Exotic Compact Objects with Two Dark Matter Fluids

The generic properties of compact objects made of two different fluids of dark matter are studied in a scale invariant approach. We investigate compact objects with a core-shell structure, where the two fluids are separated, and with mixed dark matter components, where both dark matter fluids are immersed within each other. The constellations considered are combinations of incompressible fluids, free and interacting Fermi gases, and equations of state with a vacuum term, i.e. self-bound dark matter. We find novel features in the mass-radius relations for combined dark matter compact objects which distinguishes them from compact objects with a single dark matter fluid and compact stars made of ordinary baryonic matter, as white dwarfs, neutron stars and quark stars. The maximum compactness of certain combined dark matter stars can reach values up to the causality limit for compact stars but not beyond that limit if causality of the dark matter fluids is ensured.

==> anc/Figure1/1outP_rc005_rho05_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95730E+00
   0.53498E-01   0.95419E+00
   0.55998E-01   0.95099E+00
   0.58498E-01   0.94771E+00
   0.60998E-01   0.94433E+00
   0.63497E-01   0.94087E+00
   0.65997E-01   0.93730E+00
   0.68497E-01   0.93365E+00
   0.70997E-01   0.92990E+00
   0.73497E-01   0.92605E+00
   0.75997E-01   0.92211E+00
   0.78497E-01   0.91807E+00
   0.80997E-01   0.91394E+00
   0.83497E-01   0.90972E+00
   0.85997E-01   0.90541E+00
   0.88496E-01   0.90100E+00
   0.90996E-01   0.89650E+00
   0.93496E-01   0.89191E+00
   0.95996E-01   0.88724E+00
   0.98496E-01   0.88247E+00
   0.10100E+00   0.87762E+00
   0.10350E+00   0.87269E+00
   0.10600E+00   0.86768E+00
   0.10850E+00   0.86258E+00
   0.11100E+00   0.85740E+00
   0.11350E+00   0.85215E+00
   0.11600E+00   0.84681E+00
   0.11850E+00   0.84141E+00
   0.12100E+00   0.83593E+00
   0.12350E+00   0.83038E+00
   0.12600E+00   0.82476E+00
   0.12849E+00   0.81907E+00
   0.13099E+00   0.81331E+00
   0.13349E+00   0.80749E+00
   0.13599E+00   0.80161E+00
   0.13849E+00   0.79566E+00
   0.14099E+00   0.78966E+00
   0.14349E+00   0.78360E+00
   0.14599E+00   0.77748E+00
   0.14849E+00   0.77131E+00
   0.15099E+00   0.76509E+00
   0.15349E+00   0.75882E+00
   0.15599E+00   0.75250E+00
   0.15849E+00   0.74613E+00
   0.16099E+00   0.73971E+00
   0.16349E+00   0.73326E+00
   0.16599E+00   0.72676E+00
   0.16849E+00   0.72022E+00
   0.17099E+00   0.71364E+00
   0.17349E+00   0.70703E+00
   0.17599E+00   0.70038E+00
   0.17849E+00   0.69370E+00
   0.18099E+00   0.68698E+00
   0.18349E+00   0.68024E+00
   0.18599E+00   0.67347E+00
   0.18849E+00   0.66667E+00
   0.19099E+00   0.65984E+00
   0.19349E+00   0.65299E+00
   0.19599E+00   0.64612E+00
   0.19849E+00   0.63923E+00
   0.20099E+00   0.63232E+00
   0.20349E+00   0.62539E+00
   0.20599E+00   0.61844E+00
   0.20849E+00   0.61148E+00
   0.21099E+00   0.60450E+00
   0.21349E+00   0.59751E+00
   0.21599E+00   0.59051E+00
   0.21849E+00   0.58350E+00
   0.22099E+00   0.57648E+00
   0.22349E+00   0.56946E+00
   0.22599E+00   0.56243E+00
   0.22849E+00   0.55539E+00
   0.23099E+00   0.54835E+00
   0.23349E+00   0.54130E+00
   0.23599E+00   0.53426E+00
   0.23849E+00   0.52721E+00
   0.24099E+00   0.52016E+00
   0.24349E+00   0.51312E+00
   0.24599E+00   0.50607E+00
   0.24849E+00   0.49903E+00
   0.25099E+00   0.49200E+00
   0.25349E+00   0.48496E+00
   0.25599E+00   0.47794E+00
   0.25849E+00   0.47092E+00
   0.26099E+00   0.46391E+00
   0.26349E+00   0.45691E+00
   0.26599E+00   0.44991E+00
   0.26849E+00   0.44293E+00
   0.27099E+00   0.43596E+00
   0.27349E+00   0.42900E+00
   0.27599E+00   0.42205E+00
   0.27849E+00   0.41511E+00
   0.28099E+00   0.40819E+00
   0.28349E+00   0.40128E+00
   0.28599E+00   0.39438E+00
   0.28849E+00   0.38750E+00
   0.29099E+00   0.38063E+00
   0.29349E+00   0.37378E+00
   0.29599E+00   0.36695E+00
   0.29849E+00   0.36013E+00
   0.30099E+00   0.35333E+00
   0.30349E+00   0.34655E+00
   0.30599E+00   0.33978E+00
   0.30849E+00   0.33304E+00
   0.31099E+00   0.32631E+00
   0.31349E+00   0.31960E+00
   0.31599E+00   0.31291E+00
   0.31849E+00   0.30624E+00
   0.32099E+00   0.29958E+00
   0.32349E+00   0.29295E+00
   0.32599E+00   0.28634E+00
   0.32849E+00   0.27974E+00
   0.33099E+00   0.27317E+00
   0.33349E+00   0.26662E+00
   0.33599E+00   0.26008E+00
   0.33849E+00   0.25357E+00
   0.34099E+00   0.24708E+00
   0.34349E+00   0.24060E+00
   0.34599E+00   0.23415E+00
   0.34849E+00   0.22772E+00
   0.35099E+00   0.22130E+00
   0.35349E+00   0.21491E+00
   0.35599E+00   0.20853E+00
   0.35849E+00   0.20218E+00
   0.36099E+00   0.19584E+00
   0.36349E+00   0.18952E+00
   0.36599E+00   0.18322E+00
   0.36849E+00   0.17694E+00
   0.37099E+00   0.17068E+00
   0.37349E+00   0.16443E+00
   0.37598E+00   0.15820E+00
   0.37848E+00   0.15199E+00
   0.38098E+00   0.14579E+00
   0.38348E+00   0.13960E+00
   0.38598E+00   0.13343E+00
   0.38848E+00   0.12728E+00
   0.39098E+00   0.12114E+00
   0.39348E+00   0.11501E+00
   0.39598E+00   0.10889E+00
   0.39848E+00   0.10278E+00
   0.40098E+00   0.96679E-01
   0.40348E+00   0.90587E-01
   0.40598E+00   0.84502E-01
   0.40848E+00   0.78423E-01
   0.41098E+00   0.72347E-01
   0.41348E+00   0.66274E-01
   0.41598E+00   0.60202E-01
   0.41848E+00   0.54129E-01
   0.42098E+00   0.48052E-01
   0.42348E+00   0.41970E-01
   0.42598E+00   0.35879E-01
   0.42848E+00   0.29778E-01
   0.43098E+00   0.23663E-01
   0.43348E+00   0.17530E-01
   0.43598E+00   0.11377E-01
   0.43848E+00   0.51975E-02
   0.44098E+00  -0.10118E-02


==> anc/Figure1/1outP_rc015_rho05_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83932E+00
   0.10350E+00   0.83176E+00
   0.10600E+00   0.82407E+00
   0.10850E+00   0.81624E+00
   0.11100E+00   0.80828E+00
   0.11350E+00   0.80019E+00
   0.11600E+00   0.79197E+00
   0.11850E+00   0.78363E+00
   0.12100E+00   0.77517E+00
   0.12350E+00   0.76658E+00
   0.12600E+00   0.75788E+00
   0.12849E+00   0.74907E+00
   0.13099E+00   0.74014E+00
   0.13349E+00   0.73111E+00
   0.13599E+00   0.72198E+00
   0.13849E+00   0.71274E+00
   0.14099E+00   0.70340E+00
   0.14349E+00   0.69397E+00
   0.14599E+00   0.68444E+00
   0.14849E+00   0.67483E+00
   0.15099E+00   0.66561E+00
   0.15349E+00   0.65881E+00
   0.15599E+00   0.65202E+00
   0.15849E+00   0.64525E+00
   0.16099E+00   0.63848E+00
   0.16349E+00   0.63174E+00
   0.16599E+00   0.62500E+00
   0.16849E+00   0.61827E+00
   0.17099E+00   0.61156E+00
   0.17349E+00   0.60486E+00
   0.17599E+00   0.59816E+00
   0.17849E+00   0.59148E+00
   0.18099E+00   0.58480E+00
   0.18349E+00   0.57814E+00
   0.18599E+00   0.57149E+00
   0.18849E+00   0.56484E+00
   0.19099E+00   0.55821E+00
   0.19349E+00   0.55158E+00
   0.19599E+00   0.54496E+00
   0.19849E+00   0.53836E+00
   0.20099E+00   0.53176E+00
   0.20349E+00   0.52518E+00
   0.20599E+00   0.51860E+00
   0.20849E+00   0.51204E+00
   0.21099E+00   0.50548E+00
   0.21349E+00   0.49894E+00
   0.21599E+00   0.49241E+00
   0.21849E+00   0.48589E+00
   0.22099E+00   0.47938E+00
   0.22349E+00   0.47289E+00
   0.22599E+00   0.46640E+00
   0.22849E+00   0.45993E+00
   0.23099E+00   0.45347E+00
   0.23349E+00   0.44703E+00
   0.23599E+00   0.44060E+00
   0.23849E+00   0.43418E+00
   0.24099E+00   0.42778E+00
   0.24349E+00   0.42139E+00
   0.24599E+00   0.41501E+00
   0.24849E+00   0.40865E+00
   0.25099E+00   0.40231E+00
   0.25349E+00   0.39598E+00
   0.25599E+00   0.38966E+00
   0.25849E+00   0.38336E+00
   0.26099E+00   0.37708E+00
   0.26349E+00   0.37082E+00
   0.26599E+00   0.36457E+00
   0.26849E+00   0.35833E+00
   0.27099E+00   0.35212E+00
   0.27349E+00   0.34592E+00
   0.27599E+00   0.33974E+00
   0.27849E+00   0.33357E+00
   0.28099E+00   0.32742E+00
   0.28349E+00   0.32129E+00
   0.28599E+00   0.31518E+00
   0.28849E+00   0.30909E+00
   0.29099E+00   0.30301E+00
   0.29349E+00   0.29695E+00
   0.29599E+00   0.29091E+00
   0.29849E+00   0.28489E+00
   0.30099E+00   0.27889E+00
   0.30349E+00   0.27290E+00
   0.30599E+00   0.26693E+00
   0.30849E+00   0.26098E+00
   0.31099E+00   0.25505E+00
   0.31349E+00   0.24914E+00
   0.31599E+00   0.24325E+00
   0.31849E+00   0.23737E+00
   0.32099E+00   0.23151E+00
   0.32349E+00   0.22567E+00
   0.32599E+00   0.21985E+00
   0.32849E+00   0.21405E+00
   0.33099E+00   0.20826E+00
   0.33349E+00   0.20249E+00
   0.33599E+00   0.19674E+00
   0.33849E+00   0.19101E+00
   0.34099E+00   0.18529E+00
   0.34349E+00   0.17959E+00
   0.34599E+00   0.17390E+00
   0.34849E+00   0.16824E+00
   0.35099E+00   0.16258E+00
   0.35349E+00   0.15695E+00
   0.35599E+00   0.15133E+00
   0.35849E+00   0.14572E+00
   0.36099E+00   0.14013E+00
   0.36349E+00   0.13455E+00
   0.36599E+00   0.12899E+00
   0.36849E+00   0.12344E+00
   0.37099E+00   0.11790E+00
   0.37349E+00   0.11237E+00
   0.37598E+00   0.10686E+00
   0.37848E+00   0.10136E+00
   0.38098E+00   0.95862E-01
   0.38348E+00   0.90378E-01
   0.38598E+00   0.84902E-01
   0.38848E+00   0.79434E-01
   0.39098E+00   0.73972E-01
   0.39348E+00   0.68516E-01
   0.39598E+00   0.63065E-01
   0.39848E+00   0.57617E-01
   0.40098E+00   0.52172E-01
   0.40348E+00   0.46727E-01
   0.40598E+00   0.41282E-01
   0.40848E+00   0.35834E-01
   0.41098E+00   0.30382E-01
   0.41348E+00   0.24925E-01
   0.41598E+00   0.19459E-01
   0.41848E+00   0.13984E-01
   0.42098E+00   0.84951E-02
   0.42348E+00   0.29910E-02
   0.42598E+00  -0.25319E-02


==> anc/Figure1/1outP_rc01_rho05_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83966E+00
   0.10350E+00   0.83420E+00
   0.10600E+00   0.82870E+00
   0.10850E+00   0.82317E+00
   0.11100E+00   0.81759E+00
   0.11350E+00   0.81198E+00
   0.11600E+00   0.80632E+00
   0.11850E+00   0.80062E+00
   0.12100E+00   0.79488E+00
   0.12350E+00   0.78910E+00
   0.12600E+00   0.78328E+00
   0.12849E+00   0.77742E+00
   0.13099E+00   0.77152E+00
   0.13349E+00   0.76558E+00
   0.13599E+00   0.75959E+00
   0.13849E+00   0.75358E+00
   0.14099E+00   0.74752E+00
   0.14349E+00   0.74143E+00
   0.14599E+00   0.73530E+00
   0.14849E+00   0.72913E+00
   0.15099E+00   0.72293E+00
   0.15349E+00   0.71670E+00
   0.15599E+00   0.71044E+00
   0.15849E+00   0.70414E+00
   0.16099E+00   0.69782E+00
   0.16349E+00   0.69146E+00
   0.16599E+00   0.68508E+00
   0.16849E+00   0.67868E+00
   0.17099E+00   0.67224E+00
   0.17349E+00   0.66578E+00
   0.17599E+00   0.65930E+00
   0.17849E+00   0.65280E+00
   0.18099E+00   0.64627E+00
   0.18349E+00   0.63973E+00
   0.18599E+00   0.63316E+00
   0.18849E+00   0.62658E+00
   0.19099E+00   0.61998E+00
   0.19349E+00   0.61337E+00
   0.19599E+00   0.60674E+00
   0.19849E+00   0.60010E+00
   0.20099E+00   0.59344E+00
   0.20349E+00   0.58678E+00
   0.20599E+00   0.58010E+00
   0.20849E+00   0.57342E+00
   0.21099E+00   0.56672E+00
   0.21349E+00   0.56002E+00
   0.21599E+00   0.55331E+00
   0.21849E+00   0.54660E+00
   0.22099E+00   0.53989E+00
   0.22349E+00   0.53317E+00
   0.22599E+00   0.52644E+00
   0.22849E+00   0.51972E+00
   0.23099E+00   0.51300E+00
   0.23349E+00   0.50627E+00
   0.23599E+00   0.49955E+00
   0.23849E+00   0.49283E+00
   0.24099E+00   0.48611E+00
   0.24349E+00   0.47940E+00
   0.24599E+00   0.47269E+00
   0.24849E+00   0.46598E+00
   0.25099E+00   0.45928E+00
   0.25349E+00   0.45259E+00
   0.25599E+00   0.44590E+00
   0.25849E+00   0.43923E+00
   0.26099E+00   0.43256E+00
   0.26349E+00   0.42590E+00
   0.26599E+00   0.41924E+00
   0.26849E+00   0.41260E+00
   0.27099E+00   0.40597E+00
   0.27349E+00   0.39936E+00
   0.27599E+00   0.39275E+00
   0.27849E+00   0.38616E+00
   0.28099E+00   0.37957E+00
   0.28349E+00   0.37301E+00
   0.28599E+00   0.36645E+00
   0.28849E+00   0.35991E+00
   0.29099E+00   0.35339E+00
   0.29349E+00   0.34688E+00
   0.29599E+00   0.34038E+00
   0.29849E+00   0.33390E+00
   0.30099E+00   0.32744E+00
   0.30349E+00   0.32099E+00
   0.30599E+00   0.31456E+00
   0.30849E+00   0.30815E+00
   0.31099E+00   0.30175E+00
   0.31349E+00   0.29537E+00
   0.31599E+00   0.28901E+00
   0.31849E+00   0.28266E+00
   0.32099E+00   0.27633E+00
   0.32349E+00   0.27002E+00
   0.32599E+00   0.26373E+00
   0.32849E+00   0.25745E+00
   0.33099E+00   0.25120E+00
   0.33349E+00   0.24496E+00
   0.33599E+00   0.23874E+00
   0.33849E+00   0.23253E+00
   0.34099E+00   0.22635E+00
   0.34349E+00   0.22018E+00
   0.34599E+00   0.21403E+00
   0.34849E+00   0.20790E+00
   0.35099E+00   0.20178E+00
   0.35349E+00   0.19568E+00
   0.35599E+00   0.18960E+00
   0.35849E+00   0.18354E+00
   0.36099E+00   0.17749E+00
   0.36349E+00   0.17146E+00
   0.36599E+00   0.16544E+00
   0.36849E+00   0.15944E+00
   0.37099E+00   0.15345E+00
   0.37349E+00   0.14748E+00
   0.37598E+00   0.14153E+00
   0.37848E+00   0.13558E+00
   0.38098E+00   0.12965E+00
   0.38348E+00   0.12373E+00
   0.38598E+00   0.11783E+00
   0.38848E+00   0.11193E+00
   0.39098E+00   0.10604E+00
   0.39348E+00   0.10017E+00
   0.39598E+00   0.94299E-01
   0.39848E+00   0.88438E-01
   0.40098E+00   0.82583E-01
   0.40348E+00   0.76733E-01
   0.40598E+00   0.70887E-01
   0.40848E+00   0.65044E-01
   0.41098E+00   0.59201E-01
   0.41348E+00   0.53357E-01
   0.41598E+00   0.47511E-01
   0.41848E+00   0.41660E-01
   0.42098E+00   0.35803E-01
   0.42348E+00   0.29936E-01
   0.42598E+00   0.24058E-01
   0.42848E+00   0.18165E-01
   0.43098E+00   0.12254E-01
   0.43348E+00   0.63219E-02
   0.43598E+00   0.36396E-03
   0.43848E+00  -0.56241E-02


==> anc/Figure1/1outP_rc025_rho05_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83932E+00
   0.10350E+00   0.83176E+00
   0.10600E+00   0.82407E+00
   0.10850E+00   0.81624E+00
   0.11100E+00   0.80828E+00
   0.11350E+00   0.80019E+00
   0.11600E+00   0.79197E+00
   0.11850E+00   0.78363E+00
   0.12100E+00   0.77517E+00
   0.12350E+00   0.76658E+00
   0.12600E+00   0.75788E+00
   0.12849E+00   0.74907E+00
   0.13099E+00   0.74014E+00
   0.13349E+00   0.73111E+00
   0.13599E+00   0.72198E+00
   0.13849E+00   0.71274E+00
   0.14099E+00   0.70340E+00
   0.14349E+00   0.69397E+00
   0.14599E+00   0.68444E+00
   0.14849E+00   0.67483E+00
   0.15099E+00   0.66512E+00
   0.15349E+00   0.65533E+00
   0.15599E+00   0.64546E+00
   0.15849E+00   0.63551E+00
   0.16099E+00   0.62548E+00
   0.16349E+00   0.61537E+00
   0.16599E+00   0.60519E+00
   0.16849E+00   0.59494E+00
   0.17099E+00   0.58463E+00
   0.17349E+00   0.57425E+00
   0.17599E+00   0.56380E+00
   0.17849E+00   0.55330E+00
   0.18099E+00   0.54274E+00
   0.18349E+00   0.53212E+00
   0.18599E+00   0.52144E+00
   0.18849E+00   0.51072E+00
   0.19099E+00   0.49994E+00
   0.19349E+00   0.48912E+00
   0.19599E+00   0.47825E+00
   0.19849E+00   0.46734E+00
   0.20099E+00   0.45638E+00
   0.20349E+00   0.44538E+00
   0.20599E+00   0.43435E+00
   0.20849E+00   0.42327E+00
   0.21099E+00   0.41216E+00
   0.21349E+00   0.40102E+00
   0.21599E+00   0.38984E+00
   0.21849E+00   0.37863E+00
   0.22099E+00   0.36738E+00
   0.22349E+00   0.35611E+00
   0.22599E+00   0.34481E+00
   0.22849E+00   0.33348E+00
   0.23099E+00   0.32212E+00
   0.23349E+00   0.31074E+00
   0.23599E+00   0.29933E+00
   0.23849E+00   0.28789E+00
   0.24099E+00   0.27643E+00
   0.24349E+00   0.26494E+00
   0.24599E+00   0.25342E+00
   0.24849E+00   0.24188E+00
   0.25099E+00   0.23110E+00
   0.25349E+00   0.22429E+00
   0.25599E+00   0.21758E+00
   0.25849E+00   0.21096E+00
   0.26099E+00   0.20444E+00
   0.26349E+00   0.19800E+00
   0.26599E+00   0.19165E+00
   0.26849E+00   0.18538E+00
   0.27099E+00   0.17919E+00
   0.27349E+00   0.17308E+00
   0.27599E+00   0.16705E+00
   0.27849E+00   0.16109E+00
   0.28099E+00   0.15520E+00
   0.28349E+00   0.14938E+00
   0.28599E+00   0.14363E+00
   0.28849E+00   0.13794E+00
   0.29099E+00   0.13231E+00
   0.29349E+00   0.12675E+00
   0.29599E+00   0.12125E+00
   0.29849E+00   0.11580E+00
   0.30099E+00   0.11041E+00
   0.30349E+00   0.10507E+00
   0.30599E+00   0.99783E-01
   0.30849E+00   0.94550E-01
   0.31099E+00   0.89365E-01
   0.31349E+00   0.84229E-01
   0.31599E+00   0.79140E-01
   0.31849E+00   0.74095E-01
   0.32099E+00   0.69095E-01
   0.32349E+00   0.64137E-01
   0.32599E+00   0.59220E-01
   0.32849E+00   0.54343E-01
   0.33099E+00   0.49505E-01
   0.33349E+00   0.44704E-01
   0.33599E+00   0.39939E-01
   0.33849E+00   0.35208E-01
   0.34099E+00   0.30511E-01
   0.34349E+00   0.25847E-01
   0.34599E+00   0.21213E-01
   0.34849E+00   0.16609E-01
   0.35099E+00   0.12034E-01
   0.35349E+00   0.74852E-02
   0.35599E+00   0.29628E-02
   0.35849E+00  -0.15351E-02


==> anc/Figure1/1outP_rc02_rho01_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83932E+00
   0.10350E+00   0.83176E+00
   0.10600E+00   0.82407E+00
   0.10850E+00   0.81624E+00
   0.11100E+00   0.80828E+00
   0.11350E+00   0.80019E+00
   0.11600E+00   0.79197E+00
   0.11850E+00   0.78363E+00
   0.12100E+00   0.77517E+00
   0.12350E+00   0.76658E+00
   0.12600E+00   0.75788E+00
   0.12849E+00   0.74907E+00
   0.13099E+00   0.74014E+00
   0.13349E+00   0.73111E+00
   0.13599E+00   0.72198E+00
   0.13849E+00   0.71274E+00
   0.14099E+00   0.70340E+00
   0.14349E+00   0.69397E+00
   0.14599E+00   0.68444E+00
   0.14849E+00   0.67483E+00
   0.15099E+00   0.66512E+00
   0.15349E+00   0.65533E+00
   0.15599E+00   0.64546E+00
   0.15849E+00   0.63551E+00
   0.16099E+00   0.62548E+00
   0.16349E+00   0.61537E+00
   0.16599E+00   0.60519E+00
   0.16849E+00   0.59494E+00
   0.17099E+00   0.58463E+00
   0.17349E+00   0.57425E+00
   0.17599E+00   0.56380E+00
   0.17849E+00   0.55330E+00
   0.18099E+00   0.54274E+00
   0.18349E+00   0.53212E+00
   0.18599E+00   0.52144E+00
   0.18849E+00   0.51072E+00
   0.19099E+00   0.49994E+00
   0.19349E+00   0.48912E+00
   0.19599E+00   0.47825E+00
   0.19849E+00   0.46734E+00
   0.20099E+00   0.45751E+00
   0.20349E+00   0.45336E+00
   0.20599E+00   0.44929E+00
   0.20849E+00   0.44529E+00
   0.21099E+00   0.44136E+00
   0.21349E+00   0.43750E+00
   0.21599E+00   0.43370E+00
   0.21849E+00   0.42996E+00
   0.22099E+00   0.42627E+00
   0.22349E+00   0.42265E+00
   0.22599E+00   0.41907E+00
   0.22849E+00   0.41555E+00
   0.23099E+00   0.41208E+00
   0.23349E+00   0.40866E+00
   0.23599E+00   0.40528E+00
   0.23849E+00   0.40195E+00
   0.24099E+00   0.39866E+00
   0.24349E+00   0.39541E+00
   0.24599E+00   0.39221E+00
   0.24849E+00   0.38904E+00
   0.25099E+00   0.38591E+00
   0.25349E+00   0.38282E+00
   0.25599E+00   0.37976E+00
   0.25849E+00   0.37674E+00
   0.26099E+00   0.37375E+00
   0.26349E+00   0.37079E+00
   0.26599E+00   0.36787E+00
   0.26849E+00   0.36497E+00
   0.27099E+00   0.36211E+00
   0.27349E+00   0.35927E+00
   0.27599E+00   0.35647E+00
   0.27849E+00   0.35369E+00
   0.28099E+00   0.35094E+00
   0.28349E+00   0.34821E+00
   0.28599E+00   0.34551E+00
   0.28849E+00   0.34284E+00
   0.29099E+00   0.34019E+00
   0.29349E+00   0.33757E+00
   0.29599E+00   0.33497E+00
   0.29849E+00   0.33239E+00
   0.30099E+00   0.32983E+00
   0.30349E+00   0.32730E+00
   0.30599E+00   0.32479E+00
   0.30849E+00   0.32230E+00
   0.31099E+00   0.31983E+00
   0.31349E+00   0.31738E+00
   0.31599E+00   0.31495E+00
   0.31849E+00   0.31254E+00
   0.32099E+00   0.31015E+00
   0.32349E+00   0.30778E+00
   0.32599E+00   0.30543E+00
   0.32849E+00   0.30310E+00
   0.33099E+00   0.30078E+00
   0.33349E+00   0.29849E+00
   0.33599E+00   0.29621E+00
   0.33849E+00   0.29394E+00
   0.34099E+00   0.29170E+00
   0.34349E+00   0.28947E+00
   0.34599E+00   0.28726E+00
   0.34849E+00   0.28506E+00
   0.35099E+00   0.28288E+00
   0.35349E+00   0.28072E+00
   0.35599E+00   0.27857E+00
   0.35849E+00   0.27644E+00
   0.36099E+00   0.27432E+00
   0.36349E+00   0.27221E+00
   0.36599E+00   0.27013E+00
   0.36849E+00   0.26805E+00
   0.37099E+00   0.26599E+00
   0.37349E+00   0.26395E+00
   0.37598E+00   0.26192E+00
   0.37848E+00   0.25990E+00
   0.38098E+00   0.25790E+00
   0.38348E+00   0.25591E+00
   0.38598E+00   0.25393E+00
   0.38848E+00   0.25197E+00
   0.39098E+00   0.25002E+00
   0.39348E+00   0.24808E+00
   0.39598E+00   0.24616E+00
   0.39848E+00   0.24424E+00
   0.40098E+00   0.24234E+00
   0.40348E+00   0.24046E+00
   0.40598E+00   0.23858E+00
   0.40848E+00   0.23672E+00
   0.41098E+00   0.23487E+00
   0.41348E+00   0.23303E+00
   0.41598E+00   0.23121E+00
   0.41848E+00   0.22939E+00
   0.42098E+00   0.22759E+00
   0.42348E+00   0.22580E+00
   0.42598E+00   0.22401E+00
   0.42848E+00   0.22225E+00
   0.43098E+00   0.22049E+00
   0.43348E+00   0.21874E+00
   0.43598E+00   0.21700E+00
   0.43848E+00   0.21528E+00
   0.44098E+00   0.21356E+00
   0.44348E+00   0.21186E+00
   0.44598E+00   0.21017E+00
   0.44848E+00   0.20848E+00
   0.45098E+00   0.20681E+00
   0.45348E+00   0.20515E+00
   0.45598E+00   0.20349E+00
   0.45848E+00   0.20185E+00
   0.46098E+00   0.20022E+00
   0.46348E+00   0.19860E+00
   0.46598E+00   0.19698E+00
   0.46848E+00   0.19538E+00
   0.47098E+00   0.19379E+00
   0.47348E+00   0.19221E+00
   0.47598E+00   0.19063E+00
   0.47848E+00   0.18907E+00
   0.48098E+00   0.18751E+00
   0.48348E+00   0.18597E+00
   0.48598E+00   0.18443E+00
   0.48848E+00   0.18290E+00
   0.49098E+00   0.18138E+00
   0.49348E+00   0.17987E+00
   0.49598E+00   0.17837E+00
   0.49848E+00   0.17688E+00
   0.50098E+00   0.17540E+00
   0.50348E+00   0.17392E+00
   0.50598E+00   0.17246E+00
   0.50848E+00   0.17100E+00
   0.51098E+00   0.16955E+00
   0.51348E+00   0.16811E+00
   0.51598E+00   0.16668E+00
   0.51848E+00   0.16526E+00
   0.52098E+00   0.16384E+00
   0.52348E+00   0.16244E+00
   0.52598E+00   0.16104E+00
   0.52848E+00   0.15965E+00
   0.53098E+00   0.15826E+00
   0.53348E+00   0.15689E+00
   0.53598E+00   0.15552E+00
   0.53848E+00   0.15416E+00
   0.54098E+00   0.15281E+00
   0.54348E+00   0.15147E+00
   0.54598E+00   0.15013E+00
   0.54848E+00   0.14880E+00
   0.55098E+00   0.14748E+00
   0.55348E+00   0.14617E+00
   0.55598E+00   0.14487E+00
   0.55848E+00   0.14357E+00
   0.56098E+00   0.14228E+00
   0.56348E+00   0.14099E+00
   0.56598E+00   0.13972E+00
   0.56848E+00   0.13845E+00
   0.57098E+00   0.13718E+00
   0.57348E+00   0.13593E+00
   0.57598E+00   0.13468E+00
   0.57848E+00   0.13344E+00
   0.58098E+00   0.13221E+00
   0.58348E+00   0.13098E+00
   0.58598E+00   0.12976E+00
   0.58848E+00   0.12854E+00
   0.59098E+00   0.12734E+00
   0.59348E+00   0.12614E+00
   0.59598E+00   0.12494E+00
   0.59848E+00   0.12376E+00
   0.60098E+00   0.12257E+00
   0.60348E+00   0.12140E+00
   0.60598E+00   0.12023E+00
   0.60848E+00   0.11907E+00
   0.61098E+00   0.11792E+00
   0.61348E+00   0.11677E+00
   0.61598E+00   0.11562E+00
   0.61848E+00   0.11449E+00
   0.62098E+00   0.11336E+00
   0.62348E+00   0.11223E+00
   0.62598E+00   0.11112E+00
   0.62847E+00   0.11000E+00
   0.63097E+00   0.10890E+00
   0.63347E+00   0.10780E+00
   0.63597E+00   0.10670E+00
   0.63847E+00   0.10561E+00
   0.64097E+00   0.10453E+00
   0.64347E+00   0.10345E+00
   0.64597E+00   0.10238E+00
   0.64847E+00   0.10132E+00
   0.65097E+00   0.10026E+00
   0.65347E+00   0.99204E-01
   0.65597E+00   0.98155E-01
   0.65847E+00   0.97111E-01
   0.66097E+00   0.96074E-01
   0.66347E+00   0.95041E-01
   0.66597E+00   0.94014E-01
   0.66847E+00   0.92992E-01
   0.67097E+00   0.91976E-01
   0.67347E+00   0.90965E-01
   0.67597E+00   0.89959E-01
   0.67847E+00   0.88958E-01
   0.68097E+00   0.87962E-01
   0.68347E+00   0.86972E-01
   0.68597E+00   0.85986E-01
   0.68847E+00   0.85006E-01
   0.69097E+00   0.84031E-01
   0.69347E+00   0.83060E-01
   0.69597E+00   0.82094E-01
   0.69847E+00   0.81134E-01
   0.70097E+00   0.80178E-01
   0.70347E+00   0.79227E-01
   0.70597E+00   0.78280E-01
   0.70847E+00   0.77338E-01
   0.71097E+00   0.76401E-01
   0.71347E+00   0.75469E-01
   0.71597E+00   0.74541E-01
   0.71847E+00   0.73618E-01
   0.72097E+00   0.72700E-01
   0.72347E+00   0.71785E-01
   0.72597E+00   0.70876E-01
   0.72847E+00   0.69970E-01
   0.73097E+00   0.69069E-01
   0.73347E+00   0.68173E-01
   0.73597E+00   0.67281E-01
   0.73847E+00   0.66393E-01
   0.74097E+00   0.65509E-01
   0.74347E+00   0.64629E-01
   0.74597E+00   0.63754E-01
   0.74847E+00   0.62883E-01
   0.75097E+00   0.62016E-01
   0.75347E+00   0.61153E-01
   0.75597E+00   0.60294E-01
   0.75847E+00   0.59438E-01
   0.76097E+00   0.58587E-01
   0.76347E+00   0.57740E-01
   0.76597E+00   0.56897E-01
   0.76847E+00   0.56057E-01
   0.77097E+00   0.55222E-01
   0.77347E+00   0.54390E-01
   0.77597E+00   0.53562E-01
   0.77847E+00   0.52737E-01
   0.78097E+00   0.51917E-01
   0.78347E+00   0.51100E-01
   0.78597E+00   0.50286E-01
   0.78847E+00   0.49476E-01
   0.79097E+00   0.48670E-01
   0.79347E+00   0.47867E-01
   0.79597E+00   0.47068E-01
   0.79847E+00   0.46272E-01
   0.80097E+00   0.45479E-01
   0.80347E+00   0.44690E-01
   0.80597E+00   0.43904E-01
   0.80847E+00   0.43121E-01
   0.81097E+00   0.42342E-01
   0.81347E+00   0.41566E-01
   0.81597E+00   0.40793E-01
   0.81847E+00   0.40023E-01
   0.82097E+00   0.39256E-01
   0.82347E+00   0.38493E-01
   0.82597E+00   0.37732E-01
   0.82847E+00   0.36975E-01
   0.83097E+00   0.36220E-01
   0.83347E+00   0.35468E-01
   0.83597E+00   0.34719E-01
   0.83847E+00   0.33973E-01
   0.84097E+00   0.33230E-01
   0.84347E+00   0.32490E-01
   0.84597E+00   0.31752E-01
   0.84847E+00   0.31017E-01
   0.85097E+00   0.30285E-01
   0.85347E+00   0.29555E-01
   0.85597E+00   0.28828E-01
   0.85847E+00   0.28104E-01
   0.86097E+00   0.27382E-01
   0.86347E+00   0.26662E-01
   0.86597E+00   0.25945E-01
   0.86847E+00   0.25230E-01
   0.87097E+00   0.24518E-01
   0.87347E+00   0.23808E-01
   0.87596E+00   0.23100E-01
   0.87846E+00   0.22394E-01
   0.88096E+00   0.21690E-01
   0.88346E+00   0.20989E-01
   0.88596E+00   0.20290E-01
   0.88846E+00   0.19592E-01
   0.89096E+00   0.18897E-01
   0.89346E+00   0.18203E-01
   0.89596E+00   0.17512E-01
   0.89846E+00   0.16822E-01
   0.90096E+00   0.16134E-01
   0.90346E+00   0.15447E-01
   0.90596E+00   0.14763E-01
   0.90846E+00   0.14079E-01
   0.91096E+00   0.13398E-01
   0.91346E+00   0.12718E-01
   0.91596E+00   0.12039E-01
   0.91846E+00   0.11362E-01
   0.92096E+00   0.10685E-01
   0.92346E+00   0.10011E-01
   0.92596E+00   0.93368E-02
   0.92846E+00   0.86642E-02
   0.93096E+00   0.79925E-02
   0.93346E+00   0.73217E-02
   0.93596E+00   0.66518E-02
   0.93846E+00   0.59826E-02
   0.94096E+00   0.53140E-02
   0.94346E+00   0.46461E-02
   0.94596E+00   0.39786E-02
   0.94846E+00   0.33115E-02
   0.95096E+00   0.26446E-02
   0.95346E+00   0.19780E-02
   0.95596E+00   0.13113E-02
   0.95846E+00   0.64463E-03
   0.96096E+00  -0.22273E-04


==> anc/Figure1/1outP_rc02_rho02_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83932E+00
   0.10350E+00   0.83176E+00
   0.10600E+00   0.82407E+00
   0.10850E+00   0.81624E+00
   0.11100E+00   0.80828E+00
   0.11350E+00   0.80019E+00
   0.11600E+00   0.79197E+00
   0.11850E+00   0.78363E+00
   0.12100E+00   0.77517E+00
   0.12350E+00   0.76658E+00
   0.12600E+00   0.75788E+00
   0.12849E+00   0.74907E+00
   0.13099E+00   0.74014E+00
   0.13349E+00   0.73111E+00
   0.13599E+00   0.72198E+00
   0.13849E+00   0.71274E+00
   0.14099E+00   0.70340E+00
   0.14349E+00   0.69397E+00
   0.14599E+00   0.68444E+00
   0.14849E+00   0.67483E+00
   0.15099E+00   0.66512E+00
   0.15349E+00   0.65533E+00
   0.15599E+00   0.64546E+00
   0.15849E+00   0.63551E+00
   0.16099E+00   0.62548E+00
   0.16349E+00   0.61537E+00
   0.16599E+00   0.60519E+00
   0.16849E+00   0.59494E+00
   0.17099E+00   0.58463E+00
   0.17349E+00   0.57425E+00
   0.17599E+00   0.56380E+00
   0.17849E+00   0.55330E+00
   0.18099E+00   0.54274E+00
   0.18349E+00   0.53212E+00
   0.18599E+00   0.52144E+00
   0.18849E+00   0.51072E+00
   0.19099E+00   0.49994E+00
   0.19349E+00   0.48912E+00
   0.19599E+00   0.47825E+00
   0.19849E+00   0.46734E+00
   0.20099E+00   0.45739E+00
   0.20349E+00   0.45249E+00
   0.20599E+00   0.44767E+00
   0.20849E+00   0.44292E+00
   0.21099E+00   0.43824E+00
   0.21349E+00   0.43364E+00
   0.21599E+00   0.42910E+00
   0.21849E+00   0.42462E+00
   0.22099E+00   0.42020E+00
   0.22349E+00   0.41584E+00
   0.22599E+00   0.41154E+00
   0.22849E+00   0.40729E+00
   0.23099E+00   0.40310E+00
   0.23349E+00   0.39896E+00
   0.23599E+00   0.39486E+00
   0.23849E+00   0.39082E+00
   0.24099E+00   0.38682E+00
   0.24349E+00   0.38286E+00
   0.24599E+00   0.37895E+00
   0.24849E+00   0.37508E+00
   0.25099E+00   0.37125E+00
   0.25349E+00   0.36746E+00
   0.25599E+00   0.36372E+00
   0.25849E+00   0.36000E+00
   0.26099E+00   0.35633E+00
   0.26349E+00   0.35269E+00
   0.26599E+00   0.34909E+00
   0.26849E+00   0.34552E+00
   0.27099E+00   0.34198E+00
   0.27349E+00   0.33848E+00
   0.27599E+00   0.33501E+00
   0.27849E+00   0.33156E+00
   0.28099E+00   0.32815E+00
   0.28349E+00   0.32477E+00
   0.28599E+00   0.32142E+00
   0.28849E+00   0.31810E+00
   0.29099E+00   0.31480E+00
   0.29349E+00   0.31153E+00
   0.29599E+00   0.30829E+00
   0.29849E+00   0.30508E+00
   0.30099E+00   0.30189E+00
   0.30349E+00   0.29873E+00
   0.30599E+00   0.29559E+00
   0.30849E+00   0.29247E+00
   0.31099E+00   0.28938E+00
   0.31349E+00   0.28632E+00
   0.31599E+00   0.28327E+00
   0.31849E+00   0.28025E+00
   0.32099E+00   0.27725E+00
   0.32349E+00   0.27428E+00
   0.32599E+00   0.27132E+00
   0.32849E+00   0.26839E+00
   0.33099E+00   0.26548E+00
   0.33349E+00   0.26259E+00
   0.33599E+00   0.25972E+00
   0.33849E+00   0.25687E+00
   0.34099E+00   0.25403E+00
   0.34349E+00   0.25122E+00
   0.34599E+00   0.24843E+00
   0.34849E+00   0.24566E+00
   0.35099E+00   0.24291E+00
   0.35349E+00   0.24017E+00
   0.35599E+00   0.23746E+00
   0.35849E+00   0.23476E+00
   0.36099E+00   0.23208E+00
   0.36349E+00   0.22941E+00
   0.36599E+00   0.22677E+00
   0.36849E+00   0.22414E+00
   0.37099E+00   0.22153E+00
   0.37349E+00   0.21894E+00
   0.37598E+00   0.21636E+00
   0.37848E+00   0.21380E+00
   0.38098E+00   0.21125E+00
   0.38348E+00   0.20873E+00
   0.38598E+00   0.20621E+00
   0.38848E+00   0.20372E+00
   0.39098E+00   0.20124E+00
   0.39348E+00   0.19877E+00
   0.39598E+00   0.19632E+00
   0.39848E+00   0.19388E+00
   0.40098E+00   0.19146E+00
   0.40348E+00   0.18906E+00
   0.40598E+00   0.18667E+00
   0.40848E+00   0.18429E+00
   0.41098E+00   0.18193E+00
   0.41348E+00   0.17958E+00
   0.41598E+00   0.17725E+00
   0.41848E+00   0.17493E+00
   0.42098E+00   0.17262E+00
   0.42348E+00   0.17033E+00
   0.42598E+00   0.16805E+00
   0.42848E+00   0.16578E+00
   0.43098E+00   0.16353E+00
   0.43348E+00   0.16129E+00
   0.43598E+00   0.15906E+00
   0.43848E+00   0.15685E+00
   0.44098E+00   0.15465E+00
   0.44348E+00   0.15246E+00
   0.44598E+00   0.15028E+00
   0.44848E+00   0.14812E+00
   0.45098E+00   0.14597E+00
   0.45348E+00   0.14383E+00
   0.45598E+00   0.14170E+00
   0.45848E+00   0.13958E+00
   0.46098E+00   0.13748E+00
   0.46348E+00   0.13539E+00
   0.46598E+00   0.13331E+00
   0.46848E+00   0.13124E+00
   0.47098E+00   0.12918E+00
   0.47348E+00   0.12713E+00
   0.47598E+00   0.12509E+00
   0.47848E+00   0.12307E+00
   0.48098E+00   0.12105E+00
   0.48348E+00   0.11905E+00
   0.48598E+00   0.11706E+00
   0.48848E+00   0.11507E+00
   0.49098E+00   0.11310E+00
   0.49348E+00   0.11114E+00
   0.49598E+00   0.10919E+00
   0.49848E+00   0.10725E+00
   0.50098E+00   0.10531E+00
   0.50348E+00   0.10339E+00
   0.50598E+00   0.10148E+00
   0.50848E+00   0.99578E-01
   0.51098E+00   0.97684E-01
   0.51348E+00   0.95801E-01
   0.51598E+00   0.93926E-01
   0.51848E+00   0.92061E-01
   0.52098E+00   0.90205E-01
   0.52348E+00   0.88358E-01
   0.52598E+00   0.86520E-01
   0.52848E+00   0.84690E-01
   0.53098E+00   0.82869E-01
   0.53348E+00   0.81057E-01
   0.53598E+00   0.79253E-01
   0.53848E+00   0.77458E-01
   0.54098E+00   0.75671E-01
   0.54348E+00   0.73892E-01
   0.54598E+00   0.72120E-01
   0.54848E+00   0.70357E-01
   0.55098E+00   0.68602E-01
   0.55348E+00   0.66854E-01
   0.55598E+00   0.65114E-01
   0.55848E+00   0.63381E-01
   0.56098E+00   0.61656E-01
   0.56348E+00   0.59938E-01
   0.56598E+00   0.58227E-01
   0.56848E+00   0.56523E-01
   0.57098E+00   0.54826E-01
   0.57348E+00   0.53135E-01
   0.57598E+00   0.51451E-01
   0.57848E+00   0.49774E-01
   0.58098E+00   0.48103E-01
   0.58348E+00   0.46438E-01
   0.58598E+00   0.44779E-01
   0.58848E+00   0.43126E-01
   0.59098E+00   0.41479E-01
   0.59348E+00   0.39838E-01
   0.59598E+00   0.38202E-01
   0.59848E+00   0.36572E-01
   0.60098E+00   0.34946E-01
   0.60348E+00   0.33326E-01
   0.60598E+00   0.31711E-01
   0.60848E+00   0.30101E-01
   0.61098E+00   0.28495E-01
   0.61348E+00   0.26893E-01
   0.61598E+00   0.25296E-01
   0.61848E+00   0.23702E-01
   0.62098E+00   0.22113E-01
   0.62348E+00   0.20527E-01
   0.62598E+00   0.18944E-01
   0.62847E+00   0.17365E-01
   0.63097E+00   0.15789E-01
   0.63347E+00   0.14215E-01
   0.63597E+00   0.12644E-01
   0.63847E+00   0.11076E-01
   0.64097E+00   0.95090E-02
   0.64347E+00   0.79440E-02
   0.64597E+00   0.63804E-02
   0.64847E+00   0.48178E-02
   0.65097E+00   0.32561E-02
   0.65347E+00   0.16948E-02
   0.65597E+00   0.13348E-03
   0.65847E+00  -0.14281E-02


==> anc/Figure1/1outP_rc02_rho03_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83932E+00
   0.10350E+00   0.83176E+00
   0.10600E+00   0.82407E+00
   0.10850E+00   0.81624E+00
   0.11100E+00   0.80828E+00
   0.11350E+00   0.80019E+00
   0.11600E+00   0.79197E+00
   0.11850E+00   0.78363E+00
   0.12100E+00   0.77517E+00
   0.12350E+00   0.76658E+00
   0.12600E+00   0.75788E+00
   0.12849E+00   0.74907E+00
   0.13099E+00   0.74014E+00
   0.13349E+00   0.73111E+00
   0.13599E+00   0.72198E+00
   0.13849E+00   0.71274E+00
   0.14099E+00   0.70340E+00
   0.14349E+00   0.69397E+00
   0.14599E+00   0.68444E+00
   0.14849E+00   0.67483E+00
   0.15099E+00   0.66512E+00
   0.15349E+00   0.65533E+00
   0.15599E+00   0.64546E+00
   0.15849E+00   0.63551E+00
   0.16099E+00   0.62548E+00
   0.16349E+00   0.61537E+00
   0.16599E+00   0.60519E+00
   0.16849E+00   0.59494E+00
   0.17099E+00   0.58463E+00
   0.17349E+00   0.57425E+00
   0.17599E+00   0.56380E+00
   0.17849E+00   0.55330E+00
   0.18099E+00   0.54274E+00
   0.18349E+00   0.53212E+00
   0.18599E+00   0.52144E+00
   0.18849E+00   0.51072E+00
   0.19099E+00   0.49994E+00
   0.19349E+00   0.48912E+00
   0.19599E+00   0.47825E+00
   0.19849E+00   0.46734E+00
   0.20099E+00   0.45726E+00
   0.20349E+00   0.45161E+00
   0.20599E+00   0.44603E+00
   0.20849E+00   0.44053E+00
   0.21099E+00   0.43510E+00
   0.21349E+00   0.42973E+00
   0.21599E+00   0.42443E+00
   0.21849E+00   0.41919E+00
   0.22099E+00   0.41402E+00
   0.22349E+00   0.40890E+00
   0.22599E+00   0.40384E+00
   0.22849E+00   0.39884E+00
   0.23099E+00   0.39388E+00
   0.23349E+00   0.38898E+00
   0.23599E+00   0.38413E+00
   0.23849E+00   0.37933E+00
   0.24099E+00   0.37458E+00
   0.24349E+00   0.36987E+00
   0.24599E+00   0.36521E+00
   0.24849E+00   0.36059E+00
   0.25099E+00   0.35602E+00
   0.25349E+00   0.35148E+00
   0.25599E+00   0.34699E+00
   0.25849E+00   0.34254E+00
   0.26099E+00   0.33812E+00
   0.26349E+00   0.33375E+00
   0.26599E+00   0.32940E+00
   0.26849E+00   0.32510E+00
   0.27099E+00   0.32083E+00
   0.27349E+00   0.31660E+00
   0.27599E+00   0.31240E+00
   0.27849E+00   0.30823E+00
   0.28099E+00   0.30410E+00
   0.28349E+00   0.30000E+00
   0.28599E+00   0.29592E+00
   0.28849E+00   0.29188E+00
   0.29099E+00   0.28787E+00
   0.29349E+00   0.28389E+00
   0.29599E+00   0.27994E+00
   0.29849E+00   0.27602E+00
   0.30099E+00   0.27213E+00
   0.30349E+00   0.26826E+00
   0.30599E+00   0.26442E+00
   0.30849E+00   0.26061E+00
   0.31099E+00   0.25682E+00
   0.31349E+00   0.25306E+00
   0.31599E+00   0.24933E+00
   0.31849E+00   0.24562E+00
   0.32099E+00   0.24194E+00
   0.32349E+00   0.23828E+00
   0.32599E+00   0.23464E+00
   0.32849E+00   0.23103E+00
   0.33099E+00   0.22744E+00
   0.33349E+00   0.22388E+00
   0.33599E+00   0.22033E+00
   0.33849E+00   0.21681E+00
   0.34099E+00   0.21332E+00
   0.34349E+00   0.20984E+00
   0.34599E+00   0.20639E+00
   0.34849E+00   0.20295E+00
   0.35099E+00   0.19954E+00
   0.35349E+00   0.19615E+00
   0.35599E+00   0.19278E+00
   0.35849E+00   0.18943E+00
   0.36099E+00   0.18610E+00
   0.36349E+00   0.18279E+00
   0.36599E+00   0.17950E+00
   0.36849E+00   0.17623E+00
   0.37099E+00   0.17297E+00
   0.37349E+00   0.16974E+00
   0.37598E+00   0.16652E+00
   0.37848E+00   0.16332E+00
   0.38098E+00   0.16015E+00
   0.38348E+00   0.15698E+00
   0.38598E+00   0.15384E+00
   0.38848E+00   0.15071E+00
   0.39098E+00   0.14760E+00
   0.39348E+00   0.14451E+00
   0.39598E+00   0.14143E+00
   0.39848E+00   0.13837E+00
   0.40098E+00   0.13533E+00
   0.40348E+00   0.13230E+00
   0.40598E+00   0.12929E+00
   0.40848E+00   0.12629E+00
   0.41098E+00   0.12331E+00
   0.41348E+00   0.12035E+00
   0.41598E+00   0.11740E+00
   0.41848E+00   0.11446E+00
   0.42098E+00   0.11154E+00
   0.42348E+00   0.10863E+00
   0.42598E+00   0.10574E+00
   0.42848E+00   0.10286E+00
   0.43098E+00   0.99994E-01
   0.43348E+00   0.97141E-01
   0.43598E+00   0.94302E-01
   0.43848E+00   0.91476E-01
   0.44098E+00   0.88662E-01
   0.44348E+00   0.85861E-01
   0.44598E+00   0.83072E-01
   0.44848E+00   0.80295E-01
   0.45098E+00   0.77530E-01
   0.45348E+00   0.74776E-01
   0.45598E+00   0.72034E-01
   0.45848E+00   0.69303E-01
   0.46098E+00   0.66582E-01
   0.46348E+00   0.63872E-01
   0.46598E+00   0.61172E-01
   0.46848E+00   0.58483E-01
   0.47098E+00   0.55802E-01
   0.47348E+00   0.53132E-01
   0.47598E+00   0.50470E-01
   0.47848E+00   0.47817E-01
   0.48098E+00   0.45173E-01
   0.48348E+00   0.42536E-01
   0.48598E+00   0.39908E-01
   0.48848E+00   0.37287E-01
   0.49098E+00   0.34673E-01
   0.49348E+00   0.32066E-01
   0.49598E+00   0.29465E-01
   0.49848E+00   0.26870E-01
   0.50098E+00   0.24281E-01
   0.50348E+00   0.21697E-01
   0.50598E+00   0.19118E-01
   0.50848E+00   0.16542E-01
   0.51098E+00   0.13971E-01
   0.51348E+00   0.11402E-01
   0.51598E+00   0.88360E-02
   0.51848E+00   0.62720E-02
   0.52098E+00   0.37093E-02
   0.52348E+00   0.11472E-02
   0.52598E+00  -0.14149E-02


==> anc/Figure1/1outP_rc02_rho05_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83932E+00
   0.10350E+00   0.83176E+00
   0.10600E+00   0.82407E+00
   0.10850E+00   0.81624E+00
   0.11100E+00   0.80828E+00
   0.11350E+00   0.80019E+00
   0.11600E+00   0.79197E+00
   0.11850E+00   0.78363E+00
   0.12100E+00   0.77517E+00
   0.12350E+00   0.76658E+00
   0.12600E+00   0.75788E+00
   0.12849E+00   0.74907E+00
   0.13099E+00   0.74014E+00
   0.13349E+00   0.73111E+00
   0.13599E+00   0.72198E+00
   0.13849E+00   0.71274E+00
   0.14099E+00   0.70340E+00
   0.14349E+00   0.69397E+00
   0.14599E+00   0.68444E+00
   0.14849E+00   0.67483E+00
   0.15099E+00   0.66512E+00
   0.15349E+00   0.65533E+00
   0.15599E+00   0.64546E+00
   0.15849E+00   0.63551E+00
   0.16099E+00   0.62548E+00
   0.16349E+00   0.61537E+00
   0.16599E+00   0.60519E+00
   0.16849E+00   0.59494E+00
   0.17099E+00   0.58463E+00
   0.17349E+00   0.57425E+00
   0.17599E+00   0.56380E+00
   0.17849E+00   0.55330E+00
   0.18099E+00   0.54274E+00
   0.18349E+00   0.53212E+00
   0.18599E+00   0.52144E+00
   0.18849E+00   0.51072E+00
   0.19099E+00   0.49994E+00
   0.19349E+00   0.48912E+00
   0.19599E+00   0.47825E+00
   0.19849E+00   0.46734E+00
   0.20099E+00   0.45701E+00
   0.20349E+00   0.44984E+00
   0.20599E+00   0.44274E+00
   0.20849E+00   0.43569E+00
   0.21099E+00   0.42871E+00
   0.21349E+00   0.42177E+00
   0.21599E+00   0.41490E+00
   0.21849E+00   0.40808E+00
   0.22099E+00   0.40131E+00
   0.22349E+00   0.39459E+00
   0.22599E+00   0.38792E+00
   0.22849E+00   0.38129E+00
   0.23099E+00   0.37472E+00
   0.23349E+00   0.36819E+00
   0.23599E+00   0.36170E+00
   0.23849E+00   0.35526E+00
   0.24099E+00   0.34887E+00
   0.24349E+00   0.34251E+00
   0.24599E+00   0.33620E+00
   0.24849E+00   0.32993E+00
   0.25099E+00   0.32369E+00
   0.25349E+00   0.31750E+00
   0.25599E+00   0.31134E+00
   0.25849E+00   0.30522E+00
   0.26099E+00   0.29914E+00
   0.26349E+00   0.29310E+00
   0.26599E+00   0.28709E+00
   0.26849E+00   0.28112E+00
   0.27099E+00   0.27518E+00
   0.27349E+00   0.26927E+00
   0.27599E+00   0.26340E+00
   0.27849E+00   0.25756E+00
   0.28099E+00   0.25176E+00
   0.28349E+00   0.24598E+00
   0.28599E+00   0.24024E+00
   0.28849E+00   0.23453E+00
   0.29099E+00   0.22884E+00
   0.29349E+00   0.22319E+00
   0.29599E+00   0.21757E+00
   0.29849E+00   0.21197E+00
   0.30099E+00   0.20641E+00
   0.30349E+00   0.20087E+00
   0.30599E+00   0.19536E+00
   0.30849E+00   0.18988E+00
   0.31099E+00   0.18442E+00
   0.31349E+00   0.17899E+00
   0.31599E+00   0.17359E+00
   0.31849E+00   0.16821E+00
   0.32099E+00   0.16285E+00
   0.32349E+00   0.15752E+00
   0.32599E+00   0.15221E+00
   0.32849E+00   0.14693E+00
   0.33099E+00   0.14167E+00
   0.33349E+00   0.13643E+00
   0.33599E+00   0.13121E+00
   0.33849E+00   0.12602E+00
   0.34099E+00   0.12084E+00
   0.34349E+00   0.11569E+00
   0.34599E+00   0.11055E+00
   0.34849E+00   0.10543E+00
   0.35099E+00   0.10033E+00
   0.35349E+00   0.95253E-01
   0.35599E+00   0.90189E-01
   0.35849E+00   0.85141E-01
   0.36099E+00   0.80109E-01
   0.36349E+00   0.75091E-01
   0.36599E+00   0.70088E-01
   0.36849E+00   0.65099E-01
   0.37099E+00   0.60121E-01
   0.37349E+00   0.55156E-01
   0.37598E+00   0.50201E-01
   0.37848E+00   0.45256E-01
   0.38098E+00   0.40320E-01
   0.38348E+00   0.35391E-01
   0.38598E+00   0.30470E-01
   0.38848E+00   0.25553E-01
   0.39098E+00   0.20641E-01
   0.39348E+00   0.15731E-01
   0.39598E+00   0.10823E-01
   0.39848E+00   0.59142E-02
   0.40098E+00   0.10033E-02
   0.40348E+00  -0.39115E-02


==> anc/Figure1/1outP_rc02_rho08_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83932E+00
   0.10350E+00   0.83176E+00
   0.10600E+00   0.82407E+00
   0.10850E+00   0.81624E+00
   0.11100E+00   0.80828E+00
   0.11350E+00   0.80019E+00
   0.11600E+00   0.79197E+00
   0.11850E+00   0.78363E+00
   0.12100E+00   0.77517E+00
   0.12350E+00   0.76658E+00
   0.12600E+00   0.75788E+00
   0.12849E+00   0.74907E+00
   0.13099E+00   0.74014E+00
   0.13349E+00   0.73111E+00
   0.13599E+00   0.72198E+00
   0.13849E+00   0.71274E+00
   0.14099E+00   0.70340E+00
   0.14349E+00   0.69397E+00
   0.14599E+00   0.68444E+00
   0.14849E+00   0.67483E+00
   0.15099E+00   0.66512E+00
   0.15349E+00   0.65533E+00
   0.15599E+00   0.64546E+00
   0.15849E+00   0.63551E+00
   0.16099E+00   0.62548E+00
   0.16349E+00   0.61537E+00
   0.16599E+00   0.60519E+00
   0.16849E+00   0.59494E+00
   0.17099E+00   0.58463E+00
   0.17349E+00   0.57425E+00
   0.17599E+00   0.56380E+00
   0.17849E+00   0.55330E+00
   0.18099E+00   0.54274E+00
   0.18349E+00   0.53212E+00
   0.18599E+00   0.52144E+00
   0.18849E+00   0.51072E+00
   0.19099E+00   0.49994E+00
   0.19349E+00   0.48912E+00
   0.19599E+00   0.47825E+00
   0.19849E+00   0.46734E+00
   0.20099E+00   0.45663E+00
   0.20349E+00   0.44717E+00
   0.20599E+00   0.43773E+00
   0.20849E+00   0.42830E+00
   0.21099E+00   0.41888E+00
   0.21349E+00   0.40947E+00
   0.21599E+00   0.40008E+00
   0.21849E+00   0.39070E+00
   0.22099E+00   0.38133E+00
   0.22349E+00   0.37198E+00
   0.22599E+00   0.36264E+00
   0.22849E+00   0.35332E+00
   0.23099E+00   0.34401E+00
   0.23349E+00   0.33471E+00
   0.23599E+00   0.32543E+00
   0.23849E+00   0.31616E+00
   0.24099E+00   0.30691E+00
   0.24349E+00   0.29767E+00
   0.24599E+00   0.28845E+00
   0.24849E+00   0.27923E+00
   0.25099E+00   0.27004E+00
   0.25349E+00   0.26085E+00
   0.25599E+00   0.25168E+00
   0.25849E+00   0.24253E+00
   0.26099E+00   0.23338E+00
   0.26349E+00   0.22425E+00
   0.26599E+00   0.21513E+00
   0.26849E+00   0.20602E+00
   0.27099E+00   0.19692E+00
   0.27349E+00   0.18783E+00
   0.27599E+00   0.17876E+00
   0.27849E+00   0.16969E+00
   0.28099E+00   0.16063E+00
   0.28349E+00   0.15157E+00
   0.28599E+00   0.14252E+00
   0.28849E+00   0.13348E+00
   0.29099E+00   0.12444E+00
   0.29349E+00   0.11540E+00
   0.29599E+00   0.10636E+00
   0.29849E+00   0.97323E-01
   0.30099E+00   0.88280E-01
   0.30349E+00   0.79232E-01
   0.30599E+00   0.70176E-01
   0.30849E+00   0.61110E-01
   0.31099E+00   0.52032E-01
   0.31349E+00   0.42937E-01
   0.31599E+00   0.33823E-01
   0.31849E+00   0.24685E-01
   0.32099E+00   0.15520E-01
   0.32349E+00   0.63230E-02
   0.32599E+00  -0.29118E-02


==> anc/Figure1/1outP_rc03_rho05_pc1.dat <==
   0.34999E-02   0.99980E+00
   0.59998E-02   0.99940E+00
   0.84997E-02   0.99879E+00
   0.11000E-01   0.99798E+00
   0.13500E-01   0.99695E+00
   0.15999E-01   0.99572E+00
   0.18499E-01   0.99428E+00
   0.20999E-01   0.99263E+00
   0.23499E-01   0.99078E+00
   0.25999E-01   0.98873E+00
   0.28499E-01   0.98646E+00
   0.30999E-01   0.98400E+00
   0.33499E-01   0.98133E+00
   0.35999E-01   0.97846E+00
   0.38499E-01   0.97540E+00
   0.40998E-01   0.97213E+00
   0.43498E-01   0.96867E+00
   0.45998E-01   0.96502E+00
   0.48498E-01   0.96117E+00
   0.50998E-01   0.95713E+00
   0.53498E-01   0.95289E+00
   0.55998E-01   0.94848E+00
   0.58498E-01   0.94387E+00
   0.60998E-01   0.93908E+00
   0.63497E-01   0.93411E+00
   0.65997E-01   0.92896E+00
   0.68497E-01   0.92363E+00
   0.70997E-01   0.91813E+00
   0.73497E-01   0.91245E+00
   0.75997E-01   0.90661E+00
   0.78497E-01   0.90059E+00
   0.80997E-01   0.89441E+00
   0.83497E-01   0.88807E+00
   0.85997E-01   0.88156E+00
   0.88496E-01   0.87490E+00
   0.90996E-01   0.86809E+00
   0.93496E-01   0.86112E+00
   0.95996E-01   0.85400E+00
   0.98496E-01   0.84673E+00
   0.10100E+00   0.83932E+00
   0.10350E+00   0.83176E+00
   0.10600E+00   0.82407E+00
   0.10850E+00   0.81624E+00
   0.11100E+00   0.80828E+00
   0.11350E+00   0.80019E+00
   0.11600E+00   0.79197E+00
   0.11850E+00   0.78363E+00
   0.12100E+00   0.77517E+00
   0.12350E+00   0.76658E+00
   0.12600E+00   0.75788E+00
   0.12849E+00   0.74907E+00
   0.13099E+00   0.74014E+00
   0.13349E+00   0.73111E+00
   0.13599E+00   0.72198E+00
   0.13849E+00   0.71274E+00
   0.14099E+00   0.70340E+00
   0.14349E+00   0.69397E+00
   0.14599E+00   0.68444E+00
   0.14849E+00   0.67483E+00
   0.15099E+00   0.66512E+00
   0.15349E+00   0.65533E+00
   0.15599E+00   0.64546E+00
   0.15849E+00   0.63551E+00
   0.16099E+00   0.62548E+00
   0.16349E+00   0.61537E+00
   0.16599E+00   0.60519E+00
   0.16849E+00   0.59494E+00
   0.17099E+00   0.58463E+00
   0.17349E+00   0.57425E+00
   0.17599E+00   0.56380E+00
   0.17849E+00   0.55330E+00
   0.18099E+00   0.54274E+00
   0.18349E+00   0.53212E+00
   0.18599E+00   0.52144E+00
   0.18849E+00   0.51072E+00
   0.19099E+00   0.49994E+00
   0.19349E+00   0.48912E+00
   0.19599E+00   0.47825E+00
   0.19849E+00   0.46734E+00
   0.20099E+00   0.45638E+00
   0.20349E+00   0.44538E+00
   0.20599E+00   0.43435E+00
   0.20849E+00   0.42327E+00
   0.21099E+00   0.41216E+00
   0.21349E+00   0.40102E+00
   0.21599E+00   0.38984E+00
   0.21849E+00   0.37863E+00
   0.22099E+00   0.36738E+00
   0.22349E+00   0.35611E+00
   0.22599E+00   0.34481E+00
   0.22849E+00   0.33348E+00
   0.23099E+00   0.32212E+00
   0.23349E+00   0.31074E+00
   0.23599E+00   0.29933E+00
   0.23849E+00   0.28789E+00
   0.24099E+00   0.27643E+00
   0.24349E+00   0.26494E+00
   0.24599E+00   0.25342E+00
   0.24849E+00   0.24188E+00
   0.25099E+00   0.23032E+00
   0.25349E+00   0.21873E+00
   0.25599E+00   0.20711E+00
   0.25849E+00   0.19546E+00
   0.26099E+00   0.18379E+00
   0.26349E+00   0.17208E+00
   0.26599E+00   0.16035E+00
   0.26849E+00   0.14858E+00
   0.27099E+00   0.13677E+00
   0.27349E+00   0.12493E+00
   0.27599E+00   0.11305E+00
   0.27849E+00   0.10112E+00
   0.28099E+00   0.89148E-01
   0.28349E+00   0.77124E-01
   0.28599E+00   0.65045E-01
   0.28849E+00   0.52905E-01
   0.29099E+00   0.40697E-01
   0.29349E+00   0.28416E-01
   0.29599E+00   0.16053E-01
   0.29849E+00   0.35985E-02
   0.30099E+00  -0.78969E-02


==> anc/Figure1/P_r_2_incomp_rc_fixed_Pc1.py <==

# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

figw=5#14#5.
figh=4#8#5.

lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=18
rcParams['xtick.top']=False#True
rcParams['xtick.direction']='out'
rcParams['xtick.major.size']=6
rcParams['xtick.minor.size']=3
rcParams['xtick.major.width']=1.2
rcParams['xtick.minor.width']=1.2
rcParams['xtick.minor.visible']=True

rcParams['ytick.labelsize']=18
rcParams['ytick.right']=False #True
rcParams['ytick.direction']='out'
rcParams['ytick.major.size']=6
rcParams['ytick.minor.size']=3
rcParams['ytick.major.width']=1.2
rcParams['ytick.minor.width']=1.2
rcParams['ytick.minor.visible']=True

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
data.append(np.genfromtxt('1outP_rc005_rho05_pc1.dat'))
data.append(np.genfromtxt('1outP_rc01_rho05_pc1.dat'))
data.append(np.genfromtxt('1outP_rc015_rho05_pc1.dat'))
data.append(np.genfromtxt('1outP_rc02_rho05_pc1.dat'))
data.append(np.genfromtxt('1outP_rc025_rho05_pc1.dat'))
#data.append(np.genfromtxt('1outM_R.dat'))

fig, ax = plt.subplots( figsize=(figw,figh),dpi=400)


ax.plot(data[0][:,0], data[0][:,1], label = "$r_c=0.05$" , color= 'red')#'#de0c62')	
ax.plot(data[1][:,0], data[1][:,1], label = "$r_c=0.1$" , color= '#5fa052')	
ax.plot(data[2][:,0], data[2][:,1], label = "$r_c=0.15$" , color= '#00a9df')	
ax.plot(data[3][:,0], data[3][:,1], label = "$r_c=0.2$" , color= 'blue')#'#ff8d0d')	
ax.plot(data[4][:,0], data[4][:,1], label = "$r_c=0.25$" , color= 'orange')#'#071cf4')
#ax.plot(data[5][:,0], data[5][:,1], label = "$r_c=0.28$" , color= '#d76eee')

#ax.text(0.83,2E+1, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$a_1 = 0$' , fontsize=15 )
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

#ax.text(30.83,0.5, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$y=10$' , fontsize=15 ,
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

ax.text(0.35,0.4, 
         r'$\rho_1 / \rho_0 = 0.5$' , fontsize=14,
         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})


ax.set_xlabel(r'$r^{\prime}$', fontsize=18)
ax.set_xlim(0,0.5) #1E-1,1E+2)
#ax.set_xscale('log')

ax.set_ylabel(r'$P^{\prime}$ ', fontsize=18, usetex=True)
ax.set_ylim(0,1)#1E-11,1E+1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
#ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='upper right', fontsize=14, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()

ax.tick_params(direction='out')

plt.savefig("P_rc_diff_rho_05_Pc1_causality_smallr.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure1/P_r_2_incomp_rho_fixed_Pc1.py <==

# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

figw=5#14#5.
figh=4#8#5.

lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=18
rcParams['xtick.top']=False#True
rcParams['xtick.direction']='out'
rcParams['xtick.major.size']=6
rcParams['xtick.minor.size']=3
rcParams['xtick.major.width']=1.2
rcParams['xtick.minor.width']=1.2
rcParams['xtick.minor.visible']=True

rcParams['ytick.labelsize']=18
rcParams['ytick.right']=False #True
rcParams['ytick.direction']='out'
rcParams['ytick.major.size']=6
rcParams['ytick.minor.size']=3
rcParams['ytick.major.width']=1.2
rcParams['ytick.minor.width']=1.2
rcParams['ytick.minor.visible']=True

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
data.append(np.genfromtxt('1outP_rc02_rho01_pc1.dat'))
data.append(np.genfromtxt('1outP_rc02_rho02_pc1.dat'))
data.append(np.genfromtxt('1outP_rc02_rho03_pc1.dat'))
data.append(np.genfromtxt('1outP_rc02_rho05_pc1.dat'))
data.append(np.genfromtxt('1outP_rc02_rho08_pc1.dat'))
#data.append(np.genfromtxt('1outM_R.dat'))

fig, ax = plt.subplots( figsize=(figw,figh),dpi=400)

#xdat = np.linspace(0,2,1000)
#ax.plot(xdat, 3/8*xdat, "--", color= 'black',linewidth=1.5)
#ax.plot(xdat, 4/9*xdat, "-", color= 'black')


ax.plot(data[0][:,0], data[0][:,1], label = r"$ {\rho}_{1} / {\rho}_0 =0.1$" , color= 'red')#'#de0c62')	
ax.plot(data[1][:,0], data[1][:,1], label = r"${\rho}_{1} / {\rho}_0 =0.2$" , color= 'orange')#'#5fa052')	
ax.plot(data[2][:,0], data[2][:,1], label = r"${\rho}_{1} / {\rho}_0 =0.3$" , color= '#00a9df')	
ax.plot(data[3][:,0], data[3][:,1], label = r"${\rho}_{1} / {\rho}_0 =0.5$" , color= 'purple')#'#ff8d0d')	
ax.plot(data[4][:,0], data[4][:,1], label = r"${\rho}_{1} / {\rho}_0 =0.8$" , color= '#029f06')#'#071cf4')
#ax.plot(data[5][:,0], data[5][:,1], label = "$r_c=0.28$" , color= '#d76eee')

#ax.text(0.338, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.58, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.37, -0.0893, r'$r_{\mathrm{max}}$', fontsize=14)
#ax.text(0.65, -0.0887, r'$r_{\mathrm{max}}$', fontsize=14)
#plt.rcParams['mathtext.rm'] = 'Modern'#'stix:italic' 

#ax.text(0.83,2E+1, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$a_1 = 0$' , fontsize=15 )
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

#ax.text(30.83,0.5, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$y=10$' , fontsize=15 ,
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})
ax.text(0.78,0.4, 
         r'$r_c = 0.2$' , fontsize=14,
         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})


ax.set_xlabel(r'$r^{\prime}$', fontsize=18)
ax.set_xlim(0,1.) #1E-1,1E+2)
#ax.set_xscale('log')

ax.set_ylabel(r'$P^{\prime}$ ', fontsize=18, usetex=True)
ax.set_ylim(0,1.1)#1E-11,1E+1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
#ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='upper right', fontsize=14, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("P_rc02_rho_Pc1_causality_smallr.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure2/different_rc/1outM_R_rc005_rho05_pc_var_sound.dat <==
   0.93496E-01   0.19736E-02   0.19827E-02
   0.12849E+00   0.47052E-02   0.47144E-02
   0.15349E+00   0.78359E-02   0.78451E-02
   0.17599E+00   0.11679E-01   0.11688E-01
   0.19349E+00   0.15434E-01   0.15443E-01
   0.21099E+00   0.19934E-01   0.19943E-01
   0.22349E+00   0.23642E-01   0.23651E-01
   0.23599E+00   0.27788E-01   0.27797E-01
   0.24599E+00   0.31437E-01   0.31446E-01
   0.25599E+00   0.35396E-01   0.35405E-01
   0.26599E+00   0.39676E-01   0.39685E-01
   0.27349E+00   0.43105E-01   0.43114E-01
   0.28099E+00   0.46727E-01   0.46736E-01
   0.28849E+00   0.50547E-01   0.50557E-01
   0.29349E+00   0.53208E-01   0.53217E-01
   0.30099E+00   0.57371E-01   0.57380E-01
   0.30599E+00   0.60265E-01   0.60274E-01
   0.31099E+00   0.63254E-01   0.63263E-01
   0.31599E+00   0.66341E-01   0.66351E-01
   0.32099E+00   0.69528E-01   0.69537E-01
   0.32599E+00   0.72815E-01   0.72825E-01
   0.32849E+00   0.74498E-01   0.74507E-01
   0.33349E+00   0.77939E-01   0.77948E-01
   0.33599E+00   0.79699E-01   0.79708E-01
   0.34099E+00   0.83298E-01   0.83308E-01
   0.34349E+00   0.85138E-01   0.85147E-01
   0.34599E+00   0.87005E-01   0.87014E-01
   0.34849E+00   0.88899E-01   0.88908E-01
   0.35099E+00   0.90820E-01   0.90829E-01
   0.35599E+00   0.94745E-01   0.94755E-01
   0.35849E+00   0.96750E-01   0.96759E-01
   0.35849E+00   0.96750E-01   0.96759E-01
   0.36099E+00   0.98783E-01   0.98792E-01
   0.36349E+00   0.10084E+00   0.10085E+00
   0.36599E+00   0.10293E+00   0.10294E+00
   0.36849E+00   0.10505E+00   0.10506E+00
   0.37099E+00   0.10720E+00   0.10721E+00
   0.37349E+00   0.10938E+00   0.10938E+00
   0.37349E+00   0.10938E+00   0.10938E+00
   0.37598E+00   0.11158E+00   0.11159E+00
   0.37848E+00   0.11382E+00   0.11383E+00
   0.37848E+00   0.11382E+00   0.11383E+00
   0.38098E+00   0.11608E+00   0.11609E+00
   0.38098E+00   0.11608E+00   0.11609E+00
   0.38348E+00   0.11838E+00   0.11839E+00
   0.38598E+00   0.12070E+00   0.12071E+00
   0.38598E+00   0.12070E+00   0.12071E+00
   0.38848E+00   0.12306E+00   0.12307E+00
   0.38848E+00   0.12306E+00   0.12307E+00
   0.39098E+00   0.12544E+00   0.12545E+00
   0.39098E+00   0.12544E+00   0.12545E+00
   0.39348E+00   0.12786E+00   0.12787E+00
   0.39348E+00   0.12786E+00   0.12787E+00
   0.39348E+00   0.12786E+00   0.12787E+00
   0.39598E+00   0.13031E+00   0.13032E+00
   0.39598E+00   0.13031E+00   0.13032E+00
   0.39848E+00   0.13278E+00   0.13279E+00
   0.39848E+00   0.13278E+00   0.13279E+00
   0.39848E+00   0.13278E+00   0.13279E+00
   0.40098E+00   0.13529E+00   0.13530E+00
   0.40098E+00   0.13529E+00   0.13530E+00
   0.40098E+00   0.13529E+00   0.13530E+00
   0.40348E+00   0.13784E+00   0.13785E+00
   0.40348E+00   0.13784E+00   0.13785E+00
   0.40348E+00   0.13784E+00   0.13785E+00
   0.40598E+00   0.14041E+00   0.14042E+00
   0.40598E+00   0.14041E+00   0.14042E+00
   0.40598E+00   0.14041E+00   0.14042E+00
   0.40848E+00   0.14301E+00   0.14302E+00
   0.40848E+00   0.14301E+00   0.14302E+00
   0.40848E+00   0.14301E+00   0.14302E+00
   0.40848E+00   0.14301E+00   0.14302E+00
   0.41098E+00   0.14565E+00   0.14566E+00
   0.41098E+00   0.14565E+00   0.14566E+00
   0.41098E+00   0.14565E+00   0.14566E+00
   0.41098E+00   0.14565E+00   0.14566E+00
   0.41348E+00   0.14832E+00   0.14833E+00
   0.41348E+00   0.14832E+00   0.14833E+00
   0.41348E+00   0.14832E+00   0.14833E+00
   0.41348E+00   0.14832E+00   0.14833E+00
   0.41598E+00   0.15102E+00   0.15103E+00
   0.41598E+00   0.15102E+00   0.15103E+00
   0.41598E+00   0.15102E+00   0.15103E+00
   0.41598E+00   0.15102E+00   0.15103E+00
   0.41598E+00   0.15102E+00   0.15103E+00
   0.41848E+00   0.15376E+00   0.15377E+00
   0.41848E+00   0.15376E+00   0.15377E+00
   0.41848E+00   0.15376E+00   0.15377E+00
   0.41848E+00   0.15376E+00   0.15377E+00
   0.41848E+00   0.15376E+00   0.15377E+00
   0.41848E+00   0.15376E+00   0.15377E+00
   0.42098E+00   0.15652E+00   0.15653E+00
   0.42098E+00   0.15652E+00   0.15653E+00
   0.42098E+00   0.15652E+00   0.15653E+00
   0.42098E+00   0.15652E+00   0.15653E+00
   0.42098E+00   0.15652E+00   0.15653E+00
   0.42098E+00   0.15652E+00   0.15653E+00
   0.42348E+00   0.15932E+00   0.15933E+00
   0.42348E+00   0.15932E+00   0.15933E+00
   0.42348E+00   0.15932E+00   0.15933E+00
   0.42348E+00   0.15932E+00   0.15933E+00
   0.42348E+00   0.15932E+00   0.15933E+00


==> anc/Figure2/different_rc/1outM_R_rc015_rho05_pc_var_sound.dat <==
   0.15349E+00   0.14643E-01   0.14724E-01
   0.16349E+00   0.16222E-01   0.16303E-01
   0.17349E+00   0.18006E-01   0.18088E-01
   0.18349E+00   0.20008E-01   0.20090E-01
   0.19349E+00   0.22241E-01   0.22323E-01
   0.20349E+00   0.24717E-01   0.24799E-01
   0.21099E+00   0.26741E-01   0.26823E-01
   0.22099E+00   0.29672E-01   0.29754E-01
   0.22849E+00   0.32053E-01   0.32135E-01
   0.23599E+00   0.34595E-01   0.34676E-01
   0.24349E+00   0.37303E-01   0.37385E-01
   0.24849E+00   0.39204E-01   0.39286E-01
   0.25599E+00   0.42203E-01   0.42284E-01
   0.26099E+00   0.44302E-01   0.44383E-01
   0.26849E+00   0.47604E-01   0.47686E-01
   0.27349E+00   0.49911E-01   0.49993E-01
   0.27849E+00   0.52304E-01   0.52386E-01
   0.28349E+00   0.54785E-01   0.54867E-01
   0.28849E+00   0.57354E-01   0.57436E-01
   0.29349E+00   0.60014E-01   0.60096E-01
   0.29599E+00   0.61379E-01   0.61461E-01
   0.30099E+00   0.64178E-01   0.64260E-01
   0.30349E+00   0.65613E-01   0.65694E-01
   0.30849E+00   0.68554E-01   0.68636E-01
   0.31099E+00   0.70061E-01   0.70143E-01
   0.31599E+00   0.73148E-01   0.73230E-01
   0.31849E+00   0.74729E-01   0.74811E-01
   0.32099E+00   0.76335E-01   0.76417E-01
   0.32349E+00   0.77966E-01   0.78048E-01
   0.32599E+00   0.79622E-01   0.79704E-01
   0.33099E+00   0.83012E-01   0.83094E-01
   0.33349E+00   0.84746E-01   0.84828E-01
   0.33599E+00   0.86506E-01   0.86588E-01
   0.33599E+00   0.86506E-01   0.86588E-01
   0.33849E+00   0.88292E-01   0.88374E-01
   0.34099E+00   0.90105E-01   0.90187E-01
   0.34349E+00   0.91945E-01   0.92027E-01
   0.34599E+00   0.93812E-01   0.93893E-01
   0.34849E+00   0.95706E-01   0.95787E-01
   0.35099E+00   0.97627E-01   0.97709E-01
   0.35099E+00   0.97627E-01   0.97709E-01
   0.35349E+00   0.99576E-01   0.99657E-01
   0.35599E+00   0.10155E+00   0.10163E+00
   0.35599E+00   0.10155E+00   0.10163E+00
   0.35849E+00   0.10356E+00   0.10364E+00
   0.36099E+00   0.10559E+00   0.10567E+00
   0.36099E+00   0.10559E+00   0.10567E+00
   0.36349E+00   0.10765E+00   0.10773E+00
   0.36349E+00   0.10765E+00   0.10773E+00
   0.36599E+00   0.10974E+00   0.10982E+00
   0.36849E+00   0.11186E+00   0.11194E+00
   0.36849E+00   0.11186E+00   0.11194E+00
   0.37099E+00   0.11401E+00   0.11409E+00
   0.37099E+00   0.11401E+00   0.11409E+00
   0.37349E+00   0.11618E+00   0.11626E+00
   0.37349E+00   0.11618E+00   0.11626E+00
   0.37349E+00   0.11618E+00   0.11626E+00
   0.37598E+00   0.11839E+00   0.11847E+00
   0.37598E+00   0.11839E+00   0.11847E+00
   0.37848E+00   0.12062E+00   0.12070E+00
   0.37848E+00   0.12062E+00   0.12070E+00
   0.38098E+00   0.12289E+00   0.12297E+00
   0.38098E+00   0.12289E+00   0.12297E+00
   0.38098E+00   0.12289E+00   0.12297E+00
   0.38348E+00   0.12518E+00   0.12526E+00
   0.38348E+00   0.12518E+00   0.12526E+00
   0.38348E+00   0.12518E+00   0.12526E+00
   0.38598E+00   0.12751E+00   0.12759E+00
   0.38598E+00   0.12751E+00   0.12759E+00
   0.38598E+00   0.12751E+00   0.12759E+00
   0.38848E+00   0.12986E+00   0.12995E+00
   0.38848E+00   0.12986E+00   0.12995E+00
   0.38848E+00   0.12986E+00   0.12995E+00
   0.39098E+00   0.13225E+00   0.13233E+00
   0.39098E+00   0.13225E+00   0.13233E+00
   0.39098E+00   0.13225E+00   0.13233E+00
   0.39098E+00   0.13225E+00   0.13233E+00
   0.39348E+00   0.13467E+00   0.13475E+00
   0.39348E+00   0.13467E+00   0.13475E+00
   0.39348E+00   0.13467E+00   0.13475E+00
   0.39348E+00   0.13467E+00   0.13475E+00
   0.39598E+00   0.13711E+00   0.13719E+00
   0.39598E+00   0.13711E+00   0.13719E+00
   0.39598E+00   0.13711E+00   0.13719E+00
   0.39598E+00   0.13711E+00   0.13719E+00
   0.39848E+00   0.13959E+00   0.13967E+00
   0.39848E+00   0.13959E+00   0.13967E+00
   0.39848E+00   0.13959E+00   0.13967E+00
   0.39848E+00   0.13959E+00   0.13967E+00
   0.40098E+00   0.14210E+00   0.14218E+00
   0.40098E+00   0.14210E+00   0.14218E+00
   0.40098E+00   0.14210E+00   0.14218E+00
   0.40098E+00   0.14210E+00   0.14218E+00
   0.40098E+00   0.14210E+00   0.14218E+00
   0.40348E+00   0.14464E+00   0.14472E+00
   0.40348E+00   0.14464E+00   0.14472E+00
   0.40348E+00   0.14464E+00   0.14472E+00
   0.40348E+00   0.14464E+00   0.14472E+00
   0.40348E+00   0.14464E+00   0.14472E+00
   0.40348E+00   0.14464E+00   0.14472E+00
   0.40598E+00   0.14722E+00   0.14730E+00
   0.40598E+00   0.14722E+00   0.14730E+00
   0.40598E+00   0.14722E+00   0.14730E+00
   0.40598E+00   0.14722E+00   0.14730E+00
   0.40598E+00   0.14722E+00   0.14730E+00
   0.40598E+00   0.14722E+00   0.14730E+00
   0.40848E+00   0.14982E+00   0.14990E+00
   0.40848E+00   0.14982E+00   0.14990E+00
   0.40848E+00   0.14982E+00   0.14990E+00
   0.40848E+00   0.14982E+00   0.14990E+00
   0.40848E+00   0.14982E+00   0.14990E+00
   0.40848E+00   0.14982E+00   0.14990E+00
   0.40848E+00   0.14982E+00   0.14990E+00
   0.41098E+00   0.15246E+00   0.15254E+00
   0.41098E+00   0.15246E+00   0.15254E+00
   0.41098E+00   0.15246E+00   0.15254E+00
   0.41098E+00   0.15246E+00   0.15254E+00
   0.41098E+00   0.15246E+00   0.15254E+00
   0.41098E+00   0.15246E+00   0.15254E+00
   0.41098E+00   0.15246E+00   0.15254E+00
   0.41348E+00   0.15513E+00   0.15521E+00
   0.41348E+00   0.15513E+00   0.15521E+00
   0.41348E+00   0.15513E+00   0.15521E+00
   0.41348E+00   0.15513E+00   0.15521E+00
   0.41348E+00   0.15513E+00   0.15521E+00
   0.41348E+00   0.15513E+00   0.15521E+00
   0.41348E+00   0.15513E+00   0.15521E+00
   0.41348E+00   0.15513E+00   0.15521E+00
   0.41348E+00   0.15513E+00   0.15521E+00



==> anc/Figure2/different_rc/1outM_R_rc01_rho05_pc_var_sound.dat <==
   0.10850E+00   0.47692E-02   0.48057E-02
   0.12849E+00   0.65378E-02   0.65743E-02
   0.14849E+00   0.89522E-02   0.89887E-02
   0.16599E+00   0.11674E-01   0.11710E-01
   0.18099E+00   0.14512E-01   0.14549E-01
   0.19599E+00   0.17862E-01   0.17899E-01
   0.20849E+00   0.21076E-01   0.21112E-01
   0.22099E+00   0.24698E-01   0.24735E-01
   0.23349E+00   0.28755E-01   0.28791E-01
   0.24099E+00   0.31407E-01   0.31444E-01
   0.25099E+00   0.35210E-01   0.35246E-01
   0.25849E+00   0.38268E-01   0.38304E-01
   0.26849E+00   0.42630E-01   0.42667E-01
   0.27349E+00   0.44937E-01   0.44974E-01
   0.28099E+00   0.48559E-01   0.48596E-01
   0.28849E+00   0.52380E-01   0.52417E-01
   0.29349E+00   0.55040E-01   0.55077E-01
   0.29849E+00   0.57792E-01   0.57829E-01
   0.30349E+00   0.60638E-01   0.60675E-01
   0.30849E+00   0.63580E-01   0.63616E-01
   0.31349E+00   0.66618E-01   0.66655E-01
   0.31599E+00   0.68174E-01   0.68211E-01
   0.32099E+00   0.71361E-01   0.71397E-01
   0.32599E+00   0.74648E-01   0.74685E-01
   0.32849E+00   0.76330E-01   0.76367E-01
   0.33099E+00   0.78038E-01   0.78074E-01
   0.33599E+00   0.81532E-01   0.81568E-01
   0.33849E+00   0.83318E-01   0.83355E-01
   0.34099E+00   0.85131E-01   0.85168E-01
   0.34349E+00   0.86971E-01   0.87007E-01
   0.34599E+00   0.88838E-01   0.88874E-01
   0.34849E+00   0.90731E-01   0.90768E-01
   0.35099E+00   0.92653E-01   0.92689E-01
   0.35349E+00   0.94601E-01   0.94638E-01
   0.35599E+00   0.96578E-01   0.96615E-01
   0.35849E+00   0.98583E-01   0.98619E-01
   0.36099E+00   0.10062E+00   0.10065E+00
   0.36349E+00   0.10268E+00   0.10271E+00
   0.36599E+00   0.10477E+00   0.10480E+00
   0.36599E+00   0.10477E+00   0.10480E+00
   0.36849E+00   0.10688E+00   0.10692E+00
   0.37099E+00   0.10903E+00   0.10907E+00
   0.37099E+00   0.10903E+00   0.10907E+00
   0.37349E+00   0.11121E+00   0.11124E+00
   0.37598E+00   0.11341E+00   0.11345E+00
   0.37598E+00   0.11341E+00   0.11345E+00
   0.37848E+00   0.11565E+00   0.11569E+00
   0.37848E+00   0.11565E+00   0.11569E+00
   0.38098E+00   0.11791E+00   0.11795E+00
   0.38098E+00   0.11791E+00   0.11795E+00
   0.38348E+00   0.12021E+00   0.12025E+00
   0.38348E+00   0.12021E+00   0.12025E+00
   0.38598E+00   0.12253E+00   0.12257E+00
   0.38598E+00   0.12253E+00   0.12257E+00
   0.38848E+00   0.12489E+00   0.12493E+00
   0.38848E+00   0.12489E+00   0.12493E+00
   0.39098E+00   0.12727E+00   0.12731E+00
   0.39098E+00   0.12727E+00   0.12731E+00
   0.39098E+00   0.12727E+00   0.12731E+00
   0.39348E+00   0.12969E+00   0.12973E+00
   0.39348E+00   0.12969E+00   0.12973E+00
   0.39598E+00   0.13214E+00   0.13218E+00
   0.39598E+00   0.13214E+00   0.13218E+00
   0.39598E+00   0.13214E+00   0.13218E+00
   0.39848E+00   0.13462E+00   0.13465E+00
   0.39848E+00   0.13462E+00   0.13465E+00
   0.39848E+00   0.13462E+00   0.13465E+00
   0.40098E+00   0.13713E+00   0.13716E+00
   0.40098E+00   0.13713E+00   0.13716E+00
   0.40098E+00   0.13713E+00   0.13716E+00
   0.40098E+00   0.13713E+00   0.13716E+00
   0.40348E+00   0.13967E+00   0.13971E+00
   0.40348E+00   0.13967E+00   0.13971E+00
   0.40348E+00   0.13967E+00   0.13971E+00
   0.40598E+00   0.14224E+00   0.14228E+00
   0.40598E+00   0.14224E+00   0.14228E+00
   0.40598E+00   0.14224E+00   0.14228E+00
   0.40598E+00   0.14224E+00   0.14228E+00
   0.40848E+00   0.14485E+00   0.14488E+00
   0.40848E+00   0.14485E+00   0.14488E+00
   0.40848E+00   0.14485E+00   0.14488E+00
   0.40848E+00   0.14485E+00   0.14488E+00
   0.40848E+00   0.14485E+00   0.14488E+00
   0.41098E+00   0.14748E+00   0.14752E+00
   0.41098E+00   0.14748E+00   0.14752E+00
   0.41098E+00   0.14748E+00   0.14752E+00
   0.41098E+00   0.14748E+00   0.14752E+00
   0.41348E+00   0.15015E+00   0.15019E+00
   0.41348E+00   0.15015E+00   0.15019E+00
   0.41348E+00   0.15015E+00   0.15019E+00
   0.41348E+00   0.15015E+00   0.15019E+00
   0.41348E+00   0.15015E+00   0.15019E+00
   0.41348E+00   0.15015E+00   0.15019E+00
   0.41598E+00   0.15285E+00   0.15289E+00
   0.41598E+00   0.15285E+00   0.15289E+00
   0.41598E+00   0.15285E+00   0.15289E+00
   0.41598E+00   0.15285E+00   0.15289E+00
   0.41598E+00   0.15285E+00   0.15289E+00
   0.41598E+00   0.15285E+00   0.15289E+00
   0.41848E+00   0.15559E+00   0.15563E+00
   0.41848E+00   0.15559E+00   0.15563E+00
   0.41848E+00   0.15559E+00   0.15563E+00
   0.41848E+00   0.15559E+00   0.15563E+00
   0.41848E+00   0.15559E+00   0.15563E+00
   0.41848E+00   0.15559E+00   0.15563E+00
   0.42098E+00   0.15836E+00   0.15839E+00
   0.42098E+00   0.15836E+00   0.15839E+00
   0.42098E+00   0.15836E+00   0.15839E+00
   0.42098E+00   0.15836E+00   0.15839E+00
   0.42098E+00   0.15836E+00   0.15839E+00
   0.42098E+00   0.15836E+00   0.15839E+00
   0.42098E+00   0.15836E+00   0.15839E+00
   0.42098E+00   0.15836E+00   0.15839E+00


==> anc/Figure2/different_rc/1outM_R_rc025_rho05_pc_var_sound.dat <==
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25099E+00   0.65840E-01   0.66066E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25349E+00   0.66840E-01   0.67065E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25599E+00   0.67859E-01   0.68084E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.25849E+00   0.68898E-01   0.69124E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26099E+00   0.69958E-01   0.70183E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26349E+00   0.71038E-01   0.71264E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26599E+00   0.72139E-01   0.72364E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.26849E+00   0.73261E-01   0.73486E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27099E+00   0.74404E-01   0.74629E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27349E+00   0.75568E-01   0.75793E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27599E+00   0.76753E-01   0.76979E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.27849E+00   0.77961E-01   0.78186E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28099E+00   0.79190E-01   0.79415E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28349E+00   0.80441E-01   0.80667E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28599E+00   0.81715E-01   0.81940E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.28849E+00   0.83011E-01   0.83236E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29099E+00   0.84329E-01   0.84555E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29349E+00   0.85671E-01   0.85896E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29599E+00   0.87035E-01   0.87261E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.29849E+00   0.88423E-01   0.88648E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30099E+00   0.89834E-01   0.90060E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30349E+00   0.91269E-01   0.91494E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30599E+00   0.92728E-01   0.92953E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.30849E+00   0.94210E-01   0.94436E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31099E+00   0.95717E-01   0.95943E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31349E+00   0.97249E-01   0.97474E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31599E+00   0.98805E-01   0.99030E-01
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.31849E+00   0.10039E+00   0.10061E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32099E+00   0.10199E+00   0.10222E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32349E+00   0.10362E+00   0.10385E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32599E+00   0.10528E+00   0.10550E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.32849E+00   0.10696E+00   0.10719E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33099E+00   0.10867E+00   0.10889E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33349E+00   0.11040E+00   0.11063E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33599E+00   0.11216E+00   0.11239E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.33849E+00   0.11395E+00   0.11417E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34099E+00   0.11576E+00   0.11599E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34349E+00   0.11760E+00   0.11783E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34599E+00   0.11947E+00   0.11969E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.34849E+00   0.12136E+00   0.12159E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35099E+00   0.12328E+00   0.12351E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35349E+00   0.12523E+00   0.12546E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35599E+00   0.12721E+00   0.12743E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00
   0.35849E+00   0.12921E+00   0.12944E+00


==> anc/Figure2/different_rc/1outM_R_rc02_rho05_pc_var_sound.dat <==
   0.20099E+00   0.33761E-01   0.33906E-01
   0.20349E+00   0.34403E-01   0.34548E-01
   0.20849E+00   0.35736E-01   0.35881E-01
   0.21349E+00   0.37135E-01   0.37280E-01
   0.21849E+00   0.38601E-01   0.38745E-01
   0.22349E+00   0.40135E-01   0.40280E-01
   0.22599E+00   0.40928E-01   0.41073E-01
   0.23099E+00   0.42568E-01   0.42713E-01
   0.23599E+00   0.44281E-01   0.44426E-01
   0.24099E+00   0.46068E-01   0.46213E-01
   0.24349E+00   0.46990E-01   0.47135E-01
   0.24849E+00   0.48891E-01   0.49036E-01
   0.25349E+00   0.50870E-01   0.51015E-01
   0.25599E+00   0.51889E-01   0.52034E-01
   0.26099E+00   0.53988E-01   0.54133E-01
   0.26349E+00   0.55068E-01   0.55213E-01
   0.26599E+00   0.56169E-01   0.56314E-01
   0.27099E+00   0.58434E-01   0.58579E-01
   0.27349E+00   0.59598E-01   0.59743E-01
   0.27599E+00   0.60784E-01   0.60928E-01
   0.28099E+00   0.63220E-01   0.63365E-01
   0.28349E+00   0.64471E-01   0.64616E-01
   0.28599E+00   0.65745E-01   0.65890E-01
   0.28849E+00   0.67041E-01   0.67186E-01
   0.29099E+00   0.68359E-01   0.68504E-01
   0.29349E+00   0.69701E-01   0.69846E-01
   0.29599E+00   0.71065E-01   0.71210E-01
   0.29849E+00   0.72453E-01   0.72598E-01
   0.30099E+00   0.73864E-01   0.74009E-01
   0.30349E+00   0.75299E-01   0.75444E-01
   0.30599E+00   0.76758E-01   0.76903E-01
   0.30849E+00   0.78241E-01   0.78385E-01
   0.31099E+00   0.79748E-01   0.79892E-01
   0.31349E+00   0.81279E-01   0.81424E-01
   0.31599E+00   0.82835E-01   0.82980E-01
   0.31599E+00   0.82835E-01   0.82980E-01
   0.31849E+00   0.84416E-01   0.84560E-01
   0.32099E+00   0.86021E-01   0.86166E-01
   0.32349E+00   0.87652E-01   0.87797E-01
   0.32349E+00   0.87652E-01   0.87797E-01
   0.32599E+00   0.89309E-01   0.89454E-01
   0.32849E+00   0.90991E-01   0.91136E-01
   0.32849E+00   0.90991E-01   0.91136E-01
   0.33099E+00   0.92699E-01   0.92843E-01
   0.33349E+00   0.94432E-01   0.94577E-01
   0.33349E+00   0.94432E-01   0.94577E-01
   0.33599E+00   0.96192E-01   0.96337E-01
   0.33599E+00   0.96192E-01   0.96337E-01
   0.33849E+00   0.97979E-01   0.98124E-01
   0.33849E+00   0.97979E-01   0.98124E-01
   0.34099E+00   0.99792E-01   0.99937E-01
   0.34099E+00   0.99792E-01   0.99937E-01
   0.34349E+00   0.10163E+00   0.10178E+00
   0.34349E+00   0.10163E+00   0.10178E+00
   0.34599E+00   0.10350E+00   0.10364E+00
   0.34599E+00   0.10350E+00   0.10364E+00
   0.34849E+00   0.10539E+00   0.10554E+00
   0.34849E+00   0.10539E+00   0.10554E+00
   0.35099E+00   0.10731E+00   0.10746E+00
   0.35099E+00   0.10731E+00   0.10746E+00
   0.35349E+00   0.10926E+00   0.10941E+00
   0.35349E+00   0.10926E+00   0.10941E+00
   0.35349E+00   0.10926E+00   0.10941E+00
   0.35599E+00   0.11124E+00   0.11138E+00
   0.35599E+00   0.11124E+00   0.11138E+00
   0.35849E+00   0.11324E+00   0.11339E+00
   0.35849E+00   0.11324E+00   0.11339E+00
   0.35849E+00   0.11324E+00   0.11339E+00
   0.36099E+00   0.11528E+00   0.11542E+00
   0.36099E+00   0.11528E+00   0.11542E+00
   0.36099E+00   0.11528E+00   0.11542E+00
   0.36349E+00   0.11734E+00   0.11748E+00
   0.36349E+00   0.11734E+00   0.11748E+00
   0.36349E+00   0.11734E+00   0.11748E+00
   0.36599E+00   0.11943E+00   0.11957E+00
   0.36599E+00   0.11943E+00   0.11957E+00
   0.36599E+00   0.11943E+00   0.11957E+00
   0.36599E+00   0.11943E+00   0.11957E+00
   0.36849E+00   0.12154E+00   0.12169E+00
   0.36849E+00   0.12154E+00   0.12169E+00
   0.36849E+00   0.12154E+00   0.12169E+00
   0.37099E+00   0.12369E+00   0.12384E+00
   0.37099E+00   0.12369E+00   0.12384E+00
   0.37099E+00   0.12369E+00   0.12384E+00
   0.37099E+00   0.12369E+00   0.12384E+00
   0.37349E+00   0.12587E+00   0.12601E+00
   0.37349E+00   0.12587E+00   0.12601E+00
   0.37349E+00   0.12587E+00   0.12601E+00
   0.37349E+00   0.12587E+00   0.12601E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00



==> anc/Figure2/different_rc/M_R_2_incomp_sound.py <==

# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

figw=5#14#5.
figh=4#8#5.

lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
#data.append(np.genfromtxt('1outP_Pc1_rho05_rc01.dat'))
#data.append(np.genfromtxt('1outP_Pc1_rho05_rc02.dat'))
#data.append(np.genfromtxt('1outP_Pc1_rho05_rc025.dat'))
#data.append(np.genfromtxt('1outP_Pc1_rho05_rc03.dat'))
data.append(np.genfromtxt('1outM_R_rc005_rho05_pc_var_sound.dat'))
data.append(np.genfromtxt('1outM_R_rc01_rho05_pc_var_sound.dat'))
data.append(np.genfromtxt('1outM_R_rc015_rho05_pc_var_sound.dat'))
data.append(np.genfromtxt('1outM_R_rc02_rho05_pc_var_sound.dat'))
data.append(np.genfromtxt('1outM_R_rc025_rho05_pc_var_sound.dat'))
#data.append(np.genfromtxt('1outM_R_rc01_rho05_pc_var_sound.dat'))
#data.append(np.genfromtxt('1outM_R.dat'))

fig, ax = plt.subplots( figsize=(figw,figh),dpi=400)

xdat = np.linspace(0,2,1000)
ax.plot(xdat, 3/8*xdat, "--", color= 'black',linewidth=1.5)
ax.plot(xdat, 4/9*xdat, "-", color= 'black')



ax.plot(data[0][:,0], data[0][:,1], label = "$r_c=0.05$" , color= 'red')#'#de0c62')	
ax.plot(data[1][:,0], data[1][:,1], label = "$r_c=0.1$" , color= '#5fa052')	
ax.plot(data[2][:,0], data[2][:,1], label = "$r_c=0.15$" , color= '#00a9df')	
ax.plot(data[3][:,0], data[3][:,1], label = "$r_c=0.2 $ " , color= 'blue')#'#ff8d0d')	
ax.plot(data[4][:,0], data[4][:,1], label = "$r_c=0.25 $" , color= 'orange')#'#071cf4')
#ax.plot(data[5][:,0], data[5][:,1], label = "$r_c=1$ sound" , color= '#d76eee')
#ax.plot(data[6][:,0], data[5][:,1], label = "$r_c=1$ sound" , color= '#d76eee')


#ax.text(0.83,2E+1, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$a_1 = 0$' , fontsize=15 )
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

#ax.text(30.83,0.5, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$y=10$' , fontsize=15 ,
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})
ax.text(0.355,0.015, 
         r'$\rho_1 / \rho_0 = 0.5$' , fontsize=14,
         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

#ax.text(0.03,0.077, 
#         r'$\rho_1 / \rho_0 = 0.5$' , fontsize=14 )

ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(0,0.5) #1E-1,1E+2)
#ax.set_xscale('log')

ax.set_ylabel(r'$M^{\prime}$ ', fontsize=18, usetex=True)
ax.set_ylim(0,0.185)#1E-11,1E+1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
#ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='upper left', fontsize=14, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("M_rc_diff_rho_05_Pc_var_causality_sound.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure2/different_rho/1outM_R_rc02_rho01_pc_var_sound.dat <==
   0.20099E+00   0.33560E-01   0.33821E-01
   0.20599E+00   0.33821E-01   0.34081E-01
   0.22599E+00   0.34994E-01   0.35255E-01
   0.24599E+00   0.36394E-01   0.36655E-01
   0.27099E+00   0.38495E-01   0.38756E-01
   0.29849E+00   0.41299E-01   0.41560E-01
   0.32849E+00   0.45006E-01   0.45267E-01
   0.35849E+00   0.49457E-01   0.49718E-01
   0.39098E+00   0.55195E-01   0.55456E-01
   0.42348E+00   0.61972E-01   0.62232E-01
   0.45598E+00   0.69872E-01   0.70133E-01
   0.48598E+00   0.78237E-01   0.78498E-01
   0.51348E+00   0.86869E-01   0.87130E-01
   0.54098E+00   0.96477E-01   0.96737E-01
   0.56348E+00   0.10510E+00   0.10536E+00
   0.58598E+00   0.11444E+00   0.11470E+00
   0.60598E+00   0.12337E+00   0.12363E+00
   0.62598E+00   0.13290E+00   0.13316E+00
   0.64347E+00   0.14176E+00   0.14202E+00
   0.65847E+00   0.14975E+00   0.15001E+00
   0.67347E+00   0.15811E+00   0.15837E+00
   0.68847E+00   0.16685E+00   0.16711E+00
   0.70097E+00   0.17443E+00   0.17469E+00
   0.71347E+00   0.18229E+00   0.18255E+00
   0.72347E+00   0.18878E+00   0.18904E+00
   0.73347E+00   0.19545E+00   0.19571E+00
   0.74347E+00   0.20230E+00   0.20256E+00
   0.75097E+00   0.20756E+00   0.20782E+00
   0.75847E+00   0.21293E+00   0.21319E+00
   0.76847E+00   0.22025E+00   0.22051E+00
   0.77347E+00   0.22399E+00   0.22425E+00
   0.78097E+00   0.22968E+00   0.22994E+00
   0.78847E+00   0.23548E+00   0.23574E+00
   0.79347E+00   0.23942E+00   0.23968E+00
   0.79847E+00   0.24340E+00   0.24366E+00
   0.80597E+00   0.24946E+00   0.24972E+00
   0.81097E+00   0.25357E+00   0.25383E+00
   0.81597E+00   0.25773E+00   0.25799E+00
   0.81847E+00   0.25982E+00   0.26008E+00
   0.82347E+00   0.26406E+00   0.26432E+00
   0.82847E+00   0.26834E+00   0.26860E+00
   0.83097E+00   0.27051E+00   0.27077E+00
   0.83597E+00   0.27487E+00   0.27513E+00
   0.83847E+00   0.27707E+00   0.27733E+00
   0.84347E+00   0.28152E+00   0.28178E+00
   0.84597E+00   0.28376E+00   0.28402E+00
   0.84847E+00   0.28601E+00   0.28627E+00
   0.85097E+00   0.28828E+00   0.28854E+00
   0.85597E+00   0.29286E+00   0.29312E+00
   0.85847E+00   0.29517E+00   0.29543E+00


==> anc/Figure2/different_rho/1outM_R_rc02_rho02_pc_var_sound.dat <==
   0.20099E+00   0.33611E-01   0.33842E-01
   0.20349E+00   0.33868E-01   0.34099E-01
   0.21849E+00   0.35546E-01   0.35778E-01
   0.23099E+00   0.37134E-01   0.37365E-01
   0.24599E+00   0.39278E-01   0.39510E-01
   0.26099E+00   0.41701E-01   0.41933E-01
   0.27599E+00   0.44420E-01   0.44651E-01
   0.29349E+00   0.47987E-01   0.48218E-01
   0.30849E+00   0.51402E-01   0.51634E-01
   0.32349E+00   0.55167E-01   0.55399E-01
   0.33849E+00   0.59298E-01   0.59529E-01
   0.35349E+00   0.63811E-01   0.64043E-01
   0.36599E+00   0.67877E-01   0.68109E-01
   0.38098E+00   0.73136E-01   0.73368E-01
   0.39348E+00   0.77847E-01   0.78079E-01
   0.40348E+00   0.81838E-01   0.82070E-01
   0.41598E+00   0.87112E-01   0.87344E-01
   0.42598E+00   0.91567E-01   0.91798E-01
   0.43598E+00   0.96235E-01   0.96467E-01
   0.44598E+00   0.10112E+00   0.10135E+00
   0.45348E+00   0.10493E+00   0.10517E+00
   0.46098E+00   0.10888E+00   0.10911E+00
   0.47098E+00   0.11433E+00   0.11456E+00
   0.47848E+00   0.11858E+00   0.11881E+00
   0.48348E+00   0.12149E+00   0.12172E+00
   0.49098E+00   0.12596E+00   0.12619E+00
   0.49598E+00   0.12902E+00   0.12925E+00
   0.50348E+00   0.13373E+00   0.13396E+00
   0.50848E+00   0.13695E+00   0.13718E+00
   0.51348E+00   0.14023E+00   0.14046E+00
   0.51848E+00   0.14357E+00   0.14381E+00
   0.52348E+00   0.14698E+00   0.14722E+00
   0.52848E+00   0.15046E+00   0.15069E+00
   0.53098E+00   0.15222E+00   0.15246E+00
   0.53598E+00   0.15580E+00   0.15603E+00
   0.54098E+00   0.15944E+00   0.15968E+00
   0.54348E+00   0.16129E+00   0.16152E+00
   0.54848E+00   0.16504E+00   0.16527E+00
   0.55098E+00   0.16694E+00   0.16717E+00
   0.55348E+00   0.16885E+00   0.16908E+00
   0.55598E+00   0.17078E+00   0.17102E+00
   0.56098E+00   0.17470E+00   0.17494E+00
   0.56348E+00   0.17669E+00   0.17692E+00
   0.56598E+00   0.17869E+00   0.17893E+00
   0.56848E+00   0.18072E+00   0.18095E+00
   0.57098E+00   0.18275E+00   0.18299E+00
   0.57348E+00   0.18481E+00   0.18504E+00
   0.57598E+00   0.18689E+00   0.18712E+00
   0.57848E+00   0.18898E+00   0.18921E+00
   0.58098E+00   0.19109E+00   0.19132E+00
   0.58098E+00   0.19109E+00   0.19132E+00
   0.58348E+00   0.19322E+00   0.19345E+00
   0.58598E+00   0.19537E+00   0.19560E+00
   0.58848E+00   0.19754E+00   0.19777E+00
   0.58848E+00   0.19754E+00   0.19777E+00
   0.59098E+00   0.19972E+00   0.19995E+00
   0.59348E+00   0.20193E+00   0.20216E+00
   0.59348E+00   0.20193E+00   0.20216E+00
   0.59598E+00   0.20415E+00   0.20438E+00
   0.59848E+00   0.20639E+00   0.20662E+00
   0.59848E+00   0.20639E+00   0.20662E+00
   0.60098E+00   0.20865E+00   0.20888E+00
   0.60098E+00   0.20865E+00   0.20888E+00
   0.60348E+00   0.21093E+00   0.21116E+00
   0.60348E+00   0.21093E+00   0.21116E+00
   0.60598E+00   0.21322E+00   0.21346E+00
   0.60598E+00   0.21322E+00   0.21346E+00
   0.60848E+00   0.21554E+00   0.21577E+00
   0.60848E+00   0.21554E+00   0.21577E+00


==> anc/Figure2/different_rho/1outM_R_rc02_rho03_pc_var_sound.dat <==
   0.20099E+00   0.33661E-01   0.33863E-01
   0.20349E+00   0.34046E-01   0.34249E-01
   0.21099E+00   0.35261E-01   0.35463E-01
   0.22099E+00   0.37020E-01   0.37222E-01
   0.22849E+00   0.38448E-01   0.38650E-01
   0.23849E+00   0.40503E-01   0.40706E-01
   0.24599E+00   0.42162E-01   0.42365E-01
   0.25599E+00   0.44538E-01   0.44740E-01
   0.26349E+00   0.46445E-01   0.46648E-01
   0.27349E+00   0.49163E-01   0.49366E-01
   0.28099E+00   0.51336E-01   0.51539E-01
   0.28849E+00   0.53629E-01   0.53831E-01
   0.29599E+00   0.56043E-01   0.56246E-01
   0.30599E+00   0.59459E-01   0.59662E-01
   0.31099E+00   0.61253E-01   0.61455E-01
   0.31849E+00   0.64054E-01   0.64256E-01
   0.32599E+00   0.66989E-01   0.67192E-01
   0.33349E+00   0.70064E-01   0.70266E-01
   0.33849E+00   0.72191E-01   0.72394E-01
   0.34599E+00   0.75503E-01   0.75706E-01
   0.35099E+00   0.77792E-01   0.77995E-01
   0.35599E+00   0.80147E-01   0.80350E-01
   0.36099E+00   0.82570E-01   0.82772E-01
   0.36599E+00   0.85060E-01   0.85263E-01
   0.37099E+00   0.87619E-01   0.87822E-01
   0.37598E+00   0.90249E-01   0.90452E-01
   0.38098E+00   0.92949E-01   0.93152E-01
   0.38598E+00   0.95721E-01   0.95924E-01
   0.38848E+00   0.97134E-01   0.97337E-01
   0.39348E+00   0.10002E+00   0.10022E+00
   0.39848E+00   0.10297E+00   0.10317E+00
   0.40098E+00   0.10448E+00   0.10468E+00
   0.40348E+00   0.10600E+00   0.10620E+00
   0.40848E+00   0.10911E+00   0.10931E+00
   0.41098E+00   0.11069E+00   0.11089E+00
   0.41348E+00   0.11229E+00   0.11250E+00
   0.41848E+00   0.11555E+00   0.11576E+00
   0.42098E+00   0.11721E+00   0.11742E+00
   0.42348E+00   0.11889E+00   0.11910E+00
   0.42598E+00   0.12059E+00   0.12080E+00
   0.42848E+00   0.12231E+00   0.12252E+00
   0.43098E+00   0.12406E+00   0.12426E+00
   0.43348E+00   0.12582E+00   0.12602E+00
   0.43598E+00   0.12760E+00   0.12780E+00
   0.43848E+00   0.12940E+00   0.12960E+00
   0.44098E+00   0.13122E+00   0.13142E+00
   0.44348E+00   0.13306E+00   0.13327E+00
   0.44348E+00   0.13306E+00   0.13327E+00
   0.44598E+00   0.13493E+00   0.13513E+00
   0.44848E+00   0.13681E+00   0.13702E+00
   0.45098E+00   0.13872E+00   0.13892E+00
   0.45098E+00   0.13872E+00   0.13892E+00
   0.45348E+00   0.14065E+00   0.14085E+00
   0.45598E+00   0.14260E+00   0.14280E+00
   0.45848E+00   0.14457E+00   0.14477E+00
   0.45848E+00   0.14457E+00   0.14477E+00
   0.46098E+00   0.14656E+00   0.14676E+00
   0.46098E+00   0.14656E+00   0.14676E+00
   0.46348E+00   0.14857E+00   0.14877E+00
   0.46598E+00   0.15061E+00   0.15081E+00
   0.46598E+00   0.15061E+00   0.15081E+00
   0.46848E+00   0.15266E+00   0.15287E+00
   0.46848E+00   0.15266E+00   0.15287E+00
   0.47098E+00   0.15474E+00   0.15495E+00
   0.47098E+00   0.15474E+00   0.15495E+00
   0.47348E+00   0.15685E+00   0.15705E+00
   0.47348E+00   0.15685E+00   0.15705E+00
   0.47598E+00   0.15897E+00   0.15917E+00
   0.47598E+00   0.15897E+00   0.15917E+00
   0.47848E+00   0.16112E+00   0.16132E+00
   0.47848E+00   0.16112E+00   0.16132E+00
   0.47848E+00   0.16112E+00   0.16132E+00
   0.48098E+00   0.16328E+00   0.16349E+00
   0.48098E+00   0.16328E+00   0.16349E+00
   0.48348E+00   0.16548E+00   0.16568E+00
   0.48348E+00   0.16548E+00   0.16568E+00
   0.48348E+00   0.16548E+00   0.16568E+00
   0.48598E+00   0.16769E+00   0.16789E+00
   0.48598E+00   0.16769E+00   0.16789E+00
   0.48598E+00   0.16769E+00   0.16789E+00
   0.48848E+00   0.16993E+00   0.17013E+00
   0.48848E+00   0.16993E+00   0.17013E+00
   0.48848E+00   0.16993E+00   0.17013E+00
   0.49098E+00   0.17219E+00   0.17239E+00
   0.49098E+00   0.17219E+00   0.17239E+00
   0.49098E+00   0.17219E+00   0.17239E+00
   0.49348E+00   0.17447E+00   0.17467E+00
   0.49348E+00   0.17447E+00   0.17467E+00
   0.49348E+00   0.17447E+00   0.17467E+00
   0.49348E+00   0.17447E+00   0.17467E+00
   0.49598E+00   0.17678E+00   0.17698E+00
   0.49598E+00   0.17678E+00   0.17698E+00
   0.49598E+00   0.17678E+00   0.17698E+00
   0.49598E+00   0.17678E+00   0.17698E+00
   0.49848E+00   0.17911E+00   0.17931E+00
   0.49848E+00   0.17911E+00   0.17931E+00
   0.49848E+00   0.17911E+00   0.17931E+00
   0.49848E+00   0.17911E+00   0.17931E+00
   0.50098E+00   0.18146E+00   0.18167E+00
   0.50098E+00   0.18146E+00   0.18167E+00
   0.50098E+00   0.18146E+00   0.18167E+00
   0.50098E+00   0.18146E+00   0.18167E+00
   0.50348E+00   0.18384E+00   0.18404E+00
   0.50348E+00   0.18384E+00   0.18404E+00
   0.50348E+00   0.18384E+00   0.18404E+00
   0.50348E+00   0.18384E+00   0.18404E+00
   0.50348E+00   0.18384E+00   0.18404E+00
   0.50598E+00   0.18624E+00   0.18644E+00


==> anc/Figure2/different_rho/1outM_R_rc02_rho05_pc_var_sound.dat <==
   0.20099E+00   0.33761E-01   0.33906E-01
   0.20349E+00   0.34403E-01   0.34548E-01
   0.20849E+00   0.35736E-01   0.35881E-01
   0.21349E+00   0.37135E-01   0.37280E-01
   0.21849E+00   0.38601E-01   0.38745E-01
   0.22349E+00   0.40135E-01   0.40280E-01
   0.22599E+00   0.40928E-01   0.41073E-01
   0.23099E+00   0.42568E-01   0.42713E-01
   0.23599E+00   0.44281E-01   0.44426E-01
   0.24099E+00   0.46068E-01   0.46213E-01
   0.24349E+00   0.46990E-01   0.47135E-01
   0.24849E+00   0.48891E-01   0.49036E-01
   0.25349E+00   0.50870E-01   0.51015E-01
   0.25599E+00   0.51889E-01   0.52034E-01
   0.26099E+00   0.53988E-01   0.54133E-01
   0.26349E+00   0.55068E-01   0.55213E-01
   0.26599E+00   0.56169E-01   0.56314E-01
   0.27099E+00   0.58434E-01   0.58579E-01
   0.27349E+00   0.59598E-01   0.59743E-01
   0.27599E+00   0.60784E-01   0.60928E-01
   0.28099E+00   0.63220E-01   0.63365E-01
   0.28349E+00   0.64471E-01   0.64616E-01
   0.28599E+00   0.65745E-01   0.65890E-01
   0.28849E+00   0.67041E-01   0.67186E-01
   0.29099E+00   0.68359E-01   0.68504E-01
   0.29349E+00   0.69701E-01   0.69846E-01
   0.29599E+00   0.71065E-01   0.71210E-01
   0.29849E+00   0.72453E-01   0.72598E-01
   0.30099E+00   0.73864E-01   0.74009E-01
   0.30349E+00   0.75299E-01   0.75444E-01
   0.30599E+00   0.76758E-01   0.76903E-01
   0.30849E+00   0.78241E-01   0.78385E-01
   0.31099E+00   0.79748E-01   0.79892E-01
   0.31349E+00   0.81279E-01   0.81424E-01
   0.31599E+00   0.82835E-01   0.82980E-01
   0.31599E+00   0.82835E-01   0.82980E-01
   0.31849E+00   0.84416E-01   0.84560E-01
   0.32099E+00   0.86021E-01   0.86166E-01
   0.32349E+00   0.87652E-01   0.87797E-01
   0.32349E+00   0.87652E-01   0.87797E-01
   0.32599E+00   0.89309E-01   0.89454E-01
   0.32849E+00   0.90991E-01   0.91136E-01
   0.32849E+00   0.90991E-01   0.91136E-01
   0.33099E+00   0.92699E-01   0.92843E-01
   0.33349E+00   0.94432E-01   0.94577E-01
   0.33349E+00   0.94432E-01   0.94577E-01
   0.33599E+00   0.96192E-01   0.96337E-01
   0.33599E+00   0.96192E-01   0.96337E-01
   0.33849E+00   0.97979E-01   0.98124E-01
   0.33849E+00   0.97979E-01   0.98124E-01
   0.34099E+00   0.99792E-01   0.99937E-01
   0.34099E+00   0.99792E-01   0.99937E-01
   0.34349E+00   0.10163E+00   0.10178E+00
   0.34349E+00   0.10163E+00   0.10178E+00
   0.34599E+00   0.10350E+00   0.10364E+00
   0.34599E+00   0.10350E+00   0.10364E+00
   0.34849E+00   0.10539E+00   0.10554E+00
   0.34849E+00   0.10539E+00   0.10554E+00
   0.35099E+00   0.10731E+00   0.10746E+00
   0.35099E+00   0.10731E+00   0.10746E+00
   0.35349E+00   0.10926E+00   0.10941E+00
   0.35349E+00   0.10926E+00   0.10941E+00
   0.35349E+00   0.10926E+00   0.10941E+00
   0.35599E+00   0.11124E+00   0.11138E+00
   0.35599E+00   0.11124E+00   0.11138E+00
   0.35849E+00   0.11324E+00   0.11339E+00
   0.35849E+00   0.11324E+00   0.11339E+00
   0.35849E+00   0.11324E+00   0.11339E+00
   0.36099E+00   0.11528E+00   0.11542E+00
   0.36099E+00   0.11528E+00   0.11542E+00
   0.36099E+00   0.11528E+00   0.11542E+00
   0.36349E+00   0.11734E+00   0.11748E+00
   0.36349E+00   0.11734E+00   0.11748E+00
   0.36349E+00   0.11734E+00   0.11748E+00
   0.36599E+00   0.11943E+00   0.11957E+00
   0.36599E+00   0.11943E+00   0.11957E+00
   0.36599E+00   0.11943E+00   0.11957E+00
   0.36599E+00   0.11943E+00   0.11957E+00
   0.36849E+00   0.12154E+00   0.12169E+00
   0.36849E+00   0.12154E+00   0.12169E+00
   0.36849E+00   0.12154E+00   0.12169E+00
   0.37099E+00   0.12369E+00   0.12384E+00
   0.37099E+00   0.12369E+00   0.12384E+00
   0.37099E+00   0.12369E+00   0.12384E+00
   0.37099E+00   0.12369E+00   0.12384E+00
   0.37349E+00   0.12587E+00   0.12601E+00
   0.37349E+00   0.12587E+00   0.12601E+00
   0.37349E+00   0.12587E+00   0.12601E+00
   0.37349E+00   0.12587E+00   0.12601E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37598E+00   0.12807E+00   0.12822E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.37848E+00   0.13031E+00   0.13045E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38098E+00   0.13257E+00   0.13272E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38348E+00   0.13487E+00   0.13501E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38598E+00   0.13719E+00   0.13734E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.38848E+00   0.13955E+00   0.13969E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39098E+00   0.14194E+00   0.14208E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39348E+00   0.14435E+00   0.14450E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39598E+00   0.14680E+00   0.14694E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00
   0.39848E+00   0.14928E+00   0.14942E+00


==> anc/Figure2/different_rho/1outM_R_rc02_rho08_pc_var_sound.dat <==
   0.20099E+00   0.33911E-01   0.33969E-01
   0.20349E+00   0.34939E-01   0.34997E-01
   0.20599E+00   0.35993E-01   0.36051E-01
   0.20849E+00   0.37072E-01   0.37130E-01
   0.21099E+00   0.38178E-01   0.38236E-01
   0.21349E+00   0.39310E-01   0.39368E-01
   0.21599E+00   0.40469E-01   0.40527E-01
   0.21849E+00   0.41655E-01   0.41713E-01
   0.22099E+00   0.42868E-01   0.42926E-01
   0.22349E+00   0.44110E-01   0.44168E-01
   0.22599E+00   0.45379E-01   0.45437E-01
   0.22849E+00   0.46677E-01   0.46735E-01
   0.23099E+00   0.48003E-01   0.48061E-01
   0.23349E+00   0.49359E-01   0.49417E-01
   0.23599E+00   0.50744E-01   0.50802E-01
   0.23849E+00   0.52158E-01   0.52216E-01
   0.23849E+00   0.52158E-01   0.52216E-01
   0.24099E+00   0.53603E-01   0.53661E-01
   0.24349E+00   0.55077E-01   0.55135E-01
   0.24599E+00   0.56583E-01   0.56641E-01
   0.24599E+00   0.56583E-01   0.56641E-01
   0.24849E+00   0.58119E-01   0.58177E-01
   0.25099E+00   0.59686E-01   0.59744E-01
   0.25099E+00   0.59686E-01   0.59744E-01
   0.25349E+00   0.61285E-01   0.61343E-01
   0.25599E+00   0.62916E-01   0.62974E-01
   0.25599E+00   0.62916E-01   0.62974E-01
   0.25849E+00   0.64579E-01   0.64637E-01
   0.25849E+00   0.64579E-01   0.64637E-01
   0.26099E+00   0.66275E-01   0.66333E-01
   0.26099E+00   0.66275E-01   0.66333E-01
   0.26349E+00   0.68003E-01   0.68061E-01
   0.26349E+00   0.68003E-01   0.68061E-01
   0.26599E+00   0.69765E-01   0.69823E-01
   0.26599E+00   0.69765E-01   0.69823E-01
   0.26849E+00   0.71559E-01   0.71617E-01
   0.26849E+00   0.71559E-01   0.71617E-01
   0.27099E+00   0.73388E-01   0.73446E-01
   0.27099E+00   0.73388E-01   0.73446E-01
   0.27349E+00   0.75251E-01   0.75309E-01
   0.27349E+00   0.75251E-01   0.75309E-01
   0.27349E+00   0.75251E-01   0.75309E-01
   0.27599E+00   0.77148E-01   0.77206E-01
   0.27599E+00   0.77148E-01   0.77206E-01
   0.27849E+00   0.79079E-01   0.79137E-01
   0.27849E+00   0.79079E-01   0.79137E-01
   0.27849E+00   0.79079E-01   0.79137E-01
   0.28099E+00   0.81046E-01   0.81104E-01
   0.28099E+00   0.81046E-01   0.81104E-01
   0.28099E+00   0.81046E-01   0.81104E-01
   0.28349E+00   0.83048E-01   0.83106E-01
   0.28349E+00   0.83048E-01   0.83106E-01
   0.28349E+00   0.83048E-01   0.83106E-01
   0.28599E+00   0.85086E-01   0.85144E-01
   0.28599E+00   0.85086E-01   0.85144E-01
   0.28599E+00   0.85086E-01   0.85144E-01
   0.28849E+00   0.87159E-01   0.87217E-01
   0.28849E+00   0.87159E-01   0.87217E-01
   0.28849E+00   0.87159E-01   0.87217E-01
   0.28849E+00   0.87159E-01   0.87217E-01
   0.29099E+00   0.89269E-01   0.89327E-01
   0.29099E+00   0.89269E-01   0.89327E-01
   0.29099E+00   0.89269E-01   0.89327E-01
   0.29099E+00   0.89269E-01   0.89327E-01
   0.29349E+00   0.91415E-01   0.91473E-01
   0.29349E+00   0.91415E-01   0.91473E-01
   0.29349E+00   0.91415E-01   0.91473E-01
   0.29349E+00   0.91415E-01   0.91473E-01
   0.29599E+00   0.93598E-01   0.93656E-01
   0.29599E+00   0.93598E-01   0.93656E-01
   0.29599E+00   0.93598E-01   0.93656E-01
   0.29599E+00   0.93598E-01   0.93656E-01
   0.29849E+00   0.95819E-01   0.95877E-01
   0.29849E+00   0.95819E-01   0.95877E-01
   0.29849E+00   0.95819E-01   0.95877E-01
   0.29849E+00   0.95819E-01   0.95877E-01
   0.29849E+00   0.95819E-01   0.95877E-01
   0.30099E+00   0.98077E-01   0.98135E-01
   0.30099E+00   0.98077E-01   0.98135E-01
   0.30099E+00   0.98077E-01   0.98135E-01
   0.30099E+00   0.98077E-01   0.98135E-01
   0.30099E+00   0.98077E-01   0.98135E-01
   0.30349E+00   0.10037E+00   0.10043E+00
   0.30349E+00   0.10037E+00   0.10043E+00
   0.30349E+00   0.10037E+00   0.10043E+00
   0.30349E+00   0.10037E+00   0.10043E+00
   0.30349E+00   0.10037E+00   0.10043E+00
   0.30349E+00   0.10037E+00   0.10043E+00
   0.30599E+00   0.10271E+00   0.10276E+00
   0.30599E+00   0.10271E+00   0.10276E+00
   0.30599E+00   0.10271E+00   0.10276E+00
   0.30599E+00   0.10271E+00   0.10276E+00
   0.30599E+00   0.10271E+00   0.10276E+00
   0.30599E+00   0.10271E+00   0.10276E+00
   0.30849E+00   0.10508E+00   0.10514E+00
   0.30849E+00   0.10508E+00   0.10514E+00
   0.30849E+00   0.10508E+00   0.10514E+00
   0.30849E+00   0.10508E+00   0.10514E+00
   0.30849E+00   0.10508E+00   0.10514E+00
   0.30849E+00   0.10508E+00   0.10514E+00
   0.30849E+00   0.10508E+00   0.10514E+00
   0.31099E+00   0.10749E+00   0.10755E+00
   0.31099E+00   0.10749E+00   0.10755E+00
   0.31099E+00   0.10749E+00   0.10755E+00
   0.31099E+00   0.10749E+00   0.10755E+00
   0.31099E+00   0.10749E+00   0.10755E+00
   0.31099E+00   0.10749E+00   0.10755E+00
   0.31099E+00   0.10749E+00   0.10755E+00
   0.31099E+00   0.10749E+00   0.10755E+00
   0.31349E+00   0.10994E+00   0.11000E+00
   0.31349E+00   0.10994E+00   0.11000E+00
   0.31349E+00   0.10994E+00   0.11000E+00
   0.31349E+00   0.10994E+00   0.11000E+00
   0.31349E+00   0.10994E+00   0.11000E+00
   0.31349E+00   0.10994E+00   0.11000E+00
   0.31349E+00   0.10994E+00   0.11000E+00
   0.31349E+00   0.10994E+00   0.11000E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31599E+00   0.11243E+00   0.11249E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.31849E+00   0.11496E+00   0.11502E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32099E+00   0.11753E+00   0.11759E+00
   0.32349E+00   0.12014E+00   0.12020E+00
   0.32349E+00   0.12014E+00   0.12020E+00
   0.32349E+00   0.12014E+00   0.12020E+00
   0.32349E+00   0.12014E+00   0.12020E+00
   0.32349E+00   0.12014E+00   0.12020E+00
   0.32349E+00   0.12014E+00   0.12020E+00
   0.32349E+00   0.12014E+00   0.12020E+00
   0.32349E+00   0.12014E+00   0.12020E+00


==> anc/Figure2/different_rho/M_R_2_incomp_rho_sound.py <==

# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

figw=5#14#5.
figh=4#8#5.

lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
data.append(np.genfromtxt('1outM_R_rc02_rho01_pc_var_sound.dat'))
data.append(np.genfromtxt('1outM_R_rc02_rho02_pc_var_sound.dat'))
data.append(np.genfromtxt('1outM_R_rc02_rho03_pc_var_sound.dat'))
data.append(np.genfromtxt('1outM_R_rc02_rho05_pc_var_sound.dat'))
data.append(np.genfromtxt('1outM_R_rc02_rho08_pc_var_sound.dat'))
#data.append(np.genfromtxt('1outM_R.dat'))

fig, ax = plt.subplots( figsize=(figw,figh),dpi=400)

xdat = np.linspace(0,2,1000)
ax.plot(xdat, 3/8*xdat, "--", color= 'black',linewidth=1.5)
ax.plot(xdat, 4/9*xdat, "-", color= 'black')


ax.plot(data[0][:,0], data[0][:,1], label = r"$ {\rho}_{1} / {\rho}_0 =0.1$" , color= 'red')#'#de0c62')	
ax.plot(data[1][:,0], data[1][:,1], label = r"${\rho}_{1} / {\rho}_0 =0.2$" , color= 'orange')#'#5fa052')	
ax.plot(data[2][:,0], data[2][:,1], label = r"${\rho}_{1} / {\rho}_0 =0.3$" , color= '#00a9df')	
ax.plot(data[3][:,0], data[3][:,1], label = r"${\rho}_{1} / {\rho}_0 =0.5$" , color= 'purple')#'#ff8d0d')	
ax.plot(data[4][:,0], data[4][:,1], label = r"${\rho}_{1} / {\rho}_0 =0.8$" , color= '#029f06')#'#071cf4')
#ax.plot(data[5][:,0], data[5][:,1], label = "$r_c=0.28$" , color= '#d76eee')

#ax.plot(data[6][:,0], data[6][:,1], label = "$r_c=7$" , color= '#6eeed1')
#ax.plot(data[7][:,0], data[7][:,1], label = "$r_c=8$" , color= '#b80808')
#ax.plot(data[8][:,0], data[8][:,1], label = "$r_c=9$" , color= '#ff8b00')
#ax.plot(data[9][:,0], data[9][:,1], label = "$r_c=10$" , color= '#8b04f5')
#ax.plot(data[10][:,0], data[10][:,1], label = "$y100$" , color= '#ff8b00')

#ax.vlines(x=0.3475,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')  # cusps
#ax.vlines(x=0.60,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.vlines(x=0.7925,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.hlines(xmin=0.3475, xmax=0.7925, y=-0.08613, ls=':', color='#5fa052')

#ax.vlines(x=0.4475,  ymin=-5, ymax=-0.08898, ls=':', color=clr[2])#'#de0c62')  # maxima
#ax.vlines(x=0.7325,  ymin=-5, ymax=-0.08831, ls=':', color=clr[2])#'#de0c62')

#ax.vlines(x=0.315,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])    #in out
#ax.vlines(x=0.508,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])
#ax.hlines(xmin=0.315, xmax=0.508, y=-0.06692, ls=':', color=clr[2])

#ax.vlines(x=0.740,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])   # in out
#ax.vlines(x=0.890,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])
#ax.hlines(xmin=0.740, xmax=0.890, y=-0.06489, ls=':', color=clr[2])
    
#ax.text(0.338, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.58, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.37, -0.0893, r'$r_{\mathrm{max}}$', fontsize=14)
#ax.text(0.65, -0.0887, r'$r_{\mathrm{max}}$', fontsize=14)
#plt.rcParams['mathtext.rm'] = 'Modern'#'stix:italic' 

#ax.text(0.83,2E+1, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$a_1 = 0$' , fontsize=15 )
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

#ax.text(30.83,0.5, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$y=10$' , fontsize=15 ,
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})
ax.text(0.79,0.04, 
         r'$r_c = 0.2$' , fontsize=14,
         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

#ax.text(0.05,0.195, 
 #        r'$r_c = 0.2$' , fontsize=14 )

ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(0,1) #1E-1,1E+2)
#ax.set_xscale('log')

ax.set_ylabel(r'$M^{\prime}$ ', fontsize=18, usetex=True)
ax.set_ylim(0,0.5)#1E-11,1E+1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
#ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='upper left', fontsize=14, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("M_rc02_rho_diff_Pc_var_causality_sound.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure3/1outM_R_incomp_fermi_down_rc005_huge.dat <==
   0.18010E+00   0.52681E-03
   0.23300E+02   0.17643E-01
   0.19550E+02   0.60355E-01
   0.18480E+02   0.92774E-01
   0.17900E+02   0.11950E+00
   0.17500E+02   0.14277E+00
   0.17210E+02   0.16361E+00
   0.16990E+02   0.18245E+00
   0.16800E+02   0.19969E+00
   0.16640E+02   0.21564E+00
   0.16510E+02   0.23074E+00
   0.16390E+02   0.24485E+00
   0.16280E+02   0.25811E+00
   0.16180E+02   0.27072E+00
   0.16100E+02   0.28275E+00
   0.16010E+02   0.29426E+00
   0.15940E+02   0.30515E+00
   0.15870E+02   0.31572E+00
   0.15810E+02   0.32589E+00
   0.15750E+02   0.33573E+00
   0.15690E+02   0.34523E+00
   0.15640E+02   0.35441E+00
   0.15590E+02   0.36327E+00
   0.15540E+02   0.37196E+00
   0.15490E+02   0.38034E+00
   0.15450E+02   0.38847E+00
   0.15410E+02   0.39634E+00
   0.15370E+02   0.40409E+00
   0.15330E+02   0.41159E+00
   0.15290E+02   0.41900E+00
   0.15260E+02   0.42615E+00
   0.15220E+02   0.43314E+00
   0.15190E+02   0.44009E+00
   0.15160E+02   0.44679E+00
   0.15130E+02   0.45330E+00
   0.15090E+02   0.45980E+00
   0.15060E+02   0.46621E+00
   0.15040E+02   0.47225E+00
   0.15010E+02   0.47847E+00
   0.14980E+02   0.48442E+00
   0.14950E+02   0.49030E+00
   0.14930E+02   0.49602E+00
   0.14900E+02   0.50167E+00
   0.14880E+02   0.50730E+00
   0.14860E+02   0.51269E+00
   0.14830E+02   0.51813E+00
   0.14810E+02   0.52339E+00
   0.14790E+02   0.52857E+00
   0.14770E+02   0.53383E+00
   0.14750E+02   0.53885E+00
   0.14720E+02   0.54385E+00
   0.14700E+02   0.54878E+00
   0.14680E+02   0.55360E+00
   0.14660E+02   0.55837E+00
   0.14640E+02   0.56306E+00
   0.14630E+02   0.56771E+00
   0.14610E+02   0.57236E+00
   0.14590E+02   0.57689E+00
   0.14570E+02   0.58133E+00
   0.14550E+02   0.58569E+00
   0.14540E+02   0.59014E+00
   0.14520E+02   0.59438E+00
   0.14500E+02   0.59861E+00
   0.14480E+02   0.60288E+00
   0.14470E+02   0.60711E+00
   0.14450E+02   0.61117E+00
   0.14440E+02   0.61523E+00
   0.14420E+02   0.61924E+00
   0.14400E+02   0.62314E+00
   0.14390E+02   0.62712E+00
   0.14370E+02   0.63101E+00
   0.14360E+02   0.63493E+00
   0.14350E+02   0.63868E+00
   0.14330E+02   0.64241E+00
   0.14320E+02   0.64609E+00
   0.14300E+02   0.64986E+00
   0.14290E+02   0.65349E+00
   0.14280E+02   0.65714E+00
   0.14260E+02   0.66062E+00
   0.14250E+02   0.66425E+00
   0.14240E+02   0.66770E+00
   0.14220E+02   0.67116E+00
   0.14210E+02   0.67465E+00
   0.14200E+02   0.67809E+00
   0.14180E+02   0.68142E+00
   0.14170E+02   0.68474E+00
   0.14160E+02   0.68806E+00
   0.14150E+02   0.69137E+00
   0.14140E+02   0.69467E+00
   0.14120E+02   0.69793E+00
   0.14110E+02   0.70109E+00
   0.14100E+02   0.70428E+00
   0.14090E+02   0.70733E+00
   0.14080E+02   0.71050E+00
   0.14070E+02   0.71373E+00
   0.14050E+02   0.71666E+00
   0.14040E+02   0.71977E+00
   0.14030E+02   0.72276E+00
   0.14020E+02   0.72575E+00
   0.14010E+02   0.72870E+00
   0.14000E+02   0.73160E+00
   0.13990E+02   0.73458E+00
   0.13980E+02   0.73744E+00
   0.13970E+02   0.74043E+00
   0.13960E+02   0.74321E+00
   0.13950E+02   0.74608E+00
   0.13940E+02   0.74892E+00
   0.13930E+02   0.75166E+00
   0.13920E+02   0.75449E+00
   0.13910E+02   0.75717E+00
   0.13900E+02   0.75996E+00
   0.13890E+02   0.76260E+00
   0.13880E+02   0.76536E+00
   0.13870E+02   0.76795E+00
   0.13860E+02   0.77063E+00
   0.13850E+02   0.77322E+00
   0.13840E+02   0.77583E+00
   0.13830E+02   0.77845E+00
   0.13820E+02   0.78109E+00
   0.13810E+02   0.78359E+00
   0.13810E+02   0.78625E+00
   0.13790E+02   0.78870E+00
   0.13790E+02   0.79125E+00
   0.13780E+02   0.79379E+00
   0.13770E+02   0.79628E+00
   0.13760E+02   0.79879E+00
   0.13750E+02   0.80112E+00
   0.13740E+02   0.80359E+00
   0.13740E+02   0.80595E+00
   0.13720E+02   0.80838E+00
   0.13720E+02   0.81074E+00
   0.13710E+02   0.81310E+00
   0.13700E+02   0.81550E+00
   0.13690E+02   0.81778E+00
   0.13680E+02   0.82019E+00
   0.13680E+02   0.82247E+00
   0.13670E+02   0.82476E+00
   0.13660E+02   0.82702E+00
   0.13650E+02   0.82928E+00
   0.13640E+02   0.83159E+00
   0.13640E+02   0.83377E+00
   0.13630E+02   0.83610E+00
   0.13620E+02   0.83832E+00
   0.13610E+02   0.84044E+00
   0.13600E+02   0.84267E+00
   0.13600E+02   0.84493E+00
   0.13590E+02   0.84701E+00
   0.13580E+02   0.84927E+00
   0.13570E+02   0.85128E+00
   0.13570E+02   0.85346E+00
   0.13560E+02   0.85555E+00
   0.13550E+02   0.85773E+00
   0.13540E+02   0.85979E+00
   0.13540E+02   0.86176E+00
   0.13530E+02   0.86388E+00
   0.13520E+02   0.86608E+00
   0.13520E+02   0.86792E+00
   0.13510E+02   0.87010E+00
   0.13500E+02   0.87209E+00
   0.13500E+02   0.87412E+00
   0.13490E+02   0.87612E+00
   0.13480E+02   0.87809E+00
   0.13470E+02   0.88015E+00
   0.13470E+02   0.88212E+00
   0.13460E+02   0.88406E+00
   0.13450E+02   0.88600E+00
   0.13450E+02   0.88797E+00
   0.13440E+02   0.88986E+00
   0.13430E+02   0.89178E+00
   0.13430E+02   0.89374E+00
   0.13420E+02   0.89570E+00
   0.13410E+02   0.89751E+00
   0.13410E+02   0.89945E+00
   0.13400E+02   0.90127E+00
   0.13390E+02   0.90313E+00
   0.13390E+02   0.90505E+00
   0.13380E+02   0.90693E+00
   0.13370E+02   0.90872E+00
   0.13370E+02   0.91058E+00
   0.13360E+02   0.91243E+00
   0.13350E+02   0.91414E+00
   0.13350E+02   0.91610E+00
   0.13340E+02   0.91784E+00
   0.13340E+02   0.91960E+00
   0.13330E+02   0.92132E+00
   0.13320E+02   0.92319E+00
   0.13320E+02   0.92487E+00
   0.13310E+02   0.92655E+00
   0.13310E+02   0.92843E+00
   0.13300E+02   0.93016E+00
   0.13290E+02   0.93172E+00
   0.13290E+02   0.93361E+00
   0.13280E+02   0.93537E+00
   0.13280E+02   0.93699E+00
   0.13270E+02   0.93874E+00
   0.13260E+02   0.94042E+00
   0.13260E+02   0.94210E+00
   0.13250E+02   0.94380E+00
   0.13250E+02   0.94550E+00
   0.13240E+02   0.94718E+00
   0.13230E+02   0.94867E+00
   0.13230E+02   0.95039E+00
   0.13220E+02   0.95217E+00
   0.13220E+02   0.95382E+00
   0.13210E+02   0.95532E+00
   0.13210E+02   0.95695E+00
   0.13200E+02   0.95865E+00
   0.13200E+02   0.96017E+00
   0.13190E+02   0.96174E+00
   0.13180E+02   0.96340E+00
   0.13180E+02   0.96499E+00
   0.13170E+02   0.96652E+00
   0.13170E+02   0.96809E+00
   0.13160E+02   0.96976E+00
   0.13160E+02   0.97132E+00
   0.13150E+02   0.97278E+00
   0.13150E+02   0.97439E+00
   0.13140E+02   0.97590E+00
   0.13140E+02   0.97752E+00
   0.13130E+02   0.97901E+00
   0.13120E+02   0.98051E+00
   0.13120E+02   0.98208E+00
   0.13110E+02   0.98350E+00
   0.13110E+02   0.98499E+00
   0.13100E+02   0.98652E+00
   0.13100E+02   0.98805E+00
   0.13090E+02   0.98941E+00
   0.13090E+02   0.99098E+00
   0.13080E+02   0.99245E+00
   0.13080E+02   0.99399E+00
   0.13070E+02   0.99544E+00
   0.13070E+02   0.99679E+00
   0.13060E+02   0.99831E+00
   0.13060E+02   0.99979E+00
   0.13050E+02   0.10012E+01
   0.13050E+02   0.10026E+01
   0.13040E+02   0.10041E+01
   0.13040E+02   0.10056E+01
   0.13030E+02   0.10069E+01
   0.13030E+02   0.10084E+01
   0.13020E+02   0.10097E+01
   0.13020E+02   0.10112E+01
   0.13010E+02   0.10125E+01
   0.13010E+02   0.10140E+01
   0.13000E+02   0.10153E+01
   0.13000E+02   0.10166E+01
   0.12990E+02   0.10182E+01
   0.12990E+02   0.10195E+01
   0.12980E+02   0.10208E+01
   0.12980E+02   0.10222E+01
   0.12980E+02   0.10236E+01
   0.12970E+02   0.10250E+01
   0.12960E+02   0.10263E+01
   0.12960E+02   0.10276E+01
   0.12960E+02   0.10291E+01
   0.12950E+02   0.10303E+01
   0.12950E+02   0.10316E+01
   0.12940E+02   0.10328E+01
   0.12940E+02   0.10342E+01
   0.12930E+02   0.10355E+01
   0.12930E+02   0.10370E+01
   0.12920E+02   0.10383E+01
   0.12920E+02   0.10395E+01
   0.12910E+02   0.10408E+01
   0.12910E+02   0.10421E+01
   0.12900E+02   0.10434E+01
   0.12900E+02   0.10447E+01
   0.12890E+02   0.10459E+01
   0.12890E+02   0.10473E+01
   0.12890E+02   0.10485E+01
   0.12880E+02   0.10497E+01
   0.12880E+02   0.10510E+01
   0.12870E+02   0.10523E+01
   0.12870E+02   0.10535E+01
   0.12860E+02   0.10548E+01
   0.12860E+02   0.10561E+01
   0.12860E+02   0.10572E+01
   0.12850E+02   0.10586E+01
   0.12850E+02   0.10596E+01
   0.12840E+02   0.10610E+01
   0.12840E+02   0.10622E+01
   0.12830E+02   0.10634E+01
   0.12830E+02   0.10646E+01
   0.12820E+02   0.10658E+01
   0.12820E+02   0.10671E+01
   0.12820E+02   0.10683E+01
   0.12810E+02   0.10695E+01
   0.12810E+02   0.10707E+01
   0.12800E+02   0.10719E+01
   0.12800E+02   0.10730E+01
   0.12800E+02   0.10742E+01
   0.12790E+02   0.10754E+01
   0.12790E+02   0.10766E+01
   0.12780E+02   0.10777E+01
   0.12780E+02   0.10790E+01
   0.12770E+02   0.10801E+01
   0.12770E+02   0.10813E+01
   0.12770E+02   0.10825E+01
   0.12760E+02   0.10836E+01
   0.12760E+02   0.10847E+01
   0.12750E+02   0.10859E+01
   0.12750E+02   0.10870E+01
   0.12750E+02   0.10882E+01
   0.12740E+02   0.10892E+01
   0.12740E+02   0.10905E+01
   0.12730E+02   0.10917E+01
   0.12730E+02   0.10927E+01
   0.12730E+02   0.10938E+01
   0.12720E+02   0.10949E+01
   0.12720E+02   0.10961E+01
   0.12710E+02   0.10972E+01
   0.12710E+02   0.10983E+01
   0.12710E+02   0.10993E+01
   0.12700E+02   0.11005E+01
   0.12700E+02   0.11016E+01
   0.12690E+02   0.11028E+01
   0.12690E+02   0.11038E+01
   0.12690E+02   0.11049E+01
   0.12680E+02   0.11060E+01
   0.12680E+02   0.11070E+01
   0.12670E+02   0.11082E+01
   0.12670E+02   0.11092E+01
   0.12670E+02   0.11102E+01
   0.12660E+02   0.11114E+01
   0.12660E+02   0.11124E+01
   0.12650E+02   0.11135E+01
   0.12650E+02   0.11147E+01
   0.12650E+02   0.11157E+01
   0.12640E+02   0.11168E+01
   0.12640E+02   0.11177E+01
   0.12640E+02   0.11188E+01
   0.12630E+02   0.11198E+01
   0.12630E+02   0.11210E+01
   0.12620E+02   0.11220E+01
   0.12620E+02   0.11230E+01
   0.12620E+02   0.11240E+01
   0.12610E+02   0.11250E+01
   0.12610E+02   0.11261E+01
   0.12610E+02   0.11271E+01
   0.12600E+02   0.11281E+01
   0.12600E+02   0.11292E+01
   0.12600E+02   0.11302E+01
   0.12590E+02   0.11312E+01
   0.12590E+02   0.11322E+01
   0.12580E+02   0.11332E+01
   0.12580E+02   0.11342E+01
   0.12580E+02   0.11353E+01
   0.12570E+02   0.11363E+01
   0.12570E+02   0.11372E+01
   0.12570E+02   0.11382E+01
   0.12560E+02   0.11392E+01
   0.12560E+02   0.11403E+01
   0.12550E+02   0.11412E+01
   0.12550E+02   0.11421E+01
   0.12550E+02   0.11431E+01
   0.12540E+02   0.11440E+01
   0.12540E+02   0.11450E+01
   0.12540E+02   0.11461E+01
   0.12530E+02   0.11471E+01
   0.12530E+02   0.11479E+01
   0.12530E+02   0.11489E+01
   0.12520E+02   0.11499E+01
   0.12520E+02   0.11509E+01
   0.12520E+02   0.11519E+01
   0.12510E+02   0.11529E+01
   0.12510E+02   0.11538E+01
   0.12510E+02   0.11548E+01
   0.12500E+02   0.11557E+01
   0.12500E+02   0.11566E+01
   0.12500E+02   0.11576E+01
   0.12490E+02   0.11585E+01
   0.12490E+02   0.11594E+01
   0.12490E+02   0.11604E+01
   0.12480E+02   0.11613E+01
   0.12480E+02   0.11622E+01
   0.12480E+02   0.11632E+01
   0.12470E+02   0.11641E+01
   0.12470E+02   0.11650E+01
   0.12460E+02   0.11660E+01
   0.12460E+02   0.11668E+01
   0.12460E+02   0.11678E+01
   0.12460E+02   0.11688E+01
   0.12450E+02   0.11696E+01
   0.12450E+02   0.11705E+01
   0.12450E+02   0.11714E+01
   0.12440E+02   0.11724E+01
   0.12440E+02   0.11732E+01
   0.12430E+02   0.11742E+01
   0.12430E+02   0.11750E+01
   0.12430E+02   0.11759E+01
   0.12420E+02   0.11768E+01
   0.12420E+02   0.11777E+01
   0.12420E+02   0.11786E+01
   0.12420E+02   0.11795E+01
   0.12410E+02   0.11804E+01
   0.12410E+02   0.11813E+01
   0.12410E+02   0.11822E+01
   0.12400E+02   0.11830E+01
   0.12400E+02   0.11838E+01
   0.12400E+02   0.11847E+01
   0.12390E+02   0.11856E+01
   0.12390E+02   0.11865E+01
   0.12390E+02   0.11874E+01
   0.12380E+02   0.11882E+01
   0.12380E+02   0.11891E+01
   0.12380E+02   0.11900E+01
   0.12370E+02   0.11909E+01
   0.12370E+02   0.11917E+01
   0.12370E+02   0.11926E+01
   0.12360E+02   0.11934E+01
   0.12360E+02   0.11942E+01
   0.12360E+02   0.11951E+01
   0.12350E+02   0.11959E+01
   0.12350E+02   0.11968E+01
   0.12350E+02   0.11976E+01
   0.12340E+02   0.11985E+01
   0.12340E+02   0.11993E+01
   0.12340E+02   0.12002E+01
   0.12330E+02   0.12010E+01
   0.12330E+02   0.12018E+01
   0.12330E+02   0.12027E+01
   0.12330E+02   0.12035E+01
   0.12320E+02   0.12042E+01
   0.12320E+02   0.12051E+01
   0.12320E+02   0.12060E+01
   0.12310E+02   0.12068E+01
   0.12310E+02   0.12076E+01
   0.12310E+02   0.12083E+01
   0.12310E+02   0.12094E+01
   0.12300E+02   0.12101E+01
   0.12300E+02   0.12109E+01
   0.12290E+02   0.12116E+01
   0.12290E+02   0.12125E+01
   0.12290E+02   0.12133E+01
   0.12290E+02   0.12140E+01
   0.12280E+02   0.12148E+01
   0.12280E+02   0.12156E+01
   0.12280E+02   0.12166E+01
   0.12270E+02   0.12172E+01
   0.12270E+02   0.12181E+01
   0.12270E+02   0.12188E+01
   0.12270E+02   0.12196E+01
   0.12260E+02   0.12204E+01
   0.12260E+02   0.12211E+01
   0.12260E+02   0.12220E+01
   0.12250E+02   0.12228E+01
   0.12250E+02   0.12236E+01
   0.12250E+02   0.12243E+01
   0.12240E+02   0.12251E+01
   0.12240E+02   0.12260E+01
   0.12240E+02   0.12267E+01
   0.12240E+02   0.12274E+01
   0.12230E+02   0.12283E+01
   0.12230E+02   0.12289E+01
   0.12230E+02   0.12298E+01
   0.12220E+02   0.12305E+01
   0.12220E+02   0.12313E+01
   0.12220E+02   0.12321E+01
   0.12210E+02   0.12328E+01
   0.12210E+02   0.12336E+01
   0.12210E+02   0.12344E+01
   0.12210E+02   0.12351E+01
   0.12200E+02   0.12358E+01
   0.12200E+02   0.12366E+01
   0.12200E+02   0.12372E+01
   0.12190E+02   0.12381E+01
   0.12190E+02   0.12387E+01
   0.12190E+02   0.12397E+01
   0.12190E+02   0.12404E+01
   0.12180E+02   0.12411E+01
   0.12180E+02   0.12419E+01
   0.12180E+02   0.12427E+01
   0.12180E+02   0.12433E+01
   0.12170E+02   0.12440E+01
   0.12170E+02   0.12448E+01
   0.12170E+02   0.12454E+01
   0.12160E+02   0.12462E+01
   0.12160E+02   0.12470E+01
   0.12160E+02   0.12478E+01
   0.12160E+02   0.12484E+01
   0.12150E+02   0.12491E+01
   0.12150E+02   0.12499E+01
   0.12150E+02   0.12506E+01
   0.12140E+02   0.12513E+01
   0.12140E+02   0.12521E+01
   0.12140E+02   0.12528E+01
   0.12140E+02   0.12535E+01
   0.12130E+02   0.12542E+01
   0.12130E+02   0.12549E+01
   0.12130E+02   0.12555E+01
   0.12120E+02   0.12563E+01
   0.12120E+02   0.12572E+01
   0.12120E+02   0.12578E+01
   0.12120E+02   0.12585E+01
   0.12110E+02   0.12592E+01
   0.12110E+02   0.12599E+01
   0.12110E+02   0.12606E+01
   0.12110E+02   0.12613E+01
   0.12100E+02   0.12619E+01
   0.12100E+02   0.12627E+01
   0.12100E+02   0.12633E+01
   0.12090E+02   0.12640E+01
   0.12090E+02   0.12648E+01
   0.12090E+02   0.12655E+01
   0.12090E+02   0.12661E+01
   0.12080E+02   0.12668E+01
   0.12080E+02   0.12674E+01
   0.12080E+02   0.12682E+01
   0.12080E+02   0.12689E+01
   0.12070E+02   0.12696E+01
   0.12070E+02   0.12702E+01
   0.12070E+02   0.12710E+01
   0.12070E+02   0.12717E+01
   0.12060E+02   0.12723E+01
   0.12060E+02   0.12729E+01
   0.12060E+02   0.12736E+01
   0.12060E+02   0.12743E+01
   0.12050E+02   0.12750E+01
   0.12050E+02   0.12757E+01
   0.12050E+02   0.12763E+01
   0.12040E+02   0.12771E+01
   0.12040E+02   0.12777E+01
   0.12040E+02   0.12782E+01
   0.12040E+02   0.12789E+01
   0.12030E+02   0.12796E+01
   0.12030E+02   0.12804E+01
   0.12030E+02   0.12809E+01
   0.12030E+02   0.12817E+01
   0.12020E+02   0.12822E+01
   0.12020E+02   0.12830E+01
   0.12020E+02   0.12836E+01
   0.12020E+02   0.12843E+01
   0.12010E+02   0.12849E+01
   0.12010E+02   0.12855E+01
   0.12010E+02   0.12861E+01
   0.12010E+02   0.12868E+01
   0.12000E+02   0.12874E+01
   0.12000E+02   0.12882E+01
   0.12000E+02   0.12888E+01
   0.12000E+02   0.12894E+01
   0.11990E+02   0.12901E+01
   0.11990E+02   0.12906E+01
   0.11990E+02   0.12913E+01
   0.11990E+02   0.12920E+01
   0.11980E+02   0.12927E+01
   0.11980E+02   0.12932E+01
   0.11980E+02   0.12939E+01
   0.11970E+02   0.12945E+01
   0.11970E+02   0.12953E+01
   0.11970E+02   0.12958E+01
   0.11970E+02   0.12964E+01
   0.11960E+02   0.12970E+01
   0.11960E+02   0.12977E+01
   0.11960E+02   0.12982E+01
   0.11960E+02   0.12989E+01
   0.11960E+02   0.12996E+01
   0.11950E+02   0.13003E+01
   0.11950E+02   0.13008E+01
   0.11950E+02   0.13016E+01
   0.11950E+02   0.13020E+01
   0.11940E+02   0.13027E+01
   0.11940E+02   0.13033E+01
   0.11940E+02   0.13039E+01
   0.11940E+02   0.13045E+01
   0.11930E+02   0.13050E+01
   0.11930E+02   0.13058E+01
   0.11930E+02   0.13064E+01
   0.11920E+02   0.13069E+01
   0.11920E+02   0.13075E+01
   0.11920E+02   0.13081E+01
   0.11920E+02   0.13088E+01
   0.11920E+02   0.13093E+01
   0.11910E+02   0.13099E+01
   0.11910E+02   0.13105E+01
   0.11910E+02   0.13113E+01
   0.11910E+02   0.13117E+01
   0.11900E+02   0.13124E+01
   0.11900E+02   0.13130E+01
   0.11900E+02   0.13135E+01
   0.11900E+02   0.13142E+01
   0.11890E+02   0.13148E+01
   0.11890E+02   0.13154E+01
   0.11890E+02   0.13159E+01
   0.11890E+02   0.13166E+01
   0.11880E+02   0.13171E+01
   0.11880E+02   0.13178E+01
   0.11880E+02   0.13184E+01
   0.11880E+02   0.13190E+01
   0.11870E+02   0.13194E+01
   0.11870E+02   0.13201E+01
   0.11870E+02   0.13207E+01
   0.11870E+02   0.13213E+01
   0.11870E+02   0.13218E+01
   0.11860E+02   0.13224E+01
   0.11860E+02   0.13231E+01
   0.11860E+02   0.13235E+01
   0.11860E+02   0.13242E+01
   0.11850E+02   0.13247E+01
   0.11850E+02   0.13253E+01
   0.11850E+02   0.13259E+01
   0.11850E+02   0.13266E+01
   0.11840E+02   0.13271E+01
   0.11840E+02   0.13276E+01
   0.11840E+02   0.13282E+01
   0.11840E+02   0.13288E+01
   0.11830E+02   0.13293E+01
   0.11830E+02   0.13300E+01
   0.11830E+02   0.13304E+01
   0.11830E+02   0.13311E+01
   0.11830E+02   0.13315E+01
   0.11820E+02   0.13322E+01
   0.11820E+02   0.13327E+01
   0.11820E+02   0.13333E+01
   0.11820E+02   0.13339E+01
   0.11810E+02   0.13344E+01
   0.11810E+02   0.13350E+01
   0.11810E+02   0.13355E+01
   0.11810E+02   0.13360E+01
   0.11800E+02   0.13366E+01
   0.11800E+02   0.13372E+01
   0.11800E+02   0.13377E+01
   0.11800E+02   0.13382E+01
   0.11800E+02   0.13388E+01
   0.11790E+02   0.13394E+01
   0.11790E+02   0.13399E+01
   0.11790E+02   0.13406E+01
   0.11790E+02   0.13410E+01
   0.11780E+02   0.13416E+01
   0.11780E+02   0.13420E+01
   0.11780E+02   0.13426E+01
   0.11780E+02   0.13432E+01
   0.11780E+02   0.13438E+01
   0.11770E+02   0.13442E+01
   0.11770E+02   0.13448E+01
   0.11770E+02   0.13455E+01
   0.11770E+02   0.13459E+01
   0.11760E+02   0.13465E+01
   0.11760E+02   0.13470E+01
   0.11760E+02   0.13475E+01
   0.11760E+02   0.13480E+01
   0.11760E+02   0.13486E+01
   0.11750E+02   0.13491E+01
   0.11750E+02   0.13498E+01
   0.11750E+02   0.13501E+01
   0.11750E+02   0.13507E+01
   0.11740E+02   0.13513E+01
   0.11740E+02   0.13518E+01
   0.11740E+02   0.13523E+01
   0.11740E+02   0.13528E+01
   0.11740E+02   0.13533E+01
   0.11730E+02   0.13540E+01
   0.11730E+02   0.13543E+01
   0.11730E+02   0.13549E+01
   0.11730E+02   0.13555E+01
   0.11720E+02   0.13559E+01
   0.11720E+02   0.13565E+01
   0.11720E+02   0.13571E+01
   0.11720E+02   0.13576E+01
   0.11720E+02   0.13581E+01
   0.11710E+02   0.13585E+01
   0.11710E+02   0.13591E+01
   0.11710E+02   0.13596E+01
   0.11710E+02   0.13603E+01
   0.11710E+02   0.13607E+01
   0.11700E+02   0.13611E+01
   0.11700E+02   0.13617E+01
   0.11700E+02   0.13622E+01
   0.11700E+02   0.13627E+01
   0.11690E+02   0.13632E+01
   0.11690E+02   0.13638E+01
   0.11690E+02   0.13642E+01
   0.11690E+02   0.13647E+01
   0.11680E+02   0.13652E+01
   0.11680E+02   0.13658E+01
   0.11680E+02   0.13662E+01
   0.11680E+02   0.13667E+01
   0.11680E+02   0.13673E+01
   0.11670E+02   0.13679E+01
   0.11670E+02   0.13682E+01
   0.11670E+02   0.13688E+01
   0.11670E+02   0.13693E+01
   0.11670E+02   0.13698E+01
   0.11660E+02   0.13703E+01
   0.11660E+02   0.13708E+01
   0.11660E+02   0.13712E+01
   0.11660E+02   0.13717E+01
   0.11660E+02   0.13722E+01
   0.11650E+02   0.13727E+01
   0.11650E+02   0.13732E+01
   0.11650E+02   0.13738E+01
   0.11650E+02   0.13742E+01
   0.11640E+02   0.13747E+01
   0.11640E+02   0.13752E+01
   0.11640E+02   0.13757E+01
   0.11640E+02   0.13763E+01
   0.11640E+02   0.13766E+01
   0.11630E+02   0.13771E+01
   0.11630E+02   0.13776E+01
   0.11630E+02   0.13782E+01
   0.11630E+02   0.13786E+01
   0.11630E+02   0.13791E+01
   0.11620E+02   0.13795E+01
   0.11620E+02   0.13802E+01
   0.11620E+02   0.13805E+01
   0.11620E+02   0.13810E+01
   0.11620E+02   0.13815E+01
   0.11610E+02   0.13820E+01
   0.11610E+02   0.13824E+01
   0.11610E+02   0.13830E+01
   0.11610E+02   0.13834E+01
   0.11610E+02   0.13838E+01
   0.11600E+02   0.13843E+01
   0.11600E+02   0.13848E+01
   0.11600E+02   0.13854E+01
   0.11600E+02   0.13857E+01
   0.11600E+02   0.13862E+01
   0.11590E+02   0.13867E+01
   0.11590E+02   0.13872E+01
   0.11590E+02   0.13877E+01
   0.11590E+02   0.13880E+01
   0.11580E+02   0.13885E+01
   0.11580E+02   0.13891E+01
   0.11580E+02   0.13895E+01
   0.11580E+02   0.13902E+01
   0.11580E+02   0.13905E+01
   0.11580E+02   0.13909E+01
   0.11570E+02   0.13915E+01
   0.11570E+02   0.13919E+01
   0.11570E+02   0.13923E+01
   0.11570E+02   0.13928E+01
   0.11560E+02   0.13933E+01
   0.11560E+02   0.13937E+01
   0.11560E+02   0.13943E+01
   0.11560E+02   0.13947E+01
   0.11560E+02   0.13952E+01
   0.11550E+02   0.13957E+01
   0.11550E+02   0.13960E+01
   0.11550E+02   0.13965E+01
   0.11550E+02   0.13969E+01
   0.11550E+02   0.13974E+01
   0.11540E+02   0.13978E+01
   0.11540E+02   0.13985E+01
   0.11540E+02   0.13988E+01
   0.11540E+02   0.13992E+01
   0.11540E+02   0.13996E+01
   0.11530E+02   0.14000E+01
   0.11530E+02   0.14005E+01
   0.11530E+02   0.14011E+01
   0.11530E+02   0.14015E+01
   0.11530E+02   0.14019E+01
   0.11530E+02   0.14024E+01
   0.11520E+02   0.14028E+01
   0.11520E+02   0.14032E+01
   0.11520E+02   0.14037E+01
   0.11520E+02   0.14040E+01
   0.11520E+02   0.14045E+01
   0.11510E+02   0.14051E+01
   0.11510E+02   0.14054E+01
   0.11510E+02   0.14060E+01
   0.11510E+02   0.14064E+01
   0.11500E+02   0.14067E+01
   0.11500E+02   0.14072E+01
   0.11500E+02   0.14077E+01
   0.11500E+02   0.14081E+01
   0.11500E+02   0.14085E+01
   0.11500E+02   0.14089E+01
   0.11490E+02   0.14094E+01
   0.11490E+02   0.14098E+01
   0.11490E+02   0.14103E+01
   0.11490E+02   0.14106E+01
   0.11490E+02   0.14110E+01
   0.11480E+02   0.14116E+01
   0.11480E+02   0.14121E+01
   0.11480E+02   0.14123E+01
   0.11480E+02   0.14128E+01
   0.11480E+02   0.14133E+01
   0.11470E+02   0.14137E+01
   0.11470E+02   0.14142E+01
   0.11470E+02   0.14145E+01
   0.11470E+02   0.14151E+01
   0.11470E+02   0.14154E+01
   0.11460E+02   0.14159E+01
   0.11460E+02   0.14162E+01
   0.11460E+02   0.14168E+01
   0.11460E+02   0.14171E+01
   0.11460E+02   0.14176E+01
   0.11460E+02   0.14180E+01
   0.11450E+02   0.14184E+01
   0.11450E+02   0.14187E+01
   0.11450E+02   0.14192E+01
   0.11450E+02   0.14197E+01
   0.11450E+02   0.14201E+01
   0.11440E+02   0.14205E+01
   0.11440E+02   0.14209E+01
   0.11440E+02   0.14214E+01
   0.11440E+02   0.14217E+01
   0.11440E+02   0.14221E+01
   0.11430E+02   0.14227E+01
   0.11430E+02   0.14230E+01
   0.11430E+02   0.14234E+01
   0.11430E+02   0.14239E+01
   0.11430E+02   0.14242E+01
   0.11420E+02   0.14246E+01
   0.11420E+02   0.14251E+01
   0.11420E+02   0.14257E+01
   0.11420E+02   0.14260E+01
   0.11420E+02   0.14263E+01
   0.11420E+02   0.14268E+01
   0.11410E+02   0.14271E+01
   0.11410E+02   0.14276E+01
   0.11410E+02   0.14280E+01
   0.11410E+02   0.14284E+01
   0.11410E+02   0.14288E+01
   0.11400E+02   0.14292E+01
   0.11400E+02   0.14297E+01
   0.11400E+02   0.14300E+01
   0.11400E+02   0.14303E+01
   0.11400E+02   0.14309E+01
   0.11400E+02   0.14312E+01
   0.11390E+02   0.14316E+01
   0.11390E+02   0.14320E+01
   0.11390E+02   0.14324E+01
   0.11390E+02   0.14329E+01
   0.11390E+02   0.14333E+01
   0.11380E+02   0.14337E+01
   0.11380E+02   0.14339E+01
   0.11380E+02   0.14344E+01
   0.11380E+02   0.14348E+01
   0.11380E+02   0.14351E+01
   0.11370E+02   0.14357E+01
   0.11370E+02   0.14361E+01
   0.11370E+02   0.14364E+01
   0.11370E+02   0.14368E+01
   0.11370E+02   0.14373E+01
   0.11370E+02   0.14376E+01
   0.11360E+02   0.14378E+01
   0.11360E+02   0.14383E+01
   0.11360E+02   0.14388E+01
   0.11360E+02   0.14392E+01
   0.11360E+02   0.14396E+01
   0.11350E+02   0.14400E+01
   0.11350E+02   0.14403E+01
   0.11350E+02   0.14408E+01
   0.11350E+02   0.14412E+01
   0.11350E+02   0.14415E+01
   0.11350E+02   0.14419E+01
   0.11340E+02   0.14423E+01
   0.11340E+02   0.14427E+01
   0.11340E+02   0.14430E+01
   0.11340E+02   0.14436E+01
   0.11340E+02   0.14439E+01
   0.11330E+02   0.14443E+01
   0.11330E+02   0.14446E+01
   0.11330E+02   0.14450E+01
   0.11330E+02   0.14454E+01
   0.11330E+02   0.14457E+01
   0.11330E+02   0.14462E+01
   0.11320E+02   0.14466E+01
   0.11320E+02   0.14471E+01
   0.11320E+02   0.14474E+01
   0.11320E+02   0.14478E+01
   0.11320E+02   0.14480E+01
   0.11310E+02   0.14484E+01
   0.11310E+02   0.14488E+01
   0.11310E+02   0.14492E+01
   0.11310E+02   0.14495E+01
   0.11310E+02   0.14499E+01
   0.11310E+02   0.14503E+01
   0.11310E+02   0.14507E+01
   0.11300E+02   0.14512E+01
   0.11300E+02   0.14515E+01
   0.11300E+02   0.14519E+01
   0.11300E+02   0.14522E+01
   0.11300E+02   0.14526E+01
   0.11290E+02   0.14529E+01
   0.11290E+02   0.14533E+01
   0.11290E+02   0.14537E+01
   0.11290E+02   0.14541E+01
   0.11290E+02   0.14544E+01
   0.11290E+02   0.14550E+01
   0.11290E+02   0.14552E+01
   0.11280E+02   0.14555E+01
   0.11280E+02   0.14561E+01
   0.11280E+02   0.14563E+01
   0.11280E+02   0.14566E+01
   0.11270E+02   0.14571E+01
   0.11270E+02   0.14574E+01
   0.11270E+02   0.14578E+01
   0.11270E+02   0.14581E+01
   0.11270E+02   0.14586E+01
   0.11270E+02   0.14590E+01
   0.11270E+02   0.14592E+01
   0.11260E+02   0.14596E+01
   0.11260E+02   0.14601E+01
   0.11260E+02   0.14602E+01
   0.11260E+02   0.14607E+01
   0.11260E+02   0.14611E+01
   0.11250E+02   0.14614E+01
   0.11250E+02   0.14618E+01
   0.11250E+02   0.14622E+01
   0.11250E+02   0.14626E+01
   0.11250E+02   0.14628E+01
   0.11250E+02   0.14632E+01
   0.11240E+02   0.14636E+01
   0.11240E+02   0.14640E+01
   0.11240E+02   0.14642E+01
   0.11240E+02   0.14646E+01
   0.11240E+02   0.14650E+01
   0.11230E+02   0.14653E+01
   0.11230E+02   0.14656E+01
   0.11230E+02   0.14661E+01
   0.11230E+02   0.14664E+01
   0.11230E+02   0.14667E+01
   0.11230E+02   0.14670E+01
   0.11230E+02   0.14675E+01
   0.11220E+02   0.14678E+01
   0.11220E+02   0.14681E+01
   0.11220E+02   0.14685E+01
   0.11220E+02   0.14690E+01
   0.11220E+02   0.14692E+01
   0.11210E+02   0.14695E+01
   0.11210E+02   0.14699E+01
   0.11210E+02   0.14702E+01
   0.11210E+02   0.14705E+01
   0.11210E+02   0.14709E+01
   0.11210E+02   0.14713E+01
   0.11210E+02   0.14717E+01
   0.11200E+02   0.14720E+01
   0.11200E+02   0.14723E+01
   0.11200E+02   0.14727E+01
   0.11200E+02   0.14730E+01
   0.11200E+02   0.14734E+01
   0.11190E+02   0.14738E+01
   0.11190E+02   0.14741E+01
   0.11190E+02   0.14744E+01
   0.11190E+02   0.14747E+01
   0.11190E+02   0.14751E+01
   0.11190E+02   0.14755E+01
   0.11180E+02   0.14758E+01
   0.11180E+02   0.14761E+01
   0.11180E+02   0.14764E+01
   0.11180E+02   0.14768E+01
   0.11180E+02   0.14772E+01
   0.11180E+02   0.14775E+01
   0.11170E+02   0.14778E+01
   0.11170E+02   0.14780E+01
   0.11170E+02   0.14785E+01
   0.11170E+02   0.14789E+01
   0.11170E+02   0.14793E+01
   0.11170E+02   0.14796E+01
   0.11170E+02   0.14799E+01
   0.11160E+02   0.14801E+01
   0.11160E+02   0.14806E+01
   0.11160E+02   0.14807E+01
   0.11160E+02   0.14811E+01
   0.11160E+02   0.14816E+01
   0.11150E+02   0.14817E+01
   0.11150E+02   0.14823E+01
   0.11150E+02   0.14825E+01
   0.11150E+02   0.14828E+01
   0.11150E+02   0.14832E+01
   0.11150E+02   0.14836E+01
   0.11140E+02   0.14838E+01
   0.11140E+02   0.14842E+01
   0.11140E+02   0.14845E+01
   0.11140E+02   0.14848E+01
   0.11140E+02   0.14851E+01
   0.11140E+02   0.14856E+01
   0.11130E+02   0.14858E+01
   0.11130E+02   0.14862E+01
   0.11130E+02   0.14864E+01
   0.11130E+02   0.14869E+01
   0.11130E+02   0.14872E+01
   0.11130E+02   0.14875E+01
   0.11130E+02   0.14878E+01
   0.11120E+02   0.14882E+01
   0.11120E+02   0.14884E+01
   0.11120E+02   0.14888E+01
   0.11120E+02   0.14890E+01
   0.11120E+02   0.14894E+01
   0.11110E+02   0.14898E+01
   0.11110E+02   0.14900E+01
   0.11110E+02   0.14904E+01
   0.11110E+02   0.14908E+01
   0.11110E+02   0.14910E+01
   0.11110E+02   0.14912E+01
   0.11110E+02   0.14918E+01
   0.11100E+02   0.14921E+01
   0.11100E+02   0.14923E+01
   0.11100E+02   0.14926E+01
   0.11100E+02   0.14929E+01
   0.11100E+02   0.14933E+01
   0.11100E+02   0.14937E+01
   0.11090E+02   0.14939E+01
   0.11090E+02   0.14943E+01
   0.11090E+02   0.14945E+01
   0.11090E+02   0.14949E+01
   0.11090E+02   0.14951E+01
   0.11090E+02   0.14955E+01
   0.11090E+02   0.14959E+01
   0.11080E+02   0.14961E+01
   0.11080E+02   0.14964E+01
   0.11080E+02   0.14968E+01
   0.11080E+02   0.14972E+01
   0.11080E+02   0.14974E+01
   0.11070E+02   0.14976E+01
   0.11070E+02   0.14981E+01
   0.11070E+02   0.14984E+01
   0.11070E+02   0.14987E+01
   0.11070E+02   0.14990E+01
   0.11070E+02   0.14993E+01
   0.11070E+02   0.14996E+01
   0.11060E+02   0.14998E+01
   0.11060E+02   0.15002E+01
   0.11060E+02   0.15005E+01
   0.11060E+02   0.15009E+01
   0.11060E+02   0.15011E+01
   0.11060E+02   0.15014E+01
   0.11050E+02   0.15019E+01
   0.11050E+02   0.15020E+01
   0.11050E+02   0.15023E+01
   0.11050E+02   0.15027E+01
   0.11050E+02   0.15029E+01
   0.11050E+02   0.15032E+01
   0.11050E+02   0.15037E+01
   0.11040E+02   0.15039E+01
   0.11040E+02   0.15043E+01
   0.11040E+02   0.15045E+01
   0.11040E+02   0.15048E+01
   0.11040E+02   0.15050E+01
   0.11040E+02   0.15055E+01
   0.11030E+02   0.15056E+01
   0.11030E+02   0.15061E+01
   0.11030E+02   0.15063E+01
   0.11030E+02   0.15067E+01
   0.11030E+02   0.15069E+01
   0.11030E+02   0.15073E+01
   0.11030E+02   0.15075E+01
   0.11020E+02   0.15079E+01
   0.11020E+02   0.15081E+01
   0.11020E+02   0.15084E+01
   0.11020E+02   0.15088E+01
   0.11020E+02   0.15091E+01
   0.11020E+02   0.15093E+01
   0.11010E+02   0.15095E+01
   0.11010E+02   0.15099E+01
   0.11010E+02   0.15103E+01
   0.11010E+02   0.15105E+01
   0.11010E+02   0.15108E+01
   0.11010E+02   0.15113E+01
   0.11010E+02   0.15114E+01
   0.11000E+02   0.15117E+01
   0.11000E+02   0.15119E+01
   0.11000E+02   0.15123E+01
   0.11000E+02   0.15128E+01
   0.11000E+02   0.15129E+01
   0.11000E+02   0.15132E+01
   0.10990E+02   0.15134E+01
   0.10990E+02   0.15137E+01
   0.10990E+02   0.15141E+01
   0.10990E+02   0.15143E+01
   0.10990E+02   0.15146E+01
   0.10990E+02   0.15150E+01
   0.10980E+02   0.15151E+01
   0.10980E+02   0.15155E+01
   0.10980E+02   0.15158E+01
   0.10980E+02   0.15162E+01
   0.10980E+02   0.15164E+01
   0.10980E+02   0.15167E+01
   0.10980E+02   0.15169E+01
   0.10970E+02   0.15172E+01
   0.10970E+02   0.15176E+01
   0.10970E+02   0.15178E+01
   0.10970E+02   0.15182E+01
   0.10970E+02   0.15184E+01
   0.10970E+02   0.15187E+01
   0.10970E+02   0.15190E+01
   0.10960E+02   0.15192E+01
   0.10960E+02   0.15196E+01
   0.10960E+02   0.15199E+01
   0.10960E+02   0.15201E+01
   0.10960E+02   0.15203E+01
   0.10960E+02   0.15207E+01
   0.10950E+02   0.15209E+01
   0.10950E+02   0.15213E+01
   0.10950E+02   0.15216E+01
   0.10950E+02   0.15219E+01
   0.10950E+02   0.15221E+01
   0.10950E+02   0.15224E+01
   0.10950E+02   0.15227E+01
   0.10940E+02   0.15229E+01
   0.10940E+02   0.15234E+01
   0.10940E+02   0.15235E+01
   0.10940E+02   0.15239E+01
   0.10940E+02   0.15241E+01
   0.10940E+02   0.15243E+01
   0.10940E+02   0.15247E+01
   0.10930E+02   0.15250E+01
   0.10930E+02   0.15252E+01
   0.10930E+02   0.15255E+01
   0.10930E+02   0.15257E+01
   0.10930E+02   0.15261E+01
   0.10930E+02   0.15262E+01
   0.10930E+02   0.15266E+01
   0.10920E+02   0.15270E+01
   0.10920E+02   0.15272E+01
   0.10920E+02   0.15274E+01
   0.10920E+02   0.15277E+01
   0.10920E+02   0.15280E+01
   0.10920E+02   0.15283E+01
   0.10920E+02   0.15287E+01
   0.10910E+02   0.15288E+01
   0.10910E+02   0.15291E+01
   0.10910E+02   0.15292E+01
   0.10910E+02   0.15296E+01
   0.10910E+02   0.15298E+01
   0.10910E+02   0.15302E+01
   0.10900E+02   0.15306E+01
   0.10900E+02   0.15307E+01
   0.10900E+02   0.15309E+01
   0.10900E+02   0.15312E+01
   0.10900E+02   0.15315E+01
   0.10900E+02   0.15318E+01
   0.10900E+02   0.15322E+01
   0.10890E+02   0.15323E+01
   0.10890E+02   0.15327E+01
   0.10890E+02   0.15328E+01
   0.10890E+02   0.15331E+01
   0.10890E+02   0.15334E+01
   0.10890E+02   0.15337E+01
   0.10890E+02   0.15341E+01
   0.10880E+02   0.15342E+01
   0.10880E+02   0.15345E+01
   0.10880E+02   0.15348E+01
   0.10880E+02   0.15350E+01
   0.10880E+02   0.15352E+01
   0.10880E+02   0.15356E+01
   0.10880E+02   0.15359E+01
   0.10870E+02   0.15360E+01
   0.10870E+02   0.15364E+01
   0.10870E+02   0.15366E+01
   0.10870E+02   0.15370E+01
   0.10870E+02   0.15372E+01
   0.10870E+02   0.15375E+01
   0.10860E+02   0.15376E+01
   0.10860E+02   0.15378E+01
   0.10860E+02   0.15382E+01
   0.10860E+02   0.15385E+01
   0.10860E+02   0.15387E+01
   0.10860E+02   0.15390E+01
   0.10860E+02   0.15393E+01
   0.10860E+02   0.15395E+01
   0.10850E+02   0.15397E+01
   0.10850E+02   0.15400E+01
   0.10850E+02   0.15404E+01
   0.10850E+02   0.15405E+01
   0.10850E+02   0.15410E+01
   0.10850E+02   0.15411E+01
   0.10840E+02   0.15414E+01
   0.10840E+02   0.15416E+01
   0.10840E+02   0.15419E+01
   0.10840E+02   0.15421E+01
   0.10840E+02   0.15424E+01
   0.10840E+02   0.15427E+01
   0.10840E+02   0.15429E+01
   0.10840E+02   0.15432E+01
   0.10830E+02   0.15434E+01
   0.10830E+02   0.15437E+01
   0.10830E+02   0.15440E+01
   0.10830E+02   0.15442E+01
   0.10830E+02   0.15444E+01
   0.10830E+02   0.15446E+01
   0.10820E+02   0.15450E+01
   0.10820E+02   0.15452E+01
   0.10820E+02   0.15454E+01
   0.10820E+02   0.15458E+01
   0.10820E+02   0.15460E+01
   0.10820E+02   0.15463E+01
   0.10820E+02   0.15465E+01
   0.10820E+02   0.15467E+01
   0.10810E+02   0.15469E+01
   0.10810E+02   0.15474E+01
   0.10810E+02   0.15475E+01
   0.10810E+02   0.15478E+01
   0.10810E+02   0.15479E+01
   0.10810E+02   0.15481E+01
   0.10800E+02   0.15485E+01
   0.10800E+02   0.15487E+01
   0.10800E+02   0.15488E+01
   0.10800E+02   0.15494E+01
   0.10800E+02   0.15495E+01
   0.10800E+02   0.15497E+01
   0.10800E+02   0.15500E+01
   0.10800E+02   0.15501E+01
   0.10790E+02   0.15505E+01
   0.10790E+02   0.15508E+01
   0.10790E+02   0.15511E+01
   0.10790E+02   0.15512E+01
   0.10790E+02   0.15513E+01
   0.10790E+02   0.15517E+01
   0.10780E+02   0.15520E+01
   0.10780E+02   0.15521E+01
   0.10780E+02   0.15524E+01
   0.10780E+02   0.15528E+01
   0.10780E+02   0.15530E+01
   0.10780E+02   0.15532E+01
   0.10780E+02   0.15534E+01
   0.10770E+02   0.15536E+01
   0.10770E+02   0.15540E+01
   0.10770E+02   0.15543E+01
   0.10770E+02   0.15545E+01
   0.10770E+02   0.15547E+01
   0.10770E+02   0.15548E+01
   0.10770E+02   0.15552E+01
   0.10770E+02   0.15554E+01
   0.10760E+02   0.15555E+01
   0.10760E+02   0.15559E+01
   0.10760E+02   0.15562E+01
   0.10760E+02   0.15564E+01
   0.10760E+02   0.15566E+01
   0.10760E+02   0.15567E+01
   0.10760E+02   0.15570E+01
   0.10750E+02   0.15574E+01
   0.10750E+02   0.15577E+01
   0.10750E+02   0.15580E+01
   0.10750E+02   0.15580E+01
   0.10750E+02   0.15581E+01
   0.10750E+02   0.15585E+01
   0.10750E+02   0.15588E+01
   0.10750E+02   0.15589E+01
   0.10740E+02   0.15594E+01
   0.10740E+02   0.15596E+01
   0.10740E+02   0.15598E+01
   0.10740E+02   0.15599E+01
   0.10740E+02   0.15601E+01
   0.10740E+02   0.15604E+01
   0.10740E+02   0.15607E+01
   0.10730E+02   0.15610E+01
   0.10730E+02   0.15612E+01
   0.10730E+02   0.15613E+01
   0.10730E+02   0.15616E+01
   0.10730E+02   0.15618E+01
   0.10730E+02   0.15622E+01
   0.10730E+02   0.15621E+01
   0.10730E+02   0.15627E+01
   0.10720E+02   0.15630E+01
   0.10720E+02   0.15631E+01
   0.10720E+02   0.15632E+01
   0.10720E+02   0.15634E+01
   0.10720E+02   0.15636E+01
   0.10720E+02   0.15640E+01
   0.10710E+02   0.15642E+01
   0.10710E+02   0.15644E+01
   0.10710E+02   0.15646E+01
   0.10710E+02   0.15648E+01
   0.10710E+02   0.15651E+01
   0.10710E+02   0.15655E+01
   0.10710E+02   0.15654E+01
   0.10710E+02   0.15658E+01
   0.10700E+02   0.15663E+01
   0.10700E+02   0.15663E+01
   0.10700E+02   0.15665E+01
   0.10700E+02   0.15667E+01
   0.10700E+02   0.15669E+01
   0.10700E+02   0.15672E+01
   0.10700E+02   0.15675E+01
   0.10700E+02   0.15678E+01
   0.10690E+02   0.15679E+01
   0.10690E+02   0.15681E+01
   0.10690E+02   0.15683E+01
   0.10690E+02   0.15685E+01
   0.10690E+02   0.15688E+01
   0.10690E+02   0.15689E+01
   0.10690E+02   0.15694E+01
   0.10680E+02   0.15695E+01
   0.10680E+02   0.15697E+01
   0.10680E+02   0.15699E+01
   0.10680E+02   0.15701E+01
   0.10680E+02   0.15703E+01
   0.10680E+02   0.15707E+01
   0.10680E+02   0.15708E+01
   0.10670E+02   0.15711E+01
   0.10670E+02   0.15712E+01
   0.10670E+02   0.15715E+01
   0.10670E+02   0.15716E+01
   0.10670E+02   0.15719E+01
   0.10670E+02   0.15721E+01
   0.10670E+02   0.15724E+01
   0.10670E+02   0.15728E+01
   0.10660E+02   0.15728E+01
   0.10660E+02   0.15730E+01
   0.10660E+02   0.15733E+01
   0.10660E+02   0.15735E+01
   0.10660E+02   0.15738E+01
   0.10660E+02   0.15740E+01
   0.10660E+02   0.15743E+01
   0.10650E+02   0.15744E+01
   0.10650E+02   0.15746E+01
   0.10650E+02   0.15748E+01
   0.10650E+02   0.15750E+01
   0.10650E+02   0.15753E+01
   0.10650E+02   0.15755E+01
   0.10650E+02   0.15757E+01
   0.10650E+02   0.15760E+01
   0.10640E+02   0.15761E+01
   0.10640E+02   0.15764E+01
   0.10640E+02   0.15766E+01
   0.10640E+02   0.15768E+01
   0.10640E+02   0.15771E+01
   0.10640E+02   0.15773E+01
   0.10640E+02   0.15776E+01
   0.10630E+02   0.15777E+01
   0.10630E+02   0.15777E+01
   0.10630E+02   0.15781E+01
   0.10630E+02   0.15783E+01
   0.10630E+02   0.15785E+01
   0.10630E+02   0.15788E+01
   0.10630E+02   0.15790E+01
   0.10630E+02   0.15792E+01
   0.10620E+02   0.15794E+01
   0.10620E+02   0.15798E+01
   0.10620E+02   0.15798E+01
   0.10620E+02   0.15800E+01
   0.10620E+02   0.15803E+01
   0.10620E+02   0.15805E+01
   0.10620E+02   0.15808E+01
   0.10610E+02   0.15808E+01
   0.10610E+02   0.15811E+01
   0.10610E+02   0.15813E+01
   0.10610E+02   0.15815E+01
   0.10610E+02   0.15818E+01
   0.10610E+02   0.15820E+01
   0.10610E+02   0.15823E+01
   0.10610E+02   0.15824E+01
   0.10600E+02   0.15826E+01
   0.10600E+02   0.15829E+01
   0.10600E+02   0.15830E+01
   0.10600E+02   0.15833E+01
   0.10600E+02   0.15836E+01
   0.10600E+02   0.15837E+01
   0.10600E+02   0.15839E+01
   0.10600E+02   0.15840E+01
   0.10590E+02   0.15843E+01
   0.10590E+02   0.15845E+01
   0.10590E+02   0.15847E+01
   0.10590E+02   0.15849E+01
   0.10590E+02   0.15851E+01
   0.10590E+02   0.15854E+01
   0.10590E+02   0.15856E+01
   0.10590E+02   0.15858E+01
   0.10580E+02   0.15860E+01
   0.10580E+02   0.15862E+01
   0.10580E+02   0.15863E+01
   0.10580E+02   0.15867E+01
   0.10580E+02   0.15868E+01
   0.10580E+02   0.15871E+01
   0.10580E+02   0.15872E+01
   0.10580E+02   0.15874E+01
   0.10570E+02   0.15876E+01
   0.10570E+02   0.15878E+01
   0.10570E+02   0.15879E+01
   0.10570E+02   0.15883E+01
   0.10570E+02   0.15885E+01
   0.10570E+02   0.15888E+01
   0.10570E+02   0.15888E+01
   0.10570E+02   0.15890E+01
   0.10560E+02   0.15893E+01
   0.10560E+02   0.15895E+01
   0.10560E+02   0.15897E+01
   0.10560E+02   0.15900E+01
   0.10560E+02   0.15903E+01
   0.10560E+02   0.15903E+01
   0.10560E+02   0.15905E+01
   0.10550E+02   0.15907E+01
   0.10550E+02   0.15909E+01
   0.10550E+02   0.15911E+01
   0.10550E+02   0.15914E+01
   0.10550E+02   0.15916E+01
   0.10550E+02   0.15918E+01
   0.10550E+02   0.15919E+01
   0.10550E+02   0.15921E+01
   0.10550E+02   0.15924E+01
   0.10540E+02   0.15926E+01
   0.10540E+02   0.15928E+01
   0.10540E+02   0.15931E+01
   0.10540E+02   0.15932E+01
   0.10540E+02   0.15934E+01
   0.10540E+02   0.15935E+01
   0.10540E+02   0.15938E+01
   0.10530E+02   0.15939E+01
   0.10530E+02   0.15941E+01
   0.10530E+02   0.15944E+01
   0.10530E+02   0.15945E+01
   0.10530E+02   0.15948E+01
   0.10530E+02   0.15951E+01
   0.10530E+02   0.15951E+01
   0.10530E+02   0.15954E+01
   0.10530E+02   0.15957E+01
   0.10520E+02   0.15958E+01
   0.10520E+02   0.15961E+01
   0.10520E+02   0.15962E+01
   0.10520E+02   0.15964E+01
   0.10520E+02   0.15966E+01
   0.10520E+02   0.15968E+01
   0.10520E+02   0.15969E+01
   0.10510E+02   0.15971E+01
   0.10510E+02   0.15973E+01
   0.10510E+02   0.15975E+01
   0.10510E+02   0.15977E+01
   0.10510E+02   0.15980E+01
   0.10510E+02   0.15981E+01
   0.10510E+02   0.15982E+01
   0.10510E+02   0.15985E+01
   0.10500E+02   0.15987E+01
   0.10500E+02   0.15988E+01
   0.10500E+02   0.15992E+01
   0.10500E+02   0.15995E+01
   0.10500E+02   0.15995E+01
   0.10500E+02   0.15997E+01
   0.10500E+02   0.15998E+01
   0.10500E+02   0.16000E+01
   0.10490E+02   0.16002E+01
   0.10490E+02   0.16005E+01
   0.10490E+02   0.16006E+01
   0.10490E+02   0.16008E+01
   0.10490E+02   0.16011E+01
   0.10490E+02   0.16011E+01
   0.10490E+02   0.16014E+01
   0.10490E+02   0.16016E+01
   0.10480E+02   0.16017E+01
   0.10480E+02   0.16019E+01
   0.10480E+02   0.16022E+01
   0.10480E+02   0.16025E+01
   0.10480E+02   0.16026E+01
   0.10480E+02   0.16028E+01
   0.10480E+02   0.16028E+01
   0.10480E+02   0.16031E+01
   0.10470E+02   0.16032E+01
   0.10470E+02   0.16035E+01
   0.10470E+02   0.16037E+01
   0.10470E+02   0.16039E+01
   0.10470E+02   0.16040E+01
   0.10470E+02   0.16042E+01
   0.10470E+02   0.16044E+01
   0.10470E+02   0.16046E+01
   0.10470E+02   0.16048E+01
   0.10460E+02   0.16050E+01
   0.10460E+02   0.16052E+01
   0.10460E+02   0.16054E+01
   0.10460E+02   0.16055E+01
   0.10460E+02   0.16058E+01
   0.10460E+02   0.16059E+01
   0.10460E+02   0.16061E+01
   0.10460E+02   0.16062E+01
   0.10450E+02   0.16064E+01
   0.10450E+02   0.16068E+01
   0.10450E+02   0.16068E+01
   0.10450E+02   0.16071E+01
   0.10450E+02   0.16071E+01
   0.10450E+02   0.16074E+01
   0.10450E+02   0.16075E+01
   0.10450E+02   0.16078E+01
   0.10440E+02   0.16079E+01
   0.10440E+02   0.16081E+01
   0.10440E+02   0.16084E+01
   0.10440E+02   0.16085E+01
   0.10440E+02   0.16088E+01
   0.10440E+02   0.16089E+01
   0.10440E+02   0.16091E+01
   0.10440E+02   0.16092E+01
   0.10430E+02   0.16093E+01
   0.10430E+02   0.16096E+01
   0.10430E+02   0.16098E+01
   0.10430E+02   0.16099E+01
   0.10430E+02   0.16100E+01
   0.10430E+02   0.16103E+01
   0.10430E+02   0.16104E+01
   0.10430E+02   0.16108E+01
   0.10420E+02   0.16109E+01
   0.10420E+02   0.16110E+01
   0.10420E+02   0.16113E+01
   0.10420E+02   0.16113E+01
   0.10420E+02   0.16117E+01
   0.10420E+02   0.16119E+01
   0.10420E+02   0.16119E+01
   0.10420E+02   0.16121E+01
   0.10410E+02   0.16122E+01
   0.10410E+02   0.16124E+01
   0.10410E+02   0.16127E+01
   0.10410E+02   0.16128E+01
   0.10410E+02   0.16129E+01
   0.10410E+02   0.16131E+01
   0.10410E+02   0.16134E+01
   0.10410E+02   0.16135E+01
   0.10410E+02   0.16137E+01
   0.10400E+02   0.16140E+01
   0.10400E+02   0.16142E+01
   0.10400E+02   0.16142E+01
   0.10400E+02   0.16145E+01
   0.10400E+02   0.16148E+01
   0.10400E+02   0.16148E+01
   0.10400E+02   0.16150E+01
   0.10400E+02   0.16151E+01
   0.10390E+02   0.16152E+01
   0.10390E+02   0.16154E+01
   0.10390E+02   0.16157E+01
   0.10390E+02   0.16158E+01
   0.10390E+02   0.16160E+01
   0.10390E+02   0.16161E+01
   0.10390E+02   0.16164E+01
   0.10390E+02   0.16164E+01
   0.10390E+02   0.16167E+01
   0.10380E+02   0.16169E+01
   0.10380E+02   0.16171E+01
   0.10380E+02   0.16172E+01
   0.10380E+02   0.16174E+01
   0.10380E+02   0.16177E+01
   0.10380E+02   0.16177E+01
   0.10380E+02   0.16179E+01
   0.10380E+02   0.16180E+01
   0.10370E+02   0.16182E+01
   0.10370E+02   0.16185E+01
   0.10370E+02   0.16187E+01
   0.10370E+02   0.16188E+01
   0.10370E+02   0.16189E+01
   0.10370E+02   0.16191E+01
   0.10370E+02   0.16194E+01
   0.10370E+02   0.16195E+01
   0.10360E+02   0.16197E+01
   0.10360E+02   0.16198E+01
   0.10360E+02   0.16200E+01
   0.10360E+02   0.16201E+01
   0.10360E+02   0.16204E+01
   0.10360E+02   0.16205E+01
   0.10360E+02   0.16206E+01
   0.10360E+02   0.16208E+01
   0.10360E+02   0.16210E+01
   0.10350E+02   0.16213E+01
   0.10350E+02   0.16215E+01
   0.10350E+02   0.16217E+01
   0.10350E+02   0.16217E+01
   0.10350E+02   0.16218E+01
   0.10350E+02   0.16220E+01
   0.10350E+02   0.16222E+01
   0.10350E+02   0.16224E+01
   0.10350E+02   0.16226E+01
   0.10340E+02   0.16227E+01
   0.10340E+02   0.16228E+01
   0.10340E+02   0.16229E+01
   0.10340E+02   0.16233E+01
   0.10340E+02   0.16234E+01
   0.10340E+02   0.16236E+01
   0.10340E+02   0.16236E+01
   0.10340E+02   0.16239E+01
   0.10330E+02   0.16240E+01
   0.10330E+02   0.16242E+01
   0.10330E+02   0.16245E+01
   0.10330E+02   0.16245E+01
   0.10330E+02   0.16246E+01
   0.10330E+02   0.16248E+01
   0.10330E+02   0.16250E+01
   0.10330E+02   0.16252E+01
   0.10330E+02   0.16254E+01
   0.10320E+02   0.16255E+01
   0.10320E+02   0.16257E+01
   0.10320E+02   0.16259E+01
   0.10320E+02   0.16260E+01
   0.10320E+02   0.16262E+01
   0.10320E+02   0.16263E+01
   0.10320E+02   0.16265E+01
   0.10320E+02   0.16267E+01
   0.10310E+02   0.16268E+01
   0.10310E+02   0.16271E+01
   0.10310E+02   0.16271E+01
   0.10310E+02   0.16272E+01
   0.10310E+02   0.16275E+01
   0.10310E+02   0.16276E+01
   0.10310E+02   0.16278E+01
   0.10310E+02   0.16280E+01
   0.10310E+02   0.16282E+01
   0.10300E+02   0.16284E+01
   0.10300E+02   0.16284E+01
   0.10300E+02   0.16287E+01
   0.10300E+02   0.16287E+01
   0.10300E+02   0.16290E+01
   0.10300E+02   0.16291E+01
   0.10300E+02   0.16293E+01
   0.10300E+02   0.16294E+01
   0.10290E+02   0.16295E+01
   0.10290E+02   0.16298E+01
   0.10290E+02   0.16300E+01
   0.10290E+02   0.16300E+01
   0.10290E+02   0.16302E+01
   0.10290E+02   0.16304E+01
   0.10290E+02   0.16306E+01
   0.10290E+02   0.16307E+01
   0.10290E+02   0.16309E+01
   0.10280E+02   0.16311E+01
   0.10280E+02   0.16311E+01
   0.10280E+02   0.16313E+01
   0.10280E+02   0.16314E+01
   0.10280E+02   0.16317E+01
   0.10280E+02   0.16318E+01
   0.10280E+02   0.16319E+01
   0.10280E+02   0.16322E+01
   0.10270E+02   0.16322E+01
   0.10270E+02   0.16325E+01
   0.10270E+02   0.16327E+01
   0.10270E+02   0.16327E+01
   0.10270E+02   0.16329E+01
   0.10270E+02   0.16332E+01
   0.10270E+02   0.16332E+01
   0.10270E+02   0.16333E+01
   0.10270E+02   0.16337E+01
   0.10270E+02   0.16337E+01
   0.10260E+02   0.16339E+01
   0.10260E+02   0.16339E+01
   0.10260E+02   0.16342E+01
   0.10260E+02   0.16344E+01
   0.10260E+02   0.16345E+01
   0.10260E+02   0.16346E+01
   0.10260E+02   0.16346E+01
   0.10260E+02   0.16349E+01
   0.10250E+02   0.16351E+01
   0.10250E+02   0.16352E+01
   0.10250E+02   0.16354E+01
   0.10250E+02   0.16355E+01
   0.10250E+02   0.16356E+01
   0.10250E+02   0.16359E+01
   0.10250E+02   0.16361E+01
   0.10250E+02   0.16363E+01
   0.10250E+02   0.16364E+01
   0.10240E+02   0.16365E+01
   0.10240E+02   0.16366E+01
   0.10240E+02   0.16367E+01
   0.10240E+02   0.16370E+01
   0.10240E+02   0.16372E+01
   0.10240E+02   0.16373E+01
   0.10240E+02   0.16373E+01
   0.10240E+02   0.16375E+01
   0.10240E+02   0.16378E+01
   0.10230E+02   0.16379E+01
   0.10230E+02   0.16381E+01
   0.10230E+02   0.16381E+01
   0.10230E+02   0.16382E+01
   0.10230E+02   0.16384E+01
   0.10230E+02   0.16386E+01
   0.10230E+02   0.16387E+01
   0.10230E+02   0.16389E+01
   0.10230E+02   0.16392E+01
   0.10230E+02   0.16393E+01
   0.10220E+02   0.16393E+01
   0.10220E+02   0.16395E+01
   0.10220E+02   0.16398E+01
   0.10220E+02   0.16399E+01
   0.10220E+02   0.16400E+01
   0.10220E+02   0.16401E+01
   0.10220E+02   0.16403E+01
   0.10220E+02   0.16406E+01
   0.10210E+02   0.16406E+01
   0.10210E+02   0.16408E+01
   0.10210E+02   0.16408E+01
   0.10210E+02   0.16410E+01
   0.10210E+02   0.16412E+01
   0.10210E+02   0.16413E+01
   0.10210E+02   0.16415E+01
   0.10210E+02   0.16418E+01
   0.10210E+02   0.16418E+01
   0.10210E+02   0.16420E+01
   0.10200E+02   0.16420E+01
   0.10200E+02   0.16423E+01
   0.10200E+02   0.16425E+01
   0.10200E+02   0.16427E+01
   0.10200E+02   0.16428E+01
   0.10200E+02   0.16428E+01
   0.10200E+02   0.16430E+01
   0.10200E+02   0.16432E+01
   0.10190E+02   0.16433E+01
   0.10190E+02   0.16434E+01
   0.10190E+02   0.16434E+01
   0.10190E+02   0.16436E+01
   0.10190E+02   0.16439E+01
   0.10190E+02   0.16439E+01
   0.10190E+02   0.16441E+01
   0.10190E+02   0.16444E+01
   0.10190E+02   0.16445E+01
   0.10190E+02   0.16446E+01
   0.10180E+02   0.16445E+01
   0.10180E+02   0.16450E+01
   0.10180E+02   0.16450E+01
   0.10180E+02   0.16454E+01
   0.10180E+02   0.16454E+01
   0.10180E+02   0.16455E+01
   0.10180E+02   0.16455E+01
   0.10180E+02   0.16457E+01
   0.10170E+02   0.16458E+01
   0.10170E+02   0.16461E+01
   0.10170E+02   0.16461E+01
   0.10170E+02   0.16462E+01
   0.10170E+02   0.16465E+01
   0.10170E+02   0.16466E+01
   0.10170E+02   0.16468E+01
   0.10170E+02   0.16470E+01
   0.10170E+02   0.16471E+01
   0.10160E+02   0.16471E+01
   0.10160E+02   0.16472E+01
   0.10160E+02   0.16473E+01
   0.10160E+02   0.16478E+01
   0.10160E+02   0.16478E+01
   0.10160E+02   0.16479E+01
   0.10160E+02   0.16482E+01
   0.10160E+02   0.16482E+01
   0.10160E+02   0.16482E+01
   0.10150E+02   0.16484E+01
   0.10150E+02   0.16485E+01
   0.10150E+02   0.16486E+01
   0.10150E+02   0.16487E+01
   0.10150E+02   0.16489E+01
   0.10150E+02   0.16491E+01
   0.10150E+02   0.16491E+01
   0.10150E+02   0.16495E+01
   0.10150E+02   0.16496E+01
   0.10140E+02   0.16496E+01
   0.10140E+02   0.16497E+01
   0.10140E+02   0.16498E+01
   0.10140E+02   0.16502E+01
   0.10140E+02   0.16505E+01
   0.10140E+02   0.16503E+01
   0.10140E+02   0.16505E+01
   0.10140E+02   0.16507E+01
   0.10140E+02   0.16507E+01
   0.10140E+02   0.16509E+01
   0.10130E+02   0.16511E+01
   0.10130E+02   0.16512E+01
   0.10130E+02   0.16512E+01
   0.10130E+02   0.16513E+01
   0.10130E+02   0.16516E+01
   0.10130E+02   0.16516E+01
   0.10130E+02   0.16518E+01
   0.10130E+02   0.16521E+01
   0.10130E+02   0.16521E+01
   0.10120E+02   0.16521E+01
   0.10120E+02   0.16523E+01
   0.10120E+02   0.16525E+01
   0.10120E+02   0.16527E+01
   0.10120E+02   0.16529E+01
   0.10120E+02   0.16529E+01
   0.10120E+02   0.16532E+01
   0.10120E+02   0.16533E+01
   0.10120E+02   0.16534E+01
   0.10110E+02   0.16535E+01
   0.10110E+02   0.16537E+01
   0.10110E+02   0.16537E+01
   0.10110E+02   0.16538E+01
   0.10110E+02   0.16540E+01
   0.10110E+02   0.16541E+01
   0.10110E+02   0.16542E+01
   0.10110E+02   0.16544E+01
   0.10110E+02   0.16546E+01
   0.10100E+02   0.16546E+01
   0.10100E+02   0.16547E+01
   0.10100E+02   0.16548E+01
   0.10100E+02   0.16551E+01
   0.10100E+02   0.16554E+01
   0.10100E+02   0.16553E+01
   0.10100E+02   0.16556E+01
   0.10100E+02   0.16558E+01
   0.10100E+02   0.16559E+01
   0.10100E+02   0.16560E+01
   0.10090E+02   0.16561E+01
   0.10090E+02   0.16562E+01
   0.10090E+02   0.16562E+01
   0.10090E+02   0.16564E+01
   0.10090E+02   0.16566E+01
   0.10090E+02   0.16567E+01
   0.10090E+02   0.16568E+01
   0.10090E+02   0.16570E+01
   0.10090E+02   0.16572E+01
   0.10080E+02   0.16571E+01
   0.10080E+02   0.16573E+01
   0.10080E+02   0.16574E+01
   0.10080E+02   0.16577E+01
   0.10080E+02   0.16578E+01
   0.10080E+02   0.16578E+01
   0.10080E+02   0.16580E+01
   0.10080E+02   0.16582E+01
   0.10080E+02   0.16583E+01
   0.10070E+02   0.16584E+01
   0.10070E+02   0.16586E+01
   0.10070E+02   0.16586E+01
   0.10070E+02   0.16586E+01
   0.10070E+02   0.16590E+01
   0.10070E+02   0.16591E+01
   0.10070E+02   0.16592E+01
   0.10070E+02   0.16594E+01
   0.10070E+02   0.16595E+01
   0.10070E+02   0.16596E+01
   0.10060E+02   0.16596E+01
   0.10060E+02   0.16596E+01
   0.10060E+02   0.16599E+01
   0.10060E+02   0.16601E+01
   0.10060E+02   0.16603E+01
   0.10060E+02   0.16602E+01
   0.10060E+02   0.16605E+01
   0.10060E+02   0.16605E+01
   0.10060E+02   0.16607E+01
   0.10050E+02   0.16608E+01
   0.10050E+02   0.16610E+01
   0.10050E+02   0.16610E+01
   0.10050E+02   0.16611E+01
   0.10050E+02   0.16612E+01
   0.10050E+02   0.16614E+01
   0.10050E+02   0.16615E+01
   0.10050E+02   0.16617E+01
   0.10050E+02   0.16620E+01
   0.10050E+02   0.16620E+01
   0.10040E+02   0.16620E+01
   0.10040E+02   0.16622E+01
   0.10040E+02   0.16623E+01
   0.10040E+02   0.16624E+01
   0.10040E+02   0.16626E+01
   0.10040E+02   0.16625E+01
   0.10040E+02   0.16628E+01
   0.10040E+02   0.16630E+01
   0.10040E+02   0.16632E+01
   0.10030E+02   0.16632E+01
   0.10030E+02   0.16635E+01
   0.10030E+02   0.16634E+01
   0.10030E+02   0.16635E+01
   0.10030E+02   0.16636E+01
   0.10030E+02   0.16639E+01
   0.10030E+02   0.16639E+01
   0.10030E+02   0.16641E+01
   0.10030E+02   0.16643E+01
   0.10030E+02   0.16645E+01
   0.10020E+02   0.16643E+01
   0.10020E+02   0.16644E+01
   0.10020E+02   0.16648E+01
   0.10020E+02   0.16649E+01
   0.10020E+02   0.16650E+01
   0.10020E+02   0.16651E+01
   0.10020E+02   0.16652E+01
   0.10020E+02   0.16654E+01
   0.10020E+02   0.16655E+01
   0.10010E+02   0.16655E+01
   0.10010E+02   0.16657E+01
   0.10010E+02   0.16658E+01
   0.10010E+02   0.16658E+01
   0.10010E+02   0.16659E+01
   0.10010E+02   0.16662E+01
   0.10010E+02   0.16662E+01
   0.10010E+02   0.16664E+01
   0.10010E+02   0.16666E+01
   0.10010E+02   0.16667E+01
   0.10000E+02   0.16668E+01
   0.10000E+02   0.16668E+01
   0.10000E+02   0.16670E+01
   0.10000E+02   0.16672E+01
   0.10000E+02   0.16673E+01
   0.10000E+02   0.16674E+01
   0.10000E+02   0.16675E+01
   0.10000E+02   0.16678E+01
   0.10000E+02   0.16678E+01
   0.10000E+02   0.16678E+01
   0.99901E+01   0.16680E+01
   0.99901E+01   0.16681E+01
   0.99901E+01   0.16681E+01
   0.99901E+01   0.16682E+01
   0.99901E+01   0.16683E+01
   0.99901E+01   0.16685E+01
   0.99901E+01   0.16688E+01
   0.99901E+01   0.16689E+01
   0.99901E+01   0.16691E+01
   0.99801E+01   0.16691E+01
   0.99801E+01   0.16692E+01
   0.99801E+01   0.16693E+01
   0.99801E+01   0.16695E+01
   0.99801E+01   0.16695E+01
   0.99801E+01   0.16697E+01
   0.99801E+01   0.16698E+01
   0.99801E+01   0.16699E+01
   0.99801E+01   0.16702E+01
   0.99801E+01   0.16702E+01
   0.99801E+01   0.16703E+01
   0.99701E+01   0.16704E+01
   0.99701E+01   0.16705E+01
   0.99701E+01   0.16706E+01
   0.99701E+01   0.16707E+01
   0.99701E+01   0.16709E+01
   0.99701E+01   0.16709E+01
   0.99701E+01   0.16711E+01
   0.99701E+01   0.16713E+01
   0.99701E+01   0.16714E+01
   0.99601E+01   0.16714E+01
   0.99601E+01   0.16714E+01
   0.99601E+01   0.16717E+01
   0.99601E+01   0.16719E+01
   0.99601E+01   0.16719E+01
   0.99601E+01   0.16721E+01
   0.99601E+01   0.16722E+01
   0.99601E+01   0.16723E+01
   0.99601E+01   0.16726E+01
   0.99601E+01   0.16726E+01
   0.99601E+01   0.16727E+01
   0.99501E+01   0.16728E+01
   0.99501E+01   0.16728E+01
   0.99501E+01   0.16729E+01
   0.99501E+01   0.16730E+01
   0.99501E+01   0.16732E+01
   0.99501E+01   0.16732E+01
   0.99501E+01   0.16735E+01
   0.99501E+01   0.16736E+01
   0.99401E+01   0.16735E+01
   0.99401E+01   0.16736E+01
   0.99401E+01   0.16738E+01
   0.99401E+01   0.16739E+01
   0.99401E+01   0.16741E+01
   0.99401E+01   0.16742E+01
   0.99401E+01   0.16743E+01
   0.99401E+01   0.16744E+01
   0.99401E+01   0.16745E+01
   0.99401E+01   0.16747E+01
   0.99401E+01   0.16748E+01
   0.99301E+01   0.16750E+01
   0.99301E+01   0.16751E+01
   0.99301E+01   0.16751E+01
   0.99301E+01   0.16751E+01
   0.99301E+01   0.16753E+01
   0.99301E+01   0.16753E+01
   0.99301E+01   0.16755E+01
   0.99301E+01   0.16756E+01
   0.99301E+01   0.16758E+01
   0.99201E+01   0.16757E+01
   0.99201E+01   0.16758E+01
   0.99201E+01   0.16761E+01
   0.99201E+01   0.16762E+01
   0.99201E+01   0.16763E+01
   0.99201E+01   0.16765E+01
   0.99201E+01   0.16765E+01
   0.99201E+01   0.16767E+01
   0.99201E+01   0.16768E+01
   0.99201E+01   0.16769E+01
   0.99101E+01   0.16769E+01
   0.99101E+01   0.16773E+01
   0.99101E+01   0.16773E+01
   0.99101E+01   0.16773E+01
   0.99101E+01   0.16773E+01
   0.99101E+01   0.16775E+01
   0.99101E+01   0.16776E+01
   0.99101E+01   0.16777E+01
   0.99101E+01   0.16780E+01
   0.99101E+01   0.16780E+01
   0.99001E+01   0.16779E+01
   0.99001E+01   0.16780E+01
   0.99001E+01   0.16781E+01
   0.99001E+01   0.16784E+01
   0.99001E+01   0.16784E+01
   0.99001E+01   0.16785E+01
   0.99001E+01   0.16786E+01
   0.99001E+01   0.16788E+01
   0.99001E+01   0.16788E+01
   0.98901E+01   0.16790E+01
   0.98901E+01   0.16791E+01
   0.98901E+01   0.16793E+01
   0.98901E+01   0.16795E+01
   0.98901E+01   0.16795E+01
   0.98901E+01   0.16795E+01
   0.98901E+01   0.16797E+01
   0.98901E+01   0.16798E+01
   0.98901E+01   0.16799E+01
   0.98901E+01   0.16801E+01
   0.98901E+01   0.16801E+01
   0.98801E+01   0.16802E+01
   0.98801E+01   0.16802E+01
   0.98801E+01   0.16804E+01
   0.98801E+01   0.16805E+01
   0.98801E+01   0.16806E+01
   0.98801E+01   0.16807E+01
   0.98801E+01   0.16808E+01
   0.98801E+01   0.16809E+01
   0.98801E+01   0.16810E+01
   0.98801E+01   0.16811E+01
   0.98701E+01   0.16812E+01
   0.98701E+01   0.16814E+01
   0.98701E+01   0.16815E+01
   0.98701E+01   0.16817E+01
   0.98701E+01   0.16817E+01
   0.98701E+01   0.16819E+01
   0.98701E+01   0.16818E+01
   0.98701E+01   0.16820E+01
   0.98701E+01   0.16822E+01
   0.98701E+01   0.16822E+01
   0.98601E+01   0.16822E+01
   0.98601E+01   0.16824E+01
   0.98601E+01   0.16825E+01
   0.98601E+01   0.16826E+01
   0.98601E+01   0.16827E+01
   0.98601E+01   0.16828E+01
   0.98601E+01   0.16829E+01
   0.98601E+01   0.16830E+01
   0.98601E+01   0.16831E+01
   0.98601E+01   0.16833E+01
   0.98501E+01   0.16834E+01
   0.98501E+01   0.16835E+01
   0.98501E+01   0.16836E+01
   0.98501E+01   0.16838E+01
   0.98501E+01   0.16836E+01
   0.98501E+01   0.16838E+01
   0.98501E+01   0.16840E+01
   0.98501E+01   0.16839E+01
   0.98501E+01   0.16842E+01
   0.98501E+01   0.16843E+01
   0.98401E+01   0.16842E+01
   0.98401E+01   0.16844E+01
   0.98401E+01   0.16845E+01
   0.98401E+01   0.16847E+01
   0.98401E+01   0.16848E+01
   0.98401E+01   0.16849E+01
   0.98401E+01   0.16849E+01
   0.98401E+01   0.16850E+01
   0.98401E+01   0.16850E+01
   0.98401E+01   0.16852E+01
   0.98401E+01   0.16853E+01
   0.98301E+01   0.16855E+01
   0.98301E+01   0.16856E+01
   0.98301E+01   0.16856E+01
   0.98301E+01   0.16858E+01
   0.98301E+01   0.16857E+01
   0.98301E+01   0.16860E+01
   0.98301E+01   0.16861E+01
   0.98301E+01   0.16862E+01
   0.98301E+01   0.16864E+01
   0.98201E+01   0.16863E+01
   0.98201E+01   0.16864E+01
   0.98201E+01   0.16865E+01
   0.98201E+01   0.16866E+01
   0.98201E+01   0.16867E+01
   0.98201E+01   0.16869E+01
   0.98201E+01   0.16870E+01
   0.98201E+01   0.16872E+01
   0.98201E+01   0.16872E+01
   0.98201E+01   0.16872E+01
   0.98201E+01   0.16873E+01
   0.98101E+01   0.16875E+01
   0.98101E+01   0.16875E+01
   0.98101E+01   0.16877E+01
   0.98101E+01   0.16878E+01
   0.98101E+01   0.16878E+01
   0.98101E+01   0.16880E+01
   0.98101E+01   0.16880E+01
   0.98101E+01   0.16881E+01
   0.98101E+01   0.16883E+01
   0.98101E+01   0.16884E+01
   0.98001E+01   0.16883E+01
   0.98001E+01   0.16883E+01
   0.98001E+01   0.16886E+01
   0.98001E+01   0.16886E+01
   0.98001E+01   0.16887E+01
   0.98001E+01   0.16890E+01
   0.98001E+01   0.16890E+01
   0.98001E+01   0.16891E+01
   0.98001E+01   0.16892E+01
   0.98001E+01   0.16893E+01
   0.98001E+01   0.16894E+01
   0.97901E+01   0.16895E+01
   0.97901E+01   0.16896E+01
   0.97901E+01   0.16898E+01
   0.97901E+01   0.16899E+01
   0.97901E+01   0.16898E+01
   0.97901E+01   0.16900E+01
   0.97901E+01   0.16901E+01
   0.97901E+01   0.16902E+01
   0.97901E+01   0.16902E+01
   0.97801E+01   0.16904E+01
   0.97801E+01   0.16903E+01
   0.97801E+01   0.16903E+01
   0.97801E+01   0.16906E+01
   0.97801E+01   0.16907E+01
   0.97801E+01   0.16908E+01
   0.97801E+01   0.16909E+01
   0.97801E+01   0.16911E+01
   0.97801E+01   0.16912E+01
   0.97801E+01   0.16913E+01
   0.97801E+01   0.16912E+01
   0.97701E+01   0.16915E+01
   0.97701E+01   0.16915E+01
   0.97701E+01   0.16917E+01
   0.97701E+01   0.16918E+01
   0.97701E+01   0.16919E+01
   0.97701E+01   0.16919E+01
   0.97701E+01   0.16920E+01
   0.97701E+01   0.16921E+01
   0.97701E+01   0.16923E+01
   0.97701E+01   0.16923E+01
   0.97701E+01   0.16924E+01
   0.97601E+01   0.16924E+01
   0.97601E+01   0.16925E+01
   0.97601E+01   0.16927E+01
   0.97601E+01   0.16927E+01
   0.97601E+01   0.16928E+01
   0.97601E+01   0.16930E+01
   0.97601E+01   0.16931E+01
   0.97601E+01   0.16932E+01
   0.97601E+01   0.16932E+01
   0.97601E+01   0.16932E+01
   0.97501E+01   0.16933E+01
   0.97501E+01   0.16935E+01
   0.97501E+01   0.16936E+01
   0.97501E+01   0.16938E+01
   0.97501E+01   0.16937E+01
   0.97501E+01   0.16938E+01
   0.97501E+01   0.16940E+01
   0.97501E+01   0.16941E+01
   0.97501E+01   0.16942E+01
   0.97501E+01   0.16943E+01
   0.97501E+01   0.16943E+01
   0.97401E+01   0.16943E+01
   0.97401E+01   0.16943E+01
   0.97401E+01   0.16945E+01
   0.97401E+01   0.16947E+01
   0.97401E+01   0.16946E+01
   0.97401E+01   0.16948E+01
   0.97401E+01   0.16950E+01
   0.97401E+01   0.16951E+01
   0.97401E+01   0.16952E+01
   0.97401E+01   0.16951E+01
   0.97301E+01   0.16952E+01
   0.97301E+01   0.16953E+01
   0.97301E+01   0.16954E+01
   0.97301E+01   0.16955E+01
   0.97301E+01   0.16956E+01
   0.97301E+01   0.16957E+01
   0.97301E+01   0.16959E+01
   0.97301E+01   0.16960E+01
   0.97301E+01   0.16962E+01
   0.97301E+01   0.16962E+01
   0.97301E+01   0.16962E+01
   0.97201E+01   0.16963E+01
   0.97201E+01   0.16962E+01
   0.97201E+01   0.16963E+01
   0.97201E+01   0.16965E+01
   0.97201E+01   0.16965E+01
   0.97201E+01   0.16966E+01
   0.97201E+01   0.16968E+01
   0.97201E+01   0.16969E+01
   0.97201E+01   0.16969E+01
   0.97201E+01   0.16970E+01
   0.97101E+01   0.16970E+01
   0.97101E+01   0.16972E+01
   0.97101E+01   0.16973E+01
   0.97101E+01   0.16974E+01
   0.97101E+01   0.16974E+01
   0.97101E+01   0.16975E+01
   0.97101E+01   0.16977E+01
   0.97101E+01   0.16977E+01
   0.97101E+01   0.16980E+01
   0.97101E+01   0.16981E+01
   0.97101E+01   0.16981E+01
   0.97001E+01   0.16981E+01
   0.97001E+01   0.16981E+01
   0.97001E+01   0.16982E+01
   0.97001E+01   0.16983E+01
   0.97001E+01   0.16984E+01
   0.97001E+01   0.16984E+01
   0.97001E+01   0.16987E+01
   0.97001E+01   0.16987E+01
   0.97001E+01   0.16988E+01
   0.97001E+01   0.16988E+01
   0.96901E+01   0.16988E+01
   0.96901E+01   0.16990E+01
   0.96901E+01   0.16991E+01
   0.96901E+01   0.16991E+01
   0.96901E+01   0.16993E+01
   0.96901E+01   0.16992E+01
   0.96901E+01   0.16995E+01
   0.96901E+01   0.16995E+01
   0.96901E+01   0.16996E+01
   0.96901E+01   0.16999E+01
   0.96901E+01   0.17000E+01
   0.96801E+01   0.16999E+01
   0.96801E+01   0.16999E+01
   0.96801E+01   0.17000E+01
   0.96801E+01   0.17001E+01
   0.96801E+01   0.17003E+01
   0.96801E+01   0.17003E+01
   0.96801E+01   0.17004E+01
   0.96801E+01   0.17006E+01
   0.96801E+01   0.17006E+01
   0.96801E+01   0.17006E+01
   0.96801E+01   0.17006E+01
   0.96701E+01   0.17008E+01
   0.96701E+01   0.17008E+01
   0.96701E+01   0.17010E+01
   0.96701E+01   0.17011E+01
   0.96701E+01   0.17011E+01
   0.96701E+01   0.17012E+01
   0.96701E+01   0.17013E+01
   0.96701E+01   0.17013E+01
   0.96701E+01   0.17015E+01
   0.96701E+01   0.17017E+01
   0.96601E+01   0.17018E+01
   0.96601E+01   0.17018E+01
   0.96601E+01   0.17017E+01
   0.96601E+01   0.17018E+01
   0.96601E+01   0.17021E+01
   0.96601E+01   0.17020E+01
   0.96601E+01   0.17020E+01
   0.96601E+01   0.17022E+01
   0.96601E+01   0.17024E+01
   0.96601E+01   0.17025E+01
   0.96601E+01   0.17025E+01
   0.96601E+01   0.17025E+01
   0.96501E+01   0.17025E+01
   0.96501E+01   0.17026E+01
   0.96501E+01   0.17028E+01
   0.96501E+01   0.17028E+01
   0.96501E+01   0.17029E+01
   0.96501E+01   0.17029E+01
   0.96501E+01   0.17031E+01
   0.96501E+01   0.17032E+01
   0.96501E+01   0.17033E+01
   0.96501E+01   0.17035E+01
   0.96401E+01   0.17035E+01
   0.96401E+01   0.17035E+01
   0.96401E+01   0.17035E+01
   0.96401E+01   0.17036E+01
   0.96401E+01   0.17037E+01
   0.96401E+01   0.17037E+01
   0.96401E+01   0.17038E+01
   0.96401E+01   0.17040E+01
   0.96401E+01   0.17042E+01
   0.96401E+01   0.17042E+01
   0.96401E+01   0.17042E+01
   0.96301E+01   0.17043E+01
   0.96301E+01   0.17044E+01
   0.96301E+01   0.17044E+01
   0.96301E+01   0.17046E+01
   0.96301E+01   0.17047E+01
   0.96301E+01   0.17046E+01
   0.96301E+01   0.17048E+01
   0.96301E+01   0.17048E+01
   0.96301E+01   0.17049E+01
   0.96301E+01   0.17049E+01
   0.96201E+01   0.17052E+01
   0.96201E+01   0.17052E+01
   0.96201E+01   0.17052E+01
   0.96201E+01   0.17052E+01
   0.96201E+01   0.17053E+01
   0.96201E+01   0.17054E+01
   0.96201E+01   0.17055E+01
   0.96201E+01   0.17056E+01
   0.96201E+01   0.17057E+01
   0.96201E+01   0.17058E+01
   0.96201E+01   0.17058E+01
   0.96101E+01   0.17058E+01
   0.96101E+01   0.17059E+01
   0.96101E+01   0.17061E+01
   0.96101E+01   0.17061E+01
   0.96101E+01   0.17064E+01
   0.96101E+01   0.17063E+01
   0.96101E+01   0.17063E+01
   0.96101E+01   0.17065E+01
   0.96101E+01   0.17065E+01
   0.96101E+01   0.17067E+01
   0.96101E+01   0.17068E+01
   0.96001E+01   0.17068E+01
   0.96001E+01   0.17069E+01
   0.96001E+01   0.17069E+01
   0.96001E+01   0.17071E+01
   0.96001E+01   0.17070E+01
   0.96001E+01   0.17071E+01
   0.96001E+01   0.17072E+01
   0.96001E+01   0.17073E+01
   0.96001E+01   0.17074E+01
   0.96001E+01   0.17076E+01
   0.96001E+01   0.17075E+01
   0.95901E+01   0.17075E+01
   0.95901E+01   0.17077E+01
   0.95901E+01   0.17078E+01
   0.95901E+01   0.17078E+01
   0.95901E+01   0.17080E+01
   0.95901E+01   0.17080E+01
   0.95901E+01   0.17080E+01
   0.95901E+01   0.17082E+01
   0.95901E+01   0.17082E+01
   0.95901E+01   0.17083E+01
   0.95901E+01   0.17085E+01
   0.95901E+01   0.17086E+01
   0.95901E+01   0.17087E+01
   0.95801E+01   0.17087E+01
   0.95801E+01   0.17088E+01
   0.95801E+01   0.17089E+01
   0.95801E+01   0.17089E+01
   0.95801E+01   0.17089E+01
   0.95801E+01   0.17090E+01
   0.95801E+01   0.17091E+01
   0.95801E+01   0.17092E+01
   0.95801E+01   0.17092E+01
   0.95701E+01   0.17092E+01
   0.95701E+01   0.17093E+01
   0.95701E+01   0.17095E+01
   0.95701E+01   0.17094E+01
   0.95701E+01   0.17097E+01
   0.95701E+01   0.17097E+01
   0.95701E+01   0.17097E+01
   0.95701E+01   0.17097E+01
   0.95701E+01   0.17099E+01
   0.95701E+01   0.17099E+01
   0.95701E+01   0.17101E+01
   0.95701E+01   0.17103E+01
   0.95601E+01   0.17102E+01
   0.95601E+01   0.17104E+01
   0.95601E+01   0.17104E+01
   0.95601E+01   0.17104E+01
   0.95601E+01   0.17105E+01
   0.95601E+01   0.17105E+01
   0.95601E+01   0.17106E+01
   0.95601E+01   0.17107E+01
   0.95601E+01   0.17108E+01
   0.95601E+01   0.17109E+01
   0.95501E+01   0.17107E+01
   0.95501E+01   0.17109E+01
   0.95501E+01   0.17110E+01
   0.95501E+01   0.17111E+01
   0.95501E+01   0.17111E+01
   0.95501E+01   0.17113E+01
   0.95501E+01   0.17113E+01
   0.95501E+01   0.17114E+01
   0.95501E+01   0.17114E+01
   0.95501E+01   0.17115E+01
   0.95501E+01   0.17117E+01
   0.95401E+01   0.17116E+01
   0.95401E+01   0.17118E+01
   0.95401E+01   0.17117E+01
   0.95401E+01   0.17119E+01
   0.95401E+01   0.17120E+01
   0.95401E+01   0.17121E+01
   0.95401E+01   0.17121E+01
   0.95401E+01   0.17122E+01
   0.95401E+01   0.17122E+01
   0.95401E+01   0.17124E+01
   0.95401E+01   0.17124E+01
   0.95301E+01   0.17123E+01
   0.95301E+01   0.17123E+01
   0.95301E+01   0.17125E+01
   0.95301E+01   0.17126E+01
   0.95301E+01   0.17126E+01
   0.95301E+01   0.17128E+01
   0.95301E+01   0.17128E+01
   0.95301E+01   0.17129E+01
   0.95301E+01   0.17129E+01
   0.95301E+01   0.17130E+01
   0.95301E+01   0.17131E+01
   0.95301E+01   0.17132E+01
   0.95201E+01   0.17133E+01
   0.95201E+01   0.17133E+01
   0.95201E+01   0.17134E+01
   0.95201E+01   0.17135E+01
   0.95201E+01   0.17136E+01
   0.95201E+01   0.17137E+01
   0.95201E+01   0.17137E+01
   0.95201E+01   0.17138E+01
   0.95201E+01   0.17138E+01
   0.95201E+01   0.17139E+01
   0.95201E+01   0.17139E+01
   0.95201E+01   0.17139E+01
   0.95101E+01   0.17140E+01
   0.95101E+01   0.17141E+01
   0.95101E+01   0.17141E+01
   0.95101E+01   0.17143E+01
   0.95101E+01   0.17143E+01
   0.95101E+01   0.17144E+01
   0.95101E+01   0.17145E+01
   0.95101E+01   0.17144E+01
   0.95101E+01   0.17147E+01
   0.95101E+01   0.17146E+01
   0.95101E+01   0.17148E+01
   0.95001E+01   0.17147E+01
   0.95001E+01   0.17147E+01
   0.95001E+01   0.17149E+01
   0.95001E+01   0.17150E+01
   0.95001E+01   0.17150E+01
   0.95001E+01   0.17151E+01
   0.95001E+01   0.17153E+01
   0.95001E+01   0.17153E+01
   0.95001E+01   0.17155E+01
   0.95001E+01   0.17155E+01
   0.95001E+01   0.17154E+01
   0.94901E+01   0.17154E+01
   0.94901E+01   0.17156E+01
   0.94901E+01   0.17157E+01
   0.94901E+01   0.17158E+01
   0.94901E+01   0.17159E+01
   0.94901E+01   0.17158E+01
   0.94901E+01   0.17160E+01
   0.94901E+01   0.17160E+01
   0.94901E+01   0.17160E+01
   0.94901E+01   0.17161E+01
   0.94901E+01   0.17162E+01
   0.94801E+01   0.17162E+01
   0.94801E+01   0.17163E+01
   0.94801E+01   0.17163E+01
   0.94801E+01   0.17164E+01
   0.94801E+01   0.17165E+01
   0.94801E+01   0.17166E+01
   0.94801E+01   0.17166E+01
   0.94801E+01   0.17169E+01
   0.94801E+01   0.17169E+01
   0.94801E+01   0.17169E+01
   0.94801E+01   0.17169E+01
   0.94701E+01   0.17168E+01
   0.94701E+01   0.17169E+01
   0.94701E+01   0.17171E+01
   0.94701E+01   0.17171E+01
   0.94701E+01   0.17173E+01
   0.94701E+01   0.17174E+01
   0.94701E+01   0.17173E+01
   0.94701E+01   0.17174E+01
   0.94701E+01   0.17173E+01
   0.94701E+01   0.17175E+01
   0.94701E+01   0.17176E+01
   0.94601E+01   0.17176E+01
   0.94601E+01   0.17176E+01
   0.94601E+01   0.17177E+01
   0.94601E+01   0.17178E+01
   0.94601E+01   0.17178E+01
   0.94601E+01   0.17180E+01
   0.94601E+01   0.17179E+01
   0.94601E+01   0.17181E+01
   0.94601E+01   0.17182E+01
   0.94601E+01   0.17184E+01
   0.94601E+01   0.17184E+01
   0.94601E+01   0.17183E+01
   0.94501E+01   0.17182E+01
   0.94501E+01   0.17182E+01
   0.94501E+01   0.17184E+01
   0.94501E+01   0.17185E+01
   0.94501E+01   0.17185E+01
   0.94501E+01   0.17187E+01
   0.94501E+01   0.17187E+01
   0.94501E+01   0.17190E+01
   0.94501E+01   0.17188E+01
   0.94501E+01   0.17190E+01
   0.94501E+01   0.17191E+01
   0.94501E+01   0.17191E+01
   0.94401E+01   0.17191E+01
   0.94401E+01   0.17192E+01
   0.94401E+01   0.17192E+01
   0.94401E+01   0.17193E+01
   0.94401E+01   0.17194E+01
   0.94401E+01   0.17193E+01
   0.94401E+01   0.17194E+01
   0.94401E+01   0.17195E+01
   0.94401E+01   0.17197E+01
   0.94401E+01   0.17197E+01
   0.94401E+01   0.17197E+01
   0.94301E+01   0.17197E+01
   0.94301E+01   0.17196E+01
   0.94301E+01   0.17199E+01
   0.94301E+01   0.17200E+01
   0.94301E+01   0.17200E+01
   0.94301E+01   0.17200E+01
   0.94301E+01   0.17201E+01
   0.94301E+01   0.17203E+01
   0.94301E+01   0.17203E+01
   0.94301E+01   0.17203E+01
   0.94301E+01   0.17205E+01
   0.94301E+01   0.17205E+01
   0.94201E+01   0.17205E+01
   0.94201E+01   0.17206E+01
   0.94201E+01   0.17207E+01
   0.94201E+01   0.17207E+01
   0.94201E+01   0.17208E+01
   0.94201E+01   0.17208E+01
   0.94201E+01   0.17208E+01
   0.94201E+01   0.17210E+01
   0.94201E+01   0.17211E+01
   0.94201E+01   0.17212E+01
   0.94201E+01   0.17212E+01
   0.94201E+01   0.17211E+01
   0.94101E+01   0.17212E+01
   0.94101E+01   0.17213E+01
   0.94101E+01   0.17213E+01
   0.94101E+01   0.17214E+01
   0.94101E+01   0.17214E+01
   0.94101E+01   0.17216E+01
   0.94101E+01   0.17217E+01
   0.94101E+01   0.17217E+01
   0.94101E+01   0.17218E+01
   0.94101E+01   0.17218E+01
   0.94101E+01   0.17220E+01
   0.94101E+01   0.17219E+01
   0.94001E+01   0.17220E+01
   0.94001E+01   0.17221E+01
   0.94001E+01   0.17221E+01
   0.94001E+01   0.17221E+01
   0.94001E+01   0.17223E+01
   0.94001E+01   0.17223E+01
   0.94001E+01   0.17225E+01
   0.94001E+01   0.17225E+01
   0.94001E+01   0.17227E+01
   0.94001E+01   0.17226E+01
   0.94001E+01   0.17225E+01
   0.93901E+01   0.17225E+01
   0.93901E+01   0.17226E+01
   0.93901E+01   0.17227E+01
   0.93901E+01   0.17228E+01
   0.93901E+01   0.17228E+01
   0.93901E+01   0.17228E+01
   0.93901E+01   0.17230E+01
   0.93901E+01   0.17230E+01
   0.93901E+01   0.17230E+01
   0.93901E+01   0.17232E+01
   0.93901E+01   0.17231E+01
   0.93901E+01   0.17232E+01
   0.93801E+01   0.17232E+01
   0.93801E+01   0.17233E+01
   0.93801E+01   0.17234E+01
   0.93801E+01   0.17235E+01
   0.93801E+01   0.17235E+01
   0.93801E+01   0.17236E+01
   0.93801E+01   0.17238E+01
   0.93801E+01   0.17238E+01
   0.93801E+01   0.17239E+01
   0.93801E+01   0.17238E+01
   0.93801E+01   0.17238E+01
   0.93701E+01   0.17238E+01
   0.93701E+01   0.17238E+01
   0.93701E+01   0.17239E+01
   0.93701E+01   0.17239E+01
   0.93701E+01   0.17241E+01
   0.93701E+01   0.17240E+01
   0.93701E+01   0.17241E+01
   0.93701E+01   0.17243E+01
   0.93701E+01   0.17242E+01
   0.93701E+01   0.17242E+01
   0.93701E+01   0.17244E+01
   0.93701E+01   0.17245E+01
   0.93601E+01   0.17245E+01
   0.93601E+01   0.17246E+01
   0.93601E+01   0.17245E+01
   0.93601E+01   0.17246E+01
   0.93601E+01   0.17245E+01
   0.93601E+01   0.17247E+01
   0.93601E+01   0.17248E+01
   0.93601E+01   0.17249E+01
   0.93601E+01   0.17250E+01
   0.93601E+01   0.17253E+01
   0.93601E+01   0.17252E+01
   0.93601E+01   0.17252E+01
   0.93501E+01   0.17252E+01
   0.93501E+01   0.17252E+01
   0.93501E+01   0.17252E+01
   0.93501E+01   0.17252E+01
   0.93501E+01   0.17253E+01
   0.93501E+01   0.17253E+01
   0.93501E+01   0.17254E+01
   0.93501E+01   0.17255E+01
   0.93501E+01   0.17255E+01
   0.93501E+01   0.17254E+01
   0.93501E+01   0.17257E+01
   0.93401E+01   0.17257E+01
   0.93401E+01   0.17257E+01
   0.93401E+01   0.17257E+01
   0.93401E+01   0.17258E+01
   0.93401E+01   0.17259E+01
   0.93401E+01   0.17258E+01
   0.93401E+01   0.17259E+01
   0.93401E+01   0.17261E+01
   0.93401E+01   0.17262E+01
   0.93401E+01   0.17264E+01
   0.93401E+01   0.17264E+01
   0.93401E+01   0.17264E+01
   0.93401E+01   0.17264E+01
   0.93301E+01   0.17265E+01
   0.93301E+01   0.17265E+01
   0.93301E+01   0.17265E+01
   0.93301E+01   0.17265E+01
   0.93301E+01   0.17266E+01
   0.93301E+01   0.17267E+01
   0.93301E+01   0.17268E+01
   0.93301E+01   0.17268E+01
   0.93301E+01   0.17268E+01
   0.93301E+01   0.17268E+01
   0.93201E+01   0.17269E+01
   0.93201E+01   0.17269E+01
   0.93201E+01   0.17269E+01
   0.93201E+01   0.17271E+01
   0.93201E+01   0.17271E+01
   0.93201E+01   0.17271E+01
   0.93201E+01   0.17271E+01
   0.93201E+01   0.17272E+01
   0.93201E+01   0.17273E+01
   0.93201E+01   0.17273E+01
   0.93201E+01   0.17276E+01
   0.93201E+01   0.17276E+01
   0.93201E+01   0.17276E+01
   0.93101E+01   0.17275E+01
   0.93101E+01   0.17278E+01
   0.93101E+01   0.17277E+01
   0.93101E+01   0.17278E+01
   0.93101E+01   0.17278E+01
   0.93101E+01   0.17278E+01
   0.93101E+01   0.17278E+01
   0.93101E+01   0.17280E+01
   0.93101E+01   0.17280E+01
   0.93101E+01   0.17280E+01
   0.93101E+01   0.17281E+01
   0.93101E+01   0.17281E+01
   0.93001E+01   0.17281E+01
   0.93001E+01   0.17282E+01
   0.93001E+01   0.17283E+01
   0.93001E+01   0.17283E+01
   0.93001E+01   0.17282E+01
   0.93001E+01   0.17284E+01
   0.93001E+01   0.17282E+01
   0.93001E+01   0.17286E+01
   0.93001E+01   0.17286E+01
   0.93001E+01   0.17287E+01
   0.93001E+01   0.17286E+01
   0.93001E+01   0.17287E+01
   0.93001E+01   0.17287E+01
   0.92901E+01   0.17288E+01
   0.92901E+01   0.17289E+01
   0.92901E+01   0.17289E+01
   0.92901E+01   0.17288E+01
   0.92901E+01   0.17290E+01
   0.92901E+01   0.17290E+01
   0.92901E+01   0.17291E+01
   0.92901E+01   0.17291E+01
   0.92901E+01   0.17291E+01
   0.92901E+01   0.17293E+01
   0.92901E+01   0.17293E+01
   0.92901E+01   0.17294E+01
   0.92801E+01   0.17294E+01
   0.92801E+01   0.17294E+01
   0.92801E+01   0.17294E+01
   0.92801E+01   0.17294E+01
   0.92801E+01   0.17294E+01
   0.92801E+01   0.17295E+01
   0.92801E+01   0.17296E+01
   0.92801E+01   0.17297E+01
   0.92801E+01   0.17298E+01
   0.92801E+01   0.17297E+01
   0.92701E+01   0.17297E+01
   0.92701E+01   0.17298E+01
   0.92701E+01   0.17299E+01
   0.92701E+01   0.17301E+01
   0.92701E+01   0.17300E+01
   0.92701E+01   0.17301E+01
   0.92701E+01   0.17301E+01
   0.92701E+01   0.17300E+01
   0.92701E+01   0.17302E+01
   0.92701E+01   0.17302E+01
   0.92701E+01   0.17303E+01
   0.92701E+01   0.17302E+01
   0.92701E+01   0.17303E+01
   0.92601E+01   0.17304E+01
   0.92601E+01   0.17305E+01
   0.92601E+01   0.17305E+01
   0.92601E+01   0.17307E+01
   0.92601E+01   0.17306E+01
   0.92601E+01   0.17306E+01
   0.92601E+01   0.17306E+01
   0.92601E+01   0.17308E+01
   0.92601E+01   0.17308E+01
   0.92601E+01   0.17309E+01
   0.92601E+01   0.17309E+01
   0.92501E+01   0.17308E+01
   0.92501E+01   0.17309E+01
   0.92501E+01   0.17308E+01
   0.92501E+01   0.17311E+01
   0.92501E+01   0.17311E+01
   0.92501E+01   0.17311E+01
   0.92501E+01   0.17312E+01
   0.92501E+01   0.17312E+01
   0.92501E+01   0.17312E+01
   0.92501E+01   0.17313E+01
   0.92501E+01   0.17313E+01
   0.92501E+01   0.17313E+01
   0.92501E+01   0.17314E+01
   0.92501E+01   0.17314E+01
   0.92401E+01   0.17317E+01
   0.92401E+01   0.17316E+01
   0.92401E+01   0.17317E+01
   0.92401E+01   0.17318E+01
   0.92401E+01   0.17316E+01
   0.92401E+01   0.17318E+01
   0.92401E+01   0.17319E+01
   0.92401E+01   0.17320E+01
   0.92401E+01   0.17320E+01
   0.92401E+01   0.17320E+01
   0.92401E+01   0.17320E+01
   0.92301E+01   0.17320E+01
   0.92301E+01   0.17321E+01
   0.92301E+01   0.17322E+01
   0.92301E+01   0.17323E+01
   0.92301E+01   0.17323E+01
   0.92301E+01   0.17323E+01
   0.92301E+01   0.17323E+01
   0.92301E+01   0.17324E+01
   0.92301E+01   0.17324E+01
   0.92301E+01   0.17325E+01
   0.92301E+01   0.17325E+01
   0.92301E+01   0.17324E+01
   0.92301E+01   0.17325E+01
   0.92201E+01   0.17326E+01
   0.92201E+01   0.17326E+01
   0.92201E+01   0.17327E+01
   0.92201E+01   0.17328E+01
   0.92201E+01   0.17327E+01
   0.92201E+01   0.17327E+01
   0.92201E+01   0.17329E+01
   0.92201E+01   0.17330E+01
   0.92201E+01   0.17331E+01
   0.92201E+01   0.17330E+01
   0.92201E+01   0.17330E+01
   0.92201E+01   0.17332E+01
   0.92201E+01   0.17332E+01
   0.92201E+01   0.17333E+01
   0.92101E+01   0.17332E+01
   0.92101E+01   0.17333E+01
   0.92101E+01   0.17334E+01
   0.92101E+01   0.17333E+01
   0.92101E+01   0.17334E+01
   0.92101E+01   0.17332E+01
   0.92101E+01   0.17334E+01
   0.92101E+01   0.17334E+01
   0.92101E+01   0.17334E+01
   0.92001E+01   0.17334E+01
   0.92001E+01   0.17334E+01
   0.92001E+01   0.17336E+01
   0.92001E+01   0.17336E+01
   0.92001E+01   0.17338E+01
   0.92001E+01   0.17337E+01
   0.92001E+01   0.17337E+01
   0.92001E+01   0.17338E+01
   0.92001E+01   0.17340E+01
   0.92001E+01   0.17341E+01
   0.92001E+01   0.17339E+01
   0.92001E+01   0.17340E+01
   0.92001E+01   0.17341E+01
   0.92001E+01   0.17340E+01
   0.91901E+01   0.17340E+01
   0.91901E+01   0.17343E+01
   0.91901E+01   0.17342E+01
   0.91901E+01   0.17343E+01
   0.91901E+01   0.17343E+01
   0.91901E+01   0.17343E+01
   0.91901E+01   0.17343E+01
   0.91901E+01   0.17344E+01
   0.91901E+01   0.17343E+01
   0.91901E+01   0.17344E+01
   0.91901E+01   0.17344E+01
   0.91801E+01   0.17344E+01
   0.91801E+01   0.17346E+01
   0.91801E+01   0.17345E+01
   0.91801E+01   0.17346E+01
   0.91801E+01   0.17347E+01
   0.91801E+01   0.17348E+01
   0.91801E+01   0.17347E+01
   0.91801E+01   0.17348E+01
   0.91801E+01   0.17349E+01
   0.91801E+01   0.17349E+01
   0.91801E+01   0.17348E+01
   0.91801E+01   0.17349E+01
   0.91801E+01   0.17350E+01
   0.91701E+01   0.17350E+01
   0.91701E+01   0.17351E+01
   0.91701E+01   0.17351E+01
   0.91701E+01   0.17353E+01
   0.91701E+01   0.17353E+01
   0.91701E+01   0.17353E+01
   0.91701E+01   0.17353E+01
   0.91701E+01   0.17353E+01
   0.91701E+01   0.17354E+01
   0.91701E+01   0.17353E+01
   0.91701E+01   0.17353E+01
   0.91701E+01   0.17353E+01
   0.91701E+01   0.17354E+01
   0.91601E+01   0.17355E+01
   0.91601E+01   0.17355E+01
   0.91601E+01   0.17356E+01
   0.91601E+01   0.17356E+01
   0.91601E+01   0.17357E+01
   0.91601E+01   0.17356E+01
   0.91601E+01   0.17357E+01
   0.91601E+01   0.17359E+01
   0.91601E+01   0.17357E+01
   0.91601E+01   0.17357E+01
   0.91601E+01   0.17358E+01
   0.91601E+01   0.17360E+01
   0.91501E+01   0.17359E+01
   0.91501E+01   0.17360E+01
   0.91501E+01   0.17361E+01
   0.91501E+01   0.17362E+01
   0.91501E+01   0.17363E+01
   0.91501E+01   0.17364E+01
   0.91501E+01   0.17363E+01
   0.91501E+01   0.17363E+01
   0.91501E+01   0.17362E+01
   0.91501E+01   0.17363E+01
   0.91501E+01   0.17364E+01
   0.91501E+01   0.17364E+01
   0.91501E+01   0.17364E+01
   0.91401E+01   0.17364E+01
   0.91401E+01   0.17365E+01
   0.91401E+01   0.17365E+01
   0.91401E+01   0.17364E+01
   0.91401E+01   0.17366E+01
   0.91401E+01   0.17366E+01
   0.91401E+01   0.17368E+01
   0.91401E+01   0.17368E+01
   0.91401E+01   0.17367E+01
   0.91401E+01   0.17367E+01
   0.91401E+01   0.17368E+01
   0.91401E+01   0.17368E+01
   0.91301E+01   0.17368E+01
   0.91301E+01   0.17368E+01
   0.91301E+01   0.17369E+01
   0.91301E+01   0.17371E+01
   0.91301E+01   0.17371E+01
   0.91301E+01   0.17372E+01
   0.91301E+01   0.17371E+01
   0.91301E+01   0.17372E+01
   0.91301E+01   0.17371E+01
   0.91301E+01   0.17371E+01
   0.91301E+01   0.17371E+01
   0.91301E+01   0.17372E+01
   0.91301E+01   0.17373E+01
   0.91201E+01   0.17372E+01
   0.91201E+01   0.17374E+01
   0.91201E+01   0.17374E+01
   0.91201E+01   0.17373E+01
   0.91201E+01   0.17374E+01
   0.91201E+01   0.17374E+01
   0.91201E+01   0.17376E+01
   0.91201E+01   0.17376E+01
   0.91201E+01   0.17375E+01
   0.91201E+01   0.17373E+01
   0.91201E+01   0.17375E+01
   0.91201E+01   0.17377E+01
   0.91101E+01   0.17377E+01
   0.91101E+01   0.17376E+01
   0.91101E+01   0.17377E+01
   0.91101E+01   0.17379E+01
   0.91101E+01   0.17379E+01
   0.91101E+01   0.17380E+01
   0.91101E+01   0.17381E+01
   0.91101E+01   0.17379E+01
   0.91101E+01   0.17380E+01
   0.91101E+01   0.17381E+01
   0.91101E+01   0.17379E+01
   0.91101E+01   0.17380E+01
   0.91101E+01   0.17381E+01
   0.91001E+01   0.17381E+01
   0.91001E+01   0.17381E+01
   0.91001E+01   0.17382E+01
   0.91001E+01   0.17382E+01
   0.91001E+01   0.17382E+01
   0.91001E+01   0.17383E+01
   0.91001E+01   0.17385E+01
   0.91001E+01   0.17384E+01
   0.91001E+01   0.17383E+01
   0.91001E+01   0.17382E+01
   0.91001E+01   0.17385E+01
   0.91001E+01   0.17385E+01
   0.90901E+01   0.17385E+01
   0.90901E+01   0.17385E+01
   0.90901E+01   0.17385E+01
   0.90901E+01   0.17387E+01
   0.90901E+01   0.17387E+01
   0.90901E+01   0.17389E+01
   0.90901E+01   0.17389E+01
   0.90901E+01   0.17388E+01
   0.90901E+01   0.17388E+01
   0.90901E+01   0.17388E+01
   0.90901E+01   0.17387E+01
   0.90901E+01   0.17388E+01
   0.90901E+01   0.17389E+01
   0.90801E+01   0.17389E+01
   0.90801E+01   0.17389E+01
   0.90801E+01   0.17390E+01
   0.90801E+01   0.17389E+01
   0.90801E+01   0.17391E+01
   0.90801E+01   0.17392E+01
   0.90801E+01   0.17393E+01
   0.90801E+01   0.17392E+01
   0.90801E+01   0.17392E+01
   0.90801E+01   0.17392E+01
   0.90801E+01   0.17393E+01
   0.90801E+01   0.17394E+01
   0.90801E+01   0.17394E+01
   0.90801E+01   0.17393E+01
   0.90701E+01   0.17394E+01
   0.90701E+01   0.17395E+01
   0.90701E+01   0.17395E+01
   0.90701E+01   0.17396E+01
   0.90701E+01   0.17396E+01
   0.90701E+01   0.17396E+01
   0.90701E+01   0.17395E+01
   0.90701E+01   0.17396E+01
   0.90701E+01   0.17396E+01
   0.90701E+01   0.17397E+01
   0.90701E+01   0.17397E+01
   0.90701E+01   0.17397E+01
   0.90601E+01   0.17398E+01
   0.90601E+01   0.17398E+01
   0.90601E+01   0.17398E+01
   0.90601E+01   0.17399E+01
   0.90601E+01   0.17400E+01
   0.90601E+01   0.17401E+01
   0.90601E+01   0.17401E+01
   0.90601E+01   0.17401E+01
   0.90601E+01   0.17400E+01
   0.90601E+01   0.17401E+01
   0.90601E+01   0.17403E+01
   0.90601E+01   0.17403E+01
   0.90601E+01   0.17402E+01
   0.90501E+01   0.17402E+01
   0.90501E+01   0.17403E+01
   0.90501E+01   0.17403E+01
   0.90501E+01   0.17404E+01
   0.90501E+01   0.17405E+01
   0.90501E+01   0.17405E+01
   0.90501E+01   0.17405E+01
   0.90501E+01   0.17404E+01
   0.90501E+01   0.17404E+01
   0.90501E+01   0.17404E+01
   0.90501E+01   0.17405E+01
   0.90501E+01   0.17405E+01
   0.90501E+01   0.17406E+01
   0.90401E+01   0.17406E+01
   0.90401E+01   0.17405E+01
   0.90401E+01   0.17406E+01
   0.90401E+01   0.17407E+01
   0.90401E+01   0.17408E+01
   0.90401E+01   0.17408E+01
   0.90401E+01   0.17407E+01
   0.90401E+01   0.17406E+01
   0.90401E+01   0.17406E+01
   0.90401E+01   0.17408E+01
   0.90401E+01   0.17409E+01
   0.90401E+01   0.17409E+01
   0.90401E+01   0.17409E+01
   0.90301E+01   0.17410E+01
   0.90301E+01   0.17411E+01
   0.90301E+01   0.17411E+01
   0.90301E+01   0.17410E+01
   0.90301E+01   0.17410E+01
   0.90301E+01   0.17412E+01
   0.90301E+01   0.17411E+01
   0.90301E+01   0.17410E+01
   0.90301E+01   0.17410E+01
   0.90301E+01   0.17411E+01
   0.90301E+01   0.17411E+01
   0.90301E+01   0.17411E+01
   0.90301E+01   0.17412E+01
   0.90201E+01   0.17412E+01
   0.90201E+01   0.17411E+01
   0.90201E+01   0.17413E+01
   0.90201E+01   0.17415E+01
   0.90201E+01   0.17414E+01
   0.90201E+01   0.17414E+01
   0.90201E+01   0.17414E+01
   0.90201E+01   0.17413E+01
   0.90201E+01   0.17414E+01
   0.90201E+01   0.17416E+01
   0.90201E+01   0.17415E+01
   0.90201E+01   0.17415E+01
   0.90201E+01   0.17416E+01
   0.90101E+01   0.17417E+01
   0.90101E+01   0.17418E+01
   0.90101E+01   0.17418E+01
   0.90101E+01   0.17417E+01
   0.90101E+01   0.17418E+01
   0.90101E+01   0.17418E+01
   0.90101E+01   0.17417E+01
   0.90101E+01   0.17417E+01
   0.90101E+01   0.17417E+01
   0.90101E+01   0.17418E+01
   0.90101E+01   0.17417E+01
   0.90101E+01   0.17418E+01
   0.90001E+01   0.17418E+01
   0.90001E+01   0.17418E+01
   0.90001E+01   0.17419E+01
   0.90001E+01   0.17420E+01
   0.90001E+01   0.17421E+01
   0.90001E+01   0.17421E+01
   0.90001E+01   0.17420E+01
   0.90001E+01   0.17420E+01
   0.90001E+01   0.17420E+01
   0.90001E+01   0.17421E+01
   0.90001E+01   0.17421E+01
   0.90001E+01   0.17421E+01
   0.90001E+01   0.17421E+01
   0.89901E+01   0.17423E+01
   0.89901E+01   0.17423E+01
   0.89901E+01   0.17424E+01
   0.89901E+01   0.17424E+01
   0.89901E+01   0.17424E+01
   0.89901E+01   0.17425E+01
   0.89901E+01   0.17425E+01
   0.89901E+01   0.17425E+01
   0.89901E+01   0.17425E+01
   0.89901E+01   0.17425E+01
   0.89901E+01   0.17425E+01
   0.89901E+01   0.17425E+01
   0.89901E+01   0.17425E+01
   0.89801E+01   0.17425E+01
   0.89801E+01   0.17425E+01
   0.89801E+01   0.17425E+01
   0.89801E+01   0.17427E+01
   0.89801E+01   0.17426E+01
   0.89801E+01   0.17427E+01
   0.89801E+01   0.17427E+01
   0.89801E+01   0.17427E+01
   0.89801E+01   0.17427E+01
   0.89801E+01   0.17427E+01
   0.89801E+01   0.17426E+01
   0.89801E+01   0.17427E+01
   0.89801E+01   0.17428E+01
   0.89801E+01   0.17429E+01
   0.89701E+01   0.17429E+01
   0.89701E+01   0.17430E+01
   0.89701E+01   0.17430E+01
   0.89701E+01   0.17430E+01
   0.89701E+01   0.17431E+01
   0.89701E+01   0.17432E+01
   0.89701E+01   0.17432E+01
   0.89701E+01   0.17431E+01
   0.89701E+01   0.17431E+01
   0.89701E+01   0.17431E+01
   0.89701E+01   0.17430E+01
   0.89701E+01   0.17432E+01
   0.89701E+01   0.17432E+01
   0.89601E+01   0.17431E+01
   0.89601E+01   0.17432E+01
   0.89601E+01   0.17432E+01
   0.89601E+01   0.17432E+01
   0.89601E+01   0.17431E+01
   0.89601E+01   0.17432E+01
   0.89601E+01   0.17433E+01
   0.89601E+01   0.17433E+01
   0.89601E+01   0.17434E+01
   0.89601E+01   0.17433E+01
   0.89601E+01   0.17434E+01
   0.89601E+01   0.17435E+01
   0.89601E+01   0.17435E+01
   0.89601E+01   0.17435E+01
   0.89501E+01   0.17436E+01
   0.89501E+01   0.17434E+01
   0.89501E+01   0.17435E+01
   0.89501E+01   0.17436E+01
   0.89501E+01   0.17437E+01
   0.89501E+01   0.17437E+01
   0.89501E+01   0.17436E+01
   0.89501E+01   0.17436E+01
   0.89501E+01   0.17436E+01
   0.89501E+01   0.17436E+01
   0.89501E+01   0.17436E+01
   0.89501E+01   0.17438E+01
   0.89401E+01   0.17438E+01
   0.89401E+01   0.17438E+01
   0.89401E+01   0.17438E+01
   0.89401E+01   0.17437E+01
   0.89401E+01   0.17438E+01
   0.89401E+01   0.17438E+01
   0.89401E+01   0.17438E+01
   0.89401E+01   0.17439E+01
   0.89401E+01   0.17438E+01
   0.89401E+01   0.17438E+01
   0.89401E+01   0.17439E+01
   0.89401E+01   0.17439E+01
   0.89301E+01   0.17440E+01
   0.89301E+01   0.17440E+01
   0.89301E+01   0.17439E+01
   0.89301E+01   0.17439E+01
   0.89301E+01   0.17441E+01
   0.89301E+01   0.17441E+01
   0.89301E+01   0.17443E+01
   0.89301E+01   0.17442E+01
   0.89301E+01   0.17442E+01
   0.89301E+01   0.17441E+01
   0.89301E+01   0.17441E+01
   0.89301E+01   0.17441E+01
   0.89301E+01   0.17442E+01
   0.89301E+01   0.17443E+01
   0.89301E+01   0.17444E+01
   0.89201E+01   0.17443E+01
   0.89201E+01   0.17444E+01
   0.89201E+01   0.17444E+01
   0.89201E+01   0.17443E+01
   0.89201E+01   0.17443E+01
   0.89201E+01   0.17444E+01
   0.89201E+01   0.17445E+01
   0.89201E+01   0.17444E+01
   0.89201E+01   0.17443E+01
   0.89201E+01   0.17444E+01
   0.89201E+01   0.17444E+01
   0.89101E+01   0.17444E+01
   0.89101E+01   0.17445E+01
   0.89101E+01   0.17444E+01
   0.89101E+01   0.17444E+01
   0.89101E+01   0.17445E+01
   0.89101E+01   0.17446E+01
   0.89101E+01   0.17448E+01
   0.89101E+01   0.17448E+01
   0.89101E+01   0.17447E+01
   0.89101E+01   0.17446E+01
   0.89101E+01   0.17446E+01
   0.89101E+01   0.17447E+01
   0.89101E+01   0.17447E+01
   0.89101E+01   0.17448E+01
   0.89101E+01   0.17448E+01
   0.89001E+01   0.17447E+01
   0.89001E+01   0.17448E+01
   0.89001E+01   0.17448E+01
   0.89001E+01   0.17448E+01
   0.89001E+01   0.17447E+01
   0.89001E+01   0.17448E+01
   0.89001E+01   0.17449E+01
   0.89001E+01   0.17449E+01
   0.89001E+01   0.17449E+01
   0.89001E+01   0.17449E+01
   0.89001E+01   0.17450E+01
   0.89001E+01   0.17450E+01
   0.89001E+01   0.17450E+01
   0.89001E+01   0.17451E+01
   0.88901E+01   0.17450E+01
   0.88901E+01   0.17451E+01
   0.88901E+01   0.17451E+01
   0.88901E+01   0.17452E+01
   0.88901E+01   0.17452E+01
   0.88901E+01   0.17452E+01
   0.88901E+01   0.17451E+01
   0.88901E+01   0.17452E+01
   0.88901E+01   0.17452E+01
   0.88901E+01   0.17452E+01
   0.88901E+01   0.17453E+01
   0.88901E+01   0.17453E+01
   0.88901E+01   0.17452E+01
   0.88801E+01   0.17454E+01
   0.88801E+01   0.17452E+01
   0.88801E+01   0.17454E+01
   0.88801E+01   0.17453E+01
   0.88801E+01   0.17454E+01
   0.88801E+01   0.17455E+01
   0.88801E+01   0.17456E+01
   0.88801E+01   0.17455E+01
   0.88801E+01   0.17456E+01
   0.88801E+01   0.17456E+01
   0.88801E+01   0.17457E+01
   0.88801E+01   0.17456E+01
   0.88801E+01   0.17456E+01
   0.88801E+01   0.17455E+01
   0.88701E+01   0.17456E+01
   0.88701E+01   0.17456E+01
   0.88701E+01   0.17457E+01
   0.88701E+01   0.17457E+01
   0.88701E+01   0.17457E+01
   0.88701E+01   0.17457E+01
   0.88701E+01   0.17456E+01
   0.88701E+01   0.17457E+01
   0.88701E+01   0.17457E+01
   0.88701E+01   0.17457E+01
   0.88701E+01   0.17458E+01
   0.88701E+01   0.17457E+01
   0.88701E+01   0.17458E+01
   0.88601E+01   0.17456E+01
   0.88601E+01   0.17458E+01
   0.88601E+01   0.17457E+01
   0.88601E+01   0.17458E+01
   0.88601E+01   0.17458E+01
   0.88601E+01   0.17459E+01
   0.88601E+01   0.17458E+01
   0.88601E+01   0.17459E+01
   0.88601E+01   0.17458E+01
   0.88601E+01   0.17459E+01
   0.88601E+01   0.17460E+01
   0.88601E+01   0.17459E+01
   0.88601E+01   0.17459E+01
   0.88501E+01   0.17460E+01
   0.88501E+01   0.17460E+01
   0.88501E+01   0.17461E+01
   0.88501E+01   0.17460E+01
   0.88501E+01   0.17460E+01
   0.88501E+01   0.17461E+01
   0.88501E+01   0.17460E+01
   0.88501E+01   0.17461E+01
   0.88501E+01   0.17460E+01
   0.88501E+01   0.17460E+01
   0.88501E+01   0.17461E+01
   0.88501E+01   0.17460E+01
   0.88501E+01   0.17461E+01
   0.88501E+01   0.17461E+01
   0.88401E+01   0.17460E+01
   0.88401E+01   0.17460E+01
   0.88401E+01   0.17462E+01
   0.88401E+01   0.17461E+01
   0.88401E+01   0.17462E+01
   0.88401E+01   0.17463E+01
   0.88401E+01   0.17463E+01
   0.88401E+01   0.17462E+01
   0.88401E+01   0.17462E+01
   0.88401E+01   0.17463E+01
   0.88401E+01   0.17462E+01
   0.88401E+01   0.17462E+01
   0.88401E+01   0.17464E+01
   0.88401E+01   0.17465E+01
   0.88401E+01   0.17466E+01
   0.88301E+01   0.17463E+01
   0.88301E+01   0.17463E+01
   0.88301E+01   0.17464E+01
   0.88301E+01   0.17464E+01
   0.88301E+01   0.17464E+01
   0.88301E+01   0.17464E+01
   0.88301E+01   0.17463E+01
   0.88301E+01   0.17464E+01
   0.88301E+01   0.17462E+01
   0.88301E+01   0.17464E+01
   0.88301E+01   0.17463E+01
   0.88201E+01   0.17464E+01
   0.88201E+01   0.17463E+01
   0.88201E+01   0.17462E+01
   0.88201E+01   0.17465E+01
   0.88201E+01   0.17465E+01
   0.88201E+01   0.17465E+01
   0.88201E+01   0.17467E+01
   0.88201E+01   0.17466E+01
   0.88201E+01   0.17467E+01
   0.88201E+01   0.17466E+01
   0.88201E+01   0.17466E+01
   0.88201E+01   0.17466E+01
   0.88201E+01   0.17466E+01
   0.88201E+01   0.17468E+01
   0.88201E+01   0.17468E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17468E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88101E+01   0.17467E+01
   0.88001E+01   0.17467E+01
   0.88001E+01   0.17467E+01
   0.88001E+01   0.17468E+01
   0.88001E+01   0.17468E+01
   0.88001E+01   0.17468E+01
   0.88001E+01   0.17469E+01
   0.88001E+01   0.17469E+01
   0.88001E+01   0.17469E+01
   0.88001E+01   0.17469E+01
   0.88001E+01   0.17468E+01
   0.88001E+01   0.17469E+01
   0.88001E+01   0.17468E+01
   0.88001E+01   0.17469E+01
   0.88001E+01   0.17471E+01
   0.88001E+01   0.17471E+01
   0.87901E+01   0.17470E+01
   0.87901E+01   0.17470E+01
   0.87901E+01   0.17471E+01
   0.87901E+01   0.17471E+01
   0.87901E+01   0.17471E+01
   0.87901E+01   0.17471E+01
   0.87901E+01   0.17471E+01
   0.87901E+01   0.17471E+01
   0.87901E+01   0.17471E+01
   0.87901E+01   0.17470E+01
   0.87901E+01   0.17470E+01
   0.87901E+01   0.17469E+01
   0.87901E+01   0.17469E+01
   0.87801E+01   0.17471E+01
   0.87801E+01   0.17471E+01
   0.87801E+01   0.17471E+01
   0.87801E+01   0.17471E+01
   0.87801E+01   0.17472E+01
   0.87801E+01   0.17471E+01
   0.87801E+01   0.17471E+01
   0.87801E+01   0.17471E+01
   0.87801E+01   0.17471E+01
   0.87801E+01   0.17472E+01
   0.87801E+01   0.17470E+01
   0.87801E+01   0.17472E+01
   0.87801E+01   0.17474E+01
   0.87801E+01   0.17474E+01
   0.87801E+01   0.17473E+01
   0.87801E+01   0.17473E+01
   0.87701E+01   0.17474E+01
   0.87701E+01   0.17475E+01
   0.87701E+01   0.17473E+01
   0.87701E+01   0.17474E+01
   0.87701E+01   0.17473E+01
   0.87701E+01   0.17473E+01
   0.87701E+01   0.17473E+01
   0.87701E+01   0.17472E+01
   0.87701E+01   0.17472E+01
   0.87701E+01   0.17472E+01
   0.87701E+01   0.17472E+01
   0.87701E+01   0.17473E+01
   0.87601E+01   0.17474E+01
   0.87601E+01   0.17473E+01
   0.87601E+01   0.17475E+01
   0.87601E+01   0.17473E+01
   0.87601E+01   0.17474E+01
   0.87601E+01   0.17474E+01
   0.87601E+01   0.17473E+01
   0.87601E+01   0.17472E+01
   0.87601E+01   0.17474E+01
   0.87601E+01   0.17474E+01
   0.87601E+01   0.17475E+01
   0.87601E+01   0.17476E+01
   0.87601E+01   0.17475E+01
   0.87501E+01   0.17474E+01
   0.87501E+01   0.17475E+01
   0.87501E+01   0.17475E+01
   0.87501E+01   0.17476E+01
   0.87501E+01   0.17475E+01
   0.87501E+01   0.17475E+01
   0.87501E+01   0.17474E+01
   0.87501E+01   0.17476E+01
   0.87501E+01   0.17476E+01
   0.87501E+01   0.17475E+01
   0.87501E+01   0.17475E+01
   0.87501E+01   0.17475E+01
   0.87501E+01   0.17475E+01
   0.87501E+01   0.17476E+01
   0.87501E+01   0.17475E+01
   0.87401E+01   0.17476E+01
   0.87401E+01   0.17476E+01
   0.87401E+01   0.17475E+01
   0.87401E+01   0.17476E+01
   0.87401E+01   0.17476E+01
   0.87401E+01   0.17475E+01
   0.87401E+01   0.17475E+01
   0.87401E+01   0.17475E+01
   0.87401E+01   0.17475E+01
   0.87401E+01   0.17477E+01
   0.87401E+01   0.17477E+01
   0.87401E+01   0.17476E+01
   0.87401E+01   0.17476E+01
   0.87301E+01   0.17476E+01
   0.87301E+01   0.17477E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17477E+01
   0.87301E+01   0.17477E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17477E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17478E+01
   0.87301E+01   0.17478E+01
   0.87201E+01   0.17479E+01
   0.87201E+01   0.17478E+01
   0.87201E+01   0.17478E+01
   0.87201E+01   0.17477E+01
   0.87201E+01   0.17477E+01
   0.87201E+01   0.17477E+01
   0.87201E+01   0.17477E+01
   0.87201E+01   0.17477E+01
   0.87201E+01   0.17479E+01
   0.87201E+01   0.17478E+01
   0.87201E+01   0.17478E+01
   0.87201E+01   0.17479E+01
   0.87201E+01   0.17480E+01
   0.87201E+01   0.17480E+01
   0.87201E+01   0.17481E+01
   0.87101E+01   0.17481E+01
   0.87101E+01   0.17479E+01
   0.87101E+01   0.17480E+01
   0.87101E+01   0.17479E+01
   0.87101E+01   0.17479E+01
   0.87101E+01   0.17478E+01
   0.87101E+01   0.17478E+01
   0.87101E+01   0.17480E+01
   0.87101E+01   0.17480E+01
   0.87101E+01   0.17480E+01
   0.87101E+01   0.17481E+01
   0.87101E+01   0.17481E+01
   0.87101E+01   0.17481E+01
   0.87001E+01   0.17480E+01
   0.87001E+01   0.17480E+01
   0.87001E+01   0.17480E+01
   0.87001E+01   0.17480E+01
   0.87001E+01   0.17480E+01
   0.87001E+01   0.17480E+01
   0.87001E+01   0.17481E+01
   0.87001E+01   0.17481E+01
   0.87001E+01   0.17482E+01
   0.87001E+01   0.17481E+01
   0.87001E+01   0.17481E+01
   0.87001E+01   0.17482E+01
   0.87001E+01   0.17482E+01
   0.87001E+01   0.17482E+01
   0.86901E+01   0.17482E+01
   0.86901E+01   0.17480E+01
   0.86901E+01   0.17482E+01
   0.86901E+01   0.17481E+01
   0.86901E+01   0.17481E+01
   0.86901E+01   0.17480E+01
   0.86901E+01   0.17480E+01
   0.86901E+01   0.17482E+01
   0.86901E+01   0.17481E+01
   0.86901E+01   0.17481E+01
   0.86901E+01   0.17483E+01
   0.86901E+01   0.17483E+01
   0.86901E+01   0.17482E+01
   0.86901E+01   0.17482E+01
   0.86801E+01   0.17482E+01
   0.86801E+01   0.17482E+01
   0.86801E+01   0.17482E+01
   0.86801E+01   0.17482E+01
   0.86801E+01   0.17481E+01
   0.86801E+01   0.17483E+01
   0.86801E+01   0.17482E+01
   0.86801E+01   0.17481E+01
   0.86801E+01   0.17483E+01
   0.86801E+01   0.17482E+01
   0.86801E+01   0.17482E+01
   0.86801E+01   0.17484E+01
   0.86801E+01   0.17483E+01
   0.86801E+01   0.17482E+01
   0.86801E+01   0.17482E+01
   0.86701E+01   0.17482E+01
   0.86701E+01   0.17482E+01
   0.86701E+01   0.17482E+01
   0.86701E+01   0.17481E+01
   0.86701E+01   0.17481E+01
   0.86701E+01   0.17481E+01
   0.86701E+01   0.17483E+01
   0.86701E+01   0.17482E+01
   0.86701E+01   0.17483E+01
   0.86701E+01   0.17483E+01
   0.86701E+01   0.17483E+01
   0.86701E+01   0.17482E+01
   0.86701E+01   0.17482E+01
   0.86601E+01   0.17481E+01
   0.86601E+01   0.17482E+01
   0.86601E+01   0.17483E+01
   0.86601E+01   0.17482E+01
   0.86601E+01   0.17483E+01
   0.86601E+01   0.17482E+01
   0.86601E+01   0.17481E+01
   0.86601E+01   0.17481E+01
   0.86601E+01   0.17481E+01
   0.86601E+01   0.17483E+01
   0.86601E+01   0.17483E+01
   0.86601E+01   0.17483E+01
   0.86601E+01   0.17482E+01
   0.86601E+01   0.17482E+01
   0.86601E+01   0.17482E+01
   0.86501E+01   0.17482E+01
   0.86501E+01   0.17483E+01
   0.86501E+01   0.17482E+01
   0.86501E+01   0.17481E+01
   0.86501E+01   0.17481E+01
   0.86501E+01   0.17482E+01
   0.86501E+01   0.17484E+01
   0.86501E+01   0.17483E+01
   0.86501E+01   0.17482E+01
   0.86501E+01   0.17483E+01
   0.86501E+01   0.17483E+01
   0.86501E+01   0.17483E+01
   0.86501E+01   0.17483E+01
   0.86501E+01   0.17481E+01
   0.86401E+01   0.17482E+01
   0.86401E+01   0.17483E+01
   0.86401E+01   0.17484E+01
   0.86401E+01   0.17483E+01
   0.86401E+01   0.17482E+01
   0.86401E+01   0.17482E+01
   0.86401E+01   0.17482E+01
   0.86401E+01   0.17483E+01
   0.86401E+01   0.17484E+01
   0.86401E+01   0.17484E+01
   0.86401E+01   0.17483E+01
   0.86401E+01   0.17483E+01
   0.86401E+01   0.17481E+01
   0.86301E+01   0.17481E+01
   0.86301E+01   0.17483E+01
   0.86301E+01   0.17481E+01
   0.86301E+01   0.17480E+01
   0.86301E+01   0.17481E+01
   0.86301E+01   0.17482E+01
   0.86301E+01   0.17484E+01
   0.86301E+01   0.17483E+01
   0.86301E+01   0.17482E+01
   0.86301E+01   0.17483E+01
   0.86301E+01   0.17484E+01
   0.86301E+01   0.17482E+01
   0.86301E+01   0.17482E+01
   0.86301E+01   0.17482E+01
   0.86301E+01   0.17483E+01
   0.86301E+01   0.17484E+01
   0.86201E+01   0.17484E+01
   0.86201E+01   0.17485E+01
   0.86201E+01   0.17484E+01
   0.86201E+01   0.17483E+01
   0.86201E+01   0.17483E+01
   0.86201E+01   0.17483E+01
   0.86201E+01   0.17484E+01
   0.86201E+01   0.17484E+01
   0.86201E+01   0.17483E+01
   0.86201E+01   0.17482E+01
   0.86201E+01   0.17482E+01
   0.86201E+01   0.17482E+01
   0.86101E+01   0.17482E+01
   0.86101E+01   0.17482E+01
   0.86101E+01   0.17482E+01
   0.86101E+01   0.17482E+01
   0.86101E+01   0.17482E+01
   0.86101E+01   0.17483E+01
   0.86101E+01   0.17484E+01
   0.86101E+01   0.17482E+01
   0.86101E+01   0.17483E+01
   0.86101E+01   0.17483E+01
   0.86101E+01   0.17483E+01
   0.86101E+01   0.17483E+01
   0.86101E+01   0.17482E+01
   0.86101E+01   0.17483E+01
   0.86101E+01   0.17483E+01
   0.86101E+01   0.17483E+01
   0.86001E+01   0.17484E+01
   0.86001E+01   0.17484E+01
   0.86001E+01   0.17484E+01
   0.86001E+01   0.17483E+01
   0.86001E+01   0.17483E+01
   0.86001E+01   0.17484E+01
   0.86001E+01   0.17484E+01
   0.86001E+01   0.17483E+01
   0.86001E+01   0.17483E+01
   0.86001E+01   0.17482E+01
   0.86001E+01   0.17482E+01
   0.86001E+01   0.17483E+01
   0.86001E+01   0.17482E+01
   0.86001E+01   0.17482E+01
   0.86001E+01   0.17482E+01
   0.86001E+01   0.17483E+01
   0.85901E+01   0.17483E+01
   0.85901E+01   0.17484E+01
   0.85901E+01   0.17483E+01
   0.85901E+01   0.17482E+01
   0.85901E+01   0.17482E+01
   0.85901E+01   0.17481E+01
   0.85901E+01   0.17482E+01
   0.85901E+01   0.17481E+01
   0.85901E+01   0.17481E+01
   0.85901E+01   0.17482E+01
   0.85901E+01   0.17483E+01
   0.85901E+01   0.17482E+01
   0.85801E+01   0.17483E+01
   0.85801E+01   0.17483E+01
   0.85801E+01   0.17484E+01
   0.85801E+01   0.17483E+01
   0.85801E+01   0.17484E+01
   0.85801E+01   0.17484E+01
   0.85801E+01   0.17483E+01
   0.85801E+01   0.17483E+01
   0.85801E+01   0.17482E+01
   0.85801E+01   0.17482E+01
   0.85801E+01   0.17482E+01
   0.85801E+01   0.17481E+01
   0.85801E+01   0.17480E+01
   0.85801E+01   0.17481E+01
   0.85801E+01   0.17481E+01
   0.85701E+01   0.17482E+01
   0.85701E+01   0.17482E+01
   0.85701E+01   0.17481E+01
   0.85701E+01   0.17481E+01
   0.85701E+01   0.17481E+01
   0.85701E+01   0.17482E+01
   0.85701E+01   0.17482E+01
   0.85701E+01   0.17481E+01
   0.85701E+01   0.17481E+01
   0.85701E+01   0.17480E+01
   0.85701E+01   0.17481E+01
   0.85701E+01   0.17481E+01
   0.85701E+01   0.17482E+01
   0.85701E+01   0.17481E+01
   0.85701E+01   0.17483E+01
   0.85601E+01   0.17483E+01
   0.85601E+01   0.17483E+01
   0.85601E+01   0.17483E+01
   0.85601E+01   0.17483E+01
   0.85601E+01   0.17483E+01
   0.85601E+01   0.17482E+01
   0.85601E+01   0.17482E+01
   0.85601E+01   0.17482E+01
   0.85601E+01   0.17481E+01
   0.85601E+01   0.17481E+01
   0.85601E+01   0.17480E+01
   0.85601E+01   0.17480E+01
   0.85601E+01   0.17479E+01
   0.85601E+01   0.17481E+01
   0.85501E+01   0.17480E+01
   0.85501E+01   0.17480E+01
   0.85501E+01   0.17480E+01
   0.85501E+01   0.17479E+01
   0.85501E+01   0.17480E+01
   0.85501E+01   0.17481E+01
   0.85501E+01   0.17480E+01
   0.85501E+01   0.17480E+01
   0.85501E+01   0.17480E+01
   0.85501E+01   0.17481E+01
   0.85501E+01   0.17481E+01
   0.85501E+01   0.17479E+01
   0.85501E+01   0.17480E+01
   0.85501E+01   0.17481E+01
   0.85501E+01   0.17483E+01
   0.85501E+01   0.17482E+01
   0.85401E+01   0.17481E+01
   0.85401E+01   0.17481E+01
   0.85401E+01   0.17480E+01
   0.85401E+01   0.17479E+01
   0.85401E+01   0.17480E+01
   0.85401E+01   0.17480E+01
   0.85401E+01   0.17480E+01
   0.85401E+01   0.17479E+01
   0.85401E+01   0.17479E+01
   0.85401E+01   0.17479E+01
   0.85401E+01   0.17480E+01
   0.85401E+01   0.17480E+01
   0.85401E+01   0.17480E+01
   0.85401E+01   0.17480E+01
   0.85301E+01   0.17479E+01
   0.85301E+01   0.17480E+01
   0.85301E+01   0.17479E+01
   0.85301E+01   0.17478E+01
   0.85301E+01   0.17478E+01
   0.85301E+01   0.17478E+01
   0.85301E+01   0.17479E+01
   0.85301E+01   0.17478E+01
   0.85301E+01   0.17478E+01
   0.85301E+01   0.17479E+01
   0.85301E+01   0.17480E+01
   0.85301E+01   0.17480E+01
   0.85301E+01   0.17481E+01
   0.85301E+01   0.17480E+01
   0.85201E+01   0.17480E+01
   0.85201E+01   0.17479E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17479E+01
   0.85201E+01   0.17479E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17479E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17478E+01
   0.85201E+01   0.17478E+01
   0.85101E+01   0.17477E+01
   0.85101E+01   0.17477E+01
   0.85101E+01   0.17477E+01
   0.85101E+01   0.17477E+01
   0.85101E+01   0.17477E+01
   0.85101E+01   0.17477E+01
   0.85101E+01   0.17476E+01
   0.85101E+01   0.17477E+01
   0.85101E+01   0.17477E+01
   0.85101E+01   0.17478E+01
   0.85101E+01   0.17479E+01
   0.85101E+01   0.17479E+01
   0.85101E+01   0.17479E+01
   0.85101E+01   0.17478E+01
   0.85101E+01   0.17478E+01
   0.85101E+01   0.17478E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17478E+01
   0.85001E+01   0.17478E+01
   0.85001E+01   0.17478E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17476E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17477E+01
   0.85001E+01   0.17477E+01
   0.84901E+01   0.17477E+01
   0.84901E+01   0.17476E+01
   0.84901E+01   0.17476E+01
   0.84901E+01   0.17476E+01
   0.84901E+01   0.17476E+01
   0.84901E+01   0.17476E+01
   0.84901E+01   0.17478E+01
   0.84901E+01   0.17478E+01
   0.84901E+01   0.17478E+01
   0.84901E+01   0.17478E+01
   0.84901E+01   0.17477E+01
   0.84901E+01   0.17475E+01
   0.84901E+01   0.17475E+01
   0.84801E+01   0.17474E+01
   0.84801E+01   0.17476E+01
   0.84801E+01   0.17474E+01
   0.84801E+01   0.17475E+01
   0.84801E+01   0.17478E+01
   0.84801E+01   0.17476E+01
   0.84801E+01   0.17475E+01
   0.84801E+01   0.17475E+01
   0.84801E+01   0.17476E+01
   0.84801E+01   0.17476E+01
   0.84801E+01   0.17476E+01
   0.84801E+01   0.17475E+01
   0.84801E+01   0.17475E+01
   0.84801E+01   0.17475E+01
   0.84801E+01   0.17475E+01
   0.84801E+01   0.17474E+01
   0.84701E+01   0.17475E+01
   0.84701E+01   0.17473E+01
   0.84701E+01   0.17475E+01
   0.84701E+01   0.17475E+01
   0.84701E+01   0.17474E+01
   0.84701E+01   0.17475E+01
   0.84701E+01   0.17475E+01
   0.84701E+01   0.17475E+01
   0.84701E+01   0.17474E+01
   0.84701E+01   0.17473E+01
   0.84701E+01   0.17472E+01
   0.84701E+01   0.17472E+01
   0.84701E+01   0.17473E+01
   0.84701E+01   0.17472E+01
   0.84601E+01   0.17471E+01
   0.84601E+01   0.17473E+01
   0.84601E+01   0.17474E+01
   0.84601E+01   0.17472E+01
   0.84601E+01   0.17472E+01
   0.84601E+01   0.17472E+01
   0.84601E+01   0.17472E+01
   0.84601E+01   0.17472E+01
   0.84601E+01   0.17473E+01
   0.84601E+01   0.17472E+01
   0.84601E+01   0.17473E+01
   0.84601E+01   0.17472E+01
   0.84601E+01   0.17471E+01
   0.84601E+01   0.17471E+01
   0.84601E+01   0.17471E+01
   0.84501E+01   0.17469E+01
   0.84501E+01   0.17471E+01
   0.84501E+01   0.17471E+01
   0.84501E+01   0.17472E+01
   0.84501E+01   0.17473E+01
   0.84501E+01   0.17473E+01
   0.84501E+01   0.17472E+01
   0.84501E+01   0.17470E+01
   0.84501E+01   0.17470E+01
   0.84501E+01   0.17470E+01
   0.84501E+01   0.17469E+01
   0.84501E+01   0.17470E+01
   0.84501E+01   0.17469E+01
   0.84501E+01   0.17469E+01
   0.84501E+01   0.17470E+01
   0.84401E+01   0.17470E+01
   0.84401E+01   0.17469E+01
   0.84401E+01   0.17471E+01
   0.84401E+01   0.17469E+01
   0.84401E+01   0.17469E+01
   0.84401E+01   0.17470E+01
   0.84401E+01   0.17469E+01
   0.84401E+01   0.17470E+01
   0.84401E+01   0.17470E+01
   0.84401E+01   0.17469E+01
   0.84401E+01   0.17468E+01
   0.84401E+01   0.17468E+01
   0.84401E+01   0.17466E+01
   0.84401E+01   0.17467E+01
   0.84401E+01   0.17467E+01
   0.84301E+01   0.17468E+01
   0.84301E+01   0.17469E+01
   0.84301E+01   0.17469E+01
   0.84301E+01   0.17469E+01
   0.84301E+01   0.17468E+01
   0.84301E+01   0.17467E+01
   0.84301E+01   0.17467E+01
   0.84301E+01   0.17466E+01
   0.84301E+01   0.17467E+01
   0.84301E+01   0.17466E+01
   0.84301E+01   0.17466E+01
   0.84301E+01   0.17467E+01
   0.84301E+01   0.17468E+01
   0.84301E+01   0.17467E+01
   0.84301E+01   0.17468E+01
   0.84201E+01   0.17467E+01
   0.84201E+01   0.17466E+01
   0.84201E+01   0.17465E+01
   0.84201E+01   0.17466E+01
   0.84201E+01   0.17465E+01
   0.84201E+01   0.17465E+01
   0.84201E+01   0.17466E+01
   0.84201E+01   0.17465E+01
   0.84201E+01   0.17465E+01
   0.84201E+01   0.17464E+01
   0.84201E+01   0.17464E+01
   0.84201E+01   0.17465E+01
   0.84201E+01   0.17465E+01
   0.84201E+01   0.17465E+01
   0.84201E+01   0.17466E+01
   0.84101E+01   0.17466E+01
   0.84101E+01   0.17465E+01
   0.84101E+01   0.17464E+01
   0.84101E+01   0.17464E+01
   0.84101E+01   0.17462E+01
   0.84101E+01   0.17462E+01
   0.84101E+01   0.17463E+01
   0.84101E+01   0.17464E+01
   0.84101E+01   0.17463E+01
   0.84101E+01   0.17463E+01
   0.84101E+01   0.17462E+01
   0.84101E+01   0.17463E+01
   0.84101E+01   0.17463E+01
   0.84101E+01   0.17463E+01
   0.84101E+01   0.17463E+01
   0.84001E+01   0.17463E+01
   0.84001E+01   0.17463E+01
   0.84001E+01   0.17462E+01
   0.84001E+01   0.17463E+01
   0.84001E+01   0.17462E+01
   0.84001E+01   0.17463E+01
   0.84001E+01   0.17463E+01
   0.84001E+01   0.17462E+01
   0.84001E+01   0.17462E+01
   0.84001E+01   0.17462E+01
   0.84001E+01   0.17462E+01
   0.84001E+01   0.17462E+01
   0.84001E+01   0.17462E+01
   0.84001E+01   0.17461E+01
   0.84001E+01   0.17461E+01
   0.83901E+01   0.17461E+01
   0.83901E+01   0.17460E+01
   0.83901E+01   0.17459E+01
   0.83901E+01   0.17459E+01
   0.83901E+01   0.17459E+01
   0.83901E+01   0.17460E+01
   0.83901E+01   0.17460E+01
   0.83901E+01   0.17460E+01
   0.83901E+01   0.17459E+01
   0.83901E+01   0.17459E+01
   0.83901E+01   0.17460E+01
   0.83901E+01   0.17460E+01
   0.83901E+01   0.17458E+01
   0.83901E+01   0.17459E+01
   0.83901E+01   0.17459E+01
   0.83901E+01   0.17459E+01
   0.83801E+01   0.17460E+01
   0.83801E+01   0.17460E+01
   0.83801E+01   0.17460E+01
   0.83801E+01   0.17459E+01
   0.83801E+01   0.17459E+01
   0.83801E+01   0.17458E+01
   0.83801E+01   0.17458E+01
   0.83801E+01   0.17459E+01
   0.83801E+01   0.17458E+01
   0.83801E+01   0.17458E+01
   0.83801E+01   0.17458E+01
   0.83801E+01   0.17458E+01
   0.83801E+01   0.17457E+01
   0.83801E+01   0.17457E+01
   0.83801E+01   0.17455E+01
   0.83701E+01   0.17456E+01
   0.83701E+01   0.17456E+01
   0.83701E+01   0.17456E+01
   0.83701E+01   0.17456E+01
   0.83701E+01   0.17456E+01
   0.83701E+01   0.17455E+01
   0.83701E+01   0.17455E+01
   0.83701E+01   0.17456E+01
   0.83701E+01   0.17457E+01
   0.83701E+01   0.17456E+01
   0.83701E+01   0.17455E+01
   0.83701E+01   0.17455E+01
   0.83701E+01   0.17454E+01
   0.83701E+01   0.17455E+01
   0.83701E+01   0.17455E+01
   0.83601E+01   0.17455E+01
   0.83601E+01   0.17455E+01
   0.83601E+01   0.17454E+01
   0.83601E+01   0.17454E+01
   0.83601E+01   0.17455E+01
   0.83601E+01   0.17455E+01
   0.83601E+01   0.17456E+01
   0.83601E+01   0.17455E+01
   0.83601E+01   0.17453E+01
   0.83601E+01   0.17454E+01
   0.83601E+01   0.17454E+01
   0.83601E+01   0.17452E+01
   0.83601E+01   0.17451E+01
   0.83601E+01   0.17452E+01
   0.83601E+01   0.17453E+01
   0.83601E+01   0.17453E+01
   0.83501E+01   0.17453E+01
   0.83501E+01   0.17451E+01
   0.83501E+01   0.17451E+01
   0.83501E+01   0.17451E+01
   0.83501E+01   0.17452E+01
   0.83501E+01   0.17452E+01
   0.83501E+01   0.17451E+01
   0.83501E+01   0.17451E+01
   0.83501E+01   0.17450E+01
   0.83501E+01   0.17450E+01
   0.83501E+01   0.17451E+01
   0.83501E+01   0.17451E+01
   0.83501E+01   0.17450E+01
   0.83501E+01   0.17449E+01
   0.83401E+01   0.17450E+01
   0.83401E+01   0.17450E+01
   0.83401E+01   0.17450E+01
   0.83401E+01   0.17450E+01
   0.83401E+01   0.17450E+01
   0.83401E+01   0.17450E+01
   0.83401E+01   0.17449E+01
   0.83401E+01   0.17449E+01
   0.83401E+01   0.17449E+01
   0.83401E+01   0.17448E+01
   0.83401E+01   0.17448E+01
   0.83401E+01   0.17446E+01
   0.83401E+01   0.17447E+01
   0.83401E+01   0.17448E+01
   0.83401E+01   0.17446E+01
   0.83401E+01   0.17446E+01
   0.83301E+01   0.17445E+01
   0.83301E+01   0.17447E+01
   0.83301E+01   0.17447E+01
   0.83301E+01   0.17447E+01
   0.83301E+01   0.17446E+01
   0.83301E+01   0.17446E+01
   0.83301E+01   0.17445E+01
   0.83301E+01   0.17446E+01
   0.83301E+01   0.17445E+01
   0.83301E+01   0.17446E+01
   0.83301E+01   0.17445E+01
   0.83301E+01   0.17444E+01
   0.83301E+01   0.17446E+01
   0.83301E+01   0.17446E+01
   0.83301E+01   0.17447E+01
   0.83301E+01   0.17447E+01
   0.83201E+01   0.17447E+01
   0.83201E+01   0.17446E+01
   0.83201E+01   0.17446E+01
   0.83201E+01   0.17445E+01
   0.83201E+01   0.17444E+01
   0.83201E+01   0.17443E+01
   0.83201E+01   0.17443E+01
   0.83201E+01   0.17442E+01
   0.83201E+01   0.17442E+01
   0.83201E+01   0.17442E+01
   0.83201E+01   0.17441E+01
   0.83201E+01   0.17441E+01
   0.83201E+01   0.17441E+01
   0.83201E+01   0.17441E+01
   0.83101E+01   0.17442E+01
   0.83101E+01   0.17442E+01
   0.83101E+01   0.17442E+01
   0.83101E+01   0.17440E+01
   0.83101E+01   0.17440E+01
   0.83101E+01   0.17440E+01
   0.83101E+01   0.17441E+01
   0.83101E+01   0.17441E+01
   0.83101E+01   0.17441E+01
   0.83101E+01   0.17441E+01
   0.83101E+01   0.17442E+01
   0.83101E+01   0.17441E+01
   0.83101E+01   0.17443E+01
   0.83101E+01   0.17444E+01
   0.83101E+01   0.17442E+01
   0.83101E+01   0.17441E+01
   0.83001E+01   0.17440E+01
   0.83001E+01   0.17439E+01
   0.83001E+01   0.17439E+01
   0.83001E+01   0.17438E+01
   0.83001E+01   0.17437E+01
   0.83001E+01   0.17438E+01
   0.83001E+01   0.17438E+01
   0.83001E+01   0.17437E+01
   0.83001E+01   0.17436E+01
   0.83001E+01   0.17436E+01
   0.83001E+01   0.17437E+01
   0.83001E+01   0.17437E+01
   0.83001E+01   0.17438E+01
   0.83001E+01   0.17437E+01
   0.83001E+01   0.17437E+01
   0.82901E+01   0.17436E+01
   0.82901E+01   0.17436E+01
   0.82901E+01   0.17435E+01
   0.82901E+01   0.17436E+01
   0.82901E+01   0.17435E+01
   0.82901E+01   0.17435E+01
   0.82901E+01   0.17436E+01
   0.82901E+01   0.17436E+01
   0.82901E+01   0.17436E+01
   0.82901E+01   0.17436E+01
   0.82901E+01   0.17437E+01
   0.82901E+01   0.17437E+01
   0.82901E+01   0.17435E+01
   0.82901E+01   0.17435E+01
   0.82901E+01   0.17434E+01
   0.82901E+01   0.17434E+01
   0.82801E+01   0.17433E+01
   0.82801E+01   0.17433E+01
   0.82801E+01   0.17433E+01
   0.82801E+01   0.17433E+01
   0.82801E+01   0.17432E+01
   0.82801E+01   0.17432E+01
   0.82801E+01   0.17431E+01
   0.82801E+01   0.17432E+01
   0.82801E+01   0.17432E+01
   0.82801E+01   0.17432E+01
   0.82801E+01   0.17432E+01
   0.82801E+01   0.17431E+01
   0.82801E+01   0.17431E+01
   0.82801E+01   0.17431E+01
   0.82801E+01   0.17430E+01
   0.82801E+01   0.17431E+01
   0.82801E+01   0.17431E+01
   0.82701E+01   0.17430E+01
   0.82701E+01   0.17431E+01
   0.82701E+01   0.17430E+01
   0.82701E+01   0.17431E+01
   0.82701E+01   0.17431E+01
   0.82701E+01   0.17432E+01
   0.82701E+01   0.17431E+01
   0.82701E+01   0.17430E+01
   0.82701E+01   0.17430E+01
   0.82701E+01   0.17429E+01
   0.82701E+01   0.17429E+01
   0.82701E+01   0.17429E+01
   0.82701E+01   0.17428E+01
   0.82701E+01   0.17428E+01
   0.82601E+01   0.17429E+01
   0.82601E+01   0.17428E+01
   0.82601E+01   0.17427E+01
   0.82601E+01   0.17427E+01
   0.82601E+01   0.17427E+01
   0.82601E+01   0.17426E+01
   0.82601E+01   0.17427E+01
   0.82601E+01   0.17426E+01
   0.82601E+01   0.17426E+01
   0.82601E+01   0.17426E+01
   0.82601E+01   0.17426E+01
   0.82601E+01   0.17425E+01
   0.82601E+01   0.17426E+01
   0.82601E+01   0.17426E+01
   0.82601E+01   0.17425E+01
   0.82601E+01   0.17425E+01
   0.82601E+01   0.17425E+01
   0.82501E+01   0.17425E+01
   0.82501E+01   0.17425E+01
   0.82501E+01   0.17426E+01
   0.82501E+01   0.17426E+01
   0.82501E+01   0.17425E+01
   0.82501E+01   0.17425E+01
   0.82501E+01   0.17425E+01
   0.82501E+01   0.17424E+01
   0.82501E+01   0.17425E+01
   0.82501E+01   0.17424E+01
   0.82501E+01   0.17424E+01
   0.82501E+01   0.17423E+01
   0.82501E+01   0.17423E+01
   0.82501E+01   0.17423E+01
   0.82501E+01   0.17423E+01
   0.82401E+01   0.17422E+01
   0.82401E+01   0.17422E+01
   0.82401E+01   0.17422E+01
   0.82401E+01   0.17422E+01
   0.82401E+01   0.17422E+01
   0.82401E+01   0.17422E+01
   0.82401E+01   0.17421E+01
   0.82401E+01   0.17420E+01
   0.82401E+01   0.17420E+01
   0.82401E+01   0.17421E+01
   0.82401E+01   0.17420E+01
   0.82401E+01   0.17421E+01
   0.82401E+01   0.17421E+01
   0.82401E+01   0.17421E+01
   0.82401E+01   0.17421E+01
   0.82401E+01   0.17421E+01
   0.82401E+01   0.17421E+01
   0.82301E+01   0.17421E+01
   0.82301E+01   0.17420E+01
   0.82301E+01   0.17420E+01
   0.82301E+01   0.17419E+01
   0.82301E+01   0.17419E+01
   0.82301E+01   0.17419E+01
   0.82301E+01   0.17418E+01
   0.82301E+01   0.17417E+01
   0.82301E+01   0.17417E+01
   0.82301E+01   0.17417E+01
   0.82301E+01   0.17418E+01
   0.82301E+01   0.17418E+01
   0.82301E+01   0.17417E+01
   0.82301E+01   0.17417E+01
   0.82301E+01   0.17416E+01
   0.82201E+01   0.17415E+01
   0.82201E+01   0.17415E+01
   0.82201E+01   0.17415E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17415E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17416E+01
   0.82201E+01   0.17414E+01
   0.82201E+01   0.17412E+01
   0.82201E+01   0.17412E+01
   0.82101E+01   0.17410E+01
   0.82101E+01   0.17413E+01
   0.82101E+01   0.17412E+01
   0.82101E+01   0.17412E+01
   0.82101E+01   0.17411E+01
   0.82101E+01   0.17409E+01
   0.82101E+01   0.17408E+01
   0.82101E+01   0.17409E+01
   0.82101E+01   0.17410E+01
   0.82101E+01   0.17410E+01
   0.82101E+01   0.17410E+01
   0.82101E+01   0.17409E+01
   0.82101E+01   0.17409E+01
   0.82101E+01   0.17410E+01
   0.82101E+01   0.17409E+01
   0.82101E+01   0.17409E+01
   0.82101E+01   0.17407E+01
   0.82001E+01   0.17409E+01
   0.82001E+01   0.17408E+01
   0.82001E+01   0.17408E+01
   0.82001E+01   0.17408E+01
   0.82001E+01   0.17408E+01
   0.82001E+01   0.17408E+01
   0.82001E+01   0.17408E+01
   0.82001E+01   0.17408E+01
   0.82001E+01   0.17407E+01
   0.82001E+01   0.17406E+01
   0.82001E+01   0.17405E+01
   0.82001E+01   0.17404E+01
   0.82001E+01   0.17404E+01
   0.81901E+01   0.17404E+01
   0.81901E+01   0.17405E+01
   0.81901E+01   0.17404E+01
   0.81901E+01   0.17403E+01
   0.81901E+01   0.17403E+01
   0.81901E+01   0.17402E+01
   0.81901E+01   0.17403E+01
   0.81901E+01   0.17404E+01
   0.81901E+01   0.17404E+01
   0.81901E+01   0.17403E+01
   0.81901E+01   0.17402E+01
   0.81901E+01   0.17404E+01
   0.81901E+01   0.17402E+01
   0.81901E+01   0.17402E+01
   0.81901E+01   0.17401E+01
   0.81901E+01   0.17400E+01
   0.81901E+01   0.17401E+01
   0.81801E+01   0.17400E+01
   0.81801E+01   0.17400E+01
   0.81801E+01   0.17401E+01
   0.81801E+01   0.17400E+01
   0.81801E+01   0.17400E+01
   0.81801E+01   0.17400E+01
   0.81801E+01   0.17399E+01
   0.81801E+01   0.17398E+01
   0.81801E+01   0.17397E+01
   0.81801E+01   0.17398E+01
   0.81801E+01   0.17397E+01
   0.81801E+01   0.17398E+01
   0.81801E+01   0.17398E+01
   0.81801E+01   0.17397E+01
   0.81801E+01   0.17397E+01
   0.81801E+01   0.17396E+01
   0.81801E+01   0.17397E+01
   0.81701E+01   0.17397E+01
   0.81701E+01   0.17398E+01
   0.81701E+01   0.17397E+01
   0.81701E+01   0.17396E+01
   0.81701E+01   0.17395E+01
   0.81701E+01   0.17395E+01
   0.81701E+01   0.17394E+01
   0.81701E+01   0.17394E+01
   0.81701E+01   0.17393E+01
   0.81701E+01   0.17393E+01
   0.81701E+01   0.17394E+01
   0.81701E+01   0.17394E+01
   0.81701E+01   0.17393E+01
   0.81701E+01   0.17395E+01
   0.81701E+01   0.17394E+01
   0.81701E+01   0.17393E+01
   0.81601E+01   0.17393E+01
   0.81601E+01   0.17392E+01
   0.81601E+01   0.17391E+01
   0.81601E+01   0.17391E+01
   0.81601E+01   0.17390E+01
   0.81601E+01   0.17391E+01
   0.81601E+01   0.17391E+01
   0.81601E+01   0.17391E+01
   0.81601E+01   0.17390E+01
   0.81601E+01   0.17391E+01
   0.81601E+01   0.17390E+01
   0.81601E+01   0.17391E+01
   0.81601E+01   0.17390E+01
   0.81601E+01   0.17389E+01
   0.81601E+01   0.17390E+01
   0.81601E+01   0.17389E+01
   0.81501E+01   0.17388E+01
   0.81501E+01   0.17388E+01
   0.81501E+01   0.17386E+01
   0.81501E+01   0.17386E+01
   0.81501E+01   0.17386E+01
   0.81501E+01   0.17387E+01
   0.81501E+01   0.17386E+01
   0.81501E+01   0.17387E+01
   0.81501E+01   0.17386E+01
   0.81501E+01   0.17387E+01
   0.81501E+01   0.17387E+01
   0.81501E+01   0.17385E+01
   0.81501E+01   0.17386E+01
   0.81501E+01   0.17385E+01
   0.81501E+01   0.17384E+01
   0.81401E+01   0.17384E+01
   0.81401E+01   0.17385E+01
   0.81401E+01   0.17384E+01
   0.81401E+01   0.17384E+01
   0.81401E+01   0.17384E+01
   0.81401E+01   0.17382E+01
   0.81401E+01   0.17383E+01
   0.81401E+01   0.17383E+01
   0.81401E+01   0.17383E+01
   0.81401E+01   0.17381E+01
   0.81401E+01   0.17381E+01
   0.81401E+01   0.17382E+01
   0.81401E+01   0.17381E+01
   0.81401E+01   0.17381E+01
   0.81401E+01   0.17380E+01
   0.81401E+01   0.17379E+01
   0.81301E+01   0.17378E+01
   0.81301E+01   0.17379E+01
   0.81301E+01   0.17379E+01
   0.81301E+01   0.17379E+01
   0.81301E+01   0.17380E+01
   0.81301E+01   0.17380E+01
   0.81301E+01   0.17379E+01
   0.81301E+01   0.17380E+01
   0.81301E+01   0.17380E+01
   0.81301E+01   0.17379E+01
   0.81301E+01   0.17379E+01
   0.81301E+01   0.17377E+01
   0.81301E+01   0.17377E+01
   0.81301E+01   0.17376E+01
   0.81301E+01   0.17377E+01
   0.81301E+01   0.17377E+01
   0.81201E+01   0.17376E+01
   0.81201E+01   0.17375E+01
   0.81201E+01   0.17375E+01
   0.81201E+01   0.17375E+01
   0.81201E+01   0.17375E+01
   0.81201E+01   0.17375E+01
   0.81201E+01   0.17374E+01
   0.81201E+01   0.17374E+01
   0.81201E+01   0.17373E+01
   0.81201E+01   0.17374E+01
   0.81201E+01   0.17372E+01
   0.81201E+01   0.17371E+01
   0.81201E+01   0.17371E+01
   0.81201E+01   0.17371E+01
   0.81201E+01   0.17371E+01
   0.81201E+01   0.17372E+01
   0.81201E+01   0.17372E+01
   0.81101E+01   0.17371E+01
   0.81101E+01   0.17372E+01
   0.81101E+01   0.17373E+01
   0.81101E+01   0.17373E+01
   0.81101E+01   0.17371E+01
   0.81101E+01   0.17371E+01
   0.81101E+01   0.17370E+01
   0.81101E+01   0.17368E+01
   0.81101E+01   0.17369E+01
   0.81101E+01   0.17369E+01
   0.81101E+01   0.17369E+01
   0.81101E+01   0.17369E+01
   0.81101E+01   0.17367E+01
   0.81101E+01   0.17369E+01
   0.81101E+01   0.17367E+01
   0.81101E+01   0.17368E+01
   0.81001E+01   0.17367E+01
   0.81001E+01   0.17367E+01
   0.81001E+01   0.17366E+01
   0.81001E+01   0.17365E+01
   0.81001E+01   0.17366E+01
   0.81001E+01   0.17365E+01
   0.81001E+01   0.17365E+01
   0.81001E+01   0.17364E+01
   0.81001E+01   0.17364E+01
   0.81001E+01   0.17365E+01
   0.81001E+01   0.17365E+01
   0.81001E+01   0.17365E+01
   0.81001E+01   0.17364E+01
   0.81001E+01   0.17364E+01
   0.81001E+01   0.17365E+01
   0.81001E+01   0.17365E+01
   0.80901E+01   0.17364E+01
   0.80901E+01   0.17362E+01
   0.80901E+01   0.17361E+01
   0.80901E+01   0.17362E+01
   0.80901E+01   0.17361E+01
   0.80901E+01   0.17361E+01
   0.80901E+01   0.17361E+01
   0.80901E+01   0.17361E+01
   0.80901E+01   0.17360E+01
   0.80901E+01   0.17361E+01
   0.80901E+01   0.17360E+01
   0.80901E+01   0.17360E+01
   0.80901E+01   0.17360E+01
   0.80901E+01   0.17359E+01
   0.80901E+01   0.17359E+01
   0.80901E+01   0.17358E+01
   0.80901E+01   0.17359E+01
   0.80801E+01   0.17358E+01
   0.80801E+01   0.17358E+01
   0.80801E+01   0.17356E+01
   0.80801E+01   0.17357E+01
   0.80801E+01   0.17356E+01
   0.80801E+01   0.17356E+01
   0.80801E+01   0.17356E+01
   0.80801E+01   0.17357E+01
   0.80801E+01   0.17357E+01
   0.80801E+01   0.17356E+01
   0.80801E+01   0.17356E+01
   0.80801E+01   0.17355E+01
   0.80801E+01   0.17355E+01
   0.80801E+01   0.17355E+01
   0.80801E+01   0.17354E+01
   0.80701E+01   0.17353E+01
   0.80701E+01   0.17353E+01
   0.80701E+01   0.17353E+01
   0.80701E+01   0.17353E+01
   0.80701E+01   0.17352E+01
   0.80701E+01   0.17352E+01
   0.80701E+01   0.17353E+01
   0.80701E+01   0.17353E+01
   0.80701E+01   0.17352E+01
   0.80701E+01   0.17352E+01
   0.80701E+01   0.17352E+01
   0.80701E+01   0.17351E+01
   0.80701E+01   0.17350E+01
   0.80701E+01   0.17350E+01
   0.80701E+01   0.17350E+01
   0.80701E+01   0.17349E+01
   0.80701E+01   0.17349E+01
   0.80601E+01   0.17348E+01
   0.80601E+01   0.17349E+01
   0.80601E+01   0.17349E+01
   0.80601E+01   0.17349E+01
   0.80601E+01   0.17348E+01
   0.80601E+01   0.17349E+01
   0.80601E+01   0.17348E+01
   0.80601E+01   0.17345E+01
   0.80601E+01   0.17346E+01
   0.80601E+01   0.17346E+01
   0.80601E+01   0.17346E+01
   0.80601E+01   0.17345E+01
   0.80601E+01   0.17345E+01
   0.80601E+01   0.17345E+01
   0.80601E+01   0.17345E+01
   0.80601E+01   0.17345E+01
   0.80601E+01   0.17343E+01
   0.80501E+01   0.17343E+01
   0.80501E+01   0.17344E+01
   0.80501E+01   0.17344E+01
   0.80501E+01   0.17344E+01
   0.80501E+01   0.17344E+01
   0.80501E+01   0.17343E+01
   0.80501E+01   0.17343E+01
   0.80501E+01   0.17343E+01
   0.80501E+01   0.17341E+01
   0.80501E+01   0.17341E+01
   0.80501E+01   0.17341E+01
   0.80501E+01   0.17339E+01
   0.80501E+01   0.17339E+01
   0.80501E+01   0.17339E+01
   0.80501E+01   0.17339E+01
   0.80501E+01   0.17339E+01
   0.80401E+01   0.17339E+01
   0.80401E+01   0.17338E+01
   0.80401E+01   0.17337E+01
   0.80401E+01   0.17336E+01
   0.80401E+01   0.17337E+01
   0.80401E+01   0.17336E+01
   0.80401E+01   0.17337E+01
   0.80401E+01   0.17337E+01
   0.80401E+01   0.17336E+01
   0.80401E+01   0.17336E+01
   0.80401E+01   0.17336E+01
   0.80401E+01   0.17337E+01
   0.80401E+01   0.17336E+01
   0.80401E+01   0.17336E+01
   0.80401E+01   0.17337E+01
   0.80401E+01   0.17336E+01
   0.80401E+01   0.17334E+01
   0.80301E+01   0.17334E+01
   0.80301E+01   0.17333E+01
   0.80301E+01   0.17333E+01
   0.80301E+01   0.17332E+01
   0.80301E+01   0.17331E+01
   0.80301E+01   0.17332E+01
   0.80301E+01   0.17331E+01
   0.80301E+01   0.17331E+01
   0.80301E+01   0.17330E+01
   0.80301E+01   0.17330E+01
   0.80301E+01   0.17331E+01
   0.80301E+01   0.17331E+01
   0.80301E+01   0.17329E+01
   0.80301E+01   0.17328E+01
   0.80301E+01   0.17328E+01
   0.80301E+01   0.17328E+01
   0.80301E+01   0.17328E+01
   0.80201E+01   0.17328E+01
   0.80201E+01   0.17328E+01
   0.80201E+01   0.17328E+01
   0.80201E+01   0.17327E+01
   0.80201E+01   0.17327E+01
   0.80201E+01   0.17326E+01
   0.80201E+01   0.17328E+01
   0.80201E+01   0.17327E+01
   0.80201E+01   0.17327E+01
   0.80201E+01   0.17325E+01
   0.80201E+01   0.17324E+01
   0.80201E+01   0.17325E+01
   0.80201E+01   0.17324E+01
   0.80201E+01   0.17324E+01
   0.80201E+01   0.17323E+01
   0.80201E+01   0.17323E+01
   0.80101E+01   0.17322E+01
   0.80101E+01   0.17323E+01
   0.80101E+01   0.17323E+01
   0.80101E+01   0.17322E+01
   0.80101E+01   0.17321E+01
   0.80101E+01   0.17322E+01
   0.80101E+01   0.17321E+01
   0.80101E+01   0.17321E+01
   0.80101E+01   0.17320E+01
   0.80101E+01   0.17319E+01
   0.80101E+01   0.17319E+01
   0.80101E+01   0.17320E+01
   0.80101E+01   0.17320E+01
   0.80101E+01   0.17320E+01
   0.80101E+01   0.17319E+01
   0.80101E+01   0.17318E+01
   0.80101E+01   0.17318E+01
   0.80001E+01   0.17317E+01
   0.80001E+01   0.17318E+01
   0.80001E+01   0.17316E+01
   0.80001E+01   0.17317E+01
   0.80001E+01   0.17316E+01
   0.80001E+01   0.17314E+01
   0.80001E+01   0.17314E+01
   0.80001E+01   0.17315E+01
   0.80001E+01   0.17315E+01
   0.80001E+01   0.17314E+01
   0.80001E+01   0.17313E+01
   0.80001E+01   0.17313E+01
   0.80001E+01   0.17313E+01
   0.80001E+01   0.17313E+01
   0.80001E+01   0.17313E+01
   0.80001E+01   0.17313E+01
   0.79901E+01   0.17313E+01
   0.79901E+01   0.17313E+01
   0.79901E+01   0.17312E+01
   0.79901E+01   0.17311E+01
   0.79901E+01   0.17309E+01
   0.79901E+01   0.17309E+01
   0.79901E+01   0.17309E+01
   0.79901E+01   0.17310E+01
   0.79901E+01   0.17310E+01
   0.79901E+01   0.17311E+01
   0.79901E+01   0.17310E+01
   0.79901E+01   0.17309E+01
   0.79901E+01   0.17308E+01
   0.79901E+01   0.17308E+01
   0.79901E+01   0.17308E+01
   0.79901E+01   0.17307E+01
   0.79801E+01   0.17307E+01
   0.79801E+01   0.17306E+01
   0.79801E+01   0.17305E+01
   0.79801E+01   0.17305E+01
   0.79801E+01   0.17305E+01
   0.79801E+01   0.17305E+01
   0.79801E+01   0.17305E+01
   0.79801E+01   0.17305E+01
   0.79801E+01   0.17304E+01
   0.79801E+01   0.17303E+01
   0.79801E+01   0.17304E+01
   0.79801E+01   0.17304E+01
   0.79801E+01   0.17303E+01
   0.79801E+01   0.17303E+01
   0.79801E+01   0.17303E+01
   0.79801E+01   0.17301E+01
   0.79801E+01   0.17300E+01
   0.79701E+01   0.17300E+01
   0.79801E+01   0.17300E+01
   0.79701E+01   0.17300E+01
   0.79701E+01   0.17300E+01
   0.79701E+01   0.17299E+01
   0.79701E+01   0.17300E+01
   0.79701E+01   0.17300E+01
   0.79701E+01   0.17299E+01
   0.79701E+01   0.17299E+01
   0.79701E+01   0.17299E+01
   0.79701E+01   0.17299E+01
   0.79701E+01   0.17297E+01
   0.79701E+01   0.17296E+01
   0.79701E+01   0.17295E+01
   0.79701E+01   0.17296E+01
   0.79701E+01   0.17295E+01
   0.79701E+01   0.17294E+01
   0.79701E+01   0.17295E+01
   0.79601E+01   0.17295E+01
   0.79601E+01   0.17295E+01
   0.79601E+01   0.17295E+01
   0.79601E+01   0.17294E+01
   0.79601E+01   0.17294E+01
   0.79601E+01   0.17294E+01
   0.79601E+01   0.17293E+01
   0.79601E+01   0.17292E+01
   0.79601E+01   0.17292E+01
   0.79601E+01   0.17291E+01
   0.79601E+01   0.17290E+01
   0.79601E+01   0.17291E+01
   0.79601E+01   0.17290E+01
   0.79601E+01   0.17290E+01
   0.79601E+01   0.17291E+01
   0.79601E+01   0.17292E+01
   0.79601E+01   0.17290E+01
   0.79501E+01   0.17290E+01
   0.79501E+01   0.17289E+01
   0.79501E+01   0.17290E+01
   0.79501E+01   0.17289E+01
   0.79501E+01   0.17287E+01
   0.79501E+01   0.17287E+01
   0.79501E+01   0.17286E+01
   0.79501E+01   0.17286E+01
   0.79501E+01   0.17285E+01
   0.79501E+01   0.17285E+01
   0.79501E+01   0.17286E+01
   0.79501E+01   0.17286E+01
   0.79501E+01   0.17286E+01
   0.79501E+01   0.17285E+01
   0.79501E+01   0.17286E+01
   0.79501E+01   0.17285E+01
   0.79401E+01   0.17284E+01
   0.79401E+01   0.17283E+01
   0.79401E+01   0.17283E+01
   0.79401E+01   0.17282E+01
   0.79401E+01   0.17281E+01
   0.79401E+01   0.17280E+01
   0.79401E+01   0.17281E+01
   0.79401E+01   0.17281E+01
   0.79401E+01   0.17281E+01
   0.79401E+01   0.17280E+01
   0.79401E+01   0.17281E+01
   0.79401E+01   0.17282E+01
   0.79401E+01   0.17280E+01
   0.79401E+01   0.17281E+01
   0.79401E+01   0.17280E+01
   0.79401E+01   0.17278E+01
   0.79401E+01   0.17278E+01
   0.79301E+01   0.17277E+01
   0.79301E+01   0.17276E+01
   0.79301E+01   0.17277E+01
   0.79301E+01   0.17276E+01
   0.79301E+01   0.17275E+01
   0.79301E+01   0.17275E+01
   0.79301E+01   0.17276E+01
   0.79301E+01   0.17276E+01
   0.79301E+01   0.17277E+01
   0.79301E+01   0.17275E+01
   0.79301E+01   0.17275E+01
   0.79301E+01   0.17274E+01
   0.79301E+01   0.17273E+01
   0.79301E+01   0.17273E+01
   0.79301E+01   0.17272E+01
   0.79301E+01   0.17272E+01
   0.79301E+01   0.17271E+01
   0.79201E+01   0.17270E+01
   0.79201E+01   0.17271E+01
   0.79201E+01   0.17271E+01
   0.79201E+01   0.17271E+01
   0.79201E+01   0.17272E+01
   0.79201E+01   0.17271E+01
   0.79201E+01   0.17271E+01
   0.79201E+01   0.17270E+01
   0.79201E+01   0.17270E+01
   0.79201E+01   0.17269E+01
   0.79201E+01   0.17267E+01
   0.79201E+01   0.17267E+01
   0.79201E+01   0.17267E+01
   0.79201E+01   0.17267E+01
   0.79201E+01   0.17266E+01
   0.79201E+01   0.17266E+01
   0.79201E+01   0.17265E+01
   0.79101E+01   0.17266E+01
   0.79101E+01   0.17265E+01
   0.79101E+01   0.17265E+01
   0.79101E+01   0.17265E+01
   0.79101E+01   0.17264E+01
   0.79101E+01   0.17264E+01
   0.79101E+01   0.17264E+01
   0.79101E+01   0.17263E+01
   0.79101E+01   0.17262E+01
   0.79101E+01   0.17261E+01
   0.79101E+01   0.17260E+01
   0.79101E+01   0.17260E+01
   0.79101E+01   0.17260E+01
   0.79101E+01   0.17260E+01
   0.79101E+01   0.17262E+01
   0.79101E+01   0.17261E+01
   0.79101E+01   0.17262E+01
   0.79101E+01   0.17261E+01
   0.79001E+01   0.17260E+01
   0.79101E+01   0.17259E+01
   0.79001E+01   0.17258E+01
   0.79001E+01   0.17258E+01
   0.79001E+01   0.17257E+01
   0.79001E+01   0.17256E+01
   0.79001E+01   0.17257E+01
   0.79001E+01   0.17256E+01
   0.79001E+01   0.17256E+01
   0.79001E+01   0.17256E+01
   0.79001E+01   0.17255E+01
   0.79001E+01   0.17255E+01
   0.79001E+01   0.17255E+01
   0.79001E+01   0.17255E+01
   0.79001E+01   0.17254E+01
   0.78901E+01   0.17253E+01
   0.78901E+01   0.17252E+01
   0.78901E+01   0.17252E+01
   0.78901E+01   0.17252E+01
   0.78901E+01   0.17251E+01
   0.78901E+01   0.17250E+01
   0.78901E+01   0.17250E+01
   0.78901E+01   0.17249E+01
   0.78901E+01   0.17250E+01
   0.78901E+01   0.17250E+01
   0.78901E+01   0.17251E+01
   0.78901E+01   0.17252E+01
   0.78901E+01   0.17251E+01
   0.78901E+01   0.17249E+01
   0.78901E+01   0.17249E+01
   0.78901E+01   0.17248E+01
   0.78901E+01   0.17247E+01
   0.78901E+01   0.17246E+01
   0.78901E+01   0.17246E+01
   0.78801E+01   0.17246E+01
   0.78801E+01   0.17246E+01
   0.78801E+01   0.17246E+01
   0.78801E+01   0.17245E+01
   0.78801E+01   0.17245E+01
   0.78801E+01   0.17245E+01
   0.78801E+01   0.17244E+01
   0.78801E+01   0.17244E+01
   0.78801E+01   0.17243E+01
   0.78801E+01   0.17243E+01
   0.78801E+01   0.17241E+01
   0.78801E+01   0.17241E+01
   0.78801E+01   0.17241E+01
   0.78801E+01   0.17240E+01
   0.78801E+01   0.17240E+01
   0.78801E+01   0.17240E+01
   0.78701E+01   0.17239E+01
   0.78701E+01   0.17239E+01
   0.78701E+01   0.17240E+01
   0.78701E+01   0.17240E+01
   0.78701E+01   0.17241E+01
   0.78701E+01   0.17240E+01
   0.78701E+01   0.17239E+01
   0.78701E+01   0.17239E+01
   0.78701E+01   0.17237E+01
   0.78701E+01   0.17237E+01
   0.78701E+01   0.17235E+01
   0.78701E+01   0.17236E+01
   0.78701E+01   0.17235E+01
   0.78701E+01   0.17235E+01
   0.78701E+01   0.17236E+01
   0.78701E+01   0.17235E+01
   0.78701E+01   0.17234E+01
   0.78701E+01   0.17235E+01
   0.78601E+01   0.17234E+01
   0.78601E+01   0.17233E+01
   0.78601E+01   0.17232E+01
   0.78601E+01   0.17232E+01
   0.78601E+01   0.17232E+01
   0.78601E+01   0.17231E+01
   0.78601E+01   0.17231E+01
   0.78601E+01   0.17228E+01
   0.78601E+01   0.17229E+01
   0.78601E+01   0.17229E+01
   0.78601E+01   0.17229E+01
   0.78601E+01   0.17229E+01
   0.78601E+01   0.17229E+01
   0.78601E+01   0.17230E+01
   0.78601E+01   0.17230E+01
   0.78601E+01   0.17229E+01
   0.78601E+01   0.17229E+01
   0.78601E+01   0.17227E+01
   0.78501E+01   0.17226E+01
   0.78501E+01   0.17226E+01
   0.78501E+01   0.17225E+01
   0.78501E+01   0.17225E+01
   0.78501E+01   0.17225E+01
   0.78501E+01   0.17224E+01
   0.78501E+01   0.17224E+01
   0.78501E+01   0.17224E+01
   0.78501E+01   0.17222E+01
   0.78501E+01   0.17224E+01
   0.78501E+01   0.17223E+01
   0.78501E+01   0.17222E+01
   0.78501E+01   0.17221E+01
   0.78501E+01   0.17221E+01
   0.78501E+01   0.17221E+01
   0.78401E+01   0.17220E+01
   0.78401E+01   0.17219E+01
   0.78401E+01   0.17219E+01
   0.78401E+01   0.17218E+01
   0.78401E+01   0.17217E+01
   0.78401E+01   0.17218E+01
   0.78401E+01   0.17219E+01
   0.78401E+01   0.17219E+01
   0.78401E+01   0.17218E+01
   0.78401E+01   0.17219E+01
   0.78401E+01   0.17218E+01
   0.78401E+01   0.17218E+01
   0.78401E+01   0.17215E+01
   0.78401E+01   0.17215E+01
   0.78401E+01   0.17215E+01
   0.78401E+01   0.17214E+01
   0.78401E+01   0.17213E+01
   0.78401E+01   0.17214E+01
   0.78401E+01   0.17214E+01
   0.78301E+01   0.17213E+01
   0.78301E+01   0.17212E+01
   0.78301E+01   0.17213E+01
   0.78301E+01   0.17212E+01
   0.78301E+01   0.17211E+01
   0.78301E+01   0.17211E+01
   0.78301E+01   0.17211E+01
   0.78301E+01   0.17210E+01
   0.78301E+01   0.17210E+01
   0.78301E+01   0.17210E+01
   0.78301E+01   0.17208E+01
   0.78301E+01   0.17207E+01
   0.78301E+01   0.17207E+01
   0.78301E+01   0.17207E+01
   0.78301E+01   0.17207E+01
   0.78301E+01   0.17208E+01
   0.78301E+01   0.17208E+01
   0.78301E+01   0.17208E+01
   0.78201E+01   0.17207E+01
   0.78201E+01   0.17207E+01
   0.78201E+01   0.17205E+01
   0.78201E+01   0.17205E+01
   0.78201E+01   0.17204E+01
   0.78201E+01   0.17205E+01
   0.78201E+01   0.17203E+01
   0.78201E+01   0.17202E+01
   0.78201E+01   0.17202E+01
   0.78201E+01   0.17202E+01
   0.78201E+01   0.17202E+01
   0.78201E+01   0.17202E+01
   0.78201E+01   0.17201E+01
   0.78201E+01   0.17200E+01
   0.78201E+01   0.17200E+01
   0.78201E+01   0.17199E+01
   0.78101E+01   0.17199E+01
   0.78101E+01   0.17199E+01
   0.78101E+01   0.17199E+01
   0.78101E+01   0.17198E+01
   0.78101E+01   0.17197E+01
   0.78101E+01   0.17197E+01
   0.78101E+01   0.17196E+01
   0.78101E+01   0.17196E+01
   0.78101E+01   0.17196E+01
   0.78101E+01   0.17196E+01
   0.78101E+01   0.17196E+01
   0.78101E+01   0.17196E+01
   0.78101E+01   0.17195E+01
   0.78101E+01   0.17195E+01
   0.78101E+01   0.17194E+01
   0.78101E+01   0.17193E+01
   0.78101E+01   0.17192E+01
   0.78101E+01   0.17192E+01
   0.78101E+01   0.17193E+01
   0.78001E+01   0.17193E+01
   0.78001E+01   0.17191E+01
   0.78001E+01   0.17190E+01
   0.78001E+01   0.17190E+01
   0.78001E+01   0.17190E+01
   0.78001E+01   0.17191E+01
   0.78001E+01   0.17190E+01
   0.78001E+01   0.17188E+01
   0.78001E+01   0.17187E+01
   0.78001E+01   0.17187E+01
   0.78001E+01   0.17187E+01
   0.78001E+01   0.17187E+01
   0.78001E+01   0.17186E+01
   0.78001E+01   0.17186E+01
   0.78001E+01   0.17186E+01
   0.78001E+01   0.17185E+01
   0.77901E+01   0.17185E+01
   0.77901E+01   0.17185E+01
   0.77901E+01   0.17186E+01
   0.77901E+01   0.17185E+01
   0.77901E+01   0.17184E+01
   0.77901E+01   0.17184E+01
   0.77901E+01   0.17183E+01
   0.77901E+01   0.17182E+01
   0.77901E+01   0.17182E+01
   0.77901E+01   0.17181E+01
   0.77901E+01   0.17180E+01
   0.77901E+01   0.17181E+01
   0.77901E+01   0.17181E+01
   0.77901E+01   0.17180E+01
   0.77901E+01   0.17179E+01
   0.77901E+01   0.17179E+01
   0.77901E+01   0.17179E+01
   0.77901E+01   0.17178E+01
   0.77801E+01   0.17178E+01
   0.77801E+01   0.17177E+01
   0.77801E+01   0.17176E+01
   0.77801E+01   0.17176E+01
   0.77801E+01   0.17175E+01
   0.77801E+01   0.17175E+01
   0.77801E+01   0.17175E+01
   0.77801E+01   0.17175E+01
   0.77801E+01   0.17175E+01
   0.77801E+01   0.17174E+01
   0.77801E+01   0.17175E+01
   0.77801E+01   0.17173E+01
   0.77801E+01   0.17173E+01
   0.77801E+01   0.17173E+01
   0.77801E+01   0.17172E+01
   0.77801E+01   0.17171E+01
   0.77801E+01   0.17170E+01
   0.77801E+01   0.17170E+01
   0.77801E+01   0.17170E+01
   0.77701E+01   0.17170E+01
   0.77701E+01   0.17169E+01
   0.77701E+01   0.17169E+01
   0.77701E+01   0.17168E+01
   0.77701E+01   0.17167E+01
   0.77701E+01   0.17167E+01
   0.77701E+01   0.17167E+01
   0.77701E+01   0.17168E+01
   0.77701E+01   0.17167E+01
   0.77701E+01   0.17165E+01
   0.77701E+01   0.17164E+01
   0.77701E+01   0.17164E+01
   0.77701E+01   0.17164E+01
   0.77701E+01   0.17164E+01
   0.77701E+01   0.17164E+01
   0.77701E+01   0.17163E+01
   0.77601E+01   0.17163E+01
   0.77601E+01   0.17164E+01
   0.77601E+01   0.17164E+01
   0.77601E+01   0.17162E+01
   0.77601E+01   0.17162E+01
   0.77601E+01   0.17161E+01
   0.77601E+01   0.17161E+01
   0.77601E+01   0.17159E+01
   0.77601E+01   0.17159E+01
   0.77601E+01   0.17158E+01
   0.77601E+01   0.17159E+01
   0.77601E+01   0.17157E+01
   0.77601E+01   0.17157E+01
   0.77601E+01   0.17158E+01
   0.77601E+01   0.17157E+01
   0.77601E+01   0.17157E+01
   0.77601E+01   0.17156E+01
   0.77601E+01   0.17156E+01
   0.77501E+01   0.17156E+01
   0.77501E+01   0.17155E+01
   0.77501E+01   0.17155E+01
   0.77501E+01   0.17154E+01
   0.77501E+01   0.17152E+01
   0.77501E+01   0.17152E+01
   0.77501E+01   0.17152E+01
   0.77501E+01   0.17152E+01
   0.77501E+01   0.17152E+01
   0.77501E+01   0.17151E+01
   0.77501E+01   0.17151E+01
   0.77501E+01   0.17152E+01
   0.77501E+01   0.17151E+01
   0.77501E+01   0.17150E+01
   0.77501E+01   0.17149E+01
   0.77501E+01   0.17148E+01
   0.77501E+01   0.17147E+01
   0.77501E+01   0.17147E+01
   0.77401E+01   0.17147E+01
   0.77401E+01   0.17146E+01
   0.77401E+01   0.17146E+01
   0.77401E+01   0.17145E+01
   0.77401E+01   0.17145E+01
   0.77401E+01   0.17145E+01
   0.77401E+01   0.17144E+01
   0.77401E+01   0.17145E+01
   0.77401E+01   0.17144E+01
   0.77401E+01   0.17144E+01
   0.77401E+01   0.17144E+01
   0.77401E+01   0.17144E+01
   0.77401E+01   0.17143E+01
   0.77401E+01   0.17141E+01
   0.77401E+01   0.17140E+01
   0.77401E+01   0.17140E+01
   0.77401E+01   0.17140E+01
   0.77301E+01   0.17140E+01
   0.77301E+01   0.17140E+01
   0.77301E+01   0.17140E+01
   0.77301E+01   0.17140E+01
   0.77301E+01   0.17139E+01
   0.77301E+01   0.17138E+01
   0.77301E+01   0.17138E+01
   0.77301E+01   0.17138E+01
   0.77301E+01   0.17136E+01
   0.77301E+01   0.17135E+01
   0.77301E+01   0.17134E+01
   0.77301E+01   0.17134E+01
   0.77301E+01   0.17134E+01
   0.77301E+01   0.17135E+01
   0.77301E+01   0.17134E+01
   0.77301E+01   0.17133E+01
   0.77301E+01   0.17133E+01
   0.77301E+01   0.17132E+01
   0.77301E+01   0.17132E+01
   0.77201E+01   0.17132E+01
   0.77201E+01   0.17133E+01
   0.77201E+01   0.17132E+01
   0.77201E+01   0.17131E+01
   0.77201E+01   0.17129E+01
   0.77201E+01   0.17128E+01
   0.77201E+01   0.17128E+01
   0.77201E+01   0.17128E+01
   0.77201E+01   0.17128E+01
   0.77201E+01   0.17127E+01
   0.77201E+01   0.17128E+01
   0.77201E+01   0.17127E+01
   0.77201E+01   0.17127E+01
   0.77201E+01   0.17126E+01
   0.77201E+01   0.17125E+01
   0.77201E+01   0.17125E+01
   0.77201E+01   0.17126E+01
   0.77201E+01   0.17125E+01
   0.77101E+01   0.17123E+01
   0.77101E+01   0.17123E+01
   0.77101E+01   0.17122E+01
   0.77101E+01   0.17121E+01
   0.77101E+01   0.17122E+01
   0.77101E+01   0.17121E+01
   0.77101E+01   0.17120E+01
   0.77101E+01   0.17120E+01
   0.77101E+01   0.17119E+01
   0.77101E+01   0.17119E+01
   0.77101E+01   0.17120E+01
   0.77101E+01   0.17119E+01
   0.77101E+01   0.17120E+01
   0.77101E+01   0.17119E+01
   0.77101E+01   0.17118E+01
   0.77101E+01   0.17116E+01
   0.77001E+01   0.17115E+01
   0.77001E+01   0.17116E+01
   0.77001E+01   0.17116E+01
   0.77001E+01   0.17115E+01
   0.77001E+01   0.17115E+01
   0.77001E+01   0.17115E+01
   0.77001E+01   0.17113E+01
   0.77001E+01   0.17113E+01
   0.77001E+01   0.17113E+01
   0.77001E+01   0.17113E+01
   0.77001E+01   0.17112E+01
   0.77001E+01   0.17112E+01
   0.77001E+01   0.17110E+01
   0.77001E+01   0.17110E+01
   0.77001E+01   0.17110E+01
   0.77001E+01   0.17109E+01
   0.77001E+01   0.17109E+01
   0.77001E+01   0.17108E+01
   0.76901E+01   0.17107E+01
   0.76901E+01   0.17107E+01
   0.76901E+01   0.17107E+01
   0.76901E+01   0.17107E+01
   0.76901E+01   0.17107E+01
   0.76901E+01   0.17107E+01
   0.76901E+01   0.17106E+01
   0.76901E+01   0.17106E+01
   0.76901E+01   0.17106E+01
   0.76901E+01   0.17104E+01
   0.76901E+01   0.17103E+01
   0.76901E+01   0.17103E+01
   0.76901E+01   0.17103E+01
   0.76901E+01   0.17103E+01
   0.76901E+01   0.17102E+01
   0.76901E+01   0.17102E+01
   0.76901E+01   0.17100E+01
   0.76901E+01   0.17100E+01
   0.76901E+01   0.17100E+01
   0.76901E+01   0.17100E+01
   0.76801E+01   0.17098E+01
   0.76801E+01   0.17098E+01
   0.76801E+01   0.17098E+01
   0.76801E+01   0.17098E+01
   0.76801E+01   0.17096E+01
   0.76801E+01   0.17096E+01
   0.76801E+01   0.17096E+01
   0.76801E+01   0.17096E+01
   0.76801E+01   0.17094E+01
   0.76801E+01   0.17094E+01
   0.76801E+01   0.17094E+01
   0.76801E+01   0.17095E+01
   0.76801E+01   0.17095E+01
   0.76801E+01   0.17094E+01
   0.76801E+01   0.17093E+01
   0.76801E+01   0.17093E+01
   0.76801E+01   0.17093E+01
   0.76701E+01   0.17091E+01
   0.76701E+01   0.17091E+01
   0.76701E+01   0.17091E+01
   0.76701E+01   0.17090E+01
   0.76701E+01   0.17089E+01
   0.76701E+01   0.17089E+01
   0.76701E+01   0.17089E+01
   0.76701E+01   0.17089E+01
   0.76701E+01   0.17088E+01
   0.76701E+01   0.17087E+01
   0.76701E+01   0.17086E+01
   0.76701E+01   0.17085E+01
   0.76701E+01   0.17087E+01
   0.76701E+01   0.17086E+01
   0.76701E+01   0.17085E+01
   0.76701E+01   0.17085E+01
   0.76701E+01   0.17084E+01
   0.76701E+01   0.17083E+01
   0.76601E+01   0.17083E+01
   0.76601E+01   0.17081E+01
   0.76601E+01   0.17082E+01
   0.76601E+01   0.17082E+01
   0.76601E+01   0.17083E+01
   0.76601E+01   0.17081E+01
   0.76601E+01   0.17080E+01
   0.76601E+01   0.17080E+01
   0.76601E+01   0.17079E+01
   0.76601E+01   0.17079E+01
   0.76601E+01   0.17078E+01
   0.76601E+01   0.17077E+01
   0.76601E+01   0.17077E+01
   0.76601E+01   0.17076E+01
   0.76601E+01   0.17076E+01
   0.76601E+01   0.17076E+01
   0.76601E+01   0.17075E+01
   0.76601E+01   0.17075E+01
   0.76601E+01   0.17076E+01
   0.76601E+01   0.17075E+01
   0.76501E+01   0.17074E+01
   0.76501E+01   0.17072E+01
   0.76501E+01   0.17072E+01
   0.76501E+01   0.17073E+01
   0.76501E+01   0.17072E+01
   0.76501E+01   0.17072E+01
   0.76501E+01   0.17071E+01
   0.76501E+01   0.17071E+01
   0.76501E+01   0.17071E+01
   0.76501E+01   0.17071E+01
   0.76501E+01   0.17070E+01
   0.76501E+01   0.17070E+01
   0.76501E+01   0.17068E+01
   0.76501E+01   0.17068E+01
   0.76501E+01   0.17067E+01
   0.76401E+01   0.17066E+01
   0.76401E+01   0.17065E+01
   0.76401E+01   0.17064E+01
   0.76401E+01   0.17064E+01
   0.76401E+01   0.17064E+01
   0.76401E+01   0.17064E+01
   0.76401E+01   0.17063E+01
   0.76401E+01   0.17063E+01
   0.76401E+01   0.17063E+01
   0.76401E+01   0.17063E+01
   0.76401E+01   0.17062E+01
   0.76401E+01   0.17062E+01
   0.76401E+01   0.17061E+01
   0.76401E+01   0.17060E+01
   0.76401E+01   0.17060E+01
   0.76401E+01   0.17060E+01
   0.76401E+01   0.17059E+01
   0.76401E+01   0.17059E+01
   0.76401E+01   0.17057E+01
   0.76401E+01   0.17059E+01
   0.76301E+01   0.17059E+01
   0.76301E+01   0.17058E+01
   0.76301E+01   0.17057E+01
   0.76301E+01   0.17056E+01
   0.76301E+01   0.17056E+01
   0.76301E+01   0.17055E+01
   0.76301E+01   0.17054E+01
   0.76301E+01   0.17053E+01
   0.76301E+01   0.17052E+01
   0.76301E+01   0.17051E+01
   0.76301E+01   0.17050E+01
   0.76301E+01   0.17052E+01
   0.76301E+01   0.17050E+01
   0.76301E+01   0.17050E+01
   0.76301E+01   0.17050E+01
   0.76301E+01   0.17049E+01
   0.76301E+01   0.17049E+01
   0.76301E+01   0.17049E+01
   0.76301E+01   0.17049E+01
   0.76301E+01   0.17049E+01
   0.76301E+01   0.17048E+01
   0.76201E+01   0.17047E+01
   0.76201E+01   0.17047E+01
   0.76201E+01   0.17047E+01
   0.76201E+01   0.17045E+01
   0.76201E+01   0.17046E+01
   0.76201E+01   0.17045E+01
   0.76201E+01   0.17045E+01
   0.76201E+01   0.17045E+01
   0.76201E+01   0.17046E+01
   0.76201E+01   0.17045E+01
   0.76201E+01   0.17043E+01
   0.76201E+01   0.17042E+01
   0.76201E+01   0.17041E+01
   0.76201E+01   0.17040E+01
   0.76101E+01   0.17039E+01
   0.76101E+01   0.17039E+01
   0.76101E+01   0.17039E+01
   0.76101E+01   0.17037E+01
   0.76101E+01   0.17037E+01
   0.76101E+01   0.17036E+01
   0.76101E+01   0.17036E+01
   0.76101E+01   0.17035E+01
   0.76101E+01   0.17036E+01
   0.76101E+01   0.17035E+01
   0.76101E+01   0.17036E+01
   0.76101E+01   0.17036E+01
   0.76101E+01   0.17036E+01
   0.76101E+01   0.17035E+01
   0.76101E+01   0.17035E+01
   0.76101E+01   0.17033E+01
   0.76101E+01   0.17033E+01
   0.76101E+01   0.17032E+01
   0.76101E+01   0.17033E+01
   0.76101E+01   0.17033E+01
   0.76001E+01   0.17032E+01
   0.76001E+01   0.17032E+01
   0.76001E+01   0.17032E+01
   0.76001E+01   0.17031E+01
   0.76001E+01   0.17030E+01
   0.76001E+01   0.17027E+01
   0.76001E+01   0.17027E+01
   0.76001E+01   0.17026E+01
   0.76001E+01   0.17026E+01
   0.76001E+01   0.17025E+01
   0.76001E+01   0.17025E+01
   0.76001E+01   0.17024E+01
   0.76001E+01   0.17023E+01
   0.76001E+01   0.17022E+01
   0.76001E+01   0.17022E+01
   0.76001E+01   0.17023E+01
   0.76001E+01   0.17023E+01
   0.75901E+01   0.17022E+01
   0.75901E+01   0.17022E+01
   0.75901E+01   0.17021E+01
   0.75901E+01   0.17022E+01
   0.75901E+01   0.17021E+01
   0.75901E+01   0.17020E+01
   0.75901E+01   0.17019E+01
   0.75901E+01   0.17019E+01
   0.75901E+01   0.17019E+01
   0.75901E+01   0.17019E+01
   0.75901E+01   0.17020E+01
   0.75901E+01   0.17019E+01
   0.75901E+01   0.17018E+01
   0.75901E+01   0.17018E+01
   0.75901E+01   0.17016E+01
   0.75901E+01   0.17016E+01
   0.75901E+01   0.17014E+01
   0.75901E+01   0.17013E+01
   0.75901E+01   0.17012E+01
   0.75901E+01   0.17012E+01
   0.75801E+01   0.17011E+01
   0.75801E+01   0.17010E+01
   0.75801E+01   0.17011E+01
   0.75801E+01   0.17010E+01
   0.75801E+01   0.17009E+01
   0.75801E+01   0.17009E+01
   0.75801E+01   0.17009E+01
   0.75801E+01   0.17009E+01
   0.75801E+01   0.17008E+01
   0.75801E+01   0.17008E+01
   0.75801E+01   0.17007E+01
   0.75801E+01   0.17007E+01
   0.75801E+01   0.17007E+01
   0.75801E+01   0.17007E+01
   0.75801E+01   0.17008E+01
   0.75801E+01   0.17007E+01
   0.75801E+01   0.17007E+01
   0.75801E+01   0.17007E+01
   0.75801E+01   0.17005E+01
   0.75801E+01   0.17005E+01
   0.75701E+01   0.17004E+01
   0.75701E+01   0.17003E+01
   0.75701E+01   0.17001E+01
   0.75701E+01   0.17001E+01
   0.75701E+01   0.17001E+01
   0.75701E+01   0.17000E+01
   0.75701E+01   0.16999E+01
   0.75701E+01   0.16998E+01
   0.75701E+01   0.16997E+01
   0.75701E+01   0.16997E+01
   0.75701E+01   0.16996E+01
   0.75701E+01   0.16997E+01
   0.75701E+01   0.16996E+01
   0.75701E+01   0.16996E+01
   0.75701E+01   0.16995E+01
   0.75701E+01   0.16995E+01
   0.75601E+01   0.16994E+01
   0.75601E+01   0.16994E+01
   0.75601E+01   0.16994E+01
   0.75601E+01   0.16993E+01
   0.75601E+01   0.16993E+01
   0.75601E+01   0.16993E+01
   0.75601E+01   0.16993E+01
   0.75601E+01   0.16993E+01
   0.75601E+01   0.16992E+01
   0.75601E+01   0.16991E+01
   0.75601E+01   0.16990E+01
   0.75601E+01   0.16991E+01
   0.75601E+01   0.16990E+01
   0.75601E+01   0.16989E+01
   0.75601E+01   0.16988E+01
   0.75601E+01   0.16986E+01
   0.75601E+01   0.16986E+01
   0.75601E+01   0.16985E+01
   0.75601E+01   0.16984E+01
   0.75501E+01   0.16984E+01
   0.75501E+01   0.16984E+01
   0.75501E+01   0.16983E+01
   0.75501E+01   0.16983E+01
   0.75501E+01   0.16984E+01
   0.75501E+01   0.16984E+01
   0.75501E+01   0.16983E+01
   0.75501E+01   0.16982E+01
   0.75501E+01   0.16981E+01
   0.75501E+01   0.16981E+01
   0.75501E+01   0.16980E+01
   0.75501E+01   0.16980E+01
   0.75501E+01   0.16980E+01
   0.75501E+01   0.16979E+01
   0.75501E+01   0.16978E+01
   0.75501E+01   0.16977E+01
   0.75501E+01   0.16977E+01
   0.75501E+01   0.16977E+01
   0.75501E+01   0.16977E+01
   0.75501E+01   0.16976E+01
   0.75401E+01   0.16975E+01
   0.75401E+01   0.16974E+01
   0.75401E+01   0.16974E+01
   0.75401E+01   0.16974E+01
   0.75401E+01   0.16972E+01
   0.75401E+01   0.16973E+01
   0.75401E+01   0.16972E+01
   0.75401E+01   0.16971E+01
   0.75401E+01   0.16971E+01
   0.75401E+01   0.16971E+01
   0.75401E+01   0.16971E+01
   0.75401E+01   0.16970E+01
   0.75401E+01   0.16970E+01
   0.75401E+01   0.16969E+01
   0.75401E+01   0.16968E+01
   0.75401E+01   0.16967E+01
   0.75401E+01   0.16967E+01
   0.75401E+01   0.16968E+01
   0.75301E+01   0.16968E+01
   0.75301E+01   0.16966E+01
   0.75301E+01   0.16966E+01
   0.75301E+01   0.16965E+01
   0.75301E+01   0.16963E+01
   0.75301E+01   0.16964E+01
   0.75301E+01   0.16963E+01
   0.75301E+01   0.16962E+01
   0.75301E+01   0.16962E+01
   0.75301E+01   0.16963E+01
   0.75301E+01   0.16962E+01
   0.75301E+01   0.16961E+01
   0.75301E+01   0.16960E+01
   0.75301E+01   0.16958E+01
   0.75301E+01   0.16959E+01
   0.75301E+01   0.16958E+01
   0.75301E+01   0.16959E+01
   0.75301E+01   0.16958E+01
   0.75301E+01   0.16957E+01
   0.75201E+01   0.16956E+01
   0.75301E+01   0.16957E+01
   0.75201E+01   0.16956E+01
   0.75201E+01   0.16956E+01
   0.75201E+01   0.16954E+01
   0.75201E+01   0.16953E+01
   0.75201E+01   0.16953E+01
   0.75201E+01   0.16953E+01
   0.75201E+01   0.16952E+01
   0.75201E+01   0.16952E+01
   0.75201E+01   0.16952E+01
   0.75201E+01   0.16951E+01
   0.75201E+01   0.16950E+01
   0.75201E+01   0.16950E+01
   0.75201E+01   0.16949E+01
   0.75201E+01   0.16948E+01
   0.75201E+01   0.16949E+01
   0.75201E+01   0.16948E+01
   0.75201E+01   0.16947E+01
   0.75101E+01   0.16947E+01
   0.75101E+01   0.16947E+01
   0.75101E+01   0.16946E+01
   0.75101E+01   0.16945E+01
   0.75101E+01   0.16944E+01
   0.75101E+01   0.16944E+01
   0.75101E+01   0.16944E+01
   0.75101E+01   0.16943E+01
   0.75101E+01   0.16943E+01
   0.75101E+01   0.16942E+01
   0.75101E+01   0.16942E+01
   0.75101E+01   0.16941E+01
   0.75101E+01   0.16940E+01
   0.75101E+01   0.16939E+01
   0.75101E+01   0.16937E+01
   0.75101E+01   0.16937E+01
   0.75101E+01   0.16936E+01
   0.75001E+01   0.16936E+01
   0.75001E+01   0.16935E+01
   0.75001E+01   0.16935E+01
   0.75001E+01   0.16936E+01
   0.75001E+01   0.16936E+01
   0.75001E+01   0.16936E+01
   0.75001E+01   0.16935E+01
   0.75001E+01   0.16935E+01
   0.75001E+01   0.16933E+01
   0.75001E+01   0.16932E+01
   0.75001E+01   0.16932E+01
   0.75001E+01   0.16932E+01
   0.75001E+01   0.16931E+01
   0.75001E+01   0.16931E+01
   0.75001E+01   0.16930E+01
   0.75001E+01   0.16929E+01
   0.75001E+01   0.16930E+01
   0.75001E+01   0.16928E+01
   0.75001E+01   0.16928E+01
   0.75001E+01   0.16927E+01
   0.74901E+01   0.16927E+01
   0.74901E+01   0.16926E+01
   0.74901E+01   0.16926E+01
   0.74901E+01   0.16925E+01
   0.74901E+01   0.16924E+01
   0.74901E+01   0.16924E+01
   0.74901E+01   0.16924E+01
   0.74901E+01   0.16923E+01
   0.74901E+01   0.16922E+01
   0.74901E+01   0.16922E+01
   0.74901E+01   0.16921E+01
   0.74901E+01   0.16920E+01
   0.74901E+01   0.16921E+01
   0.74901E+01   0.16921E+01
   0.74901E+01   0.16920E+01
   0.74901E+01   0.16919E+01
   0.74901E+01   0.16918E+01
   0.74901E+01   0.16917E+01
   0.74901E+01   0.16916E+01
   0.74901E+01   0.16916E+01
   0.74801E+01   0.16916E+01
   0.74801E+01   0.16916E+01
   0.74801E+01   0.16917E+01
   0.74801E+01   0.16915E+01
   0.74801E+01   0.16915E+01
   0.74801E+01   0.16915E+01
   0.74801E+01   0.16913E+01
   0.74801E+01   0.16913E+01
   0.74801E+01   0.16912E+01
   0.74801E+01   0.16912E+01
   0.74801E+01   0.16911E+01
   0.74801E+01   0.16910E+01
   0.74801E+01   0.16910E+01
   0.74801E+01   0.16909E+01
   0.74801E+01   0.16908E+01
   0.74801E+01   0.16908E+01
   0.74801E+01   0.16907E+01
   0.74801E+01   0.16908E+01
   0.74701E+01   0.16906E+01
   0.74701E+01   0.16906E+01
   0.74701E+01   0.16905E+01
   0.74701E+01   0.16905E+01
   0.74701E+01   0.16903E+01
   0.74701E+01   0.16903E+01
   0.74701E+01   0.16903E+01
   0.74701E+01   0.16902E+01
   0.74701E+01   0.16901E+01
   0.74701E+01   0.16902E+01
   0.74701E+01   0.16902E+01
   0.74701E+01   0.16901E+01
   0.74701E+01   0.16901E+01
   0.74701E+01   0.16900E+01
   0.74701E+01   0.16900E+01
   0.74701E+01   0.16899E+01
   0.74701E+01   0.16898E+01
   0.74701E+01   0.16898E+01
   0.74701E+01   0.16897E+01
   0.74601E+01   0.16897E+01
   0.74601E+01   0.16896E+01
   0.74601E+01   0.16896E+01
   0.74601E+01   0.16894E+01
   0.74601E+01   0.16894E+01
   0.74601E+01   0.16893E+01
   0.74601E+01   0.16893E+01
   0.74601E+01   0.16893E+01
   0.74601E+01   0.16893E+01
   0.74601E+01   0.16894E+01
   0.74601E+01   0.16893E+01
   0.74601E+01   0.16892E+01
   0.74601E+01   0.16891E+01
   0.74601E+01   0.16889E+01
   0.74601E+01   0.16888E+01
   0.74601E+01   0.16888E+01
   0.74601E+01   0.16888E+01
   0.74601E+01   0.16888E+01
   0.74601E+01   0.16887E+01
   0.74601E+01   0.16885E+01
   0.74501E+01   0.16885E+01
   0.74501E+01   0.16886E+01
   0.74501E+01   0.16885E+01
   0.74501E+01   0.16884E+01
   0.74501E+01   0.16884E+01
   0.74501E+01   0.16884E+01
   0.74501E+01   0.16883E+01
   0.74501E+01   0.16882E+01
   0.74501E+01   0.16881E+01
   0.74501E+01   0.16881E+01
   0.74501E+01   0.16882E+01
   0.74501E+01   0.16880E+01
   0.74501E+01   0.16879E+01
   0.74501E+01   0.16878E+01
   0.74501E+01   0.16878E+01
   0.74501E+01   0.16877E+01
   0.74501E+01   0.16878E+01
   0.74501E+01   0.16878E+01
   0.74501E+01   0.16878E+01
   0.74501E+01   0.16876E+01
   0.74401E+01   0.16876E+01
   0.74401E+01   0.16876E+01
   0.74401E+01   0.16875E+01
   0.74401E+01   0.16875E+01
   0.74401E+01   0.16873E+01
   0.74401E+01   0.16873E+01
   0.74401E+01   0.16872E+01
   0.74401E+01   0.16871E+01
   0.74401E+01   0.16870E+01
   0.74401E+01   0.16870E+01
   0.74401E+01   0.16870E+01
   0.74401E+01   0.16868E+01
   0.74401E+01   0.16869E+01
   0.74401E+01   0.16867E+01
   0.74401E+01   0.16868E+01
   0.74401E+01   0.16867E+01
   0.74401E+01   0.16867E+01
   0.74401E+01   0.16866E+01
   0.74301E+01   0.16868E+01
   0.74301E+01   0.16866E+01
   0.74301E+01   0.16866E+01
   0.74301E+01   0.16865E+01
   0.74301E+01   0.16864E+01
   0.74301E+01   0.16866E+01
   0.74301E+01   0.16865E+01
   0.74301E+01   0.16863E+01
   0.74301E+01   0.16863E+01
   0.74301E+01   0.16862E+01
   0.74301E+01   0.16861E+01
   0.74301E+01   0.16859E+01
   0.74301E+01   0.16859E+01
   0.74301E+01   0.16858E+01
   0.74301E+01   0.16858E+01
   0.74301E+01   0.16858E+01
   0.74301E+01   0.16856E+01
   0.74301E+01   0.16855E+01
   0.74301E+01   0.16855E+01
   0.74301E+01   0.16855E+01
   0.74201E+01   0.16854E+01
   0.74201E+01   0.16853E+01
   0.74201E+01   0.16853E+01
   0.74201E+01   0.16851E+01
   0.74201E+01   0.16851E+01
   0.74201E+01   0.16852E+01
   0.74201E+01   0.16852E+01
   0.74201E+01   0.16852E+01
   0.74201E+01   0.16853E+01
   0.74201E+01   0.16852E+01
   0.74201E+01   0.16851E+01
   0.74201E+01   0.16851E+01
   0.74201E+01   0.16850E+01
   0.74201E+01   0.16850E+01
   0.74201E+01   0.16849E+01
   0.74201E+01   0.16846E+01
   0.74201E+01   0.16846E+01
   0.74101E+01   0.16845E+01
   0.74101E+01   0.16845E+01
   0.74101E+01   0.16843E+01
   0.74101E+01   0.16842E+01
   0.74101E+01   0.16842E+01
   0.74101E+01   0.16843E+01
   0.74101E+01   0.16841E+01
   0.74101E+01   0.16843E+01
   0.74101E+01   0.16844E+01
   0.74101E+01   0.16843E+01
   0.74101E+01   0.16842E+01
   0.74101E+01   0.16839E+01
   0.74101E+01   0.16837E+01
   0.74101E+01   0.16838E+01
   0.74101E+01   0.16838E+01
   0.74101E+01   0.16838E+01
   0.74101E+01   0.16838E+01
   0.74101E+01   0.16837E+01
   0.74101E+01   0.16837E+01
   0.74101E+01   0.16838E+01
   0.74101E+01   0.16836E+01
   0.74001E+01   0.16835E+01
   0.74001E+01   0.16834E+01
   0.74001E+01   0.16833E+01
   0.74001E+01   0.16832E+01
   0.74001E+01   0.16831E+01
   0.74001E+01   0.16830E+01
   0.74001E+01   0.16830E+01
   0.74001E+01   0.16829E+01
   0.74001E+01   0.16829E+01
   0.74001E+01   0.16828E+01
   0.74001E+01   0.16828E+01
   0.74001E+01   0.16828E+01
   0.74001E+01   0.16827E+01
   0.74001E+01   0.16827E+01
   0.74001E+01   0.16828E+01
   0.74001E+01   0.16827E+01
   0.74001E+01   0.16826E+01
   0.74001E+01   0.16825E+01
   0.74001E+01   0.16825E+01
   0.74001E+01   0.16824E+01
   0.74001E+01   0.16823E+01
   0.74001E+01   0.16823E+01
   0.73901E+01   0.16823E+01
   0.73901E+01   0.16822E+01
   0.73901E+01   0.16822E+01
   0.73901E+01   0.16821E+01
   0.73901E+01   0.16820E+01
   0.73901E+01   0.16820E+01
   0.73901E+01   0.16819E+01
   0.73901E+01   0.16818E+01
   0.73901E+01   0.16818E+01
   0.73901E+01   0.16817E+01
   0.73901E+01   0.16816E+01
   0.73901E+01   0.16816E+01
   0.73901E+01   0.16816E+01
   0.73901E+01   0.16815E+01
   0.73901E+01   0.16814E+01
   0.73901E+01   0.16813E+01
   0.73801E+01   0.16812E+01
   0.73801E+01   0.16811E+01
   0.73801E+01   0.16811E+01
   0.73801E+01   0.16810E+01
   0.73801E+01   0.16810E+01
   0.73801E+01   0.16809E+01
   0.73801E+01   0.16810E+01
   0.73801E+01   0.16809E+01
   0.73801E+01   0.16808E+01
   0.73801E+01   0.16807E+01
   0.73801E+01   0.16807E+01
   0.73801E+01   0.16805E+01
   0.73801E+01   0.16804E+01
   0.73801E+01   0.16804E+01
   0.73801E+01   0.16804E+01
   0.73801E+01   0.16804E+01
   0.73801E+01   0.16804E+01
   0.73801E+01   0.16803E+01
   0.73801E+01   0.16802E+01
   0.73801E+01   0.16800E+01
   0.73701E+01   0.16800E+01
   0.73701E+01   0.16799E+01
   0.73701E+01   0.16799E+01
   0.73701E+01   0.16799E+01
   0.73701E+01   0.16798E+01
   0.73701E+01   0.16798E+01
   0.73701E+01   0.16797E+01
   0.73701E+01   0.16797E+01
   0.73701E+01   0.16796E+01
   0.73701E+01   0.16797E+01
   0.73701E+01   0.16796E+01
   0.73701E+01   0.16794E+01
   0.73701E+01   0.16793E+01
   0.73701E+01   0.16793E+01
   0.73701E+01   0.16792E+01
   0.73701E+01   0.16792E+01
   0.73701E+01   0.16791E+01
   0.73701E+01   0.16790E+01
   0.73701E+01   0.16788E+01
   0.73701E+01   0.16789E+01
   0.73701E+01   0.16789E+01
   0.73601E+01   0.16789E+01
   0.73601E+01   0.16788E+01
   0.73601E+01   0.16786E+01
   0.73601E+01   0.16785E+01
   0.73601E+01   0.16785E+01
   0.73601E+01   0.16784E+01
   0.73601E+01   0.16784E+01
   0.73601E+01   0.16783E+01
   0.73601E+01   0.16782E+01
   0.73601E+01   0.16782E+01
   0.73601E+01   0.16782E+01
   0.73601E+01   0.16782E+01
   0.73601E+01   0.16782E+01
   0.73601E+01   0.16781E+01
   0.73601E+01   0.16780E+01
   0.73601E+01   0.16780E+01
   0.73601E+01   0.16780E+01
   0.73601E+01   0.16780E+01
   0.73601E+01   0.16779E+01
   0.73501E+01   0.16777E+01
   0.73501E+01   0.16777E+01
   0.73501E+01   0.16776E+01
   0.73501E+01   0.16775E+01
   0.73501E+01   0.16775E+01
   0.73501E+01   0.16774E+01
   0.73501E+01   0.16773E+01
   0.73501E+01   0.16773E+01
   0.73501E+01   0.16772E+01
   0.73501E+01   0.16772E+01
   0.73501E+01   0.16771E+01
   0.73501E+01   0.16770E+01
   0.73501E+01   0.16770E+01
   0.73501E+01   0.16768E+01
   0.73501E+01   0.16768E+01
   0.73501E+01   0.16768E+01
   0.73501E+01   0.16767E+01
   0.73501E+01   0.16767E+01
   0.73501E+01   0.16766E+01
   0.73401E+01   0.16767E+01
   0.73401E+01   0.16766E+01
   0.73401E+01   0.16765E+01
   0.73401E+01   0.16764E+01
   0.73401E+01   0.16763E+01
   0.73401E+01   0.16762E+01
   0.73401E+01   0.16762E+01
   0.73401E+01   0.16762E+01
   0.73401E+01   0.16762E+01
   0.73401E+01   0.16761E+01
   0.73401E+01   0.16761E+01
   0.73401E+01   0.16761E+01
   0.73401E+01   0.16761E+01
   0.73401E+01   0.16760E+01
   0.73401E+01   0.16759E+01
   0.73401E+01   0.16759E+01
   0.73401E+01   0.16758E+01
   0.73401E+01   0.16756E+01
   0.73401E+01   0.16755E+01
   0.73401E+01   0.16754E+01
   0.73301E+01   0.16754E+01
   0.73301E+01   0.16754E+01
   0.73301E+01   0.16753E+01
   0.73301E+01   0.16753E+01
   0.73301E+01   0.16752E+01
   0.73301E+01   0.16753E+01
   0.73301E+01   0.16751E+01
   0.73301E+01   0.16751E+01
   0.73301E+01   0.16750E+01
   0.73301E+01   0.16750E+01
   0.73301E+01   0.16749E+01
   0.73301E+01   0.16747E+01
   0.73301E+01   0.16747E+01
   0.73301E+01   0.16746E+01
   0.73301E+01   0.16745E+01
   0.73301E+01   0.16745E+01
   0.73301E+01   0.16744E+01
   0.73301E+01   0.16745E+01
   0.73201E+01   0.16743E+01
   0.73201E+01   0.16744E+01
   0.73201E+01   0.16744E+01
   0.73201E+01   0.16743E+01
   0.73201E+01   0.16743E+01
   0.73201E+01   0.16743E+01
   0.73201E+01   0.16743E+01
   0.73201E+01   0.16743E+01
   0.73201E+01   0.16742E+01
   0.73201E+01   0.16740E+01
   0.73201E+01   0.16739E+01
   0.73201E+01   0.16739E+01
   0.73201E+01   0.16738E+01
   0.73201E+01   0.16737E+01
   0.73201E+01   0.16736E+01
   0.73201E+01   0.16735E+01
   0.73201E+01   0.16734E+01
   0.73201E+01   0.16734E+01
   0.73201E+01   0.16734E+01
   0.73201E+01   0.16733E+01
   0.73201E+01   0.16733E+01
   0.73201E+01   0.16732E+01
   0.73201E+01   0.16732E+01
   0.73101E+01   0.16730E+01
   0.73101E+01   0.16729E+01
   0.73101E+01   0.16729E+01
   0.73101E+01   0.16728E+01
   0.73101E+01   0.16730E+01
   0.73101E+01   0.16728E+01
   0.73101E+01   0.16728E+01
   0.73101E+01   0.16726E+01
   0.73101E+01   0.16726E+01
   0.73101E+01   0.16726E+01
   0.73101E+01   0.16725E+01
   0.73101E+01   0.16725E+01
   0.73101E+01   0.16725E+01
   0.73101E+01   0.16724E+01
   0.73101E+01   0.16723E+01
   0.73101E+01   0.16723E+01
   0.73101E+01   0.16722E+01
   0.73101E+01   0.16721E+01
   0.73101E+01   0.16720E+01
   0.73001E+01   0.16720E+01
   0.73001E+01   0.16719E+01
   0.73001E+01   0.16720E+01
   0.73001E+01   0.16718E+01
   0.73001E+01   0.16718E+01
   0.73001E+01   0.16717E+01
   0.73001E+01   0.16717E+01
   0.73001E+01   0.16716E+01
   0.73001E+01   0.16716E+01
   0.73001E+01   0.16715E+01
   0.73001E+01   0.16715E+01
   0.73001E+01   0.16714E+01
   0.73001E+01   0.16714E+01
   0.73001E+01   0.16714E+01
   0.73001E+01   0.16713E+01
   0.73001E+01   0.16713E+01
   0.73001E+01   0.16711E+01
   0.73001E+01   0.16711E+01
   0.73001E+01   0.16709E+01
   0.72901E+01   0.16709E+01
   0.72901E+01   0.16708E+01
   0.72901E+01   0.16707E+01
   0.72901E+01   0.16707E+01
   0.72901E+01   0.16706E+01
   0.72901E+01   0.16706E+01
   0.72901E+01   0.16705E+01
   0.72901E+01   0.16705E+01
   0.72901E+01   0.16705E+01
   0.72901E+01   0.16704E+01
   0.72901E+01   0.16704E+01
   0.72901E+01   0.16702E+01
   0.72901E+01   0.16701E+01
   0.72901E+01   0.16700E+01
   0.72901E+01   0.16700E+01
   0.72901E+01   0.16700E+01
   0.72901E+01   0.16700E+01
   0.72901E+01   0.16700E+01
   0.72901E+01   0.16699E+01
   0.72901E+01   0.16698E+01
   0.72801E+01   0.16698E+01
   0.72801E+01   0.16697E+01
   0.72801E+01   0.16697E+01
   0.72801E+01   0.16696E+01
   0.72801E+01   0.16695E+01
   0.72801E+01   0.16694E+01
   0.72801E+01   0.16693E+01
   0.72801E+01   0.16692E+01
   0.72801E+01   0.16692E+01
   0.72801E+01   0.16690E+01
   0.72801E+01   0.16690E+01
   0.72801E+01   0.16690E+01
   0.72801E+01   0.16689E+01
   0.72801E+01   0.16689E+01
   0.72801E+01   0.16687E+01
   0.72801E+01   0.16687E+01
   0.72801E+01   0.16687E+01
   0.72801E+01   0.16686E+01
   0.72801E+01   0.16685E+01
   0.72801E+01   0.16686E+01
   0.72701E+01   0.16685E+01
   0.72701E+01   0.16686E+01
   0.72801E+01   0.16685E+01
   0.72701E+01   0.16685E+01
   0.72701E+01   0.16684E+01
   0.72701E+01   0.16683E+01
   0.72701E+01   0.16683E+01
   0.72701E+01   0.16682E+01
   0.72701E+01   0.16682E+01
   0.72701E+01   0.16680E+01
   0.72701E+01   0.16678E+01
   0.72701E+01   0.16677E+01
   0.72701E+01   0.16677E+01
   0.72701E+01   0.16675E+01
   0.72701E+01   0.16674E+01
   0.72701E+01   0.16674E+01
   0.72701E+01   0.16675E+01
   0.72701E+01   0.16673E+01
   0.72701E+01   0.16673E+01
   0.72701E+01   0.16673E+01
   0.72601E+01   0.16673E+01
   0.72601E+01   0.16672E+01
   0.72601E+01   0.16670E+01
   0.72601E+01   0.16670E+01
   0.72601E+01   0.16669E+01
   0.72601E+01   0.16670E+01
   0.72601E+01   0.16669E+01
   0.72601E+01   0.16670E+01
   0.72601E+01   0.16669E+01
   0.72601E+01   0.16668E+01
   0.72601E+01   0.16667E+01
   0.72601E+01   0.16667E+01
   0.72601E+01   0.16665E+01
   0.72601E+01   0.16666E+01
   0.72601E+01   0.16666E+01
   0.72601E+01   0.16665E+01
   0.72601E+01   0.16664E+01
   0.72601E+01   0.16662E+01
   0.72601E+01   0.16662E+01
   0.72601E+01   0.16661E+01
   0.72501E+01   0.16659E+01
   0.72501E+01   0.16659E+01
   0.72501E+01   0.16659E+01
   0.72501E+01   0.16658E+01
   0.72501E+01   0.16658E+01
   0.72501E+01   0.16657E+01
   0.72501E+01   0.16657E+01
   0.72501E+01   0.16657E+01
   0.72501E+01   0.16657E+01
   0.72501E+01   0.16657E+01
   0.72501E+01   0.16657E+01
   0.72501E+01   0.16656E+01
   0.72501E+01   0.16656E+01
   0.72501E+01   0.16654E+01
   0.72501E+01   0.16652E+01
   0.72501E+01   0.16651E+01
   0.72501E+01   0.16651E+01
   0.72501E+01   0.16651E+01
   0.72501E+01   0.16650E+01
   0.72501E+01   0.16649E+01
   0.72401E+01   0.16650E+01
   0.72401E+01   0.16649E+01
   0.72401E+01   0.16647E+01
   0.72401E+01   0.16647E+01
   0.72401E+01   0.16647E+01
   0.72401E+01   0.16646E+01
   0.72401E+01   0.16646E+01
   0.72401E+01   0.16646E+01
   0.72401E+01   0.16645E+01
   0.72401E+01   0.16645E+01
   0.72401E+01   0.16644E+01
   0.72401E+01   0.16644E+01
   0.72401E+01   0.16644E+01
   0.72401E+01   0.16643E+01
   0.72401E+01   0.16643E+01
   0.72401E+01   0.16642E+01
   0.72401E+01   0.16641E+01
   0.72401E+01   0.16640E+01
   0.72401E+01   0.16639E+01
   0.72401E+01   0.16637E+01
   0.72401E+01   0.16637E+01
   0.72301E+01   0.16638E+01
   0.72301E+01   0.16636E+01
   0.72301E+01   0.16636E+01
   0.72301E+01   0.16637E+01
   0.72301E+01   0.16636E+01
   0.72301E+01   0.16636E+01
   0.72301E+01   0.16635E+01
   0.72301E+01   0.16633E+01
   0.72301E+01   0.16632E+01
   0.72301E+01   0.16632E+01
   0.72301E+01   0.16630E+01
   0.72301E+01   0.16632E+01
   0.72301E+01   0.16631E+01
   0.72301E+01   0.16630E+01
   0.72301E+01   0.16629E+01
   0.72301E+01   0.16628E+01
   0.72301E+01   0.16628E+01
   0.72301E+01   0.16627E+01
   0.72301E+01   0.16626E+01
   0.72301E+01   0.16625E+01
   0.72301E+01   0.16625E+01
   0.72201E+01   0.16624E+01
   0.72201E+01   0.16623E+01
   0.72201E+01   0.16623E+01
   0.72201E+01   0.16622E+01
   0.72201E+01   0.16621E+01
   0.72201E+01   0.16621E+01
   0.72201E+01   0.16619E+01
   0.72201E+01   0.16619E+01
   0.72201E+01   0.16618E+01
   0.72201E+01   0.16618E+01
   0.72201E+01   0.16618E+01
   0.72201E+01   0.16617E+01
   0.72201E+01   0.16615E+01
   0.72201E+01   0.16615E+01
   0.72201E+01   0.16614E+01
   0.72201E+01   0.16614E+01
   0.72201E+01   0.16613E+01
   0.72201E+01   0.16613E+01
   0.72201E+01   0.16612E+01
   0.72201E+01   0.16612E+01
   0.72101E+01   0.16611E+01
   0.72101E+01   0.16609E+01
   0.72101E+01   0.16609E+01
   0.72101E+01   0.16609E+01
   0.72101E+01   0.16608E+01
   0.72101E+01   0.16607E+01
   0.72101E+01   0.16607E+01
   0.72101E+01   0.16605E+01
   0.72101E+01   0.16604E+01
   0.72101E+01   0.16604E+01
   0.72101E+01   0.16604E+01
   0.72101E+01   0.16604E+01
   0.72101E+01   0.16604E+01
   0.72101E+01   0.16604E+01
   0.72101E+01   0.16603E+01
   0.72101E+01   0.16603E+01
   0.72101E+01   0.16601E+01
   0.72101E+01   0.16600E+01
   0.72101E+01   0.16600E+01
   0.72101E+01   0.16599E+01
   0.72001E+01   0.16597E+01
   0.72001E+01   0.16598E+01
   0.72001E+01   0.16596E+01
   0.72001E+01   0.16596E+01
   0.72001E+01   0.16595E+01
   0.72001E+01   0.16595E+01
   0.72001E+01   0.16593E+01
   0.72001E+01   0.16593E+01
   0.72001E+01   0.16592E+01
   0.72001E+01   0.16592E+01
   0.72001E+01   0.16592E+01
   0.72001E+01   0.16591E+01
   0.72001E+01   0.16589E+01
   0.72001E+01   0.16588E+01
   0.72001E+01   0.16587E+01
   0.72001E+01   0.16587E+01
   0.72001E+01   0.16587E+01
   0.72001E+01   0.16587E+01
   0.72001E+01   0.16587E+01
   0.72001E+01   0.16586E+01
   0.71901E+01   0.16586E+01
   0.71901E+01   0.16585E+01
   0.71901E+01   0.16585E+01
   0.71901E+01   0.16585E+01
   0.71901E+01   0.16585E+01
   0.71901E+01   0.16584E+01
   0.71901E+01   0.16583E+01
   0.71901E+01   0.16582E+01
   0.71901E+01   0.16580E+01
   0.71901E+01   0.16579E+01
   0.71901E+01   0.16579E+01
   0.71901E+01   0.16578E+01
   0.71901E+01   0.16577E+01
   0.71901E+01   0.16576E+01
   0.71901E+01   0.16576E+01
   0.71901E+01   0.16576E+01
   0.71901E+01   0.16575E+01
   0.71901E+01   0.16574E+01
   0.71901E+01   0.16573E+01
   0.71901E+01   0.16573E+01
   0.71901E+01   0.16573E+01
   0.71901E+01   0.16572E+01
   0.71901E+01   0.16573E+01
   0.71801E+01   0.16571E+01
   0.71801E+01   0.16571E+01
   0.71801E+01   0.16571E+01
   0.71801E+01   0.16569E+01
   0.71801E+01   0.16569E+01
   0.71801E+01   0.16567E+01
   0.71801E+01   0.16566E+01
   0.71801E+01   0.16566E+01
   0.71801E+01   0.16565E+01
   0.71801E+01   0.16565E+01
   0.71801E+01   0.16563E+01
   0.71801E+01   0.16563E+01
   0.71801E+01   0.16563E+01
   0.71801E+01   0.16563E+01
   0.71801E+01   0.16563E+01
   0.71801E+01   0.16562E+01
   0.71801E+01   0.16562E+01
   0.71801E+01   0.16562E+01
   0.71801E+01   0.16562E+01
   0.71701E+01   0.16560E+01
   0.71701E+01   0.16560E+01
   0.71701E+01   0.16559E+01
   0.71701E+01   0.16559E+01
   0.71701E+01   0.16559E+01
   0.71701E+01   0.16558E+01
   0.71701E+01   0.16557E+01
   0.71701E+01   0.16557E+01
   0.71701E+01   0.16557E+01
   0.71701E+01   0.16556E+01
   0.71701E+01   0.16555E+01
   0.71701E+01   0.16555E+01
   0.71701E+01   0.16554E+01
   0.71701E+01   0.16552E+01
   0.71701E+01   0.16552E+01
   0.71701E+01   0.16551E+01
   0.71701E+01   0.16549E+01
   0.71701E+01   0.16549E+01
   0.71701E+01   0.16548E+01
   0.71701E+01   0.16549E+01
   0.71601E+01   0.16548E+01
   0.71601E+01   0.16546E+01
   0.71601E+01   0.16544E+01
   0.71601E+01   0.16543E+01
   0.71601E+01   0.16543E+01
   0.71601E+01   0.16543E+01
   0.71601E+01   0.16542E+01
   0.71601E+01   0.16543E+01
   0.71601E+01   0.16542E+01
   0.71601E+01   0.16542E+01
   0.71601E+01   0.16541E+01
   0.71601E+01   0.16541E+01
   0.71601E+01   0.16541E+01
   0.71601E+01   0.16540E+01
   0.71601E+01   0.16539E+01
   0.71601E+01   0.16538E+01
   0.71601E+01   0.16538E+01
   0.71601E+01   0.16537E+01
   0.71601E+01   0.16536E+01
   0.71601E+01   0.16535E+01
   0.71601E+01   0.16533E+01
   0.71601E+01   0.16533E+01
   0.71501E+01   0.16532E+01
   0.71501E+01   0.16531E+01
   0.71501E+01   0.16531E+01
   0.71501E+01   0.16531E+01
   0.71501E+01   0.16530E+01
   0.71501E+01   0.16530E+01
   0.71501E+01   0.16529E+01
   0.71501E+01   0.16529E+01
   0.71501E+01   0.16529E+01
   0.71501E+01   0.16528E+01
   0.71501E+01   0.16527E+01
   0.71501E+01   0.16527E+01
   0.71501E+01   0.16525E+01
   0.71501E+01   0.16525E+01
   0.71501E+01   0.16523E+01
   0.71501E+01   0.16522E+01
   0.71501E+01   0.16521E+01
   0.71501E+01   0.16521E+01
   0.71501E+01   0.16521E+01
   0.71501E+01   0.16521E+01
   0.71401E+01   0.16522E+01
   0.71401E+01   0.16520E+01
   0.71401E+01   0.16519E+01
   0.71401E+01   0.16518E+01
   0.71401E+01   0.16518E+01
   0.71401E+01   0.16517E+01
   0.71401E+01   0.16516E+01
   0.71401E+01   0.16517E+01
   0.71401E+01   0.16516E+01
   0.71401E+01   0.16513E+01
   0.71401E+01   0.16515E+01
   0.71401E+01   0.16515E+01
   0.71401E+01   0.16514E+01
   0.71401E+01   0.16513E+01
   0.71401E+01   0.16513E+01
   0.71401E+01   0.16512E+01
   0.71401E+01   0.16511E+01
   0.71401E+01   0.16509E+01
   0.71401E+01   0.16508E+01
   0.71401E+01   0.16508E+01
   0.71401E+01   0.16507E+01
   0.71401E+01   0.16508E+01
   0.71301E+01   0.16506E+01
   0.71301E+01   0.16505E+01
   0.71301E+01   0.16504E+01
   0.71301E+01   0.16504E+01
   0.71301E+01   0.16504E+01
   0.71301E+01   0.16504E+01
   0.71301E+01   0.16502E+01
   0.71301E+01   0.16502E+01
   0.71301E+01   0.16502E+01
   0.71301E+01   0.16502E+01
   0.71301E+01   0.16500E+01
   0.71301E+01   0.16499E+01
   0.71301E+01   0.16498E+01
   0.71301E+01   0.16498E+01
   0.71301E+01   0.16498E+01
   0.71301E+01   0.16497E+01
   0.71301E+01   0.16496E+01
   0.71301E+01   0.16495E+01
   0.71301E+01   0.16496E+01
   0.71301E+01   0.16495E+01
   0.71301E+01   0.16495E+01
   0.71301E+01   0.16495E+01
   0.71201E+01   0.16494E+01
   0.71201E+01   0.16493E+01
   0.71201E+01   0.16492E+01
   0.71201E+01   0.16493E+01
   0.71201E+01   0.16492E+01
   0.71201E+01   0.16491E+01
   0.71201E+01   0.16489E+01
   0.71201E+01   0.16490E+01
   0.71201E+01   0.16491E+01
   0.71201E+01   0.16490E+01
   0.71201E+01   0.16488E+01
   0.71201E+01   0.16487E+01
   0.71201E+01   0.16487E+01
   0.71201E+01   0.16486E+01
   0.71201E+01   0.16486E+01
   0.71201E+01   0.16484E+01
   0.71201E+01   0.16483E+01
   0.71201E+01   0.16482E+01
   0.71101E+01   0.16480E+01
   0.71101E+01   0.16480E+01
   0.71101E+01   0.16481E+01
   0.71101E+01   0.16480E+01
   0.71101E+01   0.16479E+01
   0.71101E+01   0.16478E+01
   0.71101E+01   0.16477E+01
   0.71101E+01   0.16477E+01
   0.71101E+01   0.16476E+01
   0.71101E+01   0.16476E+01
   0.71101E+01   0.16475E+01
   0.71101E+01   0.16474E+01
   0.71101E+01   0.16473E+01
   0.71101E+01   0.16473E+01
   0.71101E+01   0.16473E+01
   0.71101E+01   0.16473E+01
   0.71101E+01   0.16472E+01
   0.71101E+01   0.16472E+01
   0.71101E+01   0.16471E+01
   0.71101E+01   0.16470E+01
   0.71101E+01   0.16469E+01
   0.71101E+01   0.16468E+01
   0.71101E+01   0.16467E+01
   0.71001E+01   0.16466E+01
   0.71001E+01   0.16465E+01
   0.71001E+01   0.16464E+01
   0.71001E+01   0.16463E+01
   0.71001E+01   0.16462E+01
   0.71001E+01   0.16462E+01
   0.71001E+01   0.16461E+01
   0.71001E+01   0.16460E+01
   0.71001E+01   0.16460E+01
   0.71001E+01   0.16459E+01
   0.71001E+01   0.16459E+01
   0.71001E+01   0.16458E+01
   0.71001E+01   0.16457E+01
   0.71001E+01   0.16456E+01
   0.71001E+01   0.16456E+01
   0.71001E+01   0.16457E+01
   0.71001E+01   0.16456E+01
   0.71001E+01   0.16455E+01
   0.71001E+01   0.16455E+01
   0.71001E+01   0.16454E+01
   0.70901E+01   0.16452E+01
   0.70901E+01   0.16450E+01
   0.70901E+01   0.16450E+01
   0.70901E+01   0.16450E+01
   0.70901E+01   0.16450E+01
   0.70901E+01   0.16449E+01
   0.70901E+01   0.16449E+01
   0.70901E+01   0.16449E+01
   0.70901E+01   0.16448E+01
   0.70901E+01   0.16446E+01
   0.70901E+01   0.16445E+01
   0.70901E+01   0.16445E+01
   0.70901E+01   0.16445E+01
   0.70901E+01   0.16444E+01
   0.70901E+01   0.16444E+01
   0.70901E+01   0.16444E+01
   0.70901E+01   0.16443E+01
   0.70901E+01   0.16442E+01
   0.70901E+01   0.16442E+01
   0.70901E+01   0.16441E+01
   0.70801E+01   0.16439E+01
   0.70801E+01   0.16438E+01
   0.70801E+01   0.16437E+01
   0.70801E+01   0.16437E+01
   0.70801E+01   0.16436E+01
   0.70801E+01   0.16435E+01
   0.70801E+01   0.16434E+01
   0.70801E+01   0.16434E+01
   0.70801E+01   0.16433E+01
   0.70801E+01   0.16432E+01
   0.70801E+01   0.16431E+01
   0.70801E+01   0.16431E+01
   0.70801E+01   0.16431E+01
   0.70801E+01   0.16430E+01
   0.70801E+01   0.16430E+01
   0.70801E+01   0.16428E+01
   0.70801E+01   0.16429E+01
   0.70801E+01   0.16428E+01
   0.70801E+01   0.16428E+01
   0.70801E+01   0.16427E+01
   0.70801E+01   0.16427E+01
   0.70801E+01   0.16426E+01
   0.70801E+01   0.16426E+01
   0.70801E+01   0.16426E+01
   0.70701E+01   0.16425E+01
   0.70701E+01   0.16425E+01
   0.70701E+01   0.16424E+01
   0.70701E+01   0.16424E+01
   0.70701E+01   0.16422E+01
   0.70701E+01   0.16423E+01
   0.70701E+01   0.16421E+01
   0.70701E+01   0.16420E+01
   0.70701E+01   0.16420E+01
   0.70701E+01   0.16417E+01
   0.70701E+01   0.16417E+01
   0.70701E+01   0.16417E+01
   0.70701E+01   0.16415E+01
   0.70701E+01   0.16414E+01
   0.70701E+01   0.16412E+01
   0.70701E+01   0.16414E+01
   0.70701E+01   0.16414E+01
   0.70701E+01   0.16413E+01
   0.70701E+01   0.16413E+01
   0.70701E+01   0.16414E+01
   0.70601E+01   0.16412E+01
   0.70601E+01   0.16411E+01
   0.70601E+01   0.16409E+01
   0.70601E+01   0.16407E+01
   0.70601E+01   0.16408E+01
   0.70601E+01   0.16408E+01
   0.70601E+01   0.16407E+01
   0.70601E+01   0.16406E+01
   0.70601E+01   0.16405E+01
   0.70601E+01   0.16404E+01
   0.70601E+01   0.16403E+01
   0.70601E+01   0.16403E+01
   0.70601E+01   0.16403E+01
   0.70601E+01   0.16403E+01
   0.70601E+01   0.16401E+01
   0.70601E+01   0.16401E+01
   0.70601E+01   0.16401E+01
   0.70601E+01   0.16401E+01
   0.70601E+01   0.16401E+01
   0.70601E+01   0.16400E+01
   0.70601E+01   0.16400E+01
   0.70601E+01   0.16399E+01
   0.70501E+01   0.16398E+01
   0.70501E+01   0.16396E+01
   0.70501E+01   0.16394E+01
   0.70501E+01   0.16393E+01
   0.70501E+01   0.16392E+01
   0.70501E+01   0.16392E+01
   0.70501E+01   0.16390E+01
   0.70501E+01   0.16391E+01
   0.70501E+01   0.16390E+01
   0.70501E+01   0.16390E+01
   0.70501E+01   0.16389E+01
   0.70501E+01   0.16389E+01
   0.70501E+01   0.16388E+01
   0.70501E+01   0.16388E+01
   0.70501E+01   0.16388E+01
   0.70501E+01   0.16387E+01
   0.70501E+01   0.16386E+01
   0.70501E+01   0.16385E+01
   0.70501E+01   0.16384E+01
   0.70501E+01   0.16383E+01
   0.70401E+01   0.16383E+01
   0.70401E+01   0.16382E+01
   0.70401E+01   0.16381E+01
   0.70401E+01   0.16380E+01
   0.70401E+01   0.16379E+01
   0.70401E+01   0.16379E+01
   0.70401E+01   0.16379E+01
   0.70401E+01   0.16378E+01
   0.70401E+01   0.16377E+01
   0.70401E+01   0.16377E+01
   0.70401E+01   0.16378E+01
   0.70401E+01   0.16378E+01
   0.70401E+01   0.16378E+01
   0.70401E+01   0.16376E+01
   0.70401E+01   0.16375E+01
   0.70401E+01   0.16375E+01
   0.70401E+01   0.16374E+01
   0.70401E+01   0.16374E+01
   0.70401E+01   0.16374E+01
   0.70401E+01   0.16372E+01
   0.70401E+01   0.16371E+01
   0.70401E+01   0.16370E+01
   0.70301E+01   0.16369E+01
   0.70301E+01   0.16368E+01
   0.70301E+01   0.16367E+01
   0.70301E+01   0.16365E+01
   0.70301E+01   0.16365E+01
   0.70301E+01   0.16364E+01
   0.70301E+01   0.16365E+01
   0.70301E+01   0.16365E+01
   0.70301E+01   0.16364E+01
   0.70301E+01   0.16362E+01
   0.70301E+01   0.16362E+01
   0.70301E+01   0.16362E+01
   0.70301E+01   0.16360E+01
   0.70301E+01   0.16359E+01
   0.70301E+01   0.16360E+01
   0.70301E+01   0.16359E+01
   0.70301E+01   0.16358E+01
   0.70301E+01   0.16358E+01
   0.70301E+01   0.16356E+01
   0.70301E+01   0.16356E+01
   0.70201E+01   0.16356E+01
   0.70201E+01   0.16357E+01
   0.70201E+01   0.16356E+01
   0.70201E+01   0.16355E+01
   0.70201E+01   0.16354E+01
   0.70201E+01   0.16354E+01
   0.70201E+01   0.16353E+01
   0.70201E+01   0.16353E+01
   0.70201E+01   0.16352E+01
   0.70201E+01   0.16351E+01
   0.70201E+01   0.16350E+01
   0.70201E+01   0.16350E+01
   0.70201E+01   0.16349E+01
   0.70201E+01   0.16349E+01
   0.70201E+01   0.16347E+01
   0.70201E+01   0.16348E+01
   0.70201E+01   0.16346E+01
   0.70201E+01   0.16346E+01
   0.70201E+01   0.16345E+01
   0.70201E+01   0.16344E+01
   0.70201E+01   0.16342E+01
   0.70201E+01   0.16342E+01
   0.70201E+01   0.16342E+01
   0.70101E+01   0.16341E+01
   0.70101E+01   0.16340E+01
   0.70101E+01   0.16339E+01
   0.70101E+01   0.16339E+01
   0.70101E+01   0.16337E+01
   0.70101E+01   0.16336E+01
   0.70101E+01   0.16335E+01
   0.70101E+01   0.16335E+01
   0.70101E+01   0.16334E+01
   0.70101E+01   0.16333E+01
   0.70101E+01   0.16333E+01
   0.70101E+01   0.16332E+01
   0.70101E+01   0.16331E+01
   0.70101E+01   0.16330E+01
   0.70101E+01   0.16330E+01
   0.70101E+01   0.16329E+01
   0.70101E+01   0.16329E+01
   0.70101E+01   0.16328E+01
   0.70101E+01   0.16328E+01
   0.70101E+01   0.16328E+01
   0.70101E+01   0.16328E+01
   0.70101E+01   0.16326E+01
   0.70001E+01   0.16325E+01
   0.70001E+01   0.16324E+01
   0.70001E+01   0.16324E+01
   0.70001E+01   0.16323E+01
   0.70001E+01   0.16322E+01
   0.70001E+01   0.16321E+01
   0.70001E+01   0.16321E+01
   0.70001E+01   0.16319E+01
   0.70001E+01   0.16318E+01
   0.70001E+01   0.16318E+01
   0.70001E+01   0.16318E+01
   0.70001E+01   0.16316E+01
   0.70001E+01   0.16316E+01
   0.70001E+01   0.16315E+01
   0.70001E+01   0.16314E+01
   0.70001E+01   0.16313E+01
   0.70001E+01   0.16312E+01
   0.70001E+01   0.16312E+01
   0.70001E+01   0.16312E+01
   0.70001E+01   0.16311E+01
   0.69901E+01   0.16311E+01
   0.69901E+01   0.16310E+01
   0.69901E+01   0.16309E+01
   0.69901E+01   0.16308E+01
   0.69901E+01   0.16307E+01
   0.69901E+01   0.16307E+01
   0.69901E+01   0.16308E+01
   0.69901E+01   0.16307E+01
   0.69901E+01   0.16307E+01
   0.69901E+01   0.16306E+01
   0.69901E+01   0.16306E+01
   0.69901E+01   0.16305E+01
   0.69901E+01   0.16304E+01
   0.69901E+01   0.16303E+01
   0.69901E+01   0.16302E+01
   0.69901E+01   0.16302E+01
   0.69901E+01   0.16302E+01
   0.69901E+01   0.16301E+01
   0.69901E+01   0.16299E+01
   0.69901E+01   0.16298E+01
   0.69901E+01   0.16299E+01
   0.69901E+01   0.16299E+01
   0.69901E+01   0.16299E+01
   0.69801E+01   0.16297E+01
   0.69801E+01   0.16297E+01
   0.69801E+01   0.16295E+01
   0.69801E+01   0.16294E+01
   0.69801E+01   0.16292E+01
   0.69801E+01   0.16293E+01
   0.69801E+01   0.16291E+01
   0.69801E+01   0.16291E+01
   0.69801E+01   0.16291E+01
   0.69801E+01   0.16289E+01
   0.69801E+01   0.16287E+01
   0.69801E+01   0.16287E+01
   0.69801E+01   0.16287E+01
   0.69801E+01   0.16288E+01
   0.69801E+01   0.16288E+01
   0.69801E+01   0.16286E+01
   0.69801E+01   0.16286E+01
   0.69801E+01   0.16285E+01
   0.69801E+01   0.16285E+01
   0.69801E+01   0.16284E+01
   0.69801E+01   0.16284E+01
   0.69801E+01   0.16283E+01
   0.69701E+01   0.16281E+01
   0.69701E+01   0.16280E+01
   0.69701E+01   0.16278E+01
   0.69701E+01   0.16278E+01
   0.69701E+01   0.16277E+01
   0.69701E+01   0.16277E+01
   0.69701E+01   0.16276E+01
   0.69701E+01   0.16276E+01
   0.69701E+01   0.16275E+01
   0.69701E+01   0.16275E+01
   0.69701E+01   0.16275E+01
   0.69701E+01   0.16274E+01
   0.69701E+01   0.16274E+01
   0.69701E+01   0.16273E+01
   0.69701E+01   0.16273E+01
   0.69701E+01   0.16272E+01
   0.69701E+01   0.16271E+01
   0.69701E+01   0.16270E+01
   0.69701E+01   0.16270E+01
   0.69701E+01   0.16269E+01
   0.69701E+01   0.16267E+01
   0.69601E+01   0.16265E+01
   0.69601E+01   0.16264E+01
   0.69601E+01   0.16264E+01
   0.69601E+01   0.16263E+01
   0.69601E+01   0.16263E+01
   0.69601E+01   0.16261E+01
   0.69601E+01   0.16261E+01
   0.69601E+01   0.16261E+01
   0.69601E+01   0.16260E+01
   0.69601E+01   0.16260E+01
   0.69601E+01   0.16260E+01
   0.69601E+01   0.16259E+01
   0.69601E+01   0.16259E+01
   0.69601E+01   0.16258E+01
   0.69601E+01   0.16256E+01
   0.69601E+01   0.16256E+01
   0.69601E+01   0.16255E+01
   0.69601E+01   0.16255E+01
   0.69601E+01   0.16255E+01
   0.69601E+01   0.16254E+01
   0.69601E+01   0.16253E+01
   0.69601E+01   0.16252E+01
   0.69501E+01   0.16252E+01
   0.69501E+01   0.16251E+01
   0.69501E+01   0.16250E+01
   0.69501E+01   0.16249E+01
   0.69501E+01   0.16249E+01
   0.69501E+01   0.16248E+01
   0.69501E+01   0.16249E+01
   0.69501E+01   0.16249E+01
   0.69501E+01   0.16247E+01
   0.69501E+01   0.16246E+01
   0.69501E+01   0.16244E+01
   0.69501E+01   0.16245E+01
   0.69501E+01   0.16246E+01
   0.69501E+01   0.16243E+01
   0.69501E+01   0.16242E+01
   0.69501E+01   0.16242E+01
   0.69501E+01   0.16243E+01
   0.69501E+01   0.16240E+01
   0.69501E+01   0.16240E+01
   0.69501E+01   0.16240E+01
   0.69501E+01   0.16240E+01
   0.69501E+01   0.16238E+01
   0.69501E+01   0.16238E+01
   0.69501E+01   0.16237E+01
   0.69501E+01   0.16237E+01
   0.69501E+01   0.16237E+01
   0.69401E+01   0.16236E+01
   0.69401E+01   0.16235E+01
   0.69401E+01   0.16232E+01
   0.69401E+01   0.16233E+01
   0.69401E+01   0.16232E+01
   0.69401E+01   0.16230E+01
   0.69401E+01   0.16232E+01
   0.69401E+01   0.16230E+01
   0.69401E+01   0.16229E+01
   0.69401E+01   0.16229E+01
   0.69401E+01   0.16229E+01
   0.69401E+01   0.16228E+01
   0.69401E+01   0.16227E+01
   0.69401E+01   0.16226E+01
   0.69401E+01   0.16224E+01
   0.69401E+01   0.16224E+01
   0.69401E+01   0.16223E+01
   0.69401E+01   0.16222E+01
   0.69401E+01   0.16221E+01
   0.69301E+01   0.16221E+01
   0.69301E+01   0.16220E+01
   0.69301E+01   0.16220E+01
   0.69301E+01   0.16219E+01
   0.69301E+01   0.16219E+01
   0.69301E+01   0.16219E+01
   0.69301E+01   0.16218E+01
   0.69301E+01   0.16216E+01
   0.69301E+01   0.16214E+01
   0.69301E+01   0.16213E+01
   0.69301E+01   0.16213E+01
   0.69301E+01   0.16213E+01
   0.69301E+01   0.16211E+01
   0.69301E+01   0.16211E+01
   0.69301E+01   0.16211E+01
   0.69301E+01   0.16210E+01
   0.69301E+01   0.16209E+01
   0.69301E+01   0.16209E+01
   0.69301E+01   0.16208E+01
   0.69301E+01   0.16206E+01
   0.69301E+01   0.16205E+01
   0.69201E+01   0.16204E+01
   0.69201E+01   0.16204E+01
   0.69201E+01   0.16203E+01
   0.69201E+01   0.16203E+01
   0.69201E+01   0.16203E+01
   0.69201E+01   0.16202E+01
   0.69201E+01   0.16202E+01
   0.69201E+01   0.16201E+01
   0.69201E+01   0.16201E+01
   0.69201E+01   0.16200E+01
   0.69201E+01   0.16199E+01
   0.69201E+01   0.16198E+01
   0.69201E+01   0.16197E+01
   0.69201E+01   0.16196E+01
   0.69201E+01   0.16196E+01
   0.69201E+01   0.16195E+01
   0.69201E+01   0.16194E+01
   0.69201E+01   0.16194E+01
   0.69201E+01   0.16194E+01
   0.69201E+01   0.16194E+01
   0.69201E+01   0.16193E+01
   0.69201E+01   0.16191E+01
   0.69201E+01   0.16190E+01
   0.69201E+01   0.16190E+01
   0.69101E+01   0.16188E+01
   0.69101E+01   0.16188E+01
   0.69101E+01   0.16188E+01
   0.69101E+01   0.16186E+01
   0.69101E+01   0.16187E+01
   0.69101E+01   0.16188E+01
   0.69101E+01   0.16187E+01
   0.69101E+01   0.16187E+01
   0.69101E+01   0.16188E+01
   0.69101E+01   0.16185E+01
   0.69101E+01   0.16184E+01
   0.69101E+01   0.16182E+01
   0.69101E+01   0.16181E+01
   0.69101E+01   0.16179E+01
   0.69101E+01   0.16178E+01
   0.69101E+01   0.16178E+01
   0.69101E+01   0.16177E+01
   0.69101E+01   0.16176E+01
   0.69101E+01   0.16175E+01
   0.69101E+01   0.16174E+01
   0.69101E+01   0.16174E+01
   0.69101E+01   0.16173E+01
   0.69001E+01   0.16173E+01
   0.69001E+01   0.16172E+01
   0.69101E+01   0.16173E+01
   0.69001E+01   0.16172E+01
   0.69001E+01   0.16171E+01
   0.69001E+01   0.16170E+01
   0.69001E+01   0.16170E+01
   0.69001E+01   0.16169E+01
   0.69001E+01   0.16169E+01
   0.69001E+01   0.16168E+01
   0.69001E+01   0.16167E+01
   0.69001E+01   0.16166E+01
   0.69001E+01   0.16166E+01
   0.69001E+01   0.16165E+01
   0.69001E+01   0.16165E+01
   0.69001E+01   0.16164E+01
   0.69001E+01   0.16164E+01
   0.69001E+01   0.16162E+01
   0.69001E+01   0.16162E+01
   0.69001E+01   0.16162E+01
   0.69001E+01   0.16160E+01
   0.69001E+01   0.16159E+01
   0.69001E+01   0.16159E+01
   0.68901E+01   0.16158E+01
   0.68901E+01   0.16158E+01
   0.68901E+01   0.16156E+01
   0.68901E+01   0.16155E+01
   0.68901E+01   0.16156E+01
   0.68901E+01   0.16154E+01
   0.68901E+01   0.16153E+01
   0.68901E+01   0.16152E+01
   0.68901E+01   0.16152E+01
   0.68901E+01   0.16150E+01
   0.68901E+01   0.16150E+01
   0.68901E+01   0.16150E+01
   0.68901E+01   0.16149E+01
   0.68901E+01   0.16147E+01
   0.68901E+01   0.16147E+01
   0.68901E+01   0.16146E+01
   0.68901E+01   0.16147E+01
   0.68901E+01   0.16145E+01
   0.68901E+01   0.16145E+01
   0.68901E+01   0.16144E+01
   0.68901E+01   0.16143E+01
   0.68901E+01   0.16142E+01
   0.68801E+01   0.16142E+01
   0.68801E+01   0.16141E+01
   0.68801E+01   0.16140E+01
   0.68801E+01   0.16141E+01
   0.68801E+01   0.16141E+01
   0.68801E+01   0.16140E+01
   0.68801E+01   0.16139E+01
   0.68801E+01   0.16139E+01
   0.68801E+01   0.16138E+01
   0.68801E+01   0.16138E+01
   0.68801E+01   0.16138E+01
   0.68801E+01   0.16136E+01
   0.68801E+01   0.16138E+01
   0.68801E+01   0.16137E+01
   0.68801E+01   0.16134E+01
   0.68801E+01   0.16135E+01
   0.68801E+01   0.16134E+01
   0.68801E+01   0.16133E+01
   0.68801E+01   0.16132E+01
   0.68801E+01   0.16131E+01
   0.68801E+01   0.16130E+01
   0.68801E+01   0.16129E+01
   0.68801E+01   0.16128E+01
   0.68801E+01   0.16128E+01
   0.68701E+01   0.16128E+01
   0.68701E+01   0.16128E+01
   0.68701E+01   0.16127E+01
   0.68701E+01   0.16126E+01
   0.68701E+01   0.16126E+01
   0.68701E+01   0.16124E+01
   0.68701E+01   0.16123E+01
   0.68701E+01   0.16121E+01
   0.68701E+01   0.16120E+01
   0.68701E+01   0.16120E+01
   0.68701E+01   0.16120E+01
   0.68701E+01   0.16120E+01
   0.68701E+01   0.16118E+01
   0.68701E+01   0.16117E+01
   0.68701E+01   0.16116E+01
   0.68701E+01   0.16115E+01
   0.68701E+01   0.16115E+01
   0.68701E+01   0.16114E+01
   0.68701E+01   0.16113E+01
   0.68701E+01   0.16112E+01
   0.68701E+01   0.16112E+01
   0.68701E+01   0.16111E+01
   0.68601E+01   0.16111E+01
   0.68601E+01   0.16111E+01
   0.68601E+01   0.16110E+01
   0.68601E+01   0.16109E+01
   0.68601E+01   0.16108E+01
   0.68601E+01   0.16107E+01
   0.68601E+01   0.16106E+01
   0.68601E+01   0.16105E+01
   0.68601E+01   0.16104E+01
   0.68601E+01   0.16104E+01
   0.68601E+01   0.16105E+01
   0.68601E+01   0.16104E+01
   0.68601E+01   0.16101E+01
   0.68601E+01   0.16099E+01
   0.68601E+01   0.16100E+01
   0.68601E+01   0.16099E+01
   0.68601E+01   0.16099E+01
   0.68601E+01   0.16097E+01
   0.68601E+01   0.16097E+01
   0.68601E+01   0.16096E+01
   0.68501E+01   0.16095E+01
   0.68501E+01   0.16094E+01
   0.68501E+01   0.16093E+01
   0.68501E+01   0.16093E+01
   0.68501E+01   0.16092E+01
   0.68501E+01   0.16090E+01
   0.68501E+01   0.16089E+01
   0.68501E+01   0.16089E+01
   0.68501E+01   0.16088E+01
   0.68501E+01   0.16088E+01
   0.68501E+01   0.16087E+01
   0.68501E+01   0.16087E+01
   0.68501E+01   0.16086E+01
   0.68501E+01   0.16086E+01
   0.68501E+01   0.16086E+01
   0.68501E+01   0.16085E+01
   0.68501E+01   0.16085E+01
   0.68501E+01   0.16085E+01
   0.68501E+01   0.16084E+01
   0.68501E+01   0.16083E+01
   0.68501E+01   0.16082E+01
   0.68501E+01   0.16082E+01
   0.68501E+01   0.16081E+01
   0.68501E+01   0.16080E+01
   0.68501E+01   0.16080E+01
   0.68501E+01   0.16079E+01
   0.68501E+01   0.16079E+01
   0.68401E+01   0.16077E+01
   0.68401E+01   0.16077E+01
   0.68401E+01   0.16077E+01
   0.68401E+01   0.16075E+01
   0.68401E+01   0.16074E+01
   0.68401E+01   0.16074E+01
   0.68401E+01   0.16074E+01
   0.68401E+01   0.16073E+01
   0.68401E+01   0.16072E+01
   0.68401E+01   0.16072E+01
   0.68401E+01   0.16071E+01
   0.68401E+01   0.16069E+01
   0.68401E+01   0.16068E+01
   0.68401E+01   0.16068E+01
   0.68401E+01   0.16068E+01
   0.68401E+01   0.16067E+01
   0.68401E+01   0.16066E+01
   0.68401E+01   0.16065E+01
   0.68401E+01   0.16063E+01
   0.68301E+01   0.16062E+01
   0.68301E+01   0.16063E+01
   0.68301E+01   0.16061E+01
   0.68301E+01   0.16060E+01
   0.68301E+01   0.16060E+01
   0.68301E+01   0.16060E+01
   0.68301E+01   0.16059E+01
   0.68301E+01   0.16057E+01
   0.68301E+01   0.16057E+01
   0.68301E+01   0.16056E+01
   0.68301E+01   0.16055E+01
   0.68301E+01   0.16055E+01
   0.68301E+01   0.16054E+01
   0.68301E+01   0.16053E+01
   0.68301E+01   0.16053E+01
   0.68301E+01   0.16053E+01
   0.68301E+01   0.16051E+01
   0.68301E+01   0.16051E+01
   0.68301E+01   0.16050E+01
   0.68301E+01   0.16050E+01
   0.68301E+01   0.16050E+01
   0.68301E+01   0.16049E+01
   0.68301E+01   0.16049E+01
   0.68301E+01   0.16048E+01
   0.68301E+01   0.16048E+01
   0.68201E+01   0.16046E+01
   0.68201E+01   0.16046E+01
   0.68201E+01   0.16045E+01
   0.68201E+01   0.16044E+01
   0.68201E+01   0.16042E+01
   0.68201E+01   0.16042E+01
   0.68201E+01   0.16041E+01
   0.68201E+01   0.16041E+01
   0.68201E+01   0.16041E+01
   0.68201E+01   0.16040E+01
   0.68201E+01   0.16039E+01
   0.68201E+01   0.16039E+01
   0.68201E+01   0.16038E+01
   0.68201E+01   0.16036E+01
   0.68201E+01   0.16035E+01
   0.68201E+01   0.16034E+01
   0.68201E+01   0.16034E+01
   0.68201E+01   0.16034E+01
   0.68201E+01   0.16033E+01
   0.68201E+01   0.16032E+01
   0.68201E+01   0.16031E+01
   0.68201E+01   0.16031E+01
   0.68201E+01   0.16030E+01
   0.68101E+01   0.16030E+01
   0.68101E+01   0.16029E+01
   0.68101E+01   0.16029E+01
   0.68101E+01   0.16029E+01
   0.68101E+01   0.16027E+01
   0.68101E+01   0.16026E+01
   0.68101E+01   0.16025E+01
   0.68101E+01   0.16025E+01
   0.68101E+01   0.16024E+01
   0.68101E+01   0.16023E+01
   0.68101E+01   0.16023E+01
   0.68101E+01   0.16022E+01
   0.68101E+01   0.16021E+01
   0.68101E+01   0.16022E+01
   0.68101E+01   0.16020E+01
   0.68101E+01   0.16019E+01
   0.68101E+01   0.16018E+01
   0.68101E+01   0.16017E+01
   0.68101E+01   0.16017E+01
   0.68101E+01   0.16017E+01
   0.68101E+01   0.16016E+01
   0.68101E+01   0.16015E+01
   0.68001E+01   0.16015E+01
   0.68001E+01   0.16013E+01
   0.68001E+01   0.16013E+01
   0.68001E+01   0.16012E+01
   0.68001E+01   0.16011E+01
   0.68001E+01   0.16010E+01
   0.68001E+01   0.16009E+01
   0.68001E+01   0.16008E+01
   0.68001E+01   0.16007E+01
   0.68001E+01   0.16006E+01
   0.68001E+01   0.16005E+01
   0.68001E+01   0.16005E+01
   0.68001E+01   0.16003E+01
   0.68001E+01   0.16002E+01
   0.68001E+01   0.16002E+01
   0.68001E+01   0.16001E+01
   0.68001E+01   0.16001E+01
   0.68001E+01   0.16000E+01
   0.68001E+01   0.15999E+01
   0.68001E+01   0.15997E+01
   0.68001E+01   0.15997E+01
   0.68001E+01   0.15997E+01
   0.67901E+01   0.15995E+01
   0.67901E+01   0.15995E+01
   0.67901E+01   0.15995E+01
   0.67901E+01   0.15995E+01
   0.67901E+01   0.15995E+01
   0.67901E+01   0.15994E+01
   0.67901E+01   0.15993E+01
   0.67901E+01   0.15992E+01
   0.67901E+01   0.15991E+01
   0.67901E+01   0.15990E+01
   0.67901E+01   0.15989E+01
   0.67901E+01   0.15989E+01
   0.67901E+01   0.15988E+01
   0.67901E+01   0.15987E+01
   0.67901E+01   0.15987E+01
   0.67901E+01   0.15986E+01
   0.67901E+01   0.15986E+01
   0.67901E+01   0.15986E+01
   0.67901E+01   0.15986E+01
   0.67901E+01   0.15986E+01
   0.67901E+01   0.15986E+01
   0.67901E+01   0.15985E+01
   0.67901E+01   0.15984E+01
   0.67901E+01   0.15983E+01
   0.67901E+01   0.15982E+01
   0.67901E+01   0.15980E+01
   0.67901E+01   0.15980E+01
   0.67801E+01   0.15978E+01
   0.67801E+01   0.15979E+01
   0.67801E+01   0.15978E+01
   0.67801E+01   0.15977E+01
   0.67801E+01   0.15976E+01
   0.67801E+01   0.15975E+01
   0.67801E+01   0.15975E+01
   0.67801E+01   0.15974E+01
   0.67801E+01   0.15972E+01
   0.67801E+01   0.15972E+01
   0.67801E+01   0.15971E+01
   0.67801E+01   0.15970E+01
   0.67801E+01   0.15969E+01
   0.67801E+01   0.15969E+01
   0.67801E+01   0.15967E+01
   0.67801E+01   0.15967E+01
   0.67801E+01   0.15966E+01
   0.67801E+01   0.15964E+01
   0.67801E+01   0.15963E+01
   0.67801E+01   0.15963E+01
   0.67801E+01   0.15962E+01
   0.67801E+01   0.15961E+01
   0.67801E+01   0.15961E+01
   0.67701E+01   0.15960E+01
   0.67701E+01   0.15959E+01
   0.67701E+01   0.15958E+01
   0.67701E+01   0.15958E+01
   0.67701E+01   0.15958E+01
   0.67701E+01   0.15957E+01
   0.67701E+01   0.15956E+01
   0.67701E+01   0.15956E+01
   0.67701E+01   0.15956E+01
   0.67701E+01   0.15956E+01
   0.67701E+01   0.15955E+01
   0.67701E+01   0.15955E+01
   0.67701E+01   0.15954E+01
   0.67701E+01   0.15954E+01
   0.67701E+01   0.15952E+01
   0.67701E+01   0.15952E+01
   0.67701E+01   0.15950E+01
   0.67701E+01   0.15949E+01
   0.67701E+01   0.15949E+01
   0.67701E+01   0.15947E+01
   0.67701E+01   0.15946E+01
   0.67601E+01   0.15945E+01
   0.67601E+01   0.15945E+01
   0.67601E+01   0.15944E+01
   0.67601E+01   0.15944E+01
   0.67601E+01   0.15944E+01
   0.67601E+01   0.15944E+01
   0.67601E+01   0.15943E+01
   0.67601E+01   0.15943E+01
   0.67601E+01   0.15943E+01
   0.67601E+01   0.15942E+01
   0.67601E+01   0.15939E+01
   0.67601E+01   0.15938E+01
   0.67601E+01   0.15937E+01
   0.67601E+01   0.15936E+01
   0.67601E+01   0.15935E+01
   0.67601E+01   0.15934E+01
   0.67601E+01   0.15934E+01
   0.67601E+01   0.15934E+01
   0.67601E+01   0.15933E+01
   0.67601E+01   0.15932E+01
   0.67601E+01   0.15932E+01
   0.67601E+01   0.15932E+01
   0.67601E+01   0.15932E+01
   0.67601E+01   0.15929E+01
   0.67601E+01   0.15930E+01
   0.67501E+01   0.15929E+01
   0.67501E+01   0.15929E+01
   0.67501E+01   0.15928E+01
   0.67501E+01   0.15927E+01
   0.67501E+01   0.15927E+01
   0.67501E+01   0.15926E+01
   0.67501E+01   0.15924E+01
   0.67501E+01   0.15923E+01
   0.67501E+01   0.15922E+01
   0.67501E+01   0.15922E+01
   0.67501E+01   0.15921E+01
   0.67501E+01   0.15920E+01
   0.67501E+01   0.15920E+01
   0.67501E+01   0.15918E+01
   0.67501E+01   0.15918E+01
   0.67501E+01   0.15916E+01
   0.67501E+01   0.15916E+01
   0.67501E+01   0.15915E+01
   0.67501E+01   0.15915E+01
   0.67501E+01   0.15914E+01
   0.67501E+01   0.15913E+01
   0.67501E+01   0.15911E+01
   0.67501E+01   0.15911E+01
   0.67401E+01   0.15911E+01
   0.67401E+01   0.15910E+01
   0.67401E+01   0.15909E+01
   0.67401E+01   0.15908E+01
   0.67401E+01   0.15906E+01
   0.67401E+01   0.15906E+01
   0.67401E+01   0.15905E+01
   0.67401E+01   0.15904E+01
   0.67401E+01   0.15904E+01
   0.67401E+01   0.15903E+01
   0.67401E+01   0.15902E+01
   0.67401E+01   0.15901E+01
   0.67401E+01   0.15900E+01
   0.67401E+01   0.15900E+01
   0.67401E+01   0.15899E+01
   0.67401E+01   0.15898E+01
   0.67401E+01   0.15898E+01
   0.67401E+01   0.15898E+01
   0.67401E+01   0.15898E+01
   0.67401E+01   0.15898E+01
   0.67401E+01   0.15895E+01
   0.67401E+01   0.15895E+01
   0.67401E+01   0.15894E+01
   0.67401E+01   0.15893E+01
   0.67301E+01   0.15892E+01
   0.67301E+01   0.15891E+01
   0.67301E+01   0.15890E+01
   0.67301E+01   0.15890E+01
   0.67301E+01   0.15889E+01
   0.67301E+01   0.15889E+01
   0.67301E+01   0.15889E+01
   0.67301E+01   0.15889E+01
   0.67301E+01   0.15888E+01
   0.67301E+01   0.15888E+01
   0.67301E+01   0.15887E+01
   0.67301E+01   0.15888E+01
   0.67301E+01   0.15885E+01
   0.67301E+01   0.15885E+01
   0.67301E+01   0.15882E+01
   0.67301E+01   0.15882E+01
   0.67301E+01   0.15882E+01
   0.67301E+01   0.15882E+01
   0.67301E+01   0.15880E+01
   0.67301E+01   0.15879E+01
   0.67301E+01   0.15879E+01
   0.67201E+01   0.15877E+01
   0.67201E+01   0.15876E+01
   0.67201E+01   0.15875E+01
   0.67301E+01   0.15875E+01
   0.67201E+01   0.15874E+01
   0.67201E+01   0.15874E+01
   0.67201E+01   0.15874E+01
   0.67201E+01   0.15873E+01
   0.67201E+01   0.15873E+01
   0.67201E+01   0.15872E+01
   0.67201E+01   0.15871E+01
   0.67201E+01   0.15870E+01
   0.67201E+01   0.15868E+01
   0.67201E+01   0.15867E+01
   0.67201E+01   0.15867E+01
   0.67201E+01   0.15867E+01
   0.67201E+01   0.15866E+01
   0.67201E+01   0.15865E+01
   0.67201E+01   0.15864E+01
   0.67201E+01   0.15863E+01
   0.67201E+01   0.15861E+01
   0.67201E+01   0.15861E+01
   0.67201E+01   0.15861E+01
   0.67201E+01   0.15859E+01
   0.67201E+01   0.15860E+01
   0.67201E+01   0.15859E+01
   0.67201E+01   0.15858E+01
   0.67101E+01   0.15858E+01
   0.67101E+01   0.15857E+01
   0.67101E+01   0.15857E+01
   0.67101E+01   0.15856E+01
   0.67101E+01   0.15855E+01
   0.67101E+01   0.15855E+01
   0.67101E+01   0.15855E+01
   0.67101E+01   0.15855E+01
   0.67101E+01   0.15854E+01
   0.67101E+01   0.15853E+01
   0.67101E+01   0.15853E+01
   0.67101E+01   0.15852E+01
   0.67101E+01   0.15851E+01
   0.67101E+01   0.15850E+01
   0.67101E+01   0.15849E+01
   0.67101E+01   0.15849E+01
   0.67101E+01   0.15848E+01
   0.67101E+01   0.15847E+01
   0.67101E+01   0.15847E+01
   0.67101E+01   0.15846E+01
   0.67101E+01   0.15845E+01
   0.67101E+01   0.15844E+01
   0.67101E+01   0.15844E+01
   0.67101E+01   0.15843E+01
   0.67101E+01   0.15843E+01
   0.67001E+01   0.15842E+01
   0.67001E+01   0.15841E+01
   0.67001E+01   0.15840E+01
   0.67001E+01   0.15839E+01
   0.67001E+01   0.15837E+01
   0.67001E+01   0.15835E+01
   0.67001E+01   0.15835E+01
   0.67001E+01   0.15835E+01
   0.67001E+01   0.15834E+01
   0.67001E+01   0.15833E+01
   0.67001E+01   0.15831E+01
   0.67001E+01   0.15831E+01
   0.67001E+01   0.15830E+01
   0.67001E+01   0.15829E+01
   0.67001E+01   0.15828E+01
   0.67001E+01   0.15828E+01
   0.67001E+01   0.15827E+01
   0.67001E+01   0.15826E+01
   0.67001E+01   0.15828E+01
   0.67001E+01   0.15826E+01
   0.66901E+01   0.15825E+01
   0.66901E+01   0.15824E+01
   0.66901E+01   0.15822E+01
   0.66901E+01   0.15822E+01
   0.66901E+01   0.15821E+01
   0.66901E+01   0.15820E+01
   0.66901E+01   0.15820E+01
   0.66901E+01   0.15820E+01
   0.66901E+01   0.15819E+01
   0.66901E+01   0.15818E+01
   0.66901E+01   0.15818E+01
   0.66901E+01   0.15818E+01
   0.66901E+01   0.15816E+01
   0.66901E+01   0.15816E+01
   0.66901E+01   0.15815E+01
   0.66901E+01   0.15815E+01
   0.66901E+01   0.15814E+01
   0.66901E+01   0.15813E+01
   0.66901E+01   0.15812E+01
   0.66901E+01   0.15811E+01
   0.66901E+01   0.15811E+01
   0.66901E+01   0.15808E+01
   0.66901E+01   0.15806E+01
   0.66901E+01   0.15807E+01
   0.66901E+01   0.15806E+01
   0.66801E+01   0.15805E+01
   0.66801E+01   0.15804E+01
   0.66801E+01   0.15804E+01
   0.66801E+01   0.15803E+01
   0.66801E+01   0.15804E+01
   0.66801E+01   0.15803E+01
   0.66801E+01   0.15804E+01
   0.66801E+01   0.15802E+01
   0.66801E+01   0.15800E+01
   0.66801E+01   0.15800E+01
   0.66801E+01   0.15800E+01
   0.66801E+01   0.15798E+01
   0.66801E+01   0.15797E+01
   0.66801E+01   0.15797E+01
   0.66801E+01   0.15796E+01
   0.66801E+01   0.15795E+01
   0.66801E+01   0.15794E+01
   0.66801E+01   0.15793E+01
   0.66801E+01   0.15791E+01
   0.66801E+01   0.15791E+01
   0.66801E+01   0.15790E+01
   0.66801E+01   0.15790E+01
   0.66801E+01   0.15789E+01
   0.66801E+01   0.15788E+01
   0.66801E+01   0.15788E+01
   0.66801E+01   0.15788E+01
   0.66801E+01   0.15787E+01
   0.66701E+01   0.15786E+01
   0.66701E+01   0.15785E+01
   0.66701E+01   0.15785E+01
   0.66701E+01   0.15785E+01
   0.66701E+01   0.15785E+01
   0.66701E+01   0.15784E+01
   0.66701E+01   0.15783E+01
   0.66701E+01   0.15783E+01
   0.66701E+01   0.15782E+01
   0.66701E+01   0.15780E+01
   0.66701E+01   0.15779E+01
   0.66701E+01   0.15777E+01
   0.66701E+01   0.15777E+01
   0.66701E+01   0.15776E+01
   0.66701E+01   0.15775E+01
   0.66701E+01   0.15775E+01
   0.66701E+01   0.15775E+01
   0.66701E+01   0.15776E+01
   0.66701E+01   0.15775E+01
   0.66701E+01   0.15772E+01
   0.66701E+01   0.15771E+01
   0.66701E+01   0.15771E+01
   0.66601E+01   0.15770E+01
   0.66601E+01   0.15770E+01
   0.66601E+01   0.15768E+01
   0.66601E+01   0.15768E+01
   0.66601E+01   0.15768E+01
   0.66601E+01   0.15767E+01
   0.66601E+01   0.15768E+01
   0.66601E+01   0.15766E+01
   0.66601E+01   0.15765E+01
   0.66601E+01   0.15765E+01
   0.66601E+01   0.15764E+01
   0.66601E+01   0.15762E+01
   0.66601E+01   0.15761E+01
   0.66601E+01   0.15762E+01
   0.66601E+01   0.15761E+01
   0.66601E+01   0.15760E+01
   0.66601E+01   0.15760E+01
   0.66601E+01   0.15759E+01
   0.66601E+01   0.15758E+01
   0.66601E+01   0.15757E+01
   0.66601E+01   0.15757E+01
   0.66601E+01   0.15756E+01
   0.66601E+01   0.15754E+01
   0.66601E+01   0.15754E+01
   0.66601E+01   0.15752E+01
   0.66501E+01   0.15751E+01
   0.66501E+01   0.15750E+01
   0.66501E+01   0.15750E+01
   0.66501E+01   0.15749E+01
   0.66501E+01   0.15748E+01
   0.66501E+01   0.15748E+01
   0.66501E+01   0.15747E+01
   0.66501E+01   0.15747E+01
   0.66501E+01   0.15746E+01
   0.66501E+01   0.15744E+01
   0.66501E+01   0.15744E+01
   0.66501E+01   0.15743E+01
   0.66501E+01   0.15743E+01
   0.66501E+01   0.15743E+01
   0.66501E+01   0.15741E+01
   0.66501E+01   0.15740E+01
   0.66501E+01   0.15739E+01
   0.66501E+01   0.15737E+01
   0.66501E+01   0.15736E+01
   0.66501E+01   0.15736E+01
   0.66501E+01   0.15735E+01
   0.66501E+01   0.15735E+01
   0.66501E+01   0.15733E+01
   0.66501E+01   0.15732E+01
   0.66501E+01   0.15732E+01
   0.66501E+01   0.15731E+01
   0.66401E+01   0.15732E+01
   0.66401E+01   0.15731E+01
   0.66401E+01   0.15731E+01
   0.66401E+01   0.15728E+01
   0.66401E+01   0.15728E+01
   0.66401E+01   0.15727E+01
   0.66401E+01   0.15726E+01
   0.66401E+01   0.15725E+01
   0.66401E+01   0.15725E+01
   0.66401E+01   0.15723E+01
   0.66401E+01   0.15723E+01
   0.66401E+01   0.15721E+01
   0.66401E+01   0.15721E+01
   0.66401E+01   0.15719E+01
   0.66401E+01   0.15721E+01
   0.66401E+01   0.15721E+01
   0.66401E+01   0.15719E+01
   0.66401E+01   0.15718E+01
   0.66401E+01   0.15717E+01
   0.66401E+01   0.15717E+01
   0.66401E+01   0.15717E+01
   0.66401E+01   0.15715E+01
   0.66401E+01   0.15714E+01
   0.66301E+01   0.15715E+01
   0.66301E+01   0.15714E+01
   0.66301E+01   0.15713E+01
   0.66301E+01   0.15712E+01
   0.66301E+01   0.15711E+01
   0.66301E+01   0.15710E+01
   0.66301E+01   0.15710E+01
   0.66301E+01   0.15709E+01
   0.66301E+01   0.15709E+01
   0.66301E+01   0.15708E+01
   0.66301E+01   0.15707E+01
   0.66301E+01   0.15707E+01
   0.66301E+01   0.15706E+01
   0.66301E+01   0.15706E+01
   0.66301E+01   0.15705E+01
   0.66301E+01   0.15704E+01
   0.66301E+01   0.15704E+01
   0.66301E+01   0.15704E+01
   0.66301E+01   0.15702E+01
   0.66301E+01   0.15702E+01
   0.66301E+01   0.15702E+01
   0.66301E+01   0.15700E+01
   0.66301E+01   0.15699E+01
   0.66301E+01   0.15697E+01
   0.66201E+01   0.15697E+01
   0.66301E+01   0.15696E+01
   0.66201E+01   0.15694E+01
   0.66201E+01   0.15694E+01
   0.66201E+01   0.15693E+01
   0.66201E+01   0.15693E+01
   0.66201E+01   0.15691E+01
   0.66201E+01   0.15690E+01
   0.66201E+01   0.15690E+01
   0.66201E+01   0.15689E+01
   0.66201E+01   0.15689E+01
   0.66201E+01   0.15689E+01
   0.66201E+01   0.15688E+01
   0.66201E+01   0.15687E+01
   0.66201E+01   0.15686E+01
   0.66201E+01   0.15686E+01
   0.66201E+01   0.15686E+01
   0.66201E+01   0.15685E+01
   0.66201E+01   0.15684E+01
   0.66201E+01   0.15683E+01
   0.66201E+01   0.15681E+01
   0.66201E+01   0.15680E+01
   0.66201E+01   0.15680E+01
   0.66201E+01   0.15680E+01
   0.66201E+01   0.15679E+01
   0.66101E+01   0.15678E+01
   0.66201E+01   0.15679E+01
   0.66101E+01   0.15677E+01
   0.66101E+01   0.15677E+01
   0.66101E+01   0.15676E+01
   0.66101E+01   0.15676E+01
   0.66101E+01   0.15675E+01
   0.66101E+01   0.15674E+01
   0.66101E+01   0.15673E+01
   0.66101E+01   0.15672E+01
   0.66101E+01   0.15671E+01
   0.66101E+01   0.15671E+01
   0.66101E+01   0.15669E+01
   0.66101E+01   0.15668E+01
   0.66101E+01   0.15667E+01
   0.66101E+01   0.15667E+01
   0.66101E+01   0.15666E+01
   0.66101E+01   0.15666E+01
   0.66101E+01   0.15663E+01
   0.66101E+01   0.15662E+01
   0.66101E+01   0.15662E+01
   0.66101E+01   0.15661E+01
   0.66101E+01   0.15661E+01
   0.66101E+01   0.15660E+01
   0.66101E+01   0.15660E+01
   0.66101E+01   0.15659E+01
   0.66101E+01   0.15659E+01
   0.66001E+01   0.15657E+01
   0.66001E+01   0.15655E+01
   0.66001E+01   0.15653E+01
   0.66001E+01   0.15652E+01
   0.66001E+01   0.15651E+01
   0.66001E+01   0.15651E+01
   0.66001E+01   0.15651E+01
   0.66001E+01   0.15649E+01
   0.66001E+01   0.15647E+01
   0.66001E+01   0.15649E+01
   0.66001E+01   0.15648E+01
   0.66001E+01   0.15648E+01
   0.66001E+01   0.15647E+01
   0.66001E+01   0.15646E+01
   0.66001E+01   0.15645E+01
   0.66001E+01   0.15645E+01
   0.66001E+01   0.15645E+01
   0.66001E+01   0.15644E+01
   0.66001E+01   0.15643E+01
   0.66001E+01   0.15644E+01
   0.66001E+01   0.15644E+01
   0.66001E+01   0.15641E+01
   0.65901E+01   0.15641E+01
   0.65901E+01   0.15640E+01
   0.65901E+01   0.15637E+01
   0.65901E+01   0.15638E+01
   0.65901E+01   0.15637E+01
   0.65901E+01   0.15636E+01
   0.65901E+01   0.15636E+01
   0.65901E+01   0.15635E+01
   0.65901E+01   0.15635E+01
   0.65901E+01   0.15633E+01
   0.65901E+01   0.15632E+01
   0.65901E+01   0.15632E+01
   0.65901E+01   0.15631E+01
   0.65901E+01   0.15631E+01
   0.65901E+01   0.15631E+01
   0.65901E+01   0.15631E+01
   0.65901E+01   0.15630E+01
   0.65901E+01   0.15628E+01
   0.65901E+01   0.15627E+01
   0.65901E+01   0.15627E+01
   0.65901E+01   0.15626E+01
   0.65901E+01   0.15625E+01
   0.65901E+01   0.15625E+01
   0.65901E+01   0.15624E+01
   0.65901E+01   0.15622E+01
   0.65801E+01   0.15621E+01
   0.65801E+01   0.15620E+01
   0.65801E+01   0.15619E+01
   0.65801E+01   0.15619E+01
   0.65801E+01   0.15618E+01
   0.65801E+01   0.15618E+01
   0.65801E+01   0.15617E+01
   0.65801E+01   0.15617E+01
   0.65801E+01   0.15617E+01
   0.65801E+01   0.15617E+01
   0.65801E+01   0.15615E+01
   0.65801E+01   0.15615E+01
   0.65801E+01   0.15614E+01
   0.65801E+01   0.15613E+01
   0.65801E+01   0.15611E+01
   0.65801E+01   0.15611E+01
   0.65801E+01   0.15610E+01
   0.65801E+01   0.15609E+01
   0.65801E+01   0.15609E+01
   0.65801E+01   0.15608E+01
   0.65801E+01   0.15607E+01
   0.65801E+01   0.15607E+01
   0.65801E+01   0.15606E+01
   0.65801E+01   0.15606E+01
   0.65801E+01   0.15605E+01
   0.65801E+01   0.15604E+01
   0.65701E+01   0.15603E+01
   0.65701E+01   0.15603E+01
   0.65701E+01   0.15602E+01
   0.65701E+01   0.15600E+01
   0.65701E+01   0.15599E+01
   0.65701E+01   0.15599E+01
   0.65701E+01   0.15598E+01
   0.65701E+01   0.15596E+01
   0.65701E+01   0.15596E+01
   0.65701E+01   0.15595E+01
   0.65701E+01   0.15595E+01
   0.65701E+01   0.15594E+01
   0.65701E+01   0.15592E+01
   0.65701E+01   0.15592E+01
   0.65701E+01   0.15591E+01
   0.65701E+01   0.15591E+01
   0.65701E+01   0.15590E+01
   0.65701E+01   0.15590E+01
   0.65701E+01   0.15589E+01
   0.65701E+01   0.15589E+01
   0.65701E+01   0.15587E+01
   0.65701E+01   0.15587E+01
   0.65701E+01   0.15586E+01
   0.65701E+01   0.15584E+01
   0.65701E+01   0.15584E+01
   0.65701E+01   0.15583E+01
   0.65701E+01   0.15581E+01
   0.65701E+01   0.15580E+01
   0.65601E+01   0.15581E+01
   0.65601E+01   0.15580E+01
   0.65601E+01   0.15579E+01
   0.65601E+01   0.15578E+01
   0.65601E+01   0.15578E+01
   0.65601E+01   0.15578E+01
   0.65601E+01   0.15575E+01
   0.65601E+01   0.15575E+01
   0.65601E+01   0.15575E+01
   0.65601E+01   0.15574E+01
   0.65601E+01   0.15573E+01
   0.65601E+01   0.15572E+01
   0.65601E+01   0.15572E+01
   0.65601E+01   0.15572E+01
   0.65601E+01   0.15571E+01
   0.65601E+01   0.15570E+01
   0.65601E+01   0.15567E+01
   0.65601E+01   0.15567E+01
   0.65601E+01   0.15566E+01
   0.65601E+01   0.15565E+01
   0.65601E+01   0.15565E+01
   0.65601E+01   0.15563E+01
   0.65501E+01   0.15563E+01
   0.65501E+01   0.15563E+01
   0.65501E+01   0.15563E+01
   0.65501E+01   0.15562E+01
   0.65501E+01   0.15561E+01
   0.65501E+01   0.15560E+01
   0.65501E+01   0.15559E+01
   0.65501E+01   0.15558E+01
   0.65501E+01   0.15557E+01
   0.65501E+01   0.15556E+01
   0.65501E+01   0.15556E+01
   0.65501E+01   0.15555E+01
   0.65501E+01   0.15555E+01
   0.65501E+01   0.15554E+01
   0.65501E+01   0.15554E+01
   0.65501E+01   0.15553E+01
   0.65501E+01   0.15551E+01
   0.65501E+01   0.15551E+01
   0.65501E+01   0.15550E+01
   0.65501E+01   0.15549E+01
   0.65501E+01   0.15549E+01
   0.65501E+01   0.15548E+01
   0.65501E+01   0.15548E+01
   0.65501E+01   0.15547E+01
   0.65501E+01   0.15547E+01
   0.65501E+01   0.15546E+01
   0.65401E+01   0.15545E+01
   0.65401E+01   0.15545E+01
   0.65401E+01   0.15544E+01
   0.65401E+01   0.15542E+01
   0.65401E+01   0.15542E+01
   0.65401E+01   0.15541E+01
   0.65401E+01   0.15540E+01
   0.65401E+01   0.15539E+01
   0.65401E+01   0.15538E+01
   0.65401E+01   0.15538E+01
   0.65401E+01   0.15537E+01
   0.65401E+01   0.15535E+01
   0.65401E+01   0.15535E+01
   0.65401E+01   0.15536E+01
   0.65401E+01   0.15534E+01
   0.65401E+01   0.15534E+01
   0.65401E+01   0.15532E+01
   0.65401E+01   0.15531E+01
   0.65401E+01   0.15530E+01
   0.65401E+01   0.15529E+01
   0.65401E+01   0.15529E+01
   0.65401E+01   0.15528E+01
   0.65401E+01   0.15527E+01
   0.65401E+01   0.15527E+01
   0.65401E+01   0.15527E+01
   0.65401E+01   0.15526E+01
   0.65401E+01   0.15525E+01
   0.65401E+01   0.15524E+01
   0.65401E+01   0.15523E+01
   0.65301E+01   0.15522E+01
   0.65301E+01   0.15521E+01
   0.65301E+01   0.15520E+01
   0.65301E+01   0.15519E+01
   0.65301E+01   0.15517E+01
   0.65301E+01   0.15517E+01
   0.65301E+01   0.15516E+01
   0.65301E+01   0.15515E+01
   0.65301E+01   0.15514E+01
   0.65301E+01   0.15513E+01
   0.65301E+01   0.15513E+01
   0.65301E+01   0.15512E+01
   0.65301E+01   0.15511E+01
   0.65301E+01   0.15511E+01
   0.65301E+01   0.15511E+01
   0.65301E+01   0.15511E+01
   0.65301E+01   0.15510E+01
   0.65301E+01   0.15508E+01
   0.65301E+01   0.15507E+01
   0.65301E+01   0.15506E+01
   0.65301E+01   0.15506E+01
   0.65301E+01   0.15505E+01
   0.65201E+01   0.15504E+01
   0.65201E+01   0.15504E+01
   0.65201E+01   0.15504E+01
   0.65201E+01   0.15502E+01
   0.65201E+01   0.15502E+01
   0.65201E+01   0.15502E+01
   0.65201E+01   0.15500E+01
   0.65201E+01   0.15501E+01
   0.65201E+01   0.15499E+01
   0.65201E+01   0.15497E+01
   0.65201E+01   0.15497E+01
   0.65201E+01   0.15497E+01
   0.65201E+01   0.15495E+01
   0.65201E+01   0.15494E+01
   0.65201E+01   0.15494E+01
   0.65201E+01   0.15494E+01
   0.65201E+01   0.15494E+01
   0.65201E+01   0.15493E+01
   0.65201E+01   0.15493E+01
   0.65201E+01   0.15493E+01
   0.65201E+01   0.15491E+01
   0.65201E+01   0.15489E+01
   0.65201E+01   0.15487E+01
   0.65201E+01   0.15487E+01
   0.65201E+01   0.15485E+01
   0.65101E+01   0.15484E+01
   0.65101E+01   0.15483E+01
   0.65101E+01   0.15483E+01
   0.65101E+01   0.15482E+01
   0.65101E+01   0.15481E+01
   0.65101E+01   0.15481E+01
   0.65101E+01   0.15481E+01
   0.65101E+01   0.15480E+01
   0.65101E+01   0.15479E+01
   0.65101E+01   0.15478E+01
   0.65101E+01   0.15477E+01
   0.65101E+01   0.15476E+01
   0.65101E+01   0.15476E+01
   0.65101E+01   0.15475E+01
   0.65101E+01   0.15475E+01
   0.65101E+01   0.15472E+01
   0.65101E+01   0.15471E+01
   0.65101E+01   0.15471E+01
   0.65101E+01   0.15470E+01
   0.65101E+01   0.15469E+01
   0.65101E+01   0.15469E+01
   0.65101E+01   0.15468E+01
   0.65101E+01   0.15468E+01
   0.65101E+01   0.15467E+01
   0.65101E+01   0.15467E+01
   0.65101E+01   0.15466E+01
   0.65101E+01   0.15466E+01
   0.65101E+01   0.15467E+01
   0.65001E+01   0.15467E+01
   0.65001E+01   0.15465E+01
   0.65101E+01   0.15464E+01
   0.65001E+01   0.15462E+01
   0.65001E+01   0.15461E+01
   0.65001E+01   0.15462E+01
   0.65001E+01   0.15461E+01
   0.65001E+01   0.15461E+01
   0.65001E+01   0.15460E+01
   0.65001E+01   0.15460E+01
   0.65001E+01   0.15459E+01
   0.65001E+01   0.15459E+01
   0.65001E+01   0.15458E+01
   0.65001E+01   0.15457E+01
   0.65001E+01   0.15455E+01
   0.65001E+01   0.15453E+01
   0.65001E+01   0.15453E+01
   0.65001E+01   0.15452E+01
   0.65001E+01   0.15451E+01
   0.65001E+01   0.15450E+01
   0.65001E+01   0.15449E+01
   0.65001E+01   0.15448E+01
   0.65001E+01   0.15448E+01
   0.65001E+01   0.15446E+01
   0.65001E+01   0.15445E+01
   0.65001E+01   0.15444E+01
   0.65001E+01   0.15443E+01
   0.64901E+01   0.15444E+01
   0.64901E+01   0.15441E+01
   0.64901E+01   0.15441E+01
   0.64901E+01   0.15439E+01
   0.64901E+01   0.15439E+01
   0.64901E+01   0.15437E+01
   0.64901E+01   0.15436E+01
   0.64901E+01   0.15436E+01
   0.64901E+01   0.15437E+01
   0.64901E+01   0.15436E+01
   0.64901E+01   0.15436E+01
   0.64901E+01   0.15434E+01
   0.64901E+01   0.15432E+01
   0.64901E+01   0.15432E+01
   0.64901E+01   0.15431E+01
   0.64901E+01   0.15431E+01
   0.64901E+01   0.15431E+01
   0.64901E+01   0.15430E+01
   0.64901E+01   0.15429E+01
   0.64901E+01   0.15428E+01
   0.64901E+01   0.15427E+01
   0.64901E+01   0.15426E+01
   0.64901E+01   0.15426E+01
   0.64901E+01   0.15425E+01
   0.64801E+01   0.15424E+01
   0.64801E+01   0.15424E+01
   0.64801E+01   0.15423E+01
   0.64801E+01   0.15422E+01
   0.64801E+01   0.15421E+01
   0.64801E+01   0.15419E+01
   0.64801E+01   0.15419E+01
   0.64801E+01   0.15419E+01
   0.64801E+01   0.15418E+01
   0.64801E+01   0.15417E+01
   0.64801E+01   0.15416E+01
   0.64801E+01   0.15416E+01
   0.64801E+01   0.15415E+01
   0.64801E+01   0.15415E+01
   0.64801E+01   0.15415E+01
   0.64801E+01   0.15415E+01
   0.64801E+01   0.15414E+01
   0.64801E+01   0.15413E+01
   0.64801E+01   0.15412E+01
   0.64801E+01   0.15411E+01
   0.64801E+01   0.15411E+01
   0.64801E+01   0.15410E+01
   0.64801E+01   0.15409E+01
   0.64801E+01   0.15406E+01
   0.64801E+01   0.15405E+01
   0.64801E+01   0.15405E+01
   0.64801E+01   0.15406E+01
   0.64701E+01   0.15404E+01
   0.64701E+01   0.15404E+01
   0.64701E+01   0.15403E+01
   0.64701E+01   0.15402E+01
   0.64701E+01   0.15402E+01
   0.64701E+01   0.15400E+01
   0.64701E+01   0.15400E+01
   0.64701E+01   0.15399E+01
   0.64701E+01   0.15399E+01
   0.64701E+01   0.15398E+01
   0.64701E+01   0.15396E+01
   0.64701E+01   0.15396E+01
   0.64701E+01   0.15395E+01
   0.64701E+01   0.15395E+01
   0.64701E+01   0.15393E+01
   0.64701E+01   0.15392E+01
   0.64701E+01   0.15391E+01
   0.64701E+01   0.15391E+01
   0.64701E+01   0.15391E+01
   0.64701E+01   0.15389E+01
   0.64701E+01   0.15388E+01
   0.64701E+01   0.15388E+01
   0.64701E+01   0.15387E+01
   0.64701E+01   0.15387E+01
   0.64701E+01   0.15386E+01
   0.64601E+01   0.15386E+01
   0.64601E+01   0.15383E+01
   0.64601E+01   0.15383E+01
   0.64601E+01   0.15381E+01
   0.64601E+01   0.15380E+01
   0.64601E+01   0.15379E+01
   0.64601E+01   0.15378E+01
   0.64601E+01   0.15377E+01
   0.64601E+01   0.15376E+01
   0.64601E+01   0.15375E+01
   0.64601E+01   0.15374E+01
   0.64601E+01   0.15374E+01
   0.64601E+01   0.15374E+01
   0.64601E+01   0.15373E+01
   0.64601E+01   0.15372E+01
   0.64601E+01   0.15373E+01
   0.64601E+01   0.15372E+01
   0.64601E+01   0.15372E+01
   0.64601E+01   0.15370E+01
   0.64601E+01   0.15370E+01
   0.64601E+01   0.15369E+01
   0.64601E+01   0.15368E+01
   0.64601E+01   0.15367E+01
   0.64601E+01   0.15367E+01
   0.64601E+01   0.15366E+01
   0.64601E+01   0.15365E+01
   0.64601E+01   0.15365E+01
   0.64601E+01   0.15364E+01
   0.64501E+01   0.15363E+01
   0.64501E+01   0.15362E+01
   0.64501E+01   0.15361E+01
   0.64501E+01   0.15360E+01
   0.64501E+01   0.15359E+01
   0.64501E+01   0.15360E+01
   0.64501E+01   0.15360E+01
   0.64501E+01   0.15359E+01
   0.64501E+01   0.15358E+01
   0.64501E+01   0.15357E+01
   0.64501E+01   0.15357E+01
   0.64501E+01   0.15356E+01
   0.64501E+01   0.15354E+01
   0.64501E+01   0.15353E+01
   0.64501E+01   0.15353E+01
   0.64501E+01   0.15351E+01
   0.64501E+01   0.15350E+01
   0.64501E+01   0.15349E+01
   0.64501E+01   0.15349E+01
   0.64501E+01   0.15347E+01
   0.64501E+01   0.15347E+01
   0.64501E+01   0.15347E+01
   0.64501E+01   0.15346E+01
   0.64501E+01   0.15345E+01
   0.64501E+01   0.15344E+01
   0.64401E+01   0.15343E+01
   0.64401E+01   0.15342E+01
   0.64401E+01   0.15341E+01
   0.64401E+01   0.15341E+01
   0.64401E+01   0.15341E+01
   0.64401E+01   0.15339E+01
   0.64401E+01   0.15338E+01
   0.64401E+01   0.15338E+01
   0.64401E+01   0.15337E+01
   0.64401E+01   0.15336E+01
   0.64401E+01   0.15335E+01
   0.64401E+01   0.15335E+01
   0.64401E+01   0.15334E+01
   0.64401E+01   0.15332E+01
   0.64401E+01   0.15333E+01
   0.64401E+01   0.15332E+01
   0.64401E+01   0.15332E+01
   0.64401E+01   0.15330E+01
   0.64401E+01   0.15329E+01
   0.64401E+01   0.15328E+01
   0.64401E+01   0.15328E+01
   0.64401E+01   0.15327E+01
   0.64401E+01   0.15327E+01
   0.64401E+01   0.15327E+01
   0.64401E+01   0.15326E+01
   0.64401E+01   0.15325E+01
   0.64401E+01   0.15324E+01
   0.64401E+01   0.15323E+01
   0.64301E+01   0.15322E+01
   0.64301E+01   0.15321E+01
   0.64301E+01   0.15321E+01
   0.64301E+01   0.15320E+01
   0.64301E+01   0.15320E+01
   0.64301E+01   0.15318E+01
   0.64301E+01   0.15317E+01
   0.64301E+01   0.15316E+01
   0.64301E+01   0.15316E+01
   0.64301E+01   0.15315E+01
   0.64301E+01   0.15314E+01
   0.64301E+01   0.15314E+01
   0.64301E+01   0.15313E+01
   0.64301E+01   0.15312E+01
   0.64301E+01   0.15311E+01
   0.64301E+01   0.15311E+01
   0.64301E+01   0.15310E+01
   0.64301E+01   0.15310E+01
   0.64301E+01   0.15309E+01
   0.64301E+01   0.15309E+01
   0.64301E+01   0.15307E+01
   0.64301E+01   0.15305E+01
   0.64301E+01   0.15304E+01
   0.64301E+01   0.15304E+01
   0.64301E+01   0.15303E+01
   0.64301E+01   0.15302E+01
   0.64301E+01   0.15302E+01
   0.64301E+01   0.15301E+01
   0.64201E+01   0.15297E+01
   0.64201E+01   0.15298E+01
   0.64201E+01   0.15297E+01
   0.64201E+01   0.15296E+01
   0.64201E+01   0.15295E+01
   0.64201E+01   0.15294E+01
   0.64201E+01   0.15293E+01
   0.64201E+01   0.15293E+01
   0.64201E+01   0.15292E+01
   0.64201E+01   0.15292E+01
   0.64201E+01   0.15292E+01
   0.64201E+01   0.15292E+01
   0.64201E+01   0.15291E+01
   0.64201E+01   0.15290E+01
   0.64201E+01   0.15289E+01
   0.64201E+01   0.15289E+01
   0.64201E+01   0.15287E+01
   0.64201E+01   0.15286E+01
   0.64201E+01   0.15285E+01
   0.64201E+01   0.15283E+01
   0.64201E+01   0.15282E+01
   0.64201E+01   0.15281E+01
   0.64101E+01   0.15281E+01
   0.64101E+01   0.15280E+01
   0.64101E+01   0.15280E+01
   0.64101E+01   0.15280E+01
   0.64101E+01   0.15280E+01
   0.64101E+01   0.15277E+01
   0.64101E+01   0.15277E+01
   0.64101E+01   0.15276E+01
   0.64101E+01   0.15276E+01
   0.64101E+01   0.15275E+01
   0.64101E+01   0.15275E+01
   0.64101E+01   0.15274E+01
   0.64101E+01   0.15272E+01
   0.64101E+01   0.15271E+01
   0.64101E+01   0.15271E+01
   0.64101E+01   0.15270E+01
   0.64101E+01   0.15270E+01
   0.64101E+01   0.15269E+01
   0.64101E+01   0.15268E+01
   0.64101E+01   0.15267E+01
   0.64101E+01   0.15266E+01
   0.64101E+01   0.15266E+01
   0.64101E+01   0.15266E+01
   0.64101E+01   0.15266E+01
   0.64101E+01   0.15265E+01
   0.64101E+01   0.15264E+01
   0.64101E+01   0.15263E+01
   0.64101E+01   0.15263E+01
   0.64101E+01   0.15263E+01
   0.64101E+01   0.15262E+01
   0.64101E+01   0.15262E+01
   0.64101E+01   0.15261E+01
   0.64101E+01   0.15261E+01
   0.64001E+01   0.15260E+01
   0.64001E+01   0.15260E+01
   0.64001E+01   0.15258E+01
   0.64001E+01   0.15258E+01
   0.64001E+01   0.15257E+01
   0.64001E+01   0.15255E+01
   0.64001E+01   0.15254E+01
   0.64001E+01   0.15252E+01
   0.64001E+01   0.15251E+01
   0.64001E+01   0.15250E+01
   0.64001E+01   0.15248E+01
   0.64001E+01   0.15248E+01
   0.64001E+01   0.15248E+01
   0.64001E+01   0.15246E+01
   0.64001E+01   0.15246E+01
   0.64001E+01   0.15245E+01
   0.64001E+01   0.15244E+01
   0.64001E+01   0.15244E+01
   0.64001E+01   0.15243E+01
   0.64001E+01   0.15242E+01
   0.64001E+01   0.15241E+01
   0.64001E+01   0.15241E+01
   0.64001E+01   0.15239E+01
   0.64001E+01   0.15238E+01
   0.63901E+01   0.15236E+01
   0.63901E+01   0.15236E+01
   0.63901E+01   0.15236E+01
   0.63901E+01   0.15236E+01
   0.63901E+01   0.15235E+01
   0.63901E+01   0.15234E+01
   0.63901E+01   0.15232E+01
   0.63901E+01   0.15230E+01
   0.63901E+01   0.15229E+01
   0.63901E+01   0.15228E+01
   0.63901E+01   0.15228E+01
   0.63901E+01   0.15227E+01
   0.63901E+01   0.15226E+01
   0.63901E+01   0.15226E+01
   0.63901E+01   0.15227E+01
   0.63901E+01   0.15226E+01
   0.63901E+01   0.15225E+01
   0.63901E+01   0.15224E+01
   0.63901E+01   0.15223E+01
   0.63901E+01   0.15222E+01
   0.63901E+01   0.15222E+01
   0.63901E+01   0.15221E+01
   0.63901E+01   0.15220E+01
   0.63901E+01   0.15219E+01
   0.63901E+01   0.15217E+01
   0.63801E+01   0.15216E+01
   0.63801E+01   0.15216E+01
   0.63801E+01   0.15215E+01
   0.63801E+01   0.15215E+01
   0.63801E+01   0.15214E+01
   0.63801E+01   0.15213E+01
   0.63801E+01   0.15213E+01
   0.63801E+01   0.15212E+01
   0.63801E+01   0.15212E+01
   0.63801E+01   0.15211E+01
   0.63801E+01   0.15211E+01
   0.63801E+01   0.15210E+01
   0.63801E+01   0.15210E+01
   0.63801E+01   0.15210E+01
   0.63801E+01   0.15209E+01
   0.63801E+01   0.15208E+01
   0.63801E+01   0.15207E+01
   0.63801E+01   0.15207E+01
   0.63801E+01   0.15207E+01
   0.63801E+01   0.15207E+01
   0.63801E+01   0.15204E+01
   0.63801E+01   0.15203E+01
   0.63801E+01   0.15203E+01
   0.63801E+01   0.15202E+01
   0.63801E+01   0.15202E+01
   0.63801E+01   0.15201E+01
   0.63801E+01   0.15200E+01
   0.63801E+01   0.15199E+01
   0.63801E+01   0.15199E+01
   0.63801E+01   0.15197E+01
   0.63701E+01   0.15198E+01
   0.63701E+01   0.15197E+01
   0.63701E+01   0.15197E+01
   0.63701E+01   0.15195E+01
   0.63801E+01   0.15194E+01
   0.63701E+01   0.15192E+01
   0.63701E+01   0.15191E+01
   0.63701E+01   0.15189E+01
   0.63701E+01   0.15188E+01
   0.63701E+01   0.15188E+01
   0.63701E+01   0.15188E+01
   0.63701E+01   0.15187E+01
   0.63701E+01   0.15185E+01
   0.63701E+01   0.15184E+01
   0.63701E+01   0.15183E+01
   0.63701E+01   0.15182E+01
   0.63701E+01   0.15182E+01
   0.63701E+01   0.15181E+01
   0.63701E+01   0.15181E+01
   0.63701E+01   0.15180E+01
   0.63701E+01   0.15180E+01
   0.63701E+01   0.15179E+01
   0.63701E+01   0.15177E+01
   0.63701E+01   0.15177E+01
   0.63701E+01   0.15175E+01
   0.63701E+01   0.15173E+01
   0.63701E+01   0.15173E+01
   0.63701E+01   0.15172E+01
   0.63601E+01   0.15172E+01
   0.63601E+01   0.15171E+01
   0.63601E+01   0.15170E+01
   0.63601E+01   0.15169E+01
   0.63601E+01   0.15168E+01
   0.63601E+01   0.15167E+01
   0.63601E+01   0.15168E+01
   0.63601E+01   0.15167E+01
   0.63601E+01   0.15167E+01
   0.63601E+01   0.15165E+01
   0.63601E+01   0.15164E+01
   0.63601E+01   0.15163E+01
   0.63601E+01   0.15162E+01
   0.63601E+01   0.15161E+01
   0.63601E+01   0.15160E+01
   0.63601E+01   0.15161E+01
   0.63601E+01   0.15159E+01
   0.63601E+01   0.15158E+01
   0.63601E+01   0.15158E+01
   0.63601E+01   0.15156E+01
   0.63601E+01   0.15156E+01
   0.63601E+01   0.15155E+01
   0.63601E+01   0.15154E+01
   0.63601E+01   0.15154E+01
   0.63601E+01   0.15153E+01
   0.63601E+01   0.15152E+01
   0.63601E+01   0.15152E+01
   0.63601E+01   0.15151E+01
   0.63501E+01   0.15151E+01
   0.63501E+01   0.15150E+01
   0.63501E+01   0.15149E+01
   0.63501E+01   0.15149E+01
   0.63501E+01   0.15149E+01
   0.63501E+01   0.15148E+01
   0.63501E+01   0.15148E+01
   0.63501E+01   0.15146E+01
   0.63501E+01   0.15147E+01
   0.63501E+01   0.15147E+01
   0.63501E+01   0.15146E+01
   0.63501E+01   0.15146E+01
   0.63501E+01   0.15144E+01
   0.63501E+01   0.15142E+01
   0.63501E+01   0.15141E+01
   0.63501E+01   0.15141E+01
   0.63501E+01   0.15140E+01
   0.63501E+01   0.15138E+01
   0.63501E+01   0.15139E+01
   0.63501E+01   0.15137E+01
   0.63501E+01   0.15137E+01
   0.63501E+01   0.15137E+01
   0.63501E+01   0.15135E+01
   0.63501E+01   0.15135E+01
   0.63501E+01   0.15134E+01
   0.63501E+01   0.15132E+01
   0.63401E+01   0.15132E+01
   0.63401E+01   0.15131E+01
   0.63401E+01   0.15130E+01
   0.63401E+01   0.15129E+01
   0.63401E+01   0.15128E+01
   0.63401E+01   0.15126E+01
   0.63401E+01   0.15125E+01
   0.63401E+01   0.15124E+01
   0.63401E+01   0.15123E+01
   0.63401E+01   0.15122E+01
   0.63401E+01   0.15121E+01
   0.63401E+01   0.15120E+01
   0.63401E+01   0.15119E+01
   0.63401E+01   0.15118E+01
   0.63401E+01   0.15117E+01
   0.63401E+01   0.15117E+01
   0.63401E+01   0.15116E+01
   0.63401E+01   0.15116E+01
   0.63401E+01   0.15115E+01
   0.63401E+01   0.15114E+01
   0.63401E+01   0.15113E+01
   0.63401E+01   0.15113E+01
   0.63401E+01   0.15112E+01
   0.63401E+01   0.15111E+01
   0.63401E+01   0.15110E+01
   0.63401E+01   0.15110E+01
   0.63401E+01   0.15108E+01
   0.63401E+01   0.15108E+01
   0.63401E+01   0.15108E+01
   0.63301E+01   0.15107E+01
   0.63301E+01   0.15107E+01
   0.63301E+01   0.15105E+01
   0.63301E+01   0.15104E+01
   0.63301E+01   0.15105E+01
   0.63301E+01   0.15103E+01
   0.63301E+01   0.15102E+01
   0.63301E+01   0.15101E+01
   0.63301E+01   0.15101E+01
   0.63301E+01   0.15099E+01
   0.63301E+01   0.15098E+01
   0.63301E+01   0.15097E+01
   0.63301E+01   0.15096E+01
   0.63301E+01   0.15096E+01
   0.63301E+01   0.15095E+01
   0.63301E+01   0.15094E+01
   0.63301E+01   0.15094E+01
   0.63301E+01   0.15092E+01
   0.63301E+01   0.15092E+01
   0.63301E+01   0.15092E+01
   0.63301E+01   0.15092E+01
   0.63301E+01   0.15092E+01
   0.63301E+01   0.15091E+01
   0.63301E+01   0.15090E+01
   0.63301E+01   0.15089E+01
   0.63301E+01   0.15088E+01
   0.63301E+01   0.15088E+01
   0.63301E+01   0.15088E+01
   0.63201E+01   0.15087E+01
   0.63201E+01   0.15086E+01
   0.63201E+01   0.15086E+01
   0.63201E+01   0.15085E+01
   0.63201E+01   0.15084E+01
   0.63201E+01   0.15084E+01
   0.63201E+01   0.15083E+01
   0.63201E+01   0.15083E+01
   0.63201E+01   0.15082E+01
   0.63201E+01   0.15082E+01
   0.63201E+01   0.15081E+01
   0.63201E+01   0.15081E+01
   0.63201E+01   0.15080E+01
   0.63201E+01   0.15080E+01
   0.63201E+01   0.15077E+01
   0.63201E+01   0.15076E+01
   0.63201E+01   0.15075E+01
   0.63201E+01   0.15075E+01
   0.63201E+01   0.15073E+01
   0.63201E+01   0.15071E+01
   0.63201E+01   0.15070E+01
   0.63201E+01   0.15069E+01
   0.63201E+01   0.15068E+01
   0.63201E+01   0.15067E+01
   0.63201E+01   0.15066E+01
   0.63201E+01   0.15065E+01
   0.63201E+01   0.15064E+01
   0.63201E+01   0.15065E+01
   0.63101E+01   0.15063E+01
   0.63101E+01   0.15061E+01
   0.63101E+01   0.15060E+01
   0.63101E+01   0.15059E+01
   0.63101E+01   0.15058E+01
   0.63101E+01   0.15057E+01
   0.63101E+01   0.15057E+01
   0.63101E+01   0.15056E+01
   0.63101E+01   0.15055E+01
   0.63101E+01   0.15054E+01
   0.63101E+01   0.15053E+01
   0.63101E+01   0.15051E+01
   0.63101E+01   0.15051E+01
   0.63101E+01   0.15051E+01
   0.63101E+01   0.15052E+01
   0.63101E+01   0.15051E+01
   0.63101E+01   0.15050E+01
   0.63101E+01   0.15048E+01
   0.63101E+01   0.15048E+01
   0.63101E+01   0.15047E+01
   0.63101E+01   0.15047E+01
   0.63101E+01   0.15047E+01
   0.63101E+01   0.15046E+01
   0.63101E+01   0.15046E+01
   0.63101E+01   0.15046E+01
   0.63101E+01   0.15045E+01
   0.63101E+01   0.15044E+01
   0.63101E+01   0.15042E+01
   0.63101E+01   0.15041E+01
   0.63101E+01   0.15040E+01
   0.63101E+01   0.15039E+01
   0.63001E+01   0.15038E+01
   0.63001E+01   0.15038E+01
   0.63001E+01   0.15037E+01
   0.63001E+01   0.15036E+01
   0.63001E+01   0.15034E+01
   0.63001E+01   0.15033E+01
   0.63001E+01   0.15033E+01
   0.63001E+01   0.15032E+01
   0.63001E+01   0.15032E+01
   0.63001E+01   0.15031E+01
   0.63001E+01   0.15031E+01
   0.63001E+01   0.15030E+01
   0.63001E+01   0.15030E+01
   0.63001E+01   0.15029E+01
   0.63001E+01   0.15028E+01
   0.63001E+01   0.15027E+01
   0.63001E+01   0.15026E+01
   0.63001E+01   0.15026E+01
   0.63001E+01   0.15025E+01
   0.63001E+01   0.15024E+01
   0.63001E+01   0.15023E+01
   0.63001E+01   0.15023E+01
   0.63001E+01   0.15021E+01
   0.63001E+01   0.15021E+01
   0.62901E+01   0.15020E+01
   0.62901E+01   0.15020E+01
   0.62901E+01   0.15019E+01
   0.62901E+01   0.15019E+01
   0.62901E+01   0.15018E+01
   0.62901E+01   0.15018E+01
   0.62901E+01   0.15017E+01
   0.62901E+01   0.15017E+01
   0.62901E+01   0.15014E+01
   0.62901E+01   0.15013E+01
   0.62901E+01   0.15013E+01
   0.62901E+01   0.15012E+01
   0.62901E+01   0.15012E+01
   0.62901E+01   0.15010E+01
   0.62901E+01   0.15009E+01
   0.62901E+01   0.15008E+01
   0.62901E+01   0.15008E+01
   0.62901E+01   0.15006E+01
   0.62901E+01   0.15005E+01
   0.62901E+01   0.15003E+01
   0.62901E+01   0.15004E+01
   0.62901E+01   0.15003E+01
   0.62901E+01   0.15002E+01
   0.62901E+01   0.15001E+01
   0.62901E+01   0.15000E+01
   0.62901E+01   0.14999E+01
   0.62901E+01   0.14998E+01
   0.62901E+01   0.14997E+01
   0.62801E+01   0.14996E+01
   0.62801E+01   0.14995E+01
   0.62801E+01   0.14995E+01
   0.62801E+01   0.14994E+01
   0.62801E+01   0.14994E+01
   0.62801E+01   0.14993E+01
   0.62801E+01   0.14992E+01
   0.62801E+01   0.14991E+01
   0.62801E+01   0.14991E+01
   0.62801E+01   0.14989E+01
   0.62801E+01   0.14989E+01
   0.62801E+01   0.14988E+01
   0.62801E+01   0.14988E+01
   0.62801E+01   0.14986E+01
   0.62801E+01   0.14985E+01
   0.62801E+01   0.14985E+01
   0.62801E+01   0.14983E+01
   0.62801E+01   0.14983E+01
   0.62801E+01   0.14982E+01
   0.62801E+01   0.14981E+01
   0.62801E+01   0.14980E+01
   0.62801E+01   0.14980E+01
   0.62801E+01   0.14978E+01
   0.62801E+01   0.14978E+01
   0.62801E+01   0.14977E+01
   0.62801E+01   0.14978E+01
   0.62801E+01   0.14977E+01
   0.62801E+01   0.14976E+01
   0.62801E+01   0.14975E+01
   0.62801E+01   0.14974E+01
   0.62801E+01   0.14973E+01
   0.62701E+01   0.14972E+01
   0.62701E+01   0.14970E+01
   0.62701E+01   0.14969E+01
   0.62701E+01   0.14968E+01
   0.62701E+01   0.14968E+01
   0.62701E+01   0.14968E+01
   0.62701E+01   0.14968E+01
   0.62701E+01   0.14967E+01
   0.62701E+01   0.14966E+01
   0.62701E+01   0.14966E+01
   0.62701E+01   0.14965E+01
   0.62701E+01   0.14964E+01
   0.62701E+01   0.14963E+01
   0.62701E+01   0.14962E+01
   0.62701E+01   0.14962E+01
   0.62701E+01   0.14961E+01
   0.62701E+01   0.14961E+01
   0.62701E+01   0.14961E+01
   0.62701E+01   0.14959E+01
   0.62701E+01   0.14959E+01
   0.62701E+01   0.14956E+01
   0.62701E+01   0.14956E+01
   0.62701E+01   0.14954E+01
   0.62701E+01   0.14954E+01
   0.62701E+01   0.14954E+01
   0.62701E+01   0.14954E+01
   0.62701E+01   0.14953E+01
   0.62701E+01   0.14952E+01
   0.62601E+01   0.14951E+01
   0.62601E+01   0.14950E+01
   0.62601E+01   0.14950E+01
   0.62601E+01   0.14949E+01
   0.62601E+01   0.14948E+01
   0.62601E+01   0.14948E+01
   0.62601E+01   0.14947E+01
   0.62601E+01   0.14946E+01
   0.62601E+01   0.14945E+01
   0.62601E+01   0.14945E+01
   0.62601E+01   0.14944E+01
   0.62601E+01   0.14943E+01
   0.62601E+01   0.14943E+01
   0.62601E+01   0.14942E+01
   0.62601E+01   0.14942E+01
   0.62601E+01   0.14941E+01
   0.62601E+01   0.14940E+01
   0.62601E+01   0.14939E+01
   0.62601E+01   0.14938E+01
   0.62601E+01   0.14938E+01
   0.62601E+01   0.14935E+01
   0.62601E+01   0.14933E+01
   0.62601E+01   0.14933E+01
   0.62601E+01   0.14932E+01
   0.62601E+01   0.14932E+01
   0.62601E+01   0.14931E+01
   0.62601E+01   0.14930E+01
   0.62601E+01   0.14929E+01
   0.62601E+01   0.14928E+01
   0.62501E+01   0.14927E+01
   0.62601E+01   0.14927E+01
   0.62501E+01   0.14926E+01
   0.62501E+01   0.14925E+01
   0.62501E+01   0.14924E+01
   0.62501E+01   0.14923E+01
   0.62501E+01   0.14923E+01
   0.62501E+01   0.14922E+01
   0.62501E+01   0.14921E+01
   0.62501E+01   0.14919E+01
   0.62501E+01   0.14918E+01
   0.62501E+01   0.14917E+01
   0.62501E+01   0.14917E+01
   0.62501E+01   0.14916E+01
   0.62501E+01   0.14916E+01
   0.62501E+01   0.14916E+01
   0.62501E+01   0.14916E+01
   0.62501E+01   0.14914E+01
   0.62501E+01   0.14913E+01
   0.62501E+01   0.14912E+01
   0.62501E+01   0.14912E+01
   0.62501E+01   0.14911E+01
   0.62501E+01   0.14911E+01
   0.62501E+01   0.14910E+01
   0.62501E+01   0.14910E+01
   0.62501E+01   0.14909E+01
   0.62501E+01   0.14908E+01
   0.62501E+01   0.14908E+01
   0.62501E+01   0.14907E+01
   0.62501E+01   0.14907E+01
   0.62401E+01   0.14905E+01
   0.62401E+01   0.14903E+01
   0.62401E+01   0.14903E+01
   0.62401E+01   0.14900E+01
   0.62401E+01   0.14900E+01
   0.62401E+01   0.14899E+01
   0.62401E+01   0.14898E+01
   0.62401E+01   0.14898E+01
   0.62401E+01   0.14897E+01
   0.62401E+01   0.14895E+01
   0.62401E+01   0.14894E+01
   0.62401E+01   0.14893E+01
   0.62401E+01   0.14892E+01
   0.62401E+01   0.14891E+01
   0.62401E+01   0.14891E+01
   0.62401E+01   0.14890E+01
   0.62401E+01   0.14890E+01
   0.62401E+01   0.14889E+01
   0.62401E+01   0.14888E+01
   0.62401E+01   0.14888E+01
   0.62401E+01   0.14887E+01
   0.62401E+01   0.14886E+01
   0.62401E+01   0.14885E+01
   0.62401E+01   0.14884E+01
   0.62401E+01   0.14883E+01
   0.62401E+01   0.14882E+01
   0.62301E+01   0.14881E+01
   0.62301E+01   0.14881E+01
   0.62301E+01   0.14880E+01
   0.62301E+01   0.14879E+01
   0.62301E+01   0.14879E+01
   0.62301E+01   0.14879E+01
   0.62301E+01   0.14878E+01
   0.62301E+01   0.14877E+01
   0.62301E+01   0.14877E+01
   0.62301E+01   0.14877E+01
   0.62301E+01   0.14876E+01
   0.62301E+01   0.14876E+01
   0.62301E+01   0.14875E+01
   0.62301E+01   0.14875E+01
   0.62301E+01   0.14874E+01
   0.62301E+01   0.14874E+01
   0.62301E+01   0.14873E+01
   0.62301E+01   0.14872E+01
   0.62301E+01   0.14871E+01
   0.62301E+01   0.14870E+01
   0.62301E+01   0.14868E+01
   0.62301E+01   0.14867E+01
   0.62301E+01   0.14867E+01
   0.62301E+01   0.14866E+01
   0.62301E+01   0.14866E+01
   0.62301E+01   0.14865E+01
   0.62301E+01   0.14864E+01
   0.62301E+01   0.14863E+01
   0.62301E+01   0.14862E+01
   0.62301E+01   0.14861E+01
   0.62301E+01   0.14859E+01
   0.62301E+01   0.14859E+01
   0.62201E+01   0.14859E+01
   0.62201E+01   0.14858E+01
   0.62201E+01   0.14857E+01
   0.62201E+01   0.14857E+01
   0.62201E+01   0.14856E+01
   0.62201E+01   0.14855E+01
   0.62201E+01   0.14853E+01
   0.62201E+01   0.14853E+01
   0.62201E+01   0.14852E+01
   0.62201E+01   0.14852E+01
   0.62201E+01   0.14852E+01
   0.62201E+01   0.14850E+01
   0.62201E+01   0.14848E+01
   0.62201E+01   0.14847E+01
   0.62201E+01   0.14846E+01
   0.62201E+01   0.14844E+01
   0.62201E+01   0.14843E+01
   0.62201E+01   0.14843E+01
   0.62201E+01   0.14842E+01
   0.62201E+01   0.14841E+01
   0.62201E+01   0.14840E+01
   0.62201E+01   0.14839E+01
   0.62201E+01   0.14839E+01
   0.62201E+01   0.14839E+01
   0.62201E+01   0.14839E+01
   0.62201E+01   0.14838E+01
   0.62201E+01   0.14837E+01
   0.62201E+01   0.14835E+01
   0.62201E+01   0.14835E+01
   0.62201E+01   0.14834E+01
   0.62201E+01   0.14833E+01
   0.62201E+01   0.14832E+01
   0.62101E+01   0.14831E+01
   0.62101E+01   0.14830E+01
   0.62101E+01   0.14830E+01
   0.62101E+01   0.14829E+01
   0.62101E+01   0.14828E+01
   0.62101E+01   0.14828E+01
   0.62101E+01   0.14826E+01
   0.62101E+01   0.14825E+01
   0.62101E+01   0.14824E+01
   0.62101E+01   0.14824E+01
   0.62101E+01   0.14824E+01
   0.62101E+01   0.14823E+01
   0.62101E+01   0.14822E+01
   0.62101E+01   0.14821E+01
   0.62101E+01   0.14821E+01
   0.62101E+01   0.14819E+01
   0.62101E+01   0.14818E+01
   0.62101E+01   0.14815E+01
   0.62101E+01   0.14815E+01
   0.62101E+01   0.14814E+01
   0.62101E+01   0.14814E+01
   0.62101E+01   0.14812E+01
   0.62101E+01   0.14812E+01
   0.62101E+01   0.14812E+01
   0.62101E+01   0.14811E+01
   0.62001E+01   0.14811E+01
   0.62001E+01   0.14811E+01
   0.62001E+01   0.14810E+01
   0.62001E+01   0.14809E+01
   0.62001E+01   0.14809E+01
   0.62001E+01   0.14808E+01
   0.62001E+01   0.14806E+01
   0.62001E+01   0.14806E+01
   0.62001E+01   0.14806E+01
   0.62001E+01   0.14805E+01
   0.62001E+01   0.14805E+01
   0.62001E+01   0.14804E+01
   0.62001E+01   0.14804E+01
   0.62001E+01   0.14803E+01
   0.62001E+01   0.14801E+01
   0.62001E+01   0.14801E+01
   0.62001E+01   0.14800E+01
   0.62001E+01   0.14799E+01
   0.62001E+01   0.14800E+01
   0.62001E+01   0.14799E+01
   0.62001E+01   0.14796E+01
   0.62001E+01   0.14795E+01
   0.62001E+01   0.14793E+01
   0.62001E+01   0.14792E+01
   0.62001E+01   0.14792E+01
   0.62001E+01   0.14791E+01
   0.62001E+01   0.14790E+01
   0.62001E+01   0.14790E+01
   0.62001E+01   0.14789E+01
   0.62001E+01   0.14788E+01
   0.62001E+01   0.14788E+01
   0.62001E+01   0.14787E+01
   0.61901E+01   0.14787E+01
   0.61901E+01   0.14786E+01
   0.61901E+01   0.14786E+01
   0.61901E+01   0.14785E+01
   0.61901E+01   0.14785E+01
   0.61901E+01   0.14785E+01
   0.62001E+01   0.14784E+01
   0.61901E+01   0.14782E+01
   0.61901E+01   0.14781E+01
   0.61901E+01   0.14781E+01
   0.61901E+01   0.14779E+01
   0.61901E+01   0.14778E+01
   0.61901E+01   0.14777E+01
   0.61901E+01   0.14777E+01
   0.61901E+01   0.14775E+01
   0.61901E+01   0.14775E+01
   0.61901E+01   0.14775E+01
   0.61901E+01   0.14775E+01
   0.61901E+01   0.14774E+01
   0.61901E+01   0.14774E+01
   0.61901E+01   0.14773E+01
   0.61901E+01   0.14771E+01
   0.61901E+01   0.14771E+01
   0.61901E+01   0.14770E+01
   0.61901E+01   0.14770E+01
   0.61901E+01   0.14769E+01
   0.61901E+01   0.14768E+01
   0.61901E+01   0.14768E+01
   0.61901E+01   0.14765E+01
   0.61901E+01   0.14764E+01
   0.61901E+01   0.14764E+01
   0.61901E+01   0.14763E+01
   0.61901E+01   0.14762E+01
   0.61901E+01   0.14762E+01
   0.61801E+01   0.14760E+01
   0.61801E+01   0.14759E+01
   0.61801E+01   0.14758E+01
   0.61801E+01   0.14757E+01
   0.61801E+01   0.14756E+01
   0.61801E+01   0.14756E+01
   0.61801E+01   0.14754E+01
   0.61801E+01   0.14754E+01
   0.61801E+01   0.14753E+01
   0.61801E+01   0.14752E+01
   0.61801E+01   0.14752E+01
   0.61801E+01   0.14751E+01
   0.61801E+01   0.14749E+01
   0.61801E+01   0.14749E+01
   0.61801E+01   0.14747E+01
   0.61801E+01   0.14747E+01
   0.61801E+01   0.14748E+01
   0.61801E+01   0.14748E+01
   0.61801E+01   0.14746E+01
   0.61801E+01   0.14744E+01
   0.61801E+01   0.14742E+01
   0.61801E+01   0.14742E+01
   0.61801E+01   0.14740E+01
   0.61801E+01   0.14739E+01
   0.61801E+01   0.14739E+01
   0.61801E+01   0.14738E+01
   0.61801E+01   0.14737E+01
   0.61801E+01   0.14737E+01
   0.61801E+01   0.14737E+01
   0.61701E+01   0.14735E+01
   0.61701E+01   0.14735E+01
   0.61701E+01   0.14734E+01
   0.61701E+01   0.14733E+01
   0.61701E+01   0.14733E+01
   0.61701E+01   0.14732E+01
   0.61701E+01   0.14732E+01
   0.61701E+01   0.14730E+01
   0.61701E+01   0.14729E+01
   0.61701E+01   0.14727E+01
   0.61701E+01   0.14726E+01
   0.61701E+01   0.14726E+01
   0.61701E+01   0.14726E+01
   0.61701E+01   0.14724E+01
   0.61701E+01   0.14724E+01
   0.61701E+01   0.14723E+01
   0.61701E+01   0.14721E+01
   0.61701E+01   0.14722E+01
   0.61701E+01   0.14721E+01
   0.61701E+01   0.14720E+01
   0.61701E+01   0.14719E+01
   0.61701E+01   0.14717E+01
   0.61701E+01   0.14717E+01
   0.61701E+01   0.14716E+01
   0.61701E+01   0.14716E+01
   0.61701E+01   0.14716E+01
   0.61701E+01   0.14716E+01
   0.61701E+01   0.14714E+01
   0.61701E+01   0.14714E+01
   0.61701E+01   0.14712E+01
   0.61601E+01   0.14711E+01
   0.61601E+01   0.14710E+01
   0.61601E+01   0.14710E+01
   0.61601E+01   0.14709E+01
   0.61601E+01   0.14708E+01
   0.61601E+01   0.14707E+01
   0.61601E+01   0.14705E+01
   0.61601E+01   0.14705E+01
   0.61601E+01   0.14705E+01
   0.61601E+01   0.14704E+01
   0.61601E+01   0.14703E+01
   0.61601E+01   0.14703E+01
   0.61601E+01   0.14702E+01
   0.61601E+01   0.14701E+01
   0.61601E+01   0.14701E+01
   0.61601E+01   0.14700E+01
   0.61601E+01   0.14700E+01
   0.61601E+01   0.14699E+01
   0.61601E+01   0.14697E+01
   0.61601E+01   0.14697E+01
   0.61601E+01   0.14697E+01
   0.61601E+01   0.14697E+01
   0.61601E+01   0.14695E+01
   0.61601E+01   0.14695E+01
   0.61601E+01   0.14694E+01
   0.61601E+01   0.14693E+01
   0.61601E+01   0.14692E+01
   0.61601E+01   0.14691E+01
   0.61601E+01   0.14691E+01
   0.61601E+01   0.14690E+01
   0.61601E+01   0.14689E+01
   0.61501E+01   0.14688E+01
   0.61501E+01   0.14687E+01
   0.61501E+01   0.14687E+01
   0.61501E+01   0.14685E+01
   0.61501E+01   0.14685E+01
   0.61501E+01   0.14684E+01
   0.61501E+01   0.14684E+01
   0.61501E+01   0.14683E+01
   0.61501E+01   0.14681E+01
   0.61501E+01   0.14681E+01
   0.61501E+01   0.14679E+01
   0.61501E+01   0.14679E+01
   0.61501E+01   0.14679E+01
   0.61501E+01   0.14678E+01
   0.61501E+01   0.14678E+01
   0.61501E+01   0.14679E+01
   0.61501E+01   0.14677E+01
   0.61501E+01   0.14676E+01
   0.61501E+01   0.14675E+01
   0.61501E+01   0.14674E+01
   0.61501E+01   0.14673E+01
   0.61501E+01   0.14671E+01
   0.61501E+01   0.14670E+01
   0.61501E+01   0.14670E+01
   0.61501E+01   0.14668E+01
   0.61501E+01   0.14667E+01
   0.61501E+01   0.14666E+01
   0.61501E+01   0.14666E+01
   0.61401E+01   0.14665E+01
   0.61401E+01   0.14664E+01
   0.61401E+01   0.14663E+01
   0.61401E+01   0.14662E+01
   0.61401E+01   0.14662E+01
   0.61401E+01   0.14662E+01
   0.61401E+01   0.14661E+01
   0.61401E+01   0.14661E+01
   0.61401E+01   0.14660E+01
   0.61401E+01   0.14659E+01
   0.61401E+01   0.14660E+01
   0.61401E+01   0.14658E+01
   0.61401E+01   0.14657E+01
   0.61401E+01   0.14656E+01
   0.61401E+01   0.14654E+01
   0.61401E+01   0.14654E+01
   0.61401E+01   0.14653E+01
   0.61401E+01   0.14653E+01
   0.61401E+01   0.14653E+01
   0.61401E+01   0.14653E+01
   0.61401E+01   0.14651E+01
   0.61401E+01   0.14650E+01
   0.61401E+01   0.14649E+01
   0.61401E+01   0.14649E+01
   0.61401E+01   0.14647E+01
   0.61401E+01   0.14647E+01
   0.61401E+01   0.14646E+01
   0.61401E+01   0.14645E+01
   0.61401E+01   0.14643E+01
   0.61401E+01   0.14642E+01
   0.61401E+01   0.14642E+01
   0.61401E+01   0.14641E+01
   0.61401E+01   0.14639E+01
   0.61301E+01   0.14638E+01
   0.61301E+01   0.14637E+01
   0.61301E+01   0.14636E+01
   0.61301E+01   0.14635E+01
   0.61301E+01   0.14634E+01
   0.61301E+01   0.14633E+01
   0.61301E+01   0.14632E+01
   0.61301E+01   0.14632E+01
   0.61301E+01   0.14632E+01
   0.61301E+01   0.14631E+01
   0.61301E+01   0.14630E+01
   0.61301E+01   0.14630E+01
   0.61301E+01   0.14628E+01
   0.61301E+01   0.14626E+01
   0.61301E+01   0.14626E+01
   0.61301E+01   0.14625E+01
   0.61301E+01   0.14625E+01
   0.61301E+01   0.14624E+01
   0.61301E+01   0.14625E+01
   0.61301E+01   0.14624E+01
   0.61301E+01   0.14624E+01
   0.61301E+01   0.14622E+01
   0.61301E+01   0.14620E+01
   0.61301E+01   0.14620E+01
   0.61301E+01   0.14620E+01
   0.61301E+01   0.14619E+01
   0.61301E+01   0.14617E+01
   0.61301E+01   0.14617E+01
   0.61301E+01   0.14616E+01
   0.61301E+01   0.14615E+01
   0.61301E+01   0.14614E+01
   0.61301E+01   0.14614E+01
   0.61201E+01   0.14613E+01
   0.61201E+01   0.14612E+01
   0.61201E+01   0.14611E+01
   0.61201E+01   0.14609E+01
   0.61201E+01   0.14608E+01
   0.61201E+01   0.14607E+01
   0.61201E+01   0.14607E+01
   0.61201E+01   0.14606E+01
   0.61201E+01   0.14606E+01
   0.61201E+01   0.14605E+01
   0.61201E+01   0.14604E+01
   0.61201E+01   0.14604E+01
   0.61201E+01   0.14603E+01
   0.61201E+01   0.14603E+01
   0.61201E+01   0.14602E+01
   0.61201E+01   0.14602E+01
   0.61201E+01   0.14601E+01
   0.61201E+01   0.14600E+01
   0.61201E+01   0.14599E+01
   0.61201E+01   0.14599E+01
   0.61201E+01   0.14597E+01
   0.61201E+01   0.14595E+01
   0.61201E+01   0.14594E+01
   0.61201E+01   0.14593E+01
   0.61201E+01   0.14593E+01
   0.61201E+01   0.14592E+01
   0.61201E+01   0.14591E+01
   0.61201E+01   0.14590E+01
   0.61201E+01   0.14590E+01
   0.61201E+01   0.14590E+01
   0.61201E+01   0.14589E+01
   0.61201E+01   0.14587E+01
   0.61201E+01   0.14587E+01
   0.61201E+01   0.14586E+01
   0.61201E+01   0.14586E+01
   0.61101E+01   0.14584E+01
   0.61101E+01   0.14584E+01
   0.61101E+01   0.14582E+01
   0.61101E+01   0.14580E+01
   0.61101E+01   0.14580E+01
   0.61101E+01   0.14579E+01
   0.61101E+01   0.14579E+01
   0.61101E+01   0.14578E+01
   0.61101E+01   0.14578E+01
   0.61101E+01   0.14577E+01
   0.61101E+01   0.14576E+01
   0.61101E+01   0.14576E+01
   0.61101E+01   0.14575E+01
   0.61101E+01   0.14575E+01
   0.61101E+01   0.14573E+01
   0.61101E+01   0.14573E+01
   0.61101E+01   0.14571E+01
   0.61101E+01   0.14571E+01
   0.61101E+01   0.14570E+01
   0.61101E+01   0.14569E+01
   0.61101E+01   0.14569E+01
   0.61101E+01   0.14568E+01
   0.61101E+01   0.14567E+01
   0.61101E+01   0.14566E+01
   0.61101E+01   0.14565E+01
   0.61101E+01   0.14564E+01
   0.61001E+01   0.14564E+01
   0.61001E+01   0.14563E+01
   0.61001E+01   0.14563E+01
   0.61001E+01   0.14562E+01
   0.61001E+01   0.14561E+01
   0.61001E+01   0.14561E+01
   0.61001E+01   0.14560E+01
   0.61001E+01   0.14558E+01
   0.61001E+01   0.14558E+01
   0.61001E+01   0.14557E+01
   0.61001E+01   0.14557E+01
   0.61001E+01   0.14556E+01
   0.61001E+01   0.14554E+01
   0.61001E+01   0.14554E+01
   0.61001E+01   0.14553E+01
   0.61001E+01   0.14553E+01
   0.61001E+01   0.14553E+01
   0.61001E+01   0.14552E+01
   0.61001E+01   0.14552E+01
   0.61001E+01   0.14551E+01
   0.61001E+01   0.14551E+01
   0.61001E+01   0.14550E+01
   0.61001E+01   0.14550E+01
   0.61001E+01   0.14550E+01
   0.61001E+01   0.14547E+01
   0.61001E+01   0.14546E+01
   0.61001E+01   0.14546E+01
   0.61001E+01   0.14544E+01
   0.61001E+01   0.14545E+01
   0.61001E+01   0.14543E+01
   0.61001E+01   0.14542E+01
   0.61001E+01   0.14540E+01
   0.61001E+01   0.14539E+01
   0.60901E+01   0.14538E+01
   0.60901E+01   0.14538E+01
   0.60901E+01   0.14538E+01
   0.60901E+01   0.14536E+01
   0.60901E+01   0.14535E+01
   0.60901E+01   0.14534E+01
   0.60901E+01   0.14532E+01
   0.60901E+01   0.14532E+01
   0.60901E+01   0.14532E+01
   0.60901E+01   0.14532E+01
   0.60901E+01   0.14532E+01
   0.60901E+01   0.14531E+01
   0.60901E+01   0.14531E+01
   0.60901E+01   0.14529E+01
   0.60901E+01   0.14528E+01
   0.60901E+01   0.14527E+01
   0.60901E+01   0.14525E+01
   0.60901E+01   0.14523E+01
   0.60901E+01   0.14523E+01
   0.60901E+01   0.14523E+01
   0.60901E+01   0.14521E+01
   0.60901E+01   0.14521E+01
   0.60901E+01   0.14521E+01
   0.60901E+01   0.14518E+01
   0.60901E+01   0.14518E+01
   0.60901E+01   0.14517E+01
   0.60901E+01   0.14517E+01
   0.60901E+01   0.14516E+01
   0.60901E+01   0.14516E+01
   0.60901E+01   0.14516E+01
   0.60901E+01   0.14515E+01
   0.60901E+01   0.14514E+01
   0.60901E+01   0.14514E+01
   0.60901E+01   0.14513E+01
   0.60901E+01   0.14513E+01
   0.60901E+01   0.14513E+01
   0.60901E+01   0.14512E+01
   0.60801E+01   0.14509E+01
   0.60801E+01   0.14508E+01
   0.60801E+01   0.14507E+01
   0.60801E+01   0.14506E+01
   0.60801E+01   0.14506E+01
   0.60801E+01   0.14506E+01
   0.60801E+01   0.14504E+01
   0.60801E+01   0.14505E+01
   0.60801E+01   0.14502E+01
   0.60801E+01   0.14501E+01
   0.60801E+01   0.14501E+01
   0.60801E+01   0.14500E+01
   0.60801E+01   0.14499E+01
   0.60801E+01   0.14498E+01
   0.60801E+01   0.14497E+01
   0.60801E+01   0.14496E+01
   0.60801E+01   0.14495E+01
   0.60801E+01   0.14494E+01
   0.60801E+01   0.14494E+01
   0.60801E+01   0.14493E+01
   0.60801E+01   0.14491E+01
   0.60801E+01   0.14491E+01
   0.60801E+01   0.14489E+01
   0.60801E+01   0.14489E+01
   0.60801E+01   0.14488E+01
   0.60801E+01   0.14488E+01
   0.60801E+01   0.14487E+01
   0.60701E+01   0.14485E+01
   0.60701E+01   0.14485E+01
   0.60801E+01   0.14485E+01
   0.60701E+01   0.14483E+01
   0.60701E+01   0.14482E+01
   0.60701E+01   0.14482E+01
   0.60701E+01   0.14482E+01
   0.60701E+01   0.14480E+01
   0.60701E+01   0.14480E+01
   0.60701E+01   0.14479E+01
   0.60701E+01   0.14478E+01
   0.60701E+01   0.14477E+01
   0.60701E+01   0.14476E+01
   0.60701E+01   0.14475E+01
   0.60701E+01   0.14475E+01
   0.60701E+01   0.14475E+01
   0.60701E+01   0.14473E+01
   0.60701E+01   0.14473E+01
   0.60701E+01   0.14472E+01
   0.60701E+01   0.14472E+01
   0.60701E+01   0.14471E+01
   0.60701E+01   0.14469E+01
   0.60701E+01   0.14468E+01
   0.60701E+01   0.14467E+01
   0.60701E+01   0.14467E+01
   0.60701E+01   0.14466E+01
   0.60701E+01   0.14466E+01
   0.60701E+01   0.14466E+01
   0.60701E+01   0.14465E+01
   0.60701E+01   0.14464E+01
   0.60701E+01   0.14463E+01
   0.60601E+01   0.14460E+01
   0.60601E+01   0.14460E+01
   0.60601E+01   0.14460E+01
   0.60601E+01   0.14458E+01
   0.60601E+01   0.14458E+01
   0.60601E+01   0.14458E+01
   0.60601E+01   0.14457E+01
   0.60601E+01   0.14457E+01
   0.60601E+01   0.14456E+01
   0.60601E+01   0.14456E+01
   0.60601E+01   0.14455E+01
   0.60601E+01   0.14454E+01
   0.60601E+01   0.14451E+01
   0.60601E+01   0.14450E+01
   0.60601E+01   0.14449E+01
   0.60601E+01   0.14449E+01
   0.60601E+01   0.14448E+01
   0.60601E+01   0.14446E+01
   0.60601E+01   0.14445E+01
   0.60601E+01   0.14444E+01
   0.60601E+01   0.14443E+01
   0.60601E+01   0.14443E+01
   0.60601E+01   0.14442E+01
   0.60601E+01   0.14442E+01
   0.60601E+01   0.14441E+01
   0.60601E+01   0.14441E+01
   0.60601E+01   0.14441E+01
   0.60601E+01   0.14440E+01
   0.60601E+01   0.14439E+01
   0.60601E+01   0.14438E+01
   0.60601E+01   0.14438E+01
   0.60601E+01   0.14437E+01
   0.60601E+01   0.14437E+01
   0.60601E+01   0.14435E+01
   0.60601E+01   0.14435E+01
   0.60601E+01   0.14434E+01
   0.60501E+01   0.14432E+01
   0.60501E+01   0.14431E+01
   0.60501E+01   0.14430E+01
   0.60501E+01   0.14429E+01
   0.60501E+01   0.14428E+01
   0.60501E+01   0.14428E+01
   0.60501E+01   0.14427E+01
   0.60501E+01   0.14427E+01
   0.60501E+01   0.14426E+01
   0.60501E+01   0.14425E+01
   0.60501E+01   0.14425E+01
   0.60501E+01   0.14425E+01
   0.60501E+01   0.14422E+01
   0.60501E+01   0.14422E+01
   0.60501E+01   0.14420E+01
   0.60501E+01   0.14420E+01
   0.60501E+01   0.14419E+01
   0.60501E+01   0.14419E+01
   0.60501E+01   0.14419E+01
   0.60501E+01   0.14417E+01
   0.60501E+01   0.14417E+01
   0.60501E+01   0.14416E+01
   0.60501E+01   0.14415E+01
   0.60501E+01   0.14413E+01
   0.60501E+01   0.14412E+01
   0.60501E+01   0.14412E+01
   0.60501E+01   0.14411E+01
   0.60501E+01   0.14410E+01
   0.60401E+01   0.14409E+01
   0.60401E+01   0.14409E+01
   0.60401E+01   0.14407E+01
   0.60401E+01   0.14406E+01
   0.60401E+01   0.14406E+01
   0.60401E+01   0.14405E+01
   0.60401E+01   0.14404E+01
   0.60401E+01   0.14403E+01
   0.60401E+01   0.14402E+01
   0.60401E+01   0.14401E+01
   0.60401E+01   0.14401E+01
   0.60401E+01   0.14401E+01
   0.60401E+01   0.14400E+01
   0.60401E+01   0.14400E+01
   0.60401E+01   0.14399E+01
   0.60401E+01   0.14399E+01
   0.60401E+01   0.14399E+01
   0.60401E+01   0.14398E+01
   0.60401E+01   0.14397E+01
   0.60401E+01   0.14396E+01
   0.60401E+01   0.14396E+01
   0.60401E+01   0.14395E+01
   0.60401E+01   0.14394E+01
   0.60401E+01   0.14393E+01
   0.60401E+01   0.14392E+01
   0.60401E+01   0.14391E+01
   0.60401E+01   0.14391E+01
   0.60401E+01   0.14389E+01
   0.60401E+01   0.14387E+01
   0.60401E+01   0.14386E+01
   0.60401E+01   0.14386E+01
   0.60401E+01   0.14385E+01
   0.60401E+01   0.14384E+01
   0.60401E+01   0.14383E+01
   0.60401E+01   0.14382E+01
   0.60301E+01   0.14382E+01
   0.60301E+01   0.14381E+01
   0.60301E+01   0.14381E+01
   0.60301E+01   0.14380E+01
   0.60301E+01   0.14379E+01
   0.60301E+01   0.14377E+01
   0.60301E+01   0.14377E+01
   0.60301E+01   0.14376E+01
   0.60301E+01   0.14376E+01
   0.60301E+01   0.14375E+01
   0.60301E+01   0.14375E+01
   0.60301E+01   0.14374E+01
   0.60301E+01   0.14373E+01
   0.60301E+01   0.14372E+01
   0.60301E+01   0.14371E+01
   0.60301E+01   0.14370E+01
   0.60301E+01   0.14369E+01
   0.60301E+01   0.14368E+01
   0.60301E+01   0.14368E+01
   0.60301E+01   0.14367E+01
   0.60301E+01   0.14366E+01
   0.60301E+01   0.14366E+01
   0.60301E+01   0.14364E+01
   0.60301E+01   0.14364E+01
   0.60301E+01   0.14364E+01
   0.60301E+01   0.14363E+01
   0.60301E+01   0.14362E+01
   0.60301E+01   0.14362E+01
   0.60301E+01   0.14362E+01
   0.60301E+01   0.14361E+01
   0.60301E+01   0.14361E+01
   0.60301E+01   0.14360E+01
   0.60301E+01   0.14358E+01
   0.60301E+01   0.14357E+01
   0.60301E+01   0.14356E+01
   0.60301E+01   0.14356E+01
   0.60301E+01   0.14355E+01
   0.60201E+01   0.14353E+01
   0.60201E+01   0.14352E+01
   0.60201E+01   0.14352E+01
   0.60201E+01   0.14351E+01
   0.60201E+01   0.14351E+01
   0.60201E+01   0.14350E+01
   0.60201E+01   0.14349E+01
   0.60201E+01   0.14348E+01
   0.60201E+01   0.14347E+01
   0.60201E+01   0.14346E+01
   0.60201E+01   0.14346E+01
   0.60201E+01   0.14345E+01
   0.60201E+01   0.14344E+01
   0.60201E+01   0.14344E+01
   0.60201E+01   0.14343E+01
   0.60201E+01   0.14343E+01
   0.60201E+01   0.14342E+01
   0.60201E+01   0.14341E+01
   0.60201E+01   0.14340E+01
   0.60201E+01   0.14339E+01
   0.60201E+01   0.14338E+01
   0.60201E+01   0.14337E+01
   0.60201E+01   0.14337E+01
   0.60201E+01   0.14336E+01
   0.60201E+01   0.14336E+01
   0.60201E+01   0.14334E+01
   0.60201E+01   0.14334E+01
   0.60201E+01   0.14333E+01
   0.60201E+01   0.14332E+01
   0.60101E+01   0.14331E+01
   0.60101E+01   0.14330E+01
   0.60101E+01   0.14330E+01
   0.60201E+01   0.14330E+01
   0.60101E+01   0.14328E+01
   0.60101E+01   0.14328E+01
   0.60101E+01   0.14327E+01
   0.60101E+01   0.14327E+01
   0.60101E+01   0.14326E+01
   0.60101E+01   0.14326E+01
   0.60101E+01   0.14324E+01
   0.60101E+01   0.14324E+01
   0.60101E+01   0.14322E+01
   0.60101E+01   0.14320E+01
   0.60101E+01   0.14319E+01
   0.60101E+01   0.14319E+01
   0.60101E+01   0.14318E+01
   0.60101E+01   0.14317E+01
   0.60101E+01   0.14317E+01
   0.60101E+01   0.14316E+01
   0.60101E+01   0.14314E+01
   0.60101E+01   0.14315E+01
   0.60101E+01   0.14314E+01
   0.60101E+01   0.14312E+01
   0.60101E+01   0.14310E+01
   0.60101E+01   0.14310E+01
   0.60101E+01   0.14309E+01
   0.60101E+01   0.14308E+01
   0.60101E+01   0.14309E+01
   0.60101E+01   0.14308E+01
   0.60101E+01   0.14307E+01
   0.60101E+01   0.14307E+01
   0.60101E+01   0.14307E+01
   0.60101E+01   0.14305E+01
   0.60101E+01   0.14305E+01
   0.60101E+01   0.14304E+01
   0.60101E+01   0.14303E+01
   0.60001E+01   0.14301E+01
   0.60001E+01   0.14300E+01
   0.60001E+01   0.14299E+01
   0.60001E+01   0.14298E+01
   0.60001E+01   0.14297E+01
   0.60001E+01   0.14297E+01
   0.60001E+01   0.14297E+01
   0.60001E+01   0.14296E+01
   0.60001E+01   0.14295E+01
   0.60001E+01   0.14295E+01
   0.60001E+01   0.14293E+01
   0.60001E+01   0.14293E+01
   0.60001E+01   0.14291E+01
   0.60001E+01   0.14291E+01
   0.60001E+01   0.14290E+01
   0.60001E+01   0.14289E+01
   0.60001E+01   0.14288E+01
   0.60001E+01   0.14287E+01
   0.60001E+01   0.14287E+01
   0.60001E+01   0.14287E+01
   0.60001E+01   0.14286E+01
   0.60001E+01   0.14286E+01
   0.60001E+01   0.14286E+01
   0.60001E+01   0.14285E+01
   0.60001E+01   0.14284E+01
   0.60001E+01   0.14283E+01
   0.60001E+01   0.14282E+01
   0.60001E+01   0.14282E+01
   0.60001E+01   0.14280E+01
   0.60001E+01   0.14277E+01
   0.60001E+01   0.14277E+01
   0.60001E+01   0.14276E+01
   0.60001E+01   0.14275E+01
   0.60001E+01   0.14275E+01
   0.60001E+01   0.14273E+01
   0.59901E+01   0.14272E+01
   0.59901E+01   0.14272E+01
   0.59901E+01   0.14270E+01
   0.59901E+01   0.14270E+01
   0.59901E+01   0.14269E+01
   0.59901E+01   0.14268E+01
   0.59901E+01   0.14267E+01
   0.59901E+01   0.14267E+01
   0.59901E+01   0.14266E+01
   0.59901E+01   0.14266E+01
   0.59901E+01   0.14266E+01
   0.59901E+01   0.14266E+01
   0.59901E+01   0.14265E+01
   0.59901E+01   0.14264E+01
   0.59901E+01   0.14263E+01
   0.59901E+01   0.14260E+01
   0.59901E+01   0.14260E+01
   0.59901E+01   0.14259E+01
   0.59901E+01   0.14258E+01
   0.59901E+01   0.14257E+01
   0.59901E+01   0.14256E+01
   0.59901E+01   0.14256E+01
   0.59901E+01   0.14255E+01
   0.59901E+01   0.14253E+01
   0.59901E+01   0.14253E+01
   0.59901E+01   0.14252E+01
   0.59901E+01   0.14251E+01
   0.59901E+01   0.14250E+01
   0.59901E+01   0.14250E+01
   0.59901E+01   0.14249E+01
   0.59901E+01   0.14249E+01
   0.59901E+01   0.14249E+01
   0.59901E+01   0.14249E+01
   0.59901E+01   0.14248E+01
   0.59901E+01   0.14248E+01
   0.59901E+01   0.14248E+01
   0.59901E+01   0.14247E+01
   0.59901E+01   0.14247E+01
   0.59901E+01   0.14244E+01
   0.59801E+01   0.14243E+01
   0.59801E+01   0.14243E+01
   0.59801E+01   0.14242E+01
   0.59801E+01   0.14241E+01
   0.59801E+01   0.14240E+01
   0.59801E+01   0.14238E+01
   0.59801E+01   0.14237E+01
   0.59801E+01   0.14236E+01
   0.59801E+01   0.14235E+01
   0.59801E+01   0.14234E+01
   0.59801E+01   0.14234E+01
   0.59801E+01   0.14232E+01
   0.59801E+01   0.14231E+01
   0.59801E+01   0.14231E+01
   0.59801E+01   0.14230E+01
   0.59801E+01   0.14229E+01
   0.59801E+01   0.14228E+01
   0.59801E+01   0.14227E+01
   0.59801E+01   0.14226E+01
   0.59801E+01   0.14226E+01
   0.59801E+01   0.14225E+01
   0.59801E+01   0.14224E+01
   0.59801E+01   0.14223E+01
   0.59801E+01   0.14223E+01
   0.59801E+01   0.14223E+01
   0.59801E+01   0.14222E+01
   0.59701E+01   0.14220E+01
   0.59701E+01   0.14220E+01
   0.59701E+01   0.14219E+01
   0.59701E+01   0.14218E+01
   0.59701E+01   0.14217E+01
   0.59701E+01   0.14215E+01
   0.59701E+01   0.14215E+01
   0.59701E+01   0.14215E+01
   0.59701E+01   0.14214E+01
   0.59701E+01   0.14214E+01
   0.59701E+01   0.14213E+01
   0.59701E+01   0.14213E+01
   0.59701E+01   0.14212E+01
   0.59701E+01   0.14210E+01
   0.59701E+01   0.14209E+01
   0.59701E+01   0.14209E+01
   0.59701E+01   0.14209E+01
   0.59701E+01   0.14208E+01
   0.59701E+01   0.14208E+01
   0.59701E+01   0.14207E+01
   0.59701E+01   0.14207E+01
   0.59701E+01   0.14207E+01
   0.59701E+01   0.14207E+01
   0.59701E+01   0.14204E+01
   0.59701E+01   0.14203E+01
   0.59701E+01   0.14202E+01
   0.59701E+01   0.14200E+01
   0.59701E+01   0.14200E+01
   0.59701E+01   0.14200E+01
   0.59701E+01   0.14198E+01
   0.59701E+01   0.14198E+01
   0.59701E+01   0.14198E+01
   0.59701E+01   0.14196E+01
   0.59701E+01   0.14195E+01
   0.59701E+01   0.14194E+01
   0.59601E+01   0.14192E+01
   0.59601E+01   0.14192E+01
   0.59601E+01   0.14190E+01
   0.59601E+01   0.14189E+01
   0.59601E+01   0.14189E+01
   0.59601E+01   0.14189E+01
   0.59601E+01   0.14188E+01
   0.59601E+01   0.14187E+01
   0.59601E+01   0.14184E+01
   0.59601E+01   0.14186E+01
   0.59601E+01   0.14184E+01
   0.59601E+01   0.14184E+01
   0.59601E+01   0.14183E+01
   0.59601E+01   0.14182E+01
   0.59601E+01   0.14182E+01
   0.59601E+01   0.14181E+01
   0.59601E+01   0.14179E+01
   0.59601E+01   0.14180E+01
   0.59601E+01   0.14178E+01
   0.59601E+01   0.14177E+01
   0.59601E+01   0.14178E+01
   0.59601E+01   0.14178E+01
   0.59601E+01   0.14176E+01
   0.59601E+01   0.14174E+01
   0.59601E+01   0.14174E+01
   0.59601E+01   0.14173E+01
   0.59601E+01   0.14172E+01
   0.59601E+01   0.14172E+01
   0.59601E+01   0.14171E+01
   0.59601E+01   0.14169E+01
   0.59601E+01   0.14169E+01
   0.59601E+01   0.14169E+01
   0.59601E+01   0.14169E+01
   0.59601E+01   0.14169E+01
   0.59601E+01   0.14168E+01
   0.59601E+01   0.14167E+01
   0.59601E+01   0.14167E+01
   0.59601E+01   0.14165E+01
   0.59601E+01   0.14165E+01
   0.59601E+01   0.14165E+01
   0.59601E+01   0.14162E+01
   0.59501E+01   0.14161E+01
   0.59501E+01   0.14160E+01
   0.59501E+01   0.14159E+01
   0.59501E+01   0.14157E+01
   0.59501E+01   0.14157E+01
   0.59501E+01   0.14157E+01
   0.59501E+01   0.14157E+01
   0.59501E+01   0.14157E+01
   0.59501E+01   0.14154E+01
   0.59501E+01   0.14153E+01
   0.59501E+01   0.14152E+01
   0.59501E+01   0.14150E+01
   0.59501E+01   0.14150E+01
   0.59501E+01   0.14149E+01
   0.59501E+01   0.14148E+01
   0.59501E+01   0.14148E+01
   0.59501E+01   0.14147E+01
   0.59501E+01   0.14147E+01
   0.59501E+01   0.14146E+01
   0.59501E+01   0.14146E+01
   0.59501E+01   0.14145E+01
   0.59501E+01   0.14144E+01
   0.59501E+01   0.14143E+01
   0.59501E+01   0.14141E+01
   0.59501E+01   0.14140E+01
   0.59501E+01   0.14139E+01
   0.59501E+01   0.14139E+01
   0.59501E+01   0.14138E+01
   0.59501E+01   0.14137E+01
   0.59501E+01   0.14136E+01
   0.59401E+01   0.14136E+01
   0.59401E+01   0.14136E+01
   0.59401E+01   0.14136E+01
   0.59401E+01   0.14134E+01
   0.59401E+01   0.14133E+01
   0.59401E+01   0.14132E+01
   0.59401E+01   0.14131E+01
   0.59401E+01   0.14131E+01
   0.59401E+01   0.14130E+01
   0.59401E+01   0.14130E+01
   0.59401E+01   0.14130E+01
   0.59401E+01   0.14129E+01
   0.59401E+01   0.14129E+01
   0.59401E+01   0.14129E+01
   0.59401E+01   0.14128E+01
   0.59401E+01   0.14126E+01
   0.59401E+01   0.14125E+01
   0.59401E+01   0.14123E+01
   0.59401E+01   0.14123E+01
   0.59401E+01   0.14122E+01
   0.59401E+01   0.14122E+01
   0.59401E+01   0.14121E+01
   0.59401E+01   0.14119E+01
   0.59401E+01   0.14119E+01
   0.59401E+01   0.14118E+01
   0.59401E+01   0.14118E+01
   0.59401E+01   0.14116E+01
   0.59401E+01   0.14116E+01
   0.59401E+01   0.14115E+01
   0.59401E+01   0.14114E+01
   0.59401E+01   0.14113E+01
   0.59401E+01   0.14111E+01
   0.59401E+01   0.14111E+01
   0.59401E+01   0.14111E+01
   0.59401E+01   0.14110E+01
   0.59401E+01   0.14110E+01
   0.59401E+01   0.14109E+01
   0.59401E+01   0.14107E+01
   0.59301E+01   0.14106E+01
   0.59301E+01   0.14105E+01
   0.59301E+01   0.14104E+01
   0.59301E+01   0.14103E+01
   0.59301E+01   0.14103E+01
   0.59301E+01   0.14102E+01
   0.59301E+01   0.14101E+01
   0.59301E+01   0.14100E+01
   0.59301E+01   0.14100E+01
   0.59301E+01   0.14099E+01
   0.59301E+01   0.14098E+01
   0.59301E+01   0.14098E+01
   0.59301E+01   0.14097E+01
   0.59301E+01   0.14095E+01
   0.59301E+01   0.14095E+01
   0.59301E+01   0.14094E+01
   0.59301E+01   0.14093E+01
   0.59301E+01   0.14093E+01
   0.59301E+01   0.14092E+01
   0.59301E+01   0.14091E+01
   0.59301E+01   0.14091E+01
   0.59301E+01   0.14091E+01
   0.59301E+01   0.14090E+01
   0.59301E+01   0.14090E+01
   0.59301E+01   0.14089E+01
   0.59301E+01   0.14087E+01
   0.59301E+01   0.14087E+01
   0.59301E+01   0.14085E+01
   0.59301E+01   0.14084E+01
   0.59301E+01   0.14084E+01
   0.59301E+01   0.14083E+01
   0.59301E+01   0.14083E+01
   0.59301E+01   0.14082E+01
   0.59301E+01   0.14081E+01
   0.59301E+01   0.14081E+01
   0.59301E+01   0.14080E+01
   0.59201E+01   0.14079E+01
   0.59201E+01   0.14078E+01
   0.59201E+01   0.14078E+01
   0.59201E+01   0.14077E+01
   0.59201E+01   0.14077E+01
   0.59201E+01   0.14076E+01
   0.59201E+01   0.14074E+01
   0.59201E+01   0.14072E+01
   0.59201E+01   0.14072E+01
   0.59201E+01   0.14072E+01
   0.59201E+01   0.14071E+01
   0.59201E+01   0.14070E+01
   0.59201E+01   0.14068E+01
   0.59201E+01   0.14068E+01
   0.59201E+01   0.14067E+01
   0.59201E+01   0.14066E+01
   0.59201E+01   0.14065E+01
   0.59201E+01   0.14064E+01
   0.59201E+01   0.14064E+01
   0.59201E+01   0.14063E+01
   0.59201E+01   0.14062E+01
   0.59201E+01   0.14061E+01
   0.59201E+01   0.14060E+01
   0.59201E+01   0.14058E+01
   0.59201E+01   0.14058E+01
   0.59201E+01   0.14057E+01
   0.59201E+01   0.14057E+01
   0.59201E+01   0.14057E+01
   0.59201E+01   0.14056E+01
   0.59201E+01   0.14056E+01
   0.59201E+01   0.14056E+01
   0.59201E+01   0.14055E+01
   0.59201E+01   0.14054E+01
   0.59201E+01   0.14053E+01
   0.59201E+01   0.14051E+01
   0.59201E+01   0.14050E+01
   0.59201E+01   0.14049E+01
   0.59201E+01   0.14050E+01
   0.59201E+01   0.14048E+01
   0.59201E+01   0.14048E+01
   0.59201E+01   0.14047E+01
   0.59101E+01   0.14047E+01
   0.59101E+01   0.14046E+01
   0.59101E+01   0.14044E+01
   0.59101E+01   0.14043E+01
   0.59101E+01   0.14042E+01
   0.59101E+01   0.14042E+01
   0.59101E+01   0.14041E+01
   0.59101E+01   0.14041E+01
   0.59101E+01   0.14039E+01
   0.59101E+01   0.14038E+01
   0.59101E+01   0.14039E+01
   0.59101E+01   0.14038E+01
   0.59101E+01   0.14036E+01
   0.59101E+01   0.14035E+01
   0.59101E+01   0.14035E+01
   0.59101E+01   0.14034E+01
   0.59101E+01   0.14032E+01
   0.59101E+01   0.14031E+01
   0.59101E+01   0.14031E+01
   0.59101E+01   0.14030E+01
   0.59101E+01   0.14030E+01
   0.59101E+01   0.14029E+01
   0.59101E+01   0.14028E+01
   0.59101E+01   0.14027E+01
   0.59101E+01   0.14027E+01
   0.59101E+01   0.14025E+01
   0.59101E+01   0.14025E+01
   0.59101E+01   0.14024E+01
   0.59101E+01   0.14023E+01
   0.59001E+01   0.14022E+01
   0.59001E+01   0.14021E+01
   0.59001E+01   0.14020E+01
   0.59001E+01   0.14020E+01
   0.59001E+01   0.14019E+01
   0.59001E+01   0.14018E+01
   0.59001E+01   0.14017E+01
   0.59001E+01   0.14017E+01
   0.59001E+01   0.14016E+01
   0.59001E+01   0.14015E+01
   0.59001E+01   0.14014E+01
   0.59001E+01   0.14012E+01
   0.59001E+01   0.14012E+01
   0.59001E+01   0.14011E+01
   0.59001E+01   0.14010E+01
   0.59001E+01   0.14010E+01
   0.59001E+01   0.14009E+01
   0.59001E+01   0.14008E+01
   0.59001E+01   0.14007E+01
   0.59001E+01   0.14007E+01
   0.59001E+01   0.14007E+01
   0.59001E+01   0.14006E+01
   0.59001E+01   0.14005E+01
   0.59001E+01   0.14004E+01
   0.59001E+01   0.14003E+01
   0.59001E+01   0.14003E+01
   0.59001E+01   0.14002E+01
   0.59001E+01   0.14001E+01
   0.59001E+01   0.14000E+01
   0.59001E+01   0.13998E+01
   0.59001E+01   0.13998E+01
   0.59001E+01   0.13997E+01
   0.59001E+01   0.13995E+01
   0.59001E+01   0.13995E+01
   0.58901E+01   0.13993E+01
   0.58901E+01   0.13992E+01
   0.58901E+01   0.13991E+01
   0.58901E+01   0.13990E+01
   0.58901E+01   0.13990E+01
   0.58901E+01   0.13990E+01
   0.58901E+01   0.13989E+01
   0.58901E+01   0.13989E+01
   0.58901E+01   0.13987E+01
   0.58901E+01   0.13987E+01
   0.58901E+01   0.13985E+01
   0.58901E+01   0.13985E+01
   0.58901E+01   0.13983E+01
   0.58901E+01   0.13983E+01
   0.58901E+01   0.13983E+01
   0.58901E+01   0.13983E+01
   0.58901E+01   0.13982E+01
   0.58901E+01   0.13981E+01
   0.58901E+01   0.13980E+01
   0.58901E+01   0.13980E+01
   0.58901E+01   0.13979E+01
   0.58901E+01   0.13978E+01
   0.58901E+01   0.13977E+01
   0.58901E+01   0.13976E+01
   0.58901E+01   0.13974E+01
   0.58901E+01   0.13973E+01
   0.58901E+01   0.13973E+01
   0.58901E+01   0.13972E+01
   0.58901E+01   0.13970E+01
   0.58901E+01   0.13970E+01
   0.58901E+01   0.13970E+01
   0.58901E+01   0.13970E+01
   0.58901E+01   0.13969E+01
   0.58901E+01   0.13969E+01
   0.58901E+01   0.13968E+01
   0.58901E+01   0.13966E+01
   0.58901E+01   0.13966E+01
   0.58901E+01   0.13965E+01
   0.58901E+01   0.13964E+01
   0.58901E+01   0.13964E+01
   0.58901E+01   0.13964E+01
   0.58901E+01   0.13963E+01
   0.58901E+01   0.13961E+01
   0.58801E+01   0.13961E+01
   0.58801E+01   0.13961E+01
   0.58801E+01   0.13959E+01
   0.58801E+01   0.13958E+01
   0.58801E+01   0.13957E+01
   0.58801E+01   0.13955E+01
   0.58801E+01   0.13955E+01
   0.58801E+01   0.13954E+01
   0.58801E+01   0.13953E+01
   0.58801E+01   0.13952E+01
   0.58801E+01   0.13951E+01
   0.58801E+01   0.13950E+01
   0.58801E+01   0.13948E+01
   0.58801E+01   0.13948E+01
   0.58801E+01   0.13947E+01
   0.58801E+01   0.13947E+01
   0.58801E+01   0.13946E+01
   0.58801E+01   0.13946E+01
   0.58801E+01   0.13945E+01
   0.58801E+01   0.13945E+01
   0.58801E+01   0.13944E+01
   0.58801E+01   0.13943E+01
   0.58801E+01   0.13943E+01
   0.58801E+01   0.13943E+01
   0.58801E+01   0.13942E+01
   0.58801E+01   0.13941E+01
   0.58801E+01   0.13939E+01
   0.58801E+01   0.13938E+01
   0.58801E+01   0.13937E+01
   0.58801E+01   0.13937E+01
   0.58801E+01   0.13935E+01
   0.58801E+01   0.13935E+01
   0.58801E+01   0.13934E+01
   0.58801E+01   0.13933E+01
   0.58701E+01   0.13932E+01
   0.58701E+01   0.13931E+01
   0.58701E+01   0.13931E+01
   0.58701E+01   0.13931E+01
   0.58701E+01   0.13930E+01
   0.58701E+01   0.13929E+01
   0.58701E+01   0.13929E+01
   0.58701E+01   0.13928E+01
   0.58701E+01   0.13929E+01
   0.58701E+01   0.13927E+01
   0.58701E+01   0.13927E+01
   0.58701E+01   0.13927E+01
   0.58701E+01   0.13926E+01
   0.58701E+01   0.13925E+01
   0.58701E+01   0.13925E+01
   0.58701E+01   0.13923E+01
   0.58701E+01   0.13923E+01
   0.58701E+01   0.13921E+01
   0.58701E+01   0.13920E+01
   0.58701E+01   0.13919E+01
   0.58701E+01   0.13917E+01
   0.58701E+01   0.13916E+01
   0.58701E+01   0.13916E+01
   0.58701E+01   0.13915E+01
   0.58701E+01   0.13913E+01
   0.58701E+01   0.13912E+01
   0.58701E+01   0.13911E+01
   0.58701E+01   0.13910E+01
   0.58701E+01   0.13909E+01
   0.58701E+01   0.13908E+01
   0.58701E+01   0.13908E+01
   0.58701E+01   0.13908E+01
   0.58701E+01   0.13907E+01
   0.58701E+01   0.13907E+01
   0.58701E+01   0.13907E+01
   0.58701E+01   0.13906E+01
   0.58701E+01   0.13905E+01
   0.58701E+01   0.13904E+01
   0.58701E+01   0.13904E+01
   0.58701E+01   0.13904E+01
   0.58701E+01   0.13903E+01
   0.58601E+01   0.13902E+01
   0.58601E+01   0.13900E+01
   0.58601E+01   0.13899E+01
   0.58601E+01   0.13897E+01
   0.58601E+01   0.13897E+01
   0.58601E+01   0.13896E+01
   0.58601E+01   0.13896E+01
   0.58601E+01   0.13895E+01
   0.58601E+01   0.13894E+01
   0.58601E+01   0.13893E+01
   0.58601E+01   0.13892E+01
   0.58601E+01   0.13892E+01
   0.58601E+01   0.13891E+01
   0.58601E+01   0.13890E+01
   0.58601E+01   0.13890E+01
   0.58601E+01   0.13890E+01
   0.58601E+01   0.13889E+01
   0.58601E+01   0.13889E+01
   0.58601E+01   0.13888E+01
   0.58601E+01   0.13888E+01
   0.58601E+01   0.13888E+01
   0.58601E+01   0.13887E+01
   0.58601E+01   0.13886E+01
   0.58601E+01   0.13886E+01
   0.58601E+01   0.13884E+01
   0.58601E+01   0.13884E+01
   0.58601E+01   0.13883E+01
   0.58601E+01   0.13881E+01
   0.58601E+01   0.13881E+01
   0.58601E+01   0.13879E+01
   0.58601E+01   0.13878E+01
   0.58601E+01   0.13877E+01
   0.58601E+01   0.13876E+01
   0.58601E+01   0.13875E+01
   0.58601E+01   0.13874E+01
   0.58601E+01   0.13872E+01
   0.58501E+01   0.13872E+01
   0.58601E+01   0.13870E+01
   0.58501E+01   0.13870E+01
   0.58501E+01   0.13870E+01
   0.58501E+01   0.13869E+01
   0.58501E+01   0.13868E+01
   0.58501E+01   0.13868E+01
   0.58501E+01   0.13867E+01
   0.58501E+01   0.13867E+01
   0.58501E+01   0.13867E+01
   0.58501E+01   0.13866E+01
   0.58501E+01   0.13866E+01
   0.58501E+01   0.13864E+01
   0.58501E+01   0.13863E+01
   0.58501E+01   0.13862E+01
   0.58501E+01   0.13861E+01
   0.58501E+01   0.13859E+01
   0.58501E+01   0.13859E+01
   0.58501E+01   0.13859E+01
   0.58501E+01   0.13858E+01
   0.58501E+01   0.13859E+01
   0.58501E+01   0.13857E+01
   0.58501E+01   0.13857E+01
   0.58501E+01   0.13856E+01
   0.58501E+01   0.13854E+01
   0.58501E+01   0.13852E+01
   0.58501E+01   0.13852E+01
   0.58501E+01   0.13851E+01
   0.58501E+01   0.13850E+01
   0.58501E+01   0.13850E+01
   0.58501E+01   0.13849E+01
   0.58501E+01   0.13848E+01
   0.58501E+01   0.13848E+01
   0.58501E+01   0.13848E+01
   0.58501E+01   0.13848E+01
   0.58501E+01   0.13847E+01
   0.58501E+01   0.13847E+01
   0.58501E+01   0.13847E+01
   0.58501E+01   0.13846E+01
   0.58501E+01   0.13845E+01
   0.58501E+01   0.13844E+01
   0.58501E+01   0.13843E+01
   0.58501E+01   0.13843E+01
   0.58501E+01   0.13842E+01
   0.58501E+01   0.13841E+01
   0.58501E+01   0.13841E+01
   0.58401E+01   0.13839E+01
   0.58401E+01   0.13839E+01
   0.58401E+01   0.13838E+01
   0.58401E+01   0.13837E+01
   0.58401E+01   0.13835E+01
   0.58401E+01   0.13833E+01
   0.58401E+01   0.13832E+01
   0.58401E+01   0.13831E+01
   0.58401E+01   0.13831E+01
   0.58401E+01   0.13830E+01
   0.58401E+01   0.13830E+01
   0.58401E+01   0.13827E+01
   0.58401E+01   0.13827E+01
   0.58401E+01   0.13826E+01
   0.58401E+01   0.13826E+01
   0.58401E+01   0.13825E+01
   0.58401E+01   0.13825E+01
   0.58401E+01   0.13823E+01
   0.58401E+01   0.13823E+01
   0.58401E+01   0.13821E+01
   0.58401E+01   0.13820E+01
   0.58401E+01   0.13821E+01
   0.58401E+01   0.13819E+01
   0.58401E+01   0.13818E+01
   0.58401E+01   0.13817E+01
   0.58401E+01   0.13815E+01
   0.58401E+01   0.13815E+01
   0.58401E+01   0.13815E+01
   0.58401E+01   0.13814E+01
   0.58401E+01   0.13813E+01
   0.58401E+01   0.13812E+01
   0.58401E+01   0.13811E+01
   0.58401E+01   0.13811E+01
   0.58401E+01   0.13810E+01
   0.58301E+01   0.13809E+01
   0.58301E+01   0.13808E+01
   0.58301E+01   0.13808E+01
   0.58301E+01   0.13807E+01
   0.58301E+01   0.13806E+01
   0.58301E+01   0.13806E+01
   0.58301E+01   0.13805E+01
   0.58301E+01   0.13803E+01
   0.58301E+01   0.13803E+01
   0.58301E+01   0.13802E+01
   0.58301E+01   0.13802E+01
   0.58301E+01   0.13801E+01
   0.58301E+01   0.13801E+01
   0.58301E+01   0.13801E+01
   0.58301E+01   0.13800E+01
   0.58301E+01   0.13800E+01
   0.58301E+01   0.13798E+01
   0.58301E+01   0.13796E+01
   0.58301E+01   0.13795E+01
   0.58301E+01   0.13794E+01
   0.58301E+01   0.13793E+01
   0.58301E+01   0.13793E+01
   0.58301E+01   0.13792E+01
   0.58301E+01   0.13791E+01
   0.58301E+01   0.13791E+01
   0.58301E+01   0.13789E+01
   0.58301E+01   0.13788E+01
   0.58301E+01   0.13787E+01
   0.58301E+01   0.13786E+01
   0.58301E+01   0.13786E+01
   0.58301E+01   0.13785E+01
   0.58301E+01   0.13784E+01
   0.58301E+01   0.13784E+01
   0.58301E+01   0.13783E+01
   0.58301E+01   0.13781E+01
   0.58301E+01   0.13780E+01
   0.58301E+01   0.13780E+01
   0.58301E+01   0.13779E+01
   0.58301E+01   0.13779E+01
   0.58301E+01   0.13779E+01
   0.58301E+01   0.13779E+01
   0.58201E+01   0.13777E+01
   0.58201E+01   0.13776E+01
   0.58201E+01   0.13775E+01
   0.58201E+01   0.13774E+01
   0.58201E+01   0.13775E+01
   0.58201E+01   0.13773E+01
   0.58201E+01   0.13772E+01
   0.58201E+01   0.13771E+01
   0.58201E+01   0.13770E+01
   0.58201E+01   0.13769E+01
   0.58201E+01   0.13769E+01
   0.58201E+01   0.13768E+01
   0.58201E+01   0.13767E+01
   0.58201E+01   0.13766E+01
   0.58201E+01   0.13765E+01
   0.58201E+01   0.13765E+01
   0.58201E+01   0.13764E+01
   0.58201E+01   0.13764E+01
   0.58201E+01   0.13764E+01
   0.58201E+01   0.13764E+01
   0.58201E+01   0.13763E+01
   0.58201E+01   0.13762E+01
   0.58201E+01   0.13761E+01
   0.58201E+01   0.13761E+01
   0.58201E+01   0.13760E+01
   0.58201E+01   0.13758E+01
   0.58201E+01   0.13758E+01
   0.58201E+01   0.13757E+01
   0.58201E+01   0.13757E+01
   0.58201E+01   0.13754E+01
   0.58201E+01   0.13754E+01
   0.58201E+01   0.13754E+01
   0.58201E+01   0.13753E+01
   0.58201E+01   0.13752E+01
   0.58101E+01   0.13751E+01
   0.58101E+01   0.13750E+01
   0.58101E+01   0.13749E+01
   0.58101E+01   0.13748E+01
   0.58101E+01   0.13747E+01
   0.58101E+01   0.13746E+01
   0.58101E+01   0.13745E+01
   0.58101E+01   0.13745E+01
   0.58101E+01   0.13744E+01
   0.58101E+01   0.13744E+01
   0.58101E+01   0.13743E+01
   0.58101E+01   0.13743E+01
   0.58101E+01   0.13741E+01
   0.58101E+01   0.13740E+01
   0.58101E+01   0.13740E+01
   0.58101E+01   0.13739E+01
   0.58101E+01   0.13739E+01
   0.58101E+01   0.13738E+01
   0.58101E+01   0.13737E+01
   0.58101E+01   0.13737E+01
   0.58101E+01   0.13736E+01
   0.58101E+01   0.13733E+01
   0.58101E+01   0.13732E+01
   0.58101E+01   0.13733E+01
   0.58101E+01   0.13732E+01
   0.58101E+01   0.13732E+01
   0.58101E+01   0.13732E+01
   0.58101E+01   0.13731E+01
   0.58101E+01   0.13730E+01
   0.58101E+01   0.13730E+01
   0.58101E+01   0.13729E+01
   0.58101E+01   0.13728E+01
   0.58101E+01   0.13728E+01
   0.58101E+01   0.13726E+01
   0.58101E+01   0.13726E+01
   0.58101E+01   0.13725E+01
   0.58101E+01   0.13724E+01
   0.58101E+01   0.13724E+01
   0.58101E+01   0.13723E+01
   0.58101E+01   0.13723E+01
   0.58101E+01   0.13722E+01
   0.58101E+01   0.13722E+01
   0.58101E+01   0.13721E+01
   0.58101E+01   0.13720E+01
   0.58101E+01   0.13719E+01
   0.58101E+01   0.13717E+01
   0.58001E+01   0.13715E+01
   0.58001E+01   0.13715E+01
   0.58001E+01   0.13713E+01
   0.58001E+01   0.13713E+01
   0.58001E+01   0.13713E+01
   0.58001E+01   0.13713E+01
   0.58001E+01   0.13710E+01
   0.58001E+01   0.13709E+01
   0.58001E+01   0.13708E+01
   0.58001E+01   0.13708E+01
   0.58001E+01   0.13708E+01
   0.58001E+01   0.13708E+01
   0.58001E+01   0.13705E+01
   0.58001E+01   0.13704E+01
   0.58001E+01   0.13704E+01
   0.58001E+01   0.13703E+01
   0.58001E+01   0.13702E+01
   0.58001E+01   0.13702E+01
   0.58001E+01   0.13701E+01
   0.58001E+01   0.13701E+01
   0.58001E+01   0.13699E+01
   0.58001E+01   0.13697E+01
   0.58001E+01   0.13696E+01
   0.58001E+01   0.13696E+01
   0.58001E+01   0.13695E+01
   0.58001E+01   0.13694E+01
   0.58001E+01   0.13693E+01
   0.58001E+01   0.13692E+01
   0.58001E+01   0.13691E+01
   0.58001E+01   0.13690E+01
   0.58001E+01   0.13689E+01
   0.58001E+01   0.13688E+01
   0.58001E+01   0.13688E+01
   0.58001E+01   0.13688E+01
   0.58001E+01   0.13688E+01
   0.58001E+01   0.13687E+01
   0.57901E+01   0.13686E+01
   0.57901E+01   0.13686E+01
   0.57901E+01   0.13686E+01
   0.57901E+01   0.13684E+01
   0.57901E+01   0.13683E+01
   0.57901E+01   0.13682E+01
   0.57901E+01   0.13681E+01
   0.57901E+01   0.13681E+01
   0.57901E+01   0.13680E+01
   0.57901E+01   0.13681E+01
   0.57901E+01   0.13680E+01
   0.57901E+01   0.13680E+01
   0.57901E+01   0.13678E+01
   0.57901E+01   0.13677E+01
   0.57901E+01   0.13676E+01
   0.57901E+01   0.13676E+01
   0.57901E+01   0.13674E+01
   0.57901E+01   0.13674E+01
   0.57901E+01   0.13673E+01
   0.57901E+01   0.13673E+01
   0.57901E+01   0.13670E+01
   0.57901E+01   0.13670E+01
   0.57901E+01   0.13669E+01
   0.57901E+01   0.13668E+01
   0.57901E+01   0.13668E+01
   0.57901E+01   0.13666E+01
   0.57901E+01   0.13666E+01
   0.57901E+01   0.13666E+01
   0.57901E+01   0.13665E+01
   0.57901E+01   0.13663E+01
   0.57901E+01   0.13663E+01
   0.57901E+01   0.13662E+01
   0.57901E+01   0.13661E+01
   0.57901E+01   0.13660E+01
   0.57901E+01   0.13659E+01
   0.57901E+01   0.13659E+01
   0.57901E+01   0.13659E+01
   0.57901E+01   0.13658E+01
   0.57901E+01   0.13657E+01
   0.57901E+01   0.13656E+01
   0.57901E+01   0.13656E+01
   0.57901E+01   0.13655E+01
   0.57801E+01   0.13654E+01
   0.57801E+01   0.13652E+01
   0.57801E+01   0.13651E+01
   0.57801E+01   0.13651E+01
   0.57801E+01   0.13651E+01
   0.57801E+01   0.13650E+01
   0.57801E+01   0.13648E+01
   0.57801E+01   0.13647E+01
   0.57801E+01   0.13646E+01
   0.57801E+01   0.13646E+01
   0.57801E+01   0.13645E+01
   0.57801E+01   0.13645E+01
   0.57801E+01   0.13644E+01
   0.57801E+01   0.13643E+01
   0.57801E+01   0.13641E+01
   0.57801E+01   0.13641E+01
   0.57801E+01   0.13641E+01
   0.57801E+01   0.13640E+01
   0.57801E+01   0.13640E+01
   0.57801E+01   0.13640E+01
   0.57801E+01   0.13639E+01
   0.57801E+01   0.13639E+01
   0.57801E+01   0.13639E+01
   0.57801E+01   0.13639E+01
   0.57801E+01   0.13638E+01
   0.57801E+01   0.13638E+01
   0.57801E+01   0.13637E+01
   0.57801E+01   0.13637E+01
   0.57801E+01   0.13637E+01
   0.57801E+01   0.13632E+01
   0.57801E+01   0.13633E+01
   0.57801E+01   0.13631E+01
   0.57801E+01   0.13630E+01
   0.57801E+01   0.13628E+01
   0.57801E+01   0.13628E+01
   0.57801E+01   0.13628E+01
   0.57801E+01   0.13627E+01
   0.57801E+01   0.13626E+01
   0.57801E+01   0.13625E+01
   0.57701E+01   0.13623E+01
   0.57801E+01   0.13623E+01
   0.57701E+01   0.13622E+01
   0.57701E+01   0.13621E+01
   0.57701E+01   0.13621E+01
   0.57701E+01   0.13620E+01
   0.57701E+01   0.13619E+01
   0.57701E+01   0.13618E+01
   0.57701E+01   0.13618E+01
   0.57701E+01   0.13618E+01
   0.57701E+01   0.13617E+01
   0.57701E+01   0.13616E+01
   0.57701E+01   0.13615E+01
   0.57701E+01   0.13615E+01
   0.57701E+01   0.13614E+01
   0.57701E+01   0.13613E+01
   0.57701E+01   0.13611E+01
   0.57701E+01   0.13611E+01
   0.57701E+01   0.13611E+01
   0.57701E+01   0.13610E+01
   0.57701E+01   0.13607E+01
   0.57701E+01   0.13606E+01
   0.57701E+01   0.13605E+01
   0.57701E+01   0.13605E+01
   0.57701E+01   0.13604E+01
   0.57701E+01   0.13604E+01
   0.57701E+01   0.13603E+01
   0.57701E+01   0.13601E+01
   0.57701E+01   0.13600E+01
   0.57701E+01   0.13600E+01
   0.57701E+01   0.13599E+01
   0.57701E+01   0.13599E+01
   0.57701E+01   0.13598E+01
   0.57701E+01   0.13597E+01
   0.57701E+01   0.13597E+01
   0.57701E+01   0.13596E+01
   0.57701E+01   0.13596E+01
   0.57701E+01   0.13596E+01
   0.57701E+01   0.13595E+01
   0.57701E+01   0.13595E+01
   0.57701E+01   0.13593E+01
   0.57701E+01   0.13592E+01
   0.57701E+01   0.13592E+01
   0.57701E+01   0.13591E+01
   0.57701E+01   0.13589E+01
   0.57701E+01   0.13588E+01
   0.57701E+01   0.13588E+01
   0.57701E+01   0.13587E+01
   0.57601E+01   0.13586E+01
   0.57601E+01   0.13587E+01
   0.57601E+01   0.13584E+01
   0.57601E+01   0.13584E+01
   0.57601E+01   0.13584E+01
   0.57601E+01   0.13583E+01
   0.57601E+01   0.13582E+01
   0.57601E+01   0.13580E+01
   0.57601E+01   0.13580E+01
   0.57601E+01   0.13579E+01
   0.57601E+01   0.13577E+01
   0.57601E+01   0.13576E+01
   0.57601E+01   0.13575E+01
   0.57601E+01   0.13575E+01
   0.57601E+01   0.13575E+01
   0.57601E+01   0.13575E+01
   0.57601E+01   0.13574E+01
   0.57601E+01   0.13572E+01
   0.57601E+01   0.13571E+01
   0.57601E+01   0.13571E+01
   0.57601E+01   0.13570E+01
   0.57601E+01   0.13570E+01
   0.57601E+01   0.13570E+01
   0.57601E+01   0.13568E+01
   0.57601E+01   0.13566E+01
   0.57601E+01   0.13566E+01
   0.57601E+01   0.13565E+01
   0.57601E+01   0.13563E+01
   0.57601E+01   0.13563E+01
   0.57601E+01   0.13562E+01
   0.57601E+01   0.13561E+01
   0.57601E+01   0.13561E+01
   0.57601E+01   0.13561E+01
   0.57601E+01   0.13561E+01
   0.57601E+01   0.13560E+01
   0.57601E+01   0.13559E+01
   0.57601E+01   0.13559E+01
   0.57601E+01   0.13558E+01
   0.57601E+01   0.13556E+01
   0.57501E+01   0.13556E+01
   0.57601E+01   0.13556E+01
   0.57501E+01   0.13555E+01
   0.57601E+01   0.13554E+01
   0.57601E+01   0.13554E+01
   0.57601E+01   0.13553E+01
   0.57601E+01   0.13553E+01
   0.57601E+01   0.13553E+01
   0.57501E+01   0.13552E+01
   0.57501E+01   0.13551E+01
   0.57501E+01   0.13551E+01
   0.57501E+01   0.13551E+01
   0.57501E+01   0.13548E+01
   0.57501E+01   0.13547E+01
   0.57501E+01   0.13547E+01
   0.57501E+01   0.13546E+01
   0.57501E+01   0.13545E+01
   0.57501E+01   0.13544E+01
   0.57501E+01   0.13542E+01
   0.57501E+01   0.13541E+01
   0.57501E+01   0.13541E+01
   0.57501E+01   0.13540E+01
   0.57501E+01   0.13539E+01
   0.57501E+01   0.13539E+01
   0.57501E+01   0.13538E+01
   0.57501E+01   0.13537E+01
   0.57501E+01   0.13537E+01
   0.57501E+01   0.13537E+01
   0.57501E+01   0.13534E+01
   0.57501E+01   0.13533E+01
   0.57501E+01   0.13533E+01
   0.57501E+01   0.13533E+01
   0.57501E+01   0.13532E+01
   0.57501E+01   0.13532E+01
   0.57501E+01   0.13529E+01
   0.57501E+01   0.13529E+01
   0.57501E+01   0.13529E+01
   0.57501E+01   0.13528E+01
   0.57501E+01   0.13527E+01
   0.57501E+01   0.13527E+01
   0.57501E+01   0.13524E+01
   0.57501E+01   0.13523E+01
   0.57501E+01   0.13522E+01
   0.57401E+01   0.13521E+01
   0.57501E+01   0.13521E+01
   0.57401E+01   0.13519E+01
   0.57401E+01   0.13518E+01
   0.57401E+01   0.13518E+01
   0.57401E+01   0.13516E+01
   0.57401E+01   0.13516E+01
   0.57401E+01   0.13516E+01
   0.57401E+01   0.13515E+01
   0.57401E+01   0.13515E+01
   0.57401E+01   0.13513E+01
   0.57401E+01   0.13513E+01
   0.57401E+01   0.13512E+01
   0.57401E+01   0.13512E+01
   0.57401E+01   0.13511E+01
   0.57401E+01   0.13511E+01
   0.57401E+01   0.13510E+01
   0.57401E+01   0.13510E+01
   0.57401E+01   0.13510E+01
   0.57401E+01   0.13510E+01
   0.57401E+01   0.13509E+01
   0.57401E+01   0.13509E+01
   0.57401E+01   0.13508E+01
   0.57401E+01   0.13508E+01
   0.57401E+01   0.13506E+01
   0.57401E+01   0.13505E+01
   0.57401E+01   0.13505E+01
   0.57401E+01   0.13504E+01
   0.57401E+01   0.13503E+01
   0.57401E+01   0.13501E+01
   0.57401E+01   0.13500E+01
   0.57401E+01   0.13499E+01
   0.57401E+01   0.13499E+01
   0.57401E+01   0.13497E+01
   0.57401E+01   0.13495E+01
   0.57401E+01   0.13495E+01
   0.57401E+01   0.13495E+01
   0.57401E+01   0.13494E+01
   0.57401E+01   0.13494E+01
   0.57401E+01   0.13493E+01
   0.57401E+01   0.13492E+01
   0.57401E+01   0.13492E+01
   0.57401E+01   0.13491E+01
   0.57401E+01   0.13490E+01
   0.57401E+01   0.13488E+01
   0.57401E+01   0.13487E+01
   0.57401E+01   0.13487E+01
   0.57401E+01   0.13487E+01
   0.57301E+01   0.13486E+01
   0.57301E+01   0.13485E+01
   0.57301E+01   0.13484E+01
   0.57301E+01   0.13483E+01
   0.57301E+01   0.13483E+01
   0.57301E+01   0.13482E+01
   0.57301E+01   0.13481E+01
   0.57301E+01   0.13481E+01
   0.57301E+01   0.13480E+01
   0.57301E+01   0.13479E+01
   0.57301E+01   0.13478E+01
   0.57301E+01   0.13477E+01
   0.57301E+01   0.13477E+01
   0.57301E+01   0.13475E+01
   0.57301E+01   0.13475E+01
   0.57301E+01   0.13475E+01
   0.57301E+01   0.13474E+01
   0.57301E+01   0.13473E+01
   0.57301E+01   0.13473E+01
   0.57301E+01   0.13472E+01
   0.57301E+01   0.13471E+01
   0.57301E+01   0.13471E+01
   0.57301E+01   0.13471E+01
   0.57301E+01   0.13470E+01
   0.57301E+01   0.13470E+01
   0.57301E+01   0.13469E+01
   0.57301E+01   0.13468E+01
   0.57301E+01   0.13468E+01
   0.57301E+01   0.13467E+01
   0.57301E+01   0.13466E+01
   0.57301E+01   0.13465E+01
   0.57301E+01   0.13464E+01
   0.57301E+01   0.13463E+01
   0.57301E+01   0.13462E+01
   0.57301E+01   0.13461E+01
   0.57301E+01   0.13460E+01
   0.57301E+01   0.13459E+01
   0.57301E+01   0.13458E+01
   0.57301E+01   0.13456E+01
   0.57301E+01   0.13455E+01
   0.57301E+01   0.13454E+01
   0.57201E+01   0.13453E+01
   0.57201E+01   0.13452E+01
   0.57201E+01   0.13451E+01
   0.57201E+01   0.13450E+01
   0.57201E+01   0.13449E+01
   0.57201E+01   0.13449E+01
   0.57201E+01   0.13449E+01
   0.57201E+01   0.13449E+01
   0.57201E+01   0.13449E+01
   0.57201E+01   0.13448E+01
   0.57201E+01   0.13448E+01
   0.57201E+01   0.13447E+01
   0.57201E+01   0.13445E+01
   0.57201E+01   0.13445E+01
   0.57201E+01   0.13443E+01
   0.57201E+01   0.13443E+01
   0.57201E+01   0.13442E+01
   0.57201E+01   0.13441E+01
   0.57201E+01   0.13440E+01
   0.57201E+01   0.13439E+01
   0.57201E+01   0.13439E+01
   0.57201E+01   0.13438E+01
   0.57201E+01   0.13437E+01
   0.57201E+01   0.13436E+01
   0.57201E+01   0.13435E+01
   0.57201E+01   0.13435E+01
   0.57201E+01   0.13434E+01
   0.57201E+01   0.13433E+01
   0.57201E+01   0.13433E+01
   0.57201E+01   0.13431E+01
   0.57201E+01   0.13430E+01
   0.57201E+01   0.13429E+01
   0.57201E+01   0.13428E+01
   0.57201E+01   0.13427E+01
   0.57201E+01   0.13427E+01
   0.57201E+01   0.13426E+01
   0.57201E+01   0.13425E+01
   0.57201E+01   0.13425E+01
   0.57201E+01   0.13425E+01
   0.57201E+01   0.13425E+01
   0.57201E+01   0.13425E+01
   0.57201E+01   0.13425E+01
   0.57201E+01   0.13424E+01
   0.57201E+01   0.13424E+01
   0.57201E+01   0.13422E+01
   0.57201E+01   0.13421E+01
   0.57201E+01   0.13421E+01
   0.57201E+01   0.13420E+01
   0.57201E+01   0.13419E+01
   0.57201E+01   0.13418E+01
   0.57101E+01   0.13416E+01
   0.57101E+01   0.13415E+01
   0.57101E+01   0.13415E+01
   0.57101E+01   0.13415E+01
   0.57101E+01   0.13413E+01
   0.57101E+01   0.13413E+01
   0.57101E+01   0.13412E+01
   0.57101E+01   0.13412E+01
   0.57101E+01   0.13412E+01
   0.57101E+01   0.13409E+01
   0.57101E+01   0.13409E+01
   0.57101E+01   0.13407E+01
   0.57101E+01   0.13406E+01
   0.57101E+01   0.13407E+01
   0.57101E+01   0.13407E+01
   0.57101E+01   0.13406E+01
   0.57101E+01   0.13405E+01
   0.57101E+01   0.13405E+01
   0.57101E+01   0.13404E+01
   0.57101E+01   0.13403E+01
   0.57101E+01   0.13402E+01
   0.57101E+01   0.13401E+01
   0.57101E+01   0.13400E+01
   0.57101E+01   0.13398E+01
   0.57101E+01   0.13397E+01
   0.57101E+01   0.13396E+01
   0.57101E+01   0.13394E+01
   0.57101E+01   0.13393E+01
   0.57101E+01   0.13392E+01
   0.57101E+01   0.13392E+01
   0.57101E+01   0.13391E+01
   0.57101E+01   0.13390E+01
   0.57101E+01   0.13390E+01
   0.57101E+01   0.13389E+01
   0.57101E+01   0.13389E+01
   0.57101E+01   0.13388E+01
   0.57101E+01   0.13387E+01
   0.57001E+01   0.13386E+01
   0.57001E+01   0.13385E+01
   0.57001E+01   0.13385E+01
   0.57001E+01   0.13384E+01
   0.57001E+01   0.13383E+01
   0.57001E+01   0.13383E+01
   0.57001E+01   0.13383E+01
   0.57001E+01   0.13382E+01
   0.57001E+01   0.13381E+01
   0.57001E+01   0.13381E+01
   0.57001E+01   0.13381E+01
   0.57001E+01   0.13381E+01
   0.57001E+01   0.13380E+01
   0.57001E+01   0.13380E+01
   0.57001E+01   0.13379E+01
   0.57001E+01   0.13378E+01
   0.57001E+01   0.13377E+01
   0.57001E+01   0.13376E+01
   0.57001E+01   0.13375E+01
   0.57001E+01   0.13374E+01
   0.57001E+01   0.13374E+01
   0.57001E+01   0.13372E+01
   0.57001E+01   0.13371E+01
   0.57001E+01   0.13369E+01
   0.57001E+01   0.13369E+01
   0.57001E+01   0.13368E+01
   0.57001E+01   0.13366E+01
   0.57001E+01   0.13365E+01
   0.57001E+01   0.13364E+01
   0.57001E+01   0.13364E+01
   0.57001E+01   0.13364E+01
   0.57001E+01   0.13363E+01
   0.57001E+01   0.13362E+01
   0.57001E+01   0.13362E+01
   0.57001E+01   0.13361E+01
   0.57001E+01   0.13360E+01
   0.57001E+01   0.13359E+01
   0.57001E+01   0.13359E+01
   0.57001E+01   0.13358E+01
   0.57001E+01   0.13358E+01
   0.57001E+01   0.13356E+01
   0.57001E+01   0.13355E+01
   0.57001E+01   0.13354E+01
   0.57001E+01   0.13353E+01
   0.57001E+01   0.13353E+01
   0.57001E+01   0.13353E+01
   0.57001E+01   0.13353E+01
   0.56901E+01   0.13351E+01
   0.56901E+01   0.13352E+01
   0.56901E+01   0.13351E+01
   0.56901E+01   0.13351E+01
   0.56901E+01   0.13349E+01
   0.56901E+01   0.13348E+01
   0.56901E+01   0.13347E+01
   0.56901E+01   0.13346E+01
   0.56901E+01   0.13346E+01
   0.56901E+01   0.13345E+01
   0.56901E+01   0.13344E+01
   0.56901E+01   0.13344E+01
   0.56901E+01   0.13344E+01
   0.56901E+01   0.13343E+01
   0.56901E+01   0.13341E+01
   0.56901E+01   0.13341E+01
   0.56901E+01   0.13340E+01
   0.56901E+01   0.13339E+01
   0.56901E+01   0.13338E+01
   0.56901E+01   0.13338E+01
   0.56901E+01   0.13338E+01
   0.56901E+01   0.13338E+01
   0.56901E+01   0.13337E+01
   0.56901E+01   0.13337E+01
   0.56901E+01   0.13336E+01
   0.56901E+01   0.13334E+01
   0.56901E+01   0.13334E+01
   0.56901E+01   0.13333E+01
   0.56901E+01   0.13331E+01
   0.56901E+01   0.13329E+01
   0.56901E+01   0.13329E+01
   0.56901E+01   0.13328E+01
   0.56901E+01   0.13327E+01
   0.56901E+01   0.13327E+01
   0.56901E+01   0.13327E+01
   0.56901E+01   0.13326E+01
   0.56901E+01   0.13324E+01
   0.56901E+01   0.13324E+01
   0.56901E+01   0.13322E+01
   0.56901E+01   0.13321E+01
   0.56901E+01   0.13320E+01
   0.56901E+01   0.13318E+01
   0.56901E+01   0.13318E+01
   0.56901E+01   0.13317E+01
   0.56901E+01   0.13317E+01
   0.56901E+01   0.13317E+01
   0.56801E+01   0.13316E+01
   0.56801E+01   0.13316E+01
   0.56801E+01   0.13316E+01
   0.56801E+01   0.13315E+01
   0.56901E+01   0.13315E+01
   0.56801E+01   0.13315E+01
   0.56901E+01   0.13315E+01
   0.56801E+01   0.13313E+01
   0.56801E+01   0.13313E+01
   0.56801E+01   0.13311E+01
   0.56801E+01   0.13310E+01
   0.56801E+01   0.13308E+01
   0.56801E+01   0.13308E+01
   0.56801E+01   0.13307E+01
   0.56801E+01   0.13306E+01
   0.56801E+01   0.13305E+01
   0.56801E+01   0.13303E+01
   0.56801E+01   0.13303E+01
   0.56801E+01   0.13302E+01
   0.56801E+01   0.13302E+01
   0.56801E+01   0.13301E+01
   0.56801E+01   0.13301E+01
   0.56801E+01   0.13300E+01
   0.56801E+01   0.13298E+01
   0.56801E+01   0.13298E+01
   0.56801E+01   0.13297E+01
   0.56801E+01   0.13298E+01
   0.56801E+01   0.13297E+01
   0.56801E+01   0.13296E+01
   0.56801E+01   0.13295E+01
   0.56801E+01   0.13294E+01
   0.56801E+01   0.13294E+01
   0.56801E+01   0.13294E+01
   0.56801E+01   0.13293E+01
   0.56801E+01   0.13293E+01
   0.56801E+01   0.13293E+01
   0.56801E+01   0.13293E+01
   0.56801E+01   0.13292E+01
   0.56801E+01   0.13292E+01
   0.56801E+01   0.13290E+01
   0.56801E+01   0.13289E+01
   0.56801E+01   0.13287E+01
   0.56801E+01   0.13286E+01
   0.56801E+01   0.13286E+01
   0.56801E+01   0.13284E+01
   0.56801E+01   0.13282E+01
   0.56701E+01   0.13281E+01
   0.56701E+01   0.13280E+01
   0.56701E+01   0.13280E+01
   0.56701E+01   0.13279E+01
   0.56701E+01   0.13278E+01
   0.56701E+01   0.13277E+01
   0.56701E+01   0.13277E+01
   0.56701E+01   0.13277E+01
   0.56701E+01   0.13277E+01
   0.56701E+01   0.13276E+01
   0.56701E+01   0.13275E+01
   0.56701E+01   0.13274E+01
   0.56701E+01   0.13273E+01
   0.56701E+01   0.13271E+01
   0.56701E+01   0.13270E+01
   0.56701E+01   0.13270E+01
   0.56701E+01   0.13270E+01
   0.56701E+01   0.13269E+01
   0.56701E+01   0.13268E+01
   0.56701E+01   0.13267E+01
   0.56701E+01   0.13266E+01
   0.56701E+01   0.13265E+01
   0.56701E+01   0.13265E+01
   0.56701E+01   0.13264E+01
   0.56701E+01   0.13263E+01
   0.56701E+01   0.13262E+01
   0.56701E+01   0.13261E+01
   0.56701E+01   0.13261E+01
   0.56701E+01   0.13261E+01
   0.56701E+01   0.13259E+01
   0.56701E+01   0.13259E+01
   0.56701E+01   0.13258E+01
   0.56701E+01   0.13257E+01
   0.56701E+01   0.13255E+01
   0.56701E+01   0.13254E+01
   0.56701E+01   0.13254E+01
   0.56701E+01   0.13254E+01
   0.56701E+01   0.13253E+01
   0.56701E+01   0.13253E+01
   0.56701E+01   0.13252E+01
   0.56701E+01   0.13252E+01
   0.56701E+01   0.13251E+01
   0.56701E+01   0.13251E+01
   0.56701E+01   0.13250E+01
   0.56701E+01   0.13250E+01
   0.56701E+01   0.13249E+01
   0.56701E+01   0.13249E+01
   0.56701E+01   0.13249E+01
   0.56701E+01   0.13248E+01
   0.56701E+01   0.13248E+01
   0.56701E+01   0.13247E+01
   0.56701E+01   0.13246E+01
   0.56701E+01   0.13244E+01
   0.56701E+01   0.13243E+01
   0.56601E+01   0.13242E+01
   0.56601E+01   0.13241E+01
   0.56601E+01   0.13240E+01
   0.56601E+01   0.13240E+01
   0.56601E+01   0.13238E+01
   0.56601E+01   0.13238E+01
   0.56601E+01   0.13237E+01
   0.56601E+01   0.13237E+01
   0.56601E+01   0.13236E+01
   0.56601E+01   0.13236E+01
   0.56601E+01   0.13235E+01
   0.56601E+01   0.13234E+01
   0.56601E+01   0.13233E+01
   0.56601E+01   0.13232E+01
   0.56601E+01   0.13231E+01
   0.56601E+01   0.13229E+01
   0.56601E+01   0.13229E+01
   0.56601E+01   0.13228E+01
   0.56601E+01   0.13227E+01
   0.56601E+01   0.13226E+01
   0.56601E+01   0.13226E+01
   0.56601E+01   0.13226E+01
   0.56601E+01   0.13226E+01
   0.56601E+01   0.13224E+01
   0.56601E+01   0.13224E+01
   0.56601E+01   0.13223E+01
   0.56601E+01   0.13223E+01
   0.56601E+01   0.13221E+01
   0.56601E+01   0.13220E+01
   0.56601E+01   0.13219E+01
   0.56601E+01   0.13218E+01
   0.56601E+01   0.13216E+01
   0.56601E+01   0.13215E+01
   0.56601E+01   0.13214E+01
   0.56601E+01   0.13214E+01
   0.56601E+01   0.13213E+01
   0.56601E+01   0.13212E+01
   0.56601E+01   0.13212E+01
   0.56601E+01   0.13211E+01
   0.56601E+01   0.13210E+01
   0.56601E+01   0.13210E+01
   0.56501E+01   0.13209E+01
   0.56501E+01   0.13208E+01
   0.56501E+01   0.13208E+01
   0.56501E+01   0.13207E+01
   0.56501E+01   0.13207E+01
   0.56501E+01   0.13207E+01
   0.56601E+01   0.13206E+01
   0.56501E+01   0.13206E+01
   0.56601E+01   0.13205E+01
   0.56501E+01   0.13205E+01
   0.56601E+01   0.13205E+01
   0.56601E+01   0.13204E+01
   0.56501E+01   0.13202E+01
   0.56501E+01   0.13201E+01
   0.56501E+01   0.13200E+01
   0.56501E+01   0.13200E+01
   0.56501E+01   0.13199E+01
   0.56501E+01   0.13198E+01
   0.56501E+01   0.13197E+01
   0.56501E+01   0.13197E+01
   0.56501E+01   0.13196E+01
   0.56501E+01   0.13195E+01
   0.56501E+01   0.13194E+01
   0.56501E+01   0.13195E+01
   0.56501E+01   0.13193E+01
   0.56501E+01   0.13193E+01
   0.56501E+01   0.13192E+01
   0.56501E+01   0.13192E+01
   0.56501E+01   0.13191E+01
   0.56501E+01   0.13189E+01
   0.56501E+01   0.13189E+01
   0.56501E+01   0.13187E+01
   0.56501E+01   0.13185E+01
   0.56501E+01   0.13185E+01
   0.56501E+01   0.13184E+01
   0.56501E+01   0.13184E+01
   0.56501E+01   0.13184E+01
   0.56501E+01   0.13184E+01
   0.56501E+01   0.13183E+01
   0.56501E+01   0.13182E+01
   0.56501E+01   0.13180E+01
   0.56501E+01   0.13180E+01
   0.56501E+01   0.13180E+01
   0.56501E+01   0.13177E+01
   0.56501E+01   0.13177E+01
   0.56501E+01   0.13177E+01
   0.56501E+01   0.13174E+01
   0.56501E+01   0.13173E+01
   0.56501E+01   0.13173E+01
   0.56501E+01   0.13173E+01
   0.56501E+01   0.13172E+01
   0.56401E+01   0.13172E+01
   0.56401E+01   0.13170E+01
   0.56401E+01   0.13169E+01
   0.56401E+01   0.13168E+01
   0.56401E+01   0.13167E+01
   0.56401E+01   0.13167E+01
   0.56401E+01   0.13166E+01
   0.56401E+01   0.13166E+01
   0.56401E+01   0.13165E+01
   0.56401E+01   0.13164E+01
   0.56401E+01   0.13165E+01
   0.56401E+01   0.13163E+01
   0.56401E+01   0.13162E+01
   0.56401E+01   0.13162E+01
   0.56401E+01   0.13161E+01
   0.56401E+01   0.13161E+01
   0.56401E+01   0.13161E+01
   0.56401E+01   0.13160E+01
   0.56401E+01   0.13160E+01
   0.56401E+01   0.13160E+01
   0.56401E+01   0.13159E+01
   0.56401E+01   0.13159E+01
   0.56401E+01   0.13158E+01
   0.56401E+01   0.13156E+01
   0.56401E+01   0.13156E+01
   0.56401E+01   0.13154E+01
   0.56401E+01   0.13154E+01
   0.56401E+01   0.13153E+01
   0.56401E+01   0.13153E+01
   0.56401E+01   0.13152E+01
   0.56401E+01   0.13150E+01
   0.56401E+01   0.13149E+01
   0.56401E+01   0.13149E+01
   0.56401E+01   0.13148E+01
   0.56401E+01   0.13148E+01
   0.56401E+01   0.13147E+01
   0.56401E+01   0.13144E+01
   0.56401E+01   0.13144E+01
   0.56401E+01   0.13143E+01
   0.56401E+01   0.13143E+01
   0.56401E+01   0.13143E+01
   0.56401E+01   0.13141E+01
   0.56401E+01   0.13139E+01
   0.56401E+01   0.13139E+01
   0.56401E+01   0.13139E+01
   0.56401E+01   0.13138E+01
   0.56401E+01   0.13137E+01
   0.56401E+01   0.13137E+01
   0.56401E+01   0.13136E+01
   0.56401E+01   0.13136E+01
   0.56401E+01   0.13136E+01
   0.56401E+01   0.13135E+01
   0.56301E+01   0.13134E+01
   0.56301E+01   0.13132E+01
   0.56301E+01   0.13131E+01
   0.56301E+01   0.13131E+01
   0.56301E+01   0.13130E+01
   0.56301E+01   0.13128E+01
   0.56301E+01   0.13128E+01
   0.56301E+01   0.13127E+01
   0.56301E+01   0.13125E+01
   0.56301E+01   0.13124E+01
   0.56301E+01   0.13124E+01
   0.56301E+01   0.13124E+01
   0.56301E+01   0.13124E+01
   0.56301E+01   0.13123E+01
   0.56301E+01   0.13122E+01
   0.56301E+01   0.13121E+01
   0.56301E+01   0.13120E+01
   0.56301E+01   0.13119E+01
   0.56301E+01   0.13118E+01
   0.56301E+01   0.13118E+01
   0.56301E+01   0.13117E+01
   0.56301E+01   0.13117E+01
   0.56301E+01   0.13116E+01
   0.56301E+01   0.13116E+01
   0.56301E+01   0.13115E+01
   0.56301E+01   0.13115E+01
   0.56301E+01   0.13115E+01
   0.56301E+01   0.13115E+01
   0.56301E+01   0.13114E+01
   0.56301E+01   0.13113E+01
   0.56301E+01   0.13112E+01
   0.56301E+01   0.13112E+01
   0.56301E+01   0.13112E+01
   0.56301E+01   0.13109E+01
   0.56301E+01   0.13109E+01
   0.56301E+01   0.13109E+01
   0.56301E+01   0.13107E+01
   0.56301E+01   0.13107E+01
   0.56301E+01   0.13107E+01
   0.56301E+01   0.13106E+01
   0.56301E+01   0.13105E+01
   0.56301E+01   0.13103E+01
   0.56301E+01   0.13101E+01
   0.56301E+01   0.13102E+01
   0.56301E+01   0.13100E+01
   0.56201E+01   0.13099E+01
   0.56201E+01   0.13099E+01
   0.56201E+01   0.13097E+01
   0.56201E+01   0.13096E+01
   0.56201E+01   0.13096E+01
   0.56201E+01   0.13094E+01
   0.56201E+01   0.13094E+01
   0.56201E+01   0.13094E+01
   0.56201E+01   0.13093E+01
   0.56201E+01   0.13092E+01
   0.56201E+01   0.13091E+01
   0.56201E+01   0.13091E+01
   0.56201E+01   0.13091E+01
   0.56201E+01   0.13090E+01
   0.56201E+01   0.13088E+01
   0.56201E+01   0.13087E+01
   0.56201E+01   0.13087E+01
   0.56201E+01   0.13086E+01
   0.56201E+01   0.13084E+01
   0.56201E+01   0.13083E+01
   0.56201E+01   0.13082E+01
   0.56201E+01   0.13082E+01
   0.56201E+01   0.13081E+01
   0.56201E+01   0.13081E+01
   0.56201E+01   0.13080E+01
   0.56201E+01   0.13079E+01
   0.56201E+01   0.13078E+01
   0.56201E+01   0.13078E+01
   0.56201E+01   0.13078E+01
   0.56201E+01   0.13078E+01
   0.56201E+01   0.13077E+01
   0.56201E+01   0.13076E+01
   0.56201E+01   0.13076E+01
   0.56201E+01   0.13075E+01
   0.56201E+01   0.13074E+01
   0.56201E+01   0.13074E+01
   0.56201E+01   0.13073E+01
   0.56201E+01   0.13073E+01
   0.56201E+01   0.13072E+01
   0.56201E+01   0.13072E+01
   0.56201E+01   0.13072E+01
   0.56201E+01   0.13070E+01
   0.56201E+01   0.13070E+01
   0.56201E+01   0.13070E+01
   0.56201E+01   0.13070E+01
   0.56201E+01   0.13068E+01
   0.56201E+01   0.13068E+01
   0.56201E+01   0.13067E+01
   0.56201E+01   0.13067E+01
   0.56201E+01   0.13066E+01
   0.56201E+01   0.13065E+01
   0.56201E+01   0.13065E+01
   0.56201E+01   0.13064E+01
   0.56201E+01   0.13063E+01
   0.56201E+01   0.13061E+01
   0.56201E+01   0.13060E+01
   0.56201E+01   0.13060E+01
   0.56101E+01   0.13058E+01
   0.56101E+01   0.13057E+01
   0.56101E+01   0.13057E+01
   0.56101E+01   0.13054E+01
   0.56101E+01   0.13054E+01
   0.56101E+01   0.13054E+01
   0.56101E+01   0.13053E+01
   0.56101E+01   0.13052E+01
   0.56101E+01   0.13051E+01
   0.56101E+01   0.13049E+01
   0.56101E+01   0.13049E+01
   0.56101E+01   0.13048E+01
   0.56101E+01   0.13048E+01
   0.56101E+01   0.13047E+01
   0.56101E+01   0.13047E+01
   0.56101E+01   0.13047E+01
   0.56101E+01   0.13046E+01
   0.56101E+01   0.13046E+01
   0.56101E+01   0.13044E+01
   0.56101E+01   0.13042E+01
   0.56101E+01   0.13041E+01
   0.56101E+01   0.13040E+01
   0.56101E+01   0.13040E+01
   0.56101E+01   0.13038E+01
   0.56101E+01   0.13037E+01
   0.56101E+01   0.13037E+01
   0.56101E+01   0.13036E+01
   0.56101E+01   0.13035E+01
   0.56101E+01   0.13034E+01
   0.56101E+01   0.13034E+01
   0.56101E+01   0.13033E+01
   0.56101E+01   0.13033E+01
   0.56101E+01   0.13032E+01
   0.56101E+01   0.13031E+01
   0.56101E+01   0.13030E+01
   0.56101E+01   0.13030E+01
   0.56101E+01   0.13029E+01
   0.56101E+01   0.13029E+01
   0.56101E+01   0.13028E+01
   0.56101E+01   0.13028E+01
   0.56101E+01   0.13026E+01
   0.56101E+01   0.13026E+01
   0.56101E+01   0.13026E+01
   0.56101E+01   0.13026E+01
   0.56101E+01   0.13026E+01
   0.56101E+01   0.13025E+01
   0.56101E+01   0.13025E+01
   0.56101E+01   0.13025E+01
   0.56101E+01   0.13025E+01
   0.56101E+01   0.13024E+01
   0.56101E+01   0.13023E+01
   0.56101E+01   0.13023E+01
   0.56101E+01   0.13021E+01
   0.56101E+01   0.13021E+01
   0.56101E+01   0.13020E+01
   0.56001E+01   0.13018E+01
   0.56001E+01   0.13018E+01
   0.56001E+01   0.13015E+01
   0.56001E+01   0.13015E+01
   0.56001E+01   0.13014E+01
   0.56001E+01   0.13013E+01
   0.56001E+01   0.13012E+01
   0.56001E+01   0.13012E+01
   0.56001E+01   0.13010E+01
   0.56001E+01   0.13011E+01
   0.56001E+01   0.13010E+01
   0.56001E+01   0.13009E+01
   0.56001E+01   0.13008E+01
   0.56001E+01   0.13006E+01
   0.56001E+01   0.13005E+01
   0.56001E+01   0.13004E+01
   0.56001E+01   0.13004E+01
   0.56001E+01   0.13003E+01
   0.56001E+01   0.13003E+01
   0.56001E+01   0.13002E+01
   0.56001E+01   0.13002E+01
   0.56001E+01   0.13001E+01
   0.56001E+01   0.13001E+01
   0.56001E+01   0.13000E+01
   0.56001E+01   0.12999E+01
   0.56001E+01   0.12999E+01
   0.56001E+01   0.12997E+01
   0.56001E+01   0.12997E+01
   0.56001E+01   0.12997E+01
   0.56001E+01   0.12996E+01
   0.56001E+01   0.12995E+01
   0.56001E+01   0.12994E+01
   0.56001E+01   0.12993E+01
   0.56001E+01   0.12992E+01
   0.56001E+01   0.12992E+01
   0.56001E+01   0.12991E+01
   0.56001E+01   0.12990E+01
   0.56001E+01   0.12990E+01
   0.56001E+01   0.12989E+01
   0.56001E+01   0.12988E+01
   0.56001E+01   0.12986E+01
   0.56001E+01   0.12986E+01
   0.56001E+01   0.12985E+01
   0.56001E+01   0.12984E+01
   0.56001E+01   0.12984E+01
   0.56001E+01   0.12983E+01
   0.56001E+01   0.12983E+01
   0.56001E+01   0.12981E+01
   0.56001E+01   0.12982E+01
   0.55901E+01   0.12981E+01
   0.56001E+01   0.12980E+01
   0.56001E+01   0.12980E+01
   0.56001E+01   0.12980E+01
   0.56001E+01   0.12980E+01
   0.56001E+01   0.12980E+01
   0.56001E+01   0.12980E+01
   0.56001E+01   0.12977E+01
   0.56001E+01   0.12976E+01
   0.56001E+01   0.12975E+01
   0.55901E+01   0.12975E+01
   0.55901E+01   0.12973E+01
   0.55901E+01   0.12971E+01
   0.55901E+01   0.12971E+01
   0.55901E+01   0.12969E+01
   0.55901E+01   0.12969E+01
   0.55901E+01   0.12968E+01
   0.55901E+01   0.12967E+01
   0.55901E+01   0.12966E+01
   0.55901E+01   0.12966E+01
   0.55901E+01   0.12963E+01
   0.55901E+01   0.12963E+01
   0.55901E+01   0.12963E+01
   0.55901E+01   0.12963E+01
   0.55901E+01   0.12962E+01
   0.55901E+01   0.12961E+01
   0.55901E+01   0.12960E+01
   0.55901E+01   0.12959E+01
   0.55901E+01   0.12959E+01
   0.55901E+01   0.12958E+01
   0.55901E+01   0.12956E+01
   0.55901E+01   0.12956E+01
   0.55901E+01   0.12956E+01
   0.55901E+01   0.12956E+01
   0.55901E+01   0.12956E+01
   0.55901E+01   0.12955E+01
   0.55901E+01   0.12955E+01
   0.55901E+01   0.12954E+01
   0.55901E+01   0.12953E+01
   0.55901E+01   0.12951E+01
   0.55901E+01   0.12949E+01
   0.55901E+01   0.12949E+01
   0.55901E+01   0.12948E+01
   0.55901E+01   0.12947E+01
   0.55901E+01   0.12947E+01
   0.55901E+01   0.12946E+01
   0.55901E+01   0.12945E+01
   0.55901E+01   0.12945E+01
   0.55901E+01   0.12944E+01
   0.55801E+01   0.12944E+01
   0.55801E+01   0.12942E+01
   0.55801E+01   0.12942E+01
   0.55801E+01   0.12942E+01
   0.55801E+01   0.12941E+01
   0.55801E+01   0.12941E+01
   0.55801E+01   0.12940E+01
   0.55801E+01   0.12939E+01
   0.55801E+01   0.12938E+01
   0.55801E+01   0.12937E+01
   0.55801E+01   0.12936E+01
   0.55801E+01   0.12935E+01
   0.55801E+01   0.12935E+01
   0.55801E+01   0.12935E+01
   0.55801E+01   0.12935E+01
   0.55801E+01   0.12935E+01
   0.55801E+01   0.12934E+01
   0.55901E+01   0.12934E+01
   0.55901E+01   0.12933E+01
   0.55901E+01   0.12933E+01
   0.55801E+01   0.12931E+01
   0.55801E+01   0.12930E+01
   0.55801E+01   0.12929E+01
   0.55801E+01   0.12929E+01
   0.55801E+01   0.12929E+01
   0.55801E+01   0.12928E+01
   0.55801E+01   0.12927E+01
   0.55801E+01   0.12927E+01
   0.55801E+01   0.12925E+01
   0.55801E+01   0.12924E+01
   0.55801E+01   0.12923E+01
   0.55801E+01   0.12922E+01
   0.55801E+01   0.12921E+01
   0.55801E+01   0.12920E+01
   0.55801E+01   0.12918E+01
   0.55801E+01   0.12918E+01
   0.55801E+01   0.12917E+01
   0.55801E+01   0.12917E+01
   0.55801E+01   0.12916E+01
   0.55801E+01   0.12915E+01
   0.55801E+01   0.12914E+01
   0.55801E+01   0.12914E+01
   0.55801E+01   0.12914E+01
   0.55801E+01   0.12913E+01
   0.55801E+01   0.12912E+01
   0.55801E+01   0.12912E+01
   0.55801E+01   0.12911E+01
   0.55801E+01   0.12911E+01
   0.55801E+01   0.12910E+01
   0.55801E+01   0.12908E+01
   0.55801E+01   0.12908E+01
   0.55801E+01   0.12908E+01
   0.55801E+01   0.12907E+01
   0.55801E+01   0.12907E+01
   0.55801E+01   0.12905E+01
   0.55801E+01   0.12905E+01
   0.55801E+01   0.12904E+01
   0.55801E+01   0.12903E+01
   0.55801E+01   0.12903E+01
   0.55801E+01   0.12901E+01
   0.55701E+01   0.12900E+01
   0.55701E+01   0.12899E+01
   0.55701E+01   0.12898E+01
   0.55701E+01   0.12898E+01
   0.55701E+01   0.12898E+01
   0.55801E+01   0.12896E+01
   0.55701E+01   0.12895E+01
   0.55701E+01   0.12894E+01
   0.55701E+01   0.12894E+01
   0.55701E+01   0.12894E+01
   0.55701E+01   0.12893E+01
   0.55701E+01   0.12893E+01
   0.55701E+01   0.12891E+01
   0.55701E+01   0.12890E+01
   0.55701E+01   0.12890E+01
   0.55701E+01   0.12890E+01
   0.55701E+01   0.12889E+01
   0.55701E+01   0.12889E+01
   0.55701E+01   0.12889E+01
   0.55701E+01   0.12888E+01
   0.55701E+01   0.12888E+01
   0.55701E+01   0.12888E+01
   0.55701E+01   0.12888E+01
   0.55701E+01   0.12888E+01
   0.55701E+01   0.12888E+01
   0.55701E+01   0.12886E+01
   0.55701E+01   0.12886E+01
   0.55701E+01   0.12885E+01
   0.55701E+01   0.12883E+01
   0.55701E+01   0.12882E+01
   0.55701E+01   0.12881E+01
   0.55701E+01   0.12880E+01
   0.55701E+01   0.12879E+01
   0.55701E+01   0.12878E+01
   0.55701E+01   0.12877E+01
   0.55701E+01   0.12876E+01
   0.55701E+01   0.12875E+01
   0.55701E+01   0.12874E+01
   0.55701E+01   0.12874E+01
   0.55701E+01   0.12873E+01
   0.55701E+01   0.12873E+01
   0.55701E+01   0.12872E+01
   0.55701E+01   0.12871E+01
   0.55701E+01   0.12869E+01
   0.55701E+01   0.12868E+01
   0.55701E+01   0.12868E+01
   0.55701E+01   0.12867E+01
   0.55701E+01   0.12866E+01
   0.55701E+01   0.12866E+01
   0.55701E+01   0.12866E+01
   0.55701E+01   0.12865E+01
   0.55701E+01   0.12865E+01
   0.55701E+01   0.12864E+01
   0.55701E+01   0.12864E+01
   0.55701E+01   0.12862E+01
   0.55701E+01   0.12861E+01
   0.55701E+01   0.12860E+01
   0.55701E+01   0.12860E+01
   0.55601E+01   0.12859E+01
   0.55701E+01   0.12859E+01
   0.55601E+01   0.12857E+01
   0.55601E+01   0.12856E+01
   0.55601E+01   0.12855E+01
   0.55601E+01   0.12855E+01
   0.55601E+01   0.12853E+01
   0.55601E+01   0.12853E+01
   0.55601E+01   0.12852E+01
   0.55601E+01   0.12852E+01
   0.55601E+01   0.12852E+01
   0.55601E+01   0.12849E+01
   0.55601E+01   0.12851E+01
   0.55601E+01   0.12848E+01
   0.55601E+01   0.12847E+01
   0.55601E+01   0.12847E+01
   0.55601E+01   0.12846E+01
   0.55601E+01   0.12845E+01
   0.55601E+01   0.12845E+01
   0.55601E+01   0.12845E+01
   0.55601E+01   0.12845E+01
   0.55601E+01   0.12844E+01
   0.55601E+01   0.12844E+01
   0.55601E+01   0.12843E+01
   0.55601E+01   0.12843E+01
   0.55601E+01   0.12842E+01
   0.55601E+01   0.12842E+01
   0.55601E+01   0.12842E+01
   0.55601E+01   0.12842E+01
   0.55601E+01   0.12842E+01
   0.55601E+01   0.12842E+01
   0.55601E+01   0.12841E+01
   0.55601E+01   0.12840E+01
   0.55601E+01   0.12838E+01
   0.55601E+01   0.12838E+01
   0.55601E+01   0.12836E+01
   0.55601E+01   0.12836E+01
   0.55601E+01   0.12834E+01
   0.55601E+01   0.12833E+01
   0.55601E+01   0.12832E+01
   0.55601E+01   0.12831E+01
   0.55601E+01   0.12831E+01
   0.55601E+01   0.12829E+01
   0.55601E+01   0.12826E+01
   0.55601E+01   0.12826E+01
   0.55601E+01   0.12825E+01
   0.55601E+01   0.12825E+01
   0.55601E+01   0.12825E+01
   0.55601E+01   0.12823E+01
   0.55601E+01   0.12822E+01
   0.55601E+01   0.12822E+01
   0.55601E+01   0.12821E+01
   0.55601E+01   0.12821E+01
   0.55601E+01   0.12820E+01
   0.55601E+01   0.12819E+01
   0.55601E+01   0.12819E+01
   0.55601E+01   0.12818E+01
   0.55601E+01   0.12818E+01
   0.55601E+01   0.12818E+01
   0.55601E+01   0.12818E+01
   0.55601E+01   0.12818E+01
   0.55601E+01   0.12817E+01
   0.55601E+01   0.12815E+01
   0.55601E+01   0.12814E+01
   0.55501E+01   0.12812E+01
   0.55501E+01   0.12812E+01
   0.55501E+01   0.12811E+01
   0.55501E+01   0.12810E+01
   0.55501E+01   0.12810E+01
   0.55501E+01   0.12810E+01
   0.55501E+01   0.12810E+01
   0.55501E+01   0.12809E+01
   0.55501E+01   0.12807E+01
   0.55501E+01   0.12807E+01
   0.55501E+01   0.12807E+01
   0.55501E+01   0.12805E+01
   0.55501E+01   0.12803E+01
   0.55501E+01   0.12802E+01
   0.55501E+01   0.12801E+01
   0.55501E+01   0.12801E+01
   0.55501E+01   0.12800E+01
   0.55501E+01   0.12799E+01
   0.55501E+01   0.12799E+01
   0.55501E+01   0.12799E+01
   0.55501E+01   0.12798E+01
   0.55501E+01   0.12798E+01
   0.55501E+01   0.12797E+01
   0.55501E+01   0.12797E+01
   0.55501E+01   0.12796E+01
   0.55501E+01   0.12796E+01
   0.55501E+01   0.12796E+01
   0.55501E+01   0.12796E+01
   0.55501E+01   0.12796E+01
   0.55501E+01   0.12795E+01
   0.55501E+01   0.12794E+01
   0.55501E+01   0.12793E+01
   0.55501E+01   0.12792E+01
   0.55501E+01   0.12792E+01
   0.55501E+01   0.12791E+01
   0.55501E+01   0.12790E+01
   0.55501E+01   0.12790E+01
   0.55501E+01   0.12786E+01
   0.55501E+01   0.12786E+01
   0.55501E+01   0.12785E+01
   0.55501E+01   0.12784E+01
   0.55501E+01   0.12783E+01
   0.55501E+01   0.12783E+01
   0.55501E+01   0.12782E+01
   0.55501E+01   0.12781E+01
   0.55501E+01   0.12781E+01
   0.55501E+01   0.12780E+01
   0.55501E+01   0.12780E+01
   0.55501E+01   0.12779E+01
   0.55501E+01   0.12777E+01
   0.55501E+01   0.12777E+01
   0.55501E+01   0.12777E+01
   0.55501E+01   0.12776E+01
   0.55501E+01   0.12774E+01
   0.55501E+01   0.12774E+01
   0.55501E+01   0.12774E+01
   0.55501E+01   0.12773E+01
   0.55401E+01   0.12772E+01
   0.55501E+01   0.12772E+01
   0.55501E+01   0.12772E+01
   0.55501E+01   0.12771E+01
   0.55401E+01   0.12769E+01
   0.55401E+01   0.12769E+01
   0.55401E+01   0.12768E+01
   0.55401E+01   0.12767E+01
   0.55401E+01   0.12766E+01
   0.55401E+01   0.12765E+01
   0.55401E+01   0.12765E+01
   0.55401E+01   0.12764E+01
   0.55401E+01   0.12763E+01
   0.55401E+01   0.12762E+01
   0.55401E+01   0.12761E+01
   0.55401E+01   0.12761E+01
   0.55401E+01   0.12758E+01
   0.55401E+01   0.12758E+01
   0.55401E+01   0.12758E+01
   0.55401E+01   0.12757E+01
   0.55401E+01   0.12756E+01
   0.55401E+01   0.12755E+01
   0.55401E+01   0.12755E+01
   0.55401E+01   0.12755E+01
   0.55401E+01   0.12754E+01
   0.55401E+01   0.12753E+01
   0.55401E+01   0.12752E+01
   0.55401E+01   0.12752E+01
   0.55401E+01   0.12752E+01
   0.55401E+01   0.12751E+01
   0.55401E+01   0.12751E+01
   0.55401E+01   0.12750E+01
   0.55401E+01   0.12750E+01
   0.55401E+01   0.12750E+01
   0.55401E+01   0.12749E+01
   0.55401E+01   0.12749E+01
   0.55401E+01   0.12749E+01
   0.55401E+01   0.12749E+01
   0.55401E+01   0.12748E+01
   0.55401E+01   0.12749E+01
   0.55401E+01   0.12747E+01
   0.55401E+01   0.12747E+01
   0.55401E+01   0.12746E+01
   0.55401E+01   0.12746E+01
   0.55401E+01   0.12745E+01
   0.55401E+01   0.12744E+01
   0.55401E+01   0.12742E+01
   0.55401E+01   0.12741E+01
   0.55401E+01   0.12740E+01
   0.55401E+01   0.12738E+01
   0.55401E+01   0.12736E+01
   0.55401E+01   0.12736E+01
   0.55401E+01   0.12735E+01
   0.55401E+01   0.12734E+01
   0.55401E+01   0.12734E+01
   0.55401E+01   0.12732E+01
   0.55401E+01   0.12730E+01
   0.55401E+01   0.12730E+01
   0.55401E+01   0.12729E+01
   0.55301E+01   0.12729E+01
   0.55301E+01   0.12728E+01
   0.55301E+01   0.12728E+01
   0.55301E+01   0.12727E+01
   0.55301E+01   0.12727E+01
   0.55301E+01   0.12727E+01
   0.55301E+01   0.12727E+01
   0.55301E+01   0.12726E+01
   0.55301E+01   0.12725E+01
   0.55301E+01   0.12725E+01
   0.55301E+01   0.12724E+01
   0.55301E+01   0.12723E+01
   0.55301E+01   0.12722E+01
   0.55301E+01   0.12720E+01
   0.55301E+01   0.12720E+01
   0.55301E+01   0.12719E+01
   0.55301E+01   0.12718E+01
   0.55301E+01   0.12717E+01
   0.55301E+01   0.12717E+01
   0.55301E+01   0.12717E+01
   0.55301E+01   0.12715E+01
   0.55301E+01   0.12715E+01
   0.55301E+01   0.12714E+01
   0.55301E+01   0.12713E+01
   0.55301E+01   0.12712E+01
   0.55301E+01   0.12711E+01
   0.55301E+01   0.12710E+01
   0.55301E+01   0.12710E+01
   0.55301E+01   0.12709E+01
   0.55301E+01   0.12708E+01
   0.55301E+01   0.12706E+01
   0.55301E+01   0.12706E+01
   0.55301E+01   0.12705E+01
   0.55301E+01   0.12705E+01
   0.55301E+01   0.12705E+01
   0.55301E+01   0.12705E+01
   0.55301E+01   0.12704E+01
   0.55301E+01   0.12704E+01
   0.55301E+01   0.12704E+01
   0.55301E+01   0.12703E+01
   0.55301E+01   0.12703E+01
   0.55301E+01   0.12703E+01
   0.55301E+01   0.12703E+01
   0.55301E+01   0.12702E+01
   0.55301E+01   0.12703E+01
   0.55301E+01   0.12702E+01
   0.55301E+01   0.12700E+01
   0.55301E+01   0.12700E+01
   0.55301E+01   0.12698E+01
   0.55301E+01   0.12698E+01
   0.55301E+01   0.12695E+01
   0.55301E+01   0.12695E+01
   0.55301E+01   0.12695E+01
   0.55301E+01   0.12693E+01
   0.55301E+01   0.12692E+01
   0.55301E+01   0.12692E+01
   0.55301E+01   0.12690E+01
   0.55301E+01   0.12690E+01
   0.55301E+01   0.12690E+01
   0.55301E+01   0.12689E+01
   0.55301E+01   0.12689E+01
   0.55301E+01   0.12688E+01
   0.55301E+01   0.12687E+01
   0.55301E+01   0.12687E+01
   0.55201E+01   0.12686E+01
   0.55201E+01   0.12684E+01
   0.55201E+01   0.12683E+01
   0.55201E+01   0.12683E+01
   0.55201E+01   0.12682E+01
   0.55201E+01   0.12681E+01
   0.55201E+01   0.12680E+01
   0.55201E+01   0.12679E+01
   0.55201E+01   0.12679E+01
   0.55201E+01   0.12678E+01
   0.55201E+01   0.12678E+01
   0.55201E+01   0.12678E+01
   0.55201E+01   0.12677E+01
   0.55201E+01   0.12675E+01
   0.55201E+01   0.12674E+01
   0.55201E+01   0.12673E+01
   0.55201E+01   0.12672E+01
   0.55201E+01   0.12671E+01
   0.55201E+01   0.12671E+01
   0.55201E+01   0.12669E+01
   0.55201E+01   0.12668E+01
   0.55201E+01   0.12667E+01
   0.55201E+01   0.12666E+01
   0.55201E+01   0.12665E+01
   0.55201E+01   0.12665E+01
   0.55201E+01   0.12664E+01
   0.55201E+01   0.12664E+01
   0.55201E+01   0.12664E+01
   0.55201E+01   0.12664E+01
   0.55201E+01   0.12663E+01
   0.55201E+01   0.12661E+01
   0.55201E+01   0.12661E+01
   0.55201E+01   0.12659E+01
   0.55201E+01   0.12659E+01
   0.55201E+01   0.12658E+01
   0.55201E+01   0.12658E+01
   0.55201E+01   0.12658E+01
   0.55201E+01   0.12658E+01
   0.55201E+01   0.12657E+01
   0.55201E+01   0.12657E+01
   0.55201E+01   0.12657E+01
   0.55201E+01   0.12656E+01
   0.55201E+01   0.12656E+01
   0.55201E+01   0.12656E+01
   0.55201E+01   0.12656E+01
   0.55201E+01   0.12656E+01
   0.55201E+01   0.12656E+01
   0.55201E+01   0.12656E+01
   0.55201E+01   0.12654E+01
   0.55201E+01   0.12652E+01
   0.55201E+01   0.12651E+01
   0.55201E+01   0.12652E+01
   0.55201E+01   0.12651E+01
   0.55201E+01   0.12649E+01
   0.55201E+01   0.12646E+01
   0.55201E+01   0.12645E+01
   0.55201E+01   0.12644E+01
   0.55201E+01   0.12644E+01
   0.55201E+01   0.12643E+01
   0.55201E+01   0.12643E+01
   0.55201E+01   0.12640E+01
   0.55201E+01   0.12640E+01
   0.55201E+01   0.12639E+01
   0.55201E+01   0.12639E+01
   0.55201E+01   0.12638E+01
   0.55201E+01   0.12638E+01
   0.55101E+01   0.12637E+01
   0.55101E+01   0.12637E+01
   0.55101E+01   0.12636E+01
   0.55101E+01   0.12635E+01
   0.55101E+01   0.12634E+01
   0.55101E+01   0.12634E+01
   0.55101E+01   0.12634E+01
   0.55101E+01   0.12633E+01
   0.55101E+01   0.12632E+01
   0.55101E+01   0.12632E+01
   0.55101E+01   0.12631E+01
   0.55101E+01   0.12631E+01
   0.55101E+01   0.12631E+01
   0.55101E+01   0.12630E+01
   0.55101E+01   0.12629E+01
   0.55101E+01   0.12628E+01
   0.55101E+01   0.12627E+01
   0.55101E+01   0.12626E+01
   0.55101E+01   0.12624E+01
   0.55101E+01   0.12623E+01
   0.55101E+01   0.12623E+01
   0.55101E+01   0.12622E+01
   0.55101E+01   0.12622E+01
   0.55101E+01   0.12621E+01
   0.55101E+01   0.12620E+01
   0.55101E+01   0.12619E+01
   0.55101E+01   0.12619E+01
   0.55101E+01   0.12619E+01
   0.55101E+01   0.12618E+01
   0.55101E+01   0.12616E+01
   0.55101E+01   0.12616E+01
   0.55101E+01   0.12615E+01
   0.55101E+01   0.12614E+01
   0.55101E+01   0.12613E+01
   0.55101E+01   0.12613E+01
   0.55101E+01   0.12613E+01
   0.55101E+01   0.12612E+01
   0.55101E+01   0.12611E+01
   0.55101E+01   0.12611E+01
   0.55101E+01   0.12610E+01
   0.55101E+01   0.12610E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12609E+01
   0.55101E+01   0.12607E+01
   0.55101E+01   0.12607E+01
   0.55101E+01   0.12607E+01
   0.55101E+01   0.12606E+01
   0.55101E+01   0.12606E+01
   0.55101E+01   0.12602E+01
   0.55101E+01   0.12602E+01
   0.55101E+01   0.12601E+01
   0.55101E+01   0.12600E+01
   0.55101E+01   0.12600E+01
   0.55101E+01   0.12597E+01
   0.55101E+01   0.12596E+01
   0.55101E+01   0.12595E+01
   0.55101E+01   0.12594E+01
   0.55001E+01   0.12592E+01
   0.55001E+01   0.12592E+01
   0.55001E+01   0.12591E+01
   0.55001E+01   0.12591E+01
   0.55001E+01   0.12590E+01
   0.55001E+01   0.12590E+01
   0.55001E+01   0.12589E+01
   0.55001E+01   0.12588E+01
   0.55001E+01   0.12588E+01
   0.55001E+01   0.12586E+01
   0.55001E+01   0.12586E+01
   0.55001E+01   0.12585E+01
   0.55001E+01   0.12584E+01
   0.55001E+01   0.12584E+01
   0.55001E+01   0.12584E+01
   0.55001E+01   0.12584E+01
   0.55001E+01   0.12582E+01
   0.55001E+01   0.12580E+01
   0.55001E+01   0.12580E+01
   0.55001E+01   0.12580E+01
   0.55001E+01   0.12579E+01
   0.55001E+01   0.12578E+01
   0.55001E+01   0.12576E+01
   0.55001E+01   0.12576E+01
   0.55001E+01   0.12576E+01
   0.55001E+01   0.12575E+01
   0.55001E+01   0.12575E+01
   0.55001E+01   0.12574E+01
   0.55001E+01   0.12574E+01
   0.55001E+01   0.12574E+01
   0.55001E+01   0.12572E+01
   0.55001E+01   0.12571E+01
   0.55001E+01   0.12571E+01
   0.55001E+01   0.12569E+01
   0.55001E+01   0.12568E+01
   0.55001E+01   0.12567E+01
   0.55001E+01   0.12566E+01
   0.55001E+01   0.12565E+01
   0.55001E+01   0.12565E+01
   0.55001E+01   0.12565E+01
   0.55001E+01   0.12564E+01
   0.55001E+01   0.12564E+01
   0.55001E+01   0.12563E+01
   0.55001E+01   0.12563E+01
   0.55001E+01   0.12562E+01
   0.55001E+01   0.12563E+01
   0.55001E+01   0.12562E+01
   0.55001E+01   0.12561E+01
   0.55001E+01   0.12561E+01
   0.55001E+01   0.12561E+01
   0.55001E+01   0.12561E+01
   0.55001E+01   0.12561E+01
   0.55001E+01   0.12561E+01
   0.55001E+01   0.12560E+01
   0.55001E+01   0.12559E+01
   0.55001E+01   0.12558E+01
   0.55001E+01   0.12558E+01
   0.55001E+01   0.12557E+01
   0.55001E+01   0.12556E+01
   0.55001E+01   0.12554E+01
   0.55001E+01   0.12553E+01
   0.55001E+01   0.12553E+01
   0.55001E+01   0.12552E+01
   0.55001E+01   0.12552E+01
   0.55001E+01   0.12550E+01
   0.55001E+01   0.12549E+01
   0.55001E+01   0.12548E+01
   0.54901E+01   0.12547E+01
   0.54901E+01   0.12546E+01
   0.54901E+01   0.12544E+01
   0.54901E+01   0.12544E+01
   0.54901E+01   0.12544E+01
   0.54901E+01   0.12543E+01
   0.54901E+01   0.12543E+01
   0.54901E+01   0.12541E+01
   0.54901E+01   0.12541E+01
   0.54901E+01   0.12540E+01
   0.54901E+01   0.12539E+01
   0.54901E+01   0.12538E+01
   0.54901E+01   0.12538E+01
   0.54901E+01   0.12538E+01
   0.54901E+01   0.12537E+01
   0.54901E+01   0.12537E+01
   0.54901E+01   0.12537E+01
   0.54901E+01   0.12536E+01
   0.54901E+01   0.12536E+01
   0.54901E+01   0.12536E+01
   0.54901E+01   0.12534E+01
   0.54901E+01   0.12533E+01
   0.54901E+01   0.12533E+01
   0.54901E+01   0.12531E+01
   0.54901E+01   0.12531E+01
   0.54901E+01   0.12529E+01
   0.54901E+01   0.12528E+01
   0.54901E+01   0.12528E+01
   0.54901E+01   0.12527E+01
   0.54901E+01   0.12527E+01
   0.54901E+01   0.12526E+01
   0.54901E+01   0.12525E+01
   0.54901E+01   0.12524E+01
   0.54901E+01   0.12523E+01
   0.54901E+01   0.12522E+01
   0.54901E+01   0.12522E+01
   0.54901E+01   0.12521E+01
   0.54901E+01   0.12521E+01
   0.54901E+01   0.12519E+01
   0.54901E+01   0.12518E+01
   0.54901E+01   0.12518E+01
   0.54901E+01   0.12517E+01
   0.54901E+01   0.12516E+01
   0.54901E+01   0.12516E+01
   0.54901E+01   0.12516E+01
   0.54901E+01   0.12516E+01
   0.54901E+01   0.12515E+01
   0.54901E+01   0.12515E+01
   0.54901E+01   0.12514E+01
   0.54901E+01   0.12514E+01
   0.54901E+01   0.12514E+01
   0.54901E+01   0.12514E+01
   0.54901E+01   0.12514E+01
   0.54901E+01   0.12514E+01
   0.54901E+01   0.12514E+01
   0.54901E+01   0.12514E+01
   0.54901E+01   0.12512E+01
   0.54901E+01   0.12512E+01
   0.54901E+01   0.12510E+01
   0.54901E+01   0.12509E+01
   0.54901E+01   0.12508E+01
   0.54901E+01   0.12508E+01
   0.54901E+01   0.12506E+01
   0.54901E+01   0.12506E+01
   0.54901E+01   0.12505E+01
   0.54901E+01   0.12504E+01
   0.54901E+01   0.12503E+01
   0.54901E+01   0.12503E+01
   0.54901E+01   0.12501E+01
   0.54901E+01   0.12500E+01
   0.54901E+01   0.12500E+01
   0.54901E+01   0.12499E+01
   0.54801E+01   0.12497E+01
   0.54801E+01   0.12496E+01
   0.54801E+01   0.12495E+01
   0.54801E+01   0.12495E+01
   0.54801E+01   0.12495E+01
   0.54801E+01   0.12494E+01
   0.54801E+01   0.12493E+01
   0.54801E+01   0.12492E+01
   0.54801E+01   0.12491E+01
   0.54801E+01   0.12490E+01
   0.54801E+01   0.12490E+01
   0.54801E+01   0.12489E+01
   0.54801E+01   0.12489E+01
   0.54801E+01   0.12489E+01
   0.54801E+01   0.12488E+01
   0.54801E+01   0.12488E+01
   0.54801E+01   0.12486E+01
   0.54801E+01   0.12485E+01
   0.54801E+01   0.12484E+01
   0.54801E+01   0.12484E+01
   0.54801E+01   0.12483E+01
   0.54801E+01   0.12482E+01
   0.54801E+01   0.12482E+01
   0.54801E+01   0.12481E+01
   0.54801E+01   0.12480E+01
   0.54801E+01   0.12479E+01
   0.54801E+01   0.12479E+01
   0.54801E+01   0.12478E+01
   0.54801E+01   0.12477E+01
   0.54801E+01   0.12476E+01
   0.54801E+01   0.12475E+01
   0.54801E+01   0.12475E+01
   0.54801E+01   0.12473E+01
   0.54801E+01   0.12473E+01
   0.54801E+01   0.12473E+01
   0.54801E+01   0.12472E+01
   0.54801E+01   0.12471E+01
   0.54801E+01   0.12470E+01
   0.54801E+01   0.12470E+01
   0.54801E+01   0.12470E+01
   0.54801E+01   0.12470E+01
   0.54801E+01   0.12469E+01
   0.54801E+01   0.12468E+01
   0.54801E+01   0.12468E+01
   0.54801E+01   0.12467E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12466E+01
   0.54801E+01   0.12464E+01
   0.54801E+01   0.12464E+01
   0.54801E+01   0.12462E+01
   0.54801E+01   0.12461E+01
   0.54801E+01   0.12460E+01
   0.54801E+01   0.12459E+01
   0.54801E+01   0.12458E+01
   0.54801E+01   0.12457E+01
   0.54801E+01   0.12455E+01
   0.54801E+01   0.12455E+01
   0.54801E+01   0.12453E+01
   0.54801E+01   0.12451E+01
   0.54801E+01   0.12451E+01
   0.54801E+01   0.12450E+01
   0.54801E+01   0.12450E+01
   0.54801E+01   0.12449E+01
   0.54801E+01   0.12447E+01
   0.54801E+01   0.12447E+01
   0.54701E+01   0.12446E+01
   0.54701E+01   0.12446E+01
   0.54701E+01   0.12446E+01
   0.54701E+01   0.12445E+01
   0.54701E+01   0.12444E+01
   0.54701E+01   0.12443E+01
   0.54701E+01   0.12442E+01
   0.54701E+01   0.12441E+01
   0.54701E+01   0.12440E+01
   0.54701E+01   0.12440E+01
   0.54701E+01   0.12440E+01
   0.54701E+01   0.12440E+01
   0.54701E+01   0.12440E+01
   0.54701E+01   0.12440E+01
   0.54701E+01   0.12439E+01
   0.54701E+01   0.12439E+01
   0.54701E+01   0.12438E+01
   0.54701E+01   0.12438E+01
   0.54701E+01   0.12436E+01
   0.54701E+01   0.12434E+01
   0.54701E+01   0.12434E+01
   0.54701E+01   0.12434E+01
   0.54701E+01   0.12433E+01
   0.54701E+01   0.12432E+01
   0.54701E+01   0.12430E+01
   0.54701E+01   0.12430E+01
   0.54701E+01   0.12430E+01
   0.54701E+01   0.12429E+01
   0.54701E+01   0.12429E+01
   0.54701E+01   0.12428E+01
   0.54701E+01   0.12427E+01
   0.54701E+01   0.12425E+01
   0.54701E+01   0.12424E+01
   0.54701E+01   0.12424E+01
   0.54701E+01   0.12423E+01
   0.54701E+01   0.12423E+01
   0.54701E+01   0.12422E+01
   0.54701E+01   0.12421E+01
   0.54701E+01   0.12421E+01
   0.54701E+01   0.12420E+01
   0.54701E+01   0.12420E+01
   0.54701E+01   0.12420E+01
   0.54701E+01   0.12419E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12418E+01
   0.54701E+01   0.12417E+01
   0.54701E+01   0.12417E+01
   0.54701E+01   0.12414E+01
   0.54701E+01   0.12413E+01
   0.54701E+01   0.12412E+01
   0.54701E+01   0.12411E+01
   0.54701E+01   0.12410E+01
   0.54701E+01   0.12409E+01
   0.54701E+01   0.12408E+01
   0.54701E+01   0.12408E+01
   0.54701E+01   0.12407E+01
   0.54701E+01   0.12407E+01
   0.54701E+01   0.12406E+01
   0.54701E+01   0.12404E+01
   0.54701E+01   0.12404E+01
   0.54701E+01   0.12402E+01
   0.54701E+01   0.12401E+01
   0.54701E+01   0.12400E+01
   0.54701E+01   0.12400E+01
   0.54701E+01   0.12399E+01
   0.54701E+01   0.12399E+01
   0.54601E+01   0.12398E+01
   0.54601E+01   0.12397E+01
   0.54601E+01   0.12396E+01
   0.54701E+01   0.12395E+01
   0.54601E+01   0.12394E+01
   0.54601E+01   0.12394E+01
   0.54601E+01   0.12393E+01
   0.54601E+01   0.12393E+01
   0.54601E+01   0.12393E+01
   0.54601E+01   0.12392E+01
   0.54601E+01   0.12392E+01
   0.54701E+01   0.12392E+01
   0.54701E+01   0.12391E+01
   0.54601E+01   0.12390E+01
   0.54601E+01   0.12388E+01
   0.54601E+01   0.12387E+01
   0.54601E+01   0.12388E+01
   0.54601E+01   0.12387E+01
   0.54601E+01   0.12387E+01
   0.54601E+01   0.12386E+01
   0.54601E+01   0.12384E+01
   0.54601E+01   0.12384E+01
   0.54601E+01   0.12383E+01
   0.54601E+01   0.12381E+01
   0.54601E+01   0.12380E+01
   0.54601E+01   0.12379E+01
   0.54601E+01   0.12379E+01
   0.54601E+01   0.12379E+01
   0.54601E+01   0.12378E+01
   0.54601E+01   0.12378E+01
   0.54601E+01   0.12377E+01
   0.54601E+01   0.12376E+01
   0.54601E+01   0.12375E+01
   0.54601E+01   0.12374E+01
   0.54601E+01   0.12374E+01
   0.54601E+01   0.12373E+01
   0.54601E+01   0.12373E+01
   0.54601E+01   0.12372E+01
   0.54601E+01   0.12372E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12371E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12370E+01
   0.54601E+01   0.12369E+01
   0.54601E+01   0.12369E+01
   0.54601E+01   0.12366E+01
   0.54601E+01   0.12365E+01
   0.54601E+01   0.12366E+01
   0.54601E+01   0.12365E+01
   0.54601E+01   0.12364E+01
   0.54601E+01   0.12362E+01
   0.54601E+01   0.12361E+01
   0.54601E+01   0.12361E+01
   0.54601E+01   0.12359E+01
   0.54601E+01   0.12358E+01
   0.54601E+01   0.12357E+01
   0.54601E+01   0.12356E+01
   0.54601E+01   0.12356E+01
   0.54601E+01   0.12355E+01
   0.54601E+01   0.12353E+01
   0.54601E+01   0.12353E+01
   0.54601E+01   0.12352E+01
   0.54601E+01   0.12352E+01
   0.54601E+01   0.12350E+01
   0.54601E+01   0.12350E+01
   0.54601E+01   0.12349E+01
   0.54601E+01   0.12348E+01
   0.54601E+01   0.12348E+01
   0.54601E+01   0.12347E+01
   0.54601E+01   0.12347E+01
   0.54501E+01   0.12345E+01
   0.54601E+01   0.12346E+01
   0.54501E+01   0.12345E+01
   0.54501E+01   0.12344E+01
   0.54501E+01   0.12344E+01
   0.54501E+01   0.12344E+01
   0.54601E+01   0.12344E+01
   0.54601E+01   0.12343E+01
   0.54601E+01   0.12342E+01
   0.54601E+01   0.12341E+01
   0.54501E+01   0.12340E+01
   0.54501E+01   0.12338E+01
   0.54501E+01   0.12338E+01
   0.54501E+01   0.12337E+01
   0.54501E+01   0.12335E+01
   0.54501E+01   0.12335E+01
   0.54501E+01   0.12334E+01
   0.54501E+01   0.12333E+01
   0.54501E+01   0.12332E+01
   0.54501E+01   0.12331E+01
   0.54501E+01   0.12331E+01
   0.54501E+01   0.12330E+01
   0.54501E+01   0.12330E+01
   0.54501E+01   0.12329E+01
   0.54501E+01   0.12329E+01
   0.54501E+01   0.12328E+01
   0.54501E+01   0.12327E+01
   0.54501E+01   0.12326E+01
   0.54501E+01   0.12326E+01
   0.54501E+01   0.12325E+01
   0.54501E+01   0.12325E+01
   0.54501E+01   0.12325E+01
   0.54501E+01   0.12323E+01
   0.54501E+01   0.12323E+01
   0.54501E+01   0.12322E+01
   0.54501E+01   0.12322E+01
   0.54501E+01   0.12322E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12322E+01
   0.54501E+01   0.12322E+01
   0.54501E+01   0.12321E+01
   0.54501E+01   0.12320E+01
   0.54501E+01   0.12320E+01
   0.54501E+01   0.12319E+01
   0.54501E+01   0.12317E+01
   0.54501E+01   0.12314E+01
   0.54501E+01   0.12313E+01
   0.54501E+01   0.12312E+01
   0.54501E+01   0.12311E+01
   0.54501E+01   0.12310E+01
   0.54501E+01   0.12309E+01
   0.54501E+01   0.12308E+01
   0.54501E+01   0.12307E+01
   0.54501E+01   0.12307E+01
   0.54501E+01   0.12305E+01
   0.54501E+01   0.12304E+01
   0.54501E+01   0.12303E+01
   0.54501E+01   0.12302E+01
   0.54501E+01   0.12302E+01
   0.54501E+01   0.12302E+01
   0.54501E+01   0.12300E+01
   0.54501E+01   0.12300E+01
   0.54501E+01   0.12299E+01
   0.54501E+01   0.12298E+01
   0.54501E+01   0.12297E+01
   0.54501E+01   0.12297E+01
   0.54501E+01   0.12296E+01
   0.54501E+01   0.12296E+01
   0.54501E+01   0.12296E+01
   0.54501E+01   0.12295E+01
   0.54501E+01   0.12295E+01
   0.54501E+01   0.12295E+01
   0.54501E+01   0.12295E+01
   0.54501E+01   0.12295E+01
   0.54501E+01   0.12293E+01
   0.54501E+01   0.12292E+01
   0.54501E+01   0.12291E+01
   0.54501E+01   0.12291E+01
   0.54501E+01   0.12289E+01
   0.54501E+01   0.12289E+01
   0.54401E+01   0.12287E+01
   0.54401E+01   0.12286E+01
   0.54401E+01   0.12286E+01
   0.54401E+01   0.12284E+01
   0.54401E+01   0.12283E+01
   0.54401E+01   0.12284E+01
   0.54401E+01   0.12283E+01
   0.54401E+01   0.12281E+01
   0.54401E+01   0.12280E+01
   0.54401E+01   0.12281E+01
   0.54401E+01   0.12279E+01
   0.54401E+01   0.12279E+01
   0.54401E+01   0.12278E+01
   0.54401E+01   0.12277E+01
   0.54401E+01   0.12277E+01
   0.54401E+01   0.12276E+01
   0.54401E+01   0.12276E+01
   0.54401E+01   0.12275E+01
   0.54401E+01   0.12275E+01
   0.54401E+01   0.12274E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12273E+01
   0.54401E+01   0.12272E+01
   0.54401E+01   0.12273E+01
   0.54501E+01   0.12273E+01
   0.54501E+01   0.12273E+01
   0.54501E+01   0.12272E+01
   0.54401E+01   0.12271E+01
   0.54401E+01   0.12270E+01
   0.54401E+01   0.12269E+01
   0.54401E+01   0.12269E+01
   0.54401E+01   0.12267E+01
   0.54401E+01   0.12266E+01
   0.54401E+01   0.12264E+01
   0.54401E+01   0.12263E+01
   0.54401E+01   0.12263E+01
   0.54401E+01   0.12262E+01
   0.54401E+01   0.12260E+01
   0.54401E+01   0.12259E+01
   0.54401E+01   0.12258E+01
   0.54401E+01   0.12258E+01
   0.54401E+01   0.12257E+01
   0.54401E+01   0.12256E+01
   0.54401E+01   0.12254E+01
   0.54401E+01   0.12254E+01
   0.54401E+01   0.12253E+01
   0.54401E+01   0.12253E+01
   0.54401E+01   0.12252E+01
   0.54401E+01   0.12252E+01
   0.54401E+01   0.12251E+01
   0.54401E+01   0.12250E+01
   0.54401E+01   0.12249E+01
   0.54401E+01   0.12249E+01
   0.54401E+01   0.12248E+01
   0.54401E+01   0.12248E+01
   0.54401E+01   0.12247E+01
   0.54401E+01   0.12247E+01
   0.54401E+01   0.12246E+01
   0.54401E+01   0.12246E+01
   0.54401E+01   0.12246E+01
   0.54401E+01   0.12246E+01
   0.54401E+01   0.12244E+01
   0.54401E+01   0.12243E+01
   0.54401E+01   0.12243E+01
   0.54401E+01   0.12242E+01
   0.54401E+01   0.12242E+01
   0.54401E+01   0.12241E+01
   0.54401E+01   0.12239E+01
   0.54401E+01   0.12238E+01
   0.54401E+01   0.12237E+01
   0.54401E+01   0.12236E+01
   0.54401E+01   0.12235E+01
   0.54401E+01   0.12234E+01
   0.54301E+01   0.12233E+01
   0.54401E+01   0.12233E+01
   0.54401E+01   0.12232E+01
   0.54301E+01   0.12231E+01
   0.54301E+01   0.12231E+01
   0.54301E+01   0.12229E+01
   0.54301E+01   0.12228E+01
   0.54301E+01   0.12228E+01
   0.54301E+01   0.12228E+01
   0.54301E+01   0.12228E+01
   0.54301E+01   0.12228E+01
   0.54301E+01   0.12227E+01
   0.54301E+01   0.12226E+01
   0.54301E+01   0.12226E+01
   0.54301E+01   0.12226E+01
   0.54301E+01   0.12225E+01
   0.54301E+01   0.12225E+01
   0.54301E+01   0.12224E+01
   0.54301E+01   0.12224E+01
   0.54301E+01   0.12223E+01
   0.54301E+01   0.12223E+01
   0.54301E+01   0.12223E+01
   0.54301E+01   0.12223E+01
   0.54301E+01   0.12223E+01
   0.54301E+01   0.12223E+01
   0.54401E+01   0.12223E+01
   0.54401E+01   0.12224E+01
   0.54401E+01   0.12224E+01
   0.54401E+01   0.12224E+01
   0.54401E+01   0.12224E+01
   0.54401E+01   0.12223E+01
   0.54401E+01   0.12222E+01
   0.54401E+01   0.12221E+01
   0.54401E+01   0.12219E+01
   0.54301E+01   0.12218E+01
   0.54301E+01   0.12216E+01
   0.54301E+01   0.12215E+01
   0.54301E+01   0.12215E+01
   0.54301E+01   0.12213E+01
   0.54301E+01   0.12212E+01
   0.54301E+01   0.12211E+01
   0.54301E+01   0.12210E+01
   0.54301E+01   0.12209E+01
   0.54301E+01   0.12208E+01
   0.54301E+01   0.12207E+01
   0.54301E+01   0.12206E+01
   0.54301E+01   0.12206E+01
   0.54301E+01   0.12204E+01
   0.54301E+01   0.12204E+01
   0.54301E+01   0.12203E+01
   0.54301E+01   0.12202E+01
   0.54301E+01   0.12201E+01
   0.54301E+01   0.12200E+01
   0.54301E+01   0.12201E+01
   0.54301E+01   0.12200E+01
   0.54301E+01   0.12198E+01
   0.54301E+01   0.12198E+01
   0.54301E+01   0.12198E+01
   0.54301E+01   0.12198E+01
   0.54301E+01   0.12197E+01
   0.54301E+01   0.12197E+01
   0.54301E+01   0.12197E+01
   0.54301E+01   0.12197E+01
   0.54301E+01   0.12196E+01
   0.54301E+01   0.12196E+01
   0.54301E+01   0.12194E+01
   0.54301E+01   0.12192E+01
   0.54301E+01   0.12192E+01
   0.54301E+01   0.12192E+01
   0.54301E+01   0.12191E+01
   0.54301E+01   0.12189E+01
   0.54301E+01   0.12187E+01
   0.54301E+01   0.12186E+01
   0.54301E+01   0.12186E+01
   0.54301E+01   0.12185E+01
   0.54301E+01   0.12185E+01
   0.54301E+01   0.12184E+01
   0.54301E+01   0.12183E+01
   0.54301E+01   0.12182E+01
   0.54301E+01   0.12181E+01
   0.54301E+01   0.12181E+01
   0.54301E+01   0.12180E+01
   0.54301E+01   0.12179E+01
   0.54201E+01   0.12178E+01
   0.54201E+01   0.12178E+01
   0.54201E+01   0.12178E+01
   0.54201E+01   0.12177E+01
   0.54201E+01   0.12176E+01
   0.54201E+01   0.12176E+01
   0.54201E+01   0.12175E+01
   0.54201E+01   0.12175E+01
   0.54301E+01   0.12175E+01
   0.54301E+01   0.12175E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12173E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12174E+01
   0.54301E+01   0.12175E+01
   0.54301E+01   0.12175E+01
   0.54301E+01   0.12175E+01
   0.54301E+01   0.12173E+01
   0.54301E+01   0.12173E+01
   0.54301E+01   0.12169E+01
   0.54301E+01   0.12168E+01
   0.54301E+01   0.12168E+01
   0.54301E+01   0.12168E+01
   0.54301E+01   0.12164E+01
   0.54301E+01   0.12163E+01
   0.54201E+01   0.12162E+01
   0.54201E+01   0.12161E+01
   0.54201E+01   0.12160E+01
   0.54201E+01   0.12158E+01
   0.54201E+01   0.12158E+01
   0.54201E+01   0.12156E+01
   0.54201E+01   0.12155E+01
   0.54201E+01   0.12154E+01
   0.54201E+01   0.12154E+01
   0.54201E+01   0.12152E+01
   0.54201E+01   0.12151E+01
   0.54201E+01   0.12151E+01
   0.54201E+01   0.12151E+01
   0.54201E+01   0.12150E+01
   0.54201E+01   0.12149E+01
   0.54201E+01   0.12148E+01
   0.54201E+01   0.12148E+01
   0.54201E+01   0.12148E+01
   0.54201E+01   0.12147E+01
   0.54201E+01   0.12147E+01
   0.54201E+01   0.12147E+01
   0.54201E+01   0.12147E+01
   0.54201E+01   0.12146E+01
   0.54201E+01   0.12146E+01
   0.54201E+01   0.12146E+01
   0.54201E+01   0.12147E+01
   0.54201E+01   0.12147E+01
   0.54201E+01   0.12144E+01
   0.54201E+01   0.12143E+01
   0.54201E+01   0.12142E+01
   0.54201E+01   0.12141E+01
   0.54201E+01   0.12141E+01
   0.54201E+01   0.12138E+01
   0.54201E+01   0.12137E+01
   0.54201E+01   0.12137E+01
   0.54201E+01   0.12135E+01
   0.54201E+01   0.12134E+01
   0.54201E+01   0.12134E+01
   0.54201E+01   0.12132E+01
   0.54201E+01   0.12131E+01
   0.54201E+01   0.12131E+01
   0.54201E+01   0.12131E+01
   0.54201E+01   0.12129E+01
   0.54201E+01   0.12129E+01
   0.54201E+01   0.12129E+01
   0.54201E+01   0.12127E+01
   0.54201E+01   0.12127E+01
   0.54201E+01   0.12126E+01
   0.54201E+01   0.12126E+01
   0.54201E+01   0.12125E+01
   0.54201E+01   0.12125E+01
   0.54201E+01   0.12125E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12123E+01
   0.54201E+01   0.12123E+01
   0.54201E+01   0.12123E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12125E+01
   0.54201E+01   0.12125E+01
   0.54201E+01   0.12125E+01
   0.54201E+01   0.12125E+01
   0.54201E+01   0.12125E+01
   0.54201E+01   0.12124E+01
   0.54201E+01   0.12122E+01
   0.54201E+01   0.12120E+01
   0.54201E+01   0.12119E+01
   0.54201E+01   0.12118E+01
   0.54201E+01   0.12115E+01
   0.54201E+01   0.12115E+01
   0.54201E+01   0.12114E+01
   0.54201E+01   0.12113E+01
   0.54201E+01   0.12112E+01
   0.54201E+01   0.12111E+01
   0.54201E+01   0.12110E+01
   0.54201E+01   0.12108E+01
   0.54201E+01   0.12108E+01
   0.54201E+01   0.12107E+01
   0.54101E+01   0.12106E+01
   0.54101E+01   0.12104E+01
   0.54101E+01   0.12103E+01
   0.54101E+01   0.12103E+01
   0.54101E+01   0.12102E+01
   0.54101E+01   0.12102E+01
   0.54101E+01   0.12101E+01
   0.54101E+01   0.12101E+01
   0.54101E+01   0.12099E+01
   0.54101E+01   0.12098E+01
   0.54101E+01   0.12098E+01
   0.54101E+01   0.12097E+01
   0.54101E+01   0.12096E+01
   0.54101E+01   0.12096E+01
   0.54101E+01   0.12096E+01
   0.54101E+01   0.12096E+01
   0.54101E+01   0.12096E+01
   0.54101E+01   0.12096E+01
   0.54101E+01   0.12096E+01
   0.54101E+01   0.12096E+01
   0.54101E+01   0.12095E+01
   0.54101E+01   0.12094E+01
   0.54101E+01   0.12093E+01
   0.54101E+01   0.12090E+01
   0.54101E+01   0.12090E+01
   0.54101E+01   0.12088E+01
   0.54101E+01   0.12088E+01
   0.54101E+01   0.12086E+01
   0.54101E+01   0.12084E+01
   0.54101E+01   0.12085E+01
   0.54101E+01   0.12084E+01
   0.54101E+01   0.12082E+01
   0.54101E+01   0.12081E+01
   0.54101E+01   0.12080E+01
   0.54101E+01   0.12080E+01
   0.54101E+01   0.12079E+01
   0.54101E+01   0.12078E+01
   0.54101E+01   0.12077E+01
   0.54101E+01   0.12076E+01
   0.54101E+01   0.12076E+01
   0.54101E+01   0.12075E+01
   0.54101E+01   0.12075E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12072E+01
   0.54101E+01   0.12072E+01
   0.54101E+01   0.12072E+01
   0.54101E+01   0.12072E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12074E+01
   0.54101E+01   0.12075E+01
   0.54101E+01   0.12075E+01
   0.54101E+01   0.12073E+01
   0.54101E+01   0.12070E+01
   0.54101E+01   0.12069E+01
   0.54101E+01   0.12068E+01
   0.54101E+01   0.12066E+01
   0.54101E+01   0.12064E+01
   0.54101E+01   0.12063E+01
   0.54101E+01   0.12062E+01
   0.54101E+01   0.12060E+01
   0.54101E+01   0.12059E+01
   0.54101E+01   0.12058E+01
   0.54101E+01   0.12056E+01
   0.54101E+01   0.12055E+01
   0.54101E+01   0.12053E+01
   0.54101E+01   0.12051E+01
   0.54101E+01   0.12050E+01
   0.54101E+01   0.12049E+01
   0.54101E+01   0.12048E+01
   0.54101E+01   0.12047E+01
   0.54101E+01   0.12047E+01
   0.54001E+01   0.12046E+01
   0.54101E+01   0.12046E+01
   0.54001E+01   0.12045E+01
   0.54101E+01   0.12044E+01
   0.54001E+01   0.12045E+01
   0.54101E+01   0.12044E+01
   0.54101E+01   0.12044E+01
   0.54101E+01   0.12044E+01
   0.54101E+01   0.12044E+01
   0.54101E+01   0.12044E+01
   0.54101E+01   0.12044E+01
   0.54101E+01   0.12044E+01
   0.54101E+01   0.12044E+01
   0.54101E+01   0.12045E+01
   0.54101E+01   0.12045E+01
   0.54101E+01   0.12045E+01
   0.54101E+01   0.12043E+01
   0.54101E+01   0.12042E+01
   0.54101E+01   0.12039E+01
   0.54101E+01   0.12039E+01
   0.54001E+01   0.12037E+01
   0.54001E+01   0.12037E+01
   0.54001E+01   0.12034E+01
   0.54001E+01   0.12033E+01
   0.54001E+01   0.12030E+01
   0.54001E+01   0.12030E+01
   0.54001E+01   0.12029E+01
   0.54001E+01   0.12027E+01
   0.54001E+01   0.12026E+01
   0.54001E+01   0.12025E+01
   0.54001E+01   0.12024E+01
   0.54001E+01   0.12023E+01
   0.54001E+01   0.12022E+01
   0.54001E+01   0.12021E+01
   0.54001E+01   0.12021E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12021E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12021E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12020E+01
   0.54001E+01   0.12021E+01
   0.54001E+01   0.12021E+01
   0.54001E+01   0.12022E+01
   0.54101E+01   0.12022E+01
   0.54101E+01   0.12022E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12022E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12023E+01
   0.54101E+01   0.12024E+01
   0.54101E+01   0.12024E+01
   0.54101E+01   0.12024E+01
   0.54101E+01   0.12024E+01
   0.54101E+01   0.12024E+01
   0.54101E+01   0.12021E+01
   0.54101E+01   0.12020E+01
   0.54101E+01   0.12017E+01
   0.54001E+01   0.12016E+01
   0.54001E+01   0.12015E+01
   0.54001E+01   0.12012E+01
   0.54001E+01   0.12010E+01
   0.54001E+01   0.12009E+01
   0.54001E+01   0.12008E+01
   0.54001E+01   0.12006E+01
   0.54001E+01   0.12003E+01
   0.54001E+01   0.12003E+01
   0.54001E+01   0.12001E+01
   0.54001E+01   0.11999E+01
   0.54001E+01   0.11998E+01
   0.54001E+01   0.11995E+01
   0.54001E+01   0.11995E+01
   0.54001E+01   0.11994E+01
   0.54001E+01   0.11993E+01
   0.54001E+01   0.11993E+01
   0.54001E+01   0.11992E+01
   0.54001E+01   0.11991E+01
   0.54001E+01   0.11990E+01
   0.54001E+01   0.11990E+01
   0.54001E+01   0.11989E+01
   0.54001E+01   0.11988E+01
   0.54001E+01   0.11988E+01
   0.54001E+01   0.11988E+01
   0.54001E+01   0.11987E+01
   0.54001E+01   0.11987E+01
   0.54001E+01   0.11987E+01
   0.54001E+01   0.11987E+01
   0.54001E+01   0.11988E+01
   0.54001E+01   0.11988E+01
   0.54001E+01   0.11988E+01
   0.54001E+01   0.11987E+01
   0.54001E+01   0.11987E+01
   0.54001E+01   0.11987E+01
   0.54001E+01   0.11988E+01
   0.54001E+01   0.11989E+01
   0.54001E+01   0.11989E+01
   0.54001E+01   0.11987E+01
   0.54001E+01   0.11986E+01
   0.54001E+01   0.11985E+01
   0.54001E+01   0.11982E+01
   0.54001E+01   0.11980E+01
   0.54001E+01   0.11979E+01
   0.54001E+01   0.11977E+01
   0.54001E+01   0.11976E+01
   0.54001E+01   0.11974E+01
   0.54001E+01   0.11973E+01
   0.53901E+01   0.11971E+01
   0.54001E+01   0.11971E+01
   0.54001E+01   0.11970E+01
   0.54001E+01   0.11969E+01
   0.54001E+01   0.11968E+01
   0.54001E+01   0.11967E+01
   0.54001E+01   0.11968E+01
   0.54001E+01   0.11967E+01
   0.54001E+01   0.11966E+01
   0.54001E+01   0.11966E+01
   0.54001E+01   0.11965E+01
   0.54001E+01   0.11964E+01
   0.54001E+01   0.11964E+01
   0.53901E+01   0.11964E+01
   0.53901E+01   0.11964E+01
   0.53901E+01   0.11963E+01
   0.54001E+01   0.11963E+01
   0.54001E+01   0.11963E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11960E+01
   0.54001E+01   0.11960E+01
   0.54001E+01   0.11960E+01
   0.54001E+01   0.11960E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11960E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11960E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11963E+01
   0.54001E+01   0.11963E+01
   0.54001E+01   0.11963E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11961E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11962E+01
   0.54001E+01   0.11958E+01
   0.54001E+01   0.11956E+01
   0.54001E+01   0.11955E+01
   0.54001E+01   0.11952E+01
   0.54001E+01   0.11950E+01
   0.53901E+01   0.11949E+01
   0.53901E+01   0.11947E+01
   0.53901E+01   0.11947E+01
   0.53901E+01   0.11944E+01
   0.53901E+01   0.11944E+01
   0.53901E+01   0.11943E+01
   0.53901E+01   0.11941E+01
   0.53901E+01   0.11940E+01
   0.53901E+01   0.11939E+01
   0.53901E+01   0.11937E+01
   0.53901E+01   0.11936E+01
   0.53901E+01   0.11934E+01
   0.53901E+01   0.11933E+01
   0.53901E+01   0.11932E+01
   0.53901E+01   0.11930E+01
   0.53901E+01   0.11930E+01
   0.53901E+01   0.11929E+01
   0.53901E+01   0.11928E+01
   0.53901E+01   0.11927E+01
   0.53901E+01   0.11926E+01
   0.53901E+01   0.11925E+01
   0.53901E+01   0.11923E+01
   0.53901E+01   0.11923E+01
   0.53901E+01   0.11922E+01
   0.53901E+01   0.11921E+01
   0.53901E+01   0.11921E+01
   0.53901E+01   0.11920E+01
   0.53901E+01   0.11920E+01
   0.53901E+01   0.11918E+01
   0.53901E+01   0.11919E+01
   0.53901E+01   0.11917E+01
   0.53901E+01   0.11917E+01
   0.53901E+01   0.11916E+01
   0.53901E+01   0.11916E+01
   0.53901E+01   0.11915E+01
   0.53901E+01   0.11915E+01
   0.53901E+01   0.11914E+01
   0.53901E+01   0.11914E+01
   0.53901E+01   0.11913E+01
   0.53901E+01   0.11912E+01
   0.53901E+01   0.11912E+01
   0.53901E+01   0.11912E+01
   0.53901E+01   0.11910E+01
   0.53901E+01   0.11910E+01
   0.53901E+01   0.11910E+01
   0.53901E+01   0.11909E+01
   0.53901E+01   0.11909E+01
   0.53901E+01   0.11909E+01
   0.53901E+01   0.11908E+01
   0.53901E+01   0.11908E+01
   0.53901E+01   0.11908E+01
   0.53901E+01   0.11909E+01
   0.53901E+01   0.11909E+01
   0.53901E+01   0.11909E+01
   0.53901E+01   0.11909E+01
   0.53901E+01   0.11908E+01
   0.53901E+01   0.11907E+01
   0.53901E+01   0.11906E+01
   0.53901E+01   0.11907E+01
   0.53901E+01   0.11904E+01
   0.53901E+01   0.11905E+01
   0.53901E+01   0.11904E+01
   0.53901E+01   0.11904E+01
   0.53901E+01   0.11902E+01
   0.53901E+01   0.11900E+01
   0.53901E+01   0.11899E+01
   0.53901E+01   0.11899E+01
   0.53901E+01   0.11898E+01
   0.53901E+01   0.11898E+01
   0.53901E+01   0.11898E+01
   0.53901E+01   0.11897E+01
   0.53901E+01   0.11896E+01
   0.53901E+01   0.11896E+01
   0.53901E+01   0.11895E+01
   0.53901E+01   0.11894E+01
   0.53901E+01   0.11893E+01
   0.53901E+01   0.11892E+01
   0.53901E+01   0.11890E+01
   0.53901E+01   0.11890E+01
   0.53901E+01   0.11889E+01
   0.53901E+01   0.11889E+01
   0.53901E+01   0.11888E+01
   0.53901E+01   0.11887E+01
   0.53801E+01   0.11886E+01
   0.53901E+01   0.11885E+01
   0.53801E+01   0.11885E+01
   0.53801E+01   0.11884E+01
   0.53801E+01   0.11883E+01
   0.53801E+01   0.11883E+01
   0.53801E+01   0.11882E+01
   0.53801E+01   0.11882E+01
   0.53801E+01   0.11881E+01
   0.53801E+01   0.11880E+01
   0.53801E+01   0.11879E+01
   0.53801E+01   0.11878E+01
   0.53801E+01   0.11878E+01
   0.53801E+01   0.11877E+01
   0.53801E+01   0.11877E+01
   0.53801E+01   0.11876E+01
   0.53801E+01   0.11876E+01
   0.53801E+01   0.11875E+01
   0.53801E+01   0.11875E+01
   0.53801E+01   0.11874E+01
   0.53801E+01   0.11873E+01
   0.53801E+01   0.11873E+01
   0.53801E+01   0.11873E+01
   0.53801E+01   0.11872E+01
   0.53801E+01   0.11871E+01
   0.53801E+01   0.11871E+01
   0.53801E+01   0.11870E+01
   0.53801E+01   0.11869E+01
   0.53801E+01   0.11869E+01
   0.53801E+01   0.11869E+01
   0.53801E+01   0.11868E+01
   0.53801E+01   0.11868E+01
   0.53801E+01   0.11869E+01
   0.53801E+01   0.11868E+01
   0.53801E+01   0.11868E+01
   0.53801E+01   0.11867E+01
   0.53801E+01   0.11867E+01
   0.53801E+01   0.11866E+01
   0.53801E+01   0.11865E+01
   0.53801E+01   0.11865E+01
   0.53801E+01   0.11864E+01
   0.53801E+01   0.11865E+01
   0.53801E+01   0.11863E+01
   0.53801E+01   0.11863E+01
   0.53801E+01   0.11862E+01
   0.53801E+01   0.11862E+01
   0.53801E+01   0.11863E+01
   0.53801E+01   0.11861E+01
   0.53801E+01   0.11860E+01
   0.53801E+01   0.11861E+01
   0.53801E+01   0.11860E+01
   0.53801E+01   0.11860E+01
   0.53801E+01   0.11860E+01
   0.53801E+01   0.11861E+01
   0.53801E+01   0.11860E+01
   0.53801E+01   0.11859E+01
   0.53801E+01   0.11859E+01
   0.53801E+01   0.11858E+01
   0.53801E+01   0.11857E+01
   0.53801E+01   0.11858E+01
   0.53801E+01   0.11859E+01
   0.53801E+01   0.11859E+01
   0.53801E+01   0.11860E+01
   0.53801E+01   0.11858E+01
   0.53801E+01   0.11858E+01
   0.53801E+01   0.11858E+01
   0.53801E+01   0.11857E+01
   0.53801E+01   0.11857E+01
   0.53801E+01   0.11856E+01
   0.53801E+01   0.11856E+01
   0.53801E+01   0.11856E+01
   0.53801E+01   0.11857E+01
   0.53801E+01   0.11855E+01
   0.53801E+01   0.11855E+01
   0.53801E+01   0.11854E+01
   0.53801E+01   0.11853E+01
   0.53801E+01   0.11852E+01
   0.53801E+01   0.11851E+01
   0.53801E+01   0.11850E+01
   0.53801E+01   0.11848E+01
   0.53801E+01   0.11848E+01
   0.53801E+01   0.11847E+01
   0.53801E+01   0.11846E+01
   0.53801E+01   0.11845E+01
   0.53801E+01   0.11844E+01
   0.53801E+01   0.11844E+01
   0.53801E+01   0.11842E+01
   0.53801E+01   0.11842E+01
   0.53801E+01   0.11841E+01
   0.53801E+01   0.11841E+01
   0.53801E+01   0.11840E+01
   0.53801E+01   0.11839E+01
   0.53801E+01   0.11838E+01
   0.53801E+01   0.11838E+01
   0.53801E+01   0.11837E+01
   0.53801E+01   0.11836E+01
   0.53801E+01   0.11835E+01
   0.53801E+01   0.11834E+01
   0.53801E+01   0.11833E+01
   0.53801E+01   0.11833E+01
   0.53801E+01   0.11832E+01
   0.53801E+01   0.11831E+01
   0.53801E+01   0.11830E+01
   0.53801E+01   0.11830E+01
   0.53801E+01   0.11828E+01
   0.53801E+01   0.11828E+01
   0.53801E+01   0.11827E+01
   0.53801E+01   0.11827E+01
   0.53801E+01   0.11825E+01
   0.53801E+01   0.11826E+01
   0.53801E+01   0.11825E+01
   0.53801E+01   0.11823E+01
   0.53801E+01   0.11823E+01
   0.53801E+01   0.11822E+01
   0.53801E+01   0.11821E+01
   0.53801E+01   0.11820E+01
   0.53801E+01   0.11820E+01
   0.53801E+01   0.11819E+01
   0.53801E+01   0.11819E+01
   0.53801E+01   0.11818E+01
   0.53801E+01   0.11818E+01
   0.53801E+01   0.11817E+01
   0.53801E+01   0.11816E+01
   0.53801E+01   0.11815E+01
   0.53801E+01   0.11815E+01
   0.53801E+01   0.11814E+01
   0.53801E+01   0.11814E+01
   0.53801E+01   0.11813E+01
   0.53801E+01   0.11813E+01
   0.53801E+01   0.11812E+01
   0.53801E+01   0.11812E+01
   0.53801E+01   0.11810E+01
   0.53801E+01   0.11810E+01
   0.53801E+01   0.11810E+01
   0.53801E+01   0.11809E+01
   0.53801E+01   0.11808E+01
   0.53801E+01   0.11808E+01
   0.53801E+01   0.11807E+01
   0.53801E+01   0.11806E+01
   0.53801E+01   0.11806E+01
   0.53801E+01   0.11805E+01
   0.53801E+01   0.11804E+01
   0.53801E+01   0.11804E+01
   0.53801E+01   0.11804E+01
   0.53801E+01   0.11803E+01
   0.53801E+01   0.11801E+01
   0.53801E+01   0.11802E+01
   0.53801E+01   0.11801E+01
   0.53801E+01   0.11800E+01
   0.53801E+01   0.11799E+01
   0.53701E+01   0.11799E+01
   0.53701E+01   0.11798E+01
   0.53701E+01   0.11797E+01
   0.53701E+01   0.11797E+01
   0.53701E+01   0.11797E+01
   0.53701E+01   0.11796E+01
   0.53701E+01   0.11795E+01
   0.53701E+01   0.11795E+01
   0.53701E+01   0.11795E+01
   0.53701E+01   0.11794E+01
   0.53701E+01   0.11793E+01
   0.53801E+01   0.11793E+01
   0.53701E+01   0.11793E+01
   0.53701E+01   0.11792E+01
   0.53701E+01   0.11792E+01
   0.53701E+01   0.11791E+01
   0.53701E+01   0.11790E+01
   0.53701E+01   0.11790E+01
   0.53701E+01   0.11790E+01
   0.53701E+01   0.11789E+01
   0.53701E+01   0.11788E+01
   0.53701E+01   0.11787E+01
   0.53701E+01   0.11788E+01
   0.53701E+01   0.11787E+01
   0.53701E+01   0.11786E+01
   0.53701E+01   0.11786E+01
   0.53701E+01   0.11786E+01
   0.53701E+01   0.11785E+01
   0.53701E+01   0.11784E+01
   0.53701E+01   0.11783E+01
   0.53701E+01   0.11782E+01
   0.53701E+01   0.11782E+01
   0.53701E+01   0.11782E+01
   0.53701E+01   0.11782E+01
   0.53701E+01   0.11782E+01
   0.53701E+01   0.11782E+01
   0.53701E+01   0.11782E+01
   0.53701E+01   0.11781E+01
   0.53701E+01   0.11780E+01
   0.53701E+01   0.11780E+01
   0.53701E+01   0.11778E+01
   0.53701E+01   0.11778E+01
   0.53701E+01   0.11777E+01
   0.53701E+01   0.11777E+01
   0.53701E+01   0.11776E+01
   0.53701E+01   0.11774E+01
   0.53701E+01   0.11774E+01
   0.53701E+01   0.11773E+01
   0.53701E+01   0.11773E+01
   0.53701E+01   0.11772E+01
   0.53701E+01   0.11772E+01
   0.53701E+01   0.11771E+01
   0.53701E+01   0.11771E+01
   0.53701E+01   0.11770E+01
   0.53701E+01   0.11770E+01
   0.53701E+01   0.11769E+01
   0.53701E+01   0.11769E+01
   0.53701E+01   0.11768E+01
   0.53701E+01   0.11767E+01
   0.53701E+01   0.11767E+01
   0.53701E+01   0.11766E+01
   0.53701E+01   0.11766E+01
   0.53701E+01   0.11765E+01
   0.53701E+01   0.11764E+01
   0.53701E+01   0.11763E+01
   0.53701E+01   0.11763E+01
   0.53701E+01   0.11762E+01
   0.53701E+01   0.11761E+01
   0.53701E+01   0.11761E+01
   0.53701E+01   0.11760E+01
   0.53701E+01   0.11759E+01
   0.53701E+01   0.11758E+01
   0.53701E+01   0.11758E+01
   0.53701E+01   0.11757E+01
   0.53701E+01   0.11756E+01
   0.53701E+01   0.11756E+01
   0.53701E+01   0.11755E+01
   0.53701E+01   0.11755E+01
   0.53701E+01   0.11755E+01
   0.53701E+01   0.11754E+01
   0.53701E+01   0.11754E+01
   0.53701E+01   0.11754E+01
   0.53701E+01   0.11752E+01
   0.53701E+01   0.11752E+01
   0.53701E+01   0.11751E+01
   0.53701E+01   0.11750E+01
   0.53701E+01   0.11750E+01
   0.53701E+01   0.11748E+01
   0.53701E+01   0.11748E+01
   0.53701E+01   0.11747E+01
   0.53701E+01   0.11746E+01
   0.53701E+01   0.11746E+01
   0.53701E+01   0.11746E+01
   0.53701E+01   0.11746E+01
   0.53701E+01   0.11745E+01
   0.53701E+01   0.11745E+01
   0.53701E+01   0.11744E+01
   0.53701E+01   0.11743E+01
   0.53701E+01   0.11743E+01
   0.53701E+01   0.11743E+01
   0.53701E+01   0.11741E+01
   0.53701E+01   0.11741E+01
   0.53701E+01   0.11740E+01
   0.53701E+01   0.11739E+01
   0.53701E+01   0.11739E+01
   0.53701E+01   0.11738E+01
   0.53701E+01   0.11738E+01
   0.53701E+01   0.11737E+01
   0.53701E+01   0.11738E+01
   0.53701E+01   0.11736E+01
   0.53701E+01   0.11735E+01
   0.53701E+01   0.11734E+01
   0.53701E+01   0.11734E+01
   0.53701E+01   0.11734E+01
   0.53701E+01   0.11733E+01
   0.53701E+01   0.11732E+01
   0.53701E+01   0.11732E+01
   0.53701E+01   0.11731E+01
   0.53701E+01   0.11731E+01
   0.53701E+01   0.11730E+01
   0.53701E+01   0.11730E+01
   0.53701E+01   0.11730E+01
   0.53701E+01   0.11728E+01
   0.53701E+01   0.11728E+01
   0.53701E+01   0.11728E+01
   0.53701E+01   0.11727E+01
   0.53701E+01   0.11726E+01
   0.53701E+01   0.11726E+01
   0.53701E+01   0.11726E+01
   0.53701E+01   0.11725E+01
   0.53701E+01   0.11725E+01
   0.53701E+01   0.11724E+01
   0.53701E+01   0.11724E+01
   0.53701E+01   0.11723E+01
   0.53701E+01   0.11721E+01
   0.53701E+01   0.11721E+01
   0.53701E+01   0.11721E+01
   0.53701E+01   0.11721E+01
   0.53701E+01   0.11720E+01
   0.53701E+01   0.11719E+01
   0.53701E+01   0.11719E+01
   0.53701E+01   0.11719E+01
   0.53701E+01   0.11718E+01
   0.53701E+01   0.11717E+01
   0.53701E+01   0.11717E+01
   0.53701E+01   0.11716E+01
   0.53701E+01   0.11715E+01
   0.53701E+01   0.11715E+01
   0.53701E+01   0.11714E+01
   0.53701E+01   0.11714E+01
   0.53701E+01   0.11713E+01
   0.53701E+01   0.11713E+01
   0.53701E+01   0.11712E+01
   0.53701E+01   0.11712E+01
   0.53701E+01   0.11711E+01
   0.53701E+01   0.11711E+01
   0.53701E+01   0.11710E+01
   0.53701E+01   0.11709E+01
   0.53701E+01   0.11709E+01
   0.53701E+01   0.11708E+01
   0.53701E+01   0.11707E+01
   0.53701E+01   0.11707E+01
   0.53701E+01   0.11706E+01
   0.53701E+01   0.11705E+01
   0.53701E+01   0.11705E+01
   0.53701E+01   0.11705E+01
   0.53701E+01   0.11704E+01
   0.53701E+01   0.11704E+01
   0.53701E+01   0.11704E+01
   0.53701E+01   0.11703E+01
   0.53701E+01   0.11702E+01
   0.53701E+01   0.11701E+01
   0.53701E+01   0.11702E+01
   0.53701E+01   0.11700E+01
   0.53701E+01   0.11700E+01
   0.53701E+01   0.11699E+01
   0.53601E+01   0.11699E+01
   0.53701E+01   0.11698E+01
   0.53601E+01   0.11697E+01
   0.53601E+01   0.11697E+01
   0.53601E+01   0.11697E+01
   0.53601E+01   0.11696E+01
   0.53601E+01   0.11696E+01
   0.53601E+01   0.11695E+01
   0.53601E+01   0.11695E+01
   0.53601E+01   0.11694E+01
   0.53601E+01   0.11694E+01
   0.53601E+01   0.11694E+01
   0.53601E+01   0.11693E+01
   0.53601E+01   0.11691E+01
   0.53601E+01   0.11691E+01
   0.53601E+01   0.11690E+01
   0.53601E+01   0.11690E+01
   0.53601E+01   0.11690E+01
   0.53601E+01   0.11689E+01
   0.53601E+01   0.11689E+01
   0.53601E+01   0.11689E+01
   0.53601E+01   0.11689E+01
   0.53601E+01   0.11687E+01
   0.53601E+01   0.11687E+01
   0.53601E+01   0.11686E+01
   0.53601E+01   0.11686E+01
   0.53601E+01   0.11686E+01
   0.53701E+01   0.11685E+01
   0.53601E+01   0.11683E+01
   0.53601E+01   0.11684E+01
   0.53601E+01   0.11683E+01
   0.53601E+01   0.11682E+01
   0.53601E+01   0.11680E+01
   0.53601E+01   0.11680E+01
   0.53601E+01   0.11680E+01
   0.53601E+01   0.11681E+01
   0.53601E+01   0.11679E+01
   0.53601E+01   0.11679E+01
   0.53601E+01   0.11679E+01
   0.53601E+01   0.11679E+01
   0.53601E+01   0.11679E+01
   0.53601E+01   0.11678E+01
   0.53601E+01   0.11677E+01
   0.53601E+01   0.11676E+01
   0.53601E+01   0.11676E+01
   0.53601E+01   0.11675E+01
   0.53601E+01   0.11675E+01
   0.53601E+01   0.11675E+01
   0.53601E+01   0.11674E+01
   0.53601E+01   0.11673E+01
   0.53601E+01   0.11672E+01
   0.53601E+01   0.11672E+01
   0.53601E+01   0.11670E+01
   0.53601E+01   0.11670E+01
   0.53601E+01   0.11670E+01
   0.53601E+01   0.11670E+01
   0.53601E+01   0.11670E+01
   0.53601E+01   0.11668E+01
   0.53601E+01   0.11668E+01
   0.53601E+01   0.11667E+01
   0.53601E+01   0.11667E+01
   0.53601E+01   0.11666E+01
   0.53601E+01   0.11665E+01
   0.53601E+01   0.11665E+01
   0.53601E+01   0.11665E+01
   0.53601E+01   0.11665E+01
   0.53601E+01   0.11664E+01
   0.53601E+01   0.11663E+01
   0.53601E+01   0.11663E+01
   0.53601E+01   0.11663E+01
   0.53601E+01   0.11663E+01
   0.53601E+01   0.11662E+01
   0.53601E+01   0.11661E+01
   0.53601E+01   0.11661E+01
   0.53601E+01   0.11660E+01
   0.53601E+01   0.11659E+01
   0.53601E+01   0.11659E+01
   0.53601E+01   0.11659E+01
   0.53601E+01   0.11659E+01
   0.53601E+01   0.11658E+01
   0.53601E+01   0.11657E+01
   0.53601E+01   0.11657E+01
   0.53601E+01   0.11656E+01
   0.53601E+01   0.11656E+01
   0.53601E+01   0.11655E+01
   0.53601E+01   0.11654E+01
   0.53601E+01   0.11653E+01
   0.53601E+01   0.11653E+01
   0.53601E+01   0.11652E+01
   0.53601E+01   0.11652E+01
   0.53601E+01   0.11651E+01
   0.53601E+01   0.11650E+01
   0.53601E+01   0.11650E+01
   0.53601E+01   0.11650E+01
   0.53601E+01   0.11650E+01
   0.53601E+01   0.11650E+01
   0.53601E+01   0.11649E+01
   0.53601E+01   0.11648E+01
   0.53601E+01   0.11648E+01
   0.53601E+01   0.11647E+01
   0.53601E+01   0.11647E+01
   0.53601E+01   0.11646E+01
   0.53601E+01   0.11646E+01
   0.53601E+01   0.11645E+01
   0.53601E+01   0.11645E+01
   0.53601E+01   0.11645E+01
   0.53601E+01   0.11643E+01
   0.53601E+01   0.11642E+01
   0.53601E+01   0.11642E+01
   0.53601E+01   0.11642E+01
   0.53601E+01   0.11641E+01
   0.53601E+01   0.11640E+01
   0.53601E+01   0.11640E+01
   0.53601E+01   0.11639E+01
   0.53601E+01   0.11638E+01
   0.53601E+01   0.11638E+01
   0.53601E+01   0.11637E+01
   0.53601E+01   0.11637E+01
   0.53601E+01   0.11637E+01
   0.53601E+01   0.11636E+01
   0.53601E+01   0.11635E+01
   0.53601E+01   0.11635E+01
   0.53601E+01   0.11635E+01
   0.53601E+01   0.11636E+01
   0.53601E+01   0.11634E+01
   0.53601E+01   0.11633E+01
   0.53601E+01   0.11633E+01
   0.53601E+01   0.11633E+01
   0.53601E+01   0.11632E+01
   0.53601E+01   0.11632E+01
   0.53601E+01   0.11631E+01
   0.53601E+01   0.11630E+01
   0.53601E+01   0.11630E+01
   0.53601E+01   0.11629E+01
   0.53601E+01   0.11628E+01
   0.53601E+01   0.11627E+01
   0.53601E+01   0.11626E+01
   0.53601E+01   0.11626E+01
   0.53601E+01   0.11625E+01
   0.53601E+01   0.11625E+01
   0.53601E+01   0.11624E+01
   0.53601E+01   0.11624E+01
   0.53601E+01   0.11624E+01
   0.53601E+01   0.11624E+01
   0.53601E+01   0.11624E+01
   0.53601E+01   0.11624E+01
   0.53601E+01   0.11622E+01
   0.53601E+01   0.11622E+01
   0.53601E+01   0.11622E+01
   0.53601E+01   0.11621E+01
   0.53601E+01   0.11620E+01
   0.53601E+01   0.11619E+01
   0.53601E+01   0.11620E+01
   0.53601E+01   0.11619E+01
   0.53601E+01   0.11617E+01
   0.53601E+01   0.11617E+01
   0.53601E+01   0.11616E+01
   0.53601E+01   0.11616E+01
   0.53601E+01   0.11616E+01
   0.53601E+01   0.11615E+01
   0.53601E+01   0.11613E+01
   0.53601E+01   0.11612E+01
   0.53601E+01   0.11612E+01
   0.53601E+01   0.11612E+01
   0.53601E+01   0.11612E+01
   0.53601E+01   0.11612E+01
   0.53601E+01   0.11612E+01
   0.53601E+01   0.11612E+01
   0.53601E+01   0.11610E+01
   0.53601E+01   0.11610E+01
   0.53601E+01   0.11610E+01
   0.53601E+01   0.11610E+01
   0.53601E+01   0.11608E+01
   0.53601E+01   0.11608E+01
   0.53601E+01   0.11608E+01
   0.53601E+01   0.11607E+01
   0.53601E+01   0.11606E+01
   0.53601E+01   0.11605E+01
   0.53601E+01   0.11604E+01
   0.53601E+01   0.11603E+01
   0.53601E+01   0.11603E+01
   0.53601E+01   0.11603E+01
   0.53601E+01   0.11603E+01
   0.53601E+01   0.11601E+01
   0.53601E+01   0.11600E+01
   0.53601E+01   0.11601E+01
   0.53601E+01   0.11600E+01
   0.53601E+01   0.11599E+01
   0.53601E+01   0.11598E+01
   0.53601E+01   0.11598E+01
   0.53601E+01   0.11598E+01
   0.53601E+01   0.11598E+01
   0.53601E+01   0.11598E+01
   0.53601E+01   0.11597E+01
   0.53601E+01   0.11597E+01
   0.53601E+01   0.11595E+01
   0.53601E+01   0.11595E+01
   0.53601E+01   0.11594E+01
   0.53601E+01   0.11593E+01
   0.53601E+01   0.11593E+01
   0.53601E+01   0.11593E+01
   0.53601E+01   0.11592E+01
   0.53601E+01   0.11592E+01
   0.53601E+01   0.11592E+01
   0.53601E+01   0.11591E+01
   0.53601E+01   0.11589E+01
   0.53601E+01   0.11589E+01
   0.53601E+01   0.11587E+01
   0.53601E+01   0.11587E+01
   0.53601E+01   0.11587E+01
   0.53601E+01   0.11586E+01
   0.53601E+01   0.11586E+01
   0.53601E+01   0.11586E+01
   0.53601E+01   0.11585E+01
   0.53601E+01   0.11585E+01
   0.53601E+01   0.11584E+01
   0.53601E+01   0.11584E+01
   0.53601E+01   0.11585E+01
   0.53601E+01   0.11582E+01
   0.53601E+01   0.11582E+01
   0.53601E+01   0.11582E+01
   0.53601E+01   0.11581E+01
   0.53601E+01   0.11581E+01
   0.53601E+01   0.11580E+01
   0.53601E+01   0.11580E+01
   0.53601E+01   0.11580E+01
   0.53601E+01   0.11579E+01
   0.53601E+01   0.11577E+01
   0.53501E+01   0.11577E+01
   0.53501E+01   0.11576E+01
   0.53501E+01   0.11576E+01
   0.53601E+01   0.11576E+01
   0.53501E+01   0.11575E+01
   0.53501E+01   0.11573E+01
   0.53501E+01   0.11573E+01
   0.53501E+01   0.11572E+01
   0.53501E+01   0.11571E+01
   0.53501E+01   0.11571E+01
   0.53501E+01   0.11571E+01
   0.53501E+01   0.11570E+01
   0.53501E+01   0.11571E+01
   0.53501E+01   0.11571E+01
   0.53501E+01   0.11569E+01
   0.53501E+01   0.11569E+01
   0.53501E+01   0.11569E+01
   0.53601E+01   0.11568E+01
   0.53501E+01   0.11568E+01
   0.53501E+01   0.11567E+01
   0.53501E+01   0.11565E+01
   0.53501E+01   0.11565E+01
   0.53501E+01   0.11565E+01
   0.53501E+01   0.11565E+01
   0.53501E+01   0.11564E+01
   0.53501E+01   0.11564E+01
   0.53501E+01   0.11562E+01
   0.53501E+01   0.11561E+01
   0.53501E+01   0.11561E+01
   0.53501E+01   0.11561E+01
   0.53501E+01   0.11561E+01
   0.53501E+01   0.11559E+01
   0.53501E+01   0.11559E+01
   0.53501E+01   0.11559E+01
   0.53501E+01   0.11558E+01
   0.53501E+01   0.11558E+01
   0.53501E+01   0.11558E+01
   0.53501E+01   0.11557E+01
   0.53501E+01   0.11555E+01
   0.53501E+01   0.11555E+01
   0.53501E+01   0.11555E+01
   0.53501E+01   0.11555E+01
   0.53501E+01   0.11555E+01
   0.53501E+01   0.11554E+01
   0.53501E+01   0.11554E+01
   0.53501E+01   0.11553E+01
   0.53501E+01   0.11552E+01
   0.53501E+01   0.11552E+01
   0.53501E+01   0.11551E+01
   0.53501E+01   0.11550E+01
   0.53501E+01   0.11550E+01
   0.53501E+01   0.11549E+01
   0.53501E+01   0.11547E+01
   0.53501E+01   0.11547E+01
   0.53501E+01   0.11547E+01
   0.53501E+01   0.11545E+01
   0.53501E+01   0.11546E+01
   0.53501E+01   0.11545E+01
   0.53501E+01   0.11546E+01
   0.53501E+01   0.11545E+01
   0.53501E+01   0.11544E+01
   0.53501E+01   0.11544E+01
   0.53501E+01   0.11542E+01
   0.53501E+01   0.11542E+01
   0.53501E+01   0.11542E+01
   0.53501E+01   0.11541E+01
   0.53501E+01   0.11541E+01
   0.53501E+01   0.11541E+01
   0.53501E+01   0.11540E+01
   0.53501E+01   0.11539E+01
   0.53501E+01   0.11539E+01
   0.53501E+01   0.11538E+01
   0.53501E+01   0.11536E+01
   0.53501E+01   0.11536E+01
   0.53501E+01   0.11536E+01
   0.53501E+01   0.11536E+01
   0.53501E+01   0.11536E+01
   0.53501E+01   0.11535E+01
   0.53501E+01   0.11535E+01
   0.53501E+01   0.11533E+01
   0.53501E+01   0.11533E+01
   0.53501E+01   0.11533E+01
   0.53501E+01   0.11532E+01
   0.53501E+01   0.11531E+01
   0.53501E+01   0.11531E+01
   0.53501E+01   0.11531E+01
   0.53501E+01   0.11530E+01
   0.53501E+01   0.11530E+01
   0.53501E+01   0.11529E+01
   0.53501E+01   0.11529E+01
   0.53501E+01   0.11529E+01
   0.53501E+01   0.11527E+01
   0.53501E+01   0.11526E+01
   0.53501E+01   0.11526E+01
   0.53501E+01   0.11525E+01
   0.53501E+01   0.11524E+01
   0.53501E+01   0.11524E+01
   0.53501E+01   0.11523E+01
   0.53501E+01   0.11523E+01
   0.53501E+01   0.11523E+01
   0.53501E+01   0.11523E+01
   0.53501E+01   0.11522E+01
   0.53501E+01   0.11521E+01
   0.53501E+01   0.11520E+01
   0.53501E+01   0.11520E+01
   0.53501E+01   0.11519E+01
   0.53501E+01   0.11519E+01
   0.53501E+01   0.11519E+01
   0.53501E+01   0.11519E+01
   0.53501E+01   0.11519E+01
   0.53501E+01   0.11518E+01
   0.53501E+01   0.11516E+01
   0.53501E+01   0.11516E+01
   0.53501E+01   0.11516E+01
   0.53501E+01   0.11515E+01
   0.53501E+01   0.11515E+01
   0.53501E+01   0.11514E+01
   0.53501E+01   0.11514E+01
   0.53501E+01   0.11513E+01
   0.53501E+01   0.11512E+01
   0.53501E+01   0.11512E+01
   0.53501E+01   0.11511E+01
   0.53501E+01   0.11511E+01
   0.53501E+01   0.11510E+01
   0.53501E+01   0.11509E+01
   0.53501E+01   0.11508E+01
   0.53501E+01   0.11508E+01
   0.53501E+01   0.11507E+01
   0.53501E+01   0.11507E+01
   0.53501E+01   0.11507E+01
   0.53501E+01   0.11507E+01
   0.53501E+01   0.11507E+01
   0.53501E+01   0.11505E+01
   0.53501E+01   0.11505E+01
   0.53501E+01   0.11504E+01
   0.53501E+01   0.11505E+01
   0.53501E+01   0.11504E+01
   0.53501E+01   0.11504E+01
   0.53501E+01   0.11502E+01
   0.53501E+01   0.11502E+01
   0.53501E+01   0.11502E+01
   0.53501E+01   0.11502E+01
   0.53501E+01   0.11501E+01
   0.53501E+01   0.11500E+01
   0.53501E+01   0.11500E+01
   0.53501E+01   0.11499E+01
   0.53501E+01   0.11497E+01
   0.53501E+01   0.11498E+01
   0.53501E+01   0.11497E+01
   0.53501E+01   0.11497E+01
   0.53501E+01   0.11496E+01
   0.53501E+01   0.11496E+01
   0.53501E+01   0.11496E+01
   0.53501E+01   0.11494E+01
   0.53501E+01   0.11494E+01
   0.53501E+01   0.11493E+01
   0.53501E+01   0.11492E+01
   0.53501E+01   0.11492E+01
   0.53501E+01   0.11492E+01
   0.53501E+01   0.11492E+01
   0.53501E+01   0.11492E+01
   0.53501E+01   0.11491E+01
   0.53501E+01   0.11491E+01
   0.53501E+01   0.11489E+01
   0.53501E+01   0.11489E+01
   0.53501E+01   0.11487E+01
   0.53501E+01   0.11488E+01
   0.53501E+01   0.11487E+01
   0.53501E+01   0.11486E+01
   0.53501E+01   0.11486E+01
   0.53501E+01   0.11486E+01
   0.53501E+01   0.11486E+01
   0.53501E+01   0.11486E+01
   0.53501E+01   0.11485E+01
   0.53501E+01   0.11485E+01
   0.53501E+01   0.11482E+01
   0.53501E+01   0.11482E+01
   0.53501E+01   0.11482E+01
   0.53501E+01   0.11482E+01
   0.53501E+01   0.11482E+01
   0.53501E+01   0.11481E+01
   0.53501E+01   0.11480E+01
   0.53501E+01   0.11479E+01
   0.53501E+01   0.11478E+01
   0.53501E+01   0.11478E+01
   0.53501E+01   0.11478E+01
   0.53501E+01   0.11478E+01
   0.53501E+01   0.11477E+01
   0.53501E+01   0.11477E+01
   0.53501E+01   0.11477E+01
   0.53501E+01   0.11477E+01
   0.53501E+01   0.11476E+01
   0.53501E+01   0.11475E+01
   0.53501E+01   0.11474E+01
   0.53501E+01   0.11474E+01
   0.53501E+01   0.11474E+01
   0.53501E+01   0.11473E+01
   0.53501E+01   0.11471E+01
   0.53501E+01   0.11471E+01
   0.53501E+01   0.11471E+01
   0.53501E+01   0.11470E+01
   0.53501E+01   0.11470E+01
   0.53501E+01   0.11470E+01
   0.53501E+01   0.11470E+01
   0.53501E+01   0.11470E+01
   0.53501E+01   0.11468E+01
   0.53501E+01   0.11467E+01
   0.53501E+01   0.11467E+01
   0.53501E+01   0.11467E+01
   0.53501E+01   0.11467E+01
   0.53501E+01   0.11465E+01
   0.53501E+01   0.11465E+01
   0.53501E+01   0.11465E+01
   0.53501E+01   0.11463E+01
   0.53501E+01   0.11463E+01
   0.53501E+01   0.11462E+01
   0.53501E+01   0.11462E+01
   0.53501E+01   0.11461E+01
   0.53501E+01   0.11461E+01
   0.53501E+01   0.11461E+01
   0.53501E+01   0.11461E+01
   0.53501E+01   0.11461E+01
   0.53501E+01   0.11460E+01
   0.53501E+01   0.11460E+01
   0.53501E+01   0.11460E+01
   0.53501E+01   0.11458E+01
   0.53501E+01   0.11458E+01
   0.53501E+01   0.11457E+01
   0.53501E+01   0.11457E+01
   0.53501E+01   0.11457E+01
   0.53501E+01   0.11456E+01
   0.53501E+01   0.11456E+01
   0.53501E+01   0.11455E+01
   0.53501E+01   0.11454E+01
   0.53501E+01   0.11453E+01
   0.53501E+01   0.11454E+01
   0.53501E+01   0.11453E+01
   0.53501E+01   0.11453E+01
   0.53501E+01   0.11451E+01
   0.53501E+01   0.11452E+01
   0.53501E+01   0.11451E+01
   0.53501E+01   0.11449E+01
   0.53501E+01   0.11449E+01
   0.53501E+01   0.11449E+01
   0.53501E+01   0.11449E+01
   0.53501E+01   0.11449E+01
   0.53501E+01   0.11447E+01
   0.53501E+01   0.11447E+01
   0.53501E+01   0.11446E+01
   0.53501E+01   0.11446E+01
   0.53501E+01   0.11446E+01
   0.53501E+01   0.11446E+01
   0.53501E+01   0.11446E+01
   0.53501E+01   0.11444E+01
   0.53501E+01   0.11443E+01
   0.53501E+01   0.11443E+01
   0.53501E+01   0.11443E+01
   0.53501E+01   0.11443E+01
   0.53501E+01   0.11443E+01
   0.53501E+01   0.11441E+01
   0.53501E+01   0.11441E+01
   0.53501E+01   0.11441E+01
   0.53501E+01   0.11440E+01
   0.53501E+01   0.11439E+01
   0.53501E+01   0.11438E+01
   0.53501E+01   0.11438E+01
   0.53501E+01   0.11437E+01
   0.53501E+01   0.11437E+01
   0.53501E+01   0.11437E+01
   0.53501E+01   0.11437E+01
   0.53501E+01   0.11436E+01
   0.53501E+01   0.11434E+01
   0.53501E+01   0.11434E+01
   0.53501E+01   0.11435E+01
   0.53501E+01   0.11434E+01
   0.53501E+01   0.11434E+01
   0.53501E+01   0.11434E+01
   0.53501E+01   0.11434E+01
   0.53501E+01   0.11433E+01
   0.53501E+01   0.11432E+01
   0.53501E+01   0.11431E+01
   0.53501E+01   0.11431E+01
   0.53501E+01   0.11431E+01
   0.53501E+01   0.11430E+01
   0.53501E+01   0.11430E+01
   0.53501E+01   0.11430E+01
   0.53501E+01   0.11428E+01
   0.53501E+01   0.11428E+01
   0.53501E+01   0.11426E+01
   0.53501E+01   0.11426E+01
   0.53501E+01   0.11425E+01
   0.53501E+01   0.11425E+01
   0.53501E+01   0.11425E+01
   0.53501E+01   0.11425E+01
   0.53501E+01   0.11424E+01
   0.53501E+01   0.11424E+01
   0.53501E+01   0.11423E+01
   0.53501E+01   0.11422E+01
   0.53501E+01   0.11421E+01
   0.53501E+01   0.11420E+01
   0.53501E+01   0.11420E+01
   0.53501E+01   0.11420E+01
   0.53501E+01   0.11420E+01
   0.53501E+01   0.11419E+01
   0.53501E+01   0.11419E+01
   0.53501E+01   0.11418E+01
   0.53501E+01   0.11418E+01
   0.53501E+01   0.11418E+01
   0.53501E+01   0.11417E+01
   0.53501E+01   0.11417E+01
   0.53501E+01   0.11415E+01
   0.53501E+01   0.11415E+01
   0.53501E+01   0.11415E+01
   0.53501E+01   0.11413E+01
   0.53501E+01   0.11414E+01
   0.53501E+01   0.11414E+01
   0.53501E+01   0.11412E+01
   0.53501E+01   0.11412E+01
   0.53501E+01   0.11411E+01
   0.53501E+01   0.11411E+01
   0.53501E+01   0.11411E+01
   0.53501E+01   0.11411E+01
   0.53501E+01   0.11410E+01
   0.53501E+01   0.11409E+01
   0.53501E+01   0.11409E+01
   0.53501E+01   0.11408E+01
   0.53501E+01   0.11408E+01
   0.53501E+01   0.11408E+01
   0.53501E+01   0.11408E+01
   0.53501E+01   0.11408E+01
   0.53501E+01   0.11406E+01
   0.53501E+01   0.11406E+01
   0.53501E+01   0.11405E+01
   0.53501E+01   0.11405E+01
   0.53501E+01   0.11404E+01
   0.53501E+01   0.11403E+01
   0.53501E+01   0.11402E+01
   0.53501E+01   0.11402E+01
   0.53501E+01   0.11401E+01
   0.53501E+01   0.11401E+01
   0.53501E+01   0.11400E+01
   0.53501E+01   0.11400E+01
   0.53501E+01   0.11400E+01
   0.53501E+01   0.11400E+01
   0.53501E+01   0.11399E+01
   0.53501E+01   0.11398E+01
   0.53501E+01   0.11398E+01
   0.53501E+01   0.11398E+01
   0.53501E+01   0.11398E+01
   0.53501E+01   0.11397E+01
   0.53501E+01   0.11397E+01
   0.53501E+01   0.11396E+01
   0.53501E+01   0.11396E+01
   0.53501E+01   0.11395E+01
   0.53501E+01   0.11394E+01
   0.53501E+01   0.11394E+01
   0.53501E+01   0.11393E+01
   0.53501E+01   0.11392E+01
   0.53501E+01   0.11392E+01
   0.53501E+01   0.11392E+01
   0.53501E+01   0.11390E+01
   0.53501E+01   0.11391E+01
   0.53501E+01   0.11391E+01
   0.53501E+01   0.11390E+01
   0.53501E+01   0.11390E+01
   0.53501E+01   0.11389E+01
   0.53501E+01   0.11388E+01
   0.53501E+01   0.11388E+01
   0.53501E+01   0.11387E+01
   0.53501E+01   0.11386E+01
   0.53501E+01   0.11385E+01
   0.53501E+01   0.11385E+01
   0.53501E+01   0.11385E+01
   0.53501E+01   0.11386E+01
   0.53501E+01   0.11386E+01
   0.53501E+01   0.11385E+01
   0.53501E+01   0.11384E+01
   0.53501E+01   0.11384E+01
   0.53501E+01   0.11384E+01
   0.53501E+01   0.11383E+01
   0.53501E+01   0.11381E+01
   0.53501E+01   0.11381E+01
   0.53501E+01   0.11381E+01
   0.53501E+01   0.11380E+01
   0.53501E+01   0.11380E+01
   0.53501E+01   0.11379E+01
   0.53501E+01   0.11377E+01
   0.53501E+01   0.11377E+01
   0.53501E+01   0.11377E+01
   0.53501E+01   0.11377E+01
   0.53501E+01   0.11377E+01
   0.53501E+01   0.11377E+01
   0.53501E+01   0.11377E+01
   0.53501E+01   0.11376E+01
   0.53501E+01   0.11376E+01
   0.53501E+01   0.11375E+01
   0.53501E+01   0.11374E+01
   0.53501E+01   0.11375E+01
   0.53501E+01   0.11373E+01
   0.53501E+01   0.11373E+01
   0.53501E+01   0.11372E+01
   0.53501E+01   0.11372E+01
   0.53501E+01   0.11372E+01
   0.53501E+01   0.11371E+01
   0.53501E+01   0.11371E+01
   0.53501E+01   0.11371E+01
   0.53501E+01   0.11370E+01
   0.53501E+01   0.11370E+01
   0.53501E+01   0.11368E+01
   0.53501E+01   0.11368E+01
   0.53501E+01   0.11367E+01
   0.53501E+01   0.11367E+01
   0.53501E+01   0.11366E+01
   0.53501E+01   0.11366E+01
   0.53501E+01   0.11366E+01
   0.53501E+01   0.11366E+01
   0.53501E+01   0.11366E+01
   0.53501E+01   0.11364E+01
   0.53401E+01   0.11363E+01
   0.53501E+01   0.11363E+01
   0.53501E+01   0.11363E+01
   0.53501E+01   0.11363E+01
   0.53401E+01   0.11362E+01
   0.53501E+01   0.11361E+01
   0.53501E+01   0.11361E+01
   0.53501E+01   0.11361E+01
   0.53501E+01   0.11361E+01
   0.53501E+01   0.11360E+01
   0.53501E+01   0.11358E+01
   0.53501E+01   0.11357E+01
   0.53501E+01   0.11358E+01
   0.53501E+01   0.11358E+01
   0.53501E+01   0.11356E+01
   0.53501E+01   0.11356E+01
   0.53501E+01   0.11356E+01
   0.53501E+01   0.11355E+01
   0.53501E+01   0.11354E+01
   0.53501E+01   0.11354E+01
   0.53501E+01   0.11354E+01
   0.53501E+01   0.11353E+01
   0.53501E+01   0.11353E+01
   0.53501E+01   0.11352E+01
   0.53501E+01   0.11351E+01
   0.53501E+01   0.11350E+01
   0.53501E+01   0.11350E+01
   0.53501E+01   0.11350E+01
   0.53501E+01   0.11350E+01
   0.53501E+01   0.11350E+01
   0.53501E+01   0.11349E+01
   0.53501E+01   0.11349E+01
   0.53501E+01   0.11349E+01
   0.53501E+01   0.11348E+01
   0.53501E+01   0.11346E+01
   0.53501E+01   0.11346E+01
   0.53501E+01   0.11344E+01
   0.53501E+01   0.11344E+01
   0.53501E+01   0.11344E+01
   0.53501E+01   0.11343E+01
   0.53501E+01   0.11343E+01
   0.53501E+01   0.11343E+01
   0.53501E+01   0.11343E+01
   0.53501E+01   0.11342E+01
   0.53501E+01   0.11343E+01
   0.53501E+01   0.11342E+01
   0.53501E+01   0.11341E+01
   0.53501E+01   0.11340E+01
   0.53501E+01   0.11340E+01
   0.53501E+01   0.11339E+01
   0.53501E+01   0.11338E+01
   0.53501E+01   0.11338E+01
   0.53501E+01   0.11337E+01
   0.53501E+01   0.11337E+01
   0.53501E+01   0.11336E+01
   0.53501E+01   0.11336E+01
   0.53501E+01   0.11335E+01
   0.53501E+01   0.11336E+01
   0.53501E+01   0.11335E+01
   0.53501E+01   0.11335E+01
   0.53501E+01   0.11333E+01
   0.53501E+01   0.11333E+01
   0.53501E+01   0.11333E+01
   0.53501E+01   0.11333E+01
   0.53501E+01   0.11332E+01
   0.53501E+01   0.11332E+01
   0.53501E+01   0.11332E+01
   0.53501E+01   0.11332E+01
   0.53501E+01   0.11331E+01
   0.53501E+01   0.11331E+01
   0.53501E+01   0.11329E+01
   0.53501E+01   0.11328E+01
   0.53501E+01   0.11328E+01
   0.53501E+01   0.11328E+01
   0.53501E+01   0.11327E+01
   0.53501E+01   0.11327E+01
   0.53501E+01   0.11327E+01
   0.53501E+01   0.11327E+01
   0.53501E+01   0.11327E+01
   0.53501E+01   0.11325E+01
   0.53501E+01   0.11324E+01
   0.53501E+01   0.11323E+01
   0.53501E+01   0.11324E+01
   0.53501E+01   0.11322E+01
   0.53501E+01   0.11323E+01
   0.53501E+01   0.11323E+01
   0.53501E+01   0.11321E+01
   0.53501E+01   0.11322E+01
   0.53501E+01   0.11321E+01
   0.53501E+01   0.11320E+01
   0.53501E+01   0.11320E+01
   0.53501E+01   0.11321E+01
   0.53501E+01   0.11320E+01
   0.53501E+01   0.11319E+01
   0.53501E+01   0.11319E+01
   0.53501E+01   0.11318E+01
   0.53501E+01   0.11318E+01
   0.53501E+01   0.11317E+01
   0.53501E+01   0.11317E+01
   0.53501E+01   0.11316E+01
   0.53501E+01   0.11315E+01
   0.53501E+01   0.11316E+01
   0.53501E+01   0.11315E+01
   0.53501E+01   0.11314E+01
   0.53501E+01   0.11313E+01
   0.53501E+01   0.11313E+01
   0.53501E+01   0.11313E+01
   0.53501E+01   0.11312E+01
   0.53501E+01   0.11312E+01
   0.53501E+01   0.11311E+01
   0.53501E+01   0.11311E+01
   0.53501E+01   0.11312E+01
   0.53501E+01   0.11311E+01
   0.53501E+01   0.11310E+01
   0.53501E+01   0.11310E+01
   0.53501E+01   0.11308E+01
   0.53501E+01   0.11308E+01
   0.53501E+01   0.11308E+01
   0.53501E+01   0.11307E+01
   0.53501E+01   0.11307E+01
   0.53501E+01   0.11307E+01
   0.53501E+01   0.11305E+01
   0.53501E+01   0.11305E+01
   0.53501E+01   0.11305E+01
   0.53501E+01   0.11305E+01
   0.53501E+01   0.11304E+01
   0.53501E+01   0.11304E+01
   0.53501E+01   0.11303E+01
   0.53501E+01   0.11302E+01
   0.53501E+01   0.11302E+01
   0.53501E+01   0.11301E+01
   0.53501E+01   0.11299E+01
   0.53501E+01   0.11299E+01
   0.53501E+01   0.11299E+01
   0.53501E+01   0.11299E+01
   0.53501E+01   0.11299E+01
   0.53501E+01   0.11298E+01
   0.53501E+01   0.11299E+01
   0.53501E+01   0.11298E+01
   0.53501E+01   0.11298E+01
   0.53501E+01   0.11297E+01
   0.53501E+01   0.11297E+01
   0.53501E+01   0.11296E+01
   0.53501E+01   0.11294E+01
   0.53501E+01   0.11294E+01
   0.53501E+01   0.11294E+01
   0.53501E+01   0.11294E+01
   0.53501E+01   0.11294E+01
   0.53501E+01   0.11293E+01
   0.53501E+01   0.11293E+01
   0.53501E+01   0.11292E+01
   0.53501E+01   0.11290E+01
   0.53501E+01   0.11290E+01
   0.53501E+01   0.11290E+01
   0.53501E+01   0.11290E+01
   0.53501E+01   0.11290E+01
   0.53501E+01   0.11290E+01
   0.53501E+01   0.11288E+01
   0.53501E+01   0.11288E+01
   0.53501E+01   0.11288E+01
   0.53501E+01   0.11287E+01
   0.53501E+01   0.11287E+01
   0.53501E+01   0.11287E+01
   0.53501E+01   0.11286E+01
   0.53501E+01   0.11285E+01
   0.53501E+01   0.11285E+01
   0.53501E+01   0.11284E+01
   0.53501E+01   0.11284E+01
   0.53501E+01   0.11284E+01
   0.53501E+01   0.11283E+01
   0.53501E+01   0.11282E+01
   0.53501E+01   0.11281E+01
   0.53501E+01   0.11282E+01
   0.53501E+01   0.11280E+01
   0.53501E+01   0.11280E+01
   0.53501E+01   0.11281E+01
   0.53501E+01   0.11280E+01
   0.53501E+01   0.11280E+01
   0.53501E+01   0.11280E+01
   0.53501E+01   0.11280E+01
   0.53501E+01   0.11280E+01
   0.53501E+01   0.11279E+01
   0.53501E+01   0.11277E+01
   0.53501E+01   0.11277E+01
   0.53501E+01   0.11276E+01
   0.53501E+01   0.11275E+01
   0.53501E+01   0.11276E+01
   0.53501E+01   0.11275E+01
   0.53501E+01   0.11274E+01
   0.53501E+01   0.11274E+01
   0.53501E+01   0.11274E+01
   0.53501E+01   0.11273E+01
   0.53501E+01   0.11272E+01
   0.53501E+01   0.11271E+01
   0.53501E+01   0.11271E+01
   0.53501E+01   0.11270E+01
   0.53501E+01   0.11270E+01
   0.53501E+01   0.11271E+01
   0.53501E+01   0.11271E+01
   0.53501E+01   0.11271E+01
   0.53501E+01   0.11270E+01
   0.53501E+01   0.11269E+01
   0.53501E+01   0.11268E+01
   0.53501E+01   0.11268E+01
   0.53501E+01   0.11267E+01
   0.53501E+01   0.11267E+01
   0.53501E+01   0.11266E+01
   0.53501E+01   0.11266E+01
   0.53501E+01   0.11267E+01
   0.53501E+01   0.11267E+01
   0.53501E+01   0.11265E+01
   0.53501E+01   0.11264E+01
   0.53501E+01   0.11264E+01
   0.53501E+01   0.11263E+01
   0.53501E+01   0.11262E+01
   0.53501E+01   0.11262E+01
   0.53501E+01   0.11261E+01
   0.53501E+01   0.11260E+01
   0.53501E+01   0.11260E+01
   0.53501E+01   0.11260E+01
   0.53501E+01   0.11260E+01
   0.53501E+01   0.11259E+01
   0.53501E+01   0.11260E+01
   0.53501E+01   0.11260E+01
   0.53501E+01   0.11260E+01
   0.53501E+01   0.11258E+01
   0.53501E+01   0.11258E+01
   0.53501E+01   0.11258E+01
   0.53501E+01   0.11256E+01
   0.53501E+01   0.11256E+01
   0.53501E+01   0.11256E+01
   0.53501E+01   0.11255E+01
   0.53501E+01   0.11255E+01
   0.53501E+01   0.11255E+01
   0.53501E+01   0.11254E+01
   0.53501E+01   0.11253E+01
   0.53501E+01   0.11253E+01
   0.53501E+01   0.11251E+01
   0.53501E+01   0.11251E+01
   0.53501E+01   0.11250E+01
   0.53501E+01   0.11250E+01
   0.53501E+01   0.11250E+01
   0.53501E+01   0.11250E+01
   0.53501E+01   0.11250E+01
   0.53501E+01   0.11250E+01
   0.53501E+01   0.11248E+01
   0.53501E+01   0.11248E+01
   0.53501E+01   0.11248E+01
   0.53501E+01   0.11247E+01
   0.53501E+01   0.11247E+01
   0.53501E+01   0.11246E+01
   0.53501E+01   0.11245E+01
   0.53501E+01   0.11246E+01
   0.53501E+01   0.11246E+01
   0.53501E+01   0.11245E+01
   0.53501E+01   0.11244E+01
   0.53501E+01   0.11243E+01
   0.53501E+01   0.11243E+01
   0.53501E+01   0.11243E+01
   0.53501E+01   0.11242E+01
   0.53501E+01   0.11241E+01
   0.53501E+01   0.11241E+01
   0.53501E+01   0.11241E+01
   0.53501E+01   0.11240E+01
   0.53501E+01   0.11241E+01
   0.53501E+01   0.11241E+01
   0.53501E+01   0.11240E+01
   0.53501E+01   0.11239E+01
   0.53501E+01   0.11239E+01
   0.53501E+01   0.11238E+01
   0.53501E+01   0.11238E+01
   0.53501E+01   0.11238E+01
   0.53501E+01   0.11237E+01
   0.53501E+01   0.11236E+01
   0.53501E+01   0.11235E+01
   0.53501E+01   0.11235E+01
   0.53501E+01   0.11235E+01
   0.53501E+01   0.11234E+01
   0.53501E+01   0.11233E+01
   0.53501E+01   0.11233E+01
   0.53501E+01   0.11233E+01
   0.53501E+01   0.11232E+01
   0.53501E+01   0.11232E+01
   0.53501E+01   0.11232E+01
   0.53501E+01   0.11230E+01
   0.53501E+01   0.11230E+01
   0.53501E+01   0.11230E+01
   0.53501E+01   0.11229E+01
   0.53501E+01   0.11228E+01
   0.53501E+01   0.11229E+01
   0.53501E+01   0.11229E+01
   0.53501E+01   0.11229E+01
   0.53501E+01   0.11229E+01
   0.53501E+01   0.11228E+01
   0.53501E+01   0.11228E+01
   0.53501E+01   0.11227E+01
   0.53501E+01   0.11227E+01
   0.53501E+01   0.11227E+01
   0.53501E+01   0.11227E+01
   0.53501E+01   0.11225E+01
   0.53501E+01   0.11224E+01
   0.53501E+01   0.11224E+01
   0.53501E+01   0.11223E+01
   0.53501E+01   0.11223E+01
   0.53501E+01   0.11221E+01
   0.53501E+01   0.11221E+01
   0.53501E+01   0.11221E+01
   0.53501E+01   0.11221E+01
   0.53501E+01   0.11219E+01
   0.53501E+01   0.11219E+01
   0.53501E+01   0.11219E+01
   0.53501E+01   0.11218E+01
   0.53501E+01   0.11217E+01
   0.53501E+01   0.11217E+01
   0.53501E+01   0.11217E+01
   0.53501E+01   0.11217E+01
   0.53501E+01   0.11217E+01
   0.53501E+01   0.11216E+01
   0.53501E+01   0.11216E+01
   0.53501E+01   0.11216E+01
   0.53501E+01   0.11215E+01
   0.53501E+01   0.11215E+01
   0.53501E+01   0.11215E+01
   0.53501E+01   0.11215E+01
   0.53501E+01   0.11214E+01
   0.53501E+01   0.11214E+01
   0.53501E+01   0.11213E+01
   0.53501E+01   0.11213E+01
   0.53501E+01   0.11212E+01
   0.53501E+01   0.11211E+01
   0.53501E+01   0.11211E+01
   0.53501E+01   0.11209E+01
   0.53501E+01   0.11209E+01
   0.53501E+01   0.11209E+01
   0.53501E+01   0.11209E+01
   0.53501E+01   0.11209E+01
   0.53501E+01   0.11209E+01
   0.53501E+01   0.11208E+01
   0.53501E+01   0.11207E+01
   0.53501E+01   0.11207E+01
   0.53501E+01   0.11207E+01
   0.53501E+01   0.11207E+01
   0.53501E+01   0.11207E+01
   0.53501E+01   0.11206E+01
   0.53501E+01   0.11205E+01
   0.53501E+01   0.11204E+01
   0.53501E+01   0.11203E+01
   0.53501E+01   0.11203E+01
   0.53501E+01   0.11202E+01
   0.53501E+01   0.11201E+01
   0.53501E+01   0.11201E+01
   0.53501E+01   0.11201E+01
   0.53501E+01   0.11200E+01
   0.53501E+01   0.11201E+01
   0.53501E+01   0.11200E+01
   0.53501E+01   0.11200E+01
   0.53501E+01   0.11199E+01
   0.53501E+01   0.11199E+01
   0.53501E+01   0.11199E+01
   0.53501E+01   0.11198E+01
   0.53501E+01   0.11197E+01
   0.53501E+01   0.11196E+01
   0.53501E+01   0.11196E+01
   0.53501E+01   0.11195E+01
   0.53501E+01   0.11195E+01
   0.53501E+01   0.11195E+01
   0.53501E+01   0.11195E+01
   0.53501E+01   0.11194E+01
   0.53501E+01   0.11195E+01
   0.53501E+01   0.11194E+01
   0.53501E+01   0.11194E+01
   0.53501E+01   0.11192E+01
   0.53501E+01   0.11191E+01
   0.53501E+01   0.11190E+01
   0.53501E+01   0.11191E+01
   0.53501E+01   0.11189E+01
   0.53501E+01   0.11189E+01
   0.53501E+01   0.11189E+01
   0.53501E+01   0.11189E+01
   0.53501E+01   0.11189E+01
   0.53501E+01   0.11189E+01
   0.53501E+01   0.11188E+01
   0.53501E+01   0.11187E+01
   0.53501E+01   0.11188E+01
   0.53501E+01   0.11188E+01
   0.53501E+01   0.11188E+01
   0.53501E+01   0.11187E+01
   0.53501E+01   0.11185E+01
   0.53501E+01   0.11184E+01
   0.53501E+01   0.11184E+01
   0.53501E+01   0.11184E+01
   0.53501E+01   0.11184E+01
   0.53501E+01   0.11183E+01
   0.53501E+01   0.11183E+01
   0.53501E+01   0.11183E+01
   0.53501E+01   0.11183E+01
   0.53501E+01   0.11182E+01
   0.53501E+01   0.11181E+01
   0.53501E+01   0.11181E+01
   0.53501E+01   0.11182E+01
   0.53501E+01   0.11180E+01
   0.53501E+01   0.11180E+01
   0.53501E+01   0.11179E+01
   0.53501E+01   0.11178E+01
   0.53501E+01   0.11178E+01
   0.53501E+01   0.11178E+01
   0.53501E+01   0.11179E+01
   0.53501E+01   0.11176E+01
   0.53501E+01   0.11175E+01
   0.53501E+01   0.11175E+01
   0.53501E+01   0.11174E+01
   0.53501E+01   0.11174E+01
   0.53501E+01   0.11174E+01
   0.53501E+01   0.11175E+01
   0.53501E+01   0.11174E+01
   0.53501E+01   0.11174E+01
   0.53501E+01   0.11174E+01
   0.53501E+01   0.11173E+01
   0.53501E+01   0.11173E+01
   0.53501E+01   0.11172E+01
   0.53501E+01   0.11172E+01
   0.53501E+01   0.11172E+01
   0.53501E+01   0.11171E+01
   0.53501E+01   0.11170E+01
   0.53501E+01   0.11169E+01
   0.53501E+01   0.11169E+01
   0.53501E+01   0.11168E+01
   0.53501E+01   0.11168E+01
   0.53501E+01   0.11168E+01
   0.53501E+01   0.11168E+01
   0.53501E+01   0.11168E+01
   0.53501E+01   0.11167E+01
   0.53501E+01   0.11166E+01
   0.53501E+01   0.11166E+01
   0.53501E+01   0.11165E+01
   0.53501E+01   0.11164E+01
   0.53501E+01   0.11164E+01
   0.53501E+01   0.11164E+01
   0.53501E+01   0.11165E+01
   0.53501E+01   0.11165E+01
   0.53501E+01   0.11164E+01
   0.53501E+01   0.11163E+01
   0.53501E+01   0.11162E+01
   0.53501E+01   0.11161E+01
   0.53501E+01   0.11160E+01
   0.53501E+01   0.11160E+01
   0.53501E+01   0.11160E+01
   0.53501E+01   0.11159E+01
   0.53501E+01   0.11159E+01
   0.53501E+01   0.11159E+01
   0.53501E+01   0.11159E+01
   0.53501E+01   0.11159E+01
   0.53501E+01   0.11159E+01
   0.53501E+01   0.11159E+01
   0.53501E+01   0.11158E+01
   0.53501E+01   0.11157E+01
   0.53501E+01   0.11157E+01
   0.53501E+01   0.11157E+01
   0.53501E+01   0.11157E+01
   0.53501E+01   0.11155E+01
   0.53501E+01   0.11156E+01
   0.53501E+01   0.11154E+01
   0.53501E+01   0.11154E+01
   0.53501E+01   0.11154E+01
   0.53501E+01   0.11153E+01
   0.53501E+01   0.11152E+01
   0.53501E+01   0.11151E+01
   0.53501E+01   0.11151E+01
   0.53501E+01   0.11151E+01
   0.53501E+01   0.11150E+01
   0.53501E+01   0.11151E+01
   0.53501E+01   0.11151E+01
   0.53501E+01   0.11150E+01
   0.53501E+01   0.11150E+01
   0.53501E+01   0.11148E+01
   0.53501E+01   0.11148E+01
   0.53501E+01   0.11147E+01
   0.53501E+01   0.11146E+01
   0.53501E+01   0.11145E+01
   0.53501E+01   0.11146E+01
   0.53501E+01   0.11145E+01
   0.53501E+01   0.11145E+01
   0.53501E+01   0.11146E+01
   0.53501E+01   0.11146E+01
   0.53501E+01   0.11145E+01
   0.53501E+01   0.11144E+01
   0.53501E+01   0.11144E+01
   0.53501E+01   0.11144E+01
   0.53501E+01   0.11143E+01
   0.53501E+01   0.11143E+01
   0.53501E+01   0.11142E+01
   0.53501E+01   0.11142E+01
   0.53501E+01   0.11141E+01
   0.53501E+01   0.11141E+01
   0.53501E+01   0.11140E+01
   0.53501E+01   0.11139E+01
   0.53501E+01   0.11138E+01
   0.53501E+01   0.11138E+01
   0.53501E+01   0.11137E+01
   0.53501E+01   0.11137E+01
   0.53501E+01   0.11138E+01
   0.53501E+01   0.11138E+01
   0.53501E+01   0.11138E+01
   0.53501E+01   0.11137E+01
   0.53501E+01   0.11136E+01
   0.53501E+01   0.11135E+01
   0.53501E+01   0.11135E+01
   0.53501E+01   0.11135E+01
   0.53501E+01   0.11134E+01
   0.53501E+01   0.11134E+01
   0.53501E+01   0.11134E+01
   0.53501E+01   0.11134E+01
   0.53501E+01   0.11134E+01
   0.53501E+01   0.11133E+01
   0.53501E+01   0.11132E+01
   0.53501E+01   0.11132E+01
   0.53501E+01   0.11130E+01
   0.53501E+01   0.11130E+01
   0.53501E+01   0.11130E+01
   0.53501E+01   0.11130E+01
   0.53501E+01   0.11129E+01
   0.53501E+01   0.11128E+01
   0.53501E+01   0.11128E+01
   0.53501E+01   0.11127E+01
   0.53501E+01   0.11127E+01
   0.53501E+01   0.11127E+01
   0.53501E+01   0.11127E+01
   0.53501E+01   0.11126E+01
   0.53501E+01   0.11127E+01
   0.53501E+01   0.11127E+01
   0.53501E+01   0.11126E+01
   0.53501E+01   0.11125E+01
   0.53501E+01   0.11125E+01
   0.53501E+01   0.11124E+01
   0.53501E+01   0.11124E+01
   0.53501E+01   0.11122E+01
   0.53501E+01   0.11121E+01
   0.53501E+01   0.11121E+01
   0.53501E+01   0.11121E+01
   0.53501E+01   0.11120E+01
   0.53501E+01   0.11120E+01
   0.53501E+01   0.11120E+01
   0.53501E+01   0.11120E+01
   0.53501E+01   0.11120E+01
   0.53501E+01   0.11120E+01
   0.53501E+01   0.11119E+01
   0.53501E+01   0.11119E+01
   0.53501E+01   0.11119E+01
   0.53501E+01   0.11119E+01
   0.53501E+01   0.11118E+01
   0.53501E+01   0.11118E+01
   0.53501E+01   0.11117E+01
   0.53501E+01   0.11116E+01
   0.53501E+01   0.11115E+01
   0.53501E+01   0.11115E+01
   0.53501E+01   0.11115E+01
   0.53501E+01   0.11115E+01
   0.53501E+01   0.11115E+01
   0.53501E+01   0.11114E+01
   0.53601E+01   0.11114E+01
   0.53501E+01   0.11114E+01
   0.53601E+01   0.11113E+01
   0.53601E+01   0.11112E+01
   0.53601E+01   0.11112E+01
   0.53601E+01   0.11112E+01
   0.53601E+01   0.11111E+01
   0.53601E+01   0.11110E+01
   0.53601E+01   0.11109E+01
   0.53601E+01   0.11110E+01
   0.53601E+01   0.11110E+01
   0.53601E+01   0.11110E+01
   0.53601E+01   0.11110E+01
   0.53601E+01   0.11109E+01
   0.53601E+01   0.11109E+01
   0.53601E+01   0.11108E+01
   0.53601E+01   0.11108E+01
   0.53601E+01   0.11107E+01
   0.53601E+01   0.11106E+01
   0.53601E+01   0.11105E+01
   0.53601E+01   0.11104E+01
   0.53601E+01   0.11104E+01
   0.53601E+01   0.11104E+01
   0.53601E+01   0.11104E+01
   0.53601E+01   0.11104E+01
   0.53601E+01   0.11104E+01
   0.53601E+01   0.11104E+01
   0.53601E+01   0.11104E+01
   0.53601E+01   0.11102E+01
   0.53601E+01   0.11101E+01
   0.53601E+01   0.11100E+01
   0.53601E+01   0.11100E+01
   0.53601E+01   0.11100E+01
   0.53601E+01   0.11100E+01
   0.53601E+01   0.11100E+01
   0.53601E+01   0.11100E+01
   0.53601E+01   0.11099E+01
   0.53601E+01   0.11099E+01
   0.53601E+01   0.11099E+01
   0.53601E+01   0.11098E+01
   0.53601E+01   0.11097E+01
   0.53601E+01   0.11096E+01
   0.53601E+01   0.11096E+01
   0.53601E+01   0.11094E+01
   0.53601E+01   0.11094E+01
   0.53601E+01   0.11094E+01
   0.53601E+01   0.11094E+01
   0.53601E+01   0.11094E+01
   0.53601E+01   0.11094E+01
   0.53601E+01   0.11094E+01
   0.53601E+01   0.11093E+01
   0.53601E+01   0.11093E+01
   0.53601E+01   0.11092E+01
   0.53601E+01   0.11092E+01
   0.53601E+01   0.11092E+01
   0.53601E+01   0.11091E+01
   0.53601E+01   0.11090E+01
   0.53601E+01   0.11090E+01
   0.53601E+01   0.11090E+01
   0.53601E+01   0.11089E+01
   0.53601E+01   0.11089E+01
   0.53601E+01   0.11088E+01
   0.53601E+01   0.11088E+01
   0.53601E+01   0.11088E+01
   0.53601E+01   0.11087E+01
   0.53601E+01   0.11088E+01
   0.53601E+01   0.11087E+01
   0.53601E+01   0.11086E+01
   0.53601E+01   0.11085E+01
   0.53601E+01   0.11087E+01
   0.53601E+01   0.11085E+01
   0.53601E+01   0.11084E+01
   0.53601E+01   0.11084E+01
   0.53601E+01   0.11084E+01
   0.53601E+01   0.11084E+01
   0.53601E+01   0.11083E+01
   0.53601E+01   0.11082E+01
   0.53601E+01   0.11081E+01
   0.53601E+01   0.11081E+01
   0.53601E+01   0.11081E+01
   0.53601E+01   0.11081E+01
   0.53601E+01   0.11081E+01
   0.53601E+01   0.11080E+01
   0.53601E+01   0.11080E+01
   0.53601E+01   0.11078E+01
   0.53601E+01   0.11078E+01
   0.53601E+01   0.11077E+01
   0.53601E+01   0.11077E+01
   0.53601E+01   0.11076E+01
   0.53601E+01   0.11076E+01
   0.53601E+01   0.11077E+01
   0.53601E+01   0.11076E+01
   0.53601E+01   0.11076E+01
   0.53601E+01   0.11075E+01
   0.53601E+01   0.11075E+01
   0.53601E+01   0.11075E+01
   0.53601E+01   0.11075E+01
   0.53601E+01   0.11074E+01
   0.53601E+01   0.11074E+01
   0.53601E+01   0.11073E+01
   0.53601E+01   0.11073E+01
   0.53601E+01   0.11072E+01
   0.53601E+01   0.11072E+01
   0.53601E+01   0.11071E+01
   0.53601E+01   0.11071E+01
   0.53601E+01   0.11070E+01
   0.53601E+01   0.11070E+01
   0.53601E+01   0.11070E+01
   0.53601E+01   0.11069E+01
   0.53601E+01   0.11068E+01
   0.53601E+01   0.11069E+01
   0.53601E+01   0.11067E+01
   0.53601E+01   0.11066E+01
   0.53601E+01   0.11066E+01
   0.53601E+01   0.11066E+01
   0.53601E+01   0.11067E+01
   0.53601E+01   0.11066E+01
   0.53601E+01   0.11065E+01
   0.53601E+01   0.11065E+01
   0.53601E+01   0.11065E+01
   0.53601E+01   0.11065E+01
   0.53601E+01   0.11066E+01
   0.53601E+01   0.11065E+01
   0.53601E+01   0.11065E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11061E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11062E+01
   0.53601E+01   0.11060E+01
   0.53601E+01   0.11059E+01
   0.53601E+01   0.11058E+01
   0.53601E+01   0.11058E+01
   0.53601E+01   0.11058E+01
   0.53601E+01   0.11057E+01
   0.53601E+01   0.11057E+01
   0.53601E+01   0.11057E+01
   0.53601E+01   0.11055E+01
   0.53601E+01   0.11055E+01
   0.53601E+01   0.11055E+01
   0.53601E+01   0.11054E+01
   0.53601E+01   0.11054E+01
   0.53601E+01   0.11053E+01
   0.53601E+01   0.11052E+01
   0.53601E+01   0.11052E+01
   0.53601E+01   0.11051E+01
   0.53601E+01   0.11051E+01
   0.53601E+01   0.11051E+01
   0.53601E+01   0.11050E+01
   0.53601E+01   0.11050E+01
   0.53601E+01   0.11049E+01
   0.53601E+01   0.11049E+01
   0.53601E+01   0.11049E+01
   0.53601E+01   0.11049E+01
   0.53601E+01   0.11048E+01
   0.53601E+01   0.11049E+01
   0.53601E+01   0.11048E+01
   0.53601E+01   0.11048E+01
   0.53601E+01   0.11048E+01
   0.53601E+01   0.11049E+01
   0.53601E+01   0.11048E+01
   0.53601E+01   0.11047E+01
   0.53601E+01   0.11047E+01
   0.53601E+01   0.11047E+01
   0.53601E+01   0.11046E+01
   0.53601E+01   0.11045E+01
   0.53601E+01   0.11045E+01
   0.53601E+01   0.11045E+01
   0.53601E+01   0.11046E+01
   0.53601E+01   0.11043E+01
   0.53601E+01   0.11043E+01
   0.53601E+01   0.11043E+01
   0.53601E+01   0.11043E+01
   0.53601E+01   0.11043E+01
   0.53601E+01   0.11044E+01
   0.53601E+01   0.11041E+01
   0.53601E+01   0.11041E+01
   0.53601E+01   0.11041E+01
   0.53601E+01   0.11039E+01
   0.53601E+01   0.11039E+01
   0.53601E+01   0.11039E+01
   0.53601E+01   0.11038E+01
   0.53601E+01   0.11037E+01
   0.53601E+01   0.11037E+01
   0.53601E+01   0.11037E+01
   0.53601E+01   0.11037E+01
   0.53601E+01   0.11037E+01
   0.53601E+01   0.11036E+01
   0.53601E+01   0.11036E+01
   0.53601E+01   0.11036E+01
   0.53601E+01   0.11037E+01
   0.53601E+01   0.11036E+01
   0.53601E+01   0.11036E+01
   0.53601E+01   0.11035E+01
   0.53601E+01   0.11034E+01
   0.53601E+01   0.11034E+01
   0.53601E+01   0.11035E+01
   0.53601E+01   0.11033E+01
   0.53601E+01   0.11033E+01
   0.53601E+01   0.11033E+01
   0.53601E+01   0.11032E+01
   0.53601E+01   0.11031E+01
   0.53601E+01   0.11030E+01
   0.53601E+01   0.11030E+01
   0.53601E+01   0.11030E+01
   0.53601E+01   0.11029E+01
   0.53601E+01   0.11028E+01
   0.53601E+01   0.11028E+01
   0.53601E+01   0.11028E+01
   0.53601E+01   0.11028E+01
   0.53601E+01   0.11027E+01
   0.53601E+01   0.11027E+01
   0.53601E+01   0.11027E+01
   0.53601E+01   0.11026E+01
   0.53601E+01   0.11024E+01
   0.53601E+01   0.11024E+01
   0.53601E+01   0.11024E+01
   0.53601E+01   0.11024E+01
   0.53601E+01   0.11024E+01
   0.53601E+01   0.11023E+01
   0.53601E+01   0.11023E+01
   0.53601E+01   0.11023E+01
   0.53601E+01   0.11022E+01
   0.53601E+01   0.11021E+01
   0.53601E+01   0.11021E+01
   0.53601E+01   0.11020E+01
   0.53601E+01   0.11020E+01
   0.53601E+01   0.11018E+01
   0.53601E+01   0.11019E+01
   0.53601E+01   0.11020E+01
   0.53601E+01   0.11020E+01
   0.53601E+01   0.11020E+01
   0.53601E+01   0.11019E+01
   0.53601E+01   0.11019E+01
   0.53601E+01   0.11019E+01
   0.53601E+01   0.11019E+01
   0.53601E+01   0.11019E+01
   0.53601E+01   0.11018E+01
   0.53701E+01   0.11018E+01
   0.53601E+01   0.11016E+01
   0.53601E+01   0.11016E+01
   0.53601E+01   0.11015E+01
   0.53701E+01   0.11015E+01
   0.53601E+01   0.11014E+01
   0.53701E+01   0.11015E+01
   0.53601E+01   0.11014E+01
   0.53601E+01   0.11013E+01
   0.53601E+01   0.11013E+01
   0.53601E+01   0.11013E+01
   0.53601E+01   0.11013E+01
   0.53701E+01   0.11014E+01
   0.53701E+01   0.11013E+01
   0.53701E+01   0.11013E+01
   0.53701E+01   0.11013E+01
   0.53701E+01   0.11013E+01
   0.53701E+01   0.11012E+01
   0.53701E+01   0.11011E+01
   0.53701E+01   0.11011E+01
   0.53701E+01   0.11011E+01
   0.53701E+01   0.11011E+01
   0.53701E+01   0.11011E+01
   0.53701E+01   0.11010E+01
   0.53701E+01   0.11008E+01
   0.53701E+01   0.11007E+01
   0.53701E+01   0.11007E+01
   0.53701E+01   0.11007E+01
   0.53701E+01   0.11007E+01
   0.53701E+01   0.11007E+01
   0.53701E+01   0.11006E+01
   0.53701E+01   0.11006E+01
   0.53701E+01   0.11006E+01
   0.53701E+01   0.11005E+01
   0.53701E+01   0.11005E+01
   0.53701E+01   0.11004E+01
   0.53701E+01   0.11004E+01
   0.53701E+01   0.11003E+01
   0.53701E+01   0.11003E+01
   0.53701E+01   0.11003E+01
   0.53701E+01   0.11001E+01
   0.53701E+01   0.11001E+01
   0.53701E+01   0.11001E+01
   0.53701E+01   0.11001E+01
   0.53701E+01   0.11001E+01
   0.53701E+01   0.11000E+01
   0.53701E+01   0.10999E+01
   0.53701E+01   0.10999E+01
   0.53701E+01   0.10998E+01
   0.53701E+01   0.10998E+01
   0.53701E+01   0.10998E+01
   0.53701E+01   0.10998E+01
   0.53701E+01   0.10999E+01
   0.53701E+01   0.10999E+01
   0.53701E+01   0.10998E+01
   0.53701E+01   0.10997E+01
   0.53701E+01   0.10997E+01
   0.53701E+01   0.10997E+01
   0.53701E+01   0.10996E+01
   0.53701E+01   0.10996E+01
   0.53701E+01   0.10995E+01
   0.53701E+01   0.10995E+01
   0.53701E+01   0.10995E+01
   0.53701E+01   0.10994E+01
   0.53701E+01   0.10993E+01
   0.53701E+01   0.10993E+01
   0.53701E+01   0.10993E+01
   0.53701E+01   0.10992E+01
   0.53701E+01   0.10991E+01
   0.53701E+01   0.10992E+01
   0.53701E+01   0.10992E+01
   0.53701E+01   0.10992E+01
   0.53701E+01   0.10991E+01
   0.53701E+01   0.10991E+01
   0.53701E+01   0.10989E+01
   0.53701E+01   0.10989E+01
   0.53701E+01   0.10988E+01
   0.53701E+01   0.10988E+01
   0.53701E+01   0.10988E+01
   0.53701E+01   0.10988E+01
   0.53701E+01   0.10988E+01
   0.53701E+01   0.10988E+01
   0.53701E+01   0.10988E+01
   0.53701E+01   0.10987E+01
   0.53701E+01   0.10987E+01
   0.53701E+01   0.10985E+01
   0.53701E+01   0.10985E+01
   0.53701E+01   0.10983E+01
   0.53701E+01   0.10983E+01
   0.53701E+01   0.10983E+01
   0.53701E+01   0.10982E+01
   0.53701E+01   0.10982E+01
   0.53701E+01   0.10982E+01
   0.53701E+01   0.10981E+01
   0.53701E+01   0.10981E+01
   0.53701E+01   0.10980E+01
   0.53701E+01   0.10980E+01
   0.53701E+01   0.10978E+01
   0.53701E+01   0.10979E+01
   0.53701E+01   0.10979E+01
   0.53701E+01   0.10979E+01
   0.53701E+01   0.10979E+01
   0.53701E+01   0.10979E+01
   0.53701E+01   0.10978E+01
   0.53701E+01   0.10979E+01
   0.53701E+01   0.10977E+01
   0.53701E+01   0.10977E+01
   0.53701E+01   0.10977E+01
   0.53701E+01   0.10977E+01
   0.53701E+01   0.10976E+01
   0.53701E+01   0.10975E+01
   0.53701E+01   0.10976E+01
   0.53701E+01   0.10976E+01
   0.53701E+01   0.10976E+01
   0.53701E+01   0.10976E+01
   0.53701E+01   0.10976E+01
   0.53701E+01   0.10976E+01
   0.53701E+01   0.10975E+01
   0.53701E+01   0.10975E+01
   0.53701E+01   0.10972E+01
   0.53701E+01   0.10972E+01
   0.53701E+01   0.10972E+01
   0.53701E+01   0.10972E+01
   0.53701E+01   0.10972E+01
   0.53701E+01   0.10973E+01
   0.53701E+01   0.10972E+01
   0.53701E+01   0.10973E+01
   0.53701E+01   0.10972E+01
   0.53701E+01   0.10971E+01
   0.53701E+01   0.10971E+01
   0.53701E+01   0.10970E+01
   0.53701E+01   0.10969E+01
   0.53701E+01   0.10968E+01
   0.53701E+01   0.10968E+01
   0.53701E+01   0.10969E+01
   0.53701E+01   0.10968E+01
   0.53701E+01   0.10967E+01
   0.53701E+01   0.10968E+01
   0.53701E+01   0.10967E+01
   0.53701E+01   0.10968E+01
   0.53701E+01   0.10967E+01
   0.53701E+01   0.10967E+01
   0.53701E+01   0.10966E+01
   0.53701E+01   0.10964E+01
   0.53701E+01   0.10963E+01
   0.53701E+01   0.10964E+01
   0.53701E+01   0.10963E+01
   0.53701E+01   0.10963E+01
   0.53701E+01   0.10963E+01
   0.53701E+01   0.10963E+01
   0.53701E+01   0.10963E+01
   0.53701E+01   0.10961E+01
   0.53701E+01   0.10961E+01
   0.53701E+01   0.10961E+01
   0.53701E+01   0.10960E+01
   0.53701E+01   0.10960E+01
   0.53701E+01   0.10959E+01
   0.53701E+01   0.10959E+01
   0.53701E+01   0.10959E+01
   0.53701E+01   0.10959E+01
   0.53701E+01   0.10959E+01
   0.53701E+01   0.10959E+01
   0.53701E+01   0.10958E+01
   0.53701E+01   0.10958E+01
   0.53701E+01   0.10958E+01
   0.53701E+01   0.10957E+01
   0.53701E+01   0.10956E+01
   0.53701E+01   0.10955E+01
   0.53701E+01   0.10954E+01
   0.53701E+01   0.10954E+01
   0.53701E+01   0.10954E+01
   0.53701E+01   0.10954E+01
   0.53701E+01   0.10954E+01
   0.53701E+01   0.10954E+01
   0.53701E+01   0.10953E+01
   0.53701E+01   0.10953E+01
   0.53701E+01   0.10953E+01
   0.53701E+01   0.10953E+01
   0.53701E+01   0.10953E+01
   0.53701E+01   0.10954E+01
   0.53701E+01   0.10953E+01
   0.53701E+01   0.10952E+01
   0.53701E+01   0.10950E+01
   0.53701E+01   0.10950E+01
   0.53701E+01   0.10950E+01
   0.53701E+01   0.10949E+01
   0.53701E+01   0.10949E+01
   0.53701E+01   0.10949E+01
   0.53701E+01   0.10949E+01
   0.53701E+01   0.10949E+01
   0.53701E+01   0.10949E+01
   0.53701E+01   0.10948E+01
   0.53701E+01   0.10946E+01
   0.53701E+01   0.10947E+01
   0.53701E+01   0.10946E+01
   0.53701E+01   0.10946E+01
   0.53701E+01   0.10944E+01
   0.53701E+01   0.10945E+01
   0.53701E+01   0.10943E+01
   0.53701E+01   0.10943E+01
   0.53701E+01   0.10943E+01
   0.53701E+01   0.10942E+01
   0.53701E+01   0.10941E+01
   0.53701E+01   0.10941E+01
   0.53701E+01   0.10941E+01
   0.53701E+01   0.10941E+01
   0.53701E+01   0.10942E+01
   0.53701E+01   0.10940E+01
   0.53701E+01   0.10940E+01
   0.53701E+01   0.10940E+01
   0.53701E+01   0.10940E+01
   0.53701E+01   0.10939E+01
   0.53801E+01   0.10939E+01
   0.53801E+01   0.10939E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10938E+01
   0.53801E+01   0.10938E+01
   0.53801E+01   0.10938E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10938E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10938E+01
   0.53801E+01   0.10937E+01
   0.53801E+01   0.10935E+01
   0.53801E+01   0.10935E+01
   0.53801E+01   0.10934E+01
   0.53801E+01   0.10934E+01
   0.53801E+01   0.10934E+01
   0.53801E+01   0.10934E+01
   0.53801E+01   0.10933E+01
   0.53801E+01   0.10934E+01
   0.53801E+01   0.10933E+01
   0.53801E+01   0.10932E+01
   0.53801E+01   0.10932E+01
   0.53801E+01   0.10932E+01
   0.53801E+01   0.10932E+01
   0.53801E+01   0.10931E+01
   0.53801E+01   0.10931E+01
   0.53801E+01   0.10931E+01
   0.53801E+01   0.10930E+01
   0.53801E+01   0.10930E+01
   0.53801E+01   0.10930E+01
   0.53801E+01   0.10927E+01
   0.53801E+01   0.10927E+01
   0.53801E+01   0.10926E+01
   0.53801E+01   0.10927E+01
   0.53801E+01   0.10927E+01
   0.53801E+01   0.10928E+01
   0.53801E+01   0.10927E+01
   0.53801E+01   0.10926E+01
   0.53801E+01   0.10926E+01
   0.53801E+01   0.10927E+01
   0.53801E+01   0.10926E+01
   0.53801E+01   0.10925E+01
   0.53801E+01   0.10924E+01
   0.53801E+01   0.10924E+01
   0.53801E+01   0.10923E+01
   0.53801E+01   0.10923E+01
   0.53801E+01   0.10922E+01
   0.53801E+01   0.10922E+01
   0.53801E+01   0.10921E+01
   0.53801E+01   0.10921E+01
   0.53801E+01   0.10921E+01
   0.53801E+01   0.10921E+01
   0.53801E+01   0.10922E+01
   0.53801E+01   0.10920E+01
   0.53801E+01   0.10920E+01
   0.53801E+01   0.10919E+01
   0.53801E+01   0.10920E+01
   0.53801E+01   0.10919E+01
   0.53801E+01   0.10919E+01
   0.53801E+01   0.10919E+01
   0.53801E+01   0.10918E+01
   0.53801E+01   0.10918E+01
   0.53801E+01   0.10918E+01
   0.53801E+01   0.10918E+01
   0.53801E+01   0.10918E+01
   0.53801E+01   0.10917E+01
   0.53801E+01   0.10916E+01
   0.53801E+01   0.10916E+01
   0.53801E+01   0.10917E+01
   0.53801E+01   0.10916E+01
   0.53801E+01   0.10914E+01
   0.53801E+01   0.10914E+01
   0.53801E+01   0.10913E+01
   0.53801E+01   0.10913E+01
   0.53801E+01   0.10912E+01
   0.53801E+01   0.10912E+01
   0.53801E+01   0.10912E+01
   0.53801E+01   0.10911E+01
   0.53801E+01   0.10910E+01
   0.53801E+01   0.10910E+01
   0.53801E+01   0.10909E+01
   0.53801E+01   0.10910E+01
   0.53801E+01   0.10909E+01
   0.53801E+01   0.10909E+01
   0.53801E+01   0.10909E+01
   0.53801E+01   0.10909E+01
   0.53801E+01   0.10909E+01
   0.53801E+01   0.10909E+01
   0.53801E+01   0.10908E+01
   0.53801E+01   0.10907E+01
   0.53801E+01   0.10907E+01
   0.53801E+01   0.10905E+01
   0.53801E+01   0.10906E+01
   0.53801E+01   0.10905E+01
   0.53801E+01   0.10905E+01
   0.53801E+01   0.10904E+01
   0.53801E+01   0.10903E+01
   0.53801E+01   0.10903E+01
   0.53801E+01   0.10904E+01
   0.53801E+01   0.10904E+01
   0.53801E+01   0.10903E+01
   0.53801E+01   0.10903E+01
   0.53801E+01   0.10903E+01
   0.53801E+01   0.10903E+01
   0.53801E+01   0.10904E+01
   0.53801E+01   0.10903E+01
   0.53801E+01   0.10903E+01
   0.53801E+01   0.10902E+01
   0.53801E+01   0.10901E+01
   0.53801E+01   0.10901E+01
   0.53801E+01   0.10901E+01
   0.53801E+01   0.10901E+01
   0.53801E+01   0.10900E+01
   0.53801E+01   0.10901E+01
   0.53801E+01   0.10900E+01
   0.53801E+01   0.10901E+01
   0.53801E+01   0.10900E+01
   0.53801E+01   0.10900E+01
   0.53801E+01   0.10899E+01
   0.53801E+01   0.10899E+01
   0.53801E+01   0.10899E+01
   0.53801E+01   0.10898E+01
   0.53801E+01   0.10898E+01
   0.53801E+01   0.10897E+01
   0.53801E+01   0.10897E+01
   0.53801E+01   0.10896E+01
   0.53801E+01   0.10896E+01
   0.53801E+01   0.10896E+01
   0.53801E+01   0.10894E+01
   0.53801E+01   0.10894E+01
   0.53801E+01   0.10893E+01
   0.53801E+01   0.10893E+01
   0.53801E+01   0.10893E+01
   0.53801E+01   0.10894E+01
   0.53901E+01   0.10894E+01
   0.53801E+01   0.10893E+01
   0.53801E+01   0.10893E+01
   0.53801E+01   0.10893E+01
   0.53901E+01   0.10892E+01
   0.53901E+01   0.10892E+01
   0.53901E+01   0.10892E+01
   0.53901E+01   0.10893E+01
   0.53901E+01   0.10892E+01
   0.53901E+01   0.10892E+01
   0.53901E+01   0.10891E+01
   0.53901E+01   0.10890E+01
   0.53901E+01   0.10890E+01
   0.53901E+01   0.10890E+01
   0.53901E+01   0.10890E+01
   0.53901E+01   0.10890E+01
   0.53901E+01   0.10890E+01
   0.53901E+01   0.10889E+01
   0.53901E+01   0.10889E+01
   0.53901E+01   0.10887E+01
   0.53901E+01   0.10887E+01
   0.53901E+01   0.10888E+01
   0.53901E+01   0.10887E+01
   0.53901E+01   0.10887E+01
   0.53901E+01   0.10886E+01
   0.53901E+01   0.10886E+01
   0.53901E+01   0.10886E+01
   0.53901E+01   0.10886E+01
   0.53901E+01   0.10885E+01
   0.53901E+01   0.10886E+01
   0.53901E+01   0.10886E+01
   0.53901E+01   0.10886E+01
   0.53901E+01   0.10885E+01
   0.53901E+01   0.10883E+01
   0.53901E+01   0.10883E+01
   0.53901E+01   0.10884E+01
   0.53901E+01   0.10883E+01
   0.53901E+01   0.10883E+01
   0.53901E+01   0.10882E+01
   0.53901E+01   0.10880E+01
   0.53901E+01   0.10879E+01
   0.53901E+01   0.10879E+01
   0.53901E+01   0.10880E+01
   0.53901E+01   0.10879E+01
   0.53901E+01   0.10879E+01
   0.53901E+01   0.10879E+01
   0.53901E+01   0.10878E+01
   0.53901E+01   0.10878E+01
   0.53901E+01   0.10878E+01
   0.53901E+01   0.10878E+01
   0.53901E+01   0.10878E+01
   0.53901E+01   0.10877E+01
   0.53901E+01   0.10876E+01
   0.53901E+01   0.10876E+01
   0.53901E+01   0.10876E+01
   0.53901E+01   0.10876E+01
   0.53901E+01   0.10875E+01
   0.53901E+01   0.10874E+01
   0.53901E+01   0.10872E+01
   0.53901E+01   0.10874E+01
   0.53901E+01   0.10873E+01
   0.53901E+01   0.10873E+01
   0.53901E+01   0.10873E+01
   0.53901E+01   0.10872E+01
   0.53901E+01   0.10873E+01
   0.53901E+01   0.10872E+01
   0.53901E+01   0.10872E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10871E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10870E+01
   0.53901E+01   0.10869E+01
   0.53901E+01   0.10868E+01
   0.53901E+01   0.10869E+01
   0.53901E+01   0.10868E+01
   0.53901E+01   0.10868E+01
   0.53901E+01   0.10868E+01
   0.53901E+01   0.10868E+01
   0.53901E+01   0.10868E+01
   0.53901E+01   0.10866E+01
   0.53901E+01   0.10865E+01
   0.53901E+01   0.10865E+01
   0.53901E+01   0.10865E+01
   0.53901E+01   0.10865E+01
   0.53901E+01   0.10864E+01
   0.53901E+01   0.10864E+01
   0.53901E+01   0.10864E+01
   0.53901E+01   0.10863E+01
   0.53901E+01   0.10863E+01
   0.53901E+01   0.10863E+01
   0.53901E+01   0.10863E+01
   0.53901E+01   0.10861E+01
   0.53901E+01   0.10860E+01
   0.53901E+01   0.10861E+01
   0.53901E+01   0.10861E+01
   0.53901E+01   0.10860E+01
   0.53901E+01   0.10860E+01
   0.53901E+01   0.10858E+01
   0.53901E+01   0.10858E+01
   0.53901E+01   0.10857E+01
   0.53901E+01   0.10857E+01
   0.53901E+01   0.10857E+01
   0.53901E+01   0.10858E+01
   0.53901E+01   0.10858E+01
   0.53901E+01   0.10857E+01
   0.53901E+01   0.10856E+01
   0.53901E+01   0.10855E+01
   0.53901E+01   0.10855E+01
   0.53901E+01   0.10855E+01
   0.53901E+01   0.10855E+01
   0.53901E+01   0.10855E+01
   0.53901E+01   0.10855E+01
   0.53901E+01   0.10855E+01
   0.53901E+01   0.10854E+01
   0.53901E+01   0.10853E+01
   0.53901E+01   0.10852E+01
   0.53901E+01   0.10852E+01
   0.53901E+01   0.10852E+01
   0.53901E+01   0.10853E+01
   0.53901E+01   0.10853E+01
   0.53901E+01   0.10853E+01
   0.53901E+01   0.10853E+01
   0.53901E+01   0.10853E+01
   0.53901E+01   0.10852E+01
   0.53901E+01   0.10851E+01
   0.53901E+01   0.10851E+01
   0.53901E+01   0.10850E+01
   0.54001E+01   0.10850E+01
   0.54001E+01   0.10849E+01
   0.54001E+01   0.10849E+01
   0.54001E+01   0.10848E+01
   0.54001E+01   0.10849E+01
   0.54001E+01   0.10849E+01
   0.54001E+01   0.10848E+01
   0.54001E+01   0.10848E+01
   0.54001E+01   0.10848E+01
   0.54001E+01   0.10849E+01
   0.54001E+01   0.10849E+01
   0.54001E+01   0.10848E+01
   0.54001E+01   0.10848E+01
   0.54001E+01   0.10848E+01
   0.54001E+01   0.10848E+01
   0.54001E+01   0.10847E+01
   0.54001E+01   0.10847E+01
   0.54001E+01   0.10847E+01
   0.54001E+01   0.10846E+01
   0.54001E+01   0.10846E+01
   0.54001E+01   0.10846E+01
   0.54001E+01   0.10846E+01
   0.54001E+01   0.10845E+01
   0.54001E+01   0.10845E+01
   0.54001E+01   0.10846E+01
   0.54001E+01   0.10846E+01
   0.54001E+01   0.10845E+01
   0.54001E+01   0.10846E+01
   0.54001E+01   0.10844E+01
   0.54001E+01   0.10844E+01
   0.54001E+01   0.10844E+01
   0.54001E+01   0.10844E+01
   0.54001E+01   0.10845E+01
   0.54001E+01   0.10844E+01
   0.54001E+01   0.10844E+01
   0.54001E+01   0.10843E+01
   0.54001E+01   0.10843E+01
   0.54001E+01   0.10842E+01
   0.54001E+01   0.10843E+01
   0.54001E+01   0.10842E+01
   0.54001E+01   0.10842E+01
   0.54001E+01   0.10841E+01
   0.54001E+01   0.10840E+01
   0.54001E+01   0.10840E+01
   0.54001E+01   0.10840E+01
   0.54001E+01   0.10840E+01
   0.54001E+01   0.10840E+01
   0.54001E+01   0.10840E+01
   0.54001E+01   0.10840E+01
   0.54001E+01   0.10838E+01
   0.54001E+01   0.10836E+01
   0.54001E+01   0.10836E+01
   0.54001E+01   0.10836E+01
   0.54001E+01   0.10835E+01
   0.54001E+01   0.10835E+01
   0.54001E+01   0.10835E+01
   0.54001E+01   0.10836E+01
   0.54001E+01   0.10835E+01
   0.54001E+01   0.10835E+01
   0.54001E+01   0.10834E+01
   0.54001E+01   0.10834E+01
   0.54001E+01   0.10833E+01
   0.54001E+01   0.10832E+01
   0.54001E+01   0.10832E+01
   0.54001E+01   0.10832E+01
   0.54001E+01   0.10830E+01
   0.54001E+01   0.10830E+01
   0.54001E+01   0.10830E+01
   0.54001E+01   0.10829E+01
   0.54001E+01   0.10829E+01
   0.54001E+01   0.10829E+01
   0.54001E+01   0.10829E+01
   0.54001E+01   0.10828E+01
   0.54001E+01   0.10828E+01
   0.54001E+01   0.10827E+01
   0.54001E+01   0.10827E+01
   0.54001E+01   0.10826E+01
   0.54001E+01   0.10827E+01
   0.54001E+01   0.10826E+01
   0.54001E+01   0.10827E+01
   0.54001E+01   0.10826E+01
   0.54001E+01   0.10826E+01
   0.54001E+01   0.10826E+01
   0.54001E+01   0.10826E+01
   0.54001E+01   0.10826E+01
   0.54001E+01   0.10825E+01
   0.54001E+01   0.10825E+01
   0.54001E+01   0.10825E+01
   0.54001E+01   0.10824E+01
   0.54001E+01   0.10824E+01
   0.54001E+01   0.10824E+01
   0.54001E+01   0.10824E+01
   0.54001E+01   0.10824E+01
   0.54001E+01   0.10824E+01
   0.54001E+01   0.10824E+01
   0.54001E+01   0.10823E+01
   0.54001E+01   0.10823E+01
   0.54001E+01   0.10822E+01
   0.54001E+01   0.10820E+01
   0.54001E+01   0.10819E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10818E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10818E+01
   0.54001E+01   0.10818E+01
   0.54001E+01   0.10818E+01
   0.54001E+01   0.10816E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10817E+01
   0.54001E+01   0.10816E+01
   0.54001E+01   0.10813E+01
   0.54001E+01   0.10814E+01
   0.54001E+01   0.10813E+01
   0.54001E+01   0.10815E+01
   0.54001E+01   0.10815E+01
   0.54001E+01   0.10814E+01
   0.54001E+01   0.10813E+01
   0.54001E+01   0.10812E+01
   0.54001E+01   0.10811E+01
   0.54001E+01   0.10811E+01
   0.54001E+01   0.10810E+01
   0.54001E+01   0.10810E+01
   0.54001E+01   0.10811E+01
   0.54001E+01   0.10810E+01
   0.54001E+01   0.10809E+01
   0.54001E+01   0.10809E+01
   0.54001E+01   0.10809E+01
   0.54001E+01   0.10808E+01
   0.54001E+01   0.10809E+01
   0.54001E+01   0.10808E+01
   0.54001E+01   0.10808E+01
   0.54001E+01   0.10808E+01
   0.54001E+01   0.10806E+01
   0.54001E+01   0.10806E+01
   0.54001E+01   0.10806E+01
   0.54001E+01   0.10806E+01
   0.54001E+01   0.10806E+01
   0.54101E+01   0.10806E+01
   0.54101E+01   0.10806E+01
   0.54101E+01   0.10806E+01
   0.54101E+01   0.10806E+01
   0.54101E+01   0.10806E+01
   0.54101E+01   0.10806E+01
   0.54101E+01   0.10806E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10805E+01
   0.54101E+01   0.10804E+01
   0.54101E+01   0.10804E+01
   0.54101E+01   0.10804E+01
   0.54101E+01   0.10804E+01
   0.54101E+01   0.10804E+01
   0.54101E+01   0.10804E+01
   0.54101E+01   0.10804E+01
   0.54101E+01   0.10804E+01
   0.54101E+01   0.10803E+01
   0.54101E+01   0.10802E+01
   0.54101E+01   0.10803E+01
   0.54101E+01   0.10803E+01
   0.54101E+01   0.10802E+01
   0.54101E+01   0.10800E+01
   0.54101E+01   0.10801E+01
   0.54101E+01   0.10801E+01
   0.54101E+01   0.10801E+01
   0.54201E+01   0.10802E+01
   0.54201E+01   0.10802E+01
   0.54101E+01   0.10800E+01
   0.54101E+01   0.10797E+01
   0.54101E+01   0.10796E+01
   0.54101E+01   0.10795E+01
   0.54101E+01   0.10794E+01
   0.54101E+01   0.10794E+01
   0.54101E+01   0.10794E+01
   0.54101E+01   0.10792E+01
   0.54101E+01   0.10791E+01
   0.54101E+01   0.10791E+01
   0.54101E+01   0.10791E+01
   0.54101E+01   0.10792E+01
   0.54101E+01   0.10791E+01
   0.54101E+01   0.10790E+01
   0.54101E+01   0.10791E+01
   0.54101E+01   0.10792E+01
   0.54101E+01   0.10792E+01
   0.54101E+01   0.10793E+01
   0.54101E+01   0.10794E+01
   0.54101E+01   0.10793E+01
   0.54101E+01   0.10793E+01
   0.54101E+01   0.10793E+01
   0.54101E+01   0.10793E+01
   0.54101E+01   0.10793E+01
   0.54101E+01   0.10791E+01
   0.54101E+01   0.10790E+01
   0.54101E+01   0.10789E+01
   0.54101E+01   0.10787E+01
   0.54101E+01   0.10785E+01
   0.54101E+01   0.10785E+01
   0.54101E+01   0.10786E+01
   0.54101E+01   0.10786E+01
   0.54101E+01   0.10785E+01
   0.54101E+01   0.10785E+01
   0.54101E+01   0.10787E+01
   0.54101E+01   0.10786E+01
   0.54101E+01   0.10786E+01
   0.54101E+01   0.10785E+01
   0.54101E+01   0.10785E+01
   0.54101E+01   0.10784E+01
   0.54101E+01   0.10782E+01
   0.54101E+01   0.10782E+01
   0.54101E+01   0.10782E+01
   0.54101E+01   0.10781E+01
   0.54101E+01   0.10781E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10780E+01
   0.54101E+01   0.10779E+01
   0.54201E+01   0.10780E+01
   0.54201E+01   0.10780E+01
   0.54201E+01   0.10780E+01
   0.54201E+01   0.10780E+01
   0.54201E+01   0.10780E+01
   0.54201E+01   0.10779E+01
   0.54201E+01   0.10779E+01
   0.54201E+01   0.10779E+01
   0.54201E+01   0.10779E+01
   0.54201E+01   0.10779E+01
   0.54201E+01   0.10779E+01
   0.54201E+01   0.10777E+01
   0.54201E+01   0.10776E+01
   0.54201E+01   0.10776E+01
   0.54201E+01   0.10772E+01
   0.54201E+01   0.10771E+01
   0.54201E+01   0.10772E+01
   0.54201E+01   0.10774E+01
   0.54201E+01   0.10774E+01
   0.54201E+01   0.10775E+01
   0.54201E+01   0.10774E+01
   0.54201E+01   0.10773E+01
   0.54201E+01   0.10771E+01
   0.54201E+01   0.10772E+01
   0.54201E+01   0.10770E+01
   0.54201E+01   0.10769E+01
   0.54201E+01   0.10769E+01
   0.54201E+01   0.10767E+01
   0.54101E+01   0.10765E+01
   0.54101E+01   0.10764E+01
   0.54101E+01   0.10763E+01
   0.54101E+01   0.10763E+01
   0.54101E+01   0.10762E+01
   0.54101E+01   0.10762E+01
   0.54101E+01   0.10761E+01
   0.54101E+01   0.10761E+01
   0.54101E+01   0.10761E+01
   0.54101E+01   0.10759E+01
   0.54101E+01   0.10759E+01
   0.54101E+01   0.10759E+01
   0.54101E+01   0.10760E+01
   0.54101E+01   0.10762E+01
   0.54101E+01   0.10762E+01
   0.54201E+01   0.10763E+01
   0.54201E+01   0.10762E+01
   0.54201E+01   0.10763E+01
   0.54201E+01   0.10761E+01
   0.54101E+01   0.10760E+01
   0.54101E+01   0.10760E+01
   0.54201E+01   0.10761E+01
   0.54101E+01   0.10760E+01
   0.54101E+01   0.10760E+01
   0.54201E+01   0.10759E+01
   0.54201E+01   0.10759E+01
   0.54201E+01   0.10759E+01
   0.54201E+01   0.10759E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10759E+01
   0.54201E+01   0.10759E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10758E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10757E+01
   0.54201E+01   0.10756E+01
   0.54201E+01   0.10756E+01
   0.54201E+01   0.10756E+01
   0.54201E+01   0.10756E+01
   0.54201E+01   0.10756E+01
   0.54201E+01   0.10756E+01
   0.54201E+01   0.10756E+01
   0.54201E+01   0.10756E+01
   0.54201E+01   0.10756E+01
   0.54301E+01   0.10756E+01
   0.54301E+01   0.10756E+01
   0.54301E+01   0.10756E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10754E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10755E+01
   0.54301E+01   0.10754E+01
   0.54301E+01   0.10754E+01
   0.54301E+01   0.10754E+01
   0.54301E+01   0.10754E+01
   0.54301E+01   0.10754E+01
   0.54301E+01   0.10754E+01
   0.54301E+01   0.10753E+01
   0.54301E+01   0.10754E+01
   0.54301E+01   0.10751E+01
   0.54301E+01   0.10749E+01
   0.54301E+01   0.10749E+01
   0.54301E+01   0.10749E+01
   0.54301E+01   0.10749E+01
   0.54301E+01   0.10749E+01
   0.54301E+01   0.10749E+01
   0.54301E+01   0.10749E+01
   0.54301E+01   0.10751E+01
   0.54301E+01   0.10752E+01
   0.54301E+01   0.10749E+01
   0.54301E+01   0.10750E+01
   0.54301E+01   0.10750E+01
   0.54301E+01   0.10750E+01
   0.54301E+01   0.10748E+01
   0.54301E+01   0.10746E+01
   0.54301E+01   0.10746E+01
   0.54301E+01   0.10746E+01
   0.54301E+01   0.10746E+01
   0.54301E+01   0.10743E+01
   0.54301E+01   0.10743E+01
   0.54301E+01   0.10740E+01
   0.54301E+01   0.10741E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10740E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10740E+01
   0.54301E+01   0.10738E+01
   0.54301E+01   0.10738E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10738E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10738E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10738E+01
   0.54301E+01   0.10738E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10739E+01
   0.54301E+01   0.10738E+01
   0.54301E+01   0.10737E+01
   0.54301E+01   0.10738E+01
   0.54301E+01   0.10735E+01
   0.54301E+01   0.10736E+01
   0.54301E+01   0.10736E+01
   0.54301E+01   0.10736E+01
   0.54301E+01   0.10737E+01
   0.54301E+01   0.10737E+01
   0.54301E+01   0.10735E+01
   0.54301E+01   0.10736E+01
   0.54301E+01   0.10736E+01
   0.54301E+01   0.10737E+01
   0.54301E+01   0.10735E+01
   0.54301E+01   0.10736E+01
   0.54301E+01   0.10734E+01
   0.54301E+01   0.10734E+01
   0.54301E+01   0.10734E+01
   0.54301E+01   0.10732E+01
   0.54301E+01   0.10733E+01
   0.54301E+01   0.10732E+01
   0.54301E+01   0.10731E+01
   0.54301E+01   0.10731E+01
   0.54301E+01   0.10731E+01
   0.54301E+01   0.10730E+01
   0.54301E+01   0.10728E+01
   0.54301E+01   0.10729E+01
   0.54301E+01   0.10728E+01
   0.54301E+01   0.10728E+01
   0.54301E+01   0.10728E+01
   0.54301E+01   0.10728E+01
   0.54301E+01   0.10727E+01
   0.54301E+01   0.10728E+01
   0.54301E+01   0.10726E+01
   0.54301E+01   0.10726E+01
   0.54301E+01   0.10726E+01
   0.54301E+01   0.10724E+01
   0.54301E+01   0.10722E+01
   0.54301E+01   0.10722E+01
   0.54301E+01   0.10721E+01
   0.54301E+01   0.10720E+01
   0.54301E+01   0.10717E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10714E+01
   0.54301E+01   0.10714E+01
   0.54301E+01   0.10714E+01
   0.54301E+01   0.10714E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10715E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10716E+01
   0.54301E+01   0.10717E+01
   0.54301E+01   0.10717E+01
   0.54301E+01   0.10717E+01
   0.54301E+01   0.10717E+01
   0.54401E+01   0.10717E+01
   0.54301E+01   0.10717E+01
   0.54401E+01   0.10717E+01
   0.54401E+01   0.10717E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10717E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10715E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10715E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10716E+01
   0.54401E+01   0.10715E+01
   0.54401E+01   0.10714E+01
   0.54401E+01   0.10715E+01
   0.54401E+01   0.10715E+01
   0.54401E+01   0.10713E+01
   0.54401E+01   0.10712E+01
   0.54401E+01   0.10712E+01
   0.54401E+01   0.10711E+01
   0.54401E+01   0.10712E+01
   0.54401E+01   0.10711E+01
   0.54401E+01   0.10712E+01
   0.54401E+01   0.10710E+01
   0.54401E+01   0.10711E+01
   0.54401E+01   0.10711E+01
   0.54401E+01   0.10711E+01
   0.54401E+01   0.10712E+01
   0.54401E+01   0.10712E+01
   0.54401E+01   0.10712E+01
   0.54401E+01   0.10711E+01
   0.54401E+01   0.10711E+01
   0.54401E+01   0.10711E+01
   0.54401E+01   0.10709E+01
   0.54401E+01   0.10709E+01
   0.54401E+01   0.10709E+01
   0.54401E+01   0.10709E+01
   0.54401E+01   0.10709E+01
   0.54401E+01   0.10709E+01
   0.54401E+01   0.10708E+01
   0.54401E+01   0.10707E+01
   0.54401E+01   0.10706E+01
   0.54401E+01   0.10707E+01
   0.54401E+01   0.10706E+01
   0.54401E+01   0.10705E+01
   0.54401E+01   0.10705E+01
   0.54401E+01   0.10705E+01
   0.54401E+01   0.10706E+01
   0.54401E+01   0.10707E+01
   0.54401E+01   0.10706E+01
   0.54401E+01   0.10704E+01
   0.54401E+01   0.10705E+01
   0.54401E+01   0.10705E+01
   0.54401E+01   0.10704E+01
   0.54401E+01   0.10703E+01
   0.54401E+01   0.10703E+01
   0.54401E+01   0.10703E+01
   0.54401E+01   0.10703E+01
   0.54401E+01   0.10702E+01
   0.54401E+01   0.10702E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54401E+01   0.10701E+01
   0.54501E+01   0.10702E+01
   0.54501E+01   0.10702E+01
   0.54501E+01   0.10702E+01
   0.54501E+01   0.10701E+01
   0.54501E+01   0.10701E+01
   0.54501E+01   0.10701E+01
   0.54501E+01   0.10701E+01
   0.54501E+01   0.10701E+01
   0.54501E+01   0.10701E+01
   0.54501E+01   0.10701E+01
   0.54501E+01   0.10701E+01
   0.54501E+01   0.10700E+01
   0.54501E+01   0.10700E+01
   0.54501E+01   0.10700E+01
   0.54501E+01   0.10700E+01
   0.54501E+01   0.10699E+01
   0.54501E+01   0.10700E+01
   0.54501E+01   0.10699E+01
   0.54501E+01   0.10699E+01
   0.54501E+01   0.10699E+01
   0.54501E+01   0.10698E+01
   0.54501E+01   0.10698E+01
   0.54501E+01   0.10698E+01
   0.54501E+01   0.10698E+01
   0.54501E+01   0.10698E+01
   0.54501E+01   0.10698E+01
   0.54501E+01   0.10697E+01
   0.54501E+01   0.10697E+01
   0.54501E+01   0.10697E+01
   0.54501E+01   0.10697E+01
   0.54501E+01   0.10695E+01
   0.54501E+01   0.10695E+01
   0.54501E+01   0.10696E+01
   0.54501E+01   0.10695E+01
   0.54501E+01   0.10695E+01
   0.54501E+01   0.10692E+01
   0.54501E+01   0.10691E+01
   0.54501E+01   0.10688E+01
   0.54501E+01   0.10690E+01
   0.54501E+01   0.10688E+01
   0.54501E+01   0.10687E+01
   0.54501E+01   0.10685E+01
   0.54501E+01   0.10684E+01
   0.54501E+01   0.10683E+01
   0.54401E+01   0.10680E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10680E+01
   0.54501E+01   0.10680E+01
   0.54501E+01   0.10679E+01
   0.54501E+01   0.10680E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10682E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10682E+01
   0.54501E+01   0.10682E+01
   0.54501E+01   0.10684E+01
   0.54501E+01   0.10683E+01
   0.54501E+01   0.10683E+01
   0.54501E+01   0.10684E+01
   0.54501E+01   0.10685E+01
   0.54501E+01   0.10686E+01
   0.54501E+01   0.10684E+01
   0.54501E+01   0.10680E+01
   0.54501E+01   0.10679E+01
   0.54501E+01   0.10679E+01
   0.54501E+01   0.10679E+01
   0.54501E+01   0.10679E+01
   0.54501E+01   0.10679E+01
   0.54501E+01   0.10680E+01
   0.54501E+01   0.10680E+01
   0.54501E+01   0.10680E+01
   0.54501E+01   0.10680E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10682E+01
   0.54501E+01   0.10682E+01
   0.54501E+01   0.10682E+01
   0.54601E+01   0.10682E+01
   0.54601E+01   0.10682E+01
   0.54501E+01   0.10681E+01
   0.54501E+01   0.10681E+01
   0.54601E+01   0.10680E+01
   0.54601E+01   0.10680E+01
   0.54601E+01   0.10680E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10682E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10682E+01
   0.54601E+01   0.10682E+01
   0.54601E+01   0.10682E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10680E+01
   0.54601E+01   0.10680E+01
   0.54601E+01   0.10680E+01
   0.54601E+01   0.10681E+01
   0.54601E+01   0.10679E+01
   0.54601E+01   0.10679E+01
   0.54601E+01   0.10677E+01
   0.54601E+01   0.10677E+01
   0.54601E+01   0.10677E+01
   0.54601E+01   0.10677E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10672E+01
   0.54601E+01   0.10672E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10672E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10674E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10673E+01
   0.54601E+01   0.10670E+01
   0.54601E+01   0.10669E+01
   0.54601E+01   0.10669E+01
   0.54601E+01   0.10668E+01
   0.54601E+01   0.10670E+01
   0.54601E+01   0.10669E+01
   0.54601E+01   0.10668E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10668E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10665E+01
   0.54601E+01   0.10665E+01
   0.54601E+01   0.10665E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10668E+01
   0.54601E+01   0.10668E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10668E+01
   0.54601E+01   0.10669E+01
   0.54601E+01   0.10667E+01
   0.54601E+01   0.10666E+01
   0.54601E+01   0.10666E+01
   0.54601E+01   0.10666E+01
   0.54601E+01   0.10666E+01
   0.54601E+01   0.10666E+01
   0.54601E+01   0.10666E+01
   0.54601E+01   0.10666E+01
   0.54601E+01   0.10666E+01
   0.54601E+01   0.10665E+01
   0.54601E+01   0.10665E+01
   0.54601E+01   0.10665E+01
   0.54601E+01   0.10665E+01
   0.54601E+01   0.10664E+01
   0.54601E+01   0.10664E+01
   0.54601E+01   0.10664E+01
   0.54601E+01   0.10664E+01
   0.54601E+01   0.10664E+01
   0.54601E+01   0.10664E+01
   0.54701E+01   0.10664E+01
   0.54701E+01   0.10664E+01
   0.54701E+01   0.10664E+01
   0.54701E+01   0.10664E+01
   0.54701E+01   0.10663E+01
   0.54701E+01   0.10663E+01
   0.54701E+01   0.10663E+01
   0.54701E+01   0.10661E+01
   0.54701E+01   0.10661E+01
   0.54701E+01   0.10661E+01
   0.54701E+01   0.10661E+01
   0.54701E+01   0.10661E+01
   0.54701E+01   0.10662E+01
   0.54701E+01   0.10661E+01
   0.54701E+01   0.10662E+01
   0.54701E+01   0.10659E+01
   0.54701E+01   0.10657E+01
   0.54601E+01   0.10657E+01
   0.54601E+01   0.10656E+01
   0.54701E+01   0.10656E+01
   0.54701E+01   0.10656E+01
   0.54701E+01   0.10657E+01
   0.54701E+01   0.10656E+01
   0.54701E+01   0.10656E+01
   0.54701E+01   0.10657E+01
   0.54701E+01   0.10657E+01
   0.54701E+01   0.10657E+01
   0.54701E+01   0.10657E+01
   0.54701E+01   0.10657E+01
   0.54701E+01   0.10657E+01
   0.54701E+01   0.10656E+01
   0.54701E+01   0.10653E+01
   0.54701E+01   0.10653E+01
   0.54701E+01   0.10654E+01
   0.54701E+01   0.10653E+01
   0.54701E+01   0.10654E+01
   0.54701E+01   0.10651E+01
   0.54701E+01   0.10651E+01
   0.54701E+01   0.10650E+01
   0.54701E+01   0.10653E+01
   0.54701E+01   0.10652E+01
   0.54701E+01   0.10648E+01
   0.54701E+01   0.10648E+01
   0.54701E+01   0.10648E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10649E+01
   0.54701E+01   0.10649E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10645E+01
   0.54701E+01   0.10644E+01
   0.54701E+01   0.10644E+01
   0.54701E+01   0.10644E+01
   0.54701E+01   0.10644E+01
   0.54701E+01   0.10644E+01
   0.54701E+01   0.10645E+01
   0.54701E+01   0.10645E+01
   0.54701E+01   0.10645E+01
   0.54701E+01   0.10645E+01
   0.54701E+01   0.10645E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10647E+01
   0.54701E+01   0.10646E+01
   0.54701E+01   0.10646E+01
   0.54801E+01   0.10646E+01
   0.54801E+01   0.10647E+01
   0.54701E+01   0.10645E+01
   0.54701E+01   0.10645E+01
   0.54701E+01   0.10644E+01
   0.54701E+01   0.10644E+01
   0.54701E+01   0.10644E+01
   0.54701E+01   0.10644E+01
   0.54801E+01   0.10645E+01
   0.54801E+01   0.10644E+01
   0.54801E+01   0.10644E+01
   0.54801E+01   0.10643E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10640E+01
   0.54801E+01   0.10640E+01
   0.54801E+01   0.10640E+01
   0.54801E+01   0.10640E+01
   0.54801E+01   0.10641E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10643E+01
   0.54801E+01   0.10643E+01
   0.54801E+01   0.10643E+01
   0.54801E+01   0.10644E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10642E+01
   0.54801E+01   0.10643E+01
   0.54801E+01   0.10640E+01
   0.54801E+01   0.10640E+01
   0.54801E+01   0.10639E+01
   0.54801E+01   0.10638E+01
   0.54801E+01   0.10639E+01
   0.54801E+01   0.10638E+01
   0.54801E+01   0.10638E+01
   0.54801E+01   0.10639E+01
   0.54801E+01   0.10638E+01
   0.54801E+01   0.10639E+01
   0.54801E+01   0.10638E+01
   0.54801E+01   0.10638E+01
   0.54801E+01   0.10636E+01
   0.54801E+01   0.10636E+01
   0.54801E+01   0.10636E+01
   0.54801E+01   0.10635E+01
   0.54801E+01   0.10635E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10633E+01
   0.54801E+01   0.10633E+01
   0.54801E+01   0.10633E+01
   0.54801E+01   0.10633E+01
   0.54801E+01   0.10633E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10633E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10632E+01
   0.54801E+01   0.10631E+01
   0.54801E+01   0.10631E+01
   0.54801E+01   0.10630E+01
   0.54801E+01   0.10630E+01
   0.54801E+01   0.10631E+01
   0.54801E+01   0.10631E+01
   0.54801E+01   0.10631E+01
   0.54801E+01   0.10631E+01
   0.54801E+01   0.10631E+01
   0.54801E+01   0.10630E+01
   0.54801E+01   0.10630E+01
   0.54901E+01   0.10631E+01
   0.54901E+01   0.10631E+01
   0.54901E+01   0.10630E+01
   0.54901E+01   0.10630E+01
   0.54901E+01   0.10629E+01
   0.54901E+01   0.10629E+01
   0.54901E+01   0.10628E+01
   0.54901E+01   0.10628E+01
   0.54901E+01   0.10629E+01
   0.54901E+01   0.10627E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10627E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10627E+01
   0.54901E+01   0.10627E+01
   0.54901E+01   0.10628E+01
   0.54901E+01   0.10627E+01
   0.54901E+01   0.10628E+01
   0.54901E+01   0.10628E+01
   0.54901E+01   0.10627E+01
   0.54901E+01   0.10627E+01
   0.54901E+01   0.10627E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10626E+01
   0.54901E+01   0.10625E+01
   0.54901E+01   0.10625E+01
   0.54901E+01   0.10625E+01
   0.54901E+01   0.10624E+01
   0.54901E+01   0.10623E+01
   0.54901E+01   0.10622E+01
   0.54901E+01   0.10621E+01
   0.54901E+01   0.10622E+01
   0.54901E+01   0.10622E+01
   0.54901E+01   0.10622E+01
   0.54901E+01   0.10623E+01
   0.54901E+01   0.10620E+01
   0.54901E+01   0.10620E+01
   0.54901E+01   0.10618E+01
   0.54901E+01   0.10616E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10618E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10613E+01
   0.54901E+01   0.10615E+01
   0.54901E+01   0.10614E+01
   0.54901E+01   0.10613E+01
   0.54901E+01   0.10613E+01
   0.54901E+01   0.10614E+01
   0.54901E+01   0.10614E+01
   0.54901E+01   0.10614E+01
   0.54901E+01   0.10614E+01
   0.54901E+01   0.10615E+01
   0.54901E+01   0.10615E+01
   0.54901E+01   0.10615E+01
   0.54901E+01   0.10615E+01
   0.54901E+01   0.10616E+01
   0.54901E+01   0.10616E+01
   0.54901E+01   0.10616E+01
   0.54901E+01   0.10616E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10616E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10617E+01
   0.54901E+01   0.10617E+01
   0.55001E+01   0.10617E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10617E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10617E+01
   0.55001E+01   0.10616E+01
   0.55001E+01   0.10617E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10618E+01
   0.55001E+01   0.10617E+01
   0.55001E+01   0.10617E+01
   0.55001E+01   0.10617E+01
   0.55001E+01   0.10616E+01
   0.55001E+01   0.10616E+01
   0.55001E+01   0.10616E+01
   0.55001E+01   0.10615E+01
   0.55001E+01   0.10616E+01
   0.55001E+01   0.10616E+01
   0.55001E+01   0.10614E+01
   0.55001E+01   0.10615E+01
   0.55001E+01   0.10615E+01
   0.55001E+01   0.10615E+01
   0.55001E+01   0.10615E+01
   0.55001E+01   0.10615E+01
   0.55001E+01   0.10615E+01
   0.55001E+01   0.10615E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10614E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10614E+01
   0.55001E+01   0.10614E+01
   0.55001E+01   0.10614E+01
   0.55001E+01   0.10614E+01
   0.55001E+01   0.10614E+01
   0.55001E+01   0.10614E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10613E+01
   0.55001E+01   0.10613E+01
   0.55101E+01   0.10613E+01
   0.55101E+01   0.10613E+01
   0.55101E+01   0.10613E+01
   0.55101E+01   0.10611E+01
   0.55001E+01   0.10610E+01
   0.55001E+01   0.10609E+01
   0.55001E+01   0.10609E+01
   0.55001E+01   0.10609E+01
   0.55001E+01   0.10609E+01
   0.55001E+01   0.10607E+01
   0.55001E+01   0.10608E+01
   0.55001E+01   0.10606E+01
   0.55001E+01   0.10604E+01
   0.55001E+01   0.10603E+01
   0.55001E+01   0.10602E+01
   0.55001E+01   0.10603E+01
   0.55001E+01   0.10603E+01
   0.55001E+01   0.10603E+01
   0.55001E+01   0.10603E+01
   0.55001E+01   0.10603E+01
   0.55001E+01   0.10602E+01
   0.55001E+01   0.10602E+01
   0.55001E+01   0.10602E+01
   0.55001E+01   0.10602E+01
   0.55001E+01   0.10603E+01
   0.55101E+01   0.10604E+01
   0.55001E+01   0.10604E+01
   0.55101E+01   0.10605E+01
   0.55101E+01   0.10605E+01
   0.55101E+01   0.10606E+01
   0.55101E+01   0.10606E+01
   0.55101E+01   0.10603E+01
   0.55001E+01   0.10603E+01
   0.55101E+01   0.10603E+01
   0.55101E+01   0.10603E+01
   0.55101E+01   0.10605E+01
   0.55101E+01   0.10605E+01
   0.55101E+01   0.10605E+01
   0.55101E+01   0.10605E+01
   0.55101E+01   0.10604E+01
   0.55101E+01   0.10604E+01
   0.55101E+01   0.10604E+01
   0.55101E+01   0.10603E+01
   0.55101E+01   0.10602E+01
   0.55101E+01   0.10602E+01
   0.55101E+01   0.10603E+01
   0.55101E+01   0.10603E+01
   0.55101E+01   0.10603E+01
   0.55101E+01   0.10604E+01
   0.55101E+01   0.10604E+01
   0.55101E+01   0.10604E+01
   0.55101E+01   0.10604E+01
   0.55101E+01   0.10604E+01
   0.55101E+01   0.10603E+01
   0.55101E+01   0.10602E+01
   0.55101E+01   0.10602E+01
   0.55101E+01   0.10601E+01
   0.55101E+01   0.10600E+01
   0.55101E+01   0.10598E+01
   0.55101E+01   0.10599E+01
   0.55101E+01   0.10599E+01
   0.55101E+01   0.10598E+01
   0.55101E+01   0.10598E+01
   0.55101E+01   0.10596E+01
   0.55101E+01   0.10597E+01
   0.55101E+01   0.10597E+01
   0.55101E+01   0.10597E+01
   0.55101E+01   0.10596E+01
   0.55101E+01   0.10597E+01
   0.55101E+01   0.10598E+01
   0.55101E+01   0.10599E+01
   0.55101E+01   0.10600E+01
   0.55101E+01   0.10601E+01
   0.55101E+01   0.10599E+01
   0.55101E+01   0.10599E+01
   0.55101E+01   0.10598E+01
   0.55101E+01   0.10597E+01
   0.55101E+01   0.10597E+01
   0.55101E+01   0.10596E+01
   0.55101E+01   0.10596E+01
   0.55101E+01   0.10595E+01
   0.55101E+01   0.10595E+01
   0.55101E+01   0.10592E+01
   0.55101E+01   0.10591E+01
   0.55101E+01   0.10591E+01
   0.55101E+01   0.10591E+01
   0.55101E+01   0.10590E+01
   0.55101E+01   0.10591E+01
   0.55101E+01   0.10589E+01
   0.55101E+01   0.10590E+01
   0.55101E+01   0.10588E+01
   0.55101E+01   0.10588E+01
   0.55101E+01   0.10589E+01
   0.55101E+01   0.10587E+01
   0.55101E+01   0.10587E+01
   0.55101E+01   0.10589E+01
   0.55101E+01   0.10587E+01
   0.55101E+01   0.10588E+01
   0.55101E+01   0.10589E+01
   0.55101E+01   0.10586E+01
   0.55101E+01   0.10587E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10586E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10584E+01
   0.55101E+01   0.10584E+01
   0.55101E+01   0.10584E+01
   0.55101E+01   0.10584E+01
   0.55101E+01   0.10584E+01
   0.55101E+01   0.10584E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10586E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10585E+01
   0.55101E+01   0.10586E+01
   0.55201E+01   0.10586E+01
   0.55201E+01   0.10586E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10588E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10586E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10586E+01
   0.55201E+01   0.10585E+01
   0.55201E+01   0.10585E+01
   0.55201E+01   0.10584E+01
   0.55201E+01   0.10586E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10586E+01
   0.55201E+01   0.10586E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10587E+01
   0.55201E+01   0.10585E+01
   0.55201E+01   0.10585E+01
   0.55201E+01   0.10586E+01
   0.55201E+01   0.10585E+01
   0.55301E+01   0.10585E+01
   0.55301E+01   0.10586E+01
   0.55301E+01   0.10586E+01
   0.55301E+01   0.10586E+01
   0.55301E+01   0.10586E+01
   0.55301E+01   0.10585E+01
   0.55301E+01   0.10583E+01
   0.55301E+01   0.10583E+01
   0.55301E+01   0.10582E+01
   0.55301E+01   0.10581E+01
   0.55301E+01   0.10581E+01
   0.55301E+01   0.10581E+01
   0.55301E+01   0.10581E+01
   0.55301E+01   0.10580E+01
   0.55301E+01   0.10581E+01
   0.55301E+01   0.10580E+01
   0.55301E+01   0.10580E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10577E+01
   0.55301E+01   0.10577E+01
   0.55301E+01   0.10578E+01
   0.55301E+01   0.10578E+01
   0.55301E+01   0.10578E+01
   0.55301E+01   0.10578E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10580E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10579E+01
   0.55301E+01   0.10578E+01
   0.55301E+01   0.10578E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10574E+01
   0.55301E+01   0.10574E+01
   0.55301E+01   0.10573E+01
   0.55301E+01   0.10573E+01
   0.55301E+01   0.10574E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10575E+01
   0.55301E+01   0.10574E+01
   0.55301E+01   0.10576E+01
   0.55301E+01   0.10575E+01
   0.55401E+01   0.10576E+01
   0.55401E+01   0.10575E+01
   0.55401E+01   0.10576E+01
   0.55401E+01   0.10577E+01
   0.55401E+01   0.10576E+01
   0.55401E+01   0.10576E+01
   0.55401E+01   0.10574E+01
   0.55401E+01   0.10574E+01
   0.55401E+01   0.10574E+01
   0.55401E+01   0.10574E+01
   0.55401E+01   0.10572E+01
   0.55401E+01   0.10573E+01
   0.55401E+01   0.10573E+01
   0.55401E+01   0.10572E+01
   0.55401E+01   0.10571E+01
   0.55401E+01   0.10572E+01
   0.55301E+01   0.10570E+01
   0.55401E+01   0.10568E+01
   0.55301E+01   0.10568E+01
   0.55401E+01   0.10569E+01
   0.55401E+01   0.10568E+01
   0.55401E+01   0.10567E+01
   0.55401E+01   0.10568E+01
   0.55401E+01   0.10568E+01
   0.55401E+01   0.10568E+01
   0.55401E+01   0.10568E+01
   0.55401E+01   0.10568E+01
   0.55401E+01   0.10567E+01
   0.55401E+01   0.10567E+01
   0.55401E+01   0.10566E+01
   0.55401E+01   0.10565E+01
   0.55401E+01   0.10563E+01
   0.55401E+01   0.10563E+01
   0.55401E+01   0.10562E+01
   0.55401E+01   0.10562E+01
   0.55401E+01   0.10562E+01
   0.55401E+01   0.10564E+01
   0.55401E+01   0.10564E+01
   0.55401E+01   0.10563E+01
   0.55401E+01   0.10563E+01
   0.55401E+01   0.10564E+01
   0.55401E+01   0.10563E+01
   0.55401E+01   0.10563E+01
   0.55401E+01   0.10563E+01
   0.55401E+01   0.10564E+01
   0.55401E+01   0.10561E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10560E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10558E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10559E+01
   0.55401E+01   0.10560E+01
   0.55401E+01   0.10560E+01
   0.55401E+01   0.10561E+01
   0.55401E+01   0.10561E+01
   0.55401E+01   0.10562E+01
   0.55401E+01   0.10562E+01
   0.55401E+01   0.10561E+01
   0.55401E+01   0.10562E+01
   0.55401E+01   0.10562E+01
   0.55401E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55401E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10564E+01
   0.55501E+01   0.10564E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10564E+01
   0.55501E+01   0.10564E+01
   0.55501E+01   0.10565E+01
   0.55501E+01   0.10564E+01
   0.55501E+01   0.10564E+01
   0.55501E+01   0.10565E+01
   0.55501E+01   0.10564E+01
   0.55501E+01   0.10564E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10562E+01
   0.55501E+01   0.10562E+01
   0.55501E+01   0.10562E+01
   0.55501E+01   0.10562E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10562E+01
   0.55501E+01   0.10562E+01
   0.55501E+01   0.10561E+01
   0.55501E+01   0.10561E+01
   0.55501E+01   0.10561E+01
   0.55501E+01   0.10560E+01
   0.55501E+01   0.10559E+01
   0.55501E+01   0.10560E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10559E+01
   0.55501E+01   0.10559E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10560E+01
   0.55501E+01   0.10560E+01
   0.55501E+01   0.10560E+01
   0.55501E+01   0.10561E+01
   0.55501E+01   0.10560E+01
   0.55501E+01   0.10561E+01
   0.55501E+01   0.10563E+01
   0.55501E+01   0.10561E+01
   0.55501E+01   0.10562E+01
   0.55501E+01   0.10562E+01
   0.55501E+01   0.10559E+01
   0.55501E+01   0.10559E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10557E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10559E+01
   0.55501E+01   0.10559E+01
   0.55501E+01   0.10559E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10558E+01
   0.55601E+01   0.10560E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10558E+01
   0.55501E+01   0.10558E+01
   0.55601E+01   0.10558E+01
   0.55601E+01   0.10559E+01
   0.55601E+01   0.10559E+01
   0.55601E+01   0.10558E+01
   0.55601E+01   0.10557E+01
   0.55601E+01   0.10555E+01
   0.55601E+01   0.10555E+01
   0.55601E+01   0.10554E+01
   0.55501E+01   0.10553E+01
   0.55601E+01   0.10554E+01
   0.55501E+01   0.10552E+01
   0.55501E+01   0.10552E+01
   0.55501E+01   0.10551E+01
   0.55601E+01   0.10554E+01
   0.55601E+01   0.10553E+01
   0.55501E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10554E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10554E+01
   0.55601E+01   0.10554E+01
   0.55601E+01   0.10554E+01
   0.55601E+01   0.10554E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10553E+01
   0.55601E+01   0.10554E+01
   0.55601E+01   0.10553E+01
   0.55701E+01   0.10553E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10552E+01
   0.55601E+01   0.10551E+01
   0.55601E+01   0.10550E+01
   0.55601E+01   0.10551E+01
   0.55601E+01   0.10550E+01
   0.55701E+01   0.10551E+01
   0.55601E+01   0.10550E+01
   0.55701E+01   0.10551E+01
   0.55701E+01   0.10551E+01
   0.55601E+01   0.10548E+01
   0.55601E+01   0.10549E+01
   0.55601E+01   0.10547E+01
   0.55601E+01   0.10548E+01
   0.55601E+01   0.10548E+01
   0.55601E+01   0.10546E+01
   0.55601E+01   0.10546E+01
   0.55601E+01   0.10547E+01
   0.55601E+01   0.10548E+01
   0.55701E+01   0.10550E+01
   0.55701E+01   0.10549E+01
   0.55701E+01   0.10550E+01
   0.55701E+01   0.10548E+01
   0.55701E+01   0.10548E+01
   0.55701E+01   0.10548E+01
   0.55701E+01   0.10549E+01
   0.55701E+01   0.10549E+01
   0.55701E+01   0.10549E+01
   0.55701E+01   0.10549E+01
   0.55701E+01   0.10549E+01
   0.55701E+01   0.10550E+01
   0.55701E+01   0.10551E+01
   0.55701E+01   0.10550E+01
   0.55701E+01   0.10550E+01
   0.55701E+01   0.10549E+01
   0.55701E+01   0.10547E+01
   0.55701E+01   0.10547E+01
   0.55701E+01   0.10546E+01
   0.55701E+01   0.10545E+01
   0.55701E+01   0.10545E+01
   0.55701E+01   0.10544E+01
   0.55701E+01   0.10543E+01
   0.55701E+01   0.10543E+01
   0.55701E+01   0.10543E+01
   0.55701E+01   0.10542E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10537E+01
   0.55701E+01   0.10538E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10542E+01
   0.55701E+01   0.10543E+01
   0.55701E+01   0.10544E+01
   0.55701E+01   0.10544E+01
   0.55701E+01   0.10542E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10543E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10543E+01
   0.55701E+01   0.10543E+01
   0.55701E+01   0.10540E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10539E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10540E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10541E+01
   0.55701E+01   0.10542E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10544E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10544E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10544E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10543E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10541E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10541E+01
   0.55801E+01   0.10541E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10542E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10541E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10539E+01
   0.55801E+01   0.10539E+01
   0.55801E+01   0.10539E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10540E+01
   0.55801E+01   0.10539E+01
   0.55801E+01   0.10539E+01
   0.55801E+01   0.10539E+01
   0.55801E+01   0.10538E+01
   0.55801E+01   0.10538E+01
   0.55801E+01   0.10538E+01
   0.55801E+01   0.10537E+01
   0.55801E+01   0.10537E+01
   0.55801E+01   0.10537E+01
   0.55801E+01   0.10537E+01
   0.55801E+01   0.10538E+01
   0.55801E+01   0.10538E+01
   0.55801E+01   0.10537E+01
   0.55801E+01   0.10537E+01
   0.55801E+01   0.10536E+01
   0.55801E+01   0.10537E+01
   0.55801E+01   0.10536E+01
   0.55801E+01   0.10536E+01
   0.55801E+01   0.10536E+01
   0.55801E+01   0.10536E+01
   0.55801E+01   0.10536E+01
   0.55901E+01   0.10536E+01
   0.55901E+01   0.10536E+01
   0.55901E+01   0.10536E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10536E+01
   0.55901E+01   0.10536E+01
   0.55901E+01   0.10536E+01
   0.55901E+01   0.10536E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10536E+01
   0.55901E+01   0.10535E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10534E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10531E+01
   0.55901E+01   0.10531E+01
   0.55901E+01   0.10531E+01
   0.55901E+01   0.10532E+01
   0.55901E+01   0.10532E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10533E+01
   0.55901E+01   0.10531E+01
   0.55901E+01   0.10531E+01
   0.55901E+01   0.10531E+01
   0.55901E+01   0.10532E+01
   0.55901E+01   0.10532E+01
   0.55901E+01   0.10531E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10530E+01
   0.55901E+01   0.10530E+01
   0.55901E+01   0.10529E+01
   0.56001E+01   0.10528E+01
   0.56001E+01   0.10529E+01
   0.55901E+01   0.10528E+01
   0.55901E+01   0.10527E+01
   0.56001E+01   0.10526E+01
   0.56001E+01   0.10526E+01
   0.56001E+01   0.10527E+01
   0.56001E+01   0.10527E+01
   0.56001E+01   0.10527E+01
   0.56001E+01   0.10528E+01
   0.56001E+01   0.10528E+01
   0.56001E+01   0.10529E+01
   0.56001E+01   0.10528E+01
   0.56001E+01   0.10529E+01
   0.56001E+01   0.10529E+01
   0.56001E+01   0.10529E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10530E+01
   0.56001E+01   0.10529E+01
   0.56001E+01   0.10529E+01
   0.56001E+01   0.10530E+01
   0.56001E+01   0.10531E+01
   0.56001E+01   0.10530E+01
   0.56001E+01   0.10529E+01
   0.56001E+01   0.10527E+01
   0.56001E+01   0.10528E+01
   0.56001E+01   0.10527E+01
   0.56001E+01   0.10528E+01
   0.56001E+01   0.10527E+01
   0.56001E+01   0.10526E+01
   0.56001E+01   0.10526E+01
   0.56001E+01   0.10525E+01
   0.56001E+01   0.10524E+01
   0.56001E+01   0.10524E+01
   0.56001E+01   0.10524E+01
   0.56001E+01   0.10521E+01
   0.56001E+01   0.10520E+01
   0.56001E+01   0.10520E+01
   0.56001E+01   0.10519E+01
   0.56001E+01   0.10520E+01
   0.56001E+01   0.10521E+01
   0.56001E+01   0.10522E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10525E+01
   0.56001E+01   0.10524E+01
   0.56001E+01   0.10525E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10522E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10523E+01
   0.56001E+01   0.10524E+01
   0.56001E+01   0.10524E+01
   0.56001E+01   0.10524E+01
   0.56001E+01   0.10524E+01
   0.56001E+01   0.10524E+01
   0.56101E+01   0.10524E+01
   0.56101E+01   0.10525E+01
   0.56101E+01   0.10524E+01
   0.56101E+01   0.10525E+01
   0.56101E+01   0.10524E+01
   0.56101E+01   0.10525E+01
   0.56101E+01   0.10524E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10525E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10525E+01
   0.56101E+01   0.10525E+01
   0.56101E+01   0.10525E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10529E+01
   0.56101E+01   0.10529E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10529E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10528E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10527E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56101E+01   0.10526E+01
   0.56201E+01   0.10525E+01
   0.56201E+01   0.10525E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10524E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10524E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10524E+01
   0.56201E+01   0.10525E+01
   0.56201E+01   0.10525E+01
   0.56201E+01   0.10527E+01
   0.56201E+01   0.10525E+01
   0.56201E+01   0.10527E+01
   0.56201E+01   0.10526E+01
   0.56201E+01   0.10525E+01
   0.56201E+01   0.10525E+01
   0.56201E+01   0.10524E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10523E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10520E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10522E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10521E+01
   0.56201E+01   0.10522E+01
   0.56301E+01   0.10522E+01
   0.56301E+01   0.10522E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10522E+01
   0.56301E+01   0.10522E+01
   0.56301E+01   0.10523E+01
   0.56301E+01   0.10523E+01
   0.56301E+01   0.10523E+01
   0.56301E+01   0.10522E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10522E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10522E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10518E+01
   0.56301E+01   0.10517E+01
   0.56301E+01   0.10518E+01
   0.56301E+01   0.10518E+01
   0.56301E+01   0.10518E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10522E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10519E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10521E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10520E+01
   0.56301E+01   0.10517E+01
   0.56301E+01   0.10516E+01
   0.56301E+01   0.10516E+01
   0.56401E+01   0.10518E+01
   0.56401E+01   0.10517E+01
   0.56401E+01   0.10518E+01
   0.56401E+01   0.10518E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10515E+01
   0.56301E+01   0.10514E+01
   0.56301E+01   0.10513E+01
   0.56401E+01   0.10514E+01
   0.56301E+01   0.10513E+01
   0.56401E+01   0.10512E+01
   0.56401E+01   0.10511E+01
   0.56401E+01   0.10512E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10512E+01
   0.56301E+01   0.10509E+01
   0.56401E+01   0.10511E+01
   0.56401E+01   0.10512E+01
   0.56401E+01   0.10510E+01
   0.56401E+01   0.10512E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10511E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10513E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10514E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10515E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56401E+01   0.10516E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56401E+01   0.10517E+01
   0.56401E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10516E+01
   0.56501E+01   0.10516E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10516E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10515E+01
   0.56501E+01   0.10515E+01
   0.56501E+01   0.10516E+01
   0.56501E+01   0.10515E+01
   0.56501E+01   0.10515E+01
   0.56501E+01   0.10515E+01
   0.56501E+01   0.10515E+01
   0.56501E+01   0.10516E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10518E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10517E+01
   0.56501E+01   0.10518E+01
   0.56601E+01   0.10518E+01
   0.56601E+01   0.10519E+01
   0.56601E+01   0.10519E+01
   0.56601E+01   0.10519E+01
   0.56601E+01   0.10518E+01
   0.56601E+01   0.10519E+01
   0.56601E+01   0.10517E+01
   0.56601E+01   0.10517E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10517E+01
   0.56601E+01   0.10517E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10513E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10516E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10513E+01
   0.56601E+01   0.10513E+01
   0.56601E+01   0.10513E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10513E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10515E+01
   0.56601E+01   0.10514E+01
   0.56601E+01   0.10514E+01
   0.56701E+01   0.10514E+01
   0.56701E+01   0.10515E+01
   0.56601E+01   0.10514E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10514E+01
   0.56701E+01   0.10514E+01
   0.56701E+01   0.10514E+01
   0.56701E+01   0.10514E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10514E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10516E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10517E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10515E+01
   0.56701E+01   0.10513E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10511E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10513E+01
   0.56701E+01   0.10513E+01
   0.56701E+01   0.10513E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10513E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10511E+01
   0.56701E+01   0.10511E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10513E+01
   0.56801E+01   0.10515E+01
   0.56801E+01   0.10514E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10512E+01
   0.56701E+01   0.10513E+01
   0.56801E+01   0.10515E+01
   0.56801E+01   0.10515E+01
   0.56801E+01   0.10515E+01
   0.56801E+01   0.10515E+01
   0.56801E+01   0.10515E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10516E+01
   0.56801E+01   0.10515E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10512E+01
   0.56801E+01   0.10511E+01
   0.56801E+01   0.10511E+01
   0.56801E+01   0.10511E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10508E+01
   0.56801E+01   0.10509E+01
   0.56801E+01   0.10509E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10508E+01
   0.56801E+01   0.10509E+01
   0.56801E+01   0.10508E+01
   0.56801E+01   0.10508E+01
   0.56801E+01   0.10509E+01
   0.56801E+01   0.10509E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10510E+01
   0.56801E+01   0.10511E+01
   0.56801E+01   0.10511E+01
   0.56801E+01   0.10511E+01
   0.56801E+01   0.10512E+01
   0.56801E+01   0.10512E+01
   0.56801E+01   0.10512E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10513E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56801E+01   0.10514E+01
   0.56901E+01   0.10515E+01
   0.56901E+01   0.10515E+01
   0.56901E+01   0.10515E+01
   0.56901E+01   0.10516E+01
   0.56901E+01   0.10516E+01
   0.56901E+01   0.10515E+01
   0.56901E+01   0.10516E+01
   0.56901E+01   0.10516E+01
   0.56901E+01   0.10516E+01
   0.56901E+01   0.10516E+01
   0.56901E+01   0.10516E+01
   0.56901E+01   0.10516E+01
   0.56901E+01   0.10515E+01
   0.56901E+01   0.10514E+01
   0.56901E+01   0.10514E+01
   0.56901E+01   0.10514E+01
   0.56901E+01   0.10514E+01
   0.56901E+01   0.10515E+01
   0.56901E+01   0.10515E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10517E+01
   0.56901E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.56901E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10519E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10519E+01
   0.57001E+01   0.10519E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10519E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10514E+01
   0.57001E+01   0.10515E+01
   0.57001E+01   0.10514E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10514E+01
   0.57001E+01   0.10515E+01
   0.57001E+01   0.10515E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10520E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10520E+01
   0.57001E+01   0.10519E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10519E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10518E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10517E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10516E+01
   0.57001E+01   0.10515E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10512E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10514E+01
   0.57001E+01   0.10512E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10513E+01
   0.57001E+01   0.10514E+01
   0.57001E+01   0.10514E+01
   0.57001E+01   0.10514E+01
   0.57001E+01   0.10515E+01
   0.57001E+01   0.10515E+01
   0.57001E+01   0.10515E+01
   0.57001E+01   0.10515E+01
   0.57001E+01   0.10516E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10516E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10516E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10517E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57201E+01   0.10520E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10518E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10519E+01
   0.57101E+01   0.10521E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57101E+01   0.10521E+01
   0.57101E+01   0.10521E+01
   0.57101E+01   0.10520E+01
   0.57201E+01   0.10520E+01
   0.57201E+01   0.10520E+01
   0.57201E+01   0.10520E+01
   0.57101E+01   0.10520E+01
   0.57201E+01   0.10520E+01
   0.57201E+01   0.10520E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10518E+01
   0.57201E+01   0.10518E+01
   0.57201E+01   0.10518E+01
   0.57201E+01   0.10518E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10516E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10518E+01
   0.57201E+01   0.10516E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10516E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10518E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10518E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10519E+01
   0.57201E+01   0.10518E+01
   0.57201E+01   0.10517E+01
   0.57201E+01   0.10516E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10513E+01
   0.57201E+01   0.10513E+01
   0.57201E+01   0.10513E+01
   0.57201E+01   0.10513E+01
   0.57201E+01   0.10513E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10514E+01
   0.57301E+01   0.10516E+01
   0.57301E+01   0.10517E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10514E+01
   0.57201E+01   0.10515E+01
   0.57201E+01   0.10515E+01
   0.57301E+01   0.10515E+01
   0.57301E+01   0.10515E+01
   0.57301E+01   0.10516E+01
   0.57301E+01   0.10517E+01
   0.57301E+01   0.10518E+01
   0.57301E+01   0.10518E+01
   0.57301E+01   0.10518E+01
   0.57301E+01   0.10518E+01
   0.57301E+01   0.10518E+01
   0.57301E+01   0.10519E+01
   0.57301E+01   0.10519E+01
   0.57301E+01   0.10519E+01
   0.57301E+01   0.10519E+01
   0.57301E+01   0.10519E+01
   0.57301E+01   0.10519E+01
   0.57301E+01   0.10519E+01
   0.57301E+01   0.10520E+01
   0.57301E+01   0.10520E+01
   0.57301E+01   0.10519E+01
   0.57301E+01   0.10521E+01
   0.57301E+01   0.10521E+01
   0.57301E+01   0.10520E+01
   0.57301E+01   0.10521E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10522E+01
   0.57301E+01   0.10523E+01
   0.57301E+01   0.10523E+01
   0.57301E+01   0.10523E+01
   0.57301E+01   0.10524E+01
   0.57301E+01   0.10524E+01
   0.57301E+01   0.10524E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10525E+01
   0.57301E+01   0.10524E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10523E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10528E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10528E+01
   0.57401E+01   0.10528E+01
   0.57401E+01   0.10528E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10528E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10528E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10525E+01
   0.57401E+01   0.10524E+01
   0.57401E+01   0.10523E+01
   0.57401E+01   0.10525E+01
   0.57501E+01   0.10527E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57401E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57401E+01   0.10526E+01
   0.57401E+01   0.10527E+01
   0.57401E+01   0.10526E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10529E+01
   0.57501E+01   0.10529E+01
   0.57501E+01   0.10529E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10529E+01
   0.57501E+01   0.10530E+01
   0.57501E+01   0.10530E+01
   0.57501E+01   0.10530E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10525E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10529E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10529E+01
   0.57501E+01   0.10529E+01
   0.57501E+01   0.10530E+01
   0.57501E+01   0.10531E+01
   0.57501E+01   0.10529E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10525E+01
   0.57501E+01   0.10525E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10526E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10527E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10528E+01
   0.57501E+01   0.10529E+01
   0.57601E+01   0.10530E+01
   0.57601E+01   0.10530E+01
   0.57501E+01   0.10529E+01
   0.57601E+01   0.10529E+01
   0.57501E+01   0.10529E+01
   0.57601E+01   0.10529E+01
   0.57601E+01   0.10530E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10531E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10532E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10533E+01
   0.57601E+01   0.10534E+01
   0.57601E+01   0.10534E+01
   0.57601E+01   0.10534E+01
   0.57601E+01   0.10534E+01
   0.57601E+01   0.10534E+01
   0.57601E+01   0.10534E+01
   0.57701E+01   0.10536E+01
   0.57601E+01   0.10534E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10533E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10533E+01
   0.57701E+01   0.10533E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10533E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10537E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10534E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10537E+01
   0.57701E+01   0.10538E+01
   0.57701E+01   0.10538E+01
   0.57701E+01   0.10537E+01
   0.57701E+01   0.10538E+01
   0.57701E+01   0.10538E+01
   0.57701E+01   0.10537E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10537E+01
   0.57701E+01   0.10537E+01
   0.57701E+01   0.10538E+01
   0.57701E+01   0.10538E+01
   0.57701E+01   0.10537E+01
   0.57701E+01   0.10537E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10536E+01
   0.57701E+01   0.10533E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10535E+01
   0.57701E+01   0.10535E+01
   0.57801E+01   0.10535E+01
   0.57701E+01   0.10534E+01
   0.57801E+01   0.10533E+01
   0.57801E+01   0.10534E+01
   0.57801E+01   0.10533E+01
   0.57801E+01   0.10534E+01
   0.57801E+01   0.10535E+01
   0.57801E+01   0.10535E+01
   0.57801E+01   0.10535E+01
   0.57801E+01   0.10534E+01
   0.57801E+01   0.10534E+01
   0.57801E+01   0.10535E+01
   0.57801E+01   0.10537E+01
   0.57801E+01   0.10537E+01
   0.57801E+01   0.10537E+01
   0.57801E+01   0.10537E+01
   0.57801E+01   0.10537E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10537E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10540E+01
   0.57801E+01   0.10541E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10538E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10540E+01
   0.57801E+01   0.10539E+01
   0.57801E+01   0.10540E+01
   0.57801E+01   0.10540E+01
   0.57801E+01   0.10541E+01
   0.57801E+01   0.10541E+01
   0.57901E+01   0.10542E+01
   0.57901E+01   0.10542E+01
   0.57901E+01   0.10542E+01
   0.57901E+01   0.10543E+01
   0.57901E+01   0.10544E+01
   0.57901E+01   0.10544E+01
   0.57901E+01   0.10544E+01
   0.57901E+01   0.10544E+01
   0.57901E+01   0.10544E+01
   0.57901E+01   0.10544E+01
   0.57901E+01   0.10544E+01
   0.57901E+01   0.10545E+01
   0.57901E+01   0.10545E+01
   0.57901E+01   0.10545E+01
   0.57901E+01   0.10546E+01
   0.57901E+01   0.10547E+01
   0.57901E+01   0.10547E+01
   0.57901E+01   0.10548E+01
   0.57901E+01   0.10548E+01
   0.57901E+01   0.10548E+01
   0.57901E+01   0.10549E+01
   0.57901E+01   0.10548E+01
   0.57901E+01   0.10549E+01
   0.57901E+01   0.10549E+01
   0.57901E+01   0.10549E+01
   0.57901E+01   0.10549E+01
   0.57901E+01   0.10549E+01
   0.57901E+01   0.10550E+01
   0.57901E+01   0.10549E+01
   0.57901E+01   0.10551E+01
   0.57901E+01   0.10551E+01
   0.57901E+01   0.10553E+01
   0.57901E+01   0.10551E+01
   0.57901E+01   0.10551E+01
   0.57901E+01   0.10551E+01
   0.57901E+01   0.10551E+01
   0.57901E+01   0.10551E+01
   0.57901E+01   0.10552E+01
   0.57901E+01   0.10552E+01
   0.57901E+01   0.10551E+01
   0.57901E+01   0.10552E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10555E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10551E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10551E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10551E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10551E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10551E+01
   0.58001E+01   0.10551E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10555E+01
   0.58001E+01   0.10555E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10552E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10553E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58001E+01   0.10554E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10553E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10554E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10558E+01
   0.58101E+01   0.10558E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10555E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10556E+01
   0.58101E+01   0.10557E+01
   0.58101E+01   0.10558E+01
   0.58101E+01   0.10558E+01
   0.58101E+01   0.10559E+01
   0.58101E+01   0.10558E+01
   0.58101E+01   0.10559E+01
   0.58101E+01   0.10559E+01
   0.58101E+01   0.10560E+01
   0.58101E+01   0.10560E+01
   0.58101E+01   0.10560E+01
   0.58101E+01   0.10560E+01
   0.58101E+01   0.10560E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10561E+01
   0.58101E+01   0.10560E+01
   0.58101E+01   0.10560E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10565E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10561E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10562E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10565E+01
   0.58201E+01   0.10565E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10564E+01
   0.58201E+01   0.10563E+01
   0.58201E+01   0.10563E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10566E+01
   0.58301E+01   0.10566E+01
   0.58301E+01   0.10566E+01
   0.58301E+01   0.10566E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10566E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10561E+01
   0.58301E+01   0.10561E+01
   0.58301E+01   0.10560E+01
   0.58301E+01   0.10561E+01
   0.58301E+01   0.10561E+01
   0.58301E+01   0.10561E+01
   0.58301E+01   0.10560E+01
   0.58301E+01   0.10561E+01
   0.58301E+01   0.10561E+01
   0.58301E+01   0.10561E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10563E+01
   0.58301E+01   0.10562E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10564E+01
   0.58301E+01   0.10565E+01
   0.58301E+01   0.10566E+01
   0.58301E+01   0.10566E+01
   0.58301E+01   0.10565E+01
   0.58401E+01   0.10567E+01
   0.58401E+01   0.10567E+01
   0.58401E+01   0.10569E+01
   0.58401E+01   0.10567E+01
   0.58401E+01   0.10568E+01
   0.58401E+01   0.10569E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10568E+01
   0.58401E+01   0.10568E+01
   0.58401E+01   0.10568E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10572E+01
   0.58401E+01   0.10570E+01
   0.58401E+01   0.10571E+01
   0.58401E+01   0.10572E+01
   0.58401E+01   0.10572E+01
   0.58401E+01   0.10572E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10575E+01
   0.58401E+01   0.10573E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10574E+01
   0.58401E+01   0.10575E+01
   0.58401E+01   0.10575E+01
   0.58401E+01   0.10575E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58401E+01   0.10576E+01
   0.58501E+01   0.10577E+01
   0.58501E+01   0.10577E+01
   0.58501E+01   0.10578E+01
   0.58501E+01   0.10578E+01
   0.58501E+01   0.10578E+01
   0.58501E+01   0.10578E+01
   0.58501E+01   0.10579E+01
   0.58501E+01   0.10579E+01
   0.58501E+01   0.10579E+01
   0.58501E+01   0.10579E+01
   0.58501E+01   0.10579E+01
   0.58501E+01   0.10579E+01
   0.58501E+01   0.10579E+01
   0.58501E+01   0.10579E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10580E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10581E+01
   0.58501E+01   0.10582E+01
   0.58501E+01   0.10582E+01
   0.58501E+01   0.10582E+01
   0.58501E+01   0.10583E+01
   0.58501E+01   0.10583E+01
   0.58501E+01   0.10584E+01
   0.58501E+01   0.10584E+01
   0.58501E+01   0.10584E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10586E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10586E+01
   0.58501E+01   0.10586E+01
   0.58501E+01   0.10587E+01
   0.58501E+01   0.10588E+01
   0.58501E+01   0.10588E+01
   0.58501E+01   0.10587E+01
   0.58501E+01   0.10587E+01
   0.58501E+01   0.10586E+01
   0.58501E+01   0.10586E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58601E+01   0.10585E+01
   0.58501E+01   0.10585E+01
   0.58601E+01   0.10586E+01
   0.58601E+01   0.10586E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10588E+01
   0.58601E+01   0.10589E+01
   0.58601E+01   0.10589E+01
   0.58601E+01   0.10589E+01
   0.58601E+01   0.10589E+01
   0.58601E+01   0.10588E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10589E+01
   0.58601E+01   0.10589E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10588E+01
   0.58601E+01   0.10588E+01
   0.58601E+01   0.10586E+01
   0.58601E+01   0.10586E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10586E+01
   0.58601E+01   0.10586E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10588E+01
   0.58601E+01   0.10587E+01
   0.58601E+01   0.10588E+01
   0.58601E+01   0.10588E+01
   0.58601E+01   0.10589E+01
   0.58601E+01   0.10589E+01
   0.58601E+01   0.10590E+01
   0.58601E+01   0.10591E+01
   0.58601E+01   0.10592E+01
   0.58601E+01   0.10592E+01
   0.58601E+01   0.10592E+01
   0.58601E+01   0.10593E+01
   0.58601E+01   0.10593E+01
   0.58601E+01   0.10595E+01
   0.58601E+01   0.10594E+01
   0.58601E+01   0.10594E+01
   0.58601E+01   0.10594E+01
   0.58601E+01   0.10593E+01
   0.58601E+01   0.10596E+01
   0.58601E+01   0.10595E+01
   0.58601E+01   0.10595E+01
   0.58601E+01   0.10596E+01
   0.58601E+01   0.10595E+01
   0.58601E+01   0.10596E+01
   0.58701E+01   0.10597E+01
   0.58701E+01   0.10596E+01
   0.58701E+01   0.10596E+01
   0.58701E+01   0.10596E+01
   0.58701E+01   0.10596E+01
   0.58701E+01   0.10597E+01
   0.58701E+01   0.10596E+01
   0.58701E+01   0.10597E+01
   0.58701E+01   0.10595E+01
   0.58701E+01   0.10596E+01
   0.58701E+01   0.10596E+01
   0.58701E+01   0.10597E+01
   0.58701E+01   0.10598E+01
   0.58701E+01   0.10598E+01
   0.58701E+01   0.10596E+01
   0.58701E+01   0.10597E+01
   0.58701E+01   0.10597E+01
   0.58701E+01   0.10597E+01
   0.58701E+01   0.10598E+01
   0.58701E+01   0.10598E+01
   0.58701E+01   0.10598E+01
   0.58701E+01   0.10599E+01
   0.58701E+01   0.10599E+01
   0.58701E+01   0.10598E+01
   0.58701E+01   0.10599E+01
   0.58701E+01   0.10599E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10599E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10600E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10602E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10602E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10602E+01
   0.58701E+01   0.10602E+01
   0.58701E+01   0.10602E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10602E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10602E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10603E+01
   0.58701E+01   0.10604E+01
   0.58701E+01   0.10604E+01
   0.58701E+01   0.10604E+01
   0.58701E+01   0.10606E+01
   0.58701E+01   0.10606E+01
   0.58701E+01   0.10606E+01
   0.58701E+01   0.10606E+01
   0.58701E+01   0.10605E+01
   0.58701E+01   0.10604E+01
   0.58701E+01   0.10604E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58701E+01   0.10601E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10601E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10601E+01
   0.58801E+01   0.10601E+01
   0.58801E+01   0.10601E+01
   0.58801E+01   0.10601E+01
   0.58801E+01   0.10601E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10603E+01
   0.58801E+01   0.10603E+01
   0.58801E+01   0.10603E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10603E+01
   0.58801E+01   0.10602E+01
   0.58801E+01   0.10603E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10605E+01
   0.58801E+01   0.10604E+01
   0.58801E+01   0.10605E+01
   0.58801E+01   0.10607E+01
   0.58801E+01   0.10607E+01
   0.58801E+01   0.10607E+01
   0.58801E+01   0.10607E+01
   0.58801E+01   0.10607E+01
   0.58801E+01   0.10607E+01
   0.58801E+01   0.10608E+01
   0.58801E+01   0.10610E+01
   0.58801E+01   0.10610E+01
   0.58801E+01   0.10612E+01
   0.58801E+01   0.10612E+01
   0.58801E+01   0.10611E+01
   0.58801E+01   0.10611E+01
   0.58801E+01   0.10612E+01
   0.58801E+01   0.10612E+01
   0.58801E+01   0.10613E+01
   0.58801E+01   0.10611E+01
   0.58801E+01   0.10612E+01
   0.58901E+01   0.10613E+01
   0.58901E+01   0.10613E+01
   0.58901E+01   0.10614E+01
   0.58901E+01   0.10614E+01
   0.58901E+01   0.10614E+01
   0.58901E+01   0.10614E+01
   0.58901E+01   0.10614E+01
   0.58901E+01   0.10614E+01
   0.58901E+01   0.10614E+01
   0.58901E+01   0.10614E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10616E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10616E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10616E+01
   0.58901E+01   0.10616E+01
   0.58901E+01   0.10615E+01
   0.58901E+01   0.10616E+01
   0.58901E+01   0.10616E+01
   0.58901E+01   0.10618E+01
   0.58901E+01   0.10618E+01
   0.58901E+01   0.10617E+01
   0.58901E+01   0.10617E+01
   0.58901E+01   0.10617E+01
   0.58901E+01   0.10617E+01
   0.58901E+01   0.10617E+01
   0.58901E+01   0.10617E+01
   0.58901E+01   0.10618E+01
   0.58901E+01   0.10618E+01
   0.58901E+01   0.10620E+01
   0.58901E+01   0.10620E+01
   0.58901E+01   0.10620E+01
   0.58901E+01   0.10621E+01
   0.58901E+01   0.10622E+01
   0.58901E+01   0.10623E+01
   0.58901E+01   0.10622E+01
   0.58901E+01   0.10621E+01
   0.58901E+01   0.10621E+01
   0.58901E+01   0.10621E+01
   0.58901E+01   0.10621E+01
   0.58901E+01   0.10622E+01
   0.58901E+01   0.10621E+01
   0.58901E+01   0.10621E+01
   0.58901E+01   0.10620E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10618E+01
   0.59001E+01   0.10618E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10618E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10618E+01
   0.59001E+01   0.10618E+01
   0.59001E+01   0.10618E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10618E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10619E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10622E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10620E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10621E+01
   0.59001E+01   0.10624E+01
   0.59001E+01   0.10625E+01
   0.59001E+01   0.10625E+01
   0.59001E+01   0.10626E+01
   0.59001E+01   0.10626E+01
   0.59001E+01   0.10627E+01
   0.59001E+01   0.10627E+01
   0.59001E+01   0.10627E+01
   0.59001E+01   0.10627E+01
   0.59001E+01   0.10628E+01
   0.59001E+01   0.10628E+01
   0.59001E+01   0.10628E+01
   0.59001E+01   0.10628E+01
   0.59001E+01   0.10628E+01
   0.59001E+01   0.10628E+01
   0.59001E+01   0.10629E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10629E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10629E+01
   0.59001E+01   0.10629E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10631E+01
   0.59001E+01   0.10631E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10632E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10631E+01
   0.59001E+01   0.10633E+01
   0.59001E+01   0.10632E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10631E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59001E+01   0.10630E+01
   0.59101E+01   0.10631E+01
   0.59101E+01   0.10630E+01
   0.59101E+01   0.10628E+01
   0.59101E+01   0.10629E+01
   0.59101E+01   0.10630E+01
   0.59101E+01   0.10630E+01
   0.59101E+01   0.10630E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10631E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10631E+01
   0.59101E+01   0.10630E+01
   0.59101E+01   0.10630E+01
   0.59101E+01   0.10631E+01
   0.59101E+01   0.10631E+01
   0.59101E+01   0.10631E+01
   0.59101E+01   0.10631E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10634E+01
   0.59101E+01   0.10634E+01
   0.59101E+01   0.10634E+01
   0.59101E+01   0.10636E+01
   0.59101E+01   0.10634E+01
   0.59101E+01   0.10635E+01
   0.59101E+01   0.10634E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10632E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10633E+01
   0.59101E+01   0.10634E+01
   0.59101E+01   0.10635E+01
   0.59201E+01   0.10635E+01
   0.59201E+01   0.10635E+01
   0.59101E+01   0.10635E+01
   0.59101E+01   0.10636E+01
   0.59101E+01   0.10635E+01
   0.59101E+01   0.10637E+01
   0.59101E+01   0.10636E+01
   0.59101E+01   0.10636E+01
   0.59101E+01   0.10637E+01
   0.59101E+01   0.10637E+01
   0.59101E+01   0.10637E+01
   0.59201E+01   0.10638E+01
   0.59201E+01   0.10637E+01
   0.59201E+01   0.10638E+01
   0.59201E+01   0.10637E+01
   0.59201E+01   0.10637E+01
   0.59201E+01   0.10638E+01
   0.59201E+01   0.10638E+01
   0.59201E+01   0.10639E+01
   0.59201E+01   0.10642E+01
   0.59201E+01   0.10642E+01
   0.59201E+01   0.10641E+01
   0.59201E+01   0.10642E+01
   0.59201E+01   0.10642E+01
   0.59201E+01   0.10643E+01
   0.59201E+01   0.10645E+01
   0.59201E+01   0.10644E+01
   0.59201E+01   0.10645E+01
   0.59201E+01   0.10645E+01
   0.59201E+01   0.10645E+01
   0.59201E+01   0.10646E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10646E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10647E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10648E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10650E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10649E+01
   0.59201E+01   0.10650E+01
   0.59201E+01   0.10650E+01
   0.59201E+01   0.10650E+01
   0.59201E+01   0.10650E+01
   0.59201E+01   0.10650E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10650E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59201E+01   0.10651E+01
   0.59301E+01   0.10653E+01
   0.59301E+01   0.10653E+01
   0.59301E+01   0.10653E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10653E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10655E+01
   0.59301E+01   0.10654E+01
   0.59301E+01   0.10655E+01
   0.59301E+01   0.10655E+01
   0.59301E+01   0.10655E+01
   0.59301E+01   0.10656E+01
   0.59301E+01   0.10655E+01
   0.59301E+01   0.10655E+01
   0.59301E+01   0.10656E+01
   0.59301E+01   0.10656E+01
   0.59301E+01   0.10656E+01
   0.59301E+01   0.10657E+01
   0.59301E+01   0.10657E+01
   0.59301E+01   0.10657E+01
   0.59301E+01   0.10657E+01
   0.59301E+01   0.10657E+01
   0.59301E+01   0.10657E+01
   0.59301E+01   0.10657E+01
   0.59301E+01   0.10658E+01
   0.59301E+01   0.10658E+01
   0.59301E+01   0.10658E+01
   0.59301E+01   0.10658E+01
   0.59301E+01   0.10658E+01
   0.59301E+01   0.10658E+01
   0.59301E+01   0.10658E+01
   0.59301E+01   0.10660E+01
   0.59301E+01   0.10660E+01
   0.59301E+01   0.10660E+01
   0.59301E+01   0.10660E+01
   0.59301E+01   0.10660E+01
   0.59301E+01   0.10661E+01
   0.59301E+01   0.10661E+01
   0.59301E+01   0.10661E+01
   0.59301E+01   0.10661E+01
   0.59301E+01   0.10661E+01
   0.59301E+01   0.10662E+01
   0.59301E+01   0.10662E+01
   0.59301E+01   0.10661E+01
   0.59301E+01   0.10663E+01
   0.59301E+01   0.10664E+01
   0.59301E+01   0.10664E+01
   0.59301E+01   0.10663E+01
   0.59401E+01   0.10666E+01
   0.59301E+01   0.10664E+01
   0.59401E+01   0.10665E+01
   0.59401E+01   0.10664E+01
   0.59401E+01   0.10665E+01
   0.59401E+01   0.10665E+01
   0.59401E+01   0.10665E+01
   0.59401E+01   0.10666E+01
   0.59401E+01   0.10665E+01
   0.59401E+01   0.10665E+01
   0.59401E+01   0.10667E+01
   0.59401E+01   0.10667E+01
   0.59401E+01   0.10667E+01
   0.59401E+01   0.10667E+01
   0.59401E+01   0.10669E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10669E+01
   0.59401E+01   0.10669E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10673E+01
   0.59401E+01   0.10673E+01
   0.59401E+01   0.10673E+01
   0.59401E+01   0.10673E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10673E+01
   0.59401E+01   0.10673E+01
   0.59401E+01   0.10671E+01
   0.59401E+01   0.10673E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10669E+01
   0.59501E+01   0.10671E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10669E+01
   0.59401E+01   0.10669E+01
   0.59401E+01   0.10669E+01
   0.59401E+01   0.10669E+01
   0.59401E+01   0.10669E+01
   0.59401E+01   0.10670E+01
   0.59501E+01   0.10670E+01
   0.59401E+01   0.10670E+01
   0.59501E+01   0.10670E+01
   0.59501E+01   0.10670E+01
   0.59501E+01   0.10670E+01
   0.59501E+01   0.10670E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10672E+01
   0.59501E+01   0.10670E+01
   0.59501E+01   0.10672E+01
   0.59401E+01   0.10672E+01
   0.59401E+01   0.10670E+01
   0.59401E+01   0.10671E+01
   0.59501E+01   0.10672E+01
   0.59501E+01   0.10673E+01
   0.59501E+01   0.10673E+01
   0.59501E+01   0.10673E+01
   0.59501E+01   0.10674E+01
   0.59501E+01   0.10674E+01
   0.59501E+01   0.10675E+01
   0.59501E+01   0.10675E+01
   0.59501E+01   0.10675E+01
   0.59501E+01   0.10675E+01
   0.59501E+01   0.10675E+01
   0.59501E+01   0.10675E+01
   0.59501E+01   0.10676E+01
   0.59501E+01   0.10676E+01
   0.59501E+01   0.10676E+01
   0.59501E+01   0.10677E+01
   0.59501E+01   0.10676E+01
   0.59501E+01   0.10677E+01
   0.59501E+01   0.10677E+01
   0.59501E+01   0.10677E+01
   0.59501E+01   0.10678E+01
   0.59501E+01   0.10677E+01
   0.59501E+01   0.10679E+01
   0.59501E+01   0.10678E+01
   0.59501E+01   0.10678E+01
   0.59501E+01   0.10680E+01
   0.59501E+01   0.10680E+01
   0.59501E+01   0.10682E+01
   0.59501E+01   0.10682E+01
   0.59501E+01   0.10681E+01
   0.59501E+01   0.10682E+01
   0.59501E+01   0.10682E+01
   0.59501E+01   0.10682E+01
   0.59501E+01   0.10682E+01
   0.59501E+01   0.10682E+01
   0.59501E+01   0.10683E+01
   0.59501E+01   0.10683E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10685E+01
   0.59501E+01   0.10685E+01
   0.59501E+01   0.10685E+01
   0.59501E+01   0.10684E+01
   0.59501E+01   0.10683E+01
   0.59501E+01   0.10683E+01
   0.59501E+01   0.10686E+01
   0.59501E+01   0.10685E+01
   0.59501E+01   0.10685E+01
   0.59501E+01   0.10686E+01
   0.59501E+01   0.10685E+01
   0.59501E+01   0.10686E+01
   0.59501E+01   0.10687E+01
   0.59501E+01   0.10686E+01
   0.59501E+01   0.10686E+01
   0.59501E+01   0.10687E+01
   0.59501E+01   0.10687E+01
   0.59501E+01   0.10686E+01
   0.59501E+01   0.10688E+01
   0.59501E+01   0.10688E+01
   0.59501E+01   0.10689E+01
   0.59501E+01   0.10686E+01
   0.59501E+01   0.10686E+01
   0.59501E+01   0.10687E+01
   0.59501E+01   0.10687E+01
   0.59501E+01   0.10686E+01
   0.59601E+01   0.10686E+01
   0.59601E+01   0.10687E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10687E+01
   0.59601E+01   0.10685E+01
   0.59601E+01   0.10685E+01
   0.59601E+01   0.10685E+01
   0.59601E+01   0.10685E+01
   0.59601E+01   0.10685E+01
   0.59601E+01   0.10687E+01
   0.59601E+01   0.10687E+01
   0.59601E+01   0.10687E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10687E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10689E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10688E+01
   0.59601E+01   0.10689E+01
   0.59601E+01   0.10689E+01
   0.59601E+01   0.10689E+01
   0.59601E+01   0.10689E+01
   0.59601E+01   0.10690E+01
   0.59601E+01   0.10690E+01
   0.59601E+01   0.10691E+01
   0.59601E+01   0.10691E+01
   0.59601E+01   0.10691E+01
   0.59601E+01   0.10691E+01
   0.59601E+01   0.10692E+01
   0.59601E+01   0.10691E+01
   0.59601E+01   0.10693E+01
   0.59601E+01   0.10692E+01
   0.59601E+01   0.10692E+01
   0.59601E+01   0.10694E+01
   0.59601E+01   0.10694E+01
   0.59601E+01   0.10694E+01
   0.59601E+01   0.10694E+01
   0.59601E+01   0.10694E+01
   0.59601E+01   0.10695E+01
   0.59601E+01   0.10695E+01
   0.59601E+01   0.10695E+01
   0.59601E+01   0.10696E+01
   0.59601E+01   0.10696E+01
   0.59601E+01   0.10697E+01
   0.59601E+01   0.10696E+01
   0.59601E+01   0.10696E+01
   0.59601E+01   0.10696E+01
   0.59601E+01   0.10696E+01
   0.59701E+01   0.10696E+01
   0.59701E+01   0.10696E+01
   0.59701E+01   0.10696E+01
   0.59701E+01   0.10697E+01
   0.59701E+01   0.10697E+01
   0.59701E+01   0.10698E+01
   0.59701E+01   0.10699E+01
   0.59701E+01   0.10698E+01
   0.59701E+01   0.10699E+01
   0.59701E+01   0.10699E+01
   0.59701E+01   0.10700E+01
   0.59701E+01   0.10701E+01
   0.59701E+01   0.10700E+01
   0.59701E+01   0.10700E+01
   0.59701E+01   0.10700E+01
   0.59701E+01   0.10702E+01
   0.59701E+01   0.10702E+01
   0.59701E+01   0.10700E+01
   0.59701E+01   0.10700E+01
   0.59701E+01   0.10701E+01
   0.59701E+01   0.10700E+01
   0.59701E+01   0.10701E+01
   0.59701E+01   0.10701E+01
   0.59701E+01   0.10702E+01
   0.59701E+01   0.10702E+01
   0.59701E+01   0.10702E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10703E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10705E+01
   0.59701E+01   0.10704E+01
   0.59701E+01   0.10705E+01
   0.59701E+01   0.10707E+01
   0.59701E+01   0.10707E+01
   0.59701E+01   0.10706E+01
   0.59701E+01   0.10707E+01
   0.59701E+01   0.10706E+01
   0.59701E+01   0.10705E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10708E+01
   0.59701E+01   0.10709E+01
   0.59701E+01   0.10710E+01
   0.59701E+01   0.10711E+01
   0.59701E+01   0.10711E+01
   0.59701E+01   0.10711E+01
   0.59701E+01   0.10710E+01
   0.59701E+01   0.10711E+01
   0.59701E+01   0.10711E+01
   0.59701E+01   0.10711E+01
   0.59701E+01   0.10711E+01
   0.59701E+01   0.10712E+01
   0.59701E+01   0.10712E+01
   0.59701E+01   0.10712E+01
   0.59701E+01   0.10713E+01
   0.59701E+01   0.10712E+01
   0.59701E+01   0.10713E+01
   0.59701E+01   0.10713E+01
   0.59701E+01   0.10713E+01
   0.59701E+01   0.10713E+01
   0.59801E+01   0.10713E+01
   0.59701E+01   0.10713E+01
   0.59701E+01   0.10713E+01
   0.59701E+01   0.10713E+01
   0.59801E+01   0.10713E+01
   0.59801E+01   0.10713E+01
   0.59801E+01   0.10713E+01
   0.59801E+01   0.10713E+01
   0.59801E+01   0.10714E+01
   0.59701E+01   0.10713E+01
   0.59701E+01   0.10713E+01
   0.59801E+01   0.10714E+01
   0.59801E+01   0.10716E+01
   0.59801E+01   0.10715E+01
   0.59801E+01   0.10715E+01
   0.59801E+01   0.10716E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10717E+01
   0.59801E+01   0.10717E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10717E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10720E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10720E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10720E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10720E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10720E+01
   0.59801E+01   0.10720E+01
   0.59801E+01   0.10721E+01
   0.59801E+01   0.10721E+01
   0.59801E+01   0.10721E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10719E+01
   0.59801E+01   0.10718E+01
   0.59801E+01   0.10720E+01
   0.59801E+01   0.10721E+01
   0.59801E+01   0.10721E+01
   0.59801E+01   0.10721E+01
   0.59901E+01   0.10721E+01
   0.59901E+01   0.10724E+01
   0.59901E+01   0.10724E+01
   0.59801E+01   0.10724E+01
   0.59801E+01   0.10724E+01
   0.59801E+01   0.10724E+01
   0.59901E+01   0.10722E+01
   0.59901E+01   0.10724E+01
   0.59901E+01   0.10725E+01
   0.59901E+01   0.10725E+01
   0.59901E+01   0.10726E+01
   0.59901E+01   0.10726E+01
   0.59901E+01   0.10728E+01
   0.59901E+01   0.10726E+01
   0.59901E+01   0.10726E+01
   0.59901E+01   0.10727E+01
   0.59901E+01   0.10727E+01
   0.59901E+01   0.10727E+01
   0.59901E+01   0.10727E+01
   0.59901E+01   0.10727E+01
   0.59901E+01   0.10728E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10727E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10728E+01
   0.59901E+01   0.10730E+01
   0.59901E+01   0.10730E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10729E+01
   0.59901E+01   0.10730E+01
   0.59901E+01   0.10731E+01
   0.59901E+01   0.10731E+01
   0.59901E+01   0.10731E+01
   0.59901E+01   0.10731E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10732E+01
   0.59901E+01   0.10732E+01
   0.59901E+01   0.10732E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10732E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10731E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10731E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10733E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10736E+01
   0.59901E+01   0.10736E+01
   0.59901E+01   0.10736E+01
   0.59901E+01   0.10736E+01
   0.59901E+01   0.10736E+01
   0.59901E+01   0.10736E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10734E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10736E+01
   0.59901E+01   0.10737E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10735E+01
   0.59901E+01   0.10736E+01
   0.59901E+01   0.10737E+01
   0.59901E+01   0.10737E+01
   0.59901E+01   0.10737E+01
   0.59901E+01   0.10738E+01
   0.59901E+01   0.10737E+01
   0.59901E+01   0.10737E+01
   0.59901E+01   0.10739E+01
   0.59901E+01   0.10741E+01
   0.59901E+01   0.10741E+01
   0.59901E+01   0.10741E+01
   0.59901E+01   0.10740E+01
   0.59901E+01   0.10741E+01
   0.59901E+01   0.10739E+01
   0.59901E+01   0.10738E+01
   0.59901E+01   0.10739E+01
   0.59901E+01   0.10738E+01
   0.60001E+01   0.10738E+01
   0.59901E+01   0.10739E+01
   0.59901E+01   0.10738E+01
   0.59901E+01   0.10738E+01
   0.59901E+01   0.10739E+01
   0.60001E+01   0.10739E+01
   0.60001E+01   0.10739E+01
   0.60001E+01   0.10740E+01
   0.60001E+01   0.10740E+01
   0.60001E+01   0.10740E+01
   0.60001E+01   0.10741E+01
   0.60001E+01   0.10741E+01
   0.60001E+01   0.10741E+01
   0.60001E+01   0.10741E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10743E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10743E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10743E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10746E+01
   0.60001E+01   0.10744E+01
   0.60001E+01   0.10745E+01
   0.60001E+01   0.10746E+01
   0.60101E+01   0.10748E+01
   0.60001E+01   0.10746E+01
   0.60101E+01   0.10748E+01
   0.60001E+01   0.10748E+01
   0.60101E+01   0.10748E+01
   0.60101E+01   0.10748E+01
   0.60101E+01   0.10748E+01
   0.60101E+01   0.10749E+01
   0.60101E+01   0.10749E+01
   0.60101E+01   0.10749E+01
   0.60101E+01   0.10750E+01
   0.60101E+01   0.10749E+01
   0.60101E+01   0.10751E+01
   0.60101E+01   0.10751E+01
   0.60101E+01   0.10752E+01
   0.60101E+01   0.10753E+01
   0.60101E+01   0.10753E+01
   0.60101E+01   0.10754E+01
   0.60101E+01   0.10754E+01
   0.60101E+01   0.10754E+01
   0.60101E+01   0.10755E+01
   0.60101E+01   0.10754E+01
   0.60101E+01   0.10754E+01
   0.60101E+01   0.10755E+01
   0.60101E+01   0.10755E+01
   0.60101E+01   0.10755E+01
   0.60101E+01   0.10755E+01
   0.60101E+01   0.10755E+01
   0.60101E+01   0.10756E+01
   0.60101E+01   0.10756E+01
   0.60101E+01   0.10756E+01
   0.60101E+01   0.10757E+01
   0.60101E+01   0.10755E+01
   0.60101E+01   0.10757E+01
   0.60101E+01   0.10756E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10758E+01
   0.60101E+01   0.10757E+01
   0.60101E+01   0.10759E+01
   0.60101E+01   0.10757E+01
   0.60101E+01   0.10757E+01
   0.60101E+01   0.10759E+01
   0.60101E+01   0.10759E+01
   0.60101E+01   0.10759E+01
   0.60101E+01   0.10759E+01
   0.60101E+01   0.10760E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10760E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10760E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10760E+01
   0.60101E+01   0.10759E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10760E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10761E+01
   0.60101E+01   0.10762E+01
   0.60101E+01   0.10763E+01
   0.60101E+01   0.10764E+01
   0.60101E+01   0.10764E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10766E+01
   0.60101E+01   0.10766E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10766E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10766E+01
   0.60101E+01   0.10765E+01
   0.60201E+01   0.10766E+01
   0.60101E+01   0.10765E+01
   0.60101E+01   0.10766E+01
   0.60101E+01   0.10766E+01
   0.60101E+01   0.10766E+01
   0.60201E+01   0.10766E+01
   0.60201E+01   0.10766E+01
   0.60201E+01   0.10766E+01
   0.60101E+01   0.10766E+01
   0.60201E+01   0.10766E+01
   0.60201E+01   0.10766E+01
   0.60201E+01   0.10766E+01
   0.60201E+01   0.10767E+01
   0.60201E+01   0.10767E+01
   0.60201E+01   0.10768E+01
   0.60201E+01   0.10768E+01
   0.60201E+01   0.10767E+01
   0.60201E+01   0.10768E+01
   0.60201E+01   0.10768E+01
   0.60201E+01   0.10768E+01
   0.60201E+01   0.10769E+01
   0.60201E+01   0.10770E+01
   0.60201E+01   0.10770E+01
   0.60201E+01   0.10771E+01
   0.60201E+01   0.10771E+01
   0.60201E+01   0.10772E+01
   0.60201E+01   0.10773E+01
   0.60201E+01   0.10774E+01
   0.60201E+01   0.10771E+01
   0.60201E+01   0.10774E+01
   0.60201E+01   0.10776E+01
   0.60201E+01   0.10774E+01
   0.60201E+01   0.10776E+01
   0.60201E+01   0.10776E+01
   0.60201E+01   0.10777E+01
   0.60201E+01   0.10777E+01
   0.60201E+01   0.10777E+01
   0.60201E+01   0.10777E+01
   0.60201E+01   0.10777E+01
   0.60201E+01   0.10779E+01
   0.60201E+01   0.10780E+01
   0.60201E+01   0.10780E+01
   0.60201E+01   0.10780E+01
   0.60201E+01   0.10780E+01
   0.60201E+01   0.10780E+01
   0.60201E+01   0.10780E+01
   0.60201E+01   0.10780E+01
   0.60201E+01   0.10780E+01
   0.60201E+01   0.10781E+01
   0.60201E+01   0.10781E+01
   0.60201E+01   0.10781E+01
   0.60201E+01   0.10782E+01
   0.60201E+01   0.10781E+01
   0.60201E+01   0.10782E+01
   0.60201E+01   0.10783E+01
   0.60201E+01   0.10782E+01
   0.60201E+01   0.10783E+01
   0.60201E+01   0.10782E+01
   0.60301E+01   0.10782E+01
   0.60301E+01   0.10781E+01
   0.60301E+01   0.10782E+01
   0.60301E+01   0.10782E+01
   0.60301E+01   0.10782E+01
   0.60301E+01   0.10785E+01
   0.60301E+01   0.10782E+01
   0.60301E+01   0.10785E+01
   0.60301E+01   0.10786E+01
   0.60301E+01   0.10786E+01
   0.60301E+01   0.10785E+01
   0.60301E+01   0.10785E+01
   0.60301E+01   0.10786E+01
   0.60301E+01   0.10786E+01
   0.60301E+01   0.10786E+01
   0.60301E+01   0.10786E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10787E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10787E+01
   0.60301E+01   0.10787E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10787E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10789E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10789E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10789E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10788E+01
   0.60301E+01   0.10789E+01
   0.60301E+01   0.10789E+01
   0.60301E+01   0.10789E+01
   0.60301E+01   0.10790E+01
   0.60301E+01   0.10791E+01
   0.60301E+01   0.10791E+01
   0.60301E+01   0.10792E+01
   0.60301E+01   0.10792E+01
   0.60301E+01   0.10792E+01
   0.60301E+01   0.10792E+01
   0.60301E+01   0.10792E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10793E+01
   0.60301E+01   0.10796E+01
   0.60301E+01   0.10795E+01
   0.60301E+01   0.10796E+01
   0.60301E+01   0.10796E+01
   0.60301E+01   0.10795E+01
   0.60301E+01   0.10797E+01
   0.60301E+01   0.10797E+01
   0.60301E+01   0.10797E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10797E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10798E+01
   0.60301E+01   0.10799E+01
   0.60301E+01   0.10799E+01
   0.60301E+01   0.10799E+01
   0.60301E+01   0.10799E+01
   0.60301E+01   0.10800E+01
   0.60301E+01   0.10800E+01
   0.60301E+01   0.10800E+01
   0.60301E+01   0.10800E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10802E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10801E+01
   0.60301E+01   0.10803E+01
   0.60301E+01   0.10803E+01
   0.60301E+01   0.10803E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10803E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10804E+01
   0.60401E+01   0.10805E+01
   0.60401E+01   0.10805E+01
   0.60401E+01   0.10805E+01
   0.60401E+01   0.10806E+01
   0.60401E+01   0.10806E+01
   0.60401E+01   0.10807E+01
   0.60401E+01   0.10807E+01
   0.60401E+01   0.10806E+01
   0.60401E+01   0.10806E+01
   0.60401E+01   0.10807E+01
   0.60401E+01   0.10807E+01
   0.60401E+01   0.10807E+01
   0.60401E+01   0.10808E+01
   0.60401E+01   0.10809E+01
   0.60401E+01   0.10808E+01
   0.60401E+01   0.10809E+01
   0.60401E+01   0.10808E+01
   0.60401E+01   0.10808E+01
   0.60401E+01   0.10809E+01
   0.60401E+01   0.10809E+01
   0.60401E+01   0.10809E+01
   0.60401E+01   0.10810E+01
   0.60401E+01   0.10810E+01
   0.60401E+01   0.10811E+01
   0.60401E+01   0.10811E+01
   0.60401E+01   0.10813E+01
   0.60401E+01   0.10813E+01
   0.60401E+01   0.10814E+01
   0.60401E+01   0.10812E+01
   0.60401E+01   0.10814E+01
   0.60401E+01   0.10813E+01
   0.60401E+01   0.10815E+01
   0.60401E+01   0.10815E+01
   0.60401E+01   0.10815E+01
   0.60401E+01   0.10814E+01
   0.60401E+01   0.10815E+01
   0.60401E+01   0.10815E+01
   0.60401E+01   0.10816E+01
   0.60401E+01   0.10816E+01
   0.60401E+01   0.10817E+01
   0.60401E+01   0.10817E+01
   0.60401E+01   0.10818E+01
   0.60501E+01   0.10818E+01
   0.60401E+01   0.10818E+01
   0.60401E+01   0.10818E+01
   0.60501E+01   0.10817E+01
   0.60501E+01   0.10817E+01
   0.60501E+01   0.10818E+01
   0.60501E+01   0.10818E+01
   0.60501E+01   0.10818E+01
   0.60501E+01   0.10817E+01
   0.60501E+01   0.10818E+01
   0.60501E+01   0.10819E+01
   0.60501E+01   0.10819E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10819E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10819E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10821E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10820E+01
   0.60501E+01   0.10821E+01
   0.60501E+01   0.10822E+01
   0.60501E+01   0.10822E+01
   0.60501E+01   0.10822E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10822E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10824E+01
   0.60501E+01   0.10823E+01
   0.60501E+01   0.10824E+01
   0.60501E+01   0.10824E+01
   0.60501E+01   0.10824E+01
   0.60501E+01   0.10824E+01
   0.60501E+01   0.10825E+01
   0.60501E+01   0.10824E+01
   0.60501E+01   0.10825E+01
   0.60501E+01   0.10825E+01
   0.60501E+01   0.10825E+01
   0.60501E+01   0.10825E+01
   0.60501E+01   0.10825E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10827E+01
   0.60501E+01   0.10826E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10828E+01
   0.60501E+01   0.10830E+01
   0.60501E+01   0.10829E+01
   0.60501E+01   0.10830E+01
   0.60501E+01   0.10831E+01
   0.60501E+01   0.10831E+01
   0.60501E+01   0.10831E+01
   0.60501E+01   0.10831E+01
   0.60501E+01   0.10832E+01
   0.60501E+01   0.10832E+01
   0.60501E+01   0.10832E+01
   0.60501E+01   0.10834E+01
   0.60501E+01   0.10833E+01
   0.60501E+01   0.10833E+01
   0.60501E+01   0.10833E+01
   0.60501E+01   0.10834E+01
   0.60501E+01   0.10834E+01
   0.60501E+01   0.10835E+01
   0.60501E+01   0.10835E+01
   0.60501E+01   0.10836E+01
   0.60501E+01   0.10835E+01
   0.60501E+01   0.10836E+01
   0.60501E+01   0.10836E+01
   0.60501E+01   0.10836E+01
   0.60501E+01   0.10836E+01
   0.60501E+01   0.10836E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10838E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10837E+01
   0.60501E+01   0.10838E+01
   0.60501E+01   0.10838E+01
   0.60501E+01   0.10838E+01
   0.60501E+01   0.10838E+01
   0.60501E+01   0.10838E+01
   0.60601E+01   0.10839E+01
   0.60601E+01   0.10839E+01
   0.60501E+01   0.10838E+01
   0.60501E+01   0.10839E+01
   0.60601E+01   0.10840E+01
   0.60601E+01   0.10840E+01
   0.60601E+01   0.10839E+01
   0.60601E+01   0.10840E+01
   0.60601E+01   0.10839E+01
   0.60601E+01   0.10839E+01
   0.60601E+01   0.10839E+01
   0.60601E+01   0.10839E+01
   0.60601E+01   0.10839E+01
   0.60601E+01   0.10840E+01
   0.60601E+01   0.10840E+01
   0.60601E+01   0.10840E+01
   0.60601E+01   0.10839E+01
   0.60601E+01   0.10840E+01
   0.60601E+01   0.10840E+01
   0.60601E+01   0.10841E+01
   0.60601E+01   0.10842E+01
   0.60601E+01   0.10842E+01
   0.60601E+01   0.10842E+01
   0.60601E+01   0.10843E+01
   0.60601E+01   0.10842E+01
   0.60601E+01   0.10842E+01
   0.60601E+01   0.10842E+01
   0.60601E+01   0.10845E+01
   0.60601E+01   0.10845E+01
   0.60601E+01   0.10846E+01
   0.60601E+01   0.10846E+01
   0.60601E+01   0.10845E+01
   0.60601E+01   0.10846E+01
   0.60601E+01   0.10846E+01
   0.60601E+01   0.10847E+01
   0.60601E+01   0.10847E+01
   0.60601E+01   0.10847E+01
   0.60601E+01   0.10847E+01
   0.60601E+01   0.10847E+01
   0.60601E+01   0.10848E+01
   0.60601E+01   0.10848E+01
   0.60601E+01   0.10849E+01
   0.60601E+01   0.10848E+01
   0.60601E+01   0.10849E+01
   0.60601E+01   0.10849E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10851E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10849E+01
   0.60601E+01   0.10849E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10849E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10851E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10851E+01
   0.60601E+01   0.10851E+01
   0.60601E+01   0.10850E+01
   0.60601E+01   0.10851E+01
   0.60601E+01   0.10851E+01
   0.60601E+01   0.10851E+01
   0.60701E+01   0.10854E+01
   0.60701E+01   0.10852E+01
   0.60701E+01   0.10855E+01
   0.60701E+01   0.10854E+01
   0.60601E+01   0.10855E+01
   0.60701E+01   0.10857E+01
   0.60701E+01   0.10857E+01
   0.60701E+01   0.10857E+01
   0.60701E+01   0.10857E+01
   0.60701E+01   0.10857E+01
   0.60701E+01   0.10857E+01
   0.60701E+01   0.10858E+01
   0.60701E+01   0.10858E+01
   0.60701E+01   0.10857E+01
   0.60701E+01   0.10858E+01
   0.60701E+01   0.10858E+01
   0.60701E+01   0.10858E+01
   0.60701E+01   0.10858E+01
   0.60701E+01   0.10858E+01
   0.60701E+01   0.10860E+01
   0.60701E+01   0.10860E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10861E+01
   0.60601E+01   0.10861E+01
   0.60601E+01   0.10861E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10860E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10860E+01
   0.60701E+01   0.10859E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10861E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10862E+01
   0.60701E+01   0.10863E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10863E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10863E+01
   0.60701E+01   0.10864E+01
   0.60701E+01   0.10865E+01
   0.60701E+01   0.10866E+01
   0.60701E+01   0.10867E+01
   0.60701E+01   0.10867E+01
   0.60701E+01   0.10866E+01
   0.60701E+01   0.10867E+01
   0.60701E+01   0.10868E+01
   0.60701E+01   0.10867E+01
   0.60701E+01   0.10867E+01
   0.60701E+01   0.10868E+01
   0.60701E+01   0.10868E+01
   0.60701E+01   0.10869E+01
   0.60701E+01   0.10868E+01
   0.60701E+01   0.10870E+01
   0.60701E+01   0.10870E+01
   0.60701E+01   0.10870E+01
   0.60701E+01   0.10870E+01
   0.60701E+01   0.10870E+01
   0.60701E+01   0.10872E+01
   0.60701E+01   0.10871E+01
   0.60701E+01   0.10872E+01
   0.60701E+01   0.10872E+01
   0.60701E+01   0.10871E+01
   0.60701E+01   0.10872E+01
   0.60701E+01   0.10873E+01
   0.60701E+01   0.10872E+01
   0.60701E+01   0.10873E+01
   0.60701E+01   0.10873E+01
   0.60701E+01   0.10874E+01
   0.60701E+01   0.10874E+01
   0.60701E+01   0.10874E+01
   0.60701E+01   0.10873E+01
   0.60701E+01   0.10874E+01
   0.60701E+01   0.10876E+01
   0.60701E+01   0.10875E+01
   0.60701E+01   0.10875E+01
   0.60701E+01   0.10876E+01
   0.60701E+01   0.10876E+01
   0.60701E+01   0.10876E+01
   0.60701E+01   0.10877E+01
   0.60801E+01   0.10875E+01
   0.60801E+01   0.10876E+01
   0.60801E+01   0.10876E+01
   0.60801E+01   0.10876E+01
   0.60801E+01   0.10877E+01
   0.60801E+01   0.10877E+01
   0.60801E+01   0.10876E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10877E+01
   0.60801E+01   0.10879E+01
   0.60801E+01   0.10877E+01
   0.60801E+01   0.10877E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10877E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10879E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10879E+01
   0.60801E+01   0.10879E+01
   0.60801E+01   0.10879E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10880E+01
   0.60801E+01   0.10880E+01
   0.60801E+01   0.10880E+01
   0.60801E+01   0.10879E+01
   0.60801E+01   0.10879E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10878E+01
   0.60801E+01   0.10879E+01
   0.60801E+01   0.10881E+01
   0.60801E+01   0.10880E+01
   0.60801E+01   0.10880E+01
   0.60801E+01   0.10881E+01
   0.60801E+01   0.10881E+01
   0.60801E+01   0.10881E+01
   0.60801E+01   0.10881E+01
   0.60801E+01   0.10880E+01
   0.60801E+01   0.10880E+01
   0.60801E+01   0.10881E+01
   0.60801E+01   0.10880E+01
   0.60801E+01   0.10881E+01
   0.60801E+01   0.10881E+01
   0.60801E+01   0.10882E+01
   0.60801E+01   0.10883E+01
   0.60801E+01   0.10882E+01
   0.60801E+01   0.10882E+01
   0.60801E+01   0.10883E+01
   0.60801E+01   0.10883E+01
   0.60801E+01   0.10884E+01
   0.60801E+01   0.10884E+01
   0.60801E+01   0.10885E+01
   0.60801E+01   0.10886E+01
   0.60801E+01   0.10886E+01
   0.60801E+01   0.10886E+01
   0.60801E+01   0.10886E+01
   0.60801E+01   0.10887E+01
   0.60801E+01   0.10886E+01
   0.60801E+01   0.10887E+01
   0.60801E+01   0.10887E+01
   0.60801E+01   0.10887E+01
   0.60801E+01   0.10888E+01
   0.60801E+01   0.10888E+01
   0.60801E+01   0.10887E+01
   0.60801E+01   0.10888E+01
   0.60801E+01   0.10889E+01
   0.60801E+01   0.10889E+01
   0.60801E+01   0.10888E+01
   0.60801E+01   0.10890E+01
   0.60801E+01   0.10890E+01
   0.60801E+01   0.10890E+01
   0.60801E+01   0.10890E+01
   0.60801E+01   0.10890E+01
   0.60801E+01   0.10890E+01
   0.60801E+01   0.10891E+01
   0.60801E+01   0.10891E+01
   0.60801E+01   0.10891E+01
   0.60801E+01   0.10893E+01
   0.60801E+01   0.10893E+01
   0.60801E+01   0.10891E+01
   0.60801E+01   0.10893E+01
   0.60801E+01   0.10893E+01
   0.60801E+01   0.10893E+01
   0.60801E+01   0.10893E+01
   0.60801E+01   0.10893E+01
   0.60801E+01   0.10894E+01
   0.60801E+01   0.10894E+01
   0.60801E+01   0.10894E+01
   0.60801E+01   0.10894E+01
   0.60801E+01   0.10894E+01
   0.60801E+01   0.10894E+01
   0.60801E+01   0.10894E+01
   0.60801E+01   0.10895E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10895E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10895E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10895E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10897E+01
   0.60801E+01   0.10896E+01
   0.60801E+01   0.10897E+01
   0.60801E+01   0.10897E+01
   0.60801E+01   0.10897E+01
   0.60801E+01   0.10896E+01
   0.60901E+01   0.10898E+01
   0.60901E+01   0.10898E+01
   0.60801E+01   0.10898E+01
   0.60801E+01   0.10898E+01
   0.60801E+01   0.10898E+01
   0.60801E+01   0.10898E+01
   0.60801E+01   0.10898E+01
   0.60901E+01   0.10900E+01
   0.60801E+01   0.10899E+01
   0.60901E+01   0.10900E+01
   0.60901E+01   0.10900E+01
   0.60901E+01   0.10900E+01
   0.60901E+01   0.10900E+01
   0.60901E+01   0.10901E+01
   0.60901E+01   0.10901E+01
   0.60901E+01   0.10901E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10902E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10902E+01
   0.60901E+01   0.10902E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10904E+01
   0.60901E+01   0.10904E+01
   0.60901E+01   0.10904E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10903E+01
   0.60901E+01   0.10904E+01
   0.60901E+01   0.10904E+01
   0.60901E+01   0.10904E+01
   0.60901E+01   0.10904E+01
   0.60901E+01   0.10904E+01
   0.60901E+01   0.10905E+01
   0.60901E+01   0.10905E+01
   0.60901E+01   0.10906E+01
   0.60901E+01   0.10905E+01
   0.60901E+01   0.10905E+01
   0.60901E+01   0.10907E+01
   0.60901E+01   0.10906E+01
   0.60901E+01   0.10907E+01
   0.60901E+01   0.10907E+01
   0.60901E+01   0.10907E+01
   0.60901E+01   0.10909E+01
   0.60901E+01   0.10909E+01
   0.60901E+01   0.10908E+01
   0.60901E+01   0.10908E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10911E+01
   0.60901E+01   0.10911E+01
   0.60901E+01   0.10912E+01
   0.60901E+01   0.10910E+01
   0.60901E+01   0.10912E+01
   0.60901E+01   0.10911E+01
   0.60901E+01   0.10912E+01
   0.60901E+01   0.10912E+01
   0.60901E+01   0.10913E+01
   0.60901E+01   0.10912E+01
   0.60901E+01   0.10912E+01
   0.60901E+01   0.10913E+01
   0.60901E+01   0.10914E+01
   0.60901E+01   0.10915E+01
   0.60901E+01   0.10915E+01
   0.60901E+01   0.10915E+01
   0.60901E+01   0.10915E+01
   0.60901E+01   0.10915E+01
   0.60901E+01   0.10915E+01
   0.60901E+01   0.10915E+01
   0.60901E+01   0.10914E+01
   0.60901E+01   0.10915E+01
   0.61001E+01   0.10916E+01
   0.60901E+01   0.10915E+01
   0.61001E+01   0.10916E+01
   0.61001E+01   0.10917E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10917E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10917E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10918E+01
   0.61001E+01   0.10920E+01
   0.61001E+01   0.10919E+01
   0.61001E+01   0.10919E+01
   0.61001E+01   0.10920E+01
   0.61001E+01   0.10921E+01
   0.61001E+01   0.10920E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10921E+01
   0.61001E+01   0.10921E+01
   0.61001E+01   0.10921E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10923E+01
   0.61001E+01   0.10922E+01
   0.61001E+01   0.10923E+01
   0.61001E+01   0.10923E+01
   0.61001E+01   0.10924E+01
   0.61001E+01   0.10924E+01
   0.61001E+01   0.10925E+01
   0.61001E+01   0.10926E+01
   0.61001E+01   0.10926E+01
   0.61001E+01   0.10925E+01
   0.61001E+01   0.10926E+01
   0.61001E+01   0.10927E+01
   0.61001E+01   0.10926E+01
   0.61001E+01   0.10926E+01
   0.61001E+01   0.10927E+01
   0.61001E+01   0.10927E+01
   0.61001E+01   0.10928E+01
   0.61001E+01   0.10928E+01
   0.61001E+01   0.10927E+01
   0.61001E+01   0.10928E+01
   0.61001E+01   0.10928E+01
   0.61001E+01   0.10929E+01
   0.61001E+01   0.10928E+01
   0.61001E+01   0.10929E+01
   0.61001E+01   0.10929E+01
   0.61001E+01   0.10929E+01
   0.61001E+01   0.10929E+01
   0.61001E+01   0.10929E+01
   0.61001E+01   0.10932E+01
   0.61001E+01   0.10932E+01
   0.61001E+01   0.10932E+01
   0.61001E+01   0.10932E+01
   0.61001E+01   0.10932E+01
   0.61001E+01   0.10933E+01
   0.61001E+01   0.10933E+01
   0.61001E+01   0.10935E+01
   0.61001E+01   0.10933E+01
   0.61001E+01   0.10934E+01
   0.61001E+01   0.10935E+01
   0.61001E+01   0.10935E+01
   0.61001E+01   0.10935E+01
   0.61001E+01   0.10935E+01
   0.61001E+01   0.10935E+01
   0.61001E+01   0.10936E+01
   0.61001E+01   0.10936E+01
   0.61001E+01   0.10936E+01
   0.61001E+01   0.10936E+01
   0.61001E+01   0.10937E+01
   0.61001E+01   0.10936E+01
   0.61001E+01   0.10936E+01
   0.61001E+01   0.10937E+01
   0.61001E+01   0.10938E+01
   0.61001E+01   0.10938E+01
   0.61001E+01   0.10938E+01
   0.61001E+01   0.10939E+01
   0.61001E+01   0.10939E+01
   0.61001E+01   0.10939E+01
   0.61001E+01   0.10939E+01
   0.61001E+01   0.10939E+01
   0.61001E+01   0.10939E+01
   0.61101E+01   0.10941E+01
   0.61001E+01   0.10940E+01
   0.61001E+01   0.10941E+01
   0.61001E+01   0.10941E+01
   0.61001E+01   0.10941E+01
   0.61001E+01   0.10941E+01
   0.61101E+01   0.10940E+01
   0.61001E+01   0.10941E+01
   0.61001E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10940E+01
   0.61101E+01   0.10943E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10944E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61001E+01   0.10942E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10943E+01
   0.61001E+01   0.10942E+01
   0.61101E+01   0.10944E+01
   0.61101E+01   0.10940E+01
   0.61101E+01   0.10940E+01
   0.61101E+01   0.10944E+01
   0.61101E+01   0.10942E+01
   0.61101E+01   0.10940E+01
   0.61101E+01   0.10940E+01
   0.61101E+01   0.10940E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10941E+01
   0.61101E+01   0.10944E+01
   0.61101E+01   0.10945E+01
   0.61101E+01   0.10945E+01
   0.61101E+01   0.10947E+01
   0.61101E+01   0.10947E+01
   0.61101E+01   0.10946E+01
   0.61101E+01   0.10944E+01
   0.61101E+01   0.10947E+01
   0.61101E+01   0.10944E+01
   0.61101E+01   0.10947E+01
   0.61101E+01   0.10947E+01
   0.61101E+01   0.10946E+01
   0.61101E+01   0.10945E+01
   0.61101E+01   0.10944E+01
   0.61101E+01   0.10946E+01
   0.61101E+01   0.10948E+01
   0.61101E+01   0.10946E+01
   0.61101E+01   0.10949E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10951E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10951E+01
   0.61101E+01   0.10950E+01
   0.61101E+01   0.10952E+01
   0.61101E+01   0.10951E+01
   0.61101E+01   0.10952E+01
   0.61101E+01   0.10951E+01
   0.61101E+01   0.10951E+01
   0.61101E+01   0.10951E+01
   0.61101E+01   0.10951E+01
   0.61101E+01   0.10952E+01
   0.61101E+01   0.10952E+01
   0.61101E+01   0.10952E+01
   0.61101E+01   0.10953E+01
   0.61101E+01   0.10953E+01
   0.61101E+01   0.10953E+01
   0.61101E+01   0.10953E+01
   0.61101E+01   0.10953E+01
   0.61101E+01   0.10954E+01
   0.61101E+01   0.10953E+01
   0.61101E+01   0.10953E+01
   0.61101E+01   0.10953E+01
   0.61101E+01   0.10955E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10955E+01
   0.61101E+01   0.10955E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10954E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10955E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10957E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10956E+01
   0.61101E+01   0.10957E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10959E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10958E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10959E+01
   0.61101E+01   0.10959E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10961E+01
   0.61101E+01   0.10962E+01
   0.61101E+01   0.10962E+01
   0.61101E+01   0.10962E+01
   0.61101E+01   0.10963E+01
   0.61101E+01   0.10963E+01
   0.61101E+01   0.10962E+01
   0.61101E+01   0.10963E+01
   0.61101E+01   0.10963E+01
   0.61101E+01   0.10963E+01
   0.61101E+01   0.10963E+01
   0.61101E+01   0.10963E+01
   0.61101E+01   0.10964E+01
   0.61101E+01   0.10963E+01
   0.61101E+01   0.10965E+01
   0.61101E+01   0.10964E+01
   0.61201E+01   0.10967E+01
   0.61101E+01   0.10964E+01
   0.61101E+01   0.10965E+01
   0.61101E+01   0.10967E+01
   0.61201E+01   0.10965E+01
   0.61101E+01   0.10965E+01
   0.61101E+01   0.10965E+01
   0.61201E+01   0.10965E+01
   0.61101E+01   0.10965E+01
   0.61201E+01   0.10966E+01
   0.61201E+01   0.10966E+01
   0.61201E+01   0.10968E+01
   0.61201E+01   0.10967E+01
   0.61201E+01   0.10968E+01
   0.61201E+01   0.10969E+01
   0.61201E+01   0.10969E+01
   0.61201E+01   0.10968E+01
   0.61201E+01   0.10970E+01
   0.61201E+01   0.10970E+01
   0.61201E+01   0.10971E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10971E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10972E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10973E+01
   0.61201E+01   0.10974E+01
   0.61201E+01   0.10974E+01
   0.61201E+01   0.10974E+01
   0.61201E+01   0.10974E+01
   0.61201E+01   0.10974E+01
   0.61201E+01   0.10975E+01
   0.61201E+01   0.10975E+01
   0.61201E+01   0.10975E+01
   0.61201E+01   0.10975E+01
   0.61201E+01   0.10975E+01
   0.61201E+01   0.10976E+01
   0.61201E+01   0.10977E+01
   0.61201E+01   0.10977E+01
   0.61201E+01   0.10978E+01
   0.61201E+01   0.10980E+01
   0.61201E+01   0.10980E+01
   0.61201E+01   0.10979E+01
   0.61201E+01   0.10981E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10984E+01
   0.61201E+01   0.10984E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10984E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10983E+01
   0.61201E+01   0.10984E+01
   0.61201E+01   0.10985E+01
   0.61201E+01   0.10984E+01
   0.61201E+01   0.10985E+01
   0.61201E+01   0.10986E+01
   0.61201E+01   0.10985E+01
   0.61201E+01   0.10986E+01
   0.61201E+01   0.10987E+01
   0.61201E+01   0.10987E+01
   0.61201E+01   0.10987E+01
   0.61201E+01   0.10987E+01
   0.61201E+01   0.10988E+01
   0.61301E+01   0.10988E+01
   0.61301E+01   0.10988E+01
   0.61201E+01   0.10987E+01
   0.61301E+01   0.10990E+01
   0.61301E+01   0.10990E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10990E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10991E+01
   0.61301E+01   0.10990E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10993E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10993E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10993E+01
   0.61301E+01   0.10993E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10993E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10992E+01
   0.61301E+01   0.10993E+01
   0.61301E+01   0.10994E+01
   0.61301E+01   0.10994E+01
   0.61301E+01   0.10994E+01
   0.61301E+01   0.10994E+01
   0.61301E+01   0.10995E+01
   0.61301E+01   0.10995E+01
   0.61301E+01   0.10996E+01
   0.61301E+01   0.10996E+01
   0.61301E+01   0.10996E+01
   0.61301E+01   0.10997E+01
   0.61301E+01   0.10997E+01
   0.61301E+01   0.10997E+01
   0.61301E+01   0.10997E+01
   0.61301E+01   0.10997E+01
   0.61301E+01   0.10997E+01
   0.61301E+01   0.10997E+01
   0.61301E+01   0.10998E+01
   0.61301E+01   0.11001E+01
   0.61301E+01   0.11000E+01
   0.61301E+01   0.11001E+01
   0.61301E+01   0.11001E+01
   0.61301E+01   0.11002E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11001E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11002E+01
   0.61301E+01   0.11002E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11004E+01
   0.61301E+01   0.11003E+01
   0.61301E+01   0.11004E+01
   0.61301E+01   0.11004E+01
   0.61301E+01   0.11004E+01
   0.61301E+01   0.11004E+01
   0.61301E+01   0.11006E+01
   0.61301E+01   0.11004E+01
   0.61301E+01   0.11005E+01
   0.61301E+01   0.11004E+01
   0.61301E+01   0.11005E+01
   0.61301E+01   0.11008E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11008E+01
   0.61301E+01   0.11010E+01
   0.61301E+01   0.11010E+01
   0.61301E+01   0.11010E+01
   0.61301E+01   0.11010E+01
   0.61301E+01   0.11011E+01
   0.61301E+01   0.11010E+01
   0.61301E+01   0.11010E+01
   0.61301E+01   0.11010E+01
   0.61301E+01   0.11012E+01
   0.61301E+01   0.11012E+01
   0.61301E+01   0.11011E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11011E+01
   0.61301E+01   0.11010E+01
   0.61301E+01   0.11011E+01
   0.61301E+01   0.11011E+01
   0.61301E+01   0.11007E+01
   0.61301E+01   0.11008E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11008E+01
   0.61301E+01   0.11008E+01
   0.61301E+01   0.11013E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11011E+01
   0.61301E+01   0.11011E+01
   0.61301E+01   0.11011E+01
   0.61301E+01   0.11009E+01
   0.61301E+01   0.11013E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61401E+01   0.11014E+01
   0.61401E+01   0.11015E+01
   0.61401E+01   0.11015E+01
   0.61401E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61401E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61401E+01   0.11016E+01
   0.61401E+01   0.11016E+01
   0.61401E+01   0.11016E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11016E+01
   0.61401E+01   0.11016E+01
   0.61301E+01   0.11016E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11017E+01
   0.61301E+01   0.11017E+01
   0.61301E+01   0.11018E+01
   0.61301E+01   0.11018E+01
   0.61301E+01   0.11018E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11018E+01
   0.61401E+01   0.11018E+01
   0.61401E+01   0.11017E+01
   0.61401E+01   0.11019E+01
   0.61401E+01   0.11019E+01
   0.61401E+01   0.11019E+01
   0.61401E+01   0.11020E+01
   0.61401E+01   0.11020E+01
   0.61401E+01   0.11020E+01
   0.61401E+01   0.11021E+01
   0.61401E+01   0.11022E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11022E+01
   0.61401E+01   0.11021E+01
   0.61401E+01   0.11022E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11025E+01
   0.61401E+01   0.11026E+01
   0.61401E+01   0.11027E+01
   0.61401E+01   0.11027E+01
   0.61401E+01   0.11026E+01
   0.61401E+01   0.11027E+01
   0.61401E+01   0.11028E+01
   0.61401E+01   0.11028E+01
   0.61401E+01   0.11029E+01
   0.61401E+01   0.11028E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11030E+01
   0.61401E+01   0.11031E+01
   0.61401E+01   0.11031E+01
   0.61401E+01   0.11031E+01
   0.61401E+01   0.11031E+01
   0.61401E+01   0.11031E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11031E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11031E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11032E+01
   0.61401E+01   0.11034E+01
   0.61401E+01   0.11033E+01
   0.61401E+01   0.11034E+01
   0.61401E+01   0.11034E+01
   0.61401E+01   0.11034E+01
   0.61401E+01   0.11035E+01
   0.61401E+01   0.11035E+01
   0.61401E+01   0.11034E+01
   0.61401E+01   0.11034E+01
   0.61401E+01   0.11034E+01
   0.61401E+01   0.11035E+01
   0.61401E+01   0.11035E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11036E+01
   0.61401E+01   0.11037E+01
   0.61401E+01   0.11039E+01
   0.61401E+01   0.11039E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11039E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11044E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11044E+01
   0.61401E+01   0.11044E+01
   0.61401E+01   0.11044E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11046E+01
   0.61401E+01   0.11046E+01
   0.61401E+01   0.11046E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11047E+01
   0.61401E+01   0.11046E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11046E+01
   0.61401E+01   0.11046E+01
   0.61401E+01   0.11045E+01
   0.61401E+01   0.11046E+01
   0.61401E+01   0.11048E+01
   0.61401E+01   0.11048E+01
   0.61501E+01   0.11050E+01
   0.61501E+01   0.11050E+01
   0.61501E+01   0.11051E+01
   0.61501E+01   0.11051E+01
   0.61501E+01   0.11051E+01
   0.61501E+01   0.11052E+01
   0.61501E+01   0.11050E+01
   0.61501E+01   0.11050E+01
   0.61501E+01   0.11051E+01
   0.61501E+01   0.11050E+01
   0.61501E+01   0.11049E+01
   0.61501E+01   0.11049E+01
   0.61501E+01   0.11049E+01
   0.61501E+01   0.11049E+01
   0.61501E+01   0.11052E+01
   0.61501E+01   0.11049E+01
   0.61501E+01   0.11052E+01
   0.61501E+01   0.11053E+01
   0.61501E+01   0.11052E+01
   0.61501E+01   0.11053E+01
   0.61501E+01   0.11054E+01
   0.61501E+01   0.11052E+01
   0.61501E+01   0.11054E+01
   0.61501E+01   0.11051E+01
   0.61501E+01   0.11052E+01
   0.61501E+01   0.11053E+01
   0.61501E+01   0.11055E+01
   0.61501E+01   0.11055E+01
   0.61501E+01   0.11054E+01
   0.61501E+01   0.11054E+01
   0.61501E+01   0.11055E+01
   0.61501E+01   0.11054E+01
   0.61501E+01   0.11054E+01
   0.61501E+01   0.11054E+01
   0.61501E+01   0.11056E+01
   0.61501E+01   0.11055E+01
   0.61501E+01   0.11055E+01
   0.61501E+01   0.11055E+01
   0.61501E+01   0.11056E+01
   0.61501E+01   0.11055E+01
   0.61501E+01   0.11056E+01
   0.61501E+01   0.11055E+01
   0.61501E+01   0.11056E+01
   0.61501E+01   0.11056E+01
   0.61501E+01   0.11056E+01
   0.61501E+01   0.11056E+01
   0.61501E+01   0.11057E+01
   0.61501E+01   0.11057E+01
   0.61501E+01   0.11058E+01
   0.61501E+01   0.11057E+01
   0.61501E+01   0.11059E+01
   0.61501E+01   0.11057E+01
   0.61501E+01   0.11058E+01
   0.61501E+01   0.11058E+01
   0.61501E+01   0.11059E+01
   0.61501E+01   0.11058E+01
   0.61501E+01   0.11059E+01
   0.61501E+01   0.11060E+01
   0.61501E+01   0.11060E+01
   0.61501E+01   0.11060E+01
   0.61501E+01   0.11060E+01
   0.61501E+01   0.11059E+01
   0.61501E+01   0.11059E+01
   0.61501E+01   0.11059E+01
   0.61501E+01   0.11060E+01
   0.61501E+01   0.11060E+01
   0.61501E+01   0.11060E+01
   0.61501E+01   0.11061E+01
   0.61501E+01   0.11061E+01
   0.61501E+01   0.11062E+01
   0.61501E+01   0.11062E+01
   0.61501E+01   0.11062E+01
   0.61501E+01   0.11062E+01
   0.61501E+01   0.11062E+01
   0.61501E+01   0.11063E+01
   0.61501E+01   0.11063E+01
   0.61501E+01   0.11063E+01
   0.61501E+01   0.11063E+01
   0.61501E+01   0.11062E+01
   0.61501E+01   0.11064E+01
   0.61501E+01   0.11063E+01
   0.61501E+01   0.11064E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11064E+01
   0.61501E+01   0.11063E+01
   0.61501E+01   0.11064E+01
   0.61501E+01   0.11064E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11070E+01
   0.61501E+01   0.11067E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11070E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11070E+01
   0.61501E+01   0.11070E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11073E+01
   0.61501E+01   0.11073E+01
   0.61501E+01   0.11073E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11073E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11074E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11076E+01
   0.61501E+01   0.11076E+01
   0.61501E+01   0.11075E+01
   0.61501E+01   0.11076E+01
   0.61501E+01   0.11075E+01
   0.61601E+01   0.11076E+01
   0.61501E+01   0.11077E+01
   0.61501E+01   0.11076E+01
   0.61501E+01   0.11077E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11076E+01
   0.61601E+01   0.11079E+01
   0.61601E+01   0.11080E+01
   0.61601E+01   0.11079E+01
   0.61501E+01   0.11079E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11079E+01
   0.61501E+01   0.11079E+01
   0.61601E+01   0.11081E+01
   0.61601E+01   0.11082E+01
   0.61601E+01   0.11081E+01
   0.61601E+01   0.11082E+01
   0.61601E+01   0.11081E+01
   0.61601E+01   0.11083E+01
   0.61601E+01   0.11084E+01
   0.61601E+01   0.11083E+01
   0.61601E+01   0.11084E+01
   0.61601E+01   0.11084E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11085E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11087E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11086E+01
   0.61601E+01   0.11088E+01
   0.61601E+01   0.11088E+01
   0.61601E+01   0.11088E+01
   0.61601E+01   0.11087E+01
   0.61601E+01   0.11087E+01
   0.61601E+01   0.11088E+01
   0.61601E+01   0.11088E+01
   0.61601E+01   0.11089E+01
   0.61601E+01   0.11089E+01
   0.61601E+01   0.11089E+01
   0.61601E+01   0.11090E+01
   0.61601E+01   0.11089E+01
   0.61601E+01   0.11090E+01
   0.61601E+01   0.11092E+01
   0.61601E+01   0.11091E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11099E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11099E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11099E+01


==> anc/Figure3/1outM_R_incomp_fermi_down_rc015_giant1.dat <==
   0.16000E+00   0.14137E-01
   0.20000E+00   0.14138E-01
   0.23000E+00   0.14139E-01
   0.25000E+00   0.14140E-01
   0.28000E+00   0.14141E-01
   0.30000E+00   0.14142E-01
   0.33000E+00   0.14144E-01
   0.37000E+00   0.14146E-01
   0.41000E+00   0.14149E-01
   0.45000E+00   0.14153E-01
   0.50000E+00   0.14158E-01
   0.56000E+00   0.14164E-01
   0.64000E+00   0.14172E-01
   0.73000E+00   0.14184E-01
   0.86000E+00   0.14201E-01
   0.10100E+01   0.14227E-01
   0.12400E+01   0.14270E-01
   0.15800E+01   0.14346E-01
   0.21500E+01   0.14507E-01
   0.32500E+01   0.14935E-01
   0.56300E+01   0.16453E-01
   0.10630E+02   0.24304E-01
   0.14110E+02   0.44870E-01
   0.15230E+02   0.71992E-01
   0.15540E+02   0.99343E-01
   0.15620E+02   0.12591E+00
   0.15600E+02   0.15236E+00
   0.15540E+02   0.17777E+00
   0.15470E+02   0.20191E+00
   0.15390E+02   0.22508E+00
   0.15310E+02   0.24754E+00
   0.15230E+02   0.26977E+00
   0.15150E+02   0.28993E+00
   0.15080E+02   0.31099E+00
   0.15000E+02   0.33104E+00
   0.14940E+02   0.35012E+00
   0.14870E+02   0.36808E+00
   0.14810E+02   0.38625E+00
   0.14740E+02   0.40408E+00
   0.14680E+02   0.42149E+00
   0.14620E+02   0.43781E+00
   0.14570E+02   0.45374E+00
   0.14520E+02   0.46928E+00
   0.14460E+02   0.48444E+00
   0.14410E+02   0.49992E+00
   0.14360E+02   0.51438E+00
   0.14320E+02   0.52839E+00
   0.14270E+02   0.54250E+00
   0.14220E+02   0.55646E+00
   0.14180E+02   0.56916E+00
   0.14140E+02   0.58170E+00
   0.14100E+02   0.59520E+00
   0.14060E+02   0.60706E+00
   0.14020E+02   0.61958E+00
   0.13980E+02   0.63131E+00
   0.13940E+02   0.64319E+00
   0.13910E+02   0.65407E+00
   0.13870E+02   0.66599E+00
   0.13840E+02   0.67676E+00
   0.13800E+02   0.68730E+00
   0.13770E+02   0.69811E+00
   0.13740E+02   0.70825E+00
   0.13700E+02   0.71815E+00
   0.13670E+02   0.72840E+00
   0.13640E+02   0.73796E+00
   0.13610E+02   0.74770E+00
   0.13580E+02   0.75728E+00
   0.13550E+02   0.76626E+00
   0.13520E+02   0.77506E+00
   0.13490E+02   0.78432E+00
   0.13460E+02   0.79320E+00
   0.13440E+02   0.80190E+00
   0.13410E+02   0.81047E+00
   0.13380E+02   0.81849E+00
   0.13360E+02   0.82677E+00
   0.13330E+02   0.83504E+00
   0.13310E+02   0.84333E+00
   0.13280E+02   0.85073E+00
   0.13260E+02   0.85833E+00
   0.13230E+02   0.86628E+00
   0.13210E+02   0.87366E+00
   0.13190E+02   0.88073E+00
   0.13160E+02   0.88790E+00
   0.13140E+02   0.89570E+00
   0.13120E+02   0.90253E+00
   0.13100E+02   0.90918E+00
   0.13070E+02   0.91625E+00
   0.13050E+02   0.92267E+00
   0.13030E+02   0.92946E+00
   0.13010E+02   0.93614E+00
   0.12990E+02   0.94257E+00
   0.12970E+02   0.94875E+00
   0.12950E+02   0.95547E+00
   0.12930E+02   0.96155E+00
   0.12910E+02   0.96779E+00
   0.12890E+02   0.97326E+00
   0.12870E+02   0.97977E+00
   0.12850E+02   0.98565E+00
   0.12830E+02   0.99075E+00
   0.12810E+02   0.99726E+00
   0.12800E+02   0.10024E+01
   0.12780E+02   0.10085E+01
   0.12760E+02   0.10138E+01
   0.12740E+02   0.10193E+01
   0.12720E+02   0.10245E+01
   0.12700E+02   0.10300E+01
   0.12690E+02   0.10352E+01
   0.12670E+02   0.10404E+01
   0.12650E+02   0.10456E+01
   0.12640E+02   0.10505E+01
   0.12620E+02   0.10558E+01
   0.12600E+02   0.10606E+01
   0.12580E+02   0.10656E+01
   0.12570E+02   0.10705E+01
   0.12550E+02   0.10750E+01
   0.12540E+02   0.10800E+01
   0.12520E+02   0.10842E+01
   0.12500E+02   0.10894E+01
   0.12490E+02   0.10934E+01
   0.12470E+02   0.10984E+01
   0.12460E+02   0.11023E+01
   0.12440E+02   0.11072E+01
   0.12430E+02   0.11112E+01
   0.12410E+02   0.11158E+01
   0.12400E+02   0.11200E+01
   0.12380E+02   0.11245E+01
   0.12370E+02   0.11286E+01
   0.12360E+02   0.11326E+01
   0.12340E+02   0.11368E+01
   0.12330E+02   0.11407E+01
   0.12310E+02   0.11447E+01
   0.12300E+02   0.11487E+01
   0.12290E+02   0.11525E+01
   0.12270E+02   0.11569E+01
   0.12260E+02   0.11601E+01
   0.12240E+02   0.11643E+01
   0.12230E+02   0.11676E+01
   0.12220E+02   0.11718E+01
   0.12210E+02   0.11753E+01
   0.12190E+02   0.11791E+01
   0.12180E+02   0.11828E+01
   0.12170E+02   0.11862E+01
   0.12150E+02   0.11900E+01
   0.12140E+02   0.11933E+01
   0.12130E+02   0.11970E+01
   0.12120E+02   0.12002E+01
   0.12100E+02   0.12037E+01
   0.12090E+02   0.12071E+01
   0.12080E+02   0.12103E+01
   0.12070E+02   0.12139E+01
   0.12060E+02   0.12169E+01
   0.12040E+02   0.12204E+01
   0.12030E+02   0.12236E+01
   0.12020E+02   0.12267E+01
   0.12010E+02   0.12300E+01
   0.12000E+02   0.12329E+01
   0.11980E+02   0.12362E+01
   0.11970E+02   0.12393E+01
   0.11960E+02   0.12421E+01
   0.11950E+02   0.12454E+01
   0.11940E+02   0.12482E+01
   0.11930E+02   0.12513E+01
   0.11920E+02   0.12543E+01
   0.11910E+02   0.12572E+01
   0.11890E+02   0.12601E+01
   0.11880E+02   0.12629E+01
   0.11870E+02   0.12659E+01
   0.11860E+02   0.12687E+01
   0.11850E+02   0.12713E+01
   0.11840E+02   0.12743E+01
   0.11830E+02   0.12770E+01
   0.11820E+02   0.12795E+01
   0.11810E+02   0.12823E+01
   0.11800E+02   0.12852E+01
   0.11790E+02   0.12874E+01
   0.11780E+02   0.12904E+01
   0.11770E+02   0.12931E+01
   0.11760E+02   0.12952E+01
   0.11750E+02   0.12983E+01
   0.11740E+02   0.13008E+01
   0.11730E+02   0.13030E+01
   0.11720E+02   0.13058E+01
   0.11710E+02   0.13083E+01
   0.11700E+02   0.13104E+01
   0.11690E+02   0.13132E+01
   0.11680E+02   0.13156E+01
   0.11670E+02   0.13180E+01
   0.11660E+02   0.13202E+01
   0.11650E+02   0.13226E+01
   0.11640E+02   0.13249E+01
   0.11630E+02   0.13275E+01
   0.11620E+02   0.13296E+01
   0.11610E+02   0.13317E+01
   0.11600E+02   0.13344E+01
   0.11590E+02   0.13364E+01
   0.11580E+02   0.13387E+01
   0.11580E+02   0.13411E+01
   0.11570E+02   0.13431E+01
   0.11560E+02   0.13455E+01
   0.11550E+02   0.13474E+01
   0.11540E+02   0.13498E+01
   0.11530E+02   0.13519E+01
   0.11520E+02   0.13540E+01
   0.11510E+02   0.13561E+01
   0.11500E+02   0.13582E+01
   0.11500E+02   0.13603E+01
   0.11490E+02   0.13622E+01
   0.11480E+02   0.13645E+01
   0.11470E+02   0.13664E+01
   0.11460E+02   0.13682E+01
   0.11450E+02   0.13706E+01
   0.11440E+02   0.13726E+01
   0.11440E+02   0.13745E+01
   0.11430E+02   0.13762E+01
   0.11420E+02   0.13783E+01
   0.11410E+02   0.13805E+01
   0.11400E+02   0.13820E+01
   0.11400E+02   0.13840E+01
   0.11390E+02   0.13860E+01
   0.11380E+02   0.13880E+01
   0.11370E+02   0.13894E+01
   0.11360E+02   0.13916E+01
   0.11350E+02   0.13933E+01
   0.11350E+02   0.13952E+01
   0.11340E+02   0.13969E+01
   0.11330E+02   0.13989E+01
   0.11320E+02   0.14007E+01
   0.11320E+02   0.14025E+01
   0.11310E+02   0.14039E+01
   0.11300E+02   0.14060E+01
   0.11290E+02   0.14076E+01
   0.11280E+02   0.14096E+01
   0.11280E+02   0.14110E+01
   0.11270E+02   0.14128E+01
   0.11260E+02   0.14145E+01
   0.11250E+02   0.14163E+01
   0.11250E+02   0.14177E+01
   0.11240E+02   0.14195E+01
   0.11230E+02   0.14211E+01
   0.11220E+02   0.14228E+01
   0.11220E+02   0.14244E+01
   0.11210E+02   0.14259E+01
   0.11200E+02   0.14276E+01
   0.11190E+02   0.14293E+01
   0.11190E+02   0.14306E+01
   0.11180E+02   0.14322E+01
   0.11170E+02   0.14339E+01
   0.11170E+02   0.14355E+01
   0.11160E+02   0.14369E+01
   0.11150E+02   0.14385E+01
   0.11150E+02   0.14400E+01
   0.11140E+02   0.14416E+01
   0.11130E+02   0.14429E+01
   0.11120E+02   0.14444E+01
   0.11120E+02   0.14461E+01
   0.11110E+02   0.14476E+01
   0.11100E+02   0.14491E+01
   0.11100E+02   0.14502E+01
   0.11090E+02   0.14518E+01
   0.11080E+02   0.14533E+01
   0.11070E+02   0.14548E+01
   0.11070E+02   0.14561E+01
   0.11060E+02   0.14575E+01
   0.11060E+02   0.14591E+01
   0.11050E+02   0.14603E+01
   0.11040E+02   0.14616E+01
   0.11040E+02   0.14628E+01
   0.11030E+02   0.14643E+01
   0.11020E+02   0.14658E+01
   0.11010E+02   0.14672E+01
   0.11010E+02   0.14682E+01
   0.11000E+02   0.14696E+01
   0.10990E+02   0.14710E+01
   0.10990E+02   0.14725E+01
   0.10980E+02   0.14738E+01
   0.10980E+02   0.14749E+01
   0.10970E+02   0.14762E+01
   0.10960E+02   0.14776E+01
   0.10960E+02   0.14789E+01
   0.10950E+02   0.14800E+01
   0.10950E+02   0.14812E+01
   0.10940E+02   0.14826E+01
   0.10930E+02   0.14839E+01
   0.10930E+02   0.14852E+01
   0.10920E+02   0.14863E+01
   0.10910E+02   0.14874E+01
   0.10910E+02   0.14887E+01
   0.10900E+02   0.14899E+01
   0.10900E+02   0.14913E+01
   0.10890E+02   0.14924E+01
   0.10880E+02   0.14933E+01
   0.10880E+02   0.14947E+01
   0.10870E+02   0.14958E+01
   0.10860E+02   0.14970E+01
   0.10860E+02   0.14983E+01
   0.10850E+02   0.14992E+01
   0.10850E+02   0.15004E+01
   0.10840E+02   0.15018E+01
   0.10840E+02   0.15028E+01
   0.10830E+02   0.15040E+01
   0.10830E+02   0.15049E+01
   0.10820E+02   0.15060E+01
   0.10810E+02   0.15072E+01
   0.10810E+02   0.15083E+01
   0.10800E+02   0.15095E+01
   0.10800E+02   0.15106E+01
   0.10790E+02   0.15115E+01
   0.10780E+02   0.15126E+01
   0.10780E+02   0.15138E+01
   0.10770E+02   0.15148E+01
   0.10770E+02   0.15157E+01
   0.10760E+02   0.15167E+01
   0.10760E+02   0.15179E+01
   0.10750E+02   0.15190E+01
   0.10740E+02   0.15199E+01
   0.10740E+02   0.15210E+01
   0.10730E+02   0.15220E+01
   0.10730E+02   0.15228E+01
   0.10720E+02   0.15241E+01
   0.10720E+02   0.15250E+01
   0.10710E+02   0.15260E+01
   0.10710E+02   0.15271E+01
   0.10700E+02   0.15279E+01
   0.10690E+02   0.15289E+01
   0.10690E+02   0.15299E+01
   0.10680E+02   0.15311E+01
   0.10680E+02   0.15319E+01
   0.10670E+02   0.15327E+01
   0.10670E+02   0.15338E+01
   0.10660E+02   0.15347E+01
   0.10660E+02   0.15357E+01
   0.10650E+02   0.15366E+01
   0.10650E+02   0.15376E+01
   0.10640E+02   0.15384E+01
   0.10640E+02   0.15395E+01
   0.10630E+02   0.15404E+01
   0.10630E+02   0.15412E+01
   0.10620E+02   0.15423E+01
   0.10620E+02   0.15430E+01
   0.10610E+02   0.15439E+01
   0.10600E+02   0.15448E+01
   0.10600E+02   0.15456E+01
   0.10600E+02   0.15467E+01
   0.10590E+02   0.15474E+01
   0.10580E+02   0.15483E+01
   0.10580E+02   0.15493E+01
   0.10580E+02   0.15501E+01
   0.10570E+02   0.15509E+01
   0.10560E+02   0.15518E+01
   0.10560E+02   0.15525E+01
   0.10550E+02   0.15535E+01
   0.10550E+02   0.15543E+01
   0.10540E+02   0.15551E+01
   0.10540E+02   0.15560E+01
   0.10530E+02   0.15567E+01
   0.10530E+02   0.15576E+01
   0.10520E+02   0.15584E+01
   0.10520E+02   0.15593E+01
   0.10520E+02   0.15599E+01
   0.10510E+02   0.15609E+01
   0.10510E+02   0.15615E+01
   0.10500E+02   0.15626E+01
   0.10500E+02   0.15632E+01
   0.10490E+02   0.15641E+01
   0.10490E+02   0.15648E+01
   0.10480E+02   0.15657E+01
   0.10480E+02   0.15663E+01
   0.10470E+02   0.15672E+01
   0.10470E+02   0.15680E+01
   0.10460E+02   0.15688E+01
   0.10460E+02   0.15694E+01
   0.10450E+02   0.15702E+01
   0.10450E+02   0.15710E+01
   0.10440E+02   0.15719E+01
   0.10440E+02   0.15725E+01
   0.10430E+02   0.15733E+01
   0.10430E+02   0.15739E+01
   0.10430E+02   0.15747E+01
   0.10420E+02   0.15754E+01
   0.10420E+02   0.15761E+01
   0.10410E+02   0.15768E+01
   0.10410E+02   0.15778E+01
   0.10400E+02   0.15784E+01
   0.10400E+02   0.15791E+01
   0.10390E+02   0.15796E+01
   0.10390E+02   0.15805E+01
   0.10380E+02   0.15811E+01
   0.10380E+02   0.15820E+01
   0.10380E+02   0.15826E+01
   0.10370E+02   0.15835E+01
   0.10370E+02   0.15838E+01
   0.10360E+02   0.15845E+01
   0.10360E+02   0.15852E+01
   0.10350E+02   0.15861E+01
   0.10350E+02   0.15867E+01
   0.10340E+02   0.15873E+01
   0.10340E+02   0.15880E+01
   0.10330E+02   0.15885E+01
   0.10330E+02   0.15894E+01
   0.10330E+02   0.15900E+01
   0.10320E+02   0.15907E+01
   0.10320E+02   0.15912E+01
   0.10310E+02   0.15921E+01
   0.10310E+02   0.15925E+01
   0.10310E+02   0.15930E+01
   0.10300E+02   0.15938E+01
   0.10300E+02   0.15945E+01
   0.10290E+02   0.15951E+01
   0.10290E+02   0.15958E+01
   0.10280E+02   0.15964E+01
   0.10280E+02   0.15971E+01
   0.10280E+02   0.15977E+01
   0.10270E+02   0.15981E+01
   0.10270E+02   0.15987E+01
   0.10260E+02   0.15994E+01
   0.10260E+02   0.16001E+01
   0.10250E+02   0.16006E+01
   0.10250E+02   0.16013E+01
   0.10250E+02   0.16018E+01
   0.10240E+02   0.16023E+01
   0.10240E+02   0.16030E+01
   0.10230E+02   0.16036E+01
   0.10230E+02   0.16042E+01
   0.10230E+02   0.16048E+01
   0.10220E+02   0.16054E+01
   0.10220E+02   0.16060E+01
   0.10210E+02   0.16067E+01
   0.10210E+02   0.16070E+01
   0.10200E+02   0.16076E+01
   0.10200E+02   0.16082E+01
   0.10200E+02   0.16089E+01
   0.10190E+02   0.16094E+01
   0.10190E+02   0.16099E+01
   0.10190E+02   0.16104E+01
   0.10180E+02   0.16110E+01
   0.10180E+02   0.16115E+01
   0.10170E+02   0.16121E+01
   0.10170E+02   0.16128E+01
   0.10170E+02   0.16133E+01
   0.10160E+02   0.16139E+01
   0.10160E+02   0.16142E+01
   0.10150E+02   0.16148E+01
   0.10150E+02   0.16153E+01
   0.10150E+02   0.16157E+01
   0.10140E+02   0.16164E+01
   0.10140E+02   0.16170E+01
   0.10130E+02   0.16175E+01
   0.10130E+02   0.16181E+01
   0.10130E+02   0.16185E+01
   0.10120E+02   0.16190E+01
   0.10120E+02   0.16193E+01
   0.10120E+02   0.16200E+01
   0.10110E+02   0.16206E+01
   0.10110E+02   0.16211E+01
   0.10100E+02   0.16217E+01
   0.10100E+02   0.16220E+01
   0.10100E+02   0.16224E+01
   0.10090E+02   0.16232E+01
   0.10090E+02   0.16235E+01
   0.10090E+02   0.16241E+01
   0.10080E+02   0.16246E+01
   0.10080E+02   0.16249E+01
   0.10070E+02   0.16256E+01
   0.10070E+02   0.16260E+01
   0.10070E+02   0.16266E+01
   0.10060E+02   0.16269E+01
   0.10060E+02   0.16274E+01
   0.10060E+02   0.16278E+01
   0.10050E+02   0.16282E+01
   0.10050E+02   0.16289E+01
   0.10040E+02   0.16293E+01
   0.10040E+02   0.16298E+01
   0.10040E+02   0.16303E+01
   0.10030E+02   0.16306E+01
   0.10030E+02   0.16311E+01
   0.10030E+02   0.16317E+01
   0.10020E+02   0.16320E+01
   0.10020E+02   0.16324E+01
   0.10020E+02   0.16330E+01
   0.10010E+02   0.16335E+01
   0.10010E+02   0.16340E+01
   0.10000E+02   0.16342E+01
   0.10000E+02   0.16347E+01
   0.10000E+02   0.16351E+01
   0.99900E+01   0.16355E+01
   0.99900E+01   0.16361E+01
   0.99900E+01   0.16367E+01
   0.99800E+01   0.16369E+01
   0.99800E+01   0.16374E+01
   0.99800E+01   0.16379E+01
   0.99700E+01   0.16382E+01
   0.99700E+01   0.16387E+01
   0.99700E+01   0.16390E+01
   0.99600E+01   0.16394E+01
   0.99600E+01   0.16399E+01
   0.99500E+01   0.16402E+01
   0.99500E+01   0.16409E+01
   0.99500E+01   0.16413E+01
   0.99500E+01   0.16417E+01
   0.99400E+01   0.16421E+01
   0.99400E+01   0.16424E+01
   0.99400E+01   0.16427E+01
   0.99300E+01   0.16431E+01
   0.99300E+01   0.16436E+01
   0.99200E+01   0.16441E+01
   0.99200E+01   0.16445E+01
   0.99200E+01   0.16448E+01
   0.99100E+01   0.16453E+01
   0.99100E+01   0.16458E+01
   0.99100E+01   0.16461E+01
   0.99100E+01   0.16464E+01
   0.99000E+01   0.16466E+01
   0.99000E+01   0.16471E+01
   0.99000E+01   0.16476E+01
   0.98900E+01   0.16480E+01
   0.98900E+01   0.16485E+01
   0.98800E+01   0.16487E+01
   0.98800E+01   0.16491E+01
   0.98800E+01   0.16494E+01
   0.98800E+01   0.16497E+01
   0.98700E+01   0.16502E+01
   0.98700E+01   0.16507E+01
   0.98600E+01   0.16509E+01
   0.98600E+01   0.16514E+01
   0.98600E+01   0.16517E+01
   0.98500E+01   0.16521E+01
   0.98500E+01   0.16524E+01
   0.98500E+01   0.16529E+01
   0.98500E+01   0.16530E+01
   0.98400E+01   0.16535E+01
   0.98400E+01   0.16537E+01
   0.98400E+01   0.16542E+01
   0.98300E+01   0.16545E+01
   0.98300E+01   0.16551E+01
   0.98300E+01   0.16552E+01
   0.98200E+01   0.16557E+01
   0.98200E+01   0.16560E+01
   0.98200E+01   0.16562E+01
   0.98100E+01   0.16566E+01
   0.98100E+01   0.16569E+01
   0.98100E+01   0.16572E+01
   0.98000E+01   0.16577E+01
   0.98000E+01   0.16580E+01
   0.98000E+01   0.16584E+01
   0.97900E+01   0.16587E+01
   0.97900E+01   0.16591E+01
   0.97900E+01   0.16593E+01
   0.97900E+01   0.16596E+01
   0.97800E+01   0.16600E+01
   0.97800E+01   0.16603E+01
   0.97800E+01   0.16608E+01
   0.97700E+01   0.16609E+01
   0.97700E+01   0.16614E+01
   0.97700E+01   0.16616E+01
   0.97600E+01   0.16620E+01
   0.97600E+01   0.16623E+01
   0.97600E+01   0.16627E+01
   0.97500E+01   0.16628E+01
   0.97500E+01   0.16631E+01
   0.97500E+01   0.16634E+01
   0.97500E+01   0.16638E+01
   0.97400E+01   0.16641E+01
   0.97400E+01   0.16644E+01
   0.97400E+01   0.16647E+01
   0.97300E+01   0.16651E+01
   0.97300E+01   0.16653E+01
   0.97300E+01   0.16657E+01
   0.97200E+01   0.16659E+01
   0.97200E+01   0.16660E+01
   0.97200E+01   0.16665E+01
   0.97100E+01   0.16668E+01
   0.97100E+01   0.16673E+01
   0.97100E+01   0.16675E+01
   0.97100E+01   0.16677E+01
   0.97000E+01   0.16679E+01
   0.97000E+01   0.16683E+01
   0.97000E+01   0.16686E+01
   0.97000E+01   0.16690E+01
   0.96900E+01   0.16692E+01
   0.96900E+01   0.16694E+01
   0.96800E+01   0.16697E+01
   0.96800E+01   0.16700E+01
   0.96800E+01   0.16704E+01
   0.96800E+01   0.16705E+01
   0.96700E+01   0.16710E+01
   0.96700E+01   0.16713E+01
   0.96700E+01   0.16715E+01
   0.96600E+01   0.16718E+01
   0.96600E+01   0.16719E+01
   0.96600E+01   0.16724E+01
   0.96600E+01   0.16725E+01
   0.96500E+01   0.16729E+01
   0.96500E+01   0.16732E+01
   0.96500E+01   0.16734E+01
   0.96500E+01   0.16737E+01
   0.96400E+01   0.16740E+01
   0.96400E+01   0.16743E+01
   0.96400E+01   0.16745E+01
   0.96300E+01   0.16747E+01
   0.96300E+01   0.16750E+01
   0.96300E+01   0.16752E+01
   0.96300E+01   0.16756E+01
   0.96200E+01   0.16757E+01
   0.96200E+01   0.16760E+01
   0.96200E+01   0.16762E+01
   0.96100E+01   0.16766E+01
   0.96100E+01   0.16769E+01
   0.96100E+01   0.16770E+01
   0.96100E+01   0.16773E+01
   0.96000E+01   0.16775E+01
   0.96000E+01   0.16778E+01
   0.96000E+01   0.16780E+01
   0.95900E+01   0.16782E+01
   0.95900E+01   0.16786E+01
   0.95900E+01   0.16787E+01
   0.95900E+01   0.16790E+01
   0.95800E+01   0.16793E+01
   0.95800E+01   0.16796E+01
   0.95800E+01   0.16798E+01
   0.95800E+01   0.16799E+01
   0.95700E+01   0.16804E+01
   0.95700E+01   0.16805E+01
   0.95700E+01   0.16807E+01
   0.95600E+01   0.16810E+01
   0.95600E+01   0.16812E+01
   0.95600E+01   0.16813E+01
   0.95600E+01   0.16816E+01
   0.95500E+01   0.16820E+01
   0.95500E+01   0.16821E+01
   0.95500E+01   0.16824E+01
   0.95500E+01   0.16826E+01
   0.95400E+01   0.16829E+01
   0.95400E+01   0.16830E+01
   0.95400E+01   0.16833E+01
   0.95400E+01   0.16836E+01
   0.95300E+01   0.16837E+01
   0.95300E+01   0.16838E+01
   0.95300E+01   0.16841E+01
   0.95200E+01   0.16845E+01
   0.95200E+01   0.16846E+01
   0.95200E+01   0.16850E+01
   0.95200E+01   0.16851E+01
   0.95100E+01   0.16854E+01
   0.95100E+01   0.16855E+01
   0.95100E+01   0.16857E+01
   0.95100E+01   0.16859E+01
   0.95000E+01   0.16861E+01
   0.95000E+01   0.16863E+01
   0.95000E+01   0.16866E+01
   0.95000E+01   0.16868E+01
   0.94900E+01   0.16870E+01
   0.94900E+01   0.16870E+01
   0.94900E+01   0.16874E+01
   0.94900E+01   0.16876E+01
   0.94800E+01   0.16877E+01
   0.94800E+01   0.16880E+01
   0.94800E+01   0.16883E+01
   0.94700E+01   0.16885E+01
   0.94700E+01   0.16885E+01
   0.94700E+01   0.16888E+01
   0.94700E+01   0.16891E+01
   0.94600E+01   0.16893E+01
   0.94600E+01   0.16894E+01
   0.94600E+01   0.16895E+01
   0.94600E+01   0.16900E+01
   0.94500E+01   0.16901E+01
   0.94500E+01   0.16901E+01
   0.94500E+01   0.16904E+01
   0.94500E+01   0.16906E+01
   0.94400E+01   0.16907E+01
   0.94400E+01   0.16909E+01
   0.94400E+01   0.16911E+01
   0.94400E+01   0.16916E+01
   0.94300E+01   0.16917E+01
   0.94300E+01   0.16918E+01
   0.94300E+01   0.16920E+01
   0.94300E+01   0.16922E+01
   0.94200E+01   0.16924E+01
   0.94200E+01   0.16926E+01
   0.94200E+01   0.16926E+01
   0.94200E+01   0.16931E+01
   0.94200E+01   0.16932E+01
   0.94100E+01   0.16932E+01
   0.94100E+01   0.16935E+01
   0.94100E+01   0.16936E+01
   0.94100E+01   0.16939E+01
   0.94000E+01   0.16942E+01
   0.94000E+01   0.16943E+01
   0.94000E+01   0.16945E+01
   0.94000E+01   0.16947E+01
   0.93900E+01   0.16946E+01
   0.93900E+01   0.16948E+01
   0.93900E+01   0.16950E+01
   0.93900E+01   0.16951E+01
   0.93800E+01   0.16954E+01
   0.93800E+01   0.16956E+01
   0.93800E+01   0.16956E+01
   0.93800E+01   0.16960E+01
   0.93700E+01   0.16961E+01
   0.93700E+01   0.16963E+01
   0.93700E+01   0.16964E+01
   0.93700E+01   0.16965E+01
   0.93600E+01   0.16965E+01
   0.93600E+01   0.16966E+01
   0.93600E+01   0.16971E+01
   0.93600E+01   0.16973E+01
   0.93500E+01   0.16974E+01
   0.93500E+01   0.16975E+01
   0.93500E+01   0.16976E+01
   0.93500E+01   0.16979E+01
   0.93400E+01   0.16980E+01
   0.93400E+01   0.16982E+01
   0.93400E+01   0.16984E+01
   0.93400E+01   0.16985E+01
   0.93400E+01   0.16986E+01
   0.93300E+01   0.16988E+01
   0.93300E+01   0.16989E+01
   0.93300E+01   0.16991E+01
   0.93300E+01   0.16994E+01
   0.93200E+01   0.16994E+01
   0.93200E+01   0.16997E+01
   0.93200E+01   0.16998E+01
   0.93200E+01   0.17000E+01
   0.93100E+01   0.17000E+01
   0.93100E+01   0.17002E+01
   0.93100E+01   0.17004E+01
   0.93100E+01   0.17007E+01
   0.93100E+01   0.17008E+01
   0.93000E+01   0.17008E+01
   0.93000E+01   0.17010E+01
   0.93000E+01   0.17010E+01
   0.93000E+01   0.17012E+01
   0.92900E+01   0.17015E+01
   0.92900E+01   0.17014E+01
   0.92900E+01   0.17016E+01
   0.92900E+01   0.17019E+01
   0.92800E+01   0.17020E+01
   0.92800E+01   0.17022E+01
   0.92800E+01   0.17023E+01
   0.92800E+01   0.17024E+01
   0.92800E+01   0.17025E+01
   0.92700E+01   0.17027E+01
   0.92700E+01   0.17027E+01
   0.92700E+01   0.17029E+01
   0.92700E+01   0.17031E+01
   0.92600E+01   0.17032E+01
   0.92600E+01   0.17034E+01
   0.92600E+01   0.17035E+01
   0.92600E+01   0.17036E+01
   0.92500E+01   0.17038E+01
   0.92500E+01   0.17038E+01
   0.92500E+01   0.17039E+01
   0.92500E+01   0.17042E+01
   0.92500E+01   0.17043E+01
   0.92400E+01   0.17045E+01
   0.92400E+01   0.17046E+01
   0.92400E+01   0.17048E+01
   0.92400E+01   0.17048E+01
   0.92400E+01   0.17050E+01
   0.92300E+01   0.17050E+01
   0.92300E+01   0.17051E+01
   0.92300E+01   0.17054E+01
   0.92300E+01   0.17054E+01
   0.92200E+01   0.17057E+01
   0.92200E+01   0.17057E+01
   0.92200E+01   0.17060E+01
   0.92200E+01   0.17061E+01
   0.92200E+01   0.17062E+01
   0.92200E+01   0.17063E+01
   0.92100E+01   0.17064E+01
   0.92100E+01   0.17066E+01
   0.92100E+01   0.17067E+01
   0.92100E+01   0.17068E+01
   0.92000E+01   0.17068E+01
   0.92000E+01   0.17071E+01
   0.92000E+01   0.17074E+01
   0.92000E+01   0.17073E+01
   0.91900E+01   0.17073E+01
   0.91900E+01   0.17074E+01
   0.91900E+01   0.17075E+01
   0.91900E+01   0.17076E+01
   0.91900E+01   0.17078E+01
   0.91800E+01   0.17079E+01
   0.91800E+01   0.17081E+01
   0.91800E+01   0.17083E+01
   0.91800E+01   0.17083E+01
   0.91700E+01   0.17083E+01
   0.91700E+01   0.17085E+01
   0.91700E+01   0.17086E+01
   0.91700E+01   0.17087E+01
   0.91700E+01   0.17088E+01
   0.91600E+01   0.17089E+01
   0.91600E+01   0.17090E+01
   0.91600E+01   0.17094E+01
   0.91600E+01   0.17094E+01
   0.91600E+01   0.17092E+01
   0.91500E+01   0.17094E+01
   0.91500E+01   0.17096E+01
   0.91500E+01   0.17096E+01
   0.91500E+01   0.17097E+01
   0.91500E+01   0.17099E+01
   0.91400E+01   0.17100E+01
   0.91400E+01   0.17101E+01
   0.91400E+01   0.17105E+01
   0.91400E+01   0.17103E+01
   0.91400E+01   0.17104E+01
   0.91300E+01   0.17106E+01
   0.91300E+01   0.17107E+01
   0.91300E+01   0.17107E+01
   0.91300E+01   0.17108E+01
   0.91300E+01   0.17108E+01
   0.91200E+01   0.17109E+01
   0.91200E+01   0.17112E+01
   0.91200E+01   0.17112E+01
   0.91200E+01   0.17112E+01
   0.91100E+01   0.17114E+01
   0.91100E+01   0.17115E+01
   0.91100E+01   0.17117E+01
   0.91100E+01   0.17117E+01
   0.91100E+01   0.17119E+01
   0.91000E+01   0.17119E+01
   0.91000E+01   0.17121E+01
   0.91000E+01   0.17122E+01
   0.91000E+01   0.17121E+01
   0.91000E+01   0.17122E+01
   0.91000E+01   0.17123E+01
   0.90900E+01   0.17125E+01
   0.90900E+01   0.17126E+01
   0.90900E+01   0.17128E+01
   0.90900E+01   0.17127E+01
   0.90800E+01   0.17127E+01
   0.90800E+01   0.17130E+01
   0.90800E+01   0.17130E+01
   0.90800E+01   0.17130E+01
   0.90800E+01   0.17132E+01
   0.90800E+01   0.17133E+01
   0.90700E+01   0.17134E+01
   0.90700E+01   0.17134E+01
   0.90700E+01   0.17135E+01
   0.90700E+01   0.17135E+01
   0.90700E+01   0.17137E+01
   0.90600E+01   0.17140E+01
   0.90600E+01   0.17138E+01
   0.90600E+01   0.17139E+01
   0.90600E+01   0.17140E+01
   0.90500E+01   0.17141E+01
   0.90500E+01   0.17142E+01
   0.90500E+01   0.17143E+01
   0.90500E+01   0.17144E+01
   0.90500E+01   0.17144E+01
   0.90500E+01   0.17147E+01
   0.90400E+01   0.17147E+01
   0.90400E+01   0.17146E+01
   0.90400E+01   0.17147E+01
   0.90400E+01   0.17148E+01
   0.90400E+01   0.17149E+01
   0.90300E+01   0.17149E+01
   0.90300E+01   0.17151E+01
   0.90300E+01   0.17152E+01
   0.90300E+01   0.17153E+01
   0.90300E+01   0.17155E+01
   0.90200E+01   0.17155E+01
   0.90200E+01   0.17155E+01
   0.90200E+01   0.17155E+01
   0.90200E+01   0.17156E+01
   0.90200E+01   0.17157E+01
   0.90100E+01   0.17159E+01
   0.90100E+01   0.17159E+01
   0.90100E+01   0.17159E+01
   0.90100E+01   0.17160E+01
   0.90100E+01   0.17162E+01
   0.90100E+01   0.17164E+01
   0.90000E+01   0.17163E+01
   0.90000E+01   0.17164E+01
   0.90000E+01   0.17164E+01
   0.90000E+01   0.17166E+01
   0.90000E+01   0.17166E+01
   0.90000E+01   0.17168E+01
   0.89900E+01   0.17167E+01
   0.89900E+01   0.17168E+01
   0.89900E+01   0.17170E+01
   0.89900E+01   0.17171E+01
   0.89900E+01   0.17171E+01
   0.89800E+01   0.17170E+01
   0.89800E+01   0.17171E+01
   0.89800E+01   0.17172E+01
   0.89800E+01   0.17172E+01
   0.89800E+01   0.17174E+01
   0.89700E+01   0.17173E+01
   0.89700E+01   0.17175E+01
   0.89700E+01   0.17176E+01
   0.89700E+01   0.17179E+01
   0.89700E+01   0.17178E+01
   0.89600E+01   0.17178E+01
   0.89600E+01   0.17177E+01
   0.89600E+01   0.17179E+01
   0.89600E+01   0.17178E+01
   0.89600E+01   0.17180E+01
   0.89600E+01   0.17181E+01
   0.89500E+01   0.17181E+01
   0.89500E+01   0.17181E+01
   0.89500E+01   0.17184E+01
   0.89500E+01   0.17183E+01
   0.89500E+01   0.17184E+01
   0.89500E+01   0.17184E+01
   0.89400E+01   0.17184E+01
   0.89400E+01   0.17185E+01
   0.89400E+01   0.17185E+01
   0.89400E+01   0.17186E+01
   0.89300E+01   0.17186E+01
   0.89300E+01   0.17186E+01
   0.89300E+01   0.17189E+01
   0.89300E+01   0.17188E+01
   0.89300E+01   0.17190E+01
   0.89300E+01   0.17190E+01
   0.89200E+01   0.17190E+01
   0.89200E+01   0.17191E+01
   0.89200E+01   0.17192E+01
   0.89200E+01   0.17193E+01
   0.89200E+01   0.17193E+01
   0.89200E+01   0.17193E+01
   0.89100E+01   0.17193E+01
   0.89100E+01   0.17196E+01
   0.89100E+01   0.17194E+01
   0.89100E+01   0.17195E+01
   0.89100E+01   0.17196E+01
   0.89100E+01   0.17196E+01
   0.89000E+01   0.17198E+01
   0.89000E+01   0.17198E+01
   0.89000E+01   0.17199E+01
   0.89000E+01   0.17198E+01
   0.89000E+01   0.17198E+01
   0.88900E+01   0.17200E+01
   0.88900E+01   0.17201E+01
   0.88900E+01   0.17201E+01
   0.88900E+01   0.17202E+01
   0.88900E+01   0.17202E+01
   0.88900E+01   0.17201E+01
   0.88800E+01   0.17203E+01
   0.88800E+01   0.17202E+01
   0.88800E+01   0.17204E+01
   0.88800E+01   0.17204E+01
   0.88800E+01   0.17204E+01
   0.88700E+01   0.17205E+01
   0.88700E+01   0.17204E+01
   0.88700E+01   0.17205E+01
   0.88700E+01   0.17206E+01
   0.88700E+01   0.17207E+01
   0.88700E+01   0.17207E+01
   0.88600E+01   0.17208E+01
   0.88600E+01   0.17208E+01
   0.88600E+01   0.17209E+01
   0.88600E+01   0.17209E+01
   0.88600E+01   0.17210E+01
   0.88600E+01   0.17210E+01
   0.88600E+01   0.17210E+01
   0.88500E+01   0.17210E+01
   0.88500E+01   0.17212E+01
   0.88500E+01   0.17211E+01
   0.88500E+01   0.17211E+01
   0.88500E+01   0.17211E+01
   0.88400E+01   0.17212E+01
   0.88400E+01   0.17213E+01
   0.88400E+01   0.17213E+01
   0.88400E+01   0.17215E+01
   0.88400E+01   0.17215E+01
   0.88400E+01   0.17215E+01
   0.88300E+01   0.17214E+01
   0.88300E+01   0.17216E+01
   0.88300E+01   0.17216E+01
   0.88300E+01   0.17216E+01
   0.88300E+01   0.17216E+01
   0.88300E+01   0.17215E+01
   0.88200E+01   0.17218E+01
   0.88200E+01   0.17217E+01
   0.88200E+01   0.17218E+01
   0.88200E+01   0.17218E+01
   0.88200E+01   0.17219E+01
   0.88200E+01   0.17220E+01
   0.88100E+01   0.17222E+01
   0.88100E+01   0.17221E+01
   0.88100E+01   0.17220E+01
   0.88100E+01   0.17220E+01
   0.88100E+01   0.17221E+01
   0.88100E+01   0.17221E+01
   0.88000E+01   0.17221E+01
   0.88000E+01   0.17222E+01
   0.88000E+01   0.17223E+01
   0.88000E+01   0.17223E+01
   0.88000E+01   0.17225E+01
   0.88000E+01   0.17225E+01
   0.88000E+01   0.17225E+01
   0.87900E+01   0.17226E+01
   0.87900E+01   0.17226E+01
   0.87900E+01   0.17225E+01
   0.87900E+01   0.17225E+01
   0.87900E+01   0.17227E+01
   0.87800E+01   0.17227E+01
   0.87800E+01   0.17228E+01
   0.87800E+01   0.17228E+01
   0.87800E+01   0.17227E+01
   0.87800E+01   0.17228E+01
   0.87800E+01   0.17231E+01
   0.87800E+01   0.17229E+01
   0.87700E+01   0.17228E+01
   0.87700E+01   0.17229E+01
   0.87700E+01   0.17228E+01
   0.87700E+01   0.17229E+01
   0.87700E+01   0.17229E+01
   0.87700E+01   0.17231E+01
   0.87600E+01   0.17231E+01
   0.87600E+01   0.17231E+01
   0.87600E+01   0.17231E+01
   0.87600E+01   0.17233E+01
   0.87600E+01   0.17233E+01
   0.87600E+01   0.17232E+01
   0.87500E+01   0.17232E+01
   0.87500E+01   0.17232E+01
   0.87500E+01   0.17231E+01
   0.87500E+01   0.17231E+01
   0.87500E+01   0.17233E+01
   0.87500E+01   0.17233E+01
   0.87400E+01   0.17233E+01
   0.87400E+01   0.17232E+01
   0.87400E+01   0.17232E+01
   0.87400E+01   0.17236E+01
   0.87400E+01   0.17236E+01
   0.87400E+01   0.17234E+01
   0.87300E+01   0.17235E+01
   0.87300E+01   0.17234E+01
   0.87300E+01   0.17234E+01
   0.87300E+01   0.17234E+01
   0.87300E+01   0.17236E+01
   0.87300E+01   0.17235E+01
   0.87200E+01   0.17235E+01
   0.87200E+01   0.17235E+01
   0.87200E+01   0.17235E+01
   0.87200E+01   0.17239E+01
   0.87200E+01   0.17238E+01
   0.87200E+01   0.17237E+01
   0.87200E+01   0.17238E+01
   0.87100E+01   0.17237E+01
   0.87100E+01   0.17237E+01
   0.87100E+01   0.17237E+01
   0.87100E+01   0.17238E+01
   0.87100E+01   0.17238E+01
   0.87100E+01   0.17238E+01
   0.87100E+01   0.17238E+01
   0.87000E+01   0.17238E+01
   0.87000E+01   0.17240E+01
   0.87000E+01   0.17240E+01
   0.87000E+01   0.17240E+01
   0.87000E+01   0.17239E+01
   0.87000E+01   0.17239E+01
   0.87000E+01   0.17241E+01
   0.86900E+01   0.17239E+01
   0.86900E+01   0.17241E+01
   0.86900E+01   0.17241E+01
   0.86900E+01   0.17241E+01
   0.86900E+01   0.17241E+01
   0.86800E+01   0.17240E+01
   0.86800E+01   0.17243E+01
   0.86800E+01   0.17241E+01
   0.86800E+01   0.17241E+01
   0.86800E+01   0.17241E+01
   0.86800E+01   0.17242E+01
   0.86800E+01   0.17243E+01
   0.86700E+01   0.17242E+01
   0.86700E+01   0.17242E+01
   0.86700E+01   0.17243E+01
   0.86700E+01   0.17243E+01
   0.86700E+01   0.17242E+01
   0.86700E+01   0.17241E+01
   0.86700E+01   0.17244E+01
   0.86600E+01   0.17244E+01
   0.86600E+01   0.17243E+01
   0.86600E+01   0.17244E+01
   0.86600E+01   0.17243E+01
   0.86600E+01   0.17244E+01
   0.86600E+01   0.17244E+01
   0.86600E+01   0.17244E+01
   0.86500E+01   0.17245E+01
   0.86500E+01   0.17243E+01
   0.86500E+01   0.17243E+01
   0.86500E+01   0.17243E+01
   0.86500E+01   0.17244E+01
   0.86500E+01   0.17246E+01
   0.86400E+01   0.17245E+01
   0.86400E+01   0.17245E+01
   0.86400E+01   0.17244E+01
   0.86400E+01   0.17245E+01
   0.86400E+01   0.17245E+01
   0.86400E+01   0.17244E+01
   0.86400E+01   0.17244E+01
   0.86300E+01   0.17245E+01
   0.86300E+01   0.17245E+01
   0.86300E+01   0.17245E+01
   0.86300E+01   0.17245E+01
   0.86300E+01   0.17246E+01
   0.86300E+01   0.17246E+01
   0.86200E+01   0.17245E+01
   0.86200E+01   0.17244E+01
   0.86200E+01   0.17244E+01
   0.86200E+01   0.17245E+01
   0.86200E+01   0.17244E+01
   0.86200E+01   0.17246E+01
   0.86200E+01   0.17246E+01
   0.86200E+01   0.17246E+01
   0.86100E+01   0.17246E+01
   0.86100E+01   0.17245E+01
   0.86100E+01   0.17246E+01
   0.86100E+01   0.17247E+01
   0.86100E+01   0.17246E+01
   0.86100E+01   0.17246E+01
   0.86000E+01   0.17245E+01
   0.86000E+01   0.17245E+01
   0.86000E+01   0.17246E+01
   0.86000E+01   0.17246E+01
   0.86000E+01   0.17247E+01
   0.86000E+01   0.17247E+01
   0.86000E+01   0.17246E+01
   0.85900E+01   0.17247E+01
   0.85900E+01   0.17246E+01
   0.85900E+01   0.17247E+01
   0.85900E+01   0.17247E+01
   0.85900E+01   0.17247E+01
   0.85900E+01   0.17247E+01
   0.85900E+01   0.17246E+01
   0.85800E+01   0.17247E+01
   0.85800E+01   0.17247E+01
   0.85800E+01   0.17246E+01
   0.85800E+01   0.17247E+01
   0.85800E+01   0.17247E+01
   0.85800E+01   0.17246E+01
   0.85800E+01   0.17248E+01
   0.85800E+01   0.17248E+01
   0.85700E+01   0.17248E+01
   0.85700E+01   0.17248E+01
   0.85700E+01   0.17248E+01
   0.85700E+01   0.17248E+01
   0.85700E+01   0.17248E+01
   0.85700E+01   0.17248E+01
   0.85600E+01   0.17247E+01
   0.85600E+01   0.17248E+01
   0.85600E+01   0.17248E+01
   0.85600E+01   0.17247E+01
   0.85600E+01   0.17247E+01
   0.85600E+01   0.17248E+01
   0.85600E+01   0.17250E+01
   0.85600E+01   0.17249E+01
   0.85500E+01   0.17248E+01
   0.85500E+01   0.17249E+01
   0.85500E+01   0.17247E+01
   0.85500E+01   0.17247E+01
   0.85500E+01   0.17247E+01
   0.85500E+01   0.17248E+01
   0.85500E+01   0.17248E+01
   0.85400E+01   0.17249E+01
   0.85400E+01   0.17247E+01
   0.85400E+01   0.17247E+01
   0.85400E+01   0.17248E+01
   0.85400E+01   0.17249E+01
   0.85400E+01   0.17248E+01
   0.85400E+01   0.17248E+01
   0.85300E+01   0.17248E+01
   0.85300E+01   0.17247E+01
   0.85300E+01   0.17245E+01
   0.85300E+01   0.17245E+01
   0.85300E+01   0.17246E+01
   0.85300E+01   0.17246E+01
   0.85300E+01   0.17248E+01
   0.85300E+01   0.17247E+01
   0.85200E+01   0.17247E+01
   0.85200E+01   0.17247E+01
   0.85200E+01   0.17247E+01
   0.85200E+01   0.17249E+01
   0.85200E+01   0.17247E+01
   0.85200E+01   0.17247E+01
   0.85100E+01   0.17246E+01
   0.85100E+01   0.17245E+01
   0.85100E+01   0.17245E+01
   0.85100E+01   0.17245E+01
   0.85100E+01   0.17246E+01
   0.85100E+01   0.17246E+01
   0.85100E+01   0.17246E+01
   0.85100E+01   0.17245E+01
   0.85000E+01   0.17246E+01
   0.85000E+01   0.17247E+01
   0.85000E+01   0.17246E+01
   0.85000E+01   0.17247E+01
   0.85000E+01   0.17246E+01
   0.85000E+01   0.17245E+01
   0.85000E+01   0.17244E+01
   0.84900E+01   0.17244E+01
   0.84900E+01   0.17244E+01
   0.84900E+01   0.17244E+01
   0.84900E+01   0.17246E+01
   0.84900E+01   0.17245E+01
   0.84900E+01   0.17243E+01
   0.84900E+01   0.17242E+01
   0.84800E+01   0.17244E+01
   0.84800E+01   0.17244E+01
   0.84800E+01   0.17245E+01
   0.84800E+01   0.17245E+01
   0.84800E+01   0.17245E+01
   0.84800E+01   0.17244E+01
   0.84800E+01   0.17244E+01
   0.84800E+01   0.17242E+01
   0.84700E+01   0.17242E+01
   0.84700E+01   0.17243E+01
   0.84700E+01   0.17244E+01
   0.84700E+01   0.17242E+01
   0.84700E+01   0.17242E+01
   0.84700E+01   0.17241E+01
   0.84700E+01   0.17244E+01
   0.84700E+01   0.17242E+01
   0.84600E+01   0.17244E+01
   0.84600E+01   0.17244E+01
   0.84600E+01   0.17244E+01
   0.84600E+01   0.17243E+01
   0.84600E+01   0.17242E+01
   0.84600E+01   0.17240E+01
   0.84600E+01   0.17241E+01
   0.84600E+01   0.17241E+01
   0.84500E+01   0.17242E+01
   0.84500E+01   0.17240E+01
   0.84500E+01   0.17241E+01
   0.84500E+01   0.17240E+01
   0.84500E+01   0.17242E+01
   0.84500E+01   0.17242E+01
   0.84500E+01   0.17241E+01
   0.84500E+01   0.17242E+01
   0.84400E+01   0.17240E+01
   0.84400E+01   0.17240E+01
   0.84400E+01   0.17240E+01
   0.84400E+01   0.17240E+01
   0.84400E+01   0.17240E+01
   0.84400E+01   0.17241E+01
   0.84400E+01   0.17239E+01
   0.84300E+01   0.17240E+01
   0.84300E+01   0.17239E+01
   0.84300E+01   0.17238E+01
   0.84300E+01   0.17241E+01
   0.84300E+01   0.17239E+01
   0.84300E+01   0.17239E+01
   0.84300E+01   0.17240E+01
   0.84300E+01   0.17238E+01
   0.84200E+01   0.17238E+01
   0.84200E+01   0.17239E+01
   0.84200E+01   0.17237E+01
   0.84200E+01   0.17237E+01
   0.84200E+01   0.17238E+01
   0.84200E+01   0.17237E+01
   0.84200E+01   0.17237E+01
   0.84200E+01   0.17236E+01
   0.84100E+01   0.17237E+01
   0.84100E+01   0.17238E+01
   0.84100E+01   0.17237E+01
   0.84100E+01   0.17237E+01
   0.84100E+01   0.17237E+01
   0.84100E+01   0.17236E+01
   0.84100E+01   0.17236E+01
   0.84100E+01   0.17236E+01
   0.84000E+01   0.17235E+01
   0.84000E+01   0.17236E+01
   0.84000E+01   0.17236E+01
   0.84000E+01   0.17234E+01
   0.84000E+01   0.17234E+01
   0.84000E+01   0.17233E+01
   0.84000E+01   0.17233E+01
   0.84000E+01   0.17235E+01
   0.83900E+01   0.17233E+01
   0.83900E+01   0.17234E+01
   0.83900E+01   0.17234E+01
   0.83900E+01   0.17233E+01
   0.83900E+01   0.17233E+01
   0.83900E+01   0.17234E+01
   0.83900E+01   0.17231E+01
   0.83900E+01   0.17233E+01
   0.83800E+01   0.17233E+01
   0.83800E+01   0.17233E+01
   0.83800E+01   0.17231E+01
   0.83800E+01   0.17230E+01
   0.83800E+01   0.17230E+01
   0.83800E+01   0.17230E+01
   0.83800E+01   0.17231E+01
   0.83800E+01   0.17231E+01
   0.83800E+01   0.17231E+01
   0.83700E+01   0.17231E+01
   0.83700E+01   0.17231E+01
   0.83700E+01   0.17230E+01
   0.83700E+01   0.17230E+01
   0.83700E+01   0.17230E+01
   0.83700E+01   0.17229E+01
   0.83600E+01   0.17229E+01
   0.83600E+01   0.17228E+01
   0.83600E+01   0.17228E+01
   0.83600E+01   0.17227E+01
   0.83600E+01   0.17228E+01
   0.83600E+01   0.17228E+01
   0.83600E+01   0.17227E+01
   0.83600E+01   0.17229E+01
   0.83600E+01   0.17229E+01
   0.83500E+01   0.17227E+01
   0.83500E+01   0.17225E+01
   0.83500E+01   0.17225E+01
   0.83500E+01   0.17226E+01
   0.83500E+01   0.17226E+01
   0.83500E+01   0.17226E+01
   0.83500E+01   0.17225E+01
   0.83500E+01   0.17225E+01
   0.83400E+01   0.17224E+01
   0.83400E+01   0.17224E+01
   0.83400E+01   0.17225E+01
   0.83400E+01   0.17224E+01
   0.83400E+01   0.17223E+01
   0.83400E+01   0.17224E+01
   0.83400E+01   0.17224E+01
   0.83400E+01   0.17223E+01
   0.83400E+01   0.17223E+01
   0.83300E+01   0.17223E+01
   0.83300E+01   0.17224E+01
   0.83300E+01   0.17221E+01
   0.83300E+01   0.17223E+01
   0.83300E+01   0.17222E+01
   0.83300E+01   0.17222E+01
   0.83300E+01   0.17221E+01
   0.83300E+01   0.17221E+01
   0.83200E+01   0.17221E+01
   0.83200E+01   0.17221E+01
   0.83200E+01   0.17221E+01
   0.83200E+01   0.17220E+01
   0.83200E+01   0.17221E+01
   0.83200E+01   0.17218E+01
   0.83200E+01   0.17219E+01
   0.83200E+01   0.17219E+01
   0.83100E+01   0.17219E+01
   0.83100E+01   0.17220E+01
   0.83100E+01   0.17220E+01
   0.83100E+01   0.17219E+01
   0.83100E+01   0.17218E+01
   0.83100E+01   0.17218E+01
   0.83100E+01   0.17217E+01
   0.83100E+01   0.17217E+01
   0.83100E+01   0.17217E+01
   0.83000E+01   0.17217E+01
   0.83000E+01   0.17217E+01
   0.83000E+01   0.17217E+01
   0.83000E+01   0.17215E+01
   0.83000E+01   0.17214E+01
   0.83000E+01   0.17215E+01
   0.83000E+01   0.17215E+01
   0.83000E+01   0.17216E+01
   0.83000E+01   0.17216E+01
   0.82900E+01   0.17216E+01
   0.82900E+01   0.17215E+01
   0.82900E+01   0.17214E+01
   0.82900E+01   0.17214E+01
   0.82900E+01   0.17215E+01
   0.82900E+01   0.17214E+01
   0.82900E+01   0.17214E+01
   0.82900E+01   0.17213E+01
   0.82800E+01   0.17212E+01
   0.82800E+01   0.17211E+01
   0.82800E+01   0.17211E+01
   0.82800E+01   0.17212E+01
   0.82800E+01   0.17211E+01
   0.82800E+01   0.17213E+01
   0.82800E+01   0.17212E+01
   0.82800E+01   0.17212E+01
   0.82800E+01   0.17211E+01
   0.82700E+01   0.17210E+01
   0.82700E+01   0.17210E+01
   0.82700E+01   0.17208E+01
   0.82700E+01   0.17210E+01
   0.82700E+01   0.17210E+01
   0.82700E+01   0.17209E+01
   0.82700E+01   0.17209E+01
   0.82700E+01   0.17208E+01
   0.82700E+01   0.17207E+01
   0.82600E+01   0.17208E+01
   0.82600E+01   0.17208E+01
   0.82600E+01   0.17208E+01
   0.82600E+01   0.17206E+01
   0.82600E+01   0.17207E+01
   0.82600E+01   0.17206E+01
   0.82600E+01   0.17204E+01
   0.82500E+01   0.17204E+01
   0.82500E+01   0.17204E+01
   0.82500E+01   0.17205E+01
   0.82500E+01   0.17205E+01
   0.82500E+01   0.17204E+01
   0.82500E+01   0.17205E+01
   0.82500E+01   0.17203E+01
   0.82500E+01   0.17200E+01
   0.82500E+01   0.17202E+01
   0.82500E+01   0.17202E+01
   0.82400E+01   0.17202E+01
   0.82400E+01   0.17201E+01
   0.82400E+01   0.17201E+01
   0.82400E+01   0.17202E+01
   0.82400E+01   0.17200E+01
   0.82400E+01   0.17200E+01
   0.82400E+01   0.17199E+01
   0.82400E+01   0.17199E+01
   0.82400E+01   0.17200E+01
   0.82300E+01   0.17199E+01
   0.82300E+01   0.17197E+01
   0.82300E+01   0.17198E+01
   0.82300E+01   0.17195E+01
   0.82300E+01   0.17196E+01
   0.82300E+01   0.17196E+01
   0.82300E+01   0.17198E+01
   0.82300E+01   0.17197E+01
   0.82300E+01   0.17196E+01
   0.82200E+01   0.17197E+01
   0.82200E+01   0.17195E+01
   0.82200E+01   0.17195E+01
   0.82200E+01   0.17195E+01
   0.82200E+01   0.17195E+01
   0.82200E+01   0.17195E+01
   0.82200E+01   0.17194E+01
   0.82200E+01   0.17192E+01
   0.82200E+01   0.17192E+01
   0.82100E+01   0.17191E+01
   0.82100E+01   0.17191E+01
   0.82100E+01   0.17191E+01
   0.82100E+01   0.17191E+01
   0.82100E+01   0.17191E+01
   0.82100E+01   0.17190E+01
   0.82100E+01   0.17190E+01
   0.82100E+01   0.17191E+01
   0.82100E+01   0.17190E+01
   0.82000E+01   0.17190E+01
   0.82000E+01   0.17189E+01
   0.82000E+01   0.17190E+01
   0.82000E+01   0.17189E+01
   0.82000E+01   0.17187E+01
   0.82000E+01   0.17186E+01
   0.82000E+01   0.17186E+01
   0.82000E+01   0.17184E+01
   0.82000E+01   0.17185E+01
   0.81900E+01   0.17185E+01
   0.81900E+01   0.17186E+01
   0.81900E+01   0.17185E+01
   0.81900E+01   0.17184E+01
   0.81900E+01   0.17185E+01
   0.81900E+01   0.17186E+01
   0.81900E+01   0.17185E+01
   0.81900E+01   0.17182E+01
   0.81900E+01   0.17184E+01
   0.81900E+01   0.17183E+01
   0.81800E+01   0.17182E+01
   0.81800E+01   0.17181E+01
   0.81800E+01   0.17180E+01
   0.81800E+01   0.17179E+01
   0.81800E+01   0.17178E+01
   0.81800E+01   0.17181E+01
   0.81800E+01   0.17179E+01
   0.81800E+01   0.17181E+01
   0.81800E+01   0.17180E+01
   0.81700E+01   0.17179E+01
   0.81700E+01   0.17179E+01
   0.81700E+01   0.17179E+01
   0.81700E+01   0.17178E+01
   0.81700E+01   0.17177E+01
   0.81700E+01   0.17177E+01
   0.81700E+01   0.17178E+01
   0.81700E+01   0.17175E+01
   0.81700E+01   0.17174E+01
   0.81600E+01   0.17175E+01
   0.81600E+01   0.17174E+01
   0.81600E+01   0.17172E+01
   0.81600E+01   0.17174E+01
   0.81600E+01   0.17174E+01
   0.81600E+01   0.17174E+01
   0.81600E+01   0.17172E+01
   0.81600E+01   0.17173E+01
   0.81600E+01   0.17173E+01
   0.81500E+01   0.17173E+01
   0.81500E+01   0.17172E+01
   0.81500E+01   0.17171E+01
   0.81500E+01   0.17172E+01
   0.81500E+01   0.17170E+01
   0.81500E+01   0.17169E+01
   0.81500E+01   0.17168E+01
   0.81500E+01   0.17169E+01
   0.81500E+01   0.17168E+01
   0.81500E+01   0.17167E+01
   0.81400E+01   0.17167E+01
   0.81400E+01   0.17168E+01
   0.81400E+01   0.17166E+01
   0.81400E+01   0.17166E+01
   0.81400E+01   0.17165E+01
   0.81400E+01   0.17167E+01
   0.81400E+01   0.17168E+01
   0.81400E+01   0.17167E+01
   0.81400E+01   0.17164E+01
   0.81400E+01   0.17165E+01
   0.81300E+01   0.17164E+01
   0.81300E+01   0.17162E+01
   0.81300E+01   0.17163E+01
   0.81300E+01   0.17162E+01
   0.81300E+01   0.17161E+01
   0.81300E+01   0.17161E+01
   0.81300E+01   0.17160E+01
   0.81300E+01   0.17162E+01
   0.81300E+01   0.17160E+01
   0.81200E+01   0.17160E+01
   0.81200E+01   0.17159E+01
   0.81200E+01   0.17160E+01
   0.81200E+01   0.17159E+01
   0.81200E+01   0.17158E+01
   0.81200E+01   0.17159E+01
   0.81200E+01   0.17158E+01
   0.81200E+01   0.17158E+01
   0.81200E+01   0.17157E+01
   0.81200E+01   0.17156E+01
   0.81100E+01   0.17156E+01
   0.81100E+01   0.17156E+01
   0.81100E+01   0.17155E+01
   0.81100E+01   0.17155E+01
   0.81100E+01   0.17154E+01
   0.81100E+01   0.17154E+01
   0.81100E+01   0.17153E+01
   0.81100E+01   0.17152E+01
   0.81100E+01   0.17152E+01
   0.81000E+01   0.17153E+01
   0.81000E+01   0.17153E+01
   0.81000E+01   0.17152E+01
   0.81000E+01   0.17151E+01
   0.81000E+01   0.17152E+01
   0.81000E+01   0.17151E+01
   0.81000E+01   0.17150E+01
   0.81000E+01   0.17150E+01
   0.81000E+01   0.17150E+01
   0.81000E+01   0.17149E+01
   0.80900E+01   0.17148E+01
   0.80900E+01   0.17148E+01
   0.80900E+01   0.17147E+01
   0.80900E+01   0.17147E+01
   0.80900E+01   0.17146E+01
   0.80900E+01   0.17146E+01
   0.80900E+01   0.17146E+01
   0.80900E+01   0.17147E+01
   0.80900E+01   0.17146E+01
   0.80900E+01   0.17145E+01
   0.80900E+01   0.17145E+01
   0.80900E+01   0.17145E+01
   0.80800E+01   0.17143E+01
   0.80800E+01   0.17143E+01
   0.80800E+01   0.17142E+01
   0.80800E+01   0.17141E+01
   0.80800E+01   0.17143E+01
   0.80800E+01   0.17141E+01
   0.80800E+01   0.17140E+01
   0.80800E+01   0.17140E+01
   0.80700E+01   0.17138E+01
   0.80700E+01   0.17138E+01
   0.80700E+01   0.17138E+01
   0.80700E+01   0.17140E+01
   0.80700E+01   0.17139E+01
   0.80700E+01   0.17139E+01
   0.80700E+01   0.17139E+01
   0.80700E+01   0.17139E+01
   0.80700E+01   0.17136E+01
   0.80700E+01   0.17136E+01
   0.80700E+01   0.17135E+01
   0.80600E+01   0.17134E+01
   0.80600E+01   0.17132E+01
   0.80600E+01   0.17135E+01
   0.80600E+01   0.17133E+01
   0.80600E+01   0.17132E+01
   0.80600E+01   0.17131E+01
   0.80600E+01   0.17131E+01
   0.80600E+01   0.17130E+01
   0.80600E+01   0.17132E+01
   0.80600E+01   0.17132E+01
   0.80500E+01   0.17132E+01
   0.80500E+01   0.17132E+01
   0.80500E+01   0.17131E+01
   0.80500E+01   0.17129E+01
   0.80500E+01   0.17128E+01
   0.80500E+01   0.17126E+01
   0.80500E+01   0.17127E+01
   0.80500E+01   0.17126E+01
   0.80500E+01   0.17125E+01
   0.80500E+01   0.17127E+01
   0.80400E+01   0.17125E+01
   0.80400E+01   0.17125E+01
   0.80400E+01   0.17124E+01
   0.80400E+01   0.17124E+01
   0.80400E+01   0.17123E+01
   0.80400E+01   0.17124E+01
   0.80400E+01   0.17124E+01
   0.80400E+01   0.17124E+01
   0.80400E+01   0.17125E+01
   0.80400E+01   0.17122E+01
   0.80400E+01   0.17121E+01
   0.80300E+01   0.17120E+01
   0.80300E+01   0.17119E+01
   0.80300E+01   0.17119E+01
   0.80300E+01   0.17118E+01
   0.80300E+01   0.17118E+01
   0.80300E+01   0.17119E+01
   0.80300E+01   0.17118E+01
   0.80300E+01   0.17116E+01
   0.80300E+01   0.17116E+01
   0.80200E+01   0.17117E+01
   0.80200E+01   0.17116E+01
   0.80200E+01   0.17116E+01
   0.80200E+01   0.17116E+01
   0.80200E+01   0.17118E+01
   0.80200E+01   0.17115E+01
   0.80200E+01   0.17114E+01
   0.80200E+01   0.17112E+01
   0.80200E+01   0.17112E+01
   0.80200E+01   0.17111E+01
   0.80100E+01   0.17111E+01
   0.80100E+01   0.17110E+01
   0.80100E+01   0.17109E+01
   0.80100E+01   0.17109E+01
   0.80100E+01   0.17111E+01
   0.80100E+01   0.17109E+01
   0.80100E+01   0.17109E+01
   0.80100E+01   0.17108E+01
   0.80100E+01   0.17108E+01
   0.80100E+01   0.17108E+01
   0.80100E+01   0.17107E+01
   0.80000E+01   0.17108E+01
   0.80000E+01   0.17107E+01
   0.80000E+01   0.17106E+01
   0.80000E+01   0.17105E+01
   0.80000E+01   0.17105E+01
   0.80000E+01   0.17103E+01
   0.80000E+01   0.17103E+01
   0.80000E+01   0.17102E+01
   0.80000E+01   0.17101E+01
   0.80000E+01   0.17102E+01
   0.79900E+01   0.17102E+01
   0.79900E+01   0.17101E+01
   0.79900E+01   0.17101E+01
   0.79900E+01   0.17099E+01
   0.79900E+01   0.17099E+01
   0.79900E+01   0.17100E+01
   0.79900E+01   0.17098E+01
   0.79900E+01   0.17100E+01
   0.79900E+01   0.17100E+01
   0.79900E+01   0.17098E+01
   0.79900E+01   0.17098E+01
   0.79900E+01   0.17096E+01
   0.79800E+01   0.17095E+01
   0.79800E+01   0.17094E+01
   0.79800E+01   0.17094E+01
   0.79800E+01   0.17093E+01
   0.79800E+01   0.17093E+01
   0.79800E+01   0.17093E+01
   0.79800E+01   0.17093E+01
   0.79800E+01   0.17092E+01
   0.79800E+01   0.17092E+01
   0.79800E+01   0.17091E+01
   0.79800E+01   0.17091E+01
   0.79700E+01   0.17089E+01
   0.79700E+01   0.17090E+01
   0.79700E+01   0.17091E+01
   0.79700E+01   0.17090E+01
   0.79700E+01   0.17089E+01
   0.79700E+01   0.17087E+01
   0.79700E+01   0.17086E+01
   0.79700E+01   0.17086E+01
   0.79700E+01   0.17085E+01
   0.79600E+01   0.17084E+01
   0.79600E+01   0.17084E+01
   0.79600E+01   0.17084E+01
   0.79600E+01   0.17085E+01
   0.79600E+01   0.17084E+01
   0.79600E+01   0.17084E+01
   0.79600E+01   0.17084E+01
   0.79600E+01   0.17082E+01
   0.79600E+01   0.17082E+01
   0.79600E+01   0.17081E+01
   0.79600E+01   0.17083E+01
   0.79500E+01   0.17082E+01
   0.79500E+01   0.17081E+01
   0.79500E+01   0.17078E+01
   0.79500E+01   0.17078E+01
   0.79500E+01   0.17077E+01
   0.79500E+01   0.17077E+01
   0.79500E+01   0.17077E+01
   0.79500E+01   0.17076E+01
   0.79500E+01   0.17076E+01
   0.79500E+01   0.17076E+01
   0.79500E+01   0.17075E+01
   0.79400E+01   0.17074E+01
   0.79400E+01   0.17074E+01
   0.79400E+01   0.17074E+01
   0.79400E+01   0.17074E+01
   0.79400E+01   0.17074E+01
   0.79400E+01   0.17073E+01
   0.79400E+01   0.17074E+01
   0.79400E+01   0.17072E+01
   0.79400E+01   0.17071E+01
   0.79400E+01   0.17070E+01
   0.79400E+01   0.17069E+01
   0.79400E+01   0.17067E+01
   0.79300E+01   0.17067E+01
   0.79300E+01   0.17068E+01
   0.79300E+01   0.17067E+01
   0.79300E+01   0.17066E+01
   0.79300E+01   0.17067E+01
   0.79300E+01   0.17066E+01
   0.79300E+01   0.17066E+01
   0.79300E+01   0.17065E+01
   0.79300E+01   0.17065E+01
   0.79300E+01   0.17065E+01
   0.79300E+01   0.17063E+01
   0.79300E+01   0.17066E+01
   0.79200E+01   0.17064E+01
   0.79200E+01   0.17062E+01
   0.79200E+01   0.17061E+01
   0.79200E+01   0.17060E+01
   0.79200E+01   0.17059E+01
   0.79200E+01   0.17058E+01
   0.79200E+01   0.17059E+01
   0.79200E+01   0.17059E+01
   0.79200E+01   0.17058E+01
   0.79200E+01   0.17058E+01
   0.79100E+01   0.17056E+01
   0.79100E+01   0.17057E+01
   0.79100E+01   0.17058E+01
   0.79100E+01   0.17057E+01
   0.79100E+01   0.17056E+01
   0.79100E+01   0.17055E+01
   0.79100E+01   0.17056E+01
   0.79100E+01   0.17054E+01
   0.79100E+01   0.17054E+01
   0.79100E+01   0.17053E+01
   0.79100E+01   0.17052E+01
   0.79000E+01   0.17051E+01
   0.79000E+01   0.17049E+01
   0.79000E+01   0.17049E+01
   0.79000E+01   0.17050E+01
   0.79000E+01   0.17049E+01
   0.79000E+01   0.17049E+01
   0.79000E+01   0.17048E+01
   0.79000E+01   0.17047E+01
   0.79000E+01   0.17047E+01
   0.79000E+01   0.17048E+01
   0.79000E+01   0.17047E+01
   0.79000E+01   0.17046E+01
   0.78900E+01   0.17045E+01
   0.78900E+01   0.17046E+01
   0.78900E+01   0.17045E+01
   0.78900E+01   0.17044E+01
   0.78900E+01   0.17043E+01
   0.78900E+01   0.17041E+01
   0.78900E+01   0.17040E+01
   0.78900E+01   0.17040E+01
   0.78900E+01   0.17040E+01
   0.78900E+01   0.17040E+01
   0.78900E+01   0.17040E+01
   0.78800E+01   0.17040E+01
   0.78800E+01   0.17039E+01
   0.78800E+01   0.17038E+01
   0.78800E+01   0.17038E+01
   0.78800E+01   0.17038E+01
   0.78800E+01   0.17038E+01
   0.78800E+01   0.17036E+01
   0.78800E+01   0.17036E+01
   0.78800E+01   0.17035E+01
   0.78800E+01   0.17035E+01
   0.78800E+01   0.17035E+01
   0.78700E+01   0.17034E+01
   0.78700E+01   0.17032E+01
   0.78700E+01   0.17030E+01
   0.78700E+01   0.17031E+01
   0.78700E+01   0.17030E+01
   0.78700E+01   0.17031E+01
   0.78700E+01   0.17030E+01
   0.78700E+01   0.17029E+01
   0.78700E+01   0.17030E+01
   0.78700E+01   0.17028E+01
   0.78700E+01   0.17027E+01
   0.78700E+01   0.17029E+01
   0.78700E+01   0.17028E+01
   0.78600E+01   0.17027E+01
   0.78600E+01   0.17026E+01
   0.78600E+01   0.17026E+01
   0.78600E+01   0.17025E+01
   0.78600E+01   0.17024E+01
   0.78600E+01   0.17024E+01
   0.78600E+01   0.17022E+01
   0.78600E+01   0.17022E+01
   0.78600E+01   0.17021E+01
   0.78600E+01   0.17021E+01
   0.78600E+01   0.17021E+01
   0.78500E+01   0.17020E+01
   0.78500E+01   0.17020E+01
   0.78500E+01   0.17020E+01
   0.78500E+01   0.17018E+01
   0.78500E+01   0.17018E+01
   0.78500E+01   0.17019E+01
   0.78500E+01   0.17019E+01
   0.78500E+01   0.17017E+01
   0.78500E+01   0.17017E+01
   0.78500E+01   0.17017E+01
   0.78500E+01   0.17016E+01
   0.78400E+01   0.17014E+01
   0.78400E+01   0.17013E+01
   0.78400E+01   0.17012E+01
   0.78400E+01   0.17011E+01
   0.78400E+01   0.17010E+01
   0.78400E+01   0.17011E+01
   0.78400E+01   0.17011E+01
   0.78400E+01   0.17010E+01
   0.78400E+01   0.17010E+01
   0.78400E+01   0.17010E+01
   0.78400E+01   0.17010E+01
   0.78400E+01   0.17007E+01
   0.78400E+01   0.17009E+01
   0.78300E+01   0.17009E+01
   0.78300E+01   0.17008E+01
   0.78300E+01   0.17007E+01
   0.78300E+01   0.17007E+01
   0.78300E+01   0.17005E+01
   0.78300E+01   0.17005E+01
   0.78300E+01   0.17003E+01
   0.78300E+01   0.17002E+01
   0.78300E+01   0.17002E+01
   0.78300E+01   0.17001E+01
   0.78300E+01   0.17001E+01
   0.78300E+01   0.17001E+01
   0.78200E+01   0.17001E+01
   0.78200E+01   0.17001E+01
   0.78200E+01   0.17000E+01
   0.78200E+01   0.16998E+01
   0.78200E+01   0.16997E+01
   0.78200E+01   0.16998E+01
   0.78200E+01   0.16998E+01
   0.78200E+01   0.16997E+01
   0.78200E+01   0.16998E+01
   0.78200E+01   0.16997E+01
   0.78200E+01   0.16996E+01
   0.78100E+01   0.16995E+01
   0.78100E+01   0.16993E+01
   0.78100E+01   0.16992E+01
   0.78100E+01   0.16992E+01
   0.78100E+01   0.16992E+01
   0.78100E+01   0.16990E+01
   0.78100E+01   0.16990E+01
   0.78100E+01   0.16991E+01
   0.78100E+01   0.16990E+01
   0.78100E+01   0.16991E+01
   0.78100E+01   0.16990E+01
   0.78100E+01   0.16988E+01
   0.78000E+01   0.16987E+01
   0.78000E+01   0.16988E+01
   0.78000E+01   0.16986E+01
   0.78000E+01   0.16988E+01
   0.78000E+01   0.16986E+01
   0.78000E+01   0.16986E+01
   0.78000E+01   0.16986E+01
   0.78000E+01   0.16984E+01
   0.78000E+01   0.16982E+01
   0.78000E+01   0.16981E+01
   0.78000E+01   0.16981E+01
   0.78000E+01   0.16980E+01
   0.77900E+01   0.16980E+01
   0.77900E+01   0.16980E+01
   0.77900E+01   0.16980E+01
   0.77900E+01   0.16980E+01
   0.77900E+01   0.16980E+01
   0.77900E+01   0.16980E+01
   0.77900E+01   0.16979E+01
   0.77900E+01   0.16976E+01
   0.77900E+01   0.16977E+01
   0.77900E+01   0.16976E+01
   0.77900E+01   0.16976E+01
   0.77900E+01   0.16975E+01
   0.77900E+01   0.16975E+01
   0.77900E+01   0.16975E+01
   0.77800E+01   0.16972E+01
   0.77800E+01   0.16971E+01
   0.77800E+01   0.16970E+01
   0.77800E+01   0.16971E+01
   0.77800E+01   0.16969E+01
   0.77800E+01   0.16970E+01
   0.77800E+01   0.16970E+01
   0.77800E+01   0.16969E+01
   0.77800E+01   0.16969E+01
   0.77800E+01   0.16969E+01
   0.77800E+01   0.16969E+01
   0.77800E+01   0.16968E+01
   0.77700E+01   0.16967E+01
   0.77700E+01   0.16966E+01
   0.77700E+01   0.16965E+01
   0.77700E+01   0.16965E+01
   0.77700E+01   0.16964E+01
   0.77700E+01   0.16963E+01
   0.77700E+01   0.16963E+01
   0.77700E+01   0.16962E+01
   0.77700E+01   0.16960E+01
   0.77700E+01   0.16959E+01
   0.77700E+01   0.16959E+01
   0.77700E+01   0.16959E+01
   0.77600E+01   0.16958E+01
   0.77600E+01   0.16958E+01
   0.77600E+01   0.16958E+01
   0.77600E+01   0.16960E+01
   0.77600E+01   0.16958E+01
   0.77600E+01   0.16958E+01
   0.77600E+01   0.16958E+01
   0.77600E+01   0.16956E+01
   0.77600E+01   0.16954E+01
   0.77600E+01   0.16955E+01
   0.77600E+01   0.16954E+01
   0.77600E+01   0.16953E+01
   0.77600E+01   0.16953E+01
   0.77500E+01   0.16952E+01
   0.77500E+01   0.16950E+01
   0.77500E+01   0.16950E+01
   0.77500E+01   0.16950E+01
   0.77500E+01   0.16948E+01
   0.77500E+01   0.16948E+01
   0.77500E+01   0.16947E+01
   0.77500E+01   0.16947E+01
   0.77500E+01   0.16947E+01
   0.77500E+01   0.16948E+01
   0.77500E+01   0.16947E+01
   0.77500E+01   0.16948E+01
   0.77400E+01   0.16946E+01
   0.77400E+01   0.16945E+01
   0.77400E+01   0.16945E+01
   0.77400E+01   0.16943E+01
   0.77400E+01   0.16943E+01
   0.77400E+01   0.16942E+01
   0.77400E+01   0.16942E+01
   0.77400E+01   0.16941E+01
   0.77400E+01   0.16939E+01
   0.77400E+01   0.16938E+01
   0.77400E+01   0.16937E+01
   0.77400E+01   0.16938E+01
   0.77400E+01   0.16938E+01
   0.77400E+01   0.16937E+01
   0.77300E+01   0.16936E+01
   0.77300E+01   0.16936E+01
   0.77300E+01   0.16936E+01
   0.77300E+01   0.16936E+01
   0.77300E+01   0.16936E+01
   0.77300E+01   0.16937E+01
   0.77300E+01   0.16934E+01
   0.77300E+01   0.16934E+01
   0.77300E+01   0.16932E+01
   0.77300E+01   0.16931E+01
   0.77300E+01   0.16931E+01
   0.77300E+01   0.16930E+01
   0.77200E+01   0.16931E+01
   0.77200E+01   0.16929E+01
   0.77200E+01   0.16927E+01
   0.77200E+01   0.16926E+01
   0.77200E+01   0.16926E+01
   0.77200E+01   0.16926E+01
   0.77200E+01   0.16925E+01
   0.77200E+01   0.16925E+01
   0.77200E+01   0.16924E+01
   0.77200E+01   0.16926E+01
   0.77200E+01   0.16926E+01
   0.77200E+01   0.16925E+01
   0.77200E+01   0.16925E+01
   0.77100E+01   0.16924E+01
   0.77100E+01   0.16922E+01
   0.77100E+01   0.16921E+01
   0.77100E+01   0.16920E+01
   0.77100E+01   0.16920E+01
   0.77100E+01   0.16919E+01
   0.77100E+01   0.16918E+01
   0.77100E+01   0.16918E+01
   0.77100E+01   0.16917E+01
   0.77100E+01   0.16916E+01
   0.77100E+01   0.16915E+01
   0.77100E+01   0.16914E+01
   0.77000E+01   0.16914E+01
   0.77000E+01   0.16914E+01
   0.77000E+01   0.16913E+01
   0.77000E+01   0.16913E+01
   0.77000E+01   0.16913E+01
   0.77000E+01   0.16914E+01
   0.77000E+01   0.16913E+01
   0.77000E+01   0.16913E+01
   0.77000E+01   0.16911E+01
   0.77000E+01   0.16910E+01
   0.77000E+01   0.16910E+01
   0.77000E+01   0.16909E+01
   0.77000E+01   0.16907E+01
   0.77000E+01   0.16907E+01
   0.76900E+01   0.16908E+01
   0.76900E+01   0.16906E+01
   0.76900E+01   0.16905E+01
   0.76900E+01   0.16903E+01
   0.76900E+01   0.16903E+01
   0.76900E+01   0.16903E+01
   0.76900E+01   0.16902E+01
   0.76900E+01   0.16903E+01
   0.76900E+01   0.16902E+01
   0.76900E+01   0.16902E+01
   0.76900E+01   0.16901E+01
   0.76900E+01   0.16900E+01
   0.76900E+01   0.16900E+01
   0.76900E+01   0.16900E+01
   0.76800E+01   0.16899E+01
   0.76800E+01   0.16897E+01
   0.76800E+01   0.16898E+01
   0.76800E+01   0.16899E+01
   0.76800E+01   0.16898E+01
   0.76800E+01   0.16898E+01
   0.76800E+01   0.16895E+01
   0.76800E+01   0.16894E+01
   0.76800E+01   0.16893E+01
   0.76800E+01   0.16891E+01
   0.76800E+01   0.16891E+01
   0.76800E+01   0.16892E+01
   0.76800E+01   0.16891E+01
   0.76700E+01   0.16891E+01
   0.76700E+01   0.16891E+01
   0.76700E+01   0.16890E+01
   0.76700E+01   0.16887E+01
   0.76700E+01   0.16887E+01
   0.76700E+01   0.16887E+01
   0.76700E+01   0.16887E+01
   0.76700E+01   0.16888E+01
   0.76700E+01   0.16887E+01
   0.76700E+01   0.16887E+01
   0.76700E+01   0.16887E+01
   0.76700E+01   0.16886E+01
   0.76700E+01   0.16885E+01
   0.76700E+01   0.16884E+01
   0.76600E+01   0.16882E+01
   0.76600E+01   0.16881E+01
   0.76600E+01   0.16880E+01
   0.76600E+01   0.16880E+01
   0.76600E+01   0.16879E+01
   0.76600E+01   0.16880E+01
   0.76600E+01   0.16879E+01
   0.76600E+01   0.16879E+01
   0.76600E+01   0.16877E+01
   0.76600E+01   0.16875E+01
   0.76600E+01   0.16875E+01
   0.76600E+01   0.16874E+01
   0.76500E+01   0.16874E+01
   0.76500E+01   0.16875E+01
   0.76500E+01   0.16875E+01
   0.76500E+01   0.16874E+01
   0.76500E+01   0.16874E+01
   0.76500E+01   0.16874E+01
   0.76500E+01   0.16873E+01
   0.76500E+01   0.16871E+01
   0.76500E+01   0.16872E+01
   0.76500E+01   0.16868E+01
   0.76500E+01   0.16868E+01
   0.76500E+01   0.16867E+01
   0.76500E+01   0.16867E+01
   0.76500E+01   0.16868E+01
   0.76500E+01   0.16868E+01
   0.76400E+01   0.16868E+01
   0.76400E+01   0.16866E+01
   0.76400E+01   0.16864E+01
   0.76400E+01   0.16863E+01
   0.76400E+01   0.16862E+01
   0.76400E+01   0.16863E+01
   0.76400E+01   0.16862E+01
   0.76400E+01   0.16862E+01
   0.76400E+01   0.16862E+01
   0.76400E+01   0.16862E+01
   0.76400E+01   0.16861E+01
   0.76400E+01   0.16861E+01
   0.76400E+01   0.16861E+01
   0.76400E+01   0.16860E+01
   0.76300E+01   0.16859E+01
   0.76300E+01   0.16856E+01
   0.76300E+01   0.16857E+01
   0.76300E+01   0.16857E+01
   0.76300E+01   0.16857E+01
   0.76300E+01   0.16855E+01
   0.76300E+01   0.16855E+01
   0.76300E+01   0.16853E+01
   0.76300E+01   0.16852E+01
   0.76300E+01   0.16851E+01
   0.76300E+01   0.16851E+01
   0.76300E+01   0.16850E+01
   0.76200E+01   0.16849E+01
   0.76200E+01   0.16849E+01
   0.76200E+01   0.16849E+01
   0.76200E+01   0.16849E+01
   0.76200E+01   0.16849E+01
   0.76200E+01   0.16848E+01
   0.76200E+01   0.16848E+01
   0.76200E+01   0.16847E+01
   0.76200E+01   0.16847E+01
   0.76200E+01   0.16847E+01
   0.76200E+01   0.16846E+01
   0.76200E+01   0.16845E+01
   0.76200E+01   0.16844E+01
   0.76200E+01   0.16844E+01
   0.76200E+01   0.16843E+01
   0.76200E+01   0.16842E+01
   0.76100E+01   0.16841E+01
   0.76100E+01   0.16839E+01
   0.76100E+01   0.16839E+01
   0.76100E+01   0.16838E+01
   0.76100E+01   0.16838E+01
   0.76100E+01   0.16837E+01
   0.76100E+01   0.16837E+01
   0.76100E+01   0.16837E+01
   0.76100E+01   0.16837E+01
   0.76100E+01   0.16836E+01
   0.76100E+01   0.16835E+01
   0.76100E+01   0.16835E+01
   0.76100E+01   0.16834E+01
   0.76000E+01   0.16834E+01
   0.76000E+01   0.16833E+01
   0.76000E+01   0.16832E+01
   0.76000E+01   0.16832E+01
   0.76000E+01   0.16831E+01
   0.76000E+01   0.16830E+01
   0.76000E+01   0.16830E+01
   0.76000E+01   0.16828E+01
   0.76000E+01   0.16826E+01
   0.76000E+01   0.16827E+01
   0.76000E+01   0.16826E+01
   0.76000E+01   0.16826E+01
   0.76000E+01   0.16824E+01
   0.76000E+01   0.16825E+01
   0.76000E+01   0.16825E+01
   0.75900E+01   0.16826E+01
   0.75900E+01   0.16824E+01
   0.75900E+01   0.16822E+01
   0.75900E+01   0.16822E+01
   0.75900E+01   0.16822E+01
   0.75900E+01   0.16821E+01
   0.75900E+01   0.16819E+01
   0.75900E+01   0.16819E+01
   0.75900E+01   0.16817E+01
   0.75900E+01   0.16817E+01
   0.75900E+01   0.16817E+01
   0.75900E+01   0.16816E+01
   0.75900E+01   0.16816E+01
   0.75900E+01   0.16815E+01
   0.75900E+01   0.16815E+01
   0.75800E+01   0.16814E+01
   0.75800E+01   0.16814E+01
   0.75800E+01   0.16813E+01
   0.75800E+01   0.16812E+01
   0.75800E+01   0.16812E+01
   0.75800E+01   0.16812E+01
   0.75800E+01   0.16812E+01
   0.75800E+01   0.16810E+01
   0.75800E+01   0.16809E+01
   0.75800E+01   0.16808E+01
   0.75800E+01   0.16808E+01
   0.75800E+01   0.16807E+01
   0.75800E+01   0.16807E+01
   0.75700E+01   0.16805E+01
   0.75700E+01   0.16804E+01
   0.75700E+01   0.16804E+01
   0.75700E+01   0.16803E+01
   0.75700E+01   0.16801E+01
   0.75700E+01   0.16802E+01
   0.75700E+01   0.16803E+01
   0.75700E+01   0.16801E+01
   0.75700E+01   0.16801E+01
   0.75700E+01   0.16800E+01
   0.75700E+01   0.16800E+01
   0.75700E+01   0.16800E+01
   0.75700E+01   0.16800E+01
   0.75700E+01   0.16799E+01
   0.75700E+01   0.16798E+01
   0.75600E+01   0.16796E+01
   0.75600E+01   0.16796E+01
   0.75600E+01   0.16795E+01
   0.75600E+01   0.16794E+01
   0.75600E+01   0.16793E+01
   0.75600E+01   0.16793E+01
   0.75600E+01   0.16793E+01
   0.75600E+01   0.16793E+01
   0.75600E+01   0.16791E+01
   0.75600E+01   0.16790E+01
   0.75600E+01   0.16789E+01
   0.75600E+01   0.16790E+01
   0.75600E+01   0.16790E+01
   0.75600E+01   0.16789E+01
   0.75600E+01   0.16787E+01
   0.75600E+01   0.16788E+01
   0.75500E+01   0.16788E+01
   0.75500E+01   0.16787E+01
   0.75500E+01   0.16788E+01
   0.75500E+01   0.16786E+01
   0.75500E+01   0.16784E+01
   0.75500E+01   0.16782E+01
   0.75500E+01   0.16781E+01
   0.75500E+01   0.16781E+01
   0.75500E+01   0.16781E+01
   0.75500E+01   0.16781E+01
   0.75500E+01   0.16779E+01
   0.75500E+01   0.16779E+01
   0.75500E+01   0.16779E+01
   0.75400E+01   0.16779E+01
   0.75400E+01   0.16779E+01
   0.75400E+01   0.16777E+01
   0.75400E+01   0.16777E+01
   0.75400E+01   0.16776E+01
   0.75400E+01   0.16775E+01
   0.75400E+01   0.16775E+01
   0.75400E+01   0.16774E+01
   0.75400E+01   0.16773E+01
   0.75400E+01   0.16774E+01
   0.75400E+01   0.16774E+01
   0.75400E+01   0.16773E+01
   0.75400E+01   0.16772E+01
   0.75400E+01   0.16769E+01
   0.75400E+01   0.16768E+01
   0.75300E+01   0.16767E+01
   0.75300E+01   0.16767E+01
   0.75300E+01   0.16767E+01
   0.75300E+01   0.16767E+01
   0.75300E+01   0.16767E+01
   0.75300E+01   0.16766E+01
   0.75300E+01   0.16765E+01
   0.75300E+01   0.16765E+01
   0.75300E+01   0.16765E+01
   0.75300E+01   0.16765E+01
   0.75300E+01   0.16762E+01
   0.75300E+01   0.16763E+01
   0.75300E+01   0.16764E+01
   0.75300E+01   0.16763E+01
   0.75300E+01   0.16762E+01
   0.75200E+01   0.16760E+01
   0.75200E+01   0.16761E+01
   0.75200E+01   0.16758E+01
   0.75200E+01   0.16758E+01
   0.75200E+01   0.16757E+01
   0.75200E+01   0.16756E+01
   0.75200E+01   0.16755E+01
   0.75200E+01   0.16754E+01
   0.75200E+01   0.16754E+01
   0.75200E+01   0.16753E+01
   0.75200E+01   0.16753E+01
   0.75200E+01   0.16753E+01
   0.75200E+01   0.16752E+01
   0.75200E+01   0.16752E+01
   0.75200E+01   0.16751E+01
   0.75100E+01   0.16750E+01
   0.75100E+01   0.16750E+01
   0.75100E+01   0.16750E+01
   0.75100E+01   0.16750E+01
   0.75100E+01   0.16750E+01
   0.75100E+01   0.16749E+01
   0.75100E+01   0.16747E+01
   0.75100E+01   0.16747E+01
   0.75100E+01   0.16745E+01
   0.75100E+01   0.16744E+01
   0.75100E+01   0.16745E+01
   0.75100E+01   0.16745E+01
   0.75100E+01   0.16743E+01
   0.75100E+01   0.16742E+01
   0.75100E+01   0.16741E+01
   0.75100E+01   0.16742E+01
   0.75000E+01   0.16740E+01
   0.75000E+01   0.16741E+01
   0.75000E+01   0.16741E+01
   0.75000E+01   0.16738E+01
   0.75000E+01   0.16738E+01
   0.75000E+01   0.16738E+01
   0.75000E+01   0.16738E+01
   0.75000E+01   0.16738E+01
   0.75000E+01   0.16736E+01
   0.75000E+01   0.16737E+01
   0.75000E+01   0.16735E+01
   0.75000E+01   0.16735E+01
   0.75000E+01   0.16735E+01
   0.75000E+01   0.16732E+01
   0.75000E+01   0.16731E+01
   0.75000E+01   0.16732E+01
   0.74900E+01   0.16730E+01
   0.74900E+01   0.16730E+01
   0.74900E+01   0.16728E+01
   0.74900E+01   0.16728E+01
   0.74900E+01   0.16728E+01
   0.74900E+01   0.16727E+01
   0.74900E+01   0.16727E+01
   0.74900E+01   0.16727E+01
   0.74900E+01   0.16728E+01
   0.74900E+01   0.16725E+01
   0.74900E+01   0.16725E+01
   0.74900E+01   0.16725E+01
   0.74900E+01   0.16724E+01
   0.74900E+01   0.16724E+01
   0.74800E+01   0.16723E+01
   0.74800E+01   0.16722E+01
   0.74800E+01   0.16722E+01
   0.74800E+01   0.16720E+01
   0.74800E+01   0.16720E+01
   0.74800E+01   0.16719E+01
   0.74800E+01   0.16719E+01
   0.74800E+01   0.16718E+01
   0.74800E+01   0.16717E+01
   0.74800E+01   0.16716E+01
   0.74800E+01   0.16717E+01
   0.74800E+01   0.16717E+01
   0.74800E+01   0.16715E+01
   0.74800E+01   0.16715E+01
   0.74800E+01   0.16715E+01
   0.74800E+01   0.16715E+01
   0.74700E+01   0.16714E+01
   0.74700E+01   0.16712E+01
   0.74700E+01   0.16712E+01
   0.74700E+01   0.16711E+01
   0.74700E+01   0.16710E+01
   0.74700E+01   0.16709E+01
   0.74700E+01   0.16709E+01
   0.74700E+01   0.16708E+01
   0.74700E+01   0.16708E+01
   0.74700E+01   0.16706E+01
   0.74700E+01   0.16705E+01
   0.74700E+01   0.16704E+01
   0.74700E+01   0.16704E+01
   0.74700E+01   0.16704E+01
   0.74700E+01   0.16704E+01
   0.74700E+01   0.16704E+01
   0.74700E+01   0.16704E+01
   0.74600E+01   0.16704E+01
   0.74600E+01   0.16703E+01
   0.74600E+01   0.16702E+01
   0.74600E+01   0.16702E+01
   0.74600E+01   0.16701E+01
   0.74600E+01   0.16699E+01
   0.74600E+01   0.16699E+01
   0.74600E+01   0.16697E+01
   0.74600E+01   0.16696E+01
   0.74600E+01   0.16695E+01
   0.74600E+01   0.16696E+01
   0.74600E+01   0.16695E+01
   0.74600E+01   0.16694E+01
   0.74600E+01   0.16693E+01
   0.74600E+01   0.16692E+01
   0.74500E+01   0.16692E+01
   0.74500E+01   0.16690E+01
   0.74500E+01   0.16690E+01
   0.74500E+01   0.16689E+01
   0.74500E+01   0.16690E+01
   0.74500E+01   0.16689E+01
   0.74500E+01   0.16688E+01
   0.74500E+01   0.16687E+01
   0.74500E+01   0.16687E+01
   0.74500E+01   0.16685E+01
   0.74500E+01   0.16685E+01
   0.74500E+01   0.16684E+01
   0.74500E+01   0.16684E+01
   0.74500E+01   0.16683E+01
   0.74500E+01   0.16682E+01
   0.74400E+01   0.16682E+01
   0.74400E+01   0.16681E+01
   0.74400E+01   0.16680E+01
   0.74400E+01   0.16679E+01
   0.74400E+01   0.16680E+01
   0.74400E+01   0.16680E+01
   0.74400E+01   0.16678E+01
   0.74400E+01   0.16677E+01
   0.74400E+01   0.16676E+01
   0.74400E+01   0.16675E+01
   0.74400E+01   0.16675E+01
   0.74400E+01   0.16675E+01
   0.74400E+01   0.16674E+01
   0.74400E+01   0.16673E+01
   0.74400E+01   0.16672E+01
   0.74400E+01   0.16671E+01
   0.74300E+01   0.16670E+01
   0.74300E+01   0.16669E+01
   0.74300E+01   0.16669E+01
   0.74300E+01   0.16669E+01
   0.74300E+01   0.16668E+01
   0.74300E+01   0.16668E+01
   0.74300E+01   0.16667E+01
   0.74300E+01   0.16666E+01
   0.74300E+01   0.16665E+01
   0.74300E+01   0.16666E+01
   0.74300E+01   0.16665E+01
   0.74300E+01   0.16664E+01
   0.74300E+01   0.16663E+01
   0.74300E+01   0.16663E+01
   0.74300E+01   0.16661E+01
   0.74200E+01   0.16660E+01
   0.74200E+01   0.16661E+01
   0.74200E+01   0.16660E+01
   0.74200E+01   0.16659E+01
   0.74200E+01   0.16659E+01
   0.74200E+01   0.16658E+01
   0.74200E+01   0.16656E+01
   0.74200E+01   0.16656E+01
   0.74200E+01   0.16656E+01
   0.74200E+01   0.16656E+01
   0.74200E+01   0.16655E+01
   0.74200E+01   0.16654E+01
   0.74200E+01   0.16653E+01
   0.74200E+01   0.16653E+01
   0.74200E+01   0.16652E+01
   0.74200E+01   0.16652E+01
   0.74200E+01   0.16652E+01
   0.74200E+01   0.16651E+01
   0.74100E+01   0.16651E+01
   0.74100E+01   0.16650E+01
   0.74100E+01   0.16649E+01
   0.74100E+01   0.16647E+01
   0.74100E+01   0.16646E+01
   0.74100E+01   0.16646E+01
   0.74100E+01   0.16644E+01
   0.74100E+01   0.16643E+01
   0.74100E+01   0.16643E+01
   0.74100E+01   0.16644E+01
   0.74100E+01   0.16642E+01
   0.74100E+01   0.16642E+01
   0.74100E+01   0.16642E+01
   0.74100E+01   0.16642E+01
   0.74100E+01   0.16642E+01
   0.74100E+01   0.16640E+01
   0.74000E+01   0.16640E+01
   0.74000E+01   0.16640E+01
   0.74000E+01   0.16639E+01
   0.74000E+01   0.16639E+01
   0.74000E+01   0.16639E+01
   0.74000E+01   0.16637E+01
   0.74000E+01   0.16636E+01
   0.74000E+01   0.16635E+01
   0.74000E+01   0.16634E+01
   0.74000E+01   0.16633E+01
   0.74000E+01   0.16632E+01
   0.74000E+01   0.16631E+01
   0.74000E+01   0.16630E+01
   0.74000E+01   0.16630E+01
   0.74000E+01   0.16630E+01
   0.74000E+01   0.16629E+01
   0.73900E+01   0.16628E+01
   0.73900E+01   0.16627E+01
   0.73900E+01   0.16628E+01
   0.73900E+01   0.16626E+01
   0.73900E+01   0.16626E+01
   0.73900E+01   0.16626E+01
   0.73900E+01   0.16626E+01
   0.73900E+01   0.16626E+01
   0.73900E+01   0.16625E+01
   0.73900E+01   0.16625E+01
   0.73900E+01   0.16623E+01
   0.73900E+01   0.16623E+01
   0.73900E+01   0.16621E+01
   0.73900E+01   0.16621E+01
   0.73900E+01   0.16620E+01
   0.73900E+01   0.16620E+01
   0.73900E+01   0.16619E+01
   0.73900E+01   0.16619E+01
   0.73800E+01   0.16617E+01
   0.73800E+01   0.16617E+01
   0.73800E+01   0.16616E+01
   0.73800E+01   0.16616E+01
   0.73800E+01   0.16615E+01
   0.73800E+01   0.16613E+01
   0.73800E+01   0.16612E+01
   0.73800E+01   0.16612E+01
   0.73800E+01   0.16612E+01
   0.73800E+01   0.16612E+01
   0.73800E+01   0.16612E+01
   0.73800E+01   0.16612E+01
   0.73800E+01   0.16612E+01
   0.73800E+01   0.16610E+01
   0.73800E+01   0.16609E+01
   0.73800E+01   0.16608E+01
   0.73800E+01   0.16607E+01
   0.73700E+01   0.16606E+01
   0.73700E+01   0.16606E+01
   0.73700E+01   0.16606E+01
   0.73700E+01   0.16605E+01
   0.73700E+01   0.16604E+01
   0.73700E+01   0.16604E+01
   0.73700E+01   0.16604E+01
   0.73700E+01   0.16605E+01
   0.73700E+01   0.16604E+01
   0.73700E+01   0.16603E+01
   0.73700E+01   0.16602E+01
   0.73700E+01   0.16601E+01
   0.73700E+01   0.16599E+01
   0.73700E+01   0.16599E+01
   0.73700E+01   0.16600E+01
   0.73700E+01   0.16599E+01
   0.73600E+01   0.16597E+01
   0.73600E+01   0.16597E+01
   0.73600E+01   0.16597E+01
   0.73600E+01   0.16596E+01
   0.73600E+01   0.16593E+01
   0.73600E+01   0.16592E+01
   0.73600E+01   0.16592E+01
   0.73600E+01   0.16591E+01
   0.73600E+01   0.16589E+01
   0.73600E+01   0.16590E+01
   0.73600E+01   0.16590E+01
   0.73600E+01   0.16590E+01
   0.73600E+01   0.16589E+01
   0.73600E+01   0.16588E+01
   0.73600E+01   0.16588E+01
   0.73600E+01   0.16587E+01
   0.73600E+01   0.16587E+01
   0.73600E+01   0.16586E+01
   0.73600E+01   0.16586E+01
   0.73500E+01   0.16585E+01
   0.73500E+01   0.16585E+01
   0.73500E+01   0.16585E+01
   0.73500E+01   0.16584E+01
   0.73500E+01   0.16583E+01
   0.73500E+01   0.16582E+01
   0.73500E+01   0.16581E+01
   0.73500E+01   0.16580E+01
   0.73500E+01   0.16579E+01
   0.73500E+01   0.16578E+01
   0.73500E+01   0.16578E+01
   0.73500E+01   0.16576E+01
   0.73500E+01   0.16576E+01
   0.73500E+01   0.16574E+01
   0.73400E+01   0.16574E+01
   0.73400E+01   0.16575E+01
   0.73400E+01   0.16574E+01
   0.73400E+01   0.16573E+01
   0.73400E+01   0.16572E+01
   0.73400E+01   0.16571E+01
   0.73400E+01   0.16572E+01
   0.73400E+01   0.16570E+01
   0.73400E+01   0.16571E+01
   0.73400E+01   0.16569E+01
   0.73400E+01   0.16568E+01
   0.73400E+01   0.16568E+01
   0.73400E+01   0.16568E+01
   0.73400E+01   0.16567E+01
   0.73400E+01   0.16568E+01
   0.73400E+01   0.16567E+01
   0.73400E+01   0.16566E+01
   0.73400E+01   0.16563E+01
   0.73300E+01   0.16563E+01
   0.73300E+01   0.16563E+01
   0.73300E+01   0.16562E+01
   0.73300E+01   0.16561E+01
   0.73300E+01   0.16560E+01
   0.73300E+01   0.16561E+01
   0.73300E+01   0.16560E+01
   0.73300E+01   0.16560E+01
   0.73300E+01   0.16558E+01
   0.73300E+01   0.16557E+01
   0.73300E+01   0.16557E+01
   0.73300E+01   0.16557E+01
   0.73300E+01   0.16555E+01
   0.73300E+01   0.16555E+01
   0.73300E+01   0.16555E+01
   0.73300E+01   0.16555E+01
   0.73300E+01   0.16554E+01
   0.73300E+01   0.16553E+01
   0.73300E+01   0.16553E+01
   0.73200E+01   0.16551E+01
   0.73200E+01   0.16551E+01
   0.73200E+01   0.16550E+01
   0.73200E+01   0.16549E+01
   0.73200E+01   0.16549E+01
   0.73200E+01   0.16549E+01
   0.73200E+01   0.16549E+01
   0.73200E+01   0.16549E+01
   0.73200E+01   0.16548E+01
   0.73200E+01   0.16546E+01
   0.73200E+01   0.16545E+01
   0.73200E+01   0.16545E+01
   0.73200E+01   0.16543E+01
   0.73200E+01   0.16542E+01
   0.73200E+01   0.16542E+01
   0.73200E+01   0.16541E+01
   0.73100E+01   0.16540E+01
   0.73100E+01   0.16540E+01
   0.73100E+01   0.16539E+01
   0.73100E+01   0.16539E+01
   0.73100E+01   0.16540E+01
   0.73100E+01   0.16539E+01
   0.73100E+01   0.16537E+01
   0.73100E+01   0.16537E+01
   0.73100E+01   0.16535E+01
   0.73100E+01   0.16535E+01
   0.73100E+01   0.16535E+01
   0.73100E+01   0.16535E+01
   0.73100E+01   0.16534E+01
   0.73100E+01   0.16533E+01
   0.73100E+01   0.16533E+01
   0.73100E+01   0.16532E+01
   0.73100E+01   0.16532E+01
   0.73100E+01   0.16532E+01
   0.73100E+01   0.16531E+01
   0.73000E+01   0.16530E+01
   0.73000E+01   0.16529E+01
   0.73000E+01   0.16529E+01
   0.73000E+01   0.16528E+01
   0.73000E+01   0.16527E+01
   0.73000E+01   0.16526E+01
   0.73000E+01   0.16526E+01
   0.73000E+01   0.16527E+01
   0.73000E+01   0.16527E+01
   0.73000E+01   0.16526E+01
   0.73000E+01   0.16523E+01
   0.73000E+01   0.16523E+01
   0.73000E+01   0.16520E+01
   0.73000E+01   0.16521E+01
   0.73000E+01   0.16521E+01
   0.73000E+01   0.16521E+01
   0.73000E+01   0.16520E+01
   0.73000E+01   0.16519E+01
   0.72900E+01   0.16518E+01
   0.72900E+01   0.16518E+01
   0.72900E+01   0.16517E+01
   0.72900E+01   0.16516E+01
   0.72900E+01   0.16516E+01
   0.72900E+01   0.16515E+01
   0.72900E+01   0.16514E+01
   0.72900E+01   0.16514E+01
   0.72900E+01   0.16514E+01
   0.72900E+01   0.16514E+01
   0.72900E+01   0.16514E+01
   0.72900E+01   0.16514E+01
   0.72900E+01   0.16514E+01
   0.72900E+01   0.16514E+01
   0.72900E+01   0.16513E+01
   0.72900E+01   0.16510E+01
   0.72900E+01   0.16509E+01
   0.72900E+01   0.16509E+01
   0.72800E+01   0.16508E+01
   0.72800E+01   0.16507E+01
   0.72800E+01   0.16506E+01
   0.72800E+01   0.16505E+01
   0.72800E+01   0.16503E+01
   0.72800E+01   0.16503E+01
   0.72800E+01   0.16502E+01
   0.72800E+01   0.16501E+01
   0.72800E+01   0.16500E+01
   0.72800E+01   0.16500E+01
   0.72800E+01   0.16499E+01
   0.72800E+01   0.16498E+01
   0.72800E+01   0.16499E+01
   0.72800E+01   0.16498E+01
   0.72800E+01   0.16497E+01
   0.72800E+01   0.16496E+01
   0.72800E+01   0.16496E+01
   0.72700E+01   0.16495E+01
   0.72700E+01   0.16495E+01
   0.72700E+01   0.16495E+01
   0.72700E+01   0.16495E+01
   0.72700E+01   0.16493E+01
   0.72700E+01   0.16493E+01
   0.72700E+01   0.16491E+01
   0.72700E+01   0.16490E+01
   0.72700E+01   0.16489E+01
   0.72700E+01   0.16489E+01
   0.72700E+01   0.16488E+01
   0.72700E+01   0.16488E+01
   0.72700E+01   0.16487E+01
   0.72700E+01   0.16487E+01
   0.72700E+01   0.16486E+01
   0.72700E+01   0.16484E+01
   0.72700E+01   0.16483E+01
   0.72700E+01   0.16482E+01
   0.72600E+01   0.16482E+01
   0.72600E+01   0.16483E+01
   0.72600E+01   0.16482E+01
   0.72600E+01   0.16481E+01
   0.72600E+01   0.16479E+01
   0.72600E+01   0.16479E+01
   0.72600E+01   0.16479E+01
   0.72600E+01   0.16479E+01
   0.72600E+01   0.16477E+01
   0.72600E+01   0.16477E+01
   0.72600E+01   0.16475E+01
   0.72600E+01   0.16475E+01
   0.72600E+01   0.16475E+01
   0.72600E+01   0.16475E+01
   0.72600E+01   0.16474E+01
   0.72600E+01   0.16473E+01
   0.72600E+01   0.16472E+01
   0.72600E+01   0.16472E+01
   0.72600E+01   0.16472E+01
   0.72500E+01   0.16470E+01
   0.72500E+01   0.16468E+01
   0.72500E+01   0.16468E+01
   0.72500E+01   0.16469E+01
   0.72500E+01   0.16468E+01
   0.72500E+01   0.16467E+01
   0.72500E+01   0.16467E+01
   0.72500E+01   0.16465E+01
   0.72500E+01   0.16465E+01
   0.72500E+01   0.16464E+01
   0.72500E+01   0.16464E+01
   0.72500E+01   0.16463E+01
   0.72500E+01   0.16462E+01
   0.72500E+01   0.16460E+01
   0.72500E+01   0.16461E+01
   0.72500E+01   0.16459E+01
   0.72500E+01   0.16459E+01
   0.72500E+01   0.16458E+01
   0.72500E+01   0.16458E+01
   0.72400E+01   0.16457E+01
   0.72400E+01   0.16457E+01
   0.72400E+01   0.16458E+01
   0.72400E+01   0.16457E+01
   0.72400E+01   0.16456E+01
   0.72400E+01   0.16455E+01
   0.72400E+01   0.16455E+01
   0.72400E+01   0.16455E+01
   0.72400E+01   0.16454E+01
   0.72400E+01   0.16452E+01
   0.72400E+01   0.16452E+01
   0.72400E+01   0.16451E+01
   0.72400E+01   0.16451E+01
   0.72400E+01   0.16451E+01
   0.72400E+01   0.16450E+01
   0.72400E+01   0.16449E+01
   0.72400E+01   0.16449E+01
   0.72300E+01   0.16445E+01
   0.72300E+01   0.16445E+01
   0.72300E+01   0.16444E+01
   0.72300E+01   0.16444E+01
   0.72300E+01   0.16443E+01
   0.72300E+01   0.16442E+01
   0.72300E+01   0.16442E+01
   0.72300E+01   0.16443E+01
   0.72300E+01   0.16441E+01
   0.72300E+01   0.16441E+01
   0.72300E+01   0.16441E+01
   0.72300E+01   0.16441E+01
   0.72300E+01   0.16440E+01
   0.72300E+01   0.16439E+01
   0.72300E+01   0.16439E+01
   0.72300E+01   0.16438E+01
   0.72300E+01   0.16437E+01
   0.72300E+01   0.16437E+01
   0.72300E+01   0.16436E+01
   0.72300E+01   0.16436E+01
   0.72300E+01   0.16436E+01
   0.72200E+01   0.16436E+01
   0.72200E+01   0.16433E+01
   0.72200E+01   0.16433E+01
   0.72200E+01   0.16432E+01
   0.72200E+01   0.16431E+01
   0.72200E+01   0.16430E+01
   0.72200E+01   0.16431E+01
   0.72200E+01   0.16431E+01
   0.72200E+01   0.16430E+01
   0.72200E+01   0.16429E+01
   0.72200E+01   0.16426E+01
   0.72200E+01   0.16426E+01
   0.72200E+01   0.16426E+01
   0.72200E+01   0.16424E+01
   0.72200E+01   0.16423E+01
   0.72200E+01   0.16423E+01
   0.72200E+01   0.16422E+01
   0.72100E+01   0.16422E+01
   0.72100E+01   0.16421E+01
   0.72100E+01   0.16420E+01
   0.72100E+01   0.16419E+01
   0.72100E+01   0.16419E+01
   0.72100E+01   0.16420E+01
   0.72100E+01   0.16420E+01
   0.72100E+01   0.16418E+01
   0.72100E+01   0.16418E+01
   0.72100E+01   0.16417E+01
   0.72100E+01   0.16416E+01
   0.72100E+01   0.16416E+01
   0.72100E+01   0.16415E+01
   0.72100E+01   0.16415E+01
   0.72100E+01   0.16414E+01
   0.72100E+01   0.16414E+01
   0.72100E+01   0.16414E+01
   0.72100E+01   0.16411E+01
   0.72100E+01   0.16411E+01
   0.72100E+01   0.16411E+01
   0.72100E+01   0.16410E+01
   0.72100E+01   0.16409E+01
   0.72100E+01   0.16409E+01
   0.72000E+01   0.16408E+01
   0.72000E+01   0.16407E+01
   0.72000E+01   0.16407E+01
   0.72000E+01   0.16405E+01
   0.72000E+01   0.16404E+01
   0.72000E+01   0.16404E+01
   0.72000E+01   0.16402E+01
   0.72000E+01   0.16403E+01
   0.72000E+01   0.16401E+01
   0.72000E+01   0.16402E+01
   0.72000E+01   0.16401E+01
   0.72000E+01   0.16400E+01
   0.72000E+01   0.16399E+01
   0.72000E+01   0.16399E+01
   0.72000E+01   0.16398E+01
   0.72000E+01   0.16398E+01
   0.72000E+01   0.16397E+01
   0.71900E+01   0.16397E+01
   0.71900E+01   0.16395E+01
   0.71900E+01   0.16395E+01
   0.71900E+01   0.16395E+01
   0.71900E+01   0.16394E+01
   0.71900E+01   0.16394E+01
   0.71900E+01   0.16393E+01
   0.71900E+01   0.16392E+01
   0.71900E+01   0.16392E+01
   0.71900E+01   0.16393E+01
   0.71900E+01   0.16392E+01
   0.71900E+01   0.16391E+01
   0.71900E+01   0.16390E+01
   0.71900E+01   0.16389E+01
   0.71900E+01   0.16389E+01
   0.71900E+01   0.16387E+01
   0.71900E+01   0.16387E+01
   0.71900E+01   0.16386E+01
   0.71900E+01   0.16385E+01
   0.71900E+01   0.16384E+01
   0.71800E+01   0.16384E+01
   0.71800E+01   0.16384E+01
   0.71800E+01   0.16382E+01
   0.71800E+01   0.16381E+01
   0.71800E+01   0.16381E+01
   0.71800E+01   0.16382E+01
   0.71800E+01   0.16381E+01
   0.71800E+01   0.16380E+01
   0.71800E+01   0.16379E+01
   0.71800E+01   0.16377E+01
   0.71800E+01   0.16377E+01
   0.71800E+01   0.16377E+01
   0.71800E+01   0.16378E+01
   0.71800E+01   0.16377E+01
   0.71800E+01   0.16376E+01
   0.71800E+01   0.16377E+01
   0.71800E+01   0.16376E+01
   0.71800E+01   0.16375E+01
   0.71800E+01   0.16373E+01
   0.71800E+01   0.16373E+01
   0.71800E+01   0.16373E+01
   0.71700E+01   0.16371E+01
   0.71700E+01   0.16370E+01
   0.71700E+01   0.16369E+01
   0.71700E+01   0.16368E+01
   0.71700E+01   0.16367E+01
   0.71700E+01   0.16367E+01
   0.71700E+01   0.16367E+01
   0.71700E+01   0.16368E+01
   0.71700E+01   0.16367E+01
   0.71700E+01   0.16366E+01
   0.71700E+01   0.16366E+01
   0.71700E+01   0.16365E+01
   0.71700E+01   0.16364E+01
   0.71700E+01   0.16363E+01
   0.71700E+01   0.16362E+01
   0.71700E+01   0.16362E+01
   0.71700E+01   0.16362E+01
   0.71700E+01   0.16361E+01
   0.71600E+01   0.16360E+01
   0.71600E+01   0.16359E+01
   0.71700E+01   0.16358E+01
   0.71600E+01   0.16358E+01
   0.71600E+01   0.16357E+01
   0.71600E+01   0.16357E+01
   0.71600E+01   0.16356E+01
   0.71600E+01   0.16356E+01
   0.71600E+01   0.16355E+01
   0.71600E+01   0.16354E+01
   0.71600E+01   0.16354E+01
   0.71600E+01   0.16353E+01
   0.71600E+01   0.16352E+01
   0.71600E+01   0.16352E+01
   0.71600E+01   0.16351E+01
   0.71600E+01   0.16351E+01
   0.71600E+01   0.16350E+01
   0.71600E+01   0.16350E+01
   0.71600E+01   0.16349E+01
   0.71600E+01   0.16348E+01
   0.71600E+01   0.16346E+01
   0.71500E+01   0.16345E+01
   0.71500E+01   0.16344E+01
   0.71500E+01   0.16344E+01
   0.71500E+01   0.16344E+01
   0.71500E+01   0.16343E+01
   0.71500E+01   0.16341E+01
   0.71500E+01   0.16340E+01
   0.71500E+01   0.16339E+01
   0.71500E+01   0.16338E+01
   0.71500E+01   0.16338E+01
   0.71500E+01   0.16337E+01
   0.71500E+01   0.16338E+01
   0.71500E+01   0.16337E+01
   0.71500E+01   0.16337E+01
   0.71500E+01   0.16336E+01
   0.71500E+01   0.16335E+01
   0.71500E+01   0.16335E+01
   0.71500E+01   0.16333E+01
   0.71400E+01   0.16333E+01
   0.71400E+01   0.16331E+01
   0.71400E+01   0.16331E+01
   0.71400E+01   0.16331E+01
   0.71400E+01   0.16330E+01
   0.71400E+01   0.16330E+01
   0.71400E+01   0.16330E+01
   0.71400E+01   0.16330E+01
   0.71400E+01   0.16328E+01
   0.71400E+01   0.16327E+01
   0.71400E+01   0.16328E+01
   0.71400E+01   0.16326E+01
   0.71400E+01   0.16325E+01
   0.71400E+01   0.16324E+01
   0.71400E+01   0.16324E+01
   0.71400E+01   0.16322E+01
   0.71400E+01   0.16323E+01
   0.71400E+01   0.16322E+01
   0.71400E+01   0.16320E+01
   0.71400E+01   0.16320E+01
   0.71300E+01   0.16321E+01
   0.71300E+01   0.16320E+01
   0.71300E+01   0.16320E+01
   0.71300E+01   0.16319E+01
   0.71300E+01   0.16318E+01
   0.71300E+01   0.16316E+01
   0.71300E+01   0.16316E+01
   0.71300E+01   0.16315E+01
   0.71300E+01   0.16315E+01
   0.71300E+01   0.16314E+01
   0.71300E+01   0.16314E+01
   0.71300E+01   0.16313E+01
   0.71300E+01   0.16312E+01
   0.71300E+01   0.16311E+01
   0.71300E+01   0.16311E+01
   0.71300E+01   0.16310E+01
   0.71300E+01   0.16309E+01
   0.71300E+01   0.16309E+01
   0.71300E+01   0.16308E+01
   0.71300E+01   0.16309E+01
   0.71300E+01   0.16307E+01
   0.71300E+01   0.16307E+01
   0.71300E+01   0.16306E+01
   0.71200E+01   0.16306E+01
   0.71200E+01   0.16306E+01
   0.71200E+01   0.16304E+01
   0.71200E+01   0.16304E+01
   0.71200E+01   0.16303E+01
   0.71200E+01   0.16301E+01
   0.71200E+01   0.16300E+01
   0.71200E+01   0.16299E+01
   0.71200E+01   0.16298E+01
   0.71200E+01   0.16297E+01
   0.71200E+01   0.16299E+01
   0.71200E+01   0.16299E+01
   0.71200E+01   0.16298E+01
   0.71200E+01   0.16299E+01
   0.71200E+01   0.16297E+01
   0.71200E+01   0.16296E+01
   0.71200E+01   0.16296E+01
   0.71200E+01   0.16295E+01
   0.71200E+01   0.16295E+01
   0.71200E+01   0.16294E+01
   0.71200E+01   0.16293E+01
   0.71100E+01   0.16293E+01
   0.71100E+01   0.16292E+01
   0.71100E+01   0.16290E+01
   0.71100E+01   0.16290E+01
   0.71100E+01   0.16290E+01
   0.71100E+01   0.16289E+01
   0.71100E+01   0.16289E+01
   0.71100E+01   0.16289E+01
   0.71100E+01   0.16288E+01
   0.71100E+01   0.16287E+01
   0.71100E+01   0.16286E+01
   0.71100E+01   0.16286E+01
   0.71100E+01   0.16285E+01
   0.71100E+01   0.16285E+01
   0.71100E+01   0.16284E+01
   0.71100E+01   0.16284E+01
   0.71100E+01   0.16283E+01
   0.71100E+01   0.16283E+01
   0.71100E+01   0.16282E+01
   0.71100E+01   0.16281E+01
   0.71000E+01   0.16280E+01
   0.71000E+01   0.16279E+01
   0.71000E+01   0.16277E+01
   0.71000E+01   0.16277E+01
   0.71000E+01   0.16275E+01
   0.71000E+01   0.16275E+01
   0.71000E+01   0.16274E+01
   0.71000E+01   0.16274E+01
   0.71000E+01   0.16273E+01
   0.71000E+01   0.16273E+01
   0.71000E+01   0.16271E+01
   0.71000E+01   0.16271E+01
   0.71000E+01   0.16271E+01
   0.71000E+01   0.16269E+01
   0.71000E+01   0.16267E+01
   0.71000E+01   0.16268E+01
   0.71000E+01   0.16268E+01
   0.71000E+01   0.16268E+01
   0.71000E+01   0.16268E+01
   0.71000E+01   0.16267E+01
   0.71000E+01   0.16266E+01
   0.70900E+01   0.16266E+01
   0.70900E+01   0.16266E+01
   0.70900E+01   0.16264E+01
   0.70900E+01   0.16264E+01
   0.70900E+01   0.16263E+01
   0.70900E+01   0.16262E+01
   0.70900E+01   0.16262E+01
   0.70900E+01   0.16261E+01
   0.70900E+01   0.16261E+01
   0.70900E+01   0.16260E+01
   0.70900E+01   0.16259E+01
   0.70900E+01   0.16259E+01
   0.70900E+01   0.16258E+01
   0.70900E+01   0.16257E+01
   0.70900E+01   0.16257E+01
   0.70900E+01   0.16255E+01
   0.70900E+01   0.16255E+01
   0.70900E+01   0.16255E+01
   0.70900E+01   0.16254E+01
   0.70900E+01   0.16254E+01
   0.70900E+01   0.16255E+01
   0.70800E+01   0.16254E+01
   0.70800E+01   0.16254E+01
   0.70800E+01   0.16253E+01
   0.70800E+01   0.16251E+01
   0.70800E+01   0.16251E+01
   0.70800E+01   0.16250E+01
   0.70800E+01   0.16249E+01
   0.70800E+01   0.16246E+01
   0.70800E+01   0.16246E+01
   0.70800E+01   0.16245E+01
   0.70800E+01   0.16245E+01
   0.70800E+01   0.16244E+01
   0.70800E+01   0.16244E+01
   0.70800E+01   0.16243E+01
   0.70800E+01   0.16243E+01
   0.70800E+01   0.16243E+01
   0.70800E+01   0.16243E+01
   0.70800E+01   0.16242E+01
   0.70800E+01   0.16242E+01
   0.70800E+01   0.16241E+01
   0.70800E+01   0.16241E+01
   0.70800E+01   0.16241E+01
   0.70800E+01   0.16239E+01
   0.70700E+01   0.16240E+01
   0.70700E+01   0.16239E+01
   0.70700E+01   0.16237E+01
   0.70700E+01   0.16237E+01
   0.70700E+01   0.16236E+01
   0.70700E+01   0.16236E+01
   0.70700E+01   0.16236E+01
   0.70700E+01   0.16235E+01
   0.70700E+01   0.16235E+01
   0.70700E+01   0.16232E+01
   0.70700E+01   0.16232E+01
   0.70700E+01   0.16231E+01
   0.70700E+01   0.16232E+01
   0.70700E+01   0.16231E+01
   0.70700E+01   0.16229E+01
   0.70700E+01   0.16229E+01
   0.70700E+01   0.16228E+01
   0.70700E+01   0.16228E+01
   0.70700E+01   0.16228E+01
   0.70600E+01   0.16226E+01
   0.70600E+01   0.16225E+01
   0.70600E+01   0.16225E+01
   0.70600E+01   0.16223E+01
   0.70600E+01   0.16223E+01
   0.70600E+01   0.16222E+01
   0.70600E+01   0.16222E+01
   0.70600E+01   0.16220E+01
   0.70600E+01   0.16219E+01
   0.70600E+01   0.16219E+01
   0.70600E+01   0.16219E+01
   0.70600E+01   0.16218E+01
   0.70600E+01   0.16217E+01
   0.70600E+01   0.16217E+01
   0.70600E+01   0.16216E+01
   0.70600E+01   0.16216E+01
   0.70600E+01   0.16215E+01
   0.70600E+01   0.16215E+01
   0.70600E+01   0.16215E+01
   0.70600E+01   0.16214E+01
   0.70600E+01   0.16212E+01
   0.70600E+01   0.16211E+01
   0.70600E+01   0.16212E+01
   0.70500E+01   0.16211E+01
   0.70500E+01   0.16210E+01
   0.70500E+01   0.16210E+01
   0.70500E+01   0.16208E+01
   0.70500E+01   0.16207E+01
   0.70500E+01   0.16207E+01
   0.70500E+01   0.16206E+01
   0.70500E+01   0.16205E+01
   0.70500E+01   0.16204E+01
   0.70500E+01   0.16203E+01
   0.70500E+01   0.16202E+01
   0.70500E+01   0.16203E+01
   0.70500E+01   0.16203E+01
   0.70500E+01   0.16202E+01
   0.70500E+01   0.16201E+01
   0.70500E+01   0.16200E+01
   0.70500E+01   0.16198E+01
   0.70500E+01   0.16197E+01
   0.70500E+01   0.16196E+01
   0.70500E+01   0.16196E+01
   0.70400E+01   0.16196E+01
   0.70400E+01   0.16196E+01
   0.70400E+01   0.16195E+01
   0.70400E+01   0.16194E+01
   0.70400E+01   0.16193E+01
   0.70400E+01   0.16192E+01
   0.70400E+01   0.16192E+01
   0.70400E+01   0.16192E+01
   0.70400E+01   0.16191E+01
   0.70400E+01   0.16191E+01
   0.70400E+01   0.16191E+01
   0.70400E+01   0.16190E+01
   0.70400E+01   0.16190E+01
   0.70400E+01   0.16189E+01
   0.70400E+01   0.16189E+01
   0.70400E+01   0.16188E+01
   0.70400E+01   0.16188E+01
   0.70400E+01   0.16188E+01
   0.70400E+01   0.16187E+01
   0.70400E+01   0.16186E+01
   0.70400E+01   0.16186E+01
   0.70400E+01   0.16185E+01
   0.70400E+01   0.16184E+01
   0.70400E+01   0.16183E+01
   0.70300E+01   0.16181E+01
   0.70300E+01   0.16180E+01
   0.70300E+01   0.16180E+01
   0.70300E+01   0.16179E+01
   0.70300E+01   0.16179E+01
   0.70300E+01   0.16179E+01
   0.70300E+01   0.16178E+01
   0.70300E+01   0.16178E+01
   0.70300E+01   0.16178E+01
   0.70300E+01   0.16176E+01
   0.70300E+01   0.16175E+01
   0.70300E+01   0.16174E+01
   0.70300E+01   0.16174E+01
   0.70300E+01   0.16174E+01
   0.70300E+01   0.16173E+01
   0.70300E+01   0.16174E+01
   0.70300E+01   0.16173E+01
   0.70300E+01   0.16174E+01
   0.70300E+01   0.16173E+01
   0.70300E+01   0.16171E+01
   0.70300E+01   0.16170E+01
   0.70200E+01   0.16169E+01
   0.70200E+01   0.16167E+01
   0.70200E+01   0.16167E+01
   0.70200E+01   0.16167E+01
   0.70200E+01   0.16165E+01
   0.70200E+01   0.16166E+01
   0.70200E+01   0.16166E+01
   0.70200E+01   0.16165E+01
   0.70200E+01   0.16165E+01
   0.70200E+01   0.16165E+01
   0.70200E+01   0.16163E+01
   0.70200E+01   0.16162E+01
   0.70200E+01   0.16161E+01
   0.70200E+01   0.16160E+01
   0.70200E+01   0.16158E+01
   0.70200E+01   0.16158E+01
   0.70200E+01   0.16157E+01
   0.70200E+01   0.16157E+01
   0.70200E+01   0.16157E+01
   0.70200E+01   0.16157E+01
   0.70200E+01   0.16156E+01
   0.70200E+01   0.16155E+01
   0.70200E+01   0.16155E+01
   0.70100E+01   0.16153E+01
   0.70200E+01   0.16153E+01
   0.70100E+01   0.16151E+01
   0.70100E+01   0.16150E+01
   0.70100E+01   0.16149E+01
   0.70100E+01   0.16149E+01
   0.70100E+01   0.16149E+01
   0.70100E+01   0.16148E+01
   0.70100E+01   0.16148E+01
   0.70100E+01   0.16148E+01
   0.70100E+01   0.16147E+01
   0.70100E+01   0.16146E+01
   0.70100E+01   0.16146E+01
   0.70100E+01   0.16145E+01
   0.70100E+01   0.16145E+01
   0.70100E+01   0.16144E+01
   0.70100E+01   0.16144E+01
   0.70100E+01   0.16144E+01
   0.70100E+01   0.16143E+01
   0.70100E+01   0.16143E+01
   0.70100E+01   0.16142E+01
   0.70100E+01   0.16141E+01
   0.70100E+01   0.16140E+01
   0.70100E+01   0.16140E+01
   0.70000E+01   0.16139E+01
   0.70000E+01   0.16139E+01
   0.70000E+01   0.16138E+01
   0.70000E+01   0.16137E+01
   0.70000E+01   0.16136E+01
   0.70000E+01   0.16135E+01
   0.70000E+01   0.16135E+01
   0.70000E+01   0.16135E+01
   0.70000E+01   0.16135E+01
   0.70000E+01   0.16134E+01
   0.70000E+01   0.16133E+01
   0.70000E+01   0.16133E+01
   0.70000E+01   0.16132E+01
   0.70000E+01   0.16132E+01
   0.70000E+01   0.16132E+01
   0.70000E+01   0.16130E+01
   0.70000E+01   0.16129E+01
   0.70000E+01   0.16127E+01
   0.70000E+01   0.16127E+01
   0.70000E+01   0.16126E+01
   0.70000E+01   0.16126E+01
   0.69900E+01   0.16124E+01
   0.69900E+01   0.16124E+01
   0.69900E+01   0.16124E+01
   0.69900E+01   0.16124E+01
   0.69900E+01   0.16124E+01
   0.69900E+01   0.16124E+01
   0.69900E+01   0.16122E+01
   0.69900E+01   0.16121E+01
   0.69900E+01   0.16121E+01
   0.69900E+01   0.16120E+01
   0.69900E+01   0.16119E+01
   0.69900E+01   0.16120E+01
   0.69900E+01   0.16119E+01
   0.69900E+01   0.16119E+01
   0.69900E+01   0.16118E+01
   0.69900E+01   0.16119E+01
   0.69900E+01   0.16118E+01
   0.69900E+01   0.16118E+01
   0.69900E+01   0.16117E+01
   0.69900E+01   0.16116E+01
   0.69900E+01   0.16115E+01
   0.69900E+01   0.16115E+01
   0.69900E+01   0.16113E+01
   0.69900E+01   0.16113E+01
   0.69900E+01   0.16112E+01
   0.69800E+01   0.16110E+01
   0.69800E+01   0.16110E+01
   0.69800E+01   0.16110E+01
   0.69800E+01   0.16108E+01
   0.69800E+01   0.16107E+01
   0.69800E+01   0.16106E+01
   0.69800E+01   0.16106E+01
   0.69800E+01   0.16105E+01
   0.69800E+01   0.16104E+01
   0.69800E+01   0.16103E+01
   0.69800E+01   0.16103E+01
   0.69800E+01   0.16102E+01
   0.69800E+01   0.16101E+01
   0.69800E+01   0.16099E+01
   0.69800E+01   0.16099E+01
   0.69800E+01   0.16098E+01
   0.69800E+01   0.16097E+01
   0.69800E+01   0.16097E+01
   0.69800E+01   0.16096E+01
   0.69800E+01   0.16096E+01
   0.69700E+01   0.16094E+01
   0.69700E+01   0.16094E+01
   0.69700E+01   0.16094E+01
   0.69700E+01   0.16094E+01
   0.69700E+01   0.16093E+01
   0.69700E+01   0.16093E+01
   0.69700E+01   0.16093E+01
   0.69700E+01   0.16093E+01
   0.69700E+01   0.16093E+01
   0.69700E+01   0.16092E+01
   0.69700E+01   0.16092E+01
   0.69700E+01   0.16092E+01
   0.69700E+01   0.16091E+01
   0.69700E+01   0.16090E+01
   0.69700E+01   0.16088E+01
   0.69700E+01   0.16087E+01
   0.69700E+01   0.16086E+01
   0.69700E+01   0.16086E+01
   0.69700E+01   0.16085E+01
   0.69700E+01   0.16084E+01
   0.69700E+01   0.16083E+01
   0.69700E+01   0.16083E+01
   0.69700E+01   0.16082E+01
   0.69700E+01   0.16082E+01
   0.69700E+01   0.16082E+01
   0.69700E+01   0.16080E+01
   0.69600E+01   0.16080E+01
   0.69600E+01   0.16078E+01
   0.69600E+01   0.16078E+01
   0.69600E+01   0.16078E+01
   0.69600E+01   0.16078E+01
   0.69600E+01   0.16076E+01
   0.69600E+01   0.16076E+01
   0.69600E+01   0.16075E+01
   0.69600E+01   0.16075E+01
   0.69600E+01   0.16073E+01
   0.69600E+01   0.16073E+01
   0.69600E+01   0.16073E+01
   0.69600E+01   0.16071E+01
   0.69600E+01   0.16069E+01
   0.69600E+01   0.16069E+01
   0.69600E+01   0.16068E+01
   0.69600E+01   0.16069E+01
   0.69600E+01   0.16069E+01
   0.69600E+01   0.16069E+01
   0.69600E+01   0.16069E+01
   0.69600E+01   0.16067E+01
   0.69600E+01   0.16067E+01
   0.69600E+01   0.16066E+01
   0.69600E+01   0.16066E+01
   0.69600E+01   0.16066E+01
   0.69500E+01   0.16065E+01
   0.69500E+01   0.16065E+01
   0.69500E+01   0.16065E+01
   0.69500E+01   0.16065E+01
   0.69500E+01   0.16063E+01
   0.69500E+01   0.16062E+01
   0.69500E+01   0.16061E+01
   0.69500E+01   0.16060E+01
   0.69500E+01   0.16060E+01
   0.69500E+01   0.16060E+01
   0.69500E+01   0.16059E+01
   0.69500E+01   0.16058E+01
   0.69500E+01   0.16057E+01
   0.69500E+01   0.16055E+01
   0.69500E+01   0.16054E+01
   0.69500E+01   0.16054E+01
   0.69500E+01   0.16053E+01
   0.69500E+01   0.16052E+01
   0.69500E+01   0.16051E+01
   0.69400E+01   0.16050E+01
   0.69400E+01   0.16049E+01
   0.69400E+01   0.16050E+01
   0.69400E+01   0.16049E+01
   0.69400E+01   0.16050E+01
   0.69400E+01   0.16048E+01
   0.69400E+01   0.16047E+01
   0.69400E+01   0.16047E+01
   0.69400E+01   0.16047E+01
   0.69400E+01   0.16046E+01
   0.69400E+01   0.16046E+01
   0.69400E+01   0.16045E+01
   0.69400E+01   0.16044E+01
   0.69400E+01   0.16043E+01
   0.69400E+01   0.16042E+01
   0.69400E+01   0.16042E+01
   0.69400E+01   0.16042E+01
   0.69400E+01   0.16041E+01
   0.69400E+01   0.16041E+01
   0.69400E+01   0.16041E+01
   0.69400E+01   0.16040E+01
   0.69400E+01   0.16040E+01
   0.69400E+01   0.16039E+01
   0.69400E+01   0.16037E+01
   0.69400E+01   0.16036E+01
   0.69400E+01   0.16036E+01
   0.69300E+01   0.16037E+01
   0.69300E+01   0.16037E+01
   0.69300E+01   0.16037E+01
   0.69300E+01   0.16036E+01
   0.69300E+01   0.16035E+01
   0.69300E+01   0.16034E+01
   0.69300E+01   0.16032E+01
   0.69300E+01   0.16031E+01
   0.69300E+01   0.16030E+01
   0.69300E+01   0.16030E+01
   0.69300E+01   0.16029E+01
   0.69300E+01   0.16028E+01
   0.69300E+01   0.16027E+01
   0.69300E+01   0.16027E+01
   0.69300E+01   0.16026E+01
   0.69300E+01   0.16026E+01
   0.69300E+01   0.16027E+01
   0.69300E+01   0.16026E+01
   0.69300E+01   0.16026E+01
   0.69300E+01   0.16025E+01
   0.69300E+01   0.16025E+01
   0.69300E+01   0.16024E+01
   0.69300E+01   0.16024E+01
   0.69300E+01   0.16021E+01
   0.69300E+01   0.16021E+01
   0.69300E+01   0.16020E+01
   0.69300E+01   0.16019E+01
   0.69200E+01   0.16018E+01
   0.69200E+01   0.16017E+01
   0.69200E+01   0.16018E+01
   0.69200E+01   0.16018E+01
   0.69200E+01   0.16017E+01
   0.69200E+01   0.16016E+01
   0.69200E+01   0.16015E+01
   0.69200E+01   0.16015E+01
   0.69200E+01   0.16014E+01
   0.69200E+01   0.16014E+01
   0.69200E+01   0.16013E+01
   0.69200E+01   0.16013E+01
   0.69200E+01   0.16012E+01
   0.69200E+01   0.16013E+01
   0.69200E+01   0.16012E+01
   0.69200E+01   0.16012E+01
   0.69200E+01   0.16012E+01
   0.69200E+01   0.16012E+01
   0.69200E+01   0.16011E+01
   0.69200E+01   0.16010E+01
   0.69200E+01   0.16010E+01
   0.69200E+01   0.16007E+01
   0.69100E+01   0.16006E+01
   0.69100E+01   0.16005E+01
   0.69100E+01   0.16004E+01
   0.69100E+01   0.16002E+01
   0.69100E+01   0.16002E+01
   0.69100E+01   0.16001E+01
   0.69100E+01   0.16001E+01
   0.69100E+01   0.16000E+01
   0.69100E+01   0.16000E+01
   0.69100E+01   0.15998E+01
   0.69100E+01   0.15998E+01
   0.69100E+01   0.15998E+01
   0.69100E+01   0.15997E+01
   0.69100E+01   0.15996E+01
   0.69100E+01   0.15994E+01
   0.69100E+01   0.15995E+01
   0.69100E+01   0.15995E+01
   0.69100E+01   0.15995E+01
   0.69100E+01   0.15994E+01
   0.69100E+01   0.15993E+01
   0.69100E+01   0.15993E+01
   0.69100E+01   0.15992E+01
   0.69100E+01   0.15990E+01
   0.69000E+01   0.15988E+01
   0.69000E+01   0.15988E+01
   0.69000E+01   0.15987E+01
   0.69000E+01   0.15987E+01
   0.69000E+01   0.15986E+01
   0.69000E+01   0.15986E+01
   0.69000E+01   0.15986E+01
   0.69000E+01   0.15985E+01
   0.69000E+01   0.15985E+01
   0.69000E+01   0.15985E+01
   0.69000E+01   0.15985E+01
   0.69000E+01   0.15985E+01
   0.69000E+01   0.15984E+01
   0.69000E+01   0.15983E+01
   0.69000E+01   0.15982E+01
   0.69000E+01   0.15981E+01
   0.69000E+01   0.15981E+01
   0.69000E+01   0.15979E+01
   0.69000E+01   0.15978E+01
   0.69000E+01   0.15978E+01
   0.69000E+01   0.15977E+01
   0.69000E+01   0.15977E+01
   0.69000E+01   0.15976E+01
   0.69000E+01   0.15976E+01
   0.69000E+01   0.15975E+01
   0.69000E+01   0.15975E+01
   0.69000E+01   0.15973E+01
   0.68900E+01   0.15971E+01
   0.68900E+01   0.15971E+01
   0.68900E+01   0.15972E+01
   0.68900E+01   0.15972E+01
   0.68900E+01   0.15971E+01
   0.68900E+01   0.15970E+01
   0.68900E+01   0.15970E+01
   0.68900E+01   0.15969E+01
   0.68900E+01   0.15969E+01
   0.68900E+01   0.15969E+01
   0.68900E+01   0.15968E+01
   0.68900E+01   0.15968E+01
   0.68900E+01   0.15966E+01
   0.68900E+01   0.15965E+01
   0.68900E+01   0.15964E+01
   0.68900E+01   0.15963E+01
   0.68900E+01   0.15963E+01
   0.68900E+01   0.15963E+01
   0.68900E+01   0.15963E+01
   0.68900E+01   0.15961E+01
   0.68900E+01   0.15960E+01
   0.68900E+01   0.15960E+01
   0.68900E+01   0.15960E+01
   0.68900E+01   0.15960E+01
   0.68900E+01   0.15958E+01
   0.68900E+01   0.15958E+01
   0.68800E+01   0.15958E+01
   0.68800E+01   0.15958E+01
   0.68800E+01   0.15957E+01
   0.68800E+01   0.15957E+01
   0.68800E+01   0.15956E+01
   0.68800E+01   0.15955E+01
   0.68800E+01   0.15954E+01
   0.68800E+01   0.15954E+01
   0.68800E+01   0.15954E+01
   0.68800E+01   0.15953E+01
   0.68800E+01   0.15952E+01
   0.68800E+01   0.15950E+01
   0.68800E+01   0.15949E+01
   0.68800E+01   0.15947E+01
   0.68800E+01   0.15947E+01
   0.68800E+01   0.15946E+01
   0.68800E+01   0.15946E+01
   0.68800E+01   0.15946E+01
   0.68800E+01   0.15946E+01
   0.68800E+01   0.15945E+01
   0.68800E+01   0.15944E+01
   0.68800E+01   0.15944E+01
   0.68800E+01   0.15943E+01
   0.68700E+01   0.15942E+01
   0.68700E+01   0.15942E+01
   0.68700E+01   0.15940E+01
   0.68700E+01   0.15939E+01
   0.68700E+01   0.15939E+01
   0.68700E+01   0.15939E+01
   0.68700E+01   0.15939E+01
   0.68700E+01   0.15938E+01
   0.68700E+01   0.15937E+01
   0.68700E+01   0.15935E+01
   0.68700E+01   0.15935E+01
   0.68700E+01   0.15935E+01
   0.68700E+01   0.15934E+01
   0.68700E+01   0.15933E+01
   0.68700E+01   0.15933E+01
   0.68700E+01   0.15933E+01
   0.68700E+01   0.15931E+01
   0.68700E+01   0.15933E+01
   0.68700E+01   0.15931E+01
   0.68700E+01   0.15931E+01
   0.68700E+01   0.15930E+01
   0.68700E+01   0.15930E+01
   0.68700E+01   0.15929E+01
   0.68700E+01   0.15930E+01
   0.68700E+01   0.15929E+01
   0.68700E+01   0.15929E+01
   0.68700E+01   0.15929E+01
   0.68600E+01   0.15928E+01
   0.68600E+01   0.15926E+01
   0.68600E+01   0.15926E+01
   0.68600E+01   0.15924E+01
   0.68600E+01   0.15924E+01
   0.68600E+01   0.15923E+01
   0.68600E+01   0.15923E+01
   0.68600E+01   0.15923E+01
   0.68600E+01   0.15923E+01
   0.68600E+01   0.15922E+01
   0.68600E+01   0.15922E+01
   0.68600E+01   0.15920E+01
   0.68600E+01   0.15919E+01
   0.68600E+01   0.15919E+01
   0.68600E+01   0.15918E+01
   0.68600E+01   0.15918E+01
   0.68600E+01   0.15918E+01
   0.68600E+01   0.15917E+01
   0.68600E+01   0.15917E+01
   0.68600E+01   0.15915E+01
   0.68600E+01   0.15915E+01
   0.68600E+01   0.15914E+01
   0.68600E+01   0.15914E+01
   0.68600E+01   0.15913E+01
   0.68500E+01   0.15912E+01
   0.68500E+01   0.15911E+01
   0.68500E+01   0.15911E+01
   0.68500E+01   0.15910E+01
   0.68500E+01   0.15909E+01
   0.68500E+01   0.15909E+01
   0.68500E+01   0.15908E+01
   0.68500E+01   0.15908E+01
   0.68500E+01   0.15906E+01
   0.68500E+01   0.15906E+01
   0.68500E+01   0.15904E+01
   0.68500E+01   0.15904E+01
   0.68500E+01   0.15903E+01
   0.68500E+01   0.15902E+01
   0.68500E+01   0.15902E+01
   0.68500E+01   0.15901E+01
   0.68500E+01   0.15901E+01
   0.68500E+01   0.15901E+01
   0.68500E+01   0.15900E+01
   0.68500E+01   0.15899E+01
   0.68500E+01   0.15899E+01
   0.68500E+01   0.15899E+01
   0.68500E+01   0.15898E+01
   0.68500E+01   0.15898E+01
   0.68500E+01   0.15897E+01
   0.68500E+01   0.15897E+01
   0.68500E+01   0.15897E+01
   0.68500E+01   0.15896E+01
   0.68500E+01   0.15895E+01
   0.68400E+01   0.15894E+01
   0.68400E+01   0.15893E+01
   0.68400E+01   0.15892E+01
   0.68400E+01   0.15891E+01
   0.68400E+01   0.15891E+01
   0.68400E+01   0.15889E+01
   0.68400E+01   0.15888E+01
   0.68400E+01   0.15887E+01
   0.68400E+01   0.15887E+01
   0.68400E+01   0.15886E+01
   0.68400E+01   0.15885E+01
   0.68400E+01   0.15885E+01
   0.68400E+01   0.15885E+01
   0.68400E+01   0.15885E+01
   0.68400E+01   0.15884E+01
   0.68400E+01   0.15882E+01
   0.68400E+01   0.15881E+01
   0.68400E+01   0.15881E+01
   0.68400E+01   0.15880E+01
   0.68400E+01   0.15880E+01
   0.68400E+01   0.15879E+01
   0.68400E+01   0.15880E+01
   0.68300E+01   0.15878E+01
   0.68300E+01   0.15878E+01
   0.68300E+01   0.15877E+01
   0.68300E+01   0.15875E+01
   0.68300E+01   0.15875E+01
   0.68300E+01   0.15874E+01
   0.68300E+01   0.15874E+01
   0.68300E+01   0.15873E+01
   0.68300E+01   0.15872E+01
   0.68300E+01   0.15872E+01
   0.68300E+01   0.15872E+01
   0.68300E+01   0.15873E+01
   0.68300E+01   0.15872E+01
   0.68300E+01   0.15871E+01
   0.68300E+01   0.15871E+01
   0.68300E+01   0.15871E+01
   0.68300E+01   0.15871E+01
   0.68300E+01   0.15871E+01
   0.68300E+01   0.15869E+01
   0.68300E+01   0.15869E+01
   0.68300E+01   0.15869E+01
   0.68300E+01   0.15867E+01
   0.68300E+01   0.15867E+01
   0.68300E+01   0.15865E+01
   0.68300E+01   0.15864E+01
   0.68300E+01   0.15864E+01
   0.68300E+01   0.15864E+01
   0.68300E+01   0.15863E+01
   0.68300E+01   0.15863E+01
   0.68300E+01   0.15862E+01
   0.68200E+01   0.15861E+01
   0.68200E+01   0.15861E+01
   0.68200E+01   0.15859E+01
   0.68200E+01   0.15859E+01
   0.68200E+01   0.15858E+01
   0.68200E+01   0.15858E+01
   0.68200E+01   0.15857E+01
   0.68200E+01   0.15855E+01
   0.68200E+01   0.15854E+01
   0.68200E+01   0.15852E+01
   0.68200E+01   0.15852E+01
   0.68200E+01   0.15852E+01
   0.68200E+01   0.15852E+01
   0.68200E+01   0.15851E+01
   0.68200E+01   0.15850E+01
   0.68200E+01   0.15849E+01
   0.68200E+01   0.15848E+01
   0.68200E+01   0.15848E+01
   0.68200E+01   0.15848E+01
   0.68200E+01   0.15848E+01
   0.68200E+01   0.15847E+01
   0.68200E+01   0.15847E+01
   0.68200E+01   0.15847E+01
   0.68100E+01   0.15846E+01
   0.68100E+01   0.15846E+01
   0.68100E+01   0.15846E+01
   0.68100E+01   0.15845E+01
   0.68100E+01   0.15845E+01
   0.68100E+01   0.15844E+01
   0.68100E+01   0.15842E+01
   0.68100E+01   0.15842E+01
   0.68100E+01   0.15841E+01
   0.68100E+01   0.15841E+01
   0.68100E+01   0.15840E+01
   0.68100E+01   0.15840E+01
   0.68100E+01   0.15839E+01
   0.68100E+01   0.15838E+01
   0.68100E+01   0.15838E+01
   0.68100E+01   0.15837E+01
   0.68100E+01   0.15838E+01
   0.68100E+01   0.15838E+01
   0.68100E+01   0.15836E+01
   0.68100E+01   0.15835E+01
   0.68100E+01   0.15835E+01
   0.68100E+01   0.15833E+01
   0.68100E+01   0.15833E+01
   0.68100E+01   0.15833E+01
   0.68100E+01   0.15834E+01
   0.68100E+01   0.15834E+01
   0.68100E+01   0.15833E+01
   0.68100E+01   0.15833E+01
   0.68100E+01   0.15832E+01
   0.68000E+01   0.15830E+01
   0.68000E+01   0.15830E+01
   0.68000E+01   0.15828E+01
   0.68000E+01   0.15827E+01
   0.68000E+01   0.15826E+01
   0.68000E+01   0.15825E+01
   0.68000E+01   0.15825E+01
   0.68000E+01   0.15825E+01
   0.68000E+01   0.15824E+01
   0.68000E+01   0.15823E+01
   0.68000E+01   0.15824E+01
   0.68000E+01   0.15823E+01
   0.68000E+01   0.15822E+01
   0.68000E+01   0.15822E+01
   0.68000E+01   0.15821E+01
   0.68000E+01   0.15821E+01
   0.68000E+01   0.15820E+01
   0.68000E+01   0.15820E+01
   0.68000E+01   0.15819E+01
   0.68000E+01   0.15818E+01
   0.68000E+01   0.15817E+01
   0.68000E+01   0.15817E+01
   0.68000E+01   0.15816E+01
   0.68000E+01   0.15816E+01
   0.68000E+01   0.15814E+01
   0.68000E+01   0.15813E+01
   0.67900E+01   0.15812E+01
   0.67900E+01   0.15812E+01
   0.67900E+01   0.15812E+01
   0.67900E+01   0.15811E+01
   0.67900E+01   0.15810E+01
   0.67900E+01   0.15809E+01
   0.67900E+01   0.15808E+01
   0.67900E+01   0.15808E+01
   0.67900E+01   0.15808E+01
   0.67900E+01   0.15807E+01
   0.67900E+01   0.15807E+01
   0.67900E+01   0.15807E+01
   0.67900E+01   0.15806E+01
   0.67900E+01   0.15806E+01
   0.67900E+01   0.15806E+01
   0.67900E+01   0.15805E+01
   0.67900E+01   0.15802E+01
   0.67900E+01   0.15801E+01
   0.67900E+01   0.15801E+01
   0.67900E+01   0.15800E+01
   0.67900E+01   0.15800E+01
   0.67900E+01   0.15798E+01
   0.67900E+01   0.15798E+01
   0.67900E+01   0.15797E+01
   0.67900E+01   0.15797E+01
   0.67900E+01   0.15797E+01
   0.67900E+01   0.15796E+01
   0.67900E+01   0.15796E+01
   0.67900E+01   0.15795E+01
   0.67800E+01   0.15795E+01
   0.67800E+01   0.15794E+01
   0.67800E+01   0.15793E+01
   0.67800E+01   0.15793E+01
   0.67800E+01   0.15792E+01
   0.67800E+01   0.15790E+01
   0.67800E+01   0.15790E+01
   0.67800E+01   0.15789E+01
   0.67800E+01   0.15789E+01
   0.67800E+01   0.15790E+01
   0.67800E+01   0.15788E+01
   0.67800E+01   0.15788E+01
   0.67800E+01   0.15787E+01
   0.67800E+01   0.15786E+01
   0.67800E+01   0.15785E+01
   0.67800E+01   0.15784E+01
   0.67800E+01   0.15783E+01
   0.67800E+01   0.15782E+01
   0.67800E+01   0.15782E+01
   0.67800E+01   0.15781E+01
   0.67800E+01   0.15781E+01
   0.67800E+01   0.15780E+01
   0.67800E+01   0.15780E+01
   0.67800E+01   0.15780E+01
   0.67800E+01   0.15780E+01
   0.67700E+01   0.15780E+01
   0.67700E+01   0.15780E+01
   0.67800E+01   0.15779E+01
   0.67700E+01   0.15778E+01
   0.67700E+01   0.15779E+01
   0.67700E+01   0.15778E+01
   0.67700E+01   0.15778E+01
   0.67700E+01   0.15777E+01
   0.67700E+01   0.15776E+01
   0.67700E+01   0.15775E+01
   0.67700E+01   0.15772E+01
   0.67700E+01   0.15772E+01
   0.67700E+01   0.15771E+01
   0.67700E+01   0.15771E+01
   0.67700E+01   0.15770E+01
   0.67700E+01   0.15769E+01
   0.67700E+01   0.15768E+01
   0.67700E+01   0.15769E+01
   0.67700E+01   0.15768E+01
   0.67700E+01   0.15766E+01
   0.67700E+01   0.15767E+01
   0.67700E+01   0.15766E+01
   0.67700E+01   0.15766E+01
   0.67700E+01   0.15765E+01
   0.67700E+01   0.15765E+01
   0.67700E+01   0.15765E+01
   0.67700E+01   0.15765E+01
   0.67700E+01   0.15763E+01
   0.67700E+01   0.15763E+01
   0.67700E+01   0.15762E+01
   0.67600E+01   0.15759E+01
   0.67600E+01   0.15759E+01
   0.67600E+01   0.15758E+01
   0.67600E+01   0.15757E+01
   0.67600E+01   0.15756E+01
   0.67600E+01   0.15756E+01
   0.67600E+01   0.15756E+01
   0.67600E+01   0.15754E+01
   0.67600E+01   0.15754E+01
   0.67600E+01   0.15753E+01
   0.67600E+01   0.15754E+01
   0.67600E+01   0.15754E+01
   0.67600E+01   0.15754E+01
   0.67600E+01   0.15754E+01
   0.67600E+01   0.15752E+01
   0.67600E+01   0.15751E+01
   0.67600E+01   0.15751E+01
   0.67600E+01   0.15751E+01
   0.67600E+01   0.15750E+01
   0.67600E+01   0.15749E+01
   0.67600E+01   0.15749E+01
   0.67600E+01   0.15749E+01
   0.67600E+01   0.15748E+01
   0.67600E+01   0.15748E+01
   0.67600E+01   0.15747E+01
   0.67600E+01   0.15746E+01
   0.67600E+01   0.15746E+01
   0.67600E+01   0.15745E+01
   0.67500E+01   0.15745E+01
   0.67600E+01   0.15744E+01
   0.67500E+01   0.15745E+01
   0.67500E+01   0.15743E+01
   0.67500E+01   0.15742E+01
   0.67500E+01   0.15742E+01
   0.67500E+01   0.15742E+01
   0.67500E+01   0.15742E+01
   0.67500E+01   0.15742E+01
   0.67500E+01   0.15741E+01
   0.67500E+01   0.15741E+01
   0.67500E+01   0.15741E+01
   0.67500E+01   0.15739E+01
   0.67500E+01   0.15738E+01
   0.67500E+01   0.15737E+01
   0.67500E+01   0.15737E+01
   0.67500E+01   0.15737E+01
   0.67500E+01   0.15736E+01
   0.67500E+01   0.15735E+01
   0.67500E+01   0.15735E+01
   0.67500E+01   0.15734E+01
   0.67500E+01   0.15733E+01
   0.67500E+01   0.15732E+01
   0.67500E+01   0.15731E+01
   0.67500E+01   0.15730E+01
   0.67400E+01   0.15729E+01
   0.67400E+01   0.15728E+01
   0.67400E+01   0.15727E+01
   0.67400E+01   0.15727E+01
   0.67400E+01   0.15726E+01
   0.67400E+01   0.15725E+01
   0.67400E+01   0.15724E+01
   0.67400E+01   0.15723E+01
   0.67400E+01   0.15723E+01
   0.67400E+01   0.15722E+01
   0.67400E+01   0.15722E+01
   0.67400E+01   0.15721E+01
   0.67400E+01   0.15720E+01
   0.67400E+01   0.15719E+01
   0.67400E+01   0.15718E+01
   0.67400E+01   0.15718E+01
   0.67400E+01   0.15717E+01
   0.67400E+01   0.15716E+01
   0.67400E+01   0.15716E+01
   0.67400E+01   0.15716E+01
   0.67400E+01   0.15715E+01
   0.67400E+01   0.15715E+01
   0.67400E+01   0.15715E+01
   0.67400E+01   0.15715E+01
   0.67400E+01   0.15714E+01
   0.67400E+01   0.15714E+01
   0.67400E+01   0.15713E+01
   0.67400E+01   0.15713E+01
   0.67400E+01   0.15712E+01
   0.67400E+01   0.15711E+01
   0.67400E+01   0.15710E+01
   0.67400E+01   0.15711E+01
   0.67400E+01   0.15710E+01
   0.67300E+01   0.15710E+01
   0.67300E+01   0.15709E+01
   0.67400E+01   0.15708E+01
   0.67300E+01   0.15706E+01
   0.67300E+01   0.15706E+01
   0.67300E+01   0.15705E+01
   0.67300E+01   0.15705E+01
   0.67300E+01   0.15703E+01
   0.67300E+01   0.15703E+01
   0.67300E+01   0.15702E+01
   0.67300E+01   0.15701E+01
   0.67300E+01   0.15701E+01
   0.67300E+01   0.15700E+01
   0.67300E+01   0.15700E+01
   0.67300E+01   0.15700E+01
   0.67300E+01   0.15699E+01
   0.67300E+01   0.15700E+01
   0.67300E+01   0.15699E+01
   0.67300E+01   0.15699E+01
   0.67300E+01   0.15699E+01
   0.67300E+01   0.15697E+01
   0.67300E+01   0.15696E+01
   0.67300E+01   0.15695E+01
   0.67300E+01   0.15695E+01
   0.67300E+01   0.15695E+01
   0.67300E+01   0.15694E+01
   0.67300E+01   0.15693E+01
   0.67200E+01   0.15692E+01
   0.67200E+01   0.15691E+01
   0.67200E+01   0.15690E+01
   0.67200E+01   0.15690E+01
   0.67200E+01   0.15690E+01
   0.67200E+01   0.15689E+01
   0.67200E+01   0.15688E+01
   0.67200E+01   0.15688E+01
   0.67200E+01   0.15687E+01
   0.67200E+01   0.15686E+01
   0.67200E+01   0.15686E+01
   0.67200E+01   0.15686E+01
   0.67200E+01   0.15685E+01
   0.67200E+01   0.15685E+01
   0.67200E+01   0.15684E+01
   0.67200E+01   0.15683E+01
   0.67200E+01   0.15682E+01
   0.67200E+01   0.15682E+01
   0.67200E+01   0.15681E+01
   0.67200E+01   0.15681E+01
   0.67200E+01   0.15681E+01
   0.67200E+01   0.15681E+01
   0.67200E+01   0.15680E+01
   0.67200E+01   0.15679E+01
   0.67200E+01   0.15679E+01
   0.67200E+01   0.15678E+01
   0.67200E+01   0.15679E+01
   0.67200E+01   0.15678E+01
   0.67200E+01   0.15675E+01
   0.67200E+01   0.15675E+01
   0.67100E+01   0.15674E+01
   0.67100E+01   0.15674E+01
   0.67100E+01   0.15673E+01
   0.67100E+01   0.15673E+01
   0.67100E+01   0.15673E+01
   0.67100E+01   0.15672E+01
   0.67100E+01   0.15672E+01
   0.67100E+01   0.15671E+01
   0.67100E+01   0.15671E+01
   0.67100E+01   0.15668E+01
   0.67100E+01   0.15669E+01
   0.67100E+01   0.15668E+01
   0.67100E+01   0.15667E+01
   0.67100E+01   0.15667E+01
   0.67100E+01   0.15667E+01
   0.67100E+01   0.15665E+01
   0.67100E+01   0.15665E+01
   0.67100E+01   0.15665E+01
   0.67100E+01   0.15664E+01
   0.67100E+01   0.15664E+01
   0.67100E+01   0.15663E+01
   0.67100E+01   0.15662E+01
   0.67100E+01   0.15662E+01
   0.67100E+01   0.15662E+01
   0.67100E+01   0.15660E+01
   0.67100E+01   0.15661E+01
   0.67100E+01   0.15660E+01
   0.67100E+01   0.15659E+01
   0.67100E+01   0.15659E+01
   0.67000E+01   0.15660E+01
   0.67100E+01   0.15659E+01
   0.67000E+01   0.15658E+01
   0.67000E+01   0.15656E+01
   0.67000E+01   0.15656E+01
   0.67000E+01   0.15655E+01
   0.67000E+01   0.15655E+01
   0.67000E+01   0.15654E+01
   0.67000E+01   0.15653E+01
   0.67000E+01   0.15652E+01
   0.67000E+01   0.15652E+01
   0.67000E+01   0.15652E+01
   0.67000E+01   0.15651E+01
   0.67000E+01   0.15650E+01
   0.67000E+01   0.15649E+01
   0.67000E+01   0.15648E+01
   0.67000E+01   0.15647E+01
   0.67000E+01   0.15647E+01
   0.67000E+01   0.15646E+01
   0.67000E+01   0.15645E+01
   0.67000E+01   0.15645E+01
   0.67000E+01   0.15644E+01
   0.67000E+01   0.15644E+01
   0.67000E+01   0.15644E+01
   0.67000E+01   0.15644E+01
   0.67000E+01   0.15643E+01
   0.67000E+01   0.15643E+01
   0.67000E+01   0.15641E+01
   0.66900E+01   0.15639E+01
   0.66900E+01   0.15639E+01
   0.66900E+01   0.15638E+01
   0.66900E+01   0.15638E+01
   0.66900E+01   0.15637E+01
   0.66900E+01   0.15636E+01
   0.66900E+01   0.15636E+01
   0.66900E+01   0.15636E+01
   0.66900E+01   0.15634E+01
   0.66900E+01   0.15634E+01
   0.66900E+01   0.15634E+01
   0.66900E+01   0.15633E+01
   0.66900E+01   0.15632E+01
   0.66900E+01   0.15633E+01
   0.66900E+01   0.15632E+01
   0.66900E+01   0.15633E+01
   0.66900E+01   0.15631E+01
   0.66900E+01   0.15631E+01
   0.66900E+01   0.15631E+01
   0.66900E+01   0.15630E+01
   0.66900E+01   0.15628E+01
   0.66900E+01   0.15627E+01
   0.66900E+01   0.15626E+01
   0.66900E+01   0.15626E+01
   0.66900E+01   0.15625E+01
   0.66900E+01   0.15624E+01
   0.66900E+01   0.15623E+01
   0.66900E+01   0.15622E+01
   0.66900E+01   0.15622E+01
   0.66900E+01   0.15622E+01
   0.66900E+01   0.15622E+01
   0.66900E+01   0.15622E+01
   0.66800E+01   0.15619E+01
   0.66800E+01   0.15619E+01
   0.66800E+01   0.15617E+01
   0.66800E+01   0.15619E+01
   0.66800E+01   0.15619E+01
   0.66800E+01   0.15619E+01
   0.66800E+01   0.15619E+01
   0.66800E+01   0.15618E+01
   0.66800E+01   0.15616E+01
   0.66800E+01   0.15615E+01
   0.66800E+01   0.15614E+01
   0.66800E+01   0.15613E+01
   0.66800E+01   0.15613E+01
   0.66800E+01   0.15614E+01
   0.66800E+01   0.15613E+01
   0.66800E+01   0.15612E+01
   0.66800E+01   0.15612E+01
   0.66800E+01   0.15610E+01
   0.66800E+01   0.15610E+01
   0.66800E+01   0.15609E+01
   0.66800E+01   0.15609E+01
   0.66800E+01   0.15609E+01
   0.66800E+01   0.15608E+01
   0.66800E+01   0.15608E+01
   0.66800E+01   0.15607E+01
   0.66800E+01   0.15607E+01
   0.66800E+01   0.15607E+01
   0.66800E+01   0.15607E+01
   0.66800E+01   0.15606E+01
   0.66700E+01   0.15606E+01
   0.66700E+01   0.15604E+01
   0.66700E+01   0.15602E+01
   0.66700E+01   0.15602E+01
   0.66700E+01   0.15601E+01
   0.66700E+01   0.15601E+01
   0.66700E+01   0.15600E+01
   0.66700E+01   0.15600E+01
   0.66700E+01   0.15599E+01
   0.66700E+01   0.15600E+01
   0.66700E+01   0.15597E+01
   0.66700E+01   0.15598E+01
   0.66700E+01   0.15597E+01
   0.66700E+01   0.15596E+01
   0.66700E+01   0.15595E+01
   0.66700E+01   0.15594E+01
   0.66700E+01   0.15594E+01
   0.66700E+01   0.15593E+01
   0.66700E+01   0.15592E+01
   0.66700E+01   0.15592E+01
   0.66700E+01   0.15591E+01
   0.66700E+01   0.15590E+01
   0.66700E+01   0.15591E+01
   0.66700E+01   0.15590E+01
   0.66700E+01   0.15589E+01
   0.66700E+01   0.15588E+01
   0.66700E+01   0.15589E+01
   0.66700E+01   0.15586E+01
   0.66600E+01   0.15585E+01
   0.66600E+01   0.15584E+01
   0.66600E+01   0.15585E+01
   0.66600E+01   0.15584E+01
   0.66600E+01   0.15583E+01
   0.66600E+01   0.15583E+01
   0.66600E+01   0.15582E+01
   0.66600E+01   0.15582E+01
   0.66600E+01   0.15582E+01
   0.66600E+01   0.15582E+01
   0.66600E+01   0.15582E+01
   0.66600E+01   0.15581E+01
   0.66600E+01   0.15581E+01
   0.66600E+01   0.15581E+01
   0.66600E+01   0.15581E+01
   0.66600E+01   0.15578E+01
   0.66600E+01   0.15578E+01
   0.66600E+01   0.15578E+01
   0.66600E+01   0.15578E+01
   0.66600E+01   0.15577E+01
   0.66600E+01   0.15577E+01
   0.66600E+01   0.15577E+01
   0.66600E+01   0.15576E+01
   0.66600E+01   0.15575E+01
   0.66600E+01   0.15575E+01
   0.66600E+01   0.15574E+01
   0.66600E+01   0.15573E+01
   0.66600E+01   0.15573E+01
   0.66600E+01   0.15573E+01
   0.66600E+01   0.15571E+01
   0.66600E+01   0.15570E+01
   0.66600E+01   0.15569E+01
   0.66600E+01   0.15570E+01
   0.66600E+01   0.15569E+01
   0.66500E+01   0.15568E+01
   0.66500E+01   0.15567E+01
   0.66500E+01   0.15567E+01
   0.66500E+01   0.15566E+01
   0.66500E+01   0.15566E+01
   0.66500E+01   0.15564E+01
   0.66500E+01   0.15563E+01
   0.66500E+01   0.15562E+01
   0.66500E+01   0.15562E+01
   0.66500E+01   0.15561E+01
   0.66500E+01   0.15560E+01
   0.66500E+01   0.15559E+01
   0.66500E+01   0.15559E+01
   0.66500E+01   0.15558E+01
   0.66500E+01   0.15558E+01
   0.66500E+01   0.15557E+01
   0.66500E+01   0.15556E+01
   0.66500E+01   0.15555E+01
   0.66500E+01   0.15555E+01
   0.66500E+01   0.15555E+01
   0.66500E+01   0.15553E+01
   0.66500E+01   0.15552E+01
   0.66500E+01   0.15551E+01
   0.66500E+01   0.15551E+01
   0.66500E+01   0.15551E+01
   0.66500E+01   0.15550E+01
   0.66500E+01   0.15549E+01
   0.66400E+01   0.15550E+01
   0.66500E+01   0.15549E+01
   0.66500E+01   0.15548E+01
   0.66400E+01   0.15547E+01
   0.66400E+01   0.15547E+01
   0.66400E+01   0.15547E+01
   0.66400E+01   0.15547E+01
   0.66400E+01   0.15546E+01
   0.66400E+01   0.15545E+01
   0.66400E+01   0.15545E+01
   0.66400E+01   0.15544E+01
   0.66400E+01   0.15544E+01
   0.66400E+01   0.15542E+01
   0.66400E+01   0.15541E+01
   0.66400E+01   0.15541E+01
   0.66400E+01   0.15540E+01
   0.66400E+01   0.15540E+01
   0.66400E+01   0.15540E+01
   0.66400E+01   0.15541E+01
   0.66400E+01   0.15539E+01
   0.66400E+01   0.15539E+01
   0.66400E+01   0.15539E+01
   0.66400E+01   0.15538E+01
   0.66400E+01   0.15538E+01
   0.66400E+01   0.15537E+01
   0.66400E+01   0.15537E+01
   0.66400E+01   0.15536E+01
   0.66400E+01   0.15536E+01
   0.66400E+01   0.15536E+01
   0.66400E+01   0.15535E+01
   0.66400E+01   0.15533E+01
   0.66300E+01   0.15532E+01
   0.66300E+01   0.15532E+01
   0.66300E+01   0.15533E+01
   0.66300E+01   0.15532E+01
   0.66300E+01   0.15532E+01
   0.66300E+01   0.15530E+01
   0.66300E+01   0.15529E+01
   0.66300E+01   0.15529E+01
   0.66300E+01   0.15529E+01
   0.66300E+01   0.15528E+01
   0.66300E+01   0.15526E+01
   0.66300E+01   0.15525E+01
   0.66300E+01   0.15525E+01
   0.66300E+01   0.15524E+01
   0.66300E+01   0.15524E+01
   0.66300E+01   0.15523E+01
   0.66300E+01   0.15523E+01
   0.66300E+01   0.15521E+01
   0.66300E+01   0.15520E+01
   0.66300E+01   0.15520E+01
   0.66300E+01   0.15520E+01
   0.66300E+01   0.15519E+01
   0.66300E+01   0.15519E+01
   0.66300E+01   0.15518E+01
   0.66300E+01   0.15517E+01
   0.66300E+01   0.15517E+01
   0.66300E+01   0.15517E+01
   0.66300E+01   0.15516E+01
   0.66300E+01   0.15515E+01
   0.66300E+01   0.15514E+01
   0.66300E+01   0.15515E+01
   0.66300E+01   0.15516E+01
   0.66300E+01   0.15515E+01
   0.66200E+01   0.15514E+01
   0.66200E+01   0.15513E+01
   0.66200E+01   0.15511E+01
   0.66200E+01   0.15510E+01
   0.66200E+01   0.15510E+01
   0.66200E+01   0.15509E+01
   0.66200E+01   0.15508E+01
   0.66200E+01   0.15508E+01
   0.66200E+01   0.15507E+01
   0.66200E+01   0.15508E+01
   0.66200E+01   0.15506E+01
   0.66200E+01   0.15506E+01
   0.66200E+01   0.15506E+01
   0.66200E+01   0.15507E+01
   0.66200E+01   0.15506E+01
   0.66200E+01   0.15504E+01
   0.66200E+01   0.15503E+01
   0.66200E+01   0.15503E+01
   0.66200E+01   0.15503E+01
   0.66200E+01   0.15503E+01
   0.66200E+01   0.15502E+01
   0.66200E+01   0.15502E+01
   0.66200E+01   0.15501E+01
   0.66200E+01   0.15500E+01
   0.66200E+01   0.15500E+01
   0.66200E+01   0.15499E+01
   0.66200E+01   0.15499E+01
   0.66200E+01   0.15499E+01
   0.66200E+01   0.15498E+01
   0.66200E+01   0.15498E+01
   0.66200E+01   0.15496E+01
   0.66200E+01   0.15495E+01
   0.66200E+01   0.15494E+01
   0.66200E+01   0.15494E+01
   0.66100E+01   0.15494E+01
   0.66100E+01   0.15493E+01
   0.66100E+01   0.15493E+01
   0.66100E+01   0.15492E+01
   0.66100E+01   0.15490E+01
   0.66100E+01   0.15490E+01
   0.66100E+01   0.15490E+01
   0.66100E+01   0.15489E+01
   0.66100E+01   0.15488E+01
   0.66100E+01   0.15488E+01
   0.66100E+01   0.15488E+01
   0.66100E+01   0.15487E+01
   0.66100E+01   0.15487E+01
   0.66100E+01   0.15487E+01
   0.66100E+01   0.15485E+01
   0.66100E+01   0.15484E+01
   0.66100E+01   0.15482E+01
   0.66100E+01   0.15482E+01
   0.66100E+01   0.15481E+01
   0.66100E+01   0.15481E+01
   0.66100E+01   0.15480E+01
   0.66100E+01   0.15480E+01
   0.66100E+01   0.15479E+01
   0.66100E+01   0.15477E+01
   0.66100E+01   0.15477E+01
   0.66100E+01   0.15475E+01
   0.66100E+01   0.15474E+01
   0.66100E+01   0.15474E+01
   0.66100E+01   0.15474E+01
   0.66100E+01   0.15475E+01
   0.66000E+01   0.15474E+01
   0.66100E+01   0.15474E+01
   0.66000E+01   0.15474E+01
   0.66000E+01   0.15474E+01
   0.66000E+01   0.15473E+01
   0.66000E+01   0.15472E+01
   0.66000E+01   0.15472E+01
   0.66000E+01   0.15470E+01
   0.66000E+01   0.15469E+01
   0.66000E+01   0.15469E+01
   0.66000E+01   0.15469E+01
   0.66000E+01   0.15469E+01
   0.66000E+01   0.15468E+01
   0.66000E+01   0.15466E+01
   0.66000E+01   0.15467E+01
   0.66000E+01   0.15465E+01
   0.66000E+01   0.15466E+01
   0.66000E+01   0.15465E+01
   0.66000E+01   0.15465E+01
   0.66000E+01   0.15464E+01
   0.66000E+01   0.15464E+01
   0.66000E+01   0.15463E+01
   0.66000E+01   0.15462E+01
   0.66000E+01   0.15462E+01
   0.66000E+01   0.15461E+01
   0.66000E+01   0.15461E+01
   0.66000E+01   0.15461E+01
   0.66000E+01   0.15460E+01
   0.66000E+01   0.15460E+01
   0.66000E+01   0.15460E+01
   0.66000E+01   0.15460E+01
   0.66000E+01   0.15459E+01
   0.66000E+01   0.15458E+01
   0.66000E+01   0.15458E+01
   0.66000E+01   0.15457E+01
   0.66000E+01   0.15457E+01
   0.65900E+01   0.15455E+01
   0.65900E+01   0.15454E+01
   0.65900E+01   0.15453E+01
   0.65900E+01   0.15452E+01
   0.65900E+01   0.15452E+01
   0.65900E+01   0.15452E+01
   0.65900E+01   0.15451E+01
   0.65900E+01   0.15451E+01
   0.65900E+01   0.15450E+01
   0.65900E+01   0.15450E+01
   0.65900E+01   0.15449E+01
   0.65900E+01   0.15449E+01
   0.65900E+01   0.15448E+01
   0.65900E+01   0.15447E+01
   0.65900E+01   0.15447E+01
   0.65900E+01   0.15446E+01
   0.65900E+01   0.15446E+01
   0.65900E+01   0.15444E+01
   0.65900E+01   0.15443E+01
   0.65900E+01   0.15442E+01
   0.65900E+01   0.15441E+01
   0.65900E+01   0.15441E+01
   0.65900E+01   0.15441E+01
   0.65900E+01   0.15440E+01
   0.65900E+01   0.15440E+01
   0.65900E+01   0.15440E+01
   0.65900E+01   0.15440E+01
   0.65900E+01   0.15440E+01
   0.65900E+01   0.15438E+01
   0.65900E+01   0.15438E+01
   0.65800E+01   0.15436E+01
   0.65800E+01   0.15435E+01
   0.65800E+01   0.15436E+01
   0.65800E+01   0.15435E+01
   0.65800E+01   0.15435E+01
   0.65800E+01   0.15434E+01
   0.65800E+01   0.15434E+01
   0.65800E+01   0.15433E+01
   0.65800E+01   0.15433E+01
   0.65800E+01   0.15432E+01
   0.65800E+01   0.15432E+01
   0.65800E+01   0.15431E+01
   0.65800E+01   0.15431E+01
   0.65800E+01   0.15430E+01
   0.65800E+01   0.15430E+01
   0.65800E+01   0.15429E+01
   0.65800E+01   0.15429E+01
   0.65800E+01   0.15427E+01
   0.65800E+01   0.15426E+01
   0.65800E+01   0.15425E+01
   0.65800E+01   0.15424E+01
   0.65800E+01   0.15423E+01
   0.65800E+01   0.15423E+01
   0.65800E+01   0.15423E+01
   0.65800E+01   0.15422E+01
   0.65800E+01   0.15422E+01
   0.65800E+01   0.15422E+01
   0.65800E+01   0.15421E+01
   0.65800E+01   0.15421E+01
   0.65800E+01   0.15420E+01
   0.65800E+01   0.15420E+01
   0.65800E+01   0.15419E+01
   0.65800E+01   0.15419E+01
   0.65800E+01   0.15417E+01
   0.65700E+01   0.15416E+01
   0.65700E+01   0.15416E+01
   0.65700E+01   0.15416E+01
   0.65700E+01   0.15415E+01
   0.65700E+01   0.15415E+01
   0.65700E+01   0.15414E+01
   0.65700E+01   0.15413E+01
   0.65700E+01   0.15412E+01
   0.65700E+01   0.15411E+01
   0.65700E+01   0.15410E+01
   0.65700E+01   0.15410E+01
   0.65700E+01   0.15409E+01
   0.65700E+01   0.15409E+01
   0.65700E+01   0.15409E+01
   0.65700E+01   0.15409E+01
   0.65700E+01   0.15408E+01
   0.65700E+01   0.15407E+01
   0.65700E+01   0.15407E+01
   0.65700E+01   0.15406E+01
   0.65700E+01   0.15404E+01
   0.65700E+01   0.15404E+01
   0.65700E+01   0.15403E+01
   0.65700E+01   0.15402E+01
   0.65700E+01   0.15402E+01
   0.65700E+01   0.15402E+01
   0.65700E+01   0.15401E+01
   0.65700E+01   0.15401E+01
   0.65700E+01   0.15401E+01
   0.65700E+01   0.15400E+01
   0.65700E+01   0.15400E+01
   0.65700E+01   0.15399E+01
   0.65700E+01   0.15399E+01
   0.65700E+01   0.15399E+01
   0.65600E+01   0.15397E+01
   0.65600E+01   0.15396E+01
   0.65600E+01   0.15395E+01
   0.65600E+01   0.15394E+01
   0.65600E+01   0.15394E+01
   0.65600E+01   0.15394E+01
   0.65600E+01   0.15393E+01
   0.65600E+01   0.15393E+01
   0.65600E+01   0.15393E+01
   0.65600E+01   0.15392E+01
   0.65600E+01   0.15391E+01
   0.65600E+01   0.15390E+01
   0.65600E+01   0.15390E+01
   0.65600E+01   0.15389E+01
   0.65600E+01   0.15389E+01
   0.65600E+01   0.15389E+01
   0.65600E+01   0.15389E+01
   0.65600E+01   0.15388E+01
   0.65600E+01   0.15387E+01
   0.65600E+01   0.15386E+01
   0.65600E+01   0.15385E+01
   0.65600E+01   0.15385E+01
   0.65600E+01   0.15385E+01
   0.65600E+01   0.15384E+01
   0.65600E+01   0.15383E+01
   0.65600E+01   0.15383E+01
   0.65600E+01   0.15382E+01
   0.65600E+01   0.15382E+01
   0.65600E+01   0.15382E+01
   0.65600E+01   0.15382E+01
   0.65500E+01   0.15380E+01
   0.65500E+01   0.15380E+01
   0.65500E+01   0.15380E+01
   0.65500E+01   0.15379E+01
   0.65500E+01   0.15379E+01
   0.65500E+01   0.15377E+01
   0.65500E+01   0.15376E+01
   0.65500E+01   0.15376E+01
   0.65500E+01   0.15376E+01
   0.65500E+01   0.15375E+01
   0.65500E+01   0.15375E+01
   0.65500E+01   0.15374E+01
   0.65500E+01   0.15374E+01
   0.65500E+01   0.15374E+01
   0.65500E+01   0.15374E+01
   0.65500E+01   0.15373E+01
   0.65500E+01   0.15373E+01
   0.65500E+01   0.15373E+01
   0.65500E+01   0.15372E+01
   0.65500E+01   0.15372E+01
   0.65500E+01   0.15371E+01
   0.65500E+01   0.15371E+01
   0.65500E+01   0.15370E+01
   0.65500E+01   0.15370E+01
   0.65500E+01   0.15368E+01
   0.65500E+01   0.15368E+01
   0.65500E+01   0.15367E+01
   0.65500E+01   0.15367E+01
   0.65500E+01   0.15366E+01
   0.65500E+01   0.15365E+01
   0.65500E+01   0.15364E+01
   0.65500E+01   0.15363E+01
   0.65500E+01   0.15363E+01
   0.65500E+01   0.15362E+01
   0.65500E+01   0.15362E+01
   0.65400E+01   0.15360E+01
   0.65400E+01   0.15360E+01
   0.65400E+01   0.15359E+01
   0.65400E+01   0.15359E+01
   0.65400E+01   0.15359E+01
   0.65400E+01   0.15358E+01
   0.65400E+01   0.15357E+01
   0.65400E+01   0.15356E+01
   0.65400E+01   0.15355E+01
   0.65400E+01   0.15355E+01
   0.65400E+01   0.15355E+01
   0.65400E+01   0.15353E+01
   0.65400E+01   0.15352E+01
   0.65400E+01   0.15351E+01
   0.65400E+01   0.15350E+01
   0.65400E+01   0.15349E+01
   0.65400E+01   0.15349E+01
   0.65400E+01   0.15349E+01
   0.65400E+01   0.15349E+01
   0.65400E+01   0.15348E+01
   0.65400E+01   0.15347E+01
   0.65400E+01   0.15346E+01
   0.65400E+01   0.15345E+01
   0.65400E+01   0.15345E+01
   0.65400E+01   0.15344E+01
   0.65400E+01   0.15343E+01
   0.65400E+01   0.15343E+01
   0.65400E+01   0.15343E+01
   0.65400E+01   0.15343E+01
   0.65400E+01   0.15343E+01
   0.65400E+01   0.15342E+01
   0.65400E+01   0.15342E+01
   0.65400E+01   0.15341E+01
   0.65400E+01   0.15341E+01
   0.65400E+01   0.15340E+01
   0.65400E+01   0.15339E+01
   0.65400E+01   0.15340E+01
   0.65400E+01   0.15339E+01
   0.65400E+01   0.15339E+01
   0.65300E+01   0.15338E+01
   0.65400E+01   0.15338E+01
   0.65400E+01   0.15338E+01
   0.65300E+01   0.15337E+01
   0.65300E+01   0.15336E+01
   0.65300E+01   0.15337E+01
   0.65300E+01   0.15336E+01
   0.65300E+01   0.15335E+01
   0.65300E+01   0.15335E+01
   0.65300E+01   0.15335E+01
   0.65300E+01   0.15335E+01
   0.65300E+01   0.15333E+01
   0.65300E+01   0.15333E+01
   0.65300E+01   0.15333E+01
   0.65300E+01   0.15331E+01
   0.65300E+01   0.15330E+01
   0.65300E+01   0.15331E+01
   0.65300E+01   0.15329E+01
   0.65300E+01   0.15328E+01
   0.65300E+01   0.15329E+01
   0.65300E+01   0.15327E+01
   0.65300E+01   0.15327E+01
   0.65300E+01   0.15326E+01
   0.65300E+01   0.15326E+01
   0.65300E+01   0.15325E+01
   0.65300E+01   0.15323E+01
   0.65300E+01   0.15322E+01
   0.65300E+01   0.15321E+01
   0.65200E+01   0.15320E+01
   0.65200E+01   0.15320E+01
   0.65200E+01   0.15319E+01
   0.65200E+01   0.15319E+01
   0.65200E+01   0.15318E+01
   0.65200E+01   0.15318E+01
   0.65200E+01   0.15317E+01
   0.65200E+01   0.15317E+01
   0.65200E+01   0.15317E+01
   0.65200E+01   0.15317E+01
   0.65200E+01   0.15317E+01
   0.65200E+01   0.15316E+01
   0.65200E+01   0.15315E+01
   0.65200E+01   0.15314E+01
   0.65200E+01   0.15314E+01
   0.65200E+01   0.15312E+01
   0.65200E+01   0.15312E+01
   0.65200E+01   0.15311E+01
   0.65200E+01   0.15310E+01
   0.65200E+01   0.15310E+01
   0.65200E+01   0.15309E+01
   0.65200E+01   0.15309E+01
   0.65200E+01   0.15309E+01
   0.65200E+01   0.15309E+01
   0.65200E+01   0.15308E+01
   0.65200E+01   0.15308E+01
   0.65200E+01   0.15308E+01
   0.65200E+01   0.15307E+01
   0.65200E+01   0.15307E+01
   0.65200E+01   0.15305E+01
   0.65200E+01   0.15304E+01
   0.65200E+01   0.15304E+01
   0.65200E+01   0.15304E+01
   0.65200E+01   0.15303E+01
   0.65200E+01   0.15303E+01
   0.65100E+01   0.15302E+01
   0.65200E+01   0.15302E+01
   0.65100E+01   0.15302E+01
   0.65100E+01   0.15300E+01
   0.65100E+01   0.15299E+01
   0.65100E+01   0.15299E+01
   0.65100E+01   0.15299E+01
   0.65100E+01   0.15299E+01
   0.65100E+01   0.15298E+01
   0.65100E+01   0.15297E+01
   0.65100E+01   0.15297E+01
   0.65100E+01   0.15296E+01
   0.65100E+01   0.15296E+01
   0.65100E+01   0.15296E+01
   0.65100E+01   0.15296E+01
   0.65100E+01   0.15294E+01
   0.65100E+01   0.15294E+01
   0.65100E+01   0.15293E+01
   0.65100E+01   0.15292E+01
   0.65100E+01   0.15292E+01
   0.65100E+01   0.15292E+01
   0.65100E+01   0.15291E+01
   0.65100E+01   0.15290E+01
   0.65100E+01   0.15289E+01
   0.65100E+01   0.15288E+01
   0.65100E+01   0.15288E+01
   0.65100E+01   0.15287E+01
   0.65100E+01   0.15286E+01
   0.65100E+01   0.15285E+01
   0.65100E+01   0.15285E+01
   0.65100E+01   0.15285E+01
   0.65100E+01   0.15283E+01
   0.65100E+01   0.15283E+01
   0.65100E+01   0.15283E+01
   0.65100E+01   0.15283E+01
   0.65100E+01   0.15283E+01
   0.65100E+01   0.15282E+01
   0.65100E+01   0.15282E+01
   0.65100E+01   0.15281E+01
   0.65100E+01   0.15281E+01
   0.65100E+01   0.15279E+01
   0.65000E+01   0.15279E+01
   0.65000E+01   0.15279E+01
   0.65000E+01   0.15278E+01
   0.65000E+01   0.15277E+01
   0.65000E+01   0.15276E+01
   0.65000E+01   0.15275E+01
   0.65000E+01   0.15275E+01
   0.65000E+01   0.15274E+01
   0.65000E+01   0.15273E+01
   0.65000E+01   0.15272E+01
   0.65000E+01   0.15272E+01
   0.65000E+01   0.15271E+01
   0.65000E+01   0.15271E+01
   0.65000E+01   0.15270E+01
   0.65000E+01   0.15270E+01
   0.65000E+01   0.15269E+01
   0.65000E+01   0.15269E+01
   0.65000E+01   0.15266E+01
   0.65000E+01   0.15266E+01
   0.65000E+01   0.15266E+01
   0.65000E+01   0.15266E+01
   0.65000E+01   0.15265E+01
   0.65000E+01   0.15265E+01
   0.65000E+01   0.15265E+01
   0.65000E+01   0.15265E+01
   0.65000E+01   0.15265E+01
   0.65000E+01   0.15264E+01
   0.65000E+01   0.15263E+01
   0.65000E+01   0.15263E+01
   0.65000E+01   0.15263E+01
   0.65000E+01   0.15261E+01
   0.65000E+01   0.15260E+01
   0.65000E+01   0.15259E+01
   0.64900E+01   0.15259E+01
   0.64900E+01   0.15258E+01
   0.64900E+01   0.15258E+01
   0.64900E+01   0.15257E+01
   0.64900E+01   0.15257E+01
   0.64900E+01   0.15256E+01
   0.64900E+01   0.15255E+01
   0.64900E+01   0.15254E+01
   0.64900E+01   0.15254E+01
   0.64900E+01   0.15253E+01
   0.64900E+01   0.15253E+01
   0.64900E+01   0.15253E+01
   0.64900E+01   0.15252E+01
   0.64900E+01   0.15252E+01
   0.64900E+01   0.15252E+01
   0.64900E+01   0.15251E+01
   0.64900E+01   0.15251E+01
   0.64900E+01   0.15250E+01
   0.64900E+01   0.15250E+01
   0.64900E+01   0.15250E+01
   0.64900E+01   0.15250E+01
   0.64900E+01   0.15249E+01
   0.64900E+01   0.15249E+01
   0.64900E+01   0.15248E+01
   0.64900E+01   0.15248E+01
   0.64900E+01   0.15247E+01
   0.64900E+01   0.15247E+01
   0.64900E+01   0.15247E+01
   0.64900E+01   0.15247E+01
   0.64900E+01   0.15245E+01
   0.64900E+01   0.15245E+01
   0.64900E+01   0.15245E+01
   0.64900E+01   0.15243E+01
   0.64900E+01   0.15243E+01
   0.64900E+01   0.15242E+01
   0.64900E+01   0.15242E+01
   0.64900E+01   0.15243E+01
   0.64800E+01   0.15242E+01
   0.64800E+01   0.15241E+01
   0.64800E+01   0.15240E+01
   0.64800E+01   0.15240E+01
   0.64800E+01   0.15238E+01
   0.64800E+01   0.15237E+01
   0.64800E+01   0.15236E+01
   0.64800E+01   0.15236E+01
   0.64800E+01   0.15237E+01
   0.64800E+01   0.15237E+01
   0.64800E+01   0.15236E+01
   0.64800E+01   0.15236E+01
   0.64800E+01   0.15235E+01
   0.64800E+01   0.15235E+01
   0.64800E+01   0.15234E+01
   0.64800E+01   0.15233E+01
   0.64800E+01   0.15232E+01
   0.64800E+01   0.15232E+01
   0.64800E+01   0.15232E+01
   0.64800E+01   0.15230E+01
   0.64800E+01   0.15228E+01
   0.64800E+01   0.15228E+01
   0.64800E+01   0.15227E+01
   0.64800E+01   0.15226E+01
   0.64800E+01   0.15225E+01
   0.64800E+01   0.15223E+01
   0.64800E+01   0.15224E+01
   0.64800E+01   0.15223E+01
   0.64800E+01   0.15222E+01
   0.64800E+01   0.15221E+01
   0.64800E+01   0.15221E+01
   0.64800E+01   0.15221E+01
   0.64800E+01   0.15220E+01
   0.64700E+01   0.15219E+01
   0.64700E+01   0.15219E+01
   0.64700E+01   0.15218E+01
   0.64700E+01   0.15218E+01
   0.64700E+01   0.15218E+01
   0.64700E+01   0.15218E+01
   0.64700E+01   0.15217E+01
   0.64700E+01   0.15216E+01
   0.64700E+01   0.15215E+01
   0.64700E+01   0.15215E+01
   0.64700E+01   0.15213E+01
   0.64700E+01   0.15212E+01
   0.64700E+01   0.15211E+01
   0.64700E+01   0.15210E+01
   0.64700E+01   0.15210E+01
   0.64700E+01   0.15210E+01
   0.64700E+01   0.15208E+01
   0.64700E+01   0.15209E+01
   0.64700E+01   0.15209E+01
   0.64700E+01   0.15208E+01
   0.64700E+01   0.15208E+01
   0.64700E+01   0.15208E+01
   0.64700E+01   0.15208E+01
   0.64700E+01   0.15208E+01
   0.64700E+01   0.15207E+01
   0.64700E+01   0.15207E+01
   0.64700E+01   0.15206E+01
   0.64700E+01   0.15205E+01
   0.64700E+01   0.15204E+01
   0.64700E+01   0.15204E+01
   0.64700E+01   0.15204E+01
   0.64700E+01   0.15204E+01
   0.64700E+01   0.15203E+01
   0.64700E+01   0.15202E+01
   0.64700E+01   0.15202E+01
   0.64700E+01   0.15201E+01
   0.64700E+01   0.15201E+01
   0.64700E+01   0.15200E+01
   0.64700E+01   0.15200E+01
   0.64600E+01   0.15199E+01
   0.64600E+01   0.15199E+01
   0.64600E+01   0.15199E+01
   0.64600E+01   0.15198E+01
   0.64600E+01   0.15198E+01
   0.64600E+01   0.15197E+01
   0.64600E+01   0.15197E+01
   0.64600E+01   0.15195E+01
   0.64600E+01   0.15194E+01
   0.64600E+01   0.15194E+01
   0.64600E+01   0.15192E+01
   0.64600E+01   0.15192E+01
   0.64600E+01   0.15191E+01
   0.64600E+01   0.15191E+01
   0.64600E+01   0.15190E+01
   0.64600E+01   0.15190E+01
   0.64600E+01   0.15190E+01
   0.64600E+01   0.15190E+01
   0.64600E+01   0.15189E+01
   0.64600E+01   0.15189E+01
   0.64600E+01   0.15189E+01
   0.64600E+01   0.15188E+01
   0.64600E+01   0.15186E+01
   0.64600E+01   0.15186E+01
   0.64600E+01   0.15185E+01
   0.64600E+01   0.15184E+01
   0.64600E+01   0.15184E+01
   0.64600E+01   0.15184E+01
   0.64600E+01   0.15184E+01
   0.64600E+01   0.15183E+01
   0.64600E+01   0.15181E+01
   0.64600E+01   0.15181E+01
   0.64600E+01   0.15179E+01
   0.64500E+01   0.15178E+01
   0.64500E+01   0.15178E+01
   0.64500E+01   0.15178E+01
   0.64500E+01   0.15178E+01
   0.64500E+01   0.15178E+01
   0.64500E+01   0.15178E+01
   0.64500E+01   0.15178E+01
   0.64500E+01   0.15177E+01
   0.64500E+01   0.15177E+01
   0.64500E+01   0.15176E+01
   0.64500E+01   0.15175E+01
   0.64500E+01   0.15173E+01
   0.64500E+01   0.15173E+01
   0.64500E+01   0.15172E+01
   0.64500E+01   0.15172E+01
   0.64500E+01   0.15171E+01
   0.64500E+01   0.15172E+01
   0.64500E+01   0.15171E+01
   0.64500E+01   0.15170E+01
   0.64500E+01   0.15170E+01
   0.64500E+01   0.15170E+01
   0.64500E+01   0.15170E+01
   0.64500E+01   0.15170E+01
   0.64500E+01   0.15168E+01
   0.64500E+01   0.15168E+01
   0.64500E+01   0.15166E+01
   0.64500E+01   0.15166E+01
   0.64500E+01   0.15165E+01
   0.64500E+01   0.15165E+01
   0.64500E+01   0.15164E+01
   0.64500E+01   0.15163E+01
   0.64500E+01   0.15161E+01
   0.64500E+01   0.15161E+01
   0.64500E+01   0.15159E+01
   0.64500E+01   0.15159E+01
   0.64500E+01   0.15158E+01
   0.64500E+01   0.15158E+01
   0.64500E+01   0.15158E+01
   0.64400E+01   0.15157E+01
   0.64400E+01   0.15156E+01
   0.64400E+01   0.15156E+01
   0.64400E+01   0.15156E+01
   0.64400E+01   0.15156E+01
   0.64400E+01   0.15156E+01
   0.64400E+01   0.15156E+01
   0.64400E+01   0.15155E+01
   0.64400E+01   0.15155E+01
   0.64400E+01   0.15154E+01
   0.64400E+01   0.15154E+01
   0.64400E+01   0.15154E+01
   0.64400E+01   0.15153E+01
   0.64400E+01   0.15153E+01
   0.64400E+01   0.15152E+01
   0.64400E+01   0.15151E+01
   0.64400E+01   0.15151E+01
   0.64400E+01   0.15150E+01
   0.64400E+01   0.15150E+01
   0.64400E+01   0.15150E+01
   0.64400E+01   0.15149E+01
   0.64400E+01   0.15148E+01
   0.64400E+01   0.15147E+01
   0.64400E+01   0.15146E+01
   0.64400E+01   0.15146E+01
   0.64400E+01   0.15145E+01
   0.64400E+01   0.15145E+01
   0.64400E+01   0.15145E+01
   0.64400E+01   0.15144E+01
   0.64400E+01   0.15143E+01
   0.64400E+01   0.15143E+01
   0.64400E+01   0.15142E+01
   0.64400E+01   0.15143E+01
   0.64400E+01   0.15143E+01
   0.64400E+01   0.15143E+01
   0.64400E+01   0.15142E+01
   0.64400E+01   0.15142E+01
   0.64400E+01   0.15141E+01
   0.64400E+01   0.15139E+01
   0.64400E+01   0.15138E+01
   0.64300E+01   0.15137E+01
   0.64300E+01   0.15137E+01
   0.64300E+01   0.15136E+01
   0.64300E+01   0.15136E+01
   0.64300E+01   0.15135E+01
   0.64300E+01   0.15135E+01
   0.64300E+01   0.15134E+01
   0.64300E+01   0.15133E+01
   0.64300E+01   0.15132E+01
   0.64300E+01   0.15131E+01
   0.64300E+01   0.15130E+01
   0.64300E+01   0.15129E+01
   0.64300E+01   0.15129E+01
   0.64300E+01   0.15129E+01
   0.64300E+01   0.15129E+01
   0.64300E+01   0.15129E+01
   0.64300E+01   0.15128E+01
   0.64300E+01   0.15127E+01
   0.64300E+01   0.15126E+01
   0.64300E+01   0.15126E+01
   0.64300E+01   0.15125E+01
   0.64300E+01   0.15125E+01
   0.64300E+01   0.15125E+01
   0.64300E+01   0.15124E+01
   0.64300E+01   0.15124E+01
   0.64300E+01   0.15123E+01
   0.64300E+01   0.15122E+01
   0.64300E+01   0.15122E+01
   0.64300E+01   0.15121E+01
   0.64300E+01   0.15120E+01
   0.64300E+01   0.15120E+01
   0.64300E+01   0.15119E+01
   0.64300E+01   0.15119E+01
   0.64300E+01   0.15118E+01
   0.64300E+01   0.15117E+01
   0.64300E+01   0.15117E+01
   0.64300E+01   0.15117E+01
   0.64300E+01   0.15117E+01
   0.64300E+01   0.15117E+01
   0.64200E+01   0.15115E+01
   0.64200E+01   0.15115E+01
   0.64200E+01   0.15114E+01
   0.64200E+01   0.15113E+01
   0.64200E+01   0.15113E+01
   0.64200E+01   0.15111E+01
   0.64200E+01   0.15110E+01
   0.64200E+01   0.15110E+01
   0.64200E+01   0.15110E+01
   0.64200E+01   0.15110E+01
   0.64200E+01   0.15109E+01
   0.64200E+01   0.15109E+01
   0.64200E+01   0.15109E+01
   0.64200E+01   0.15109E+01
   0.64200E+01   0.15108E+01
   0.64200E+01   0.15107E+01
   0.64200E+01   0.15106E+01
   0.64200E+01   0.15106E+01
   0.64200E+01   0.15105E+01
   0.64200E+01   0.15103E+01
   0.64200E+01   0.15103E+01
   0.64200E+01   0.15103E+01
   0.64200E+01   0.15102E+01
   0.64200E+01   0.15102E+01
   0.64200E+01   0.15101E+01
   0.64200E+01   0.15101E+01
   0.64200E+01   0.15100E+01
   0.64200E+01   0.15100E+01
   0.64200E+01   0.15099E+01
   0.64200E+01   0.15099E+01
   0.64200E+01   0.15099E+01
   0.64200E+01   0.15099E+01
   0.64200E+01   0.15099E+01
   0.64200E+01   0.15097E+01
   0.64200E+01   0.15096E+01
   0.64200E+01   0.15095E+01
   0.64200E+01   0.15095E+01
   0.64200E+01   0.15094E+01
   0.64200E+01   0.15094E+01
   0.64200E+01   0.15094E+01
   0.64100E+01   0.15094E+01
   0.64100E+01   0.15094E+01
   0.64100E+01   0.15093E+01
   0.64100E+01   0.15092E+01
   0.64100E+01   0.15091E+01
   0.64100E+01   0.15090E+01
   0.64100E+01   0.15090E+01
   0.64100E+01   0.15091E+01
   0.64100E+01   0.15090E+01
   0.64100E+01   0.15089E+01
   0.64100E+01   0.15089E+01
   0.64100E+01   0.15087E+01
   0.64100E+01   0.15086E+01
   0.64100E+01   0.15086E+01
   0.64100E+01   0.15084E+01
   0.64100E+01   0.15086E+01
   0.64100E+01   0.15085E+01
   0.64100E+01   0.15084E+01
   0.64100E+01   0.15083E+01
   0.64100E+01   0.15081E+01
   0.64100E+01   0.15081E+01
   0.64100E+01   0.15081E+01
   0.64100E+01   0.15081E+01
   0.64100E+01   0.15081E+01
   0.64100E+01   0.15079E+01
   0.64100E+01   0.15080E+01
   0.64100E+01   0.15080E+01
   0.64100E+01   0.15079E+01
   0.64100E+01   0.15078E+01
   0.64100E+01   0.15078E+01
   0.64100E+01   0.15077E+01
   0.64100E+01   0.15077E+01
   0.64100E+01   0.15076E+01
   0.64100E+01   0.15075E+01
   0.64100E+01   0.15074E+01
   0.64000E+01   0.15073E+01
   0.64000E+01   0.15071E+01
   0.64000E+01   0.15072E+01
   0.64000E+01   0.15070E+01
   0.64000E+01   0.15069E+01
   0.64000E+01   0.15069E+01
   0.64000E+01   0.15069E+01
   0.64000E+01   0.15069E+01
   0.64000E+01   0.15068E+01
   0.64000E+01   0.15067E+01
   0.64000E+01   0.15067E+01
   0.64000E+01   0.15067E+01
   0.64000E+01   0.15067E+01
   0.64000E+01   0.15066E+01
   0.64000E+01   0.15066E+01
   0.64000E+01   0.15064E+01
   0.64000E+01   0.15064E+01
   0.64000E+01   0.15063E+01
   0.64000E+01   0.15064E+01
   0.64000E+01   0.15063E+01
   0.64000E+01   0.15063E+01
   0.64000E+01   0.15062E+01
   0.64000E+01   0.15062E+01
   0.64000E+01   0.15061E+01
   0.64000E+01   0.15061E+01
   0.64000E+01   0.15061E+01
   0.64000E+01   0.15061E+01
   0.64000E+01   0.15060E+01
   0.64000E+01   0.15059E+01
   0.64000E+01   0.15058E+01
   0.64000E+01   0.15057E+01
   0.64000E+01   0.15056E+01
   0.64000E+01   0.15056E+01
   0.64000E+01   0.15056E+01
   0.64000E+01   0.15055E+01
   0.64000E+01   0.15055E+01
   0.64000E+01   0.15054E+01
   0.64000E+01   0.15054E+01
   0.64000E+01   0.15054E+01
   0.64000E+01   0.15054E+01
   0.63900E+01   0.15053E+01
   0.63900E+01   0.15053E+01
   0.63900E+01   0.15053E+01
   0.63900E+01   0.15051E+01
   0.63900E+01   0.15050E+01
   0.63900E+01   0.15050E+01
   0.63900E+01   0.15049E+01
   0.63900E+01   0.15048E+01
   0.63900E+01   0.15048E+01
   0.63900E+01   0.15047E+01
   0.63900E+01   0.15046E+01
   0.63900E+01   0.15046E+01
   0.63900E+01   0.15046E+01
   0.63900E+01   0.15045E+01
   0.63900E+01   0.15045E+01
   0.63900E+01   0.15045E+01
   0.63900E+01   0.15045E+01
   0.63900E+01   0.15044E+01
   0.63900E+01   0.15044E+01
   0.63900E+01   0.15044E+01
   0.63900E+01   0.15043E+01
   0.63900E+01   0.15042E+01
   0.63900E+01   0.15041E+01
   0.63900E+01   0.15039E+01
   0.63900E+01   0.15039E+01
   0.63900E+01   0.15037E+01
   0.63900E+01   0.15038E+01
   0.63900E+01   0.15035E+01
   0.63900E+01   0.15037E+01
   0.63900E+01   0.15035E+01
   0.63900E+01   0.15035E+01
   0.63900E+01   0.15034E+01
   0.63900E+01   0.15033E+01
   0.63900E+01   0.15032E+01
   0.63900E+01   0.15032E+01
   0.63900E+01   0.15031E+01
   0.63900E+01   0.15031E+01
   0.63900E+01   0.15031E+01
   0.63900E+01   0.15031E+01
   0.63900E+01   0.15030E+01
   0.63900E+01   0.15029E+01
   0.63800E+01   0.15029E+01
   0.63800E+01   0.15028E+01
   0.63800E+01   0.15028E+01
   0.63800E+01   0.15029E+01
   0.63800E+01   0.15029E+01
   0.63800E+01   0.15030E+01
   0.63900E+01   0.15030E+01
   0.63800E+01   0.15029E+01
   0.63800E+01   0.15028E+01
   0.63800E+01   0.15027E+01
   0.63800E+01   0.15026E+01
   0.63800E+01   0.15025E+01
   0.63800E+01   0.15023E+01
   0.63800E+01   0.15023E+01
   0.63800E+01   0.15022E+01
   0.63800E+01   0.15022E+01
   0.63800E+01   0.15022E+01
   0.63800E+01   0.15022E+01
   0.63800E+01   0.15021E+01
   0.63800E+01   0.15020E+01
   0.63800E+01   0.15020E+01
   0.63800E+01   0.15019E+01
   0.63800E+01   0.15017E+01
   0.63800E+01   0.15017E+01
   0.63800E+01   0.15017E+01
   0.63800E+01   0.15017E+01
   0.63800E+01   0.15015E+01
   0.63800E+01   0.15015E+01
   0.63800E+01   0.15015E+01
   0.63800E+01   0.15014E+01
   0.63800E+01   0.15013E+01
   0.63800E+01   0.15012E+01
   0.63800E+01   0.15011E+01
   0.63800E+01   0.15010E+01
   0.63800E+01   0.15009E+01
   0.63700E+01   0.15008E+01
   0.63700E+01   0.15008E+01
   0.63700E+01   0.15008E+01
   0.63700E+01   0.15008E+01
   0.63700E+01   0.15008E+01
   0.63700E+01   0.15007E+01
   0.63700E+01   0.15007E+01
   0.63700E+01   0.15007E+01
   0.63700E+01   0.15006E+01
   0.63700E+01   0.15006E+01
   0.63700E+01   0.15004E+01
   0.63700E+01   0.15004E+01
   0.63700E+01   0.15003E+01
   0.63700E+01   0.15003E+01
   0.63700E+01   0.15002E+01
   0.63700E+01   0.15002E+01
   0.63700E+01   0.15002E+01
   0.63700E+01   0.15000E+01
   0.63700E+01   0.15000E+01
   0.63700E+01   0.14999E+01
   0.63700E+01   0.14998E+01
   0.63700E+01   0.14998E+01
   0.63700E+01   0.14998E+01
   0.63700E+01   0.14997E+01
   0.63700E+01   0.14997E+01
   0.63700E+01   0.14997E+01
   0.63700E+01   0.14997E+01
   0.63700E+01   0.14997E+01
   0.63700E+01   0.14997E+01
   0.63700E+01   0.14996E+01
   0.63700E+01   0.14997E+01
   0.63700E+01   0.14994E+01
   0.63700E+01   0.14994E+01
   0.63700E+01   0.14995E+01
   0.63700E+01   0.14994E+01
   0.63700E+01   0.14994E+01
   0.63700E+01   0.14992E+01
   0.63700E+01   0.14991E+01
   0.63700E+01   0.14991E+01
   0.63700E+01   0.14990E+01
   0.63700E+01   0.14990E+01
   0.63700E+01   0.14989E+01
   0.63700E+01   0.14989E+01
   0.63600E+01   0.14988E+01
   0.63600E+01   0.14988E+01
   0.63600E+01   0.14988E+01
   0.63700E+01   0.14988E+01
   0.63600E+01   0.14987E+01
   0.63600E+01   0.14987E+01
   0.63600E+01   0.14985E+01
   0.63600E+01   0.14985E+01
   0.63600E+01   0.14984E+01
   0.63600E+01   0.14983E+01
   0.63600E+01   0.14983E+01
   0.63600E+01   0.14983E+01
   0.63600E+01   0.14983E+01
   0.63600E+01   0.14982E+01
   0.63600E+01   0.14981E+01
   0.63600E+01   0.14979E+01
   0.63600E+01   0.14978E+01
   0.63600E+01   0.14978E+01
   0.63600E+01   0.14979E+01
   0.63600E+01   0.14980E+01
   0.63600E+01   0.14977E+01
   0.63600E+01   0.14976E+01
   0.63600E+01   0.14975E+01
   0.63600E+01   0.14974E+01
   0.63600E+01   0.14973E+01
   0.63600E+01   0.14974E+01
   0.63600E+01   0.14974E+01
   0.63600E+01   0.14973E+01
   0.63600E+01   0.14973E+01
   0.63600E+01   0.14973E+01
   0.63600E+01   0.14973E+01
   0.63600E+01   0.14970E+01
   0.63600E+01   0.14970E+01
   0.63600E+01   0.14970E+01
   0.63600E+01   0.14970E+01
   0.63600E+01   0.14969E+01
   0.63600E+01   0.14968E+01
   0.63600E+01   0.14968E+01
   0.63600E+01   0.14968E+01
   0.63600E+01   0.14967E+01
   0.63600E+01   0.14967E+01
   0.63600E+01   0.14966E+01
   0.63500E+01   0.14965E+01
   0.63500E+01   0.14964E+01
   0.63500E+01   0.14964E+01
   0.63500E+01   0.14964E+01
   0.63500E+01   0.14964E+01
   0.63500E+01   0.14963E+01
   0.63500E+01   0.14962E+01
   0.63500E+01   0.14962E+01
   0.63500E+01   0.14961E+01
   0.63500E+01   0.14960E+01
   0.63500E+01   0.14959E+01
   0.63500E+01   0.14959E+01
   0.63500E+01   0.14958E+01
   0.63500E+01   0.14957E+01
   0.63500E+01   0.14956E+01
   0.63500E+01   0.14956E+01
   0.63500E+01   0.14955E+01
   0.63500E+01   0.14954E+01
   0.63500E+01   0.14954E+01
   0.63500E+01   0.14953E+01
   0.63500E+01   0.14952E+01
   0.63500E+01   0.14953E+01
   0.63500E+01   0.14953E+01
   0.63500E+01   0.14952E+01
   0.63500E+01   0.14951E+01
   0.63500E+01   0.14950E+01
   0.63500E+01   0.14950E+01
   0.63500E+01   0.14950E+01
   0.63500E+01   0.14949E+01
   0.63500E+01   0.14949E+01
   0.63500E+01   0.14949E+01
   0.63500E+01   0.14948E+01
   0.63500E+01   0.14947E+01
   0.63500E+01   0.14946E+01
   0.63500E+01   0.14946E+01
   0.63500E+01   0.14946E+01
   0.63500E+01   0.14945E+01
   0.63500E+01   0.14943E+01
   0.63400E+01   0.14943E+01
   0.63400E+01   0.14942E+01
   0.63400E+01   0.14942E+01
   0.63400E+01   0.14942E+01
   0.63400E+01   0.14943E+01
   0.63400E+01   0.14942E+01
   0.63400E+01   0.14941E+01
   0.63400E+01   0.14941E+01
   0.63400E+01   0.14941E+01
   0.63400E+01   0.14939E+01
   0.63400E+01   0.14939E+01
   0.63400E+01   0.14938E+01
   0.63400E+01   0.14938E+01
   0.63400E+01   0.14937E+01
   0.63400E+01   0.14938E+01
   0.63400E+01   0.14937E+01
   0.63400E+01   0.14937E+01
   0.63400E+01   0.14936E+01
   0.63400E+01   0.14935E+01
   0.63400E+01   0.14934E+01
   0.63400E+01   0.14933E+01
   0.63400E+01   0.14933E+01
   0.63400E+01   0.14932E+01
   0.63400E+01   0.14932E+01
   0.63400E+01   0.14932E+01
   0.63400E+01   0.14931E+01
   0.63400E+01   0.14931E+01
   0.63400E+01   0.14930E+01
   0.63400E+01   0.14930E+01
   0.63400E+01   0.14930E+01
   0.63400E+01   0.14929E+01
   0.63400E+01   0.14929E+01
   0.63400E+01   0.14929E+01
   0.63400E+01   0.14929E+01
   0.63400E+01   0.14929E+01
   0.63400E+01   0.14927E+01
   0.63400E+01   0.14927E+01
   0.63400E+01   0.14927E+01
   0.63400E+01   0.14927E+01
   0.63400E+01   0.14926E+01
   0.63400E+01   0.14924E+01
   0.63400E+01   0.14924E+01
   0.63400E+01   0.14923E+01
   0.63400E+01   0.14923E+01
   0.63400E+01   0.14923E+01
   0.63300E+01   0.14921E+01
   0.63300E+01   0.14922E+01
   0.63300E+01   0.14921E+01
   0.63300E+01   0.14919E+01
   0.63300E+01   0.14919E+01
   0.63300E+01   0.14919E+01
   0.63300E+01   0.14918E+01
   0.63300E+01   0.14918E+01
   0.63300E+01   0.14918E+01
   0.63300E+01   0.14916E+01
   0.63300E+01   0.14916E+01
   0.63300E+01   0.14915E+01
   0.63300E+01   0.14915E+01
   0.63300E+01   0.14915E+01
   0.63300E+01   0.14914E+01
   0.63300E+01   0.14914E+01
   0.63300E+01   0.14913E+01
   0.63300E+01   0.14912E+01
   0.63300E+01   0.14911E+01
   0.63300E+01   0.14910E+01
   0.63300E+01   0.14910E+01
   0.63300E+01   0.14909E+01
   0.63300E+01   0.14908E+01
   0.63300E+01   0.14908E+01
   0.63300E+01   0.14908E+01
   0.63300E+01   0.14907E+01
   0.63300E+01   0.14906E+01
   0.63300E+01   0.14906E+01
   0.63300E+01   0.14905E+01
   0.63300E+01   0.14905E+01
   0.63300E+01   0.14904E+01
   0.63300E+01   0.14904E+01
   0.63300E+01   0.14903E+01
   0.63300E+01   0.14902E+01
   0.63300E+01   0.14902E+01
   0.63300E+01   0.14900E+01
   0.63300E+01   0.14900E+01
   0.63300E+01   0.14900E+01
   0.63300E+01   0.14899E+01
   0.63300E+01   0.14898E+01
   0.63300E+01   0.14898E+01
   0.63200E+01   0.14898E+01
   0.63200E+01   0.14898E+01
   0.63200E+01   0.14898E+01
   0.63200E+01   0.14897E+01
   0.63200E+01   0.14896E+01
   0.63200E+01   0.14895E+01
   0.63200E+01   0.14894E+01
   0.63200E+01   0.14894E+01
   0.63200E+01   0.14894E+01
   0.63200E+01   0.14894E+01
   0.63200E+01   0.14893E+01
   0.63200E+01   0.14892E+01
   0.63200E+01   0.14892E+01
   0.63200E+01   0.14891E+01
   0.63200E+01   0.14891E+01
   0.63200E+01   0.14890E+01
   0.63200E+01   0.14890E+01
   0.63200E+01   0.14890E+01
   0.63200E+01   0.14890E+01
   0.63200E+01   0.14889E+01
   0.63200E+01   0.14889E+01
   0.63200E+01   0.14889E+01
   0.63200E+01   0.14889E+01
   0.63200E+01   0.14888E+01
   0.63200E+01   0.14888E+01
   0.63200E+01   0.14886E+01
   0.63200E+01   0.14885E+01
   0.63200E+01   0.14885E+01
   0.63200E+01   0.14885E+01
   0.63200E+01   0.14884E+01
   0.63200E+01   0.14885E+01
   0.63200E+01   0.14884E+01
   0.63200E+01   0.14883E+01
   0.63200E+01   0.14882E+01
   0.63200E+01   0.14882E+01
   0.63200E+01   0.14881E+01
   0.63200E+01   0.14880E+01
   0.63200E+01   0.14879E+01
   0.63200E+01   0.14879E+01
   0.63200E+01   0.14878E+01
   0.63200E+01   0.14878E+01
   0.63200E+01   0.14878E+01
   0.63200E+01   0.14877E+01
   0.63100E+01   0.14875E+01
   0.63100E+01   0.14874E+01
   0.63100E+01   0.14874E+01
   0.63100E+01   0.14873E+01
   0.63100E+01   0.14873E+01
   0.63100E+01   0.14873E+01
   0.63100E+01   0.14872E+01
   0.63100E+01   0.14870E+01
   0.63100E+01   0.14871E+01
   0.63100E+01   0.14870E+01
   0.63100E+01   0.14870E+01
   0.63100E+01   0.14869E+01
   0.63100E+01   0.14869E+01
   0.63100E+01   0.14868E+01
   0.63100E+01   0.14868E+01
   0.63100E+01   0.14868E+01
   0.63100E+01   0.14867E+01
   0.63100E+01   0.14867E+01
   0.63100E+01   0.14866E+01
   0.63100E+01   0.14866E+01
   0.63100E+01   0.14865E+01
   0.63100E+01   0.14865E+01
   0.63100E+01   0.14865E+01
   0.63100E+01   0.14865E+01
   0.63100E+01   0.14865E+01
   0.63100E+01   0.14864E+01
   0.63100E+01   0.14864E+01
   0.63100E+01   0.14864E+01
   0.63100E+01   0.14864E+01
   0.63100E+01   0.14863E+01
   0.63100E+01   0.14863E+01
   0.63100E+01   0.14863E+01
   0.63100E+01   0.14862E+01
   0.63100E+01   0.14862E+01
   0.63100E+01   0.14861E+01
   0.63100E+01   0.14860E+01
   0.63100E+01   0.14860E+01
   0.63100E+01   0.14859E+01
   0.63100E+01   0.14859E+01
   0.63100E+01   0.14857E+01
   0.63100E+01   0.14856E+01
   0.63100E+01   0.14856E+01
   0.63100E+01   0.14855E+01
   0.63100E+01   0.14854E+01
   0.63100E+01   0.14853E+01
   0.63000E+01   0.14852E+01
   0.63100E+01   0.14852E+01
   0.63000E+01   0.14852E+01
   0.63000E+01   0.14851E+01
   0.63000E+01   0.14850E+01
   0.63000E+01   0.14850E+01
   0.63000E+01   0.14850E+01
   0.63000E+01   0.14849E+01
   0.63000E+01   0.14849E+01
   0.63000E+01   0.14847E+01
   0.63000E+01   0.14847E+01
   0.63000E+01   0.14847E+01
   0.63000E+01   0.14846E+01
   0.63000E+01   0.14846E+01
   0.63000E+01   0.14845E+01
   0.63000E+01   0.14845E+01
   0.63000E+01   0.14845E+01
   0.63000E+01   0.14845E+01
   0.63000E+01   0.14844E+01
   0.63000E+01   0.14843E+01
   0.63000E+01   0.14843E+01
   0.63000E+01   0.14842E+01
   0.63000E+01   0.14842E+01
   0.63000E+01   0.14841E+01
   0.63000E+01   0.14841E+01
   0.63000E+01   0.14840E+01
   0.63000E+01   0.14840E+01
   0.63000E+01   0.14839E+01
   0.63000E+01   0.14839E+01
   0.63000E+01   0.14837E+01
   0.63000E+01   0.14836E+01
   0.63000E+01   0.14835E+01
   0.63000E+01   0.14835E+01
   0.63000E+01   0.14835E+01
   0.63000E+01   0.14835E+01
   0.63000E+01   0.14835E+01
   0.63000E+01   0.14833E+01
   0.63000E+01   0.14833E+01
   0.63000E+01   0.14833E+01
   0.62900E+01   0.14832E+01
   0.62900E+01   0.14832E+01
   0.62900E+01   0.14832E+01
   0.62900E+01   0.14831E+01
   0.62900E+01   0.14831E+01
   0.63000E+01   0.14830E+01
   0.62900E+01   0.14830E+01
   0.62900E+01   0.14830E+01
   0.62900E+01   0.14830E+01
   0.62900E+01   0.14828E+01
   0.63000E+01   0.14829E+01
   0.62900E+01   0.14827E+01
   0.62900E+01   0.14826E+01
   0.62900E+01   0.14824E+01
   0.62900E+01   0.14825E+01
   0.62900E+01   0.14822E+01
   0.62900E+01   0.14821E+01
   0.62900E+01   0.14820E+01
   0.62900E+01   0.14819E+01
   0.62900E+01   0.14819E+01
   0.62900E+01   0.14819E+01
   0.62900E+01   0.14818E+01
   0.62900E+01   0.14818E+01
   0.62900E+01   0.14818E+01
   0.62900E+01   0.14818E+01
   0.62900E+01   0.14817E+01
   0.62900E+01   0.14816E+01
   0.62900E+01   0.14815E+01
   0.62900E+01   0.14815E+01
   0.62900E+01   0.14814E+01
   0.62900E+01   0.14813E+01
   0.62900E+01   0.14812E+01
   0.62900E+01   0.14813E+01
   0.62900E+01   0.14812E+01
   0.62900E+01   0.14812E+01
   0.62900E+01   0.14812E+01
   0.62900E+01   0.14811E+01
   0.62900E+01   0.14810E+01
   0.62900E+01   0.14810E+01
   0.62900E+01   0.14810E+01
   0.62900E+01   0.14810E+01
   0.62900E+01   0.14810E+01
   0.62900E+01   0.14809E+01
   0.62800E+01   0.14809E+01
   0.62800E+01   0.14808E+01
   0.62800E+01   0.14807E+01
   0.62800E+01   0.14806E+01
   0.62800E+01   0.14806E+01
   0.62800E+01   0.14805E+01
   0.62800E+01   0.14805E+01
   0.62800E+01   0.14805E+01
   0.62800E+01   0.14804E+01
   0.62800E+01   0.14804E+01
   0.62800E+01   0.14803E+01
   0.62800E+01   0.14803E+01
   0.62800E+01   0.14802E+01
   0.62800E+01   0.14801E+01
   0.62800E+01   0.14801E+01
   0.62800E+01   0.14801E+01
   0.62800E+01   0.14801E+01
   0.62800E+01   0.14800E+01
   0.62800E+01   0.14800E+01
   0.62800E+01   0.14799E+01
   0.62800E+01   0.14798E+01
   0.62800E+01   0.14798E+01
   0.62800E+01   0.14798E+01
   0.62800E+01   0.14797E+01
   0.62800E+01   0.14797E+01
   0.62800E+01   0.14797E+01
   0.62800E+01   0.14796E+01
   0.62800E+01   0.14796E+01
   0.62800E+01   0.14796E+01
   0.62800E+01   0.14796E+01
   0.62800E+01   0.14796E+01
   0.62800E+01   0.14794E+01
   0.62800E+01   0.14793E+01
   0.62800E+01   0.14793E+01
   0.62800E+01   0.14793E+01
   0.62800E+01   0.14793E+01
   0.62800E+01   0.14793E+01
   0.62800E+01   0.14792E+01
   0.62800E+01   0.14791E+01
   0.62800E+01   0.14791E+01
   0.62800E+01   0.14791E+01
   0.62800E+01   0.14790E+01
   0.62800E+01   0.14789E+01
   0.62800E+01   0.14789E+01
   0.62800E+01   0.14788E+01
   0.62700E+01   0.14786E+01
   0.62800E+01   0.14786E+01
   0.62700E+01   0.14786E+01
   0.62700E+01   0.14786E+01
   0.62700E+01   0.14786E+01
   0.62700E+01   0.14786E+01
   0.62700E+01   0.14785E+01
   0.62700E+01   0.14785E+01
   0.62700E+01   0.14784E+01
   0.62700E+01   0.14783E+01
   0.62700E+01   0.14782E+01
   0.62700E+01   0.14782E+01
   0.62700E+01   0.14782E+01
   0.62700E+01   0.14781E+01
   0.62700E+01   0.14781E+01
   0.62700E+01   0.14781E+01
   0.62700E+01   0.14780E+01
   0.62700E+01   0.14779E+01
   0.62700E+01   0.14779E+01
   0.62700E+01   0.14779E+01
   0.62700E+01   0.14776E+01
   0.62700E+01   0.14776E+01
   0.62700E+01   0.14774E+01
   0.62700E+01   0.14774E+01
   0.62700E+01   0.14773E+01
   0.62700E+01   0.14773E+01
   0.62700E+01   0.14772E+01
   0.62700E+01   0.14772E+01
   0.62700E+01   0.14770E+01
   0.62700E+01   0.14770E+01
   0.62700E+01   0.14768E+01
   0.62700E+01   0.14768E+01
   0.62700E+01   0.14768E+01
   0.62700E+01   0.14768E+01
   0.62700E+01   0.14768E+01
   0.62700E+01   0.14767E+01
   0.62700E+01   0.14766E+01
   0.62700E+01   0.14766E+01
   0.62700E+01   0.14765E+01
   0.62700E+01   0.14765E+01
   0.62700E+01   0.14765E+01
   0.62700E+01   0.14765E+01
   0.62700E+01   0.14765E+01
   0.62700E+01   0.14764E+01
   0.62700E+01   0.14763E+01
   0.62700E+01   0.14763E+01
   0.62700E+01   0.14763E+01
   0.62700E+01   0.14763E+01
   0.62700E+01   0.14762E+01
   0.62700E+01   0.14761E+01
   0.62600E+01   0.14759E+01
   0.62600E+01   0.14758E+01
   0.62600E+01   0.14757E+01
   0.62600E+01   0.14757E+01
   0.62600E+01   0.14757E+01
   0.62600E+01   0.14756E+01
   0.62600E+01   0.14756E+01
   0.62600E+01   0.14756E+01
   0.62600E+01   0.14756E+01
   0.62600E+01   0.14755E+01
   0.62600E+01   0.14754E+01
   0.62600E+01   0.14753E+01
   0.62600E+01   0.14753E+01
   0.62600E+01   0.14752E+01
   0.62600E+01   0.14752E+01
   0.62600E+01   0.14752E+01
   0.62600E+01   0.14751E+01
   0.62600E+01   0.14750E+01
   0.62600E+01   0.14749E+01
   0.62600E+01   0.14748E+01
   0.62600E+01   0.14748E+01
   0.62600E+01   0.14747E+01
   0.62600E+01   0.14747E+01
   0.62600E+01   0.14747E+01
   0.62600E+01   0.14746E+01
   0.62600E+01   0.14746E+01
   0.62600E+01   0.14746E+01
   0.62600E+01   0.14745E+01
   0.62600E+01   0.14745E+01
   0.62600E+01   0.14743E+01
   0.62600E+01   0.14743E+01
   0.62600E+01   0.14742E+01
   0.62600E+01   0.14742E+01
   0.62600E+01   0.14741E+01
   0.62600E+01   0.14740E+01
   0.62600E+01   0.14739E+01
   0.62600E+01   0.14739E+01
   0.62600E+01   0.14739E+01
   0.62600E+01   0.14739E+01
   0.62500E+01   0.14739E+01
   0.62500E+01   0.14738E+01
   0.62500E+01   0.14738E+01
   0.62500E+01   0.14737E+01
   0.62500E+01   0.14738E+01
   0.62500E+01   0.14739E+01
   0.62500E+01   0.14737E+01
   0.62500E+01   0.14735E+01
   0.62500E+01   0.14734E+01
   0.62500E+01   0.14734E+01
   0.62500E+01   0.14733E+01
   0.62500E+01   0.14733E+01
   0.62500E+01   0.14733E+01
   0.62500E+01   0.14732E+01
   0.62500E+01   0.14732E+01
   0.62500E+01   0.14732E+01
   0.62500E+01   0.14732E+01
   0.62500E+01   0.14731E+01
   0.62500E+01   0.14731E+01
   0.62500E+01   0.14731E+01
   0.62500E+01   0.14730E+01
   0.62500E+01   0.14731E+01
   0.62500E+01   0.14730E+01
   0.62500E+01   0.14729E+01
   0.62500E+01   0.14729E+01
   0.62500E+01   0.14729E+01
   0.62500E+01   0.14728E+01
   0.62500E+01   0.14727E+01
   0.62500E+01   0.14727E+01
   0.62500E+01   0.14727E+01
   0.62500E+01   0.14725E+01
   0.62500E+01   0.14724E+01
   0.62500E+01   0.14724E+01
   0.62500E+01   0.14723E+01
   0.62500E+01   0.14723E+01
   0.62500E+01   0.14722E+01
   0.62500E+01   0.14722E+01
   0.62500E+01   0.14720E+01
   0.62500E+01   0.14720E+01
   0.62500E+01   0.14720E+01
   0.62500E+01   0.14719E+01
   0.62500E+01   0.14718E+01
   0.62500E+01   0.14719E+01
   0.62500E+01   0.14718E+01
   0.62500E+01   0.14718E+01
   0.62500E+01   0.14717E+01
   0.62500E+01   0.14717E+01
   0.62500E+01   0.14717E+01
   0.62500E+01   0.14717E+01
   0.62500E+01   0.14717E+01
   0.62400E+01   0.14716E+01
   0.62400E+01   0.14714E+01
   0.62400E+01   0.14715E+01
   0.62400E+01   0.14714E+01
   0.62400E+01   0.14713E+01
   0.62400E+01   0.14712E+01
   0.62400E+01   0.14712E+01
   0.62400E+01   0.14712E+01
   0.62400E+01   0.14712E+01
   0.62400E+01   0.14710E+01
   0.62400E+01   0.14710E+01
   0.62400E+01   0.14709E+01
   0.62400E+01   0.14708E+01
   0.62400E+01   0.14708E+01
   0.62400E+01   0.14707E+01
   0.62400E+01   0.14707E+01
   0.62400E+01   0.14707E+01
   0.62400E+01   0.14706E+01
   0.62400E+01   0.14705E+01
   0.62400E+01   0.14705E+01
   0.62400E+01   0.14704E+01
   0.62400E+01   0.14704E+01
   0.62400E+01   0.14704E+01
   0.62400E+01   0.14704E+01
   0.62400E+01   0.14702E+01
   0.62400E+01   0.14702E+01
   0.62400E+01   0.14701E+01
   0.62400E+01   0.14701E+01
   0.62400E+01   0.14700E+01
   0.62400E+01   0.14699E+01
   0.62400E+01   0.14698E+01
   0.62400E+01   0.14698E+01
   0.62400E+01   0.14698E+01
   0.62400E+01   0.14697E+01
   0.62400E+01   0.14696E+01
   0.62400E+01   0.14696E+01
   0.62400E+01   0.14696E+01
   0.62400E+01   0.14695E+01
   0.62400E+01   0.14694E+01
   0.62400E+01   0.14694E+01
   0.62400E+01   0.14694E+01
   0.62400E+01   0.14694E+01
   0.62400E+01   0.14693E+01
   0.62400E+01   0.14693E+01
   0.62400E+01   0.14693E+01
   0.62400E+01   0.14693E+01
   0.62400E+01   0.14692E+01
   0.62400E+01   0.14691E+01
   0.62400E+01   0.14690E+01
   0.62400E+01   0.14689E+01
   0.62300E+01   0.14689E+01
   0.62300E+01   0.14688E+01
   0.62300E+01   0.14687E+01
   0.62300E+01   0.14686E+01
   0.62300E+01   0.14686E+01
   0.62300E+01   0.14685E+01
   0.62300E+01   0.14685E+01
   0.62300E+01   0.14684E+01
   0.62300E+01   0.14683E+01
   0.62300E+01   0.14683E+01
   0.62300E+01   0.14682E+01
   0.62300E+01   0.14682E+01
   0.62300E+01   0.14683E+01
   0.62300E+01   0.14682E+01
   0.62300E+01   0.14681E+01
   0.62300E+01   0.14681E+01
   0.62300E+01   0.14681E+01
   0.62300E+01   0.14680E+01
   0.62300E+01   0.14680E+01
   0.62300E+01   0.14680E+01
   0.62300E+01   0.14679E+01
   0.62300E+01   0.14679E+01
   0.62300E+01   0.14678E+01
   0.62300E+01   0.14677E+01
   0.62300E+01   0.14676E+01
   0.62300E+01   0.14676E+01
   0.62300E+01   0.14675E+01
   0.62300E+01   0.14674E+01
   0.62300E+01   0.14674E+01
   0.62300E+01   0.14672E+01
   0.62300E+01   0.14672E+01
   0.62300E+01   0.14670E+01
   0.62300E+01   0.14669E+01
   0.62300E+01   0.14669E+01
   0.62300E+01   0.14669E+01
   0.62300E+01   0.14669E+01
   0.62300E+01   0.14669E+01
   0.62300E+01   0.14668E+01
   0.62300E+01   0.14668E+01
   0.62200E+01   0.14667E+01
   0.62200E+01   0.14667E+01
   0.62200E+01   0.14667E+01
   0.62200E+01   0.14666E+01
   0.62200E+01   0.14665E+01
   0.62200E+01   0.14665E+01
   0.62200E+01   0.14664E+01
   0.62200E+01   0.14663E+01
   0.62200E+01   0.14663E+01
   0.62200E+01   0.14662E+01
   0.62200E+01   0.14662E+01
   0.62200E+01   0.14662E+01
   0.62200E+01   0.14661E+01
   0.62200E+01   0.14660E+01
   0.62200E+01   0.14660E+01
   0.62200E+01   0.14660E+01
   0.62200E+01   0.14659E+01
   0.62200E+01   0.14659E+01
   0.62200E+01   0.14659E+01
   0.62200E+01   0.14658E+01
   0.62200E+01   0.14658E+01
   0.62200E+01   0.14657E+01
   0.62200E+01   0.14657E+01
   0.62200E+01   0.14657E+01
   0.62200E+01   0.14657E+01
   0.62200E+01   0.14657E+01
   0.62200E+01   0.14656E+01
   0.62200E+01   0.14655E+01
   0.62200E+01   0.14655E+01
   0.62200E+01   0.14654E+01
   0.62200E+01   0.14653E+01
   0.62200E+01   0.14651E+01
   0.62200E+01   0.14652E+01
   0.62200E+01   0.14651E+01
   0.62200E+01   0.14651E+01
   0.62200E+01   0.14650E+01
   0.62200E+01   0.14649E+01
   0.62200E+01   0.14648E+01
   0.62200E+01   0.14648E+01
   0.62200E+01   0.14647E+01
   0.62200E+01   0.14647E+01
   0.62200E+01   0.14647E+01
   0.62200E+01   0.14646E+01
   0.62200E+01   0.14646E+01
   0.62200E+01   0.14645E+01
   0.62200E+01   0.14644E+01
   0.62200E+01   0.14644E+01
   0.62200E+01   0.14643E+01
   0.62200E+01   0.14643E+01
   0.62200E+01   0.14642E+01
   0.62200E+01   0.14642E+01
   0.62100E+01   0.14642E+01
   0.62100E+01   0.14641E+01
   0.62100E+01   0.14641E+01
   0.62100E+01   0.14640E+01
   0.62100E+01   0.14641E+01
   0.62100E+01   0.14640E+01
   0.62100E+01   0.14640E+01
   0.62100E+01   0.14640E+01
   0.62100E+01   0.14640E+01
   0.62100E+01   0.14639E+01
   0.62100E+01   0.14638E+01
   0.62100E+01   0.14637E+01
   0.62100E+01   0.14637E+01
   0.62100E+01   0.14637E+01
   0.62100E+01   0.14635E+01
   0.62100E+01   0.14636E+01
   0.62100E+01   0.14635E+01
   0.62100E+01   0.14635E+01
   0.62100E+01   0.14634E+01
   0.62100E+01   0.14634E+01
   0.62100E+01   0.14633E+01
   0.62100E+01   0.14633E+01
   0.62100E+01   0.14632E+01
   0.62100E+01   0.14632E+01
   0.62100E+01   0.14631E+01
   0.62100E+01   0.14631E+01
   0.62100E+01   0.14630E+01
   0.62100E+01   0.14630E+01
   0.62100E+01   0.14629E+01
   0.62100E+01   0.14628E+01
   0.62100E+01   0.14628E+01
   0.62100E+01   0.14627E+01
   0.62100E+01   0.14627E+01
   0.62100E+01   0.14627E+01
   0.62100E+01   0.14627E+01
   0.62100E+01   0.14627E+01
   0.62100E+01   0.14626E+01
   0.62100E+01   0.14625E+01
   0.62100E+01   0.14625E+01
   0.62100E+01   0.14625E+01
   0.62100E+01   0.14625E+01
   0.62100E+01   0.14624E+01
   0.62100E+01   0.14624E+01
   0.62100E+01   0.14623E+01
   0.62100E+01   0.14623E+01
   0.62100E+01   0.14622E+01
   0.62100E+01   0.14621E+01
   0.62100E+01   0.14620E+01
   0.62100E+01   0.14620E+01
   0.62100E+01   0.14619E+01
   0.62000E+01   0.14619E+01
   0.62000E+01   0.14619E+01
   0.62000E+01   0.14617E+01
   0.62000E+01   0.14616E+01
   0.62000E+01   0.14616E+01
   0.62000E+01   0.14615E+01
   0.62000E+01   0.14615E+01
   0.62000E+01   0.14614E+01
   0.62000E+01   0.14614E+01
   0.62000E+01   0.14614E+01
   0.62000E+01   0.14614E+01
   0.62000E+01   0.14613E+01
   0.62000E+01   0.14613E+01
   0.62000E+01   0.14613E+01
   0.62000E+01   0.14611E+01
   0.62000E+01   0.14610E+01
   0.62000E+01   0.14611E+01
   0.62000E+01   0.14611E+01
   0.62000E+01   0.14609E+01
   0.62000E+01   0.14608E+01
   0.62000E+01   0.14607E+01
   0.62000E+01   0.14607E+01
   0.62000E+01   0.14606E+01
   0.62000E+01   0.14606E+01
   0.62000E+01   0.14606E+01
   0.62000E+01   0.14606E+01
   0.62000E+01   0.14605E+01
   0.62000E+01   0.14603E+01
   0.62000E+01   0.14603E+01
   0.62000E+01   0.14602E+01
   0.62000E+01   0.14602E+01
   0.62000E+01   0.14601E+01
   0.62000E+01   0.14600E+01
   0.62000E+01   0.14600E+01
   0.62000E+01   0.14600E+01
   0.62000E+01   0.14600E+01
   0.62000E+01   0.14600E+01
   0.62000E+01   0.14599E+01
   0.62000E+01   0.14598E+01
   0.62000E+01   0.14597E+01
   0.62000E+01   0.14597E+01
   0.61900E+01   0.14595E+01
   0.61900E+01   0.14595E+01
   0.61900E+01   0.14594E+01
   0.62000E+01   0.14593E+01
   0.61900E+01   0.14592E+01
   0.61900E+01   0.14591E+01
   0.61900E+01   0.14592E+01
   0.61900E+01   0.14591E+01
   0.61900E+01   0.14591E+01
   0.61900E+01   0.14590E+01
   0.61900E+01   0.14590E+01
   0.61900E+01   0.14590E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14589E+01
   0.61900E+01   0.14588E+01
   0.61900E+01   0.14588E+01
   0.61900E+01   0.14587E+01
   0.61900E+01   0.14587E+01
   0.61900E+01   0.14584E+01
   0.61900E+01   0.14585E+01
   0.61900E+01   0.14584E+01
   0.61900E+01   0.14584E+01
   0.61900E+01   0.14582E+01
   0.61900E+01   0.14581E+01
   0.61900E+01   0.14580E+01
   0.61900E+01   0.14578E+01
   0.61900E+01   0.14577E+01
   0.61900E+01   0.14577E+01
   0.61900E+01   0.14577E+01
   0.61900E+01   0.14576E+01
   0.61900E+01   0.14576E+01
   0.61900E+01   0.14575E+01
   0.61900E+01   0.14575E+01
   0.61900E+01   0.14574E+01
   0.61900E+01   0.14574E+01
   0.61900E+01   0.14574E+01
   0.61900E+01   0.14573E+01
   0.61900E+01   0.14572E+01
   0.61900E+01   0.14572E+01
   0.61900E+01   0.14571E+01
   0.61900E+01   0.14571E+01
   0.61900E+01   0.14569E+01
   0.61800E+01   0.14568E+01
   0.61800E+01   0.14568E+01
   0.61800E+01   0.14568E+01
   0.61800E+01   0.14567E+01
   0.61800E+01   0.14567E+01
   0.61800E+01   0.14567E+01
   0.61900E+01   0.14567E+01
   0.61800E+01   0.14566E+01
   0.61800E+01   0.14566E+01
   0.61800E+01   0.14565E+01
   0.61800E+01   0.14563E+01
   0.61800E+01   0.14563E+01
   0.61800E+01   0.14563E+01
   0.61800E+01   0.14562E+01
   0.61800E+01   0.14563E+01
   0.61800E+01   0.14562E+01
   0.61800E+01   0.14561E+01
   0.61800E+01   0.14561E+01
   0.61800E+01   0.14561E+01
   0.61800E+01   0.14560E+01
   0.61800E+01   0.14560E+01
   0.61800E+01   0.14559E+01
   0.61800E+01   0.14559E+01
   0.61800E+01   0.14557E+01
   0.61800E+01   0.14557E+01
   0.61800E+01   0.14557E+01
   0.61800E+01   0.14556E+01
   0.61800E+01   0.14556E+01
   0.61800E+01   0.14556E+01
   0.61800E+01   0.14555E+01
   0.61800E+01   0.14554E+01
   0.61800E+01   0.14554E+01
   0.61800E+01   0.14553E+01
   0.61800E+01   0.14554E+01
   0.61800E+01   0.14554E+01
   0.61800E+01   0.14554E+01
   0.61800E+01   0.14553E+01
   0.61800E+01   0.14553E+01
   0.61800E+01   0.14553E+01
   0.61800E+01   0.14552E+01
   0.61800E+01   0.14551E+01
   0.61800E+01   0.14551E+01
   0.61800E+01   0.14549E+01
   0.61800E+01   0.14549E+01
   0.61800E+01   0.14548E+01
   0.61800E+01   0.14548E+01
   0.61800E+01   0.14548E+01
   0.61800E+01   0.14548E+01
   0.61800E+01   0.14548E+01
   0.61800E+01   0.14547E+01
   0.61800E+01   0.14547E+01
   0.61800E+01   0.14545E+01
   0.61800E+01   0.14545E+01
   0.61700E+01   0.14544E+01
   0.61700E+01   0.14544E+01
   0.61700E+01   0.14544E+01
   0.61700E+01   0.14543E+01
   0.61700E+01   0.14543E+01
   0.61700E+01   0.14542E+01
   0.61700E+01   0.14541E+01
   0.61700E+01   0.14541E+01
   0.61700E+01   0.14540E+01
   0.61700E+01   0.14540E+01
   0.61700E+01   0.14539E+01
   0.61700E+01   0.14539E+01
   0.61700E+01   0.14539E+01
   0.61700E+01   0.14537E+01
   0.61700E+01   0.14537E+01
   0.61700E+01   0.14537E+01
   0.61700E+01   0.14537E+01
   0.61700E+01   0.14536E+01
   0.61700E+01   0.14536E+01
   0.61700E+01   0.14535E+01
   0.61700E+01   0.14535E+01
   0.61700E+01   0.14534E+01
   0.61700E+01   0.14534E+01
   0.61700E+01   0.14534E+01
   0.61700E+01   0.14533E+01
   0.61700E+01   0.14533E+01
   0.61700E+01   0.14532E+01
   0.61700E+01   0.14531E+01
   0.61700E+01   0.14531E+01
   0.61700E+01   0.14530E+01
   0.61700E+01   0.14530E+01
   0.61700E+01   0.14529E+01
   0.61700E+01   0.14529E+01
   0.61700E+01   0.14529E+01
   0.61700E+01   0.14528E+01
   0.61700E+01   0.14527E+01
   0.61700E+01   0.14527E+01
   0.61700E+01   0.14526E+01
   0.61700E+01   0.14526E+01
   0.61700E+01   0.14526E+01
   0.61700E+01   0.14525E+01
   0.61700E+01   0.14524E+01
   0.61700E+01   0.14524E+01
   0.61700E+01   0.14523E+01
   0.61700E+01   0.14523E+01
   0.61700E+01   0.14523E+01
   0.61700E+01   0.14522E+01
   0.61700E+01   0.14521E+01
   0.61700E+01   0.14521E+01
   0.61700E+01   0.14521E+01
   0.61700E+01   0.14521E+01
   0.61700E+01   0.14520E+01
   0.61600E+01   0.14520E+01
   0.61600E+01   0.14520E+01
   0.61600E+01   0.14520E+01
   0.61600E+01   0.14520E+01
   0.61600E+01   0.14519E+01
   0.61600E+01   0.14519E+01
   0.61600E+01   0.14519E+01
   0.61600E+01   0.14518E+01
   0.61600E+01   0.14517E+01
   0.61600E+01   0.14517E+01
   0.61600E+01   0.14516E+01
   0.61600E+01   0.14516E+01
   0.61600E+01   0.14515E+01
   0.61600E+01   0.14515E+01
   0.61600E+01   0.14512E+01
   0.61600E+01   0.14512E+01
   0.61600E+01   0.14511E+01
   0.61600E+01   0.14510E+01
   0.61600E+01   0.14510E+01
   0.61600E+01   0.14510E+01
   0.61600E+01   0.14510E+01
   0.61600E+01   0.14509E+01
   0.61600E+01   0.14508E+01
   0.61600E+01   0.14508E+01
   0.61600E+01   0.14508E+01
   0.61600E+01   0.14508E+01
   0.61600E+01   0.14507E+01
   0.61600E+01   0.14506E+01
   0.61600E+01   0.14506E+01
   0.61600E+01   0.14504E+01
   0.61600E+01   0.14504E+01
   0.61600E+01   0.14504E+01
   0.61600E+01   0.14504E+01
   0.61600E+01   0.14503E+01
   0.61600E+01   0.14501E+01
   0.61600E+01   0.14501E+01
   0.61600E+01   0.14501E+01
   0.61600E+01   0.14500E+01
   0.61600E+01   0.14501E+01
   0.61600E+01   0.14500E+01
   0.61600E+01   0.14499E+01
   0.61600E+01   0.14499E+01
   0.61600E+01   0.14498E+01
   0.61600E+01   0.14497E+01
   0.61600E+01   0.14498E+01
   0.61600E+01   0.14498E+01
   0.61500E+01   0.14496E+01
   0.61600E+01   0.14496E+01
   0.61500E+01   0.14496E+01
   0.61500E+01   0.14495E+01
   0.61500E+01   0.14495E+01
   0.61500E+01   0.14495E+01
   0.61500E+01   0.14494E+01
   0.61500E+01   0.14494E+01
   0.61500E+01   0.14494E+01
   0.61500E+01   0.14493E+01
   0.61500E+01   0.14493E+01
   0.61500E+01   0.14492E+01
   0.61500E+01   0.14492E+01
   0.61500E+01   0.14491E+01
   0.61500E+01   0.14491E+01
   0.61500E+01   0.14489E+01
   0.61500E+01   0.14487E+01
   0.61500E+01   0.14486E+01
   0.61500E+01   0.14485E+01
   0.61500E+01   0.14486E+01
   0.61500E+01   0.14485E+01
   0.61500E+01   0.14483E+01
   0.61500E+01   0.14483E+01
   0.61500E+01   0.14483E+01
   0.61500E+01   0.14483E+01
   0.61500E+01   0.14482E+01
   0.61500E+01   0.14482E+01
   0.61500E+01   0.14482E+01
   0.61500E+01   0.14482E+01
   0.61500E+01   0.14481E+01
   0.61500E+01   0.14480E+01
   0.61500E+01   0.14481E+01
   0.61500E+01   0.14479E+01
   0.61500E+01   0.14480E+01
   0.61500E+01   0.14478E+01
   0.61500E+01   0.14477E+01
   0.61500E+01   0.14477E+01
   0.61500E+01   0.14477E+01
   0.61500E+01   0.14478E+01
   0.61500E+01   0.14478E+01
   0.61500E+01   0.14476E+01
   0.61500E+01   0.14476E+01
   0.61500E+01   0.14474E+01
   0.61500E+01   0.14473E+01
   0.61500E+01   0.14472E+01
   0.61500E+01   0.14472E+01
   0.61400E+01   0.14472E+01
   0.61500E+01   0.14472E+01
   0.61500E+01   0.14472E+01
   0.61400E+01   0.14471E+01
   0.61400E+01   0.14471E+01
   0.61400E+01   0.14471E+01
   0.61400E+01   0.14470E+01
   0.61400E+01   0.14470E+01
   0.61400E+01   0.14470E+01
   0.61400E+01   0.14469E+01
   0.61400E+01   0.14469E+01
   0.61400E+01   0.14469E+01
   0.61400E+01   0.14467E+01
   0.61400E+01   0.14466E+01
   0.61400E+01   0.14465E+01
   0.61400E+01   0.14465E+01
   0.61400E+01   0.14465E+01
   0.61400E+01   0.14464E+01
   0.61400E+01   0.14463E+01
   0.61400E+01   0.14463E+01
   0.61400E+01   0.14463E+01
   0.61400E+01   0.14463E+01
   0.61400E+01   0.14462E+01
   0.61400E+01   0.14461E+01
   0.61400E+01   0.14460E+01
   0.61400E+01   0.14459E+01
   0.61400E+01   0.14459E+01
   0.61400E+01   0.14458E+01
   0.61400E+01   0.14457E+01
   0.61400E+01   0.14458E+01
   0.61400E+01   0.14456E+01
   0.61400E+01   0.14455E+01
   0.61400E+01   0.14455E+01
   0.61400E+01   0.14454E+01
   0.61400E+01   0.14454E+01
   0.61400E+01   0.14453E+01
   0.61400E+01   0.14453E+01
   0.61400E+01   0.14453E+01
   0.61400E+01   0.14453E+01
   0.61400E+01   0.14453E+01
   0.61400E+01   0.14453E+01
   0.61400E+01   0.14452E+01
   0.61400E+01   0.14450E+01
   0.61400E+01   0.14451E+01
   0.61400E+01   0.14451E+01
   0.61400E+01   0.14451E+01
   0.61400E+01   0.14451E+01
   0.61400E+01   0.14450E+01
   0.61400E+01   0.14450E+01
   0.61400E+01   0.14450E+01
   0.61400E+01   0.14450E+01
   0.61400E+01   0.14449E+01
   0.61400E+01   0.14448E+01
   0.61400E+01   0.14448E+01
   0.61400E+01   0.14448E+01
   0.61300E+01   0.14447E+01
   0.61300E+01   0.14447E+01
   0.61300E+01   0.14446E+01
   0.61300E+01   0.14446E+01
   0.61300E+01   0.14446E+01
   0.61400E+01   0.14445E+01
   0.61400E+01   0.14445E+01
   0.61300E+01   0.14444E+01
   0.61300E+01   0.14442E+01
   0.61300E+01   0.14441E+01
   0.61300E+01   0.14440E+01
   0.61300E+01   0.14439E+01
   0.61300E+01   0.14439E+01
   0.61300E+01   0.14438E+01
   0.61300E+01   0.14438E+01
   0.61300E+01   0.14438E+01
   0.61300E+01   0.14437E+01
   0.61300E+01   0.14437E+01
   0.61300E+01   0.14436E+01
   0.61300E+01   0.14436E+01
   0.61300E+01   0.14435E+01
   0.61300E+01   0.14435E+01
   0.61300E+01   0.14434E+01
   0.61300E+01   0.14434E+01
   0.61300E+01   0.14432E+01
   0.61300E+01   0.14432E+01
   0.61300E+01   0.14432E+01
   0.61300E+01   0.14431E+01
   0.61300E+01   0.14431E+01
   0.61300E+01   0.14431E+01
   0.61300E+01   0.14431E+01
   0.61300E+01   0.14430E+01
   0.61300E+01   0.14429E+01
   0.61300E+01   0.14429E+01
   0.61300E+01   0.14428E+01
   0.61300E+01   0.14428E+01
   0.61300E+01   0.14428E+01
   0.61300E+01   0.14427E+01
   0.61300E+01   0.14427E+01
   0.61300E+01   0.14426E+01
   0.61300E+01   0.14426E+01
   0.61300E+01   0.14425E+01
   0.61300E+01   0.14425E+01
   0.61300E+01   0.14425E+01
   0.61300E+01   0.14425E+01
   0.61300E+01   0.14425E+01
   0.61300E+01   0.14424E+01
   0.61300E+01   0.14424E+01
   0.61300E+01   0.14423E+01
   0.61300E+01   0.14422E+01
   0.61300E+01   0.14422E+01
   0.61300E+01   0.14421E+01
   0.61300E+01   0.14421E+01
   0.61300E+01   0.14421E+01
   0.61300E+01   0.14421E+01
   0.61300E+01   0.14421E+01
   0.61200E+01   0.14418E+01
   0.61200E+01   0.14418E+01
   0.61200E+01   0.14417E+01
   0.61200E+01   0.14417E+01
   0.61200E+01   0.14415E+01
   0.61200E+01   0.14415E+01
   0.61200E+01   0.14415E+01
   0.61200E+01   0.14414E+01
   0.61200E+01   0.14414E+01
   0.61200E+01   0.14413E+01
   0.61200E+01   0.14412E+01
   0.61200E+01   0.14413E+01
   0.61200E+01   0.14412E+01
   0.61200E+01   0.14411E+01
   0.61200E+01   0.14411E+01
   0.61200E+01   0.14410E+01
   0.61200E+01   0.14410E+01
   0.61200E+01   0.14410E+01
   0.61200E+01   0.14410E+01
   0.61200E+01   0.14409E+01
   0.61200E+01   0.14409E+01
   0.61200E+01   0.14409E+01
   0.61200E+01   0.14409E+01
   0.61200E+01   0.14409E+01
   0.61200E+01   0.14409E+01
   0.61200E+01   0.14409E+01
   0.61200E+01   0.14408E+01
   0.61200E+01   0.14408E+01
   0.61200E+01   0.14407E+01
   0.61200E+01   0.14406E+01
   0.61200E+01   0.14406E+01
   0.61200E+01   0.14406E+01
   0.61200E+01   0.14405E+01
   0.61200E+01   0.14403E+01
   0.61200E+01   0.14403E+01
   0.61200E+01   0.14402E+01
   0.61200E+01   0.14402E+01
   0.61200E+01   0.14401E+01
   0.61200E+01   0.14401E+01
   0.61200E+01   0.14401E+01
   0.61200E+01   0.14400E+01
   0.61200E+01   0.14399E+01
   0.61200E+01   0.14398E+01
   0.61200E+01   0.14398E+01
   0.61200E+01   0.14397E+01
   0.61200E+01   0.14397E+01
   0.61200E+01   0.14396E+01
   0.61200E+01   0.14396E+01
   0.61200E+01   0.14396E+01
   0.61200E+01   0.14396E+01
   0.61200E+01   0.14396E+01
   0.61200E+01   0.14396E+01
   0.61200E+01   0.14395E+01
   0.61200E+01   0.14395E+01
   0.61200E+01   0.14395E+01
   0.61100E+01   0.14394E+01
   0.61100E+01   0.14394E+01
   0.61100E+01   0.14394E+01
   0.61100E+01   0.14393E+01
   0.61100E+01   0.14392E+01
   0.61100E+01   0.14392E+01
   0.61100E+01   0.14391E+01
   0.61100E+01   0.14390E+01
   0.61100E+01   0.14390E+01
   0.61100E+01   0.14389E+01
   0.61100E+01   0.14388E+01
   0.61100E+01   0.14387E+01
   0.61100E+01   0.14387E+01
   0.61100E+01   0.14385E+01
   0.61100E+01   0.14386E+01
   0.61100E+01   0.14385E+01
   0.61100E+01   0.14385E+01
   0.61100E+01   0.14385E+01
   0.61100E+01   0.14384E+01
   0.61100E+01   0.14384E+01
   0.61100E+01   0.14384E+01
   0.61100E+01   0.14384E+01
   0.61100E+01   0.14384E+01
   0.61100E+01   0.14383E+01
   0.61100E+01   0.14383E+01
   0.61100E+01   0.14382E+01
   0.61100E+01   0.14381E+01
   0.61100E+01   0.14380E+01
   0.61100E+01   0.14380E+01
   0.61100E+01   0.14378E+01
   0.61100E+01   0.14378E+01
   0.61100E+01   0.14378E+01
   0.61100E+01   0.14377E+01
   0.61100E+01   0.14377E+01
   0.61100E+01   0.14377E+01
   0.61100E+01   0.14377E+01
   0.61100E+01   0.14377E+01
   0.61100E+01   0.14377E+01
   0.61100E+01   0.14377E+01
   0.61100E+01   0.14376E+01
   0.61100E+01   0.14374E+01
   0.61100E+01   0.14374E+01
   0.61100E+01   0.14373E+01
   0.61100E+01   0.14373E+01
   0.61100E+01   0.14372E+01
   0.61100E+01   0.14372E+01
   0.61100E+01   0.14372E+01
   0.61100E+01   0.14372E+01
   0.61100E+01   0.14372E+01
   0.61100E+01   0.14371E+01
   0.61100E+01   0.14371E+01
   0.61100E+01   0.14370E+01
   0.61100E+01   0.14370E+01
   0.61100E+01   0.14369E+01
   0.61100E+01   0.14369E+01
   0.61000E+01   0.14368E+01
   0.61000E+01   0.14368E+01
   0.61000E+01   0.14367E+01
   0.61000E+01   0.14367E+01
   0.61000E+01   0.14367E+01
   0.61000E+01   0.14365E+01
   0.61000E+01   0.14365E+01
   0.61000E+01   0.14364E+01
   0.61000E+01   0.14364E+01
   0.61000E+01   0.14363E+01
   0.61000E+01   0.14363E+01
   0.61000E+01   0.14363E+01
   0.61000E+01   0.14363E+01
   0.61000E+01   0.14363E+01
   0.61000E+01   0.14363E+01
   0.61000E+01   0.14362E+01
   0.61000E+01   0.14361E+01
   0.61000E+01   0.14360E+01
   0.61000E+01   0.14359E+01
   0.61000E+01   0.14358E+01
   0.61000E+01   0.14355E+01
   0.61000E+01   0.14355E+01
   0.61000E+01   0.14355E+01
   0.61000E+01   0.14354E+01
   0.61000E+01   0.14354E+01
   0.61000E+01   0.14354E+01
   0.61000E+01   0.14354E+01
   0.61000E+01   0.14354E+01
   0.61000E+01   0.14354E+01
   0.61000E+01   0.14354E+01
   0.61000E+01   0.14352E+01
   0.61000E+01   0.14352E+01
   0.61000E+01   0.14352E+01
   0.61000E+01   0.14352E+01
   0.61000E+01   0.14351E+01
   0.61000E+01   0.14350E+01
   0.61000E+01   0.14349E+01
   0.61000E+01   0.14347E+01
   0.61000E+01   0.14347E+01
   0.61000E+01   0.14346E+01
   0.61000E+01   0.14346E+01
   0.61000E+01   0.14345E+01
   0.61000E+01   0.14346E+01
   0.61000E+01   0.14345E+01
   0.61000E+01   0.14343E+01
   0.61000E+01   0.14343E+01
   0.60900E+01   0.14343E+01
   0.60900E+01   0.14343E+01
   0.60900E+01   0.14343E+01
   0.60900E+01   0.14342E+01
   0.60900E+01   0.14342E+01
   0.60900E+01   0.14341E+01
   0.60900E+01   0.14341E+01
   0.60900E+01   0.14340E+01
   0.60900E+01   0.14340E+01
   0.60900E+01   0.14340E+01
   0.60900E+01   0.14340E+01
   0.60900E+01   0.14339E+01
   0.60900E+01   0.14339E+01
   0.60900E+01   0.14338E+01
   0.60900E+01   0.14337E+01
   0.60900E+01   0.14337E+01
   0.60900E+01   0.14337E+01
   0.60900E+01   0.14336E+01
   0.60900E+01   0.14336E+01
   0.60900E+01   0.14336E+01
   0.60900E+01   0.14335E+01
   0.60900E+01   0.14335E+01
   0.60900E+01   0.14333E+01
   0.60900E+01   0.14333E+01
   0.60900E+01   0.14332E+01
   0.60900E+01   0.14332E+01
   0.60900E+01   0.14331E+01
   0.60900E+01   0.14331E+01
   0.60900E+01   0.14331E+01
   0.60900E+01   0.14331E+01
   0.60900E+01   0.14330E+01
   0.60900E+01   0.14329E+01
   0.60900E+01   0.14329E+01
   0.60900E+01   0.14328E+01
   0.60900E+01   0.14327E+01
   0.60900E+01   0.14327E+01
   0.60900E+01   0.14326E+01
   0.60900E+01   0.14325E+01
   0.60900E+01   0.14325E+01
   0.60900E+01   0.14324E+01
   0.60900E+01   0.14324E+01
   0.60900E+01   0.14324E+01
   0.60900E+01   0.14324E+01
   0.60900E+01   0.14323E+01
   0.60900E+01   0.14322E+01
   0.60900E+01   0.14322E+01
   0.60900E+01   0.14322E+01
   0.60900E+01   0.14322E+01
   0.60900E+01   0.14322E+01
   0.60900E+01   0.14322E+01
   0.60900E+01   0.14321E+01
   0.60900E+01   0.14321E+01
   0.60900E+01   0.14320E+01
   0.60900E+01   0.14319E+01
   0.60800E+01   0.14318E+01
   0.60800E+01   0.14318E+01
   0.60800E+01   0.14317E+01
   0.60900E+01   0.14317E+01
   0.60800E+01   0.14317E+01
   0.60800E+01   0.14317E+01
   0.60800E+01   0.14316E+01
   0.60800E+01   0.14316E+01
   0.60800E+01   0.14315E+01
   0.60800E+01   0.14315E+01
   0.60800E+01   0.14315E+01
   0.60800E+01   0.14312E+01
   0.60800E+01   0.14312E+01
   0.60800E+01   0.14311E+01
   0.60800E+01   0.14310E+01
   0.60800E+01   0.14309E+01
   0.60800E+01   0.14309E+01
   0.60800E+01   0.14308E+01
   0.60800E+01   0.14308E+01
   0.60800E+01   0.14308E+01
   0.60800E+01   0.14308E+01
   0.60800E+01   0.14308E+01
   0.60800E+01   0.14307E+01
   0.60800E+01   0.14306E+01
   0.60800E+01   0.14305E+01
   0.60800E+01   0.14306E+01
   0.60800E+01   0.14305E+01
   0.60800E+01   0.14305E+01
   0.60800E+01   0.14303E+01
   0.60800E+01   0.14303E+01
   0.60800E+01   0.14302E+01
   0.60800E+01   0.14301E+01
   0.60800E+01   0.14301E+01
   0.60800E+01   0.14300E+01
   0.60800E+01   0.14300E+01
   0.60800E+01   0.14299E+01
   0.60800E+01   0.14299E+01
   0.60800E+01   0.14299E+01
   0.60800E+01   0.14299E+01
   0.60800E+01   0.14298E+01
   0.60800E+01   0.14298E+01
   0.60800E+01   0.14297E+01
   0.60800E+01   0.14297E+01
   0.60800E+01   0.14297E+01
   0.60800E+01   0.14297E+01
   0.60800E+01   0.14296E+01
   0.60800E+01   0.14296E+01
   0.60800E+01   0.14295E+01
   0.60800E+01   0.14295E+01
   0.60800E+01   0.14295E+01
   0.60800E+01   0.14295E+01
   0.60800E+01   0.14295E+01
   0.60800E+01   0.14294E+01
   0.60800E+01   0.14293E+01
   0.60800E+01   0.14292E+01
   0.60800E+01   0.14292E+01
   0.60800E+01   0.14292E+01
   0.60800E+01   0.14291E+01
   0.60800E+01   0.14291E+01
   0.60800E+01   0.14290E+01
   0.60800E+01   0.14290E+01
   0.60700E+01   0.14289E+01
   0.60700E+01   0.14289E+01
   0.60700E+01   0.14288E+01
   0.60700E+01   0.14287E+01
   0.60700E+01   0.14286E+01
   0.60700E+01   0.14285E+01
   0.60700E+01   0.14284E+01
   0.60700E+01   0.14284E+01
   0.60700E+01   0.14284E+01
   0.60700E+01   0.14284E+01
   0.60700E+01   0.14283E+01
   0.60700E+01   0.14283E+01
   0.60700E+01   0.14283E+01
   0.60700E+01   0.14282E+01
   0.60700E+01   0.14282E+01
   0.60700E+01   0.14282E+01
   0.60700E+01   0.14281E+01
   0.60700E+01   0.14280E+01
   0.60700E+01   0.14280E+01
   0.60700E+01   0.14280E+01
   0.60700E+01   0.14279E+01
   0.60700E+01   0.14279E+01
   0.60700E+01   0.14279E+01
   0.60700E+01   0.14279E+01
   0.60700E+01   0.14278E+01
   0.60700E+01   0.14277E+01
   0.60700E+01   0.14277E+01
   0.60700E+01   0.14277E+01
   0.60700E+01   0.14276E+01
   0.60700E+01   0.14276E+01
   0.60700E+01   0.14276E+01
   0.60700E+01   0.14275E+01
   0.60700E+01   0.14275E+01
   0.60700E+01   0.14274E+01
   0.60700E+01   0.14273E+01
   0.60700E+01   0.14271E+01
   0.60700E+01   0.14271E+01
   0.60700E+01   0.14269E+01
   0.60700E+01   0.14269E+01
   0.60700E+01   0.14269E+01
   0.60700E+01   0.14268E+01
   0.60700E+01   0.14268E+01
   0.60700E+01   0.14267E+01
   0.60700E+01   0.14267E+01
   0.60700E+01   0.14266E+01
   0.60700E+01   0.14266E+01
   0.60700E+01   0.14265E+01
   0.60700E+01   0.14265E+01
   0.60700E+01   0.14264E+01
   0.60700E+01   0.14264E+01
   0.60700E+01   0.14264E+01
   0.60700E+01   0.14264E+01
   0.60700E+01   0.14264E+01
   0.60700E+01   0.14264E+01
   0.60700E+01   0.14264E+01
   0.60700E+01   0.14263E+01
   0.60700E+01   0.14262E+01
   0.60600E+01   0.14262E+01
   0.60600E+01   0.14261E+01
   0.60600E+01   0.14261E+01
   0.60600E+01   0.14261E+01
   0.60700E+01   0.14261E+01
   0.60600E+01   0.14260E+01
   0.60600E+01   0.14260E+01
   0.60600E+01   0.14259E+01
   0.60600E+01   0.14259E+01
   0.60600E+01   0.14257E+01
   0.60600E+01   0.14256E+01
   0.60600E+01   0.14256E+01
   0.60600E+01   0.14255E+01
   0.60600E+01   0.14254E+01
   0.60600E+01   0.14253E+01
   0.60600E+01   0.14254E+01
   0.60600E+01   0.14253E+01
   0.60600E+01   0.14253E+01
   0.60600E+01   0.14252E+01
   0.60600E+01   0.14252E+01
   0.60600E+01   0.14252E+01
   0.60600E+01   0.14251E+01
   0.60600E+01   0.14250E+01
   0.60600E+01   0.14250E+01
   0.60600E+01   0.14249E+01
   0.60600E+01   0.14249E+01
   0.60600E+01   0.14249E+01
   0.60600E+01   0.14249E+01
   0.60600E+01   0.14248E+01
   0.60600E+01   0.14248E+01
   0.60600E+01   0.14248E+01
   0.60600E+01   0.14247E+01
   0.60600E+01   0.14246E+01
   0.60600E+01   0.14245E+01
   0.60600E+01   0.14245E+01
   0.60600E+01   0.14245E+01
   0.60600E+01   0.14244E+01
   0.60600E+01   0.14244E+01
   0.60600E+01   0.14243E+01
   0.60600E+01   0.14243E+01
   0.60600E+01   0.14243E+01
   0.60600E+01   0.14242E+01
   0.60600E+01   0.14242E+01
   0.60600E+01   0.14242E+01
   0.60600E+01   0.14242E+01
   0.60600E+01   0.14241E+01
   0.60600E+01   0.14240E+01
   0.60600E+01   0.14240E+01
   0.60600E+01   0.14239E+01
   0.60600E+01   0.14238E+01
   0.60500E+01   0.14238E+01
   0.60600E+01   0.14238E+01
   0.60500E+01   0.14237E+01
   0.60500E+01   0.14236E+01
   0.60500E+01   0.14236E+01
   0.60500E+01   0.14235E+01
   0.60500E+01   0.14235E+01
   0.60500E+01   0.14235E+01
   0.60600E+01   0.14234E+01
   0.60500E+01   0.14234E+01
   0.60500E+01   0.14234E+01
   0.60500E+01   0.14234E+01
   0.60500E+01   0.14234E+01
   0.60500E+01   0.14233E+01
   0.60500E+01   0.14233E+01
   0.60500E+01   0.14233E+01
   0.60500E+01   0.14232E+01
   0.60500E+01   0.14230E+01
   0.60500E+01   0.14230E+01
   0.60500E+01   0.14229E+01
   0.60500E+01   0.14229E+01
   0.60500E+01   0.14228E+01
   0.60500E+01   0.14227E+01
   0.60500E+01   0.14227E+01
   0.60500E+01   0.14226E+01
   0.60500E+01   0.14226E+01
   0.60500E+01   0.14226E+01
   0.60500E+01   0.14225E+01
   0.60500E+01   0.14224E+01
   0.60500E+01   0.14224E+01
   0.60500E+01   0.14223E+01
   0.60500E+01   0.14223E+01
   0.60500E+01   0.14223E+01
   0.60500E+01   0.14223E+01
   0.60500E+01   0.14223E+01
   0.60500E+01   0.14222E+01
   0.60500E+01   0.14221E+01
   0.60500E+01   0.14221E+01
   0.60500E+01   0.14221E+01
   0.60500E+01   0.14221E+01
   0.60500E+01   0.14220E+01
   0.60500E+01   0.14220E+01
   0.60500E+01   0.14220E+01
   0.60500E+01   0.14220E+01
   0.60500E+01   0.14219E+01
   0.60500E+01   0.14218E+01
   0.60500E+01   0.14217E+01
   0.60500E+01   0.14217E+01
   0.60500E+01   0.14216E+01
   0.60500E+01   0.14214E+01
   0.60500E+01   0.14214E+01
   0.60500E+01   0.14213E+01
   0.60500E+01   0.14213E+01
   0.60500E+01   0.14213E+01
   0.60500E+01   0.14212E+01
   0.60500E+01   0.14211E+01
   0.60500E+01   0.14211E+01
   0.60500E+01   0.14211E+01
   0.60500E+01   0.14211E+01
   0.60500E+01   0.14209E+01
   0.60400E+01   0.14208E+01
   0.60400E+01   0.14208E+01
   0.60400E+01   0.14207E+01
   0.60400E+01   0.14208E+01
   0.60400E+01   0.14207E+01
   0.60400E+01   0.14207E+01
   0.60400E+01   0.14207E+01
   0.60400E+01   0.14207E+01
   0.60400E+01   0.14207E+01
   0.60400E+01   0.14206E+01
   0.60400E+01   0.14206E+01
   0.60400E+01   0.14205E+01
   0.60400E+01   0.14204E+01
   0.60400E+01   0.14204E+01
   0.60400E+01   0.14204E+01
   0.60400E+01   0.14204E+01
   0.60400E+01   0.14204E+01
   0.60400E+01   0.14204E+01
   0.60400E+01   0.14203E+01
   0.60400E+01   0.14203E+01
   0.60400E+01   0.14203E+01
   0.60400E+01   0.14203E+01
   0.60400E+01   0.14201E+01
   0.60400E+01   0.14201E+01
   0.60400E+01   0.14200E+01
   0.60400E+01   0.14198E+01
   0.60400E+01   0.14198E+01
   0.60400E+01   0.14198E+01
   0.60400E+01   0.14197E+01
   0.60400E+01   0.14197E+01
   0.60400E+01   0.14196E+01
   0.60400E+01   0.14196E+01
   0.60400E+01   0.14196E+01
   0.60400E+01   0.14195E+01
   0.60400E+01   0.14194E+01
   0.60400E+01   0.14194E+01
   0.60400E+01   0.14194E+01
   0.60400E+01   0.14193E+01
   0.60400E+01   0.14193E+01
   0.60400E+01   0.14192E+01
   0.60400E+01   0.14191E+01
   0.60400E+01   0.14191E+01
   0.60400E+01   0.14190E+01
   0.60400E+01   0.14190E+01
   0.60400E+01   0.14190E+01
   0.60400E+01   0.14189E+01
   0.60400E+01   0.14189E+01
   0.60400E+01   0.14189E+01
   0.60400E+01   0.14188E+01
   0.60400E+01   0.14188E+01
   0.60400E+01   0.14187E+01
   0.60400E+01   0.14187E+01
   0.60400E+01   0.14187E+01
   0.60400E+01   0.14186E+01
   0.60400E+01   0.14186E+01
   0.60400E+01   0.14186E+01
   0.60400E+01   0.14185E+01
   0.60400E+01   0.14185E+01
   0.60400E+01   0.14185E+01
   0.60400E+01   0.14185E+01
   0.60400E+01   0.14184E+01
   0.60400E+01   0.14183E+01
   0.60400E+01   0.14183E+01
   0.60400E+01   0.14181E+01
   0.60400E+01   0.14181E+01
   0.60300E+01   0.14181E+01
   0.60300E+01   0.14180E+01
   0.60300E+01   0.14180E+01
   0.60300E+01   0.14179E+01
   0.60300E+01   0.14178E+01
   0.60300E+01   0.14177E+01
   0.60300E+01   0.14177E+01
   0.60300E+01   0.14177E+01
   0.60300E+01   0.14176E+01
   0.60300E+01   0.14176E+01
   0.60300E+01   0.14175E+01
   0.60300E+01   0.14175E+01
   0.60300E+01   0.14175E+01
   0.60300E+01   0.14175E+01
   0.60300E+01   0.14173E+01
   0.60300E+01   0.14173E+01
   0.60300E+01   0.14173E+01
   0.60300E+01   0.14172E+01
   0.60300E+01   0.14172E+01
   0.60300E+01   0.14172E+01
   0.60300E+01   0.14172E+01
   0.60300E+01   0.14171E+01
   0.60300E+01   0.14171E+01
   0.60300E+01   0.14170E+01
   0.60300E+01   0.14170E+01
   0.60300E+01   0.14170E+01
   0.60300E+01   0.14170E+01
   0.60300E+01   0.14169E+01
   0.60300E+01   0.14169E+01
   0.60300E+01   0.14167E+01
   0.60300E+01   0.14167E+01
   0.60300E+01   0.14167E+01
   0.60300E+01   0.14166E+01
   0.60300E+01   0.14166E+01
   0.60300E+01   0.14166E+01
   0.60300E+01   0.14165E+01
   0.60300E+01   0.14164E+01
   0.60300E+01   0.14164E+01
   0.60300E+01   0.14163E+01
   0.60300E+01   0.14163E+01
   0.60300E+01   0.14161E+01
   0.60300E+01   0.14161E+01
   0.60300E+01   0.14161E+01
   0.60300E+01   0.14160E+01
   0.60300E+01   0.14160E+01
   0.60300E+01   0.14160E+01
   0.60300E+01   0.14159E+01
   0.60300E+01   0.14159E+01
   0.60300E+01   0.14158E+01
   0.60300E+01   0.14158E+01
   0.60300E+01   0.14158E+01
   0.60300E+01   0.14157E+01
   0.60200E+01   0.14156E+01
   0.60200E+01   0.14156E+01
   0.60200E+01   0.14156E+01
   0.60200E+01   0.14155E+01
   0.60200E+01   0.14155E+01
   0.60200E+01   0.14155E+01
   0.60200E+01   0.14155E+01
   0.60200E+01   0.14153E+01
   0.60200E+01   0.14153E+01
   0.60200E+01   0.14153E+01
   0.60200E+01   0.14153E+01
   0.60200E+01   0.14152E+01
   0.60200E+01   0.14152E+01
   0.60200E+01   0.14151E+01
   0.60200E+01   0.14150E+01
   0.60200E+01   0.14149E+01
   0.60200E+01   0.14149E+01
   0.60200E+01   0.14149E+01
   0.60200E+01   0.14149E+01
   0.60200E+01   0.14148E+01
   0.60200E+01   0.14148E+01
   0.60200E+01   0.14148E+01
   0.60200E+01   0.14147E+01
   0.60200E+01   0.14147E+01
   0.60200E+01   0.14147E+01
   0.60200E+01   0.14147E+01
   0.60200E+01   0.14147E+01
   0.60200E+01   0.14146E+01
   0.60200E+01   0.14145E+01
   0.60200E+01   0.14145E+01
   0.60200E+01   0.14144E+01
   0.60200E+01   0.14144E+01
   0.60200E+01   0.14144E+01
   0.60200E+01   0.14142E+01
   0.60200E+01   0.14142E+01
   0.60200E+01   0.14142E+01
   0.60200E+01   0.14141E+01
   0.60200E+01   0.14141E+01
   0.60200E+01   0.14140E+01
   0.60200E+01   0.14140E+01
   0.60200E+01   0.14140E+01
   0.60200E+01   0.14139E+01
   0.60200E+01   0.14139E+01
   0.60200E+01   0.14139E+01
   0.60200E+01   0.14138E+01
   0.60200E+01   0.14138E+01
   0.60200E+01   0.14137E+01
   0.60200E+01   0.14137E+01
   0.60200E+01   0.14137E+01
   0.60200E+01   0.14137E+01
   0.60200E+01   0.14134E+01
   0.60200E+01   0.14133E+01
   0.60200E+01   0.14133E+01
   0.60200E+01   0.14133E+01
   0.60200E+01   0.14132E+01
   0.60200E+01   0.14132E+01
   0.60200E+01   0.14131E+01
   0.60200E+01   0.14130E+01
   0.60200E+01   0.14130E+01
   0.60200E+01   0.14130E+01
   0.60200E+01   0.14129E+01
   0.60200E+01   0.14129E+01
   0.60200E+01   0.14129E+01
   0.60200E+01   0.14129E+01
   0.60200E+01   0.14129E+01
   0.60200E+01   0.14129E+01
   0.60200E+01   0.14128E+01
   0.60100E+01   0.14127E+01
   0.60100E+01   0.14127E+01
   0.60100E+01   0.14126E+01
   0.60100E+01   0.14126E+01
   0.60100E+01   0.14125E+01
   0.60100E+01   0.14124E+01
   0.60100E+01   0.14123E+01
   0.60100E+01   0.14123E+01
   0.60100E+01   0.14123E+01
   0.60100E+01   0.14122E+01
   0.60100E+01   0.14122E+01
   0.60100E+01   0.14122E+01
   0.60100E+01   0.14122E+01
   0.60100E+01   0.14121E+01
   0.60100E+01   0.14121E+01
   0.60100E+01   0.14121E+01
   0.60100E+01   0.14121E+01
   0.60100E+01   0.14119E+01
   0.60100E+01   0.14118E+01
   0.60100E+01   0.14117E+01
   0.60100E+01   0.14117E+01
   0.60100E+01   0.14117E+01
   0.60100E+01   0.14116E+01
   0.60100E+01   0.14116E+01
   0.60100E+01   0.14116E+01
   0.60100E+01   0.14115E+01
   0.60100E+01   0.14115E+01
   0.60100E+01   0.14113E+01
   0.60100E+01   0.14113E+01
   0.60100E+01   0.14113E+01
   0.60100E+01   0.14112E+01
   0.60100E+01   0.14113E+01
   0.60100E+01   0.14113E+01
   0.60100E+01   0.14112E+01
   0.60100E+01   0.14112E+01
   0.60100E+01   0.14112E+01
   0.60100E+01   0.14111E+01
   0.60100E+01   0.14111E+01
   0.60100E+01   0.14111E+01
   0.60100E+01   0.14110E+01
   0.60100E+01   0.14110E+01
   0.60100E+01   0.14110E+01
   0.60100E+01   0.14109E+01
   0.60100E+01   0.14109E+01
   0.60100E+01   0.14109E+01
   0.60100E+01   0.14109E+01
   0.60100E+01   0.14108E+01
   0.60100E+01   0.14108E+01
   0.60100E+01   0.14107E+01
   0.60100E+01   0.14106E+01
   0.60100E+01   0.14106E+01
   0.60100E+01   0.14106E+01
   0.60100E+01   0.14105E+01
   0.60100E+01   0.14103E+01
   0.60100E+01   0.14102E+01
   0.60100E+01   0.14103E+01
   0.60100E+01   0.14102E+01
   0.60100E+01   0.14101E+01
   0.60100E+01   0.14100E+01
   0.60000E+01   0.14099E+01
   0.60000E+01   0.14099E+01
   0.60000E+01   0.14099E+01
   0.60000E+01   0.14099E+01
   0.60000E+01   0.14098E+01
   0.60000E+01   0.14097E+01
   0.60000E+01   0.14097E+01
   0.60000E+01   0.14097E+01
   0.60000E+01   0.14097E+01
   0.60000E+01   0.14096E+01
   0.60000E+01   0.14095E+01
   0.60000E+01   0.14095E+01
   0.60000E+01   0.14094E+01
   0.60000E+01   0.14094E+01
   0.60000E+01   0.14094E+01
   0.60000E+01   0.14094E+01
   0.60000E+01   0.14093E+01
   0.60000E+01   0.14093E+01
   0.60000E+01   0.14093E+01
   0.60000E+01   0.14092E+01
   0.60000E+01   0.14092E+01
   0.60000E+01   0.14091E+01
   0.60000E+01   0.14090E+01
   0.60000E+01   0.14091E+01
   0.60000E+01   0.14090E+01
   0.60000E+01   0.14090E+01
   0.60000E+01   0.14089E+01
   0.60000E+01   0.14088E+01
   0.60000E+01   0.14087E+01
   0.60000E+01   0.14087E+01
   0.60000E+01   0.14086E+01
   0.60000E+01   0.14085E+01
   0.60000E+01   0.14086E+01
   0.60000E+01   0.14085E+01
   0.60000E+01   0.14084E+01
   0.60000E+01   0.14084E+01
   0.60000E+01   0.14083E+01
   0.60000E+01   0.14082E+01
   0.60000E+01   0.14081E+01
   0.60000E+01   0.14082E+01
   0.60000E+01   0.14080E+01
   0.60000E+01   0.14080E+01
   0.60000E+01   0.14079E+01
   0.60000E+01   0.14079E+01
   0.60000E+01   0.14079E+01
   0.60000E+01   0.14079E+01
   0.60000E+01   0.14079E+01
   0.60000E+01   0.14079E+01
   0.60000E+01   0.14078E+01
   0.60000E+01   0.14078E+01
   0.60000E+01   0.14077E+01
   0.60000E+01   0.14077E+01
   0.60000E+01   0.14076E+01
   0.60000E+01   0.14076E+01
   0.60000E+01   0.14076E+01
   0.60000E+01   0.14076E+01
   0.60000E+01   0.14076E+01
   0.60000E+01   0.14075E+01
   0.60000E+01   0.14075E+01
   0.59900E+01   0.14074E+01
   0.59900E+01   0.14074E+01
   0.59900E+01   0.14073E+01
   0.59900E+01   0.14073E+01
   0.59900E+01   0.14073E+01
   0.59900E+01   0.14073E+01
   0.59900E+01   0.14072E+01
   0.59900E+01   0.14072E+01
   0.59900E+01   0.14071E+01
   0.59900E+01   0.14071E+01
   0.59900E+01   0.14069E+01
   0.59900E+01   0.14068E+01
   0.59900E+01   0.14068E+01
   0.59900E+01   0.14068E+01
   0.59900E+01   0.14068E+01
   0.59900E+01   0.14066E+01
   0.59900E+01   0.14066E+01
   0.59900E+01   0.14065E+01
   0.59900E+01   0.14065E+01
   0.59900E+01   0.14065E+01
   0.59900E+01   0.14064E+01
   0.59900E+01   0.14064E+01
   0.59900E+01   0.14063E+01
   0.59900E+01   0.14062E+01
   0.59900E+01   0.14062E+01
   0.59900E+01   0.14062E+01
   0.59900E+01   0.14062E+01
   0.59900E+01   0.14062E+01
   0.59900E+01   0.14061E+01
   0.59900E+01   0.14061E+01
   0.59900E+01   0.14061E+01
   0.59900E+01   0.14060E+01
   0.59900E+01   0.14060E+01
   0.59900E+01   0.14060E+01
   0.59900E+01   0.14059E+01
   0.59900E+01   0.14058E+01
   0.59900E+01   0.14058E+01
   0.59900E+01   0.14058E+01
   0.59900E+01   0.14058E+01
   0.59900E+01   0.14056E+01
   0.59900E+01   0.14056E+01
   0.59900E+01   0.14055E+01
   0.59900E+01   0.14055E+01
   0.59900E+01   0.14054E+01
   0.59900E+01   0.14054E+01
   0.59900E+01   0.14052E+01
   0.59900E+01   0.14052E+01
   0.59900E+01   0.14052E+01
   0.59900E+01   0.14052E+01
   0.59900E+01   0.14051E+01
   0.59900E+01   0.14050E+01
   0.59900E+01   0.14049E+01
   0.59900E+01   0.14049E+01
   0.59900E+01   0.14049E+01
   0.59900E+01   0.14049E+01
   0.59900E+01   0.14048E+01
   0.59900E+01   0.14048E+01
   0.59900E+01   0.14048E+01
   0.59900E+01   0.14048E+01
   0.59900E+01   0.14048E+01
   0.59900E+01   0.14046E+01
   0.59900E+01   0.14046E+01
   0.59900E+01   0.14046E+01
   0.59800E+01   0.14045E+01
   0.59800E+01   0.14044E+01
   0.59800E+01   0.14044E+01
   0.59800E+01   0.14043E+01
   0.59800E+01   0.14043E+01
   0.59800E+01   0.14042E+01
   0.59800E+01   0.14042E+01
   0.59800E+01   0.14042E+01
   0.59800E+01   0.14041E+01
   0.59800E+01   0.14041E+01
   0.59800E+01   0.14040E+01
   0.59800E+01   0.14039E+01
   0.59800E+01   0.14038E+01
   0.59800E+01   0.14038E+01
   0.59800E+01   0.14038E+01
   0.59800E+01   0.14038E+01
   0.59800E+01   0.14037E+01
   0.59800E+01   0.14037E+01
   0.59800E+01   0.14036E+01
   0.59800E+01   0.14035E+01
   0.59800E+01   0.14035E+01
   0.59800E+01   0.14035E+01
   0.59800E+01   0.14034E+01
   0.59800E+01   0.14034E+01
   0.59800E+01   0.14034E+01
   0.59800E+01   0.14034E+01
   0.59800E+01   0.14033E+01
   0.59800E+01   0.14033E+01
   0.59800E+01   0.14033E+01
   0.59800E+01   0.14032E+01
   0.59800E+01   0.14032E+01
   0.59800E+01   0.14031E+01
   0.59800E+01   0.14031E+01
   0.59800E+01   0.14031E+01
   0.59800E+01   0.14030E+01
   0.59800E+01   0.14030E+01
   0.59800E+01   0.14030E+01
   0.59800E+01   0.14029E+01
   0.59800E+01   0.14029E+01
   0.59800E+01   0.14029E+01
   0.59800E+01   0.14028E+01
   0.59800E+01   0.14028E+01
   0.59800E+01   0.14027E+01
   0.59800E+01   0.14027E+01
   0.59800E+01   0.14027E+01
   0.59800E+01   0.14026E+01
   0.59800E+01   0.14026E+01
   0.59800E+01   0.14025E+01
   0.59800E+01   0.14023E+01
   0.59800E+01   0.14022E+01
   0.59800E+01   0.14022E+01
   0.59800E+01   0.14021E+01
   0.59800E+01   0.14021E+01
   0.59800E+01   0.14021E+01
   0.59800E+01   0.14021E+01
   0.59800E+01   0.14021E+01
   0.59800E+01   0.14020E+01
   0.59700E+01   0.14017E+01
   0.59700E+01   0.14017E+01
   0.59700E+01   0.14017E+01
   0.59700E+01   0.14017E+01
   0.59700E+01   0.14017E+01
   0.59800E+01   0.14016E+01
   0.59800E+01   0.14016E+01
   0.59800E+01   0.14016E+01
   0.59700E+01   0.14015E+01
   0.59700E+01   0.14015E+01
   0.59700E+01   0.14015E+01
   0.59700E+01   0.14014E+01
   0.59700E+01   0.14013E+01
   0.59700E+01   0.14013E+01
   0.59700E+01   0.14013E+01
   0.59700E+01   0.14013E+01
   0.59700E+01   0.14013E+01
   0.59700E+01   0.14012E+01
   0.59700E+01   0.14012E+01
   0.59700E+01   0.14011E+01
   0.59700E+01   0.14010E+01
   0.59700E+01   0.14010E+01
   0.59700E+01   0.14008E+01
   0.59700E+01   0.14008E+01
   0.59700E+01   0.14007E+01
   0.59700E+01   0.14007E+01
   0.59700E+01   0.14007E+01
   0.59700E+01   0.14007E+01
   0.59700E+01   0.14005E+01
   0.59700E+01   0.14004E+01
   0.59700E+01   0.14004E+01
   0.59700E+01   0.14004E+01
   0.59700E+01   0.14004E+01
   0.59700E+01   0.14004E+01
   0.59700E+01   0.14003E+01
   0.59700E+01   0.14003E+01
   0.59700E+01   0.14001E+01
   0.59700E+01   0.14001E+01
   0.59700E+01   0.14000E+01
   0.59700E+01   0.14000E+01
   0.59700E+01   0.13999E+01
   0.59700E+01   0.13999E+01
   0.59700E+01   0.13999E+01
   0.59700E+01   0.13998E+01
   0.59700E+01   0.13998E+01
   0.59700E+01   0.13997E+01
   0.59700E+01   0.13997E+01
   0.59700E+01   0.13996E+01
   0.59700E+01   0.13996E+01
   0.59700E+01   0.13995E+01
   0.59700E+01   0.13995E+01
   0.59700E+01   0.13995E+01
   0.59700E+01   0.13995E+01
   0.59700E+01   0.13995E+01
   0.59700E+01   0.13995E+01
   0.59700E+01   0.13994E+01
   0.59700E+01   0.13994E+01
   0.59700E+01   0.13994E+01
   0.59700E+01   0.13993E+01
   0.59700E+01   0.13993E+01
   0.59700E+01   0.13993E+01
   0.59700E+01   0.13992E+01
   0.59700E+01   0.13991E+01
   0.59700E+01   0.13991E+01
   0.59700E+01   0.13990E+01
   0.59700E+01   0.13989E+01
   0.59700E+01   0.13989E+01
   0.59700E+01   0.13988E+01
   0.59700E+01   0.13988E+01
   0.59700E+01   0.13988E+01
   0.59700E+01   0.13988E+01
   0.59700E+01   0.13987E+01
   0.59600E+01   0.13986E+01
   0.59600E+01   0.13986E+01
   0.59600E+01   0.13986E+01
   0.59600E+01   0.13985E+01
   0.59600E+01   0.13984E+01
   0.59600E+01   0.13984E+01
   0.59600E+01   0.13984E+01
   0.59600E+01   0.13983E+01
   0.59600E+01   0.13983E+01
   0.59600E+01   0.13982E+01
   0.59600E+01   0.13982E+01
   0.59600E+01   0.13981E+01
   0.59600E+01   0.13980E+01
   0.59600E+01   0.13980E+01
   0.59600E+01   0.13980E+01
   0.59600E+01   0.13979E+01
   0.59600E+01   0.13979E+01
   0.59600E+01   0.13978E+01
   0.59600E+01   0.13978E+01
   0.59600E+01   0.13978E+01
   0.59600E+01   0.13977E+01
   0.59600E+01   0.13977E+01
   0.59600E+01   0.13976E+01
   0.59600E+01   0.13975E+01
   0.59600E+01   0.13975E+01
   0.59600E+01   0.13974E+01
   0.59600E+01   0.13974E+01
   0.59600E+01   0.13974E+01
   0.59600E+01   0.13974E+01
   0.59600E+01   0.13973E+01
   0.59600E+01   0.13973E+01
   0.59600E+01   0.13972E+01
   0.59600E+01   0.13971E+01
   0.59600E+01   0.13971E+01
   0.59600E+01   0.13970E+01
   0.59600E+01   0.13970E+01
   0.59600E+01   0.13969E+01
   0.59600E+01   0.13969E+01
   0.59600E+01   0.13969E+01
   0.59600E+01   0.13967E+01
   0.59600E+01   0.13967E+01
   0.59600E+01   0.13966E+01
   0.59600E+01   0.13966E+01
   0.59600E+01   0.13966E+01
   0.59600E+01   0.13966E+01
   0.59600E+01   0.13965E+01
   0.59600E+01   0.13964E+01
   0.59600E+01   0.13964E+01
   0.59600E+01   0.13963E+01
   0.59600E+01   0.13963E+01
   0.59600E+01   0.13962E+01
   0.59600E+01   0.13962E+01
   0.59600E+01   0.13962E+01
   0.59600E+01   0.13962E+01
   0.59600E+01   0.13961E+01
   0.59600E+01   0.13961E+01
   0.59600E+01   0.13961E+01
   0.59600E+01   0.13961E+01
   0.59600E+01   0.13960E+01
   0.59600E+01   0.13960E+01
   0.59600E+01   0.13959E+01
   0.59600E+01   0.13958E+01
   0.59600E+01   0.13957E+01
   0.59600E+01   0.13958E+01
   0.59500E+01   0.13956E+01
   0.59500E+01   0.13956E+01
   0.59500E+01   0.13955E+01
   0.59500E+01   0.13955E+01
   0.59500E+01   0.13955E+01
   0.59500E+01   0.13954E+01
   0.59500E+01   0.13954E+01
   0.59500E+01   0.13954E+01
   0.59600E+01   0.13954E+01
   0.59500E+01   0.13954E+01
   0.59500E+01   0.13953E+01
   0.59500E+01   0.13953E+01
   0.59500E+01   0.13953E+01
   0.59500E+01   0.13952E+01
   0.59500E+01   0.13952E+01
   0.59500E+01   0.13951E+01
   0.59500E+01   0.13951E+01
   0.59500E+01   0.13950E+01
   0.59500E+01   0.13950E+01
   0.59500E+01   0.13949E+01
   0.59500E+01   0.13949E+01
   0.59500E+01   0.13948E+01
   0.59500E+01   0.13948E+01
   0.59500E+01   0.13946E+01
   0.59500E+01   0.13945E+01
   0.59500E+01   0.13945E+01
   0.59500E+01   0.13945E+01
   0.59500E+01   0.13945E+01
   0.59500E+01   0.13945E+01
   0.59500E+01   0.13945E+01
   0.59500E+01   0.13944E+01
   0.59500E+01   0.13944E+01
   0.59500E+01   0.13944E+01
   0.59500E+01   0.13944E+01
   0.59500E+01   0.13943E+01
   0.59500E+01   0.13943E+01
   0.59500E+01   0.13942E+01
   0.59500E+01   0.13941E+01
   0.59500E+01   0.13940E+01
   0.59500E+01   0.13939E+01
   0.59500E+01   0.13938E+01
   0.59500E+01   0.13939E+01
   0.59500E+01   0.13938E+01
   0.59500E+01   0.13938E+01
   0.59500E+01   0.13936E+01
   0.59500E+01   0.13936E+01
   0.59500E+01   0.13936E+01
   0.59500E+01   0.13936E+01
   0.59500E+01   0.13936E+01
   0.59500E+01   0.13935E+01
   0.59500E+01   0.13935E+01
   0.59500E+01   0.13934E+01
   0.59500E+01   0.13933E+01
   0.59500E+01   0.13933E+01
   0.59500E+01   0.13932E+01
   0.59500E+01   0.13932E+01
   0.59500E+01   0.13931E+01
   0.59500E+01   0.13931E+01
   0.59500E+01   0.13931E+01
   0.59500E+01   0.13930E+01
   0.59500E+01   0.13930E+01
   0.59400E+01   0.13929E+01
   0.59400E+01   0.13928E+01
   0.59400E+01   0.13928E+01
   0.59400E+01   0.13928E+01
   0.59400E+01   0.13927E+01
   0.59400E+01   0.13927E+01
   0.59400E+01   0.13927E+01
   0.59400E+01   0.13927E+01
   0.59400E+01   0.13926E+01
   0.59400E+01   0.13926E+01
   0.59400E+01   0.13926E+01
   0.59400E+01   0.13926E+01
   0.59400E+01   0.13925E+01
   0.59400E+01   0.13924E+01
   0.59400E+01   0.13924E+01
   0.59400E+01   0.13923E+01
   0.59400E+01   0.13922E+01
   0.59400E+01   0.13921E+01
   0.59400E+01   0.13921E+01
   0.59400E+01   0.13921E+01
   0.59400E+01   0.13920E+01
   0.59400E+01   0.13919E+01
   0.59400E+01   0.13918E+01
   0.59400E+01   0.13918E+01
   0.59400E+01   0.13918E+01
   0.59400E+01   0.13918E+01
   0.59400E+01   0.13917E+01
   0.59400E+01   0.13917E+01
   0.59400E+01   0.13916E+01
   0.59400E+01   0.13916E+01
   0.59400E+01   0.13916E+01
   0.59400E+01   0.13916E+01
   0.59400E+01   0.13915E+01
   0.59400E+01   0.13915E+01
   0.59400E+01   0.13915E+01
   0.59400E+01   0.13915E+01
   0.59400E+01   0.13915E+01
   0.59400E+01   0.13915E+01
   0.59400E+01   0.13914E+01
   0.59400E+01   0.13913E+01
   0.59400E+01   0.13912E+01
   0.59400E+01   0.13912E+01
   0.59400E+01   0.13912E+01
   0.59400E+01   0.13912E+01
   0.59400E+01   0.13912E+01
   0.59400E+01   0.13911E+01
   0.59400E+01   0.13911E+01
   0.59400E+01   0.13911E+01
   0.59400E+01   0.13910E+01
   0.59400E+01   0.13910E+01
   0.59400E+01   0.13910E+01
   0.59400E+01   0.13910E+01
   0.59400E+01   0.13910E+01
   0.59400E+01   0.13909E+01
   0.59400E+01   0.13909E+01
   0.59400E+01   0.13907E+01
   0.59400E+01   0.13906E+01
   0.59400E+01   0.13905E+01
   0.59400E+01   0.13906E+01
   0.59400E+01   0.13906E+01
   0.59400E+01   0.13905E+01
   0.59400E+01   0.13904E+01
   0.59400E+01   0.13903E+01
   0.59400E+01   0.13903E+01
   0.59400E+01   0.13903E+01
   0.59400E+01   0.13902E+01
   0.59300E+01   0.13900E+01
   0.59300E+01   0.13900E+01
   0.59300E+01   0.13899E+01
   0.59300E+01   0.13899E+01
   0.59300E+01   0.13899E+01
   0.59300E+01   0.13898E+01
   0.59300E+01   0.13898E+01
   0.59300E+01   0.13897E+01
   0.59400E+01   0.13896E+01
   0.59300E+01   0.13896E+01
   0.59300E+01   0.13896E+01
   0.59300E+01   0.13895E+01
   0.59300E+01   0.13895E+01
   0.59300E+01   0.13895E+01
   0.59300E+01   0.13894E+01
   0.59300E+01   0.13893E+01
   0.59300E+01   0.13893E+01
   0.59300E+01   0.13893E+01
   0.59300E+01   0.13892E+01
   0.59300E+01   0.13892E+01
   0.59300E+01   0.13892E+01
   0.59300E+01   0.13892E+01
   0.59300E+01   0.13892E+01
   0.59300E+01   0.13892E+01
   0.59300E+01   0.13892E+01
   0.59300E+01   0.13891E+01
   0.59300E+01   0.13891E+01
   0.59300E+01   0.13891E+01
   0.59300E+01   0.13890E+01
   0.59300E+01   0.13889E+01
   0.59300E+01   0.13888E+01
   0.59300E+01   0.13888E+01
   0.59300E+01   0.13887E+01
   0.59300E+01   0.13886E+01
   0.59300E+01   0.13886E+01
   0.59300E+01   0.13885E+01
   0.59300E+01   0.13885E+01
   0.59300E+01   0.13884E+01
   0.59300E+01   0.13883E+01
   0.59300E+01   0.13882E+01
   0.59300E+01   0.13882E+01
   0.59300E+01   0.13880E+01
   0.59300E+01   0.13881E+01
   0.59300E+01   0.13881E+01
   0.59300E+01   0.13880E+01
   0.59300E+01   0.13879E+01
   0.59300E+01   0.13879E+01
   0.59300E+01   0.13878E+01
   0.59300E+01   0.13878E+01
   0.59300E+01   0.13878E+01
   0.59300E+01   0.13878E+01
   0.59300E+01   0.13878E+01
   0.59300E+01   0.13877E+01
   0.59300E+01   0.13877E+01
   0.59300E+01   0.13876E+01
   0.59300E+01   0.13876E+01
   0.59300E+01   0.13876E+01
   0.59300E+01   0.13876E+01
   0.59300E+01   0.13876E+01
   0.59300E+01   0.13876E+01
   0.59300E+01   0.13876E+01
   0.59300E+01   0.13876E+01
   0.59300E+01   0.13875E+01
   0.59300E+01   0.13875E+01
   0.59300E+01   0.13875E+01
   0.59300E+01   0.13875E+01
   0.59300E+01   0.13875E+01
   0.59300E+01   0.13875E+01
   0.59300E+01   0.13875E+01
   0.59300E+01   0.13875E+01
   0.59300E+01   0.13873E+01
   0.59300E+01   0.13873E+01
   0.59300E+01   0.13872E+01
   0.59300E+01   0.13871E+01
   0.59300E+01   0.13871E+01
   0.59300E+01   0.13871E+01
   0.59300E+01   0.13870E+01
   0.59300E+01   0.13870E+01
   0.59200E+01   0.13868E+01
   0.59200E+01   0.13868E+01
   0.59200E+01   0.13868E+01
   0.59200E+01   0.13867E+01
   0.59200E+01   0.13866E+01
   0.59200E+01   0.13866E+01
   0.59200E+01   0.13865E+01
   0.59200E+01   0.13863E+01
   0.59200E+01   0.13863E+01
   0.59200E+01   0.13863E+01
   0.59200E+01   0.13863E+01
   0.59200E+01   0.13862E+01
   0.59200E+01   0.13862E+01
   0.59200E+01   0.13863E+01
   0.59200E+01   0.13863E+01
   0.59200E+01   0.13862E+01
   0.59200E+01   0.13861E+01
   0.59200E+01   0.13861E+01
   0.59200E+01   0.13860E+01
   0.59200E+01   0.13860E+01
   0.59200E+01   0.13859E+01
   0.59200E+01   0.13858E+01
   0.59200E+01   0.13857E+01
   0.59200E+01   0.13857E+01
   0.59200E+01   0.13856E+01
   0.59200E+01   0.13856E+01
   0.59200E+01   0.13856E+01
   0.59200E+01   0.13856E+01
   0.59200E+01   0.13856E+01
   0.59200E+01   0.13855E+01
   0.59200E+01   0.13856E+01
   0.59200E+01   0.13853E+01
   0.59200E+01   0.13852E+01
   0.59200E+01   0.13852E+01
   0.59200E+01   0.13852E+01
   0.59200E+01   0.13851E+01
   0.59200E+01   0.13851E+01
   0.59200E+01   0.13851E+01
   0.59200E+01   0.13850E+01
   0.59200E+01   0.13849E+01
   0.59200E+01   0.13850E+01
   0.59200E+01   0.13849E+01
   0.59200E+01   0.13848E+01
   0.59200E+01   0.13848E+01
   0.59200E+01   0.13846E+01
   0.59200E+01   0.13847E+01
   0.59200E+01   0.13846E+01
   0.59200E+01   0.13847E+01
   0.59200E+01   0.13846E+01
   0.59200E+01   0.13845E+01
   0.59200E+01   0.13845E+01
   0.59200E+01   0.13844E+01
   0.59200E+01   0.13844E+01
   0.59200E+01   0.13844E+01
   0.59200E+01   0.13843E+01
   0.59200E+01   0.13843E+01
   0.59200E+01   0.13842E+01
   0.59100E+01   0.13841E+01
   0.59100E+01   0.13841E+01
   0.59100E+01   0.13841E+01
   0.59100E+01   0.13841E+01
   0.59100E+01   0.13840E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13838E+01
   0.59100E+01   0.13837E+01
   0.59100E+01   0.13837E+01
   0.59100E+01   0.13837E+01
   0.59100E+01   0.13837E+01
   0.59100E+01   0.13837E+01
   0.59100E+01   0.13836E+01
   0.59100E+01   0.13836E+01
   0.59100E+01   0.13836E+01
   0.59100E+01   0.13835E+01
   0.59100E+01   0.13834E+01
   0.59100E+01   0.13834E+01
   0.59100E+01   0.13833E+01
   0.59100E+01   0.13833E+01
   0.59100E+01   0.13832E+01
   0.59100E+01   0.13832E+01
   0.59100E+01   0.13832E+01
   0.59100E+01   0.13832E+01
   0.59100E+01   0.13832E+01
   0.59100E+01   0.13830E+01
   0.59100E+01   0.13829E+01
   0.59100E+01   0.13829E+01
   0.59100E+01   0.13829E+01
   0.59100E+01   0.13829E+01
   0.59100E+01   0.13827E+01
   0.59100E+01   0.13827E+01
   0.59100E+01   0.13827E+01
   0.59100E+01   0.13827E+01
   0.59100E+01   0.13827E+01
   0.59100E+01   0.13826E+01
   0.59100E+01   0.13826E+01
   0.59100E+01   0.13826E+01
   0.59100E+01   0.13824E+01
   0.59100E+01   0.13823E+01
   0.59100E+01   0.13822E+01
   0.59100E+01   0.13823E+01
   0.59100E+01   0.13822E+01
   0.59100E+01   0.13821E+01
   0.59100E+01   0.13820E+01
   0.59100E+01   0.13820E+01
   0.59100E+01   0.13820E+01
   0.59100E+01   0.13820E+01
   0.59100E+01   0.13820E+01
   0.59100E+01   0.13820E+01
   0.59100E+01   0.13819E+01
   0.59100E+01   0.13819E+01
   0.59100E+01   0.13819E+01
   0.59100E+01   0.13818E+01
   0.59100E+01   0.13817E+01
   0.59100E+01   0.13817E+01
   0.59100E+01   0.13816E+01
   0.59100E+01   0.13816E+01
   0.59100E+01   0.13815E+01
   0.59100E+01   0.13814E+01
   0.59100E+01   0.13814E+01
   0.59100E+01   0.13814E+01
   0.59100E+01   0.13813E+01
   0.59100E+01   0.13813E+01
   0.59100E+01   0.13813E+01
   0.59100E+01   0.13812E+01
   0.59100E+01   0.13812E+01
   0.59100E+01   0.13812E+01
   0.59000E+01   0.13811E+01
   0.59000E+01   0.13809E+01
   0.59000E+01   0.13810E+01
   0.59000E+01   0.13809E+01
   0.59000E+01   0.13808E+01
   0.59000E+01   0.13808E+01
   0.59000E+01   0.13808E+01
   0.59000E+01   0.13807E+01
   0.59000E+01   0.13806E+01
   0.59000E+01   0.13806E+01
   0.59000E+01   0.13806E+01
   0.59000E+01   0.13805E+01
   0.59000E+01   0.13805E+01
   0.59000E+01   0.13805E+01
   0.59000E+01   0.13805E+01
   0.59000E+01   0.13804E+01
   0.59000E+01   0.13804E+01
   0.59000E+01   0.13804E+01
   0.59000E+01   0.13803E+01
   0.59000E+01   0.13802E+01
   0.59000E+01   0.13802E+01
   0.59000E+01   0.13801E+01
   0.59000E+01   0.13801E+01
   0.59000E+01   0.13801E+01
   0.59000E+01   0.13801E+01
   0.59000E+01   0.13801E+01
   0.59000E+01   0.13800E+01
   0.59000E+01   0.13800E+01
   0.59000E+01   0.13799E+01
   0.59000E+01   0.13799E+01
   0.59000E+01   0.13799E+01
   0.59000E+01   0.13799E+01
   0.59000E+01   0.13799E+01
   0.59000E+01   0.13798E+01
   0.59000E+01   0.13797E+01
   0.59000E+01   0.13797E+01
   0.59000E+01   0.13797E+01
   0.59000E+01   0.13797E+01
   0.59000E+01   0.13796E+01
   0.59000E+01   0.13796E+01
   0.59000E+01   0.13796E+01
   0.59000E+01   0.13795E+01
   0.59000E+01   0.13795E+01
   0.59000E+01   0.13795E+01
   0.59000E+01   0.13795E+01
   0.59000E+01   0.13795E+01
   0.59000E+01   0.13794E+01
   0.59000E+01   0.13794E+01
   0.59000E+01   0.13793E+01
   0.59000E+01   0.13793E+01
   0.59000E+01   0.13793E+01
   0.59000E+01   0.13792E+01
   0.59000E+01   0.13792E+01
   0.59000E+01   0.13792E+01
   0.59000E+01   0.13791E+01
   0.59000E+01   0.13790E+01
   0.59000E+01   0.13789E+01
   0.59000E+01   0.13788E+01
   0.59000E+01   0.13787E+01
   0.59000E+01   0.13788E+01
   0.59000E+01   0.13786E+01
   0.59000E+01   0.13785E+01
   0.59000E+01   0.13784E+01
   0.59000E+01   0.13784E+01
   0.59000E+01   0.13784E+01
   0.59000E+01   0.13784E+01
   0.59000E+01   0.13784E+01
   0.59000E+01   0.13784E+01
   0.59000E+01   0.13784E+01
   0.59000E+01   0.13783E+01
   0.59000E+01   0.13783E+01
   0.59000E+01   0.13783E+01
   0.59000E+01   0.13782E+01
   0.59000E+01   0.13781E+01
   0.58900E+01   0.13781E+01
   0.58900E+01   0.13780E+01
   0.58900E+01   0.13781E+01
   0.58900E+01   0.13780E+01
   0.58900E+01   0.13779E+01
   0.58900E+01   0.13779E+01
   0.58900E+01   0.13779E+01
   0.58900E+01   0.13778E+01
   0.58900E+01   0.13777E+01
   0.58900E+01   0.13777E+01
   0.58900E+01   0.13777E+01
   0.58900E+01   0.13776E+01
   0.58900E+01   0.13776E+01
   0.58900E+01   0.13776E+01
   0.58900E+01   0.13775E+01
   0.58900E+01   0.13774E+01
   0.58900E+01   0.13774E+01
   0.58900E+01   0.13773E+01
   0.58900E+01   0.13772E+01
   0.58900E+01   0.13772E+01
   0.58900E+01   0.13771E+01
   0.58900E+01   0.13770E+01
   0.58900E+01   0.13769E+01
   0.58900E+01   0.13769E+01
   0.58900E+01   0.13768E+01
   0.58900E+01   0.13767E+01
   0.58900E+01   0.13767E+01
   0.58900E+01   0.13766E+01
   0.58900E+01   0.13766E+01
   0.58900E+01   0.13765E+01
   0.58900E+01   0.13765E+01
   0.58900E+01   0.13765E+01
   0.58900E+01   0.13765E+01
   0.58900E+01   0.13765E+01
   0.58900E+01   0.13764E+01
   0.58900E+01   0.13764E+01
   0.58900E+01   0.13764E+01
   0.58900E+01   0.13763E+01
   0.58900E+01   0.13763E+01
   0.58900E+01   0.13762E+01
   0.58900E+01   0.13762E+01
   0.58900E+01   0.13761E+01
   0.58900E+01   0.13761E+01
   0.58900E+01   0.13760E+01
   0.58900E+01   0.13761E+01
   0.58900E+01   0.13761E+01
   0.58900E+01   0.13760E+01
   0.58900E+01   0.13759E+01
   0.58900E+01   0.13759E+01
   0.58900E+01   0.13759E+01
   0.58900E+01   0.13759E+01
   0.58900E+01   0.13759E+01
   0.58900E+01   0.13758E+01
   0.58900E+01   0.13757E+01
   0.58900E+01   0.13757E+01
   0.58900E+01   0.13757E+01
   0.58900E+01   0.13756E+01
   0.58900E+01   0.13756E+01
   0.58900E+01   0.13756E+01
   0.58900E+01   0.13755E+01
   0.58900E+01   0.13755E+01
   0.58900E+01   0.13754E+01
   0.58900E+01   0.13754E+01
   0.58900E+01   0.13753E+01
   0.58900E+01   0.13753E+01
   0.58900E+01   0.13751E+01
   0.58900E+01   0.13751E+01
   0.58900E+01   0.13750E+01
   0.58900E+01   0.13749E+01
   0.58900E+01   0.13749E+01
   0.58900E+01   0.13748E+01
   0.58900E+01   0.13748E+01
   0.58900E+01   0.13748E+01
   0.58900E+01   0.13748E+01
   0.58800E+01   0.13747E+01
   0.58800E+01   0.13747E+01
   0.58800E+01   0.13746E+01
   0.58800E+01   0.13745E+01
   0.58800E+01   0.13745E+01
   0.58800E+01   0.13745E+01
   0.58800E+01   0.13744E+01
   0.58800E+01   0.13744E+01
   0.58800E+01   0.13744E+01
   0.58800E+01   0.13744E+01
   0.58800E+01   0.13743E+01
   0.58800E+01   0.13743E+01
   0.58800E+01   0.13743E+01
   0.58800E+01   0.13743E+01
   0.58800E+01   0.13742E+01
   0.58800E+01   0.13741E+01
   0.58800E+01   0.13741E+01
   0.58800E+01   0.13740E+01
   0.58800E+01   0.13741E+01
   0.58800E+01   0.13740E+01
   0.58800E+01   0.13740E+01
   0.58800E+01   0.13739E+01
   0.58800E+01   0.13739E+01
   0.58800E+01   0.13739E+01
   0.58800E+01   0.13738E+01
   0.58800E+01   0.13738E+01
   0.58800E+01   0.13736E+01
   0.58800E+01   0.13736E+01
   0.58800E+01   0.13736E+01
   0.58800E+01   0.13735E+01
   0.58800E+01   0.13735E+01
   0.58800E+01   0.13733E+01
   0.58800E+01   0.13732E+01
   0.58800E+01   0.13731E+01
   0.58800E+01   0.13731E+01
   0.58800E+01   0.13730E+01
   0.58800E+01   0.13730E+01
   0.58800E+01   0.13729E+01
   0.58800E+01   0.13729E+01
   0.58800E+01   0.13729E+01
   0.58800E+01   0.13729E+01
   0.58800E+01   0.13729E+01
   0.58800E+01   0.13728E+01
   0.58800E+01   0.13728E+01
   0.58800E+01   0.13727E+01
   0.58800E+01   0.13728E+01
   0.58800E+01   0.13727E+01
   0.58800E+01   0.13727E+01
   0.58800E+01   0.13727E+01
   0.58800E+01   0.13726E+01
   0.58800E+01   0.13726E+01
   0.58800E+01   0.13725E+01
   0.58800E+01   0.13724E+01
   0.58800E+01   0.13724E+01
   0.58800E+01   0.13724E+01
   0.58800E+01   0.13724E+01
   0.58800E+01   0.13723E+01
   0.58800E+01   0.13722E+01
   0.58800E+01   0.13722E+01
   0.58800E+01   0.13722E+01
   0.58800E+01   0.13722E+01
   0.58800E+01   0.13721E+01
   0.58800E+01   0.13720E+01
   0.58800E+01   0.13721E+01
   0.58700E+01   0.13721E+01
   0.58800E+01   0.13721E+01
   0.58800E+01   0.13720E+01
   0.58800E+01   0.13719E+01
   0.58800E+01   0.13719E+01
   0.58800E+01   0.13718E+01
   0.58800E+01   0.13717E+01
   0.58800E+01   0.13717E+01
   0.58800E+01   0.13716E+01
   0.58800E+01   0.13716E+01
   0.58800E+01   0.13716E+01
   0.58800E+01   0.13716E+01
   0.58800E+01   0.13715E+01
   0.58800E+01   0.13715E+01
   0.58800E+01   0.13715E+01
   0.58800E+01   0.13715E+01
   0.58800E+01   0.13715E+01
   0.58800E+01   0.13715E+01
   0.58700E+01   0.13713E+01
   0.58700E+01   0.13713E+01
   0.58700E+01   0.13712E+01
   0.58700E+01   0.13712E+01
   0.58700E+01   0.13712E+01
   0.58700E+01   0.13711E+01
   0.58700E+01   0.13711E+01
   0.58700E+01   0.13708E+01
   0.58700E+01   0.13707E+01
   0.58700E+01   0.13708E+01
   0.58700E+01   0.13709E+01
   0.58700E+01   0.13708E+01
   0.58700E+01   0.13707E+01
   0.58700E+01   0.13707E+01
   0.58700E+01   0.13706E+01
   0.58700E+01   0.13705E+01
   0.58700E+01   0.13705E+01
   0.58700E+01   0.13704E+01
   0.58700E+01   0.13704E+01
   0.58700E+01   0.13704E+01
   0.58700E+01   0.13704E+01
   0.58700E+01   0.13704E+01
   0.58700E+01   0.13704E+01
   0.58700E+01   0.13704E+01
   0.58700E+01   0.13703E+01
   0.58700E+01   0.13703E+01
   0.58700E+01   0.13703E+01
   0.58700E+01   0.13702E+01
   0.58700E+01   0.13700E+01
   0.58700E+01   0.13700E+01
   0.58700E+01   0.13699E+01
   0.58700E+01   0.13698E+01
   0.58700E+01   0.13698E+01
   0.58700E+01   0.13698E+01
   0.58700E+01   0.13697E+01
   0.58700E+01   0.13697E+01
   0.58700E+01   0.13697E+01
   0.58700E+01   0.13697E+01
   0.58700E+01   0.13697E+01
   0.58700E+01   0.13696E+01
   0.58700E+01   0.13696E+01
   0.58700E+01   0.13696E+01
   0.58700E+01   0.13694E+01
   0.58700E+01   0.13694E+01
   0.58700E+01   0.13694E+01
   0.58700E+01   0.13693E+01
   0.58700E+01   0.13692E+01
   0.58700E+01   0.13692E+01
   0.58700E+01   0.13692E+01
   0.58700E+01   0.13692E+01
   0.58700E+01   0.13691E+01
   0.58700E+01   0.13691E+01
   0.58700E+01   0.13691E+01
   0.58700E+01   0.13691E+01
   0.58700E+01   0.13691E+01
   0.58700E+01   0.13690E+01
   0.58700E+01   0.13690E+01
   0.58700E+01   0.13690E+01
   0.58700E+01   0.13689E+01
   0.58700E+01   0.13689E+01
   0.58600E+01   0.13688E+01
   0.58600E+01   0.13687E+01
   0.58600E+01   0.13687E+01
   0.58600E+01   0.13687E+01
   0.58600E+01   0.13686E+01
   0.58600E+01   0.13685E+01
   0.58600E+01   0.13685E+01
   0.58600E+01   0.13685E+01
   0.58600E+01   0.13684E+01
   0.58600E+01   0.13684E+01
   0.58600E+01   0.13683E+01
   0.58600E+01   0.13683E+01
   0.58600E+01   0.13683E+01
   0.58600E+01   0.13683E+01
   0.58600E+01   0.13683E+01
   0.58600E+01   0.13682E+01
   0.58600E+01   0.13682E+01
   0.58600E+01   0.13682E+01
   0.58600E+01   0.13682E+01
   0.58600E+01   0.13681E+01
   0.58600E+01   0.13680E+01
   0.58600E+01   0.13680E+01
   0.58600E+01   0.13679E+01
   0.58600E+01   0.13679E+01
   0.58600E+01   0.13678E+01
   0.58600E+01   0.13678E+01
   0.58600E+01   0.13678E+01
   0.58600E+01   0.13678E+01
   0.58600E+01   0.13677E+01
   0.58600E+01   0.13676E+01
   0.58600E+01   0.13676E+01
   0.58600E+01   0.13675E+01
   0.58600E+01   0.13675E+01
   0.58600E+01   0.13675E+01
   0.58600E+01   0.13675E+01
   0.58600E+01   0.13675E+01
   0.58600E+01   0.13675E+01
   0.58600E+01   0.13675E+01
   0.58600E+01   0.13674E+01
   0.58600E+01   0.13674E+01
   0.58600E+01   0.13673E+01
   0.58600E+01   0.13674E+01
   0.58600E+01   0.13674E+01
   0.58600E+01   0.13673E+01
   0.58600E+01   0.13672E+01
   0.58600E+01   0.13671E+01
   0.58600E+01   0.13669E+01
   0.58600E+01   0.13670E+01
   0.58600E+01   0.13668E+01
   0.58600E+01   0.13667E+01
   0.58600E+01   0.13667E+01
   0.58600E+01   0.13667E+01
   0.58600E+01   0.13667E+01
   0.58600E+01   0.13667E+01
   0.58600E+01   0.13666E+01
   0.58600E+01   0.13666E+01
   0.58600E+01   0.13665E+01
   0.58600E+01   0.13665E+01
   0.58600E+01   0.13664E+01
   0.58600E+01   0.13664E+01
   0.58600E+01   0.13664E+01
   0.58600E+01   0.13664E+01
   0.58600E+01   0.13663E+01
   0.58600E+01   0.13663E+01
   0.58600E+01   0.13663E+01
   0.58600E+01   0.13662E+01
   0.58600E+01   0.13662E+01
   0.58600E+01   0.13661E+01
   0.58600E+01   0.13661E+01
   0.58500E+01   0.13660E+01
   0.58500E+01   0.13660E+01
   0.58500E+01   0.13660E+01
   0.58500E+01   0.13660E+01
   0.58500E+01   0.13659E+01
   0.58500E+01   0.13660E+01
   0.58500E+01   0.13659E+01
   0.58500E+01   0.13659E+01
   0.58600E+01   0.13659E+01
   0.58500E+01   0.13658E+01
   0.58500E+01   0.13657E+01
   0.58500E+01   0.13657E+01
   0.58500E+01   0.13656E+01
   0.58500E+01   0.13656E+01
   0.58500E+01   0.13655E+01
   0.58500E+01   0.13655E+01
   0.58500E+01   0.13655E+01
   0.58500E+01   0.13654E+01
   0.58500E+01   0.13653E+01
   0.58500E+01   0.13653E+01
   0.58500E+01   0.13653E+01
   0.58500E+01   0.13651E+01
   0.58500E+01   0.13649E+01
   0.58500E+01   0.13649E+01
   0.58500E+01   0.13649E+01
   0.58500E+01   0.13648E+01
   0.58500E+01   0.13648E+01
   0.58500E+01   0.13648E+01
   0.58500E+01   0.13648E+01
   0.58500E+01   0.13648E+01
   0.58500E+01   0.13647E+01
   0.58500E+01   0.13646E+01
   0.58500E+01   0.13646E+01
   0.58500E+01   0.13645E+01
   0.58500E+01   0.13645E+01
   0.58500E+01   0.13645E+01
   0.58500E+01   0.13644E+01
   0.58500E+01   0.13644E+01
   0.58500E+01   0.13644E+01
   0.58500E+01   0.13642E+01
   0.58500E+01   0.13641E+01
   0.58500E+01   0.13641E+01
   0.58500E+01   0.13641E+01
   0.58500E+01   0.13641E+01
   0.58500E+01   0.13641E+01
   0.58500E+01   0.13640E+01
   0.58500E+01   0.13640E+01
   0.58500E+01   0.13640E+01
   0.58500E+01   0.13640E+01
   0.58500E+01   0.13639E+01
   0.58500E+01   0.13639E+01
   0.58500E+01   0.13638E+01
   0.58500E+01   0.13638E+01
   0.58500E+01   0.13637E+01
   0.58500E+01   0.13636E+01
   0.58500E+01   0.13636E+01
   0.58500E+01   0.13636E+01
   0.58500E+01   0.13636E+01
   0.58500E+01   0.13635E+01
   0.58500E+01   0.13635E+01
   0.58500E+01   0.13635E+01
   0.58500E+01   0.13635E+01
   0.58500E+01   0.13635E+01
   0.58500E+01   0.13635E+01
   0.58500E+01   0.13635E+01
   0.58500E+01   0.13635E+01
   0.58500E+01   0.13634E+01
   0.58500E+01   0.13634E+01
   0.58500E+01   0.13634E+01
   0.58500E+01   0.13633E+01
   0.58500E+01   0.13631E+01
   0.58500E+01   0.13630E+01
   0.58500E+01   0.13630E+01
   0.58500E+01   0.13630E+01
   0.58500E+01   0.13629E+01
   0.58500E+01   0.13628E+01
   0.58500E+01   0.13628E+01
   0.58500E+01   0.13627E+01
   0.58500E+01   0.13626E+01
   0.58500E+01   0.13625E+01
   0.58500E+01   0.13625E+01
   0.58400E+01   0.13623E+01
   0.58500E+01   0.13625E+01
   0.58400E+01   0.13625E+01
   0.58400E+01   0.13624E+01
   0.58400E+01   0.13622E+01
   0.58400E+01   0.13623E+01
   0.58400E+01   0.13622E+01
   0.58400E+01   0.13622E+01
   0.58400E+01   0.13622E+01
   0.58400E+01   0.13622E+01
   0.58400E+01   0.13622E+01
   0.58400E+01   0.13621E+01
   0.58400E+01   0.13621E+01
   0.58400E+01   0.13620E+01
   0.58500E+01   0.13619E+01
   0.58400E+01   0.13618E+01
   0.58400E+01   0.13617E+01
   0.58400E+01   0.13617E+01
   0.58400E+01   0.13617E+01
   0.58400E+01   0.13616E+01
   0.58400E+01   0.13616E+01
   0.58400E+01   0.13616E+01
   0.58400E+01   0.13615E+01
   0.58400E+01   0.13615E+01
   0.58400E+01   0.13615E+01
   0.58400E+01   0.13613E+01
   0.58400E+01   0.13613E+01
   0.58400E+01   0.13613E+01
   0.58400E+01   0.13613E+01
   0.58400E+01   0.13613E+01
   0.58400E+01   0.13612E+01
   0.58400E+01   0.13611E+01
   0.58400E+01   0.13612E+01
   0.58400E+01   0.13610E+01
   0.58400E+01   0.13610E+01
   0.58400E+01   0.13610E+01
   0.58400E+01   0.13609E+01
   0.58400E+01   0.13609E+01
   0.58400E+01   0.13609E+01
   0.58400E+01   0.13609E+01
   0.58400E+01   0.13608E+01
   0.58400E+01   0.13607E+01
   0.58400E+01   0.13607E+01
   0.58400E+01   0.13607E+01
   0.58400E+01   0.13606E+01
   0.58400E+01   0.13606E+01
   0.58400E+01   0.13606E+01
   0.58400E+01   0.13605E+01
   0.58400E+01   0.13605E+01
   0.58400E+01   0.13604E+01
   0.58400E+01   0.13604E+01
   0.58400E+01   0.13603E+01
   0.58400E+01   0.13603E+01
   0.58400E+01   0.13602E+01
   0.58400E+01   0.13602E+01
   0.58400E+01   0.13601E+01
   0.58400E+01   0.13601E+01
   0.58400E+01   0.13601E+01
   0.58400E+01   0.13601E+01
   0.58400E+01   0.13600E+01
   0.58400E+01   0.13599E+01
   0.58400E+01   0.13600E+01
   0.58400E+01   0.13599E+01
   0.58400E+01   0.13598E+01
   0.58400E+01   0.13598E+01
   0.58400E+01   0.13598E+01
   0.58400E+01   0.13598E+01
   0.58400E+01   0.13598E+01
   0.58400E+01   0.13597E+01
   0.58400E+01   0.13597E+01
   0.58400E+01   0.13597E+01
   0.58400E+01   0.13596E+01
   0.58400E+01   0.13596E+01
   0.58400E+01   0.13596E+01
   0.58400E+01   0.13596E+01
   0.58400E+01   0.13596E+01
   0.58400E+01   0.13596E+01
   0.58400E+01   0.13595E+01
   0.58400E+01   0.13595E+01
   0.58400E+01   0.13594E+01
   0.58400E+01   0.13594E+01
   0.58400E+01   0.13594E+01
   0.58400E+01   0.13594E+01
   0.58400E+01   0.13594E+01
   0.58400E+01   0.13593E+01
   0.58400E+01   0.13593E+01
   0.58400E+01   0.13593E+01
   0.58400E+01   0.13592E+01
   0.58400E+01   0.13591E+01
   0.58300E+01   0.13591E+01
   0.58300E+01   0.13589E+01
   0.58300E+01   0.13589E+01
   0.58300E+01   0.13589E+01
   0.58300E+01   0.13588E+01
   0.58300E+01   0.13588E+01
   0.58300E+01   0.13587E+01
   0.58300E+01   0.13585E+01
   0.58300E+01   0.13585E+01
   0.58300E+01   0.13584E+01
   0.58300E+01   0.13584E+01
   0.58300E+01   0.13584E+01
   0.58300E+01   0.13583E+01
   0.58300E+01   0.13584E+01
   0.58300E+01   0.13583E+01
   0.58300E+01   0.13582E+01
   0.58300E+01   0.13581E+01
   0.58300E+01   0.13581E+01
   0.58300E+01   0.13580E+01
   0.58300E+01   0.13580E+01
   0.58300E+01   0.13580E+01
   0.58300E+01   0.13580E+01
   0.58300E+01   0.13580E+01
   0.58300E+01   0.13580E+01
   0.58300E+01   0.13579E+01
   0.58300E+01   0.13579E+01
   0.58300E+01   0.13579E+01
   0.58300E+01   0.13579E+01
   0.58300E+01   0.13578E+01
   0.58300E+01   0.13578E+01
   0.58300E+01   0.13578E+01
   0.58300E+01   0.13578E+01
   0.58300E+01   0.13577E+01
   0.58300E+01   0.13577E+01
   0.58300E+01   0.13577E+01
   0.58300E+01   0.13577E+01
   0.58300E+01   0.13576E+01
   0.58300E+01   0.13576E+01
   0.58300E+01   0.13576E+01
   0.58300E+01   0.13575E+01
   0.58300E+01   0.13574E+01
   0.58300E+01   0.13574E+01
   0.58300E+01   0.13573E+01
   0.58300E+01   0.13573E+01
   0.58300E+01   0.13572E+01
   0.58300E+01   0.13572E+01
   0.58300E+01   0.13571E+01
   0.58300E+01   0.13571E+01
   0.58300E+01   0.13572E+01
   0.58300E+01   0.13572E+01
   0.58300E+01   0.13572E+01
   0.58300E+01   0.13572E+01
   0.58300E+01   0.13570E+01
   0.58300E+01   0.13570E+01
   0.58300E+01   0.13570E+01
   0.58300E+01   0.13569E+01
   0.58300E+01   0.13569E+01
   0.58300E+01   0.13568E+01
   0.58300E+01   0.13567E+01
   0.58300E+01   0.13567E+01
   0.58300E+01   0.13567E+01
   0.58300E+01   0.13567E+01
   0.58300E+01   0.13566E+01
   0.58300E+01   0.13565E+01
   0.58300E+01   0.13565E+01
   0.58200E+01   0.13564E+01
   0.58200E+01   0.13563E+01
   0.58200E+01   0.13563E+01
   0.58200E+01   0.13563E+01
   0.58200E+01   0.13561E+01
   0.58200E+01   0.13561E+01
   0.58200E+01   0.13560E+01
   0.58200E+01   0.13559E+01
   0.58200E+01   0.13559E+01
   0.58200E+01   0.13558E+01
   0.58200E+01   0.13558E+01
   0.58200E+01   0.13558E+01
   0.58200E+01   0.13557E+01
   0.58200E+01   0.13557E+01
   0.58200E+01   0.13557E+01
   0.58200E+01   0.13557E+01
   0.58200E+01   0.13556E+01
   0.58200E+01   0.13556E+01
   0.58200E+01   0.13556E+01
   0.58200E+01   0.13555E+01
   0.58200E+01   0.13555E+01
   0.58200E+01   0.13555E+01
   0.58200E+01   0.13554E+01
   0.58200E+01   0.13554E+01
   0.58200E+01   0.13553E+01
   0.58200E+01   0.13554E+01
   0.58200E+01   0.13553E+01
   0.58200E+01   0.13553E+01
   0.58200E+01   0.13552E+01
   0.58200E+01   0.13552E+01
   0.58200E+01   0.13552E+01
   0.58200E+01   0.13552E+01
   0.58200E+01   0.13551E+01
   0.58200E+01   0.13550E+01
   0.58200E+01   0.13550E+01
   0.58200E+01   0.13549E+01
   0.58200E+01   0.13549E+01
   0.58200E+01   0.13548E+01
   0.58200E+01   0.13548E+01
   0.58200E+01   0.13547E+01
   0.58200E+01   0.13547E+01
   0.58200E+01   0.13546E+01
   0.58200E+01   0.13545E+01
   0.58200E+01   0.13545E+01
   0.58200E+01   0.13545E+01
   0.58200E+01   0.13545E+01
   0.58200E+01   0.13545E+01
   0.58200E+01   0.13544E+01
   0.58200E+01   0.13543E+01
   0.58200E+01   0.13543E+01
   0.58200E+01   0.13542E+01
   0.58200E+01   0.13541E+01
   0.58200E+01   0.13541E+01
   0.58200E+01   0.13540E+01
   0.58200E+01   0.13539E+01
   0.58200E+01   0.13539E+01
   0.58200E+01   0.13539E+01
   0.58200E+01   0.13539E+01
   0.58200E+01   0.13539E+01
   0.58200E+01   0.13538E+01
   0.58200E+01   0.13537E+01
   0.58200E+01   0.13536E+01
   0.58200E+01   0.13536E+01
   0.58200E+01   0.13536E+01
   0.58200E+01   0.13535E+01
   0.58200E+01   0.13536E+01
   0.58200E+01   0.13535E+01
   0.58200E+01   0.13534E+01
   0.58200E+01   0.13534E+01
   0.58200E+01   0.13533E+01
   0.58200E+01   0.13533E+01
   0.58200E+01   0.13533E+01
   0.58200E+01   0.13533E+01
   0.58200E+01   0.13533E+01
   0.58200E+01   0.13533E+01
   0.58200E+01   0.13532E+01
   0.58200E+01   0.13532E+01
   0.58200E+01   0.13532E+01
   0.58200E+01   0.13531E+01
   0.58200E+01   0.13531E+01
   0.58200E+01   0.13531E+01
   0.58200E+01   0.13530E+01
   0.58200E+01   0.13530E+01
   0.58200E+01   0.13530E+01
   0.58100E+01   0.13529E+01
   0.58100E+01   0.13528E+01
   0.58100E+01   0.13528E+01
   0.58100E+01   0.13528E+01
   0.58200E+01   0.13528E+01
   0.58100E+01   0.13526E+01
   0.58100E+01   0.13525E+01
   0.58100E+01   0.13525E+01
   0.58100E+01   0.13524E+01
   0.58100E+01   0.13523E+01
   0.58100E+01   0.13523E+01
   0.58100E+01   0.13522E+01
   0.58100E+01   0.13521E+01
   0.58100E+01   0.13521E+01
   0.58100E+01   0.13520E+01
   0.58100E+01   0.13520E+01
   0.58100E+01   0.13520E+01
   0.58100E+01   0.13520E+01
   0.58100E+01   0.13519E+01
   0.58100E+01   0.13519E+01
   0.58100E+01   0.13519E+01
   0.58100E+01   0.13519E+01
   0.58100E+01   0.13519E+01
   0.58100E+01   0.13518E+01
   0.58100E+01   0.13518E+01
   0.58100E+01   0.13517E+01
   0.58100E+01   0.13517E+01
   0.58100E+01   0.13517E+01
   0.58100E+01   0.13516E+01
   0.58100E+01   0.13515E+01
   0.58100E+01   0.13515E+01
   0.58100E+01   0.13514E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13513E+01
   0.58100E+01   0.13512E+01
   0.58100E+01   0.13512E+01
   0.58100E+01   0.13511E+01
   0.58100E+01   0.13511E+01
   0.58100E+01   0.13511E+01
   0.58100E+01   0.13511E+01
   0.58100E+01   0.13511E+01
   0.58100E+01   0.13510E+01
   0.58100E+01   0.13510E+01
   0.58100E+01   0.13510E+01
   0.58100E+01   0.13510E+01
   0.58100E+01   0.13510E+01
   0.58100E+01   0.13511E+01
   0.58100E+01   0.13510E+01
   0.58100E+01   0.13511E+01
   0.58100E+01   0.13510E+01
   0.58100E+01   0.13511E+01
   0.58100E+01   0.13510E+01
   0.58100E+01   0.13509E+01
   0.58100E+01   0.13507E+01
   0.58100E+01   0.13507E+01
   0.58100E+01   0.13506E+01
   0.58100E+01   0.13506E+01
   0.58100E+01   0.13506E+01
   0.58100E+01   0.13505E+01
   0.58100E+01   0.13505E+01
   0.58100E+01   0.13504E+01
   0.58100E+01   0.13503E+01
   0.58100E+01   0.13502E+01
   0.58100E+01   0.13502E+01
   0.58100E+01   0.13502E+01
   0.58100E+01   0.13502E+01
   0.58100E+01   0.13500E+01
   0.58100E+01   0.13499E+01
   0.58100E+01   0.13499E+01
   0.58100E+01   0.13499E+01
   0.58100E+01   0.13499E+01
   0.58100E+01   0.13499E+01
   0.58100E+01   0.13498E+01
   0.58100E+01   0.13497E+01
   0.58100E+01   0.13496E+01
   0.58100E+01   0.13496E+01
   0.58100E+01   0.13496E+01
   0.58000E+01   0.13494E+01
   0.58000E+01   0.13494E+01
   0.58000E+01   0.13494E+01
   0.58000E+01   0.13494E+01
   0.58000E+01   0.13492E+01
   0.58000E+01   0.13493E+01
   0.58000E+01   0.13493E+01
   0.58000E+01   0.13493E+01
   0.58000E+01   0.13491E+01
   0.58000E+01   0.13490E+01
   0.58000E+01   0.13490E+01
   0.58000E+01   0.13490E+01
   0.58000E+01   0.13489E+01
   0.58000E+01   0.13489E+01
   0.58000E+01   0.13489E+01
   0.58000E+01   0.13489E+01
   0.58000E+01   0.13488E+01
   0.58000E+01   0.13488E+01
   0.58000E+01   0.13488E+01
   0.58000E+01   0.13488E+01
   0.58000E+01   0.13487E+01
   0.58000E+01   0.13488E+01
   0.58000E+01   0.13487E+01
   0.58000E+01   0.13487E+01
   0.58000E+01   0.13487E+01
   0.58000E+01   0.13486E+01
   0.58000E+01   0.13486E+01
   0.58000E+01   0.13486E+01
   0.58000E+01   0.13485E+01
   0.58000E+01   0.13485E+01
   0.58000E+01   0.13485E+01
   0.58000E+01   0.13485E+01
   0.58000E+01   0.13484E+01
   0.58000E+01   0.13483E+01
   0.58000E+01   0.13483E+01
   0.58000E+01   0.13482E+01
   0.58000E+01   0.13482E+01
   0.58000E+01   0.13481E+01
   0.58000E+01   0.13481E+01
   0.58000E+01   0.13480E+01
   0.58000E+01   0.13480E+01
   0.58000E+01   0.13478E+01
   0.58000E+01   0.13478E+01
   0.58000E+01   0.13478E+01
   0.58000E+01   0.13477E+01
   0.58000E+01   0.13476E+01
   0.58000E+01   0.13476E+01
   0.58000E+01   0.13475E+01
   0.58000E+01   0.13474E+01
   0.58000E+01   0.13474E+01
   0.58000E+01   0.13473E+01
   0.58000E+01   0.13472E+01
   0.58000E+01   0.13472E+01
   0.58000E+01   0.13472E+01
   0.58000E+01   0.13472E+01
   0.58000E+01   0.13471E+01
   0.58000E+01   0.13471E+01
   0.58000E+01   0.13470E+01
   0.58000E+01   0.13470E+01
   0.58000E+01   0.13471E+01
   0.58000E+01   0.13470E+01
   0.58000E+01   0.13470E+01
   0.58000E+01   0.13470E+01
   0.58000E+01   0.13470E+01
   0.58000E+01   0.13470E+01
   0.58000E+01   0.13470E+01
   0.58000E+01   0.13469E+01
   0.58000E+01   0.13469E+01
   0.58000E+01   0.13469E+01
   0.58000E+01   0.13469E+01
   0.58000E+01   0.13469E+01
   0.58000E+01   0.13468E+01
   0.58000E+01   0.13468E+01
   0.58000E+01   0.13467E+01
   0.58000E+01   0.13467E+01
   0.58000E+01   0.13467E+01
   0.58000E+01   0.13465E+01
   0.58000E+01   0.13464E+01
   0.58000E+01   0.13464E+01
   0.58000E+01   0.13463E+01
   0.58000E+01   0.13463E+01
   0.58000E+01   0.13463E+01
   0.58000E+01   0.13463E+01
   0.58000E+01   0.13462E+01
   0.58000E+01   0.13462E+01
   0.58000E+01   0.13462E+01
   0.58000E+01   0.13461E+01
   0.58000E+01   0.13460E+01
   0.58000E+01   0.13460E+01
   0.58000E+01   0.13460E+01
   0.57900E+01   0.13459E+01
   0.58000E+01   0.13459E+01
   0.58000E+01   0.13458E+01
   0.57900E+01   0.13458E+01
   0.57900E+01   0.13457E+01
   0.57900E+01   0.13457E+01
   0.57900E+01   0.13457E+01
   0.57900E+01   0.13457E+01
   0.57900E+01   0.13457E+01
   0.57900E+01   0.13456E+01
   0.57900E+01   0.13455E+01
   0.57900E+01   0.13454E+01
   0.57900E+01   0.13453E+01
   0.57900E+01   0.13452E+01
   0.57900E+01   0.13451E+01
   0.57900E+01   0.13451E+01
   0.57900E+01   0.13451E+01
   0.57900E+01   0.13450E+01
   0.57900E+01   0.13450E+01
   0.57900E+01   0.13449E+01
   0.57900E+01   0.13449E+01
   0.57900E+01   0.13449E+01
   0.57900E+01   0.13449E+01
   0.57900E+01   0.13449E+01
   0.57900E+01   0.13448E+01
   0.57900E+01   0.13448E+01
   0.57900E+01   0.13448E+01
   0.57900E+01   0.13447E+01
   0.57900E+01   0.13447E+01
   0.57900E+01   0.13446E+01
   0.57900E+01   0.13447E+01
   0.57900E+01   0.13446E+01
   0.57900E+01   0.13446E+01
   0.57900E+01   0.13446E+01
   0.57900E+01   0.13446E+01
   0.57900E+01   0.13443E+01
   0.57900E+01   0.13443E+01
   0.57900E+01   0.13442E+01
   0.57900E+01   0.13442E+01
   0.57900E+01   0.13442E+01
   0.57900E+01   0.13442E+01
   0.57900E+01   0.13441E+01
   0.57900E+01   0.13441E+01
   0.57900E+01   0.13441E+01
   0.57900E+01   0.13441E+01
   0.57900E+01   0.13441E+01
   0.57900E+01   0.13441E+01
   0.57900E+01   0.13440E+01
   0.57900E+01   0.13439E+01
   0.57900E+01   0.13439E+01
   0.57900E+01   0.13438E+01
   0.57900E+01   0.13437E+01
   0.57900E+01   0.13437E+01
   0.57900E+01   0.13436E+01
   0.57900E+01   0.13436E+01
   0.57900E+01   0.13436E+01
   0.57900E+01   0.13436E+01
   0.57900E+01   0.13436E+01
   0.57900E+01   0.13435E+01
   0.57900E+01   0.13435E+01
   0.57900E+01   0.13434E+01
   0.57900E+01   0.13434E+01
   0.57900E+01   0.13434E+01
   0.57900E+01   0.13434E+01
   0.57900E+01   0.13434E+01
   0.57900E+01   0.13434E+01
   0.57900E+01   0.13434E+01
   0.57900E+01   0.13433E+01
   0.57900E+01   0.13432E+01
   0.57900E+01   0.13432E+01
   0.57900E+01   0.13432E+01
   0.57900E+01   0.13431E+01
   0.57900E+01   0.13431E+01
   0.57900E+01   0.13430E+01
   0.57900E+01   0.13430E+01
   0.57900E+01   0.13430E+01
   0.57900E+01   0.13429E+01
   0.57900E+01   0.13429E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13429E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13428E+01
   0.57900E+01   0.13427E+01
   0.57900E+01   0.13427E+01
   0.57900E+01   0.13427E+01
   0.57900E+01   0.13427E+01
   0.57900E+01   0.13427E+01
   0.57900E+01   0.13426E+01
   0.57800E+01   0.13426E+01
   0.57800E+01   0.13424E+01
   0.57800E+01   0.13423E+01
   0.57800E+01   0.13423E+01
   0.57800E+01   0.13423E+01
   0.57800E+01   0.13422E+01
   0.57800E+01   0.13421E+01
   0.57800E+01   0.13422E+01
   0.57800E+01   0.13420E+01
   0.57800E+01   0.13420E+01
   0.57800E+01   0.13419E+01
   0.57800E+01   0.13419E+01
   0.57800E+01   0.13418E+01
   0.57800E+01   0.13418E+01
   0.57800E+01   0.13418E+01
   0.57800E+01   0.13417E+01
   0.57800E+01   0.13418E+01
   0.57800E+01   0.13417E+01
   0.57800E+01   0.13417E+01
   0.57800E+01   0.13417E+01
   0.57800E+01   0.13417E+01
   0.57800E+01   0.13417E+01
   0.57800E+01   0.13416E+01
   0.57800E+01   0.13414E+01
   0.57800E+01   0.13414E+01
   0.57800E+01   0.13413E+01
   0.57800E+01   0.13413E+01
   0.57800E+01   0.13413E+01
   0.57800E+01   0.13411E+01
   0.57800E+01   0.13411E+01
   0.57800E+01   0.13410E+01
   0.57800E+01   0.13410E+01
   0.57800E+01   0.13409E+01
   0.57800E+01   0.13409E+01
   0.57800E+01   0.13409E+01
   0.57800E+01   0.13409E+01
   0.57800E+01   0.13408E+01
   0.57800E+01   0.13408E+01
   0.57800E+01   0.13409E+01
   0.57800E+01   0.13407E+01
   0.57800E+01   0.13407E+01
   0.57800E+01   0.13406E+01
   0.57800E+01   0.13406E+01
   0.57800E+01   0.13406E+01
   0.57800E+01   0.13405E+01
   0.57800E+01   0.13404E+01
   0.57800E+01   0.13404E+01
   0.57800E+01   0.13403E+01
   0.57800E+01   0.13403E+01
   0.57800E+01   0.13403E+01
   0.57800E+01   0.13402E+01
   0.57800E+01   0.13402E+01
   0.57800E+01   0.13400E+01
   0.57800E+01   0.13398E+01
   0.57800E+01   0.13398E+01
   0.57800E+01   0.13398E+01
   0.57800E+01   0.13398E+01
   0.57800E+01   0.13398E+01
   0.57800E+01   0.13398E+01
   0.57800E+01   0.13397E+01
   0.57800E+01   0.13396E+01
   0.57800E+01   0.13396E+01
   0.57800E+01   0.13396E+01
   0.57800E+01   0.13396E+01
   0.57800E+01   0.13395E+01
   0.57800E+01   0.13394E+01
   0.57800E+01   0.13394E+01
   0.57800E+01   0.13394E+01
   0.57800E+01   0.13394E+01
   0.57800E+01   0.13393E+01
   0.57800E+01   0.13393E+01
   0.57800E+01   0.13393E+01
   0.57800E+01   0.13393E+01
   0.57700E+01   0.13392E+01
   0.57700E+01   0.13391E+01
   0.57700E+01   0.13391E+01
   0.57700E+01   0.13390E+01
   0.57700E+01   0.13389E+01
   0.57700E+01   0.13389E+01
   0.57700E+01   0.13389E+01
   0.57700E+01   0.13388E+01
   0.57700E+01   0.13388E+01
   0.57700E+01   0.13388E+01
   0.57700E+01   0.13388E+01
   0.57700E+01   0.13388E+01
   0.57700E+01   0.13388E+01
   0.57700E+01   0.13387E+01
   0.57700E+01   0.13387E+01
   0.57700E+01   0.13387E+01
   0.57700E+01   0.13386E+01
   0.57700E+01   0.13386E+01
   0.57700E+01   0.13386E+01
   0.57700E+01   0.13386E+01
   0.57700E+01   0.13386E+01
   0.57700E+01   0.13386E+01
   0.57700E+01   0.13385E+01
   0.57700E+01   0.13385E+01
   0.57700E+01   0.13385E+01
   0.57700E+01   0.13385E+01
   0.57700E+01   0.13385E+01
   0.57700E+01   0.13385E+01
   0.57700E+01   0.13385E+01
   0.57700E+01   0.13384E+01
   0.57700E+01   0.13384E+01
   0.57700E+01   0.13384E+01
   0.57700E+01   0.13383E+01
   0.57700E+01   0.13383E+01
   0.57700E+01   0.13382E+01
   0.57700E+01   0.13380E+01
   0.57700E+01   0.13380E+01
   0.57700E+01   0.13380E+01
   0.57700E+01   0.13380E+01
   0.57700E+01   0.13379E+01
   0.57700E+01   0.13378E+01
   0.57700E+01   0.13378E+01
   0.57700E+01   0.13377E+01
   0.57700E+01   0.13377E+01
   0.57700E+01   0.13377E+01
   0.57700E+01   0.13377E+01
   0.57700E+01   0.13376E+01
   0.57700E+01   0.13376E+01
   0.57700E+01   0.13375E+01
   0.57700E+01   0.13374E+01
   0.57700E+01   0.13374E+01
   0.57700E+01   0.13372E+01
   0.57700E+01   0.13372E+01
   0.57700E+01   0.13371E+01
   0.57700E+01   0.13370E+01
   0.57700E+01   0.13370E+01
   0.57700E+01   0.13369E+01
   0.57700E+01   0.13369E+01
   0.57700E+01   0.13368E+01
   0.57700E+01   0.13369E+01
   0.57700E+01   0.13368E+01
   0.57700E+01   0.13368E+01
   0.57700E+01   0.13368E+01
   0.57700E+01   0.13368E+01
   0.57700E+01   0.13367E+01
   0.57700E+01   0.13367E+01
   0.57700E+01   0.13367E+01
   0.57700E+01   0.13367E+01
   0.57700E+01   0.13367E+01
   0.57700E+01   0.13366E+01
   0.57700E+01   0.13365E+01
   0.57700E+01   0.13365E+01
   0.57700E+01   0.13365E+01
   0.57700E+01   0.13365E+01
   0.57700E+01   0.13364E+01
   0.57700E+01   0.13364E+01
   0.57700E+01   0.13364E+01
   0.57700E+01   0.13364E+01
   0.57700E+01   0.13364E+01
   0.57700E+01   0.13364E+01
   0.57700E+01   0.13363E+01
   0.57700E+01   0.13362E+01
   0.57700E+01   0.13362E+01
   0.57700E+01   0.13362E+01
   0.57700E+01   0.13361E+01
   0.57700E+01   0.13361E+01
   0.57700E+01   0.13360E+01
   0.57700E+01   0.13360E+01
   0.57700E+01   0.13359E+01
   0.57700E+01   0.13360E+01
   0.57700E+01   0.13359E+01
   0.57600E+01   0.13358E+01
   0.57600E+01   0.13358E+01
   0.57600E+01   0.13358E+01
   0.57600E+01   0.13357E+01
   0.57600E+01   0.13356E+01
   0.57600E+01   0.13356E+01
   0.57600E+01   0.13356E+01
   0.57600E+01   0.13356E+01
   0.57600E+01   0.13355E+01
   0.57600E+01   0.13355E+01
   0.57600E+01   0.13355E+01
   0.57600E+01   0.13354E+01
   0.57600E+01   0.13354E+01
   0.57600E+01   0.13353E+01
   0.57600E+01   0.13353E+01
   0.57600E+01   0.13353E+01
   0.57600E+01   0.13353E+01
   0.57600E+01   0.13352E+01
   0.57600E+01   0.13351E+01
   0.57600E+01   0.13351E+01
   0.57600E+01   0.13351E+01
   0.57600E+01   0.13351E+01
   0.57600E+01   0.13350E+01
   0.57600E+01   0.13348E+01
   0.57600E+01   0.13348E+01
   0.57600E+01   0.13348E+01
   0.57600E+01   0.13347E+01
   0.57600E+01   0.13347E+01
   0.57600E+01   0.13346E+01
   0.57600E+01   0.13346E+01
   0.57600E+01   0.13345E+01
   0.57600E+01   0.13345E+01
   0.57600E+01   0.13345E+01
   0.57600E+01   0.13344E+01
   0.57600E+01   0.13344E+01
   0.57600E+01   0.13344E+01
   0.57600E+01   0.13343E+01
   0.57600E+01   0.13343E+01
   0.57600E+01   0.13342E+01
   0.57600E+01   0.13343E+01
   0.57600E+01   0.13342E+01
   0.57600E+01   0.13342E+01
   0.57600E+01   0.13342E+01
   0.57600E+01   0.13342E+01
   0.57600E+01   0.13342E+01
   0.57600E+01   0.13342E+01
   0.57600E+01   0.13340E+01
   0.57600E+01   0.13339E+01
   0.57600E+01   0.13339E+01
   0.57600E+01   0.13339E+01
   0.57600E+01   0.13338E+01
   0.57600E+01   0.13338E+01
   0.57600E+01   0.13338E+01
   0.57600E+01   0.13337E+01
   0.57600E+01   0.13337E+01
   0.57600E+01   0.13335E+01
   0.57600E+01   0.13335E+01
   0.57600E+01   0.13335E+01
   0.57600E+01   0.13334E+01
   0.57600E+01   0.13334E+01
   0.57600E+01   0.13334E+01
   0.57600E+01   0.13334E+01
   0.57600E+01   0.13333E+01
   0.57600E+01   0.13333E+01
   0.57600E+01   0.13333E+01
   0.57600E+01   0.13332E+01
   0.57600E+01   0.13332E+01
   0.57600E+01   0.13332E+01
   0.57600E+01   0.13331E+01
   0.57600E+01   0.13331E+01
   0.57600E+01   0.13331E+01
   0.57600E+01   0.13330E+01
   0.57600E+01   0.13330E+01
   0.57600E+01   0.13329E+01
   0.57600E+01   0.13329E+01
   0.57600E+01   0.13328E+01
   0.57600E+01   0.13327E+01
   0.57600E+01   0.13328E+01
   0.57600E+01   0.13327E+01
   0.57600E+01   0.13326E+01
   0.57600E+01   0.13326E+01
   0.57600E+01   0.13326E+01
   0.57600E+01   0.13325E+01
   0.57600E+01   0.13325E+01
   0.57600E+01   0.13325E+01
   0.57600E+01   0.13325E+01
   0.57600E+01   0.13325E+01
   0.57600E+01   0.13324E+01
   0.57600E+01   0.13324E+01
   0.57500E+01   0.13323E+01
   0.57500E+01   0.13322E+01
   0.57500E+01   0.13322E+01
   0.57500E+01   0.13322E+01
   0.57500E+01   0.13322E+01
   0.57500E+01   0.13322E+01
   0.57500E+01   0.13322E+01
   0.57500E+01   0.13321E+01
   0.57500E+01   0.13321E+01
   0.57500E+01   0.13321E+01
   0.57500E+01   0.13321E+01
   0.57500E+01   0.13321E+01
   0.57600E+01   0.13320E+01
   0.57500E+01   0.13320E+01
   0.57500E+01   0.13318E+01
   0.57500E+01   0.13318E+01
   0.57500E+01   0.13318E+01
   0.57500E+01   0.13317E+01
   0.57500E+01   0.13315E+01
   0.57500E+01   0.13315E+01
   0.57500E+01   0.13315E+01
   0.57500E+01   0.13314E+01
   0.57500E+01   0.13313E+01
   0.57500E+01   0.13313E+01
   0.57500E+01   0.13313E+01
   0.57500E+01   0.13312E+01
   0.57500E+01   0.13312E+01
   0.57500E+01   0.13312E+01
   0.57500E+01   0.13312E+01
   0.57500E+01   0.13312E+01
   0.57500E+01   0.13312E+01
   0.57500E+01   0.13311E+01
   0.57500E+01   0.13311E+01
   0.57500E+01   0.13311E+01
   0.57500E+01   0.13310E+01
   0.57500E+01   0.13309E+01
   0.57500E+01   0.13309E+01
   0.57500E+01   0.13309E+01
   0.57500E+01   0.13308E+01
   0.57500E+01   0.13307E+01
   0.57500E+01   0.13306E+01
   0.57500E+01   0.13306E+01
   0.57500E+01   0.13306E+01
   0.57500E+01   0.13306E+01
   0.57500E+01   0.13305E+01
   0.57500E+01   0.13305E+01
   0.57500E+01   0.13305E+01
   0.57500E+01   0.13305E+01
   0.57500E+01   0.13305E+01
   0.57500E+01   0.13305E+01
   0.57500E+01   0.13305E+01
   0.57500E+01   0.13304E+01
   0.57500E+01   0.13303E+01
   0.57500E+01   0.13302E+01
   0.57500E+01   0.13303E+01
   0.57500E+01   0.13302E+01
   0.57500E+01   0.13303E+01
   0.57500E+01   0.13302E+01
   0.57500E+01   0.13302E+01
   0.57500E+01   0.13302E+01
   0.57500E+01   0.13301E+01
   0.57500E+01   0.13301E+01
   0.57500E+01   0.13301E+01
   0.57500E+01   0.13301E+01
   0.57500E+01   0.13300E+01
   0.57500E+01   0.13300E+01
   0.57500E+01   0.13301E+01
   0.57500E+01   0.13301E+01
   0.57500E+01   0.13300E+01
   0.57500E+01   0.13300E+01
   0.57500E+01   0.13300E+01
   0.57500E+01   0.13300E+01
   0.57500E+01   0.13299E+01
   0.57500E+01   0.13299E+01
   0.57500E+01   0.13298E+01
   0.57500E+01   0.13298E+01
   0.57500E+01   0.13296E+01
   0.57500E+01   0.13296E+01
   0.57500E+01   0.13294E+01
   0.57500E+01   0.13294E+01
   0.57500E+01   0.13294E+01
   0.57500E+01   0.13293E+01
   0.57500E+01   0.13293E+01
   0.57500E+01   0.13292E+01
   0.57500E+01   0.13292E+01
   0.57500E+01   0.13291E+01
   0.57500E+01   0.13291E+01
   0.57500E+01   0.13290E+01
   0.57500E+01   0.13290E+01
   0.57500E+01   0.13290E+01
   0.57500E+01   0.13290E+01
   0.57500E+01   0.13290E+01
   0.57500E+01   0.13290E+01
   0.57500E+01   0.13289E+01
   0.57500E+01   0.13288E+01
   0.57500E+01   0.13287E+01
   0.57400E+01   0.13287E+01
   0.57400E+01   0.13285E+01
   0.57400E+01   0.13285E+01
   0.57400E+01   0.13284E+01
   0.57400E+01   0.13284E+01
   0.57400E+01   0.13283E+01
   0.57400E+01   0.13283E+01
   0.57400E+01   0.13282E+01
   0.57400E+01   0.13282E+01
   0.57400E+01   0.13282E+01
   0.57400E+01   0.13281E+01
   0.57400E+01   0.13280E+01
   0.57400E+01   0.13280E+01
   0.57400E+01   0.13280E+01
   0.57400E+01   0.13280E+01
   0.57400E+01   0.13280E+01
   0.57400E+01   0.13279E+01
   0.57400E+01   0.13279E+01
   0.57400E+01   0.13279E+01
   0.57400E+01   0.13279E+01
   0.57400E+01   0.13278E+01
   0.57400E+01   0.13279E+01
   0.57400E+01   0.13278E+01
   0.57400E+01   0.13278E+01
   0.57400E+01   0.13278E+01
   0.57400E+01   0.13277E+01
   0.57400E+01   0.13276E+01
   0.57400E+01   0.13276E+01
   0.57400E+01   0.13275E+01
   0.57400E+01   0.13275E+01
   0.57400E+01   0.13274E+01
   0.57400E+01   0.13273E+01
   0.57400E+01   0.13273E+01
   0.57400E+01   0.13273E+01
   0.57400E+01   0.13273E+01
   0.57400E+01   0.13273E+01
   0.57400E+01   0.13272E+01
   0.57400E+01   0.13271E+01
   0.57400E+01   0.13271E+01
   0.57400E+01   0.13270E+01
   0.57400E+01   0.13270E+01
   0.57400E+01   0.13270E+01
   0.57400E+01   0.13269E+01
   0.57400E+01   0.13269E+01
   0.57400E+01   0.13269E+01
   0.57400E+01   0.13268E+01
   0.57400E+01   0.13268E+01
   0.57400E+01   0.13268E+01
   0.57400E+01   0.13268E+01
   0.57400E+01   0.13267E+01
   0.57400E+01   0.13267E+01
   0.57400E+01   0.13266E+01
   0.57400E+01   0.13266E+01
   0.57400E+01   0.13266E+01
   0.57400E+01   0.13266E+01
   0.57400E+01   0.13266E+01
   0.57400E+01   0.13266E+01
   0.57400E+01   0.13265E+01
   0.57400E+01   0.13265E+01
   0.57400E+01   0.13265E+01
   0.57400E+01   0.13264E+01
   0.57400E+01   0.13264E+01
   0.57400E+01   0.13261E+01
   0.57400E+01   0.13262E+01
   0.57400E+01   0.13262E+01
   0.57400E+01   0.13261E+01
   0.57400E+01   0.13261E+01
   0.57400E+01   0.13261E+01
   0.57400E+01   0.13260E+01
   0.57400E+01   0.13261E+01
   0.57400E+01   0.13261E+01
   0.57400E+01   0.13260E+01
   0.57400E+01   0.13259E+01
   0.57400E+01   0.13259E+01
   0.57400E+01   0.13259E+01
   0.57400E+01   0.13258E+01
   0.57400E+01   0.13258E+01
   0.57400E+01   0.13258E+01
   0.57400E+01   0.13258E+01
   0.57400E+01   0.13258E+01
   0.57400E+01   0.13258E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13257E+01
   0.57400E+01   0.13256E+01
   0.57400E+01   0.13256E+01
   0.57400E+01   0.13255E+01
   0.57400E+01   0.13256E+01
   0.57400E+01   0.13256E+01
   0.57400E+01   0.13255E+01
   0.57400E+01   0.13254E+01
   0.57400E+01   0.13254E+01
   0.57400E+01   0.13253E+01
   0.57400E+01   0.13252E+01
   0.57300E+01   0.13251E+01
   0.57300E+01   0.13250E+01
   0.57300E+01   0.13251E+01
   0.57300E+01   0.13251E+01
   0.57300E+01   0.13250E+01
   0.57300E+01   0.13249E+01
   0.57300E+01   0.13248E+01
   0.57300E+01   0.13248E+01
   0.57300E+01   0.13247E+01
   0.57300E+01   0.13247E+01
   0.57300E+01   0.13246E+01
   0.57300E+01   0.13245E+01
   0.57300E+01   0.13244E+01
   0.57300E+01   0.13244E+01
   0.57300E+01   0.13244E+01
   0.57300E+01   0.13243E+01
   0.57300E+01   0.13243E+01
   0.57300E+01   0.13243E+01
   0.57300E+01   0.13241E+01
   0.57300E+01   0.13241E+01
   0.57300E+01   0.13241E+01
   0.57300E+01   0.13240E+01
   0.57300E+01   0.13239E+01
   0.57300E+01   0.13240E+01
   0.57300E+01   0.13239E+01
   0.57300E+01   0.13238E+01
   0.57300E+01   0.13238E+01
   0.57300E+01   0.13238E+01
   0.57300E+01   0.13238E+01
   0.57300E+01   0.13237E+01
   0.57300E+01   0.13237E+01
   0.57300E+01   0.13236E+01
   0.57300E+01   0.13236E+01
   0.57300E+01   0.13236E+01
   0.57300E+01   0.13236E+01
   0.57300E+01   0.13236E+01
   0.57300E+01   0.13236E+01
   0.57300E+01   0.13236E+01
   0.57300E+01   0.13236E+01
   0.57300E+01   0.13234E+01
   0.57300E+01   0.13234E+01
   0.57300E+01   0.13234E+01
   0.57300E+01   0.13233E+01
   0.57300E+01   0.13233E+01
   0.57300E+01   0.13233E+01
   0.57300E+01   0.13232E+01
   0.57300E+01   0.13232E+01
   0.57300E+01   0.13231E+01
   0.57300E+01   0.13229E+01
   0.57300E+01   0.13229E+01
   0.57300E+01   0.13229E+01
   0.57300E+01   0.13228E+01
   0.57300E+01   0.13229E+01
   0.57300E+01   0.13227E+01
   0.57300E+01   0.13226E+01
   0.57300E+01   0.13225E+01
   0.57300E+01   0.13225E+01
   0.57300E+01   0.13224E+01
   0.57300E+01   0.13224E+01
   0.57300E+01   0.13224E+01
   0.57300E+01   0.13224E+01
   0.57300E+01   0.13224E+01
   0.57300E+01   0.13224E+01
   0.57300E+01   0.13222E+01
   0.57300E+01   0.13222E+01
   0.57300E+01   0.13222E+01
   0.57300E+01   0.13222E+01
   0.57300E+01   0.13222E+01
   0.57300E+01   0.13222E+01
   0.57300E+01   0.13221E+01
   0.57300E+01   0.13221E+01
   0.57300E+01   0.13220E+01
   0.57300E+01   0.13219E+01
   0.57300E+01   0.13219E+01
   0.57300E+01   0.13219E+01
   0.57300E+01   0.13218E+01
   0.57300E+01   0.13218E+01
   0.57300E+01   0.13217E+01
   0.57300E+01   0.13217E+01
   0.57300E+01   0.13217E+01
   0.57300E+01   0.13217E+01
   0.57300E+01   0.13217E+01
   0.57300E+01   0.13217E+01
   0.57300E+01   0.13216E+01
   0.57300E+01   0.13216E+01
   0.57300E+01   0.13216E+01
   0.57300E+01   0.13216E+01
   0.57300E+01   0.13216E+01
   0.57300E+01   0.13216E+01
   0.57300E+01   0.13215E+01
   0.57300E+01   0.13215E+01
   0.57300E+01   0.13215E+01
   0.57300E+01   0.13215E+01
   0.57300E+01   0.13215E+01
   0.57300E+01   0.13214E+01
   0.57300E+01   0.13214E+01
   0.57300E+01   0.13213E+01
   0.57300E+01   0.13213E+01
   0.57300E+01   0.13213E+01
   0.57300E+01   0.13213E+01
   0.57200E+01   0.13212E+01
   0.57200E+01   0.13212E+01
   0.57200E+01   0.13211E+01
   0.57200E+01   0.13210E+01
   0.57200E+01   0.13210E+01
   0.57200E+01   0.13210E+01
   0.57200E+01   0.13210E+01
   0.57200E+01   0.13209E+01
   0.57200E+01   0.13209E+01
   0.57200E+01   0.13208E+01
   0.57200E+01   0.13208E+01
   0.57200E+01   0.13208E+01
   0.57200E+01   0.13208E+01
   0.57200E+01   0.13208E+01
   0.57200E+01   0.13207E+01
   0.57200E+01   0.13206E+01
   0.57200E+01   0.13206E+01
   0.57200E+01   0.13205E+01
   0.57200E+01   0.13205E+01
   0.57200E+01   0.13204E+01
   0.57200E+01   0.13204E+01
   0.57200E+01   0.13203E+01
   0.57200E+01   0.13203E+01
   0.57200E+01   0.13203E+01
   0.57200E+01   0.13203E+01
   0.57200E+01   0.13202E+01
   0.57200E+01   0.13201E+01
   0.57200E+01   0.13201E+01
   0.57200E+01   0.13201E+01
   0.57200E+01   0.13201E+01
   0.57200E+01   0.13200E+01
   0.57200E+01   0.13200E+01
   0.57200E+01   0.13200E+01
   0.57200E+01   0.13199E+01
   0.57200E+01   0.13199E+01
   0.57200E+01   0.13199E+01
   0.57200E+01   0.13199E+01
   0.57200E+01   0.13199E+01
   0.57200E+01   0.13199E+01
   0.57200E+01   0.13198E+01
   0.57200E+01   0.13198E+01
   0.57200E+01   0.13197E+01
   0.57200E+01   0.13197E+01
   0.57200E+01   0.13197E+01
   0.57200E+01   0.13197E+01
   0.57200E+01   0.13196E+01
   0.57200E+01   0.13195E+01
   0.57200E+01   0.13194E+01
   0.57200E+01   0.13194E+01
   0.57200E+01   0.13193E+01
   0.57200E+01   0.13193E+01
   0.57200E+01   0.13192E+01
   0.57200E+01   0.13191E+01
   0.57200E+01   0.13190E+01
   0.57200E+01   0.13190E+01
   0.57200E+01   0.13189E+01
   0.57200E+01   0.13188E+01
   0.57200E+01   0.13188E+01
   0.57200E+01   0.13188E+01
   0.57200E+01   0.13188E+01
   0.57200E+01   0.13188E+01
   0.57200E+01   0.13188E+01
   0.57200E+01   0.13188E+01
   0.57200E+01   0.13187E+01
   0.57200E+01   0.13186E+01
   0.57200E+01   0.13186E+01
   0.57200E+01   0.13186E+01
   0.57200E+01   0.13185E+01
   0.57200E+01   0.13186E+01
   0.57200E+01   0.13185E+01
   0.57200E+01   0.13184E+01
   0.57200E+01   0.13184E+01
   0.57200E+01   0.13182E+01
   0.57200E+01   0.13181E+01
   0.57200E+01   0.13181E+01
   0.57200E+01   0.13180E+01
   0.57200E+01   0.13181E+01
   0.57200E+01   0.13180E+01
   0.57200E+01   0.13180E+01
   0.57200E+01   0.13180E+01
   0.57200E+01   0.13179E+01
   0.57100E+01   0.13179E+01
   0.57100E+01   0.13178E+01
   0.57100E+01   0.13178E+01
   0.57100E+01   0.13177E+01
   0.57100E+01   0.13177E+01
   0.57100E+01   0.13177E+01
   0.57100E+01   0.13177E+01
   0.57100E+01   0.13176E+01
   0.57100E+01   0.13176E+01
   0.57100E+01   0.13175E+01
   0.57100E+01   0.13175E+01
   0.57100E+01   0.13175E+01
   0.57100E+01   0.13174E+01
   0.57100E+01   0.13174E+01
   0.57100E+01   0.13174E+01
   0.57100E+01   0.13174E+01
   0.57100E+01   0.13174E+01
   0.57100E+01   0.13173E+01
   0.57100E+01   0.13173E+01
   0.57100E+01   0.13173E+01
   0.57100E+01   0.13173E+01
   0.57100E+01   0.13173E+01
   0.57100E+01   0.13173E+01
   0.57100E+01   0.13172E+01
   0.57100E+01   0.13173E+01
   0.57100E+01   0.13172E+01
   0.57100E+01   0.13171E+01
   0.57100E+01   0.13171E+01
   0.57100E+01   0.13171E+01
   0.57100E+01   0.13172E+01
   0.57100E+01   0.13171E+01
   0.57100E+01   0.13171E+01
   0.57100E+01   0.13170E+01
   0.57100E+01   0.13170E+01
   0.57100E+01   0.13169E+01
   0.57100E+01   0.13169E+01
   0.57100E+01   0.13169E+01
   0.57100E+01   0.13168E+01
   0.57100E+01   0.13168E+01
   0.57100E+01   0.13167E+01
   0.57100E+01   0.13167E+01
   0.57100E+01   0.13167E+01
   0.57100E+01   0.13167E+01
   0.57100E+01   0.13167E+01
   0.57100E+01   0.13167E+01
   0.57100E+01   0.13167E+01
   0.57100E+01   0.13167E+01
   0.57100E+01   0.13165E+01
   0.57100E+01   0.13165E+01
   0.57100E+01   0.13164E+01
   0.57100E+01   0.13163E+01
   0.57100E+01   0.13163E+01
   0.57100E+01   0.13163E+01
   0.57100E+01   0.13163E+01
   0.57100E+01   0.13163E+01
   0.57100E+01   0.13162E+01
   0.57100E+01   0.13162E+01
   0.57100E+01   0.13162E+01
   0.57100E+01   0.13162E+01
   0.57100E+01   0.13161E+01
   0.57100E+01   0.13161E+01
   0.57100E+01   0.13161E+01
   0.57100E+01   0.13161E+01
   0.57100E+01   0.13159E+01
   0.57100E+01   0.13159E+01
   0.57100E+01   0.13159E+01
   0.57100E+01   0.13158E+01
   0.57100E+01   0.13158E+01
   0.57100E+01   0.13157E+01
   0.57100E+01   0.13156E+01
   0.57100E+01   0.13157E+01
   0.57100E+01   0.13156E+01
   0.57100E+01   0.13157E+01
   0.57100E+01   0.13156E+01
   0.57100E+01   0.13153E+01
   0.57100E+01   0.13155E+01
   0.57100E+01   0.13153E+01
   0.57100E+01   0.13153E+01
   0.57100E+01   0.13153E+01
   0.57100E+01   0.13152E+01
   0.57100E+01   0.13151E+01
   0.57100E+01   0.13151E+01
   0.57100E+01   0.13150E+01
   0.57100E+01   0.13150E+01
   0.57100E+01   0.13150E+01
   0.57100E+01   0.13150E+01
   0.57100E+01   0.13150E+01
   0.57100E+01   0.13150E+01
   0.57100E+01   0.13149E+01
   0.57100E+01   0.13147E+01
   0.57100E+01   0.13148E+01
   0.57100E+01   0.13147E+01
   0.57100E+01   0.13147E+01
   0.57100E+01   0.13146E+01
   0.57100E+01   0.13145E+01
   0.57100E+01   0.13145E+01
   0.57100E+01   0.13145E+01
   0.57100E+01   0.13145E+01
   0.57100E+01   0.13143E+01
   0.57100E+01   0.13143E+01
   0.57100E+01   0.13142E+01
   0.57100E+01   0.13142E+01
   0.57000E+01   0.13141E+01
   0.57100E+01   0.13141E+01
   0.57000E+01   0.13140E+01
   0.57000E+01   0.13140E+01
   0.57000E+01   0.13139E+01
   0.57000E+01   0.13139E+01
   0.57000E+01   0.13139E+01
   0.57000E+01   0.13138E+01
   0.57000E+01   0.13138E+01
   0.57000E+01   0.13137E+01
   0.57000E+01   0.13137E+01
   0.57000E+01   0.13137E+01
   0.57000E+01   0.13136E+01
   0.57000E+01   0.13136E+01
   0.57000E+01   0.13136E+01
   0.57000E+01   0.13135E+01
   0.57000E+01   0.13136E+01
   0.57000E+01   0.13136E+01
   0.57000E+01   0.13135E+01
   0.57000E+01   0.13135E+01
   0.57000E+01   0.13135E+01
   0.57000E+01   0.13134E+01
   0.57000E+01   0.13134E+01
   0.57000E+01   0.13132E+01
   0.57000E+01   0.13132E+01
   0.57000E+01   0.13132E+01
   0.57000E+01   0.13132E+01
   0.57000E+01   0.13131E+01
   0.57000E+01   0.13131E+01
   0.57000E+01   0.13131E+01
   0.57000E+01   0.13131E+01
   0.57000E+01   0.13130E+01
   0.57000E+01   0.13130E+01
   0.57000E+01   0.13130E+01
   0.57000E+01   0.13130E+01
   0.57000E+01   0.13130E+01
   0.57000E+01   0.13130E+01
   0.57000E+01   0.13129E+01
   0.57000E+01   0.13130E+01
   0.57000E+01   0.13129E+01
   0.57000E+01   0.13129E+01
   0.57000E+01   0.13129E+01
   0.57000E+01   0.13129E+01
   0.57000E+01   0.13128E+01
   0.57000E+01   0.13129E+01
   0.57000E+01   0.13129E+01
   0.57000E+01   0.13128E+01
   0.57000E+01   0.13128E+01
   0.57000E+01   0.13128E+01
   0.57000E+01   0.13128E+01
   0.57000E+01   0.13128E+01
   0.57000E+01   0.13127E+01
   0.57000E+01   0.13128E+01
   0.57000E+01   0.13126E+01
   0.57000E+01   0.13125E+01
   0.57000E+01   0.13125E+01
   0.57000E+01   0.13124E+01
   0.57000E+01   0.13123E+01
   0.57000E+01   0.13122E+01
   0.57000E+01   0.13121E+01
   0.57000E+01   0.13122E+01
   0.57000E+01   0.13122E+01
   0.57000E+01   0.13122E+01
   0.57000E+01   0.13122E+01
   0.57000E+01   0.13122E+01
   0.57000E+01   0.13121E+01
   0.57000E+01   0.13119E+01
   0.57000E+01   0.13119E+01
   0.57000E+01   0.13118E+01
   0.57000E+01   0.13119E+01
   0.57000E+01   0.13118E+01
   0.57000E+01   0.13117E+01
   0.57000E+01   0.13118E+01
   0.57000E+01   0.13117E+01
   0.57000E+01   0.13116E+01
   0.57000E+01   0.13116E+01
   0.57000E+01   0.13116E+01
   0.57000E+01   0.13116E+01
   0.57000E+01   0.13116E+01
   0.57000E+01   0.13116E+01
   0.57000E+01   0.13115E+01
   0.57000E+01   0.13115E+01
   0.57000E+01   0.13114E+01
   0.57000E+01   0.13113E+01
   0.57000E+01   0.13114E+01
   0.57000E+01   0.13113E+01
   0.57000E+01   0.13113E+01
   0.57000E+01   0.13113E+01
   0.57000E+01   0.13112E+01
   0.57000E+01   0.13112E+01
   0.57000E+01   0.13112E+01
   0.57000E+01   0.13112E+01
   0.57000E+01   0.13111E+01
   0.57000E+01   0.13110E+01
   0.57000E+01   0.13109E+01
   0.57000E+01   0.13108E+01
   0.57000E+01   0.13108E+01
   0.57000E+01   0.13108E+01
   0.57000E+01   0.13107E+01
   0.57000E+01   0.13107E+01
   0.57000E+01   0.13106E+01
   0.57000E+01   0.13106E+01
   0.57000E+01   0.13105E+01
   0.57000E+01   0.13104E+01
   0.57000E+01   0.13104E+01
   0.57000E+01   0.13104E+01
   0.57000E+01   0.13104E+01
   0.57000E+01   0.13103E+01
   0.57000E+01   0.13103E+01
   0.56900E+01   0.13103E+01
   0.56900E+01   0.13102E+01
   0.56900E+01   0.13101E+01
   0.56900E+01   0.13100E+01
   0.56900E+01   0.13100E+01
   0.56900E+01   0.13100E+01
   0.56900E+01   0.13099E+01
   0.56900E+01   0.13099E+01
   0.56900E+01   0.13099E+01
   0.56900E+01   0.13098E+01
   0.56900E+01   0.13097E+01
   0.56900E+01   0.13096E+01
   0.56900E+01   0.13096E+01
   0.56900E+01   0.13095E+01
   0.56900E+01   0.13095E+01
   0.56900E+01   0.13094E+01
   0.56900E+01   0.13095E+01
   0.56900E+01   0.13094E+01
   0.56900E+01   0.13094E+01
   0.56900E+01   0.13094E+01
   0.56900E+01   0.13094E+01
   0.56900E+01   0.13093E+01
   0.56900E+01   0.13093E+01
   0.56900E+01   0.13092E+01
   0.56900E+01   0.13092E+01
   0.56900E+01   0.13092E+01
   0.56900E+01   0.13092E+01
   0.56900E+01   0.13092E+01
   0.56900E+01   0.13091E+01
   0.56900E+01   0.13091E+01
   0.56900E+01   0.13090E+01
   0.56900E+01   0.13090E+01
   0.56900E+01   0.13089E+01
   0.56900E+01   0.13089E+01
   0.56900E+01   0.13089E+01
   0.56900E+01   0.13089E+01
   0.56900E+01   0.13088E+01
   0.56900E+01   0.13089E+01
   0.56900E+01   0.13088E+01
   0.56900E+01   0.13088E+01
   0.56900E+01   0.13088E+01
   0.56900E+01   0.13088E+01
   0.56900E+01   0.13088E+01
   0.56900E+01   0.13087E+01
   0.56900E+01   0.13087E+01
   0.56900E+01   0.13087E+01
   0.56900E+01   0.13086E+01
   0.56900E+01   0.13086E+01
   0.56900E+01   0.13086E+01
   0.56900E+01   0.13086E+01
   0.56900E+01   0.13086E+01
   0.56900E+01   0.13086E+01
   0.56900E+01   0.13086E+01
   0.56900E+01   0.13085E+01
   0.56900E+01   0.13085E+01
   0.56900E+01   0.13085E+01
   0.56900E+01   0.13085E+01
   0.56900E+01   0.13085E+01
   0.56900E+01   0.13084E+01
   0.56900E+01   0.13084E+01
   0.56900E+01   0.13084E+01
   0.56900E+01   0.13084E+01
   0.56900E+01   0.13083E+01
   0.56900E+01   0.13083E+01
   0.56900E+01   0.13082E+01
   0.56900E+01   0.13081E+01
   0.56900E+01   0.13081E+01
   0.56900E+01   0.13081E+01
   0.56900E+01   0.13080E+01
   0.56900E+01   0.13079E+01
   0.56900E+01   0.13079E+01
   0.56900E+01   0.13078E+01
   0.56900E+01   0.13078E+01
   0.56900E+01   0.13078E+01
   0.56900E+01   0.13078E+01
   0.56900E+01   0.13077E+01
   0.56900E+01   0.13077E+01
   0.56900E+01   0.13076E+01
   0.56900E+01   0.13076E+01
   0.56900E+01   0.13076E+01
   0.56900E+01   0.13076E+01
   0.56900E+01   0.13076E+01
   0.56900E+01   0.13075E+01
   0.56900E+01   0.13075E+01
   0.56900E+01   0.13074E+01
   0.56900E+01   0.13074E+01
   0.56900E+01   0.13073E+01
   0.56900E+01   0.13073E+01
   0.56900E+01   0.13073E+01
   0.56900E+01   0.13072E+01
   0.56900E+01   0.13071E+01
   0.56900E+01   0.13071E+01
   0.56900E+01   0.13071E+01
   0.56900E+01   0.13070E+01
   0.56900E+01   0.13070E+01
   0.56900E+01   0.13070E+01
   0.56900E+01   0.13070E+01
   0.56900E+01   0.13069E+01
   0.56900E+01   0.13069E+01
   0.56900E+01   0.13067E+01
   0.56800E+01   0.13067E+01
   0.56800E+01   0.13066E+01
   0.56800E+01   0.13065E+01
   0.56800E+01   0.13065E+01
   0.56800E+01   0.13065E+01
   0.56800E+01   0.13064E+01
   0.56800E+01   0.13064E+01
   0.56800E+01   0.13064E+01
   0.56800E+01   0.13063E+01
   0.56800E+01   0.13063E+01
   0.56900E+01   0.13063E+01
   0.56800E+01   0.13063E+01
   0.56800E+01   0.13063E+01
   0.56800E+01   0.13063E+01
   0.56800E+01   0.13063E+01
   0.56800E+01   0.13062E+01
   0.56800E+01   0.13062E+01
   0.56800E+01   0.13061E+01
   0.56800E+01   0.13060E+01
   0.56800E+01   0.13059E+01
   0.56800E+01   0.13058E+01
   0.56800E+01   0.13057E+01
   0.56800E+01   0.13057E+01
   0.56800E+01   0.13056E+01
   0.56800E+01   0.13056E+01
   0.56800E+01   0.13056E+01
   0.56800E+01   0.13055E+01
   0.56800E+01   0.13056E+01
   0.56800E+01   0.13055E+01
   0.56800E+01   0.13055E+01
   0.56800E+01   0.13055E+01
   0.56800E+01   0.13054E+01
   0.56800E+01   0.13053E+01
   0.56800E+01   0.13054E+01
   0.56800E+01   0.13052E+01
   0.56800E+01   0.13052E+01
   0.56800E+01   0.13052E+01
   0.56800E+01   0.13052E+01
   0.56800E+01   0.13051E+01
   0.56800E+01   0.13051E+01
   0.56800E+01   0.13051E+01
   0.56800E+01   0.13050E+01
   0.56800E+01   0.13050E+01
   0.56800E+01   0.13050E+01
   0.56800E+01   0.13050E+01
   0.56800E+01   0.13049E+01
   0.56800E+01   0.13048E+01
   0.56800E+01   0.13048E+01
   0.56800E+01   0.13048E+01
   0.56800E+01   0.13048E+01
   0.56800E+01   0.13048E+01
   0.56800E+01   0.13048E+01
   0.56800E+01   0.13047E+01
   0.56800E+01   0.13047E+01
   0.56800E+01   0.13046E+01
   0.56800E+01   0.13045E+01
   0.56800E+01   0.13045E+01
   0.56800E+01   0.13045E+01
   0.56800E+01   0.13045E+01
   0.56800E+01   0.13045E+01
   0.56800E+01   0.13045E+01
   0.56800E+01   0.13044E+01
   0.56800E+01   0.13044E+01
   0.56800E+01   0.13044E+01
   0.56800E+01   0.13044E+01
   0.56800E+01   0.13043E+01
   0.56800E+01   0.13043E+01
   0.56800E+01   0.13043E+01
   0.56800E+01   0.13043E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13042E+01
   0.56800E+01   0.13041E+01
   0.56800E+01   0.13040E+01
   0.56800E+01   0.13040E+01
   0.56800E+01   0.13039E+01
   0.56800E+01   0.13038E+01
   0.56800E+01   0.13038E+01
   0.56800E+01   0.13038E+01
   0.56800E+01   0.13038E+01
   0.56800E+01   0.13037E+01
   0.56800E+01   0.13036E+01
   0.56800E+01   0.13036E+01
   0.56800E+01   0.13036E+01
   0.56800E+01   0.13035E+01
   0.56800E+01   0.13034E+01
   0.56800E+01   0.13034E+01
   0.56800E+01   0.13034E+01
   0.56800E+01   0.13034E+01
   0.56800E+01   0.13034E+01
   0.56800E+01   0.13034E+01
   0.56800E+01   0.13034E+01
   0.56800E+01   0.13032E+01
   0.56800E+01   0.13031E+01
   0.56800E+01   0.13032E+01
   0.56800E+01   0.13031E+01
   0.56800E+01   0.13031E+01
   0.56800E+01   0.13031E+01
   0.56800E+01   0.13031E+01
   0.56800E+01   0.13030E+01
   0.56800E+01   0.13030E+01
   0.56700E+01   0.13029E+01
   0.56700E+01   0.13028E+01
   0.56700E+01   0.13027E+01
   0.56700E+01   0.13027E+01
   0.56700E+01   0.13026E+01
   0.56700E+01   0.13026E+01
   0.56700E+01   0.13026E+01
   0.56700E+01   0.13025E+01
   0.56700E+01   0.13025E+01
   0.56700E+01   0.13024E+01
   0.56700E+01   0.13023E+01
   0.56700E+01   0.13023E+01
   0.56700E+01   0.13023E+01
   0.56700E+01   0.13023E+01
   0.56700E+01   0.13023E+01
   0.56700E+01   0.13022E+01
   0.56700E+01   0.13023E+01
   0.56700E+01   0.13022E+01
   0.56700E+01   0.13022E+01
   0.56700E+01   0.13021E+01
   0.56700E+01   0.13020E+01
   0.56700E+01   0.13020E+01
   0.56700E+01   0.13019E+01
   0.56700E+01   0.13019E+01
   0.56700E+01   0.13019E+01
   0.56700E+01   0.13018E+01
   0.56700E+01   0.13018E+01
   0.56700E+01   0.13018E+01
   0.56700E+01   0.13018E+01
   0.56700E+01   0.13017E+01
   0.56700E+01   0.13017E+01
   0.56700E+01   0.13016E+01
   0.56700E+01   0.13016E+01
   0.56700E+01   0.13014E+01
   0.56700E+01   0.13015E+01
   0.56700E+01   0.13014E+01
   0.56700E+01   0.13014E+01
   0.56700E+01   0.13013E+01
   0.56700E+01   0.13013E+01
   0.56700E+01   0.13012E+01
   0.56700E+01   0.13011E+01
   0.56700E+01   0.13011E+01
   0.56700E+01   0.13010E+01
   0.56700E+01   0.13009E+01
   0.56700E+01   0.13010E+01
   0.56700E+01   0.13010E+01
   0.56700E+01   0.13010E+01
   0.56700E+01   0.13009E+01
   0.56700E+01   0.13010E+01
   0.56700E+01   0.13010E+01
   0.56700E+01   0.13009E+01
   0.56700E+01   0.13008E+01
   0.56700E+01   0.13008E+01
   0.56700E+01   0.13008E+01
   0.56700E+01   0.13008E+01
   0.56700E+01   0.13008E+01
   0.56700E+01   0.13008E+01
   0.56700E+01   0.13007E+01
   0.56700E+01   0.13006E+01
   0.56700E+01   0.13006E+01
   0.56700E+01   0.13006E+01
   0.56700E+01   0.13005E+01
   0.56700E+01   0.13004E+01
   0.56700E+01   0.13004E+01
   0.56700E+01   0.13003E+01
   0.56700E+01   0.13003E+01
   0.56700E+01   0.13003E+01
   0.56700E+01   0.13002E+01
   0.56700E+01   0.13002E+01
   0.56700E+01   0.13002E+01
   0.56700E+01   0.13002E+01
   0.56700E+01   0.13002E+01
   0.56700E+01   0.13001E+01
   0.56700E+01   0.13001E+01
   0.56700E+01   0.13000E+01
   0.56700E+01   0.13000E+01
   0.56700E+01   0.13000E+01
   0.56700E+01   0.12999E+01
   0.56700E+01   0.12999E+01
   0.56700E+01   0.12999E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12998E+01
   0.56700E+01   0.12997E+01
   0.56700E+01   0.12997E+01
   0.56700E+01   0.12997E+01
   0.56700E+01   0.12997E+01
   0.56700E+01   0.12997E+01
   0.56700E+01   0.12997E+01
   0.56700E+01   0.12996E+01
   0.56700E+01   0.12996E+01
   0.56700E+01   0.12995E+01
   0.56700E+01   0.12994E+01
   0.56700E+01   0.12994E+01
   0.56700E+01   0.12994E+01
   0.56700E+01   0.12993E+01
   0.56700E+01   0.12992E+01
   0.56700E+01   0.12991E+01
   0.56700E+01   0.12990E+01
   0.56700E+01   0.12990E+01
   0.56700E+01   0.12990E+01
   0.56700E+01   0.12990E+01
   0.56700E+01   0.12989E+01
   0.56700E+01   0.12989E+01
   0.56700E+01   0.12988E+01
   0.56700E+01   0.12987E+01
   0.56600E+01   0.12987E+01
   0.56600E+01   0.12986E+01
   0.56600E+01   0.12986E+01
   0.56600E+01   0.12985E+01
   0.56600E+01   0.12985E+01
   0.56600E+01   0.12985E+01
   0.56600E+01   0.12984E+01
   0.56600E+01   0.12984E+01
   0.56600E+01   0.12984E+01
   0.56600E+01   0.12984E+01
   0.56600E+01   0.12984E+01
   0.56600E+01   0.12984E+01
   0.56600E+01   0.12983E+01
   0.56600E+01   0.12984E+01
   0.56600E+01   0.12983E+01
   0.56600E+01   0.12983E+01
   0.56600E+01   0.12982E+01
   0.56600E+01   0.12982E+01
   0.56600E+01   0.12981E+01
   0.56600E+01   0.12980E+01
   0.56600E+01   0.12979E+01
   0.56600E+01   0.12979E+01
   0.56600E+01   0.12979E+01
   0.56600E+01   0.12979E+01
   0.56600E+01   0.12978E+01
   0.56600E+01   0.12978E+01
   0.56600E+01   0.12978E+01
   0.56600E+01   0.12978E+01
   0.56600E+01   0.12977E+01
   0.56600E+01   0.12977E+01
   0.56600E+01   0.12977E+01
   0.56600E+01   0.12977E+01
   0.56600E+01   0.12976E+01
   0.56600E+01   0.12976E+01
   0.56600E+01   0.12976E+01
   0.56600E+01   0.12975E+01
   0.56600E+01   0.12975E+01
   0.56600E+01   0.12975E+01
   0.56600E+01   0.12975E+01
   0.56600E+01   0.12974E+01
   0.56600E+01   0.12973E+01
   0.56600E+01   0.12974E+01
   0.56600E+01   0.12973E+01
   0.56600E+01   0.12972E+01
   0.56600E+01   0.12972E+01
   0.56600E+01   0.12972E+01
   0.56600E+01   0.12971E+01
   0.56600E+01   0.12971E+01
   0.56600E+01   0.12970E+01
   0.56600E+01   0.12970E+01
   0.56600E+01   0.12970E+01
   0.56600E+01   0.12970E+01
   0.56600E+01   0.12969E+01
   0.56600E+01   0.12969E+01
   0.56600E+01   0.12968E+01
   0.56600E+01   0.12969E+01
   0.56600E+01   0.12969E+01
   0.56600E+01   0.12968E+01
   0.56600E+01   0.12967E+01
   0.56600E+01   0.12967E+01
   0.56600E+01   0.12967E+01
   0.56600E+01   0.12967E+01
   0.56600E+01   0.12966E+01
   0.56600E+01   0.12966E+01
   0.56600E+01   0.12966E+01
   0.56600E+01   0.12965E+01
   0.56600E+01   0.12965E+01
   0.56600E+01   0.12965E+01
   0.56600E+01   0.12964E+01
   0.56600E+01   0.12964E+01
   0.56600E+01   0.12962E+01
   0.56600E+01   0.12962E+01
   0.56600E+01   0.12962E+01
   0.56600E+01   0.12962E+01
   0.56600E+01   0.12961E+01
   0.56600E+01   0.12961E+01
   0.56600E+01   0.12961E+01
   0.56600E+01   0.12961E+01
   0.56600E+01   0.12960E+01
   0.56600E+01   0.12960E+01
   0.56600E+01   0.12960E+01
   0.56600E+01   0.12960E+01
   0.56600E+01   0.12960E+01
   0.56600E+01   0.12959E+01
   0.56600E+01   0.12959E+01
   0.56600E+01   0.12959E+01
   0.56600E+01   0.12959E+01
   0.56600E+01   0.12957E+01
   0.56600E+01   0.12956E+01
   0.56600E+01   0.12955E+01
   0.56600E+01   0.12955E+01
   0.56600E+01   0.12955E+01
   0.56600E+01   0.12955E+01
   0.56600E+01   0.12955E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12954E+01
   0.56600E+01   0.12953E+01
   0.56600E+01   0.12952E+01
   0.56600E+01   0.12952E+01
   0.56600E+01   0.12950E+01
   0.56600E+01   0.12950E+01
   0.56600E+01   0.12949E+01
   0.56600E+01   0.12948E+01
   0.56600E+01   0.12947E+01
   0.56600E+01   0.12946E+01
   0.56600E+01   0.12946E+01
   0.56600E+01   0.12946E+01
   0.56600E+01   0.12946E+01
   0.56600E+01   0.12946E+01
   0.56500E+01   0.12945E+01
   0.56500E+01   0.12944E+01
   0.56500E+01   0.12942E+01
   0.56600E+01   0.12943E+01
   0.56500E+01   0.12942E+01
   0.56500E+01   0.12942E+01
   0.56500E+01   0.12941E+01
   0.56500E+01   0.12941E+01
   0.56500E+01   0.12940E+01
   0.56500E+01   0.12940E+01
   0.56500E+01   0.12939E+01
   0.56500E+01   0.12939E+01
   0.56500E+01   0.12939E+01
   0.56500E+01   0.12939E+01
   0.56500E+01   0.12939E+01
   0.56500E+01   0.12938E+01
   0.56500E+01   0.12939E+01
   0.56500E+01   0.12938E+01
   0.56500E+01   0.12938E+01
   0.56500E+01   0.12938E+01
   0.56500E+01   0.12938E+01
   0.56500E+01   0.12938E+01
   0.56500E+01   0.12938E+01
   0.56500E+01   0.12937E+01
   0.56500E+01   0.12937E+01
   0.56500E+01   0.12937E+01
   0.56500E+01   0.12937E+01
   0.56500E+01   0.12937E+01
   0.56500E+01   0.12936E+01
   0.56500E+01   0.12936E+01
   0.56500E+01   0.12935E+01
   0.56500E+01   0.12934E+01
   0.56500E+01   0.12933E+01
   0.56500E+01   0.12932E+01
   0.56500E+01   0.12932E+01
   0.56500E+01   0.12932E+01
   0.56500E+01   0.12932E+01
   0.56500E+01   0.12932E+01
   0.56500E+01   0.12932E+01
   0.56500E+01   0.12932E+01
   0.56500E+01   0.12931E+01
   0.56500E+01   0.12931E+01
   0.56500E+01   0.12931E+01
   0.56500E+01   0.12931E+01
   0.56500E+01   0.12931E+01
   0.56500E+01   0.12931E+01
   0.56500E+01   0.12931E+01
   0.56500E+01   0.12929E+01
   0.56500E+01   0.12928E+01
   0.56500E+01   0.12928E+01
   0.56500E+01   0.12927E+01
   0.56500E+01   0.12928E+01
   0.56500E+01   0.12927E+01
   0.56500E+01   0.12928E+01
   0.56500E+01   0.12926E+01
   0.56500E+01   0.12926E+01
   0.56500E+01   0.12925E+01
   0.56500E+01   0.12924E+01
   0.56500E+01   0.12924E+01
   0.56500E+01   0.12922E+01
   0.56500E+01   0.12922E+01
   0.56500E+01   0.12922E+01
   0.56500E+01   0.12922E+01
   0.56500E+01   0.12922E+01
   0.56500E+01   0.12922E+01
   0.56500E+01   0.12922E+01
   0.56500E+01   0.12921E+01
   0.56500E+01   0.12921E+01
   0.56500E+01   0.12921E+01
   0.56500E+01   0.12921E+01
   0.56500E+01   0.12921E+01
   0.56500E+01   0.12921E+01
   0.56500E+01   0.12921E+01
   0.56500E+01   0.12920E+01
   0.56500E+01   0.12919E+01
   0.56500E+01   0.12918E+01
   0.56500E+01   0.12918E+01
   0.56500E+01   0.12916E+01
   0.56500E+01   0.12917E+01
   0.56500E+01   0.12916E+01
   0.56500E+01   0.12916E+01
   0.56500E+01   0.12916E+01
   0.56500E+01   0.12915E+01
   0.56500E+01   0.12915E+01
   0.56500E+01   0.12914E+01
   0.56500E+01   0.12913E+01
   0.56500E+01   0.12913E+01
   0.56500E+01   0.12913E+01
   0.56500E+01   0.12913E+01
   0.56500E+01   0.12913E+01
   0.56500E+01   0.12912E+01
   0.56500E+01   0.12912E+01
   0.56500E+01   0.12912E+01
   0.56500E+01   0.12912E+01
   0.56500E+01   0.12912E+01
   0.56500E+01   0.12912E+01
   0.56500E+01   0.12912E+01
   0.56500E+01   0.12911E+01
   0.56500E+01   0.12911E+01
   0.56500E+01   0.12911E+01
   0.56500E+01   0.12911E+01
   0.56500E+01   0.12910E+01
   0.56500E+01   0.12910E+01
   0.56500E+01   0.12910E+01
   0.56500E+01   0.12910E+01
   0.56500E+01   0.12910E+01
   0.56500E+01   0.12910E+01
   0.56500E+01   0.12909E+01
   0.56500E+01   0.12909E+01
   0.56500E+01   0.12908E+01
   0.56500E+01   0.12908E+01
   0.56500E+01   0.12907E+01
   0.56500E+01   0.12907E+01
   0.56500E+01   0.12908E+01
   0.56500E+01   0.12908E+01
   0.56500E+01   0.12908E+01
   0.56500E+01   0.12908E+01
   0.56500E+01   0.12907E+01
   0.56500E+01   0.12907E+01
   0.56500E+01   0.12905E+01
   0.56500E+01   0.12906E+01
   0.56400E+01   0.12905E+01
   0.56500E+01   0.12905E+01
   0.56400E+01   0.12903E+01
   0.56400E+01   0.12902E+01
   0.56400E+01   0.12902E+01
   0.56400E+01   0.12901E+01
   0.56400E+01   0.12900E+01
   0.56400E+01   0.12900E+01
   0.56400E+01   0.12900E+01
   0.56400E+01   0.12900E+01
   0.56400E+01   0.12900E+01
   0.56400E+01   0.12900E+01
   0.56400E+01   0.12899E+01
   0.56400E+01   0.12899E+01
   0.56400E+01   0.12898E+01
   0.56400E+01   0.12898E+01
   0.56400E+01   0.12898E+01
   0.56400E+01   0.12898E+01
   0.56400E+01   0.12897E+01
   0.56400E+01   0.12897E+01
   0.56400E+01   0.12897E+01
   0.56400E+01   0.12897E+01
   0.56400E+01   0.12896E+01
   0.56400E+01   0.12896E+01
   0.56400E+01   0.12895E+01
   0.56400E+01   0.12895E+01
   0.56400E+01   0.12895E+01
   0.56400E+01   0.12894E+01
   0.56400E+01   0.12893E+01
   0.56400E+01   0.12893E+01
   0.56400E+01   0.12893E+01
   0.56400E+01   0.12893E+01
   0.56400E+01   0.12892E+01
   0.56400E+01   0.12891E+01
   0.56400E+01   0.12891E+01
   0.56400E+01   0.12890E+01
   0.56400E+01   0.12890E+01
   0.56400E+01   0.12890E+01
   0.56400E+01   0.12890E+01
   0.56400E+01   0.12890E+01
   0.56400E+01   0.12890E+01
   0.56400E+01   0.12890E+01
   0.56400E+01   0.12889E+01
   0.56400E+01   0.12888E+01
   0.56400E+01   0.12888E+01
   0.56400E+01   0.12888E+01
   0.56400E+01   0.12888E+01
   0.56400E+01   0.12887E+01
   0.56400E+01   0.12887E+01
   0.56400E+01   0.12887E+01
   0.56400E+01   0.12887E+01
   0.56400E+01   0.12886E+01
   0.56400E+01   0.12886E+01
   0.56400E+01   0.12885E+01
   0.56400E+01   0.12886E+01
   0.56400E+01   0.12884E+01
   0.56400E+01   0.12884E+01
   0.56400E+01   0.12883E+01
   0.56400E+01   0.12883E+01
   0.56400E+01   0.12882E+01
   0.56400E+01   0.12882E+01
   0.56400E+01   0.12882E+01
   0.56400E+01   0.12881E+01
   0.56400E+01   0.12880E+01
   0.56400E+01   0.12880E+01
   0.56400E+01   0.12879E+01
   0.56400E+01   0.12880E+01
   0.56400E+01   0.12879E+01
   0.56400E+01   0.12879E+01
   0.56400E+01   0.12879E+01
   0.56400E+01   0.12878E+01
   0.56400E+01   0.12877E+01
   0.56400E+01   0.12877E+01
   0.56400E+01   0.12877E+01
   0.56400E+01   0.12877E+01
   0.56400E+01   0.12876E+01
   0.56400E+01   0.12876E+01
   0.56400E+01   0.12876E+01
   0.56400E+01   0.12876E+01
   0.56400E+01   0.12876E+01
   0.56400E+01   0.12875E+01
   0.56400E+01   0.12874E+01
   0.56400E+01   0.12873E+01
   0.56400E+01   0.12873E+01
   0.56400E+01   0.12872E+01
   0.56400E+01   0.12872E+01
   0.56400E+01   0.12871E+01
   0.56400E+01   0.12871E+01
   0.56400E+01   0.12871E+01
   0.56400E+01   0.12871E+01
   0.56400E+01   0.12871E+01
   0.56400E+01   0.12871E+01
   0.56400E+01   0.12871E+01
   0.56400E+01   0.12870E+01
   0.56400E+01   0.12870E+01
   0.56400E+01   0.12870E+01
   0.56400E+01   0.12869E+01
   0.56400E+01   0.12869E+01
   0.56400E+01   0.12869E+01
   0.56400E+01   0.12869E+01
   0.56300E+01   0.12868E+01
   0.56300E+01   0.12868E+01
   0.56300E+01   0.12867E+01
   0.56300E+01   0.12867E+01
   0.56300E+01   0.12867E+01
   0.56300E+01   0.12867E+01
   0.56300E+01   0.12866E+01
   0.56400E+01   0.12866E+01
   0.56300E+01   0.12866E+01
   0.56300E+01   0.12866E+01
   0.56300E+01   0.12866E+01
   0.56400E+01   0.12866E+01
   0.56400E+01   0.12865E+01
   0.56400E+01   0.12866E+01
   0.56400E+01   0.12866E+01
   0.56400E+01   0.12865E+01
   0.56400E+01   0.12865E+01
   0.56400E+01   0.12865E+01
   0.56400E+01   0.12865E+01
   0.56400E+01   0.12865E+01
   0.56400E+01   0.12864E+01
   0.56400E+01   0.12864E+01
   0.56400E+01   0.12863E+01
   0.56300E+01   0.12863E+01
   0.56400E+01   0.12862E+01
   0.56300E+01   0.12862E+01
   0.56300E+01   0.12862E+01
   0.56300E+01   0.12862E+01
   0.56300E+01   0.12862E+01
   0.56300E+01   0.12861E+01
   0.56300E+01   0.12861E+01
   0.56300E+01   0.12860E+01
   0.56300E+01   0.12860E+01
   0.56300E+01   0.12858E+01
   0.56300E+01   0.12858E+01
   0.56300E+01   0.12858E+01
   0.56300E+01   0.12857E+01
   0.56300E+01   0.12856E+01
   0.56300E+01   0.12856E+01
   0.56300E+01   0.12856E+01
   0.56300E+01   0.12855E+01
   0.56300E+01   0.12855E+01
   0.56300E+01   0.12855E+01
   0.56300E+01   0.12854E+01
   0.56300E+01   0.12853E+01
   0.56300E+01   0.12853E+01
   0.56300E+01   0.12852E+01
   0.56300E+01   0.12852E+01
   0.56300E+01   0.12852E+01
   0.56300E+01   0.12851E+01
   0.56300E+01   0.12851E+01
   0.56300E+01   0.12851E+01
   0.56300E+01   0.12850E+01
   0.56300E+01   0.12850E+01
   0.56300E+01   0.12848E+01
   0.56300E+01   0.12849E+01
   0.56300E+01   0.12848E+01
   0.56300E+01   0.12847E+01
   0.56300E+01   0.12847E+01
   0.56300E+01   0.12847E+01
   0.56300E+01   0.12846E+01
   0.56300E+01   0.12846E+01
   0.56300E+01   0.12846E+01
   0.56300E+01   0.12846E+01
   0.56300E+01   0.12846E+01
   0.56300E+01   0.12846E+01
   0.56300E+01   0.12845E+01
   0.56300E+01   0.12845E+01
   0.56300E+01   0.12845E+01
   0.56300E+01   0.12844E+01
   0.56300E+01   0.12843E+01
   0.56300E+01   0.12843E+01
   0.56300E+01   0.12843E+01
   0.56300E+01   0.12843E+01
   0.56300E+01   0.12843E+01
   0.56300E+01   0.12843E+01
   0.56300E+01   0.12843E+01
   0.56300E+01   0.12843E+01
   0.56300E+01   0.12842E+01
   0.56300E+01   0.12842E+01
   0.56300E+01   0.12842E+01
   0.56300E+01   0.12841E+01
   0.56300E+01   0.12841E+01
   0.56300E+01   0.12840E+01
   0.56300E+01   0.12840E+01
   0.56300E+01   0.12840E+01
   0.56300E+01   0.12838E+01
   0.56300E+01   0.12838E+01
   0.56300E+01   0.12838E+01
   0.56300E+01   0.12837E+01
   0.56300E+01   0.12837E+01
   0.56300E+01   0.12837E+01
   0.56300E+01   0.12836E+01
   0.56300E+01   0.12836E+01
   0.56300E+01   0.12835E+01
   0.56300E+01   0.12834E+01
   0.56300E+01   0.12834E+01
   0.56300E+01   0.12836E+01
   0.56300E+01   0.12835E+01
   0.56300E+01   0.12835E+01
   0.56300E+01   0.12832E+01
   0.56300E+01   0.12832E+01
   0.56300E+01   0.12832E+01
   0.56300E+01   0.12832E+01
   0.56300E+01   0.12832E+01
   0.56300E+01   0.12832E+01
   0.56300E+01   0.12831E+01
   0.56300E+01   0.12831E+01
   0.56300E+01   0.12830E+01
   0.56200E+01   0.12830E+01
   0.56200E+01   0.12830E+01
   0.56200E+01   0.12829E+01
   0.56200E+01   0.12828E+01
   0.56200E+01   0.12827E+01
   0.56200E+01   0.12828E+01
   0.56200E+01   0.12828E+01
   0.56200E+01   0.12828E+01
   0.56200E+01   0.12828E+01
   0.56200E+01   0.12827E+01
   0.56200E+01   0.12827E+01
   0.56300E+01   0.12827E+01
   0.56200E+01   0.12826E+01
   0.56200E+01   0.12826E+01
   0.56200E+01   0.12826E+01
   0.56200E+01   0.12825E+01
   0.56200E+01   0.12825E+01
   0.56200E+01   0.12825E+01
   0.56200E+01   0.12825E+01
   0.56200E+01   0.12824E+01
   0.56200E+01   0.12824E+01
   0.56200E+01   0.12823E+01
   0.56200E+01   0.12823E+01
   0.56200E+01   0.12823E+01
   0.56200E+01   0.12822E+01
   0.56200E+01   0.12822E+01
   0.56200E+01   0.12822E+01
   0.56200E+01   0.12821E+01
   0.56200E+01   0.12821E+01
   0.56200E+01   0.12821E+01
   0.56200E+01   0.12821E+01
   0.56200E+01   0.12821E+01
   0.56300E+01   0.12821E+01
   0.56300E+01   0.12821E+01
   0.56300E+01   0.12821E+01
   0.56300E+01   0.12820E+01
   0.56300E+01   0.12821E+01
   0.56300E+01   0.12821E+01
   0.56300E+01   0.12820E+01
   0.56300E+01   0.12819E+01
   0.56200E+01   0.12818E+01
   0.56200E+01   0.12818E+01
   0.56200E+01   0.12817E+01
   0.56200E+01   0.12817E+01
   0.56200E+01   0.12815E+01
   0.56200E+01   0.12816E+01
   0.56200E+01   0.12815E+01
   0.56200E+01   0.12814E+01
   0.56200E+01   0.12814E+01
   0.56200E+01   0.12814E+01
   0.56200E+01   0.12813E+01
   0.56200E+01   0.12813E+01
   0.56200E+01   0.12813E+01
   0.56200E+01   0.12813E+01
   0.56200E+01   0.12813E+01
   0.56200E+01   0.12813E+01
   0.56200E+01   0.12813E+01
   0.56200E+01   0.12812E+01
   0.56200E+01   0.12812E+01
   0.56200E+01   0.12812E+01
   0.56200E+01   0.12811E+01
   0.56200E+01   0.12811E+01
   0.56200E+01   0.12811E+01
   0.56200E+01   0.12810E+01
   0.56200E+01   0.12809E+01
   0.56200E+01   0.12809E+01
   0.56200E+01   0.12808E+01
   0.56200E+01   0.12808E+01
   0.56200E+01   0.12807E+01
   0.56200E+01   0.12807E+01
   0.56200E+01   0.12806E+01
   0.56200E+01   0.12806E+01
   0.56200E+01   0.12806E+01
   0.56200E+01   0.12805E+01
   0.56200E+01   0.12805E+01
   0.56200E+01   0.12806E+01
   0.56200E+01   0.12805E+01
   0.56200E+01   0.12805E+01
   0.56200E+01   0.12805E+01
   0.56200E+01   0.12805E+01
   0.56200E+01   0.12805E+01
   0.56200E+01   0.12804E+01
   0.56200E+01   0.12803E+01
   0.56200E+01   0.12801E+01
   0.56200E+01   0.12802E+01
   0.56200E+01   0.12801E+01
   0.56200E+01   0.12801E+01
   0.56200E+01   0.12800E+01
   0.56200E+01   0.12800E+01
   0.56200E+01   0.12800E+01
   0.56200E+01   0.12799E+01
   0.56200E+01   0.12799E+01
   0.56200E+01   0.12799E+01
   0.56200E+01   0.12799E+01
   0.56200E+01   0.12798E+01
   0.56200E+01   0.12798E+01
   0.56200E+01   0.12798E+01
   0.56200E+01   0.12798E+01
   0.56200E+01   0.12798E+01
   0.56200E+01   0.12798E+01
   0.56200E+01   0.12798E+01
   0.56200E+01   0.12797E+01
   0.56200E+01   0.12797E+01
   0.56200E+01   0.12796E+01
   0.56200E+01   0.12796E+01
   0.56200E+01   0.12796E+01
   0.56200E+01   0.12794E+01
   0.56200E+01   0.12794E+01
   0.56200E+01   0.12794E+01
   0.56200E+01   0.12794E+01
   0.56200E+01   0.12794E+01
   0.56200E+01   0.12793E+01
   0.56200E+01   0.12792E+01
   0.56200E+01   0.12792E+01
   0.56200E+01   0.12792E+01
   0.56200E+01   0.12791E+01
   0.56200E+01   0.12792E+01
   0.56200E+01   0.12791E+01
   0.56200E+01   0.12791E+01
   0.56200E+01   0.12791E+01
   0.56200E+01   0.12791E+01
   0.56200E+01   0.12791E+01
   0.56200E+01   0.12790E+01
   0.56200E+01   0.12790E+01
   0.56200E+01   0.12790E+01
   0.56200E+01   0.12788E+01
   0.56200E+01   0.12787E+01
   0.56200E+01   0.12787E+01
   0.56200E+01   0.12787E+01
   0.56200E+01   0.12787E+01
   0.56200E+01   0.12786E+01
   0.56200E+01   0.12786E+01
   0.56200E+01   0.12785E+01
   0.56100E+01   0.12784E+01
   0.56100E+01   0.12783E+01
   0.56100E+01   0.12784E+01
   0.56100E+01   0.12783E+01
   0.56100E+01   0.12783E+01
   0.56100E+01   0.12783E+01
   0.56100E+01   0.12782E+01
   0.56100E+01   0.12782E+01
   0.56100E+01   0.12783E+01
   0.56100E+01   0.12782E+01
   0.56100E+01   0.12782E+01
   0.56100E+01   0.12782E+01
   0.56100E+01   0.12782E+01
   0.56100E+01   0.12782E+01
   0.56100E+01   0.12781E+01
   0.56100E+01   0.12781E+01
   0.56100E+01   0.12780E+01
   0.56100E+01   0.12779E+01
   0.56100E+01   0.12779E+01
   0.56100E+01   0.12779E+01
   0.56100E+01   0.12779E+01
   0.56100E+01   0.12778E+01
   0.56100E+01   0.12778E+01
   0.56100E+01   0.12778E+01
   0.56100E+01   0.12777E+01
   0.56100E+01   0.12777E+01
   0.56100E+01   0.12777E+01
   0.56100E+01   0.12777E+01
   0.56100E+01   0.12777E+01
   0.56100E+01   0.12777E+01
   0.56100E+01   0.12777E+01
   0.56100E+01   0.12776E+01
   0.56100E+01   0.12776E+01
   0.56100E+01   0.12776E+01
   0.56100E+01   0.12776E+01
   0.56200E+01   0.12776E+01
   0.56200E+01   0.12776E+01
   0.56100E+01   0.12776E+01
   0.56100E+01   0.12775E+01
   0.56100E+01   0.12774E+01
   0.56100E+01   0.12774E+01
   0.56100E+01   0.12774E+01
   0.56100E+01   0.12774E+01
   0.56100E+01   0.12774E+01
   0.56100E+01   0.12773E+01
   0.56100E+01   0.12773E+01
   0.56100E+01   0.12773E+01
   0.56100E+01   0.12772E+01
   0.56100E+01   0.12772E+01
   0.56100E+01   0.12772E+01
   0.56100E+01   0.12773E+01
   0.56100E+01   0.12772E+01
   0.56100E+01   0.12771E+01
   0.56100E+01   0.12771E+01
   0.56100E+01   0.12771E+01
   0.56100E+01   0.12770E+01
   0.56100E+01   0.12770E+01
   0.56100E+01   0.12770E+01
   0.56100E+01   0.12769E+01
   0.56100E+01   0.12767E+01
   0.56100E+01   0.12766E+01
   0.56100E+01   0.12765E+01
   0.56100E+01   0.12765E+01
   0.56100E+01   0.12765E+01
   0.56100E+01   0.12764E+01
   0.56100E+01   0.12764E+01
   0.56100E+01   0.12764E+01
   0.56100E+01   0.12764E+01
   0.56100E+01   0.12762E+01
   0.56100E+01   0.12761E+01
   0.56100E+01   0.12761E+01
   0.56100E+01   0.12761E+01
   0.56100E+01   0.12761E+01
   0.56100E+01   0.12761E+01
   0.56100E+01   0.12760E+01
   0.56100E+01   0.12760E+01
   0.56100E+01   0.12759E+01
   0.56100E+01   0.12759E+01
   0.56100E+01   0.12757E+01
   0.56100E+01   0.12757E+01
   0.56100E+01   0.12757E+01
   0.56100E+01   0.12757E+01
   0.56100E+01   0.12757E+01
   0.56100E+01   0.12757E+01
   0.56100E+01   0.12757E+01
   0.56100E+01   0.12756E+01
   0.56100E+01   0.12756E+01
   0.56100E+01   0.12755E+01
   0.56100E+01   0.12755E+01
   0.56100E+01   0.12754E+01
   0.56100E+01   0.12755E+01
   0.56100E+01   0.12754E+01
   0.56100E+01   0.12755E+01
   0.56100E+01   0.12755E+01
   0.56100E+01   0.12755E+01
   0.56100E+01   0.12754E+01
   0.56100E+01   0.12754E+01
   0.56100E+01   0.12754E+01
   0.56100E+01   0.12754E+01
   0.56100E+01   0.12753E+01
   0.56100E+01   0.12754E+01
   0.56100E+01   0.12753E+01
   0.56100E+01   0.12753E+01
   0.56100E+01   0.12753E+01
   0.56100E+01   0.12753E+01
   0.56100E+01   0.12751E+01
   0.56100E+01   0.12751E+01
   0.56100E+01   0.12750E+01
   0.56100E+01   0.12750E+01
   0.56100E+01   0.12750E+01
   0.56100E+01   0.12750E+01
   0.56100E+01   0.12749E+01
   0.56100E+01   0.12749E+01
   0.56100E+01   0.12748E+01
   0.56100E+01   0.12748E+01
   0.56100E+01   0.12748E+01
   0.56100E+01   0.12747E+01
   0.56100E+01   0.12747E+01
   0.56100E+01   0.12746E+01
   0.56100E+01   0.12746E+01
   0.56100E+01   0.12746E+01
   0.56100E+01   0.12746E+01
   0.56100E+01   0.12745E+01
   0.56100E+01   0.12744E+01
   0.56100E+01   0.12745E+01
   0.56100E+01   0.12744E+01
   0.56100E+01   0.12744E+01
   0.56000E+01   0.12743E+01
   0.56100E+01   0.12743E+01
   0.56000E+01   0.12743E+01
   0.56000E+01   0.12743E+01
   0.56000E+01   0.12742E+01
   0.56000E+01   0.12740E+01
   0.56000E+01   0.12741E+01
   0.56000E+01   0.12741E+01
   0.56000E+01   0.12741E+01
   0.56000E+01   0.12740E+01
   0.56000E+01   0.12740E+01
   0.56000E+01   0.12740E+01
   0.56000E+01   0.12740E+01
   0.56000E+01   0.12738E+01
   0.56000E+01   0.12738E+01
   0.56000E+01   0.12737E+01
   0.56000E+01   0.12736E+01
   0.56000E+01   0.12736E+01
   0.56000E+01   0.12735E+01
   0.56000E+01   0.12735E+01
   0.56000E+01   0.12735E+01
   0.56000E+01   0.12736E+01
   0.56000E+01   0.12735E+01
   0.56000E+01   0.12735E+01
   0.56000E+01   0.12735E+01
   0.56000E+01   0.12734E+01
   0.56000E+01   0.12734E+01
   0.56000E+01   0.12734E+01
   0.56000E+01   0.12734E+01
   0.56000E+01   0.12734E+01
   0.56000E+01   0.12734E+01
   0.56000E+01   0.12734E+01
   0.56000E+01   0.12733E+01
   0.56000E+01   0.12733E+01
   0.56000E+01   0.12733E+01
   0.56000E+01   0.12733E+01
   0.56000E+01   0.12733E+01
   0.56000E+01   0.12733E+01
   0.56000E+01   0.12733E+01
   0.56000E+01   0.12732E+01
   0.56000E+01   0.12732E+01
   0.56000E+01   0.12732E+01
   0.56000E+01   0.12732E+01
   0.56000E+01   0.12732E+01
   0.56000E+01   0.12731E+01
   0.56100E+01   0.12731E+01
   0.56100E+01   0.12731E+01
   0.56100E+01   0.12730E+01
   0.56100E+01   0.12730E+01
   0.56000E+01   0.12730E+01
   0.56000E+01   0.12729E+01
   0.56000E+01   0.12730E+01
   0.56000E+01   0.12729E+01
   0.56000E+01   0.12730E+01
   0.56000E+01   0.12730E+01
   0.56000E+01   0.12729E+01
   0.56000E+01   0.12727E+01
   0.56000E+01   0.12726E+01
   0.56000E+01   0.12725E+01
   0.56000E+01   0.12724E+01
   0.56000E+01   0.12724E+01
   0.56000E+01   0.12724E+01
   0.56000E+01   0.12724E+01
   0.56000E+01   0.12723E+01
   0.56000E+01   0.12722E+01
   0.56000E+01   0.12722E+01
   0.56000E+01   0.12721E+01
   0.56000E+01   0.12721E+01
   0.56000E+01   0.12721E+01
   0.56000E+01   0.12720E+01
   0.56000E+01   0.12720E+01
   0.56000E+01   0.12720E+01
   0.56000E+01   0.12719E+01
   0.56000E+01   0.12719E+01
   0.56000E+01   0.12718E+01
   0.56000E+01   0.12717E+01
   0.56000E+01   0.12717E+01
   0.56000E+01   0.12717E+01
   0.56000E+01   0.12716E+01
   0.56000E+01   0.12716E+01
   0.56000E+01   0.12716E+01
   0.56000E+01   0.12716E+01
   0.56000E+01   0.12715E+01
   0.56000E+01   0.12715E+01
   0.56000E+01   0.12715E+01
   0.56000E+01   0.12715E+01
   0.56000E+01   0.12714E+01
   0.56000E+01   0.12714E+01
   0.56000E+01   0.12713E+01
   0.56000E+01   0.12713E+01
   0.56000E+01   0.12713E+01
   0.56000E+01   0.12713E+01
   0.56000E+01   0.12712E+01
   0.56000E+01   0.12712E+01
   0.56000E+01   0.12711E+01
   0.56000E+01   0.12711E+01
   0.56000E+01   0.12711E+01
   0.56000E+01   0.12710E+01
   0.56000E+01   0.12711E+01
   0.56000E+01   0.12710E+01
   0.56000E+01   0.12709E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12709E+01
   0.56000E+01   0.12709E+01
   0.56000E+01   0.12709E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12708E+01
   0.56000E+01   0.12707E+01
   0.56000E+01   0.12706E+01
   0.56000E+01   0.12705E+01
   0.56000E+01   0.12704E+01
   0.56000E+01   0.12704E+01
   0.56000E+01   0.12704E+01
   0.56000E+01   0.12704E+01
   0.56000E+01   0.12704E+01
   0.56000E+01   0.12703E+01
   0.56000E+01   0.12702E+01
   0.56000E+01   0.12702E+01
   0.56000E+01   0.12701E+01
   0.56000E+01   0.12701E+01
   0.56000E+01   0.12701E+01
   0.56000E+01   0.12701E+01
   0.56000E+01   0.12700E+01
   0.56000E+01   0.12700E+01
   0.56000E+01   0.12699E+01
   0.56000E+01   0.12698E+01
   0.56000E+01   0.12698E+01
   0.56000E+01   0.12698E+01
   0.56000E+01   0.12698E+01
   0.56000E+01   0.12698E+01
   0.56000E+01   0.12698E+01
   0.56000E+01   0.12697E+01
   0.56000E+01   0.12696E+01
   0.55900E+01   0.12695E+01
   0.56000E+01   0.12695E+01
   0.56000E+01   0.12695E+01
   0.56000E+01   0.12695E+01
   0.56000E+01   0.12695E+01
   0.56000E+01   0.12694E+01
   0.56000E+01   0.12693E+01
   0.55900E+01   0.12693E+01
   0.55900E+01   0.12693E+01
   0.55900E+01   0.12693E+01
   0.55900E+01   0.12693E+01
   0.55900E+01   0.12692E+01
   0.55900E+01   0.12692E+01
   0.55900E+01   0.12692E+01
   0.55900E+01   0.12692E+01
   0.55900E+01   0.12691E+01
   0.55900E+01   0.12691E+01
   0.55900E+01   0.12691E+01
   0.55900E+01   0.12690E+01
   0.55900E+01   0.12690E+01
   0.55900E+01   0.12689E+01
   0.55900E+01   0.12688E+01
   0.55900E+01   0.12689E+01
   0.55900E+01   0.12689E+01
   0.55900E+01   0.12688E+01
   0.55900E+01   0.12688E+01
   0.55900E+01   0.12688E+01
   0.55900E+01   0.12688E+01
   0.55900E+01   0.12688E+01
   0.55900E+01   0.12688E+01
   0.55900E+01   0.12688E+01
   0.55900E+01   0.12688E+01
   0.56000E+01   0.12688E+01
   0.56000E+01   0.12688E+01
   0.55900E+01   0.12687E+01
   0.55900E+01   0.12687E+01
   0.55900E+01   0.12687E+01
   0.55900E+01   0.12687E+01
   0.55900E+01   0.12686E+01
   0.55900E+01   0.12687E+01
   0.55900E+01   0.12687E+01
   0.55900E+01   0.12687E+01
   0.55900E+01   0.12686E+01
   0.56000E+01   0.12686E+01
   0.56000E+01   0.12685E+01
   0.56000E+01   0.12685E+01
   0.55900E+01   0.12685E+01
   0.55900E+01   0.12683E+01
   0.55900E+01   0.12683E+01
   0.55900E+01   0.12683E+01
   0.55900E+01   0.12683E+01
   0.55900E+01   0.12683E+01
   0.55900E+01   0.12682E+01
   0.55900E+01   0.12682E+01
   0.55900E+01   0.12681E+01
   0.55900E+01   0.12681E+01
   0.55900E+01   0.12681E+01
   0.55900E+01   0.12679E+01
   0.55900E+01   0.12678E+01
   0.55900E+01   0.12678E+01
   0.55900E+01   0.12678E+01
   0.55900E+01   0.12678E+01
   0.55900E+01   0.12678E+01
   0.55900E+01   0.12676E+01
   0.55900E+01   0.12675E+01
   0.55900E+01   0.12675E+01
   0.55900E+01   0.12675E+01
   0.55900E+01   0.12675E+01
   0.55900E+01   0.12675E+01
   0.55900E+01   0.12673E+01
   0.55900E+01   0.12673E+01
   0.55900E+01   0.12673E+01
   0.55900E+01   0.12673E+01
   0.55900E+01   0.12671E+01
   0.55900E+01   0.12671E+01
   0.55900E+01   0.12671E+01
   0.55900E+01   0.12670E+01
   0.55900E+01   0.12670E+01
   0.55900E+01   0.12669E+01
   0.55900E+01   0.12670E+01
   0.55900E+01   0.12669E+01
   0.55900E+01   0.12668E+01
   0.55900E+01   0.12668E+01
   0.55900E+01   0.12669E+01
   0.55900E+01   0.12668E+01
   0.55900E+01   0.12669E+01
   0.55900E+01   0.12668E+01
   0.55900E+01   0.12668E+01
   0.55900E+01   0.12668E+01
   0.55900E+01   0.12668E+01
   0.55900E+01   0.12668E+01
   0.55900E+01   0.12667E+01
   0.55900E+01   0.12667E+01
   0.55900E+01   0.12666E+01
   0.55900E+01   0.12665E+01
   0.55900E+01   0.12666E+01
   0.55900E+01   0.12665E+01
   0.55900E+01   0.12665E+01
   0.55900E+01   0.12665E+01
   0.55900E+01   0.12665E+01
   0.55900E+01   0.12665E+01
   0.55900E+01   0.12664E+01
   0.55900E+01   0.12664E+01
   0.55900E+01   0.12664E+01
   0.55900E+01   0.12664E+01
   0.55900E+01   0.12663E+01
   0.55900E+01   0.12663E+01
   0.55900E+01   0.12663E+01
   0.55900E+01   0.12663E+01
   0.55900E+01   0.12663E+01
   0.55900E+01   0.12662E+01
   0.55900E+01   0.12662E+01
   0.55900E+01   0.12662E+01
   0.55900E+01   0.12662E+01
   0.55900E+01   0.12662E+01
   0.55900E+01   0.12661E+01
   0.55900E+01   0.12661E+01
   0.55900E+01   0.12660E+01
   0.55900E+01   0.12659E+01
   0.55900E+01   0.12659E+01
   0.55900E+01   0.12660E+01
   0.55900E+01   0.12660E+01
   0.55900E+01   0.12660E+01
   0.55900E+01   0.12659E+01
   0.55900E+01   0.12657E+01
   0.55900E+01   0.12656E+01
   0.55900E+01   0.12655E+01
   0.55900E+01   0.12655E+01
   0.55900E+01   0.12655E+01
   0.55900E+01   0.12655E+01
   0.55900E+01   0.12654E+01
   0.55900E+01   0.12654E+01
   0.55900E+01   0.12654E+01
   0.55900E+01   0.12652E+01
   0.55900E+01   0.12653E+01
   0.55900E+01   0.12652E+01
   0.55900E+01   0.12651E+01
   0.55900E+01   0.12651E+01
   0.55900E+01   0.12651E+01
   0.55900E+01   0.12649E+01
   0.55900E+01   0.12649E+01
   0.55900E+01   0.12649E+01
   0.55900E+01   0.12648E+01
   0.55900E+01   0.12648E+01
   0.55900E+01   0.12648E+01
   0.55800E+01   0.12648E+01
   0.55900E+01   0.12648E+01
   0.55900E+01   0.12648E+01
   0.55800E+01   0.12647E+01
   0.55800E+01   0.12647E+01
   0.55800E+01   0.12647E+01
   0.55800E+01   0.12647E+01
   0.55800E+01   0.12646E+01
   0.55800E+01   0.12646E+01
   0.55800E+01   0.12646E+01
   0.55800E+01   0.12645E+01
   0.55800E+01   0.12645E+01
   0.55800E+01   0.12645E+01
   0.55800E+01   0.12644E+01
   0.55800E+01   0.12645E+01
   0.55900E+01   0.12644E+01
   0.55800E+01   0.12644E+01
   0.55800E+01   0.12644E+01
   0.55800E+01   0.12643E+01
   0.55800E+01   0.12643E+01
   0.55800E+01   0.12643E+01
   0.55800E+01   0.12642E+01
   0.55900E+01   0.12643E+01
   0.55800E+01   0.12642E+01
   0.55800E+01   0.12642E+01
   0.55900E+01   0.12643E+01
   0.55800E+01   0.12642E+01
   0.55900E+01   0.12642E+01
   0.55800E+01   0.12642E+01
   0.55800E+01   0.12642E+01
   0.55800E+01   0.12642E+01
   0.55800E+01   0.12642E+01
   0.55800E+01   0.12641E+01
   0.55800E+01   0.12641E+01
   0.55800E+01   0.12641E+01
   0.55900E+01   0.12641E+01
   0.55900E+01   0.12641E+01
   0.55900E+01   0.12641E+01
   0.55900E+01   0.12641E+01
   0.55800E+01   0.12641E+01
   0.55800E+01   0.12640E+01
   0.55800E+01   0.12639E+01
   0.55800E+01   0.12638E+01
   0.55800E+01   0.12638E+01
   0.55800E+01   0.12638E+01
   0.55800E+01   0.12637E+01
   0.55800E+01   0.12638E+01
   0.55800E+01   0.12638E+01
   0.55800E+01   0.12637E+01
   0.55800E+01   0.12637E+01
   0.55800E+01   0.12636E+01
   0.55800E+01   0.12636E+01
   0.55800E+01   0.12636E+01
   0.55800E+01   0.12635E+01
   0.55800E+01   0.12635E+01
   0.55800E+01   0.12635E+01
   0.55800E+01   0.12636E+01
   0.55800E+01   0.12635E+01
   0.55800E+01   0.12633E+01
   0.55800E+01   0.12633E+01
   0.55800E+01   0.12631E+01
   0.55800E+01   0.12631E+01
   0.55800E+01   0.12631E+01
   0.55800E+01   0.12630E+01
   0.55800E+01   0.12629E+01
   0.55800E+01   0.12629E+01
   0.55800E+01   0.12629E+01
   0.55800E+01   0.12628E+01
   0.55800E+01   0.12627E+01
   0.55800E+01   0.12627E+01
   0.55800E+01   0.12627E+01
   0.55800E+01   0.12627E+01
   0.55800E+01   0.12626E+01
   0.55800E+01   0.12626E+01
   0.55800E+01   0.12626E+01
   0.55800E+01   0.12626E+01
   0.55800E+01   0.12626E+01
   0.55800E+01   0.12624E+01
   0.55800E+01   0.12624E+01
   0.55800E+01   0.12623E+01
   0.55800E+01   0.12623E+01
   0.55800E+01   0.12623E+01
   0.55800E+01   0.12623E+01
   0.55800E+01   0.12623E+01
   0.55800E+01   0.12622E+01
   0.55800E+01   0.12622E+01
   0.55800E+01   0.12621E+01
   0.55800E+01   0.12621E+01
   0.55800E+01   0.12621E+01
   0.55800E+01   0.12621E+01
   0.55800E+01   0.12621E+01
   0.55800E+01   0.12621E+01
   0.55800E+01   0.12620E+01
   0.55800E+01   0.12620E+01
   0.55800E+01   0.12619E+01
   0.55800E+01   0.12618E+01
   0.55800E+01   0.12618E+01
   0.55800E+01   0.12618E+01
   0.55800E+01   0.12618E+01
   0.55800E+01   0.12618E+01
   0.55800E+01   0.12618E+01
   0.55800E+01   0.12618E+01
   0.55800E+01   0.12617E+01
   0.55800E+01   0.12616E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12616E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12615E+01
   0.55800E+01   0.12614E+01
   0.55800E+01   0.12614E+01
   0.55800E+01   0.12613E+01
   0.55800E+01   0.12612E+01
   0.55800E+01   0.12612E+01
   0.55800E+01   0.12612E+01
   0.55800E+01   0.12612E+01
   0.55800E+01   0.12611E+01
   0.55800E+01   0.12611E+01
   0.55800E+01   0.12611E+01
   0.55800E+01   0.12610E+01
   0.55800E+01   0.12610E+01
   0.55800E+01   0.12610E+01
   0.55800E+01   0.12609E+01
   0.55800E+01   0.12609E+01
   0.55800E+01   0.12608E+01
   0.55800E+01   0.12608E+01
   0.55800E+01   0.12608E+01
   0.55800E+01   0.12608E+01
   0.55800E+01   0.12607E+01
   0.55800E+01   0.12606E+01
   0.55800E+01   0.12606E+01
   0.55700E+01   0.12605E+01
   0.55700E+01   0.12604E+01
   0.55700E+01   0.12604E+01
   0.55700E+01   0.12604E+01
   0.55700E+01   0.12605E+01
   0.55700E+01   0.12605E+01
   0.55700E+01   0.12605E+01
   0.55700E+01   0.12605E+01
   0.55700E+01   0.12604E+01
   0.55700E+01   0.12603E+01
   0.55700E+01   0.12603E+01
   0.55700E+01   0.12602E+01
   0.55700E+01   0.12602E+01
   0.55700E+01   0.12602E+01
   0.55700E+01   0.12601E+01
   0.55700E+01   0.12601E+01
   0.55700E+01   0.12601E+01
   0.55700E+01   0.12601E+01
   0.55700E+01   0.12600E+01
   0.55700E+01   0.12600E+01
   0.55700E+01   0.12600E+01
   0.55800E+01   0.12600E+01
   0.55700E+01   0.12600E+01
   0.55700E+01   0.12600E+01
   0.55700E+01   0.12598E+01
   0.55700E+01   0.12599E+01
   0.55700E+01   0.12598E+01
   0.55700E+01   0.12598E+01
   0.55700E+01   0.12597E+01
   0.55700E+01   0.12597E+01
   0.55700E+01   0.12597E+01
   0.55700E+01   0.12597E+01
   0.55700E+01   0.12596E+01
   0.55700E+01   0.12596E+01
   0.55700E+01   0.12596E+01
   0.55700E+01   0.12596E+01
   0.55700E+01   0.12596E+01
   0.55700E+01   0.12596E+01
   0.55800E+01   0.12596E+01
   0.55800E+01   0.12596E+01
   0.55800E+01   0.12596E+01
   0.55800E+01   0.12596E+01
   0.55800E+01   0.12596E+01
   0.55800E+01   0.12596E+01
   0.55800E+01   0.12595E+01
   0.55800E+01   0.12594E+01
   0.55800E+01   0.12596E+01
   0.55800E+01   0.12595E+01
   0.55800E+01   0.12594E+01
   0.55700E+01   0.12593E+01
   0.55700E+01   0.12593E+01
   0.55700E+01   0.12592E+01
   0.55700E+01   0.12592E+01
   0.55700E+01   0.12592E+01
   0.55700E+01   0.12591E+01
   0.55700E+01   0.12589E+01
   0.55700E+01   0.12589E+01
   0.55700E+01   0.12589E+01
   0.55700E+01   0.12588E+01
   0.55700E+01   0.12588E+01
   0.55700E+01   0.12588E+01
   0.55700E+01   0.12587E+01
   0.55700E+01   0.12587E+01
   0.55700E+01   0.12586E+01
   0.55700E+01   0.12586E+01
   0.55700E+01   0.12586E+01
   0.55700E+01   0.12586E+01
   0.55700E+01   0.12585E+01
   0.55700E+01   0.12585E+01
   0.55700E+01   0.12584E+01
   0.55700E+01   0.12584E+01
   0.55700E+01   0.12584E+01
   0.55700E+01   0.12584E+01
   0.55700E+01   0.12584E+01
   0.55700E+01   0.12582E+01
   0.55700E+01   0.12582E+01
   0.55700E+01   0.12581E+01
   0.55700E+01   0.12581E+01
   0.55700E+01   0.12581E+01
   0.55700E+01   0.12581E+01
   0.55700E+01   0.12580E+01
   0.55700E+01   0.12579E+01
   0.55700E+01   0.12579E+01
   0.55700E+01   0.12579E+01
   0.55700E+01   0.12579E+01
   0.55700E+01   0.12578E+01
   0.55700E+01   0.12579E+01
   0.55700E+01   0.12579E+01
   0.55700E+01   0.12578E+01
   0.55700E+01   0.12579E+01
   0.55700E+01   0.12578E+01
   0.55700E+01   0.12578E+01
   0.55700E+01   0.12576E+01
   0.55700E+01   0.12577E+01
   0.55700E+01   0.12576E+01
   0.55700E+01   0.12576E+01
   0.55700E+01   0.12575E+01
   0.55700E+01   0.12575E+01
   0.55700E+01   0.12575E+01
   0.55700E+01   0.12574E+01
   0.55700E+01   0.12573E+01
   0.55700E+01   0.12573E+01
   0.55700E+01   0.12573E+01
   0.55700E+01   0.12573E+01
   0.55700E+01   0.12573E+01
   0.55700E+01   0.12572E+01
   0.55700E+01   0.12572E+01
   0.55700E+01   0.12572E+01
   0.55700E+01   0.12572E+01
   0.55700E+01   0.12572E+01
   0.55700E+01   0.12571E+01
   0.55700E+01   0.12571E+01
   0.55700E+01   0.12571E+01
   0.55700E+01   0.12571E+01
   0.55700E+01   0.12571E+01
   0.55700E+01   0.12570E+01
   0.55700E+01   0.12570E+01
   0.55700E+01   0.12569E+01
   0.55700E+01   0.12569E+01
   0.55700E+01   0.12568E+01
   0.55700E+01   0.12567E+01
   0.55700E+01   0.12567E+01
   0.55700E+01   0.12566E+01
   0.55700E+01   0.12566E+01
   0.55700E+01   0.12565E+01
   0.55700E+01   0.12565E+01
   0.55700E+01   0.12565E+01
   0.55700E+01   0.12565E+01
   0.55700E+01   0.12564E+01
   0.55700E+01   0.12564E+01
   0.55700E+01   0.12564E+01
   0.55700E+01   0.12564E+01
   0.55700E+01   0.12563E+01
   0.55700E+01   0.12563E+01
   0.55700E+01   0.12562E+01
   0.55700E+01   0.12563E+01
   0.55700E+01   0.12562E+01
   0.55700E+01   0.12562E+01
   0.55700E+01   0.12562E+01
   0.55700E+01   0.12561E+01
   0.55700E+01   0.12561E+01
   0.55700E+01   0.12561E+01
   0.55700E+01   0.12560E+01
   0.55700E+01   0.12559E+01
   0.55700E+01   0.12559E+01
   0.55700E+01   0.12559E+01
   0.55700E+01   0.12559E+01
   0.55700E+01   0.12558E+01
   0.55700E+01   0.12559E+01
   0.55700E+01   0.12558E+01
   0.55700E+01   0.12557E+01
   0.55700E+01   0.12557E+01
   0.55700E+01   0.12557E+01
   0.55700E+01   0.12557E+01
   0.55700E+01   0.12556E+01
   0.55700E+01   0.12556E+01
   0.55700E+01   0.12555E+01
   0.55700E+01   0.12554E+01
   0.55700E+01   0.12554E+01
   0.55700E+01   0.12554E+01
   0.55700E+01   0.12554E+01
   0.55700E+01   0.12553E+01
   0.55700E+01   0.12553E+01
   0.55700E+01   0.12553E+01
   0.55600E+01   0.12552E+01
   0.55600E+01   0.12552E+01
   0.55600E+01   0.12552E+01
   0.55600E+01   0.12552E+01
   0.55700E+01   0.12552E+01
   0.55600E+01   0.12552E+01
   0.55600E+01   0.12552E+01
   0.55600E+01   0.12551E+01
   0.55600E+01   0.12551E+01
   0.55600E+01   0.12551E+01
   0.55700E+01   0.12551E+01
   0.55600E+01   0.12551E+01
   0.55600E+01   0.12551E+01
   0.55700E+01   0.12551E+01
   0.55700E+01   0.12551E+01
   0.55700E+01   0.12551E+01
   0.55700E+01   0.12551E+01
   0.55700E+01   0.12551E+01
   0.55700E+01   0.12551E+01
   0.55700E+01   0.12551E+01
   0.55700E+01   0.12550E+01
   0.55700E+01   0.12550E+01
   0.55700E+01   0.12550E+01
   0.55700E+01   0.12549E+01
   0.55700E+01   0.12549E+01
   0.55700E+01   0.12549E+01
   0.55700E+01   0.12549E+01
   0.55700E+01   0.12549E+01
   0.55700E+01   0.12549E+01
   0.55700E+01   0.12548E+01
   0.55700E+01   0.12547E+01
   0.55600E+01   0.12546E+01
   0.55600E+01   0.12547E+01
   0.55600E+01   0.12545E+01
   0.55600E+01   0.12545E+01
   0.55600E+01   0.12545E+01
   0.55600E+01   0.12544E+01
   0.55600E+01   0.12544E+01
   0.55600E+01   0.12543E+01
   0.55600E+01   0.12542E+01
   0.55600E+01   0.12543E+01
   0.55600E+01   0.12543E+01
   0.55600E+01   0.12542E+01
   0.55600E+01   0.12542E+01
   0.55600E+01   0.12542E+01
   0.55600E+01   0.12542E+01
   0.55600E+01   0.12542E+01
   0.55600E+01   0.12541E+01
   0.55600E+01   0.12541E+01
   0.55600E+01   0.12541E+01
   0.55600E+01   0.12541E+01
   0.55600E+01   0.12541E+01
   0.55600E+01   0.12541E+01
   0.55600E+01   0.12540E+01
   0.55600E+01   0.12539E+01
   0.55600E+01   0.12538E+01
   0.55600E+01   0.12537E+01
   0.55600E+01   0.12538E+01
   0.55600E+01   0.12537E+01
   0.55600E+01   0.12537E+01
   0.55600E+01   0.12537E+01
   0.55600E+01   0.12537E+01
   0.55600E+01   0.12537E+01
   0.55600E+01   0.12536E+01
   0.55600E+01   0.12535E+01
   0.55600E+01   0.12534E+01
   0.55600E+01   0.12534E+01
   0.55600E+01   0.12534E+01
   0.55600E+01   0.12533E+01
   0.55600E+01   0.12532E+01
   0.55600E+01   0.12532E+01
   0.55600E+01   0.12531E+01
   0.55600E+01   0.12532E+01
   0.55600E+01   0.12531E+01
   0.55600E+01   0.12531E+01
   0.55600E+01   0.12530E+01
   0.55600E+01   0.12530E+01
   0.55600E+01   0.12529E+01
   0.55600E+01   0.12529E+01
   0.55600E+01   0.12528E+01
   0.55600E+01   0.12528E+01
   0.55600E+01   0.12528E+01
   0.55600E+01   0.12528E+01
   0.55600E+01   0.12528E+01
   0.55600E+01   0.12528E+01
   0.55600E+01   0.12527E+01
   0.55600E+01   0.12527E+01
   0.55600E+01   0.12528E+01
   0.55600E+01   0.12527E+01
   0.55600E+01   0.12527E+01
   0.55600E+01   0.12527E+01
   0.55600E+01   0.12527E+01
   0.55600E+01   0.12527E+01
   0.55600E+01   0.12526E+01
   0.55600E+01   0.12526E+01
   0.55600E+01   0.12525E+01
   0.55600E+01   0.12525E+01
   0.55600E+01   0.12525E+01
   0.55600E+01   0.12525E+01
   0.55600E+01   0.12524E+01
   0.55600E+01   0.12523E+01
   0.55600E+01   0.12522E+01
   0.55600E+01   0.12522E+01
   0.55600E+01   0.12521E+01
   0.55600E+01   0.12521E+01
   0.55600E+01   0.12521E+01
   0.55600E+01   0.12521E+01
   0.55600E+01   0.12522E+01
   0.55600E+01   0.12521E+01
   0.55600E+01   0.12520E+01
   0.55600E+01   0.12520E+01
   0.55600E+01   0.12519E+01
   0.55600E+01   0.12520E+01
   0.55600E+01   0.12520E+01
   0.55600E+01   0.12519E+01
   0.55600E+01   0.12519E+01
   0.55600E+01   0.12519E+01
   0.55600E+01   0.12517E+01
   0.55600E+01   0.12517E+01
   0.55600E+01   0.12516E+01
   0.55600E+01   0.12516E+01
   0.55600E+01   0.12516E+01
   0.55600E+01   0.12516E+01
   0.55600E+01   0.12516E+01
   0.55600E+01   0.12516E+01
   0.55600E+01   0.12515E+01
   0.55600E+01   0.12513E+01
   0.55600E+01   0.12512E+01
   0.55600E+01   0.12512E+01
   0.55600E+01   0.12512E+01
   0.55600E+01   0.12511E+01
   0.55600E+01   0.12511E+01
   0.55500E+01   0.12511E+01
   0.55600E+01   0.12511E+01
   0.55500E+01   0.12510E+01
   0.55600E+01   0.12510E+01
   0.55600E+01   0.12509E+01
   0.55600E+01   0.12510E+01
   0.55600E+01   0.12510E+01
   0.55600E+01   0.12510E+01
   0.55600E+01   0.12510E+01
   0.55600E+01   0.12510E+01
   0.55600E+01   0.12510E+01
   0.55600E+01   0.12510E+01
   0.55600E+01   0.12509E+01
   0.55600E+01   0.12509E+01
   0.55600E+01   0.12508E+01
   0.55600E+01   0.12508E+01
   0.55600E+01   0.12507E+01
   0.55600E+01   0.12507E+01
   0.55600E+01   0.12507E+01
   0.55600E+01   0.12507E+01
   0.55600E+01   0.12506E+01
   0.55600E+01   0.12506E+01
   0.55600E+01   0.12506E+01
   0.55600E+01   0.12506E+01
   0.55600E+01   0.12506E+01
   0.55600E+01   0.12506E+01
   0.55600E+01   0.12506E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12506E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12505E+01
   0.55600E+01   0.12503E+01
   0.55600E+01   0.12502E+01
   0.55600E+01   0.12503E+01
   0.55600E+01   0.12502E+01
   0.55600E+01   0.12502E+01
   0.55600E+01   0.12502E+01
   0.55600E+01   0.12501E+01
   0.55600E+01   0.12500E+01
   0.55600E+01   0.12500E+01
   0.55600E+01   0.12499E+01
   0.55600E+01   0.12498E+01
   0.55600E+01   0.12498E+01
   0.55500E+01   0.12498E+01
   0.55500E+01   0.12498E+01
   0.55500E+01   0.12498E+01
   0.55500E+01   0.12498E+01
   0.55600E+01   0.12498E+01
   0.55500E+01   0.12497E+01
   0.55500E+01   0.12496E+01
   0.55500E+01   0.12496E+01
   0.55500E+01   0.12496E+01
   0.55500E+01   0.12496E+01
   0.55500E+01   0.12496E+01
   0.55500E+01   0.12496E+01
   0.55500E+01   0.12495E+01
   0.55500E+01   0.12494E+01
   0.55500E+01   0.12495E+01
   0.55500E+01   0.12494E+01
   0.55500E+01   0.12494E+01
   0.55500E+01   0.12493E+01
   0.55500E+01   0.12493E+01
   0.55500E+01   0.12493E+01
   0.55500E+01   0.12493E+01
   0.55500E+01   0.12492E+01
   0.55500E+01   0.12491E+01
   0.55500E+01   0.12490E+01
   0.55500E+01   0.12490E+01
   0.55500E+01   0.12489E+01
   0.55500E+01   0.12488E+01
   0.55500E+01   0.12488E+01
   0.55500E+01   0.12488E+01
   0.55500E+01   0.12488E+01
   0.55500E+01   0.12487E+01
   0.55500E+01   0.12486E+01
   0.55500E+01   0.12486E+01
   0.55500E+01   0.12485E+01
   0.55500E+01   0.12485E+01
   0.55500E+01   0.12485E+01
   0.55500E+01   0.12484E+01
   0.55500E+01   0.12485E+01
   0.55500E+01   0.12484E+01
   0.55500E+01   0.12483E+01
   0.55500E+01   0.12483E+01
   0.55500E+01   0.12483E+01
   0.55500E+01   0.12483E+01
   0.55500E+01   0.12482E+01
   0.55500E+01   0.12482E+01
   0.55500E+01   0.12482E+01
   0.55500E+01   0.12482E+01
   0.55500E+01   0.12482E+01
   0.55500E+01   0.12482E+01
   0.55500E+01   0.12481E+01
   0.55500E+01   0.12481E+01
   0.55500E+01   0.12481E+01
   0.55500E+01   0.12481E+01
   0.55500E+01   0.12481E+01
   0.55500E+01   0.12481E+01
   0.55500E+01   0.12480E+01
   0.55500E+01   0.12480E+01
   0.55500E+01   0.12480E+01
   0.55500E+01   0.12480E+01
   0.55500E+01   0.12480E+01
   0.55500E+01   0.12479E+01
   0.55500E+01   0.12478E+01
   0.55500E+01   0.12478E+01
   0.55500E+01   0.12478E+01
   0.55500E+01   0.12478E+01
   0.55500E+01   0.12478E+01
   0.55500E+01   0.12478E+01
   0.55500E+01   0.12478E+01
   0.55500E+01   0.12476E+01
   0.55500E+01   0.12475E+01
   0.55500E+01   0.12475E+01
   0.55500E+01   0.12475E+01
   0.55500E+01   0.12474E+01
   0.55500E+01   0.12474E+01
   0.55500E+01   0.12475E+01
   0.55500E+01   0.12476E+01
   0.55500E+01   0.12474E+01
   0.55500E+01   0.12474E+01
   0.55500E+01   0.12473E+01
   0.55500E+01   0.12472E+01
   0.55500E+01   0.12473E+01
   0.55500E+01   0.12471E+01
   0.55500E+01   0.12471E+01
   0.55500E+01   0.12471E+01
   0.55500E+01   0.12471E+01
   0.55500E+01   0.12470E+01
   0.55500E+01   0.12470E+01
   0.55500E+01   0.12469E+01
   0.55500E+01   0.12469E+01
   0.55500E+01   0.12468E+01
   0.55500E+01   0.12468E+01
   0.55500E+01   0.12468E+01
   0.55500E+01   0.12468E+01
   0.55500E+01   0.12467E+01
   0.55500E+01   0.12467E+01
   0.55500E+01   0.12466E+01
   0.55500E+01   0.12466E+01
   0.55500E+01   0.12466E+01
   0.55500E+01   0.12466E+01
   0.55500E+01   0.12466E+01
   0.55500E+01   0.12466E+01
   0.55500E+01   0.12465E+01
   0.55500E+01   0.12465E+01
   0.55500E+01   0.12465E+01
   0.55500E+01   0.12464E+01
   0.55500E+01   0.12464E+01
   0.55500E+01   0.12464E+01
   0.55500E+01   0.12463E+01
   0.55500E+01   0.12463E+01
   0.55500E+01   0.12462E+01
   0.55500E+01   0.12461E+01
   0.55500E+01   0.12461E+01
   0.55500E+01   0.12461E+01
   0.55500E+01   0.12461E+01
   0.55500E+01   0.12461E+01
   0.55500E+01   0.12461E+01
   0.55500E+01   0.12461E+01
   0.55500E+01   0.12460E+01
   0.55500E+01   0.12460E+01
   0.55500E+01   0.12460E+01
   0.55500E+01   0.12460E+01
   0.55500E+01   0.12460E+01
   0.55500E+01   0.12460E+01
   0.55500E+01   0.12460E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12459E+01
   0.55500E+01   0.12458E+01
   0.55500E+01   0.12458E+01
   0.55500E+01   0.12457E+01
   0.55500E+01   0.12458E+01
   0.55500E+01   0.12457E+01
   0.55500E+01   0.12456E+01
   0.55500E+01   0.12455E+01
   0.55500E+01   0.12455E+01
   0.55500E+01   0.12454E+01
   0.55500E+01   0.12454E+01
   0.55500E+01   0.12453E+01
   0.55500E+01   0.12454E+01
   0.55500E+01   0.12453E+01
   0.55500E+01   0.12452E+01
   0.55500E+01   0.12452E+01
   0.55500E+01   0.12452E+01
   0.55400E+01   0.12451E+01
   0.55400E+01   0.12451E+01
   0.55400E+01   0.12450E+01
   0.55500E+01   0.12449E+01
   0.55400E+01   0.12449E+01
   0.55400E+01   0.12449E+01
   0.55400E+01   0.12448E+01
   0.55400E+01   0.12448E+01
   0.55400E+01   0.12448E+01
   0.55400E+01   0.12449E+01
   0.55400E+01   0.12448E+01
   0.55400E+01   0.12448E+01
   0.55400E+01   0.12448E+01
   0.55400E+01   0.12447E+01
   0.55400E+01   0.12447E+01
   0.55400E+01   0.12446E+01
   0.55400E+01   0.12444E+01
   0.55400E+01   0.12444E+01
   0.55400E+01   0.12444E+01
   0.55400E+01   0.12443E+01
   0.55400E+01   0.12443E+01
   0.55400E+01   0.12444E+01
   0.55400E+01   0.12443E+01
   0.55400E+01   0.12443E+01
   0.55400E+01   0.12443E+01
   0.55400E+01   0.12443E+01
   0.55400E+01   0.12443E+01
   0.55400E+01   0.12442E+01
   0.55400E+01   0.12441E+01
   0.55400E+01   0.12441E+01
   0.55400E+01   0.12440E+01
   0.55400E+01   0.12440E+01
   0.55400E+01   0.12439E+01
   0.55400E+01   0.12439E+01
   0.55400E+01   0.12439E+01
   0.55400E+01   0.12439E+01
   0.55400E+01   0.12437E+01
   0.55400E+01   0.12437E+01
   0.55400E+01   0.12437E+01
   0.55400E+01   0.12437E+01
   0.55400E+01   0.12437E+01
   0.55400E+01   0.12437E+01
   0.55400E+01   0.12436E+01
   0.55400E+01   0.12436E+01
   0.55400E+01   0.12436E+01
   0.55400E+01   0.12436E+01
   0.55400E+01   0.12436E+01
   0.55400E+01   0.12436E+01
   0.55400E+01   0.12436E+01
   0.55400E+01   0.12435E+01
   0.55400E+01   0.12435E+01
   0.55400E+01   0.12435E+01
   0.55400E+01   0.12436E+01
   0.55400E+01   0.12435E+01
   0.55400E+01   0.12435E+01
   0.55400E+01   0.12435E+01
   0.55400E+01   0.12434E+01
   0.55400E+01   0.12434E+01
   0.55400E+01   0.12433E+01
   0.55400E+01   0.12433E+01
   0.55400E+01   0.12433E+01
   0.55400E+01   0.12433E+01
   0.55400E+01   0.12432E+01
   0.55400E+01   0.12432E+01
   0.55400E+01   0.12431E+01
   0.55400E+01   0.12430E+01
   0.55400E+01   0.12430E+01
   0.55400E+01   0.12430E+01
   0.55400E+01   0.12430E+01
   0.55400E+01   0.12429E+01
   0.55400E+01   0.12429E+01
   0.55400E+01   0.12429E+01
   0.55400E+01   0.12428E+01
   0.55400E+01   0.12427E+01
   0.55400E+01   0.12428E+01
   0.55400E+01   0.12427E+01
   0.55400E+01   0.12427E+01
   0.55400E+01   0.12428E+01
   0.55400E+01   0.12427E+01
   0.55400E+01   0.12427E+01
   0.55400E+01   0.12427E+01
   0.55400E+01   0.12427E+01
   0.55400E+01   0.12425E+01
   0.55400E+01   0.12426E+01
   0.55400E+01   0.12426E+01
   0.55400E+01   0.12424E+01
   0.55400E+01   0.12424E+01
   0.55400E+01   0.12423E+01
   0.55400E+01   0.12423E+01
   0.55400E+01   0.12423E+01
   0.55400E+01   0.12422E+01
   0.55400E+01   0.12422E+01
   0.55400E+01   0.12421E+01
   0.55400E+01   0.12421E+01
   0.55400E+01   0.12421E+01
   0.55400E+01   0.12420E+01
   0.55400E+01   0.12420E+01
   0.55400E+01   0.12420E+01
   0.55400E+01   0.12420E+01
   0.55400E+01   0.12420E+01
   0.55400E+01   0.12420E+01
   0.55400E+01   0.12419E+01
   0.55400E+01   0.12418E+01
   0.55400E+01   0.12418E+01
   0.55400E+01   0.12417E+01
   0.55400E+01   0.12417E+01
   0.55400E+01   0.12417E+01
   0.55400E+01   0.12416E+01
   0.55400E+01   0.12416E+01
   0.55400E+01   0.12416E+01
   0.55400E+01   0.12416E+01
   0.55400E+01   0.12416E+01
   0.55400E+01   0.12416E+01
   0.55400E+01   0.12415E+01
   0.55400E+01   0.12415E+01
   0.55400E+01   0.12415E+01
   0.55400E+01   0.12415E+01
   0.55400E+01   0.12415E+01
   0.55400E+01   0.12415E+01
   0.55400E+01   0.12414E+01
   0.55400E+01   0.12414E+01
   0.55400E+01   0.12414E+01
   0.55400E+01   0.12414E+01
   0.55400E+01   0.12414E+01
   0.55400E+01   0.12414E+01
   0.55400E+01   0.12414E+01
   0.55400E+01   0.12414E+01
   0.55400E+01   0.12413E+01
   0.55400E+01   0.12413E+01
   0.55400E+01   0.12413E+01
   0.55400E+01   0.12413E+01
   0.55400E+01   0.12413E+01
   0.55400E+01   0.12412E+01
   0.55400E+01   0.12412E+01
   0.55400E+01   0.12412E+01
   0.55400E+01   0.12412E+01
   0.55400E+01   0.12412E+01
   0.55400E+01   0.12412E+01
   0.55400E+01   0.12411E+01
   0.55400E+01   0.12411E+01
   0.55400E+01   0.12411E+01
   0.55400E+01   0.12410E+01
   0.55400E+01   0.12410E+01
   0.55400E+01   0.12409E+01
   0.55400E+01   0.12409E+01
   0.55400E+01   0.12408E+01
   0.55400E+01   0.12407E+01
   0.55400E+01   0.12407E+01
   0.55400E+01   0.12406E+01
   0.55400E+01   0.12406E+01
   0.55400E+01   0.12406E+01
   0.55400E+01   0.12406E+01
   0.55400E+01   0.12405E+01
   0.55400E+01   0.12405E+01
   0.55400E+01   0.12404E+01
   0.55400E+01   0.12404E+01
   0.55400E+01   0.12403E+01
   0.55400E+01   0.12403E+01
   0.55400E+01   0.12401E+01
   0.55400E+01   0.12401E+01
   0.55400E+01   0.12401E+01
   0.55400E+01   0.12400E+01
   0.55400E+01   0.12400E+01
   0.55400E+01   0.12399E+01
   0.55400E+01   0.12399E+01
   0.55400E+01   0.12399E+01
   0.55400E+01   0.12399E+01
   0.55400E+01   0.12399E+01
   0.55400E+01   0.12399E+01
   0.55300E+01   0.12397E+01
   0.55300E+01   0.12397E+01
   0.55300E+01   0.12397E+01
   0.55300E+01   0.12398E+01
   0.55300E+01   0.12397E+01
   0.55300E+01   0.12397E+01
   0.55300E+01   0.12396E+01
   0.55300E+01   0.12396E+01
   0.55300E+01   0.12397E+01
   0.55300E+01   0.12397E+01
   0.55300E+01   0.12396E+01
   0.55300E+01   0.12396E+01
   0.55300E+01   0.12396E+01
   0.55300E+01   0.12396E+01
   0.55300E+01   0.12395E+01
   0.55300E+01   0.12394E+01
   0.55300E+01   0.12394E+01
   0.55300E+01   0.12394E+01
   0.55300E+01   0.12394E+01
   0.55300E+01   0.12394E+01
   0.55300E+01   0.12393E+01
   0.55300E+01   0.12393E+01
   0.55300E+01   0.12392E+01
   0.55300E+01   0.12392E+01
   0.55300E+01   0.12392E+01
   0.55300E+01   0.12391E+01
   0.55300E+01   0.12391E+01
   0.55300E+01   0.12391E+01
   0.55300E+01   0.12391E+01
   0.55300E+01   0.12391E+01
   0.55300E+01   0.12390E+01
   0.55300E+01   0.12390E+01
   0.55300E+01   0.12390E+01
   0.55300E+01   0.12390E+01
   0.55300E+01   0.12389E+01
   0.55300E+01   0.12389E+01
   0.55300E+01   0.12389E+01
   0.55300E+01   0.12389E+01
   0.55300E+01   0.12389E+01
   0.55300E+01   0.12389E+01
   0.55300E+01   0.12388E+01
   0.55300E+01   0.12387E+01
   0.55300E+01   0.12387E+01
   0.55300E+01   0.12386E+01
   0.55300E+01   0.12385E+01
   0.55300E+01   0.12385E+01
   0.55300E+01   0.12385E+01
   0.55300E+01   0.12384E+01
   0.55300E+01   0.12384E+01
   0.55300E+01   0.12384E+01
   0.55300E+01   0.12384E+01
   0.55300E+01   0.12383E+01
   0.55300E+01   0.12383E+01
   0.55300E+01   0.12381E+01
   0.55300E+01   0.12381E+01
   0.55300E+01   0.12381E+01
   0.55300E+01   0.12381E+01
   0.55300E+01   0.12381E+01
   0.55300E+01   0.12380E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12379E+01
   0.55300E+01   0.12378E+01
   0.55300E+01   0.12377E+01
   0.55300E+01   0.12377E+01
   0.55300E+01   0.12377E+01
   0.55300E+01   0.12377E+01
   0.55300E+01   0.12377E+01
   0.55300E+01   0.12376E+01
   0.55300E+01   0.12376E+01
   0.55300E+01   0.12374E+01
   0.55300E+01   0.12375E+01
   0.55300E+01   0.12374E+01
   0.55300E+01   0.12373E+01
   0.55300E+01   0.12373E+01
   0.55300E+01   0.12373E+01
   0.55300E+01   0.12373E+01
   0.55300E+01   0.12374E+01
   0.55300E+01   0.12373E+01
   0.55300E+01   0.12373E+01
   0.55300E+01   0.12373E+01
   0.55300E+01   0.12372E+01
   0.55300E+01   0.12372E+01
   0.55300E+01   0.12372E+01
   0.55300E+01   0.12372E+01
   0.55300E+01   0.12372E+01
   0.55300E+01   0.12371E+01
   0.55300E+01   0.12370E+01
   0.55300E+01   0.12370E+01
   0.55300E+01   0.12370E+01
   0.55300E+01   0.12370E+01
   0.55300E+01   0.12369E+01
   0.55300E+01   0.12369E+01
   0.55300E+01   0.12369E+01
   0.55300E+01   0.12369E+01
   0.55300E+01   0.12369E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12367E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12367E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12368E+01
   0.55300E+01   0.12366E+01
   0.55300E+01   0.12366E+01
   0.55300E+01   0.12365E+01
   0.55300E+01   0.12365E+01
   0.55300E+01   0.12365E+01
   0.55300E+01   0.12365E+01
   0.55300E+01   0.12365E+01
   0.55300E+01   0.12364E+01
   0.55300E+01   0.12363E+01
   0.55300E+01   0.12362E+01
   0.55300E+01   0.12361E+01
   0.55300E+01   0.12361E+01
   0.55300E+01   0.12361E+01
   0.55300E+01   0.12361E+01
   0.55300E+01   0.12361E+01
   0.55300E+01   0.12360E+01
   0.55300E+01   0.12360E+01
   0.55300E+01   0.12360E+01
   0.55300E+01   0.12357E+01
   0.55300E+01   0.12358E+01
   0.55300E+01   0.12357E+01
   0.55300E+01   0.12357E+01
   0.55300E+01   0.12357E+01
   0.55300E+01   0.12356E+01
   0.55300E+01   0.12356E+01
   0.55300E+01   0.12356E+01
   0.55300E+01   0.12355E+01
   0.55300E+01   0.12354E+01
   0.55300E+01   0.12354E+01
   0.55300E+01   0.12354E+01
   0.55300E+01   0.12353E+01
   0.55300E+01   0.12354E+01
   0.55300E+01   0.12352E+01
   0.55300E+01   0.12353E+01
   0.55300E+01   0.12353E+01
   0.55300E+01   0.12351E+01
   0.55300E+01   0.12352E+01
   0.55300E+01   0.12351E+01
   0.55300E+01   0.12351E+01
   0.55300E+01   0.12352E+01
   0.55300E+01   0.12351E+01
   0.55300E+01   0.12351E+01
   0.55300E+01   0.12350E+01
   0.55300E+01   0.12350E+01
   0.55300E+01   0.12350E+01
   0.55300E+01   0.12350E+01
   0.55300E+01   0.12350E+01
   0.55300E+01   0.12350E+01
   0.55300E+01   0.12349E+01
   0.55300E+01   0.12350E+01
   0.55300E+01   0.12349E+01
   0.55300E+01   0.12349E+01
   0.55300E+01   0.12349E+01
   0.55200E+01   0.12348E+01
   0.55200E+01   0.12348E+01
   0.55200E+01   0.12347E+01
   0.55200E+01   0.12346E+01
   0.55200E+01   0.12346E+01
   0.55200E+01   0.12346E+01
   0.55200E+01   0.12345E+01
   0.55300E+01   0.12345E+01
   0.55200E+01   0.12345E+01
   0.55200E+01   0.12344E+01
   0.55200E+01   0.12344E+01
   0.55200E+01   0.12344E+01
   0.55200E+01   0.12343E+01
   0.55300E+01   0.12343E+01
   0.55200E+01   0.12343E+01
   0.55200E+01   0.12343E+01
   0.55200E+01   0.12343E+01
   0.55300E+01   0.12343E+01
   0.55300E+01   0.12343E+01
   0.55200E+01   0.12343E+01
   0.55200E+01   0.12341E+01
   0.55200E+01   0.12340E+01
   0.55200E+01   0.12340E+01
   0.55200E+01   0.12340E+01
   0.55200E+01   0.12340E+01
   0.55200E+01   0.12340E+01
   0.55200E+01   0.12339E+01
   0.55200E+01   0.12339E+01
   0.55200E+01   0.12340E+01
   0.55200E+01   0.12340E+01
   0.55200E+01   0.12339E+01
   0.55200E+01   0.12339E+01
   0.55200E+01   0.12338E+01
   0.55200E+01   0.12337E+01
   0.55200E+01   0.12337E+01
   0.55200E+01   0.12336E+01
   0.55200E+01   0.12336E+01
   0.55200E+01   0.12336E+01
   0.55200E+01   0.12334E+01
   0.55200E+01   0.12334E+01
   0.55200E+01   0.12334E+01
   0.55200E+01   0.12334E+01
   0.55200E+01   0.12334E+01
   0.55200E+01   0.12333E+01
   0.55200E+01   0.12333E+01
   0.55200E+01   0.12332E+01
   0.55200E+01   0.12332E+01
   0.55200E+01   0.12332E+01
   0.55200E+01   0.12331E+01
   0.55200E+01   0.12331E+01
   0.55200E+01   0.12331E+01
   0.55200E+01   0.12331E+01
   0.55200E+01   0.12331E+01
   0.55200E+01   0.12330E+01
   0.55200E+01   0.12330E+01
   0.55200E+01   0.12329E+01
   0.55200E+01   0.12330E+01
   0.55200E+01   0.12329E+01
   0.55200E+01   0.12329E+01
   0.55200E+01   0.12328E+01
   0.55200E+01   0.12328E+01
   0.55200E+01   0.12328E+01
   0.55200E+01   0.12328E+01
   0.55200E+01   0.12328E+01
   0.55200E+01   0.12328E+01
   0.55200E+01   0.12326E+01
   0.55200E+01   0.12326E+01
   0.55200E+01   0.12326E+01
   0.55200E+01   0.12326E+01
   0.55200E+01   0.12326E+01
   0.55200E+01   0.12326E+01
   0.55200E+01   0.12326E+01
   0.55200E+01   0.12325E+01
   0.55200E+01   0.12325E+01
   0.55200E+01   0.12324E+01
   0.55200E+01   0.12324E+01
   0.55200E+01   0.12324E+01
   0.55200E+01   0.12324E+01
   0.55200E+01   0.12323E+01
   0.55200E+01   0.12324E+01
   0.55200E+01   0.12324E+01
   0.55200E+01   0.12323E+01
   0.55200E+01   0.12323E+01
   0.55200E+01   0.12323E+01
   0.55200E+01   0.12323E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12322E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12320E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12321E+01
   0.55200E+01   0.12320E+01
   0.55200E+01   0.12320E+01
   0.55200E+01   0.12320E+01
   0.55200E+01   0.12319E+01
   0.55200E+01   0.12319E+01
   0.55200E+01   0.12317E+01
   0.55200E+01   0.12317E+01
   0.55200E+01   0.12317E+01
   0.55200E+01   0.12317E+01
   0.55200E+01   0.12317E+01
   0.55200E+01   0.12316E+01
   0.55200E+01   0.12314E+01
   0.55200E+01   0.12314E+01
   0.55200E+01   0.12313E+01
   0.55200E+01   0.12312E+01
   0.55200E+01   0.12313E+01
   0.55200E+01   0.12312E+01
   0.55200E+01   0.12310E+01
   0.55200E+01   0.12310E+01
   0.55200E+01   0.12309E+01
   0.55200E+01   0.12309E+01
   0.55200E+01   0.12309E+01
   0.55200E+01   0.12309E+01
   0.55200E+01   0.12308E+01
   0.55200E+01   0.12307E+01
   0.55200E+01   0.12307E+01
   0.55200E+01   0.12306E+01
   0.55200E+01   0.12306E+01
   0.55200E+01   0.12307E+01
   0.55200E+01   0.12306E+01
   0.55200E+01   0.12305E+01
   0.55200E+01   0.12305E+01
   0.55200E+01   0.12305E+01
   0.55200E+01   0.12305E+01
   0.55200E+01   0.12305E+01
   0.55200E+01   0.12305E+01
   0.55200E+01   0.12304E+01
   0.55200E+01   0.12303E+01
   0.55200E+01   0.12303E+01
   0.55200E+01   0.12303E+01
   0.55200E+01   0.12303E+01
   0.55200E+01   0.12303E+01
   0.55200E+01   0.12303E+01
   0.55200E+01   0.12302E+01
   0.55200E+01   0.12303E+01
   0.55200E+01   0.12302E+01
   0.55200E+01   0.12301E+01
   0.55200E+01   0.12301E+01
   0.55200E+01   0.12301E+01
   0.55200E+01   0.12300E+01
   0.55200E+01   0.12300E+01
   0.55200E+01   0.12300E+01
   0.55200E+01   0.12300E+01
   0.55200E+01   0.12300E+01
   0.55200E+01   0.12300E+01
   0.55200E+01   0.12299E+01
   0.55200E+01   0.12299E+01
   0.55200E+01   0.12298E+01
   0.55200E+01   0.12298E+01
   0.55200E+01   0.12298E+01
   0.55200E+01   0.12298E+01
   0.55200E+01   0.12298E+01
   0.55200E+01   0.12298E+01
   0.55200E+01   0.12298E+01
   0.55200E+01   0.12297E+01
   0.55200E+01   0.12297E+01
   0.55200E+01   0.12297E+01
   0.55200E+01   0.12297E+01
   0.55200E+01   0.12297E+01
   0.55200E+01   0.12296E+01
   0.55200E+01   0.12297E+01
   0.55200E+01   0.12296E+01
   0.55200E+01   0.12296E+01
   0.55200E+01   0.12296E+01
   0.55200E+01   0.12295E+01
   0.55200E+01   0.12295E+01
   0.55200E+01   0.12293E+01
   0.55200E+01   0.12293E+01
   0.55200E+01   0.12293E+01
   0.55200E+01   0.12292E+01
   0.55200E+01   0.12292E+01
   0.55200E+01   0.12291E+01
   0.55200E+01   0.12291E+01
   0.55200E+01   0.12290E+01
   0.55100E+01   0.12290E+01
   0.55100E+01   0.12289E+01
   0.55100E+01   0.12289E+01
   0.55100E+01   0.12289E+01
   0.55100E+01   0.12288E+01
   0.55100E+01   0.12289E+01
   0.55100E+01   0.12288E+01
   0.55100E+01   0.12287E+01
   0.55100E+01   0.12287E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12286E+01
   0.55100E+01   0.12285E+01
   0.55100E+01   0.12285E+01
   0.55100E+01   0.12285E+01
   0.55100E+01   0.12285E+01
   0.55100E+01   0.12285E+01
   0.55100E+01   0.12284E+01
   0.55100E+01   0.12283E+01
   0.55100E+01   0.12283E+01
   0.55100E+01   0.12283E+01
   0.55100E+01   0.12283E+01
   0.55100E+01   0.12282E+01
   0.55100E+01   0.12282E+01
   0.55100E+01   0.12282E+01
   0.55100E+01   0.12282E+01
   0.55100E+01   0.12282E+01
   0.55100E+01   0.12281E+01
   0.55100E+01   0.12280E+01
   0.55100E+01   0.12280E+01
   0.55100E+01   0.12279E+01
   0.55100E+01   0.12280E+01
   0.55100E+01   0.12279E+01
   0.55100E+01   0.12278E+01
   0.55100E+01   0.12278E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12276E+01
   0.55100E+01   0.12277E+01
   0.55100E+01   0.12276E+01
   0.55100E+01   0.12276E+01
   0.55100E+01   0.12276E+01
   0.55100E+01   0.12276E+01
   0.55100E+01   0.12276E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12275E+01
   0.55200E+01   0.12275E+01
   0.55200E+01   0.12275E+01
   0.55200E+01   0.12275E+01
   0.55200E+01   0.12275E+01
   0.55200E+01   0.12275E+01
   0.55200E+01   0.12275E+01
   0.55200E+01   0.12275E+01
   0.55100E+01   0.12274E+01
   0.55100E+01   0.12274E+01
   0.55100E+01   0.12275E+01
   0.55100E+01   0.12274E+01
   0.55100E+01   0.12272E+01
   0.55100E+01   0.12272E+01
   0.55100E+01   0.12271E+01
   0.55100E+01   0.12271E+01
   0.55100E+01   0.12271E+01
   0.55100E+01   0.12271E+01
   0.55100E+01   0.12269E+01
   0.55100E+01   0.12269E+01
   0.55100E+01   0.12268E+01
   0.55100E+01   0.12268E+01
   0.55100E+01   0.12268E+01
   0.55100E+01   0.12267E+01
   0.55100E+01   0.12267E+01
   0.55100E+01   0.12266E+01
   0.55100E+01   0.12267E+01
   0.55100E+01   0.12266E+01
   0.55100E+01   0.12266E+01
   0.55100E+01   0.12265E+01
   0.55100E+01   0.12265E+01
   0.55100E+01   0.12265E+01
   0.55100E+01   0.12264E+01
   0.55100E+01   0.12264E+01
   0.55100E+01   0.12263E+01
   0.55100E+01   0.12263E+01
   0.55100E+01   0.12263E+01
   0.55100E+01   0.12262E+01
   0.55100E+01   0.12262E+01
   0.55100E+01   0.12262E+01
   0.55100E+01   0.12262E+01
   0.55100E+01   0.12261E+01
   0.55100E+01   0.12261E+01
   0.55100E+01   0.12261E+01
   0.55100E+01   0.12260E+01
   0.55100E+01   0.12260E+01
   0.55100E+01   0.12260E+01
   0.55100E+01   0.12259E+01
   0.55100E+01   0.12259E+01
   0.55100E+01   0.12258E+01
   0.55100E+01   0.12258E+01
   0.55100E+01   0.12258E+01
   0.55100E+01   0.12257E+01
   0.55100E+01   0.12257E+01
   0.55100E+01   0.12257E+01
   0.55100E+01   0.12256E+01
   0.55100E+01   0.12256E+01
   0.55100E+01   0.12255E+01
   0.55100E+01   0.12255E+01
   0.55100E+01   0.12255E+01
   0.55100E+01   0.12254E+01
   0.55100E+01   0.12254E+01
   0.55100E+01   0.12254E+01
   0.55100E+01   0.12254E+01
   0.55100E+01   0.12254E+01
   0.55100E+01   0.12254E+01
   0.55100E+01   0.12253E+01
   0.55100E+01   0.12253E+01
   0.55100E+01   0.12253E+01
   0.55100E+01   0.12253E+01
   0.55100E+01   0.12253E+01
   0.55100E+01   0.12252E+01
   0.55100E+01   0.12252E+01
   0.55100E+01   0.12252E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12251E+01
   0.55100E+01   0.12249E+01
   0.55100E+01   0.12249E+01
   0.55100E+01   0.12248E+01
   0.55100E+01   0.12248E+01
   0.55100E+01   0.12248E+01
   0.55100E+01   0.12247E+01
   0.55100E+01   0.12247E+01
   0.55100E+01   0.12247E+01
   0.55100E+01   0.12247E+01
   0.55100E+01   0.12246E+01
   0.55100E+01   0.12246E+01
   0.55100E+01   0.12245E+01
   0.55100E+01   0.12245E+01
   0.55100E+01   0.12245E+01
   0.55100E+01   0.12244E+01
   0.55100E+01   0.12244E+01
   0.55100E+01   0.12243E+01
   0.55100E+01   0.12243E+01
   0.55100E+01   0.12243E+01
   0.55100E+01   0.12242E+01
   0.55100E+01   0.12243E+01
   0.55100E+01   0.12242E+01
   0.55100E+01   0.12242E+01
   0.55100E+01   0.12241E+01
   0.55100E+01   0.12240E+01
   0.55100E+01   0.12240E+01
   0.55100E+01   0.12240E+01
   0.55100E+01   0.12239E+01
   0.55100E+01   0.12240E+01
   0.55100E+01   0.12239E+01
   0.55100E+01   0.12239E+01
   0.55100E+01   0.12239E+01
   0.55100E+01   0.12238E+01
   0.55100E+01   0.12238E+01
   0.55100E+01   0.12238E+01
   0.55100E+01   0.12238E+01
   0.55100E+01   0.12238E+01
   0.55100E+01   0.12238E+01
   0.55100E+01   0.12238E+01
   0.55100E+01   0.12236E+01
   0.55100E+01   0.12236E+01
   0.55100E+01   0.12236E+01
   0.55100E+01   0.12236E+01
   0.55100E+01   0.12236E+01
   0.55100E+01   0.12236E+01
   0.55100E+01   0.12235E+01
   0.55100E+01   0.12234E+01
   0.55000E+01   0.12234E+01
   0.55000E+01   0.12234E+01
   0.55000E+01   0.12233E+01
   0.55000E+01   0.12233E+01
   0.55000E+01   0.12232E+01
   0.55000E+01   0.12232E+01
   0.55000E+01   0.12232E+01
   0.55000E+01   0.12232E+01
   0.55000E+01   0.12232E+01
   0.55100E+01   0.12232E+01
   0.55000E+01   0.12231E+01
   0.55100E+01   0.12231E+01
   0.55000E+01   0.12231E+01
   0.55100E+01   0.12230E+01
   0.55100E+01   0.12230E+01
   0.55100E+01   0.12230E+01
   0.55100E+01   0.12230E+01
   0.55100E+01   0.12230E+01
   0.55100E+01   0.12230E+01
   0.55100E+01   0.12230E+01
   0.55100E+01   0.12230E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12228E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12229E+01
   0.55100E+01   0.12228E+01
   0.55100E+01   0.12228E+01
   0.55100E+01   0.12227E+01
   0.55100E+01   0.12227E+01
   0.55100E+01   0.12224E+01
   0.55100E+01   0.12225E+01
   0.55100E+01   0.12224E+01
   0.55100E+01   0.12224E+01
   0.55100E+01   0.12224E+01
   0.55100E+01   0.12224E+01
   0.55100E+01   0.12224E+01
   0.55100E+01   0.12224E+01
   0.55100E+01   0.12223E+01
   0.55000E+01   0.12222E+01
   0.55100E+01   0.12222E+01
   0.55000E+01   0.12221E+01
   0.55000E+01   0.12221E+01
   0.55000E+01   0.12221E+01
   0.55000E+01   0.12219E+01
   0.55000E+01   0.12218E+01
   0.55000E+01   0.12218E+01
   0.55000E+01   0.12218E+01
   0.55000E+01   0.12218E+01
   0.55000E+01   0.12217E+01
   0.55000E+01   0.12217E+01
   0.55000E+01   0.12216E+01
   0.55000E+01   0.12216E+01
   0.55000E+01   0.12216E+01
   0.55000E+01   0.12216E+01
   0.55000E+01   0.12215E+01
   0.55000E+01   0.12214E+01
   0.55000E+01   0.12214E+01
   0.55000E+01   0.12214E+01
   0.55000E+01   0.12214E+01
   0.55000E+01   0.12213E+01
   0.55000E+01   0.12213E+01
   0.55000E+01   0.12213E+01
   0.55000E+01   0.12213E+01
   0.55000E+01   0.12212E+01
   0.55000E+01   0.12213E+01
   0.55000E+01   0.12213E+01
   0.55000E+01   0.12212E+01
   0.55000E+01   0.12212E+01
   0.55000E+01   0.12211E+01
   0.55000E+01   0.12210E+01
   0.55000E+01   0.12210E+01
   0.55000E+01   0.12210E+01
   0.55000E+01   0.12210E+01
   0.55000E+01   0.12210E+01
   0.55000E+01   0.12209E+01
   0.55000E+01   0.12209E+01
   0.55000E+01   0.12208E+01
   0.55000E+01   0.12208E+01
   0.55000E+01   0.12208E+01
   0.55000E+01   0.12208E+01
   0.55000E+01   0.12208E+01
   0.55000E+01   0.12207E+01
   0.55000E+01   0.12206E+01
   0.55000E+01   0.12206E+01
   0.55000E+01   0.12206E+01
   0.55000E+01   0.12206E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12205E+01
   0.55000E+01   0.12203E+01
   0.55000E+01   0.12202E+01
   0.55000E+01   0.12202E+01
   0.55000E+01   0.12201E+01
   0.55000E+01   0.12201E+01
   0.55000E+01   0.12200E+01
   0.55000E+01   0.12200E+01
   0.55000E+01   0.12200E+01
   0.55000E+01   0.12200E+01
   0.55000E+01   0.12199E+01
   0.55000E+01   0.12198E+01
   0.55000E+01   0.12198E+01
   0.55000E+01   0.12197E+01
   0.55000E+01   0.12197E+01
   0.55000E+01   0.12197E+01
   0.55000E+01   0.12197E+01
   0.55000E+01   0.12197E+01
   0.55000E+01   0.12197E+01
   0.55000E+01   0.12196E+01
   0.55000E+01   0.12196E+01
   0.55000E+01   0.12196E+01
   0.55000E+01   0.12196E+01
   0.55000E+01   0.12195E+01
   0.55000E+01   0.12195E+01
   0.55000E+01   0.12194E+01
   0.55000E+01   0.12194E+01
   0.55000E+01   0.12194E+01
   0.55000E+01   0.12193E+01
   0.55000E+01   0.12193E+01
   0.55000E+01   0.12193E+01
   0.55000E+01   0.12192E+01
   0.55000E+01   0.12193E+01
   0.55000E+01   0.12192E+01
   0.55000E+01   0.12192E+01
   0.55000E+01   0.12192E+01
   0.55000E+01   0.12192E+01
   0.55000E+01   0.12191E+01
   0.55000E+01   0.12190E+01
   0.55000E+01   0.12190E+01
   0.55000E+01   0.12190E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12189E+01
   0.55000E+01   0.12188E+01
   0.55000E+01   0.12188E+01
   0.55000E+01   0.12188E+01
   0.55000E+01   0.12187E+01
   0.55000E+01   0.12187E+01
   0.55000E+01   0.12186E+01
   0.55000E+01   0.12186E+01
   0.55000E+01   0.12186E+01
   0.55000E+01   0.12185E+01
   0.55000E+01   0.12186E+01
   0.55000E+01   0.12185E+01
   0.55000E+01   0.12185E+01
   0.55000E+01   0.12185E+01
   0.55000E+01   0.12185E+01
   0.55000E+01   0.12184E+01
   0.55000E+01   0.12184E+01
   0.55000E+01   0.12184E+01
   0.55000E+01   0.12184E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12183E+01
   0.55000E+01   0.12182E+01
   0.55000E+01   0.12182E+01
   0.55000E+01   0.12182E+01
   0.55000E+01   0.12182E+01
   0.55000E+01   0.12182E+01
   0.55000E+01   0.12182E+01
   0.55000E+01   0.12182E+01
   0.55000E+01   0.12181E+01
   0.55000E+01   0.12180E+01
   0.55000E+01   0.12180E+01
   0.55000E+01   0.12180E+01
   0.55000E+01   0.12179E+01
   0.55000E+01   0.12178E+01
   0.55000E+01   0.12178E+01
   0.55000E+01   0.12177E+01
   0.55000E+01   0.12178E+01
   0.55000E+01   0.12177E+01
   0.55000E+01   0.12177E+01
   0.55000E+01   0.12176E+01
   0.55000E+01   0.12176E+01
   0.55000E+01   0.12176E+01
   0.55000E+01   0.12175E+01
   0.55000E+01   0.12174E+01
   0.55000E+01   0.12174E+01
   0.55000E+01   0.12174E+01
   0.55000E+01   0.12174E+01
   0.55000E+01   0.12172E+01
   0.55000E+01   0.12171E+01
   0.55000E+01   0.12171E+01
   0.55000E+01   0.12170E+01
   0.55000E+01   0.12170E+01
   0.55000E+01   0.12170E+01
   0.55000E+01   0.12170E+01
   0.55000E+01   0.12170E+01
   0.55000E+01   0.12170E+01
   0.55000E+01   0.12170E+01
   0.54900E+01   0.12168E+01
   0.54900E+01   0.12168E+01
   0.55000E+01   0.12168E+01
   0.54900E+01   0.12168E+01
   0.54900E+01   0.12167E+01
   0.54900E+01   0.12166E+01
   0.54900E+01   0.12166E+01
   0.54900E+01   0.12166E+01
   0.54900E+01   0.12165E+01
   0.54900E+01   0.12165E+01
   0.54900E+01   0.12165E+01
   0.55000E+01   0.12165E+01
   0.54900E+01   0.12164E+01
   0.54900E+01   0.12164E+01
   0.54900E+01   0.12164E+01
   0.54900E+01   0.12163E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12163E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12163E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12162E+01
   0.54900E+01   0.12161E+01
   0.54900E+01   0.12160E+01
   0.54900E+01   0.12161E+01
   0.54900E+01   0.12161E+01
   0.54900E+01   0.12160E+01
   0.54900E+01   0.12160E+01
   0.54900E+01   0.12159E+01
   0.54900E+01   0.12159E+01
   0.55000E+01   0.12159E+01
   0.54900E+01   0.12159E+01
   0.54900E+01   0.12159E+01
   0.54900E+01   0.12159E+01
   0.54900E+01   0.12159E+01
   0.54900E+01   0.12159E+01
   0.54900E+01   0.12158E+01
   0.55000E+01   0.12158E+01
   0.54900E+01   0.12157E+01
   0.54900E+01   0.12157E+01
   0.54900E+01   0.12158E+01
   0.54900E+01   0.12157E+01
   0.54900E+01   0.12156E+01
   0.54900E+01   0.12156E+01
   0.54900E+01   0.12156E+01
   0.54900E+01   0.12155E+01
   0.54900E+01   0.12155E+01
   0.54900E+01   0.12154E+01
   0.54900E+01   0.12154E+01
   0.54900E+01   0.12154E+01
   0.54900E+01   0.12154E+01
   0.54900E+01   0.12154E+01
   0.54900E+01   0.12153E+01
   0.54900E+01   0.12153E+01
   0.54900E+01   0.12152E+01
   0.54900E+01   0.12151E+01
   0.54900E+01   0.12151E+01
   0.54900E+01   0.12150E+01
   0.54900E+01   0.12150E+01
   0.54900E+01   0.12151E+01
   0.54900E+01   0.12150E+01
   0.54900E+01   0.12150E+01
   0.54900E+01   0.12149E+01
   0.54900E+01   0.12149E+01
   0.54900E+01   0.12148E+01
   0.54900E+01   0.12148E+01
   0.54900E+01   0.12148E+01
   0.54900E+01   0.12147E+01
   0.54900E+01   0.12148E+01
   0.54900E+01   0.12146E+01
   0.54900E+01   0.12146E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12146E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12145E+01
   0.54900E+01   0.12144E+01
   0.54900E+01   0.12144E+01
   0.54900E+01   0.12143E+01
   0.54900E+01   0.12143E+01
   0.54900E+01   0.12143E+01
   0.54900E+01   0.12143E+01
   0.54900E+01   0.12143E+01
   0.54900E+01   0.12143E+01
   0.54900E+01   0.12142E+01
   0.54900E+01   0.12142E+01
   0.54900E+01   0.12141E+01
   0.54900E+01   0.12141E+01
   0.54900E+01   0.12141E+01
   0.54900E+01   0.12140E+01
   0.54900E+01   0.12140E+01
   0.54900E+01   0.12140E+01
   0.54900E+01   0.12140E+01
   0.54900E+01   0.12140E+01
   0.54900E+01   0.12139E+01
   0.54900E+01   0.12138E+01
   0.54900E+01   0.12138E+01
   0.54900E+01   0.12138E+01
   0.54900E+01   0.12138E+01
   0.54900E+01   0.12138E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12137E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12136E+01
   0.54900E+01   0.12135E+01
   0.54900E+01   0.12135E+01
   0.54900E+01   0.12135E+01
   0.54900E+01   0.12135E+01
   0.54900E+01   0.12135E+01
   0.54900E+01   0.12134E+01
   0.54900E+01   0.12132E+01
   0.54900E+01   0.12132E+01
   0.54900E+01   0.12133E+01
   0.54900E+01   0.12132E+01
   0.54900E+01   0.12132E+01
   0.54900E+01   0.12132E+01
   0.54900E+01   0.12132E+01
   0.54900E+01   0.12131E+01
   0.54900E+01   0.12130E+01
   0.54900E+01   0.12130E+01
   0.54900E+01   0.12130E+01
   0.54900E+01   0.12130E+01
   0.54900E+01   0.12130E+01
   0.54900E+01   0.12129E+01
   0.54900E+01   0.12129E+01
   0.54900E+01   0.12129E+01
   0.54900E+01   0.12129E+01
   0.54900E+01   0.12127E+01
   0.54900E+01   0.12126E+01
   0.54900E+01   0.12127E+01
   0.54900E+01   0.12126E+01
   0.54900E+01   0.12125E+01
   0.54900E+01   0.12126E+01
   0.54900E+01   0.12125E+01
   0.54900E+01   0.12125E+01
   0.54900E+01   0.12124E+01
   0.54900E+01   0.12123E+01
   0.54900E+01   0.12123E+01
   0.54900E+01   0.12123E+01
   0.54900E+01   0.12123E+01
   0.54900E+01   0.12122E+01
   0.54900E+01   0.12122E+01
   0.54900E+01   0.12122E+01
   0.54900E+01   0.12121E+01
   0.54900E+01   0.12121E+01
   0.54900E+01   0.12121E+01
   0.54900E+01   0.12120E+01
   0.54900E+01   0.12120E+01
   0.54900E+01   0.12119E+01
   0.54900E+01   0.12119E+01
   0.54900E+01   0.12119E+01
   0.54900E+01   0.12118E+01
   0.54900E+01   0.12119E+01
   0.54900E+01   0.12118E+01
   0.54900E+01   0.12118E+01
   0.54900E+01   0.12118E+01
   0.54900E+01   0.12118E+01
   0.54900E+01   0.12117E+01
   0.54900E+01   0.12117E+01
   0.54900E+01   0.12116E+01
   0.54900E+01   0.12116E+01
   0.54900E+01   0.12116E+01
   0.54900E+01   0.12115E+01
   0.54900E+01   0.12115E+01
   0.54900E+01   0.12114E+01
   0.54900E+01   0.12114E+01
   0.54900E+01   0.12113E+01
   0.54900E+01   0.12113E+01
   0.54900E+01   0.12113E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12113E+01
   0.54900E+01   0.12113E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12113E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12112E+01
   0.54900E+01   0.12111E+01
   0.54900E+01   0.12111E+01
   0.54900E+01   0.12109E+01
   0.54900E+01   0.12109E+01
   0.54900E+01   0.12109E+01
   0.54900E+01   0.12108E+01
   0.54900E+01   0.12108E+01
   0.54900E+01   0.12108E+01
   0.54900E+01   0.12107E+01
   0.54900E+01   0.12107E+01
   0.54900E+01   0.12106E+01
   0.54900E+01   0.12106E+01
   0.54900E+01   0.12106E+01
   0.54900E+01   0.12106E+01
   0.54900E+01   0.12106E+01
   0.54800E+01   0.12104E+01
   0.54900E+01   0.12105E+01
   0.54900E+01   0.12104E+01
   0.54900E+01   0.12104E+01
   0.54900E+01   0.12104E+01
   0.54800E+01   0.12104E+01
   0.54800E+01   0.12103E+01
   0.54800E+01   0.12102E+01
   0.54800E+01   0.12102E+01
   0.54900E+01   0.12102E+01
   0.54900E+01   0.12103E+01
   0.54900E+01   0.12102E+01
   0.54900E+01   0.12103E+01
   0.54900E+01   0.12102E+01
   0.54900E+01   0.12102E+01
   0.54800E+01   0.12101E+01
   0.54800E+01   0.12101E+01
   0.54800E+01   0.12100E+01
   0.54800E+01   0.12100E+01
   0.54800E+01   0.12100E+01
   0.54800E+01   0.12099E+01
   0.54800E+01   0.12099E+01
   0.54800E+01   0.12098E+01
   0.54800E+01   0.12098E+01
   0.54800E+01   0.12097E+01
   0.54800E+01   0.12097E+01
   0.54800E+01   0.12097E+01
   0.54800E+01   0.12096E+01
   0.54800E+01   0.12096E+01
   0.54800E+01   0.12096E+01
   0.54800E+01   0.12095E+01
   0.54800E+01   0.12095E+01
   0.54800E+01   0.12095E+01
   0.54800E+01   0.12095E+01
   0.54800E+01   0.12095E+01
   0.54800E+01   0.12095E+01
   0.54800E+01   0.12094E+01
   0.54800E+01   0.12094E+01
   0.54800E+01   0.12094E+01
   0.54800E+01   0.12094E+01
   0.54800E+01   0.12094E+01
   0.54800E+01   0.12093E+01
   0.54800E+01   0.12093E+01
   0.54800E+01   0.12094E+01
   0.54800E+01   0.12093E+01
   0.54800E+01   0.12093E+01
   0.54800E+01   0.12093E+01
   0.54800E+01   0.12092E+01
   0.54800E+01   0.12092E+01
   0.54800E+01   0.12092E+01
   0.54800E+01   0.12092E+01
   0.54800E+01   0.12092E+01
   0.54800E+01   0.12092E+01
   0.54800E+01   0.12092E+01
   0.54800E+01   0.12091E+01
   0.54800E+01   0.12091E+01
   0.54800E+01   0.12091E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54800E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12090E+01
   0.54900E+01   0.12089E+01
   0.54900E+01   0.12089E+01
   0.54900E+01   0.12089E+01
   0.54900E+01   0.12088E+01
   0.54900E+01   0.12087E+01
   0.54900E+01   0.12088E+01
   0.54800E+01   0.12086E+01
   0.54800E+01   0.12086E+01
   0.54800E+01   0.12086E+01
   0.54800E+01   0.12086E+01
   0.54800E+01   0.12086E+01
   0.54800E+01   0.12086E+01
   0.54800E+01   0.12083E+01
   0.54800E+01   0.12083E+01
   0.54800E+01   0.12083E+01
   0.54800E+01   0.12083E+01
   0.54800E+01   0.12082E+01
   0.54800E+01   0.12083E+01
   0.54800E+01   0.12082E+01
   0.54800E+01   0.12082E+01
   0.54800E+01   0.12082E+01
   0.54800E+01   0.12081E+01
   0.54800E+01   0.12082E+01
   0.54800E+01   0.12081E+01
   0.54800E+01   0.12079E+01
   0.54800E+01   0.12079E+01
   0.54800E+01   0.12079E+01
   0.54800E+01   0.12080E+01
   0.54800E+01   0.12077E+01
   0.54800E+01   0.12077E+01
   0.54800E+01   0.12077E+01
   0.54800E+01   0.12077E+01
   0.54800E+01   0.12076E+01
   0.54800E+01   0.12077E+01
   0.54800E+01   0.12076E+01
   0.54800E+01   0.12075E+01
   0.54800E+01   0.12075E+01
   0.54800E+01   0.12075E+01
   0.54800E+01   0.12075E+01
   0.54800E+01   0.12076E+01
   0.54800E+01   0.12075E+01
   0.54800E+01   0.12074E+01
   0.54800E+01   0.12074E+01
   0.54800E+01   0.12073E+01
   0.54800E+01   0.12073E+01
   0.54800E+01   0.12073E+01
   0.54800E+01   0.12073E+01
   0.54800E+01   0.12072E+01
   0.54800E+01   0.12072E+01
   0.54800E+01   0.12071E+01
   0.54800E+01   0.12071E+01
   0.54800E+01   0.12071E+01
   0.54800E+01   0.12070E+01
   0.54800E+01   0.12070E+01
   0.54800E+01   0.12070E+01
   0.54800E+01   0.12069E+01
   0.54800E+01   0.12070E+01
   0.54800E+01   0.12069E+01
   0.54800E+01   0.12069E+01
   0.54800E+01   0.12069E+01
   0.54800E+01   0.12068E+01
   0.54800E+01   0.12067E+01
   0.54800E+01   0.12067E+01
   0.54800E+01   0.12067E+01
   0.54800E+01   0.12067E+01
   0.54800E+01   0.12066E+01
   0.54800E+01   0.12067E+01
   0.54800E+01   0.12066E+01
   0.54800E+01   0.12066E+01
   0.54800E+01   0.12066E+01
   0.54800E+01   0.12066E+01
   0.54800E+01   0.12066E+01
   0.54800E+01   0.12066E+01
   0.54800E+01   0.12066E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12065E+01
   0.54800E+01   0.12064E+01
   0.54800E+01   0.12063E+01
   0.54800E+01   0.12063E+01
   0.54800E+01   0.12063E+01
   0.54800E+01   0.12061E+01
   0.54800E+01   0.12061E+01
   0.54800E+01   0.12062E+01
   0.54800E+01   0.12061E+01
   0.54800E+01   0.12061E+01
   0.54800E+01   0.12061E+01
   0.54800E+01   0.12060E+01
   0.54800E+01   0.12060E+01
   0.54800E+01   0.12058E+01
   0.54800E+01   0.12058E+01
   0.54800E+01   0.12058E+01
   0.54800E+01   0.12057E+01
   0.54800E+01   0.12058E+01
   0.54800E+01   0.12057E+01
   0.54800E+01   0.12057E+01
   0.54800E+01   0.12056E+01
   0.54800E+01   0.12056E+01
   0.54800E+01   0.12056E+01
   0.54800E+01   0.12055E+01
   0.54800E+01   0.12055E+01
   0.54800E+01   0.12055E+01
   0.54800E+01   0.12054E+01
   0.54800E+01   0.12054E+01
   0.54800E+01   0.12055E+01
   0.54800E+01   0.12054E+01
   0.54800E+01   0.12054E+01
   0.54800E+01   0.12053E+01
   0.54800E+01   0.12053E+01
   0.54800E+01   0.12052E+01
   0.54800E+01   0.12053E+01
   0.54800E+01   0.12051E+01
   0.54800E+01   0.12052E+01
   0.54800E+01   0.12052E+01
   0.54800E+01   0.12052E+01
   0.54800E+01   0.12052E+01
   0.54800E+01   0.12050E+01
   0.54800E+01   0.12050E+01
   0.54800E+01   0.12050E+01
   0.54800E+01   0.12049E+01
   0.54800E+01   0.12049E+01
   0.54800E+01   0.12050E+01
   0.54800E+01   0.12049E+01
   0.54800E+01   0.12049E+01
   0.54800E+01   0.12049E+01
   0.54800E+01   0.12048E+01
   0.54800E+01   0.12048E+01
   0.54800E+01   0.12048E+01
   0.54800E+01   0.12048E+01
   0.54800E+01   0.12047E+01
   0.54800E+01   0.12047E+01
   0.54800E+01   0.12047E+01
   0.54800E+01   0.12047E+01
   0.54800E+01   0.12047E+01
   0.54800E+01   0.12047E+01
   0.54800E+01   0.12046E+01
   0.54800E+01   0.12046E+01
   0.54800E+01   0.12046E+01
   0.54800E+01   0.12046E+01
   0.54800E+01   0.12046E+01
   0.54800E+01   0.12046E+01
   0.54800E+01   0.12045E+01
   0.54800E+01   0.12045E+01
   0.54800E+01   0.12045E+01
   0.54800E+01   0.12045E+01
   0.54800E+01   0.12045E+01
   0.54800E+01   0.12045E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12044E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12042E+01
   0.54800E+01   0.12043E+01
   0.54800E+01   0.12042E+01
   0.54800E+01   0.12041E+01
   0.54800E+01   0.12040E+01
   0.54800E+01   0.12039E+01
   0.54800E+01   0.12038E+01
   0.54800E+01   0.12038E+01
   0.54800E+01   0.12038E+01
   0.54800E+01   0.12037E+01
   0.54800E+01   0.12037E+01
   0.54800E+01   0.12036E+01
   0.54800E+01   0.12036E+01
   0.54800E+01   0.12035E+01
   0.54800E+01   0.12036E+01
   0.54800E+01   0.12036E+01
   0.54800E+01   0.12036E+01
   0.54800E+01   0.12035E+01
   0.54800E+01   0.12035E+01
   0.54800E+01   0.12034E+01
   0.54800E+01   0.12034E+01
   0.54800E+01   0.12034E+01
   0.54800E+01   0.12033E+01
   0.54800E+01   0.12033E+01
   0.54800E+01   0.12032E+01
   0.54800E+01   0.12032E+01
   0.54800E+01   0.12032E+01
   0.54800E+01   0.12031E+01
   0.54800E+01   0.12030E+01
   0.54800E+01   0.12030E+01
   0.54800E+01   0.12029E+01
   0.54800E+01   0.12029E+01
   0.54800E+01   0.12030E+01
   0.54800E+01   0.12029E+01
   0.54800E+01   0.12029E+01
   0.54800E+01   0.12028E+01
   0.54800E+01   0.12028E+01
   0.54700E+01   0.12027E+01
   0.54800E+01   0.12027E+01
   0.54800E+01   0.12027E+01
   0.54800E+01   0.12027E+01
   0.54800E+01   0.12026E+01
   0.54800E+01   0.12025E+01
   0.54700E+01   0.12025E+01
   0.54700E+01   0.12024E+01
   0.54700E+01   0.12024E+01
   0.54700E+01   0.12024E+01
   0.54700E+01   0.12024E+01
   0.54700E+01   0.12024E+01
   0.54700E+01   0.12024E+01
   0.54700E+01   0.12024E+01
   0.54700E+01   0.12023E+01
   0.54700E+01   0.12023E+01
   0.54700E+01   0.12023E+01
   0.54700E+01   0.12023E+01
   0.54700E+01   0.12022E+01
   0.54700E+01   0.12022E+01
   0.54700E+01   0.12022E+01
   0.54700E+01   0.12022E+01
   0.54700E+01   0.12021E+01
   0.54700E+01   0.12021E+01
   0.54700E+01   0.12021E+01
   0.54700E+01   0.12021E+01
   0.54700E+01   0.12020E+01
   0.54700E+01   0.12020E+01
   0.54700E+01   0.12020E+01
   0.54700E+01   0.12020E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12019E+01
   0.54700E+01   0.12018E+01
   0.54700E+01   0.12018E+01
   0.54700E+01   0.12018E+01
   0.54700E+01   0.12016E+01
   0.54700E+01   0.12016E+01
   0.54700E+01   0.12016E+01
   0.54700E+01   0.12016E+01
   0.54700E+01   0.12015E+01
   0.54700E+01   0.12014E+01
   0.54700E+01   0.12013E+01
   0.54700E+01   0.12013E+01
   0.54700E+01   0.12013E+01
   0.54700E+01   0.12013E+01
   0.54700E+01   0.12014E+01
   0.54700E+01   0.12013E+01
   0.54700E+01   0.12012E+01
   0.54700E+01   0.12012E+01
   0.54700E+01   0.12012E+01
   0.54700E+01   0.12012E+01
   0.54700E+01   0.12012E+01
   0.54700E+01   0.12011E+01
   0.54700E+01   0.12011E+01
   0.54700E+01   0.12010E+01
   0.54700E+01   0.12009E+01
   0.54700E+01   0.12008E+01
   0.54700E+01   0.12008E+01
   0.54700E+01   0.12008E+01
   0.54700E+01   0.12007E+01
   0.54700E+01   0.12007E+01
   0.54700E+01   0.12007E+01
   0.54700E+01   0.12007E+01
   0.54700E+01   0.12006E+01
   0.54700E+01   0.12006E+01
   0.54700E+01   0.12005E+01
   0.54700E+01   0.12005E+01
   0.54700E+01   0.12005E+01
   0.54700E+01   0.12006E+01
   0.54700E+01   0.12005E+01
   0.54700E+01   0.12004E+01
   0.54700E+01   0.12004E+01
   0.54700E+01   0.12004E+01
   0.54700E+01   0.12004E+01
   0.54700E+01   0.12004E+01
   0.54700E+01   0.12003E+01
   0.54700E+01   0.12003E+01
   0.54700E+01   0.12002E+01
   0.54700E+01   0.12003E+01
   0.54700E+01   0.12002E+01
   0.54700E+01   0.12002E+01
   0.54700E+01   0.12002E+01
   0.54700E+01   0.12001E+01
   0.54700E+01   0.12001E+01
   0.54700E+01   0.12001E+01
   0.54700E+01   0.12001E+01
   0.54700E+01   0.12001E+01
   0.54700E+01   0.12001E+01
   0.54700E+01   0.12000E+01
   0.54700E+01   0.12000E+01
   0.54700E+01   0.12000E+01
   0.54700E+01   0.12000E+01
   0.54700E+01   0.12000E+01
   0.54700E+01   0.11999E+01
   0.54700E+01   0.11999E+01
   0.54700E+01   0.11999E+01
   0.54700E+01   0.11999E+01
   0.54700E+01   0.11998E+01
   0.54700E+01   0.11999E+01
   0.54700E+01   0.11998E+01
   0.54700E+01   0.11998E+01
   0.54700E+01   0.11998E+01
   0.54700E+01   0.11998E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11996E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11996E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11997E+01
   0.54700E+01   0.11996E+01
   0.54700E+01   0.11996E+01
   0.54700E+01   0.11995E+01
   0.54700E+01   0.11995E+01
   0.54700E+01   0.11995E+01
   0.54700E+01   0.11995E+01
   0.54700E+01   0.11993E+01
   0.54700E+01   0.11993E+01
   0.54700E+01   0.11993E+01
   0.54700E+01   0.11992E+01
   0.54700E+01   0.11992E+01
   0.54700E+01   0.11991E+01
   0.54700E+01   0.11991E+01
   0.54700E+01   0.11991E+01
   0.54700E+01   0.11991E+01
   0.54700E+01   0.11990E+01
   0.54700E+01   0.11990E+01
   0.54700E+01   0.11990E+01
   0.54700E+01   0.11990E+01
   0.54700E+01   0.11988E+01
   0.54700E+01   0.11989E+01
   0.54700E+01   0.11988E+01
   0.54700E+01   0.11988E+01
   0.54700E+01   0.11988E+01
   0.54700E+01   0.11987E+01
   0.54700E+01   0.11986E+01
   0.54700E+01   0.11985E+01
   0.54700E+01   0.11985E+01
   0.54700E+01   0.11985E+01
   0.54700E+01   0.11984E+01
   0.54700E+01   0.11983E+01
   0.54700E+01   0.11983E+01
   0.54700E+01   0.11984E+01
   0.54700E+01   0.11984E+01
   0.54700E+01   0.11984E+01
   0.54700E+01   0.11983E+01
   0.54700E+01   0.11982E+01
   0.54700E+01   0.11981E+01
   0.54700E+01   0.11982E+01
   0.54700E+01   0.11982E+01
   0.54700E+01   0.11981E+01
   0.54700E+01   0.11980E+01
   0.54700E+01   0.11979E+01
   0.54700E+01   0.11979E+01
   0.54700E+01   0.11978E+01
   0.54700E+01   0.11979E+01
   0.54700E+01   0.11978E+01
   0.54700E+01   0.11978E+01
   0.54700E+01   0.11978E+01
   0.54700E+01   0.11978E+01
   0.54700E+01   0.11978E+01
   0.54700E+01   0.11977E+01
   0.54700E+01   0.11976E+01
   0.54700E+01   0.11976E+01
   0.54700E+01   0.11976E+01
   0.54700E+01   0.11976E+01
   0.54700E+01   0.11976E+01
   0.54700E+01   0.11975E+01
   0.54700E+01   0.11975E+01
   0.54700E+01   0.11975E+01
   0.54700E+01   0.11975E+01
   0.54700E+01   0.11975E+01
   0.54700E+01   0.11974E+01
   0.54700E+01   0.11974E+01
   0.54700E+01   0.11974E+01
   0.54700E+01   0.11974E+01
   0.54700E+01   0.11974E+01
   0.54700E+01   0.11973E+01
   0.54700E+01   0.11973E+01
   0.54700E+01   0.11973E+01
   0.54700E+01   0.11973E+01
   0.54700E+01   0.11973E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11971E+01
   0.54700E+01   0.11972E+01
   0.54700E+01   0.11971E+01
   0.54700E+01   0.11970E+01
   0.54700E+01   0.11969E+01
   0.54700E+01   0.11970E+01
   0.54700E+01   0.11969E+01
   0.54700E+01   0.11968E+01
   0.54700E+01   0.11969E+01
   0.54700E+01   0.11968E+01
   0.54700E+01   0.11968E+01
   0.54700E+01   0.11968E+01
   0.54700E+01   0.11967E+01
   0.54700E+01   0.11967E+01
   0.54700E+01   0.11966E+01
   0.54700E+01   0.11966E+01
   0.54700E+01   0.11965E+01
   0.54700E+01   0.11965E+01
   0.54700E+01   0.11965E+01
   0.54700E+01   0.11965E+01
   0.54700E+01   0.11964E+01
   0.54700E+01   0.11964E+01
   0.54700E+01   0.11963E+01
   0.54700E+01   0.11963E+01
   0.54700E+01   0.11963E+01
   0.54700E+01   0.11962E+01
   0.54700E+01   0.11962E+01
   0.54700E+01   0.11962E+01
   0.54700E+01   0.11961E+01
   0.54700E+01   0.11961E+01
   0.54700E+01   0.11962E+01
   0.54700E+01   0.11961E+01
   0.54700E+01   0.11961E+01
   0.54700E+01   0.11960E+01
   0.54700E+01   0.11959E+01
   0.54700E+01   0.11960E+01
   0.54700E+01   0.11959E+01
   0.54700E+01   0.11959E+01
   0.54700E+01   0.11959E+01
   0.54700E+01   0.11958E+01
   0.54700E+01   0.11959E+01
   0.54700E+01   0.11958E+01
   0.54700E+01   0.11958E+01
   0.54700E+01   0.11958E+01
   0.54700E+01   0.11958E+01
   0.54600E+01   0.11958E+01
   0.54600E+01   0.11957E+01
   0.54600E+01   0.11957E+01
   0.54600E+01   0.11956E+01
   0.54600E+01   0.11956E+01
   0.54600E+01   0.11956E+01
   0.54600E+01   0.11955E+01
   0.54600E+01   0.11955E+01
   0.54600E+01   0.11955E+01
   0.54600E+01   0.11955E+01
   0.54600E+01   0.11955E+01
   0.54600E+01   0.11954E+01
   0.54600E+01   0.11954E+01
   0.54600E+01   0.11954E+01
   0.54600E+01   0.11954E+01
   0.54600E+01   0.11953E+01
   0.54600E+01   0.11953E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11952E+01
   0.54600E+01   0.11951E+01
   0.54600E+01   0.11951E+01
   0.54600E+01   0.11951E+01
   0.54600E+01   0.11951E+01
   0.54700E+01   0.11951E+01
   0.54700E+01   0.11951E+01
   0.54700E+01   0.11951E+01
   0.54700E+01   0.11951E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11951E+01
   0.54700E+01   0.11951E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11949E+01
   0.54700E+01   0.11950E+01
   0.54700E+01   0.11948E+01
   0.54700E+01   0.11948E+01
   0.54700E+01   0.11947E+01
   0.54700E+01   0.11946E+01
   0.54700E+01   0.11946E+01
   0.54700E+01   0.11946E+01
   0.54700E+01   0.11946E+01
   0.54700E+01   0.11944E+01
   0.54700E+01   0.11946E+01
   0.54700E+01   0.11946E+01
   0.54700E+01   0.11944E+01
   0.54700E+01   0.11944E+01
   0.54700E+01   0.11943E+01
   0.54600E+01   0.11942E+01
   0.54600E+01   0.11941E+01
   0.54600E+01   0.11942E+01
   0.54600E+01   0.11941E+01
   0.54600E+01   0.11941E+01
   0.54600E+01   0.11942E+01
   0.54600E+01   0.11940E+01
   0.54600E+01   0.11940E+01
   0.54600E+01   0.11940E+01
   0.54600E+01   0.11939E+01
   0.54600E+01   0.11939E+01
   0.54600E+01   0.11938E+01
   0.54600E+01   0.11939E+01
   0.54600E+01   0.11938E+01
   0.54600E+01   0.11938E+01
   0.54600E+01   0.11938E+01
   0.54600E+01   0.11937E+01
   0.54600E+01   0.11936E+01
   0.54600E+01   0.11936E+01
   0.54600E+01   0.11936E+01
   0.54600E+01   0.11935E+01
   0.54600E+01   0.11935E+01
   0.54600E+01   0.11935E+01
   0.54600E+01   0.11934E+01
   0.54600E+01   0.11934E+01
   0.54600E+01   0.11933E+01
   0.54600E+01   0.11933E+01
   0.54600E+01   0.11934E+01
   0.54600E+01   0.11932E+01
   0.54600E+01   0.11933E+01
   0.54600E+01   0.11932E+01
   0.54600E+01   0.11932E+01
   0.54600E+01   0.11932E+01
   0.54600E+01   0.11932E+01
   0.54600E+01   0.11932E+01
   0.54600E+01   0.11931E+01
   0.54600E+01   0.11931E+01
   0.54600E+01   0.11931E+01
   0.54600E+01   0.11930E+01
   0.54600E+01   0.11930E+01
   0.54600E+01   0.11930E+01
   0.54600E+01   0.11930E+01
   0.54600E+01   0.11929E+01
   0.54600E+01   0.11929E+01
   0.54600E+01   0.11929E+01
   0.54600E+01   0.11929E+01
   0.54600E+01   0.11928E+01
   0.54600E+01   0.11928E+01
   0.54600E+01   0.11928E+01
   0.54600E+01   0.11927E+01
   0.54600E+01   0.11927E+01
   0.54600E+01   0.11926E+01
   0.54600E+01   0.11926E+01
   0.54600E+01   0.11927E+01
   0.54600E+01   0.11926E+01
   0.54600E+01   0.11926E+01
   0.54600E+01   0.11926E+01
   0.54600E+01   0.11926E+01
   0.54600E+01   0.11926E+01
   0.54600E+01   0.11926E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11924E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11925E+01
   0.54600E+01   0.11924E+01
   0.54600E+01   0.11924E+01
   0.54600E+01   0.11923E+01
   0.54600E+01   0.11922E+01
   0.54600E+01   0.11922E+01
   0.54600E+01   0.11922E+01
   0.54600E+01   0.11921E+01
   0.54600E+01   0.11921E+01
   0.54600E+01   0.11921E+01
   0.54600E+01   0.11920E+01
   0.54600E+01   0.11920E+01
   0.54600E+01   0.11919E+01
   0.54600E+01   0.11919E+01
   0.54600E+01   0.11919E+01
   0.54600E+01   0.11918E+01
   0.54600E+01   0.11918E+01
   0.54600E+01   0.11918E+01
   0.54600E+01   0.11917E+01
   0.54600E+01   0.11917E+01
   0.54600E+01   0.11917E+01
   0.54600E+01   0.11917E+01
   0.54600E+01   0.11916E+01
   0.54600E+01   0.11916E+01
   0.54600E+01   0.11915E+01
   0.54600E+01   0.11915E+01
   0.54600E+01   0.11915E+01
   0.54600E+01   0.11914E+01
   0.54600E+01   0.11914E+01
   0.54600E+01   0.11913E+01
   0.54600E+01   0.11913E+01
   0.54600E+01   0.11913E+01
   0.54600E+01   0.11913E+01
   0.54600E+01   0.11913E+01
   0.54600E+01   0.11912E+01
   0.54600E+01   0.11911E+01
   0.54600E+01   0.11911E+01
   0.54600E+01   0.11911E+01
   0.54600E+01   0.11910E+01
   0.54600E+01   0.11910E+01
   0.54600E+01   0.11910E+01
   0.54600E+01   0.11910E+01
   0.54600E+01   0.11910E+01
   0.54600E+01   0.11910E+01
   0.54600E+01   0.11910E+01
   0.54600E+01   0.11910E+01
   0.54600E+01   0.11909E+01
   0.54600E+01   0.11909E+01
   0.54600E+01   0.11909E+01
   0.54600E+01   0.11909E+01
   0.54600E+01   0.11908E+01
   0.54600E+01   0.11908E+01
   0.54600E+01   0.11908E+01
   0.54600E+01   0.11908E+01
   0.54600E+01   0.11908E+01
   0.54600E+01   0.11907E+01
   0.54600E+01   0.11907E+01
   0.54600E+01   0.11907E+01
   0.54600E+01   0.11907E+01
   0.54600E+01   0.11907E+01
   0.54600E+01   0.11906E+01
   0.54600E+01   0.11906E+01
   0.54600E+01   0.11906E+01
   0.54600E+01   0.11906E+01
   0.54600E+01   0.11906E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11905E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11903E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11904E+01
   0.54600E+01   0.11903E+01
   0.54600E+01   0.11902E+01
   0.54600E+01   0.11903E+01
   0.54600E+01   0.11902E+01
   0.54600E+01   0.11902E+01
   0.54600E+01   0.11902E+01
   0.54600E+01   0.11900E+01
   0.54600E+01   0.11899E+01
   0.54600E+01   0.11898E+01
   0.54600E+01   0.11899E+01
   0.54600E+01   0.11899E+01
   0.54600E+01   0.11897E+01
   0.54600E+01   0.11898E+01
   0.54600E+01   0.11897E+01
   0.54600E+01   0.11897E+01
   0.54600E+01   0.11896E+01
   0.54600E+01   0.11896E+01
   0.54600E+01   0.11895E+01
   0.54600E+01   0.11895E+01
   0.54600E+01   0.11894E+01
   0.54600E+01   0.11894E+01
   0.54600E+01   0.11894E+01
   0.54600E+01   0.11894E+01
   0.54600E+01   0.11893E+01
   0.54600E+01   0.11893E+01
   0.54600E+01   0.11892E+01
   0.54600E+01   0.11892E+01
   0.54600E+01   0.11891E+01
   0.54600E+01   0.11891E+01
   0.54600E+01   0.11891E+01
   0.54600E+01   0.11891E+01
   0.54600E+01   0.11890E+01
   0.54600E+01   0.11890E+01
   0.54600E+01   0.11889E+01
   0.54600E+01   0.11889E+01
   0.54600E+01   0.11889E+01
   0.54600E+01   0.11888E+01
   0.54600E+01   0.11888E+01
   0.54600E+01   0.11888E+01
   0.54600E+01   0.11887E+01
   0.54600E+01   0.11887E+01
   0.54600E+01   0.11886E+01
   0.54600E+01   0.11886E+01
   0.54600E+01   0.11886E+01
   0.54600E+01   0.11885E+01
   0.54600E+01   0.11885E+01
   0.54600E+01   0.11884E+01
   0.54600E+01   0.11884E+01
   0.54600E+01   0.11884E+01
   0.54600E+01   0.11884E+01
   0.54600E+01   0.11883E+01
   0.54600E+01   0.11883E+01
   0.54600E+01   0.11884E+01
   0.54600E+01   0.11883E+01
   0.54600E+01   0.11883E+01
   0.54600E+01   0.11882E+01
   0.54600E+01   0.11882E+01
   0.54600E+01   0.11883E+01
   0.54600E+01   0.11882E+01
   0.54600E+01   0.11882E+01
   0.54600E+01   0.11881E+01
   0.54600E+01   0.11881E+01
   0.54600E+01   0.11881E+01
   0.54600E+01   0.11881E+01
   0.54600E+01   0.11880E+01
   0.54600E+01   0.11881E+01
   0.54600E+01   0.11880E+01
   0.54600E+01   0.11880E+01
   0.54600E+01   0.11880E+01
   0.54600E+01   0.11880E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11879E+01
   0.54600E+01   0.11878E+01
   0.54600E+01   0.11878E+01
   0.54600E+01   0.11877E+01
   0.54600E+01   0.11877E+01
   0.54600E+01   0.11877E+01
   0.54600E+01   0.11876E+01
   0.54600E+01   0.11876E+01
   0.54600E+01   0.11876E+01
   0.54600E+01   0.11875E+01
   0.54600E+01   0.11875E+01
   0.54600E+01   0.11875E+01
   0.54600E+01   0.11874E+01
   0.54600E+01   0.11873E+01
   0.54600E+01   0.11873E+01
   0.54600E+01   0.11872E+01
   0.54600E+01   0.11872E+01
   0.54600E+01   0.11871E+01
   0.54600E+01   0.11872E+01
   0.54600E+01   0.11871E+01
   0.54600E+01   0.11871E+01
   0.54600E+01   0.11871E+01
   0.54600E+01   0.11871E+01
   0.54500E+01   0.11869E+01
   0.54500E+01   0.11870E+01
   0.54500E+01   0.11869E+01
   0.54500E+01   0.11869E+01
   0.54500E+01   0.11868E+01
   0.54500E+01   0.11868E+01
   0.54500E+01   0.11867E+01
   0.54500E+01   0.11867E+01
   0.54500E+01   0.11867E+01
   0.54500E+01   0.11867E+01
   0.54600E+01   0.11866E+01
   0.54500E+01   0.11866E+01
   0.54500E+01   0.11866E+01
   0.54500E+01   0.11865E+01
   0.54500E+01   0.11864E+01
   0.54500E+01   0.11864E+01
   0.54500E+01   0.11864E+01
   0.54500E+01   0.11863E+01
   0.54500E+01   0.11863E+01
   0.54500E+01   0.11863E+01
   0.54500E+01   0.11862E+01
   0.54500E+01   0.11862E+01
   0.54500E+01   0.11862E+01
   0.54500E+01   0.11862E+01
   0.54500E+01   0.11862E+01
   0.54500E+01   0.11862E+01
   0.54500E+01   0.11861E+01
   0.54500E+01   0.11861E+01
   0.54500E+01   0.11861E+01
   0.54500E+01   0.11860E+01
   0.54500E+01   0.11860E+01
   0.54500E+01   0.11860E+01
   0.54500E+01   0.11860E+01
   0.54500E+01   0.11860E+01
   0.54500E+01   0.11860E+01
   0.54500E+01   0.11859E+01
   0.54500E+01   0.11859E+01
   0.54500E+01   0.11859E+01
   0.54600E+01   0.11859E+01
   0.54500E+01   0.11858E+01
   0.54500E+01   0.11858E+01
   0.54500E+01   0.11858E+01
   0.54500E+01   0.11858E+01
   0.54500E+01   0.11857E+01
   0.54500E+01   0.11857E+01
   0.54500E+01   0.11857E+01
   0.54500E+01   0.11857E+01
   0.54500E+01   0.11857E+01
   0.54500E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11857E+01
   0.54600E+01   0.11856E+01
   0.54600E+01   0.11856E+01
   0.54600E+01   0.11856E+01
   0.54600E+01   0.11855E+01
   0.54600E+01   0.11853E+01
   0.54600E+01   0.11853E+01
   0.54600E+01   0.11852E+01
   0.54600E+01   0.11852E+01
   0.54600E+01   0.11853E+01
   0.54600E+01   0.11853E+01
   0.54600E+01   0.11852E+01
   0.54600E+01   0.11851E+01
   0.54500E+01   0.11851E+01
   0.54500E+01   0.11849E+01
   0.54600E+01   0.11850E+01
   0.54500E+01   0.11849E+01
   0.54500E+01   0.11849E+01
   0.54500E+01   0.11848E+01
   0.54500E+01   0.11848E+01
   0.54500E+01   0.11847E+01
   0.54500E+01   0.11847E+01
   0.54500E+01   0.11847E+01
   0.54500E+01   0.11846E+01
   0.54500E+01   0.11846E+01
   0.54500E+01   0.11845E+01
   0.54500E+01   0.11844E+01
   0.54500E+01   0.11845E+01
   0.54500E+01   0.11845E+01
   0.54500E+01   0.11844E+01
   0.54500E+01   0.11845E+01
   0.54500E+01   0.11845E+01
   0.54500E+01   0.11845E+01
   0.54500E+01   0.11843E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11842E+01
   0.54500E+01   0.11841E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11840E+01
   0.54500E+01   0.11839E+01
   0.54500E+01   0.11839E+01
   0.54500E+01   0.11839E+01
   0.54500E+01   0.11838E+01
   0.54500E+01   0.11839E+01
   0.54500E+01   0.11839E+01
   0.54500E+01   0.11838E+01
   0.54500E+01   0.11838E+01
   0.54500E+01   0.11838E+01
   0.54500E+01   0.11838E+01
   0.54500E+01   0.11837E+01
   0.54500E+01   0.11837E+01
   0.54500E+01   0.11837E+01
   0.54500E+01   0.11837E+01
   0.54500E+01   0.11837E+01
   0.54500E+01   0.11837E+01
   0.54500E+01   0.11837E+01
   0.54500E+01   0.11837E+01
   0.54500E+01   0.11836E+01
   0.54500E+01   0.11836E+01
   0.54500E+01   0.11836E+01
   0.54500E+01   0.11836E+01
   0.54500E+01   0.11836E+01
   0.54500E+01   0.11835E+01
   0.54500E+01   0.11835E+01
   0.54500E+01   0.11835E+01
   0.54500E+01   0.11835E+01
   0.54500E+01   0.11834E+01
   0.54500E+01   0.11834E+01
   0.54500E+01   0.11834E+01
   0.54500E+01   0.11834E+01
   0.54500E+01   0.11833E+01
   0.54500E+01   0.11833E+01
   0.54500E+01   0.11833E+01
   0.54500E+01   0.11833E+01
   0.54500E+01   0.11833E+01
   0.54500E+01   0.11833E+01
   0.54500E+01   0.11832E+01
   0.54500E+01   0.11832E+01
   0.54500E+01   0.11832E+01
   0.54500E+01   0.11832E+01
   0.54500E+01   0.11832E+01
   0.54500E+01   0.11832E+01
   0.54500E+01   0.11832E+01
   0.54500E+01   0.11832E+01
   0.54500E+01   0.11831E+01
   0.54500E+01   0.11830E+01
   0.54500E+01   0.11831E+01
   0.54500E+01   0.11829E+01
   0.54500E+01   0.11828E+01
   0.54500E+01   0.11828E+01
   0.54500E+01   0.11828E+01
   0.54500E+01   0.11828E+01
   0.54500E+01   0.11829E+01
   0.54500E+01   0.11827E+01
   0.54500E+01   0.11827E+01
   0.54500E+01   0.11826E+01
   0.54500E+01   0.11826E+01
   0.54500E+01   0.11826E+01
   0.54500E+01   0.11825E+01
   0.54500E+01   0.11824E+01
   0.54500E+01   0.11823E+01
   0.54500E+01   0.11823E+01
   0.54500E+01   0.11823E+01
   0.54500E+01   0.11821E+01
   0.54500E+01   0.11821E+01
   0.54500E+01   0.11821E+01
   0.54500E+01   0.11821E+01
   0.54500E+01   0.11821E+01
   0.54500E+01   0.11820E+01
   0.54500E+01   0.11820E+01
   0.54500E+01   0.11820E+01
   0.54500E+01   0.11819E+01
   0.54500E+01   0.11819E+01
   0.54500E+01   0.11818E+01
   0.54500E+01   0.11818E+01
   0.54500E+01   0.11817E+01
   0.54500E+01   0.11816E+01
   0.54500E+01   0.11815E+01
   0.54500E+01   0.11815E+01
   0.54500E+01   0.11814E+01
   0.54500E+01   0.11814E+01
   0.54500E+01   0.11813E+01
   0.54500E+01   0.11813E+01
   0.54500E+01   0.11812E+01
   0.54500E+01   0.11812E+01
   0.54500E+01   0.11812E+01
   0.54500E+01   0.11812E+01
   0.54500E+01   0.11812E+01
   0.54500E+01   0.11812E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11812E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11810E+01
   0.54500E+01   0.11811E+01
   0.54500E+01   0.11810E+01
   0.54500E+01   0.11809E+01
   0.54500E+01   0.11810E+01
   0.54500E+01   0.11808E+01
   0.54500E+01   0.11807E+01
   0.54500E+01   0.11806E+01
   0.54500E+01   0.11805E+01
   0.54500E+01   0.11805E+01
   0.54500E+01   0.11803E+01
   0.54500E+01   0.11801E+01
   0.54500E+01   0.11800E+01
   0.54500E+01   0.11800E+01
   0.54500E+01   0.11797E+01
   0.54500E+01   0.11797E+01
   0.54500E+01   0.11796E+01
   0.54500E+01   0.11796E+01
   0.54500E+01   0.11795E+01
   0.54500E+01   0.11796E+01
   0.54500E+01   0.11794E+01
   0.54500E+01   0.11792E+01
   0.54500E+01   0.11791E+01
   0.54500E+01   0.11790E+01
   0.54500E+01   0.11789E+01
   0.54500E+01   0.11788E+01
   0.54500E+01   0.11787E+01
   0.54500E+01   0.11787E+01
   0.54500E+01   0.11786E+01
   0.54500E+01   0.11786E+01
   0.54500E+01   0.11786E+01
   0.54500E+01   0.11785E+01
   0.54500E+01   0.11785E+01
   0.54500E+01   0.11784E+01
   0.54500E+01   0.11785E+01
   0.54500E+01   0.11784E+01
   0.54400E+01   0.11779E+01
   0.54400E+01   0.11776E+01
   0.54400E+01   0.11777E+01
   0.54400E+01   0.11778E+01
   0.54400E+01   0.11777E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11775E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11770E+01
   0.54400E+01   0.11770E+01
   0.54400E+01   0.11770E+01
   0.54400E+01   0.11771E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11771E+01
   0.54400E+01   0.11771E+01
   0.54400E+01   0.11771E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11773E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11771E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11773E+01
   0.54400E+01   0.11772E+01
   0.54400E+01   0.11773E+01
   0.54400E+01   0.11773E+01
   0.54400E+01   0.11773E+01
   0.54400E+01   0.11773E+01
   0.54400E+01   0.11773E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11774E+01
   0.54500E+01   0.11775E+01
   0.54400E+01   0.11774E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11776E+01
   0.54400E+01   0.11774E+01
   0.54400E+01   0.11775E+01
   0.54400E+01   0.11775E+01
   0.54400E+01   0.11774E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11778E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11778E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11778E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11777E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11776E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11775E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11773E+01
   0.54500E+01   0.11773E+01
   0.54500E+01   0.11773E+01
   0.54500E+01   0.11773E+01
   0.54500E+01   0.11773E+01
   0.54500E+01   0.11773E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11774E+01
   0.54500E+01   0.11773E+01
   0.54500E+01   0.11772E+01
   0.54500E+01   0.11771E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11771E+01
   0.54500E+01   0.11771E+01
   0.54500E+01   0.11771E+01
   0.54500E+01   0.11771E+01
   0.54500E+01   0.11771E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11768E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11770E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11769E+01
   0.54500E+01   0.11768E+01
   0.54500E+01   0.11768E+01
   0.54500E+01   0.11768E+01
   0.54500E+01   0.11768E+01
   0.54500E+01   0.11768E+01
   0.54500E+01   0.11768E+01
   0.54500E+01   0.11767E+01
   0.54500E+01   0.11766E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11765E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11763E+01
   0.54500E+01   0.11764E+01
   0.54500E+01   0.11759E+01
   0.54500E+01   0.11758E+01
   0.54500E+01   0.11758E+01
   0.54500E+01   0.11757E+01
   0.54500E+01   0.11756E+01
   0.54400E+01   0.11753E+01
   0.54400E+01   0.11751E+01
   0.54400E+01   0.11753E+01
   0.54400E+01   0.11753E+01
   0.54400E+01   0.11752E+01
   0.54400E+01   0.11753E+01
   0.54400E+01   0.11753E+01
   0.54400E+01   0.11753E+01
   0.54500E+01   0.11754E+01
   0.54500E+01   0.11754E+01
   0.54500E+01   0.11754E+01
   0.54500E+01   0.11755E+01
   0.54500E+01   0.11754E+01
   0.54500E+01   0.11754E+01
   0.54500E+01   0.11754E+01
   0.54500E+01   0.11754E+01
   0.54500E+01   0.11754E+01
   0.54500E+01   0.11753E+01
   0.54500E+01   0.11753E+01
   0.54500E+01   0.11752E+01
   0.54500E+01   0.11752E+01
   0.54500E+01   0.11751E+01
   0.54500E+01   0.11751E+01
   0.54500E+01   0.11750E+01
   0.54500E+01   0.11750E+01
   0.54500E+01   0.11750E+01
   0.54500E+01   0.11749E+01
   0.54500E+01   0.11748E+01
   0.54500E+01   0.11748E+01
   0.54400E+01   0.11747E+01
   0.54400E+01   0.11747E+01
   0.54400E+01   0.11747E+01
   0.54400E+01   0.11747E+01
   0.54400E+01   0.11745E+01
   0.54400E+01   0.11744E+01
   0.54400E+01   0.11743E+01
   0.54400E+01   0.11743E+01
   0.54400E+01   0.11742E+01
   0.54400E+01   0.11742E+01
   0.54400E+01   0.11742E+01
   0.54400E+01   0.11741E+01
   0.54400E+01   0.11740E+01
   0.54400E+01   0.11740E+01
   0.54400E+01   0.11740E+01
   0.54400E+01   0.11740E+01
   0.54400E+01   0.11740E+01
   0.54400E+01   0.11740E+01
   0.54400E+01   0.11739E+01
   0.54400E+01   0.11739E+01
   0.54400E+01   0.11739E+01
   0.54400E+01   0.11738E+01
   0.54400E+01   0.11737E+01
   0.54400E+01   0.11737E+01
   0.54400E+01   0.11735E+01
   0.54400E+01   0.11734E+01
   0.54400E+01   0.11732E+01
   0.54400E+01   0.11730E+01
   0.54400E+01   0.11729E+01
   0.54400E+01   0.11729E+01
   0.54400E+01   0.11726E+01
   0.54400E+01   0.11725E+01
   0.54400E+01   0.11725E+01
   0.54400E+01   0.11724E+01
   0.54400E+01   0.11724E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11717E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11721E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11720E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11719E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54400E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11718E+01
   0.54500E+01   0.11717E+01
   0.54500E+01   0.11716E+01
   0.54500E+01   0.11715E+01
   0.54500E+01   0.11715E+01
   0.54500E+01   0.11713E+01
   0.54400E+01   0.11711E+01
   0.54400E+01   0.11711E+01
   0.54400E+01   0.11712E+01
   0.54400E+01   0.11710E+01
   0.54400E+01   0.11708E+01
   0.54400E+01   0.11708E+01
   0.54400E+01   0.11707E+01
   0.54400E+01   0.11707E+01
   0.54400E+01   0.11707E+01
   0.54400E+01   0.11704E+01
   0.54400E+01   0.11705E+01
   0.54400E+01   0.11702E+01
   0.54400E+01   0.11702E+01
   0.54400E+01   0.11702E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11700E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11699E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11698E+01
   0.54400E+01   0.11697E+01
   0.54400E+01   0.11697E+01
   0.54400E+01   0.11697E+01
   0.54400E+01   0.11697E+01
   0.54400E+01   0.11696E+01
   0.54400E+01   0.11696E+01
   0.54400E+01   0.11696E+01
   0.54400E+01   0.11696E+01
   0.54400E+01   0.11696E+01
   0.54400E+01   0.11696E+01
   0.54400E+01   0.11695E+01
   0.54400E+01   0.11695E+01
   0.54400E+01   0.11695E+01
   0.54400E+01   0.11695E+01
   0.54400E+01   0.11695E+01
   0.54400E+01   0.11694E+01
   0.54400E+01   0.11694E+01
   0.54400E+01   0.11694E+01
   0.54400E+01   0.11694E+01
   0.54400E+01   0.11694E+01
   0.54400E+01   0.11693E+01
   0.54400E+01   0.11693E+01
   0.54400E+01   0.11693E+01
   0.54400E+01   0.11693E+01
   0.54400E+01   0.11693E+01
   0.54400E+01   0.11693E+01
   0.54400E+01   0.11693E+01
   0.54400E+01   0.11692E+01
   0.54400E+01   0.11691E+01
   0.54400E+01   0.11689E+01
   0.54400E+01   0.11688E+01
   0.54400E+01   0.11688E+01
   0.54400E+01   0.11687E+01
   0.54400E+01   0.11687E+01
   0.54400E+01   0.11685E+01
   0.54400E+01   0.11684E+01
   0.54400E+01   0.11683E+01
   0.54400E+01   0.11683E+01
   0.54400E+01   0.11683E+01
   0.54400E+01   0.11680E+01
   0.54400E+01   0.11680E+01
   0.54400E+01   0.11680E+01
   0.54400E+01   0.11679E+01
   0.54400E+01   0.11680E+01
   0.54400E+01   0.11680E+01
   0.54400E+01   0.11678E+01
   0.54400E+01   0.11677E+01
   0.54400E+01   0.11677E+01
   0.54400E+01   0.11676E+01
   0.54400E+01   0.11676E+01
   0.54400E+01   0.11676E+01
   0.54400E+01   0.11675E+01
   0.54400E+01   0.11675E+01
   0.54400E+01   0.11674E+01
   0.54400E+01   0.11674E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54300E+01   0.11672E+01
   0.54300E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11672E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11672E+01
   0.54500E+01   0.11672E+01
   0.54500E+01   0.11672E+01
   0.54500E+01   0.11672E+01
   0.54400E+01   0.11670E+01
   0.54400E+01   0.11671E+01
   0.54400E+01   0.11669E+01
   0.54400E+01   0.11669E+01
   0.54400E+01   0.11668E+01
   0.54400E+01   0.11666E+01
   0.54400E+01   0.11666E+01
   0.54400E+01   0.11664E+01
   0.54400E+01   0.11663E+01
   0.54400E+01   0.11664E+01
   0.54400E+01   0.11662E+01
   0.54400E+01   0.11661E+01
   0.54400E+01   0.11660E+01
   0.54400E+01   0.11658E+01
   0.54400E+01   0.11659E+01
   0.54400E+01   0.11658E+01
   0.54400E+01   0.11657E+01
   0.54400E+01   0.11657E+01
   0.54400E+01   0.11656E+01
   0.54400E+01   0.11655E+01
   0.54400E+01   0.11654E+01
   0.54400E+01   0.11653E+01
   0.54400E+01   0.11652E+01
   0.54400E+01   0.11652E+01
   0.54400E+01   0.11652E+01
   0.54400E+01   0.11652E+01
   0.54400E+01   0.11650E+01
   0.54400E+01   0.11651E+01
   0.54400E+01   0.11651E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11649E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11648E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11646E+01
   0.54400E+01   0.11646E+01
   0.54400E+01   0.11646E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11647E+01
   0.54400E+01   0.11645E+01
   0.54400E+01   0.11645E+01
   0.54400E+01   0.11645E+01
   0.54400E+01   0.11644E+01
   0.54400E+01   0.11643E+01
   0.54400E+01   0.11643E+01
   0.54400E+01   0.11643E+01
   0.54400E+01   0.11642E+01
   0.54400E+01   0.11641E+01
   0.54400E+01   0.11640E+01
   0.54400E+01   0.11638E+01
   0.54400E+01   0.11639E+01
   0.54400E+01   0.11638E+01
   0.54400E+01   0.11637E+01
   0.54400E+01   0.11637E+01
   0.54400E+01   0.11637E+01
   0.54400E+01   0.11636E+01
   0.54400E+01   0.11635E+01
   0.54400E+01   0.11634E+01
   0.54300E+01   0.11632E+01
   0.54300E+01   0.11632E+01
   0.54300E+01   0.11631E+01
   0.54300E+01   0.11630E+01
   0.54300E+01   0.11629E+01
   0.54300E+01   0.11629E+01
   0.54300E+01   0.11628E+01
   0.54300E+01   0.11628E+01
   0.54300E+01   0.11628E+01
   0.54300E+01   0.11627E+01
   0.54300E+01   0.11627E+01
   0.54300E+01   0.11627E+01
   0.54300E+01   0.11626E+01
   0.54300E+01   0.11626E+01
   0.54300E+01   0.11626E+01
   0.54300E+01   0.11626E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11624E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54300E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11626E+01
   0.54400E+01   0.11625E+01
   0.54400E+01   0.11624E+01
   0.54400E+01   0.11624E+01
   0.54400E+01   0.11621E+01
   0.54400E+01   0.11621E+01
   0.54400E+01   0.11620E+01
   0.54400E+01   0.11621E+01
   0.54400E+01   0.11620E+01
   0.54400E+01   0.11619E+01
   0.54400E+01   0.11618E+01
   0.54400E+01   0.11618E+01
   0.54400E+01   0.11616E+01
   0.54400E+01   0.11617E+01
   0.54400E+01   0.11617E+01
   0.54400E+01   0.11615E+01
   0.54400E+01   0.11616E+01
   0.54400E+01   0.11616E+01
   0.54400E+01   0.11615E+01
   0.54400E+01   0.11615E+01
   0.54400E+01   0.11613E+01
   0.54400E+01   0.11612E+01
   0.54400E+01   0.11612E+01
   0.54400E+01   0.11612E+01
   0.54400E+01   0.11612E+01
   0.54400E+01   0.11611E+01
   0.54400E+01   0.11612E+01
   0.54400E+01   0.11609E+01
   0.54400E+01   0.11608E+01
   0.54400E+01   0.11608E+01
   0.54400E+01   0.11609E+01
   0.54400E+01   0.11609E+01
   0.54400E+01   0.11608E+01
   0.54400E+01   0.11606E+01
   0.54400E+01   0.11606E+01
   0.54400E+01   0.11605E+01
   0.54300E+01   0.11604E+01
   0.54300E+01   0.11603E+01
   0.54300E+01   0.11603E+01
   0.54300E+01   0.11602E+01
   0.54300E+01   0.11603E+01
   0.54300E+01   0.11602E+01
   0.54300E+01   0.11602E+01
   0.54300E+01   0.11601E+01
   0.54300E+01   0.11600E+01
   0.54300E+01   0.11601E+01
   0.54300E+01   0.11600E+01
   0.54300E+01   0.11600E+01
   0.54300E+01   0.11600E+01
   0.54300E+01   0.11600E+01
   0.54300E+01   0.11601E+01
   0.54300E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11600E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11601E+01
   0.54400E+01   0.11599E+01
   0.54400E+01   0.11599E+01
   0.54400E+01   0.11597E+01
   0.54400E+01   0.11598E+01
   0.54400E+01   0.11596E+01
   0.54400E+01   0.11597E+01
   0.54400E+01   0.11597E+01
   0.54400E+01   0.11595E+01
   0.54400E+01   0.11595E+01
   0.54400E+01   0.11594E+01
   0.54400E+01   0.11593E+01
   0.54400E+01   0.11594E+01
   0.54400E+01   0.11595E+01
   0.54400E+01   0.11594E+01
   0.54400E+01   0.11592E+01
   0.54400E+01   0.11592E+01
   0.54300E+01   0.11591E+01
   0.54400E+01   0.11592E+01
   0.54300E+01   0.11591E+01
   0.54300E+01   0.11589E+01
   0.54300E+01   0.11588E+01
   0.54300E+01   0.11587E+01
   0.54300E+01   0.11588E+01
   0.54300E+01   0.11587E+01
   0.54300E+01   0.11588E+01
   0.54300E+01   0.11587E+01
   0.54300E+01   0.11586E+01
   0.54300E+01   0.11586E+01
   0.54300E+01   0.11586E+01
   0.54300E+01   0.11586E+01
   0.54300E+01   0.11584E+01
   0.54300E+01   0.11584E+01
   0.54300E+01   0.11584E+01
   0.54300E+01   0.11583E+01
   0.54300E+01   0.11583E+01
   0.54300E+01   0.11582E+01
   0.54300E+01   0.11581E+01
   0.54300E+01   0.11581E+01
   0.54300E+01   0.11581E+01
   0.54300E+01   0.11580E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54300E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11580E+01
   0.54400E+01   0.11580E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11580E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11578E+01
   0.54400E+01   0.11579E+01
   0.54400E+01   0.11577E+01
   0.54400E+01   0.11576E+01
   0.54400E+01   0.11577E+01
   0.54400E+01   0.11575E+01
   0.54400E+01   0.11575E+01
   0.54400E+01   0.11574E+01
   0.54400E+01   0.11573E+01
   0.54400E+01   0.11573E+01
   0.54400E+01   0.11572E+01
   0.54400E+01   0.11569E+01
   0.54400E+01   0.11568E+01
   0.54400E+01   0.11568E+01
   0.54400E+01   0.11567E+01
   0.54400E+01   0.11568E+01
   0.54400E+01   0.11566E+01
   0.54400E+01   0.11566E+01
   0.54300E+01   0.11564E+01
   0.54300E+01   0.11565E+01
   0.54300E+01   0.11564E+01
   0.54400E+01   0.11565E+01
   0.54300E+01   0.11564E+01
   0.54300E+01   0.11564E+01
   0.54300E+01   0.11563E+01
   0.54300E+01   0.11562E+01
   0.54300E+01   0.11561E+01
   0.54300E+01   0.11561E+01
   0.54300E+01   0.11560E+01
   0.54300E+01   0.11559E+01
   0.54300E+01   0.11559E+01
   0.54300E+01   0.11558E+01
   0.54300E+01   0.11558E+01
   0.54300E+01   0.11559E+01
   0.54300E+01   0.11559E+01
   0.54300E+01   0.11558E+01
   0.54300E+01   0.11558E+01
   0.54300E+01   0.11558E+01
   0.54300E+01   0.11558E+01
   0.54300E+01   0.11556E+01
   0.54300E+01   0.11556E+01
   0.54300E+01   0.11556E+01
   0.54300E+01   0.11556E+01
   0.54300E+01   0.11556E+01
   0.54300E+01   0.11555E+01
   0.54300E+01   0.11555E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54300E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11555E+01
   0.54400E+01   0.11555E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11554E+01
   0.54400E+01   0.11553E+01
   0.54400E+01   0.11553E+01
   0.54400E+01   0.11552E+01
   0.54400E+01   0.11552E+01
   0.54400E+01   0.11551E+01
   0.54400E+01   0.11551E+01
   0.54300E+01   0.11550E+01
   0.54300E+01   0.11550E+01
   0.54300E+01   0.11549E+01
   0.54300E+01   0.11548E+01
   0.54300E+01   0.11548E+01
   0.54300E+01   0.11548E+01
   0.54300E+01   0.11547E+01
   0.54300E+01   0.11546E+01
   0.54300E+01   0.11546E+01
   0.54300E+01   0.11545E+01
   0.54300E+01   0.11544E+01
   0.54300E+01   0.11544E+01
   0.54300E+01   0.11544E+01
   0.54300E+01   0.11544E+01
   0.54300E+01   0.11544E+01
   0.54300E+01   0.11543E+01
   0.54300E+01   0.11542E+01
   0.54300E+01   0.11542E+01
   0.54300E+01   0.11542E+01
   0.54300E+01   0.11542E+01
   0.54300E+01   0.11542E+01
   0.54300E+01   0.11541E+01
   0.54300E+01   0.11539E+01
   0.54300E+01   0.11539E+01
   0.54300E+01   0.11539E+01
   0.54300E+01   0.11539E+01
   0.54300E+01   0.11537E+01
   0.54300E+01   0.11537E+01
   0.54300E+01   0.11537E+01
   0.54300E+01   0.11537E+01
   0.54300E+01   0.11537E+01
   0.54300E+01   0.11537E+01
   0.54300E+01   0.11537E+01
   0.54300E+01   0.11537E+01
   0.54300E+01   0.11536E+01
   0.54300E+01   0.11535E+01
   0.54300E+01   0.11534E+01
   0.54300E+01   0.11535E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11534E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54300E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11534E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11533E+01
   0.54400E+01   0.11531E+01
   0.54400E+01   0.11532E+01
   0.54400E+01   0.11532E+01
   0.54400E+01   0.11531E+01
   0.54400E+01   0.11530E+01
   0.54400E+01   0.11529E+01
   0.54400E+01   0.11529E+01
   0.54400E+01   0.11530E+01
   0.54400E+01   0.11529E+01
   0.54400E+01   0.11528E+01
   0.54400E+01   0.11529E+01
   0.54400E+01   0.11528E+01
   0.54400E+01   0.11526E+01
   0.54400E+01   0.11528E+01
   0.54400E+01   0.11529E+01
   0.54400E+01   0.11528E+01
   0.54400E+01   0.11527E+01
   0.54400E+01   0.11526E+01
   0.54300E+01   0.11524E+01
   0.54300E+01   0.11524E+01
   0.54300E+01   0.11524E+01
   0.54400E+01   0.11523E+01
   0.54300E+01   0.11522E+01
   0.54300E+01   0.11521E+01
   0.54300E+01   0.11521E+01
   0.54300E+01   0.11522E+01
   0.54300E+01   0.11523E+01
   0.54300E+01   0.11521E+01
   0.54300E+01   0.11521E+01
   0.54300E+01   0.11521E+01
   0.54300E+01   0.11521E+01
   0.54300E+01   0.11520E+01
   0.54300E+01   0.11519E+01
   0.54300E+01   0.11519E+01
   0.54300E+01   0.11518E+01
   0.54300E+01   0.11516E+01
   0.54300E+01   0.11516E+01
   0.54300E+01   0.11515E+01
   0.54300E+01   0.11514E+01
   0.54300E+01   0.11514E+01
   0.54300E+01   0.11514E+01
   0.54300E+01   0.11513E+01
   0.54300E+01   0.11513E+01
   0.54300E+01   0.11512E+01
   0.54300E+01   0.11512E+01
   0.54300E+01   0.11513E+01
   0.54300E+01   0.11512E+01
   0.54300E+01   0.11512E+01
   0.54300E+01   0.11511E+01
   0.54300E+01   0.11510E+01
   0.54300E+01   0.11510E+01
   0.54300E+01   0.11510E+01
   0.54300E+01   0.11510E+01
   0.54300E+01   0.11510E+01
   0.54300E+01   0.11510E+01
   0.54300E+01   0.11510E+01
   0.54300E+01   0.11509E+01
   0.54300E+01   0.11509E+01
   0.54300E+01   0.11509E+01
   0.54300E+01   0.11509E+01
   0.54300E+01   0.11509E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11508E+01
   0.54300E+01   0.11507E+01
   0.54300E+01   0.11507E+01
   0.54300E+01   0.11507E+01
   0.54300E+01   0.11506E+01
   0.54300E+01   0.11506E+01
   0.54300E+01   0.11506E+01
   0.54300E+01   0.11505E+01
   0.54300E+01   0.11505E+01
   0.54300E+01   0.11505E+01
   0.54300E+01   0.11504E+01
   0.54300E+01   0.11505E+01
   0.54300E+01   0.11504E+01
   0.54300E+01   0.11504E+01
   0.54300E+01   0.11504E+01
   0.54300E+01   0.11502E+01
   0.54300E+01   0.11504E+01
   0.54300E+01   0.11502E+01
   0.54300E+01   0.11502E+01
   0.54300E+01   0.11502E+01
   0.54300E+01   0.11502E+01
   0.54300E+01   0.11499E+01
   0.54300E+01   0.11499E+01
   0.54300E+01   0.11499E+01
   0.54300E+01   0.11498E+01
   0.54300E+01   0.11496E+01
   0.54300E+01   0.11495E+01
   0.54300E+01   0.11495E+01
   0.54300E+01   0.11494E+01
   0.54300E+01   0.11494E+01
   0.54300E+01   0.11494E+01
   0.54300E+01   0.11493E+01
   0.54300E+01   0.11492E+01
   0.54300E+01   0.11493E+01
   0.54300E+01   0.11491E+01
   0.54300E+01   0.11491E+01
   0.54300E+01   0.11491E+01
   0.54300E+01   0.11490E+01
   0.54300E+01   0.11490E+01
   0.54300E+01   0.11490E+01
   0.54300E+01   0.11490E+01
   0.54300E+01   0.11490E+01
   0.54300E+01   0.11490E+01
   0.54300E+01   0.11489E+01
   0.54300E+01   0.11488E+01
   0.54300E+01   0.11488E+01
   0.54300E+01   0.11488E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11488E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54300E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11488E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11488E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11488E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11488E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11487E+01
   0.54400E+01   0.11486E+01
   0.54400E+01   0.11485E+01
   0.54400E+01   0.11485E+01
   0.54400E+01   0.11484E+01
   0.54400E+01   0.11483E+01
   0.54400E+01   0.11484E+01
   0.54400E+01   0.11482E+01
   0.54400E+01   0.11483E+01
   0.54400E+01   0.11484E+01
   0.54400E+01   0.11484E+01
   0.54400E+01   0.11481E+01
   0.54400E+01   0.11481E+01
   0.54400E+01   0.11482E+01
   0.54400E+01   0.11481E+01
   0.54400E+01   0.11482E+01
   0.54400E+01   0.11481E+01
   0.54400E+01   0.11481E+01
   0.54400E+01   0.11480E+01
   0.54400E+01   0.11480E+01
   0.54400E+01   0.11480E+01
   0.54400E+01   0.11479E+01
   0.54400E+01   0.11478E+01
   0.54300E+01   0.11476E+01
   0.54300E+01   0.11476E+01
   0.54300E+01   0.11475E+01
   0.54300E+01   0.11474E+01
   0.54300E+01   0.11475E+01
   0.54300E+01   0.11475E+01
   0.54300E+01   0.11474E+01
   0.54300E+01   0.11474E+01
   0.54300E+01   0.11475E+01
   0.54300E+01   0.11472E+01
   0.54300E+01   0.11472E+01
   0.54300E+01   0.11473E+01
   0.54300E+01   0.11472E+01
   0.54300E+01   0.11471E+01
   0.54300E+01   0.11471E+01
   0.54300E+01   0.11470E+01
   0.54300E+01   0.11468E+01
   0.54300E+01   0.11467E+01
   0.54300E+01   0.11468E+01
   0.54300E+01   0.11468E+01
   0.54300E+01   0.11468E+01
   0.54300E+01   0.11466E+01
   0.54300E+01   0.11466E+01
   0.54300E+01   0.11465E+01
   0.54300E+01   0.11465E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11464E+01
   0.54300E+01   0.11464E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11463E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11462E+01
   0.54300E+01   0.11461E+01
   0.54300E+01   0.11461E+01
   0.54300E+01   0.11461E+01
   0.54300E+01   0.11460E+01
   0.54300E+01   0.11461E+01
   0.54300E+01   0.11461E+01
   0.54300E+01   0.11461E+01
   0.54300E+01   0.11461E+01
   0.54300E+01   0.11460E+01
   0.54300E+01   0.11460E+01
   0.54300E+01   0.11459E+01
   0.54300E+01   0.11459E+01
   0.54300E+01   0.11459E+01
   0.54300E+01   0.11458E+01
   0.54300E+01   0.11457E+01
   0.54300E+01   0.11456E+01
   0.54300E+01   0.11457E+01
   0.54300E+01   0.11456E+01
   0.54300E+01   0.11456E+01
   0.54300E+01   0.11456E+01
   0.54300E+01   0.11456E+01
   0.54300E+01   0.11455E+01
   0.54300E+01   0.11455E+01
   0.54300E+01   0.11455E+01
   0.54300E+01   0.11455E+01
   0.54300E+01   0.11455E+01
   0.54300E+01   0.11454E+01
   0.54300E+01   0.11452E+01
   0.54300E+01   0.11453E+01
   0.54300E+01   0.11453E+01
   0.54300E+01   0.11453E+01
   0.54300E+01   0.11452E+01
   0.54300E+01   0.11452E+01
   0.54300E+01   0.11450E+01
   0.54300E+01   0.11451E+01
   0.54300E+01   0.11450E+01
   0.54300E+01   0.11448E+01
   0.54300E+01   0.11448E+01
   0.54300E+01   0.11447E+01
   0.54300E+01   0.11448E+01
   0.54300E+01   0.11448E+01
   0.54300E+01   0.11447E+01
   0.54300E+01   0.11447E+01
   0.54300E+01   0.11446E+01
   0.54300E+01   0.11444E+01
   0.54300E+01   0.11444E+01
   0.54300E+01   0.11444E+01
   0.54300E+01   0.11443E+01
   0.54300E+01   0.11443E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11443E+01
   0.54300E+01   0.11443E+01
   0.54300E+01   0.11443E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11442E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11441E+01
   0.54300E+01   0.11442E+01
   0.54400E+01   0.11442E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11442E+01
   0.54400E+01   0.11442E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11442E+01
   0.54400E+01   0.11442E+01
   0.54400E+01   0.11442E+01
   0.54400E+01   0.11442E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11441E+01
   0.54400E+01   0.11440E+01
   0.54400E+01   0.11438E+01
   0.54400E+01   0.11440E+01
   0.54400E+01   0.11439E+01
   0.54400E+01   0.11439E+01
   0.54400E+01   0.11440E+01
   0.54400E+01   0.11440E+01
   0.54400E+01   0.11440E+01
   0.54400E+01   0.11438E+01
   0.54400E+01   0.11438E+01
   0.54400E+01   0.11438E+01
   0.54400E+01   0.11438E+01
   0.54400E+01   0.11435E+01
   0.54400E+01   0.11434E+01
   0.54400E+01   0.11434E+01
   0.54400E+01   0.11434E+01
   0.54400E+01   0.11434E+01
   0.54400E+01   0.11434E+01
   0.54400E+01   0.11434E+01
   0.54400E+01   0.11434E+01
   0.54400E+01   0.11433E+01
   0.54400E+01   0.11434E+01
   0.54400E+01   0.11433E+01
   0.54400E+01   0.11433E+01
   0.54400E+01   0.11432E+01
   0.54300E+01   0.11431E+01
   0.54400E+01   0.11432E+01
   0.54300E+01   0.11431E+01
   0.54300E+01   0.11429E+01
   0.54300E+01   0.11428E+01
   0.54300E+01   0.11427E+01
   0.54300E+01   0.11426E+01
   0.54300E+01   0.11426E+01
   0.54300E+01   0.11425E+01
   0.54300E+01   0.11424E+01
   0.54300E+01   0.11424E+01
   0.54300E+01   0.11422E+01
   0.54300E+01   0.11421E+01
   0.54300E+01   0.11422E+01
   0.54300E+01   0.11422E+01
   0.54300E+01   0.11422E+01
   0.54300E+01   0.11422E+01
   0.54300E+01   0.11423E+01
   0.54300E+01   0.11423E+01
   0.54300E+01   0.11423E+01
   0.54300E+01   0.11423E+01
   0.54300E+01   0.11422E+01
   0.54300E+01   0.11423E+01
   0.54300E+01   0.11421E+01
   0.54300E+01   0.11421E+01
   0.54300E+01   0.11420E+01
   0.54300E+01   0.11421E+01
   0.54300E+01   0.11419E+01
   0.54300E+01   0.11418E+01
   0.54300E+01   0.11418E+01
   0.54300E+01   0.11418E+01
   0.54300E+01   0.11418E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11416E+01
   0.54300E+01   0.11417E+01
   0.54300E+01   0.11415E+01
   0.54300E+01   0.11415E+01
   0.54300E+01   0.11415E+01
   0.54300E+01   0.11415E+01
   0.54300E+01   0.11416E+01
   0.54300E+01   0.11415E+01
   0.54300E+01   0.11415E+01
   0.54300E+01   0.11414E+01
   0.54300E+01   0.11414E+01
   0.54300E+01   0.11413E+01
   0.54300E+01   0.11412E+01
   0.54300E+01   0.11413E+01
   0.54300E+01   0.11412E+01
   0.54300E+01   0.11411E+01
   0.54300E+01   0.11410E+01
   0.54300E+01   0.11411E+01
   0.54300E+01   0.11410E+01
   0.54300E+01   0.11409E+01
   0.54300E+01   0.11409E+01
   0.54300E+01   0.11408E+01
   0.54300E+01   0.11407E+01
   0.54300E+01   0.11406E+01
   0.54300E+01   0.11407E+01
   0.54300E+01   0.11406E+01
   0.54300E+01   0.11407E+01
   0.54300E+01   0.11405E+01
   0.54300E+01   0.11405E+01
   0.54300E+01   0.11405E+01
   0.54300E+01   0.11404E+01
   0.54300E+01   0.11404E+01
   0.54300E+01   0.11404E+01
   0.54300E+01   0.11404E+01
   0.54300E+01   0.11403E+01
   0.54300E+01   0.11404E+01
   0.54300E+01   0.11403E+01
   0.54300E+01   0.11403E+01
   0.54300E+01   0.11403E+01
   0.54300E+01   0.11404E+01
   0.54300E+01   0.11403E+01
   0.54300E+01   0.11404E+01
   0.54300E+01   0.11402E+01
   0.54300E+01   0.11401E+01
   0.54300E+01   0.11402E+01
   0.54300E+01   0.11400E+01
   0.54300E+01   0.11400E+01
   0.54300E+01   0.11401E+01
   0.54300E+01   0.11401E+01
   0.54300E+01   0.11400E+01
   0.54300E+01   0.11400E+01
   0.54300E+01   0.11400E+01
   0.54300E+01   0.11399E+01
   0.54300E+01   0.11398E+01
   0.54300E+01   0.11398E+01
   0.54300E+01   0.11397E+01
   0.54300E+01   0.11397E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11396E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11395E+01
   0.54300E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11395E+01
   0.54400E+01   0.11395E+01
   0.54400E+01   0.11395E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11395E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11396E+01
   0.54400E+01   0.11395E+01
   0.54400E+01   0.11394E+01
   0.54400E+01   0.11393E+01
   0.54400E+01   0.11393E+01
   0.54400E+01   0.11392E+01
   0.54400E+01   0.11392E+01
   0.54400E+01   0.11392E+01
   0.54400E+01   0.11391E+01
   0.54400E+01   0.11390E+01
   0.54400E+01   0.11390E+01
   0.54400E+01   0.11390E+01
   0.54400E+01   0.11390E+01
   0.54400E+01   0.11389E+01
   0.54400E+01   0.11388E+01
   0.54400E+01   0.11387E+01
   0.54300E+01   0.11386E+01
   0.54400E+01   0.11387E+01
   0.54300E+01   0.11386E+01
   0.54400E+01   0.11387E+01
   0.54400E+01   0.11388E+01
   0.54400E+01   0.11387E+01
   0.54400E+01   0.11386E+01
   0.54400E+01   0.11387E+01
   0.54400E+01   0.11386E+01
   0.54400E+01   0.11386E+01
   0.54300E+01   0.11384E+01
   0.54300E+01   0.11382E+01
   0.54300E+01   0.11382E+01
   0.54300E+01   0.11382E+01
   0.54300E+01   0.11381E+01
   0.54300E+01   0.11381E+01
   0.54300E+01   0.11381E+01
   0.54300E+01   0.11379E+01
   0.54300E+01   0.11378E+01
   0.54300E+01   0.11379E+01
   0.54300E+01   0.11377E+01
   0.54300E+01   0.11377E+01
   0.54300E+01   0.11377E+01
   0.54300E+01   0.11376E+01
   0.54300E+01   0.11376E+01
   0.54300E+01   0.11376E+01
   0.54300E+01   0.11376E+01
   0.54300E+01   0.11374E+01
   0.54300E+01   0.11374E+01
   0.54300E+01   0.11374E+01
   0.54300E+01   0.11374E+01
   0.54300E+01   0.11373E+01
   0.54300E+01   0.11374E+01
   0.54300E+01   0.11374E+01
   0.54300E+01   0.11373E+01
   0.54300E+01   0.11372E+01
   0.54300E+01   0.11373E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11372E+01
   0.54300E+01   0.11372E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11372E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11372E+01
   0.54300E+01   0.11372E+01
   0.54300E+01   0.11372E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54300E+01   0.11371E+01
   0.54400E+01   0.11371E+01
   0.54400E+01   0.11371E+01
   0.54400E+01   0.11371E+01
   0.54400E+01   0.11371E+01
   0.54400E+01   0.11371E+01
   0.54400E+01   0.11371E+01
   0.54300E+01   0.11370E+01
   0.54300E+01   0.11369E+01
   0.54300E+01   0.11369E+01
   0.54300E+01   0.11370E+01
   0.54300E+01   0.11369E+01
   0.54300E+01   0.11370E+01
   0.54400E+01   0.11370E+01
   0.54300E+01   0.11369E+01
   0.54300E+01   0.11370E+01
   0.54300E+01   0.11368E+01
   0.54300E+01   0.11368E+01
   0.54300E+01   0.11368E+01
   0.54300E+01   0.11368E+01
   0.54300E+01   0.11367E+01
   0.54300E+01   0.11366E+01
   0.54300E+01   0.11366E+01
   0.54300E+01   0.11365E+01
   0.54300E+01   0.11365E+01
   0.54300E+01   0.11364E+01
   0.54300E+01   0.11364E+01
   0.54300E+01   0.11364E+01
   0.54300E+01   0.11365E+01
   0.54300E+01   0.11364E+01
   0.54300E+01   0.11362E+01
   0.54300E+01   0.11363E+01
   0.54300E+01   0.11362E+01
   0.54300E+01   0.11362E+01
   0.54300E+01   0.11362E+01
   0.54300E+01   0.11362E+01
   0.54300E+01   0.11361E+01
   0.54300E+01   0.11361E+01
   0.54300E+01   0.11360E+01
   0.54300E+01   0.11359E+01
   0.54300E+01   0.11359E+01
   0.54300E+01   0.11359E+01
   0.54300E+01   0.11358E+01
   0.54300E+01   0.11359E+01
   0.54300E+01   0.11359E+01
   0.54300E+01   0.11357E+01
   0.54300E+01   0.11356E+01
   0.54300E+01   0.11355E+01
   0.54300E+01   0.11355E+01
   0.54300E+01   0.11355E+01
   0.54300E+01   0.11354E+01
   0.54300E+01   0.11354E+01
   0.54300E+01   0.11354E+01
   0.54300E+01   0.11354E+01
   0.54300E+01   0.11353E+01
   0.54300E+01   0.11352E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11352E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11351E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11349E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54300E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11350E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11349E+01
   0.54400E+01   0.11348E+01
   0.54400E+01   0.11347E+01
   0.54400E+01   0.11348E+01
   0.54400E+01   0.11347E+01
   0.54400E+01   0.11348E+01
   0.54400E+01   0.11348E+01
   0.54400E+01   0.11348E+01
   0.54400E+01   0.11346E+01
   0.54400E+01   0.11346E+01
   0.54400E+01   0.11346E+01
   0.54400E+01   0.11344E+01
   0.54400E+01   0.11345E+01
   0.54400E+01   0.11345E+01
   0.54400E+01   0.11345E+01
   0.54400E+01   0.11342E+01
   0.54400E+01   0.11342E+01
   0.54400E+01   0.11341E+01
   0.54400E+01   0.11340E+01
   0.54400E+01   0.11339E+01
   0.54400E+01   0.11339E+01
   0.54400E+01   0.11339E+01
   0.54400E+01   0.11338E+01
   0.54400E+01   0.11338E+01
   0.54400E+01   0.11338E+01
   0.54400E+01   0.11338E+01
   0.54400E+01   0.11338E+01
   0.54400E+01   0.11337E+01
   0.54300E+01   0.11337E+01
   0.54400E+01   0.11337E+01
   0.54300E+01   0.11336E+01
   0.54300E+01   0.11336E+01
   0.54300E+01   0.11335E+01
   0.54300E+01   0.11334E+01
   0.54300E+01   0.11334E+01
   0.54300E+01   0.11333E+01
   0.54300E+01   0.11334E+01
   0.54300E+01   0.11334E+01
   0.54300E+01   0.11333E+01
   0.54300E+01   0.11334E+01
   0.54300E+01   0.11332E+01
   0.54300E+01   0.11332E+01
   0.54300E+01   0.11332E+01
   0.54300E+01   0.11332E+01
   0.54300E+01   0.11331E+01
   0.54300E+01   0.11332E+01
   0.54300E+01   0.11330E+01
   0.54300E+01   0.11331E+01
   0.54300E+01   0.11329E+01
   0.54300E+01   0.11329E+01
   0.54300E+01   0.11327E+01
   0.54300E+01   0.11327E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11326E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54300E+01   0.11325E+01
   0.54400E+01   0.11325E+01
   0.54300E+01   0.11324E+01
   0.54300E+01   0.11324E+01
   0.54300E+01   0.11324E+01
   0.54300E+01   0.11324E+01
   0.54300E+01   0.11324E+01
   0.54300E+01   0.11323E+01
   0.54300E+01   0.11323E+01
   0.54300E+01   0.11323E+01
   0.54300E+01   0.11323E+01
   0.54300E+01   0.11323E+01
   0.54300E+01   0.11322E+01
   0.54300E+01   0.11323E+01
   0.54300E+01   0.11322E+01
   0.54300E+01   0.11322E+01
   0.54300E+01   0.11321E+01
   0.54300E+01   0.11321E+01
   0.54300E+01   0.11322E+01
   0.54300E+01   0.11322E+01
   0.54300E+01   0.11322E+01
   0.54300E+01   0.11321E+01
   0.54300E+01   0.11320E+01
   0.54300E+01   0.11320E+01
   0.54300E+01   0.11321E+01
   0.54300E+01   0.11320E+01
   0.54300E+01   0.11320E+01
   0.54300E+01   0.11318E+01
   0.54300E+01   0.11317E+01
   0.54300E+01   0.11317E+01
   0.54300E+01   0.11316E+01
   0.54300E+01   0.11316E+01
   0.54300E+01   0.11316E+01
   0.54300E+01   0.11316E+01
   0.54300E+01   0.11315E+01
   0.54300E+01   0.11314E+01
   0.54300E+01   0.11314E+01
   0.54300E+01   0.11313E+01
   0.54300E+01   0.11314E+01
   0.54300E+01   0.11314E+01
   0.54300E+01   0.11313E+01
   0.54300E+01   0.11313E+01
   0.54300E+01   0.11314E+01
   0.54300E+01   0.11314E+01
   0.54300E+01   0.11312E+01
   0.54300E+01   0.11310E+01
   0.54300E+01   0.11311E+01
   0.54300E+01   0.11310E+01
   0.54300E+01   0.11309E+01
   0.54300E+01   0.11309E+01
   0.54300E+01   0.11308E+01
   0.54300E+01   0.11309E+01
   0.54300E+01   0.11309E+01
   0.54300E+01   0.11308E+01
   0.54300E+01   0.11306E+01
   0.54300E+01   0.11307E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11305E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54300E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11304E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11303E+01
   0.54400E+01   0.11302E+01
   0.54400E+01   0.11301E+01
   0.54400E+01   0.11301E+01
   0.54400E+01   0.11300E+01
   0.54400E+01   0.11300E+01
   0.54400E+01   0.11299E+01
   0.54400E+01   0.11299E+01
   0.54400E+01   0.11300E+01
   0.54400E+01   0.11299E+01
   0.54400E+01   0.11298E+01
   0.54400E+01   0.11300E+01
   0.54400E+01   0.11300E+01
   0.54400E+01   0.11300E+01
   0.54400E+01   0.11299E+01
   0.54400E+01   0.11297E+01
   0.54400E+01   0.11300E+01
   0.54400E+01   0.11299E+01
   0.54400E+01   0.11297E+01
   0.54400E+01   0.11297E+01
   0.54400E+01   0.11297E+01
   0.54400E+01   0.11297E+01
   0.54400E+01   0.11297E+01
   0.54400E+01   0.11296E+01
   0.54400E+01   0.11295E+01
   0.54400E+01   0.11293E+01
   0.54400E+01   0.11293E+01
   0.54400E+01   0.11293E+01
   0.54400E+01   0.11293E+01
   0.54400E+01   0.11293E+01
   0.54400E+01   0.11292E+01
   0.54400E+01   0.11292E+01
   0.54400E+01   0.11292E+01
   0.54400E+01   0.11290E+01
   0.54400E+01   0.11289E+01
   0.54400E+01   0.11289E+01
   0.54400E+01   0.11289E+01
   0.54400E+01   0.11288E+01
   0.54300E+01   0.11287E+01
   0.54300E+01   0.11287E+01
   0.54300E+01   0.11286E+01
   0.54300E+01   0.11287E+01
   0.54300E+01   0.11287E+01
   0.54400E+01   0.11287E+01
   0.54300E+01   0.11286E+01
   0.54300E+01   0.11286E+01
   0.54300E+01   0.11285E+01
   0.54300E+01   0.11286E+01
   0.54300E+01   0.11284E+01
   0.54300E+01   0.11284E+01
   0.54300E+01   0.11283E+01
   0.54300E+01   0.11282E+01
   0.54300E+01   0.11280E+01
   0.54300E+01   0.11280E+01
   0.54300E+01   0.11281E+01
   0.54300E+01   0.11280E+01
   0.54300E+01   0.11280E+01
   0.54300E+01   0.11280E+01
   0.54300E+01   0.11280E+01
   0.54300E+01   0.11281E+01
   0.54300E+01   0.11280E+01
   0.54300E+01   0.11280E+01
   0.54300E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11280E+01
   0.54400E+01   0.11280E+01
   0.54400E+01   0.11280E+01
   0.54400E+01   0.11280E+01
   0.54400E+01   0.11281E+01
   0.54400E+01   0.11280E+01
   0.54400E+01   0.11280E+01
   0.54400E+01   0.11280E+01
   0.54400E+01   0.11280E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11279E+01
   0.54400E+01   0.11277E+01
   0.54400E+01   0.11278E+01
   0.54400E+01   0.11276E+01
   0.54400E+01   0.11276E+01
   0.54400E+01   0.11276E+01
   0.54400E+01   0.11275E+01
   0.54400E+01   0.11276E+01
   0.54400E+01   0.11274E+01
   0.54400E+01   0.11273E+01
   0.54400E+01   0.11274E+01
   0.54400E+01   0.11273E+01
   0.54400E+01   0.11273E+01
   0.54400E+01   0.11272E+01
   0.54400E+01   0.11273E+01
   0.54400E+01   0.11272E+01
   0.54400E+01   0.11272E+01
   0.54300E+01   0.11271E+01
   0.54400E+01   0.11271E+01
   0.54300E+01   0.11270E+01
   0.54300E+01   0.11270E+01
   0.54400E+01   0.11270E+01
   0.54300E+01   0.11267E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11267E+01
   0.54300E+01   0.11266E+01
   0.54300E+01   0.11265E+01
   0.54300E+01   0.11265E+01
   0.54300E+01   0.11264E+01
   0.54300E+01   0.11263E+01
   0.54300E+01   0.11264E+01
   0.54300E+01   0.11263E+01
   0.54300E+01   0.11262E+01
   0.54300E+01   0.11262E+01
   0.54300E+01   0.11262E+01
   0.54300E+01   0.11262E+01
   0.54300E+01   0.11262E+01
   0.54300E+01   0.11262E+01
   0.54300E+01   0.11260E+01
   0.54300E+01   0.11260E+01
   0.54300E+01   0.11260E+01
   0.54300E+01   0.11260E+01
   0.54300E+01   0.11260E+01
   0.54300E+01   0.11260E+01
   0.54300E+01   0.11260E+01
   0.54300E+01   0.11259E+01
   0.54300E+01   0.11259E+01
   0.54300E+01   0.11259E+01
   0.54300E+01   0.11259E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54300E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11258E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11257E+01
   0.54400E+01   0.11256E+01
   0.54400E+01   0.11256E+01
   0.54400E+01   0.11256E+01
   0.54400E+01   0.11255E+01
   0.54400E+01   0.11254E+01
   0.54400E+01   0.11254E+01
   0.54400E+01   0.11254E+01
   0.54400E+01   0.11253E+01
   0.54400E+01   0.11252E+01
   0.54400E+01   0.11251E+01
   0.54400E+01   0.11250E+01
   0.54400E+01   0.11250E+01
   0.54400E+01   0.11252E+01
   0.54400E+01   0.11252E+01
   0.54400E+01   0.11251E+01
   0.54400E+01   0.11251E+01
   0.54400E+01   0.11251E+01
   0.54400E+01   0.11252E+01
   0.54400E+01   0.11250E+01
   0.54400E+01   0.11250E+01
   0.54400E+01   0.11250E+01
   0.54400E+01   0.11250E+01
   0.54400E+01   0.11248E+01
   0.54400E+01   0.11248E+01
   0.54400E+01   0.11247E+01
   0.54400E+01   0.11248E+01
   0.54400E+01   0.11247E+01
   0.54400E+01   0.11247E+01
   0.54400E+01   0.11245E+01
   0.54400E+01   0.11246E+01
   0.54400E+01   0.11245E+01
   0.54400E+01   0.11244E+01
   0.54400E+01   0.11243E+01
   0.54400E+01   0.11243E+01
   0.54400E+01   0.11241E+01
   0.54400E+01   0.11241E+01
   0.54400E+01   0.11243E+01
   0.54400E+01   0.11241E+01
   0.54400E+01   0.11241E+01
   0.54400E+01   0.11240E+01
   0.54400E+01   0.11240E+01
   0.54400E+01   0.11242E+01
   0.54400E+01   0.11241E+01
   0.54400E+01   0.11240E+01
   0.54400E+01   0.11240E+01
   0.54400E+01   0.11240E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11236E+01
   0.54400E+01   0.11236E+01
   0.54400E+01   0.11236E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11236E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11236E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11237E+01
   0.54400E+01   0.11236E+01
   0.54400E+01   0.11236E+01
   0.54400E+01   0.11235E+01
   0.54400E+01   0.11235E+01
   0.54400E+01   0.11235E+01
   0.54400E+01   0.11234E+01
   0.54400E+01   0.11234E+01
   0.54400E+01   0.11234E+01
   0.54400E+01   0.11234E+01
   0.54400E+01   0.11234E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11234E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11234E+01
   0.54400E+01   0.11234E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11232E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11232E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11232E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11233E+01
   0.54400E+01   0.11232E+01
   0.54400E+01   0.11232E+01
   0.54400E+01   0.11232E+01
   0.54400E+01   0.11229E+01
   0.54400E+01   0.11230E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11229E+01
   0.54400E+01   0.11229E+01
   0.54400E+01   0.11229E+01
   0.54400E+01   0.11230E+01
   0.54400E+01   0.11229E+01
   0.54400E+01   0.11229E+01
   0.54400E+01   0.11229E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11227E+01
   0.54400E+01   0.11227E+01
   0.54400E+01   0.11230E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11228E+01
   0.54400E+01   0.11226E+01
   0.54400E+01   0.11225E+01
   0.54400E+01   0.11225E+01
   0.54400E+01   0.11224E+01
   0.54400E+01   0.11223E+01
   0.54400E+01   0.11223E+01
   0.54400E+01   0.11222E+01
   0.54400E+01   0.11222E+01
   0.54400E+01   0.11221E+01
   0.54400E+01   0.11221E+01
   0.54400E+01   0.11220E+01
   0.54400E+01   0.11219E+01
   0.54400E+01   0.11218E+01
   0.54400E+01   0.11218E+01
   0.54400E+01   0.11218E+01
   0.54400E+01   0.11217E+01
   0.54400E+01   0.11217E+01
   0.54400E+01   0.11217E+01
   0.54400E+01   0.11215E+01
   0.54400E+01   0.11215E+01
   0.54300E+01   0.11216E+01
   0.54300E+01   0.11215E+01
   0.54300E+01   0.11215E+01
   0.54300E+01   0.11214E+01
   0.54300E+01   0.11214E+01
   0.54300E+01   0.11214E+01
   0.54300E+01   0.11213E+01
   0.54300E+01   0.11212E+01
   0.54300E+01   0.11212E+01
   0.54300E+01   0.11213E+01
   0.54300E+01   0.11212E+01
   0.54300E+01   0.11212E+01
   0.54300E+01   0.11212E+01
   0.54300E+01   0.11212E+01
   0.54300E+01   0.11212E+01
   0.54300E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11212E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11211E+01
   0.54400E+01   0.11210E+01
   0.54400E+01   0.11210E+01
   0.54400E+01   0.11210E+01
   0.54400E+01   0.11210E+01
   0.54400E+01   0.11210E+01
   0.54400E+01   0.11210E+01
   0.54400E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11209E+01
   0.54500E+01   0.11210E+01
   0.54500E+01   0.11209E+01
   0.54500E+01   0.11209E+01
   0.54500E+01   0.11209E+01
   0.54500E+01   0.11209E+01
   0.54500E+01   0.11208E+01
   0.54500E+01   0.11207E+01
   0.54500E+01   0.11208E+01
   0.54500E+01   0.11208E+01
   0.54500E+01   0.11207E+01
   0.54500E+01   0.11208E+01
   0.54500E+01   0.11205E+01
   0.54500E+01   0.11205E+01
   0.54500E+01   0.11205E+01
   0.54500E+01   0.11205E+01
   0.54500E+01   0.11205E+01
   0.54500E+01   0.11205E+01
   0.54500E+01   0.11205E+01
   0.54500E+01   0.11205E+01
   0.54400E+01   0.11203E+01
   0.54400E+01   0.11203E+01
   0.54400E+01   0.11203E+01
   0.54400E+01   0.11202E+01
   0.54400E+01   0.11202E+01
   0.54400E+01   0.11199E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11199E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11197E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11198E+01
   0.54400E+01   0.11199E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11195E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11193E+01
   0.54400E+01   0.11193E+01
   0.54400E+01   0.11194E+01
   0.54400E+01   0.11193E+01
   0.54400E+01   0.11193E+01
   0.54400E+01   0.11193E+01
   0.54400E+01   0.11192E+01
   0.54400E+01   0.11192E+01
   0.54400E+01   0.11192E+01
   0.54400E+01   0.11191E+01
   0.54400E+01   0.11190E+01
   0.54400E+01   0.11190E+01
   0.54400E+01   0.11189E+01
   0.54400E+01   0.11189E+01
   0.54400E+01   0.11190E+01
   0.54400E+01   0.11189E+01
   0.54400E+01   0.11190E+01
   0.54400E+01   0.11189E+01
   0.54400E+01   0.11190E+01
   0.54400E+01   0.11189E+01
   0.54400E+01   0.11190E+01
   0.54400E+01   0.11190E+01
   0.54400E+01   0.11190E+01
   0.54400E+01   0.11189E+01
   0.54400E+01   0.11189E+01
   0.54400E+01   0.11189E+01
   0.54400E+01   0.11188E+01
   0.54400E+01   0.11188E+01
   0.54400E+01   0.11188E+01
   0.54400E+01   0.11188E+01
   0.54400E+01   0.11187E+01
   0.54400E+01   0.11187E+01
   0.54400E+01   0.11188E+01
   0.54400E+01   0.11188E+01
   0.54400E+01   0.11188E+01
   0.54400E+01   0.11188E+01
   0.54400E+01   0.11187E+01
   0.54400E+01   0.11187E+01
   0.54400E+01   0.11187E+01
   0.54400E+01   0.11187E+01
   0.54400E+01   0.11186E+01
   0.54400E+01   0.11186E+01
   0.54400E+01   0.11186E+01
   0.54400E+01   0.11186E+01
   0.54400E+01   0.11186E+01
   0.54400E+01   0.11186E+01
   0.54400E+01   0.11186E+01
   0.54500E+01   0.11186E+01
   0.54400E+01   0.11186E+01
   0.54400E+01   0.11184E+01
   0.54400E+01   0.11185E+01
   0.54400E+01   0.11184E+01
   0.54400E+01   0.11182E+01
   0.54400E+01   0.11182E+01
   0.54400E+01   0.11181E+01
   0.54400E+01   0.11181E+01
   0.54400E+01   0.11181E+01
   0.54400E+01   0.11180E+01
   0.54400E+01   0.11181E+01
   0.54400E+01   0.11180E+01
   0.54400E+01   0.11180E+01
   0.54400E+01   0.11179E+01
   0.54400E+01   0.11180E+01
   0.54400E+01   0.11178E+01
   0.54400E+01   0.11178E+01
   0.54400E+01   0.11179E+01
   0.54400E+01   0.11178E+01
   0.54400E+01   0.11177E+01
   0.54400E+01   0.11177E+01
   0.54400E+01   0.11178E+01
   0.54400E+01   0.11179E+01
   0.54400E+01   0.11177E+01
   0.54400E+01   0.11178E+01
   0.54400E+01   0.11176E+01
   0.54400E+01   0.11175E+01
   0.54400E+01   0.11176E+01
   0.54400E+01   0.11174E+01
   0.54400E+01   0.11173E+01
   0.54400E+01   0.11174E+01
   0.54400E+01   0.11174E+01
   0.54400E+01   0.11173E+01
   0.54400E+01   0.11174E+01
   0.54400E+01   0.11173E+01
   0.54400E+01   0.11173E+01
   0.54400E+01   0.11174E+01
   0.54400E+01   0.11172E+01
   0.54400E+01   0.11174E+01
   0.54400E+01   0.11171E+01
   0.54400E+01   0.11173E+01
   0.54400E+01   0.11171E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11169E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11169E+01
   0.54400E+01   0.11169E+01
   0.54400E+01   0.11169E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11167E+01
   0.54400E+01   0.11168E+01
   0.54400E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11168E+01
   0.54500E+01   0.11168E+01
   0.54500E+01   0.11168E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11168E+01
   0.54500E+01   0.11168E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11167E+01
   0.54500E+01   0.11166E+01
   0.54500E+01   0.11165E+01
   0.54500E+01   0.11165E+01
   0.54500E+01   0.11165E+01
   0.54500E+01   0.11165E+01
   0.54500E+01   0.11165E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11165E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11164E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11163E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11160E+01
   0.54500E+01   0.11160E+01
   0.54500E+01   0.11160E+01
   0.54500E+01   0.11161E+01
   0.54500E+01   0.11162E+01
   0.54500E+01   0.11161E+01
   0.54500E+01   0.11161E+01
   0.54500E+01   0.11160E+01
   0.54500E+01   0.11160E+01
   0.54500E+01   0.11160E+01
   0.54500E+01   0.11158E+01
   0.54500E+01   0.11159E+01
   0.54500E+01   0.11159E+01
   0.54500E+01   0.11159E+01
   0.54500E+01   0.11158E+01
   0.54500E+01   0.11158E+01
   0.54500E+01   0.11157E+01
   0.54500E+01   0.11155E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11154E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11152E+01
   0.54500E+01   0.11152E+01
   0.54500E+01   0.11152E+01
   0.54500E+01   0.11152E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11150E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11152E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11153E+01
   0.54500E+01   0.11152E+01
   0.54500E+01   0.11152E+01
   0.54500E+01   0.11151E+01
   0.54500E+01   0.11150E+01
   0.54500E+01   0.11150E+01
   0.54500E+01   0.11149E+01
   0.54500E+01   0.11149E+01
   0.54500E+01   0.11148E+01
   0.54500E+01   0.11148E+01
   0.54500E+01   0.11149E+01
   0.54500E+01   0.11148E+01
   0.54500E+01   0.11148E+01
   0.54500E+01   0.11148E+01
   0.54500E+01   0.11148E+01
   0.54500E+01   0.11147E+01
   0.54500E+01   0.11147E+01
   0.54500E+01   0.11148E+01
   0.54500E+01   0.11147E+01
   0.54500E+01   0.11147E+01
   0.54500E+01   0.11147E+01
   0.54500E+01   0.11146E+01
   0.54500E+01   0.11146E+01
   0.54500E+01   0.11146E+01
   0.54500E+01   0.11145E+01
   0.54500E+01   0.11145E+01
   0.54500E+01   0.11145E+01
   0.54500E+01   0.11145E+01
   0.54500E+01   0.11144E+01
   0.54500E+01   0.11145E+01
   0.54500E+01   0.11144E+01
   0.54500E+01   0.11144E+01
   0.54500E+01   0.11143E+01
   0.54500E+01   0.11143E+01
   0.54500E+01   0.11142E+01
   0.54500E+01   0.11141E+01
   0.54500E+01   0.11140E+01
   0.54500E+01   0.11140E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11140E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11138E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11138E+01
   0.54500E+01   0.11138E+01
   0.54500E+01   0.11139E+01
   0.54500E+01   0.11136E+01
   0.54500E+01   0.11135E+01
   0.54500E+01   0.11133E+01
   0.54500E+01   0.11133E+01
   0.54500E+01   0.11133E+01
   0.54500E+01   0.11132E+01
   0.54400E+01   0.11131E+01
   0.54400E+01   0.11132E+01
   0.54500E+01   0.11133E+01
   0.54400E+01   0.11131E+01
   0.54500E+01   0.11132E+01
   0.54400E+01   0.11129E+01
   0.54400E+01   0.11130E+01
   0.54400E+01   0.11129E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11126E+01
   0.54400E+01   0.11126E+01
   0.54400E+01   0.11126E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11124E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11125E+01
   0.54400E+01   0.11126E+01
   0.54400E+01   0.11126E+01
   0.54400E+01   0.11126E+01
   0.54500E+01   0.11126E+01
   0.54500E+01   0.11126E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11128E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11127E+01
   0.54500E+01   0.11126E+01
   0.54500E+01   0.11126E+01
   0.54500E+01   0.11126E+01
   0.54500E+01   0.11126E+01
   0.54500E+01   0.11126E+01
   0.54500E+01   0.11125E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11123E+01
   0.54500E+01   0.11122E+01
   0.54500E+01   0.11121E+01
   0.54500E+01   0.11121E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11119E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11120E+01
   0.54500E+01   0.11119E+01
   0.54500E+01   0.11119E+01
   0.54500E+01   0.11119E+01
   0.54500E+01   0.11118E+01
   0.54500E+01   0.11118E+01
   0.54500E+01   0.11117E+01
   0.54500E+01   0.11117E+01
   0.54500E+01   0.11117E+01
   0.54500E+01   0.11116E+01
   0.54500E+01   0.11117E+01
   0.54500E+01   0.11117E+01
   0.54500E+01   0.11116E+01
   0.54500E+01   0.11116E+01
   0.54500E+01   0.11116E+01
   0.54500E+01   0.11116E+01
   0.54500E+01   0.11116E+01
   0.54500E+01   0.11116E+01
   0.54500E+01   0.11116E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11115E+01
   0.54500E+01   0.11114E+01
   0.54500E+01   0.11114E+01
   0.54500E+01   0.11114E+01
   0.54500E+01   0.11114E+01
   0.54500E+01   0.11114E+01
   0.54500E+01   0.11113E+01
   0.54500E+01   0.11115E+01
   0.54600E+01   0.11114E+01
   0.54500E+01   0.11114E+01
   0.54500E+01   0.11113E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11114E+01
   0.54600E+01   0.11113E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11112E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11111E+01
   0.54600E+01   0.11110E+01
   0.54600E+01   0.11109E+01
   0.54600E+01   0.11109E+01
   0.54600E+01   0.11109E+01
   0.54600E+01   0.11107E+01
   0.54500E+01   0.11107E+01
   0.54500E+01   0.11105E+01
   0.54500E+01   0.11105E+01
   0.54500E+01   0.11105E+01
   0.54500E+01   0.11105E+01
   0.54500E+01   0.11103E+01
   0.54600E+01   0.11103E+01
   0.54500E+01   0.11104E+01
   0.54500E+01   0.11103E+01
   0.54500E+01   0.11103E+01
   0.54500E+01   0.11103E+01
   0.54500E+01   0.11102E+01
   0.54500E+01   0.11103E+01
   0.54500E+01   0.11103E+01
   0.54500E+01   0.11102E+01
   0.54500E+01   0.11103E+01
   0.54500E+01   0.11102E+01
   0.54500E+01   0.11102E+01
   0.54500E+01   0.11102E+01
   0.54500E+01   0.11102E+01
   0.54500E+01   0.11101E+01
   0.54500E+01   0.11101E+01
   0.54500E+01   0.11101E+01
   0.54500E+01   0.11100E+01
   0.54500E+01   0.11100E+01
   0.54500E+01   0.11098E+01
   0.54500E+01   0.11096E+01
   0.54500E+01   0.11096E+01
   0.54500E+01   0.11096E+01
   0.54500E+01   0.11096E+01
   0.54500E+01   0.11096E+01
   0.54500E+01   0.11096E+01
   0.54500E+01   0.11096E+01
   0.54500E+01   0.11095E+01
   0.54500E+01   0.11094E+01
   0.54500E+01   0.11093E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11093E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11093E+01
   0.54500E+01   0.11093E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11093E+01
   0.54500E+01   0.11093E+01
   0.54500E+01   0.11094E+01
   0.54500E+01   0.11093E+01
   0.54500E+01   0.11094E+01
   0.54500E+01   0.11094E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11092E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11091E+01
   0.54500E+01   0.11090E+01
   0.54500E+01   0.11089E+01
   0.54500E+01   0.11088E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11088E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11088E+01
   0.54500E+01   0.11084E+01
   0.54500E+01   0.11084E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11085E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11086E+01
   0.54500E+01   0.11086E+01
   0.54500E+01   0.11086E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11087E+01
   0.54500E+01   0.11087E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11089E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11088E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11087E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11085E+01
   0.54600E+01   0.11086E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11083E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11083E+01
   0.54600E+01   0.11083E+01
   0.54600E+01   0.11083E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11085E+01
   0.54600E+01   0.11085E+01
   0.54600E+01   0.11084E+01
   0.54600E+01   0.11085E+01
   0.54600E+01   0.11083E+01
   0.54600E+01   0.11083E+01
   0.54600E+01   0.11082E+01
   0.54600E+01   0.11082E+01
   0.54600E+01   0.11082E+01
   0.54600E+01   0.11082E+01
   0.54600E+01   0.11082E+01
   0.54600E+01   0.11081E+01
   0.54600E+01   0.11082E+01
   0.54600E+01   0.11081E+01
   0.54600E+01   0.11081E+01
   0.54600E+01   0.11081E+01
   0.54600E+01   0.11081E+01
   0.54600E+01   0.11081E+01
   0.54600E+01   0.11082E+01
   0.54600E+01   0.11080E+01
   0.54600E+01   0.11081E+01
   0.54600E+01   0.11080E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11079E+01
   0.54600E+01   0.11080E+01
   0.54600E+01   0.11078E+01
   0.54600E+01   0.11078E+01
   0.54600E+01   0.11078E+01
   0.54600E+01   0.11078E+01
   0.54600E+01   0.11078E+01
   0.54600E+01   0.11077E+01
   0.54600E+01   0.11078E+01
   0.54600E+01   0.11078E+01
   0.54600E+01   0.11077E+01
   0.54600E+01   0.11075E+01
   0.54600E+01   0.11076E+01
   0.54600E+01   0.11074E+01
   0.54600E+01   0.11073E+01
   0.54600E+01   0.11074E+01
   0.54600E+01   0.11073E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11073E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11073E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11072E+01
   0.54600E+01   0.11071E+01
   0.54600E+01   0.11071E+01
   0.54600E+01   0.11071E+01
   0.54600E+01   0.11070E+01
   0.54600E+01   0.11070E+01
   0.54600E+01   0.11069E+01
   0.54600E+01   0.11069E+01
   0.54600E+01   0.11069E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11069E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11068E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11067E+01
   0.54600E+01   0.11066E+01
   0.54600E+01   0.11066E+01
   0.54600E+01   0.11066E+01
   0.54600E+01   0.11065E+01
   0.54600E+01   0.11065E+01
   0.54600E+01   0.11065E+01
   0.54600E+01   0.11065E+01
   0.54600E+01   0.11065E+01
   0.54600E+01   0.11065E+01
   0.54600E+01   0.11065E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11063E+01
   0.54600E+01   0.11064E+01
   0.54600E+01   0.11063E+01
   0.54700E+01   0.11063E+01
   0.54600E+01   0.11062E+01
   0.54600E+01   0.11061E+01
   0.54600E+01   0.11060E+01
   0.54600E+01   0.11060E+01
   0.54600E+01   0.11058E+01
   0.54600E+01   0.11057E+01
   0.54600E+01   0.11058E+01
   0.54600E+01   0.11059E+01
   0.54600E+01   0.11056E+01
   0.54600E+01   0.11055E+01
   0.54600E+01   0.11056E+01
   0.54600E+01   0.11055E+01
   0.54600E+01   0.11054E+01
   0.54600E+01   0.11054E+01
   0.54600E+01   0.11052E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11051E+01
   0.54600E+01   0.11050E+01
   0.54600E+01   0.11050E+01
   0.54600E+01   0.11049E+01
   0.54600E+01   0.11048E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11048E+01
   0.54600E+01   0.11048E+01
   0.54600E+01   0.11048E+01
   0.54600E+01   0.11048E+01
   0.54600E+01   0.11048E+01
   0.54600E+01   0.11048E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11047E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11046E+01
   0.54600E+01   0.11045E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11044E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11041E+01
   0.54600E+01   0.11041E+01
   0.54600E+01   0.11041E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11043E+01
   0.54700E+01   0.11043E+01
   0.54600E+01   0.11043E+01
   0.54600E+01   0.11042E+01
   0.54600E+01   0.11042E+01
   0.54700E+01   0.11042E+01
   0.54700E+01   0.11042E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11041E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11040E+01
   0.54700E+01   0.11039E+01
   0.54700E+01   0.11039E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11037E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11038E+01
   0.54700E+01   0.11037E+01
   0.54700E+01   0.11035E+01
   0.54700E+01   0.11035E+01
   0.54700E+01   0.11035E+01
   0.54700E+01   0.11036E+01
   0.54700E+01   0.11035E+01
   0.54700E+01   0.11036E+01
   0.54700E+01   0.11034E+01
   0.54700E+01   0.11035E+01
   0.54700E+01   0.11033E+01
   0.54700E+01   0.11033E+01
   0.54700E+01   0.11032E+01
   0.54700E+01   0.11033E+01
   0.54700E+01   0.11031E+01
   0.54600E+01   0.11030E+01
   0.54600E+01   0.11030E+01
   0.54600E+01   0.11029E+01
   0.54600E+01   0.11029E+01
   0.54600E+01   0.11028E+01
   0.54600E+01   0.11029E+01
   0.54600E+01   0.11029E+01
   0.54600E+01   0.11029E+01
   0.54600E+01   0.11029E+01
   0.54600E+01   0.11030E+01
   0.54700E+01   0.11030E+01
   0.54700E+01   0.11031E+01
   0.54700E+01   0.11030E+01
   0.54600E+01   0.11029E+01
   0.54600E+01   0.11029E+01
   0.54600E+01   0.11028E+01
   0.54600E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54600E+01   0.11028E+01
   0.54700E+01   0.11029E+01
   0.54700E+01   0.11029E+01
   0.54600E+01   0.11028E+01
   0.54600E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54600E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11029E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11029E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11028E+01
   0.54700E+01   0.11027E+01
   0.54700E+01   0.11027E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11027E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11027E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11026E+01
   0.54700E+01   0.11024E+01
   0.54700E+01   0.11024E+01
   0.54700E+01   0.11023E+01
   0.54700E+01   0.11023E+01
   0.54700E+01   0.11023E+01
   0.54700E+01   0.11023E+01
   0.54700E+01   0.11021E+01
   0.54700E+01   0.11021E+01
   0.54700E+01   0.11021E+01
   0.54700E+01   0.11021E+01
   0.54700E+01   0.11021E+01
   0.54700E+01   0.11021E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11021E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11020E+01
   0.54700E+01   0.11019E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11019E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11019E+01
   0.54700E+01   0.11019E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11019E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11019E+01
   0.54700E+01   0.11019E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11017E+01
   0.54700E+01   0.11018E+01
   0.54700E+01   0.11017E+01
   0.54700E+01   0.11017E+01
   0.54700E+01   0.11017E+01
   0.54700E+01   0.11016E+01
   0.54700E+01   0.11016E+01
   0.54700E+01   0.11016E+01
   0.54700E+01   0.11016E+01
   0.54700E+01   0.11016E+01
   0.54700E+01   0.11016E+01
   0.54700E+01   0.11015E+01
   0.54700E+01   0.11015E+01
   0.54700E+01   0.11015E+01
   0.54700E+01   0.11015E+01
   0.54700E+01   0.11015E+01
   0.54700E+01   0.11015E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11013E+01
   0.54700E+01   0.11013E+01
   0.54700E+01   0.11013E+01
   0.54700E+01   0.11014E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11007E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54700E+01   0.11007E+01
   0.54700E+01   0.11007E+01
   0.54700E+01   0.11007E+01
   0.54700E+01   0.11007E+01
   0.54700E+01   0.11007E+01
   0.54700E+01   0.11007E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11008E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11009E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11011E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11011E+01
   0.54700E+01   0.11011E+01
   0.54700E+01   0.11011E+01
   0.54700E+01   0.11010E+01
   0.54800E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11011E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54700E+01   0.11010E+01
   0.54800E+01   0.11010E+01
   0.54800E+01   0.11009E+01
   0.54800E+01   0.11009E+01
   0.54800E+01   0.11010E+01
   0.54800E+01   0.11009E+01
   0.54800E+01   0.11009E+01
   0.54800E+01   0.11009E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11009E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11006E+01
   0.54700E+01   0.11006E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11005E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11008E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11007E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11006E+01
   0.54800E+01   0.11004E+01
   0.54800E+01   0.11004E+01
   0.54800E+01   0.11004E+01
   0.54800E+01   0.11003E+01
   0.54800E+01   0.11004E+01
   0.54800E+01   0.11003E+01
   0.54800E+01   0.11002E+01
   0.54800E+01   0.11002E+01
   0.54800E+01   0.11002E+01
   0.54800E+01   0.11002E+01
   0.54800E+01   0.11003E+01
   0.54800E+01   0.11003E+01
   0.54800E+01   0.11002E+01
   0.54800E+01   0.11003E+01
   0.54800E+01   0.11003E+01
   0.54800E+01   0.11002E+01
   0.54800E+01   0.11003E+01
   0.54800E+01   0.11001E+01
   0.54800E+01   0.11000E+01
   0.54800E+01   0.11000E+01
   0.54800E+01   0.11000E+01
   0.54800E+01   0.11000E+01
   0.54800E+01   0.11000E+01
   0.54800E+01   0.10999E+01
   0.54800E+01   0.10999E+01
   0.54800E+01   0.10999E+01
   0.54800E+01   0.10999E+01
   0.54800E+01   0.10999E+01
   0.54800E+01   0.10998E+01
   0.54800E+01   0.10998E+01
   0.54800E+01   0.10998E+01
   0.54800E+01   0.10998E+01
   0.54800E+01   0.10999E+01
   0.54800E+01   0.10999E+01
   0.54800E+01   0.10998E+01
   0.54800E+01   0.10998E+01
   0.54800E+01   0.10997E+01
   0.54800E+01   0.10998E+01
   0.54800E+01   0.10997E+01
   0.54700E+01   0.10995E+01
   0.54700E+01   0.10995E+01
   0.54700E+01   0.10994E+01
   0.54700E+01   0.10994E+01
   0.54700E+01   0.10993E+01
   0.54700E+01   0.10994E+01
   0.54700E+01   0.10992E+01
   0.54700E+01   0.10991E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10990E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10988E+01
   0.54700E+01   0.10988E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10988E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54700E+01   0.10989E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10989E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10990E+01
   0.54800E+01   0.10989E+01
   0.54800E+01   0.10989E+01
   0.54800E+01   0.10989E+01
   0.54800E+01   0.10989E+01
   0.54800E+01   0.10989E+01
   0.54800E+01   0.10989E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10988E+01
   0.54800E+01   0.10987E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10987E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10987E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10986E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10985E+01
   0.54800E+01   0.10984E+01
   0.54800E+01   0.10984E+01
   0.54800E+01   0.10983E+01
   0.54800E+01   0.10983E+01
   0.54800E+01   0.10982E+01
   0.54800E+01   0.10982E+01
   0.54800E+01   0.10982E+01
   0.54800E+01   0.10982E+01
   0.54800E+01   0.10982E+01
   0.54800E+01   0.10982E+01
   0.54800E+01   0.10982E+01
   0.54800E+01   0.10981E+01
   0.54800E+01   0.10981E+01
   0.54800E+01   0.10980E+01
   0.54800E+01   0.10980E+01
   0.54800E+01   0.10980E+01
   0.54800E+01   0.10981E+01
   0.54800E+01   0.10981E+01
   0.54800E+01   0.10981E+01
   0.54800E+01   0.10980E+01
   0.54800E+01   0.10979E+01
   0.54800E+01   0.10978E+01
   0.54800E+01   0.10979E+01
   0.54800E+01   0.10977E+01
   0.54800E+01   0.10979E+01
   0.54800E+01   0.10975E+01
   0.54800E+01   0.10977E+01
   0.54800E+01   0.10975E+01
   0.54800E+01   0.10977E+01
   0.54800E+01   0.10975E+01
   0.54800E+01   0.10974E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10972E+01
   0.54800E+01   0.10972E+01
   0.54800E+01   0.10972E+01
   0.54800E+01   0.10972E+01
   0.54800E+01   0.10972E+01
   0.54800E+01   0.10972E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10974E+01
   0.54800E+01   0.10974E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10972E+01
   0.54800E+01   0.10973E+01
   0.54800E+01   0.10972E+01
   0.54800E+01   0.10971E+01
   0.54800E+01   0.10970E+01
   0.54800E+01   0.10971E+01
   0.54800E+01   0.10971E+01
   0.54800E+01   0.10971E+01
   0.54800E+01   0.10971E+01
   0.54800E+01   0.10970E+01
   0.54800E+01   0.10970E+01
   0.54800E+01   0.10971E+01
   0.54800E+01   0.10970E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10969E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10968E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10967E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10966E+01
   0.54800E+01   0.10965E+01
   0.54800E+01   0.10965E+01
   0.54800E+01   0.10965E+01
   0.54800E+01   0.10964E+01
   0.54800E+01   0.10964E+01
   0.54800E+01   0.10964E+01
   0.54800E+01   0.10964E+01
   0.54800E+01   0.10965E+01
   0.54800E+01   0.10964E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10964E+01
   0.54800E+01   0.10964E+01
   0.54800E+01   0.10962E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10962E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10962E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10962E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10962E+01
   0.54800E+01   0.10962E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10962E+01
   0.54800E+01   0.10963E+01
   0.54800E+01   0.10961E+01
   0.54800E+01   0.10961E+01
   0.54800E+01   0.10961E+01
   0.54800E+01   0.10961E+01
   0.54800E+01   0.10961E+01
   0.54800E+01   0.10961E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10960E+01
   0.54800E+01   0.10961E+01
   0.54800E+01   0.10961E+01
   0.54800E+01   0.10961E+01
   0.54900E+01   0.10960E+01
   0.54900E+01   0.10959E+01
   0.54900E+01   0.10960E+01
   0.54900E+01   0.10959E+01
   0.54900E+01   0.10959E+01
   0.54900E+01   0.10959E+01
   0.54900E+01   0.10959E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10959E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10958E+01
   0.54900E+01   0.10957E+01
   0.54900E+01   0.10957E+01
   0.54900E+01   0.10957E+01
   0.54900E+01   0.10957E+01
   0.54900E+01   0.10957E+01
   0.54900E+01   0.10956E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10956E+01
   0.54900E+01   0.10956E+01
   0.54900E+01   0.10957E+01
   0.54900E+01   0.10957E+01
   0.54900E+01   0.10956E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10957E+01
   0.54900E+01   0.10955E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10954E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10953E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10952E+01
   0.54900E+01   0.10951E+01
   0.54900E+01   0.10950E+01
   0.54900E+01   0.10948E+01
   0.54900E+01   0.10949E+01
   0.54900E+01   0.10949E+01
   0.54900E+01   0.10948E+01
   0.54900E+01   0.10949E+01
   0.54900E+01   0.10949E+01
   0.54900E+01   0.10949E+01
   0.54900E+01   0.10949E+01
   0.54900E+01   0.10949E+01
   0.54900E+01   0.10950E+01
   0.54900E+01   0.10947E+01
   0.54900E+01   0.10947E+01
   0.54900E+01   0.10947E+01
   0.54900E+01   0.10947E+01
   0.54900E+01   0.10946E+01
   0.54900E+01   0.10947E+01
   0.54900E+01   0.10946E+01
   0.54900E+01   0.10947E+01
   0.54900E+01   0.10948E+01
   0.54900E+01   0.10947E+01
   0.54900E+01   0.10946E+01
   0.54900E+01   0.10945E+01
   0.54900E+01   0.10944E+01
   0.54900E+01   0.10944E+01
   0.54900E+01   0.10945E+01
   0.54900E+01   0.10944E+01
   0.54900E+01   0.10945E+01
   0.54900E+01   0.10945E+01
   0.54900E+01   0.10945E+01
   0.54900E+01   0.10945E+01
   0.54900E+01   0.10945E+01
   0.54900E+01   0.10944E+01
   0.54900E+01   0.10945E+01
   0.54900E+01   0.10944E+01
   0.54900E+01   0.10943E+01
   0.54900E+01   0.10942E+01
   0.54900E+01   0.10943E+01
   0.54900E+01   0.10941E+01
   0.54900E+01   0.10942E+01
   0.54900E+01   0.10940E+01
   0.54900E+01   0.10940E+01
   0.54900E+01   0.10940E+01
   0.54900E+01   0.10939E+01
   0.54900E+01   0.10939E+01
   0.54900E+01   0.10939E+01
   0.54900E+01   0.10939E+01
   0.54900E+01   0.10937E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10939E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10938E+01
   0.54900E+01   0.10937E+01
   0.54900E+01   0.10936E+01
   0.54900E+01   0.10935E+01
   0.54900E+01   0.10935E+01
   0.54900E+01   0.10936E+01
   0.54900E+01   0.10934E+01
   0.54900E+01   0.10934E+01
   0.54900E+01   0.10933E+01
   0.54900E+01   0.10933E+01
   0.54900E+01   0.10933E+01
   0.54900E+01   0.10933E+01
   0.54900E+01   0.10934E+01
   0.54900E+01   0.10933E+01
   0.54900E+01   0.10933E+01
   0.54900E+01   0.10933E+01
   0.54900E+01   0.10932E+01
   0.54900E+01   0.10932E+01
   0.54900E+01   0.10932E+01
   0.54900E+01   0.10932E+01
   0.54900E+01   0.10933E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10932E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10931E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.54900E+01   0.10931E+01
   0.55000E+01   0.10930E+01
   0.55000E+01   0.10930E+01
   0.55000E+01   0.10930E+01
   0.54900E+01   0.10930E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.54900E+01   0.10929E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10930E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10928E+01
   0.54900E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10929E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10928E+01
   0.55000E+01   0.10927E+01
   0.55000E+01   0.10927E+01
   0.55000E+01   0.10927E+01
   0.55000E+01   0.10927E+01
   0.55000E+01   0.10926E+01
   0.55000E+01   0.10926E+01
   0.55000E+01   0.10925E+01
   0.55000E+01   0.10926E+01
   0.55000E+01   0.10926E+01
   0.55000E+01   0.10926E+01
   0.55000E+01   0.10926E+01
   0.55000E+01   0.10925E+01
   0.55000E+01   0.10926E+01
   0.55000E+01   0.10925E+01
   0.55000E+01   0.10923E+01
   0.55000E+01   0.10924E+01
   0.55000E+01   0.10923E+01
   0.55000E+01   0.10923E+01
   0.55000E+01   0.10923E+01
   0.54900E+01   0.10921E+01
   0.55000E+01   0.10923E+01
   0.54900E+01   0.10921E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10922E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10920E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10919E+01
   0.55000E+01   0.10920E+01
   0.55000E+01   0.10919E+01
   0.55000E+01   0.10919E+01
   0.55000E+01   0.10920E+01
   0.55000E+01   0.10920E+01
   0.55000E+01   0.10920E+01
   0.55000E+01   0.10919E+01
   0.55000E+01   0.10919E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10921E+01
   0.55000E+01   0.10919E+01
   0.55000E+01   0.10919E+01
   0.55000E+01   0.10918E+01
   0.55000E+01   0.10918E+01
   0.55000E+01   0.10917E+01
   0.55000E+01   0.10917E+01
   0.54900E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10915E+01
   0.55000E+01   0.10915E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10915E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10914E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10913E+01
   0.55000E+01   0.10912E+01
   0.55000E+01   0.10911E+01
   0.55000E+01   0.10911E+01
   0.55000E+01   0.10910E+01
   0.55000E+01   0.10911E+01
   0.55000E+01   0.10911E+01
   0.55000E+01   0.10911E+01
   0.55000E+01   0.10910E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10908E+01
   0.55000E+01   0.10907E+01
   0.55000E+01   0.10907E+01
   0.55000E+01   0.10907E+01
   0.55000E+01   0.10907E+01
   0.55000E+01   0.10907E+01
   0.55000E+01   0.10906E+01
   0.55000E+01   0.10906E+01
   0.55000E+01   0.10906E+01
   0.55000E+01   0.10906E+01
   0.55000E+01   0.10906E+01
   0.55000E+01   0.10905E+01
   0.55000E+01   0.10905E+01
   0.55000E+01   0.10905E+01
   0.55000E+01   0.10905E+01
   0.55000E+01   0.10905E+01
   0.55000E+01   0.10904E+01
   0.55000E+01   0.10904E+01
   0.55000E+01   0.10903E+01
   0.55000E+01   0.10903E+01
   0.55000E+01   0.10904E+01
   0.55000E+01   0.10904E+01
   0.55000E+01   0.10904E+01
   0.55000E+01   0.10904E+01
   0.55000E+01   0.10904E+01
   0.55000E+01   0.10902E+01
   0.55000E+01   0.10902E+01
   0.55000E+01   0.10902E+01
   0.55000E+01   0.10902E+01
   0.55000E+01   0.10901E+01
   0.55000E+01   0.10901E+01
   0.55000E+01   0.10901E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10901E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10901E+01
   0.55000E+01   0.10901E+01
   0.55000E+01   0.10901E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10899E+01
   0.55000E+01   0.10899E+01
   0.55000E+01   0.10900E+01
   0.55000E+01   0.10899E+01
   0.55000E+01   0.10899E+01
   0.55000E+01   0.10897E+01
   0.55000E+01   0.10897E+01
   0.55000E+01   0.10897E+01
   0.55000E+01   0.10897E+01
   0.55000E+01   0.10898E+01
   0.55000E+01   0.10898E+01
   0.55000E+01   0.10898E+01
   0.55000E+01   0.10898E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10895E+01
   0.55000E+01   0.10897E+01
   0.55000E+01   0.10894E+01
   0.55000E+01   0.10894E+01
   0.55000E+01   0.10894E+01
   0.55000E+01   0.10894E+01
   0.55000E+01   0.10894E+01
   0.55000E+01   0.10895E+01
   0.55000E+01   0.10895E+01
   0.55000E+01   0.10894E+01
   0.55000E+01   0.10894E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10895E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55000E+01   0.10896E+01
   0.55100E+01   0.10898E+01
   0.55000E+01   0.10898E+01
   0.55100E+01   0.10898E+01
   0.55100E+01   0.10898E+01
   0.55100E+01   0.10898E+01
   0.55100E+01   0.10898E+01
   0.55100E+01   0.10898E+01
   0.55100E+01   0.10898E+01
   0.55100E+01   0.10898E+01
   0.55100E+01   0.10898E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10897E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10896E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10895E+01
   0.55100E+01   0.10894E+01
   0.55100E+01   0.10894E+01
   0.55100E+01   0.10894E+01
   0.55100E+01   0.10894E+01
   0.55100E+01   0.10894E+01
   0.55100E+01   0.10894E+01
   0.55100E+01   0.10893E+01
   0.55100E+01   0.10893E+01
   0.55100E+01   0.10893E+01
   0.55100E+01   0.10893E+01
   0.55100E+01   0.10893E+01
   0.55100E+01   0.10893E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10891E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10891E+01
   0.55100E+01   0.10891E+01
   0.55100E+01   0.10891E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10892E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10888E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10890E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10888E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10888E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10889E+01
   0.55100E+01   0.10887E+01
   0.55100E+01   0.10887E+01
   0.55100E+01   0.10887E+01
   0.55100E+01   0.10887E+01
   0.55100E+01   0.10887E+01
   0.55100E+01   0.10885E+01
   0.55100E+01   0.10884E+01
   0.55100E+01   0.10883E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10879E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10881E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10879E+01
   0.55100E+01   0.10879E+01
   0.55100E+01   0.10878E+01
   0.55100E+01   0.10879E+01
   0.55100E+01   0.10879E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10879E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10880E+01
   0.55100E+01   0.10879E+01
   0.55100E+01   0.10878E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10877E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10876E+01
   0.55100E+01   0.10874E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10874E+01
   0.55100E+01   0.10874E+01
   0.55100E+01   0.10874E+01
   0.55100E+01   0.10874E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10874E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10873E+01
   0.55100E+01   0.10873E+01
   0.55100E+01   0.10874E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10875E+01
   0.55100E+01   0.10872E+01
   0.55100E+01   0.10872E+01
   0.55100E+01   0.10871E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10869E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10871E+01
   0.55100E+01   0.10871E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10870E+01
   0.55100E+01   0.10869E+01
   0.55100E+01   0.10868E+01
   0.55100E+01   0.10867E+01
   0.55100E+01   0.10867E+01
   0.55100E+01   0.10866E+01
   0.55100E+01   0.10866E+01
   0.55100E+01   0.10865E+01
   0.55100E+01   0.10865E+01
   0.55100E+01   0.10864E+01
   0.55100E+01   0.10864E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10864E+01
   0.55100E+01   0.10864E+01
   0.55100E+01   0.10864E+01
   0.55100E+01   0.10864E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10862E+01
   0.55100E+01   0.10861E+01
   0.55100E+01   0.10861E+01
   0.55100E+01   0.10862E+01
   0.55100E+01   0.10861E+01
   0.55100E+01   0.10863E+01
   0.55100E+01   0.10862E+01
   0.55100E+01   0.10861E+01
   0.55100E+01   0.10861E+01
   0.55100E+01   0.10861E+01
   0.55100E+01   0.10860E+01
   0.55100E+01   0.10859E+01
   0.55100E+01   0.10860E+01
   0.55100E+01   0.10858E+01
   0.55100E+01   0.10858E+01
   0.55100E+01   0.10858E+01
   0.55100E+01   0.10858E+01
   0.55100E+01   0.10858E+01
   0.55100E+01   0.10859E+01
   0.55100E+01   0.10859E+01
   0.55100E+01   0.10859E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10863E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10862E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10858E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10861E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10860E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10858E+01
   0.55200E+01   0.10859E+01
   0.55200E+01   0.10858E+01
   0.55200E+01   0.10857E+01
   0.55200E+01   0.10856E+01
   0.55200E+01   0.10856E+01
   0.55200E+01   0.10856E+01
   0.55200E+01   0.10856E+01
   0.55200E+01   0.10856E+01
   0.55200E+01   0.10855E+01
   0.55200E+01   0.10855E+01
   0.55200E+01   0.10855E+01
   0.55200E+01   0.10855E+01
   0.55200E+01   0.10853E+01
   0.55200E+01   0.10853E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10853E+01
   0.55200E+01   0.10853E+01
   0.55200E+01   0.10853E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10849E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10850E+01
   0.55200E+01   0.10850E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10850E+01
   0.55200E+01   0.10850E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10853E+01
   0.55300E+01   0.10854E+01
   0.55200E+01   0.10854E+01
   0.55200E+01   0.10854E+01
   0.55300E+01   0.10854E+01
   0.55300E+01   0.10854E+01
   0.55300E+01   0.10854E+01
   0.55200E+01   0.10853E+01
   0.55200E+01   0.10852E+01
   0.55300E+01   0.10853E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10852E+01
   0.55200E+01   0.10851E+01
   0.55200E+01   0.10849E+01
   0.55200E+01   0.10850E+01
   0.55200E+01   0.10850E+01
   0.55200E+01   0.10850E+01
   0.55200E+01   0.10849E+01
   0.55200E+01   0.10847E+01
   0.55200E+01   0.10849E+01
   0.55200E+01   0.10848E+01
   0.55200E+01   0.10847E+01
   0.55200E+01   0.10847E+01
   0.55200E+01   0.10846E+01
   0.55200E+01   0.10846E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10846E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10846E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10846E+01
   0.55200E+01   0.10846E+01
   0.55200E+01   0.10846E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10846E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55200E+01   0.10845E+01
   0.55300E+01   0.10845E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10845E+01
   0.55300E+01   0.10845E+01
   0.55300E+01   0.10845E+01
   0.55300E+01   0.10845E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10845E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10845E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10842E+01
   0.55300E+01   0.10843E+01
   0.55300E+01   0.10843E+01
   0.55300E+01   0.10843E+01
   0.55300E+01   0.10843E+01
   0.55300E+01   0.10843E+01
   0.55300E+01   0.10843E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10844E+01
   0.55300E+01   0.10843E+01
   0.55300E+01   0.10842E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10841E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10836E+01
   0.55300E+01   0.10836E+01
   0.55300E+01   0.10836E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10839E+01
   0.55300E+01   0.10840E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10838E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10837E+01
   0.55300E+01   0.10835E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10835E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10835E+01
   0.55300E+01   0.10835E+01
   0.55300E+01   0.10835E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10835E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10833E+01
   0.55300E+01   0.10834E+01
   0.55300E+01   0.10833E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10831E+01
   0.55300E+01   0.10832E+01
   0.55300E+01   0.10830E+01
   0.55300E+01   0.10830E+01
   0.55300E+01   0.10830E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10830E+01
   0.55300E+01   0.10830E+01
   0.55300E+01   0.10830E+01
   0.55300E+01   0.10830E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10829E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10827E+01
   0.55300E+01   0.10827E+01
   0.55300E+01   0.10827E+01
   0.55300E+01   0.10827E+01
   0.55300E+01   0.10827E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55300E+01   0.10828E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10829E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10828E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10827E+01
   0.55400E+01   0.10826E+01
   0.55400E+01   0.10826E+01
   0.55400E+01   0.10826E+01
   0.55400E+01   0.10826E+01
   0.55400E+01   0.10826E+01
   0.55400E+01   0.10826E+01
   0.55400E+01   0.10825E+01
   0.55400E+01   0.10825E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10825E+01
   0.55400E+01   0.10825E+01
   0.55400E+01   0.10825E+01
   0.55400E+01   0.10825E+01
   0.55400E+01   0.10825E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10825E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10824E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10823E+01
   0.55400E+01   0.10822E+01
   0.55400E+01   0.10821E+01
   0.55400E+01   0.10821E+01
   0.55400E+01   0.10821E+01
   0.55400E+01   0.10820E+01
   0.55400E+01   0.10821E+01
   0.55400E+01   0.10819E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10819E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10814E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10814E+01
   0.55400E+01   0.10814E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10814E+01
   0.55400E+01   0.10814E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10815E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10817E+01
   0.55500E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10818E+01
   0.55400E+01   0.10817E+01
   0.55500E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55400E+01   0.10817E+01
   0.55500E+01   0.10817E+01
   0.55400E+01   0.10816E+01
   0.55500E+01   0.10816E+01
   0.55400E+01   0.10815E+01
   0.55500E+01   0.10816E+01
   0.55400E+01   0.10815E+01
   0.55500E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55400E+01   0.10816E+01
   0.55500E+01   0.10817E+01
   0.55500E+01   0.10817E+01
   0.55500E+01   0.10817E+01
   0.55500E+01   0.10817E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10814E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10814E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10816E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10815E+01
   0.55500E+01   0.10814E+01
   0.55500E+01   0.10814E+01
   0.55500E+01   0.10814E+01
   0.55500E+01   0.10813E+01
   0.55500E+01   0.10812E+01
   0.55500E+01   0.10814E+01
   0.55500E+01   0.10813E+01
   0.55500E+01   0.10813E+01
   0.55500E+01   0.10812E+01
   0.55500E+01   0.10812E+01
   0.55500E+01   0.10810E+01
   0.55500E+01   0.10810E+01
   0.55500E+01   0.10812E+01
   0.55500E+01   0.10812E+01
   0.55500E+01   0.10812E+01
   0.55500E+01   0.10812E+01
   0.55500E+01   0.10810E+01
   0.55500E+01   0.10810E+01
   0.55500E+01   0.10810E+01
   0.55500E+01   0.10810E+01
   0.55500E+01   0.10810E+01
   0.55500E+01   0.10809E+01
   0.55500E+01   0.10808E+01
   0.55500E+01   0.10809E+01
   0.55500E+01   0.10810E+01
   0.55500E+01   0.10808E+01
   0.55500E+01   0.10809E+01
   0.55500E+01   0.10809E+01
   0.55500E+01   0.10808E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10808E+01
   0.55500E+01   0.10807E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10805E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10805E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10805E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10806E+01
   0.55500E+01   0.10804E+01
   0.55500E+01   0.10805E+01
   0.55500E+01   0.10804E+01
   0.55500E+01   0.10804E+01
   0.55500E+01   0.10805E+01
   0.55500E+01   0.10805E+01
   0.55500E+01   0.10804E+01
   0.55500E+01   0.10804E+01
   0.55500E+01   0.10803E+01
   0.55500E+01   0.10803E+01
   0.55500E+01   0.10803E+01
   0.55500E+01   0.10803E+01
   0.55500E+01   0.10803E+01
   0.55500E+01   0.10803E+01
   0.55500E+01   0.10802E+01
   0.55500E+01   0.10803E+01
   0.55500E+01   0.10803E+01
   0.55500E+01   0.10802E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10801E+01
   0.55500E+01   0.10801E+01
   0.55500E+01   0.10801E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10801E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10800E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10795E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10795E+01
   0.55500E+01   0.10795E+01
   0.55500E+01   0.10795E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10796E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10799E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10797E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55500E+01   0.10798E+01
   0.55600E+01   0.10799E+01
   0.55600E+01   0.10799E+01
   0.55600E+01   0.10799E+01
   0.55600E+01   0.10799E+01
   0.55600E+01   0.10799E+01
   0.55600E+01   0.10799E+01
   0.55600E+01   0.10798E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10796E+01
   0.55600E+01   0.10796E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10797E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10793E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10795E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10793E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10794E+01
   0.55600E+01   0.10793E+01
   0.55600E+01   0.10792E+01
   0.55600E+01   0.10792E+01
   0.55600E+01   0.10793E+01
   0.55600E+01   0.10793E+01
   0.55600E+01   0.10793E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10790E+01
   0.55600E+01   0.10792E+01
   0.55600E+01   0.10790E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10790E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10792E+01
   0.55600E+01   0.10792E+01
   0.55600E+01   0.10791E+01
   0.55600E+01   0.10789E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10788E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10787E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10786E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10785E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10784E+01
   0.55600E+01   0.10783E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10782E+01
   0.55600E+01   0.10781E+01
   0.55600E+01   0.10781E+01
   0.55600E+01   0.10781E+01
   0.55600E+01   0.10781E+01
   0.55600E+01   0.10780E+01
   0.55600E+01   0.10780E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10777E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10777E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10779E+01
   0.55600E+01   0.10777E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10777E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10777E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10777E+01
   0.55600E+01   0.10778E+01
   0.55600E+01   0.10776E+01
   0.55600E+01   0.10776E+01
   0.55600E+01   0.10776E+01
   0.55600E+01   0.10776E+01
   0.55600E+01   0.10776E+01
   0.55600E+01   0.10775E+01
   0.55600E+01   0.10774E+01
   0.55600E+01   0.10775E+01
   0.55600E+01   0.10775E+01
   0.55600E+01   0.10774E+01
   0.55600E+01   0.10775E+01
   0.55600E+01   0.10775E+01
   0.55600E+01   0.10775E+01
   0.55600E+01   0.10774E+01
   0.55600E+01   0.10774E+01
   0.55600E+01   0.10774E+01
   0.55600E+01   0.10774E+01
   0.55600E+01   0.10774E+01
   0.55600E+01   0.10774E+01
   0.55600E+01   0.10772E+01
   0.55600E+01   0.10772E+01
   0.55600E+01   0.10772E+01
   0.55600E+01   0.10773E+01
   0.55600E+01   0.10771E+01
   0.55600E+01   0.10771E+01
   0.55600E+01   0.10771E+01
   0.55600E+01   0.10771E+01
   0.55600E+01   0.10770E+01
   0.55600E+01   0.10770E+01
   0.55700E+01   0.10769E+01
   0.55600E+01   0.10768E+01
   0.55600E+01   0.10768E+01
   0.55600E+01   0.10768E+01
   0.55600E+01   0.10769E+01
   0.55600E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55600E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55600E+01   0.10768E+01
   0.55600E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10767E+01
   0.55700E+01   0.10767E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10771E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10770E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55700E+01   0.10769E+01
   0.55800E+01   0.10770E+01
   0.55700E+01   0.10769E+01
   0.55800E+01   0.10769E+01
   0.55800E+01   0.10769E+01
   0.55800E+01   0.10769E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55700E+01   0.10768E+01
   0.55800E+01   0.10768E+01
   0.55700E+01   0.10767E+01
   0.55700E+01   0.10767E+01
   0.55700E+01   0.10767E+01
   0.55700E+01   0.10766E+01
   0.55700E+01   0.10767E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10767E+01
   0.55700E+01   0.10767E+01
   0.55800E+01   0.10769E+01
   0.55800E+01   0.10767E+01
   0.55800E+01   0.10767E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10769E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10767E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10768E+01
   0.55800E+01   0.10767E+01
   0.55800E+01   0.10767E+01
   0.55800E+01   0.10767E+01
   0.55800E+01   0.10767E+01
   0.55800E+01   0.10766E+01
   0.55800E+01   0.10767E+01
   0.55800E+01   0.10766E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10766E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10764E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10766E+01
   0.55800E+01   0.10765E+01
   0.55800E+01   0.10764E+01
   0.55800E+01   0.10764E+01
   0.55800E+01   0.10764E+01
   0.55800E+01   0.10763E+01
   0.55800E+01   0.10763E+01
   0.55800E+01   0.10763E+01
   0.55800E+01   0.10763E+01
   0.55800E+01   0.10763E+01
   0.55800E+01   0.10764E+01
   0.55800E+01   0.10763E+01
   0.55800E+01   0.10764E+01
   0.55800E+01   0.10763E+01
   0.55800E+01   0.10763E+01
   0.55800E+01   0.10762E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10762E+01
   0.55800E+01   0.10762E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10761E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10760E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10759E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10758E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10757E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10755E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10755E+01
   0.55800E+01   0.10756E+01
   0.55800E+01   0.10755E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10755E+01
   0.55800E+01   0.10755E+01
   0.55800E+01   0.10755E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10753E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10753E+01
   0.55800E+01   0.10753E+01
   0.55800E+01   0.10753E+01
   0.55800E+01   0.10753E+01
   0.55800E+01   0.10753E+01
   0.55900E+01   0.10754E+01
   0.55900E+01   0.10754E+01
   0.55800E+01   0.10754E+01
   0.55900E+01   0.10754E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10754E+01
   0.55800E+01   0.10754E+01
   0.55900E+01   0.10753E+01
   0.55900E+01   0.10753E+01
   0.55800E+01   0.10754E+01
   0.55900E+01   0.10752E+01
   0.55900E+01   0.10752E+01
   0.55800E+01   0.10750E+01
   0.55800E+01   0.10750E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10749E+01
   0.55900E+01   0.10748E+01
   0.55900E+01   0.10749E+01
   0.55900E+01   0.10749E+01
   0.55900E+01   0.10749E+01
   0.55900E+01   0.10749E+01
   0.55900E+01   0.10749E+01
   0.55900E+01   0.10749E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10751E+01
   0.55900E+01   0.10750E+01
   0.55900E+01   0.10748E+01
   0.55900E+01   0.10748E+01
   0.55900E+01   0.10747E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10747E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55800E+01   0.10744E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55800E+01   0.10744E+01
   0.55900E+01   0.10746E+01
   0.55800E+01   0.10744E+01
   0.55800E+01   0.10744E+01
   0.55800E+01   0.10744E+01
   0.55800E+01   0.10744E+01
   0.55800E+01   0.10744E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10743E+01
   0.55900E+01   0.10743E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10742E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10744E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10745E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.56000E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.56000E+01   0.10746E+01
   0.56000E+01   0.10746E+01
   0.56000E+01   0.10746E+01
   0.55900E+01   0.10746E+01
   0.56000E+01   0.10746E+01
   0.56000E+01   0.10747E+01
   0.55900E+01   0.10745E+01
   0.56000E+01   0.10746E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10745E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10744E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10742E+01
   0.56000E+01   0.10742E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10742E+01
   0.56000E+01   0.10742E+01
   0.56000E+01   0.10742E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10742E+01
   0.56000E+01   0.10742E+01
   0.56000E+01   0.10743E+01
   0.56000E+01   0.10742E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10741E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10740E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10739E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10736E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10736E+01
   0.56000E+01   0.10736E+01
   0.56000E+01   0.10736E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10736E+01
   0.56000E+01   0.10736E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10738E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10737E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10735E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10733E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10733E+01
   0.56000E+01   0.10734E+01
   0.56000E+01   0.10733E+01
   0.56000E+01   0.10733E+01
   0.56000E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56000E+01   0.10733E+01
   0.56000E+01   0.10733E+01
   0.56000E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10734E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10733E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10731E+01
   0.56100E+01   0.10731E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10731E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10732E+01
   0.56100E+01   0.10731E+01
   0.56100E+01   0.10731E+01
   0.56100E+01   0.10731E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10730E+01
   0.56100E+01   0.10731E+01
   0.56100E+01   0.10730E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10730E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10729E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10728E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10727E+01
   0.56100E+01   0.10726E+01
   0.56100E+01   0.10725E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10725E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10725E+01
   0.56100E+01   0.10725E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10725E+01
   0.56100E+01   0.10725E+01
   0.56100E+01   0.10725E+01
   0.56100E+01   0.10724E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10718E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10721E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10719E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10720E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10722E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56100E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10724E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10723E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10722E+01
   0.56200E+01   0.10721E+01
   0.56200E+01   0.10720E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10720E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10718E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10718E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10716E+01
   0.56200E+01   0.10716E+01
   0.56200E+01   0.10716E+01
   0.56200E+01   0.10716E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10718E+01
   0.56200E+01   0.10718E+01
   0.56200E+01   0.10718E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10719E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10718E+01
   0.56200E+01   0.10718E+01
   0.56200E+01   0.10718E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10717E+01
   0.56300E+01   0.10718E+01
   0.56300E+01   0.10718E+01
   0.56300E+01   0.10718E+01
   0.56300E+01   0.10718E+01
   0.56300E+01   0.10718E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10716E+01
   0.56300E+01   0.10718E+01
   0.56200E+01   0.10716E+01
   0.56200E+01   0.10717E+01
   0.56200E+01   0.10716E+01
   0.56200E+01   0.10716E+01
   0.56200E+01   0.10715E+01
   0.56200E+01   0.10716E+01
   0.56200E+01   0.10715E+01
   0.56200E+01   0.10714E+01
   0.56200E+01   0.10713E+01
   0.56200E+01   0.10715E+01
   0.56200E+01   0.10714E+01
   0.56200E+01   0.10714E+01
   0.56200E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56200E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56200E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56200E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10715E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10714E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10712E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10713E+01
   0.56300E+01   0.10710E+01
   0.56300E+01   0.10710E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10710E+01
   0.56300E+01   0.10710E+01
   0.56300E+01   0.10709E+01
   0.56300E+01   0.10709E+01
   0.56300E+01   0.10711E+01
   0.56300E+01   0.10709E+01
   0.56300E+01   0.10708E+01
   0.56300E+01   0.10707E+01
   0.56300E+01   0.10707E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10707E+01
   0.56300E+01   0.10709E+01
   0.56300E+01   0.10707E+01
   0.56300E+01   0.10707E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10704E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10706E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10705E+01
   0.56300E+01   0.10704E+01
   0.56300E+01   0.10704E+01
   0.56300E+01   0.10702E+01
   0.56300E+01   0.10703E+01
   0.56300E+01   0.10701E+01
   0.56300E+01   0.10702E+01
   0.56300E+01   0.10701E+01
   0.56300E+01   0.10702E+01
   0.56300E+01   0.10701E+01
   0.56300E+01   0.10702E+01
   0.56300E+01   0.10702E+01
   0.56300E+01   0.10700E+01
   0.56300E+01   0.10700E+01
   0.56300E+01   0.10700E+01
   0.56300E+01   0.10700E+01
   0.56400E+01   0.10699E+01
   0.56300E+01   0.10699E+01
   0.56300E+01   0.10700E+01
   0.56300E+01   0.10699E+01
   0.56400E+01   0.10699E+01
   0.56300E+01   0.10700E+01
   0.56300E+01   0.10700E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10701E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10701E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10702E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10703E+01
   0.56400E+01   0.10704E+01
   0.56400E+01   0.10704E+01
   0.56400E+01   0.10704E+01
   0.56400E+01   0.10704E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10704E+01
   0.56400E+01   0.10704E+01
   0.56400E+01   0.10704E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10706E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10705E+01
   0.56400E+01   0.10706E+01
   0.56400E+01   0.10705E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10708E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10707E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10706E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10705E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10704E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10702E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10702E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10703E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10701E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10701E+01
   0.56500E+01   0.10701E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10701E+01
   0.56500E+01   0.10701E+01
   0.56500E+01   0.10701E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10697E+01
   0.56500E+01   0.10698E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10698E+01
   0.56500E+01   0.10698E+01
   0.56500E+01   0.10698E+01
   0.56500E+01   0.10698E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10698E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10701E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10700E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56600E+01   0.10699E+01
   0.56500E+01   0.10699E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10700E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10696E+01
   0.56600E+01   0.10696E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10699E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10698E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10697E+01
   0.56600E+01   0.10696E+01
   0.56600E+01   0.10696E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10696E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10696E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10696E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10695E+01
   0.56600E+01   0.10694E+01
   0.56600E+01   0.10694E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10694E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10694E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10694E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10693E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10692E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10689E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10689E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10687E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10689E+01
   0.56600E+01   0.10689E+01
   0.56600E+01   0.10689E+01
   0.56600E+01   0.10689E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10690E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10691E+01
   0.56600E+01   0.10689E+01
   0.56600E+01   0.10689E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56600E+01   0.10687E+01
   0.56600E+01   0.10688E+01
   0.56700E+01   0.10688E+01
   0.56600E+01   0.10688E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10688E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10686E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10687E+01
   0.56700E+01   0.10688E+01
   0.56700E+01   0.10688E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10688E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10689E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10690E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10692E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56800E+01   0.10692E+01
   0.56700E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10691E+01
   0.56700E+01   0.10691E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10691E+01
   0.56700E+01   0.10690E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10692E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10691E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10688E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10690E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10689E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10687E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10686E+01
   0.56800E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56800E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10688E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10687E+01
   0.56900E+01   0.10686E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10684E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10684E+01
   0.56900E+01   0.10685E+01
   0.56900E+01   0.10684E+01
   0.56900E+01   0.10684E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10684E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10684E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10681E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10681E+01
   0.56900E+01   0.10681E+01
   0.56900E+01   0.10681E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10681E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10681E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10678E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10681E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10680E+01
   0.56900E+01   0.10681E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10682E+01
   0.56900E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.57000E+01   0.10683E+01
   0.56900E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10683E+01
   0.56900E+01   0.10679E+01
   0.57000E+01   0.10682E+01
   0.56900E+01   0.10680E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10681E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10682E+01
   0.56900E+01   0.10679E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10680E+01
   0.56900E+01   0.10679E+01
   0.56900E+01   0.10678E+01
   0.56900E+01   0.10678E+01
   0.56900E+01   0.10678E+01
   0.57000E+01   0.10678E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.56900E+01   0.10674E+01
   0.57000E+01   0.10676E+01
   0.56900E+01   0.10674E+01
   0.57000E+01   0.10675E+01
   0.56900E+01   0.10674E+01
   0.57000E+01   0.10675E+01
   0.57000E+01   0.10674E+01
   0.57000E+01   0.10675E+01
   0.57000E+01   0.10675E+01
   0.57000E+01   0.10675E+01
   0.57000E+01   0.10675E+01
   0.57000E+01   0.10676E+01
   0.57000E+01   0.10676E+01
   0.57000E+01   0.10676E+01
   0.57000E+01   0.10676E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10678E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10676E+01
   0.57000E+01   0.10676E+01
   0.57000E+01   0.10677E+01
   0.57000E+01   0.10678E+01
   0.57000E+01   0.10678E+01
   0.57000E+01   0.10678E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10678E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10678E+01
   0.57000E+01   0.10678E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10679E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10681E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10680E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10681E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10682E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10683E+01
   0.57000E+01   0.10684E+01
   0.57000E+01   0.10684E+01
   0.57000E+01   0.10684E+01
   0.57000E+01   0.10684E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57000E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10684E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10684E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10684E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10684E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10684E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10683E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10682E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10681E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10680E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10679E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57200E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10677E+01
   0.57100E+01   0.10678E+01
   0.57100E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57100E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10676E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10677E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10678E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10679E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10680E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10681E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10682E+01
   0.57300E+01   0.10682E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10683E+01
   0.57200E+01   0.10683E+01
   0.57200E+01   0.10683E+01
   0.57300E+01   0.10683E+01
   0.57200E+01   0.10682E+01
   0.57200E+01   0.10682E+01
   0.57300E+01   0.10681E+01
   0.57200E+01   0.10682E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57200E+01   0.10679E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10681E+01
   0.57300E+01   0.10680E+01
   0.57300E+01   0.10680E+01
   0.57300E+01   0.10680E+01
   0.57300E+01   0.10680E+01
   0.57300E+01   0.10680E+01
   0.57300E+01   0.10680E+01
   0.57300E+01   0.10679E+01
   0.57300E+01   0.10680E+01
   0.57200E+01   0.10679E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10678E+01
   0.57200E+01   0.10676E+01
   0.57300E+01   0.10678E+01
   0.57200E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57200E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10678E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10677E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10675E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10672E+01
   0.57300E+01   0.10672E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10673E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10676E+01
   0.57300E+01   0.10675E+01
   0.57400E+01   0.10676E+01
   0.57300E+01   0.10675E+01
   0.57400E+01   0.10675E+01
   0.57300E+01   0.10674E+01
   0.57300E+01   0.10675E+01
   0.57400E+01   0.10675E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10676E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10678E+01
   0.57400E+01   0.10677E+01
   0.57400E+01   0.10678E+01
   0.57400E+01   0.10678E+01
   0.57400E+01   0.10678E+01
   0.57400E+01   0.10678E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10678E+01
   0.57400E+01   0.10678E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10682E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10679E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57400E+01   0.10680E+01
   0.57400E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10682E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10675E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10675E+01
   0.57500E+01   0.10675E+01
   0.57500E+01   0.10674E+01
   0.57500E+01   0.10675E+01
   0.57500E+01   0.10675E+01
   0.57500E+01   0.10674E+01
   0.57500E+01   0.10674E+01
   0.57500E+01   0.10675E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10675E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10675E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10676E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10677E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10681E+01
   0.57500E+01   0.10678E+01
   0.57500E+01   0.10680E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57500E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10683E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10681E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10682E+01
   0.57600E+01   0.10680E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10679E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10677E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10677E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57600E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10680E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10681E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10681E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10680E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10677E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10677E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10674E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10675E+01
   0.57700E+01   0.10677E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10677E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10677E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10677E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10676E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10678E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10680E+01
   0.57700E+01   0.10680E+01
   0.57700E+01   0.10679E+01
   0.57700E+01   0.10680E+01
   0.57700E+01   0.10680E+01
   0.57700E+01   0.10680E+01
   0.57800E+01   0.10681E+01
   0.57700E+01   0.10680E+01
   0.57800E+01   0.10680E+01
   0.57700E+01   0.10680E+01
   0.57800E+01   0.10681E+01
   0.57800E+01   0.10681E+01
   0.57800E+01   0.10681E+01
   0.57800E+01   0.10681E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10682E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10683E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10684E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10685E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10688E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10688E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57800E+01   0.10686E+01
   0.57900E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57800E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10689E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10683E+01
   0.57900E+01   0.10684E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10684E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10688E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10687E+01
   0.57900E+01   0.10686E+01
   0.57900E+01   0.10685E+01
   0.57900E+01   0.10686E+01
   0.58000E+01   0.10687E+01
   0.58000E+01   0.10687E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10688E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10689E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10694E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10694E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10693E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10692E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10691E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58000E+01   0.10690E+01
   0.58000E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10693E+01
   0.58100E+01   0.10693E+01
   0.58100E+01   0.10693E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10693E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10693E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10687E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10687E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10688E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10690E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10692E+01
   0.58100E+01   0.10692E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10691E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10690E+01
   0.58100E+01   0.10689E+01
   0.58100E+01   0.10690E+01
   0.58200E+01   0.10691E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10691E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10691E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10691E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10693E+01
   0.58200E+01   0.10693E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10692E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10693E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10693E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10694E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10695E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10696E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10699E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58200E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58200E+01   0.10697E+01
   0.58200E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10700E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10700E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10700E+01
   0.58300E+01   0.10700E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10695E+01
   0.58300E+01   0.10695E+01
   0.58300E+01   0.10696E+01
   0.58300E+01   0.10695E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10692E+01
   0.58300E+01   0.10692E+01
   0.58300E+01   0.10692E+01
   0.58300E+01   0.10692E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10692E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10693E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10695E+01
   0.58300E+01   0.10695E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10694E+01
   0.58300E+01   0.10695E+01
   0.58300E+01   0.10695E+01
   0.58300E+01   0.10695E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10697E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10698E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10699E+01
   0.58300E+01   0.10700E+01
   0.58300E+01   0.10699E+01
   0.58400E+01   0.10699E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10699E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10700E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10701E+01
   0.58400E+01   0.10704E+01
   0.58400E+01   0.10702E+01
   0.58400E+01   0.10704E+01
   0.58400E+01   0.10703E+01
   0.58400E+01   0.10704E+01
   0.58400E+01   0.10704E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10704E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10704E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10705E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10706E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10709E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10709E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10710E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10710E+01
   0.58400E+01   0.10710E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10709E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10708E+01
   0.58400E+01   0.10707E+01
   0.58400E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10710E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10710E+01
   0.58500E+01   0.10710E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10705E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10705E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10705E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10702E+01
   0.58500E+01   0.10702E+01
   0.58500E+01   0.10702E+01
   0.58500E+01   0.10702E+01
   0.58500E+01   0.10702E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10702E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10703E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10704E+01
   0.58500E+01   0.10705E+01
   0.58500E+01   0.10706E+01
   0.58500E+01   0.10705E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10710E+01
   0.58500E+01   0.10710E+01
   0.58500E+01   0.10709E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58500E+01   0.10707E+01
   0.58500E+01   0.10708E+01
   0.58600E+01   0.10710E+01
   0.58500E+01   0.10707E+01
   0.58600E+01   0.10710E+01
   0.58500E+01   0.10708E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10709E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10710E+01
   0.58600E+01   0.10711E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10711E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10711E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10712E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10713E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10714E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10715E+01
   0.58600E+01   0.10716E+01
   0.58600E+01   0.10717E+01
   0.58600E+01   0.10717E+01
   0.58600E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58600E+01   0.10717E+01
   0.58600E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58600E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58600E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10717E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10718E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10719E+01
   0.58700E+01   0.10720E+01
   0.58700E+01   0.10721E+01
   0.58700E+01   0.10721E+01
   0.58700E+01   0.10721E+01
   0.58700E+01   0.10722E+01
   0.58700E+01   0.10722E+01
   0.58700E+01   0.10723E+01
   0.58700E+01   0.10724E+01
   0.58700E+01   0.10724E+01
   0.58700E+01   0.10724E+01
   0.58700E+01   0.10725E+01
   0.58700E+01   0.10726E+01
   0.58700E+01   0.10726E+01
   0.58700E+01   0.10726E+01
   0.58700E+01   0.10726E+01
   0.58700E+01   0.10726E+01
   0.58700E+01   0.10726E+01
   0.58700E+01   0.10726E+01
   0.58800E+01   0.10726E+01
   0.58700E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10726E+01
   0.58700E+01   0.10727E+01
   0.58700E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58700E+01   0.10727E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10729E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10727E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10728E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10730E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10732E+01
   0.58800E+01   0.10731E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10732E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10733E+01
   0.58800E+01   0.10733E+01
   0.58800E+01   0.10733E+01
   0.58800E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58800E+01   0.10732E+01
   0.58800E+01   0.10733E+01
   0.58800E+01   0.10732E+01
   0.58800E+01   0.10733E+01
   0.58800E+01   0.10734E+01
   0.58800E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58800E+01   0.10733E+01
   0.58800E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58800E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58800E+01   0.10735E+01
   0.58800E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10732E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10732E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10732E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10735E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10733E+01
   0.58900E+01   0.10734E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10736E+01
   0.58900E+01   0.10737E+01
   0.58900E+01   0.10738E+01
   0.58900E+01   0.10737E+01
   0.58900E+01   0.10737E+01
   0.58900E+01   0.10738E+01
   0.58900E+01   0.10738E+01
   0.58900E+01   0.10738E+01
   0.58900E+01   0.10738E+01
   0.58900E+01   0.10739E+01
   0.58900E+01   0.10739E+01
   0.58900E+01   0.10739E+01
   0.58900E+01   0.10739E+01
   0.59000E+01   0.10739E+01
   0.58900E+01   0.10739E+01
   0.58900E+01   0.10739E+01
   0.58900E+01   0.10739E+01
   0.59000E+01   0.10739E+01
   0.59000E+01   0.10739E+01
   0.59000E+01   0.10739E+01
   0.59000E+01   0.10740E+01
   0.59000E+01   0.10740E+01
   0.59000E+01   0.10740E+01
   0.59000E+01   0.10740E+01
   0.58900E+01   0.10740E+01
   0.59000E+01   0.10740E+01
   0.59000E+01   0.10740E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10747E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10747E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10747E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10746E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10745E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10744E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10742E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59000E+01   0.10743E+01
   0.59100E+01   0.10743E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10740E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10739E+01
   0.59000E+01   0.10740E+01
   0.59000E+01   0.10739E+01
   0.59000E+01   0.10739E+01
   0.59000E+01   0.10739E+01
   0.59000E+01   0.10741E+01
   0.59000E+01   0.10741E+01
   0.59100E+01   0.10741E+01
   0.59100E+01   0.10742E+01
   0.59100E+01   0.10742E+01
   0.59100E+01   0.10742E+01
   0.59100E+01   0.10742E+01
   0.59100E+01   0.10742E+01
   0.59100E+01   0.10742E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10744E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10746E+01
   0.59100E+01   0.10746E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10746E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10750E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10750E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10750E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10750E+01
   0.59100E+01   0.10750E+01
   0.59100E+01   0.10750E+01
   0.59100E+01   0.10750E+01
   0.59100E+01   0.10750E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10751E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10753E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10751E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10751E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10752E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10747E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10748E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59100E+01   0.10749E+01
   0.59200E+01   0.10748E+01
   0.59200E+01   0.10750E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10750E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10750E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10752E+01
   0.59200E+01   0.10751E+01
   0.59200E+01   0.10752E+01
   0.59200E+01   0.10753E+01
   0.59200E+01   0.10752E+01
   0.59200E+01   0.10752E+01
   0.59200E+01   0.10753E+01
   0.59200E+01   0.10752E+01
   0.59200E+01   0.10754E+01
   0.59200E+01   0.10753E+01
   0.59200E+01   0.10753E+01
   0.59200E+01   0.10754E+01
   0.59200E+01   0.10754E+01
   0.59200E+01   0.10754E+01
   0.59200E+01   0.10753E+01
   0.59200E+01   0.10754E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10757E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10754E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10755E+01
   0.59200E+01   0.10754E+01
   0.59200E+01   0.10754E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10757E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10756E+01
   0.59200E+01   0.10757E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10757E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10758E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10759E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10761E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10761E+01
   0.59200E+01   0.10760E+01
   0.59200E+01   0.10761E+01
   0.59200E+01   0.10761E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59300E+01   0.10763E+01
   0.59200E+01   0.10762E+01
   0.59300E+01   0.10763E+01
   0.59200E+01   0.10762E+01
   0.59200E+01   0.10762E+01
   0.59300E+01   0.10762E+01
   0.59300E+01   0.10762E+01
   0.59300E+01   0.10763E+01
   0.59300E+01   0.10763E+01
   0.59300E+01   0.10763E+01
   0.59200E+01   0.10762E+01
   0.59300E+01   0.10763E+01
   0.59300E+01   0.10763E+01
   0.59300E+01   0.10763E+01
   0.59300E+01   0.10764E+01
   0.59300E+01   0.10764E+01
   0.59300E+01   0.10764E+01
   0.59300E+01   0.10765E+01
   0.59300E+01   0.10766E+01
   0.59300E+01   0.10766E+01
   0.59300E+01   0.10765E+01
   0.59300E+01   0.10765E+01
   0.59300E+01   0.10765E+01
   0.59300E+01   0.10766E+01
   0.59300E+01   0.10764E+01
   0.59300E+01   0.10765E+01
   0.59300E+01   0.10766E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10766E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10766E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10767E+01
   0.59300E+01   0.10768E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10768E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10773E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10773E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10773E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10769E+01
   0.59300E+01   0.10770E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10771E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59400E+01   0.10773E+01
   0.59300E+01   0.10772E+01
   0.59300E+01   0.10772E+01
   0.59400E+01   0.10773E+01
   0.59300E+01   0.10773E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10774E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10775E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10776E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10782E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10782E+01
   0.59400E+01   0.10782E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10777E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10778E+01
   0.59400E+01   0.10779E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10782E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10782E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10782E+01
   0.59400E+01   0.10780E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10782E+01
   0.59400E+01   0.10782E+01
   0.59500E+01   0.10782E+01
   0.59400E+01   0.10782E+01
   0.59400E+01   0.10781E+01
   0.59400E+01   0.10782E+01
   0.59500E+01   0.10782E+01
   0.59400E+01   0.10782E+01
   0.59500E+01   0.10783E+01
   0.59500E+01   0.10783E+01
   0.59500E+01   0.10783E+01
   0.59500E+01   0.10783E+01
   0.59500E+01   0.10783E+01
   0.59500E+01   0.10783E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10787E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10784E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10787E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10785E+01
   0.59500E+01   0.10787E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10786E+01
   0.59500E+01   0.10787E+01
   0.59500E+01   0.10787E+01
   0.59500E+01   0.10788E+01
   0.59500E+01   0.10787E+01
   0.59500E+01   0.10787E+01
   0.59500E+01   0.10788E+01
   0.59500E+01   0.10788E+01
   0.59500E+01   0.10787E+01
   0.59500E+01   0.10788E+01
   0.59500E+01   0.10788E+01
   0.59500E+01   0.10789E+01
   0.59500E+01   0.10788E+01
   0.59500E+01   0.10789E+01
   0.59500E+01   0.10788E+01
   0.59500E+01   0.10788E+01
   0.59500E+01   0.10789E+01
   0.59500E+01   0.10789E+01
   0.59500E+01   0.10790E+01
   0.59500E+01   0.10789E+01
   0.59500E+01   0.10790E+01
   0.59500E+01   0.10790E+01
   0.59500E+01   0.10790E+01
   0.59500E+01   0.10790E+01
   0.59500E+01   0.10790E+01
   0.59500E+01   0.10790E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10791E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10793E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10792E+01
   0.59500E+01   0.10794E+01
   0.59600E+01   0.10796E+01
   0.59500E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10794E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10795E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10797E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10797E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10797E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10797E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10797E+01
   0.59600E+01   0.10796E+01
   0.59600E+01   0.10797E+01
   0.59600E+01   0.10797E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10798E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10799E+01
   0.59600E+01   0.10800E+01
   0.59600E+01   0.10799E+01
   0.59700E+01   0.10800E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59600E+01   0.10800E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10804E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10804E+01
   0.59700E+01   0.10804E+01
   0.59700E+01   0.10804E+01
   0.59700E+01   0.10804E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10800E+01
   0.59700E+01   0.10800E+01
   0.59700E+01   0.10800E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10804E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10801E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10802E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10803E+01
   0.59700E+01   0.10804E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10810E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10809E+01
   0.59700E+01   0.10808E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10805E+01
   0.59700E+01   0.10807E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59700E+01   0.10806E+01
   0.59800E+01   0.10808E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10807E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10807E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10809E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10810E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10812E+01
   0.59800E+01   0.10811E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10813E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10814E+01
   0.59800E+01   0.10815E+01
   0.59800E+01   0.10817E+01
   0.59800E+01   0.10816E+01
   0.59800E+01   0.10816E+01
   0.59800E+01   0.10817E+01
   0.59800E+01   0.10816E+01
   0.59800E+01   0.10817E+01
   0.59800E+01   0.10817E+01
   0.59800E+01   0.10818E+01
   0.59800E+01   0.10818E+01
   0.59800E+01   0.10818E+01
   0.59800E+01   0.10818E+01
   0.59800E+01   0.10819E+01
   0.59800E+01   0.10819E+01
   0.59800E+01   0.10819E+01
   0.59800E+01   0.10819E+01
   0.59800E+01   0.10820E+01
   0.59800E+01   0.10819E+01
   0.59800E+01   0.10819E+01
   0.59800E+01   0.10819E+01
   0.59800E+01   0.10820E+01
   0.59800E+01   0.10819E+01
   0.59800E+01   0.10821E+01
   0.59800E+01   0.10820E+01
   0.59800E+01   0.10820E+01
   0.59800E+01   0.10820E+01
   0.59800E+01   0.10821E+01
   0.59800E+01   0.10821E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10821E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10823E+01
   0.59800E+01   0.10823E+01
   0.59800E+01   0.10822E+01
   0.59800E+01   0.10823E+01
   0.59800E+01   0.10822E+01
   0.59900E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59900E+01   0.10822E+01
   0.59800E+01   0.10822E+01
   0.59900E+01   0.10822E+01
   0.59900E+01   0.10823E+01
   0.59900E+01   0.10822E+01
   0.59900E+01   0.10823E+01
   0.59800E+01   0.10822E+01
   0.59900E+01   0.10822E+01
   0.59900E+01   0.10823E+01
   0.59900E+01   0.10823E+01
   0.59900E+01   0.10823E+01
   0.59900E+01   0.10823E+01
   0.59900E+01   0.10824E+01
   0.59900E+01   0.10822E+01
   0.59900E+01   0.10823E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10823E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10824E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10824E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10825E+01
   0.59900E+01   0.10826E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10826E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10826E+01
   0.59900E+01   0.10826E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10828E+01
   0.59900E+01   0.10828E+01
   0.59900E+01   0.10828E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10828E+01
   0.59900E+01   0.10827E+01
   0.59900E+01   0.10828E+01
   0.59900E+01   0.10828E+01
   0.59900E+01   0.10829E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10829E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10830E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10831E+01
   0.59900E+01   0.10833E+01
   0.59900E+01   0.10832E+01
   0.59900E+01   0.10834E+01
   0.59900E+01   0.10833E+01
   0.59900E+01   0.10833E+01
   0.59900E+01   0.10833E+01
   0.59900E+01   0.10834E+01
   0.59900E+01   0.10834E+01
   0.59900E+01   0.10834E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10834E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.60000E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10835E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10836E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10838E+01
   0.59900E+01   0.10838E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10837E+01
   0.59900E+01   0.10838E+01
   0.59900E+01   0.10838E+01
   0.59900E+01   0.10838E+01
   0.59900E+01   0.10839E+01
   0.59900E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.59900E+01   0.10838E+01
   0.59900E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10837E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10837E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10837E+01
   0.60000E+01   0.10837E+01
   0.60000E+01   0.10837E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10837E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10838E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10839E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10841E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10841E+01
   0.60000E+01   0.10841E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10841E+01
   0.60000E+01   0.10840E+01
   0.60000E+01   0.10841E+01
   0.60000E+01   0.10841E+01
   0.60000E+01   0.10841E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10842E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10844E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10844E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10845E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10844E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10842E+01
   0.60000E+01   0.10844E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10844E+01
   0.60000E+01   0.10845E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10844E+01
   0.60000E+01   0.10843E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10845E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10849E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10850E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10849E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10850E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10845E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10845E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10846E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10847E+01
   0.60000E+01   0.10848E+01
   0.60000E+01   0.10846E+01
   0.60100E+01   0.10847E+01
   0.60000E+01   0.10846E+01
   0.60100E+01   0.10848E+01
   0.60100E+01   0.10848E+01
   0.60100E+01   0.10847E+01
   0.60100E+01   0.10849E+01
   0.60100E+01   0.10848E+01
   0.60100E+01   0.10849E+01
   0.60100E+01   0.10848E+01
   0.60100E+01   0.10848E+01
   0.60100E+01   0.10850E+01
   0.60100E+01   0.10849E+01
   0.60100E+01   0.10850E+01
   0.60100E+01   0.10850E+01
   0.60100E+01   0.10850E+01
   0.60100E+01   0.10851E+01
   0.60100E+01   0.10850E+01
   0.60100E+01   0.10850E+01
   0.60100E+01   0.10850E+01
   0.60100E+01   0.10851E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10851E+01
   0.60100E+01   0.10850E+01
   0.60100E+01   0.10851E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10851E+01
   0.60100E+01   0.10851E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10852E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10853E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10854E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10856E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10856E+01
   0.60100E+01   0.10856E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10856E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10856E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10856E+01
   0.60100E+01   0.10855E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10857E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10859E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10859E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10858E+01
   0.60100E+01   0.10859E+01
   0.60100E+01   0.10859E+01
   0.60100E+01   0.10859E+01
   0.60200E+01   0.10859E+01
   0.60100E+01   0.10859E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10859E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10860E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60100E+01   0.10860E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60100E+01   0.10860E+01
   0.60100E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60200E+01   0.10860E+01
   0.60100E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60100E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10861E+01
   0.60200E+01   0.10862E+01
   0.60200E+01   0.10862E+01
   0.60200E+01   0.10862E+01
   0.60200E+01   0.10862E+01
   0.60200E+01   0.10862E+01
   0.60200E+01   0.10864E+01
   0.60200E+01   0.10862E+01
   0.60200E+01   0.10862E+01
   0.60200E+01   0.10864E+01
   0.60200E+01   0.10863E+01
   0.60200E+01   0.10864E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10864E+01
   0.60200E+01   0.10864E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10865E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10866E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10867E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10868E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10869E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10870E+01
   0.60200E+01   0.10872E+01
   0.60200E+01   0.10871E+01
   0.60200E+01   0.10872E+01
   0.60200E+01   0.10872E+01
   0.60200E+01   0.10872E+01
   0.60200E+01   0.10872E+01
   0.60200E+01   0.10872E+01
   0.60200E+01   0.10872E+01
   0.60200E+01   0.10872E+01
   0.60200E+01   0.10873E+01
   0.60200E+01   0.10873E+01
   0.60200E+01   0.10873E+01
   0.60200E+01   0.10873E+01
   0.60200E+01   0.10873E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10876E+01
   0.60200E+01   0.10874E+01
   0.60200E+01   0.10876E+01
   0.60200E+01   0.10876E+01
   0.60300E+01   0.10877E+01
   0.60200E+01   0.10876E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10876E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10876E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10877E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10878E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10879E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10880E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10881E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10882E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10883E+01
   0.60300E+01   0.10884E+01
   0.60300E+01   0.10884E+01
   0.60300E+01   0.10884E+01
   0.60300E+01   0.10884E+01
   0.60300E+01   0.10884E+01
   0.60300E+01   0.10885E+01
   0.60300E+01   0.10884E+01
   0.60300E+01   0.10885E+01
   0.60300E+01   0.10885E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10883E+01
   0.60400E+01   0.10884E+01
   0.60400E+01   0.10883E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10884E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10884E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10884E+01
   0.60400E+01   0.10884E+01
   0.60400E+01   0.10884E+01
   0.60400E+01   0.10887E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10884E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10887E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10885E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10886E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10888E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10889E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10890E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10891E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10895E+01
   0.60400E+01   0.10895E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10895E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10895E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10892E+01
   0.60400E+01   0.10894E+01
   0.60400E+01   0.10895E+01
   0.60400E+01   0.10895E+01
   0.60400E+01   0.10895E+01
   0.60400E+01   0.10893E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10895E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10896E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10898E+01
   0.60400E+01   0.10897E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10898E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10901E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10898E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10899E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10900E+01
   0.60400E+01   0.10899E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10898E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10898E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10900E+01
   0.60500E+01   0.10900E+01
   0.60500E+01   0.10900E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10900E+01
   0.60500E+01   0.10900E+01
   0.60500E+01   0.10900E+01
   0.60500E+01   0.10899E+01
   0.60500E+01   0.10900E+01
   0.60500E+01   0.10901E+01
   0.60500E+01   0.10900E+01
   0.60500E+01   0.10901E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10905E+01
   0.60500E+01   0.10905E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10903E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10902E+01
   0.60500E+01   0.10905E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10905E+01
   0.60500E+01   0.10904E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10905E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10906E+01
   0.60500E+01   0.10909E+01
   0.60500E+01   0.10907E+01
   0.60500E+01   0.10908E+01
   0.60500E+01   0.10909E+01
   0.60500E+01   0.10909E+01
   0.60500E+01   0.10909E+01
   0.60500E+01   0.10909E+01
   0.60500E+01   0.10910E+01
   0.60500E+01   0.10910E+01
   0.60500E+01   0.10909E+01
   0.60500E+01   0.10910E+01
   0.60500E+01   0.10910E+01
   0.60500E+01   0.10910E+01
   0.60500E+01   0.10910E+01
   0.60500E+01   0.10910E+01
   0.60500E+01   0.10911E+01
   0.60500E+01   0.10911E+01
   0.60500E+01   0.10911E+01
   0.60500E+01   0.10911E+01
   0.60500E+01   0.10911E+01
   0.60500E+01   0.10911E+01
   0.60500E+01   0.10911E+01
   0.60500E+01   0.10913E+01
   0.60500E+01   0.10913E+01
   0.60500E+01   0.10913E+01
   0.60500E+01   0.10913E+01
   0.60500E+01   0.10913E+01
   0.60500E+01   0.10913E+01
   0.60500E+01   0.10913E+01
   0.60500E+01   0.10914E+01
   0.60500E+01   0.10913E+01
   0.60500E+01   0.10914E+01
   0.60500E+01   0.10914E+01
   0.60500E+01   0.10914E+01
   0.60600E+01   0.10916E+01
   0.60600E+01   0.10916E+01
   0.60600E+01   0.10916E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10917E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10918E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10919E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10920E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10922E+01
   0.60600E+01   0.10922E+01
   0.60600E+01   0.10922E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10922E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10922E+01
   0.60600E+01   0.10922E+01
   0.60600E+01   0.10921E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10922E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10923E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10924E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10926E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10926E+01
   0.60600E+01   0.10926E+01
   0.60600E+01   0.10926E+01
   0.60600E+01   0.10926E+01
   0.60600E+01   0.10926E+01
   0.60600E+01   0.10925E+01
   0.60600E+01   0.10926E+01
   0.60600E+01   0.10927E+01
   0.60600E+01   0.10926E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10930E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10930E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10929E+01
   0.60600E+01   0.10931E+01
   0.60600E+01   0.10930E+01
   0.60600E+01   0.10931E+01
   0.60600E+01   0.10930E+01
   0.60600E+01   0.10931E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10931E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10931E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10931E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10932E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10933E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10934E+01
   0.60600E+01   0.10934E+01
   0.60700E+01   0.10934E+01
   0.60600E+01   0.10934E+01
   0.60700E+01   0.10934E+01
   0.60600E+01   0.10935E+01
   0.60700E+01   0.10935E+01
   0.60600E+01   0.10935E+01
   0.60600E+01   0.10935E+01
   0.60600E+01   0.10935E+01
   0.60600E+01   0.10935E+01
   0.60600E+01   0.10935E+01
   0.60600E+01   0.10935E+01
   0.60600E+01   0.10935E+01
   0.60600E+01   0.10935E+01
   0.60700E+01   0.10935E+01
   0.60700E+01   0.10936E+01
   0.60700E+01   0.10935E+01
   0.60700E+01   0.10935E+01
   0.60700E+01   0.10935E+01
   0.60700E+01   0.10936E+01
   0.60700E+01   0.10936E+01
   0.60700E+01   0.10936E+01
   0.60700E+01   0.10936E+01
   0.60700E+01   0.10934E+01
   0.60700E+01   0.10936E+01
   0.60700E+01   0.10936E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10936E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10937E+01
   0.60700E+01   0.10938E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10941E+01
   0.60700E+01   0.10940E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10940E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10940E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10940E+01
   0.60700E+01   0.10939E+01
   0.60700E+01   0.10941E+01
   0.60700E+01   0.10941E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10942E+01
   0.60700E+01   0.10943E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10945E+01
   0.60700E+01   0.10945E+01
   0.60700E+01   0.10944E+01
   0.60700E+01   0.10945E+01
   0.60700E+01   0.10945E+01
   0.60700E+01   0.10946E+01
   0.60700E+01   0.10946E+01
   0.60700E+01   0.10946E+01
   0.60700E+01   0.10945E+01
   0.60700E+01   0.10945E+01
   0.60700E+01   0.10946E+01
   0.60700E+01   0.10946E+01
   0.60700E+01   0.10945E+01
   0.60700E+01   0.10947E+01
   0.60700E+01   0.10946E+01
   0.60700E+01   0.10947E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60700E+01   0.10947E+01
   0.60700E+01   0.10947E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10947E+01
   0.60700E+01   0.10947E+01
   0.60800E+01   0.10947E+01
   0.60800E+01   0.10947E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10947E+01
   0.60800E+01   0.10947E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10947E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10948E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10949E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10951E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10950E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10951E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10953E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10953E+01
   0.60800E+01   0.10952E+01
   0.60800E+01   0.10953E+01
   0.60800E+01   0.10953E+01
   0.60800E+01   0.10953E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10953E+01
   0.60800E+01   0.10953E+01
   0.60800E+01   0.10953E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10954E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10955E+01
   0.60800E+01   0.10957E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10957E+01
   0.60800E+01   0.10956E+01
   0.60800E+01   0.10957E+01
   0.60800E+01   0.10957E+01
   0.60800E+01   0.10957E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10959E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10959E+01
   0.60800E+01   0.10959E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10958E+01
   0.60800E+01   0.10959E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10959E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10960E+01
   0.60800E+01   0.10962E+01
   0.60800E+01   0.10962E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10962E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10961E+01
   0.60800E+01   0.10962E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10962E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10963E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10964E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10965E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60800E+01   0.10967E+01
   0.60800E+01   0.10967E+01
   0.60800E+01   0.10967E+01
   0.60800E+01   0.10967E+01
   0.60900E+01   0.10966E+01
   0.60800E+01   0.10966E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10965E+01
   0.60900E+01   0.10965E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10966E+01
   0.60800E+01   0.10967E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10967E+01
   0.60800E+01   0.10967E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10966E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10967E+01
   0.60900E+01   0.10969E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10968E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10971E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10971E+01
   0.60900E+01   0.10970E+01
   0.60900E+01   0.10972E+01
   0.60900E+01   0.10971E+01
   0.60900E+01   0.10971E+01
   0.60900E+01   0.10972E+01
   0.60900E+01   0.10972E+01
   0.60900E+01   0.10972E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10974E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10974E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10974E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10974E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10974E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10974E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10974E+01
   0.60900E+01   0.10975E+01
   0.60900E+01   0.10975E+01
   0.60900E+01   0.10973E+01
   0.60900E+01   0.10975E+01
   0.60900E+01   0.10975E+01
   0.60900E+01   0.10975E+01
   0.60900E+01   0.10975E+01
   0.60900E+01   0.10975E+01
   0.60900E+01   0.10975E+01
   0.60900E+01   0.10977E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10976E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10976E+01
   0.60900E+01   0.10976E+01
   0.60900E+01   0.10976E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10977E+01
   0.60900E+01   0.10977E+01
   0.60900E+01   0.10977E+01
   0.60900E+01   0.10977E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10977E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10979E+01
   0.60900E+01   0.10977E+01
   0.60900E+01   0.10979E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10979E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10979E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.60900E+01   0.10978E+01
   0.61000E+01   0.10979E+01
   0.60900E+01   0.10979E+01
   0.60900E+01   0.10979E+01
   0.60900E+01   0.10979E+01
   0.60900E+01   0.10979E+01
   0.61000E+01   0.10979E+01
   0.60900E+01   0.10979E+01
   0.60900E+01   0.10980E+01
   0.61000E+01   0.10979E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.60900E+01   0.10979E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.60900E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10979E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10979E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10978E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10980E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10981E+01
   0.61000E+01   0.10982E+01
   0.61000E+01   0.10983E+01
   0.61000E+01   0.10982E+01
   0.61000E+01   0.10983E+01
   0.61000E+01   0.10983E+01
   0.61000E+01   0.10983E+01
   0.61000E+01   0.10982E+01
   0.61000E+01   0.10983E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10983E+01
   0.61000E+01   0.10983E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10983E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10984E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10985E+01
   0.61000E+01   0.10986E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10986E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10986E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10988E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10988E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10987E+01
   0.61000E+01   0.10988E+01
   0.61000E+01   0.10988E+01
   0.61000E+01   0.10988E+01
   0.61000E+01   0.10988E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10989E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10991E+01
   0.61000E+01   0.10991E+01
   0.61000E+01   0.10991E+01
   0.61000E+01   0.10990E+01
   0.61000E+01   0.10991E+01
   0.61000E+01   0.10991E+01
   0.61000E+01   0.10993E+01
   0.61000E+01   0.10992E+01
   0.61000E+01   0.10991E+01
   0.61000E+01   0.10991E+01
   0.61000E+01   0.10993E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10993E+01
   0.61000E+01   0.10992E+01
   0.61000E+01   0.10993E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10993E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10994E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10997E+01
   0.61000E+01   0.10995E+01
   0.61000E+01   0.10997E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.10997E+01
   0.61000E+01   0.10997E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.10997E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.10997E+01
   0.61000E+01   0.10996E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.10999E+01
   0.61000E+01   0.10998E+01
   0.61000E+01   0.11000E+01
   0.61000E+01   0.11000E+01
   0.61000E+01   0.11000E+01
   0.61000E+01   0.11000E+01
   0.61000E+01   0.11000E+01
   0.61000E+01   0.11001E+01
   0.61000E+01   0.11000E+01
   0.61000E+01   0.11000E+01
   0.61000E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61000E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11001E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11002E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11005E+01
   0.61100E+01   0.11004E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11005E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11007E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11006E+01
   0.61100E+01   0.11007E+01
   0.61100E+01   0.11007E+01
   0.61100E+01   0.11008E+01
   0.61100E+01   0.11008E+01
   0.61100E+01   0.11008E+01
   0.61100E+01   0.11009E+01
   0.61100E+01   0.11009E+01
   0.61100E+01   0.11009E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11009E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11011E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11011E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11011E+01
   0.61100E+01   0.11012E+01
   0.61100E+01   0.11012E+01
   0.61100E+01   0.11012E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11011E+01
   0.61100E+01   0.11011E+01
   0.61100E+01   0.11012E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11012E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61200E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61200E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11009E+01
   0.61100E+01   0.11009E+01
   0.61200E+01   0.11012E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11010E+01
   0.61100E+01   0.11013E+01
   0.61200E+01   0.11013E+01
   0.61200E+01   0.11013E+01
   0.61100E+01   0.11012E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61200E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61200E+01   0.11013E+01
   0.61200E+01   0.11013E+01
   0.61200E+01   0.11012E+01
   0.61100E+01   0.11009E+01
   0.61200E+01   0.11012E+01
   0.61200E+01   0.11013E+01
   0.61200E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11017E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11017E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11013E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11018E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11017E+01
   0.61100E+01   0.11019E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11017E+01
   0.61100E+01   0.11017E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11014E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11015E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11016E+01
   0.61100E+01   0.11017E+01
   0.61100E+01   0.11018E+01
   0.61200E+01   0.11019E+01
   0.61200E+01   0.11018E+01
   0.61100E+01   0.11017E+01
   0.61200E+01   0.11019E+01
   0.61100E+01   0.11017E+01
   0.61200E+01   0.11019E+01
   0.61100E+01   0.11017E+01
   0.61100E+01   0.11018E+01
   0.61100E+01   0.11018E+01
   0.61200E+01   0.11019E+01
   0.61100E+01   0.11018E+01
   0.61200E+01   0.11018E+01
   0.61100E+01   0.11017E+01
   0.61100E+01   0.11017E+01
   0.61200E+01   0.11021E+01
   0.61200E+01   0.11021E+01
   0.61200E+01   0.11019E+01
   0.61200E+01   0.11018E+01
   0.61200E+01   0.11020E+01
   0.61200E+01   0.11021E+01
   0.61200E+01   0.11020E+01
   0.61200E+01   0.11020E+01
   0.61200E+01   0.11023E+01
   0.61200E+01   0.11021E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11020E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11021E+01
   0.61200E+01   0.11021E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11024E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11022E+01
   0.61200E+01   0.11023E+01
   0.61200E+01   0.11024E+01
   0.61200E+01   0.11024E+01
   0.61200E+01   0.11024E+01
   0.61200E+01   0.11025E+01
   0.61200E+01   0.11025E+01
   0.61200E+01   0.11025E+01
   0.61200E+01   0.11025E+01
   0.61200E+01   0.11025E+01
   0.61200E+01   0.11025E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11025E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11026E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11027E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11030E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11028E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11030E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11033E+01
   0.61200E+01   0.11033E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11033E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11034E+01
   0.61200E+01   0.11033E+01
   0.61200E+01   0.11034E+01
   0.61200E+01   0.11033E+01
   0.61200E+01   0.11034E+01
   0.61200E+01   0.11034E+01
   0.61200E+01   0.11034E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11035E+01
   0.61200E+01   0.11032E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11030E+01
   0.61200E+01   0.11030E+01
   0.61200E+01   0.11030E+01
   0.61200E+01   0.11030E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11030E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11030E+01
   0.61200E+01   0.11030E+01
   0.61300E+01   0.11034E+01
   0.61200E+01   0.11031E+01
   0.61200E+01   0.11032E+01
   0.61300E+01   0.11034E+01
   0.61300E+01   0.11034E+01
   0.61300E+01   0.11034E+01
   0.61200E+01   0.11031E+01
   0.61300E+01   0.11035E+01
   0.61300E+01   0.11035E+01
   0.61300E+01   0.11035E+01
   0.61300E+01   0.11035E+01
   0.61300E+01   0.11035E+01
   0.61300E+01   0.11035E+01
   0.61300E+01   0.11035E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11035E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11038E+01
   0.61300E+01   0.11038E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11036E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11038E+01
   0.61300E+01   0.11037E+01
   0.61300E+01   0.11038E+01
   0.61300E+01   0.11039E+01
   0.61300E+01   0.11038E+01
   0.61300E+01   0.11039E+01
   0.61300E+01   0.11039E+01
   0.61300E+01   0.11039E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11044E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11044E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11044E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11042E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11040E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11044E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11041E+01
   0.61300E+01   0.11043E+01
   0.61300E+01   0.11044E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11045E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11046E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11050E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11050E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11047E+01
   0.61300E+01   0.11050E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11049E+01
   0.61300E+01   0.11051E+01
   0.61300E+01   0.11051E+01
   0.61300E+01   0.11048E+01
   0.61300E+01   0.11050E+01
   0.61300E+01   0.11050E+01
   0.61300E+01   0.11050E+01
   0.61300E+01   0.11052E+01
   0.61300E+01   0.11051E+01
   0.61300E+01   0.11051E+01
   0.61300E+01   0.11053E+01
   0.61300E+01   0.11052E+01
   0.61300E+01   0.11051E+01
   0.61300E+01   0.11051E+01
   0.61300E+01   0.11052E+01
   0.61300E+01   0.11053E+01
   0.61300E+01   0.11053E+01
   0.61300E+01   0.11053E+01
   0.61300E+01   0.11053E+01
   0.61300E+01   0.11054E+01
   0.61300E+01   0.11053E+01
   0.61300E+01   0.11054E+01
   0.61300E+01   0.11053E+01
   0.61300E+01   0.11054E+01
   0.61300E+01   0.11054E+01
   0.61300E+01   0.11055E+01
   0.61300E+01   0.11054E+01
   0.61300E+01   0.11054E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11054E+01
   0.61300E+01   0.11055E+01
   0.61300E+01   0.11054E+01
   0.61300E+01   0.11055E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11056E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11058E+01
   0.61300E+01   0.11057E+01
   0.61300E+01   0.11058E+01
   0.61300E+01   0.11058E+01
   0.61300E+01   0.11058E+01
   0.61300E+01   0.11059E+01
   0.61300E+01   0.11058E+01
   0.61300E+01   0.11059E+01
   0.61300E+01   0.11059E+01
   0.61400E+01   0.11059E+01
   0.61400E+01   0.11059E+01
   0.61400E+01   0.11059E+01
   0.61400E+01   0.11058E+01
   0.61400E+01   0.11058E+01
   0.61400E+01   0.11058E+01
   0.61400E+01   0.11059E+01
   0.61400E+01   0.11059E+01
   0.61400E+01   0.11058E+01
   0.61400E+01   0.11058E+01
   0.61400E+01   0.11058E+01
   0.61400E+01   0.11059E+01
   0.61300E+01   0.11059E+01
   0.61400E+01   0.11059E+01
   0.61300E+01   0.11059E+01
   0.61400E+01   0.11059E+01
   0.61400E+01   0.11060E+01
   0.61300E+01   0.11060E+01
   0.61300E+01   0.11059E+01
   0.61400E+01   0.11060E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11060E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11060E+01
   0.61400E+01   0.11060E+01
   0.61400E+01   0.11060E+01
   0.61400E+01   0.11060E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11061E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11062E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11063E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11064E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11065E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11067E+01
   0.61400E+01   0.11066E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11068E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11070E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11070E+01
   0.61400E+01   0.11069E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11072E+01
   0.61400E+01   0.11071E+01
   0.61400E+01   0.11071E+01
   0.61400E+01   0.11072E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11072E+01
   0.61400E+01   0.11072E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11074E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11073E+01
   0.61500E+01   0.11076E+01
   0.61400E+01   0.11073E+01
   0.61400E+01   0.11074E+01
   0.61500E+01   0.11076E+01
   0.61500E+01   0.11075E+01
   0.61400E+01   0.11074E+01
   0.61400E+01   0.11073E+01
   0.61500E+01   0.11075E+01
   0.61400E+01   0.11074E+01
   0.61500E+01   0.11076E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11077E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11078E+01
   0.61400E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11080E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11078E+01
   0.61500E+01   0.11080E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11080E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11080E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11080E+01
   0.61500E+01   0.11080E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11080E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11079E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11082E+01
   0.61500E+01   0.11080E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11082E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11082E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11082E+01
   0.61500E+01   0.11082E+01
   0.61500E+01   0.11082E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11082E+01
   0.61500E+01   0.11081E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11084E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11084E+01
   0.61500E+01   0.11085E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11084E+01
   0.61500E+01   0.11084E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11083E+01
   0.61500E+01   0.11084E+01
   0.61500E+01   0.11084E+01
   0.61500E+01   0.11082E+01
   0.61500E+01   0.11086E+01
   0.61500E+01   0.11086E+01
   0.61500E+01   0.11086E+01
   0.61500E+01   0.11086E+01
   0.61500E+01   0.11086E+01
   0.61500E+01   0.11086E+01
   0.61500E+01   0.11087E+01
   0.61500E+01   0.11086E+01
   0.61500E+01   0.11086E+01
   0.61500E+01   0.11087E+01
   0.61500E+01   0.11087E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11089E+01
   0.61500E+01   0.11088E+01
   0.61500E+01   0.11089E+01
   0.61500E+01   0.11091E+01
   0.61500E+01   0.11090E+01
   0.61500E+01   0.11092E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11092E+01
   0.61500E+01   0.11092E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11093E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11094E+01
   0.61500E+01   0.11095E+01
   0.61500E+01   0.11097E+01
   0.61500E+01   0.11097E+01
   0.61500E+01   0.11097E+01
   0.61500E+01   0.11097E+01
   0.61500E+01   0.11097E+01
   0.61500E+01   0.11097E+01
   0.61500E+01   0.11097E+01
   0.61500E+01   0.11098E+01
   0.61500E+01   0.11098E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11098E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11098E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11098E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11098E+01
   0.61500E+01   0.11099E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11101E+01
   0.61500E+01   0.11101E+01
   0.61500E+01   0.11101E+01
   0.61600E+01   0.11102E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11100E+01
   0.61600E+01   0.11101E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11101E+01
   0.61500E+01   0.11101E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11101E+01
   0.61500E+01   0.11100E+01
   0.61500E+01   0.11102E+01
   0.61600E+01   0.11102E+01
   0.61500E+01   0.11101E+01
   0.61500E+01   0.11101E+01
   0.61500E+01   0.11101E+01
   0.61500E+01   0.11101E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11102E+01
   0.61500E+01   0.11102E+01
   0.61500E+01   0.11102E+01
   0.61600E+01   0.11102E+01
   0.61500E+01   0.11102E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11103E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11103E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11103E+01
   0.61600E+01   0.11104E+01
   0.61600E+01   0.11104E+01
   0.61600E+01   0.11102E+01
   0.61600E+01   0.11104E+01
   0.61600E+01   0.11105E+01
   0.61600E+01   0.11103E+01
   0.61600E+01   0.11105E+01
   0.61600E+01   0.11106E+01
   0.61600E+01   0.11105E+01
   0.61600E+01   0.11106E+01
   0.61600E+01   0.11106E+01
   0.61600E+01   0.11106E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11107E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11109E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11109E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11109E+01
   0.61600E+01   0.11108E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11109E+01
   0.61600E+01   0.11109E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11109E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11110E+01
   0.61600E+01   0.11111E+01
   0.61600E+01   0.11111E+01
   0.61600E+01   0.11111E+01
   0.61600E+01   0.11111E+01
   0.61600E+01   0.11111E+01
   0.61600E+01   0.11112E+01
   0.61600E+01   0.11111E+01
   0.61600E+01   0.11112E+01
   0.61600E+01   0.11112E+01
   0.61600E+01   0.11112E+01
   0.61600E+01   0.11112E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11115E+01
   0.61600E+01   0.11115E+01
   0.61600E+01   0.11114E+01
   0.61600E+01   0.11114E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11113E+01
   0.61600E+01   0.11117E+01
   0.61600E+01   0.11117E+01
   0.61600E+01   0.11115E+01
   0.61600E+01   0.11117E+01
   0.61600E+01   0.11117E+01
   0.61600E+01   0.11117E+01
   0.61600E+01   0.11117E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11117E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11119E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11119E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11118E+01
   0.61600E+01   0.11119E+01
   0.61600E+01   0.11120E+01
   0.61600E+01   0.11119E+01
   0.61600E+01   0.11120E+01
   0.61600E+01   0.11120E+01
   0.61600E+01   0.11119E+01
   0.61600E+01   0.11120E+01
   0.61600E+01   0.11120E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11119E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11120E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11121E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11122E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11124E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11123E+01
   0.61600E+01   0.11124E+01
   0.61600E+01   0.11124E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11124E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11124E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11125E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11126E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61700E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61700E+01   0.11127E+01
   0.61600E+01   0.11127E+01
   0.61600E+01   0.11128E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11128E+01
   0.61600E+01   0.11128E+01
   0.61700E+01   0.11128E+01
   0.61700E+01   0.11128E+01
   0.61700E+01   0.11128E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11128E+01
   0.61700E+01   0.11128E+01
   0.61700E+01   0.11128E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11129E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11130E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11131E+01
   0.61700E+01   0.11135E+01
   0.61700E+01   0.11134E+01
   0.61700E+01   0.11134E+01
   0.61700E+01   0.11134E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11134E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11136E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11138E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11138E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11138E+01
   0.61700E+01   0.11138E+01
   0.61700E+01   0.11137E+01
   0.61700E+01   0.11138E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11138E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11138E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11139E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11141E+01
   0.61700E+01   0.11141E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11142E+01
   0.61700E+01   0.11142E+01
   0.61700E+01   0.11142E+01
   0.61700E+01   0.11140E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11144E+01
   0.61700E+01   0.11144E+01
   0.61700E+01   0.11144E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11144E+01
   0.61700E+01   0.11145E+01
   0.61700E+01   0.11144E+01
   0.61700E+01   0.11143E+01
   0.61700E+01   0.11145E+01
   0.61700E+01   0.11144E+01
   0.61700E+01   0.11145E+01
   0.61700E+01   0.11145E+01
   0.61700E+01   0.11145E+01
   0.61700E+01   0.11145E+01
   0.61700E+01   0.11146E+01
   0.61700E+01   0.11146E+01
   0.61700E+01   0.11145E+01
   0.61700E+01   0.11146E+01
   0.61700E+01   0.11146E+01
   0.61800E+01   0.11146E+01
   0.61800E+01   0.11146E+01
   0.61700E+01   0.11146E+01
   0.61800E+01   0.11146E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11146E+01
   0.61800E+01   0.11146E+01
   0.61800E+01   0.11146E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11146E+01
   0.61800E+01   0.11146E+01
   0.61800E+01   0.11146E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61700E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11147E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11148E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11150E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11150E+01
   0.61800E+01   0.11149E+01
   0.61800E+01   0.11150E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11150E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11150E+01
   0.61800E+01   0.11150E+01
   0.61800E+01   0.11150E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11150E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11151E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11152E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11154E+01
   0.61800E+01   0.11154E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11154E+01
   0.61800E+01   0.11154E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11154E+01
   0.61800E+01   0.11153E+01
   0.61800E+01   0.11154E+01
   0.61800E+01   0.11155E+01
   0.61800E+01   0.11156E+01
   0.61800E+01   0.11154E+01
   0.61800E+01   0.11154E+01
   0.61800E+01   0.11155E+01
   0.61800E+01   0.11156E+01
   0.61800E+01   0.11156E+01
   0.61800E+01   0.11156E+01
   0.61800E+01   0.11157E+01
   0.61800E+01   0.11157E+01
   0.61800E+01   0.11158E+01
   0.61800E+01   0.11157E+01
   0.61800E+01   0.11157E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11158E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11159E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11160E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11163E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11163E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11161E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11162E+01
   0.61800E+01   0.11163E+01
   0.61800E+01   0.11164E+01
   0.61800E+01   0.11164E+01
   0.61800E+01   0.11163E+01
   0.61800E+01   0.11163E+01
   0.61800E+01   0.11166E+01
   0.61800E+01   0.11164E+01
   0.61800E+01   0.11165E+01
   0.61800E+01   0.11165E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11165E+01
   0.61800E+01   0.11165E+01
   0.61800E+01   0.11165E+01
   0.61800E+01   0.11166E+01
   0.61800E+01   0.11165E+01
   0.61800E+01   0.11166E+01
   0.61800E+01   0.11166E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11166E+01
   0.61800E+01   0.11166E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11166E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11168E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11167E+01
   0.61800E+01   0.11169E+01
   0.61800E+01   0.11169E+01
   0.61800E+01   0.11168E+01
   0.61800E+01   0.11168E+01
   0.61800E+01   0.11169E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11170E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11171E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11172E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11174E+01
   0.61800E+01   0.11175E+01
   0.61900E+01   0.11175E+01
   0.61800E+01   0.11174E+01
   0.61800E+01   0.11175E+01
   0.61800E+01   0.11174E+01
   0.61800E+01   0.11175E+01
   0.61800E+01   0.11173E+01
   0.61800E+01   0.11175E+01
   0.61900E+01   0.11174E+01
   0.61900E+01   0.11175E+01
   0.61800E+01   0.11175E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11175E+01
   0.61800E+01   0.11175E+01
   0.61800E+01   0.11175E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11172E+01
   0.61900E+01   0.11173E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11173E+01
   0.61900E+01   0.11173E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11174E+01
   0.61900E+01   0.11173E+01
   0.61900E+01   0.11173E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11173E+01
   0.61900E+01   0.11176E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11175E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11176E+01
   0.61900E+01   0.11176E+01
   0.61900E+01   0.11176E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11178E+01
   0.61900E+01   0.11178E+01
   0.61900E+01   0.11177E+01
   0.61900E+01   0.11178E+01
   0.61900E+01   0.11178E+01
   0.61900E+01   0.11178E+01
   0.61900E+01   0.11178E+01
   0.61900E+01   0.11179E+01
   0.61900E+01   0.11180E+01
   0.61900E+01   0.11179E+01
   0.61900E+01   0.11179E+01
   0.61900E+01   0.11180E+01
   0.61900E+01   0.11180E+01
   0.61900E+01   0.11178E+01
   0.61900E+01   0.11180E+01
   0.61900E+01   0.11179E+01
   0.61900E+01   0.11179E+01
   0.61900E+01   0.11179E+01
   0.61900E+01   0.11180E+01
   0.61900E+01   0.11179E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11180E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11180E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11182E+01
   0.61900E+01   0.11182E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11181E+01
   0.61900E+01   0.11182E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11183E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11184E+01
   0.61900E+01   0.11186E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11186E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11186E+01
   0.61900E+01   0.11186E+01
   0.61900E+01   0.11185E+01
   0.61900E+01   0.11186E+01
   0.61900E+01   0.11186E+01
   0.61900E+01   0.11186E+01
   0.61900E+01   0.11188E+01
   0.61900E+01   0.11187E+01
   0.61900E+01   0.11187E+01
   0.61900E+01   0.11187E+01
   0.61900E+01   0.11188E+01
   0.61900E+01   0.11188E+01
   0.61900E+01   0.11187E+01
   0.61900E+01   0.11188E+01
   0.61900E+01   0.11187E+01
   0.61900E+01   0.11188E+01
   0.61900E+01   0.11188E+01
   0.61900E+01   0.11187E+01
   0.61900E+01   0.11188E+01
   0.61900E+01   0.11187E+01
   0.61900E+01   0.11188E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11190E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11190E+01
   0.61900E+01   0.11189E+01
   0.61900E+01   0.11191E+01
   0.61900E+01   0.11190E+01
   0.61900E+01   0.11192E+01
   0.61900E+01   0.11192E+01
   0.61900E+01   0.11192E+01
   0.61900E+01   0.11192E+01
   0.61900E+01   0.11192E+01
   0.61900E+01   0.11191E+01
   0.61900E+01   0.11192E+01
   0.61900E+01   0.11192E+01
   0.61900E+01   0.11193E+01
   0.61900E+01   0.11194E+01
   0.61900E+01   0.11193E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11194E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11193E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11194E+01
   0.61900E+01   0.11193E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11194E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11194E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11194E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11196E+01
   0.61900E+01   0.11195E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11197E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11199E+01
   0.61900E+01   0.11198E+01
   0.61900E+01   0.11199E+01
   0.62000E+01   0.11202E+01
   0.62000E+01   0.11200E+01
   0.61900E+01   0.11201E+01
   0.62000E+01   0.11202E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11202E+01
   0.62000E+01   0.11202E+01
   0.61900E+01   0.11202E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11202E+01
   0.61900E+01   0.11202E+01
   0.62000E+01   0.11202E+01
   0.61900E+01   0.11201E+01
   0.61900E+01   0.11202E+01
   0.62000E+01   0.11202E+01
   0.62000E+01   0.11202E+01
   0.61900E+01   0.11202E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11202E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11204E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11204E+01
   0.62000E+01   0.11204E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11204E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11204E+01
   0.62000E+01   0.11205E+01
   0.62000E+01   0.11205E+01
   0.62000E+01   0.11203E+01
   0.62000E+01   0.11204E+01
   0.62000E+01   0.11204E+01
   0.62000E+01   0.11205E+01
   0.62000E+01   0.11204E+01
   0.62000E+01   0.11205E+01
   0.62000E+01   0.11206E+01
   0.62000E+01   0.11205E+01
   0.62000E+01   0.11206E+01
   0.62000E+01   0.11207E+01
   0.62000E+01   0.11207E+01
   0.62000E+01   0.11207E+01
   0.62000E+01   0.11207E+01
   0.62000E+01   0.11208E+01
   0.62000E+01   0.11207E+01
   0.62000E+01   0.11208E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11208E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11210E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11213E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11211E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11213E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11213E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11212E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11213E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11215E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11213E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11215E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11215E+01
   0.62000E+01   0.11214E+01
   0.62000E+01   0.11215E+01
   0.62000E+01   0.11215E+01
   0.62000E+01   0.11215E+01
   0.62000E+01   0.11215E+01
   0.62000E+01   0.11215E+01
   0.62000E+01   0.11216E+01
   0.62000E+01   0.11216E+01
   0.62000E+01   0.11216E+01
   0.62000E+01   0.11216E+01
   0.62000E+01   0.11216E+01
   0.62000E+01   0.11216E+01
   0.62000E+01   0.11216E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11216E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11218E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11217E+01
   0.62000E+01   0.11218E+01
   0.62000E+01   0.11218E+01
   0.62000E+01   0.11218E+01
   0.62000E+01   0.11219E+01
   0.62000E+01   0.11218E+01
   0.62000E+01   0.11218E+01
   0.62000E+01   0.11218E+01
   0.62000E+01   0.11221E+01
   0.62000E+01   0.11219E+01
   0.62000E+01   0.11218E+01
   0.62000E+01   0.11220E+01
   0.62000E+01   0.11221E+01
   0.62000E+01   0.11220E+01
   0.62000E+01   0.11222E+01
   0.62000E+01   0.11219E+01
   0.62000E+01   0.11222E+01
   0.62000E+01   0.11221E+01
   0.62000E+01   0.11221E+01
   0.62000E+01   0.11221E+01
   0.62000E+01   0.11223E+01
   0.62000E+01   0.11221E+01
   0.62000E+01   0.11222E+01
   0.62000E+01   0.11222E+01
   0.62000E+01   0.11222E+01
   0.62000E+01   0.11223E+01
   0.62000E+01   0.11222E+01
   0.62000E+01   0.11223E+01
   0.62000E+01   0.11223E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11223E+01
   0.62000E+01   0.11222E+01
   0.62000E+01   0.11223E+01
   0.62000E+01   0.11223E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11223E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62100E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11224E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11227E+01
   0.62000E+01   0.11227E+01
   0.62000E+01   0.11226E+01
   0.62000E+01   0.11225E+01
   0.62000E+01   0.11227E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62100E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11229E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62100E+01   0.11230E+01
   0.62000E+01   0.11228E+01
   0.62100E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11229E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11229E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11228E+01
   0.62100E+01   0.11229E+01
   0.62100E+01   0.11229E+01
   0.62100E+01   0.11229E+01
   0.62000E+01   0.11228E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11229E+01
   0.62000E+01   0.11230E+01
   0.62000E+01   0.11228E+01
   0.62000E+01   0.11229E+01
   0.62100E+01   0.11229E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11229E+01
   0.62000E+01   0.11229E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11229E+01
   0.62100E+01   0.11229E+01
   0.62000E+01   0.11230E+01
   0.62100E+01   0.11229E+01
   0.62000E+01   0.11230E+01
   0.62000E+01   0.11230E+01
   0.62000E+01   0.11230E+01
   0.62000E+01   0.11230E+01
   0.62100E+01   0.11229E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11229E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11230E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62000E+01   0.11230E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62000E+01   0.11231E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11231E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11232E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11235E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11235E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11233E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11235E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11234E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11235E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11236E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11237E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11239E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11239E+01
   0.62100E+01   0.11239E+01
   0.62100E+01   0.11240E+01
   0.62100E+01   0.11238E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11240E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11240E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11240E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11242E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11242E+01
   0.62100E+01   0.11242E+01
   0.62100E+01   0.11242E+01
   0.62100E+01   0.11242E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11241E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11243E+01
   0.62100E+01   0.11245E+01
   0.62100E+01   0.11245E+01
   0.62100E+01   0.11244E+01
   0.62100E+01   0.11245E+01
   0.62100E+01   0.11245E+01
   0.62100E+01   0.11244E+01
   0.62100E+01   0.11246E+01
   0.62100E+01   0.11246E+01
   0.62100E+01   0.11246E+01
   0.62100E+01   0.11246E+01
   0.62100E+01   0.11246E+01
   0.62100E+01   0.11247E+01
   0.62100E+01   0.11246E+01
   0.62100E+01   0.11246E+01
   0.62100E+01   0.11247E+01
   0.62100E+01   0.11248E+01
   0.62100E+01   0.11247E+01
   0.62100E+01   0.11247E+01
   0.62100E+01   0.11247E+01
   0.62100E+01   0.11248E+01
   0.62100E+01   0.11248E+01
   0.62100E+01   0.11249E+01
   0.62100E+01   0.11249E+01
   0.62100E+01   0.11249E+01
   0.62100E+01   0.11249E+01
   0.62100E+01   0.11249E+01
   0.62100E+01   0.11249E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11249E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11249E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11251E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11250E+01
   0.62100E+01   0.11251E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11251E+01
   0.62100E+01   0.11251E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11251E+01
   0.62100E+01   0.11251E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11251E+01
   0.62100E+01   0.11252E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11251E+01
   0.62100E+01   0.11253E+01
   0.62200E+01   0.11254E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11254E+01
   0.62100E+01   0.11254E+01
   0.62100E+01   0.11254E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11253E+01
   0.62100E+01   0.11255E+01
   0.62200E+01   0.11254E+01
   0.62200E+01   0.11255E+01
   0.62100E+01   0.11255E+01
   0.62100E+01   0.11254E+01
   0.62100E+01   0.11255E+01
   0.62100E+01   0.11255E+01
   0.62100E+01   0.11254E+01
   0.62200E+01   0.11255E+01
   0.62100E+01   0.11255E+01
   0.62200E+01   0.11255E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11256E+01
   0.62100E+01   0.11255E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11255E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11256E+01
   0.62100E+01   0.11256E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11255E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11255E+01
   0.62200E+01   0.11256E+01
   0.62100E+01   0.11256E+01
   0.62200E+01   0.11255E+01
   0.62200E+01   0.11257E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11257E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11257E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11256E+01
   0.62200E+01   0.11257E+01
   0.62200E+01   0.11257E+01
   0.62200E+01   0.11257E+01
   0.62200E+01   0.11257E+01
   0.62200E+01   0.11258E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11258E+01
   0.62200E+01   0.11258E+01
   0.62200E+01   0.11258E+01
   0.62200E+01   0.11257E+01
   0.62200E+01   0.11258E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11258E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11259E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11260E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11261E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11263E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11262E+01
   0.62200E+01   0.11263E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11263E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11264E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11266E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11265E+01
   0.62200E+01   0.11266E+01
   0.62200E+01   0.11266E+01
   0.62200E+01   0.11267E+01
   0.62200E+01   0.11266E+01
   0.62200E+01   0.11267E+01
   0.62200E+01   0.11267E+01
   0.62200E+01   0.11267E+01
   0.62200E+01   0.11266E+01
   0.62200E+01   0.11267E+01
   0.62200E+01   0.11267E+01
   0.62200E+01   0.11267E+01
   0.62200E+01   0.11267E+01
   0.62200E+01   0.11269E+01
   0.62200E+01   0.11269E+01
   0.62200E+01   0.11268E+01
   0.62200E+01   0.11268E+01
   0.62200E+01   0.11269E+01
   0.62200E+01   0.11269E+01
   0.62200E+01   0.11270E+01
   0.62200E+01   0.11270E+01
   0.62200E+01   0.11270E+01
   0.62200E+01   0.11269E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11271E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11274E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11274E+01
   0.62200E+01   0.11274E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11274E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11274E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11272E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11274E+01
   0.62200E+01   0.11275E+01
   0.62200E+01   0.11273E+01
   0.62200E+01   0.11275E+01
   0.62200E+01   0.11275E+01
   0.62200E+01   0.11275E+01
   0.62200E+01   0.11275E+01
   0.62200E+01   0.11276E+01
   0.62200E+01   0.11276E+01
   0.62200E+01   0.11275E+01
   0.62200E+01   0.11276E+01
   0.62200E+01   0.11276E+01
   0.62200E+01   0.11276E+01
   0.62200E+01   0.11277E+01
   0.62200E+01   0.11277E+01
   0.62200E+01   0.11276E+01
   0.62200E+01   0.11277E+01
   0.62200E+01   0.11277E+01
   0.62200E+01   0.11277E+01
   0.62200E+01   0.11277E+01
   0.62200E+01   0.11277E+01
   0.62200E+01   0.11278E+01
   0.62200E+01   0.11278E+01
   0.62200E+01   0.11277E+01
   0.62200E+01   0.11278E+01
   0.62200E+01   0.11278E+01
   0.62200E+01   0.11279E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11279E+01
   0.62200E+01   0.11279E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11279E+01
   0.62200E+01   0.11279E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11279E+01
   0.62200E+01   0.11279E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11279E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11282E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11280E+01
   0.62200E+01   0.11282E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11282E+01
   0.62200E+01   0.11282E+01
   0.62200E+01   0.11282E+01
   0.62200E+01   0.11281E+01
   0.62200E+01   0.11282E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11283E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11286E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11286E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11284E+01
   0.62200E+01   0.11285E+01
   0.62200E+01   0.11285E+01
   0.62300E+01   0.11285E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11285E+01
   0.62300E+01   0.11285E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11285E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11285E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11286E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11288E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11288E+01
   0.62300E+01   0.11287E+01
   0.62300E+01   0.11288E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11288E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11289E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11290E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11291E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11293E+01
   0.62300E+01   0.11293E+01
   0.62300E+01   0.11292E+01
   0.62300E+01   0.11293E+01
   0.62300E+01   0.11293E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11295E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11296E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11299E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11298E+01
   0.62300E+01   0.11297E+01
   0.62300E+01   0.11298E+01


==> anc/Figure3/1outM_R_incomp_fermi_down_rc015_huge.dat <==
   0.17010E+00   0.14166E-01
   0.25010E+00   0.14168E-01
   0.32010E+00   0.14171E-01
   0.41010E+00   0.14178E-01
   0.55010E+00   0.14190E-01
   0.78010E+00   0.14219E-01
   0.12701E+01   0.14304E-01
   0.29101E+01   0.14816E-01
   0.12650E+02   0.32459E-01
   0.15550E+02   0.10209E+00
   0.15550E+02   0.17262E+00
   0.15350E+02   0.23560E+00
   0.15140E+02   0.29405E+00
   0.14950E+02   0.34610E+00
   0.14770E+02   0.39528E+00
   0.14610E+02   0.44014E+00
   0.14470E+02   0.48167E+00
   0.14340E+02   0.52105E+00
   0.14220E+02   0.55797E+00
   0.14100E+02   0.59296E+00
   0.14000E+02   0.62554E+00
   0.13900E+02   0.65645E+00
   0.13810E+02   0.68559E+00
   0.13720E+02   0.71349E+00
   0.13630E+02   0.73991E+00
   0.13550E+02   0.76490E+00
   0.13480E+02   0.78925E+00
   0.13410E+02   0.81177E+00
   0.13340E+02   0.83394E+00
   0.13270E+02   0.85498E+00
   0.13200E+02   0.87527E+00
   0.13140E+02   0.89493E+00
   0.13080E+02   0.91315E+00
   0.13030E+02   0.93076E+00
   0.12970E+02   0.94793E+00
   0.12920E+02   0.96486E+00
   0.12870E+02   0.98064E+00
   0.12810E+02   0.99689E+00
   0.12760E+02   0.10112E+01
   0.12720E+02   0.10261E+01
   0.12670E+02   0.10400E+01
   0.12620E+02   0.10536E+01
   0.12580E+02   0.10668E+01
   0.12540E+02   0.10795E+01
   0.12500E+02   0.10914E+01
   0.12450E+02   0.11039E+01
   0.12410E+02   0.11157E+01
   0.12380E+02   0.11271E+01
   0.12340E+02   0.11379E+01
   0.12300E+02   0.11485E+01
   0.12260E+02   0.11586E+01
   0.12230E+02   0.11691E+01
   0.12190E+02   0.11789E+01
   0.12160E+02   0.11885E+01
   0.12120E+02   0.11980E+01
   0.12090E+02   0.12072E+01
   0.12060E+02   0.12158E+01
   0.12030E+02   0.12242E+01
   0.12000E+02   0.12329E+01
   0.11970E+02   0.12412E+01
   0.11930E+02   0.12492E+01
   0.11900E+02   0.12572E+01
   0.11880E+02   0.12650E+01
   0.11850E+02   0.12724E+01
   0.11820E+02   0.12797E+01
   0.11790E+02   0.12867E+01
   0.11770E+02   0.12937E+01
   0.11740E+02   0.13009E+01
   0.11710E+02   0.13077E+01
   0.11680E+02   0.13144E+01
   0.11660E+02   0.13205E+01
   0.11630E+02   0.13267E+01
   0.11610E+02   0.13328E+01
   0.11580E+02   0.13387E+01
   0.11560E+02   0.13451E+01
   0.11540E+02   0.13506E+01
   0.11510E+02   0.13564E+01
   0.11490E+02   0.13618E+01
   0.11470E+02   0.13674E+01
   0.11440E+02   0.13728E+01
   0.11420E+02   0.13779E+01
   0.11400E+02   0.13830E+01
   0.11380E+02   0.13881E+01
   0.11360E+02   0.13932E+01
   0.11340E+02   0.13978E+01
   0.11310E+02   0.14026E+01
   0.11290E+02   0.14073E+01
   0.11270E+02   0.14119E+01
   0.11250E+02   0.14163E+01
   0.11230E+02   0.14208E+01
   0.11210E+02   0.14250E+01
   0.11190E+02   0.14295E+01
   0.11170E+02   0.14337E+01
   0.11150E+02   0.14377E+01
   0.11140E+02   0.14419E+01
   0.11120E+02   0.14458E+01
   0.11100E+02   0.14496E+01
   0.11080E+02   0.14537E+01
   0.11060E+02   0.14573E+01
   0.11040E+02   0.14610E+01
   0.11030E+02   0.14646E+01
   0.11010E+02   0.14682E+01
   0.10990E+02   0.14719E+01
   0.10980E+02   0.14752E+01
   0.10960E+02   0.14788E+01
   0.10940E+02   0.14820E+01
   0.10920E+02   0.14854E+01
   0.10910E+02   0.14886E+01
   0.10890E+02   0.14918E+01
   0.10870E+02   0.14950E+01
   0.10860E+02   0.14982E+01
   0.10840E+02   0.15011E+01
   0.10830E+02   0.15042E+01
   0.10810E+02   0.15072E+01
   0.10800E+02   0.15101E+01
   0.10780E+02   0.15130E+01
   0.10770E+02   0.15157E+01
   0.10750E+02   0.15187E+01
   0.10740E+02   0.15214E+01
   0.10720E+02   0.15241E+01
   0.10710E+02   0.15267E+01
   0.10690E+02   0.15293E+01
   0.10680E+02   0.15318E+01
   0.10660E+02   0.15345E+01
   0.10650E+02   0.15371E+01
   0.10640E+02   0.15394E+01
   0.10620E+02   0.15420E+01
   0.10610E+02   0.15442E+01
   0.10590E+02   0.15468E+01
   0.10580E+02   0.15488E+01
   0.10570E+02   0.15513E+01
   0.10550E+02   0.15535E+01
   0.10540E+02   0.15557E+01
   0.10530E+02   0.15580E+01
   0.10510E+02   0.15600E+01
   0.10500E+02   0.15623E+01
   0.10490E+02   0.15642E+01
   0.10480E+02   0.15663E+01
   0.10460E+02   0.15687E+01
   0.10450E+02   0.15705E+01
   0.10440E+02   0.15726E+01
   0.10430E+02   0.15744E+01
   0.10410E+02   0.15765E+01
   0.10400E+02   0.15784E+01
   0.10390E+02   0.15803E+01
   0.10380E+02   0.15822E+01
   0.10370E+02   0.15839E+01
   0.10350E+02   0.15859E+01
   0.10340E+02   0.15878E+01
   0.10330E+02   0.15894E+01
   0.10320E+02   0.15911E+01
   0.10310E+02   0.15930E+01
   0.10300E+02   0.15946E+01
   0.10280E+02   0.15963E+01
   0.10270E+02   0.15979E+01
   0.10260E+02   0.15994E+01
   0.10250E+02   0.16012E+01
   0.10240E+02   0.16026E+01
   0.10230E+02   0.16044E+01
   0.10220E+02   0.16059E+01
   0.10210E+02   0.16074E+01
   0.10200E+02   0.16089E+01
   0.10190E+02   0.16104E+01
   0.10180E+02   0.16118E+01
   0.10160E+02   0.16133E+01
   0.10150E+02   0.16147E+01
   0.10140E+02   0.16161E+01
   0.10130E+02   0.16176E+01
   0.10120E+02   0.16190E+01
   0.10110E+02   0.16203E+01
   0.10100E+02   0.16217E+01
   0.10090E+02   0.16231E+01
   0.10080E+02   0.16243E+01
   0.10070E+02   0.16256E+01
   0.10060E+02   0.16269E+01
   0.10050E+02   0.16282E+01
   0.10040E+02   0.16294E+01
   0.10030E+02   0.16307E+01
   0.10020E+02   0.16318E+01
   0.10010E+02   0.16330E+01
   0.10000E+02   0.16343E+01
   0.99901E+01   0.16355E+01
   0.99901E+01   0.16367E+01
   0.99801E+01   0.16379E+01
   0.99701E+01   0.16389E+01
   0.99601E+01   0.16400E+01
   0.99501E+01   0.16412E+01
   0.99401E+01   0.16423E+01
   0.99301E+01   0.16433E+01
   0.99201E+01   0.16445E+01
   0.99101E+01   0.16455E+01
   0.99001E+01   0.16464E+01
   0.99001E+01   0.16476E+01
   0.98801E+01   0.16485E+01
   0.98801E+01   0.16495E+01
   0.98701E+01   0.16506E+01
   0.98601E+01   0.16515E+01
   0.98501E+01   0.16524E+01
   0.98401E+01   0.16534E+01
   0.98301E+01   0.16544E+01
   0.98201E+01   0.16556E+01
   0.98201E+01   0.16561E+01
   0.98101E+01   0.16571E+01
   0.98001E+01   0.16582E+01
   0.97901E+01   0.16590E+01
   0.97801E+01   0.16598E+01
   0.97701E+01   0.16607E+01
   0.97601E+01   0.16617E+01
   0.97601E+01   0.16624E+01
   0.97501E+01   0.16632E+01
   0.97401E+01   0.16641E+01
   0.97301E+01   0.16650E+01
   0.97301E+01   0.16657E+01
   0.97201E+01   0.16666E+01
   0.97101E+01   0.16673E+01
   0.97001E+01   0.16681E+01
   0.97001E+01   0.16690E+01
   0.96801E+01   0.16696E+01
   0.96801E+01   0.16705E+01
   0.96701E+01   0.16713E+01
   0.96601E+01   0.16719E+01
   0.96501E+01   0.16728E+01
   0.96501E+01   0.16734E+01
   0.96401E+01   0.16742E+01
   0.96301E+01   0.16750E+01
   0.96201E+01   0.16755E+01
   0.96201E+01   0.16761E+01
   0.96101E+01   0.16770E+01
   0.96001E+01   0.16775E+01
   0.95901E+01   0.16782E+01
   0.95901E+01   0.16789E+01
   0.95801E+01   0.16794E+01
   0.95701E+01   0.16802E+01
   0.95601E+01   0.16808E+01
   0.95601E+01   0.16815E+01
   0.95501E+01   0.16821E+01
   0.95401E+01   0.16828E+01
   0.95401E+01   0.16833E+01
   0.95301E+01   0.16839E+01
   0.95201E+01   0.16845E+01
   0.95101E+01   0.16851E+01
   0.95101E+01   0.16856E+01
   0.95001E+01   0.16861E+01
   0.94901E+01   0.16869E+01
   0.94901E+01   0.16873E+01
   0.94801E+01   0.16878E+01
   0.94701E+01   0.16884E+01
   0.94701E+01   0.16890E+01
   0.94601E+01   0.16896E+01
   0.94501E+01   0.16901E+01
   0.94501E+01   0.16905E+01
   0.94401E+01   0.16910E+01
   0.94301E+01   0.16917E+01
   0.94301E+01   0.16921E+01
   0.94201E+01   0.16926E+01
   0.94101E+01   0.16932E+01
   0.94101E+01   0.16935E+01
   0.94001E+01   0.16941E+01
   0.93901E+01   0.16946E+01
   0.93901E+01   0.16950E+01
   0.93801E+01   0.16953E+01
   0.93701E+01   0.16960E+01
   0.93701E+01   0.16964E+01
   0.93601E+01   0.16967E+01
   0.93601E+01   0.16974E+01
   0.93501E+01   0.16976E+01
   0.93401E+01   0.16981E+01
   0.93401E+01   0.16985E+01
   0.93301E+01   0.16989E+01
   0.93201E+01   0.16994E+01
   0.93201E+01   0.16998E+01
   0.93101E+01   0.17002E+01
   0.93101E+01   0.17006E+01
   0.93001E+01   0.17009E+01
   0.92901E+01   0.17015E+01
   0.92901E+01   0.17018E+01
   0.92801E+01   0.17022E+01
   0.92701E+01   0.17025E+01
   0.92701E+01   0.17028E+01
   0.92601E+01   0.17034E+01
   0.92601E+01   0.17037E+01
   0.92501E+01   0.17039E+01
   0.92501E+01   0.17043E+01
   0.92401E+01   0.17048E+01
   0.92301E+01   0.17049E+01
   0.92301E+01   0.17054E+01
   0.92201E+01   0.17057E+01
   0.92201E+01   0.17062E+01
   0.92101E+01   0.17065E+01
   0.92001E+01   0.17067E+01
   0.92001E+01   0.17074E+01
   0.91901E+01   0.17073E+01
   0.91901E+01   0.17077E+01
   0.91801E+01   0.17080E+01
   0.91801E+01   0.17082E+01
   0.91701E+01   0.17085E+01
   0.91601E+01   0.17089E+01
   0.91601E+01   0.17094E+01
   0.91501E+01   0.17095E+01
   0.91501E+01   0.17097E+01
   0.91401E+01   0.17099E+01
   0.91401E+01   0.17102E+01
   0.91301E+01   0.17106E+01
   0.91301E+01   0.17108E+01
   0.91201E+01   0.17113E+01
   0.91101E+01   0.17114E+01
   0.91101E+01   0.17116E+01
   0.91001E+01   0.17118E+01
   0.91001E+01   0.17120E+01
   0.90901E+01   0.17124E+01
   0.90901E+01   0.17127E+01
   0.90801E+01   0.17128E+01
   0.90801E+01   0.17131E+01
   0.90701E+01   0.17134E+01
   0.90701E+01   0.17137E+01
   0.90601E+01   0.17138E+01
   0.90601E+01   0.17140E+01
   0.90501E+01   0.17142E+01
   0.90501E+01   0.17145E+01
   0.90401E+01   0.17147E+01
   0.90301E+01   0.17148E+01
   0.90301E+01   0.17151E+01
   0.90301E+01   0.17156E+01
   0.90201E+01   0.17155E+01
   0.90101E+01   0.17158E+01
   0.90101E+01   0.17159E+01
   0.90101E+01   0.17164E+01
   0.90001E+01   0.17163E+01
   0.90001E+01   0.17167E+01
   0.89901E+01   0.17168E+01
   0.89901E+01   0.17170E+01
   0.89801E+01   0.17171E+01
   0.89701E+01   0.17173E+01
   0.89701E+01   0.17175E+01
   0.89601E+01   0.17177E+01
   0.89601E+01   0.17178E+01
   0.89601E+01   0.17180E+01
   0.89501E+01   0.17182E+01
   0.89501E+01   0.17184E+01
   0.89401E+01   0.17185E+01
   0.89401E+01   0.17186E+01
   0.89301E+01   0.17188E+01
   0.89301E+01   0.17190E+01
   0.89201E+01   0.17191E+01
   0.89201E+01   0.17192E+01
   0.89101E+01   0.17194E+01
   0.89101E+01   0.17196E+01
   0.89001E+01   0.17198E+01
   0.89001E+01   0.17198E+01
   0.88901E+01   0.17200E+01
   0.88901E+01   0.17202E+01
   0.88801E+01   0.17202E+01
   0.88801E+01   0.17203E+01
   0.88701E+01   0.17205E+01
   0.88701E+01   0.17206E+01
   0.88701E+01   0.17207E+01
   0.88601E+01   0.17208E+01
   0.88601E+01   0.17209E+01
   0.88501E+01   0.17211E+01
   0.88501E+01   0.17211E+01
   0.88401E+01   0.17213E+01
   0.88401E+01   0.17214E+01
   0.88301E+01   0.17215E+01
   0.88301E+01   0.17216E+01
   0.88201E+01   0.17216E+01
   0.88201E+01   0.17219E+01
   0.88201E+01   0.17220E+01
   0.88101E+01   0.17220E+01
   0.88101E+01   0.17220E+01
   0.88001E+01   0.17222E+01
   0.88001E+01   0.17224E+01
   0.87901E+01   0.17225E+01
   0.87901E+01   0.17224E+01
   0.87801E+01   0.17227E+01
   0.87801E+01   0.17228E+01
   0.87801E+01   0.17230E+01
   0.87701E+01   0.17229E+01
   0.87701E+01   0.17228E+01
   0.87601E+01   0.17230E+01
   0.87601E+01   0.17231E+01
   0.87501E+01   0.17230E+01
   0.87501E+01   0.17231E+01
   0.87501E+01   0.17232E+01
   0.87401E+01   0.17232E+01
   0.87401E+01   0.17235E+01
   0.87301E+01   0.17234E+01
   0.87301E+01   0.17234E+01
   0.87201E+01   0.17234E+01
   0.87201E+01   0.17237E+01
   0.87201E+01   0.17237E+01
   0.87101E+01   0.17237E+01
   0.87101E+01   0.17238E+01
   0.87001E+01   0.17237E+01
   0.87001E+01   0.17239E+01
   0.87001E+01   0.17238E+01
   0.86901E+01   0.17240E+01
   0.86901E+01   0.17239E+01
   0.86801E+01   0.17241E+01
   0.86801E+01   0.17242E+01
   0.86801E+01   0.17244E+01
   0.86701E+01   0.17242E+01
   0.86701E+01   0.17240E+01
   0.86601E+01   0.17243E+01
   0.86601E+01   0.17242E+01
   0.86601E+01   0.17243E+01
   0.86501E+01   0.17242E+01
   0.86501E+01   0.17244E+01
   0.86401E+01   0.17244E+01
   0.86401E+01   0.17244E+01
   0.86301E+01   0.17244E+01
   0.86301E+01   0.17244E+01
   0.86301E+01   0.17246E+01
   0.86201E+01   0.17244E+01
   0.86201E+01   0.17245E+01
   0.86201E+01   0.17247E+01
   0.86101E+01   0.17245E+01
   0.86101E+01   0.17246E+01
   0.86001E+01   0.17245E+01
   0.86001E+01   0.17245E+01
   0.86001E+01   0.17245E+01
   0.85901E+01   0.17247E+01
   0.85901E+01   0.17246E+01
   0.85901E+01   0.17246E+01
   0.85801E+01   0.17246E+01
   0.85801E+01   0.17246E+01
   0.85701E+01   0.17247E+01
   0.85701E+01   0.17248E+01
   0.85701E+01   0.17248E+01
   0.85601E+01   0.17247E+01
   0.85601E+01   0.17247E+01
   0.85601E+01   0.17248E+01
   0.85501E+01   0.17248E+01
   0.85501E+01   0.17247E+01
   0.85401E+01   0.17248E+01
   0.85401E+01   0.17247E+01
   0.85401E+01   0.17248E+01
   0.85301E+01   0.17246E+01
   0.85301E+01   0.17245E+01
   0.85301E+01   0.17247E+01
   0.85201E+01   0.17246E+01
   0.85201E+01   0.17246E+01
   0.85101E+01   0.17244E+01
   0.85101E+01   0.17244E+01
   0.85101E+01   0.17246E+01
   0.85001E+01   0.17244E+01
   0.85001E+01   0.17245E+01
   0.85001E+01   0.17244E+01
   0.84901E+01   0.17243E+01
   0.84901E+01   0.17244E+01
   0.84801E+01   0.17243E+01
   0.84801E+01   0.17244E+01
   0.84801E+01   0.17244E+01
   0.84801E+01   0.17242E+01
   0.84701E+01   0.17242E+01
   0.84701E+01   0.17241E+01
   0.84601E+01   0.17243E+01
   0.84601E+01   0.17242E+01
   0.84601E+01   0.17240E+01
   0.84501E+01   0.17242E+01
   0.84501E+01   0.17240E+01
   0.84501E+01   0.17240E+01
   0.84401E+01   0.17241E+01
   0.84401E+01   0.17241E+01
   0.84401E+01   0.17241E+01
   0.84301E+01   0.17238E+01
   0.84301E+01   0.17239E+01
   0.84301E+01   0.17240E+01
   0.84201E+01   0.17238E+01
   0.84201E+01   0.17237E+01
   0.84201E+01   0.17236E+01
   0.84101E+01   0.17237E+01
   0.84101E+01   0.17236E+01
   0.84101E+01   0.17235E+01
   0.84001E+01   0.17236E+01
   0.84001E+01   0.17234E+01
   0.83901E+01   0.17232E+01
   0.83901E+01   0.17233E+01
   0.83901E+01   0.17232E+01
   0.83901E+01   0.17231E+01
   0.83801E+01   0.17231E+01
   0.83801E+01   0.17229E+01
   0.83801E+01   0.17229E+01
   0.83701E+01   0.17231E+01
   0.83701E+01   0.17230E+01
   0.83701E+01   0.17230E+01
   0.83601E+01   0.17227E+01
   0.83601E+01   0.17228E+01
   0.83601E+01   0.17228E+01
   0.83501E+01   0.17224E+01
   0.83501E+01   0.17225E+01
   0.83501E+01   0.17225E+01
   0.83401E+01   0.17224E+01
   0.83401E+01   0.17223E+01
   0.83401E+01   0.17223E+01
   0.83301E+01   0.17221E+01
   0.83301E+01   0.17223E+01
   0.83301E+01   0.17222E+01
   0.83201E+01   0.17220E+01
   0.83201E+01   0.17220E+01
   0.83201E+01   0.17218E+01
   0.83101E+01   0.17219E+01
   0.83101E+01   0.17219E+01
   0.83101E+01   0.17217E+01
   0.83101E+01   0.17217E+01
   0.83001E+01   0.17217E+01
   0.83001E+01   0.17214E+01
   0.83001E+01   0.17216E+01
   0.82901E+01   0.17215E+01
   0.82901E+01   0.17212E+01
   0.82901E+01   0.17214E+01
   0.82801E+01   0.17211E+01
   0.82801E+01   0.17212E+01
   0.82801E+01   0.17211E+01
   0.82701E+01   0.17209E+01
   0.82701E+01   0.17209E+01
   0.82701E+01   0.17209E+01
   0.82701E+01   0.17206E+01
   0.82601E+01   0.17207E+01
   0.82601E+01   0.17206E+01
   0.82601E+01   0.17204E+01
   0.82501E+01   0.17205E+01
   0.82501E+01   0.17203E+01
   0.82501E+01   0.17200E+01
   0.82401E+01   0.17201E+01
   0.82401E+01   0.17201E+01
   0.82401E+01   0.17199E+01
   0.82401E+01   0.17199E+01
   0.82301E+01   0.17198E+01
   0.82301E+01   0.17196E+01
   0.82301E+01   0.17195E+01
   0.82201E+01   0.17195E+01
   0.82201E+01   0.17193E+01
   0.82201E+01   0.17192E+01
   0.82101E+01   0.17191E+01
   0.82101E+01   0.17191E+01
   0.82101E+01   0.17190E+01
   0.82001E+01   0.17190E+01
   0.82001E+01   0.17189E+01
   0.82001E+01   0.17187E+01
   0.82001E+01   0.17184E+01
   0.81901E+01   0.17185E+01
   0.81901E+01   0.17185E+01
   0.81901E+01   0.17183E+01
   0.81801E+01   0.17183E+01
   0.81801E+01   0.17179E+01
   0.81801E+01   0.17179E+01
   0.81801E+01   0.17179E+01
   0.81701E+01   0.17178E+01
   0.81701E+01   0.17177E+01
   0.81701E+01   0.17177E+01
   0.81601E+01   0.17174E+01
   0.81601E+01   0.17173E+01
   0.81601E+01   0.17174E+01
   0.81601E+01   0.17172E+01
   0.81501E+01   0.17171E+01
   0.81501E+01   0.17170E+01
   0.81501E+01   0.17168E+01
   0.81401E+01   0.17167E+01
   0.81401E+01   0.17166E+01
   0.81401E+01   0.17165E+01
   0.81401E+01   0.17165E+01
   0.81301E+01   0.17164E+01
   0.81301E+01   0.17162E+01
   0.81301E+01   0.17161E+01
   0.81301E+01   0.17160E+01
   0.81201E+01   0.17158E+01
   0.81201E+01   0.17159E+01
   0.81201E+01   0.17157E+01
   0.81101E+01   0.17157E+01
   0.81101E+01   0.17155E+01
   0.81101E+01   0.17153E+01
   0.81101E+01   0.17151E+01
   0.81001E+01   0.17151E+01
   0.81001E+01   0.17151E+01
   0.81001E+01   0.17149E+01
   0.80901E+01   0.17147E+01
   0.80901E+01   0.17146E+01
   0.80901E+01   0.17144E+01
   0.80901E+01   0.17146E+01
   0.80901E+01   0.17145E+01
   0.80801E+01   0.17142E+01
   0.80801E+01   0.17141E+01
   0.80801E+01   0.17139E+01
   0.80701E+01   0.17137E+01
   0.80701E+01   0.17139E+01
   0.80701E+01   0.17138E+01
   0.80701E+01   0.17134E+01
   0.80601E+01   0.17132E+01
   0.80601E+01   0.17132E+01
   0.80601E+01   0.17131E+01
   0.80601E+01   0.17131E+01
   0.80501E+01   0.17130E+01
   0.80501E+01   0.17127E+01
   0.80501E+01   0.17125E+01
   0.80401E+01   0.17126E+01
   0.80401E+01   0.17124E+01
   0.80401E+01   0.17123E+01
   0.80401E+01   0.17124E+01
   0.80401E+01   0.17121E+01
   0.80301E+01   0.17118E+01
   0.80301E+01   0.17116E+01
   0.80301E+01   0.17116E+01
   0.80201E+01   0.17115E+01
   0.80201E+01   0.17116E+01
   0.80201E+01   0.17114E+01
   0.80201E+01   0.17111E+01
   0.80101E+01   0.17109E+01
   0.80101E+01   0.17110E+01
   0.80101E+01   0.17106E+01
   0.80101E+01   0.17108E+01
   0.80001E+01   0.17107E+01
   0.80001E+01   0.17104E+01
   0.80001E+01   0.17101E+01
   0.79901E+01   0.17101E+01
   0.79901E+01   0.17100E+01
   0.79901E+01   0.17099E+01
   0.79901E+01   0.17099E+01
   0.79901E+01   0.17098E+01
   0.79801E+01   0.17094E+01
   0.79801E+01   0.17092E+01
   0.79801E+01   0.17093E+01
   0.79801E+01   0.17091E+01
   0.79701E+01   0.17089E+01
   0.79701E+01   0.17091E+01
   0.79701E+01   0.17086E+01
   0.79701E+01   0.17084E+01
   0.79601E+01   0.17084E+01
   0.79601E+01   0.17083E+01
   0.79601E+01   0.17082E+01
   0.79601E+01   0.17082E+01
   0.79501E+01   0.17080E+01
   0.79501E+01   0.17076E+01
   0.79501E+01   0.17076E+01
   0.79501E+01   0.17075E+01
   0.79401E+01   0.17073E+01
   0.79401E+01   0.17073E+01
   0.79401E+01   0.17073E+01
   0.79401E+01   0.17069E+01
   0.79301E+01   0.17067E+01
   0.79301E+01   0.17066E+01
   0.79301E+01   0.17066E+01
   0.79301E+01   0.17064E+01
   0.79201E+01   0.17064E+01
   0.79201E+01   0.17061E+01
   0.79201E+01   0.17059E+01
   0.79201E+01   0.17059E+01
   0.79101E+01   0.17057E+01
   0.79101E+01   0.17057E+01
   0.79101E+01   0.17055E+01
   0.79101E+01   0.17054E+01
   0.79001E+01   0.17050E+01
   0.79001E+01   0.17049E+01
   0.79001E+01   0.17048E+01
   0.79001E+01   0.17047E+01
   0.79001E+01   0.17047E+01
   0.78901E+01   0.17043E+01
   0.78901E+01   0.17043E+01
   0.78901E+01   0.17040E+01
   0.78901E+01   0.17039E+01
   0.78801E+01   0.17039E+01
   0.78801E+01   0.17038E+01
   0.78801E+01   0.17037E+01
   0.78801E+01   0.17035E+01
   0.78701E+01   0.17033E+01
   0.78701E+01   0.17031E+01
   0.78701E+01   0.17030E+01
   0.78701E+01   0.17030E+01
   0.78701E+01   0.17027E+01
   0.78601E+01   0.17026E+01
   0.78601E+01   0.17024E+01
   0.78601E+01   0.17023E+01
   0.78601E+01   0.17021E+01
   0.78501E+01   0.17020E+01
   0.78501E+01   0.17018E+01
   0.78501E+01   0.17018E+01
   0.78501E+01   0.17015E+01
   0.78401E+01   0.17014E+01
   0.78401E+01   0.17012E+01
   0.78401E+01   0.17011E+01
   0.78401E+01   0.17010E+01
   0.78401E+01   0.17009E+01
   0.78301E+01   0.17008E+01
   0.78301E+01   0.17006E+01
   0.78301E+01   0.17004E+01
   0.78301E+01   0.17002E+01
   0.78301E+01   0.17000E+01
   0.78201E+01   0.17000E+01
   0.78201E+01   0.16996E+01
   0.78201E+01   0.16998E+01
   0.78201E+01   0.16996E+01
   0.78101E+01   0.16994E+01
   0.78101E+01   0.16992E+01
   0.78101E+01   0.16991E+01
   0.78101E+01   0.16990E+01
   0.78001E+01   0.16986E+01
   0.78001E+01   0.16985E+01
   0.78001E+01   0.16985E+01
   0.78001E+01   0.16983E+01
   0.78001E+01   0.16981E+01
   0.77901E+01   0.16980E+01
   0.77901E+01   0.16979E+01
   0.77901E+01   0.16977E+01
   0.77901E+01   0.16975E+01
   0.77901E+01   0.16975E+01
   0.77801E+01   0.16971E+01
   0.77801E+01   0.16970E+01
   0.77801E+01   0.16969E+01
   0.77801E+01   0.16969E+01
   0.77801E+01   0.16967E+01
   0.77701E+01   0.16964E+01
   0.77701E+01   0.16964E+01
   0.77701E+01   0.16961E+01
   0.77701E+01   0.16959E+01
   0.77601E+01   0.16959E+01
   0.77601E+01   0.16958E+01
   0.77601E+01   0.16957E+01
   0.77601E+01   0.16953E+01
   0.77601E+01   0.16953E+01
   0.77501E+01   0.16949E+01
   0.77501E+01   0.16948E+01
   0.77501E+01   0.16947E+01
   0.77501E+01   0.16947E+01
   0.77401E+01   0.16946E+01
   0.77401E+01   0.16944E+01
   0.77401E+01   0.16941E+01
   0.77401E+01   0.16940E+01
   0.77401E+01   0.16937E+01
   0.77301E+01   0.16936E+01
   0.77301E+01   0.16936E+01
   0.77301E+01   0.16936E+01
   0.77301E+01   0.16934E+01
   0.77301E+01   0.16931E+01
   0.77201E+01   0.16930E+01
   0.77201E+01   0.16926E+01
   0.77201E+01   0.16926E+01
   0.77201E+01   0.16924E+01
   0.77201E+01   0.16924E+01
   0.77101E+01   0.16923E+01
   0.77101E+01   0.16919E+01
   0.77101E+01   0.16918E+01
   0.77101E+01   0.16914E+01
   0.77101E+01   0.16914E+01
   0.77001E+01   0.16913E+01
   0.77001E+01   0.16913E+01
   0.77001E+01   0.16913E+01
   0.77001E+01   0.16910E+01
   0.77001E+01   0.16906E+01
   0.76901E+01   0.16905E+01
   0.76901E+01   0.16902E+01
   0.76901E+01   0.16902E+01
   0.76901E+01   0.16901E+01
   0.76901E+01   0.16900E+01
   0.76801E+01   0.16897E+01
   0.76801E+01   0.16898E+01
   0.76801E+01   0.16895E+01
   0.76801E+01   0.16891E+01
   0.76801E+01   0.16891E+01
   0.76701E+01   0.16890E+01
   0.76701E+01   0.16887E+01
   0.76701E+01   0.16887E+01
   0.76701E+01   0.16886E+01
   0.76701E+01   0.16885E+01
   0.76601E+01   0.16881E+01
   0.76601E+01   0.16879E+01
   0.76601E+01   0.16879E+01
   0.76601E+01   0.16876E+01
   0.76601E+01   0.16874E+01
   0.76501E+01   0.16876E+01
   0.76501E+01   0.16873E+01
   0.76501E+01   0.16871E+01
   0.76501E+01   0.16867E+01
   0.76501E+01   0.16867E+01
   0.76401E+01   0.16866E+01
   0.76401E+01   0.16862E+01
   0.76401E+01   0.16862E+01
   0.76401E+01   0.16861E+01
   0.76401E+01   0.16861E+01
   0.76301E+01   0.16859E+01
   0.76301E+01   0.16855E+01
   0.76301E+01   0.16855E+01
   0.76301E+01   0.16852E+01
   0.76301E+01   0.16850E+01
   0.76201E+01   0.16849E+01
   0.76201E+01   0.16849E+01
   0.76201E+01   0.16847E+01
   0.76201E+01   0.16846E+01
   0.76201E+01   0.16844E+01
   0.76201E+01   0.16841E+01
   0.76101E+01   0.16838E+01
   0.76101E+01   0.16837E+01
   0.76101E+01   0.16836E+01
   0.76101E+01   0.16836E+01
   0.76101E+01   0.16833E+01
   0.76001E+01   0.16833E+01
   0.76001E+01   0.16831E+01
   0.76001E+01   0.16829E+01
   0.76001E+01   0.16825E+01
   0.76001E+01   0.16824E+01
   0.75901E+01   0.16824E+01
   0.75901E+01   0.16822E+01
   0.75901E+01   0.16821E+01
   0.75901E+01   0.16818E+01
   0.75901E+01   0.16817E+01
   0.75901E+01   0.16815E+01
   0.75801E+01   0.16813E+01
   0.75801E+01   0.16812E+01
   0.75801E+01   0.16811E+01
   0.75801E+01   0.16808E+01
   0.75801E+01   0.16807E+01
   0.75701E+01   0.16804E+01
   0.75701E+01   0.16802E+01
   0.75701E+01   0.16802E+01
   0.75701E+01   0.16801E+01
   0.75701E+01   0.16800E+01
   0.75601E+01   0.16797E+01
   0.75601E+01   0.16795E+01
   0.75601E+01   0.16793E+01
   0.75601E+01   0.16791E+01
   0.75601E+01   0.16788E+01
   0.75601E+01   0.16789E+01
   0.75501E+01   0.16787E+01
   0.75501E+01   0.16786E+01
   0.75501E+01   0.16782E+01
   0.75501E+01   0.16780E+01
   0.75501E+01   0.16779E+01
   0.75401E+01   0.16779E+01
   0.75401E+01   0.16776E+01
   0.75401E+01   0.16775E+01
   0.75401E+01   0.16773E+01
   0.75401E+01   0.16774E+01
   0.75401E+01   0.16769E+01
   0.75301E+01   0.16767E+01
   0.75301E+01   0.16767E+01
   0.75301E+01   0.16765E+01
   0.75301E+01   0.16764E+01
   0.75301E+01   0.16762E+01
   0.75301E+01   0.16761E+01
   0.75201E+01   0.16759E+01
   0.75201E+01   0.16757E+01
   0.75201E+01   0.16754E+01
   0.75201E+01   0.16753E+01
   0.75201E+01   0.16752E+01
   0.75101E+01   0.16750E+01
   0.75101E+01   0.16749E+01
   0.75101E+01   0.16748E+01
   0.75101E+01   0.16744E+01
   0.75101E+01   0.16744E+01
   0.75101E+01   0.16740E+01
   0.75001E+01   0.16739E+01
   0.75001E+01   0.16738E+01
   0.75001E+01   0.16737E+01
   0.75001E+01   0.16736E+01
   0.75001E+01   0.16735E+01
   0.75001E+01   0.16731E+01
   0.74901E+01   0.16730E+01
   0.74901E+01   0.16727E+01
   0.74901E+01   0.16727E+01
   0.74901E+01   0.16726E+01
   0.74901E+01   0.16725E+01
   0.74901E+01   0.16723E+01
   0.74801E+01   0.16722E+01
   0.74801E+01   0.16719E+01
   0.74801E+01   0.16716E+01
   0.74801E+01   0.16715E+01
   0.74801E+01   0.16713E+01
   0.74701E+01   0.16713E+01
   0.74701E+01   0.16710E+01
   0.74701E+01   0.16709E+01
   0.74701E+01   0.16708E+01
   0.74701E+01   0.16704E+01
   0.74701E+01   0.16704E+01
   0.74701E+01   0.16702E+01
   0.74601E+01   0.16702E+01
   0.74601E+01   0.16701E+01
   0.74601E+01   0.16696E+01
   0.74601E+01   0.16694E+01
   0.74601E+01   0.16695E+01
   0.74601E+01   0.16692E+01
   0.74501E+01   0.16690E+01
   0.74501E+01   0.16688E+01
   0.74501E+01   0.16687E+01
   0.74501E+01   0.16685E+01
   0.74501E+01   0.16683E+01
   0.74401E+01   0.16680E+01
   0.74401E+01   0.16679E+01
   0.74401E+01   0.16677E+01
   0.74401E+01   0.16675E+01
   0.74401E+01   0.16674E+01
   0.74401E+01   0.16672E+01
   0.74301E+01   0.16669E+01
   0.74301E+01   0.16668E+01
   0.74301E+01   0.16667E+01
   0.74301E+01   0.16665E+01
   0.74301E+01   0.16663E+01
   0.74301E+01   0.16661E+01
   0.74201E+01   0.16660E+01
   0.74201E+01   0.16658E+01
   0.74201E+01   0.16655E+01
   0.74201E+01   0.16655E+01
   0.74201E+01   0.16653E+01
   0.74201E+01   0.16652E+01
   0.74101E+01   0.16650E+01
   0.74101E+01   0.16648E+01
   0.74101E+01   0.16645E+01
   0.74101E+01   0.16643E+01
   0.74101E+01   0.16642E+01
   0.74101E+01   0.16641E+01
   0.74001E+01   0.16640E+01
   0.74001E+01   0.16640E+01
   0.74001E+01   0.16637E+01
   0.74001E+01   0.16634E+01
   0.74001E+01   0.16631E+01
   0.74001E+01   0.16629E+01
   0.73901E+01   0.16628E+01
   0.73901E+01   0.16626E+01
   0.73901E+01   0.16625E+01
   0.73901E+01   0.16625E+01
   0.73901E+01   0.16623E+01
   0.73901E+01   0.16620E+01
   0.73901E+01   0.16619E+01
   0.73801E+01   0.16616E+01
   0.73801E+01   0.16614E+01
   0.73801E+01   0.16613E+01
   0.73801E+01   0.16611E+01
   0.73801E+01   0.16611E+01
   0.73801E+01   0.16609E+01
   0.73701E+01   0.16607E+01
   0.73701E+01   0.16605E+01
   0.73701E+01   0.16603E+01
   0.73701E+01   0.16602E+01
   0.73701E+01   0.16600E+01
   0.73701E+01   0.16599E+01
   0.73601E+01   0.16598E+01
   0.73601E+01   0.16596E+01
   0.73601E+01   0.16592E+01
   0.73601E+01   0.16590E+01
   0.73601E+01   0.16590E+01
   0.73601E+01   0.16588E+01
   0.73601E+01   0.16588E+01
   0.73501E+01   0.16587E+01
   0.73501E+01   0.16585E+01
   0.73501E+01   0.16581E+01
   0.73501E+01   0.16579E+01
   0.73501E+01   0.16578E+01
   0.73501E+01   0.16574E+01
   0.73401E+01   0.16575E+01
   0.73401E+01   0.16572E+01
   0.73401E+01   0.16570E+01
   0.73401E+01   0.16569E+01
   0.73401E+01   0.16569E+01
   0.73401E+01   0.16567E+01
   0.73301E+01   0.16563E+01
   0.73301E+01   0.16562E+01
   0.73301E+01   0.16560E+01
   0.73301E+01   0.16559E+01
   0.73301E+01   0.16556E+01
   0.73301E+01   0.16555E+01
   0.73301E+01   0.16554E+01
   0.73301E+01   0.16552E+01
   0.73201E+01   0.16550E+01
   0.73201E+01   0.16548E+01
   0.73201E+01   0.16548E+01
   0.73201E+01   0.16545E+01
   0.73201E+01   0.16543E+01
   0.73201E+01   0.16541E+01
   0.73101E+01   0.16540E+01
   0.73101E+01   0.16538E+01
   0.73101E+01   0.16535E+01
   0.73101E+01   0.16535E+01
   0.73101E+01   0.16534E+01
   0.73101E+01   0.16532E+01
   0.73101E+01   0.16531E+01
   0.73001E+01   0.16528E+01
   0.73001E+01   0.16526E+01
   0.73001E+01   0.16525E+01
   0.73001E+01   0.16525E+01
   0.73001E+01   0.16519E+01
   0.73001E+01   0.16520E+01
   0.73001E+01   0.16519E+01
   0.72901E+01   0.16517E+01
   0.72901E+01   0.16516E+01
   0.72901E+01   0.16513E+01
   0.72901E+01   0.16512E+01
   0.72901E+01   0.16513E+01
   0.72901E+01   0.16510E+01
   0.72801E+01   0.16508E+01
   0.72801E+01   0.16504E+01
   0.72801E+01   0.16502E+01
   0.72801E+01   0.16501E+01
   0.72801E+01   0.16499E+01
   0.72801E+01   0.16497E+01
   0.72801E+01   0.16495E+01
   0.72701E+01   0.16495E+01
   0.72701E+01   0.16493E+01
   0.72701E+01   0.16489E+01
   0.72701E+01   0.16488E+01
   0.72701E+01   0.16487E+01
   0.72701E+01   0.16483E+01
   0.72601E+01   0.16481E+01
   0.72601E+01   0.16481E+01
   0.72601E+01   0.16479E+01
   0.72601E+01   0.16477E+01
   0.72601E+01   0.16476E+01
   0.72601E+01   0.16474E+01
   0.72601E+01   0.16471E+01
   0.72501E+01   0.16469E+01
   0.72501E+01   0.16467E+01
   0.72501E+01   0.16466E+01
   0.72501E+01   0.16465E+01
   0.72501E+01   0.16463E+01
   0.72501E+01   0.16460E+01
   0.72501E+01   0.16459E+01
   0.72401E+01   0.16457E+01
   0.72401E+01   0.16457E+01
   0.72401E+01   0.16455E+01
   0.72401E+01   0.16453E+01
   0.72401E+01   0.16451E+01
   0.72401E+01   0.16451E+01
   0.72401E+01   0.16449E+01
   0.72301E+01   0.16445E+01
   0.72301E+01   0.16442E+01
   0.72301E+01   0.16442E+01
   0.72301E+01   0.16441E+01
   0.72301E+01   0.16440E+01
   0.72301E+01   0.16438E+01
   0.72301E+01   0.16436E+01
   0.72301E+01   0.16434E+01
   0.72201E+01   0.16432E+01
   0.72201E+01   0.16431E+01
   0.72201E+01   0.16429E+01
   0.72201E+01   0.16427E+01
   0.72201E+01   0.16426E+01
   0.72201E+01   0.16423E+01
   0.72101E+01   0.16421E+01
   0.72101E+01   0.16419E+01
   0.72101E+01   0.16419E+01
   0.72101E+01   0.16418E+01
   0.72101E+01   0.16415E+01
   0.72101E+01   0.16415E+01
   0.72101E+01   0.16412E+01
   0.72101E+01   0.16410E+01
   0.72001E+01   0.16408E+01
   0.72001E+01   0.16407E+01
   0.72001E+01   0.16404E+01
   0.72001E+01   0.16402E+01
   0.72001E+01   0.16400E+01
   0.72001E+01   0.16399E+01
   0.72001E+01   0.16397E+01
   0.71901E+01   0.16396E+01
   0.71901E+01   0.16394E+01
   0.71901E+01   0.16392E+01
   0.71901E+01   0.16392E+01
   0.71901E+01   0.16390E+01
   0.71901E+01   0.16388E+01
   0.71901E+01   0.16386E+01
   0.71801E+01   0.16384E+01
   0.71801E+01   0.16382E+01
   0.71801E+01   0.16381E+01
   0.71801E+01   0.16379E+01
   0.71801E+01   0.16377E+01
   0.71801E+01   0.16376E+01
   0.71801E+01   0.16376E+01
   0.71801E+01   0.16373E+01
   0.71701E+01   0.16371E+01
   0.71701E+01   0.16369E+01
   0.71701E+01   0.16366E+01
   0.71701E+01   0.16366E+01
   0.71701E+01   0.16364E+01
   0.71701E+01   0.16362E+01
   0.71701E+01   0.16361E+01
   0.71601E+01   0.16360E+01
   0.71601E+01   0.16357E+01
   0.71601E+01   0.16356E+01
   0.71601E+01   0.16353E+01
   0.71601E+01   0.16353E+01
   0.71601E+01   0.16352E+01
   0.71601E+01   0.16349E+01
   0.71601E+01   0.16348E+01
   0.71501E+01   0.16344E+01
   0.71501E+01   0.16343E+01
   0.71501E+01   0.16340E+01
   0.71501E+01   0.16338E+01
   0.71501E+01   0.16337E+01
   0.71501E+01   0.16336E+01
   0.71501E+01   0.16333E+01
   0.71401E+01   0.16332E+01
   0.71401E+01   0.16330E+01
   0.71401E+01   0.16329E+01
   0.71401E+01   0.16327E+01
   0.71401E+01   0.16325E+01
   0.71401E+01   0.16323E+01
   0.71401E+01   0.16321E+01
   0.71401E+01   0.16320E+01
   0.71301E+01   0.16319E+01
   0.71301E+01   0.16316E+01
   0.71301E+01   0.16314E+01
   0.71301E+01   0.16313E+01
   0.71301E+01   0.16311E+01
   0.71301E+01   0.16310E+01
   0.71301E+01   0.16308E+01
   0.71301E+01   0.16306E+01
   0.71201E+01   0.16305E+01
   0.71201E+01   0.16302E+01
   0.71201E+01   0.16300E+01
   0.71201E+01   0.16297E+01
   0.71201E+01   0.16297E+01
   0.71201E+01   0.16297E+01
   0.71201E+01   0.16295E+01
   0.71201E+01   0.16293E+01
   0.71101E+01   0.16291E+01
   0.71101E+01   0.16288E+01
   0.71101E+01   0.16288E+01
   0.71101E+01   0.16286E+01
   0.71101E+01   0.16284E+01
   0.71101E+01   0.16283E+01
   0.71101E+01   0.16283E+01
   0.71001E+01   0.16279E+01
   0.71001E+01   0.16275E+01
   0.71001E+01   0.16274E+01
   0.71001E+01   0.16272E+01
   0.71001E+01   0.16271E+01
   0.71001E+01   0.16268E+01
   0.71001E+01   0.16267E+01
   0.71001E+01   0.16267E+01
   0.70901E+01   0.16266E+01
   0.70901E+01   0.16263E+01
   0.70901E+01   0.16262E+01
   0.70901E+01   0.16259E+01
   0.70901E+01   0.16259E+01
   0.70901E+01   0.16256E+01
   0.70901E+01   0.16254E+01
   0.70901E+01   0.16254E+01
   0.70801E+01   0.16254E+01
   0.70801E+01   0.16251E+01
   0.70801E+01   0.16247E+01
   0.70801E+01   0.16245E+01
   0.70801E+01   0.16243E+01
   0.70801E+01   0.16242E+01
   0.70801E+01   0.16242E+01
   0.70801E+01   0.16241E+01
   0.70801E+01   0.16240E+01
   0.70701E+01   0.16238E+01
   0.70701E+01   0.16235E+01
   0.70701E+01   0.16234E+01
   0.70701E+01   0.16231E+01
   0.70701E+01   0.16231E+01
   0.70701E+01   0.16229E+01
   0.70701E+01   0.16226E+01
   0.70601E+01   0.16225E+01
   0.70601E+01   0.16223E+01
   0.70601E+01   0.16221E+01
   0.70601E+01   0.16219E+01
   0.70601E+01   0.16218E+01
   0.70601E+01   0.16216E+01
   0.70601E+01   0.16215E+01
   0.70601E+01   0.16212E+01
   0.70501E+01   0.16211E+01
   0.70501E+01   0.16209E+01
   0.70501E+01   0.16207E+01
   0.70501E+01   0.16203E+01
   0.70501E+01   0.16202E+01
   0.70501E+01   0.16201E+01
   0.70501E+01   0.16197E+01
   0.70501E+01   0.16196E+01
   0.70401E+01   0.16196E+01
   0.70401E+01   0.16193E+01
   0.70401E+01   0.16192E+01
   0.70401E+01   0.16190E+01
   0.70401E+01   0.16189E+01
   0.70401E+01   0.16187E+01
   0.70401E+01   0.16188E+01
   0.70401E+01   0.16185E+01
   0.70401E+01   0.16183E+01
   0.70301E+01   0.16180E+01
   0.70301E+01   0.16177E+01
   0.70301E+01   0.16178E+01
   0.70301E+01   0.16175E+01
   0.70301E+01   0.16174E+01
   0.70301E+01   0.16172E+01
   0.70301E+01   0.16172E+01
   0.70201E+01   0.16169E+01
   0.70201E+01   0.16167E+01
   0.70201E+01   0.16165E+01
   0.70201E+01   0.16165E+01
   0.70201E+01   0.16163E+01
   0.70201E+01   0.16160E+01
   0.70201E+01   0.16158E+01
   0.70201E+01   0.16156E+01
   0.70201E+01   0.16155E+01
   0.70101E+01   0.16153E+01
   0.70101E+01   0.16150E+01
   0.70101E+01   0.16148E+01
   0.70101E+01   0.16147E+01
   0.70101E+01   0.16145E+01
   0.70101E+01   0.16145E+01
   0.70101E+01   0.16143E+01
   0.70101E+01   0.16143E+01
   0.70101E+01   0.16140E+01
   0.70001E+01   0.16140E+01
   0.70001E+01   0.16137E+01
   0.70001E+01   0.16134E+01
   0.70001E+01   0.16134E+01
   0.70001E+01   0.16132E+01
   0.70001E+01   0.16130E+01
   0.70001E+01   0.16129E+01
   0.70001E+01   0.16125E+01
   0.69901E+01   0.16123E+01
   0.69901E+01   0.16123E+01
   0.69901E+01   0.16122E+01
   0.69901E+01   0.16120E+01
   0.69901E+01   0.16119E+01
   0.69901E+01   0.16118E+01
   0.69901E+01   0.16117E+01
   0.69901E+01   0.16115E+01
   0.69901E+01   0.16112E+01
   0.69801E+01   0.16111E+01
   0.69801E+01   0.16109E+01
   0.69801E+01   0.16106E+01
   0.69801E+01   0.16104E+01
   0.69801E+01   0.16102E+01
   0.69801E+01   0.16099E+01
   0.69801E+01   0.16097E+01
   0.69801E+01   0.16096E+01
   0.69701E+01   0.16094E+01
   0.69801E+01   0.16094E+01
   0.69701E+01   0.16093E+01
   0.69701E+01   0.16092E+01
   0.69701E+01   0.16091E+01
   0.69701E+01   0.16088E+01
   0.69701E+01   0.16085E+01
   0.69701E+01   0.16083E+01
   0.69701E+01   0.16081E+01
   0.69601E+01   0.16078E+01
   0.69601E+01   0.16077E+01
   0.69601E+01   0.16076E+01
   0.69601E+01   0.16075E+01
   0.69601E+01   0.16073E+01
   0.69601E+01   0.16070E+01
   0.69601E+01   0.16068E+01
   0.69601E+01   0.16068E+01
   0.69601E+01   0.16067E+01
   0.69601E+01   0.16066E+01
   0.69501E+01   0.16064E+01
   0.69501E+01   0.16061E+01
   0.69501E+01   0.16061E+01
   0.69501E+01   0.16059E+01
   0.69501E+01   0.16057E+01
   0.69501E+01   0.16054E+01
   0.69501E+01   0.16052E+01
   0.69401E+01   0.16049E+01
   0.69401E+01   0.16049E+01
   0.69401E+01   0.16048E+01
   0.69401E+01   0.16046E+01
   0.69401E+01   0.16044E+01
   0.69401E+01   0.16043E+01
   0.69401E+01   0.16042E+01
   0.69401E+01   0.16040E+01
   0.69401E+01   0.16038E+01
   0.69401E+01   0.16036E+01
   0.69301E+01   0.16036E+01
   0.69301E+01   0.16034E+01
   0.69301E+01   0.16031E+01
   0.69301E+01   0.16027E+01
   0.69301E+01   0.16026E+01
   0.69301E+01   0.16025E+01
   0.69301E+01   0.16025E+01
   0.69301E+01   0.16024E+01
   0.69301E+01   0.16021E+01
   0.69301E+01   0.16020E+01
   0.69201E+01   0.16018E+01
   0.69201E+01   0.16017E+01
   0.69201E+01   0.16015E+01
   0.69201E+01   0.16013E+01
   0.69201E+01   0.16013E+01
   0.69201E+01   0.16013E+01
   0.69201E+01   0.16011E+01
   0.69201E+01   0.16009E+01
   0.69101E+01   0.16006E+01
   0.69101E+01   0.16003E+01
   0.69101E+01   0.16001E+01
   0.69101E+01   0.15998E+01
   0.69101E+01   0.15997E+01
   0.69101E+01   0.15995E+01
   0.69101E+01   0.15994E+01
   0.69101E+01   0.15993E+01
   0.69101E+01   0.15990E+01
   0.69001E+01   0.15987E+01
   0.69001E+01   0.15986E+01
   0.69001E+01   0.15986E+01
   0.69001E+01   0.15984E+01
   0.69001E+01   0.15982E+01
   0.69001E+01   0.15980E+01
   0.69001E+01   0.15979E+01
   0.69001E+01   0.15977E+01
   0.69001E+01   0.15976E+01
   0.69001E+01   0.15973E+01
   0.68901E+01   0.15971E+01
   0.68901E+01   0.15970E+01
   0.68901E+01   0.15969E+01
   0.68901E+01   0.15968E+01
   0.68901E+01   0.15966E+01
   0.68901E+01   0.15962E+01
   0.68901E+01   0.15961E+01
   0.68901E+01   0.15960E+01
   0.68901E+01   0.15960E+01
   0.68901E+01   0.15958E+01
   0.68801E+01   0.15957E+01
   0.68801E+01   0.15954E+01
   0.68801E+01   0.15953E+01
   0.68801E+01   0.15953E+01
   0.68801E+01   0.15948E+01
   0.68801E+01   0.15946E+01
   0.68801E+01   0.15946E+01
   0.68801E+01   0.15944E+01
   0.68701E+01   0.15942E+01
   0.68701E+01   0.15939E+01
   0.68701E+01   0.15938E+01
   0.68701E+01   0.15936E+01
   0.68701E+01   0.15935E+01
   0.68701E+01   0.15933E+01
   0.68701E+01   0.15931E+01
   0.68701E+01   0.15930E+01
   0.68701E+01   0.15929E+01
   0.68701E+01   0.15929E+01
   0.68701E+01   0.15928E+01
   0.68601E+01   0.15924E+01
   0.68601E+01   0.15923E+01
   0.68601E+01   0.15921E+01
   0.68601E+01   0.15921E+01
   0.68601E+01   0.15918E+01
   0.68601E+01   0.15917E+01
   0.68601E+01   0.15915E+01
   0.68601E+01   0.15914E+01
   0.68501E+01   0.15912E+01
   0.68501E+01   0.15911E+01
   0.68501E+01   0.15908E+01
   0.68501E+01   0.15907E+01
   0.68501E+01   0.15904E+01
   0.68501E+01   0.15902E+01
   0.68501E+01   0.15900E+01
   0.68501E+01   0.15899E+01
   0.68501E+01   0.15899E+01
   0.68501E+01   0.15897E+01
   0.68501E+01   0.15895E+01
   0.68401E+01   0.15893E+01
   0.68401E+01   0.15890E+01
   0.68401E+01   0.15887E+01
   0.68401E+01   0.15886E+01
   0.68401E+01   0.15885E+01
   0.68401E+01   0.15884E+01
   0.68401E+01   0.15880E+01
   0.68401E+01   0.15879E+01
   0.68301E+01   0.15877E+01
   0.68301E+01   0.15876E+01
   0.68301E+01   0.15873E+01
   0.68301E+01   0.15872E+01
   0.68301E+01   0.15872E+01
   0.68301E+01   0.15872E+01
   0.68301E+01   0.15871E+01
   0.68301E+01   0.15868E+01
   0.68301E+01   0.15867E+01
   0.68301E+01   0.15865E+01
   0.68301E+01   0.15862E+01
   0.68201E+01   0.15861E+01
   0.68201E+01   0.15859E+01
   0.68201E+01   0.15858E+01
   0.68201E+01   0.15854E+01
   0.68201E+01   0.15852E+01
   0.68201E+01   0.15850E+01
   0.68201E+01   0.15849E+01
   0.68201E+01   0.15849E+01
   0.68201E+01   0.15847E+01
   0.68101E+01   0.15846E+01
   0.68101E+01   0.15845E+01
   0.68101E+01   0.15843E+01
   0.68101E+01   0.15841E+01
   0.68101E+01   0.15840E+01
   0.68101E+01   0.15837E+01
   0.68101E+01   0.15837E+01
   0.68101E+01   0.15834E+01
   0.68101E+01   0.15833E+01
   0.68101E+01   0.15833E+01
   0.68101E+01   0.15832E+01
   0.68001E+01   0.15830E+01
   0.68001E+01   0.15827E+01
   0.68001E+01   0.15824E+01
   0.68001E+01   0.15824E+01
   0.68001E+01   0.15822E+01
   0.68001E+01   0.15821E+01
   0.68001E+01   0.15820E+01
   0.68001E+01   0.15818E+01
   0.68001E+01   0.15817E+01
   0.68001E+01   0.15813E+01
   0.67901E+01   0.15812E+01
   0.67901E+01   0.15810E+01
   0.67901E+01   0.15808E+01
   0.67901E+01   0.15807E+01
   0.67901E+01   0.15806E+01
   0.67901E+01   0.15805E+01
   0.67901E+01   0.15801E+01
   0.67901E+01   0.15799E+01
   0.67901E+01   0.15797E+01
   0.67901E+01   0.15796E+01
   0.67801E+01   0.15794E+01
   0.67801E+01   0.15793E+01
   0.67801E+01   0.15791E+01
   0.67801E+01   0.15789E+01
   0.67801E+01   0.15788E+01
   0.67801E+01   0.15786E+01
   0.67801E+01   0.15783E+01
   0.67801E+01   0.15782E+01
   0.67801E+01   0.15781E+01
   0.67801E+01   0.15779E+01
   0.67701E+01   0.15780E+01
   0.67701E+01   0.15778E+01
   0.67701E+01   0.15778E+01
   0.67701E+01   0.15774E+01
   0.67701E+01   0.15771E+01
   0.67701E+01   0.15770E+01
   0.67701E+01   0.15768E+01
   0.67701E+01   0.15766E+01
   0.67701E+01   0.15766E+01
   0.67701E+01   0.15765E+01
   0.67701E+01   0.15763E+01
   0.67601E+01   0.15759E+01
   0.67601E+01   0.15757E+01
   0.67601E+01   0.15755E+01
   0.67601E+01   0.15754E+01
   0.67601E+01   0.15753E+01
   0.67601E+01   0.15752E+01
   0.67601E+01   0.15750E+01
   0.67601E+01   0.15750E+01
   0.67601E+01   0.15748E+01
   0.67601E+01   0.15747E+01
   0.67601E+01   0.15745E+01
   0.67501E+01   0.15743E+01
   0.67501E+01   0.15741E+01
   0.67501E+01   0.15742E+01
   0.67501E+01   0.15740E+01
   0.67501E+01   0.15739E+01
   0.67501E+01   0.15736E+01
   0.67501E+01   0.15735E+01
   0.67501E+01   0.15732E+01
   0.67501E+01   0.15731E+01
   0.67401E+01   0.15727E+01
   0.67401E+01   0.15726E+01
   0.67401E+01   0.15725E+01
   0.67401E+01   0.15721E+01
   0.67401E+01   0.15720E+01
   0.67401E+01   0.15718E+01
   0.67401E+01   0.15716E+01
   0.67401E+01   0.15715E+01
   0.67401E+01   0.15715E+01
   0.67401E+01   0.15714E+01
   0.67401E+01   0.15713E+01
   0.67401E+01   0.15710E+01
   0.67301E+01   0.15709E+01
   0.67301E+01   0.15707E+01
   0.67301E+01   0.15705E+01
   0.67301E+01   0.15703E+01
   0.67301E+01   0.15701E+01
   0.67301E+01   0.15700E+01
   0.67301E+01   0.15699E+01
   0.67301E+01   0.15699E+01
   0.67301E+01   0.15696E+01
   0.67301E+01   0.15694E+01
   0.67201E+01   0.15692E+01
   0.67201E+01   0.15691E+01
   0.67201E+01   0.15688E+01
   0.67201E+01   0.15688E+01
   0.67201E+01   0.15686E+01
   0.67201E+01   0.15685E+01
   0.67201E+01   0.15683E+01
   0.67201E+01   0.15681E+01
   0.67201E+01   0.15681E+01
   0.67201E+01   0.15679E+01
   0.67201E+01   0.15678E+01
   0.67201E+01   0.15675E+01
   0.67101E+01   0.15674E+01
   0.67101E+01   0.15672E+01
   0.67101E+01   0.15671E+01
   0.67101E+01   0.15667E+01
   0.67101E+01   0.15668E+01
   0.67101E+01   0.15667E+01
   0.67101E+01   0.15663E+01
   0.67101E+01   0.15663E+01
   0.67101E+01   0.15660E+01
   0.67101E+01   0.15659E+01
   0.67101E+01   0.15659E+01
   0.67001E+01   0.15657E+01
   0.67001E+01   0.15655E+01
   0.67001E+01   0.15653E+01
   0.67001E+01   0.15652E+01
   0.67001E+01   0.15650E+01
   0.67001E+01   0.15648E+01
   0.67001E+01   0.15646E+01
   0.67001E+01   0.15645E+01
   0.67001E+01   0.15644E+01
   0.67001E+01   0.15643E+01
   0.66901E+01   0.15639E+01
   0.66901E+01   0.15637E+01
   0.66901E+01   0.15636E+01
   0.66901E+01   0.15633E+01
   0.66901E+01   0.15632E+01
   0.66901E+01   0.15631E+01
   0.66901E+01   0.15630E+01
   0.66901E+01   0.15629E+01
   0.66901E+01   0.15626E+01
   0.66901E+01   0.15623E+01
   0.66901E+01   0.15621E+01
   0.66801E+01   0.15620E+01
   0.66801E+01   0.15619E+01
   0.66801E+01   0.15617E+01
   0.66801E+01   0.15618E+01
   0.66801E+01   0.15616E+01
   0.66801E+01   0.15613E+01
   0.66801E+01   0.15612E+01
   0.66801E+01   0.15611E+01
   0.66801E+01   0.15610E+01
   0.66801E+01   0.15608E+01
   0.66801E+01   0.15607E+01
   0.66801E+01   0.15606E+01
   0.66701E+01   0.15603E+01
   0.66701E+01   0.15600E+01
   0.66701E+01   0.15598E+01
   0.66701E+01   0.15598E+01
   0.66701E+01   0.15596E+01
   0.66701E+01   0.15593E+01
   0.66701E+01   0.15592E+01
   0.66701E+01   0.15590E+01
   0.66701E+01   0.15589E+01
   0.66701E+01   0.15589E+01
   0.66601E+01   0.15586E+01
   0.66601E+01   0.15584E+01
   0.66601E+01   0.15581E+01
   0.66601E+01   0.15582E+01
   0.66601E+01   0.15580E+01
   0.66601E+01   0.15579E+01
   0.66601E+01   0.15578E+01
   0.66601E+01   0.15578E+01
   0.66601E+01   0.15576E+01
   0.66601E+01   0.15575E+01
   0.66601E+01   0.15574E+01
   0.66601E+01   0.15571E+01
   0.66601E+01   0.15568E+01
   0.66501E+01   0.15567E+01
   0.66501E+01   0.15565E+01
   0.66501E+01   0.15564E+01
   0.66501E+01   0.15560E+01
   0.66501E+01   0.15559E+01
   0.66501E+01   0.15556E+01
   0.66501E+01   0.15555E+01
   0.66501E+01   0.15553E+01
   0.66501E+01   0.15550E+01
   0.66501E+01   0.15550E+01
   0.66401E+01   0.15549E+01
   0.66401E+01   0.15547E+01
   0.66401E+01   0.15546E+01
   0.66401E+01   0.15544E+01
   0.66401E+01   0.15543E+01
   0.66401E+01   0.15541E+01
   0.66401E+01   0.15539E+01
   0.66401E+01   0.15539E+01
   0.66401E+01   0.15539E+01
   0.66401E+01   0.15538E+01
   0.66401E+01   0.15536E+01
   0.66401E+01   0.15534E+01
   0.66301E+01   0.15532E+01
   0.66301E+01   0.15532E+01
   0.66301E+01   0.15527E+01
   0.66301E+01   0.15526E+01
   0.66301E+01   0.15524E+01
   0.66301E+01   0.15524E+01
   0.66301E+01   0.15520E+01
   0.66301E+01   0.15519E+01
   0.66301E+01   0.15518E+01
   0.66301E+01   0.15517E+01
   0.66301E+01   0.15514E+01
   0.66301E+01   0.15514E+01
   0.66201E+01   0.15512E+01
   0.66201E+01   0.15510E+01
   0.66201E+01   0.15508E+01
   0.66201E+01   0.15507E+01
   0.66201E+01   0.15505E+01
   0.66201E+01   0.15504E+01
   0.66201E+01   0.15503E+01
   0.66201E+01   0.15502E+01
   0.66201E+01   0.15502E+01
   0.66201E+01   0.15500E+01
   0.66201E+01   0.15499E+01
   0.66201E+01   0.15498E+01
   0.66201E+01   0.15495E+01
   0.66201E+01   0.15492E+01
   0.66101E+01   0.15491E+01
   0.66101E+01   0.15489E+01
   0.66101E+01   0.15488E+01
   0.66101E+01   0.15485E+01
   0.66101E+01   0.15484E+01
   0.66101E+01   0.15482E+01
   0.66101E+01   0.15480E+01
   0.66101E+01   0.15478E+01
   0.66101E+01   0.15474E+01
   0.66101E+01   0.15473E+01
   0.66101E+01   0.15474E+01
   0.66001E+01   0.15473E+01
   0.66001E+01   0.15470E+01
   0.66001E+01   0.15469E+01
   0.66001E+01   0.15466E+01
   0.66001E+01   0.15465E+01
   0.66001E+01   0.15464E+01
   0.66001E+01   0.15464E+01
   0.66001E+01   0.15462E+01
   0.66001E+01   0.15461E+01
   0.66001E+01   0.15461E+01
   0.66001E+01   0.15460E+01
   0.66001E+01   0.15458E+01
   0.65901E+01   0.15456E+01
   0.65901E+01   0.15453E+01
   0.65901E+01   0.15450E+01
   0.65901E+01   0.15450E+01
   0.65901E+01   0.15449E+01
   0.65901E+01   0.15448E+01
   0.65901E+01   0.15446E+01
   0.65901E+01   0.15442E+01
   0.65901E+01   0.15440E+01
   0.65901E+01   0.15440E+01
   0.65901E+01   0.15439E+01
   0.65801E+01   0.15437E+01
   0.65801E+01   0.15436E+01
   0.65801E+01   0.15434E+01
   0.65801E+01   0.15433E+01
   0.65801E+01   0.15431E+01
   0.65801E+01   0.15431E+01
   0.65801E+01   0.15429E+01
   0.65801E+01   0.15427E+01
   0.65801E+01   0.15425E+01
   0.65801E+01   0.15423E+01
   0.65801E+01   0.15423E+01
   0.65801E+01   0.15421E+01
   0.65801E+01   0.15420E+01
   0.65801E+01   0.15417E+01
   0.65701E+01   0.15416E+01
   0.65701E+01   0.15414E+01
   0.65701E+01   0.15412E+01
   0.65701E+01   0.15410E+01
   0.65701E+01   0.15408E+01
   0.65701E+01   0.15408E+01
   0.65701E+01   0.15406E+01
   0.65701E+01   0.15404E+01
   0.65701E+01   0.15402E+01
   0.65701E+01   0.15401E+01
   0.65701E+01   0.15401E+01
   0.65701E+01   0.15399E+01
   0.65601E+01   0.15396E+01
   0.65601E+01   0.15394E+01
   0.65601E+01   0.15393E+01
   0.65601E+01   0.15391E+01
   0.65601E+01   0.15390E+01
   0.65601E+01   0.15388E+01
   0.65601E+01   0.15388E+01
   0.65601E+01   0.15385E+01
   0.65601E+01   0.15383E+01
   0.65601E+01   0.15382E+01
   0.65601E+01   0.15382E+01
   0.65601E+01   0.15380E+01
   0.65501E+01   0.15379E+01
   0.65501E+01   0.15376E+01
   0.65501E+01   0.15375E+01
   0.65501E+01   0.15373E+01
   0.65501E+01   0.15373E+01
   0.65501E+01   0.15372E+01
   0.65501E+01   0.15371E+01
   0.65501E+01   0.15369E+01
   0.65501E+01   0.15367E+01
   0.65501E+01   0.15366E+01
   0.65501E+01   0.15363E+01
   0.65501E+01   0.15361E+01
   0.65401E+01   0.15359E+01
   0.65401E+01   0.15359E+01
   0.65401E+01   0.15357E+01
   0.65401E+01   0.15356E+01
   0.65401E+01   0.15353E+01
   0.65401E+01   0.15351E+01
   0.65401E+01   0.15349E+01
   0.65401E+01   0.15348E+01
   0.65401E+01   0.15345E+01
   0.65401E+01   0.15344E+01
   0.65401E+01   0.15343E+01
   0.65401E+01   0.15342E+01
   0.65401E+01   0.15341E+01
   0.65401E+01   0.15340E+01
   0.65401E+01   0.15339E+01
   0.65401E+01   0.15337E+01
   0.65301E+01   0.15335E+01
   0.65301E+01   0.15335E+01
   0.65301E+01   0.15334E+01
   0.65301E+01   0.15331E+01
   0.65301E+01   0.15329E+01
   0.65301E+01   0.15328E+01
   0.65301E+01   0.15327E+01
   0.65301E+01   0.15325E+01
   0.65301E+01   0.15322E+01
   0.65201E+01   0.15320E+01
   0.65201E+01   0.15319E+01
   0.65201E+01   0.15317E+01
   0.65201E+01   0.15316E+01
   0.65201E+01   0.15316E+01
   0.65201E+01   0.15313E+01
   0.65201E+01   0.15311E+01
   0.65201E+01   0.15309E+01
   0.65201E+01   0.15309E+01
   0.65201E+01   0.15307E+01
   0.65201E+01   0.15308E+01
   0.65201E+01   0.15304E+01
   0.65201E+01   0.15303E+01
   0.65201E+01   0.15301E+01
   0.65101E+01   0.15300E+01
   0.65101E+01   0.15299E+01
   0.65101E+01   0.15298E+01
   0.65101E+01   0.15297E+01
   0.65101E+01   0.15295E+01
   0.65101E+01   0.15294E+01
   0.65101E+01   0.15292E+01
   0.65101E+01   0.15291E+01
   0.65101E+01   0.15288E+01
   0.65101E+01   0.15287E+01
   0.65101E+01   0.15285E+01
   0.65101E+01   0.15284E+01
   0.65101E+01   0.15283E+01
   0.65101E+01   0.15281E+01
   0.65101E+01   0.15279E+01
   0.65001E+01   0.15278E+01
   0.65001E+01   0.15276E+01
   0.65001E+01   0.15273E+01
   0.65001E+01   0.15272E+01
   0.65001E+01   0.15271E+01
   0.65001E+01   0.15269E+01
   0.65001E+01   0.15267E+01
   0.65001E+01   0.15266E+01
   0.65001E+01   0.15265E+01
   0.65001E+01   0.15265E+01
   0.65001E+01   0.15262E+01
   0.64901E+01   0.15259E+01
   0.64901E+01   0.15258E+01
   0.64901E+01   0.15257E+01
   0.64901E+01   0.15255E+01
   0.64901E+01   0.15253E+01
   0.64901E+01   0.15252E+01
   0.64901E+01   0.15252E+01
   0.64901E+01   0.15250E+01
   0.64901E+01   0.15250E+01
   0.64901E+01   0.15249E+01
   0.64901E+01   0.15246E+01
   0.64901E+01   0.15246E+01
   0.64901E+01   0.15244E+01
   0.64901E+01   0.15243E+01
   0.64901E+01   0.15241E+01
   0.64801E+01   0.15241E+01
   0.64801E+01   0.15238E+01
   0.64801E+01   0.15235E+01
   0.64801E+01   0.15235E+01
   0.64801E+01   0.15235E+01
   0.64801E+01   0.15233E+01
   0.64801E+01   0.15230E+01
   0.64801E+01   0.15230E+01
   0.64801E+01   0.15227E+01
   0.64801E+01   0.15224E+01
   0.64801E+01   0.15222E+01
   0.64801E+01   0.15221E+01
   0.64801E+01   0.15219E+01
   0.64701E+01   0.15217E+01
   0.64701E+01   0.15216E+01
   0.64701E+01   0.15215E+01
   0.64701E+01   0.15213E+01
   0.64701E+01   0.15211E+01
   0.64701E+01   0.15209E+01
   0.64701E+01   0.15208E+01
   0.64701E+01   0.15207E+01
   0.64701E+01   0.15207E+01
   0.64701E+01   0.15205E+01
   0.64701E+01   0.15204E+01
   0.64701E+01   0.15203E+01
   0.64701E+01   0.15201E+01
   0.64701E+01   0.15200E+01
   0.64601E+01   0.15199E+01
   0.64601E+01   0.15197E+01
   0.64601E+01   0.15196E+01
   0.64601E+01   0.15194E+01
   0.64601E+01   0.15191E+01
   0.64601E+01   0.15191E+01
   0.64601E+01   0.15190E+01
   0.64601E+01   0.15188E+01
   0.64601E+01   0.15186E+01
   0.64601E+01   0.15184E+01
   0.64601E+01   0.15183E+01
   0.64601E+01   0.15181E+01
   0.64601E+01   0.15178E+01
   0.64501E+01   0.15177E+01
   0.64501E+01   0.15177E+01
   0.64501E+01   0.15176E+01
   0.64501E+01   0.15173E+01
   0.64501E+01   0.15171E+01
   0.64501E+01   0.15171E+01
   0.64501E+01   0.15169E+01
   0.64501E+01   0.15169E+01
   0.64501E+01   0.15168E+01
   0.64501E+01   0.15165E+01
   0.64501E+01   0.15162E+01
   0.64501E+01   0.15160E+01
   0.64501E+01   0.15158E+01
   0.64401E+01   0.15157E+01
   0.64401E+01   0.15157E+01
   0.64401E+01   0.15156E+01
   0.64401E+01   0.15156E+01
   0.64401E+01   0.15155E+01
   0.64401E+01   0.15153E+01
   0.64401E+01   0.15150E+01
   0.64401E+01   0.15150E+01
   0.64401E+01   0.15146E+01
   0.64401E+01   0.15145E+01
   0.64401E+01   0.15144E+01
   0.64401E+01   0.15144E+01
   0.64401E+01   0.15140E+01
   0.64401E+01   0.15141E+01
   0.64401E+01   0.15140E+01
   0.64301E+01   0.15138E+01
   0.64301E+01   0.15137E+01
   0.64301E+01   0.15133E+01
   0.64301E+01   0.15132E+01
   0.64301E+01   0.15130E+01
   0.64301E+01   0.15127E+01
   0.64301E+01   0.15128E+01
   0.64301E+01   0.15127E+01
   0.64301E+01   0.15125E+01
   0.64301E+01   0.15123E+01
   0.64301E+01   0.15121E+01
   0.64301E+01   0.15120E+01
   0.64301E+01   0.15118E+01
   0.64301E+01   0.15118E+01
   0.64301E+01   0.15116E+01
   0.64201E+01   0.15114E+01
   0.64201E+01   0.15113E+01
   0.64201E+01   0.15111E+01
   0.64201E+01   0.15109E+01
   0.64201E+01   0.15109E+01
   0.64201E+01   0.15107E+01
   0.64201E+01   0.15106E+01
   0.64201E+01   0.15104E+01
   0.64201E+01   0.15103E+01
   0.64201E+01   0.15101E+01
   0.64201E+01   0.15100E+01
   0.64201E+01   0.15100E+01
   0.64201E+01   0.15096E+01
   0.64201E+01   0.15095E+01
   0.64201E+01   0.15094E+01
   0.64101E+01   0.15094E+01
   0.64101E+01   0.15091E+01
   0.64101E+01   0.15089E+01
   0.64101E+01   0.15089E+01
   0.64101E+01   0.15086E+01
   0.64101E+01   0.15083E+01
   0.64101E+01   0.15085E+01
   0.64101E+01   0.15081E+01
   0.64101E+01   0.15080E+01
   0.64101E+01   0.15078E+01
   0.64101E+01   0.15078E+01
   0.64101E+01   0.15077E+01
   0.64101E+01   0.15075E+01
   0.64001E+01   0.15072E+01
   0.64001E+01   0.15070E+01
   0.64001E+01   0.15068E+01
   0.64001E+01   0.15067E+01
   0.64001E+01   0.15066E+01
   0.64001E+01   0.15065E+01
   0.64001E+01   0.15063E+01
   0.64001E+01   0.15063E+01
   0.64001E+01   0.15062E+01
   0.64001E+01   0.15061E+01
   0.64001E+01   0.15059E+01
   0.64001E+01   0.15057E+01
   0.64001E+01   0.15055E+01
   0.64001E+01   0.15055E+01
   0.64001E+01   0.15054E+01
   0.64001E+01   0.15053E+01
   0.63901E+01   0.15051E+01
   0.63901E+01   0.15048E+01
   0.63901E+01   0.15048E+01
   0.63901E+01   0.15047E+01
   0.63901E+01   0.15046E+01
   0.63901E+01   0.15044E+01
   0.63901E+01   0.15043E+01
   0.63901E+01   0.15041E+01
   0.63901E+01   0.15038E+01
   0.63901E+01   0.15035E+01
   0.63901E+01   0.15034E+01
   0.63901E+01   0.15034E+01
   0.63901E+01   0.15031E+01
   0.63901E+01   0.15030E+01
   0.63901E+01   0.15029E+01
   0.63801E+01   0.15028E+01
   0.63801E+01   0.15027E+01
   0.63801E+01   0.15026E+01
   0.63801E+01   0.15024E+01
   0.63801E+01   0.15023E+01
   0.63801E+01   0.15022E+01
   0.63801E+01   0.15021E+01
   0.63801E+01   0.15017E+01
   0.63801E+01   0.15016E+01
   0.63801E+01   0.15015E+01
   0.63801E+01   0.15013E+01
   0.63801E+01   0.15010E+01
   0.63801E+01   0.15009E+01
   0.63701E+01   0.15008E+01
   0.63801E+01   0.15008E+01
   0.63701E+01   0.15007E+01
   0.63701E+01   0.15004E+01
   0.63701E+01   0.15002E+01
   0.63701E+01   0.15002E+01
   0.63701E+01   0.15000E+01
   0.63701E+01   0.14998E+01
   0.63701E+01   0.14997E+01
   0.63701E+01   0.14997E+01
   0.63701E+01   0.14996E+01
   0.63701E+01   0.14995E+01
   0.63701E+01   0.14993E+01
   0.63701E+01   0.14992E+01
   0.63701E+01   0.14990E+01
   0.63701E+01   0.14989E+01
   0.63601E+01   0.14989E+01
   0.63601E+01   0.14986E+01
   0.63601E+01   0.14984E+01
   0.63601E+01   0.14982E+01
   0.63601E+01   0.14981E+01
   0.63601E+01   0.14979E+01
   0.63601E+01   0.14976E+01
   0.63601E+01   0.14976E+01
   0.63601E+01   0.14974E+01
   0.63601E+01   0.14971E+01
   0.63601E+01   0.14971E+01
   0.63601E+01   0.14969E+01
   0.63601E+01   0.14969E+01
   0.63601E+01   0.14968E+01
   0.63601E+01   0.14966E+01
   0.63501E+01   0.14965E+01
   0.63501E+01   0.14963E+01
   0.63501E+01   0.14963E+01
   0.63501E+01   0.14961E+01
   0.63501E+01   0.14959E+01
   0.63501E+01   0.14957E+01
   0.63501E+01   0.14955E+01
   0.63501E+01   0.14953E+01
   0.63501E+01   0.14952E+01
   0.63501E+01   0.14950E+01
   0.63501E+01   0.14950E+01
   0.63501E+01   0.14949E+01
   0.63501E+01   0.14947E+01
   0.63501E+01   0.14945E+01
   0.63501E+01   0.14943E+01
   0.63401E+01   0.14942E+01
   0.63401E+01   0.14941E+01
   0.63401E+01   0.14940E+01
   0.63401E+01   0.14939E+01
   0.63401E+01   0.14938E+01
   0.63401E+01   0.14938E+01
   0.63401E+01   0.14935E+01
   0.63401E+01   0.14933E+01
   0.63401E+01   0.14932E+01
   0.63401E+01   0.14931E+01
   0.63401E+01   0.14931E+01
   0.63401E+01   0.14930E+01
   0.63401E+01   0.14928E+01
   0.63401E+01   0.14926E+01
   0.63401E+01   0.14924E+01
   0.63401E+01   0.14923E+01
   0.63401E+01   0.14922E+01
   0.63301E+01   0.14919E+01
   0.63301E+01   0.14918E+01
   0.63301E+01   0.14916E+01
   0.63301E+01   0.14915E+01
   0.63301E+01   0.14915E+01
   0.63301E+01   0.14913E+01
   0.63301E+01   0.14911E+01
   0.63301E+01   0.14909E+01
   0.63301E+01   0.14908E+01
   0.63301E+01   0.14906E+01
   0.63301E+01   0.14904E+01
   0.63301E+01   0.14903E+01
   0.63301E+01   0.14900E+01
   0.63301E+01   0.14899E+01
   0.63301E+01   0.14898E+01
   0.63201E+01   0.14897E+01
   0.63301E+01   0.14896E+01
   0.63201E+01   0.14893E+01
   0.63201E+01   0.14893E+01
   0.63201E+01   0.14891E+01
   0.63201E+01   0.14891E+01
   0.63201E+01   0.14890E+01
   0.63201E+01   0.14888E+01
   0.63201E+01   0.14887E+01
   0.63201E+01   0.14885E+01
   0.63201E+01   0.14884E+01
   0.63201E+01   0.14883E+01
   0.63201E+01   0.14882E+01
   0.63201E+01   0.14881E+01
   0.63201E+01   0.14879E+01
   0.63201E+01   0.14876E+01
   0.63101E+01   0.14874E+01
   0.63101E+01   0.14873E+01
   0.63101E+01   0.14871E+01
   0.63101E+01   0.14870E+01
   0.63101E+01   0.14869E+01
   0.63101E+01   0.14868E+01
   0.63101E+01   0.14867E+01
   0.63101E+01   0.14866E+01
   0.63101E+01   0.14865E+01
   0.63101E+01   0.14864E+01
   0.63101E+01   0.14862E+01
   0.63101E+01   0.14860E+01
   0.63101E+01   0.14860E+01
   0.63101E+01   0.14859E+01
   0.63101E+01   0.14858E+01
   0.63101E+01   0.14856E+01
   0.63101E+01   0.14853E+01
   0.63001E+01   0.14851E+01
   0.63001E+01   0.14850E+01
   0.63001E+01   0.14849E+01
   0.63001E+01   0.14847E+01
   0.63001E+01   0.14846E+01
   0.63001E+01   0.14844E+01
   0.63001E+01   0.14844E+01
   0.63001E+01   0.14842E+01
   0.63001E+01   0.14841E+01
   0.63001E+01   0.14839E+01
   0.63001E+01   0.14837E+01
   0.63001E+01   0.14836E+01
   0.63001E+01   0.14834E+01
   0.63001E+01   0.14832E+01
   0.62901E+01   0.14832E+01
   0.62901E+01   0.14831E+01
   0.62901E+01   0.14830E+01
   0.62901E+01   0.14830E+01
   0.62901E+01   0.14826E+01
   0.62901E+01   0.14823E+01
   0.62901E+01   0.14821E+01
   0.62901E+01   0.14819E+01
   0.62901E+01   0.14818E+01
   0.62901E+01   0.14818E+01
   0.62901E+01   0.14816E+01
   0.62901E+01   0.14813E+01
   0.62901E+01   0.14812E+01
   0.62901E+01   0.14811E+01
   0.62901E+01   0.14810E+01
   0.62901E+01   0.14810E+01
   0.62801E+01   0.14808E+01
   0.62801E+01   0.14807E+01
   0.62801E+01   0.14805E+01
   0.62801E+01   0.14804E+01
   0.62801E+01   0.14802E+01
   0.62801E+01   0.14802E+01
   0.62801E+01   0.14801E+01
   0.62801E+01   0.14800E+01
   0.62801E+01   0.14798E+01
   0.62801E+01   0.14797E+01
   0.62801E+01   0.14797E+01
   0.62801E+01   0.14797E+01
   0.62801E+01   0.14794E+01
   0.62801E+01   0.14794E+01
   0.62801E+01   0.14792E+01
   0.62801E+01   0.14789E+01
   0.62801E+01   0.14788E+01
   0.62801E+01   0.14787E+01
   0.62701E+01   0.14786E+01
   0.62701E+01   0.14784E+01
   0.62701E+01   0.14783E+01
   0.62701E+01   0.14781E+01
   0.62701E+01   0.14781E+01
   0.62701E+01   0.14780E+01
   0.62701E+01   0.14778E+01
   0.62701E+01   0.14775E+01
   0.62701E+01   0.14773E+01
   0.62701E+01   0.14770E+01
   0.62701E+01   0.14769E+01
   0.62701E+01   0.14768E+01
   0.62701E+01   0.14767E+01
   0.62701E+01   0.14766E+01
   0.62701E+01   0.14763E+01
   0.62701E+01   0.14763E+01
   0.62701E+01   0.14762E+01
   0.62701E+01   0.14761E+01
   0.62601E+01   0.14758E+01
   0.62601E+01   0.14757E+01
   0.62601E+01   0.14756E+01
   0.62601E+01   0.14755E+01
   0.62601E+01   0.14752E+01
   0.62601E+01   0.14750E+01
   0.62601E+01   0.14749E+01
   0.62601E+01   0.14748E+01
   0.62601E+01   0.14747E+01
   0.62601E+01   0.14745E+01
   0.62601E+01   0.14745E+01
   0.62601E+01   0.14743E+01
   0.62601E+01   0.14741E+01
   0.62601E+01   0.14740E+01
   0.62601E+01   0.14737E+01
   0.62501E+01   0.14737E+01
   0.62501E+01   0.14735E+01
   0.62501E+01   0.14735E+01
   0.62501E+01   0.14733E+01
   0.62501E+01   0.14733E+01
   0.62501E+01   0.14732E+01
   0.62501E+01   0.14730E+01
   0.62501E+01   0.14730E+01
   0.62501E+01   0.14729E+01
   0.62501E+01   0.14728E+01
   0.62501E+01   0.14726E+01
   0.62501E+01   0.14724E+01
   0.62501E+01   0.14723E+01
   0.62501E+01   0.14721E+01
   0.62501E+01   0.14720E+01
   0.62501E+01   0.14719E+01
   0.62501E+01   0.14717E+01
   0.62501E+01   0.14717E+01
   0.62401E+01   0.14714E+01
   0.62401E+01   0.14715E+01
   0.62401E+01   0.14712E+01
   0.62401E+01   0.14709E+01
   0.62401E+01   0.14708E+01
   0.62401E+01   0.14707E+01
   0.62401E+01   0.14706E+01
   0.62401E+01   0.14705E+01
   0.62401E+01   0.14705E+01
   0.62401E+01   0.14702E+01
   0.62401E+01   0.14701E+01
   0.62401E+01   0.14699E+01
   0.62401E+01   0.14697E+01
   0.62401E+01   0.14696E+01
   0.62401E+01   0.14694E+01
   0.62401E+01   0.14694E+01
   0.62401E+01   0.14693E+01
   0.62401E+01   0.14693E+01
   0.62401E+01   0.14690E+01
   0.62301E+01   0.14687E+01
   0.62301E+01   0.14686E+01
   0.62301E+01   0.14683E+01
   0.62301E+01   0.14683E+01
   0.62301E+01   0.14682E+01
   0.62301E+01   0.14681E+01
   0.62301E+01   0.14679E+01
   0.62301E+01   0.14679E+01
   0.62301E+01   0.14678E+01
   0.62301E+01   0.14676E+01
   0.62301E+01   0.14673E+01
   0.62301E+01   0.14670E+01
   0.62301E+01   0.14669E+01
   0.62301E+01   0.14667E+01
   0.62201E+01   0.14666E+01
   0.62201E+01   0.14666E+01
   0.62201E+01   0.14664E+01
   0.62201E+01   0.14663E+01
   0.62201E+01   0.14663E+01
   0.62201E+01   0.14660E+01
   0.62201E+01   0.14659E+01
   0.62201E+01   0.14659E+01
   0.62201E+01   0.14658E+01
   0.62201E+01   0.14657E+01
   0.62201E+01   0.14655E+01
   0.62201E+01   0.14654E+01
   0.62201E+01   0.14652E+01
   0.62201E+01   0.14650E+01
   0.62201E+01   0.14648E+01
   0.62201E+01   0.14647E+01
   0.62201E+01   0.14646E+01
   0.62201E+01   0.14644E+01
   0.62201E+01   0.14643E+01
   0.62201E+01   0.14642E+01
   0.62101E+01   0.14641E+01
   0.62101E+01   0.14641E+01
   0.62101E+01   0.14640E+01
   0.62101E+01   0.14637E+01
   0.62101E+01   0.14637E+01
   0.62101E+01   0.14635E+01
   0.62101E+01   0.14634E+01
   0.62101E+01   0.14633E+01
   0.62101E+01   0.14632E+01
   0.62101E+01   0.14631E+01
   0.62101E+01   0.14630E+01
   0.62101E+01   0.14628E+01
   0.62101E+01   0.14628E+01
   0.62101E+01   0.14626E+01
   0.62101E+01   0.14624E+01
   0.62101E+01   0.14623E+01
   0.62101E+01   0.14621E+01
   0.62101E+01   0.14621E+01
   0.62101E+01   0.14619E+01
   0.62001E+01   0.14616E+01
   0.62001E+01   0.14615E+01
   0.62001E+01   0.14615E+01
   0.62001E+01   0.14613E+01
   0.62001E+01   0.14612E+01
   0.62001E+01   0.14610E+01
   0.62001E+01   0.14608E+01
   0.62001E+01   0.14606E+01
   0.62001E+01   0.14605E+01
   0.62001E+01   0.14604E+01
   0.62001E+01   0.14602E+01
   0.62001E+01   0.14601E+01
   0.62001E+01   0.14600E+01
   0.62001E+01   0.14597E+01
   0.61901E+01   0.14595E+01
   0.61901E+01   0.14594E+01
   0.61901E+01   0.14592E+01
   0.61901E+01   0.14591E+01
   0.61901E+01   0.14591E+01
   0.61901E+01   0.14590E+01
   0.61901E+01   0.14590E+01
   0.61901E+01   0.14589E+01
   0.61901E+01   0.14588E+01
   0.61901E+01   0.14589E+01
   0.61901E+01   0.14585E+01
   0.61901E+01   0.14583E+01
   0.61901E+01   0.14582E+01
   0.61901E+01   0.14580E+01
   0.61901E+01   0.14577E+01
   0.61901E+01   0.14577E+01
   0.61901E+01   0.14574E+01
   0.61901E+01   0.14574E+01
   0.61901E+01   0.14572E+01
   0.61901E+01   0.14571E+01
   0.61801E+01   0.14568E+01
   0.61801E+01   0.14568E+01
   0.61801E+01   0.14566E+01
   0.61801E+01   0.14563E+01
   0.61801E+01   0.14562E+01
   0.61801E+01   0.14562E+01
   0.61801E+01   0.14561E+01
   0.61801E+01   0.14560E+01
   0.61801E+01   0.14558E+01
   0.61801E+01   0.14557E+01
   0.61801E+01   0.14556E+01
   0.61801E+01   0.14554E+01
   0.61801E+01   0.14553E+01
   0.61801E+01   0.14553E+01
   0.61801E+01   0.14551E+01
   0.61801E+01   0.14551E+01
   0.61801E+01   0.14549E+01
   0.61801E+01   0.14548E+01
   0.61801E+01   0.14547E+01
   0.61801E+01   0.14545E+01
   0.61701E+01   0.14544E+01
   0.61701E+01   0.14544E+01
   0.61701E+01   0.14542E+01
   0.61701E+01   0.14539E+01
   0.61701E+01   0.14538E+01
   0.61701E+01   0.14537E+01
   0.61701E+01   0.14536E+01
   0.61701E+01   0.14536E+01
   0.61701E+01   0.14534E+01
   0.61701E+01   0.14534E+01
   0.61701E+01   0.14532E+01
   0.61701E+01   0.14531E+01
   0.61701E+01   0.14529E+01
   0.61701E+01   0.14526E+01
   0.61701E+01   0.14525E+01
   0.61701E+01   0.14523E+01
   0.61701E+01   0.14522E+01
   0.61701E+01   0.14522E+01
   0.61701E+01   0.14521E+01
   0.61701E+01   0.14519E+01
   0.61601E+01   0.14520E+01
   0.61601E+01   0.14518E+01
   0.61601E+01   0.14517E+01
   0.61601E+01   0.14517E+01
   0.61601E+01   0.14514E+01
   0.61601E+01   0.14511E+01
   0.61601E+01   0.14510E+01
   0.61601E+01   0.14508E+01
   0.61601E+01   0.14508E+01
   0.61601E+01   0.14507E+01
   0.61601E+01   0.14505E+01
   0.61601E+01   0.14503E+01
   0.61601E+01   0.14501E+01
   0.61601E+01   0.14500E+01
   0.61601E+01   0.14499E+01
   0.61601E+01   0.14498E+01
   0.61501E+01   0.14495E+01
   0.61501E+01   0.14495E+01
   0.61501E+01   0.14495E+01
   0.61501E+01   0.14495E+01
   0.61501E+01   0.14493E+01
   0.61501E+01   0.14492E+01
   0.61501E+01   0.14490E+01
   0.61501E+01   0.14486E+01
   0.61501E+01   0.14485E+01
   0.61501E+01   0.14483E+01
   0.61501E+01   0.14483E+01
   0.61501E+01   0.14481E+01
   0.61501E+01   0.14480E+01
   0.61501E+01   0.14478E+01
   0.61501E+01   0.14477E+01
   0.61501E+01   0.14476E+01
   0.61501E+01   0.14474E+01
   0.61501E+01   0.14473E+01
   0.61501E+01   0.14472E+01
   0.61401E+01   0.14471E+01
   0.61401E+01   0.14470E+01
   0.61401E+01   0.14469E+01
   0.61401E+01   0.14468E+01
   0.61401E+01   0.14466E+01
   0.61401E+01   0.14464E+01
   0.61401E+01   0.14462E+01
   0.61401E+01   0.14462E+01
   0.61401E+01   0.14460E+01
   0.61401E+01   0.14457E+01
   0.61401E+01   0.14455E+01
   0.61401E+01   0.14455E+01
   0.61401E+01   0.14454E+01
   0.61401E+01   0.14452E+01
   0.61401E+01   0.14451E+01
   0.61401E+01   0.14451E+01
   0.61401E+01   0.14450E+01
   0.61401E+01   0.14448E+01
   0.61401E+01   0.14448E+01
   0.61401E+01   0.14447E+01
   0.61301E+01   0.14447E+01
   0.61401E+01   0.14446E+01
   0.61301E+01   0.14442E+01
   0.61301E+01   0.14440E+01
   0.61301E+01   0.14439E+01
   0.61301E+01   0.14438E+01
   0.61301E+01   0.14436E+01
   0.61301E+01   0.14434E+01
   0.61301E+01   0.14433E+01
   0.61301E+01   0.14432E+01
   0.61301E+01   0.14431E+01
   0.61301E+01   0.14429E+01
   0.61301E+01   0.14428E+01
   0.61301E+01   0.14427E+01
   0.61301E+01   0.14426E+01
   0.61301E+01   0.14425E+01
   0.61301E+01   0.14424E+01
   0.61301E+01   0.14423E+01
   0.61301E+01   0.14422E+01
   0.61301E+01   0.14421E+01
   0.61201E+01   0.14419E+01
   0.61201E+01   0.14418E+01
   0.61201E+01   0.14416E+01
   0.61201E+01   0.14414E+01
   0.61201E+01   0.14412E+01
   0.61201E+01   0.14411E+01
   0.61201E+01   0.14410E+01
   0.61201E+01   0.14410E+01
   0.61201E+01   0.14410E+01
   0.61201E+01   0.14409E+01
   0.61201E+01   0.14409E+01
   0.61201E+01   0.14407E+01
   0.61201E+01   0.14404E+01
   0.61201E+01   0.14403E+01
   0.61201E+01   0.14402E+01
   0.61201E+01   0.14401E+01
   0.61201E+01   0.14398E+01
   0.61201E+01   0.14397E+01
   0.61201E+01   0.14397E+01
   0.61201E+01   0.14396E+01
   0.61201E+01   0.14396E+01
   0.61101E+01   0.14395E+01
   0.61101E+01   0.14393E+01
   0.61101E+01   0.14390E+01
   0.61101E+01   0.14389E+01
   0.61101E+01   0.14387E+01
   0.61101E+01   0.14385E+01
   0.61101E+01   0.14385E+01
   0.61101E+01   0.14384E+01
   0.61101E+01   0.14383E+01
   0.61101E+01   0.14382E+01
   0.61101E+01   0.14380E+01
   0.61101E+01   0.14378E+01
   0.61101E+01   0.14377E+01
   0.61101E+01   0.14376E+01
   0.61101E+01   0.14374E+01
   0.61101E+01   0.14374E+01
   0.61101E+01   0.14373E+01
   0.61101E+01   0.14372E+01
   0.61101E+01   0.14371E+01
   0.61101E+01   0.14369E+01
   0.61101E+01   0.14368E+01
   0.61001E+01   0.14367E+01
   0.61001E+01   0.14365E+01
   0.61001E+01   0.14364E+01
   0.61001E+01   0.14363E+01
   0.61001E+01   0.14362E+01
   0.61001E+01   0.14362E+01
   0.61001E+01   0.14359E+01
   0.61001E+01   0.14356E+01
   0.61001E+01   0.14355E+01
   0.61001E+01   0.14354E+01
   0.61001E+01   0.14352E+01
   0.61001E+01   0.14352E+01
   0.61001E+01   0.14349E+01
   0.61001E+01   0.14348E+01
   0.61001E+01   0.14346E+01
   0.61001E+01   0.14345E+01
   0.61001E+01   0.14344E+01
   0.60901E+01   0.14342E+01
   0.60901E+01   0.14341E+01
   0.60901E+01   0.14340E+01
   0.60901E+01   0.14339E+01
   0.60901E+01   0.14338E+01
   0.60901E+01   0.14338E+01
   0.60901E+01   0.14337E+01
   0.60901E+01   0.14334E+01
   0.60901E+01   0.14333E+01
   0.60901E+01   0.14332E+01
   0.60901E+01   0.14331E+01
   0.60901E+01   0.14329E+01
   0.60901E+01   0.14328E+01
   0.60901E+01   0.14326E+01
   0.60901E+01   0.14325E+01
   0.60901E+01   0.14323E+01
   0.60901E+01   0.14323E+01
   0.60901E+01   0.14321E+01
   0.60901E+01   0.14320E+01
   0.60801E+01   0.14318E+01
   0.60801E+01   0.14317E+01
   0.60801E+01   0.14317E+01
   0.60901E+01   0.14317E+01
   0.60801E+01   0.14315E+01
   0.60801E+01   0.14312E+01
   0.60801E+01   0.14310E+01
   0.60801E+01   0.14309E+01
   0.60801E+01   0.14308E+01
   0.60801E+01   0.14307E+01
   0.60801E+01   0.14305E+01
   0.60801E+01   0.14304E+01
   0.60801E+01   0.14302E+01
   0.60801E+01   0.14300E+01
   0.60801E+01   0.14299E+01
   0.60801E+01   0.14299E+01
   0.60801E+01   0.14298E+01
   0.60801E+01   0.14297E+01
   0.60801E+01   0.14297E+01
   0.60801E+01   0.14296E+01
   0.60801E+01   0.14294E+01
   0.60801E+01   0.14293E+01
   0.60801E+01   0.14291E+01
   0.60701E+01   0.14289E+01
   0.60701E+01   0.14288E+01
   0.60701E+01   0.14286E+01
   0.60701E+01   0.14285E+01
   0.60701E+01   0.14283E+01
   0.60701E+01   0.14283E+01
   0.60701E+01   0.14282E+01
   0.60701E+01   0.14280E+01
   0.60701E+01   0.14280E+01
   0.60701E+01   0.14279E+01
   0.60701E+01   0.14277E+01
   0.60701E+01   0.14275E+01
   0.60701E+01   0.14276E+01
   0.60701E+01   0.14274E+01
   0.60701E+01   0.14271E+01
   0.60701E+01   0.14269E+01
   0.60701E+01   0.14268E+01
   0.60701E+01   0.14267E+01
   0.60701E+01   0.14265E+01
   0.60701E+01   0.14265E+01
   0.60701E+01   0.14265E+01
   0.60701E+01   0.14262E+01
   0.60601E+01   0.14261E+01
   0.60601E+01   0.14261E+01
   0.60601E+01   0.14260E+01
   0.60601E+01   0.14258E+01
   0.60601E+01   0.14256E+01
   0.60601E+01   0.14254E+01
   0.60601E+01   0.14253E+01
   0.60601E+01   0.14252E+01
   0.60601E+01   0.14251E+01
   0.60601E+01   0.14250E+01
   0.60601E+01   0.14249E+01
   0.60601E+01   0.14246E+01
   0.60601E+01   0.14247E+01
   0.60601E+01   0.14245E+01
   0.60601E+01   0.14244E+01
   0.60601E+01   0.14243E+01
   0.60601E+01   0.14242E+01
   0.60601E+01   0.14239E+01
   0.60601E+01   0.14238E+01
   0.60501E+01   0.14237E+01
   0.60501E+01   0.14236E+01
   0.60501E+01   0.14235E+01
   0.60501E+01   0.14235E+01
   0.60501E+01   0.14234E+01
   0.60501E+01   0.14233E+01
   0.60501E+01   0.14231E+01
   0.60501E+01   0.14229E+01
   0.60501E+01   0.14227E+01
   0.60501E+01   0.14226E+01
   0.60501E+01   0.14225E+01
   0.60501E+01   0.14224E+01
   0.60501E+01   0.14223E+01
   0.60501E+01   0.14222E+01
   0.60501E+01   0.14221E+01
   0.60501E+01   0.14221E+01
   0.60501E+01   0.14218E+01
   0.60501E+01   0.14216E+01
   0.60501E+01   0.14215E+01
   0.60501E+01   0.14213E+01
   0.60501E+01   0.14212E+01
   0.60501E+01   0.14212E+01
   0.60401E+01   0.14209E+01
   0.60401E+01   0.14208E+01
   0.60401E+01   0.14207E+01
   0.60401E+01   0.14206E+01
   0.60401E+01   0.14206E+01
   0.60401E+01   0.14205E+01
   0.60401E+01   0.14204E+01
   0.60401E+01   0.14204E+01
   0.60401E+01   0.14202E+01
   0.60401E+01   0.14200E+01
   0.60401E+01   0.14198E+01
   0.60401E+01   0.14196E+01
   0.60401E+01   0.14195E+01
   0.60401E+01   0.14195E+01
   0.60401E+01   0.14192E+01
   0.60401E+01   0.14192E+01
   0.60401E+01   0.14190E+01
   0.60401E+01   0.14190E+01
   0.60401E+01   0.14188E+01
   0.60401E+01   0.14188E+01
   0.60401E+01   0.14187E+01
   0.60401E+01   0.14186E+01
   0.60401E+01   0.14186E+01
   0.60401E+01   0.14184E+01
   0.60401E+01   0.14182E+01
   0.60301E+01   0.14180E+01
   0.60301E+01   0.14179E+01
   0.60301E+01   0.14177E+01
   0.60301E+01   0.14176E+01
   0.60301E+01   0.14175E+01
   0.60301E+01   0.14174E+01
   0.60301E+01   0.14174E+01
   0.60301E+01   0.14172E+01
   0.60301E+01   0.14171E+01
   0.60301E+01   0.14170E+01
   0.60301E+01   0.14169E+01
   0.60301E+01   0.14167E+01
   0.60301E+01   0.14166E+01
   0.60301E+01   0.14164E+01
   0.60301E+01   0.14163E+01
   0.60301E+01   0.14161E+01
   0.60301E+01   0.14160E+01
   0.60301E+01   0.14160E+01
   0.60301E+01   0.14158E+01
   0.60201E+01   0.14157E+01
   0.60201E+01   0.14156E+01
   0.60201E+01   0.14154E+01
   0.60201E+01   0.14154E+01
   0.60201E+01   0.14152E+01
   0.60201E+01   0.14151E+01
   0.60201E+01   0.14150E+01
   0.60201E+01   0.14149E+01
   0.60201E+01   0.14148E+01
   0.60201E+01   0.14148E+01
   0.60201E+01   0.14147E+01
   0.60201E+01   0.14146E+01
   0.60201E+01   0.14145E+01
   0.60201E+01   0.14142E+01
   0.60201E+01   0.14141E+01
   0.60201E+01   0.14141E+01
   0.60201E+01   0.14139E+01
   0.60201E+01   0.14139E+01
   0.60201E+01   0.14138E+01
   0.60201E+01   0.14135E+01
   0.60201E+01   0.14133E+01
   0.60201E+01   0.14131E+01
   0.60201E+01   0.14130E+01
   0.60201E+01   0.14130E+01
   0.60201E+01   0.14130E+01
   0.60101E+01   0.14127E+01
   0.60101E+01   0.14127E+01
   0.60101E+01   0.14125E+01
   0.60101E+01   0.14124E+01
   0.60101E+01   0.14123E+01
   0.60101E+01   0.14122E+01
   0.60101E+01   0.14119E+01
   0.60101E+01   0.14118E+01
   0.60101E+01   0.14116E+01
   0.60101E+01   0.14116E+01
   0.60101E+01   0.14114E+01
   0.60101E+01   0.14113E+01
   0.60101E+01   0.14113E+01
   0.60101E+01   0.14112E+01
   0.60101E+01   0.14112E+01
   0.60101E+01   0.14110E+01
   0.60101E+01   0.14110E+01
   0.60101E+01   0.14108E+01
   0.60101E+01   0.14106E+01
   0.60101E+01   0.14104E+01
   0.60101E+01   0.14103E+01
   0.60101E+01   0.14102E+01
   0.60101E+01   0.14100E+01
   0.60001E+01   0.14099E+01
   0.60001E+01   0.14098E+01
   0.60001E+01   0.14097E+01
   0.60001E+01   0.14096E+01
   0.60001E+01   0.14095E+01
   0.60001E+01   0.14094E+01
   0.60001E+01   0.14093E+01
   0.60001E+01   0.14092E+01
   0.60001E+01   0.14089E+01
   0.60001E+01   0.14088E+01
   0.60001E+01   0.14086E+01
   0.60001E+01   0.14085E+01
   0.60001E+01   0.14084E+01
   0.60001E+01   0.14083E+01
   0.60001E+01   0.14081E+01
   0.60001E+01   0.14080E+01
   0.60001E+01   0.14079E+01
   0.60001E+01   0.14079E+01
   0.60001E+01   0.14078E+01
   0.60001E+01   0.14076E+01
   0.60001E+01   0.14076E+01
   0.60001E+01   0.14076E+01
   0.60001E+01   0.14073E+01
   0.59901E+01   0.14072E+01
   0.60001E+01   0.14071E+01
   0.59901E+01   0.14069E+01
   0.59901E+01   0.14068E+01
   0.59901E+01   0.14067E+01
   0.59901E+01   0.14066E+01
   0.59901E+01   0.14064E+01
   0.59901E+01   0.14063E+01
   0.59901E+01   0.14062E+01
   0.59901E+01   0.14061E+01
   0.59901E+01   0.14060E+01
   0.59901E+01   0.14059E+01
   0.59901E+01   0.14059E+01
   0.59901E+01   0.14056E+01
   0.59901E+01   0.14053E+01
   0.59901E+01   0.14052E+01
   0.59901E+01   0.14052E+01
   0.59901E+01   0.14051E+01
   0.59901E+01   0.14049E+01
   0.59901E+01   0.14049E+01
   0.59901E+01   0.14048E+01
   0.59901E+01   0.14047E+01
   0.59801E+01   0.14045E+01
   0.59801E+01   0.14044E+01
   0.59801E+01   0.14043E+01
   0.59801E+01   0.14042E+01
   0.59801E+01   0.14040E+01
   0.59801E+01   0.14039E+01
   0.59801E+01   0.14038E+01
   0.59801E+01   0.14036E+01
   0.59801E+01   0.14035E+01
   0.59801E+01   0.14034E+01
   0.59801E+01   0.14033E+01
   0.59801E+01   0.14032E+01
   0.59801E+01   0.14031E+01
   0.59801E+01   0.14030E+01
   0.59801E+01   0.14029E+01
   0.59801E+01   0.14026E+01
   0.59801E+01   0.14024E+01
   0.59801E+01   0.14023E+01
   0.59801E+01   0.14024E+01
   0.59801E+01   0.14022E+01
   0.59801E+01   0.14021E+01
   0.59801E+01   0.14019E+01
   0.59701E+01   0.14017E+01
   0.59701E+01   0.14017E+01
   0.59801E+01   0.14016E+01
   0.59701E+01   0.14015E+01
   0.59701E+01   0.14014E+01
   0.59701E+01   0.14013E+01
   0.59701E+01   0.14012E+01
   0.59701E+01   0.14010E+01
   0.59701E+01   0.14009E+01
   0.59701E+01   0.14008E+01
   0.59701E+01   0.14005E+01
   0.59701E+01   0.14004E+01
   0.59701E+01   0.14003E+01
   0.59701E+01   0.14002E+01
   0.59701E+01   0.14000E+01
   0.59701E+01   0.13999E+01
   0.59701E+01   0.13998E+01
   0.59701E+01   0.13996E+01
   0.59701E+01   0.13996E+01
   0.59701E+01   0.13996E+01
   0.59701E+01   0.13995E+01
   0.59701E+01   0.13994E+01
   0.59701E+01   0.13992E+01
   0.59701E+01   0.13991E+01
   0.59701E+01   0.13989E+01
   0.59701E+01   0.13988E+01
   0.59701E+01   0.13986E+01
   0.59601E+01   0.13985E+01
   0.59601E+01   0.13984E+01
   0.59601E+01   0.13983E+01
   0.59601E+01   0.13982E+01
   0.59601E+01   0.13980E+01
   0.59601E+01   0.13979E+01
   0.59601E+01   0.13978E+01
   0.59601E+01   0.13978E+01
   0.59601E+01   0.13976E+01
   0.59601E+01   0.13975E+01
   0.59601E+01   0.13974E+01
   0.59601E+01   0.13973E+01
   0.59601E+01   0.13971E+01
   0.59601E+01   0.13969E+01
   0.59601E+01   0.13968E+01
   0.59601E+01   0.13967E+01
   0.59601E+01   0.13965E+01
   0.59601E+01   0.13963E+01
   0.59601E+01   0.13963E+01
   0.59601E+01   0.13962E+01
   0.59601E+01   0.13961E+01
   0.59601E+01   0.13960E+01
   0.59601E+01   0.13959E+01
   0.59601E+01   0.13957E+01
   0.59501E+01   0.13956E+01
   0.59501E+01   0.13955E+01
   0.59601E+01   0.13954E+01
   0.59501E+01   0.13954E+01
   0.59501E+01   0.13952E+01
   0.59501E+01   0.13951E+01
   0.59501E+01   0.13949E+01
   0.59501E+01   0.13949E+01
   0.59501E+01   0.13947E+01
   0.59501E+01   0.13946E+01
   0.59501E+01   0.13945E+01
   0.59501E+01   0.13945E+01
   0.59501E+01   0.13944E+01
   0.59501E+01   0.13940E+01
   0.59501E+01   0.13939E+01
   0.59501E+01   0.13937E+01
   0.59501E+01   0.13936E+01
   0.59501E+01   0.13935E+01
   0.59501E+01   0.13934E+01
   0.59501E+01   0.13933E+01
   0.59501E+01   0.13932E+01
   0.59501E+01   0.13930E+01
   0.59501E+01   0.13928E+01
   0.59401E+01   0.13928E+01
   0.59401E+01   0.13927E+01
   0.59401E+01   0.13927E+01
   0.59401E+01   0.13927E+01
   0.59401E+01   0.13923E+01
   0.59401E+01   0.13922E+01
   0.59401E+01   0.13921E+01
   0.59401E+01   0.13919E+01
   0.59401E+01   0.13918E+01
   0.59401E+01   0.13917E+01
   0.59401E+01   0.13917E+01
   0.59401E+01   0.13916E+01
   0.59401E+01   0.13915E+01
   0.59401E+01   0.13914E+01
   0.59401E+01   0.13913E+01
   0.59401E+01   0.13912E+01
   0.59401E+01   0.13912E+01
   0.59401E+01   0.13911E+01
   0.59401E+01   0.13910E+01
   0.59401E+01   0.13908E+01
   0.59401E+01   0.13906E+01
   0.59401E+01   0.13905E+01
   0.59401E+01   0.13903E+01
   0.59301E+01   0.13900E+01
   0.59301E+01   0.13899E+01
   0.59301E+01   0.13899E+01
   0.59301E+01   0.13898E+01
   0.59301E+01   0.13896E+01
   0.59301E+01   0.13896E+01
   0.59301E+01   0.13894E+01
   0.59301E+01   0.13893E+01
   0.59301E+01   0.13892E+01
   0.59301E+01   0.13892E+01
   0.59301E+01   0.13892E+01
   0.59301E+01   0.13890E+01
   0.59301E+01   0.13888E+01
   0.59301E+01   0.13885E+01
   0.59301E+01   0.13885E+01
   0.59301E+01   0.13883E+01
   0.59301E+01   0.13881E+01
   0.59301E+01   0.13880E+01
   0.59301E+01   0.13879E+01
   0.59301E+01   0.13879E+01
   0.59301E+01   0.13878E+01
   0.59301E+01   0.13876E+01
   0.59301E+01   0.13876E+01
   0.59301E+01   0.13876E+01
   0.59301E+01   0.13876E+01
   0.59301E+01   0.13875E+01
   0.59301E+01   0.13875E+01
   0.59301E+01   0.13873E+01
   0.59301E+01   0.13872E+01
   0.59301E+01   0.13870E+01
   0.59201E+01   0.13868E+01
   0.59201E+01   0.13866E+01
   0.59201E+01   0.13864E+01
   0.59201E+01   0.13862E+01
   0.59201E+01   0.13861E+01
   0.59201E+01   0.13860E+01
   0.59201E+01   0.13861E+01
   0.59201E+01   0.13859E+01
   0.59201E+01   0.13857E+01
   0.59201E+01   0.13857E+01
   0.59201E+01   0.13856E+01
   0.59201E+01   0.13855E+01
   0.59201E+01   0.13853E+01
   0.59201E+01   0.13851E+01
   0.59201E+01   0.13850E+01
   0.59201E+01   0.13848E+01
   0.59201E+01   0.13847E+01
   0.59201E+01   0.13845E+01
   0.59201E+01   0.13845E+01
   0.59201E+01   0.13845E+01
   0.59201E+01   0.13843E+01
   0.59201E+01   0.13841E+01
   0.59101E+01   0.13840E+01
   0.59101E+01   0.13839E+01
   0.59101E+01   0.13838E+01
   0.59101E+01   0.13838E+01
   0.59101E+01   0.13838E+01
   0.59201E+01   0.13836E+01
   0.59101E+01   0.13836E+01
   0.59101E+01   0.13835E+01
   0.59101E+01   0.13834E+01
   0.59101E+01   0.13833E+01
   0.59101E+01   0.13832E+01
   0.59101E+01   0.13830E+01
   0.59101E+01   0.13830E+01
   0.59101E+01   0.13828E+01
   0.59101E+01   0.13826E+01
   0.59101E+01   0.13825E+01
   0.59101E+01   0.13823E+01
   0.59101E+01   0.13823E+01
   0.59101E+01   0.13821E+01
   0.59101E+01   0.13820E+01
   0.59101E+01   0.13820E+01
   0.59101E+01   0.13819E+01
   0.59101E+01   0.13816E+01
   0.59101E+01   0.13816E+01
   0.59101E+01   0.13815E+01
   0.59101E+01   0.13813E+01
   0.59101E+01   0.13811E+01
   0.59101E+01   0.13811E+01
   0.59001E+01   0.13809E+01
   0.59001E+01   0.13807E+01
   0.59001E+01   0.13808E+01
   0.59001E+01   0.13806E+01
   0.59001E+01   0.13806E+01
   0.59001E+01   0.13804E+01
   0.59001E+01   0.13803E+01
   0.59001E+01   0.13802E+01
   0.59001E+01   0.13801E+01
   0.59001E+01   0.13801E+01
   0.59001E+01   0.13799E+01
   0.59001E+01   0.13799E+01
   0.59001E+01   0.13798E+01
   0.59001E+01   0.13797E+01
   0.59001E+01   0.13796E+01
   0.59001E+01   0.13794E+01
   0.59001E+01   0.13793E+01
   0.59001E+01   0.13791E+01
   0.59001E+01   0.13792E+01
   0.59001E+01   0.13791E+01
   0.59001E+01   0.13789E+01
   0.59001E+01   0.13787E+01
   0.59001E+01   0.13786E+01
   0.59001E+01   0.13785E+01
   0.59001E+01   0.13784E+01
   0.59001E+01   0.13783E+01
   0.59001E+01   0.13781E+01
   0.59001E+01   0.13781E+01
   0.58901E+01   0.13780E+01
   0.58901E+01   0.13779E+01
   0.58901E+01   0.13778E+01
   0.58901E+01   0.13776E+01
   0.58901E+01   0.13775E+01
   0.58901E+01   0.13773E+01
   0.58901E+01   0.13772E+01
   0.58901E+01   0.13770E+01
   0.58901E+01   0.13769E+01
   0.58901E+01   0.13767E+01
   0.58901E+01   0.13766E+01
   0.58901E+01   0.13765E+01
   0.58901E+01   0.13765E+01
   0.58901E+01   0.13764E+01
   0.58901E+01   0.13762E+01
   0.58901E+01   0.13761E+01
   0.58901E+01   0.13761E+01
   0.58901E+01   0.13759E+01
   0.58901E+01   0.13758E+01
   0.58901E+01   0.13758E+01
   0.58901E+01   0.13756E+01
   0.58901E+01   0.13756E+01
   0.58901E+01   0.13755E+01
   0.58901E+01   0.13752E+01
   0.58901E+01   0.13751E+01
   0.58901E+01   0.13749E+01
   0.58901E+01   0.13749E+01
   0.58801E+01   0.13747E+01
   0.58801E+01   0.13746E+01
   0.58801E+01   0.13744E+01
   0.58801E+01   0.13744E+01
   0.58801E+01   0.13743E+01
   0.58801E+01   0.13741E+01
   0.58801E+01   0.13740E+01
   0.58801E+01   0.13739E+01
   0.58801E+01   0.13740E+01
   0.58801E+01   0.13737E+01
   0.58801E+01   0.13736E+01
   0.58801E+01   0.13735E+01
   0.58801E+01   0.13732E+01
   0.58801E+01   0.13731E+01
   0.58801E+01   0.13730E+01
   0.58801E+01   0.13729E+01
   0.58801E+01   0.13728E+01
   0.58801E+01   0.13726E+01
   0.58801E+01   0.13726E+01
   0.58801E+01   0.13725E+01
   0.58801E+01   0.13724E+01
   0.58801E+01   0.13723E+01
   0.58801E+01   0.13722E+01
   0.58801E+01   0.13720E+01
   0.58801E+01   0.13720E+01
   0.58801E+01   0.13718E+01
   0.58801E+01   0.13717E+01
   0.58801E+01   0.13716E+01
   0.58801E+01   0.13716E+01
   0.58801E+01   0.13714E+01
   0.58701E+01   0.13713E+01
   0.58701E+01   0.13713E+01
   0.58701E+01   0.13711E+01
   0.58701E+01   0.13709E+01
   0.58701E+01   0.13707E+01
   0.58701E+01   0.13706E+01
   0.58701E+01   0.13706E+01
   0.58701E+01   0.13704E+01
   0.58701E+01   0.13704E+01
   0.58701E+01   0.13703E+01
   0.58701E+01   0.13702E+01
   0.58701E+01   0.13700E+01
   0.58701E+01   0.13699E+01
   0.58701E+01   0.13698E+01
   0.58701E+01   0.13697E+01
   0.58701E+01   0.13696E+01
   0.58701E+01   0.13695E+01
   0.58701E+01   0.13693E+01
   0.58701E+01   0.13693E+01
   0.58701E+01   0.13692E+01
   0.58701E+01   0.13692E+01
   0.58701E+01   0.13691E+01
   0.58701E+01   0.13689E+01
   0.58601E+01   0.13688E+01
   0.58601E+01   0.13686E+01
   0.58601E+01   0.13685E+01
   0.58601E+01   0.13684E+01
   0.58601E+01   0.13684E+01
   0.58601E+01   0.13683E+01
   0.58601E+01   0.13683E+01
   0.58601E+01   0.13680E+01
   0.58601E+01   0.13679E+01
   0.58601E+01   0.13677E+01
   0.58601E+01   0.13677E+01
   0.58601E+01   0.13676E+01
   0.58601E+01   0.13675E+01
   0.58601E+01   0.13675E+01
   0.58601E+01   0.13674E+01
   0.58601E+01   0.13671E+01
   0.58601E+01   0.13671E+01
   0.58601E+01   0.13670E+01
   0.58601E+01   0.13668E+01
   0.58601E+01   0.13667E+01
   0.58601E+01   0.13666E+01
   0.58601E+01   0.13665E+01
   0.58601E+01   0.13664E+01
   0.58601E+01   0.13663E+01
   0.58601E+01   0.13662E+01
   0.58601E+01   0.13661E+01
   0.58601E+01   0.13661E+01
   0.58501E+01   0.13660E+01
   0.58501E+01   0.13660E+01
   0.58501E+01   0.13658E+01
   0.58501E+01   0.13656E+01
   0.58501E+01   0.13655E+01
   0.58601E+01   0.13654E+01
   0.58501E+01   0.13653E+01
   0.58501E+01   0.13650E+01
   0.58501E+01   0.13648E+01
   0.58501E+01   0.13648E+01
   0.58501E+01   0.13647E+01
   0.58501E+01   0.13646E+01
   0.58501E+01   0.13645E+01
   0.58501E+01   0.13644E+01
   0.58501E+01   0.13642E+01
   0.58501E+01   0.13642E+01
   0.58501E+01   0.13641E+01
   0.58501E+01   0.13640E+01
   0.58501E+01   0.13638E+01
   0.58501E+01   0.13637E+01
   0.58501E+01   0.13636E+01
   0.58501E+01   0.13635E+01
   0.58501E+01   0.13634E+01
   0.58501E+01   0.13634E+01
   0.58501E+01   0.13632E+01
   0.58501E+01   0.13630E+01
   0.58501E+01   0.13629E+01
   0.58501E+01   0.13628E+01
   0.58501E+01   0.13626E+01
   0.58501E+01   0.13625E+01
   0.58401E+01   0.13623E+01
   0.58401E+01   0.13622E+01
   0.58401E+01   0.13622E+01
   0.58401E+01   0.13621E+01
   0.58401E+01   0.13621E+01
   0.58401E+01   0.13618E+01
   0.58401E+01   0.13617E+01
   0.58401E+01   0.13616E+01
   0.58401E+01   0.13615E+01
   0.58401E+01   0.13614E+01
   0.58401E+01   0.13613E+01
   0.58401E+01   0.13611E+01
   0.58401E+01   0.13610E+01
   0.58401E+01   0.13610E+01
   0.58401E+01   0.13608E+01
   0.58401E+01   0.13607E+01
   0.58401E+01   0.13607E+01
   0.58401E+01   0.13604E+01
   0.58401E+01   0.13603E+01
   0.58401E+01   0.13603E+01
   0.58401E+01   0.13602E+01
   0.58401E+01   0.13601E+01
   0.58401E+01   0.13600E+01
   0.58401E+01   0.13598E+01
   0.58401E+01   0.13598E+01
   0.58401E+01   0.13597E+01
   0.58401E+01   0.13597E+01
   0.58401E+01   0.13595E+01
   0.58401E+01   0.13594E+01
   0.58401E+01   0.13594E+01
   0.58401E+01   0.13594E+01
   0.58401E+01   0.13593E+01
   0.58401E+01   0.13592E+01
   0.58301E+01   0.13589E+01
   0.58401E+01   0.13587E+01
   0.58301E+01   0.13587E+01
   0.58301E+01   0.13584E+01
   0.58301E+01   0.13584E+01
   0.58301E+01   0.13583E+01
   0.58301E+01   0.13582E+01
   0.58301E+01   0.13581E+01
   0.58301E+01   0.13580E+01
   0.58301E+01   0.13579E+01
   0.58301E+01   0.13579E+01
   0.58301E+01   0.13578E+01
   0.58301E+01   0.13578E+01
   0.58301E+01   0.13577E+01
   0.58301E+01   0.13574E+01
   0.58301E+01   0.13573E+01
   0.58301E+01   0.13572E+01
   0.58301E+01   0.13571E+01
   0.58301E+01   0.13570E+01
   0.58301E+01   0.13569E+01
   0.58301E+01   0.13569E+01
   0.58301E+01   0.13567E+01
   0.58301E+01   0.13566E+01
   0.58301E+01   0.13563E+01
   0.58201E+01   0.13561E+01
   0.58201E+01   0.13560E+01
   0.58201E+01   0.13560E+01
   0.58201E+01   0.13559E+01
   0.58201E+01   0.13559E+01
   0.58201E+01   0.13557E+01
   0.58201E+01   0.13557E+01
   0.58201E+01   0.13556E+01
   0.58201E+01   0.13555E+01
   0.58201E+01   0.13554E+01
   0.58201E+01   0.13553E+01
   0.58201E+01   0.13552E+01
   0.58201E+01   0.13551E+01
   0.58201E+01   0.13549E+01
   0.58201E+01   0.13548E+01
   0.58201E+01   0.13546E+01
   0.58201E+01   0.13545E+01
   0.58201E+01   0.13544E+01
   0.58201E+01   0.13542E+01
   0.58201E+01   0.13541E+01
   0.58201E+01   0.13539E+01
   0.58201E+01   0.13539E+01
   0.58201E+01   0.13536E+01
   0.58201E+01   0.13536E+01
   0.58201E+01   0.13535E+01
   0.58201E+01   0.13534E+01
   0.58201E+01   0.13534E+01
   0.58201E+01   0.13533E+01
   0.58201E+01   0.13532E+01
   0.58201E+01   0.13531E+01
   0.58201E+01   0.13530E+01
   0.58201E+01   0.13530E+01
   0.58101E+01   0.13527E+01
   0.58101E+01   0.13525E+01
   0.58101E+01   0.13524E+01
   0.58101E+01   0.13522E+01
   0.58101E+01   0.13521E+01
   0.58101E+01   0.13520E+01
   0.58101E+01   0.13520E+01
   0.58101E+01   0.13519E+01
   0.58101E+01   0.13518E+01
   0.58101E+01   0.13516E+01
   0.58101E+01   0.13515E+01
   0.58101E+01   0.13514E+01
   0.58101E+01   0.13514E+01
   0.58101E+01   0.13513E+01
   0.58101E+01   0.13513E+01
   0.58101E+01   0.13512E+01
   0.58101E+01   0.13511E+01
   0.58101E+01   0.13511E+01
   0.58101E+01   0.13510E+01
   0.58101E+01   0.13509E+01
   0.58101E+01   0.13509E+01
   0.58101E+01   0.13509E+01
   0.58101E+01   0.13507E+01
   0.58101E+01   0.13506E+01
   0.58101E+01   0.13504E+01
   0.58101E+01   0.13503E+01
   0.58101E+01   0.13500E+01
   0.58101E+01   0.13500E+01
   0.58101E+01   0.13499E+01
   0.58101E+01   0.13497E+01
   0.58101E+01   0.13495E+01
   0.58001E+01   0.13493E+01
   0.58001E+01   0.13493E+01
   0.58001E+01   0.13491E+01
   0.58001E+01   0.13491E+01
   0.58001E+01   0.13490E+01
   0.58001E+01   0.13489E+01
   0.58001E+01   0.13488E+01
   0.58001E+01   0.13488E+01
   0.58001E+01   0.13487E+01
   0.58001E+01   0.13487E+01
   0.58001E+01   0.13486E+01
   0.58001E+01   0.13486E+01
   0.58001E+01   0.13484E+01
   0.58001E+01   0.13482E+01
   0.58001E+01   0.13481E+01
   0.58001E+01   0.13479E+01
   0.58001E+01   0.13478E+01
   0.58001E+01   0.13475E+01
   0.58001E+01   0.13474E+01
   0.58001E+01   0.13473E+01
   0.58001E+01   0.13472E+01
   0.58001E+01   0.13471E+01
   0.58001E+01   0.13471E+01
   0.58001E+01   0.13471E+01
   0.58001E+01   0.13470E+01
   0.58001E+01   0.13469E+01
   0.58001E+01   0.13468E+01
   0.58001E+01   0.13467E+01
   0.58001E+01   0.13466E+01
   0.58001E+01   0.13464E+01
   0.58001E+01   0.13463E+01
   0.58001E+01   0.13462E+01
   0.58001E+01   0.13461E+01
   0.57901E+01   0.13460E+01
   0.58001E+01   0.13459E+01
   0.57901E+01   0.13456E+01
   0.57901E+01   0.13455E+01
   0.57901E+01   0.13454E+01
   0.57901E+01   0.13452E+01
   0.57901E+01   0.13451E+01
   0.57901E+01   0.13450E+01
   0.57901E+01   0.13450E+01
   0.57901E+01   0.13449E+01
   0.57901E+01   0.13448E+01
   0.57901E+01   0.13447E+01
   0.57901E+01   0.13445E+01
   0.57901E+01   0.13444E+01
   0.57901E+01   0.13443E+01
   0.57901E+01   0.13442E+01
   0.57901E+01   0.13442E+01
   0.57901E+01   0.13441E+01
   0.57901E+01   0.13439E+01
   0.57901E+01   0.13438E+01
   0.57901E+01   0.13437E+01
   0.57901E+01   0.13436E+01
   0.57901E+01   0.13436E+01
   0.57901E+01   0.13434E+01
   0.57901E+01   0.13434E+01
   0.57901E+01   0.13433E+01
   0.57901E+01   0.13432E+01
   0.57901E+01   0.13432E+01
   0.57901E+01   0.13430E+01
   0.57901E+01   0.13429E+01
   0.57901E+01   0.13429E+01
   0.57901E+01   0.13428E+01
   0.57901E+01   0.13427E+01
   0.57901E+01   0.13427E+01
   0.57901E+01   0.13427E+01
   0.57801E+01   0.13424E+01
   0.57801E+01   0.13424E+01
   0.57801E+01   0.13423E+01
   0.57801E+01   0.13422E+01
   0.57801E+01   0.13420E+01
   0.57801E+01   0.13418E+01
   0.57801E+01   0.13417E+01
   0.57801E+01   0.13415E+01
   0.57801E+01   0.13415E+01
   0.57801E+01   0.13414E+01
   0.57801E+01   0.13414E+01
   0.57801E+01   0.13412E+01
   0.57801E+01   0.13409E+01
   0.57801E+01   0.13410E+01
   0.57801E+01   0.13409E+01
   0.57801E+01   0.13407E+01
   0.57801E+01   0.13407E+01
   0.57801E+01   0.13405E+01
   0.57801E+01   0.13403E+01
   0.57801E+01   0.13402E+01
   0.57801E+01   0.13401E+01
   0.57801E+01   0.13399E+01
   0.57801E+01   0.13397E+01
   0.57801E+01   0.13396E+01
   0.57801E+01   0.13396E+01
   0.57801E+01   0.13395E+01
   0.57801E+01   0.13394E+01
   0.57801E+01   0.13393E+01
   0.57701E+01   0.13392E+01
   0.57701E+01   0.13390E+01
   0.57701E+01   0.13389E+01
   0.57701E+01   0.13388E+01
   0.57701E+01   0.13388E+01
   0.57701E+01   0.13387E+01
   0.57701E+01   0.13387E+01
   0.57701E+01   0.13387E+01
   0.57701E+01   0.13386E+01
   0.57701E+01   0.13386E+01
   0.57701E+01   0.13385E+01
   0.57701E+01   0.13384E+01
   0.57701E+01   0.13382E+01
   0.57701E+01   0.13381E+01
   0.57701E+01   0.13379E+01
   0.57701E+01   0.13378E+01
   0.57701E+01   0.13376E+01
   0.57701E+01   0.13376E+01
   0.57701E+01   0.13374E+01
   0.57701E+01   0.13371E+01
   0.57701E+01   0.13370E+01
   0.57701E+01   0.13369E+01
   0.57701E+01   0.13369E+01
   0.57701E+01   0.13368E+01
   0.57701E+01   0.13367E+01
   0.57701E+01   0.13367E+01
   0.57701E+01   0.13367E+01
   0.57701E+01   0.13365E+01
   0.57701E+01   0.13365E+01
   0.57701E+01   0.13364E+01
   0.57701E+01   0.13363E+01
   0.57701E+01   0.13362E+01
   0.57701E+01   0.13360E+01
   0.57701E+01   0.13359E+01
   0.57601E+01   0.13358E+01
   0.57601E+01   0.13357E+01
   0.57601E+01   0.13356E+01
   0.57601E+01   0.13356E+01
   0.57601E+01   0.13354E+01
   0.57601E+01   0.13354E+01
   0.57601E+01   0.13353E+01
   0.57601E+01   0.13352E+01
   0.57601E+01   0.13350E+01
   0.57601E+01   0.13348E+01
   0.57601E+01   0.13346E+01
   0.57601E+01   0.13345E+01
   0.57601E+01   0.13345E+01
   0.57601E+01   0.13344E+01
   0.57601E+01   0.13343E+01
   0.57601E+01   0.13343E+01
   0.57601E+01   0.13342E+01
   0.57601E+01   0.13341E+01
   0.57601E+01   0.13339E+01
   0.57601E+01   0.13338E+01
   0.57601E+01   0.13337E+01
   0.57601E+01   0.13335E+01
   0.57601E+01   0.13334E+01
   0.57601E+01   0.13334E+01
   0.57601E+01   0.13333E+01
   0.57601E+01   0.13333E+01
   0.57601E+01   0.13331E+01
   0.57601E+01   0.13328E+01
   0.57601E+01   0.13328E+01
   0.57601E+01   0.13327E+01
   0.57601E+01   0.13327E+01
   0.57601E+01   0.13326E+01
   0.57601E+01   0.13323E+01
   0.57501E+01   0.13323E+01
   0.57501E+01   0.13322E+01
   0.57501E+01   0.13322E+01
   0.57501E+01   0.13322E+01
   0.57501E+01   0.13321E+01
   0.57501E+01   0.13319E+01
   0.57501E+01   0.13317E+01
   0.57501E+01   0.13315E+01
   0.57501E+01   0.13314E+01
   0.57501E+01   0.13313E+01
   0.57501E+01   0.13313E+01
   0.57501E+01   0.13311E+01
   0.57501E+01   0.13311E+01
   0.57501E+01   0.13310E+01
   0.57501E+01   0.13310E+01
   0.57501E+01   0.13307E+01
   0.57501E+01   0.13307E+01
   0.57501E+01   0.13306E+01
   0.57501E+01   0.13306E+01
   0.57501E+01   0.13304E+01
   0.57501E+01   0.13304E+01
   0.57501E+01   0.13302E+01
   0.57501E+01   0.13302E+01
   0.57501E+01   0.13302E+01
   0.57501E+01   0.13301E+01
   0.57501E+01   0.13301E+01
   0.57501E+01   0.13301E+01
   0.57501E+01   0.13301E+01
   0.57501E+01   0.13298E+01
   0.57501E+01   0.13296E+01
   0.57501E+01   0.13294E+01
   0.57501E+01   0.13293E+01
   0.57501E+01   0.13292E+01
   0.57501E+01   0.13290E+01
   0.57501E+01   0.13290E+01
   0.57501E+01   0.13289E+01
   0.57401E+01   0.13286E+01
   0.57401E+01   0.13285E+01
   0.57401E+01   0.13284E+01
   0.57401E+01   0.13283E+01
   0.57401E+01   0.13282E+01
   0.57401E+01   0.13280E+01
   0.57401E+01   0.13279E+01
   0.57401E+01   0.13279E+01
   0.57401E+01   0.13277E+01
   0.57401E+01   0.13276E+01
   0.57401E+01   0.13276E+01
   0.57401E+01   0.13274E+01
   0.57401E+01   0.13274E+01
   0.57401E+01   0.13273E+01
   0.57401E+01   0.13272E+01
   0.57401E+01   0.13272E+01
   0.57401E+01   0.13271E+01
   0.57401E+01   0.13269E+01
   0.57401E+01   0.13268E+01
   0.57401E+01   0.13267E+01
   0.57401E+01   0.13267E+01
   0.57401E+01   0.13266E+01
   0.57401E+01   0.13265E+01
   0.57401E+01   0.13262E+01
   0.57401E+01   0.13261E+01
   0.57401E+01   0.13260E+01
   0.57401E+01   0.13259E+01
   0.57401E+01   0.13260E+01
   0.57401E+01   0.13258E+01
   0.57401E+01   0.13258E+01
   0.57401E+01   0.13258E+01
   0.57401E+01   0.13258E+01
   0.57401E+01   0.13257E+01
   0.57401E+01   0.13254E+01
   0.57401E+01   0.13253E+01
   0.57401E+01   0.13252E+01
   0.57401E+01   0.13252E+01
   0.57401E+01   0.13252E+01
   0.57301E+01   0.13250E+01
   0.57301E+01   0.13249E+01
   0.57301E+01   0.13248E+01
   0.57301E+01   0.13245E+01
   0.57301E+01   0.13245E+01
   0.57301E+01   0.13244E+01
   0.57301E+01   0.13241E+01
   0.57301E+01   0.13242E+01
   0.57301E+01   0.13240E+01
   0.57301E+01   0.13239E+01
   0.57301E+01   0.13238E+01
   0.57301E+01   0.13237E+01
   0.57301E+01   0.13237E+01
   0.57301E+01   0.13237E+01
   0.57301E+01   0.13236E+01
   0.57301E+01   0.13234E+01
   0.57301E+01   0.13233E+01
   0.57301E+01   0.13231E+01
   0.57301E+01   0.13230E+01
   0.57301E+01   0.13228E+01
   0.57301E+01   0.13226E+01
   0.57301E+01   0.13224E+01
   0.57301E+01   0.13223E+01
   0.57301E+01   0.13223E+01
   0.57301E+01   0.13223E+01
   0.57301E+01   0.13222E+01
   0.57301E+01   0.13221E+01
   0.57301E+01   0.13220E+01
   0.57301E+01   0.13218E+01
   0.57301E+01   0.13217E+01
   0.57301E+01   0.13217E+01
   0.57301E+01   0.13216E+01
   0.57301E+01   0.13216E+01
   0.57301E+01   0.13215E+01
   0.57301E+01   0.13215E+01
   0.57301E+01   0.13215E+01
   0.57301E+01   0.13213E+01
   0.57201E+01   0.13212E+01
   0.57201E+01   0.13210E+01
   0.57201E+01   0.13210E+01
   0.57201E+01   0.13209E+01
   0.57201E+01   0.13208E+01
   0.57201E+01   0.13208E+01
   0.57201E+01   0.13206E+01
   0.57201E+01   0.13205E+01
   0.57201E+01   0.13204E+01
   0.57201E+01   0.13204E+01
   0.57201E+01   0.13202E+01
   0.57201E+01   0.13201E+01
   0.57201E+01   0.13201E+01
   0.57201E+01   0.13201E+01
   0.57201E+01   0.13199E+01
   0.57201E+01   0.13198E+01
   0.57201E+01   0.13197E+01
   0.57201E+01   0.13195E+01
   0.57201E+01   0.13193E+01
   0.57201E+01   0.13191E+01
   0.57201E+01   0.13190E+01
   0.57201E+01   0.13189E+01
   0.57201E+01   0.13189E+01
   0.57201E+01   0.13188E+01
   0.57201E+01   0.13187E+01
   0.57201E+01   0.13186E+01
   0.57201E+01   0.13183E+01
   0.57201E+01   0.13182E+01
   0.57201E+01   0.13181E+01
   0.57201E+01   0.13181E+01
   0.57101E+01   0.13179E+01
   0.57101E+01   0.13178E+01
   0.57101E+01   0.13178E+01
   0.57101E+01   0.13176E+01
   0.57101E+01   0.13175E+01
   0.57101E+01   0.13174E+01
   0.57101E+01   0.13174E+01
   0.57101E+01   0.13173E+01
   0.57101E+01   0.13173E+01
   0.57101E+01   0.13173E+01
   0.57101E+01   0.13173E+01
   0.57101E+01   0.13172E+01
   0.57101E+01   0.13171E+01
   0.57101E+01   0.13170E+01
   0.57101E+01   0.13169E+01
   0.57101E+01   0.13168E+01
   0.57101E+01   0.13168E+01
   0.57101E+01   0.13166E+01
   0.57101E+01   0.13164E+01
   0.57101E+01   0.13164E+01
   0.57101E+01   0.13163E+01
   0.57101E+01   0.13162E+01
   0.57101E+01   0.13162E+01
   0.57101E+01   0.13160E+01
   0.57101E+01   0.13158E+01
   0.57101E+01   0.13158E+01
   0.57101E+01   0.13157E+01
   0.57101E+01   0.13156E+01
   0.57101E+01   0.13154E+01
   0.57101E+01   0.13153E+01
   0.57101E+01   0.13151E+01
   0.57101E+01   0.13151E+01
   0.57101E+01   0.13151E+01
   0.57101E+01   0.13149E+01
   0.57101E+01   0.13148E+01
   0.57101E+01   0.13146E+01
   0.57101E+01   0.13146E+01
   0.57101E+01   0.13144E+01
   0.57101E+01   0.13143E+01
   0.57001E+01   0.13141E+01
   0.57001E+01   0.13140E+01
   0.57001E+01   0.13139E+01
   0.57001E+01   0.13137E+01
   0.57001E+01   0.13137E+01
   0.57001E+01   0.13136E+01
   0.57001E+01   0.13137E+01
   0.57001E+01   0.13134E+01
   0.57001E+01   0.13134E+01
   0.57001E+01   0.13132E+01
   0.57001E+01   0.13131E+01
   0.57001E+01   0.13131E+01
   0.57001E+01   0.13130E+01
   0.57001E+01   0.13130E+01
   0.57001E+01   0.13130E+01
   0.57001E+01   0.13129E+01
   0.57001E+01   0.13129E+01
   0.57001E+01   0.13129E+01
   0.57001E+01   0.13128E+01
   0.57001E+01   0.13126E+01
   0.57001E+01   0.13124E+01
   0.57001E+01   0.13122E+01
   0.57001E+01   0.13121E+01
   0.57001E+01   0.13120E+01
   0.57001E+01   0.13119E+01
   0.57001E+01   0.13118E+01
   0.57001E+01   0.13118E+01
   0.57001E+01   0.13117E+01
   0.57001E+01   0.13116E+01
   0.57001E+01   0.13115E+01
   0.57001E+01   0.13114E+01
   0.57001E+01   0.13114E+01
   0.57001E+01   0.13113E+01
   0.57001E+01   0.13112E+01
   0.57001E+01   0.13111E+01
   0.57001E+01   0.13109E+01
   0.57001E+01   0.13108E+01
   0.57001E+01   0.13107E+01
   0.57001E+01   0.13105E+01
   0.57001E+01   0.13104E+01
   0.56901E+01   0.13102E+01
   0.56901E+01   0.13101E+01
   0.56901E+01   0.13100E+01
   0.56901E+01   0.13099E+01
   0.56901E+01   0.13098E+01
   0.56901E+01   0.13096E+01
   0.56901E+01   0.13095E+01
   0.56901E+01   0.13095E+01
   0.56901E+01   0.13093E+01
   0.56901E+01   0.13093E+01
   0.56901E+01   0.13093E+01
   0.56901E+01   0.13091E+01
   0.56901E+01   0.13090E+01
   0.56901E+01   0.13090E+01
   0.56901E+01   0.13090E+01
   0.56901E+01   0.13089E+01
   0.56901E+01   0.13088E+01
   0.56901E+01   0.13087E+01
   0.56901E+01   0.13087E+01
   0.56901E+01   0.13086E+01
   0.56901E+01   0.13086E+01
   0.56901E+01   0.13086E+01
   0.56901E+01   0.13084E+01
   0.56901E+01   0.13083E+01
   0.56901E+01   0.13082E+01
   0.56901E+01   0.13081E+01
   0.56901E+01   0.13079E+01
   0.56901E+01   0.13079E+01
   0.56901E+01   0.13078E+01
   0.56901E+01   0.13077E+01
   0.56901E+01   0.13076E+01
   0.56901E+01   0.13076E+01
   0.56901E+01   0.13074E+01
   0.56901E+01   0.13074E+01
   0.56901E+01   0.13072E+01
   0.56901E+01   0.13070E+01
   0.56901E+01   0.13070E+01
   0.56901E+01   0.13069E+01
   0.56801E+01   0.13066E+01
   0.56801E+01   0.13065E+01
   0.56801E+01   0.13064E+01
   0.56801E+01   0.13063E+01
   0.56901E+01   0.13063E+01
   0.56801E+01   0.13062E+01
   0.56801E+01   0.13059E+01
   0.56801E+01   0.13058E+01
   0.56801E+01   0.13058E+01
   0.56801E+01   0.13056E+01
   0.56801E+01   0.13055E+01
   0.56801E+01   0.13055E+01
   0.56801E+01   0.13054E+01
   0.56801E+01   0.13053E+01
   0.56801E+01   0.13052E+01
   0.56801E+01   0.13051E+01
   0.56801E+01   0.13048E+01
   0.56801E+01   0.13049E+01
   0.56801E+01   0.13048E+01
   0.56801E+01   0.13047E+01
   0.56801E+01   0.13046E+01
   0.56801E+01   0.13045E+01
   0.56801E+01   0.13044E+01
   0.56801E+01   0.13044E+01
   0.56801E+01   0.13044E+01
   0.56801E+01   0.13043E+01
   0.56801E+01   0.13042E+01
   0.56801E+01   0.13042E+01
   0.56801E+01   0.13042E+01
   0.56801E+01   0.13042E+01
   0.56801E+01   0.13040E+01
   0.56801E+01   0.13040E+01
   0.56801E+01   0.13038E+01
   0.56801E+01   0.13037E+01
   0.56801E+01   0.13036E+01
   0.56801E+01   0.13034E+01
   0.56801E+01   0.13035E+01
   0.56801E+01   0.13034E+01
   0.56801E+01   0.13032E+01
   0.56801E+01   0.13032E+01
   0.56801E+01   0.13030E+01
   0.56701E+01   0.13027E+01
   0.56701E+01   0.13025E+01
   0.56701E+01   0.13024E+01
   0.56701E+01   0.13024E+01
   0.56701E+01   0.13023E+01
   0.56701E+01   0.13023E+01
   0.56701E+01   0.13023E+01
   0.56701E+01   0.13020E+01
   0.56701E+01   0.13019E+01
   0.56701E+01   0.13019E+01
   0.56701E+01   0.13018E+01
   0.56701E+01   0.13016E+01
   0.56701E+01   0.13014E+01
   0.56701E+01   0.13014E+01
   0.56701E+01   0.13012E+01
   0.56701E+01   0.13011E+01
   0.56701E+01   0.13010E+01
   0.56701E+01   0.13010E+01
   0.56701E+01   0.13010E+01
   0.56701E+01   0.13009E+01
   0.56701E+01   0.13007E+01
   0.56701E+01   0.13005E+01
   0.56701E+01   0.13004E+01
   0.56701E+01   0.13004E+01
   0.56701E+01   0.13003E+01
   0.56701E+01   0.13002E+01
   0.56701E+01   0.13001E+01
   0.56701E+01   0.13000E+01
   0.56701E+01   0.13000E+01
   0.56701E+01   0.12999E+01
   0.56701E+01   0.12998E+01
   0.56701E+01   0.12998E+01
   0.56701E+01   0.12998E+01
   0.56701E+01   0.12998E+01
   0.56701E+01   0.12997E+01
   0.56701E+01   0.12997E+01
   0.56701E+01   0.12995E+01
   0.56701E+01   0.12993E+01
   0.56701E+01   0.12992E+01
   0.56701E+01   0.12991E+01
   0.56701E+01   0.12989E+01
   0.56701E+01   0.12988E+01
   0.56601E+01   0.12986E+01
   0.56601E+01   0.12986E+01
   0.56601E+01   0.12985E+01
   0.56601E+01   0.12984E+01
   0.56601E+01   0.12984E+01
   0.56601E+01   0.12983E+01
   0.56601E+01   0.12982E+01
   0.56601E+01   0.12979E+01
   0.56601E+01   0.12979E+01
   0.56601E+01   0.12979E+01
   0.56601E+01   0.12978E+01
   0.56601E+01   0.12978E+01
   0.56601E+01   0.12976E+01
   0.56601E+01   0.12976E+01
   0.56601E+01   0.12974E+01
   0.56601E+01   0.12974E+01
   0.56601E+01   0.12972E+01
   0.56601E+01   0.12970E+01
   0.56601E+01   0.12970E+01
   0.56601E+01   0.12969E+01
   0.56601E+01   0.12968E+01
   0.56601E+01   0.12967E+01
   0.56601E+01   0.12966E+01
   0.56601E+01   0.12966E+01
   0.56601E+01   0.12964E+01
   0.56601E+01   0.12964E+01
   0.56601E+01   0.12963E+01
   0.56601E+01   0.12961E+01
   0.56601E+01   0.12961E+01
   0.56601E+01   0.12960E+01
   0.56601E+01   0.12960E+01
   0.56601E+01   0.12958E+01
   0.56601E+01   0.12957E+01
   0.56601E+01   0.12956E+01
   0.56601E+01   0.12955E+01
   0.56601E+01   0.12955E+01
   0.56601E+01   0.12954E+01
   0.56601E+01   0.12954E+01
   0.56601E+01   0.12954E+01
   0.56601E+01   0.12953E+01
   0.56601E+01   0.12951E+01
   0.56601E+01   0.12949E+01
   0.56601E+01   0.12947E+01
   0.56601E+01   0.12946E+01
   0.56501E+01   0.12944E+01
   0.56501E+01   0.12944E+01
   0.56501E+01   0.12943E+01
   0.56501E+01   0.12942E+01
   0.56501E+01   0.12940E+01
   0.56501E+01   0.12940E+01
   0.56501E+01   0.12940E+01
   0.56501E+01   0.12939E+01
   0.56501E+01   0.12939E+01
   0.56501E+01   0.12938E+01
   0.56501E+01   0.12937E+01
   0.56501E+01   0.12935E+01
   0.56501E+01   0.12933E+01
   0.56501E+01   0.12933E+01
   0.56501E+01   0.12932E+01
   0.56501E+01   0.12932E+01
   0.56501E+01   0.12931E+01
   0.56501E+01   0.12931E+01
   0.56501E+01   0.12929E+01
   0.56501E+01   0.12927E+01
   0.56501E+01   0.12927E+01
   0.56501E+01   0.12926E+01
   0.56501E+01   0.12925E+01
   0.56501E+01   0.12923E+01
   0.56501E+01   0.12923E+01
   0.56501E+01   0.12922E+01
   0.56501E+01   0.12921E+01
   0.56501E+01   0.12921E+01
   0.56501E+01   0.12919E+01
   0.56501E+01   0.12917E+01
   0.56501E+01   0.12916E+01
   0.56501E+01   0.12916E+01
   0.56501E+01   0.12915E+01
   0.56501E+01   0.12913E+01
   0.56501E+01   0.12913E+01
   0.56501E+01   0.12913E+01
   0.56501E+01   0.12912E+01
   0.56501E+01   0.12912E+01
   0.56501E+01   0.12912E+01
   0.56501E+01   0.12910E+01
   0.56501E+01   0.12910E+01
   0.56501E+01   0.12910E+01
   0.56501E+01   0.12908E+01
   0.56501E+01   0.12908E+01
   0.56501E+01   0.12908E+01
   0.56501E+01   0.12908E+01
   0.56401E+01   0.12905E+01
   0.56401E+01   0.12904E+01
   0.56401E+01   0.12901E+01
   0.56401E+01   0.12900E+01
   0.56401E+01   0.12900E+01
   0.56401E+01   0.12899E+01
   0.56401E+01   0.12898E+01
   0.56401E+01   0.12897E+01
   0.56401E+01   0.12897E+01
   0.56401E+01   0.12895E+01
   0.56401E+01   0.12894E+01
   0.56401E+01   0.12892E+01
   0.56401E+01   0.12891E+01
   0.56401E+01   0.12891E+01
   0.56401E+01   0.12891E+01
   0.56401E+01   0.12890E+01
   0.56401E+01   0.12888E+01
   0.56401E+01   0.12888E+01
   0.56401E+01   0.12888E+01
   0.56401E+01   0.12886E+01
   0.56401E+01   0.12884E+01
   0.56401E+01   0.12884E+01
   0.56401E+01   0.12882E+01
   0.56401E+01   0.12881E+01
   0.56401E+01   0.12880E+01
   0.56401E+01   0.12879E+01
   0.56401E+01   0.12878E+01
   0.56401E+01   0.12877E+01
   0.56401E+01   0.12876E+01
   0.56401E+01   0.12876E+01
   0.56401E+01   0.12874E+01
   0.56401E+01   0.12872E+01
   0.56401E+01   0.12872E+01
   0.56401E+01   0.12871E+01
   0.56401E+01   0.12870E+01
   0.56401E+01   0.12870E+01
   0.56401E+01   0.12869E+01
   0.56401E+01   0.12868E+01
   0.56301E+01   0.12867E+01
   0.56401E+01   0.12867E+01
   0.56401E+01   0.12866E+01
   0.56301E+01   0.12866E+01
   0.56401E+01   0.12866E+01
   0.56401E+01   0.12866E+01
   0.56401E+01   0.12865E+01
   0.56401E+01   0.12864E+01
   0.56401E+01   0.12864E+01
   0.56301E+01   0.12862E+01
   0.56301E+01   0.12861E+01
   0.56301E+01   0.12860E+01
   0.56301E+01   0.12858E+01
   0.56301E+01   0.12857E+01
   0.56301E+01   0.12856E+01
   0.56301E+01   0.12855E+01
   0.56301E+01   0.12853E+01
   0.56301E+01   0.12851E+01
   0.56301E+01   0.12850E+01
   0.56301E+01   0.12848E+01
   0.56301E+01   0.12847E+01
   0.56301E+01   0.12847E+01
   0.56301E+01   0.12847E+01
   0.56301E+01   0.12846E+01
   0.56301E+01   0.12846E+01
   0.56301E+01   0.12845E+01
   0.56301E+01   0.12844E+01
   0.56301E+01   0.12844E+01
   0.56301E+01   0.12843E+01
   0.56301E+01   0.12842E+01
   0.56301E+01   0.12840E+01
   0.56301E+01   0.12838E+01
   0.56301E+01   0.12838E+01
   0.56301E+01   0.12837E+01
   0.56301E+01   0.12836E+01
   0.56301E+01   0.12836E+01
   0.56301E+01   0.12834E+01
   0.56301E+01   0.12832E+01
   0.56301E+01   0.12831E+01
   0.56301E+01   0.12830E+01
   0.56201E+01   0.12829E+01
   0.56201E+01   0.12829E+01
   0.56201E+01   0.12828E+01
   0.56201E+01   0.12828E+01
   0.56201E+01   0.12827E+01
   0.56201E+01   0.12826E+01
   0.56201E+01   0.12827E+01
   0.56201E+01   0.12825E+01
   0.56201E+01   0.12824E+01
   0.56201E+01   0.12822E+01
   0.56201E+01   0.12822E+01
   0.56201E+01   0.12821E+01
   0.56201E+01   0.12821E+01
   0.56301E+01   0.12821E+01
   0.56301E+01   0.12820E+01
   0.56301E+01   0.12819E+01
   0.56201E+01   0.12817E+01
   0.56201E+01   0.12815E+01
   0.56201E+01   0.12815E+01
   0.56201E+01   0.12814E+01
   0.56201E+01   0.12814E+01
   0.56201E+01   0.12814E+01
   0.56201E+01   0.12813E+01
   0.56201E+01   0.12812E+01
   0.56201E+01   0.12809E+01
   0.56201E+01   0.12809E+01
   0.56201E+01   0.12808E+01
   0.56201E+01   0.12807E+01
   0.56201E+01   0.12805E+01
   0.56201E+01   0.12805E+01
   0.56201E+01   0.12805E+01
   0.56201E+01   0.12802E+01
   0.56201E+01   0.12802E+01
   0.56201E+01   0.12800E+01
   0.56201E+01   0.12800E+01
   0.56201E+01   0.12798E+01
   0.56201E+01   0.12798E+01
   0.56201E+01   0.12798E+01
   0.56201E+01   0.12796E+01
   0.56201E+01   0.12797E+01
   0.56201E+01   0.12795E+01
   0.56201E+01   0.12794E+01
   0.56201E+01   0.12792E+01
   0.56201E+01   0.12792E+01
   0.56201E+01   0.12792E+01
   0.56201E+01   0.12791E+01
   0.56201E+01   0.12789E+01
   0.56201E+01   0.12789E+01
   0.56201E+01   0.12787E+01
   0.56201E+01   0.12786E+01
   0.56201E+01   0.12785E+01
   0.56101E+01   0.12783E+01
   0.56101E+01   0.12783E+01
   0.56101E+01   0.12783E+01
   0.56101E+01   0.12782E+01
   0.56101E+01   0.12780E+01
   0.56101E+01   0.12780E+01
   0.56101E+01   0.12779E+01
   0.56101E+01   0.12778E+01
   0.56101E+01   0.12777E+01
   0.56101E+01   0.12777E+01
   0.56101E+01   0.12777E+01
   0.56101E+01   0.12777E+01
   0.56101E+01   0.12777E+01
   0.56101E+01   0.12776E+01
   0.56101E+01   0.12775E+01
   0.56101E+01   0.12774E+01
   0.56101E+01   0.12774E+01
   0.56101E+01   0.12771E+01
   0.56101E+01   0.12771E+01
   0.56101E+01   0.12771E+01
   0.56101E+01   0.12771E+01
   0.56101E+01   0.12767E+01
   0.56101E+01   0.12766E+01
   0.56101E+01   0.12765E+01
   0.56101E+01   0.12764E+01
   0.56101E+01   0.12761E+01
   0.56101E+01   0.12762E+01
   0.56101E+01   0.12760E+01
   0.56101E+01   0.12758E+01
   0.56101E+01   0.12757E+01
   0.56101E+01   0.12757E+01
   0.56101E+01   0.12757E+01
   0.56101E+01   0.12756E+01
   0.56101E+01   0.12755E+01
   0.56101E+01   0.12755E+01
   0.56101E+01   0.12755E+01
   0.56101E+01   0.12754E+01
   0.56101E+01   0.12753E+01
   0.56101E+01   0.12753E+01
   0.56101E+01   0.12751E+01
   0.56101E+01   0.12751E+01
   0.56101E+01   0.12748E+01
   0.56101E+01   0.12747E+01
   0.56101E+01   0.12747E+01
   0.56101E+01   0.12746E+01
   0.56101E+01   0.12743E+01
   0.56101E+01   0.12742E+01
   0.56001E+01   0.12741E+01
   0.56001E+01   0.12741E+01
   0.56001E+01   0.12740E+01
   0.56001E+01   0.12740E+01
   0.56001E+01   0.12738E+01
   0.56001E+01   0.12737E+01
   0.56001E+01   0.12737E+01
   0.56001E+01   0.12736E+01
   0.56001E+01   0.12736E+01
   0.56001E+01   0.12735E+01
   0.56001E+01   0.12734E+01
   0.56001E+01   0.12734E+01
   0.56001E+01   0.12733E+01
   0.56001E+01   0.12733E+01
   0.56001E+01   0.12733E+01
   0.56101E+01   0.12732E+01
   0.56101E+01   0.12732E+01
   0.56101E+01   0.12731E+01
   0.56101E+01   0.12730E+01
   0.56001E+01   0.12729E+01
   0.56001E+01   0.12728E+01
   0.56001E+01   0.12726E+01
   0.56001E+01   0.12724E+01
   0.56001E+01   0.12724E+01
   0.56001E+01   0.12721E+01
   0.56001E+01   0.12721E+01
   0.56001E+01   0.12720E+01
   0.56001E+01   0.12718E+01
   0.56001E+01   0.12718E+01
   0.56001E+01   0.12717E+01
   0.56001E+01   0.12717E+01
   0.56001E+01   0.12715E+01
   0.56001E+01   0.12713E+01
   0.56001E+01   0.12713E+01
   0.56001E+01   0.12713E+01
   0.56001E+01   0.12711E+01
   0.56001E+01   0.12711E+01
   0.56001E+01   0.12709E+01
   0.56001E+01   0.12709E+01
   0.56001E+01   0.12709E+01
   0.56001E+01   0.12709E+01
   0.56001E+01   0.12708E+01
   0.56001E+01   0.12707E+01
   0.56001E+01   0.12705E+01
   0.56001E+01   0.12704E+01
   0.56001E+01   0.12703E+01
   0.56001E+01   0.12702E+01
   0.56001E+01   0.12702E+01
   0.56001E+01   0.12700E+01
   0.56001E+01   0.12699E+01
   0.56001E+01   0.12699E+01
   0.55901E+01   0.12696E+01
   0.56001E+01   0.12696E+01
   0.56001E+01   0.12695E+01
   0.56001E+01   0.12694E+01
   0.55901E+01   0.12693E+01
   0.55901E+01   0.12692E+01
   0.56001E+01   0.12692E+01
   0.55901E+01   0.12691E+01
   0.55901E+01   0.12690E+01
   0.55901E+01   0.12689E+01
   0.55901E+01   0.12689E+01
   0.55901E+01   0.12689E+01
   0.55901E+01   0.12689E+01
   0.55901E+01   0.12688E+01
   0.55901E+01   0.12688E+01
   0.55901E+01   0.12687E+01
   0.55901E+01   0.12687E+01
   0.55901E+01   0.12687E+01
   0.55901E+01   0.12686E+01
   0.55901E+01   0.12684E+01
   0.55901E+01   0.12683E+01
   0.55901E+01   0.12683E+01
   0.55901E+01   0.12681E+01
   0.55901E+01   0.12679E+01
   0.55901E+01   0.12677E+01
   0.55901E+01   0.12676E+01
   0.55901E+01   0.12675E+01
   0.55901E+01   0.12674E+01
   0.55901E+01   0.12673E+01
   0.55901E+01   0.12670E+01
   0.55901E+01   0.12670E+01
   0.55901E+01   0.12669E+01
   0.55901E+01   0.12669E+01
   0.55901E+01   0.12669E+01
   0.55901E+01   0.12668E+01
   0.55901E+01   0.12667E+01
   0.55901E+01   0.12666E+01
   0.55901E+01   0.12666E+01
   0.55901E+01   0.12665E+01
   0.55901E+01   0.12665E+01
   0.55901E+01   0.12664E+01
   0.55901E+01   0.12663E+01
   0.55901E+01   0.12662E+01
   0.55901E+01   0.12661E+01
   0.55901E+01   0.12660E+01
   0.55901E+01   0.12659E+01
   0.55901E+01   0.12658E+01
   0.55901E+01   0.12656E+01
   0.55901E+01   0.12656E+01
   0.55901E+01   0.12655E+01
   0.55901E+01   0.12653E+01
   0.55901E+01   0.12652E+01
   0.55901E+01   0.12651E+01
   0.55901E+01   0.12650E+01
   0.55901E+01   0.12649E+01
   0.55901E+01   0.12649E+01
   0.55901E+01   0.12649E+01
   0.55801E+01   0.12648E+01
   0.55801E+01   0.12646E+01
   0.55801E+01   0.12646E+01
   0.55901E+01   0.12645E+01
   0.55801E+01   0.12644E+01
   0.55801E+01   0.12644E+01
   0.55801E+01   0.12643E+01
   0.55801E+01   0.12643E+01
   0.55801E+01   0.12642E+01
   0.55801E+01   0.12642E+01
   0.55801E+01   0.12642E+01
   0.55801E+01   0.12642E+01
   0.55901E+01   0.12641E+01
   0.55901E+01   0.12641E+01
   0.55801E+01   0.12639E+01
   0.55801E+01   0.12638E+01
   0.55801E+01   0.12638E+01
   0.55801E+01   0.12637E+01
   0.55801E+01   0.12636E+01
   0.55801E+01   0.12636E+01
   0.55801E+01   0.12632E+01
   0.55801E+01   0.12632E+01
   0.55801E+01   0.12630E+01
   0.55801E+01   0.12628E+01
   0.55801E+01   0.12627E+01
   0.55801E+01   0.12626E+01
   0.55801E+01   0.12624E+01
   0.55801E+01   0.12624E+01
   0.55801E+01   0.12622E+01
   0.55801E+01   0.12622E+01
   0.55801E+01   0.12622E+01
   0.55801E+01   0.12621E+01
   0.55801E+01   0.12621E+01
   0.55801E+01   0.12619E+01
   0.55801E+01   0.12619E+01
   0.55801E+01   0.12618E+01
   0.55801E+01   0.12618E+01
   0.55801E+01   0.12617E+01
   0.55801E+01   0.12616E+01
   0.55801E+01   0.12616E+01
   0.55801E+01   0.12615E+01
   0.55801E+01   0.12614E+01
   0.55801E+01   0.12612E+01
   0.55801E+01   0.12611E+01
   0.55801E+01   0.12611E+01
   0.55801E+01   0.12610E+01
   0.55801E+01   0.12609E+01
   0.55801E+01   0.12608E+01
   0.55801E+01   0.12607E+01
   0.55801E+01   0.12606E+01
   0.55801E+01   0.12605E+01
   0.55701E+01   0.12605E+01
   0.55701E+01   0.12603E+01
   0.55701E+01   0.12602E+01
   0.55701E+01   0.12602E+01
   0.55701E+01   0.12601E+01
   0.55801E+01   0.12600E+01
   0.55701E+01   0.12600E+01
   0.55701E+01   0.12598E+01
   0.55701E+01   0.12597E+01
   0.55701E+01   0.12597E+01
   0.55701E+01   0.12597E+01
   0.55801E+01   0.12596E+01
   0.55801E+01   0.12596E+01
   0.55801E+01   0.12596E+01
   0.55801E+01   0.12595E+01
   0.55801E+01   0.12595E+01
   0.55801E+01   0.12594E+01
   0.55701E+01   0.12592E+01
   0.55701E+01   0.12591E+01
   0.55701E+01   0.12590E+01
   0.55701E+01   0.12589E+01
   0.55701E+01   0.12588E+01
   0.55701E+01   0.12587E+01
   0.55701E+01   0.12587E+01
   0.55701E+01   0.12585E+01
   0.55701E+01   0.12584E+01
   0.55701E+01   0.12582E+01
   0.55701E+01   0.12582E+01
   0.55701E+01   0.12581E+01
   0.55701E+01   0.12580E+01
   0.55701E+01   0.12580E+01
   0.55701E+01   0.12579E+01
   0.55701E+01   0.12578E+01
   0.55701E+01   0.12578E+01
   0.55701E+01   0.12575E+01
   0.55701E+01   0.12575E+01
   0.55701E+01   0.12574E+01
   0.55701E+01   0.12573E+01
   0.55701E+01   0.12573E+01
   0.55701E+01   0.12572E+01
   0.55701E+01   0.12572E+01
   0.55701E+01   0.12571E+01
   0.55701E+01   0.12569E+01
   0.55701E+01   0.12567E+01
   0.55701E+01   0.12566E+01
   0.55701E+01   0.12566E+01
   0.55701E+01   0.12565E+01
   0.55701E+01   0.12564E+01
   0.55701E+01   0.12564E+01
   0.55701E+01   0.12562E+01
   0.55701E+01   0.12560E+01
   0.55701E+01   0.12559E+01
   0.55701E+01   0.12559E+01
   0.55701E+01   0.12558E+01
   0.55701E+01   0.12558E+01
   0.55701E+01   0.12557E+01
   0.55701E+01   0.12556E+01
   0.55601E+01   0.12554E+01
   0.55701E+01   0.12555E+01
   0.55701E+01   0.12554E+01
   0.55701E+01   0.12553E+01
   0.55601E+01   0.12553E+01
   0.55601E+01   0.12552E+01
   0.55701E+01   0.12552E+01
   0.55701E+01   0.12551E+01
   0.55701E+01   0.12551E+01
   0.55701E+01   0.12551E+01
   0.55701E+01   0.12551E+01
   0.55701E+01   0.12550E+01
   0.55701E+01   0.12549E+01
   0.55701E+01   0.12549E+01
   0.55601E+01   0.12545E+01
   0.55601E+01   0.12545E+01
   0.55601E+01   0.12545E+01
   0.55601E+01   0.12543E+01
   0.55601E+01   0.12543E+01
   0.55601E+01   0.12542E+01
   0.55601E+01   0.12541E+01
   0.55601E+01   0.12541E+01
   0.55601E+01   0.12539E+01
   0.55601E+01   0.12539E+01
   0.55601E+01   0.12538E+01
   0.55601E+01   0.12538E+01
   0.55601E+01   0.12536E+01
   0.55601E+01   0.12534E+01
   0.55601E+01   0.12534E+01
   0.55601E+01   0.12532E+01
   0.55601E+01   0.12530E+01
   0.55601E+01   0.12529E+01
   0.55601E+01   0.12528E+01
   0.55601E+01   0.12528E+01
   0.55601E+01   0.12528E+01
   0.55601E+01   0.12528E+01
   0.55601E+01   0.12527E+01
   0.55601E+01   0.12526E+01
   0.55601E+01   0.12526E+01
   0.55601E+01   0.12524E+01
   0.55601E+01   0.12523E+01
   0.55601E+01   0.12522E+01
   0.55601E+01   0.12522E+01
   0.55601E+01   0.12521E+01
   0.55601E+01   0.12518E+01
   0.55601E+01   0.12518E+01
   0.55601E+01   0.12517E+01
   0.55601E+01   0.12517E+01
   0.55601E+01   0.12516E+01
   0.55601E+01   0.12515E+01
   0.55601E+01   0.12514E+01
   0.55601E+01   0.12513E+01
   0.55601E+01   0.12512E+01
   0.55601E+01   0.12510E+01
   0.55601E+01   0.12510E+01
   0.55601E+01   0.12510E+01
   0.55601E+01   0.12510E+01
   0.55601E+01   0.12509E+01
   0.55601E+01   0.12508E+01
   0.55601E+01   0.12508E+01
   0.55601E+01   0.12507E+01
   0.55601E+01   0.12507E+01
   0.55601E+01   0.12506E+01
   0.55601E+01   0.12505E+01
   0.55601E+01   0.12506E+01
   0.55601E+01   0.12505E+01
   0.55601E+01   0.12505E+01
   0.55601E+01   0.12503E+01
   0.55601E+01   0.12502E+01
   0.55601E+01   0.12500E+01
   0.55601E+01   0.12499E+01
   0.55601E+01   0.12499E+01
   0.55501E+01   0.12498E+01
   0.55501E+01   0.12497E+01
   0.55501E+01   0.12497E+01
   0.55501E+01   0.12494E+01
   0.55501E+01   0.12494E+01
   0.55501E+01   0.12493E+01
   0.55501E+01   0.12491E+01
   0.55501E+01   0.12491E+01
   0.55501E+01   0.12490E+01
   0.55501E+01   0.12489E+01
   0.55501E+01   0.12488E+01
   0.55501E+01   0.12486E+01
   0.55501E+01   0.12486E+01
   0.55501E+01   0.12485E+01
   0.55501E+01   0.12484E+01
   0.55501E+01   0.12484E+01
   0.55501E+01   0.12483E+01
   0.55501E+01   0.12481E+01
   0.55501E+01   0.12481E+01
   0.55501E+01   0.12480E+01
   0.55501E+01   0.12481E+01
   0.55501E+01   0.12480E+01
   0.55501E+01   0.12477E+01
   0.55501E+01   0.12477E+01
   0.55501E+01   0.12475E+01
   0.55501E+01   0.12475E+01
   0.55501E+01   0.12475E+01
   0.55501E+01   0.12473E+01
   0.55501E+01   0.12472E+01
   0.55501E+01   0.12472E+01
   0.55501E+01   0.12471E+01
   0.55501E+01   0.12469E+01
   0.55501E+01   0.12469E+01
   0.55501E+01   0.12469E+01
   0.55501E+01   0.12469E+01
   0.55501E+01   0.12467E+01
   0.55501E+01   0.12467E+01
   0.55501E+01   0.12466E+01
   0.55501E+01   0.12464E+01
   0.55501E+01   0.12463E+01
   0.55501E+01   0.12463E+01
   0.55501E+01   0.12462E+01
   0.55501E+01   0.12461E+01
   0.55501E+01   0.12461E+01
   0.55501E+01   0.12461E+01
   0.55501E+01   0.12460E+01
   0.55501E+01   0.12460E+01
   0.55501E+01   0.12459E+01
   0.55501E+01   0.12459E+01
   0.55501E+01   0.12459E+01
   0.55501E+01   0.12459E+01
   0.55501E+01   0.12459E+01
   0.55501E+01   0.12458E+01
   0.55501E+01   0.12456E+01
   0.55501E+01   0.12454E+01
   0.55501E+01   0.12454E+01
   0.55501E+01   0.12452E+01
   0.55401E+01   0.12450E+01
   0.55401E+01   0.12450E+01
   0.55501E+01   0.12450E+01
   0.55401E+01   0.12449E+01
   0.55401E+01   0.12447E+01
   0.55401E+01   0.12445E+01
   0.55401E+01   0.12444E+01
   0.55401E+01   0.12444E+01
   0.55401E+01   0.12444E+01
   0.55401E+01   0.12444E+01
   0.55401E+01   0.12442E+01
   0.55401E+01   0.12440E+01
   0.55401E+01   0.12439E+01
   0.55401E+01   0.12438E+01
   0.55401E+01   0.12437E+01
   0.55401E+01   0.12437E+01
   0.55401E+01   0.12437E+01
   0.55401E+01   0.12436E+01
   0.55401E+01   0.12436E+01
   0.55401E+01   0.12436E+01
   0.55401E+01   0.12436E+01
   0.55401E+01   0.12434E+01
   0.55401E+01   0.12432E+01
   0.55401E+01   0.12431E+01
   0.55401E+01   0.12431E+01
   0.55401E+01   0.12429E+01
   0.55401E+01   0.12428E+01
   0.55401E+01   0.12428E+01
   0.55401E+01   0.12426E+01
   0.55401E+01   0.12425E+01
   0.55401E+01   0.12424E+01
   0.55401E+01   0.12423E+01
   0.55401E+01   0.12424E+01
   0.55401E+01   0.12423E+01
   0.55401E+01   0.12422E+01
   0.55401E+01   0.12420E+01
   0.55401E+01   0.12420E+01
   0.55401E+01   0.12418E+01
   0.55401E+01   0.12418E+01
   0.55401E+01   0.12418E+01
   0.55401E+01   0.12417E+01
   0.55401E+01   0.12416E+01
   0.55401E+01   0.12416E+01
   0.55401E+01   0.12416E+01
   0.55401E+01   0.12415E+01
   0.55401E+01   0.12414E+01
   0.55401E+01   0.12414E+01
   0.55401E+01   0.12413E+01
   0.55401E+01   0.12413E+01
   0.55401E+01   0.12413E+01
   0.55401E+01   0.12412E+01
   0.55401E+01   0.12411E+01
   0.55401E+01   0.12410E+01
   0.55401E+01   0.12408E+01
   0.55401E+01   0.12408E+01
   0.55401E+01   0.12407E+01
   0.55401E+01   0.12406E+01
   0.55401E+01   0.12405E+01
   0.55401E+01   0.12404E+01
   0.55401E+01   0.12400E+01
   0.55401E+01   0.12400E+01
   0.55401E+01   0.12399E+01
   0.55401E+01   0.12400E+01
   0.55401E+01   0.12399E+01
   0.55401E+01   0.12399E+01
   0.55301E+01   0.12397E+01
   0.55301E+01   0.12396E+01
   0.55301E+01   0.12394E+01
   0.55301E+01   0.12394E+01
   0.55301E+01   0.12393E+01
   0.55301E+01   0.12393E+01
   0.55301E+01   0.12393E+01
   0.55301E+01   0.12392E+01
   0.55301E+01   0.12390E+01
   0.55301E+01   0.12390E+01
   0.55301E+01   0.12390E+01
   0.55301E+01   0.12389E+01
   0.55301E+01   0.12388E+01
   0.55301E+01   0.12387E+01
   0.55301E+01   0.12386E+01
   0.55301E+01   0.12385E+01
   0.55301E+01   0.12384E+01
   0.55301E+01   0.12384E+01
   0.55301E+01   0.12382E+01
   0.55301E+01   0.12380E+01
   0.55301E+01   0.12380E+01
   0.55301E+01   0.12380E+01
   0.55301E+01   0.12379E+01
   0.55301E+01   0.12379E+01
   0.55301E+01   0.12378E+01
   0.55301E+01   0.12377E+01
   0.55301E+01   0.12375E+01
   0.55301E+01   0.12375E+01
   0.55301E+01   0.12374E+01
   0.55301E+01   0.12373E+01
   0.55301E+01   0.12372E+01
   0.55301E+01   0.12371E+01
   0.55301E+01   0.12370E+01
   0.55301E+01   0.12370E+01
   0.55301E+01   0.12369E+01
   0.55301E+01   0.12369E+01
   0.55301E+01   0.12368E+01
   0.55301E+01   0.12368E+01
   0.55301E+01   0.12368E+01
   0.55301E+01   0.12368E+01
   0.55301E+01   0.12368E+01
   0.55301E+01   0.12368E+01
   0.55301E+01   0.12366E+01
   0.55301E+01   0.12366E+01
   0.55301E+01   0.12365E+01
   0.55301E+01   0.12362E+01
   0.55301E+01   0.12362E+01
   0.55301E+01   0.12362E+01
   0.55301E+01   0.12361E+01
   0.55301E+01   0.12360E+01
   0.55301E+01   0.12358E+01
   0.55301E+01   0.12358E+01
   0.55301E+01   0.12356E+01
   0.55301E+01   0.12355E+01
   0.55301E+01   0.12354E+01
   0.55301E+01   0.12354E+01
   0.55301E+01   0.12353E+01
   0.55301E+01   0.12353E+01
   0.55301E+01   0.12351E+01
   0.55301E+01   0.12350E+01
   0.55301E+01   0.12350E+01
   0.55301E+01   0.12349E+01
   0.55301E+01   0.12349E+01
   0.55201E+01   0.12347E+01
   0.55201E+01   0.12347E+01
   0.55201E+01   0.12346E+01
   0.55201E+01   0.12345E+01
   0.55201E+01   0.12344E+01
   0.55201E+01   0.12344E+01
   0.55201E+01   0.12343E+01
   0.55201E+01   0.12342E+01
   0.55201E+01   0.12340E+01
   0.55201E+01   0.12341E+01
   0.55201E+01   0.12340E+01
   0.55201E+01   0.12338E+01
   0.55201E+01   0.12337E+01
   0.55201E+01   0.12336E+01
   0.55201E+01   0.12334E+01
   0.55201E+01   0.12334E+01
   0.55201E+01   0.12334E+01
   0.55201E+01   0.12331E+01
   0.55201E+01   0.12331E+01
   0.55201E+01   0.12331E+01
   0.55201E+01   0.12331E+01
   0.55201E+01   0.12329E+01
   0.55201E+01   0.12329E+01
   0.55201E+01   0.12328E+01
   0.55201E+01   0.12327E+01
   0.55201E+01   0.12326E+01
   0.55201E+01   0.12326E+01
   0.55201E+01   0.12325E+01
   0.55201E+01   0.12324E+01
   0.55201E+01   0.12323E+01
   0.55201E+01   0.12323E+01
   0.55201E+01   0.12323E+01
   0.55201E+01   0.12322E+01
   0.55201E+01   0.12322E+01
   0.55201E+01   0.12322E+01
   0.55201E+01   0.12322E+01
   0.55201E+01   0.12322E+01
   0.55201E+01   0.12322E+01
   0.55201E+01   0.12322E+01
   0.55201E+01   0.12320E+01
   0.55201E+01   0.12319E+01
   0.55201E+01   0.12318E+01
   0.55201E+01   0.12317E+01
   0.55201E+01   0.12316E+01
   0.55201E+01   0.12314E+01
   0.55201E+01   0.12313E+01
   0.55201E+01   0.12311E+01
   0.55201E+01   0.12310E+01
   0.55201E+01   0.12308E+01
   0.55201E+01   0.12308E+01
   0.55201E+01   0.12307E+01
   0.55201E+01   0.12306E+01
   0.55201E+01   0.12306E+01
   0.55201E+01   0.12304E+01
   0.55201E+01   0.12304E+01
   0.55201E+01   0.12303E+01
   0.55201E+01   0.12302E+01
   0.55201E+01   0.12301E+01
   0.55201E+01   0.12300E+01
   0.55201E+01   0.12300E+01
   0.55201E+01   0.12301E+01
   0.55201E+01   0.12300E+01
   0.55201E+01   0.12298E+01
   0.55201E+01   0.12298E+01
   0.55201E+01   0.12298E+01
   0.55201E+01   0.12297E+01
   0.55201E+01   0.12297E+01
   0.55201E+01   0.12295E+01
   0.55201E+01   0.12294E+01
   0.55201E+01   0.12294E+01
   0.55201E+01   0.12292E+01
   0.55201E+01   0.12291E+01
   0.55101E+01   0.12290E+01
   0.55101E+01   0.12289E+01
   0.55101E+01   0.12288E+01
   0.55101E+01   0.12287E+01
   0.55101E+01   0.12287E+01
   0.55101E+01   0.12287E+01
   0.55101E+01   0.12285E+01
   0.55101E+01   0.12285E+01
   0.55101E+01   0.12284E+01
   0.55101E+01   0.12283E+01
   0.55101E+01   0.12283E+01
   0.55101E+01   0.12281E+01
   0.55101E+01   0.12280E+01
   0.55101E+01   0.12279E+01
   0.55101E+01   0.12279E+01
   0.55101E+01   0.12278E+01
   0.55101E+01   0.12278E+01
   0.55101E+01   0.12277E+01
   0.55101E+01   0.12277E+01
   0.55101E+01   0.12276E+01
   0.55101E+01   0.12276E+01
   0.55101E+01   0.12276E+01
   0.55101E+01   0.12276E+01
   0.55201E+01   0.12276E+01
   0.55201E+01   0.12276E+01
   0.55201E+01   0.12276E+01
   0.55101E+01   0.12274E+01
   0.55101E+01   0.12272E+01
   0.55101E+01   0.12270E+01
   0.55101E+01   0.12270E+01
   0.55101E+01   0.12270E+01
   0.55101E+01   0.12269E+01
   0.55101E+01   0.12267E+01
   0.55101E+01   0.12267E+01
   0.55101E+01   0.12266E+01
   0.55101E+01   0.12265E+01
   0.55101E+01   0.12263E+01
   0.55101E+01   0.12263E+01
   0.55101E+01   0.12261E+01
   0.55101E+01   0.12260E+01
   0.55101E+01   0.12260E+01
   0.55101E+01   0.12260E+01
   0.55101E+01   0.12259E+01
   0.55101E+01   0.12258E+01
   0.55101E+01   0.12257E+01
   0.55101E+01   0.12256E+01
   0.55101E+01   0.12255E+01
   0.55101E+01   0.12255E+01
   0.55101E+01   0.12254E+01
   0.55101E+01   0.12253E+01
   0.55101E+01   0.12253E+01
   0.55101E+01   0.12252E+01
   0.55101E+01   0.12251E+01
   0.55101E+01   0.12250E+01
   0.55101E+01   0.12250E+01
   0.55101E+01   0.12249E+01
   0.55101E+01   0.12249E+01
   0.55101E+01   0.12247E+01
   0.55101E+01   0.12247E+01
   0.55101E+01   0.12245E+01
   0.55101E+01   0.12245E+01
   0.55101E+01   0.12242E+01
   0.55101E+01   0.12241E+01
   0.55101E+01   0.12241E+01
   0.55101E+01   0.12240E+01
   0.55101E+01   0.12240E+01
   0.55101E+01   0.12239E+01
   0.55101E+01   0.12238E+01
   0.55101E+01   0.12237E+01
   0.55101E+01   0.12236E+01
   0.55101E+01   0.12236E+01
   0.55101E+01   0.12235E+01
   0.55001E+01   0.12234E+01
   0.55101E+01   0.12234E+01
   0.55001E+01   0.12233E+01
   0.55001E+01   0.12232E+01
   0.55001E+01   0.12232E+01
   0.55001E+01   0.12231E+01
   0.55101E+01   0.12230E+01
   0.55101E+01   0.12230E+01
   0.55101E+01   0.12230E+01
   0.55101E+01   0.12230E+01
   0.55101E+01   0.12230E+01
   0.55101E+01   0.12230E+01
   0.55101E+01   0.12230E+01
   0.55101E+01   0.12229E+01
   0.55101E+01   0.12229E+01
   0.55101E+01   0.12229E+01
   0.55101E+01   0.12229E+01
   0.55101E+01   0.12225E+01
   0.55101E+01   0.12225E+01
   0.55101E+01   0.12225E+01
   0.55101E+01   0.12223E+01
   0.55101E+01   0.12222E+01
   0.55001E+01   0.12220E+01
   0.55001E+01   0.12219E+01
   0.55001E+01   0.12218E+01
   0.55001E+01   0.12216E+01
   0.55001E+01   0.12215E+01
   0.55001E+01   0.12214E+01
   0.55001E+01   0.12214E+01
   0.55001E+01   0.12213E+01
   0.55001E+01   0.12213E+01
   0.55001E+01   0.12211E+01
   0.55001E+01   0.12210E+01
   0.55001E+01   0.12210E+01
   0.55001E+01   0.12209E+01
   0.55001E+01   0.12208E+01
   0.55001E+01   0.12208E+01
   0.55001E+01   0.12206E+01
   0.55001E+01   0.12206E+01
   0.55001E+01   0.12206E+01
   0.55001E+01   0.12206E+01
   0.55001E+01   0.12206E+01
   0.55001E+01   0.12206E+01
   0.55001E+01   0.12205E+01
   0.55001E+01   0.12204E+01
   0.55001E+01   0.12201E+01
   0.55001E+01   0.12201E+01
   0.55001E+01   0.12200E+01
   0.55001E+01   0.12197E+01
   0.55001E+01   0.12197E+01
   0.55001E+01   0.12197E+01
   0.55001E+01   0.12197E+01
   0.55001E+01   0.12196E+01
   0.55001E+01   0.12195E+01
   0.55001E+01   0.12194E+01
   0.55001E+01   0.12193E+01
   0.55001E+01   0.12192E+01
   0.55001E+01   0.12192E+01
   0.55001E+01   0.12191E+01
   0.55001E+01   0.12190E+01
   0.55001E+01   0.12190E+01
   0.55001E+01   0.12189E+01
   0.55001E+01   0.12189E+01
   0.55001E+01   0.12188E+01
   0.55001E+01   0.12187E+01
   0.55001E+01   0.12186E+01
   0.55001E+01   0.12186E+01
   0.55001E+01   0.12185E+01
   0.55001E+01   0.12184E+01
   0.55001E+01   0.12184E+01
   0.55001E+01   0.12184E+01
   0.55001E+01   0.12184E+01
   0.55001E+01   0.12183E+01
   0.55001E+01   0.12183E+01
   0.55001E+01   0.12183E+01
   0.55001E+01   0.12183E+01
   0.55001E+01   0.12183E+01
   0.55001E+01   0.12183E+01
   0.55001E+01   0.12182E+01
   0.55001E+01   0.12180E+01
   0.55001E+01   0.12178E+01
   0.55001E+01   0.12178E+01
   0.55001E+01   0.12177E+01
   0.55001E+01   0.12175E+01
   0.55001E+01   0.12174E+01
   0.55001E+01   0.12174E+01
   0.55001E+01   0.12171E+01
   0.55001E+01   0.12171E+01
   0.55001E+01   0.12169E+01
   0.54901E+01   0.12168E+01
   0.54901E+01   0.12167E+01
   0.55001E+01   0.12167E+01
   0.54901E+01   0.12166E+01
   0.54901E+01   0.12165E+01
   0.54901E+01   0.12165E+01
   0.54901E+01   0.12163E+01
   0.54901E+01   0.12163E+01
   0.54901E+01   0.12162E+01
   0.54901E+01   0.12162E+01
   0.54901E+01   0.12161E+01
   0.54901E+01   0.12160E+01
   0.54901E+01   0.12159E+01
   0.54901E+01   0.12159E+01
   0.54901E+01   0.12159E+01
   0.54901E+01   0.12159E+01
   0.54901E+01   0.12159E+01
   0.54901E+01   0.12157E+01
   0.54901E+01   0.12156E+01
   0.54901E+01   0.12155E+01
   0.54901E+01   0.12154E+01
   0.54901E+01   0.12153E+01
   0.54901E+01   0.12152E+01
   0.54901E+01   0.12152E+01
   0.54901E+01   0.12149E+01
   0.54901E+01   0.12149E+01
   0.54901E+01   0.12149E+01
   0.54901E+01   0.12148E+01
   0.54901E+01   0.12148E+01
   0.54901E+01   0.12146E+01
   0.54901E+01   0.12146E+01
   0.54901E+01   0.12145E+01
   0.54901E+01   0.12144E+01
   0.54901E+01   0.12144E+01
   0.54901E+01   0.12143E+01
   0.54901E+01   0.12144E+01
   0.54901E+01   0.12141E+01
   0.54901E+01   0.12141E+01
   0.54901E+01   0.12140E+01
   0.54901E+01   0.12139E+01
   0.54901E+01   0.12138E+01
   0.54901E+01   0.12138E+01
   0.54901E+01   0.12138E+01
   0.54901E+01   0.12137E+01
   0.54901E+01   0.12137E+01
   0.54901E+01   0.12137E+01
   0.54901E+01   0.12137E+01
   0.54901E+01   0.12137E+01
   0.54901E+01   0.12137E+01
   0.54901E+01   0.12137E+01
   0.54901E+01   0.12136E+01
   0.54901E+01   0.12135E+01
   0.54901E+01   0.12133E+01
   0.54901E+01   0.12132E+01
   0.54901E+01   0.12131E+01
   0.54901E+01   0.12130E+01
   0.54901E+01   0.12131E+01
   0.54901E+01   0.12130E+01
   0.54901E+01   0.12129E+01
   0.54901E+01   0.12128E+01
   0.54901E+01   0.12127E+01
   0.54901E+01   0.12124E+01
   0.54901E+01   0.12125E+01
   0.54901E+01   0.12123E+01
   0.54901E+01   0.12122E+01
   0.54901E+01   0.12122E+01
   0.54901E+01   0.12119E+01
   0.54901E+01   0.12120E+01
   0.54901E+01   0.12119E+01
   0.54901E+01   0.12118E+01
   0.54901E+01   0.12116E+01
   0.54901E+01   0.12116E+01
   0.54901E+01   0.12115E+01
   0.54901E+01   0.12114E+01
   0.54901E+01   0.12114E+01
   0.54901E+01   0.12113E+01
   0.54901E+01   0.12113E+01
   0.54901E+01   0.12113E+01
   0.54901E+01   0.12112E+01
   0.54901E+01   0.12112E+01
   0.54901E+01   0.12112E+01
   0.54901E+01   0.12110E+01
   0.54901E+01   0.12109E+01
   0.54901E+01   0.12107E+01
   0.54901E+01   0.12107E+01
   0.54901E+01   0.12106E+01
   0.54901E+01   0.12106E+01
   0.54801E+01   0.12104E+01
   0.54801E+01   0.12104E+01
   0.54901E+01   0.12103E+01
   0.54901E+01   0.12103E+01
   0.54801E+01   0.12101E+01
   0.54801E+01   0.12100E+01
   0.54801E+01   0.12100E+01
   0.54801E+01   0.12098E+01
   0.54801E+01   0.12097E+01
   0.54801E+01   0.12097E+01
   0.54801E+01   0.12095E+01
   0.54801E+01   0.12095E+01
   0.54801E+01   0.12095E+01
   0.54801E+01   0.12094E+01
   0.54801E+01   0.12094E+01
   0.54801E+01   0.12092E+01
   0.54801E+01   0.12092E+01
   0.54801E+01   0.12092E+01
   0.54801E+01   0.12092E+01
   0.54801E+01   0.12091E+01
   0.54801E+01   0.12091E+01
   0.54801E+01   0.12091E+01
   0.54801E+01   0.12090E+01
   0.54801E+01   0.12090E+01
   0.54901E+01   0.12090E+01
   0.54901E+01   0.12090E+01
   0.54901E+01   0.12090E+01
   0.54901E+01   0.12089E+01
   0.54901E+01   0.12089E+01
   0.54901E+01   0.12089E+01
   0.54801E+01   0.12086E+01
   0.54801E+01   0.12086E+01
   0.54801E+01   0.12084E+01
   0.54801E+01   0.12082E+01
   0.54801E+01   0.12082E+01
   0.54801E+01   0.12082E+01
   0.54801E+01   0.12079E+01
   0.54801E+01   0.12079E+01
   0.54801E+01   0.12078E+01
   0.54801E+01   0.12077E+01
   0.54801E+01   0.12076E+01
   0.54801E+01   0.12076E+01
   0.54801E+01   0.12074E+01
   0.54801E+01   0.12074E+01
   0.54801E+01   0.12072E+01
   0.54801E+01   0.12071E+01
   0.54801E+01   0.12072E+01
   0.54801E+01   0.12070E+01
   0.54801E+01   0.12070E+01
   0.54801E+01   0.12069E+01
   0.54801E+01   0.12068E+01
   0.54801E+01   0.12068E+01
   0.54801E+01   0.12067E+01
   0.54801E+01   0.12066E+01
   0.54801E+01   0.12066E+01
   0.54801E+01   0.12066E+01
   0.54801E+01   0.12066E+01
   0.54801E+01   0.12066E+01
   0.54801E+01   0.12066E+01
   0.54801E+01   0.12064E+01
   0.54801E+01   0.12062E+01
   0.54801E+01   0.12062E+01
   0.54801E+01   0.12060E+01
   0.54801E+01   0.12059E+01
   0.54801E+01   0.12059E+01
   0.54801E+01   0.12058E+01
   0.54801E+01   0.12056E+01
   0.54801E+01   0.12057E+01
   0.54801E+01   0.12055E+01
   0.54801E+01   0.12055E+01
   0.54801E+01   0.12054E+01
   0.54801E+01   0.12052E+01
   0.54801E+01   0.12052E+01
   0.54801E+01   0.12052E+01
   0.54801E+01   0.12050E+01
   0.54801E+01   0.12049E+01
   0.54801E+01   0.12049E+01
   0.54801E+01   0.12048E+01
   0.54801E+01   0.12047E+01
   0.54801E+01   0.12047E+01
   0.54801E+01   0.12047E+01
   0.54801E+01   0.12047E+01
   0.54801E+01   0.12046E+01
   0.54801E+01   0.12045E+01
   0.54801E+01   0.12045E+01
   0.54801E+01   0.12045E+01
   0.54801E+01   0.12045E+01
   0.54801E+01   0.12044E+01
   0.54801E+01   0.12044E+01
   0.54801E+01   0.12044E+01
   0.54801E+01   0.12044E+01
   0.54801E+01   0.12044E+01
   0.54801E+01   0.12044E+01
   0.54801E+01   0.12044E+01
   0.54801E+01   0.12042E+01
   0.54801E+01   0.12040E+01
   0.54801E+01   0.12040E+01
   0.54801E+01   0.12039E+01
   0.54801E+01   0.12038E+01
   0.54801E+01   0.12036E+01
   0.54801E+01   0.12036E+01
   0.54801E+01   0.12034E+01
   0.54801E+01   0.12033E+01
   0.54801E+01   0.12033E+01
   0.54801E+01   0.12031E+01
   0.54801E+01   0.12030E+01
   0.54801E+01   0.12029E+01
   0.54801E+01   0.12028E+01
   0.54701E+01   0.12027E+01
   0.54701E+01   0.12026E+01
   0.54701E+01   0.12025E+01
   0.54701E+01   0.12025E+01
   0.54701E+01   0.12025E+01
   0.54701E+01   0.12023E+01
   0.54701E+01   0.12023E+01
   0.54701E+01   0.12022E+01
   0.54701E+01   0.12021E+01
   0.54701E+01   0.12021E+01
   0.54701E+01   0.12020E+01
   0.54701E+01   0.12019E+01
   0.54701E+01   0.12019E+01
   0.54701E+01   0.12019E+01
   0.54701E+01   0.12019E+01
   0.54701E+01   0.12019E+01
   0.54701E+01   0.12019E+01
   0.54701E+01   0.12017E+01
   0.54701E+01   0.12016E+01
   0.54701E+01   0.12015E+01
   0.54701E+01   0.12014E+01
   0.54701E+01   0.12013E+01
   0.54701E+01   0.12012E+01
   0.54701E+01   0.12011E+01
   0.54701E+01   0.12010E+01
   0.54701E+01   0.12008E+01
   0.54701E+01   0.12008E+01
   0.54701E+01   0.12007E+01
   0.54701E+01   0.12007E+01
   0.54701E+01   0.12006E+01
   0.54701E+01   0.12004E+01
   0.54701E+01   0.12004E+01
   0.54701E+01   0.12003E+01
   0.54701E+01   0.12003E+01
   0.54701E+01   0.12001E+01
   0.54701E+01   0.12001E+01
   0.54701E+01   0.12001E+01
   0.54701E+01   0.12000E+01
   0.54701E+01   0.11999E+01
   0.54701E+01   0.11999E+01
   0.54701E+01   0.11999E+01
   0.54701E+01   0.11998E+01
   0.54701E+01   0.11998E+01
   0.54701E+01   0.11998E+01
   0.54701E+01   0.11997E+01
   0.54701E+01   0.11997E+01
   0.54701E+01   0.11997E+01
   0.54701E+01   0.11997E+01
   0.54701E+01   0.11997E+01
   0.54701E+01   0.11997E+01
   0.54701E+01   0.11997E+01
   0.54701E+01   0.11997E+01
   0.54701E+01   0.11996E+01
   0.54701E+01   0.11994E+01
   0.54701E+01   0.11994E+01
   0.54701E+01   0.11993E+01
   0.54701E+01   0.11992E+01
   0.54701E+01   0.11990E+01
   0.54701E+01   0.11990E+01
   0.54701E+01   0.11989E+01
   0.54701E+01   0.11988E+01
   0.54701E+01   0.11986E+01
   0.54701E+01   0.11985E+01
   0.54701E+01   0.11984E+01
   0.54701E+01   0.11983E+01
   0.54701E+01   0.11982E+01
   0.54701E+01   0.11981E+01
   0.54701E+01   0.11981E+01
   0.54701E+01   0.11979E+01
   0.54701E+01   0.11979E+01
   0.54701E+01   0.11978E+01
   0.54701E+01   0.11977E+01
   0.54701E+01   0.11977E+01
   0.54701E+01   0.11976E+01
   0.54701E+01   0.11975E+01
   0.54701E+01   0.11975E+01
   0.54701E+01   0.11974E+01
   0.54701E+01   0.11973E+01
   0.54701E+01   0.11973E+01
   0.54701E+01   0.11973E+01
   0.54701E+01   0.11973E+01
   0.54701E+01   0.11973E+01
   0.54701E+01   0.11973E+01
   0.54701E+01   0.11970E+01
   0.54701E+01   0.11969E+01
   0.54701E+01   0.11968E+01
   0.54701E+01   0.11968E+01
   0.54701E+01   0.11967E+01
   0.54701E+01   0.11965E+01
   0.54701E+01   0.11965E+01
   0.54701E+01   0.11964E+01
   0.54701E+01   0.11963E+01
   0.54701E+01   0.11962E+01
   0.54701E+01   0.11961E+01
   0.54701E+01   0.11960E+01
   0.54701E+01   0.11960E+01
   0.54701E+01   0.11959E+01
   0.54701E+01   0.11959E+01
   0.54701E+01   0.11958E+01
   0.54701E+01   0.11958E+01
   0.54601E+01   0.11956E+01
   0.54601E+01   0.11956E+01
   0.54601E+01   0.11955E+01
   0.54601E+01   0.11955E+01
   0.54601E+01   0.11954E+01
   0.54601E+01   0.11953E+01
   0.54601E+01   0.11953E+01
   0.54601E+01   0.11953E+01
   0.54601E+01   0.11952E+01
   0.54601E+01   0.11952E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11951E+01
   0.54701E+01   0.11950E+01
   0.54701E+01   0.11948E+01
   0.54701E+01   0.11947E+01
   0.54701E+01   0.11946E+01
   0.54701E+01   0.11945E+01
   0.54701E+01   0.11944E+01
   0.54601E+01   0.11942E+01
   0.54601E+01   0.11942E+01
   0.54601E+01   0.11941E+01
   0.54601E+01   0.11940E+01
   0.54601E+01   0.11939E+01
   0.54601E+01   0.11937E+01
   0.54601E+01   0.11936E+01
   0.54601E+01   0.11936E+01
   0.54601E+01   0.11935E+01
   0.54601E+01   0.11933E+01
   0.54601E+01   0.11933E+01
   0.54601E+01   0.11932E+01
   0.54601E+01   0.11931E+01
   0.54601E+01   0.11931E+01
   0.54601E+01   0.11930E+01
   0.54601E+01   0.11929E+01
   0.54601E+01   0.11929E+01
   0.54601E+01   0.11928E+01
   0.54601E+01   0.11927E+01
   0.54601E+01   0.11926E+01
   0.54601E+01   0.11926E+01
   0.54601E+01   0.11926E+01
   0.54601E+01   0.11926E+01
   0.54601E+01   0.11926E+01
   0.54601E+01   0.11926E+01
   0.54601E+01   0.11924E+01
   0.54601E+01   0.11923E+01
   0.54601E+01   0.11923E+01
   0.54601E+01   0.11921E+01
   0.54601E+01   0.11921E+01
   0.54601E+01   0.11920E+01
   0.54601E+01   0.11919E+01
   0.54601E+01   0.11918E+01
   0.54601E+01   0.11916E+01
   0.54601E+01   0.11916E+01
   0.54601E+01   0.11915E+01
   0.54601E+01   0.11914E+01
   0.54601E+01   0.11913E+01
   0.54601E+01   0.11912E+01
   0.54601E+01   0.11911E+01
   0.54601E+01   0.11910E+01
   0.54601E+01   0.11910E+01
   0.54601E+01   0.11910E+01
   0.54601E+01   0.11909E+01
   0.54601E+01   0.11908E+01
   0.54601E+01   0.11908E+01
   0.54601E+01   0.11907E+01
   0.54601E+01   0.11907E+01
   0.54601E+01   0.11907E+01
   0.54601E+01   0.11906E+01
   0.54601E+01   0.11906E+01
   0.54601E+01   0.11905E+01
   0.54601E+01   0.11905E+01
   0.54601E+01   0.11905E+01
   0.54601E+01   0.11905E+01
   0.54601E+01   0.11905E+01
   0.54601E+01   0.11904E+01
   0.54601E+01   0.11904E+01
   0.54601E+01   0.11904E+01
   0.54601E+01   0.11904E+01
   0.54601E+01   0.11904E+01
   0.54601E+01   0.11904E+01
   0.54601E+01   0.11904E+01
   0.54601E+01   0.11904E+01
   0.54601E+01   0.11902E+01
   0.54601E+01   0.11901E+01
   0.54601E+01   0.11900E+01
   0.54601E+01   0.11899E+01
   0.54601E+01   0.11897E+01
   0.54601E+01   0.11896E+01
   0.54601E+01   0.11896E+01
   0.54601E+01   0.11894E+01
   0.54601E+01   0.11894E+01
   0.54601E+01   0.11893E+01
   0.54601E+01   0.11891E+01
   0.54601E+01   0.11891E+01
   0.54601E+01   0.11889E+01
   0.54601E+01   0.11887E+01
   0.54601E+01   0.11887E+01
   0.54601E+01   0.11886E+01
   0.54601E+01   0.11885E+01
   0.54601E+01   0.11885E+01
   0.54601E+01   0.11883E+01
   0.54601E+01   0.11883E+01
   0.54601E+01   0.11883E+01
   0.54601E+01   0.11882E+01
   0.54601E+01   0.11881E+01
   0.54601E+01   0.11881E+01
   0.54601E+01   0.11880E+01
   0.54601E+01   0.11880E+01
   0.54601E+01   0.11880E+01
   0.54601E+01   0.11879E+01
   0.54601E+01   0.11879E+01
   0.54601E+01   0.11879E+01
   0.54601E+01   0.11879E+01
   0.54601E+01   0.11876E+01
   0.54601E+01   0.11876E+01
   0.54601E+01   0.11875E+01
   0.54601E+01   0.11874E+01
   0.54601E+01   0.11872E+01
   0.54601E+01   0.11871E+01
   0.54601E+01   0.11870E+01
   0.54501E+01   0.11869E+01
   0.54501E+01   0.11867E+01
   0.54501E+01   0.11867E+01
   0.54501E+01   0.11866E+01
   0.54501E+01   0.11865E+01
   0.54501E+01   0.11864E+01
   0.54501E+01   0.11863E+01
   0.54501E+01   0.11863E+01
   0.54501E+01   0.11862E+01
   0.54501E+01   0.11862E+01
   0.54501E+01   0.11861E+01
   0.54501E+01   0.11860E+01
   0.54501E+01   0.11860E+01
   0.54501E+01   0.11860E+01
   0.54501E+01   0.11859E+01
   0.54501E+01   0.11858E+01
   0.54501E+01   0.11858E+01
   0.54501E+01   0.11858E+01
   0.54601E+01   0.11857E+01
   0.54601E+01   0.11857E+01
   0.54601E+01   0.11857E+01
   0.54601E+01   0.11858E+01
   0.54601E+01   0.11858E+01
   0.54601E+01   0.11858E+01
   0.54601E+01   0.11858E+01
   0.54601E+01   0.11855E+01
   0.54601E+01   0.11855E+01
   0.54601E+01   0.11854E+01
   0.54601E+01   0.11854E+01
   0.54601E+01   0.11851E+01
   0.54501E+01   0.11850E+01
   0.54501E+01   0.11849E+01
   0.54501E+01   0.11849E+01
   0.54501E+01   0.11848E+01
   0.54501E+01   0.11846E+01
   0.54501E+01   0.11845E+01
   0.54501E+01   0.11845E+01
   0.54501E+01   0.11845E+01
   0.54501E+01   0.11844E+01
   0.54501E+01   0.11843E+01
   0.54501E+01   0.11841E+01
   0.54501E+01   0.11842E+01
   0.54501E+01   0.11841E+01
   0.54501E+01   0.11842E+01
   0.54501E+01   0.11842E+01
   0.54501E+01   0.11842E+01
   0.54501E+01   0.11842E+01
   0.54501E+01   0.11840E+01
   0.54501E+01   0.11841E+01
   0.54501E+01   0.11840E+01
   0.54501E+01   0.11839E+01
   0.54501E+01   0.11839E+01
   0.54501E+01   0.11839E+01
   0.54501E+01   0.11837E+01
   0.54501E+01   0.11837E+01
   0.54501E+01   0.11838E+01
   0.54501E+01   0.11837E+01
   0.54501E+01   0.11836E+01
   0.54501E+01   0.11835E+01
   0.54501E+01   0.11834E+01
   0.54501E+01   0.11834E+01
   0.54501E+01   0.11833E+01
   0.54501E+01   0.11833E+01
   0.54501E+01   0.11833E+01
   0.54501E+01   0.11833E+01
   0.54501E+01   0.11832E+01
   0.54501E+01   0.11831E+01
   0.54501E+01   0.11830E+01
   0.54501E+01   0.11828E+01
   0.54501E+01   0.11827E+01
   0.54501E+01   0.11825E+01
   0.54501E+01   0.11824E+01
   0.54501E+01   0.11823E+01
   0.54501E+01   0.11820E+01
   0.54501E+01   0.11820E+01
   0.54501E+01   0.11820E+01
   0.54501E+01   0.11818E+01
   0.54501E+01   0.11817E+01
   0.54501E+01   0.11816E+01
   0.54501E+01   0.11814E+01
   0.54501E+01   0.11813E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11811E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11813E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11812E+01
   0.54501E+01   0.11811E+01
   0.54501E+01   0.11811E+01
   0.54501E+01   0.11811E+01
   0.54501E+01   0.11811E+01
   0.54501E+01   0.11811E+01
   0.54501E+01   0.11811E+01
   0.54501E+01   0.11808E+01
   0.54501E+01   0.11805E+01
   0.54501E+01   0.11802E+01
   0.54501E+01   0.11800E+01
   0.54501E+01   0.11800E+01
   0.54501E+01   0.11799E+01
   0.54501E+01   0.11799E+01
   0.54501E+01   0.11795E+01
   0.54501E+01   0.11791E+01
   0.54501E+01   0.11790E+01
   0.54501E+01   0.11786E+01
   0.54501E+01   0.11786E+01
   0.54501E+01   0.11783E+01
   0.54401E+01   0.11779E+01
   0.54401E+01   0.11775E+01
   0.54401E+01   0.11771E+01
   0.54401E+01   0.11770E+01
   0.54401E+01   0.11771E+01
   0.54401E+01   0.11772E+01
   0.54401E+01   0.11773E+01
   0.54401E+01   0.11773E+01
   0.54401E+01   0.11774E+01
   0.54401E+01   0.11774E+01
   0.54401E+01   0.11773E+01
   0.54401E+01   0.11774E+01
   0.54401E+01   0.11774E+01
   0.54401E+01   0.11774E+01
   0.54401E+01   0.11774E+01
   0.54401E+01   0.11774E+01
   0.54401E+01   0.11775E+01
   0.54401E+01   0.11775E+01
   0.54401E+01   0.11775E+01
   0.54401E+01   0.11775E+01
   0.54401E+01   0.11775E+01
   0.54501E+01   0.11776E+01
   0.54501E+01   0.11776E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11778E+01
   0.54501E+01   0.11779E+01
   0.54501E+01   0.11779E+01
   0.54501E+01   0.11779E+01
   0.54501E+01   0.11778E+01
   0.54501E+01   0.11778E+01
   0.54501E+01   0.11778E+01
   0.54501E+01   0.11778E+01
   0.54501E+01   0.11779E+01
   0.54501E+01   0.11779E+01
   0.54501E+01   0.11778E+01
   0.54501E+01   0.11778E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11776E+01
   0.54501E+01   0.11776E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11777E+01
   0.54501E+01   0.11776E+01
   0.54501E+01   0.11775E+01
   0.54501E+01   0.11775E+01
   0.54501E+01   0.11775E+01
   0.54501E+01   0.11775E+01
   0.54501E+01   0.11775E+01
   0.54501E+01   0.11775E+01
   0.54501E+01   0.11775E+01
   0.54501E+01   0.11775E+01
   0.54501E+01   0.11773E+01
   0.54501E+01   0.11771E+01
   0.54501E+01   0.11771E+01
   0.54501E+01   0.11771E+01
   0.54501E+01   0.11771E+01
   0.54401E+01   0.11771E+01
   0.54401E+01   0.11770E+01
   0.54501E+01   0.11769E+01
   0.54401E+01   0.11770E+01
   0.54401E+01   0.11770E+01
   0.54401E+01   0.11770E+01
   0.54401E+01   0.11770E+01
   0.54501E+01   0.11769E+01
   0.54501E+01   0.11768E+01
   0.54401E+01   0.11766E+01
   0.54501E+01   0.11766E+01
   0.54501E+01   0.11765E+01
   0.54501E+01   0.11765E+01
   0.54501E+01   0.11764E+01
   0.54501E+01   0.11765E+01
   0.54501E+01   0.11763E+01
   0.54501E+01   0.11758E+01
   0.54501E+01   0.11757E+01
   0.54401E+01   0.11752E+01
   0.54401E+01   0.11752E+01
   0.54501E+01   0.11754E+01
   0.54501E+01   0.11754E+01
   0.54501E+01   0.11754E+01
   0.54501E+01   0.11755E+01
   0.54501E+01   0.11754E+01
   0.54501E+01   0.11753E+01
   0.54501E+01   0.11752E+01
   0.54501E+01   0.11751E+01
   0.54501E+01   0.11749E+01
   0.54501E+01   0.11748E+01
   0.54401E+01   0.11747E+01
   0.54401E+01   0.11745E+01
   0.54401E+01   0.11744E+01
   0.54401E+01   0.11742E+01
   0.54401E+01   0.11741E+01
   0.54401E+01   0.11740E+01
   0.54401E+01   0.11740E+01
   0.54401E+01   0.11739E+01
   0.54401E+01   0.11733E+01
   0.54401E+01   0.11731E+01
   0.54401E+01   0.11729E+01
   0.54401E+01   0.11725E+01
   0.54401E+01   0.11724E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11719E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11719E+01
   0.54401E+01   0.11719E+01
   0.54401E+01   0.11719E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11721E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11721E+01
   0.54401E+01   0.11722E+01
   0.54401E+01   0.11721E+01
   0.54401E+01   0.11721E+01
   0.54401E+01   0.11721E+01
   0.54401E+01   0.11721E+01
   0.54401E+01   0.11721E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11720E+01
   0.54401E+01   0.11719E+01
   0.54401E+01   0.11719E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54401E+01   0.11718E+01
   0.54501E+01   0.11718E+01
   0.54501E+01   0.11718E+01
   0.54501E+01   0.11718E+01
   0.54501E+01   0.11718E+01
   0.54501E+01   0.11718E+01
   0.54501E+01   0.11715E+01
   0.54401E+01   0.11711E+01
   0.54401E+01   0.11709E+01
   0.54401E+01   0.11705E+01
   0.54401E+01   0.11702E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11701E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11699E+01
   0.54401E+01   0.11699E+01
   0.54401E+01   0.11700E+01
   0.54401E+01   0.11698E+01
   0.54401E+01   0.11698E+01
   0.54401E+01   0.11697E+01
   0.54401E+01   0.11696E+01
   0.54401E+01   0.11696E+01
   0.54401E+01   0.11695E+01
   0.54401E+01   0.11695E+01
   0.54401E+01   0.11694E+01
   0.54401E+01   0.11694E+01
   0.54401E+01   0.11693E+01
   0.54401E+01   0.11693E+01
   0.54401E+01   0.11693E+01
   0.54401E+01   0.11693E+01
   0.54401E+01   0.11688E+01
   0.54401E+01   0.11686E+01
   0.54401E+01   0.11683E+01
   0.54401E+01   0.11681E+01
   0.54401E+01   0.11679E+01
   0.54401E+01   0.11678E+01
   0.54401E+01   0.11678E+01
   0.54401E+01   0.11676E+01
   0.54401E+01   0.11675E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11671E+01
   0.54401E+01   0.11671E+01
   0.54401E+01   0.11671E+01
   0.54401E+01   0.11671E+01
   0.54401E+01   0.11671E+01
   0.54401E+01   0.11671E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11671E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54401E+01   0.11672E+01
   0.54501E+01   0.11672E+01
   0.54501E+01   0.11672E+01
   0.54401E+01   0.11671E+01
   0.54401E+01   0.11667E+01
   0.54401E+01   0.11666E+01
   0.54401E+01   0.11662E+01
   0.54401E+01   0.11661E+01
   0.54401E+01   0.11660E+01
   0.54401E+01   0.11655E+01
   0.54401E+01   0.11654E+01
   0.54401E+01   0.11653E+01
   0.54401E+01   0.11650E+01
   0.54401E+01   0.11649E+01
   0.54401E+01   0.11648E+01
   0.54401E+01   0.11649E+01
   0.54401E+01   0.11649E+01
   0.54401E+01   0.11649E+01
   0.54401E+01   0.11650E+01
   0.54401E+01   0.11650E+01
   0.54401E+01   0.11650E+01
   0.54401E+01   0.11650E+01
   0.54401E+01   0.11649E+01
   0.54401E+01   0.11649E+01
   0.54401E+01   0.11649E+01
   0.54401E+01   0.11648E+01
   0.54401E+01   0.11648E+01
   0.54401E+01   0.11647E+01
   0.54401E+01   0.11647E+01
   0.54401E+01   0.11647E+01
   0.54401E+01   0.11647E+01
   0.54401E+01   0.11647E+01
   0.54401E+01   0.11647E+01
   0.54401E+01   0.11647E+01
   0.54401E+01   0.11646E+01
   0.54401E+01   0.11644E+01
   0.54401E+01   0.11643E+01
   0.54401E+01   0.11642E+01
   0.54401E+01   0.11638E+01
   0.54401E+01   0.11637E+01
   0.54401E+01   0.11635E+01
   0.54401E+01   0.11633E+01
   0.54301E+01   0.11630E+01
   0.54301E+01   0.11629E+01
   0.54301E+01   0.11627E+01
   0.54301E+01   0.11627E+01
   0.54301E+01   0.11626E+01
   0.54301E+01   0.11626E+01
   0.54301E+01   0.11625E+01
   0.54301E+01   0.11625E+01
   0.54301E+01   0.11625E+01
   0.54301E+01   0.11625E+01
   0.54401E+01   0.11625E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11625E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11625E+01
   0.54401E+01   0.11625E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11625E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11625E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11626E+01
   0.54401E+01   0.11623E+01
   0.54401E+01   0.11624E+01
   0.54401E+01   0.11621E+01
   0.54401E+01   0.11619E+01
   0.54401E+01   0.11617E+01
   0.54401E+01   0.11616E+01
   0.54401E+01   0.11615E+01
   0.54401E+01   0.11613E+01
   0.54401E+01   0.11611E+01
   0.54401E+01   0.11611E+01
   0.54401E+01   0.11609E+01
   0.54401E+01   0.11609E+01
   0.54401E+01   0.11605E+01
   0.54301E+01   0.11603E+01
   0.54301E+01   0.11602E+01
   0.54301E+01   0.11603E+01
   0.54301E+01   0.11601E+01
   0.54301E+01   0.11601E+01
   0.54301E+01   0.11601E+01
   0.54301E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11601E+01
   0.54401E+01   0.11600E+01
   0.54401E+01   0.11598E+01
   0.54401E+01   0.11597E+01
   0.54401E+01   0.11596E+01
   0.54401E+01   0.11596E+01
   0.54401E+01   0.11593E+01
   0.54401E+01   0.11592E+01
   0.54401E+01   0.11592E+01
   0.54301E+01   0.11589E+01
   0.54301E+01   0.11585E+01
   0.54301E+01   0.11586E+01
   0.54301E+01   0.11585E+01
   0.54301E+01   0.11585E+01
   0.54301E+01   0.11583E+01
   0.54301E+01   0.11581E+01
   0.54301E+01   0.11580E+01
   0.54301E+01   0.11580E+01
   0.54301E+01   0.11580E+01
   0.54301E+01   0.11579E+01
   0.54301E+01   0.11579E+01
   0.54301E+01   0.11579E+01
   0.54301E+01   0.11580E+01
   0.54301E+01   0.11580E+01
   0.54301E+01   0.11579E+01
   0.54301E+01   0.11579E+01
   0.54301E+01   0.11579E+01
   0.54301E+01   0.11579E+01
   0.54301E+01   0.11579E+01
   0.54401E+01   0.11579E+01
   0.54401E+01   0.11579E+01
   0.54401E+01   0.11579E+01
   0.54401E+01   0.11579E+01
   0.54401E+01   0.11579E+01
   0.54401E+01   0.11579E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11580E+01
   0.54401E+01   0.11579E+01
   0.54401E+01   0.11579E+01
   0.54401E+01   0.11577E+01
   0.54401E+01   0.11576E+01
   0.54401E+01   0.11572E+01
   0.54401E+01   0.11570E+01
   0.54401E+01   0.11569E+01
   0.54401E+01   0.11569E+01
   0.54401E+01   0.11568E+01
   0.54301E+01   0.11565E+01
   0.54301E+01   0.11564E+01
   0.54301E+01   0.11562E+01
   0.54301E+01   0.11561E+01
   0.54301E+01   0.11559E+01
   0.54301E+01   0.11558E+01
   0.54301E+01   0.11557E+01
   0.54301E+01   0.11556E+01
   0.54301E+01   0.11555E+01
   0.54301E+01   0.11555E+01
   0.54301E+01   0.11554E+01
   0.54301E+01   0.11554E+01
   0.54301E+01   0.11555E+01
   0.54301E+01   0.11555E+01
   0.54301E+01   0.11555E+01
   0.54301E+01   0.11555E+01
   0.54301E+01   0.11555E+01
   0.54401E+01   0.11555E+01
   0.54401E+01   0.11555E+01
   0.54401E+01   0.11555E+01
   0.54401E+01   0.11555E+01
   0.54401E+01   0.11555E+01
   0.54401E+01   0.11555E+01
   0.54401E+01   0.11554E+01
   0.54401E+01   0.11553E+01
   0.54401E+01   0.11553E+01
   0.54401E+01   0.11551E+01
   0.54301E+01   0.11549E+01
   0.54301E+01   0.11548E+01
   0.54301E+01   0.11547E+01
   0.54301E+01   0.11546E+01
   0.54301E+01   0.11546E+01
   0.54301E+01   0.11545E+01
   0.54301E+01   0.11545E+01
   0.54301E+01   0.11542E+01
   0.54301E+01   0.11541E+01
   0.54301E+01   0.11540E+01
   0.54301E+01   0.11539E+01
   0.54301E+01   0.11538E+01
   0.54301E+01   0.11536E+01
   0.54301E+01   0.11534E+01
   0.54301E+01   0.11535E+01
   0.54301E+01   0.11534E+01
   0.54301E+01   0.11534E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11534E+01
   0.54301E+01   0.11534E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11534E+01
   0.54301E+01   0.11533E+01
   0.54301E+01   0.11533E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11533E+01
   0.54401E+01   0.11534E+01
   0.54401E+01   0.11532E+01
   0.54401E+01   0.11532E+01
   0.54401E+01   0.11531E+01
   0.54401E+01   0.11529E+01
   0.54401E+01   0.11527E+01
   0.54401E+01   0.11526E+01
   0.54401E+01   0.11525E+01
   0.54401E+01   0.11525E+01
   0.54301E+01   0.11522E+01
   0.54301E+01   0.11521E+01
   0.54301E+01   0.11518E+01
   0.54301E+01   0.11517E+01
   0.54301E+01   0.11517E+01
   0.54301E+01   0.11515E+01
   0.54301E+01   0.11515E+01
   0.54301E+01   0.11512E+01
   0.54301E+01   0.11512E+01
   0.54301E+01   0.11511E+01
   0.54301E+01   0.11511E+01
   0.54301E+01   0.11510E+01
   0.54301E+01   0.11509E+01
   0.54301E+01   0.11509E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11509E+01
   0.54301E+01   0.11509E+01
   0.54301E+01   0.11509E+01
   0.54301E+01   0.11509E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11509E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11508E+01
   0.54301E+01   0.11507E+01
   0.54301E+01   0.11505E+01
   0.54301E+01   0.11504E+01
   0.54301E+01   0.11503E+01
   0.54301E+01   0.11502E+01
   0.54301E+01   0.11499E+01
   0.54301E+01   0.11499E+01
   0.54301E+01   0.11497E+01
   0.54301E+01   0.11496E+01
   0.54301E+01   0.11495E+01
   0.54301E+01   0.11492E+01
   0.54301E+01   0.11493E+01
   0.54301E+01   0.11491E+01
   0.54301E+01   0.11491E+01
   0.54301E+01   0.11490E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11487E+01
   0.54301E+01   0.11487E+01
   0.54301E+01   0.11487E+01
   0.54301E+01   0.11487E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11487E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11487E+01
   0.54301E+01   0.11487E+01
   0.54301E+01   0.11487E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11488E+01
   0.54301E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11488E+01
   0.54401E+01   0.11487E+01
   0.54401E+01   0.11486E+01
   0.54401E+01   0.11485E+01
   0.54401E+01   0.11485E+01
   0.54401E+01   0.11483E+01
   0.54401E+01   0.11482E+01
   0.54401E+01   0.11482E+01
   0.54401E+01   0.11480E+01
   0.54401E+01   0.11478E+01
   0.54301E+01   0.11477E+01
   0.54301E+01   0.11476E+01
   0.54301E+01   0.11475E+01
   0.54301E+01   0.11475E+01
   0.54301E+01   0.11472E+01
   0.54301E+01   0.11472E+01
   0.54301E+01   0.11469E+01
   0.54301E+01   0.11467E+01
   0.54301E+01   0.11465E+01
   0.54301E+01   0.11465E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11464E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11463E+01
   0.54301E+01   0.11462E+01
   0.54301E+01   0.11460E+01
   0.54301E+01   0.11461E+01
   0.54301E+01   0.11461E+01
   0.54301E+01   0.11459E+01
   0.54301E+01   0.11457E+01
   0.54301E+01   0.11458E+01
   0.54301E+01   0.11457E+01
   0.54301E+01   0.11455E+01
   0.54301E+01   0.11454E+01
   0.54301E+01   0.11453E+01
   0.54301E+01   0.11452E+01
   0.54301E+01   0.11453E+01
   0.54301E+01   0.11452E+01
   0.54301E+01   0.11450E+01
   0.54301E+01   0.11449E+01
   0.54301E+01   0.11445E+01
   0.54301E+01   0.11445E+01
   0.54301E+01   0.11443E+01
   0.54301E+01   0.11444E+01
   0.54301E+01   0.11443E+01
   0.54301E+01   0.11444E+01
   0.54301E+01   0.11443E+01
   0.54301E+01   0.11443E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54301E+01   0.11442E+01
   0.54401E+01   0.11442E+01
   0.54401E+01   0.11442E+01
   0.54401E+01   0.11442E+01
   0.54401E+01   0.11442E+01
   0.54401E+01   0.11442E+01
   0.54401E+01   0.11442E+01
   0.54401E+01   0.11439E+01
   0.54401E+01   0.11439E+01
   0.54401E+01   0.11440E+01
   0.54401E+01   0.11440E+01
   0.54401E+01   0.11440E+01
   0.54401E+01   0.11437E+01
   0.54401E+01   0.11436E+01
   0.54401E+01   0.11434E+01
   0.54401E+01   0.11434E+01
   0.54401E+01   0.11434E+01
   0.54301E+01   0.11433E+01
   0.54301E+01   0.11429E+01
   0.54301E+01   0.11428E+01
   0.54301E+01   0.11426E+01
   0.54301E+01   0.11424E+01
   0.54301E+01   0.11423E+01
   0.54301E+01   0.11422E+01
   0.54301E+01   0.11422E+01
   0.54301E+01   0.11421E+01
   0.54301E+01   0.11422E+01
   0.54301E+01   0.11421E+01
   0.54301E+01   0.11419E+01
   0.54301E+01   0.11418E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11417E+01
   0.54301E+01   0.11415E+01
   0.54301E+01   0.11416E+01
   0.54301E+01   0.11414E+01
   0.54301E+01   0.11412E+01
   0.54301E+01   0.11411E+01
   0.54301E+01   0.11408E+01
   0.54301E+01   0.11409E+01
   0.54301E+01   0.11409E+01
   0.54301E+01   0.11408E+01
   0.54301E+01   0.11406E+01
   0.54301E+01   0.11404E+01
   0.54301E+01   0.11404E+01
   0.54301E+01   0.11404E+01
   0.54301E+01   0.11404E+01
   0.54301E+01   0.11403E+01
   0.54301E+01   0.11401E+01
   0.54301E+01   0.11401E+01
   0.54301E+01   0.11401E+01
   0.54301E+01   0.11399E+01
   0.54301E+01   0.11397E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54301E+01   0.11396E+01
   0.54401E+01   0.11396E+01
   0.54401E+01   0.11396E+01
   0.54401E+01   0.11396E+01
   0.54401E+01   0.11396E+01
   0.54401E+01   0.11395E+01
   0.54401E+01   0.11396E+01
   0.54401E+01   0.11395E+01
   0.54401E+01   0.11394E+01
   0.54401E+01   0.11392E+01
   0.54401E+01   0.11389E+01
   0.54401E+01   0.11388E+01
   0.54401E+01   0.11388E+01
   0.54401E+01   0.11387E+01
   0.54401E+01   0.11387E+01
   0.54401E+01   0.11387E+01
   0.54301E+01   0.11384E+01
   0.54301E+01   0.11381E+01
   0.54301E+01   0.11382E+01
   0.54301E+01   0.11380E+01
   0.54301E+01   0.11377E+01
   0.54301E+01   0.11378E+01
   0.54301E+01   0.11377E+01
   0.54301E+01   0.11374E+01
   0.54301E+01   0.11374E+01
   0.54301E+01   0.11374E+01
   0.54301E+01   0.11373E+01
   0.54301E+01   0.11372E+01
   0.54301E+01   0.11372E+01
   0.54301E+01   0.11372E+01
   0.54301E+01   0.11372E+01
   0.54301E+01   0.11371E+01
   0.54301E+01   0.11372E+01
   0.54301E+01   0.11371E+01
   0.54301E+01   0.11371E+01
   0.54301E+01   0.11371E+01
   0.54301E+01   0.11371E+01
   0.54301E+01   0.11371E+01
   0.54301E+01   0.11371E+01
   0.54301E+01   0.11371E+01
   0.54301E+01   0.11372E+01
   0.54401E+01   0.11372E+01
   0.54301E+01   0.11370E+01
   0.54301E+01   0.11370E+01
   0.54401E+01   0.11371E+01
   0.54301E+01   0.11369E+01
   0.54301E+01   0.11367E+01
   0.54301E+01   0.11366E+01
   0.54301E+01   0.11366E+01
   0.54301E+01   0.11366E+01
   0.54301E+01   0.11365E+01
   0.54301E+01   0.11363E+01
   0.54301E+01   0.11363E+01
   0.54301E+01   0.11361E+01
   0.54301E+01   0.11358E+01
   0.54301E+01   0.11358E+01
   0.54301E+01   0.11357E+01
   0.54301E+01   0.11355E+01
   0.54301E+01   0.11354E+01
   0.54301E+01   0.11354E+01
   0.54301E+01   0.11353E+01
   0.54301E+01   0.11352E+01
   0.54301E+01   0.11351E+01
   0.54301E+01   0.11352E+01
   0.54301E+01   0.11352E+01
   0.54301E+01   0.11351E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54301E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11350E+01
   0.54401E+01   0.11349E+01
   0.54401E+01   0.11349E+01
   0.54401E+01   0.11345E+01
   0.54401E+01   0.11345E+01
   0.54401E+01   0.11344E+01
   0.54401E+01   0.11342E+01
   0.54401E+01   0.11342E+01
   0.54401E+01   0.11340E+01
   0.54401E+01   0.11340E+01
   0.54401E+01   0.11338E+01
   0.54401E+01   0.11338E+01
   0.54301E+01   0.11336E+01
   0.54301E+01   0.11335E+01
   0.54301E+01   0.11332E+01
   0.54301E+01   0.11333E+01
   0.54301E+01   0.11333E+01
   0.54301E+01   0.11332E+01
   0.54301E+01   0.11329E+01
   0.54301E+01   0.11327E+01
   0.54301E+01   0.11327E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11326E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11324E+01
   0.54301E+01   0.11325E+01
   0.54301E+01   0.11323E+01
   0.54301E+01   0.11323E+01
   0.54301E+01   0.11322E+01
   0.54301E+01   0.11321E+01
   0.54301E+01   0.11317E+01
   0.54301E+01   0.11315E+01
   0.54301E+01   0.11316E+01
   0.54301E+01   0.11314E+01
   0.54301E+01   0.11314E+01
   0.54301E+01   0.11312E+01
   0.54301E+01   0.11312E+01
   0.54301E+01   0.11309E+01
   0.54301E+01   0.11309E+01
   0.54301E+01   0.11308E+01
   0.54301E+01   0.11307E+01
   0.54301E+01   0.11306E+01
   0.54301E+01   0.11305E+01
   0.54301E+01   0.11305E+01
   0.54301E+01   0.11305E+01
   0.54301E+01   0.11305E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11305E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11304E+01
   0.54301E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11304E+01
   0.54401E+01   0.11303E+01
   0.54401E+01   0.11303E+01
   0.54401E+01   0.11303E+01
   0.54401E+01   0.11302E+01
   0.54401E+01   0.11302E+01
   0.54401E+01   0.11302E+01
   0.54401E+01   0.11300E+01
   0.54401E+01   0.11300E+01
   0.54401E+01   0.11299E+01
   0.54401E+01   0.11296E+01
   0.54401E+01   0.11296E+01
   0.54401E+01   0.11295E+01
   0.54401E+01   0.11293E+01
   0.54401E+01   0.11292E+01
   0.54401E+01   0.11290E+01
   0.54401E+01   0.11290E+01
   0.54401E+01   0.11288E+01
   0.54401E+01   0.11287E+01
   0.54301E+01   0.11286E+01
   0.54301E+01   0.11284E+01
   0.54301E+01   0.11281E+01
   0.54301E+01   0.11281E+01
   0.54301E+01   0.11280E+01
   0.54301E+01   0.11280E+01
   0.54301E+01   0.11281E+01
   0.54301E+01   0.11281E+01
   0.54401E+01   0.11281E+01
   0.54401E+01   0.11281E+01
   0.54401E+01   0.11281E+01
   0.54401E+01   0.11282E+01
   0.54401E+01   0.11282E+01
   0.54401E+01   0.11281E+01
   0.54401E+01   0.11281E+01
   0.54401E+01   0.11281E+01
   0.54401E+01   0.11281E+01
   0.54401E+01   0.11281E+01
   0.54401E+01   0.11280E+01
   0.54401E+01   0.11280E+01
   0.54401E+01   0.11280E+01
   0.54401E+01   0.11280E+01
   0.54401E+01   0.11279E+01
   0.54401E+01   0.11279E+01
   0.54401E+01   0.11279E+01
   0.54401E+01   0.11276E+01
   0.54401E+01   0.11275E+01
   0.54401E+01   0.11274E+01
   0.54401E+01   0.11274E+01
   0.54401E+01   0.11273E+01
   0.54401E+01   0.11272E+01
   0.54401E+01   0.11272E+01
   0.54401E+01   0.11271E+01
   0.54301E+01   0.11266E+01
   0.54301E+01   0.11267E+01
   0.54301E+01   0.11267E+01
   0.54301E+01   0.11268E+01
   0.54301E+01   0.11266E+01
   0.54301E+01   0.11265E+01
   0.54301E+01   0.11264E+01
   0.54301E+01   0.11263E+01
   0.54301E+01   0.11263E+01
   0.54301E+01   0.11261E+01
   0.54301E+01   0.11260E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11259E+01
   0.54301E+01   0.11259E+01
   0.54301E+01   0.11259E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54301E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11257E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11258E+01
   0.54401E+01   0.11257E+01
   0.54401E+01   0.11257E+01
   0.54401E+01   0.11257E+01
   0.54401E+01   0.11257E+01
   0.54401E+01   0.11257E+01
   0.54401E+01   0.11257E+01
   0.54401E+01   0.11256E+01
   0.54401E+01   0.11255E+01
   0.54401E+01   0.11254E+01
   0.54401E+01   0.11254E+01
   0.54401E+01   0.11253E+01
   0.54401E+01   0.11252E+01
   0.54401E+01   0.11251E+01
   0.54401E+01   0.11249E+01
   0.54401E+01   0.11248E+01
   0.54401E+01   0.11247E+01
   0.54401E+01   0.11243E+01
   0.54401E+01   0.11243E+01
   0.54401E+01   0.11243E+01
   0.54401E+01   0.11242E+01
   0.54401E+01   0.11242E+01
   0.54401E+01   0.11240E+01
   0.54401E+01   0.11240E+01
   0.54401E+01   0.11238E+01
   0.54401E+01   0.11238E+01
   0.54401E+01   0.11237E+01
   0.54401E+01   0.11237E+01
   0.54401E+01   0.11238E+01
   0.54401E+01   0.11237E+01
   0.54401E+01   0.11238E+01
   0.54401E+01   0.11237E+01
   0.54401E+01   0.11238E+01
   0.54401E+01   0.11238E+01
   0.54401E+01   0.11237E+01
   0.54401E+01   0.11235E+01
   0.54401E+01   0.11234E+01
   0.54401E+01   0.11234E+01
   0.54401E+01   0.11234E+01
   0.54401E+01   0.11234E+01
   0.54401E+01   0.11234E+01
   0.54401E+01   0.11233E+01
   0.54401E+01   0.11233E+01
   0.54401E+01   0.11233E+01
   0.54401E+01   0.11234E+01
   0.54401E+01   0.11233E+01
   0.54401E+01   0.11233E+01
   0.54401E+01   0.11233E+01
   0.54401E+01   0.11233E+01
   0.54401E+01   0.11231E+01
   0.54401E+01   0.11229E+01
   0.54401E+01   0.11229E+01
   0.54401E+01   0.11230E+01
   0.54401E+01   0.11229E+01
   0.54401E+01   0.11227E+01
   0.54401E+01   0.11225E+01
   0.54401E+01   0.11224E+01
   0.54401E+01   0.11223E+01
   0.54401E+01   0.11220E+01
   0.54401E+01   0.11220E+01
   0.54401E+01   0.11216E+01
   0.54301E+01   0.11214E+01
   0.54301E+01   0.11215E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54301E+01   0.11214E+01
   0.54301E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11213E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11212E+01
   0.54401E+01   0.11211E+01
   0.54401E+01   0.11211E+01
   0.54401E+01   0.11211E+01
   0.54401E+01   0.11211E+01
   0.54401E+01   0.11211E+01
   0.54401E+01   0.11211E+01
   0.54401E+01   0.11211E+01
   0.54401E+01   0.11211E+01
   0.54401E+01   0.11211E+01
   0.54501E+01   0.11211E+01
   0.54501E+01   0.11210E+01
   0.54501E+01   0.11210E+01
   0.54501E+01   0.11210E+01
   0.54501E+01   0.11210E+01
   0.54501E+01   0.11209E+01
   0.54501E+01   0.11207E+01
   0.54501E+01   0.11208E+01
   0.54501E+01   0.11205E+01
   0.54501E+01   0.11206E+01
   0.54401E+01   0.11203E+01
   0.54501E+01   0.11205E+01
   0.54501E+01   0.11207E+01
   0.54401E+01   0.11203E+01
   0.54401E+01   0.11200E+01
   0.54401E+01   0.11199E+01
   0.54401E+01   0.11199E+01
   0.54401E+01   0.11200E+01
   0.54401E+01   0.11197E+01
   0.54401E+01   0.11196E+01
   0.54401E+01   0.11195E+01
   0.54401E+01   0.11195E+01
   0.54401E+01   0.11196E+01
   0.54401E+01   0.11195E+01
   0.54401E+01   0.11195E+01
   0.54401E+01   0.11194E+01
   0.54401E+01   0.11194E+01
   0.54401E+01   0.11194E+01
   0.54401E+01   0.11194E+01
   0.54401E+01   0.11193E+01
   0.54401E+01   0.11193E+01
   0.54401E+01   0.11193E+01
   0.54401E+01   0.11191E+01
   0.54401E+01   0.11190E+01
   0.54401E+01   0.11191E+01
   0.54401E+01   0.11190E+01
   0.54401E+01   0.11191E+01
   0.54401E+01   0.11190E+01
   0.54401E+01   0.11189E+01
   0.54401E+01   0.11188E+01
   0.54401E+01   0.11188E+01
   0.54401E+01   0.11188E+01
   0.54401E+01   0.11187E+01
   0.54401E+01   0.11187E+01
   0.54401E+01   0.11186E+01
   0.54401E+01   0.11186E+01
   0.54401E+01   0.11186E+01
   0.54401E+01   0.11184E+01
   0.54401E+01   0.11181E+01
   0.54401E+01   0.11182E+01
   0.54401E+01   0.11181E+01
   0.54401E+01   0.11181E+01
   0.54401E+01   0.11182E+01
   0.54401E+01   0.11181E+01
   0.54401E+01   0.11180E+01
   0.54401E+01   0.11179E+01
   0.54401E+01   0.11176E+01
   0.54401E+01   0.11177E+01
   0.54401E+01   0.11177E+01
   0.54401E+01   0.11174E+01
   0.54401E+01   0.11174E+01
   0.54401E+01   0.11171E+01
   0.54401E+01   0.11168E+01
   0.54401E+01   0.11168E+01
   0.54401E+01   0.11167E+01
   0.54401E+01   0.11167E+01
   0.54401E+01   0.11168E+01
   0.54401E+01   0.11168E+01
   0.54401E+01   0.11168E+01
   0.54401E+01   0.11168E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11168E+01
   0.54401E+01   0.11168E+01
   0.54401E+01   0.11169E+01
   0.54401E+01   0.11168E+01
   0.54501E+01   0.11167E+01
   0.54501E+01   0.11167E+01
   0.54501E+01   0.11167E+01
   0.54501E+01   0.11167E+01
   0.54501E+01   0.11167E+01
   0.54501E+01   0.11167E+01
   0.54501E+01   0.11167E+01
   0.54501E+01   0.11167E+01
   0.54501E+01   0.11166E+01
   0.54501E+01   0.11166E+01
   0.54501E+01   0.11165E+01
   0.54501E+01   0.11165E+01
   0.54501E+01   0.11165E+01
   0.54501E+01   0.11165E+01
   0.54501E+01   0.11164E+01
   0.54501E+01   0.11164E+01
   0.54501E+01   0.11164E+01
   0.54501E+01   0.11164E+01
   0.54501E+01   0.11163E+01
   0.54501E+01   0.11163E+01
   0.54501E+01   0.11163E+01
   0.54501E+01   0.11163E+01
   0.54501E+01   0.11163E+01
   0.54501E+01   0.11163E+01
   0.54501E+01   0.11163E+01
   0.54501E+01   0.11160E+01
   0.54501E+01   0.11160E+01
   0.54501E+01   0.11162E+01
   0.54501E+01   0.11162E+01
   0.54501E+01   0.11160E+01
   0.54501E+01   0.11161E+01
   0.54501E+01   0.11157E+01
   0.54501E+01   0.11155E+01
   0.54501E+01   0.11154E+01
   0.54501E+01   0.11154E+01
   0.54501E+01   0.11154E+01
   0.54501E+01   0.11155E+01
   0.54501E+01   0.11154E+01
   0.54501E+01   0.11154E+01
   0.54501E+01   0.11153E+01
   0.54501E+01   0.11153E+01
   0.54501E+01   0.11152E+01
   0.54501E+01   0.11152E+01
   0.54501E+01   0.11152E+01
   0.54501E+01   0.11151E+01
   0.54501E+01   0.11152E+01
   0.54501E+01   0.11150E+01
   0.54501E+01   0.11150E+01
   0.54501E+01   0.11150E+01
   0.54501E+01   0.11150E+01
   0.54501E+01   0.11150E+01
   0.54501E+01   0.11149E+01
   0.54501E+01   0.11149E+01
   0.54501E+01   0.11148E+01
   0.54501E+01   0.11147E+01
   0.54501E+01   0.11146E+01
   0.54501E+01   0.11144E+01
   0.54501E+01   0.11142E+01
   0.54501E+01   0.11142E+01
   0.54501E+01   0.11142E+01
   0.54501E+01   0.11142E+01
   0.54501E+01   0.11141E+01
   0.54501E+01   0.11140E+01
   0.54501E+01   0.11140E+01
   0.54501E+01   0.11140E+01
   0.54501E+01   0.11140E+01
   0.54501E+01   0.11139E+01
   0.54501E+01   0.11139E+01
   0.54501E+01   0.11139E+01
   0.54501E+01   0.11136E+01
   0.54501E+01   0.11133E+01
   0.54401E+01   0.11132E+01
   0.54401E+01   0.11132E+01
   0.54401E+01   0.11131E+01
   0.54401E+01   0.11127E+01
   0.54401E+01   0.11127E+01
   0.54401E+01   0.11126E+01
   0.54401E+01   0.11125E+01
   0.54401E+01   0.11124E+01
   0.54401E+01   0.11124E+01
   0.54401E+01   0.11125E+01
   0.54401E+01   0.11125E+01
   0.54401E+01   0.11125E+01
   0.54401E+01   0.11125E+01
   0.54401E+01   0.11125E+01
   0.54401E+01   0.11126E+01
   0.54401E+01   0.11126E+01
   0.54501E+01   0.11127E+01
   0.54501E+01   0.11127E+01
   0.54501E+01   0.11127E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11129E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11129E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11128E+01
   0.54501E+01   0.11127E+01
   0.54501E+01   0.11126E+01
   0.54501E+01   0.11126E+01
   0.54501E+01   0.11125E+01
   0.54501E+01   0.11124E+01
   0.54501E+01   0.11124E+01
   0.54501E+01   0.11124E+01
   0.54501E+01   0.11124E+01
   0.54501E+01   0.11124E+01
   0.54501E+01   0.11124E+01
   0.54501E+01   0.11124E+01
   0.54501E+01   0.11123E+01
   0.54501E+01   0.11123E+01
   0.54501E+01   0.11122E+01
   0.54501E+01   0.11120E+01
   0.54501E+01   0.11120E+01
   0.54501E+01   0.11120E+01
   0.54501E+01   0.11120E+01
   0.54501E+01   0.11118E+01
   0.54501E+01   0.11118E+01
   0.54501E+01   0.11118E+01
   0.54501E+01   0.11117E+01
   0.54501E+01   0.11117E+01
   0.54501E+01   0.11116E+01
   0.54501E+01   0.11116E+01
   0.54501E+01   0.11115E+01
   0.54501E+01   0.11115E+01
   0.54501E+01   0.11115E+01
   0.54501E+01   0.11115E+01
   0.54501E+01   0.11115E+01
   0.54601E+01   0.11115E+01
   0.54501E+01   0.11115E+01
   0.54601E+01   0.11115E+01
   0.54601E+01   0.11115E+01
   0.54601E+01   0.11115E+01
   0.54601E+01   0.11115E+01
   0.54601E+01   0.11115E+01
   0.54601E+01   0.11114E+01
   0.54601E+01   0.11114E+01
   0.54601E+01   0.11114E+01
   0.54601E+01   0.11114E+01
   0.54601E+01   0.11114E+01
   0.54601E+01   0.11113E+01
   0.54601E+01   0.11113E+01
   0.54601E+01   0.11113E+01
   0.54601E+01   0.11112E+01
   0.54601E+01   0.11111E+01
   0.54601E+01   0.11113E+01
   0.54601E+01   0.11112E+01
   0.54601E+01   0.11112E+01
   0.54601E+01   0.11111E+01
   0.54601E+01   0.11108E+01
   0.54501E+01   0.11106E+01
   0.54501E+01   0.11106E+01
   0.54501E+01   0.11105E+01
   0.54501E+01   0.11104E+01
   0.54501E+01   0.11103E+01
   0.54501E+01   0.11103E+01
   0.54501E+01   0.11099E+01
   0.54501E+01   0.11099E+01
   0.54501E+01   0.11098E+01
   0.54501E+01   0.11100E+01
   0.54501E+01   0.11096E+01
   0.54501E+01   0.11096E+01
   0.54501E+01   0.11095E+01
   0.54501E+01   0.11092E+01
   0.54501E+01   0.11091E+01
   0.54501E+01   0.11091E+01
   0.54501E+01   0.11091E+01
   0.54501E+01   0.11092E+01
   0.54501E+01   0.11092E+01
   0.54501E+01   0.11093E+01
   0.54501E+01   0.11094E+01
   0.54501E+01   0.11092E+01
   0.54501E+01   0.11092E+01
   0.54501E+01   0.11093E+01
   0.54501E+01   0.11091E+01
   0.54501E+01   0.11091E+01
   0.54501E+01   0.11090E+01
   0.54501E+01   0.11089E+01
   0.54501E+01   0.11088E+01
   0.54501E+01   0.11086E+01
   0.54501E+01   0.11085E+01
   0.54501E+01   0.11085E+01
   0.54501E+01   0.11085E+01
   0.54501E+01   0.11086E+01
   0.54501E+01   0.11087E+01
   0.54501E+01   0.11087E+01
   0.54501E+01   0.11088E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11089E+01
   0.54601E+01   0.11088E+01
   0.54601E+01   0.11088E+01
   0.54601E+01   0.11087E+01
   0.54601E+01   0.11087E+01
   0.54601E+01   0.11087E+01
   0.54601E+01   0.11086E+01
   0.54601E+01   0.11085E+01
   0.54601E+01   0.11084E+01
   0.54601E+01   0.11084E+01
   0.54601E+01   0.11084E+01
   0.54601E+01   0.11084E+01
   0.54601E+01   0.11084E+01
   0.54601E+01   0.11084E+01
   0.54601E+01   0.11083E+01
   0.54601E+01   0.11084E+01
   0.54601E+01   0.11084E+01
   0.54601E+01   0.11083E+01
   0.54601E+01   0.11083E+01
   0.54601E+01   0.11083E+01
   0.54601E+01   0.11082E+01
   0.54601E+01   0.11080E+01
   0.54601E+01   0.11080E+01
   0.54601E+01   0.11080E+01
   0.54601E+01   0.11081E+01
   0.54601E+01   0.11081E+01
   0.54601E+01   0.11079E+01
   0.54601E+01   0.11079E+01
   0.54601E+01   0.11077E+01
   0.54601E+01   0.11075E+01
   0.54601E+01   0.11075E+01
   0.54601E+01   0.11074E+01
   0.54601E+01   0.11074E+01
   0.54601E+01   0.11073E+01
   0.54601E+01   0.11073E+01
   0.54601E+01   0.11073E+01
   0.54601E+01   0.11073E+01
   0.54601E+01   0.11071E+01
   0.54601E+01   0.11070E+01
   0.54601E+01   0.11069E+01
   0.54601E+01   0.11069E+01
   0.54601E+01   0.11069E+01
   0.54601E+01   0.11069E+01
   0.54601E+01   0.11069E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11069E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11067E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11067E+01
   0.54601E+01   0.11067E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11068E+01
   0.54601E+01   0.11066E+01
   0.54601E+01   0.11066E+01
   0.54601E+01   0.11066E+01
   0.54601E+01   0.11065E+01
   0.54601E+01   0.11065E+01
   0.54601E+01   0.11065E+01
   0.54601E+01   0.11065E+01
   0.54601E+01   0.11065E+01
   0.54601E+01   0.11065E+01
   0.54601E+01   0.11064E+01
   0.54601E+01   0.11064E+01
   0.54601E+01   0.11062E+01
   0.54601E+01   0.11061E+01
   0.54601E+01   0.11062E+01
   0.54601E+01   0.11060E+01
   0.54601E+01   0.11059E+01
   0.54601E+01   0.11058E+01
   0.54601E+01   0.11055E+01
   0.54601E+01   0.11055E+01
   0.54601E+01   0.11053E+01
   0.54601E+01   0.11053E+01
   0.54601E+01   0.11052E+01
   0.54601E+01   0.11052E+01
   0.54601E+01   0.11051E+01
   0.54601E+01   0.11052E+01
   0.54601E+01   0.11048E+01
   0.54601E+01   0.11048E+01
   0.54601E+01   0.11046E+01
   0.54601E+01   0.11046E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11046E+01
   0.54601E+01   0.11046E+01
   0.54601E+01   0.11045E+01
   0.54601E+01   0.11044E+01
   0.54601E+01   0.11044E+01
   0.54601E+01   0.11045E+01
   0.54601E+01   0.11045E+01
   0.54601E+01   0.11045E+01
   0.54601E+01   0.11046E+01
   0.54601E+01   0.11046E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11046E+01
   0.54601E+01   0.11047E+01
   0.54601E+01   0.11045E+01
   0.54601E+01   0.11046E+01
   0.54601E+01   0.11045E+01
   0.54601E+01   0.11045E+01
   0.54601E+01   0.11045E+01
   0.54601E+01   0.11044E+01
   0.54601E+01   0.11044E+01
   0.54601E+01   0.11044E+01
   0.54601E+01   0.11044E+01
   0.54601E+01   0.11043E+01
   0.54601E+01   0.11044E+01
   0.54601E+01   0.11043E+01
   0.54601E+01   0.11043E+01
   0.54601E+01   0.11043E+01
   0.54601E+01   0.11043E+01
   0.54601E+01   0.11043E+01
   0.54601E+01   0.11042E+01
   0.54601E+01   0.11041E+01
   0.54601E+01   0.11041E+01
   0.54701E+01   0.11041E+01
   0.54701E+01   0.11041E+01
   0.54701E+01   0.11041E+01
   0.54701E+01   0.11040E+01
   0.54701E+01   0.11040E+01
   0.54701E+01   0.11039E+01
   0.54701E+01   0.11038E+01
   0.54701E+01   0.11039E+01
   0.54701E+01   0.11039E+01
   0.54701E+01   0.11038E+01
   0.54701E+01   0.11038E+01
   0.54701E+01   0.11036E+01
   0.54701E+01   0.11038E+01
   0.54701E+01   0.11037E+01
   0.54701E+01   0.11034E+01
   0.54701E+01   0.11032E+01
   0.54701E+01   0.11034E+01
   0.54701E+01   0.11032E+01
   0.54701E+01   0.11031E+01
   0.54701E+01   0.11032E+01
   0.54701E+01   0.11031E+01
   0.54601E+01   0.11030E+01
   0.54701E+01   0.11030E+01
   0.54701E+01   0.11030E+01
   0.54601E+01   0.11029E+01
   0.54701E+01   0.11029E+01
   0.54701E+01   0.11029E+01
   0.54701E+01   0.11029E+01
   0.54701E+01   0.11029E+01
   0.54701E+01   0.11029E+01
   0.54701E+01   0.11028E+01
   0.54701E+01   0.11028E+01
   0.54701E+01   0.11029E+01
   0.54701E+01   0.11028E+01
   0.54701E+01   0.11028E+01
   0.54701E+01   0.11028E+01
   0.54701E+01   0.11026E+01
   0.54701E+01   0.11027E+01
   0.54701E+01   0.11027E+01
   0.54701E+01   0.11027E+01
   0.54701E+01   0.11026E+01
   0.54701E+01   0.11026E+01
   0.54701E+01   0.11025E+01
   0.54701E+01   0.11025E+01
   0.54701E+01   0.11023E+01
   0.54701E+01   0.11022E+01
   0.54701E+01   0.11021E+01
   0.54701E+01   0.11021E+01
   0.54701E+01   0.11021E+01
   0.54701E+01   0.11021E+01
   0.54701E+01   0.11021E+01
   0.54701E+01   0.11020E+01
   0.54701E+01   0.11019E+01
   0.54701E+01   0.11019E+01
   0.54701E+01   0.11020E+01
   0.54701E+01   0.11019E+01
   0.54701E+01   0.11018E+01
   0.54701E+01   0.11018E+01
   0.54701E+01   0.11017E+01
   0.54701E+01   0.11016E+01
   0.54701E+01   0.11016E+01
   0.54701E+01   0.11015E+01
   0.54701E+01   0.11015E+01
   0.54701E+01   0.11015E+01
   0.54701E+01   0.11015E+01
   0.54701E+01   0.11013E+01
   0.54701E+01   0.11011E+01
   0.54701E+01   0.11007E+01
   0.54701E+01   0.11007E+01
   0.54701E+01   0.11007E+01
   0.54701E+01   0.11009E+01
   0.54701E+01   0.11008E+01
   0.54701E+01   0.11008E+01
   0.54701E+01   0.11010E+01
   0.54701E+01   0.11011E+01
   0.54701E+01   0.11012E+01
   0.54701E+01   0.11008E+01
   0.54701E+01   0.11008E+01
   0.54701E+01   0.11007E+01
   0.54701E+01   0.11006E+01
   0.54701E+01   0.11007E+01
   0.54701E+01   0.11008E+01
   0.54701E+01   0.11009E+01
   0.54701E+01   0.11009E+01
   0.54701E+01   0.11009E+01
   0.54701E+01   0.11010E+01
   0.54701E+01   0.11010E+01
   0.54701E+01   0.11010E+01
   0.54701E+01   0.11011E+01
   0.54701E+01   0.11012E+01
   0.54701E+01   0.11011E+01
   0.54701E+01   0.11011E+01
   0.54701E+01   0.11011E+01
   0.54701E+01   0.11011E+01
   0.54701E+01   0.11011E+01
   0.54801E+01   0.11010E+01
   0.54801E+01   0.11010E+01
   0.54801E+01   0.11010E+01
   0.54801E+01   0.11009E+01
   0.54801E+01   0.11008E+01
   0.54801E+01   0.11008E+01
   0.54801E+01   0.11008E+01
   0.54801E+01   0.11010E+01
   0.54801E+01   0.11008E+01
   0.54801E+01   0.11008E+01
   0.54801E+01   0.11007E+01
   0.54801E+01   0.11007E+01
   0.54801E+01   0.11007E+01
   0.54801E+01   0.11007E+01
   0.54801E+01   0.11006E+01
   0.54801E+01   0.11006E+01
   0.54801E+01   0.11004E+01
   0.54801E+01   0.11003E+01
   0.54801E+01   0.11003E+01
   0.54801E+01   0.11003E+01
   0.54801E+01   0.11002E+01
   0.54801E+01   0.11003E+01
   0.54801E+01   0.11003E+01
   0.54801E+01   0.11002E+01
   0.54801E+01   0.11001E+01
   0.54801E+01   0.11001E+01
   0.54801E+01   0.11001E+01
   0.54801E+01   0.11000E+01
   0.54801E+01   0.11000E+01
   0.54801E+01   0.11000E+01
   0.54801E+01   0.11000E+01
   0.54801E+01   0.10998E+01
   0.54701E+01   0.10995E+01
   0.54701E+01   0.10995E+01
   0.54701E+01   0.10992E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10989E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10989E+01
   0.54701E+01   0.10989E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10989E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10990E+01
   0.54701E+01   0.10990E+01
   0.54801E+01   0.10990E+01
   0.54801E+01   0.10990E+01
   0.54801E+01   0.10990E+01
   0.54801E+01   0.10990E+01
   0.54801E+01   0.10990E+01
   0.54801E+01   0.10990E+01
   0.54801E+01   0.10989E+01
   0.54801E+01   0.10988E+01
   0.54801E+01   0.10989E+01
   0.54801E+01   0.10989E+01
   0.54801E+01   0.10989E+01
   0.54801E+01   0.10989E+01
   0.54801E+01   0.10988E+01
   0.54801E+01   0.10986E+01
   0.54801E+01   0.10987E+01
   0.54801E+01   0.10986E+01
   0.54801E+01   0.10987E+01
   0.54801E+01   0.10987E+01
   0.54801E+01   0.10987E+01
   0.54801E+01   0.10986E+01
   0.54801E+01   0.10986E+01
   0.54801E+01   0.10986E+01
   0.54801E+01   0.10985E+01
   0.54801E+01   0.10983E+01
   0.54801E+01   0.10983E+01
   0.54801E+01   0.10982E+01
   0.54801E+01   0.10983E+01
   0.54801E+01   0.10982E+01
   0.54801E+01   0.10981E+01
   0.54801E+01   0.10980E+01
   0.54801E+01   0.10978E+01
   0.54801E+01   0.10979E+01
   0.54801E+01   0.10976E+01
   0.54801E+01   0.10975E+01
   0.54801E+01   0.10974E+01
   0.54801E+01   0.10972E+01
   0.54801E+01   0.10973E+01
   0.54801E+01   0.10973E+01
   0.54801E+01   0.10973E+01
   0.54801E+01   0.10973E+01
   0.54801E+01   0.10973E+01
   0.54801E+01   0.10974E+01
   0.54801E+01   0.10972E+01
   0.54801E+01   0.10971E+01
   0.54801E+01   0.10971E+01
   0.54801E+01   0.10971E+01
   0.54801E+01   0.10969E+01
   0.54801E+01   0.10969E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10966E+01
   0.54801E+01   0.10966E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10968E+01
   0.54801E+01   0.10969E+01
   0.54801E+01   0.10969E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10967E+01
   0.54801E+01   0.10966E+01
   0.54801E+01   0.10966E+01
   0.54801E+01   0.10966E+01
   0.54801E+01   0.10965E+01
   0.54801E+01   0.10964E+01
   0.54801E+01   0.10965E+01
   0.54801E+01   0.10964E+01
   0.54801E+01   0.10963E+01
   0.54801E+01   0.10964E+01
   0.54801E+01   0.10964E+01
   0.54801E+01   0.10963E+01
   0.54801E+01   0.10963E+01
   0.54801E+01   0.10962E+01
   0.54801E+01   0.10962E+01
   0.54801E+01   0.10961E+01
   0.54801E+01   0.10961E+01
   0.54801E+01   0.10961E+01
   0.54801E+01   0.10961E+01
   0.54801E+01   0.10961E+01
   0.54801E+01   0.10961E+01
   0.54901E+01   0.10959E+01
   0.54901E+01   0.10959E+01
   0.54901E+01   0.10959E+01
   0.54901E+01   0.10959E+01
   0.54901E+01   0.10959E+01
   0.54901E+01   0.10959E+01
   0.54901E+01   0.10959E+01
   0.54901E+01   0.10958E+01
   0.54901E+01   0.10958E+01
   0.54901E+01   0.10958E+01
   0.54901E+01   0.10958E+01
   0.54901E+01   0.10957E+01
   0.54901E+01   0.10955E+01
   0.54901E+01   0.10955E+01
   0.54901E+01   0.10954E+01
   0.54901E+01   0.10954E+01
   0.54901E+01   0.10954E+01
   0.54901E+01   0.10955E+01
   0.54901E+01   0.10954E+01
   0.54901E+01   0.10955E+01
   0.54901E+01   0.10955E+01
   0.54901E+01   0.10954E+01
   0.54901E+01   0.10953E+01
   0.54901E+01   0.10954E+01
   0.54901E+01   0.10953E+01
   0.54901E+01   0.10953E+01
   0.54901E+01   0.10952E+01
   0.54901E+01   0.10953E+01
   0.54901E+01   0.10953E+01
   0.54901E+01   0.10951E+01
   0.54901E+01   0.10953E+01
   0.54901E+01   0.10953E+01
   0.54901E+01   0.10952E+01
   0.54901E+01   0.10952E+01
   0.54901E+01   0.10951E+01
   0.54901E+01   0.10949E+01
   0.54901E+01   0.10950E+01
   0.54901E+01   0.10951E+01
   0.54901E+01   0.10949E+01
   0.54901E+01   0.10948E+01
   0.54901E+01   0.10948E+01
   0.54901E+01   0.10949E+01
   0.54901E+01   0.10949E+01
   0.54901E+01   0.10947E+01
   0.54901E+01   0.10947E+01
   0.54901E+01   0.10947E+01
   0.54901E+01   0.10946E+01
   0.54901E+01   0.10945E+01
   0.54901E+01   0.10945E+01
   0.54901E+01   0.10945E+01
   0.54901E+01   0.10945E+01
   0.54901E+01   0.10942E+01
   0.54901E+01   0.10941E+01
   0.54901E+01   0.10940E+01
   0.54901E+01   0.10940E+01
   0.54901E+01   0.10938E+01
   0.54901E+01   0.10938E+01
   0.54901E+01   0.10938E+01
   0.54901E+01   0.10939E+01
   0.54901E+01   0.10937E+01
   0.54901E+01   0.10936E+01
   0.54901E+01   0.10933E+01
   0.54901E+01   0.10933E+01
   0.54901E+01   0.10933E+01
   0.54901E+01   0.10932E+01
   0.54901E+01   0.10932E+01
   0.54901E+01   0.10933E+01
   0.54901E+01   0.10934E+01
   0.54901E+01   0.10932E+01
   0.54901E+01   0.10932E+01
   0.54901E+01   0.10932E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10932E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10931E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10930E+01
   0.54901E+01   0.10930E+01
   0.55001E+01   0.10930E+01
   0.55001E+01   0.10930E+01
   0.55001E+01   0.10930E+01
   0.55001E+01   0.10929E+01
   0.55001E+01   0.10929E+01
   0.55001E+01   0.10930E+01
   0.55001E+01   0.10929E+01
   0.55001E+01   0.10930E+01
   0.55001E+01   0.10930E+01
   0.55001E+01   0.10930E+01
   0.55001E+01   0.10929E+01
   0.55001E+01   0.10927E+01
   0.55001E+01   0.10927E+01
   0.55001E+01   0.10927E+01
   0.55001E+01   0.10927E+01
   0.55001E+01   0.10926E+01
   0.55001E+01   0.10925E+01
   0.55001E+01   0.10926E+01
   0.55001E+01   0.10924E+01
   0.55001E+01   0.10924E+01
   0.55001E+01   0.10922E+01
   0.55001E+01   0.10922E+01
   0.55001E+01   0.10921E+01
   0.55001E+01   0.10921E+01
   0.55001E+01   0.10921E+01
   0.55001E+01   0.10921E+01
   0.55001E+01   0.10921E+01
   0.55001E+01   0.10922E+01
   0.55001E+01   0.10921E+01
   0.55001E+01   0.10918E+01
   0.55001E+01   0.10916E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10914E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10914E+01
   0.55001E+01   0.10915E+01
   0.55001E+01   0.10914E+01
   0.55001E+01   0.10914E+01
   0.55001E+01   0.10914E+01
   0.55001E+01   0.10913E+01
   0.55001E+01   0.10913E+01
   0.55001E+01   0.10913E+01
   0.55001E+01   0.10913E+01
   0.55001E+01   0.10912E+01
   0.55001E+01   0.10911E+01
   0.55001E+01   0.10911E+01
   0.55001E+01   0.10913E+01
   0.55001E+01   0.10913E+01
   0.55001E+01   0.10912E+01
   0.55001E+01   0.10912E+01
   0.55001E+01   0.10911E+01
   0.55001E+01   0.10910E+01
   0.55001E+01   0.10911E+01
   0.55001E+01   0.10909E+01
   0.55001E+01   0.10908E+01
   0.55001E+01   0.10908E+01
   0.55001E+01   0.10908E+01
   0.55001E+01   0.10908E+01
   0.55001E+01   0.10909E+01
   0.55001E+01   0.10909E+01
   0.55001E+01   0.10909E+01
   0.55001E+01   0.10909E+01
   0.55001E+01   0.10909E+01
   0.55001E+01   0.10907E+01
   0.55001E+01   0.10906E+01
   0.55001E+01   0.10906E+01
   0.55001E+01   0.10905E+01
   0.55001E+01   0.10905E+01
   0.55001E+01   0.10905E+01
   0.55001E+01   0.10904E+01
   0.55001E+01   0.10903E+01
   0.55001E+01   0.10903E+01
   0.55001E+01   0.10901E+01
   0.55001E+01   0.10901E+01
   0.55001E+01   0.10901E+01
   0.55001E+01   0.10900E+01
   0.55001E+01   0.10901E+01
   0.55001E+01   0.10901E+01
   0.55001E+01   0.10900E+01
   0.55001E+01   0.10899E+01
   0.55001E+01   0.10900E+01
   0.55001E+01   0.10900E+01
   0.55001E+01   0.10898E+01
   0.55001E+01   0.10899E+01
   0.55001E+01   0.10899E+01
   0.55001E+01   0.10895E+01
   0.55001E+01   0.10894E+01
   0.55001E+01   0.10895E+01
   0.55001E+01   0.10896E+01
   0.55001E+01   0.10896E+01
   0.55001E+01   0.10895E+01
   0.55001E+01   0.10896E+01
   0.55001E+01   0.10896E+01
   0.55001E+01   0.10896E+01
   0.55001E+01   0.10897E+01
   0.55001E+01   0.10898E+01
   0.55101E+01   0.10898E+01
   0.55101E+01   0.10898E+01
   0.55101E+01   0.10898E+01
   0.55101E+01   0.10898E+01
   0.55101E+01   0.10898E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10896E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10897E+01
   0.55101E+01   0.10896E+01
   0.55101E+01   0.10896E+01
   0.55101E+01   0.10896E+01
   0.55101E+01   0.10896E+01
   0.55101E+01   0.10896E+01
   0.55101E+01   0.10896E+01
   0.55101E+01   0.10896E+01
   0.55101E+01   0.10895E+01
   0.55101E+01   0.10894E+01
   0.55101E+01   0.10894E+01
   0.55101E+01   0.10894E+01
   0.55101E+01   0.10892E+01
   0.55101E+01   0.10893E+01
   0.55101E+01   0.10894E+01
   0.55101E+01   0.10894E+01
   0.55101E+01   0.10894E+01
   0.55101E+01   0.10893E+01
   0.55101E+01   0.10890E+01
   0.55101E+01   0.10890E+01
   0.55101E+01   0.10888E+01
   0.55101E+01   0.10889E+01
   0.55101E+01   0.10889E+01
   0.55101E+01   0.10889E+01
   0.55101E+01   0.10891E+01
   0.55101E+01   0.10891E+01
   0.55101E+01   0.10892E+01
   0.55101E+01   0.10889E+01
   0.55101E+01   0.10890E+01
   0.55101E+01   0.10889E+01
   0.55101E+01   0.10889E+01
   0.55101E+01   0.10887E+01
   0.55101E+01   0.10887E+01
   0.55101E+01   0.10887E+01
   0.55101E+01   0.10882E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10881E+01
   0.55101E+01   0.10881E+01
   0.55101E+01   0.10881E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10881E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10881E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10881E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10880E+01
   0.55101E+01   0.10879E+01
   0.55101E+01   0.10879E+01
   0.55101E+01   0.10877E+01
   0.55101E+01   0.10878E+01
   0.55101E+01   0.10877E+01
   0.55101E+01   0.10876E+01
   0.55101E+01   0.10878E+01
   0.55101E+01   0.10876E+01
   0.55101E+01   0.10877E+01
   0.55101E+01   0.10877E+01
   0.55101E+01   0.10877E+01
   0.55101E+01   0.10877E+01
   0.55101E+01   0.10877E+01
   0.55101E+01   0.10875E+01
   0.55101E+01   0.10875E+01
   0.55101E+01   0.10875E+01
   0.55101E+01   0.10875E+01
   0.55101E+01   0.10875E+01
   0.55101E+01   0.10875E+01
   0.55101E+01   0.10874E+01
   0.55101E+01   0.10875E+01
   0.55101E+01   0.10872E+01
   0.55101E+01   0.10874E+01
   0.55101E+01   0.10874E+01
   0.55101E+01   0.10872E+01
   0.55101E+01   0.10869E+01
   0.55101E+01   0.10870E+01
   0.55101E+01   0.10869E+01
   0.55101E+01   0.10870E+01
   0.55101E+01   0.10871E+01
   0.55101E+01   0.10871E+01
   0.55101E+01   0.10870E+01
   0.55101E+01   0.10868E+01
   0.55101E+01   0.10867E+01
   0.55101E+01   0.10865E+01
   0.55101E+01   0.10863E+01
   0.55101E+01   0.10864E+01
   0.55101E+01   0.10863E+01
   0.55101E+01   0.10864E+01
   0.55101E+01   0.10864E+01
   0.55101E+01   0.10864E+01
   0.55101E+01   0.10862E+01
   0.55101E+01   0.10862E+01
   0.55101E+01   0.10861E+01
   0.55101E+01   0.10858E+01
   0.55101E+01   0.10859E+01
   0.55101E+01   0.10860E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10862E+01
   0.55201E+01   0.10862E+01
   0.55201E+01   0.10862E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10863E+01
   0.55201E+01   0.10862E+01
   0.55201E+01   0.10862E+01
   0.55201E+01   0.10862E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10862E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10861E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10859E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10860E+01
   0.55201E+01   0.10859E+01
   0.55201E+01   0.10859E+01
   0.55201E+01   0.10858E+01
   0.55201E+01   0.10858E+01
   0.55201E+01   0.10856E+01
   0.55201E+01   0.10854E+01
   0.55201E+01   0.10853E+01
   0.55201E+01   0.10853E+01
   0.55201E+01   0.10852E+01
   0.55201E+01   0.10851E+01
   0.55201E+01   0.10852E+01
   0.55201E+01   0.10851E+01
   0.55201E+01   0.10849E+01
   0.55201E+01   0.10851E+01
   0.55201E+01   0.10851E+01
   0.55201E+01   0.10852E+01
   0.55201E+01   0.10853E+01
   0.55201E+01   0.10854E+01
   0.55201E+01   0.10853E+01
   0.55201E+01   0.10853E+01
   0.55301E+01   0.10854E+01
   0.55201E+01   0.10854E+01
   0.55301E+01   0.10854E+01
   0.55201E+01   0.10852E+01
   0.55201E+01   0.10851E+01
   0.55201E+01   0.10850E+01
   0.55201E+01   0.10851E+01
   0.55201E+01   0.10848E+01
   0.55201E+01   0.10848E+01
   0.55201E+01   0.10848E+01
   0.55201E+01   0.10847E+01
   0.55201E+01   0.10846E+01
   0.55201E+01   0.10846E+01
   0.55201E+01   0.10846E+01
   0.55301E+01   0.10847E+01
   0.55301E+01   0.10846E+01
   0.55301E+01   0.10846E+01
   0.55201E+01   0.10845E+01
   0.55301E+01   0.10845E+01
   0.55201E+01   0.10845E+01
   0.55201E+01   0.10844E+01
   0.55301E+01   0.10845E+01
   0.55301E+01   0.10845E+01
   0.55301E+01   0.10843E+01
   0.55301E+01   0.10844E+01
   0.55301E+01   0.10843E+01
   0.55301E+01   0.10843E+01
   0.55301E+01   0.10844E+01
   0.55301E+01   0.10843E+01
   0.55301E+01   0.10844E+01
   0.55301E+01   0.10844E+01
   0.55301E+01   0.10844E+01
   0.55301E+01   0.10841E+01
   0.55301E+01   0.10841E+01
   0.55301E+01   0.10840E+01
   0.55301E+01   0.10841E+01
   0.55301E+01   0.10841E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10838E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10838E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10837E+01
   0.55301E+01   0.10837E+01
   0.55301E+01   0.10838E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10840E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10839E+01
   0.55301E+01   0.10837E+01
   0.55301E+01   0.10836E+01
   0.55301E+01   0.10836E+01
   0.55301E+01   0.10836E+01
   0.55301E+01   0.10835E+01
   0.55301E+01   0.10835E+01
   0.55301E+01   0.10834E+01
   0.55301E+01   0.10834E+01
   0.55301E+01   0.10833E+01
   0.55301E+01   0.10832E+01
   0.55301E+01   0.10831E+01
   0.55301E+01   0.10832E+01
   0.55301E+01   0.10831E+01
   0.55301E+01   0.10831E+01
   0.55301E+01   0.10830E+01
   0.55301E+01   0.10830E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10828E+01
   0.55301E+01   0.10828E+01
   0.55301E+01   0.10830E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10828E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10830E+01
   0.55301E+01   0.10830E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10829E+01
   0.55301E+01   0.10828E+01
   0.55301E+01   0.10828E+01
   0.55301E+01   0.10828E+01
   0.55301E+01   0.10828E+01
   0.55301E+01   0.10828E+01
   0.55301E+01   0.10828E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10828E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10829E+01
   0.55401E+01   0.10828E+01
   0.55401E+01   0.10828E+01
   0.55401E+01   0.10828E+01
   0.55401E+01   0.10828E+01
   0.55401E+01   0.10828E+01
   0.55401E+01   0.10828E+01
   0.55401E+01   0.10827E+01
   0.55401E+01   0.10826E+01
   0.55401E+01   0.10826E+01
   0.55401E+01   0.10827E+01
   0.55401E+01   0.10826E+01
   0.55401E+01   0.10825E+01
   0.55401E+01   0.10825E+01
   0.55401E+01   0.10825E+01
   0.55401E+01   0.10825E+01
   0.55401E+01   0.10825E+01
   0.55401E+01   0.10825E+01
   0.55401E+01   0.10823E+01
   0.55401E+01   0.10823E+01
   0.55401E+01   0.10823E+01
   0.55401E+01   0.10823E+01
   0.55401E+01   0.10823E+01
   0.55401E+01   0.10823E+01
   0.55401E+01   0.10824E+01
   0.55401E+01   0.10822E+01
   0.55401E+01   0.10823E+01
   0.55401E+01   0.10821E+01
   0.55401E+01   0.10821E+01
   0.55401E+01   0.10820E+01
   0.55401E+01   0.10818E+01
   0.55401E+01   0.10818E+01
   0.55401E+01   0.10818E+01
   0.55401E+01   0.10816E+01
   0.55401E+01   0.10815E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10815E+01
   0.55401E+01   0.10814E+01
   0.55401E+01   0.10815E+01
   0.55401E+01   0.10816E+01
   0.55401E+01   0.10816E+01
   0.55401E+01   0.10816E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10816E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10818E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10817E+01
   0.55401E+01   0.10818E+01
   0.55401E+01   0.10818E+01
   0.55501E+01   0.10817E+01
   0.55501E+01   0.10817E+01
   0.55501E+01   0.10817E+01
   0.55501E+01   0.10817E+01
   0.55501E+01   0.10817E+01
   0.55501E+01   0.10817E+01
   0.55501E+01   0.10816E+01
   0.55501E+01   0.10816E+01
   0.55501E+01   0.10816E+01
   0.55501E+01   0.10816E+01
   0.55501E+01   0.10816E+01
   0.55501E+01   0.10816E+01
   0.55501E+01   0.10815E+01
   0.55501E+01   0.10816E+01
   0.55501E+01   0.10815E+01
   0.55501E+01   0.10815E+01
   0.55501E+01   0.10815E+01
   0.55501E+01   0.10812E+01
   0.55501E+01   0.10812E+01
   0.55501E+01   0.10811E+01
   0.55501E+01   0.10810E+01
   0.55501E+01   0.10807E+01
   0.55501E+01   0.10807E+01
   0.55501E+01   0.10807E+01
   0.55501E+01   0.10807E+01
   0.55501E+01   0.10807E+01
   0.55501E+01   0.10807E+01
   0.55501E+01   0.10808E+01
   0.55501E+01   0.10806E+01
   0.55501E+01   0.10805E+01
   0.55501E+01   0.10806E+01
   0.55501E+01   0.10804E+01
   0.55501E+01   0.10805E+01
   0.55501E+01   0.10804E+01
   0.55501E+01   0.10804E+01
   0.55501E+01   0.10803E+01
   0.55501E+01   0.10803E+01
   0.55501E+01   0.10801E+01
   0.55501E+01   0.10801E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10800E+01
   0.55501E+01   0.10800E+01
   0.55501E+01   0.10800E+01
   0.55501E+01   0.10801E+01
   0.55501E+01   0.10801E+01
   0.55501E+01   0.10801E+01
   0.55501E+01   0.10801E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10797E+01
   0.55501E+01   0.10796E+01
   0.55501E+01   0.10796E+01
   0.55501E+01   0.10796E+01
   0.55501E+01   0.10796E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10796E+01
   0.55501E+01   0.10796E+01
   0.55501E+01   0.10796E+01
   0.55501E+01   0.10796E+01
   0.55501E+01   0.10797E+01
   0.55501E+01   0.10797E+01
   0.55501E+01   0.10797E+01
   0.55501E+01   0.10797E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10799E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10797E+01
   0.55501E+01   0.10798E+01
   0.55501E+01   0.10798E+01
   0.55601E+01   0.10799E+01
   0.55601E+01   0.10799E+01
   0.55601E+01   0.10799E+01
   0.55601E+01   0.10797E+01
   0.55601E+01   0.10798E+01
   0.55601E+01   0.10797E+01
   0.55601E+01   0.10797E+01
   0.55601E+01   0.10797E+01
   0.55601E+01   0.10797E+01
   0.55601E+01   0.10797E+01
   0.55601E+01   0.10798E+01
   0.55601E+01   0.10798E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10796E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10795E+01
   0.55601E+01   0.10794E+01
   0.55601E+01   0.10793E+01
   0.55601E+01   0.10792E+01
   0.55601E+01   0.10791E+01
   0.55601E+01   0.10791E+01
   0.55601E+01   0.10792E+01
   0.55601E+01   0.10789E+01
   0.55601E+01   0.10790E+01
   0.55601E+01   0.10791E+01
   0.55601E+01   0.10789E+01
   0.55601E+01   0.10787E+01
   0.55601E+01   0.10787E+01
   0.55601E+01   0.10787E+01
   0.55601E+01   0.10788E+01
   0.55601E+01   0.10788E+01
   0.55601E+01   0.10788E+01
   0.55601E+01   0.10788E+01
   0.55601E+01   0.10788E+01
   0.55601E+01   0.10788E+01
   0.55601E+01   0.10786E+01
   0.55601E+01   0.10787E+01
   0.55601E+01   0.10786E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10786E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10786E+01
   0.55601E+01   0.10787E+01
   0.55601E+01   0.10787E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10783E+01
   0.55601E+01   0.10784E+01
   0.55601E+01   0.10784E+01
   0.55601E+01   0.10784E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10784E+01
   0.55601E+01   0.10784E+01
   0.55601E+01   0.10783E+01
   0.55601E+01   0.10783E+01
   0.55601E+01   0.10783E+01
   0.55601E+01   0.10783E+01
   0.55601E+01   0.10783E+01
   0.55601E+01   0.10784E+01
   0.55601E+01   0.10785E+01
   0.55601E+01   0.10782E+01
   0.55601E+01   0.10782E+01
   0.55601E+01   0.10782E+01
   0.55601E+01   0.10782E+01
   0.55601E+01   0.10781E+01
   0.55601E+01   0.10779E+01
   0.55601E+01   0.10779E+01
   0.55601E+01   0.10780E+01
   0.55601E+01   0.10778E+01
   0.55601E+01   0.10780E+01
   0.55601E+01   0.10779E+01
   0.55601E+01   0.10779E+01
   0.55601E+01   0.10779E+01
   0.55601E+01   0.10778E+01
   0.55601E+01   0.10778E+01
   0.55601E+01   0.10778E+01
   0.55601E+01   0.10777E+01
   0.55601E+01   0.10777E+01
   0.55701E+01   0.10777E+01
   0.55601E+01   0.10776E+01
   0.55601E+01   0.10774E+01
   0.55601E+01   0.10774E+01
   0.55701E+01   0.10774E+01
   0.55701E+01   0.10773E+01
   0.55701E+01   0.10772E+01
   0.55701E+01   0.10771E+01
   0.55601E+01   0.10771E+01
   0.55601E+01   0.10770E+01
   0.55601E+01   0.10769E+01
   0.55601E+01   0.10768E+01
   0.55601E+01   0.10768E+01
   0.55601E+01   0.10769E+01
   0.55601E+01   0.10769E+01
   0.55601E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10767E+01
   0.55701E+01   0.10768E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10771E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10768E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10770E+01
   0.55801E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10770E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10769E+01
   0.55701E+01   0.10768E+01
   0.55801E+01   0.10768E+01
   0.55701E+01   0.10768E+01
   0.55801E+01   0.10768E+01
   0.55801E+01   0.10768E+01
   0.55801E+01   0.10769E+01
   0.55801E+01   0.10769E+01
   0.55801E+01   0.10769E+01
   0.55801E+01   0.10768E+01
   0.55801E+01   0.10768E+01
   0.55801E+01   0.10766E+01
   0.55801E+01   0.10765E+01
   0.55801E+01   0.10764E+01
   0.55801E+01   0.10765E+01
   0.55801E+01   0.10765E+01
   0.55801E+01   0.10765E+01
   0.55801E+01   0.10763E+01
   0.55801E+01   0.10764E+01
   0.55801E+01   0.10764E+01
   0.55801E+01   0.10761E+01
   0.55801E+01   0.10761E+01
   0.55801E+01   0.10761E+01
   0.55801E+01   0.10762E+01
   0.55801E+01   0.10762E+01
   0.55801E+01   0.10762E+01
   0.55801E+01   0.10762E+01
   0.55801E+01   0.10761E+01
   0.55801E+01   0.10761E+01
   0.55801E+01   0.10761E+01
   0.55801E+01   0.10761E+01
   0.55801E+01   0.10760E+01
   0.55801E+01   0.10761E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10760E+01
   0.55801E+01   0.10760E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10760E+01
   0.55801E+01   0.10760E+01
   0.55801E+01   0.10758E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10759E+01
   0.55801E+01   0.10757E+01
   0.55801E+01   0.10757E+01
   0.55801E+01   0.10758E+01
   0.55801E+01   0.10757E+01
   0.55801E+01   0.10757E+01
   0.55801E+01   0.10756E+01
   0.55801E+01   0.10756E+01
   0.55801E+01   0.10756E+01
   0.55801E+01   0.10756E+01
   0.55801E+01   0.10756E+01
   0.55801E+01   0.10754E+01
   0.55801E+01   0.10754E+01
   0.55801E+01   0.10755E+01
   0.55801E+01   0.10754E+01
   0.55801E+01   0.10754E+01
   0.55801E+01   0.10754E+01
   0.55801E+01   0.10753E+01
   0.55801E+01   0.10754E+01
   0.55801E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10752E+01
   0.55901E+01   0.10752E+01
   0.55901E+01   0.10752E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10750E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10751E+01
   0.55901E+01   0.10747E+01
   0.55901E+01   0.10746E+01
   0.55801E+01   0.10745E+01
   0.55801E+01   0.10745E+01
   0.55801E+01   0.10745E+01
   0.55901E+01   0.10745E+01
   0.55801E+01   0.10742E+01
   0.55801E+01   0.10742E+01
   0.55901E+01   0.10744E+01
   0.55901E+01   0.10744E+01
   0.55901E+01   0.10745E+01
   0.55901E+01   0.10743E+01
   0.55901E+01   0.10745E+01
   0.55901E+01   0.10742E+01
   0.55901E+01   0.10743E+01
   0.55901E+01   0.10743E+01
   0.55901E+01   0.10744E+01
   0.55901E+01   0.10745E+01
   0.55901E+01   0.10745E+01
   0.55901E+01   0.10745E+01
   0.55901E+01   0.10745E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10747E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10746E+01
   0.55901E+01   0.10747E+01
   0.56001E+01   0.10747E+01
   0.56001E+01   0.10747E+01
   0.56001E+01   0.10747E+01
   0.56001E+01   0.10745E+01
   0.56001E+01   0.10745E+01
   0.56001E+01   0.10745E+01
   0.56001E+01   0.10746E+01
   0.56001E+01   0.10745E+01
   0.56001E+01   0.10746E+01
   0.56001E+01   0.10745E+01
   0.56001E+01   0.10745E+01
   0.56001E+01   0.10744E+01
   0.56001E+01   0.10744E+01
   0.56001E+01   0.10744E+01
   0.56001E+01   0.10744E+01
   0.56001E+01   0.10744E+01
   0.56001E+01   0.10743E+01
   0.56001E+01   0.10744E+01
   0.56001E+01   0.10743E+01
   0.56001E+01   0.10742E+01
   0.56001E+01   0.10742E+01
   0.56001E+01   0.10742E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10740E+01
   0.56001E+01   0.10740E+01
   0.56001E+01   0.10740E+01
   0.56001E+01   0.10740E+01
   0.56001E+01   0.10740E+01
   0.56001E+01   0.10740E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10739E+01
   0.56001E+01   0.10740E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10741E+01
   0.56001E+01   0.10740E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10737E+01
   0.56001E+01   0.10737E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10737E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10738E+01
   0.56001E+01   0.10737E+01
   0.56001E+01   0.10737E+01
   0.56001E+01   0.10735E+01
   0.56001E+01   0.10735E+01
   0.56001E+01   0.10736E+01
   0.56001E+01   0.10735E+01
   0.56001E+01   0.10734E+01
   0.56001E+01   0.10735E+01
   0.56001E+01   0.10735E+01
   0.56001E+01   0.10736E+01
   0.56001E+01   0.10735E+01
   0.56001E+01   0.10736E+01
   0.56001E+01   0.10736E+01
   0.56001E+01   0.10736E+01
   0.56001E+01   0.10736E+01
   0.56001E+01   0.10736E+01
   0.56001E+01   0.10735E+01
   0.56001E+01   0.10735E+01
   0.56001E+01   0.10734E+01
   0.56001E+01   0.10732E+01
   0.56001E+01   0.10732E+01
   0.56001E+01   0.10734E+01
   0.56001E+01   0.10732E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10734E+01
   0.56101E+01   0.10734E+01
   0.56101E+01   0.10735E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10733E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10732E+01
   0.56101E+01   0.10731E+01
   0.56101E+01   0.10730E+01
   0.56101E+01   0.10728E+01
   0.56101E+01   0.10727E+01
   0.56101E+01   0.10727E+01
   0.56101E+01   0.10728E+01
   0.56101E+01   0.10728E+01
   0.56101E+01   0.10728E+01
   0.56101E+01   0.10729E+01
   0.56101E+01   0.10729E+01
   0.56101E+01   0.10728E+01
   0.56101E+01   0.10726E+01
   0.56101E+01   0.10726E+01
   0.56101E+01   0.10727E+01
   0.56101E+01   0.10727E+01
   0.56101E+01   0.10727E+01
   0.56101E+01   0.10724E+01
   0.56101E+01   0.10724E+01
   0.56101E+01   0.10724E+01
   0.56101E+01   0.10725E+01
   0.56101E+01   0.10724E+01
   0.56101E+01   0.10727E+01
   0.56101E+01   0.10727E+01
   0.56101E+01   0.10727E+01
   0.56101E+01   0.10724E+01
   0.56101E+01   0.10720E+01
   0.56101E+01   0.10720E+01
   0.56101E+01   0.10721E+01
   0.56101E+01   0.10720E+01
   0.56101E+01   0.10720E+01
   0.56101E+01   0.10721E+01
   0.56101E+01   0.10722E+01
   0.56101E+01   0.10722E+01
   0.56101E+01   0.10722E+01
   0.56101E+01   0.10722E+01
   0.56101E+01   0.10722E+01
   0.56101E+01   0.10720E+01
   0.56101E+01   0.10719E+01
   0.56101E+01   0.10721E+01
   0.56101E+01   0.10720E+01
   0.56101E+01   0.10720E+01
   0.56101E+01   0.10721E+01
   0.56101E+01   0.10720E+01
   0.56101E+01   0.10721E+01
   0.56101E+01   0.10721E+01
   0.56101E+01   0.10721E+01
   0.56101E+01   0.10722E+01
   0.56101E+01   0.10722E+01
   0.56101E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56101E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10722E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10722E+01
   0.56201E+01   0.10722E+01
   0.56201E+01   0.10722E+01
   0.56201E+01   0.10722E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10722E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10722E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10724E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10723E+01
   0.56201E+01   0.10720E+01
   0.56201E+01   0.10720E+01
   0.56201E+01   0.10720E+01
   0.56201E+01   0.10720E+01
   0.56201E+01   0.10720E+01
   0.56201E+01   0.10719E+01
   0.56201E+01   0.10719E+01
   0.56201E+01   0.10719E+01
   0.56201E+01   0.10719E+01
   0.56201E+01   0.10717E+01
   0.56201E+01   0.10719E+01
   0.56201E+01   0.10717E+01
   0.56201E+01   0.10717E+01
   0.56201E+01   0.10718E+01
   0.56201E+01   0.10717E+01
   0.56201E+01   0.10719E+01
   0.56201E+01   0.10718E+01
   0.56201E+01   0.10718E+01
   0.56201E+01   0.10719E+01
   0.56201E+01   0.10718E+01
   0.56201E+01   0.10718E+01
   0.56201E+01   0.10717E+01
   0.56201E+01   0.10717E+01
   0.56301E+01   0.10718E+01
   0.56201E+01   0.10717E+01
   0.56301E+01   0.10719E+01
   0.56301E+01   0.10717E+01
   0.56301E+01   0.10717E+01
   0.56301E+01   0.10717E+01
   0.56201E+01   0.10714E+01
   0.56201E+01   0.10714E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10712E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10714E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10711E+01
   0.56301E+01   0.10712E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10715E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10711E+01
   0.56301E+01   0.10712E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10713E+01
   0.56301E+01   0.10710E+01
   0.56301E+01   0.10710E+01
   0.56301E+01   0.10711E+01
   0.56301E+01   0.10711E+01
   0.56301E+01   0.10708E+01
   0.56301E+01   0.10708E+01
   0.56301E+01   0.10707E+01
   0.56301E+01   0.10708E+01
   0.56301E+01   0.10708E+01
   0.56301E+01   0.10709E+01
   0.56301E+01   0.10708E+01
   0.56301E+01   0.10707E+01
   0.56301E+01   0.10708E+01
   0.56301E+01   0.10706E+01
   0.56301E+01   0.10706E+01
   0.56301E+01   0.10706E+01
   0.56301E+01   0.10705E+01
   0.56301E+01   0.10705E+01
   0.56301E+01   0.10703E+01
   0.56301E+01   0.10704E+01
   0.56301E+01   0.10702E+01
   0.56301E+01   0.10703E+01
   0.56301E+01   0.10702E+01
   0.56301E+01   0.10702E+01
   0.56301E+01   0.10702E+01
   0.56301E+01   0.10702E+01
   0.56301E+01   0.10703E+01
   0.56301E+01   0.10703E+01
   0.56301E+01   0.10702E+01
   0.56301E+01   0.10702E+01
   0.56301E+01   0.10702E+01
   0.56401E+01   0.10702E+01
   0.56401E+01   0.10703E+01
   0.56401E+01   0.10703E+01
   0.56401E+01   0.10702E+01
   0.56401E+01   0.10703E+01
   0.56401E+01   0.10701E+01
   0.56401E+01   0.10701E+01
   0.56401E+01   0.10700E+01
   0.56401E+01   0.10702E+01
   0.56401E+01   0.10702E+01
   0.56401E+01   0.10702E+01
   0.56401E+01   0.10703E+01
   0.56401E+01   0.10703E+01
   0.56401E+01   0.10704E+01
   0.56401E+01   0.10704E+01
   0.56401E+01   0.10704E+01
   0.56401E+01   0.10705E+01
   0.56401E+01   0.10705E+01
   0.56401E+01   0.10705E+01
   0.56401E+01   0.10706E+01
   0.56401E+01   0.10706E+01
   0.56401E+01   0.10706E+01
   0.56401E+01   0.10706E+01
   0.56401E+01   0.10706E+01
   0.56401E+01   0.10707E+01
   0.56401E+01   0.10705E+01
   0.56501E+01   0.10706E+01
   0.56401E+01   0.10704E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10709E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10708E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10709E+01
   0.56501E+01   0.10709E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10707E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10705E+01
   0.56501E+01   0.10705E+01
   0.56501E+01   0.10705E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10705E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10705E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10706E+01
   0.56501E+01   0.10705E+01
   0.56501E+01   0.10705E+01
   0.56501E+01   0.10703E+01
   0.56501E+01   0.10704E+01
   0.56501E+01   0.10704E+01
   0.56501E+01   0.10704E+01
   0.56501E+01   0.10704E+01
   0.56501E+01   0.10704E+01
   0.56501E+01   0.10703E+01
   0.56501E+01   0.10703E+01
   0.56501E+01   0.10703E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10702E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10702E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10701E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10700E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10699E+01
   0.56501E+01   0.10699E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10699E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10699E+01
   0.56601E+01   0.10699E+01
   0.56601E+01   0.10700E+01
   0.56601E+01   0.10699E+01
   0.56601E+01   0.10699E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10698E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10695E+01
   0.56601E+01   0.10695E+01
   0.56601E+01   0.10696E+01
   0.56601E+01   0.10696E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10696E+01
   0.56601E+01   0.10697E+01
   0.56601E+01   0.10696E+01
   0.56601E+01   0.10694E+01
   0.56601E+01   0.10694E+01
   0.56601E+01   0.10693E+01
   0.56601E+01   0.10693E+01
   0.56601E+01   0.10693E+01
   0.56601E+01   0.10692E+01
   0.56601E+01   0.10693E+01
   0.56601E+01   0.10693E+01
   0.56601E+01   0.10694E+01
   0.56601E+01   0.10692E+01
   0.56601E+01   0.10692E+01
   0.56601E+01   0.10693E+01
   0.56601E+01   0.10692E+01
   0.56601E+01   0.10692E+01
   0.56601E+01   0.10690E+01
   0.56601E+01   0.10690E+01
   0.56601E+01   0.10689E+01
   0.56601E+01   0.10690E+01
   0.56601E+01   0.10689E+01
   0.56601E+01   0.10689E+01
   0.56601E+01   0.10689E+01
   0.56601E+01   0.10690E+01
   0.56601E+01   0.10690E+01
   0.56601E+01   0.10689E+01
   0.56601E+01   0.10690E+01
   0.56601E+01   0.10691E+01
   0.56601E+01   0.10691E+01
   0.56601E+01   0.10691E+01
   0.56601E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56601E+01   0.10691E+01
   0.56601E+01   0.10691E+01
   0.56601E+01   0.10690E+01
   0.56601E+01   0.10689E+01
   0.56601E+01   0.10689E+01
   0.56701E+01   0.10687E+01
   0.56701E+01   0.10686E+01
   0.56701E+01   0.10686E+01
   0.56701E+01   0.10687E+01
   0.56701E+01   0.10686E+01
   0.56701E+01   0.10687E+01
   0.56701E+01   0.10688E+01
   0.56701E+01   0.10687E+01
   0.56701E+01   0.10688E+01
   0.56701E+01   0.10688E+01
   0.56701E+01   0.10689E+01
   0.56701E+01   0.10688E+01
   0.56701E+01   0.10689E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10690E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10692E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10693E+01
   0.56701E+01   0.10692E+01
   0.56701E+01   0.10693E+01
   0.56701E+01   0.10692E+01
   0.56701E+01   0.10693E+01
   0.56701E+01   0.10693E+01
   0.56701E+01   0.10693E+01
   0.56701E+01   0.10693E+01
   0.56701E+01   0.10693E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10691E+01
   0.56801E+01   0.10693E+01
   0.56701E+01   0.10691E+01
   0.56701E+01   0.10692E+01
   0.56701E+01   0.10692E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10692E+01
   0.56801E+01   0.10692E+01
   0.56801E+01   0.10693E+01
   0.56801E+01   0.10692E+01
   0.56801E+01   0.10692E+01
   0.56801E+01   0.10693E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10689E+01
   0.56801E+01   0.10689E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10689E+01
   0.56801E+01   0.10689E+01
   0.56801E+01   0.10690E+01
   0.56801E+01   0.10690E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10690E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10690E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10691E+01
   0.56801E+01   0.10689E+01
   0.56801E+01   0.10690E+01
   0.56801E+01   0.10690E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10687E+01
   0.56801E+01   0.10687E+01
   0.56801E+01   0.10685E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10687E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10687E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10689E+01
   0.56801E+01   0.10688E+01
   0.56801E+01   0.10689E+01
   0.56801E+01   0.10689E+01
   0.56801E+01   0.10687E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10685E+01
   0.56801E+01   0.10685E+01
   0.56801E+01   0.10686E+01
   0.56801E+01   0.10685E+01
   0.56901E+01   0.10686E+01
   0.56801E+01   0.10685E+01
   0.56901E+01   0.10685E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10685E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10685E+01
   0.56901E+01   0.10684E+01
   0.56901E+01   0.10684E+01
   0.56901E+01   0.10684E+01
   0.56901E+01   0.10684E+01
   0.56901E+01   0.10685E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10686E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10687E+01
   0.56901E+01   0.10684E+01
   0.56901E+01   0.10685E+01
   0.56901E+01   0.10684E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10680E+01
   0.56901E+01   0.10679E+01
   0.56901E+01   0.10679E+01
   0.56901E+01   0.10680E+01
   0.56901E+01   0.10679E+01
   0.56901E+01   0.10679E+01
   0.56901E+01   0.10679E+01
   0.56901E+01   0.10682E+01
   0.56901E+01   0.10682E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10682E+01
   0.56901E+01   0.10682E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10684E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10683E+01
   0.56901E+01   0.10682E+01
   0.57001E+01   0.10683E+01
   0.57001E+01   0.10683E+01
   0.56901E+01   0.10680E+01
   0.56901E+01   0.10680E+01
   0.57001E+01   0.10681E+01
   0.56901E+01   0.10680E+01
   0.57001E+01   0.10680E+01
   0.57001E+01   0.10679E+01
   0.57001E+01   0.10678E+01
   0.57001E+01   0.10677E+01
   0.56901E+01   0.10676E+01
   0.56901E+01   0.10674E+01
   0.56901E+01   0.10674E+01
   0.57001E+01   0.10675E+01
   0.57001E+01   0.10676E+01
   0.57001E+01   0.10676E+01
   0.57001E+01   0.10676E+01
   0.57001E+01   0.10677E+01
   0.57001E+01   0.10678E+01
   0.57001E+01   0.10677E+01
   0.57001E+01   0.10677E+01
   0.57001E+01   0.10678E+01
   0.57001E+01   0.10679E+01
   0.57001E+01   0.10679E+01
   0.57001E+01   0.10679E+01
   0.57001E+01   0.10679E+01
   0.57001E+01   0.10679E+01
   0.57001E+01   0.10679E+01
   0.57001E+01   0.10679E+01
   0.57001E+01   0.10681E+01
   0.57001E+01   0.10681E+01
   0.57001E+01   0.10681E+01
   0.57001E+01   0.10681E+01
   0.57001E+01   0.10682E+01
   0.57001E+01   0.10682E+01
   0.57001E+01   0.10682E+01
   0.57001E+01   0.10682E+01
   0.57001E+01   0.10682E+01
   0.57001E+01   0.10682E+01
   0.57001E+01   0.10682E+01
   0.57101E+01   0.10684E+01
   0.57001E+01   0.10684E+01
   0.57001E+01   0.10684E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10685E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10682E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10682E+01
   0.57101E+01   0.10682E+01
   0.57101E+01   0.10682E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10684E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10682E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10682E+01
   0.57101E+01   0.10683E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10681E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10680E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10679E+01
   0.57101E+01   0.10677E+01
   0.57201E+01   0.10677E+01
   0.57101E+01   0.10677E+01
   0.57201E+01   0.10677E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10677E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10677E+01
   0.57201E+01   0.10677E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10679E+01
   0.57201E+01   0.10680E+01
   0.57201E+01   0.10680E+01
   0.57201E+01   0.10680E+01
   0.57201E+01   0.10680E+01
   0.57201E+01   0.10680E+01
   0.57201E+01   0.10681E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10681E+01
   0.57201E+01   0.10681E+01
   0.57201E+01   0.10681E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10679E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10678E+01
   0.57201E+01   0.10679E+01
   0.57201E+01   0.10679E+01
   0.57201E+01   0.10679E+01
   0.57201E+01   0.10680E+01
   0.57201E+01   0.10680E+01
   0.57201E+01   0.10680E+01
   0.57201E+01   0.10681E+01
   0.57201E+01   0.10681E+01
   0.57201E+01   0.10681E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10683E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10682E+01
   0.57201E+01   0.10681E+01
   0.57301E+01   0.10681E+01
   0.57301E+01   0.10681E+01
   0.57301E+01   0.10681E+01
   0.57301E+01   0.10682E+01
   0.57301E+01   0.10681E+01
   0.57301E+01   0.10681E+01
   0.57301E+01   0.10681E+01
   0.57301E+01   0.10680E+01
   0.57301E+01   0.10679E+01
   0.57301E+01   0.10679E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10676E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10676E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10677E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10678E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10674E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10676E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10674E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10674E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10674E+01
   0.57301E+01   0.10673E+01
   0.57301E+01   0.10673E+01
   0.57301E+01   0.10673E+01
   0.57301E+01   0.10673E+01
   0.57301E+01   0.10674E+01
   0.57301E+01   0.10674E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10676E+01
   0.57401E+01   0.10677E+01
   0.57401E+01   0.10677E+01
   0.57301E+01   0.10675E+01
   0.57301E+01   0.10676E+01
   0.57401E+01   0.10676E+01
   0.57401E+01   0.10677E+01
   0.57401E+01   0.10677E+01
   0.57401E+01   0.10677E+01
   0.57401E+01   0.10677E+01
   0.57401E+01   0.10677E+01
   0.57401E+01   0.10677E+01
   0.57401E+01   0.10678E+01
   0.57401E+01   0.10678E+01
   0.57401E+01   0.10678E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10682E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10681E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57401E+01   0.10680E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10682E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10677E+01
   0.57501E+01   0.10677E+01
   0.57501E+01   0.10677E+01
   0.57501E+01   0.10675E+01
   0.57501E+01   0.10675E+01
   0.57501E+01   0.10675E+01
   0.57501E+01   0.10676E+01
   0.57501E+01   0.10677E+01
   0.57501E+01   0.10676E+01
   0.57501E+01   0.10677E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10677E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10682E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10681E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10678E+01
   0.57501E+01   0.10680E+01
   0.57501E+01   0.10682E+01
   0.57501E+01   0.10682E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57501E+01   0.10679E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10683E+01
   0.57601E+01   0.10683E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10683E+01
   0.57601E+01   0.10683E+01
   0.57601E+01   0.10683E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10681E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10682E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10680E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10677E+01
   0.57601E+01   0.10678E+01
   0.57701E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10678E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10679E+01
   0.57601E+01   0.10678E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10680E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10678E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10679E+01
   0.57701E+01   0.10677E+01
   0.57701E+01   0.10677E+01
   0.57701E+01   0.10677E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10674E+01
   0.57701E+01   0.10674E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10674E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10676E+01
   0.57701E+01   0.10675E+01
   0.57701E+01   0.10676E+01
   0.57701E+01   0.10676E+01
   0.57701E+01   0.10677E+01
   0.57701E+01   0.10677E+01
   0.57701E+01   0.10680E+01
   0.57701E+01   0.10680E+01
   0.57701E+01   0.10680E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10681E+01
   0.57801E+01   0.10681E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10682E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10683E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10684E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10685E+01
   0.57801E+01   0.10686E+01
   0.57801E+01   0.10686E+01
   0.57801E+01   0.10686E+01
   0.57801E+01   0.10686E+01
   0.57801E+01   0.10686E+01
   0.57801E+01   0.10687E+01
   0.57801E+01   0.10687E+01
   0.57801E+01   0.10687E+01
   0.57801E+01   0.10687E+01
   0.57801E+01   0.10688E+01
   0.57801E+01   0.10687E+01
   0.57801E+01   0.10686E+01
   0.57801E+01   0.10687E+01
   0.57801E+01   0.10687E+01
   0.57801E+01   0.10686E+01
   0.57801E+01   0.10687E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10685E+01
   0.57901E+01   0.10685E+01
   0.57901E+01   0.10685E+01
   0.57901E+01   0.10685E+01
   0.57901E+01   0.10685E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10689E+01
   0.57901E+01   0.10688E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10689E+01
   0.57901E+01   0.10689E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.57901E+01   0.10685E+01
   0.57901E+01   0.10686E+01
   0.57901E+01   0.10686E+01
   0.58001E+01   0.10687E+01
   0.57901E+01   0.10687E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10688E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10688E+01
   0.58001E+01   0.10688E+01
   0.58001E+01   0.10688E+01
   0.58001E+01   0.10688E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10689E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10691E+01
   0.58001E+01   0.10691E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10693E+01
   0.58001E+01   0.10693E+01
   0.58001E+01   0.10693E+01
   0.58001E+01   0.10693E+01
   0.58001E+01   0.10693E+01
   0.58001E+01   0.10693E+01
   0.58001E+01   0.10693E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10693E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10691E+01
   0.58001E+01   0.10691E+01
   0.58001E+01   0.10691E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10691E+01
   0.58001E+01   0.10691E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10690E+01
   0.58001E+01   0.10692E+01
   0.58001E+01   0.10691E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10693E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10693E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10687E+01
   0.58101E+01   0.10687E+01
   0.58101E+01   0.10688E+01
   0.58101E+01   0.10688E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10691E+01
   0.58101E+01   0.10692E+01
   0.58101E+01   0.10691E+01
   0.58201E+01   0.10693E+01
   0.58101E+01   0.10690E+01
   0.58101E+01   0.10689E+01
   0.58101E+01   0.10689E+01
   0.58201E+01   0.10691E+01
   0.58201E+01   0.10692E+01
   0.58201E+01   0.10693E+01
   0.58201E+01   0.10693E+01
   0.58201E+01   0.10693E+01
   0.58201E+01   0.10693E+01
   0.58201E+01   0.10693E+01
   0.58201E+01   0.10693E+01
   0.58201E+01   0.10693E+01
   0.58201E+01   0.10695E+01
   0.58201E+01   0.10695E+01
   0.58201E+01   0.10696E+01
   0.58201E+01   0.10695E+01
   0.58201E+01   0.10696E+01
   0.58201E+01   0.10696E+01
   0.58201E+01   0.10696E+01
   0.58201E+01   0.10696E+01
   0.58201E+01   0.10696E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10697E+01
   0.58201E+01   0.10697E+01
   0.58201E+01   0.10697E+01
   0.58201E+01   0.10697E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10697E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10700E+01
   0.58201E+01   0.10701E+01
   0.58201E+01   0.10700E+01
   0.58201E+01   0.10700E+01
   0.58201E+01   0.10700E+01
   0.58201E+01   0.10700E+01
   0.58201E+01   0.10700E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10701E+01
   0.58201E+01   0.10700E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10697E+01
   0.58201E+01   0.10699E+01
   0.58201E+01   0.10698E+01
   0.58201E+01   0.10698E+01
   0.58301E+01   0.10699E+01
   0.58301E+01   0.10700E+01
   0.58301E+01   0.10700E+01
   0.58301E+01   0.10700E+01
   0.58301E+01   0.10701E+01
   0.58301E+01   0.10700E+01
   0.58301E+01   0.10699E+01
   0.58301E+01   0.10700E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10700E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10699E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10699E+01
   0.58301E+01   0.10699E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10695E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10695E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10695E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10695E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10695E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10692E+01
   0.58301E+01   0.10693E+01
   0.58301E+01   0.10693E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10694E+01
   0.58301E+01   0.10695E+01
   0.58301E+01   0.10695E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10696E+01
   0.58301E+01   0.10698E+01
   0.58301E+01   0.10697E+01
   0.58301E+01   0.10699E+01
   0.58401E+01   0.10700E+01
   0.58401E+01   0.10700E+01
   0.58401E+01   0.10700E+01
   0.58401E+01   0.10702E+01
   0.58401E+01   0.10702E+01
   0.58401E+01   0.10700E+01
   0.58401E+01   0.10700E+01
   0.58401E+01   0.10701E+01
   0.58401E+01   0.10701E+01
   0.58401E+01   0.10701E+01
   0.58401E+01   0.10701E+01
   0.58401E+01   0.10702E+01
   0.58401E+01   0.10704E+01
   0.58401E+01   0.10704E+01
   0.58401E+01   0.10705E+01
   0.58401E+01   0.10705E+01
   0.58401E+01   0.10704E+01
   0.58401E+01   0.10705E+01
   0.58401E+01   0.10706E+01
   0.58401E+01   0.10706E+01
   0.58401E+01   0.10706E+01
   0.58401E+01   0.10707E+01
   0.58401E+01   0.10706E+01
   0.58401E+01   0.10707E+01
   0.58401E+01   0.10707E+01
   0.58401E+01   0.10707E+01
   0.58401E+01   0.10707E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10707E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10710E+01
   0.58401E+01   0.10710E+01
   0.58401E+01   0.10710E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58401E+01   0.10708E+01
   0.58501E+01   0.10708E+01
   0.58401E+01   0.10707E+01
   0.58501E+01   0.10708E+01
   0.58501E+01   0.10708E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10708E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10710E+01
   0.58501E+01   0.10711E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10710E+01
   0.58501E+01   0.10710E+01
   0.58501E+01   0.10711E+01
   0.58501E+01   0.10711E+01
   0.58501E+01   0.10711E+01
   0.58501E+01   0.10710E+01
   0.58501E+01   0.10710E+01
   0.58501E+01   0.10710E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10710E+01
   0.58501E+01   0.10708E+01
   0.58501E+01   0.10710E+01
   0.58501E+01   0.10707E+01
   0.58501E+01   0.10708E+01
   0.58501E+01   0.10706E+01
   0.58501E+01   0.10705E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10705E+01
   0.58501E+01   0.10705E+01
   0.58501E+01   0.10705E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10704E+01
   0.58501E+01   0.10706E+01
   0.58501E+01   0.10707E+01
   0.58501E+01   0.10705E+01
   0.58501E+01   0.10708E+01
   0.58501E+01   0.10707E+01
   0.58501E+01   0.10706E+01
   0.58501E+01   0.10708E+01
   0.58501E+01   0.10709E+01
   0.58501E+01   0.10708E+01
   0.58601E+01   0.10711E+01
   0.58601E+01   0.10711E+01
   0.58601E+01   0.10712E+01
   0.58601E+01   0.10712E+01
   0.58601E+01   0.10712E+01
   0.58601E+01   0.10712E+01
   0.58601E+01   0.10712E+01
   0.58601E+01   0.10713E+01
   0.58601E+01   0.10713E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10716E+01
   0.58601E+01   0.10716E+01
   0.58601E+01   0.10716E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10716E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10713E+01
   0.58601E+01   0.10713E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10713E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10716E+01
   0.58601E+01   0.10716E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10714E+01
   0.58601E+01   0.10715E+01
   0.58601E+01   0.10718E+01
   0.58601E+01   0.10716E+01
   0.58601E+01   0.10718E+01
   0.58701E+01   0.10718E+01
   0.58601E+01   0.10718E+01
   0.58701E+01   0.10719E+01
   0.58701E+01   0.10719E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10721E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10721E+01
   0.58701E+01   0.10721E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10721E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10719E+01
   0.58701E+01   0.10719E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10719E+01
   0.58701E+01   0.10718E+01
   0.58701E+01   0.10718E+01
   0.58701E+01   0.10719E+01
   0.58701E+01   0.10718E+01
   0.58701E+01   0.10719E+01
   0.58701E+01   0.10718E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10720E+01
   0.58701E+01   0.10721E+01
   0.58701E+01   0.10722E+01
   0.58701E+01   0.10725E+01
   0.58701E+01   0.10726E+01
   0.58801E+01   0.10726E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10730E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10729E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10727E+01
   0.58801E+01   0.10728E+01
   0.58801E+01   0.10733E+01
   0.58801E+01   0.10733E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10732E+01
   0.58801E+01   0.10731E+01
   0.58801E+01   0.10732E+01
   0.58801E+01   0.10732E+01
   0.58801E+01   0.10733E+01
   0.58801E+01   0.10733E+01
   0.58801E+01   0.10733E+01
   0.58801E+01   0.10734E+01
   0.58801E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10733E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10733E+01
   0.58901E+01   0.10733E+01
   0.58901E+01   0.10733E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10737E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10737E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10734E+01
   0.58901E+01   0.10735E+01
   0.58901E+01   0.10736E+01
   0.58901E+01   0.10737E+01
   0.58901E+01   0.10738E+01
   0.58901E+01   0.10738E+01
   0.59001E+01   0.10739E+01
   0.58901E+01   0.10739E+01
   0.59001E+01   0.10740E+01
   0.59001E+01   0.10740E+01
   0.59001E+01   0.10740E+01
   0.59001E+01   0.10740E+01
   0.59001E+01   0.10740E+01
   0.59001E+01   0.10740E+01
   0.59001E+01   0.10741E+01
   0.59001E+01   0.10742E+01
   0.59001E+01   0.10741E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10742E+01
   0.59001E+01   0.10742E+01
   0.59001E+01   0.10742E+01
   0.59001E+01   0.10744E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10744E+01
   0.59001E+01   0.10744E+01
   0.59001E+01   0.10744E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10747E+01
   0.59001E+01   0.10747E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10747E+01
   0.59001E+01   0.10747E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10744E+01
   0.59001E+01   0.10747E+01
   0.59001E+01   0.10747E+01
   0.59001E+01   0.10747E+01
   0.59001E+01   0.10745E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10747E+01
   0.59001E+01   0.10746E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10742E+01
   0.59001E+01   0.10743E+01
   0.59001E+01   0.10744E+01
   0.59001E+01   0.10742E+01
   0.59101E+01   0.10742E+01
   0.59101E+01   0.10743E+01
   0.59001E+01   0.10742E+01
   0.59101E+01   0.10742E+01
   0.59101E+01   0.10742E+01
   0.59101E+01   0.10745E+01
   0.59101E+01   0.10745E+01
   0.59101E+01   0.10744E+01
   0.59101E+01   0.10746E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10746E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10748E+01
   0.59101E+01   0.10748E+01
   0.59101E+01   0.10748E+01
   0.59101E+01   0.10752E+01
   0.59101E+01   0.10750E+01
   0.59101E+01   0.10753E+01
   0.59101E+01   0.10753E+01
   0.59101E+01   0.10753E+01
   0.59101E+01   0.10754E+01
   0.59101E+01   0.10753E+01
   0.59101E+01   0.10752E+01
   0.59101E+01   0.10751E+01
   0.59101E+01   0.10754E+01
   0.59101E+01   0.10752E+01
   0.59101E+01   0.10752E+01
   0.59101E+01   0.10752E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10752E+01
   0.59101E+01   0.10752E+01
   0.59101E+01   0.10752E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10753E+01
   0.59101E+01   0.10748E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10747E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59201E+01   0.10748E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10750E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10749E+01
   0.59101E+01   0.10750E+01
   0.59101E+01   0.10750E+01
   0.59101E+01   0.10751E+01
   0.59201E+01   0.10751E+01
   0.59201E+01   0.10753E+01
   0.59201E+01   0.10752E+01
   0.59201E+01   0.10754E+01
   0.59201E+01   0.10752E+01
   0.59201E+01   0.10754E+01
   0.59201E+01   0.10754E+01
   0.59201E+01   0.10755E+01
   0.59201E+01   0.10754E+01
   0.59201E+01   0.10754E+01
   0.59201E+01   0.10754E+01
   0.59201E+01   0.10756E+01
   0.59201E+01   0.10756E+01
   0.59201E+01   0.10755E+01
   0.59201E+01   0.10756E+01
   0.59201E+01   0.10756E+01
   0.59201E+01   0.10755E+01
   0.59201E+01   0.10757E+01
   0.59201E+01   0.10756E+01
   0.59201E+01   0.10756E+01
   0.59201E+01   0.10756E+01
   0.59201E+01   0.10757E+01
   0.59201E+01   0.10757E+01
   0.59201E+01   0.10757E+01
   0.59201E+01   0.10757E+01
   0.59201E+01   0.10757E+01
   0.59201E+01   0.10758E+01
   0.59201E+01   0.10758E+01
   0.59201E+01   0.10758E+01
   0.59201E+01   0.10759E+01
   0.59201E+01   0.10758E+01
   0.59201E+01   0.10758E+01
   0.59201E+01   0.10759E+01
   0.59201E+01   0.10759E+01
   0.59201E+01   0.10760E+01
   0.59201E+01   0.10760E+01
   0.59201E+01   0.10761E+01
   0.59201E+01   0.10761E+01
   0.59201E+01   0.10761E+01
   0.59201E+01   0.10762E+01
   0.59201E+01   0.10762E+01
   0.59201E+01   0.10761E+01
   0.59201E+01   0.10760E+01
   0.59201E+01   0.10760E+01
   0.59201E+01   0.10760E+01
   0.59201E+01   0.10761E+01
   0.59201E+01   0.10761E+01
   0.59201E+01   0.10761E+01
   0.59201E+01   0.10761E+01
   0.59201E+01   0.10762E+01
   0.59201E+01   0.10762E+01
   0.59201E+01   0.10762E+01
   0.59201E+01   0.10762E+01
   0.59301E+01   0.10763E+01
   0.59301E+01   0.10763E+01
   0.59301E+01   0.10763E+01
   0.59301E+01   0.10763E+01
   0.59301E+01   0.10764E+01
   0.59301E+01   0.10764E+01
   0.59301E+01   0.10764E+01
   0.59301E+01   0.10766E+01
   0.59301E+01   0.10765E+01
   0.59301E+01   0.10767E+01
   0.59301E+01   0.10767E+01
   0.59301E+01   0.10768E+01
   0.59301E+01   0.10769E+01
   0.59301E+01   0.10769E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10769E+01
   0.59301E+01   0.10769E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10772E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10771E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10770E+01
   0.59301E+01   0.10772E+01
   0.59301E+01   0.10772E+01
   0.59301E+01   0.10773E+01
   0.59301E+01   0.10773E+01
   0.59401E+01   0.10774E+01
   0.59401E+01   0.10774E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10774E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10775E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10779E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10779E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10777E+01
   0.59401E+01   0.10776E+01
   0.59401E+01   0.10779E+01
   0.59401E+01   0.10779E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10779E+01
   0.59401E+01   0.10779E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10782E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10782E+01
   0.59401E+01   0.10782E+01
   0.59401E+01   0.10782E+01
   0.59401E+01   0.10782E+01
   0.59401E+01   0.10782E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10779E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10779E+01
   0.59401E+01   0.10777E+01
   0.59401E+01   0.10778E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10780E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10781E+01
   0.59401E+01   0.10782E+01
   0.59401E+01   0.10782E+01
   0.59401E+01   0.10783E+01
   0.59501E+01   0.10783E+01
   0.59501E+01   0.10783E+01
   0.59501E+01   0.10784E+01
   0.59501E+01   0.10784E+01
   0.59401E+01   0.10783E+01
   0.59501E+01   0.10784E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10786E+01
   0.59501E+01   0.10786E+01
   0.59501E+01   0.10786E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10786E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10784E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10785E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10787E+01
   0.59501E+01   0.10788E+01
   0.59501E+01   0.10789E+01
   0.59501E+01   0.10789E+01
   0.59501E+01   0.10790E+01
   0.59501E+01   0.10790E+01
   0.59501E+01   0.10791E+01
   0.59501E+01   0.10789E+01
   0.59501E+01   0.10791E+01
   0.59501E+01   0.10791E+01
   0.59501E+01   0.10792E+01
   0.59501E+01   0.10791E+01
   0.59501E+01   0.10792E+01
   0.59501E+01   0.10792E+01
   0.59501E+01   0.10792E+01
   0.59501E+01   0.10792E+01
   0.59501E+01   0.10792E+01
   0.59501E+01   0.10794E+01
   0.59501E+01   0.10792E+01
   0.59501E+01   0.10793E+01
   0.59501E+01   0.10795E+01
   0.59601E+01   0.10795E+01
   0.59501E+01   0.10795E+01
   0.59501E+01   0.10794E+01
   0.59601E+01   0.10795E+01
   0.59601E+01   0.10795E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10797E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10797E+01
   0.59601E+01   0.10797E+01
   0.59601E+01   0.10797E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10797E+01
   0.59601E+01   0.10795E+01
   0.59601E+01   0.10794E+01
   0.59601E+01   0.10794E+01
   0.59601E+01   0.10794E+01
   0.59601E+01   0.10794E+01
   0.59601E+01   0.10795E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10798E+01
   0.59601E+01   0.10799E+01
   0.59601E+01   0.10799E+01
   0.59601E+01   0.10800E+01
   0.59601E+01   0.10797E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10796E+01
   0.59601E+01   0.10798E+01
   0.59601E+01   0.10798E+01
   0.59601E+01   0.10797E+01
   0.59601E+01   0.10797E+01
   0.59601E+01   0.10798E+01
   0.59601E+01   0.10799E+01
   0.59601E+01   0.10799E+01
   0.59601E+01   0.10800E+01
   0.59601E+01   0.10799E+01
   0.59601E+01   0.10799E+01
   0.59601E+01   0.10799E+01
   0.59601E+01   0.10799E+01
   0.59601E+01   0.10800E+01
   0.59601E+01   0.10800E+01
   0.59601E+01   0.10800E+01
   0.59601E+01   0.10801E+01
   0.59601E+01   0.10801E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10800E+01
   0.59701E+01   0.10801E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10804E+01
   0.59701E+01   0.10803E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10801E+01
   0.59701E+01   0.10803E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10804E+01
   0.59701E+01   0.10801E+01
   0.59701E+01   0.10801E+01
   0.59701E+01   0.10803E+01
   0.59701E+01   0.10800E+01
   0.59701E+01   0.10801E+01
   0.59701E+01   0.10801E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10803E+01
   0.59701E+01   0.10804E+01
   0.59701E+01   0.10803E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10802E+01
   0.59701E+01   0.10804E+01
   0.59701E+01   0.10804E+01
   0.59701E+01   0.10803E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10807E+01
   0.59701E+01   0.10807E+01
   0.59701E+01   0.10807E+01
   0.59701E+01   0.10808E+01
   0.59701E+01   0.10808E+01
   0.59701E+01   0.10808E+01
   0.59701E+01   0.10809E+01
   0.59701E+01   0.10809E+01
   0.59701E+01   0.10810E+01
   0.59701E+01   0.10810E+01
   0.59701E+01   0.10810E+01
   0.59701E+01   0.10810E+01
   0.59701E+01   0.10810E+01
   0.59701E+01   0.10808E+01
   0.59701E+01   0.10807E+01
   0.59701E+01   0.10807E+01
   0.59701E+01   0.10810E+01
   0.59701E+01   0.10805E+01
   0.59701E+01   0.10808E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10806E+01
   0.59701E+01   0.10807E+01
   0.59801E+01   0.10807E+01
   0.59701E+01   0.10807E+01
   0.59801E+01   0.10809E+01
   0.59801E+01   0.10809E+01
   0.59801E+01   0.10809E+01
   0.59801E+01   0.10810E+01
   0.59801E+01   0.10810E+01
   0.59801E+01   0.10811E+01
   0.59801E+01   0.10811E+01
   0.59801E+01   0.10809E+01
   0.59801E+01   0.10811E+01
   0.59801E+01   0.10811E+01
   0.59801E+01   0.10811E+01
   0.59801E+01   0.10812E+01
   0.59801E+01   0.10813E+01
   0.59801E+01   0.10813E+01
   0.59801E+01   0.10811E+01
   0.59801E+01   0.10811E+01
   0.59801E+01   0.10813E+01
   0.59801E+01   0.10812E+01
   0.59801E+01   0.10810E+01
   0.59801E+01   0.10812E+01
   0.59801E+01   0.10812E+01
   0.59801E+01   0.10814E+01
   0.59801E+01   0.10814E+01
   0.59801E+01   0.10814E+01
   0.59801E+01   0.10814E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10815E+01
   0.59801E+01   0.10817E+01
   0.59801E+01   0.10817E+01
   0.59801E+01   0.10818E+01
   0.59801E+01   0.10818E+01
   0.59801E+01   0.10819E+01
   0.59801E+01   0.10819E+01
   0.59801E+01   0.10819E+01
   0.59801E+01   0.10818E+01
   0.59801E+01   0.10821E+01
   0.59801E+01   0.10821E+01
   0.59801E+01   0.10820E+01
   0.59801E+01   0.10822E+01
   0.59801E+01   0.10822E+01
   0.59801E+01   0.10822E+01
   0.59801E+01   0.10822E+01
   0.59801E+01   0.10822E+01
   0.59801E+01   0.10822E+01
   0.59901E+01   0.10822E+01
   0.59901E+01   0.10822E+01
   0.59801E+01   0.10823E+01
   0.59901E+01   0.10823E+01
   0.59901E+01   0.10823E+01
   0.59901E+01   0.10824E+01
   0.59901E+01   0.10823E+01
   0.59901E+01   0.10824E+01
   0.59901E+01   0.10824E+01
   0.59901E+01   0.10824E+01
   0.59901E+01   0.10825E+01
   0.59901E+01   0.10825E+01
   0.59901E+01   0.10826E+01
   0.59901E+01   0.10826E+01
   0.59901E+01   0.10827E+01
   0.59901E+01   0.10828E+01
   0.59901E+01   0.10828E+01
   0.59901E+01   0.10828E+01
   0.59901E+01   0.10828E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10830E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10830E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10832E+01
   0.59901E+01   0.10832E+01
   0.59901E+01   0.10832E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10831E+01
   0.59901E+01   0.10832E+01
   0.59901E+01   0.10832E+01
   0.59901E+01   0.10833E+01
   0.59901E+01   0.10833E+01
   0.59901E+01   0.10834E+01
   0.60001E+01   0.10834E+01
   0.59901E+01   0.10835E+01
   0.59901E+01   0.10835E+01
   0.59901E+01   0.10834E+01
   0.59901E+01   0.10835E+01
   0.59901E+01   0.10835E+01
   0.59901E+01   0.10835E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10835E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10835E+01
   0.59901E+01   0.10835E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10836E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10838E+01
   0.59901E+01   0.10837E+01
   0.59901E+01   0.10838E+01
   0.59901E+01   0.10838E+01
   0.60001E+01   0.10839E+01
   0.59901E+01   0.10838E+01
   0.59901E+01   0.10838E+01
   0.59901E+01   0.10838E+01
   0.59901E+01   0.10839E+01
   0.59901E+01   0.10838E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10838E+01
   0.60001E+01   0.10838E+01
   0.60001E+01   0.10838E+01
   0.60001E+01   0.10838E+01
   0.60001E+01   0.10838E+01
   0.60001E+01   0.10838E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10838E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10839E+01
   0.60001E+01   0.10840E+01
   0.60001E+01   0.10840E+01
   0.60001E+01   0.10841E+01
   0.60001E+01   0.10841E+01
   0.60001E+01   0.10841E+01
   0.60001E+01   0.10842E+01
   0.60001E+01   0.10841E+01
   0.60001E+01   0.10842E+01
   0.60001E+01   0.10842E+01
   0.60001E+01   0.10842E+01
   0.60001E+01   0.10843E+01
   0.60001E+01   0.10843E+01
   0.60001E+01   0.10844E+01
   0.60001E+01   0.10844E+01
   0.60001E+01   0.10845E+01
   0.60001E+01   0.10843E+01
   0.60001E+01   0.10843E+01
   0.60001E+01   0.10843E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10847E+01
   0.60001E+01   0.10847E+01
   0.60001E+01   0.10847E+01
   0.60001E+01   0.10849E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10850E+01
   0.60001E+01   0.10850E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10848E+01
   0.60001E+01   0.10847E+01
   0.60001E+01   0.10847E+01
   0.60001E+01   0.10846E+01
   0.60001E+01   0.10846E+01
   0.60001E+01   0.10846E+01
   0.60001E+01   0.10846E+01
   0.60001E+01   0.10846E+01
   0.60001E+01   0.10847E+01
   0.60001E+01   0.10846E+01
   0.60001E+01   0.10847E+01
   0.60001E+01   0.10846E+01
   0.60001E+01   0.10846E+01
   0.60001E+01   0.10847E+01
   0.60101E+01   0.10848E+01
   0.60101E+01   0.10848E+01
   0.60101E+01   0.10848E+01
   0.60101E+01   0.10850E+01
   0.60101E+01   0.10851E+01
   0.60101E+01   0.10851E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10853E+01
   0.60101E+01   0.10854E+01
   0.60101E+01   0.10853E+01
   0.60101E+01   0.10851E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10853E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10854E+01
   0.60101E+01   0.10854E+01
   0.60101E+01   0.10854E+01
   0.60101E+01   0.10853E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10852E+01
   0.60101E+01   0.10854E+01
   0.60101E+01   0.10854E+01
   0.60101E+01   0.10854E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10855E+01
   0.60101E+01   0.10857E+01
   0.60101E+01   0.10857E+01
   0.60101E+01   0.10858E+01
   0.60101E+01   0.10857E+01
   0.60101E+01   0.10858E+01
   0.60101E+01   0.10859E+01
   0.60101E+01   0.10859E+01
   0.60101E+01   0.10859E+01
   0.60101E+01   0.10859E+01
   0.60201E+01   0.10859E+01
   0.60101E+01   0.10859E+01
   0.60201E+01   0.10860E+01
   0.60201E+01   0.10861E+01
   0.60101E+01   0.10860E+01
   0.60201E+01   0.10860E+01
   0.60201E+01   0.10860E+01
   0.60201E+01   0.10861E+01
   0.60101E+01   0.10860E+01
   0.60101E+01   0.10861E+01
   0.60201E+01   0.10861E+01
   0.60101E+01   0.10861E+01
   0.60101E+01   0.10861E+01
   0.60201E+01   0.10861E+01
   0.60101E+01   0.10861E+01
   0.60101E+01   0.10861E+01
   0.60101E+01   0.10861E+01
   0.60101E+01   0.10860E+01
   0.60101E+01   0.10861E+01
   0.60101E+01   0.10861E+01
   0.60101E+01   0.10861E+01
   0.60101E+01   0.10861E+01
   0.60201E+01   0.10862E+01
   0.60201E+01   0.10862E+01
   0.60201E+01   0.10862E+01
   0.60201E+01   0.10864E+01
   0.60201E+01   0.10862E+01
   0.60201E+01   0.10864E+01
   0.60201E+01   0.10865E+01
   0.60201E+01   0.10865E+01
   0.60201E+01   0.10865E+01
   0.60201E+01   0.10865E+01
   0.60201E+01   0.10865E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10866E+01
   0.60201E+01   0.10867E+01
   0.60201E+01   0.10867E+01
   0.60201E+01   0.10867E+01
   0.60201E+01   0.10867E+01
   0.60201E+01   0.10868E+01
   0.60201E+01   0.10868E+01
   0.60201E+01   0.10867E+01
   0.60201E+01   0.10867E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10868E+01
   0.60201E+01   0.10868E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10869E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10871E+01
   0.60201E+01   0.10872E+01
   0.60201E+01   0.10874E+01
   0.60201E+01   0.10875E+01
   0.60201E+01   0.10874E+01
   0.60201E+01   0.10874E+01
   0.60201E+01   0.10874E+01
   0.60201E+01   0.10874E+01
   0.60201E+01   0.10874E+01
   0.60201E+01   0.10876E+01
   0.60301E+01   0.10876E+01
   0.60301E+01   0.10877E+01
   0.60201E+01   0.10877E+01
   0.60201E+01   0.10876E+01
   0.60301E+01   0.10878E+01
   0.60301E+01   0.10877E+01
   0.60301E+01   0.10877E+01
   0.60301E+01   0.10877E+01
   0.60301E+01   0.10877E+01
   0.60301E+01   0.10877E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10878E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10879E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10881E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10880E+01
   0.60301E+01   0.10881E+01
   0.60301E+01   0.10881E+01
   0.60301E+01   0.10882E+01
   0.60301E+01   0.10882E+01
   0.60301E+01   0.10882E+01
   0.60301E+01   0.10882E+01
   0.60301E+01   0.10882E+01
   0.60301E+01   0.10883E+01
   0.60301E+01   0.10883E+01
   0.60301E+01   0.10884E+01
   0.60301E+01   0.10882E+01
   0.60301E+01   0.10884E+01
   0.60301E+01   0.10884E+01
   0.60301E+01   0.10885E+01
   0.60301E+01   0.10884E+01
   0.60301E+01   0.10885E+01
   0.60301E+01   0.10886E+01
   0.60401E+01   0.10886E+01
   0.60401E+01   0.10884E+01
   0.60301E+01   0.10884E+01
   0.60401E+01   0.10884E+01
   0.60401E+01   0.10884E+01
   0.60401E+01   0.10885E+01
   0.60401E+01   0.10886E+01
   0.60401E+01   0.10885E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10886E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10887E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10888E+01
   0.60401E+01   0.10889E+01
   0.60401E+01   0.10890E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10890E+01
   0.60401E+01   0.10889E+01
   0.60401E+01   0.10890E+01
   0.60401E+01   0.10889E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10890E+01
   0.60401E+01   0.10890E+01
   0.60401E+01   0.10890E+01
   0.60401E+01   0.10890E+01
   0.60401E+01   0.10890E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10892E+01
   0.60401E+01   0.10892E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10892E+01
   0.60401E+01   0.10891E+01
   0.60401E+01   0.10893E+01
   0.60401E+01   0.10893E+01
   0.60401E+01   0.10893E+01
   0.60401E+01   0.10893E+01
   0.60401E+01   0.10894E+01
   0.60401E+01   0.10895E+01
   0.60401E+01   0.10893E+01
   0.60401E+01   0.10894E+01
   0.60401E+01   0.10894E+01
   0.60401E+01   0.10894E+01
   0.60401E+01   0.10894E+01
   0.60401E+01   0.10894E+01
   0.60401E+01   0.10895E+01
   0.60401E+01   0.10895E+01
   0.60401E+01   0.10896E+01
   0.60401E+01   0.10896E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10896E+01
   0.60401E+01   0.10894E+01
   0.60401E+01   0.10894E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10898E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10897E+01
   0.60401E+01   0.10900E+01
   0.60401E+01   0.10899E+01
   0.60401E+01   0.10899E+01
   0.60401E+01   0.10900E+01
   0.60401E+01   0.10899E+01
   0.60401E+01   0.10900E+01
   0.60401E+01   0.10901E+01
   0.60501E+01   0.10901E+01
   0.60401E+01   0.10901E+01
   0.60401E+01   0.10901E+01
   0.60401E+01   0.10900E+01
   0.60401E+01   0.10900E+01
   0.60501E+01   0.10900E+01
   0.60501E+01   0.10901E+01
   0.60501E+01   0.10900E+01
   0.60501E+01   0.10899E+01
   0.60501E+01   0.10899E+01
   0.60501E+01   0.10900E+01
   0.60501E+01   0.10900E+01
   0.60501E+01   0.10900E+01
   0.60501E+01   0.10901E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10903E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10903E+01
   0.60501E+01   0.10903E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10902E+01
   0.60501E+01   0.10903E+01
   0.60501E+01   0.10904E+01
   0.60501E+01   0.10903E+01
   0.60501E+01   0.10904E+01
   0.60501E+01   0.10904E+01
   0.60501E+01   0.10905E+01
   0.60501E+01   0.10905E+01
   0.60501E+01   0.10906E+01
   0.60501E+01   0.10905E+01
   0.60501E+01   0.10906E+01
   0.60501E+01   0.10906E+01
   0.60501E+01   0.10907E+01
   0.60501E+01   0.10908E+01
   0.60501E+01   0.10907E+01
   0.60501E+01   0.10908E+01
   0.60501E+01   0.10909E+01
   0.60501E+01   0.10910E+01
   0.60501E+01   0.10910E+01
   0.60501E+01   0.10910E+01
   0.60501E+01   0.10912E+01
   0.60501E+01   0.10912E+01
   0.60501E+01   0.10912E+01
   0.60501E+01   0.10913E+01
   0.60501E+01   0.10912E+01
   0.60501E+01   0.10913E+01
   0.60501E+01   0.10916E+01
   0.60601E+01   0.10916E+01
   0.60601E+01   0.10916E+01
   0.60601E+01   0.10917E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10917E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10918E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10919E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10920E+01
   0.60601E+01   0.10921E+01
   0.60601E+01   0.10921E+01
   0.60601E+01   0.10921E+01
   0.60601E+01   0.10921E+01
   0.60601E+01   0.10921E+01
   0.60601E+01   0.10921E+01
   0.60601E+01   0.10922E+01
   0.60601E+01   0.10921E+01
   0.60601E+01   0.10922E+01
   0.60601E+01   0.10923E+01
   0.60601E+01   0.10922E+01
   0.60601E+01   0.10922E+01
   0.60601E+01   0.10922E+01
   0.60601E+01   0.10923E+01
   0.60601E+01   0.10923E+01
   0.60601E+01   0.10924E+01
   0.60601E+01   0.10924E+01
   0.60601E+01   0.10924E+01
   0.60601E+01   0.10924E+01
   0.60601E+01   0.10925E+01
   0.60601E+01   0.10925E+01
   0.60601E+01   0.10925E+01
   0.60601E+01   0.10925E+01
   0.60601E+01   0.10925E+01
   0.60601E+01   0.10925E+01
   0.60601E+01   0.10926E+01
   0.60601E+01   0.10927E+01
   0.60601E+01   0.10927E+01
   0.60601E+01   0.10926E+01
   0.60601E+01   0.10927E+01
   0.60601E+01   0.10929E+01
   0.60601E+01   0.10928E+01
   0.60601E+01   0.10929E+01
   0.60601E+01   0.10929E+01
   0.60601E+01   0.10929E+01
   0.60601E+01   0.10929E+01
   0.60601E+01   0.10929E+01
   0.60601E+01   0.10929E+01
   0.60601E+01   0.10929E+01
   0.60601E+01   0.10931E+01
   0.60601E+01   0.10931E+01
   0.60601E+01   0.10932E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10932E+01
   0.60601E+01   0.10932E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10934E+01
   0.60601E+01   0.10933E+01
   0.60601E+01   0.10934E+01
   0.60601E+01   0.10934E+01
   0.60601E+01   0.10935E+01
   0.60601E+01   0.10935E+01
   0.60601E+01   0.10935E+01
   0.60601E+01   0.10936E+01
   0.60601E+01   0.10936E+01
   0.60701E+01   0.10936E+01
   0.60701E+01   0.10936E+01
   0.60701E+01   0.10937E+01
   0.60701E+01   0.10937E+01
   0.60701E+01   0.10937E+01
   0.60701E+01   0.10936E+01
   0.60701E+01   0.10936E+01
   0.60701E+01   0.10936E+01
   0.60701E+01   0.10936E+01
   0.60701E+01   0.10936E+01
   0.60701E+01   0.10938E+01
   0.60701E+01   0.10938E+01
   0.60701E+01   0.10937E+01
   0.60701E+01   0.10938E+01
   0.60701E+01   0.10938E+01
   0.60701E+01   0.10938E+01
   0.60701E+01   0.10940E+01
   0.60701E+01   0.10941E+01
   0.60701E+01   0.10941E+01
   0.60701E+01   0.10942E+01
   0.60701E+01   0.10942E+01
   0.60701E+01   0.10943E+01
   0.60701E+01   0.10943E+01
   0.60701E+01   0.10943E+01
   0.60701E+01   0.10942E+01
   0.60701E+01   0.10943E+01
   0.60701E+01   0.10943E+01
   0.60701E+01   0.10944E+01
   0.60701E+01   0.10944E+01
   0.60701E+01   0.10942E+01
   0.60701E+01   0.10942E+01
   0.60701E+01   0.10944E+01
   0.60701E+01   0.10944E+01
   0.60701E+01   0.10943E+01
   0.60701E+01   0.10944E+01
   0.60701E+01   0.10944E+01
   0.60701E+01   0.10944E+01
   0.60701E+01   0.10945E+01
   0.60701E+01   0.10946E+01
   0.60701E+01   0.10946E+01
   0.60701E+01   0.10947E+01
   0.60701E+01   0.10946E+01
   0.60701E+01   0.10947E+01
   0.60801E+01   0.10947E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10947E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10948E+01
   0.60801E+01   0.10949E+01
   0.60801E+01   0.10950E+01
   0.60801E+01   0.10950E+01
   0.60801E+01   0.10950E+01
   0.60801E+01   0.10949E+01
   0.60801E+01   0.10949E+01
   0.60801E+01   0.10949E+01
   0.60801E+01   0.10949E+01
   0.60801E+01   0.10950E+01
   0.60801E+01   0.10950E+01
   0.60801E+01   0.10949E+01
   0.60801E+01   0.10950E+01
   0.60801E+01   0.10949E+01
   0.60801E+01   0.10950E+01
   0.60801E+01   0.10951E+01
   0.60801E+01   0.10949E+01
   0.60801E+01   0.10950E+01
   0.60801E+01   0.10951E+01
   0.60801E+01   0.10951E+01
   0.60801E+01   0.10952E+01
   0.60801E+01   0.10952E+01
   0.60801E+01   0.10952E+01
   0.60801E+01   0.10952E+01
   0.60801E+01   0.10952E+01
   0.60801E+01   0.10952E+01
   0.60801E+01   0.10952E+01
   0.60801E+01   0.10954E+01
   0.60801E+01   0.10953E+01
   0.60801E+01   0.10954E+01
   0.60801E+01   0.10953E+01
   0.60801E+01   0.10955E+01
   0.60801E+01   0.10956E+01
   0.60801E+01   0.10957E+01
   0.60801E+01   0.10955E+01
   0.60801E+01   0.10956E+01
   0.60801E+01   0.10955E+01
   0.60801E+01   0.10954E+01
   0.60801E+01   0.10956E+01
   0.60801E+01   0.10955E+01
   0.60801E+01   0.10956E+01
   0.60801E+01   0.10956E+01
   0.60801E+01   0.10956E+01
   0.60801E+01   0.10957E+01
   0.60801E+01   0.10957E+01
   0.60801E+01   0.10957E+01
   0.60801E+01   0.10958E+01
   0.60801E+01   0.10958E+01
   0.60801E+01   0.10958E+01
   0.60801E+01   0.10959E+01
   0.60801E+01   0.10960E+01
   0.60801E+01   0.10959E+01
   0.60801E+01   0.10960E+01
   0.60801E+01   0.10960E+01
   0.60801E+01   0.10960E+01
   0.60801E+01   0.10961E+01
   0.60801E+01   0.10962E+01
   0.60801E+01   0.10962E+01
   0.60801E+01   0.10962E+01
   0.60801E+01   0.10962E+01
   0.60801E+01   0.10963E+01
   0.60801E+01   0.10963E+01
   0.60801E+01   0.10962E+01
   0.60801E+01   0.10964E+01
   0.60801E+01   0.10964E+01
   0.60801E+01   0.10964E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10965E+01
   0.60801E+01   0.10966E+01
   0.60801E+01   0.10967E+01
   0.60801E+01   0.10966E+01
   0.60801E+01   0.10966E+01
   0.60901E+01   0.10966E+01
   0.60801E+01   0.10967E+01
   0.60801E+01   0.10966E+01
   0.60801E+01   0.10966E+01
   0.60801E+01   0.10966E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10967E+01
   0.60801E+01   0.10967E+01
   0.60901E+01   0.10968E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10968E+01
   0.60901E+01   0.10969E+01
   0.60901E+01   0.10969E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10969E+01
   0.60901E+01   0.10968E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10966E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10967E+01
   0.60901E+01   0.10969E+01
   0.60901E+01   0.10970E+01
   0.60901E+01   0.10969E+01
   0.60901E+01   0.10970E+01
   0.60901E+01   0.10970E+01
   0.60901E+01   0.10971E+01
   0.60901E+01   0.10971E+01
   0.60901E+01   0.10970E+01
   0.60901E+01   0.10972E+01
   0.60901E+01   0.10971E+01
   0.60901E+01   0.10971E+01
   0.60901E+01   0.10971E+01
   0.60901E+01   0.10972E+01
   0.60901E+01   0.10972E+01
   0.60901E+01   0.10972E+01
   0.60901E+01   0.10973E+01
   0.60901E+01   0.10973E+01
   0.60901E+01   0.10973E+01
   0.60901E+01   0.10973E+01
   0.60901E+01   0.10974E+01
   0.60901E+01   0.10974E+01
   0.60901E+01   0.10974E+01
   0.60901E+01   0.10974E+01
   0.60901E+01   0.10976E+01
   0.60901E+01   0.10976E+01
   0.60901E+01   0.10976E+01
   0.60901E+01   0.10976E+01
   0.60901E+01   0.10976E+01
   0.60901E+01   0.10977E+01
   0.60901E+01   0.10977E+01
   0.60901E+01   0.10978E+01
   0.60901E+01   0.10978E+01
   0.60901E+01   0.10978E+01
   0.60901E+01   0.10978E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10980E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10980E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10980E+01
   0.60901E+01   0.10980E+01
   0.60901E+01   0.10980E+01
   0.60901E+01   0.10980E+01
   0.60901E+01   0.10979E+01
   0.60901E+01   0.10980E+01
   0.60901E+01   0.10980E+01
   0.60901E+01   0.10981E+01
   0.61001E+01   0.10982E+01
   0.61001E+01   0.10983E+01
   0.61001E+01   0.10981E+01
   0.61001E+01   0.10982E+01
   0.61001E+01   0.10981E+01
   0.61001E+01   0.10982E+01
   0.61001E+01   0.10983E+01
   0.61001E+01   0.10983E+01
   0.61001E+01   0.10981E+01
   0.61001E+01   0.10982E+01
   0.61001E+01   0.10981E+01
   0.61001E+01   0.10981E+01
   0.61001E+01   0.10984E+01
   0.61001E+01   0.10984E+01
   0.61001E+01   0.10984E+01
   0.61001E+01   0.10984E+01
   0.61001E+01   0.10984E+01
   0.61001E+01   0.10985E+01
   0.61001E+01   0.10984E+01
   0.61001E+01   0.10984E+01
   0.61001E+01   0.10985E+01
   0.61001E+01   0.10985E+01
   0.61001E+01   0.10986E+01
   0.61001E+01   0.10986E+01
   0.61001E+01   0.10988E+01
   0.61001E+01   0.10987E+01
   0.61001E+01   0.10988E+01
   0.61001E+01   0.10989E+01
   0.61001E+01   0.10989E+01
   0.61001E+01   0.10988E+01
   0.61001E+01   0.10989E+01
   0.61001E+01   0.10989E+01
   0.61001E+01   0.10989E+01
   0.61001E+01   0.10990E+01
   0.61001E+01   0.10990E+01
   0.61001E+01   0.10990E+01
   0.61001E+01   0.10990E+01
   0.61001E+01   0.10990E+01
   0.61001E+01   0.10990E+01
   0.61001E+01   0.10991E+01
   0.61001E+01   0.10991E+01
   0.61001E+01   0.10992E+01
   0.61001E+01   0.10993E+01
   0.61001E+01   0.10993E+01
   0.61001E+01   0.10992E+01
   0.61001E+01   0.10991E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10995E+01
   0.61001E+01   0.10995E+01
   0.61001E+01   0.10995E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10994E+01
   0.61001E+01   0.10995E+01
   0.61001E+01   0.10995E+01
   0.61001E+01   0.10998E+01
   0.61001E+01   0.10999E+01
   0.61001E+01   0.11000E+01
   0.61001E+01   0.11000E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11000E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11000E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61101E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61101E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61101E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61101E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61101E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61001E+01   0.11001E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11002E+01
   0.61001E+01   0.11001E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11003E+01
   0.61101E+01   0.11002E+01
   0.61101E+01   0.11003E+01
   0.61101E+01   0.11005E+01
   0.61101E+01   0.11006E+01
   0.61101E+01   0.11007E+01
   0.61101E+01   0.11008E+01
   0.61101E+01   0.11009E+01
   0.61101E+01   0.11010E+01
   0.61101E+01   0.11010E+01
   0.61101E+01   0.11010E+01
   0.61101E+01   0.11009E+01
   0.61101E+01   0.11011E+01
   0.61101E+01   0.11012E+01
   0.61101E+01   0.11011E+01
   0.61101E+01   0.11011E+01
   0.61101E+01   0.11012E+01
   0.61101E+01   0.11010E+01
   0.61101E+01   0.11013E+01
   0.61101E+01   0.11013E+01
   0.61101E+01   0.11013E+01
   0.61101E+01   0.11009E+01
   0.61101E+01   0.11013E+01
   0.61101E+01   0.11013E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11013E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11013E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11017E+01
   0.61101E+01   0.11015E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11018E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11015E+01
   0.61101E+01   0.11014E+01
   0.61101E+01   0.11016E+01
   0.61101E+01   0.11019E+01
   0.61101E+01   0.11015E+01
   0.61101E+01   0.11019E+01
   0.61201E+01   0.11021E+01
   0.61101E+01   0.11017E+01
   0.61101E+01   0.11018E+01
   0.61201E+01   0.11019E+01
   0.61201E+01   0.11019E+01
   0.61201E+01   0.11021E+01
   0.61101E+01   0.11018E+01
   0.61201E+01   0.11017E+01
   0.61201E+01   0.11019E+01
   0.61201E+01   0.11019E+01
   0.61201E+01   0.11022E+01
   0.61201E+01   0.11022E+01
   0.61201E+01   0.11022E+01
   0.61201E+01   0.11022E+01
   0.61201E+01   0.11022E+01
   0.61201E+01   0.11021E+01
   0.61201E+01   0.11023E+01
   0.61201E+01   0.11025E+01
   0.61201E+01   0.11025E+01
   0.61201E+01   0.11025E+01
   0.61201E+01   0.11025E+01
   0.61201E+01   0.11026E+01
   0.61201E+01   0.11026E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11027E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11031E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11029E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11028E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11029E+01
   0.61201E+01   0.11031E+01
   0.61201E+01   0.11029E+01
   0.61201E+01   0.11029E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11033E+01
   0.61201E+01   0.11035E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11033E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11030E+01
   0.61201E+01   0.11031E+01
   0.61201E+01   0.11031E+01
   0.61201E+01   0.11031E+01
   0.61201E+01   0.11033E+01
   0.61301E+01   0.11035E+01
   0.61301E+01   0.11036E+01
   0.61301E+01   0.11036E+01
   0.61301E+01   0.11036E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11038E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11036E+01
   0.61301E+01   0.11036E+01
   0.61301E+01   0.11036E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11038E+01
   0.61301E+01   0.11039E+01
   0.61301E+01   0.11039E+01
   0.61301E+01   0.11040E+01
   0.61301E+01   0.11039E+01
   0.61301E+01   0.11039E+01
   0.61301E+01   0.11038E+01
   0.61301E+01   0.11037E+01
   0.61301E+01   0.11039E+01
   0.61301E+01   0.11038E+01
   0.61301E+01   0.11042E+01
   0.61301E+01   0.11040E+01
   0.61301E+01   0.11038E+01
   0.61301E+01   0.11038E+01
   0.61301E+01   0.11039E+01
   0.61301E+01   0.11042E+01
   0.61301E+01   0.11043E+01
   0.61301E+01   0.11045E+01
   0.61301E+01   0.11045E+01
   0.61301E+01   0.11045E+01
   0.61301E+01   0.11044E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11045E+01
   0.61301E+01   0.11045E+01
   0.61301E+01   0.11043E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11044E+01
   0.61301E+01   0.11044E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11047E+01
   0.61301E+01   0.11047E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11047E+01
   0.61301E+01   0.11047E+01
   0.61301E+01   0.11049E+01
   0.61301E+01   0.11048E+01
   0.61301E+01   0.11048E+01
   0.61301E+01   0.11049E+01
   0.61301E+01   0.11046E+01
   0.61301E+01   0.11047E+01
   0.61301E+01   0.11047E+01
   0.61301E+01   0.11048E+01
   0.61301E+01   0.11047E+01
   0.61301E+01   0.11050E+01
   0.61301E+01   0.11050E+01
   0.61301E+01   0.11048E+01
   0.61301E+01   0.11048E+01
   0.61301E+01   0.11051E+01
   0.61301E+01   0.11052E+01
   0.61301E+01   0.11050E+01
   0.61301E+01   0.11052E+01
   0.61301E+01   0.11051E+01
   0.61301E+01   0.11051E+01
   0.61301E+01   0.11053E+01
   0.61301E+01   0.11053E+01
   0.61301E+01   0.11054E+01
   0.61301E+01   0.11053E+01
   0.61301E+01   0.11056E+01
   0.61301E+01   0.11056E+01
   0.61301E+01   0.11056E+01
   0.61301E+01   0.11056E+01
   0.61301E+01   0.11056E+01
   0.61301E+01   0.11056E+01
   0.61301E+01   0.11057E+01
   0.61301E+01   0.11056E+01
   0.61301E+01   0.11057E+01
   0.61301E+01   0.11058E+01
   0.61301E+01   0.11058E+01
   0.61301E+01   0.11058E+01
   0.61301E+01   0.11058E+01
   0.61301E+01   0.11057E+01
   0.61301E+01   0.11058E+01
   0.61401E+01   0.11059E+01
   0.61401E+01   0.11060E+01
   0.61301E+01   0.11060E+01
   0.61301E+01   0.11060E+01
   0.61301E+01   0.11060E+01
   0.61401E+01   0.11060E+01
   0.61401E+01   0.11058E+01
   0.61401E+01   0.11060E+01
   0.61401E+01   0.11058E+01
   0.61401E+01   0.11058E+01
   0.61401E+01   0.11058E+01
   0.61401E+01   0.11059E+01
   0.61401E+01   0.11059E+01
   0.61401E+01   0.11059E+01
   0.61401E+01   0.11060E+01
   0.61401E+01   0.11061E+01
   0.61401E+01   0.11061E+01
   0.61401E+01   0.11062E+01
   0.61401E+01   0.11062E+01
   0.61401E+01   0.11062E+01
   0.61401E+01   0.11062E+01
   0.61401E+01   0.11062E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11064E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11063E+01
   0.61401E+01   0.11065E+01
   0.61401E+01   0.11065E+01
   0.61401E+01   0.11065E+01
   0.61401E+01   0.11067E+01
   0.61401E+01   0.11066E+01
   0.61401E+01   0.11067E+01
   0.61401E+01   0.11069E+01
   0.61401E+01   0.11070E+01
   0.61401E+01   0.11070E+01
   0.61401E+01   0.11069E+01
   0.61401E+01   0.11068E+01
   0.61401E+01   0.11068E+01
   0.61401E+01   0.11070E+01
   0.61401E+01   0.11070E+01
   0.61401E+01   0.11069E+01
   0.61401E+01   0.11070E+01
   0.61401E+01   0.11070E+01
   0.61401E+01   0.11071E+01
   0.61401E+01   0.11071E+01
   0.61401E+01   0.11070E+01
   0.61401E+01   0.11071E+01
   0.61401E+01   0.11071E+01
   0.61401E+01   0.11073E+01
   0.61501E+01   0.11076E+01
   0.61401E+01   0.11075E+01
   0.61501E+01   0.11076E+01
   0.61501E+01   0.11076E+01
   0.61501E+01   0.11076E+01
   0.61501E+01   0.11077E+01
   0.61501E+01   0.11077E+01
   0.61501E+01   0.11077E+01
   0.61501E+01   0.11077E+01
   0.61501E+01   0.11077E+01
   0.61501E+01   0.11077E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11079E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11079E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11079E+01
   0.61501E+01   0.11079E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11079E+01
   0.61501E+01   0.11079E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11079E+01
   0.61401E+01   0.11079E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11078E+01
   0.61501E+01   0.11080E+01
   0.61501E+01   0.11080E+01
   0.61501E+01   0.11080E+01
   0.61501E+01   0.11081E+01
   0.61501E+01   0.11082E+01
   0.61501E+01   0.11081E+01
   0.61501E+01   0.11081E+01
   0.61501E+01   0.11081E+01
   0.61501E+01   0.11080E+01
   0.61501E+01   0.11081E+01
   0.61501E+01   0.11081E+01
   0.61501E+01   0.11081E+01
   0.61501E+01   0.11083E+01
   0.61501E+01   0.11082E+01
   0.61501E+01   0.11086E+01
   0.61501E+01   0.11086E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11086E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11087E+01
   0.61501E+01   0.11088E+01
   0.61501E+01   0.11088E+01
   0.61501E+01   0.11088E+01
   0.61501E+01   0.11089E+01
   0.61501E+01   0.11089E+01
   0.61501E+01   0.11090E+01
   0.61501E+01   0.11090E+01
   0.61501E+01   0.11091E+01
   0.61501E+01   0.11093E+01
   0.61501E+01   0.11088E+01
   0.61501E+01   0.11092E+01
   0.61501E+01   0.11092E+01
   0.61501E+01   0.11093E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11094E+01
   0.61501E+01   0.11095E+01
   0.61501E+01   0.11095E+01
   0.61501E+01   0.11095E+01
   0.61501E+01   0.11095E+01
   0.61501E+01   0.11097E+01
   0.61501E+01   0.11097E+01
   0.61501E+01   0.11097E+01
   0.61501E+01   0.11098E+01
   0.61501E+01   0.11098E+01
   0.61501E+01   0.11098E+01
   0.61501E+01   0.11099E+01
   0.61501E+01   0.11099E+01
   0.61501E+01   0.11100E+01
   0.61501E+01   0.11100E+01
   0.61501E+01   0.11100E+01
   0.61501E+01   0.11099E+01
   0.61501E+01   0.11100E+01
   0.61501E+01   0.11099E+01
   0.61501E+01   0.11101E+01
   0.61501E+01   0.11101E+01
   0.61501E+01   0.11100E+01
   0.61601E+01   0.11102E+01
   0.61601E+01   0.11102E+01
   0.61601E+01   0.11103E+01
   0.61601E+01   0.11103E+01
   0.61601E+01   0.11103E+01
   0.61601E+01   0.11103E+01
   0.61601E+01   0.11104E+01
   0.61601E+01   0.11104E+01
   0.61601E+01   0.11105E+01
   0.61601E+01   0.11105E+01
   0.61601E+01   0.11107E+01
   0.61601E+01   0.11106E+01
   0.61601E+01   0.11107E+01
   0.61601E+01   0.11107E+01
   0.61601E+01   0.11108E+01
   0.61601E+01   0.11108E+01
   0.61601E+01   0.11108E+01
   0.61601E+01   0.11108E+01
   0.61601E+01   0.11108E+01
   0.61601E+01   0.11108E+01
   0.61601E+01   0.11109E+01
   0.61601E+01   0.11108E+01
   0.61601E+01   0.11109E+01
   0.61601E+01   0.11109E+01
   0.61601E+01   0.11109E+01
   0.61601E+01   0.11110E+01
   0.61601E+01   0.11110E+01
   0.61601E+01   0.11110E+01
   0.61601E+01   0.11111E+01
   0.61601E+01   0.11111E+01
   0.61601E+01   0.11111E+01
   0.61601E+01   0.11111E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11114E+01
   0.61601E+01   0.11114E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11113E+01
   0.61601E+01   0.11117E+01
   0.61601E+01   0.11118E+01
   0.61601E+01   0.11118E+01
   0.61601E+01   0.11118E+01
   0.61601E+01   0.11118E+01
   0.61601E+01   0.11118E+01
   0.61601E+01   0.11118E+01
   0.61601E+01   0.11119E+01
   0.61601E+01   0.11119E+01
   0.61601E+01   0.11119E+01
   0.61601E+01   0.11119E+01
   0.61601E+01   0.11119E+01
   0.61601E+01   0.11118E+01
   0.61601E+01   0.11119E+01
   0.61601E+01   0.11120E+01
   0.61601E+01   0.11120E+01
   0.61601E+01   0.11120E+01
   0.61601E+01   0.11121E+01
   0.61601E+01   0.11122E+01
   0.61601E+01   0.11124E+01
   0.61601E+01   0.11122E+01
   0.61601E+01   0.11123E+01
   0.61601E+01   0.11122E+01
   0.61601E+01   0.11124E+01
   0.61601E+01   0.11123E+01
   0.61601E+01   0.11123E+01
   0.61601E+01   0.11124E+01
   0.61601E+01   0.11124E+01
   0.61601E+01   0.11124E+01
   0.61601E+01   0.11124E+01
   0.61601E+01   0.11124E+01
   0.61601E+01   0.11125E+01
   0.61601E+01   0.11126E+01
   0.61601E+01   0.11125E+01
   0.61601E+01   0.11126E+01
   0.61601E+01   0.11126E+01
   0.61601E+01   0.11126E+01
   0.61601E+01   0.11126E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11126E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11126E+01
   0.61601E+01   0.11126E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11127E+01
   0.61601E+01   0.11127E+01
   0.61701E+01   0.11127E+01
   0.61701E+01   0.11128E+01
   0.61601E+01   0.11128E+01
   0.61601E+01   0.11128E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11128E+01
   0.61601E+01   0.11128E+01
   0.61701E+01   0.11129E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11131E+01
   0.61701E+01   0.11131E+01
   0.61701E+01   0.11131E+01
   0.61701E+01   0.11131E+01
   0.61701E+01   0.11132E+01
   0.61701E+01   0.11134E+01
   0.61701E+01   0.11134E+01
   0.61701E+01   0.11134E+01
   0.61701E+01   0.11134E+01
   0.61701E+01   0.11136E+01
   0.61701E+01   0.11134E+01
   0.61701E+01   0.11136E+01
   0.61701E+01   0.11137E+01
   0.61701E+01   0.11136E+01
   0.61701E+01   0.11137E+01
   0.61701E+01   0.11136E+01
   0.61701E+01   0.11137E+01
   0.61701E+01   0.11135E+01
   0.61701E+01   0.11138E+01
   0.61701E+01   0.11137E+01
   0.61701E+01   0.11137E+01
   0.61701E+01   0.11137E+01
   0.61701E+01   0.11137E+01
   0.61701E+01   0.11138E+01
   0.61701E+01   0.11139E+01
   0.61701E+01   0.11138E+01
   0.61701E+01   0.11138E+01
   0.61701E+01   0.11139E+01
   0.61701E+01   0.11139E+01
   0.61701E+01   0.11139E+01
   0.61701E+01   0.11139E+01
   0.61701E+01   0.11140E+01
   0.61701E+01   0.11140E+01
   0.61701E+01   0.11140E+01
   0.61701E+01   0.11141E+01
   0.61701E+01   0.11141E+01
   0.61701E+01   0.11143E+01
   0.61701E+01   0.11143E+01
   0.61701E+01   0.11144E+01
   0.61701E+01   0.11144E+01
   0.61701E+01   0.11144E+01
   0.61701E+01   0.11145E+01
   0.61701E+01   0.11145E+01
   0.61701E+01   0.11145E+01
   0.61701E+01   0.11145E+01
   0.61701E+01   0.11145E+01
   0.61701E+01   0.11144E+01
   0.61801E+01   0.11146E+01
   0.61701E+01   0.11146E+01
   0.61701E+01   0.11146E+01
   0.61801E+01   0.11146E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11147E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11148E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11149E+01
   0.61801E+01   0.11151E+01
   0.61801E+01   0.11151E+01
   0.61801E+01   0.11152E+01
   0.61801E+01   0.11150E+01
   0.61801E+01   0.11150E+01
   0.61801E+01   0.11151E+01
   0.61801E+01   0.11152E+01
   0.61801E+01   0.11152E+01
   0.61801E+01   0.11152E+01
   0.61801E+01   0.11152E+01
   0.61801E+01   0.11152E+01
   0.61801E+01   0.11154E+01
   0.61801E+01   0.11154E+01
   0.61801E+01   0.11154E+01
   0.61801E+01   0.11153E+01
   0.61801E+01   0.11154E+01
   0.61801E+01   0.11158E+01
   0.61801E+01   0.11156E+01
   0.61801E+01   0.11157E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11160E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11163E+01
   0.61801E+01   0.11163E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11164E+01
   0.61801E+01   0.11164E+01
   0.61801E+01   0.11164E+01
   0.61801E+01   0.11165E+01
   0.61801E+01   0.11165E+01
   0.61801E+01   0.11165E+01
   0.61801E+01   0.11166E+01
   0.61801E+01   0.11167E+01
   0.61801E+01   0.11167E+01
   0.61801E+01   0.11168E+01
   0.61801E+01   0.11167E+01
   0.61801E+01   0.11168E+01
   0.61801E+01   0.11168E+01
   0.61801E+01   0.11167E+01
   0.61801E+01   0.11167E+01
   0.61801E+01   0.11167E+01
   0.61801E+01   0.11167E+01
   0.61801E+01   0.11168E+01
   0.61801E+01   0.11167E+01
   0.61801E+01   0.11168E+01
   0.61801E+01   0.11170E+01
   0.61801E+01   0.11170E+01
   0.61801E+01   0.11170E+01
   0.61801E+01   0.11169E+01
   0.61801E+01   0.11170E+01
   0.61801E+01   0.11171E+01
   0.61801E+01   0.11171E+01
   0.61801E+01   0.11171E+01
   0.61801E+01   0.11171E+01
   0.61801E+01   0.11170E+01
   0.61801E+01   0.11170E+01
   0.61801E+01   0.11169E+01
   0.61801E+01   0.11171E+01
   0.61801E+01   0.11170E+01
   0.61801E+01   0.11172E+01
   0.61801E+01   0.11171E+01
   0.61801E+01   0.11172E+01
   0.61801E+01   0.11172E+01
   0.61801E+01   0.11172E+01
   0.61801E+01   0.11172E+01
   0.61801E+01   0.11173E+01
   0.61801E+01   0.11172E+01
   0.61801E+01   0.11172E+01
   0.61801E+01   0.11172E+01
   0.61801E+01   0.11173E+01
   0.61801E+01   0.11173E+01
   0.61801E+01   0.11172E+01
   0.61901E+01   0.11174E+01
   0.61901E+01   0.11174E+01
   0.61901E+01   0.11175E+01
   0.61901E+01   0.11175E+01
   0.61901E+01   0.11173E+01
   0.61801E+01   0.11172E+01
   0.61901E+01   0.11172E+01
   0.61901E+01   0.11173E+01
   0.61901E+01   0.11174E+01
   0.61901E+01   0.11174E+01
   0.61901E+01   0.11177E+01
   0.61901E+01   0.11178E+01
   0.61901E+01   0.11178E+01
   0.61901E+01   0.11178E+01
   0.61901E+01   0.11180E+01
   0.61901E+01   0.11179E+01
   0.61901E+01   0.11179E+01
   0.61901E+01   0.11181E+01
   0.61901E+01   0.11180E+01
   0.61901E+01   0.11181E+01
   0.61901E+01   0.11181E+01
   0.61901E+01   0.11181E+01
   0.61901E+01   0.11181E+01
   0.61901E+01   0.11182E+01
   0.61901E+01   0.11182E+01
   0.61901E+01   0.11181E+01
   0.61901E+01   0.11182E+01
   0.61901E+01   0.11182E+01
   0.61901E+01   0.11182E+01
   0.61901E+01   0.11182E+01
   0.61901E+01   0.11181E+01
   0.61901E+01   0.11182E+01
   0.61901E+01   0.11182E+01
   0.61901E+01   0.11183E+01
   0.61901E+01   0.11185E+01
   0.61901E+01   0.11184E+01
   0.61901E+01   0.11185E+01
   0.61901E+01   0.11185E+01
   0.61901E+01   0.11186E+01
   0.61901E+01   0.11187E+01
   0.61901E+01   0.11185E+01
   0.61901E+01   0.11185E+01
   0.61901E+01   0.11187E+01
   0.61901E+01   0.11187E+01


==> anc/Figure3/1outM_R_incomp_fermi_down_rc01_huge.dat <==
   0.18510E+00   0.42017E-02
   0.27260E+00   0.42026E-02
   0.42510E+00   0.42051E-02
   0.81010E+00   0.42152E-02
   0.36151E+01   0.44133E-02
   0.18410E+02   0.41822E-01
   0.17608E+02   0.91444E-01
   0.17043E+02   0.13482E+00
   0.16643E+02   0.17420E+00
   0.16340E+02   0.21000E+00
   0.16100E+02   0.24271E+00
   0.15898E+02   0.27322E+00
   0.15725E+02   0.30193E+00
   0.15575E+02   0.32853E+00
   0.15440E+02   0.35376E+00
   0.15320E+02   0.37760E+00
   0.15213E+02   0.40015E+00
   0.15110E+02   0.42189E+00
   0.15018E+02   0.44250E+00
   0.14933E+02   0.46219E+00
   0.14850E+02   0.48113E+00
   0.14775E+02   0.49917E+00
   0.14705E+02   0.51657E+00
   0.14638E+02   0.53322E+00
   0.14575E+02   0.54948E+00
   0.14513E+02   0.56513E+00
   0.14455E+02   0.58011E+00
   0.14400E+02   0.59483E+00
   0.14348E+02   0.60895E+00
   0.14298E+02   0.62273E+00
   0.14248E+02   0.63596E+00
   0.14200E+02   0.64879E+00
   0.14155E+02   0.66135E+00
   0.14110E+02   0.67372E+00
   0.14068E+02   0.68561E+00
   0.14028E+02   0.69714E+00
   0.13988E+02   0.70846E+00
   0.13948E+02   0.71937E+00
   0.13910E+02   0.73022E+00
   0.13875E+02   0.74066E+00
   0.13838E+02   0.75102E+00
   0.13803E+02   0.76103E+00
   0.13770E+02   0.77065E+00
   0.13735E+02   0.78035E+00
   0.13705E+02   0.78974E+00
   0.13673E+02   0.79902E+00
   0.13643E+02   0.80782E+00
   0.13610E+02   0.81664E+00
   0.13583E+02   0.82538E+00
   0.13553E+02   0.83378E+00
   0.13525E+02   0.84211E+00
   0.13498E+02   0.85015E+00
   0.13470E+02   0.85818E+00
   0.13443E+02   0.86605E+00
   0.13418E+02   0.87365E+00
   0.13390E+02   0.88127E+00
   0.13365E+02   0.88868E+00
   0.13340E+02   0.89596E+00
   0.13318E+02   0.90317E+00
   0.13293E+02   0.91016E+00
   0.13270E+02   0.91708E+00
   0.13245E+02   0.92387E+00
   0.13223E+02   0.93052E+00
   0.13200E+02   0.93725E+00
   0.13178E+02   0.94367E+00
   0.13158E+02   0.95007E+00
   0.13135E+02   0.95635E+00
   0.13115E+02   0.96256E+00
   0.13093E+02   0.96866E+00
   0.13073E+02   0.97467E+00
   0.13053E+02   0.98057E+00
   0.13033E+02   0.98641E+00
   0.13013E+02   0.99214E+00
   0.12993E+02   0.99788E+00
   0.12975E+02   0.10034E+01
   0.12955E+02   0.10089E+01
   0.12938E+02   0.10144E+01
   0.12918E+02   0.10197E+01
   0.12900E+02   0.10250E+01
   0.12883E+02   0.10302E+01
   0.12865E+02   0.10354E+01
   0.12848E+02   0.10404E+01
   0.12830E+02   0.10454E+01
   0.12813E+02   0.10504E+01
   0.12795E+02   0.10552E+01
   0.12778E+02   0.10600E+01
   0.12763E+02   0.10648E+01
   0.12745E+02   0.10695E+01
   0.12728E+02   0.10742E+01
   0.12713E+02   0.10788E+01
   0.12698E+02   0.10833E+01
   0.12683E+02   0.10878E+01
   0.12665E+02   0.10921E+01
   0.12650E+02   0.10966E+01
   0.12635E+02   0.11009E+01
   0.12620E+02   0.11051E+01
   0.12605E+02   0.11093E+01
   0.12590E+02   0.11135E+01
   0.12575E+02   0.11177E+01
   0.12560E+02   0.11217E+01
   0.12548E+02   0.11257E+01
   0.12533E+02   0.11297E+01
   0.12518E+02   0.11336E+01
   0.12505E+02   0.11376E+01
   0.12490E+02   0.11414E+01
   0.12478E+02   0.11452E+01
   0.12463E+02   0.11490E+01
   0.12450E+02   0.11527E+01
   0.12435E+02   0.11565E+01
   0.12423E+02   0.11601E+01
   0.12410E+02   0.11637E+01
   0.12398E+02   0.11673E+01
   0.12385E+02   0.11709E+01
   0.12370E+02   0.11743E+01
   0.12358E+02   0.11778E+01
   0.12345E+02   0.11813E+01
   0.12333E+02   0.11847E+01
   0.12320E+02   0.11880E+01
   0.12308E+02   0.11913E+01
   0.12298E+02   0.11947E+01
   0.12285E+02   0.11980E+01
   0.12273E+02   0.12012E+01
   0.12260E+02   0.12044E+01
   0.12250E+02   0.12076E+01
   0.12238E+02   0.12107E+01
   0.12225E+02   0.12138E+01
   0.12215E+02   0.12169E+01
   0.12203E+02   0.12200E+01
   0.12190E+02   0.12231E+01
   0.12180E+02   0.12260E+01
   0.12168E+02   0.12290E+01
   0.12158E+02   0.12320E+01
   0.12148E+02   0.12349E+01
   0.12135E+02   0.12378E+01
   0.12125E+02   0.12406E+01
   0.12115E+02   0.12435E+01
   0.12103E+02   0.12463E+01
   0.12093E+02   0.12491E+01
   0.12083E+02   0.12520E+01
   0.12070E+02   0.12546E+01
   0.12060E+02   0.12573E+01
   0.12050E+02   0.12601E+01
   0.12040E+02   0.12628E+01
   0.12030E+02   0.12654E+01
   0.12020E+02   0.12680E+01
   0.12010E+02   0.12707E+01
   0.12000E+02   0.12732E+01
   0.11990E+02   0.12758E+01
   0.11980E+02   0.12783E+01
   0.11970E+02   0.12808E+01
   0.11960E+02   0.12834E+01
   0.11950E+02   0.12858E+01
   0.11940E+02   0.12883E+01
   0.11930E+02   0.12908E+01
   0.11920E+02   0.12932E+01
   0.11913E+02   0.12956E+01
   0.11903E+02   0.12980E+01
   0.11893E+02   0.13004E+01
   0.11883E+02   0.13027E+01
   0.11875E+02   0.13051E+01
   0.11865E+02   0.13074E+01
   0.11855E+02   0.13096E+01
   0.11848E+02   0.13119E+01
   0.11838E+02   0.13141E+01
   0.11828E+02   0.13164E+01
   0.11820E+02   0.13186E+01
   0.11810E+02   0.13208E+01
   0.11803E+02   0.13230E+01
   0.11793E+02   0.13252E+01
   0.11785E+02   0.13273E+01
   0.11775E+02   0.13295E+01
   0.11768E+02   0.13316E+01
   0.11758E+02   0.13337E+01
   0.11750E+02   0.13358E+01
   0.11740E+02   0.13379E+01
   0.11733E+02   0.13400E+01
   0.11725E+02   0.13420E+01
   0.11715E+02   0.13440E+01
   0.11708E+02   0.13461E+01
   0.11700E+02   0.13480E+01
   0.11690E+02   0.13500E+01
   0.11683E+02   0.13520E+01
   0.11675E+02   0.13540E+01
   0.11665E+02   0.13559E+01
   0.11658E+02   0.13578E+01
   0.11650E+02   0.13598E+01
   0.11643E+02   0.13617E+01
   0.11635E+02   0.13636E+01
   0.11625E+02   0.13654E+01
   0.11618E+02   0.13673E+01
   0.11610E+02   0.13691E+01
   0.11603E+02   0.13710E+01
   0.11595E+02   0.13728E+01
   0.11588E+02   0.13746E+01
   0.11580E+02   0.13764E+01
   0.11573E+02   0.13782E+01
   0.11565E+02   0.13800E+01
   0.11555E+02   0.13818E+01
   0.11550E+02   0.13836E+01
   0.11540E+02   0.13853E+01
   0.11535E+02   0.13870E+01
   0.11528E+02   0.13887E+01
   0.11520E+02   0.13904E+01
   0.11513E+02   0.13921E+01
   0.11505E+02   0.13938E+01
   0.11498E+02   0.13955E+01
   0.11490E+02   0.13972E+01
   0.11483E+02   0.13988E+01
   0.11475E+02   0.14004E+01
   0.11468E+02   0.14021E+01
   0.11460E+02   0.14037E+01
   0.11453E+02   0.14053E+01
   0.11448E+02   0.14069E+01
   0.11440E+02   0.14085E+01
   0.11433E+02   0.14101E+01
   0.11425E+02   0.14117E+01
   0.11418E+02   0.14132E+01
   0.11413E+02   0.14148E+01
   0.11405E+02   0.14163E+01
   0.11398E+02   0.14179E+01
   0.11390E+02   0.14194E+01
   0.11385E+02   0.14209E+01
   0.11378E+02   0.14224E+01
   0.11370E+02   0.14239E+01
   0.11363E+02   0.14254E+01
   0.11358E+02   0.14269E+01
   0.11350E+02   0.14283E+01
   0.11345E+02   0.14298E+01
   0.11338E+02   0.14312E+01
   0.11330E+02   0.14327E+01
   0.11323E+02   0.14341E+01
   0.11318E+02   0.14355E+01
   0.11310E+02   0.14369E+01
   0.11305E+02   0.14383E+01
   0.11298E+02   0.14397E+01
   0.11290E+02   0.14411E+01
   0.11285E+02   0.14425E+01
   0.11278E+02   0.14439E+01
   0.11273E+02   0.14452E+01
   0.11265E+02   0.14466E+01
   0.11260E+02   0.14479E+01
   0.11253E+02   0.14492E+01
   0.11248E+02   0.14506E+01
   0.11240E+02   0.14519E+01
   0.11235E+02   0.14532E+01
   0.11228E+02   0.14545E+01
   0.11223E+02   0.14559E+01
   0.11215E+02   0.14572E+01
   0.11210E+02   0.14584E+01
   0.11203E+02   0.14597E+01
   0.11198E+02   0.14610E+01
   0.11193E+02   0.14622E+01
   0.11185E+02   0.14635E+01
   0.11180E+02   0.14647E+01
   0.11173E+02   0.14660E+01
   0.11168E+02   0.14673E+01
   0.11163E+02   0.14684E+01
   0.11155E+02   0.14697E+01
   0.11150E+02   0.14709E+01
   0.11143E+02   0.14721E+01
   0.11138E+02   0.14733E+01
   0.11133E+02   0.14745E+01
   0.11125E+02   0.14757E+01
   0.11120E+02   0.14769E+01
   0.11115E+02   0.14781E+01
   0.11110E+02   0.14792E+01
   0.11103E+02   0.14804E+01
   0.11098E+02   0.14816E+01
   0.11093E+02   0.14827E+01
   0.11085E+02   0.14839E+01
   0.11080E+02   0.14850E+01
   0.11075E+02   0.14861E+01
   0.11070E+02   0.14872E+01
   0.11063E+02   0.14884E+01
   0.11058E+02   0.14895E+01
   0.11053E+02   0.14906E+01
   0.11048E+02   0.14917E+01
   0.11040E+02   0.14928E+01
   0.11035E+02   0.14938E+01
   0.11030E+02   0.14950E+01
   0.11025E+02   0.14960E+01
   0.11020E+02   0.14971E+01
   0.11015E+02   0.14982E+01
   0.11008E+02   0.14992E+01
   0.11003E+02   0.15003E+01
   0.10998E+02   0.15013E+01
   0.10993E+02   0.15024E+01
   0.10988E+02   0.15034E+01
   0.10983E+02   0.15044E+01
   0.10978E+02   0.15055E+01
   0.10973E+02   0.15065E+01
   0.10965E+02   0.15075E+01
   0.10960E+02   0.15085E+01
   0.10955E+02   0.15095E+01
   0.10950E+02   0.15106E+01
   0.10945E+02   0.15115E+01
   0.10940E+02   0.15125E+01
   0.10935E+02   0.15135E+01
   0.10930E+02   0.15145E+01
   0.10925E+02   0.15155E+01
   0.10920E+02   0.15164E+01
   0.10915E+02   0.15174E+01
   0.10910E+02   0.15184E+01
   0.10903E+02   0.15194E+01
   0.10900E+02   0.15203E+01
   0.10895E+02   0.15212E+01
   0.10888E+02   0.15222E+01
   0.10883E+02   0.15231E+01
   0.10878E+02   0.15241E+01
   0.10875E+02   0.15250E+01
   0.10868E+02   0.15259E+01
   0.10863E+02   0.15268E+01
   0.10860E+02   0.15277E+01
   0.10855E+02   0.15286E+01
   0.10850E+02   0.15296E+01
   0.10845E+02   0.15305E+01
   0.10840E+02   0.15314E+01
   0.10835E+02   0.15323E+01
   0.10830E+02   0.15331E+01
   0.10825E+02   0.15340E+01
   0.10820E+02   0.15349E+01
   0.10815E+02   0.15358E+01
   0.10810E+02   0.15367E+01
   0.10805E+02   0.15375E+01
   0.10800E+02   0.15384E+01
   0.10795E+02   0.15392E+01
   0.10790E+02   0.15401E+01
   0.10788E+02   0.15410E+01
   0.10783E+02   0.15418E+01
   0.10778E+02   0.15426E+01
   0.10773E+02   0.15435E+01
   0.10768E+02   0.15443E+01
   0.10763E+02   0.15451E+01
   0.10758E+02   0.15460E+01
   0.10753E+02   0.15468E+01
   0.10750E+02   0.15476E+01
   0.10745E+02   0.15484E+01
   0.10740E+02   0.15492E+01
   0.10735E+02   0.15500E+01
   0.10730E+02   0.15509E+01
   0.10725E+02   0.15516E+01
   0.10723E+02   0.15524E+01
   0.10718E+02   0.15532E+01
   0.10713E+02   0.15541E+01
   0.10708E+02   0.15548E+01
   0.10703E+02   0.15556E+01
   0.10700E+02   0.15564E+01
   0.10695E+02   0.15571E+01
   0.10690E+02   0.15579E+01
   0.10685E+02   0.15587E+01
   0.10680E+02   0.15594E+01
   0.10678E+02   0.15602E+01
   0.10673E+02   0.15609E+01
   0.10668E+02   0.15617E+01
   0.10663E+02   0.15625E+01
   0.10660E+02   0.15632E+01
   0.10655E+02   0.15640E+01
   0.10650E+02   0.15647E+01
   0.10645E+02   0.15655E+01
   0.10643E+02   0.15662E+01
   0.10638E+02   0.15669E+01
   0.10633E+02   0.15676E+01
   0.10628E+02   0.15683E+01
   0.10625E+02   0.15690E+01
   0.10620E+02   0.15697E+01
   0.10615E+02   0.15705E+01
   0.10613E+02   0.15712E+01
   0.10608E+02   0.15719E+01
   0.10603E+02   0.15726E+01
   0.10600E+02   0.15733E+01
   0.10595E+02   0.15740E+01
   0.10590E+02   0.15747E+01
   0.10588E+02   0.15754E+01
   0.10583E+02   0.15760E+01
   0.10578E+02   0.15767E+01
   0.10575E+02   0.15774E+01
   0.10570E+02   0.15781E+01
   0.10565E+02   0.15788E+01
   0.10563E+02   0.15794E+01
   0.10558E+02   0.15801E+01
   0.10553E+02   0.15808E+01
   0.10550E+02   0.15814E+01
   0.10545E+02   0.15821E+01
   0.10540E+02   0.15828E+01
   0.10538E+02   0.15834E+01
   0.10533E+02   0.15841E+01
   0.10530E+02   0.15847E+01
   0.10525E+02   0.15854E+01
   0.10520E+02   0.15860E+01
   0.10518E+02   0.15867E+01
   0.10513E+02   0.15873E+01
   0.10510E+02   0.15879E+01
   0.10505E+02   0.15886E+01
   0.10500E+02   0.15892E+01
   0.10498E+02   0.15898E+01
   0.10493E+02   0.15904E+01
   0.10490E+02   0.15911E+01
   0.10485E+02   0.15917E+01
   0.10480E+02   0.15923E+01
   0.10478E+02   0.15929E+01
   0.10473E+02   0.15935E+01
   0.10470E+02   0.15941E+01
   0.10465E+02   0.15947E+01
   0.10463E+02   0.15954E+01
   0.10458E+02   0.15960E+01
   0.10455E+02   0.15965E+01
   0.10450E+02   0.15972E+01
   0.10445E+02   0.15977E+01
   0.10443E+02   0.15983E+01
   0.10438E+02   0.15989E+01
   0.10435E+02   0.15994E+01
   0.10430E+02   0.16000E+01
   0.10428E+02   0.16006E+01
   0.10423E+02   0.16012E+01
   0.10420E+02   0.16018E+01
   0.10415E+02   0.16024E+01
   0.10413E+02   0.16029E+01
   0.10408E+02   0.16035E+01
   0.10405E+02   0.16041E+01
   0.10400E+02   0.16046E+01
   0.10398E+02   0.16052E+01
   0.10393E+02   0.16058E+01
   0.10390E+02   0.16064E+01
   0.10385E+02   0.16069E+01
   0.10383E+02   0.16074E+01
   0.10378E+02   0.16080E+01
   0.10375E+02   0.16086E+01
   0.10370E+02   0.16090E+01
   0.10368E+02   0.16096E+01
   0.10365E+02   0.16102E+01
   0.10360E+02   0.16107E+01
   0.10355E+02   0.16112E+01
   0.10353E+02   0.16117E+01
   0.10350E+02   0.16123E+01
   0.10345E+02   0.16128E+01
   0.10343E+02   0.16133E+01
   0.10338E+02   0.16138E+01
   0.10335E+02   0.16144E+01
   0.10330E+02   0.16149E+01
   0.10328E+02   0.16154E+01
   0.10323E+02   0.16159E+01
   0.10320E+02   0.16165E+01
   0.10318E+02   0.16170E+01
   0.10313E+02   0.16175E+01
   0.10310E+02   0.16180E+01
   0.10305E+02   0.16185E+01
   0.10303E+02   0.16190E+01
   0.10300E+02   0.16195E+01
   0.10295E+02   0.16200E+01
   0.10293E+02   0.16205E+01
   0.10288E+02   0.16210E+01
   0.10285E+02   0.16215E+01
   0.10283E+02   0.16220E+01
   0.10278E+02   0.16224E+01
   0.10275E+02   0.16230E+01
   0.10270E+02   0.16235E+01
   0.10268E+02   0.16239E+01
   0.10265E+02   0.16244E+01
   0.10260E+02   0.16249E+01
   0.10258E+02   0.16254E+01
   0.10255E+02   0.16258E+01
   0.10250E+02   0.16263E+01
   0.10248E+02   0.16268E+01
   0.10245E+02   0.16273E+01
   0.10240E+02   0.16277E+01
   0.10238E+02   0.16282E+01
   0.10233E+02   0.16287E+01
   0.10230E+02   0.16292E+01
   0.10228E+02   0.16296E+01
   0.10223E+02   0.16301E+01
   0.10220E+02   0.16305E+01
   0.10218E+02   0.16310E+01
   0.10213E+02   0.16314E+01
   0.10210E+02   0.16319E+01
   0.10208E+02   0.16323E+01
   0.10203E+02   0.16328E+01
   0.10200E+02   0.16332E+01
   0.10198E+02   0.16337E+01
   0.10193E+02   0.16341E+01
   0.10190E+02   0.16346E+01
   0.10188E+02   0.16350E+01
   0.10183E+02   0.16354E+01
   0.10180E+02   0.16359E+01
   0.10178E+02   0.16363E+01
   0.10175E+02   0.16368E+01
   0.10170E+02   0.16372E+01
   0.10168E+02   0.16376E+01
   0.10165E+02   0.16380E+01
   0.10160E+02   0.16384E+01
   0.10158E+02   0.16388E+01
   0.10155E+02   0.16393E+01
   0.10150E+02   0.16397E+01
   0.10148E+02   0.16401E+01
   0.10145E+02   0.16405E+01
   0.10143E+02   0.16410E+01
   0.10138E+02   0.16414E+01
   0.10135E+02   0.16418E+01
   0.10133E+02   0.16422E+01
   0.10128E+02   0.16426E+01
   0.10125E+02   0.16430E+01
   0.10123E+02   0.16434E+01
   0.10120E+02   0.16438E+01
   0.10115E+02   0.16442E+01
   0.10113E+02   0.16446E+01
   0.10110E+02   0.16450E+01
   0.10108E+02   0.16454E+01
   0.10103E+02   0.16458E+01
   0.10100E+02   0.16462E+01
   0.10098E+02   0.16466E+01
   0.10095E+02   0.16470E+01
   0.10090E+02   0.16474E+01
   0.10088E+02   0.16478E+01
   0.10085E+02   0.16482E+01
   0.10083E+02   0.16486E+01
   0.10078E+02   0.16490E+01
   0.10075E+02   0.16493E+01
   0.10073E+02   0.16498E+01
   0.10070E+02   0.16501E+01
   0.10068E+02   0.16505E+01
   0.10063E+02   0.16508E+01
   0.10060E+02   0.16512E+01
   0.10058E+02   0.16516E+01
   0.10055E+02   0.16520E+01
   0.10050E+02   0.16524E+01
   0.10048E+02   0.16528E+01
   0.10045E+02   0.16531E+01
   0.10043E+02   0.16535E+01
   0.10040E+02   0.16538E+01
   0.10035E+02   0.16542E+01
   0.10033E+02   0.16546E+01
   0.10030E+02   0.16549E+01
   0.10028E+02   0.16553E+01
   0.10023E+02   0.16556E+01
   0.10020E+02   0.16560E+01
   0.10018E+02   0.16564E+01
   0.10015E+02   0.16567E+01
   0.10013E+02   0.16571E+01
   0.10010E+02   0.16574E+01
   0.10005E+02   0.16578E+01
   0.10003E+02   0.16582E+01
   0.10000E+02   0.16585E+01
   0.99976E+01   0.16588E+01
   0.99951E+01   0.16592E+01
   0.99926E+01   0.16595E+01
   0.99876E+01   0.16599E+01
   0.99851E+01   0.16602E+01
   0.99826E+01   0.16605E+01
   0.99801E+01   0.16609E+01
   0.99776E+01   0.16612E+01
   0.99751E+01   0.16615E+01
   0.99701E+01   0.16619E+01
   0.99676E+01   0.16622E+01
   0.99651E+01   0.16626E+01
   0.99626E+01   0.16629E+01
   0.99601E+01   0.16632E+01
   0.99576E+01   0.16635E+01
   0.99526E+01   0.16639E+01
   0.99501E+01   0.16642E+01
   0.99476E+01   0.16646E+01
   0.99451E+01   0.16649E+01
   0.99426E+01   0.16652E+01
   0.99401E+01   0.16655E+01
   0.99376E+01   0.16658E+01
   0.99326E+01   0.16662E+01
   0.99301E+01   0.16665E+01
   0.99276E+01   0.16668E+01
   0.99251E+01   0.16671E+01
   0.99226E+01   0.16674E+01
   0.99201E+01   0.16678E+01
   0.99176E+01   0.16680E+01
   0.99151E+01   0.16684E+01
   0.99101E+01   0.16687E+01
   0.99076E+01   0.16690E+01
   0.99051E+01   0.16693E+01
   0.99026E+01   0.16696E+01
   0.99001E+01   0.16699E+01
   0.98976E+01   0.16702E+01
   0.98951E+01   0.16705E+01
   0.98926E+01   0.16708E+01
   0.98901E+01   0.16711E+01
   0.98876E+01   0.16714E+01
   0.98826E+01   0.16717E+01
   0.98801E+01   0.16720E+01
   0.98776E+01   0.16723E+01
   0.98751E+01   0.16726E+01
   0.98726E+01   0.16729E+01
   0.98701E+01   0.16732E+01
   0.98676E+01   0.16735E+01
   0.98651E+01   0.16738E+01
   0.98626E+01   0.16741E+01
   0.98601E+01   0.16743E+01
   0.98576E+01   0.16746E+01
   0.98526E+01   0.16749E+01
   0.98501E+01   0.16752E+01
   0.98476E+01   0.16755E+01
   0.98451E+01   0.16758E+01
   0.98426E+01   0.16761E+01
   0.98401E+01   0.16764E+01
   0.98376E+01   0.16767E+01
   0.98351E+01   0.16769E+01
   0.98326E+01   0.16772E+01
   0.98301E+01   0.16774E+01
   0.98276E+01   0.16777E+01
   0.98251E+01   0.16780E+01
   0.98226E+01   0.16783E+01
   0.98201E+01   0.16786E+01
   0.98176E+01   0.16788E+01
   0.98126E+01   0.16791E+01
   0.98101E+01   0.16794E+01
   0.98076E+01   0.16797E+01
   0.98051E+01   0.16800E+01
   0.98026E+01   0.16802E+01
   0.98001E+01   0.16804E+01
   0.97976E+01   0.16807E+01
   0.97951E+01   0.16810E+01
   0.97926E+01   0.16813E+01
   0.97901E+01   0.16815E+01
   0.97876E+01   0.16818E+01
   0.97851E+01   0.16821E+01
   0.97826E+01   0.16823E+01
   0.97801E+01   0.16826E+01
   0.97776E+01   0.16828E+01
   0.97751E+01   0.16831E+01
   0.97726E+01   0.16834E+01
   0.97701E+01   0.16836E+01
   0.97676E+01   0.16838E+01
   0.97651E+01   0.16841E+01
   0.97626E+01   0.16844E+01
   0.97601E+01   0.16846E+01
   0.97576E+01   0.16849E+01
   0.97551E+01   0.16851E+01
   0.97526E+01   0.16853E+01
   0.97501E+01   0.16856E+01
   0.97476E+01   0.16859E+01
   0.97451E+01   0.16861E+01
   0.97426E+01   0.16863E+01
   0.97401E+01   0.16866E+01
   0.97376E+01   0.16868E+01
   0.97351E+01   0.16871E+01
   0.97326E+01   0.16873E+01
   0.97301E+01   0.16875E+01
   0.97251E+01   0.16878E+01
   0.97251E+01   0.16880E+01
   0.97226E+01   0.16883E+01
   0.97201E+01   0.16885E+01
   0.97176E+01   0.16887E+01
   0.97151E+01   0.16890E+01
   0.97126E+01   0.16892E+01
   0.97076E+01   0.16895E+01
   0.97076E+01   0.16897E+01
   0.97051E+01   0.16899E+01
   0.97026E+01   0.16902E+01
   0.97001E+01   0.16904E+01
   0.96976E+01   0.16906E+01
   0.96951E+01   0.16908E+01
   0.96926E+01   0.16911E+01
   0.96901E+01   0.16913E+01
   0.96876E+01   0.16915E+01
   0.96851E+01   0.16918E+01
   0.96826E+01   0.16920E+01
   0.96801E+01   0.16922E+01
   0.96776E+01   0.16924E+01
   0.96751E+01   0.16926E+01
   0.96726E+01   0.16928E+01
   0.96701E+01   0.16931E+01
   0.96676E+01   0.16933E+01
   0.96651E+01   0.16935E+01
   0.96626E+01   0.16937E+01
   0.96601E+01   0.16939E+01
   0.96576E+01   0.16942E+01
   0.96551E+01   0.16944E+01
   0.96526E+01   0.16946E+01
   0.96501E+01   0.16948E+01
   0.96476E+01   0.16950E+01
   0.96451E+01   0.16953E+01
   0.96426E+01   0.16954E+01
   0.96401E+01   0.16957E+01
   0.96376E+01   0.16959E+01
   0.96351E+01   0.16961E+01
   0.96351E+01   0.16963E+01
   0.96326E+01   0.16965E+01
   0.96301E+01   0.16967E+01
   0.96276E+01   0.16969E+01
   0.96251E+01   0.16971E+01
   0.96226E+01   0.16974E+01
   0.96201E+01   0.16976E+01
   0.96176E+01   0.16978E+01
   0.96151E+01   0.16980E+01
   0.96126E+01   0.16982E+01
   0.96101E+01   0.16984E+01
   0.96076E+01   0.16985E+01
   0.96051E+01   0.16987E+01
   0.96026E+01   0.16990E+01
   0.96001E+01   0.16992E+01
   0.95976E+01   0.16993E+01
   0.95976E+01   0.16995E+01
   0.95951E+01   0.16997E+01
   0.95926E+01   0.16999E+01
   0.95901E+01   0.17001E+01
   0.95876E+01   0.17003E+01
   0.95851E+01   0.17005E+01
   0.95826E+01   0.17007E+01
   0.95801E+01   0.17009E+01
   0.95776E+01   0.17011E+01
   0.95751E+01   0.17013E+01
   0.95726E+01   0.17015E+01
   0.95701E+01   0.17016E+01
   0.95701E+01   0.17019E+01
   0.95676E+01   0.17020E+01
   0.95651E+01   0.17022E+01
   0.95626E+01   0.17024E+01
   0.95601E+01   0.17026E+01
   0.95576E+01   0.17028E+01
   0.95551E+01   0.17030E+01
   0.95526E+01   0.17032E+01
   0.95501E+01   0.17033E+01
   0.95476E+01   0.17035E+01
   0.95451E+01   0.17037E+01
   0.95451E+01   0.17039E+01
   0.95426E+01   0.17041E+01
   0.95401E+01   0.17042E+01
   0.95376E+01   0.17044E+01
   0.95351E+01   0.17046E+01
   0.95326E+01   0.17048E+01
   0.95301E+01   0.17050E+01
   0.95276E+01   0.17051E+01
   0.95251E+01   0.17053E+01
   0.95251E+01   0.17055E+01
   0.95226E+01   0.17057E+01
   0.95201E+01   0.17058E+01
   0.95176E+01   0.17060E+01
   0.95151E+01   0.17062E+01
   0.95126E+01   0.17063E+01
   0.95101E+01   0.17066E+01
   0.95076E+01   0.17067E+01
   0.95051E+01   0.17069E+01
   0.95051E+01   0.17070E+01
   0.95026E+01   0.17072E+01
   0.95001E+01   0.17073E+01
   0.94976E+01   0.17075E+01
   0.94951E+01   0.17077E+01
   0.94926E+01   0.17079E+01
   0.94901E+01   0.17081E+01
   0.94876E+01   0.17082E+01
   0.94876E+01   0.17083E+01
   0.94851E+01   0.17085E+01
   0.94826E+01   0.17087E+01
   0.94801E+01   0.17089E+01
   0.94776E+01   0.17090E+01
   0.94751E+01   0.17092E+01
   0.94726E+01   0.17093E+01
   0.94726E+01   0.17095E+01
   0.94701E+01   0.17097E+01
   0.94676E+01   0.17099E+01
   0.94651E+01   0.17100E+01
   0.94626E+01   0.17102E+01
   0.94601E+01   0.17103E+01
   0.94576E+01   0.17104E+01
   0.94576E+01   0.17106E+01
   0.94551E+01   0.17108E+01
   0.94526E+01   0.17109E+01
   0.94501E+01   0.17111E+01
   0.94476E+01   0.17112E+01
   0.94451E+01   0.17114E+01
   0.94426E+01   0.17115E+01
   0.94426E+01   0.17117E+01
   0.94401E+01   0.17119E+01
   0.94376E+01   0.17120E+01
   0.94351E+01   0.17122E+01
   0.94326E+01   0.17123E+01
   0.94301E+01   0.17124E+01
   0.94301E+01   0.17126E+01
   0.94276E+01   0.17127E+01
   0.94251E+01   0.17129E+01
   0.94226E+01   0.17130E+01
   0.94201E+01   0.17132E+01
   0.94176E+01   0.17133E+01
   0.94151E+01   0.17134E+01
   0.94151E+01   0.17136E+01
   0.94126E+01   0.17138E+01
   0.94101E+01   0.17139E+01
   0.94076E+01   0.17140E+01
   0.94051E+01   0.17142E+01
   0.94051E+01   0.17144E+01
   0.94026E+01   0.17145E+01
   0.94001E+01   0.17146E+01
   0.93976E+01   0.17148E+01
   0.93951E+01   0.17149E+01
   0.93951E+01   0.17150E+01
   0.93926E+01   0.17152E+01
   0.93901E+01   0.17153E+01
   0.93876E+01   0.17154E+01
   0.93851E+01   0.17156E+01
   0.93826E+01   0.17158E+01
   0.93826E+01   0.17159E+01
   0.93801E+01   0.17160E+01
   0.93776E+01   0.17161E+01
   0.93751E+01   0.17163E+01
   0.93726E+01   0.17165E+01
   0.93701E+01   0.17165E+01
   0.93701E+01   0.17167E+01
   0.93676E+01   0.17168E+01
   0.93651E+01   0.17169E+01
   0.93626E+01   0.17171E+01
   0.93601E+01   0.17172E+01
   0.93601E+01   0.17174E+01
   0.93576E+01   0.17175E+01
   0.93551E+01   0.17176E+01
   0.93526E+01   0.17178E+01
   0.93501E+01   0.17179E+01
   0.93501E+01   0.17180E+01
   0.93476E+01   0.17181E+01
   0.93451E+01   0.17182E+01
   0.93426E+01   0.17184E+01
   0.93401E+01   0.17185E+01
   0.93401E+01   0.17186E+01
   0.93376E+01   0.17188E+01
   0.93351E+01   0.17189E+01
   0.93326E+01   0.17190E+01
   0.93301E+01   0.17191E+01
   0.93301E+01   0.17193E+01
   0.93276E+01   0.17194E+01
   0.93251E+01   0.17195E+01
   0.93226E+01   0.17196E+01
   0.93201E+01   0.17197E+01
   0.93201E+01   0.17199E+01
   0.93176E+01   0.17200E+01
   0.93151E+01   0.17201E+01
   0.93126E+01   0.17202E+01
   0.93126E+01   0.17203E+01
   0.93101E+01   0.17205E+01
   0.93076E+01   0.17206E+01
   0.93051E+01   0.17207E+01
   0.93026E+01   0.17208E+01
   0.93026E+01   0.17209E+01
   0.93001E+01   0.17210E+01
   0.92976E+01   0.17212E+01
   0.92951E+01   0.17213E+01
   0.92926E+01   0.17214E+01
   0.92926E+01   0.17215E+01
   0.92901E+01   0.17216E+01
   0.92876E+01   0.17218E+01
   0.92851E+01   0.17218E+01
   0.92851E+01   0.17220E+01
   0.92826E+01   0.17221E+01
   0.92801E+01   0.17222E+01
   0.92776E+01   0.17223E+01
   0.92776E+01   0.17224E+01
   0.92751E+01   0.17225E+01
   0.92726E+01   0.17227E+01
   0.92701E+01   0.17227E+01
   0.92701E+01   0.17229E+01
   0.92676E+01   0.17230E+01
   0.92651E+01   0.17231E+01
   0.92626E+01   0.17232E+01
   0.92626E+01   0.17233E+01
   0.92601E+01   0.17234E+01
   0.92576E+01   0.17235E+01
   0.92551E+01   0.17236E+01
   0.92526E+01   0.17237E+01
   0.92526E+01   0.17238E+01
   0.92501E+01   0.17239E+01
   0.92476E+01   0.17240E+01
   0.92451E+01   0.17241E+01
   0.92451E+01   0.17242E+01
   0.92426E+01   0.17243E+01
   0.92401E+01   0.17244E+01
   0.92376E+01   0.17246E+01
   0.92376E+01   0.17247E+01
   0.92351E+01   0.17248E+01
   0.92326E+01   0.17248E+01
   0.92301E+01   0.17250E+01
   0.92301E+01   0.17251E+01
   0.92276E+01   0.17252E+01
   0.92251E+01   0.17253E+01
   0.92226E+01   0.17254E+01
   0.92226E+01   0.17255E+01
   0.92201E+01   0.17255E+01
   0.92176E+01   0.17257E+01
   0.92151E+01   0.17258E+01
   0.92151E+01   0.17259E+01
   0.92126E+01   0.17259E+01
   0.92101E+01   0.17260E+01
   0.92076E+01   0.17261E+01
   0.92076E+01   0.17262E+01
   0.92051E+01   0.17263E+01
   0.92026E+01   0.17264E+01
   0.92026E+01   0.17265E+01
   0.92001E+01   0.17266E+01
   0.91976E+01   0.17267E+01
   0.91951E+01   0.17268E+01
   0.91951E+01   0.17269E+01
   0.91926E+01   0.17270E+01
   0.91901E+01   0.17271E+01
   0.91876E+01   0.17271E+01
   0.91876E+01   0.17272E+01
   0.91851E+01   0.17273E+01
   0.91826E+01   0.17275E+01
   0.91826E+01   0.17275E+01
   0.91801E+01   0.17276E+01
   0.91776E+01   0.17278E+01
   0.91751E+01   0.17279E+01
   0.91751E+01   0.17279E+01
   0.91726E+01   0.17280E+01
   0.91701E+01   0.17281E+01
   0.91701E+01   0.17282E+01
   0.91676E+01   0.17282E+01
   0.91651E+01   0.17283E+01
   0.91626E+01   0.17285E+01
   0.91626E+01   0.17285E+01
   0.91601E+01   0.17286E+01
   0.91576E+01   0.17287E+01
   0.91576E+01   0.17288E+01
   0.91551E+01   0.17289E+01
   0.91526E+01   0.17290E+01
   0.91501E+01   0.17290E+01
   0.91476E+01   0.17291E+01
   0.91476E+01   0.17292E+01
   0.91451E+01   0.17293E+01
   0.91426E+01   0.17294E+01
   0.91426E+01   0.17294E+01
   0.91401E+01   0.17295E+01
   0.91376E+01   0.17296E+01
   0.91376E+01   0.17297E+01
   0.91351E+01   0.17298E+01
   0.91326E+01   0.17298E+01
   0.91301E+01   0.17300E+01
   0.91301E+01   0.17300E+01
   0.91276E+01   0.17301E+01
   0.91251E+01   0.17302E+01
   0.91251E+01   0.17302E+01
   0.91226E+01   0.17304E+01
   0.91201E+01   0.17304E+01
   0.91201E+01   0.17305E+01
   0.91176E+01   0.17306E+01
   0.91151E+01   0.17306E+01
   0.91126E+01   0.17307E+01
   0.91126E+01   0.17308E+01
   0.91101E+01   0.17309E+01
   0.91076E+01   0.17309E+01
   0.91076E+01   0.17310E+01
   0.91051E+01   0.17311E+01
   0.91026E+01   0.17312E+01
   0.91026E+01   0.17313E+01
   0.91001E+01   0.17313E+01
   0.90976E+01   0.17314E+01
   0.90976E+01   0.17315E+01
   0.90951E+01   0.17315E+01
   0.90926E+01   0.17316E+01
   0.90901E+01   0.17317E+01
   0.90901E+01   0.17318E+01
   0.90876E+01   0.17319E+01
   0.90876E+01   0.17319E+01
   0.90851E+01   0.17320E+01
   0.90826E+01   0.17321E+01
   0.90801E+01   0.17322E+01
   0.90801E+01   0.17322E+01
   0.90776E+01   0.17323E+01
   0.90751E+01   0.17324E+01
   0.90751E+01   0.17324E+01
   0.90726E+01   0.17325E+01
   0.90701E+01   0.17325E+01
   0.90701E+01   0.17326E+01
   0.90676E+01   0.17327E+01
   0.90651E+01   0.17327E+01
   0.90651E+01   0.17328E+01
   0.90626E+01   0.17329E+01
   0.90601E+01   0.17329E+01
   0.90601E+01   0.17330E+01
   0.90576E+01   0.17331E+01
   0.90551E+01   0.17331E+01
   0.90551E+01   0.17332E+01
   0.90526E+01   0.17333E+01
   0.90501E+01   0.17333E+01
   0.90476E+01   0.17334E+01
   0.90476E+01   0.17335E+01
   0.90451E+01   0.17335E+01
   0.90451E+01   0.17336E+01
   0.90426E+01   0.17337E+01
   0.90401E+01   0.17337E+01
   0.90401E+01   0.17338E+01
   0.90376E+01   0.17339E+01
   0.90351E+01   0.17339E+01
   0.90326E+01   0.17339E+01
   0.90326E+01   0.17340E+01
   0.90301E+01   0.17341E+01
   0.90301E+01   0.17342E+01
   0.90276E+01   0.17342E+01
   0.90251E+01   0.17342E+01
   0.90226E+01   0.17343E+01
   0.90226E+01   0.17344E+01
   0.90201E+01   0.17345E+01
   0.90201E+01   0.17345E+01
   0.90176E+01   0.17345E+01
   0.90151E+01   0.17346E+01
   0.90151E+01   0.17347E+01
   0.90126E+01   0.17348E+01
   0.90101E+01   0.17348E+01
   0.90101E+01   0.17349E+01
   0.90076E+01   0.17349E+01
   0.90051E+01   0.17350E+01
   0.90051E+01   0.17351E+01
   0.90026E+01   0.17350E+01
   0.90001E+01   0.17352E+01
   0.90001E+01   0.17352E+01
   0.89976E+01   0.17353E+01
   0.89951E+01   0.17353E+01
   0.89951E+01   0.17354E+01
   0.89926E+01   0.17355E+01
   0.89926E+01   0.17355E+01
   0.89901E+01   0.17355E+01
   0.89876E+01   0.17356E+01
   0.89876E+01   0.17357E+01
   0.89851E+01   0.17357E+01
   0.89826E+01   0.17357E+01
   0.89801E+01   0.17358E+01
   0.89801E+01   0.17358E+01
   0.89776E+01   0.17359E+01
   0.89776E+01   0.17360E+01
   0.89751E+01   0.17360E+01
   0.89726E+01   0.17360E+01
   0.89726E+01   0.17361E+01
   0.89701E+01   0.17362E+01
   0.89676E+01   0.17362E+01
   0.89676E+01   0.17363E+01
   0.89651E+01   0.17363E+01
   0.89626E+01   0.17364E+01
   0.89626E+01   0.17364E+01
   0.89601E+01   0.17365E+01
   0.89576E+01   0.17365E+01
   0.89576E+01   0.17366E+01
   0.89551E+01   0.17366E+01
   0.89551E+01   0.17367E+01
   0.89526E+01   0.17367E+01
   0.89501E+01   0.17367E+01
   0.89501E+01   0.17368E+01
   0.89476E+01   0.17369E+01
   0.89451E+01   0.17369E+01
   0.89451E+01   0.17370E+01
   0.89426E+01   0.17370E+01
   0.89426E+01   0.17370E+01
   0.89401E+01   0.17371E+01
   0.89376E+01   0.17372E+01
   0.89376E+01   0.17372E+01
   0.89351E+01   0.17372E+01
   0.89326E+01   0.17372E+01
   0.89326E+01   0.17373E+01
   0.89301E+01   0.17374E+01
   0.89301E+01   0.17374E+01
   0.89276E+01   0.17375E+01
   0.89251E+01   0.17375E+01
   0.89251E+01   0.17376E+01
   0.89226E+01   0.17376E+01
   0.89201E+01   0.17376E+01
   0.89201E+01   0.17376E+01
   0.89176E+01   0.17377E+01
   0.89176E+01   0.17378E+01
   0.89151E+01   0.17378E+01
   0.89126E+01   0.17379E+01
   0.89126E+01   0.17379E+01
   0.89101E+01   0.17379E+01
   0.89076E+01   0.17379E+01
   0.89076E+01   0.17380E+01
   0.89051E+01   0.17380E+01
   0.89051E+01   0.17381E+01
   0.89026E+01   0.17381E+01
   0.89001E+01   0.17382E+01
   0.89001E+01   0.17382E+01
   0.88976E+01   0.17383E+01
   0.88976E+01   0.17383E+01
   0.88951E+01   0.17383E+01
   0.88926E+01   0.17383E+01
   0.88926E+01   0.17383E+01
   0.88901E+01   0.17384E+01
   0.88876E+01   0.17385E+01
   0.88876E+01   0.17385E+01
   0.88851E+01   0.17385E+01
   0.88851E+01   0.17386E+01
   0.88826E+01   0.17386E+01
   0.88801E+01   0.17387E+01
   0.88801E+01   0.17387E+01
   0.88776E+01   0.17387E+01
   0.88776E+01   0.17388E+01
   0.88751E+01   0.17388E+01
   0.88726E+01   0.17388E+01
   0.88726E+01   0.17389E+01
   0.88701E+01   0.17389E+01
   0.88701E+01   0.17390E+01
   0.88676E+01   0.17390E+01
   0.88651E+01   0.17390E+01
   0.88651E+01   0.17391E+01
   0.88626E+01   0.17391E+01
   0.88626E+01   0.17391E+01
   0.88601E+01   0.17391E+01
   0.88576E+01   0.17392E+01
   0.88576E+01   0.17392E+01
   0.88551E+01   0.17393E+01
   0.88551E+01   0.17393E+01
   0.88526E+01   0.17393E+01
   0.88501E+01   0.17394E+01
   0.88501E+01   0.17394E+01
   0.88476E+01   0.17394E+01
   0.88476E+01   0.17395E+01
   0.88451E+01   0.17395E+01
   0.88426E+01   0.17395E+01
   0.88426E+01   0.17395E+01
   0.88401E+01   0.17396E+01
   0.88401E+01   0.17396E+01
   0.88376E+01   0.17396E+01
   0.88351E+01   0.17396E+01
   0.88351E+01   0.17397E+01
   0.88326E+01   0.17397E+01
   0.88326E+01   0.17397E+01
   0.88301E+01   0.17398E+01
   0.88276E+01   0.17398E+01
   0.88276E+01   0.17398E+01
   0.88251E+01   0.17399E+01
   0.88251E+01   0.17399E+01
   0.88226E+01   0.17399E+01
   0.88201E+01   0.17400E+01
   0.88201E+01   0.17400E+01
   0.88176E+01   0.17400E+01
   0.88176E+01   0.17400E+01
   0.88151E+01   0.17401E+01
   0.88151E+01   0.17401E+01
   0.88126E+01   0.17401E+01
   0.88101E+01   0.17402E+01
   0.88101E+01   0.17402E+01
   0.88076E+01   0.17402E+01
   0.88076E+01   0.17402E+01
   0.88051E+01   0.17402E+01
   0.88026E+01   0.17402E+01
   0.88026E+01   0.17403E+01
   0.88001E+01   0.17403E+01
   0.88001E+01   0.17403E+01
   0.87976E+01   0.17404E+01
   0.87976E+01   0.17404E+01
   0.87951E+01   0.17404E+01
   0.87926E+01   0.17404E+01
   0.87926E+01   0.17405E+01
   0.87901E+01   0.17405E+01
   0.87901E+01   0.17405E+01
   0.87876E+01   0.17406E+01
   0.87876E+01   0.17406E+01
   0.87851E+01   0.17406E+01
   0.87826E+01   0.17406E+01
   0.87826E+01   0.17406E+01
   0.87801E+01   0.17406E+01
   0.87801E+01   0.17406E+01
   0.87776E+01   0.17407E+01
   0.87751E+01   0.17407E+01
   0.87751E+01   0.17407E+01
   0.87726E+01   0.17408E+01
   0.87726E+01   0.17408E+01
   0.87701E+01   0.17408E+01
   0.87701E+01   0.17408E+01
   0.87676E+01   0.17408E+01
   0.87676E+01   0.17409E+01
   0.87651E+01   0.17408E+01
   0.87626E+01   0.17409E+01
   0.87626E+01   0.17409E+01
   0.87601E+01   0.17409E+01
   0.87601E+01   0.17409E+01
   0.87576E+01   0.17410E+01
   0.87551E+01   0.17410E+01
   0.87551E+01   0.17410E+01
   0.87526E+01   0.17410E+01
   0.87526E+01   0.17410E+01
   0.87501E+01   0.17410E+01
   0.87501E+01   0.17410E+01
   0.87476E+01   0.17411E+01
   0.87451E+01   0.17411E+01
   0.87451E+01   0.17412E+01
   0.87426E+01   0.17412E+01
   0.87426E+01   0.17412E+01
   0.87401E+01   0.17412E+01
   0.87401E+01   0.17412E+01
   0.87376E+01   0.17412E+01
   0.87376E+01   0.17412E+01
   0.87351E+01   0.17413E+01
   0.87351E+01   0.17413E+01
   0.87326E+01   0.17413E+01
   0.87301E+01   0.17413E+01
   0.87301E+01   0.17413E+01
   0.87276E+01   0.17414E+01
   0.87276E+01   0.17413E+01
   0.87251E+01   0.17413E+01
   0.87251E+01   0.17414E+01
   0.87226E+01   0.17414E+01
   0.87201E+01   0.17414E+01
   0.87201E+01   0.17415E+01
   0.87176E+01   0.17414E+01
   0.87176E+01   0.17415E+01
   0.87151E+01   0.17414E+01
   0.87151E+01   0.17414E+01
   0.87126E+01   0.17415E+01
   0.87126E+01   0.17415E+01
   0.87101E+01   0.17416E+01
   0.87101E+01   0.17416E+01
   0.87076E+01   0.17416E+01
   0.87051E+01   0.17415E+01
   0.87051E+01   0.17416E+01
   0.87026E+01   0.17416E+01
   0.87026E+01   0.17416E+01
   0.87001E+01   0.17416E+01
   0.87001E+01   0.17416E+01
   0.86976E+01   0.17416E+01
   0.86951E+01   0.17416E+01
   0.86951E+01   0.17417E+01
   0.86951E+01   0.17416E+01
   0.86926E+01   0.17417E+01
   0.86901E+01   0.17417E+01
   0.86901E+01   0.17417E+01
   0.86876E+01   0.17417E+01
   0.86876E+01   0.17417E+01
   0.86851E+01   0.17417E+01
   0.86851E+01   0.17417E+01
   0.86826E+01   0.17418E+01
   0.86826E+01   0.17417E+01
   0.86801E+01   0.17417E+01
   0.86776E+01   0.17417E+01
   0.86776E+01   0.17418E+01
   0.86751E+01   0.17418E+01
   0.86751E+01   0.17418E+01
   0.86726E+01   0.17418E+01
   0.86726E+01   0.17418E+01
   0.86701E+01   0.17418E+01
   0.86701E+01   0.17418E+01
   0.86676E+01   0.17418E+01
   0.86676E+01   0.17418E+01
   0.86651E+01   0.17418E+01
   0.86651E+01   0.17418E+01
   0.86626E+01   0.17418E+01
   0.86626E+01   0.17419E+01
   0.86601E+01   0.17419E+01
   0.86576E+01   0.17419E+01
   0.86576E+01   0.17419E+01
   0.86551E+01   0.17419E+01
   0.86551E+01   0.17419E+01
   0.86526E+01   0.17419E+01
   0.86526E+01   0.17419E+01
   0.86501E+01   0.17419E+01
   0.86501E+01   0.17419E+01
   0.86476E+01   0.17419E+01
   0.86476E+01   0.17419E+01
   0.86451E+01   0.17420E+01
   0.86451E+01   0.17419E+01
   0.86426E+01   0.17420E+01
   0.86426E+01   0.17419E+01
   0.86401E+01   0.17419E+01
   0.86401E+01   0.17420E+01
   0.86376E+01   0.17419E+01
   0.86351E+01   0.17419E+01
   0.86351E+01   0.17420E+01
   0.86326E+01   0.17420E+01
   0.86326E+01   0.17420E+01
   0.86301E+01   0.17420E+01
   0.86301E+01   0.17420E+01
   0.86276E+01   0.17420E+01
   0.86276E+01   0.17420E+01
   0.86251E+01   0.17420E+01
   0.86251E+01   0.17420E+01
   0.86226E+01   0.17420E+01
   0.86226E+01   0.17420E+01
   0.86201E+01   0.17420E+01
   0.86201E+01   0.17420E+01
   0.86176E+01   0.17420E+01
   0.86176E+01   0.17420E+01
   0.86151E+01   0.17420E+01
   0.86151E+01   0.17420E+01
   0.86126E+01   0.17420E+01
   0.86126E+01   0.17420E+01
   0.86101E+01   0.17420E+01
   0.86076E+01   0.17420E+01
   0.86076E+01   0.17421E+01
   0.86051E+01   0.17420E+01
   0.86051E+01   0.17421E+01
   0.86026E+01   0.17420E+01
   0.86026E+01   0.17420E+01
   0.86001E+01   0.17420E+01
   0.86001E+01   0.17420E+01
   0.85976E+01   0.17420E+01
   0.85976E+01   0.17420E+01
   0.85951E+01   0.17420E+01
   0.85951E+01   0.17420E+01
   0.85926E+01   0.17420E+01
   0.85926E+01   0.17420E+01
   0.85901E+01   0.17420E+01
   0.85901E+01   0.17420E+01
   0.85876E+01   0.17420E+01
   0.85876E+01   0.17420E+01
   0.85851E+01   0.17420E+01
   0.85851E+01   0.17420E+01
   0.85826E+01   0.17420E+01
   0.85826E+01   0.17420E+01
   0.85801E+01   0.17420E+01
   0.85801E+01   0.17420E+01
   0.85776E+01   0.17420E+01
   0.85751E+01   0.17420E+01
   0.85751E+01   0.17420E+01
   0.85726E+01   0.17420E+01
   0.85726E+01   0.17420E+01
   0.85701E+01   0.17419E+01
   0.85701E+01   0.17420E+01
   0.85676E+01   0.17419E+01
   0.85676E+01   0.17420E+01
   0.85676E+01   0.17420E+01
   0.85651E+01   0.17419E+01
   0.85626E+01   0.17419E+01
   0.85626E+01   0.17419E+01
   0.85626E+01   0.17419E+01
   0.85601E+01   0.17419E+01
   0.85576E+01   0.17420E+01
   0.85576E+01   0.17419E+01
   0.85551E+01   0.17419E+01
   0.85551E+01   0.17419E+01
   0.85526E+01   0.17419E+01
   0.85526E+01   0.17419E+01
   0.85501E+01   0.17419E+01
   0.85501E+01   0.17419E+01
   0.85476E+01   0.17419E+01
   0.85476E+01   0.17418E+01
   0.85451E+01   0.17418E+01
   0.85451E+01   0.17419E+01
   0.85426E+01   0.17418E+01
   0.85426E+01   0.17418E+01
   0.85401E+01   0.17418E+01
   0.85401E+01   0.17419E+01
   0.85376E+01   0.17418E+01
   0.85376E+01   0.17419E+01
   0.85351E+01   0.17418E+01
   0.85351E+01   0.17418E+01
   0.85326E+01   0.17418E+01
   0.85326E+01   0.17418E+01
   0.85301E+01   0.17418E+01
   0.85301E+01   0.17418E+01
   0.85276E+01   0.17418E+01
   0.85276E+01   0.17417E+01
   0.85251E+01   0.17418E+01
   0.85251E+01   0.17417E+01
   0.85226E+01   0.17417E+01
   0.85226E+01   0.17417E+01
   0.85201E+01   0.17417E+01
   0.85201E+01   0.17417E+01
   0.85176E+01   0.17417E+01
   0.85176E+01   0.17417E+01
   0.85151E+01   0.17417E+01
   0.85151E+01   0.17416E+01
   0.85126E+01   0.17417E+01
   0.85126E+01   0.17417E+01
   0.85126E+01   0.17416E+01
   0.85101E+01   0.17416E+01
   0.85076E+01   0.17416E+01
   0.85076E+01   0.17416E+01
   0.85051E+01   0.17416E+01
   0.85051E+01   0.17416E+01
   0.85026E+01   0.17416E+01
   0.85026E+01   0.17416E+01
   0.85026E+01   0.17416E+01
   0.85001E+01   0.17416E+01
   0.85001E+01   0.17416E+01
   0.84976E+01   0.17416E+01
   0.84976E+01   0.17415E+01
   0.84951E+01   0.17415E+01
   0.84951E+01   0.17415E+01
   0.84926E+01   0.17415E+01
   0.84926E+01   0.17415E+01
   0.84901E+01   0.17414E+01
   0.84901E+01   0.17415E+01
   0.84876E+01   0.17414E+01
   0.84876E+01   0.17414E+01
   0.84851E+01   0.17414E+01
   0.84851E+01   0.17414E+01
   0.84826E+01   0.17414E+01
   0.84826E+01   0.17414E+01
   0.84801E+01   0.17414E+01
   0.84801E+01   0.17413E+01
   0.84776E+01   0.17413E+01
   0.84776E+01   0.17413E+01
   0.84751E+01   0.17413E+01
   0.84751E+01   0.17413E+01
   0.84726E+01   0.17413E+01
   0.84726E+01   0.17412E+01
   0.84701E+01   0.17412E+01
   0.84701E+01   0.17412E+01
   0.84676E+01   0.17412E+01
   0.84676E+01   0.17412E+01
   0.84651E+01   0.17411E+01
   0.84651E+01   0.17411E+01
   0.84651E+01   0.17412E+01
   0.84626E+01   0.17411E+01
   0.84626E+01   0.17411E+01
   0.84601E+01   0.17411E+01
   0.84601E+01   0.17411E+01
   0.84576E+01   0.17411E+01
   0.84576E+01   0.17411E+01
   0.84551E+01   0.17411E+01
   0.84551E+01   0.17411E+01
   0.84526E+01   0.17410E+01
   0.84526E+01   0.17410E+01
   0.84501E+01   0.17410E+01
   0.84501E+01   0.17410E+01
   0.84476E+01   0.17410E+01
   0.84476E+01   0.17410E+01
   0.84451E+01   0.17409E+01
   0.84451E+01   0.17409E+01
   0.84451E+01   0.17409E+01
   0.84426E+01   0.17409E+01
   0.84426E+01   0.17409E+01
   0.84401E+01   0.17409E+01
   0.84401E+01   0.17408E+01
   0.84376E+01   0.17409E+01
   0.84376E+01   0.17408E+01
   0.84351E+01   0.17408E+01
   0.84351E+01   0.17408E+01
   0.84326E+01   0.17408E+01
   0.84326E+01   0.17407E+01
   0.84301E+01   0.17407E+01
   0.84301E+01   0.17407E+01
   0.84276E+01   0.17407E+01
   0.84276E+01   0.17406E+01
   0.84251E+01   0.17406E+01
   0.84251E+01   0.17406E+01
   0.84226E+01   0.17406E+01
   0.84226E+01   0.17405E+01
   0.84226E+01   0.17405E+01
   0.84201E+01   0.17406E+01
   0.84201E+01   0.17405E+01
   0.84176E+01   0.17405E+01
   0.84176E+01   0.17405E+01
   0.84151E+01   0.17405E+01
   0.84151E+01   0.17404E+01
   0.84126E+01   0.17404E+01
   0.84126E+01   0.17404E+01
   0.84101E+01   0.17404E+01
   0.84101E+01   0.17404E+01
   0.84101E+01   0.17403E+01
   0.84076E+01   0.17403E+01
   0.84076E+01   0.17403E+01
   0.84051E+01   0.17403E+01
   0.84051E+01   0.17403E+01
   0.84026E+01   0.17402E+01
   0.84026E+01   0.17402E+01
   0.84001E+01   0.17402E+01
   0.84001E+01   0.17402E+01
   0.83976E+01   0.17401E+01
   0.83976E+01   0.17401E+01
   0.83951E+01   0.17401E+01
   0.83951E+01   0.17401E+01
   0.83926E+01   0.17401E+01
   0.83926E+01   0.17401E+01
   0.83926E+01   0.17400E+01
   0.83901E+01   0.17400E+01
   0.83901E+01   0.17400E+01
   0.83876E+01   0.17400E+01
   0.83876E+01   0.17399E+01
   0.83851E+01   0.17399E+01
   0.83851E+01   0.17399E+01
   0.83826E+01   0.17399E+01
   0.83826E+01   0.17399E+01
   0.83826E+01   0.17399E+01
   0.83801E+01   0.17398E+01
   0.83801E+01   0.17398E+01
   0.83776E+01   0.17398E+01
   0.83776E+01   0.17398E+01
   0.83751E+01   0.17398E+01
   0.83751E+01   0.17397E+01
   0.83726E+01   0.17397E+01
   0.83726E+01   0.17397E+01
   0.83701E+01   0.17396E+01
   0.83701E+01   0.17396E+01
   0.83676E+01   0.17396E+01
   0.83676E+01   0.17396E+01
   0.83676E+01   0.17396E+01
   0.83651E+01   0.17395E+01
   0.83651E+01   0.17395E+01
   0.83626E+01   0.17395E+01
   0.83626E+01   0.17394E+01
   0.83601E+01   0.17394E+01
   0.83601E+01   0.17394E+01
   0.83576E+01   0.17394E+01
   0.83576E+01   0.17393E+01
   0.83576E+01   0.17393E+01
   0.83551E+01   0.17393E+01
   0.83551E+01   0.17393E+01
   0.83526E+01   0.17393E+01
   0.83526E+01   0.17392E+01
   0.83501E+01   0.17392E+01
   0.83501E+01   0.17391E+01
   0.83476E+01   0.17392E+01
   0.83476E+01   0.17391E+01
   0.83451E+01   0.17391E+01
   0.83451E+01   0.17392E+01
   0.83451E+01   0.17391E+01
   0.83426E+01   0.17390E+01
   0.83426E+01   0.17390E+01
   0.83401E+01   0.17390E+01
   0.83401E+01   0.17389E+01
   0.83376E+01   0.17389E+01
   0.83376E+01   0.17389E+01
   0.83351E+01   0.17388E+01
   0.83351E+01   0.17389E+01
   0.83326E+01   0.17388E+01
   0.83326E+01   0.17388E+01
   0.83326E+01   0.17387E+01
   0.83301E+01   0.17387E+01
   0.83301E+01   0.17387E+01
   0.83276E+01   0.17387E+01
   0.83276E+01   0.17387E+01
   0.83251E+01   0.17387E+01
   0.83251E+01   0.17386E+01
   0.83251E+01   0.17386E+01
   0.83226E+01   0.17385E+01
   0.83226E+01   0.17386E+01
   0.83201E+01   0.17385E+01
   0.83201E+01   0.17385E+01
   0.83176E+01   0.17384E+01
   0.83176E+01   0.17384E+01
   0.83151E+01   0.17384E+01
   0.83151E+01   0.17384E+01
   0.83151E+01   0.17384E+01
   0.83126E+01   0.17384E+01
   0.83126E+01   0.17383E+01
   0.83101E+01   0.17383E+01
   0.83101E+01   0.17383E+01
   0.83101E+01   0.17382E+01
   0.83076E+01   0.17382E+01
   0.83076E+01   0.17382E+01
   0.83051E+01   0.17381E+01
   0.83051E+01   0.17381E+01
   0.83026E+01   0.17380E+01
   0.83026E+01   0.17380E+01
   0.83001E+01   0.17380E+01
   0.83001E+01   0.17380E+01
   0.83001E+01   0.17380E+01
   0.82976E+01   0.17379E+01
   0.82976E+01   0.17379E+01
   0.82951E+01   0.17378E+01
   0.82951E+01   0.17378E+01
   0.82926E+01   0.17378E+01
   0.82926E+01   0.17377E+01
   0.82901E+01   0.17377E+01
   0.82901E+01   0.17377E+01
   0.82901E+01   0.17377E+01
   0.82876E+01   0.17377E+01
   0.82876E+01   0.17376E+01
   0.82851E+01   0.17376E+01
   0.82851E+01   0.17376E+01
   0.82826E+01   0.17375E+01
   0.82826E+01   0.17375E+01
   0.82826E+01   0.17375E+01
   0.82801E+01   0.17374E+01
   0.82801E+01   0.17374E+01
   0.82776E+01   0.17374E+01
   0.82776E+01   0.17373E+01
   0.82751E+01   0.17373E+01
   0.82751E+01   0.17373E+01
   0.82751E+01   0.17373E+01
   0.82726E+01   0.17372E+01
   0.82726E+01   0.17372E+01
   0.82701E+01   0.17372E+01
   0.82701E+01   0.17372E+01
   0.82676E+01   0.17371E+01
   0.82676E+01   0.17371E+01
   0.82676E+01   0.17370E+01
   0.82651E+01   0.17370E+01
   0.82651E+01   0.17370E+01
   0.82626E+01   0.17369E+01
   0.82626E+01   0.17369E+01
   0.82601E+01   0.17369E+01
   0.82601E+01   0.17369E+01
   0.82601E+01   0.17368E+01
   0.82576E+01   0.17368E+01
   0.82576E+01   0.17367E+01
   0.82551E+01   0.17367E+01
   0.82551E+01   0.17367E+01
   0.82551E+01   0.17367E+01
   0.82526E+01   0.17366E+01
   0.82526E+01   0.17366E+01
   0.82501E+01   0.17366E+01
   0.82501E+01   0.17365E+01
   0.82476E+01   0.17365E+01
   0.82476E+01   0.17364E+01
   0.82451E+01   0.17365E+01
   0.82451E+01   0.17364E+01
   0.82451E+01   0.17363E+01
   0.82426E+01   0.17364E+01
   0.82426E+01   0.17363E+01
   0.82401E+01   0.17363E+01
   0.82401E+01   0.17362E+01
   0.82401E+01   0.17362E+01
   0.82376E+01   0.17361E+01
   0.82376E+01   0.17362E+01
   0.82351E+01   0.17361E+01
   0.82351E+01   0.17360E+01
   0.82326E+01   0.17360E+01
   0.82326E+01   0.17360E+01
   0.82326E+01   0.17360E+01
   0.82301E+01   0.17360E+01
   0.82301E+01   0.17359E+01
   0.82276E+01   0.17359E+01
   0.82276E+01   0.17358E+01
   0.82276E+01   0.17358E+01
   0.82251E+01   0.17358E+01
   0.82251E+01   0.17357E+01
   0.82226E+01   0.17357E+01
   0.82226E+01   0.17356E+01
   0.82201E+01   0.17356E+01
   0.82201E+01   0.17356E+01
   0.82201E+01   0.17356E+01
   0.82176E+01   0.17355E+01
   0.82176E+01   0.17355E+01
   0.82151E+01   0.17354E+01
   0.82151E+01   0.17354E+01
   0.82126E+01   0.17354E+01
   0.82126E+01   0.17353E+01
   0.82126E+01   0.17353E+01
   0.82101E+01   0.17353E+01
   0.82101E+01   0.17352E+01
   0.82076E+01   0.17352E+01
   0.82076E+01   0.17352E+01
   0.82076E+01   0.17351E+01
   0.82051E+01   0.17351E+01
   0.82051E+01   0.17350E+01
   0.82026E+01   0.17350E+01
   0.82026E+01   0.17350E+01
   0.82026E+01   0.17349E+01
   0.82001E+01   0.17349E+01
   0.82001E+01   0.17349E+01
   0.81976E+01   0.17348E+01
   0.81976E+01   0.17348E+01
   0.81976E+01   0.17348E+01
   0.81951E+01   0.17347E+01
   0.81951E+01   0.17347E+01
   0.81926E+01   0.17347E+01
   0.81926E+01   0.17346E+01
   0.81901E+01   0.17345E+01
   0.81901E+01   0.17345E+01
   0.81901E+01   0.17345E+01
   0.81876E+01   0.17344E+01
   0.81876E+01   0.17344E+01
   0.81851E+01   0.17344E+01
   0.81851E+01   0.17343E+01
   0.81851E+01   0.17343E+01
   0.81826E+01   0.17342E+01
   0.81826E+01   0.17342E+01
   0.81801E+01   0.17342E+01
   0.81801E+01   0.17342E+01
   0.81801E+01   0.17341E+01
   0.81776E+01   0.17341E+01
   0.81776E+01   0.17341E+01
   0.81751E+01   0.17340E+01
   0.81751E+01   0.17339E+01
   0.81751E+01   0.17339E+01
   0.81726E+01   0.17339E+01
   0.81726E+01   0.17339E+01
   0.81701E+01   0.17338E+01
   0.81701E+01   0.17337E+01
   0.81701E+01   0.17338E+01
   0.81676E+01   0.17337E+01
   0.81676E+01   0.17337E+01
   0.81651E+01   0.17336E+01
   0.81651E+01   0.17336E+01
   0.81651E+01   0.17336E+01
   0.81626E+01   0.17335E+01
   0.81626E+01   0.17335E+01
   0.81601E+01   0.17335E+01
   0.81601E+01   0.17334E+01
   0.81601E+01   0.17334E+01
   0.81576E+01   0.17333E+01
   0.81576E+01   0.17333E+01
   0.81551E+01   0.17333E+01
   0.81551E+01   0.17332E+01
   0.81526E+01   0.17331E+01
   0.81526E+01   0.17331E+01
   0.81526E+01   0.17331E+01
   0.81501E+01   0.17331E+01
   0.81501E+01   0.17330E+01
   0.81501E+01   0.17330E+01
   0.81476E+01   0.17329E+01
   0.81476E+01   0.17329E+01
   0.81451E+01   0.17329E+01
   0.81451E+01   0.17328E+01
   0.81451E+01   0.17328E+01
   0.81426E+01   0.17327E+01
   0.81426E+01   0.17327E+01
   0.81401E+01   0.17326E+01
   0.81401E+01   0.17326E+01
   0.81401E+01   0.17326E+01
   0.81376E+01   0.17325E+01
   0.81376E+01   0.17325E+01
   0.81351E+01   0.17325E+01
   0.81351E+01   0.17324E+01
   0.81351E+01   0.17323E+01
   0.81326E+01   0.17323E+01
   0.81326E+01   0.17323E+01
   0.81301E+01   0.17322E+01
   0.81301E+01   0.17322E+01
   0.81301E+01   0.17322E+01
   0.81276E+01   0.17321E+01
   0.81276E+01   0.17321E+01
   0.81251E+01   0.17321E+01
   0.81251E+01   0.17320E+01
   0.81251E+01   0.17319E+01
   0.81226E+01   0.17319E+01
   0.81226E+01   0.17318E+01
   0.81226E+01   0.17319E+01
   0.81201E+01   0.17318E+01
   0.81201E+01   0.17318E+01
   0.81176E+01   0.17317E+01
   0.81176E+01   0.17317E+01
   0.81176E+01   0.17316E+01
   0.81151E+01   0.17316E+01
   0.81151E+01   0.17315E+01
   0.81126E+01   0.17315E+01
   0.81126E+01   0.17314E+01
   0.81126E+01   0.17314E+01
   0.81101E+01   0.17314E+01
   0.81101E+01   0.17314E+01
   0.81076E+01   0.17313E+01
   0.81076E+01   0.17312E+01
   0.81076E+01   0.17312E+01
   0.81051E+01   0.17312E+01
   0.81051E+01   0.17311E+01
   0.81026E+01   0.17311E+01
   0.81026E+01   0.17310E+01
   0.81026E+01   0.17310E+01
   0.81001E+01   0.17310E+01
   0.81001E+01   0.17310E+01
   0.81001E+01   0.17309E+01
   0.80976E+01   0.17308E+01
   0.80976E+01   0.17307E+01
   0.80951E+01   0.17307E+01
   0.80951E+01   0.17307E+01
   0.80951E+01   0.17306E+01
   0.80926E+01   0.17306E+01
   0.80926E+01   0.17305E+01
   0.80901E+01   0.17305E+01
   0.80901E+01   0.17305E+01
   0.80901E+01   0.17304E+01
   0.80876E+01   0.17303E+01
   0.80876E+01   0.17303E+01
   0.80851E+01   0.17303E+01
   0.80851E+01   0.17302E+01
   0.80851E+01   0.17302E+01
   0.80826E+01   0.17301E+01
   0.80826E+01   0.17302E+01
   0.80826E+01   0.17301E+01
   0.80801E+01   0.17300E+01
   0.80801E+01   0.17300E+01
   0.80776E+01   0.17299E+01
   0.80776E+01   0.17299E+01
   0.80776E+01   0.17298E+01
   0.80751E+01   0.17298E+01
   0.80751E+01   0.17298E+01
   0.80726E+01   0.17297E+01
   0.80726E+01   0.17297E+01
   0.80726E+01   0.17296E+01
   0.80701E+01   0.17296E+01
   0.80701E+01   0.17295E+01
   0.80701E+01   0.17295E+01
   0.80676E+01   0.17294E+01
   0.80676E+01   0.17294E+01
   0.80651E+01   0.17293E+01
   0.80651E+01   0.17294E+01
   0.80651E+01   0.17293E+01
   0.80626E+01   0.17292E+01
   0.80626E+01   0.17292E+01
   0.80626E+01   0.17292E+01
   0.80601E+01   0.17291E+01
   0.80601E+01   0.17291E+01
   0.80576E+01   0.17290E+01
   0.80576E+01   0.17289E+01
   0.80576E+01   0.17289E+01
   0.80551E+01   0.17289E+01
   0.80551E+01   0.17288E+01
   0.80551E+01   0.17288E+01
   0.80526E+01   0.17288E+01
   0.80526E+01   0.17287E+01
   0.80501E+01   0.17286E+01
   0.80501E+01   0.17286E+01
   0.80501E+01   0.17286E+01
   0.80476E+01   0.17286E+01
   0.80476E+01   0.17285E+01
   0.80476E+01   0.17284E+01
   0.80451E+01   0.17284E+01
   0.80451E+01   0.17283E+01
   0.80426E+01   0.17282E+01
   0.80426E+01   0.17282E+01
   0.80426E+01   0.17281E+01
   0.80401E+01   0.17282E+01
   0.80401E+01   0.17281E+01
   0.80376E+01   0.17280E+01
   0.80376E+01   0.17280E+01
   0.80376E+01   0.17280E+01
   0.80351E+01   0.17279E+01
   0.80351E+01   0.17279E+01
   0.80351E+01   0.17278E+01
   0.80326E+01   0.17278E+01
   0.80326E+01   0.17277E+01
   0.80326E+01   0.17277E+01
   0.80301E+01   0.17276E+01
   0.80301E+01   0.17275E+01
   0.80276E+01   0.17275E+01
   0.80276E+01   0.17275E+01
   0.80276E+01   0.17275E+01
   0.80251E+01   0.17274E+01
   0.80251E+01   0.17273E+01
   0.80226E+01   0.17273E+01
   0.80226E+01   0.17272E+01
   0.80226E+01   0.17272E+01
   0.80201E+01   0.17271E+01
   0.80201E+01   0.17271E+01
   0.80201E+01   0.17270E+01
   0.80176E+01   0.17270E+01
   0.80176E+01   0.17269E+01
   0.80176E+01   0.17269E+01
   0.80151E+01   0.17269E+01
   0.80151E+01   0.17268E+01
   0.80126E+01   0.17268E+01
   0.80126E+01   0.17267E+01
   0.80126E+01   0.17267E+01
   0.80101E+01   0.17266E+01
   0.80101E+01   0.17266E+01
   0.80101E+01   0.17266E+01
   0.80076E+01   0.17265E+01
   0.80076E+01   0.17264E+01
   0.80076E+01   0.17264E+01
   0.80051E+01   0.17263E+01
   0.80051E+01   0.17262E+01
   0.80026E+01   0.17262E+01
   0.80026E+01   0.17262E+01
   0.80026E+01   0.17261E+01
   0.80001E+01   0.17261E+01
   0.80001E+01   0.17260E+01
   0.80001E+01   0.17260E+01
   0.79976E+01   0.17260E+01
   0.79976E+01   0.17259E+01
   0.79976E+01   0.17258E+01
   0.79951E+01   0.17258E+01
   0.79951E+01   0.17257E+01
   0.79926E+01   0.17257E+01
   0.79926E+01   0.17257E+01
   0.79926E+01   0.17256E+01
   0.79901E+01   0.17256E+01
   0.79901E+01   0.17255E+01
   0.79901E+01   0.17255E+01
   0.79876E+01   0.17254E+01
   0.79876E+01   0.17254E+01
   0.79851E+01   0.17253E+01
   0.79851E+01   0.17252E+01
   0.79851E+01   0.17252E+01
   0.79826E+01   0.17251E+01
   0.79826E+01   0.17251E+01
   0.79826E+01   0.17251E+01
   0.79801E+01   0.17250E+01
   0.79801E+01   0.17249E+01
   0.79801E+01   0.17249E+01
   0.79776E+01   0.17248E+01
   0.79776E+01   0.17248E+01
   0.79776E+01   0.17248E+01
   0.79751E+01   0.17247E+01
   0.79751E+01   0.17247E+01
   0.79726E+01   0.17246E+01
   0.79726E+01   0.17246E+01
   0.79726E+01   0.17245E+01
   0.79701E+01   0.17244E+01
   0.79701E+01   0.17244E+01
   0.79701E+01   0.17243E+01
   0.79676E+01   0.17243E+01
   0.79676E+01   0.17242E+01
   0.79676E+01   0.17242E+01
   0.79651E+01   0.17242E+01
   0.79651E+01   0.17241E+01
   0.79626E+01   0.17240E+01
   0.79626E+01   0.17240E+01
   0.79626E+01   0.17240E+01
   0.79601E+01   0.17239E+01
   0.79601E+01   0.17238E+01
   0.79601E+01   0.17238E+01
   0.79576E+01   0.17238E+01
   0.79576E+01   0.17237E+01
   0.79576E+01   0.17236E+01
   0.79551E+01   0.17236E+01
   0.79551E+01   0.17236E+01
   0.79551E+01   0.17235E+01
   0.79526E+01   0.17234E+01
   0.79526E+01   0.17234E+01
   0.79501E+01   0.17233E+01
   0.79501E+01   0.17233E+01
   0.79501E+01   0.17233E+01
   0.79476E+01   0.17232E+01
   0.79476E+01   0.17231E+01
   0.79476E+01   0.17231E+01
   0.79451E+01   0.17230E+01
   0.79451E+01   0.17230E+01
   0.79451E+01   0.17229E+01
   0.79426E+01   0.17229E+01
   0.79426E+01   0.17228E+01
   0.79401E+01   0.17227E+01
   0.79401E+01   0.17227E+01
   0.79401E+01   0.17227E+01
   0.79401E+01   0.17226E+01
   0.79376E+01   0.17226E+01
   0.79376E+01   0.17225E+01
   0.79351E+01   0.17224E+01
   0.79351E+01   0.17224E+01
   0.79351E+01   0.17224E+01
   0.79326E+01   0.17223E+01
   0.79326E+01   0.17223E+01
   0.79326E+01   0.17222E+01
   0.79301E+01   0.17221E+01
   0.79301E+01   0.17221E+01
   0.79301E+01   0.17220E+01
   0.79276E+01   0.17220E+01
   0.79276E+01   0.17219E+01
   0.79276E+01   0.17219E+01
   0.79251E+01   0.17218E+01
   0.79251E+01   0.17218E+01
   0.79251E+01   0.17218E+01
   0.79226E+01   0.17216E+01
   0.79226E+01   0.17216E+01
   0.79226E+01   0.17216E+01
   0.79201E+01   0.17216E+01
   0.79201E+01   0.17215E+01
   0.79176E+01   0.17214E+01
   0.79176E+01   0.17214E+01
   0.79176E+01   0.17213E+01
   0.79151E+01   0.17213E+01
   0.79151E+01   0.17212E+01
   0.79151E+01   0.17211E+01
   0.79126E+01   0.17211E+01
   0.79126E+01   0.17211E+01
   0.79126E+01   0.17210E+01
   0.79101E+01   0.17209E+01
   0.79101E+01   0.17209E+01
   0.79101E+01   0.17208E+01
   0.79076E+01   0.17208E+01
   0.79076E+01   0.17207E+01
   0.79076E+01   0.17207E+01
   0.79051E+01   0.17206E+01
   0.79051E+01   0.17205E+01
   0.79026E+01   0.17205E+01
   0.79026E+01   0.17205E+01
   0.79026E+01   0.17204E+01
   0.79001E+01   0.17204E+01
   0.79001E+01   0.17203E+01
   0.79001E+01   0.17203E+01
   0.78976E+01   0.17202E+01
   0.78976E+01   0.17202E+01
   0.78976E+01   0.17201E+01
   0.78951E+01   0.17200E+01
   0.78951E+01   0.17200E+01
   0.78951E+01   0.17199E+01
   0.78926E+01   0.17199E+01
   0.78926E+01   0.17199E+01
   0.78926E+01   0.17198E+01
   0.78901E+01   0.17197E+01
   0.78901E+01   0.17197E+01
   0.78901E+01   0.17196E+01
   0.78876E+01   0.17195E+01
   0.78876E+01   0.17195E+01
   0.78876E+01   0.17194E+01
   0.78851E+01   0.17194E+01
   0.78851E+01   0.17194E+01
   0.78851E+01   0.17192E+01
   0.78826E+01   0.17192E+01
   0.78826E+01   0.17192E+01
   0.78826E+01   0.17191E+01
   0.78801E+01   0.17191E+01
   0.78801E+01   0.17190E+01
   0.78776E+01   0.17190E+01
   0.78776E+01   0.17189E+01
   0.78776E+01   0.17189E+01
   0.78751E+01   0.17188E+01
   0.78751E+01   0.17187E+01
   0.78751E+01   0.17187E+01
   0.78726E+01   0.17187E+01
   0.78726E+01   0.17185E+01
   0.78726E+01   0.17185E+01
   0.78701E+01   0.17184E+01
   0.78701E+01   0.17184E+01
   0.78701E+01   0.17183E+01
   0.78676E+01   0.17184E+01
   0.78676E+01   0.17182E+01
   0.78676E+01   0.17182E+01
   0.78651E+01   0.17182E+01
   0.78651E+01   0.17180E+01
   0.78651E+01   0.17180E+01
   0.78651E+01   0.17180E+01
   0.78626E+01   0.17179E+01
   0.78626E+01   0.17179E+01
   0.78601E+01   0.17178E+01
   0.78601E+01   0.17178E+01
   0.78601E+01   0.17177E+01
   0.78576E+01   0.17176E+01
   0.78576E+01   0.17176E+01
   0.78576E+01   0.17175E+01
   0.78551E+01   0.17174E+01
   0.78551E+01   0.17174E+01
   0.78551E+01   0.17173E+01
   0.78526E+01   0.17173E+01
   0.78526E+01   0.17173E+01
   0.78526E+01   0.17172E+01
   0.78501E+01   0.17172E+01
   0.78501E+01   0.17171E+01
   0.78501E+01   0.17170E+01
   0.78476E+01   0.17170E+01
   0.78476E+01   0.17169E+01
   0.78476E+01   0.17168E+01
   0.78451E+01   0.17168E+01
   0.78451E+01   0.17167E+01
   0.78451E+01   0.17167E+01
   0.78426E+01   0.17166E+01
   0.78426E+01   0.17166E+01
   0.78426E+01   0.17165E+01
   0.78401E+01   0.17164E+01
   0.78401E+01   0.17164E+01
   0.78401E+01   0.17163E+01
   0.78376E+01   0.17163E+01
   0.78376E+01   0.17163E+01
   0.78376E+01   0.17162E+01
   0.78351E+01   0.17161E+01
   0.78351E+01   0.17161E+01
   0.78351E+01   0.17160E+01
   0.78326E+01   0.17160E+01
   0.78326E+01   0.17159E+01
   0.78326E+01   0.17158E+01
   0.78301E+01   0.17158E+01
   0.78301E+01   0.17157E+01
   0.78301E+01   0.17157E+01
   0.78276E+01   0.17157E+01
   0.78276E+01   0.17155E+01
   0.78276E+01   0.17155E+01
   0.78251E+01   0.17154E+01
   0.78251E+01   0.17153E+01
   0.78251E+01   0.17153E+01
   0.78226E+01   0.17153E+01
   0.78226E+01   0.17153E+01
   0.78226E+01   0.17152E+01
   0.78201E+01   0.17152E+01
   0.78201E+01   0.17150E+01
   0.78201E+01   0.17150E+01
   0.78176E+01   0.17149E+01
   0.78176E+01   0.17149E+01
   0.78176E+01   0.17148E+01
   0.78151E+01   0.17147E+01
   0.78151E+01   0.17147E+01
   0.78151E+01   0.17146E+01
   0.78126E+01   0.17146E+01
   0.78126E+01   0.17145E+01
   0.78126E+01   0.17144E+01
   0.78101E+01   0.17144E+01
   0.78101E+01   0.17143E+01
   0.78101E+01   0.17143E+01
   0.78076E+01   0.17143E+01
   0.78076E+01   0.17142E+01
   0.78076E+01   0.17142E+01
   0.78051E+01   0.17141E+01
   0.78051E+01   0.17140E+01
   0.78051E+01   0.17139E+01
   0.78026E+01   0.17139E+01
   0.78026E+01   0.17138E+01
   0.78026E+01   0.17137E+01
   0.78001E+01   0.17137E+01
   0.78001E+01   0.17136E+01
   0.78001E+01   0.17136E+01
   0.77976E+01   0.17135E+01
   0.77976E+01   0.17135E+01
   0.77976E+01   0.17134E+01
   0.77951E+01   0.17133E+01
   0.77951E+01   0.17133E+01
   0.77951E+01   0.17132E+01
   0.77951E+01   0.17132E+01
   0.77926E+01   0.17131E+01
   0.77926E+01   0.17131E+01
   0.77926E+01   0.17131E+01
   0.77901E+01   0.17130E+01
   0.77901E+01   0.17129E+01
   0.77901E+01   0.17128E+01
   0.77876E+01   0.17128E+01
   0.77876E+01   0.17128E+01
   0.77876E+01   0.17127E+01
   0.77851E+01   0.17126E+01
   0.77851E+01   0.17125E+01
   0.77851E+01   0.17125E+01
   0.77826E+01   0.17124E+01
   0.77826E+01   0.17124E+01
   0.77826E+01   0.17123E+01
   0.77801E+01   0.17122E+01
   0.77801E+01   0.17122E+01
   0.77801E+01   0.17121E+01
   0.77776E+01   0.17121E+01
   0.77776E+01   0.17121E+01
   0.77776E+01   0.17120E+01
   0.77751E+01   0.17120E+01
   0.77751E+01   0.17119E+01
   0.77751E+01   0.17117E+01
   0.77751E+01   0.17117E+01
   0.77726E+01   0.17116E+01
   0.77726E+01   0.17116E+01
   0.77701E+01   0.17116E+01
   0.77701E+01   0.17115E+01
   0.77701E+01   0.17114E+01
   0.77676E+01   0.17114E+01
   0.77676E+01   0.17113E+01
   0.77676E+01   0.17113E+01
   0.77651E+01   0.17111E+01
   0.77651E+01   0.17111E+01
   0.77651E+01   0.17110E+01
   0.77651E+01   0.17110E+01
   0.77626E+01   0.17110E+01
   0.77626E+01   0.17109E+01
   0.77626E+01   0.17109E+01
   0.77601E+01   0.17108E+01
   0.77601E+01   0.17107E+01
   0.77601E+01   0.17107E+01
   0.77576E+01   0.17106E+01
   0.77576E+01   0.17105E+01
   0.77576E+01   0.17105E+01
   0.77551E+01   0.17104E+01
   0.77551E+01   0.17103E+01
   0.77551E+01   0.17103E+01
   0.77526E+01   0.17102E+01
   0.77526E+01   0.17102E+01
   0.77526E+01   0.17101E+01
   0.77501E+01   0.17101E+01
   0.77501E+01   0.17100E+01
   0.77501E+01   0.17099E+01
   0.77501E+01   0.17099E+01
   0.77476E+01   0.17098E+01
   0.77476E+01   0.17098E+01
   0.77476E+01   0.17098E+01
   0.77451E+01   0.17097E+01
   0.77451E+01   0.17096E+01
   0.77451E+01   0.17095E+01
   0.77426E+01   0.17095E+01
   0.77426E+01   0.17094E+01
   0.77426E+01   0.17094E+01
   0.77401E+01   0.17093E+01
   0.77401E+01   0.17092E+01
   0.77401E+01   0.17092E+01
   0.77376E+01   0.17091E+01
   0.77376E+01   0.17090E+01
   0.77376E+01   0.17089E+01
   0.77376E+01   0.17089E+01
   0.77351E+01   0.17088E+01
   0.77351E+01   0.17088E+01
   0.77326E+01   0.17087E+01
   0.77326E+01   0.17087E+01
   0.77326E+01   0.17086E+01
   0.77326E+01   0.17087E+01
   0.77301E+01   0.17085E+01
   0.77301E+01   0.17084E+01
   0.77301E+01   0.17084E+01
   0.77276E+01   0.17083E+01
   0.77276E+01   0.17083E+01
   0.77276E+01   0.17082E+01
   0.77251E+01   0.17082E+01
   0.77251E+01   0.17081E+01
   0.77251E+01   0.17080E+01
   0.77226E+01   0.17079E+01
   0.77226E+01   0.17079E+01
   0.77226E+01   0.17078E+01
   0.77201E+01   0.17078E+01
   0.77201E+01   0.17077E+01
   0.77201E+01   0.17076E+01
   0.77201E+01   0.17076E+01
   0.77176E+01   0.17075E+01
   0.77176E+01   0.17075E+01
   0.77176E+01   0.17074E+01
   0.77151E+01   0.17074E+01
   0.77151E+01   0.17073E+01
   0.77151E+01   0.17072E+01
   0.77126E+01   0.17072E+01
   0.77126E+01   0.17071E+01
   0.77126E+01   0.17070E+01
   0.77126E+01   0.17070E+01
   0.77101E+01   0.17069E+01
   0.77101E+01   0.17069E+01
   0.77076E+01   0.17068E+01
   0.77076E+01   0.17067E+01
   0.77076E+01   0.17066E+01
   0.77076E+01   0.17066E+01
   0.77051E+01   0.17065E+01
   0.77051E+01   0.17065E+01
   0.77051E+01   0.17064E+01
   0.77026E+01   0.17064E+01
   0.77026E+01   0.17063E+01
   0.77026E+01   0.17062E+01
   0.77026E+01   0.17062E+01
   0.77001E+01   0.17061E+01
   0.77001E+01   0.17061E+01
   0.76976E+01   0.17060E+01
   0.76976E+01   0.17059E+01
   0.76976E+01   0.17059E+01
   0.76976E+01   0.17058E+01
   0.76951E+01   0.17057E+01
   0.76951E+01   0.17057E+01
   0.76951E+01   0.17056E+01
   0.76926E+01   0.17055E+01
   0.76926E+01   0.17055E+01
   0.76926E+01   0.17054E+01
   0.76901E+01   0.17054E+01
   0.76901E+01   0.17053E+01
   0.76901E+01   0.17052E+01
   0.76901E+01   0.17052E+01
   0.76876E+01   0.17051E+01
   0.76876E+01   0.17050E+01
   0.76876E+01   0.17050E+01
   0.76851E+01   0.17049E+01
   0.76851E+01   0.17049E+01
   0.76851E+01   0.17048E+01
   0.76826E+01   0.17047E+01
   0.76826E+01   0.17047E+01
   0.76826E+01   0.17046E+01
   0.76801E+01   0.17046E+01
   0.76801E+01   0.17045E+01
   0.76801E+01   0.17044E+01
   0.76801E+01   0.17044E+01
   0.76776E+01   0.17043E+01
   0.76776E+01   0.17042E+01
   0.76776E+01   0.17042E+01
   0.76751E+01   0.17041E+01
   0.76751E+01   0.17040E+01
   0.76751E+01   0.17040E+01
   0.76726E+01   0.17039E+01
   0.76726E+01   0.17038E+01
   0.76726E+01   0.17037E+01
   0.76701E+01   0.17037E+01
   0.76701E+01   0.17037E+01
   0.76701E+01   0.17036E+01
   0.76701E+01   0.17036E+01
   0.76676E+01   0.17035E+01
   0.76676E+01   0.17034E+01
   0.76676E+01   0.17033E+01
   0.76651E+01   0.17033E+01
   0.76651E+01   0.17033E+01
   0.76651E+01   0.17032E+01
   0.76626E+01   0.17031E+01
   0.76626E+01   0.17030E+01
   0.76626E+01   0.17030E+01
   0.76626E+01   0.17029E+01
   0.76601E+01   0.17028E+01
   0.76601E+01   0.17028E+01
   0.76601E+01   0.17028E+01
   0.76576E+01   0.17027E+01
   0.76576E+01   0.17026E+01
   0.76576E+01   0.17025E+01
   0.76551E+01   0.17024E+01
   0.76551E+01   0.17024E+01
   0.76551E+01   0.17024E+01
   0.76551E+01   0.17023E+01
   0.76526E+01   0.17022E+01
   0.76526E+01   0.17022E+01
   0.76526E+01   0.17021E+01
   0.76501E+01   0.17020E+01
   0.76501E+01   0.17020E+01
   0.76501E+01   0.17019E+01
   0.76476E+01   0.17018E+01
   0.76476E+01   0.17018E+01
   0.76476E+01   0.17017E+01
   0.76476E+01   0.17016E+01
   0.76451E+01   0.17015E+01
   0.76451E+01   0.17015E+01
   0.76451E+01   0.17015E+01
   0.76426E+01   0.17014E+01
   0.76426E+01   0.17014E+01
   0.76426E+01   0.17013E+01
   0.76401E+01   0.17012E+01
   0.76401E+01   0.17011E+01
   0.76401E+01   0.17010E+01
   0.76401E+01   0.17010E+01
   0.76376E+01   0.17010E+01
   0.76376E+01   0.17009E+01
   0.76376E+01   0.17008E+01
   0.76351E+01   0.17007E+01
   0.76351E+01   0.17007E+01
   0.76351E+01   0.17006E+01
   0.76326E+01   0.17005E+01
   0.76326E+01   0.17005E+01
   0.76326E+01   0.17004E+01
   0.76326E+01   0.17003E+01
   0.76301E+01   0.17003E+01
   0.76301E+01   0.17002E+01
   0.76301E+01   0.17002E+01
   0.76276E+01   0.17002E+01
   0.76276E+01   0.17001E+01
   0.76276E+01   0.17000E+01
   0.76251E+01   0.16999E+01
   0.76251E+01   0.16998E+01
   0.76251E+01   0.16998E+01
   0.76251E+01   0.16997E+01
   0.76226E+01   0.16997E+01
   0.76226E+01   0.16996E+01
   0.76226E+01   0.16995E+01
   0.76201E+01   0.16995E+01
   0.76201E+01   0.16994E+01
   0.76201E+01   0.16993E+01
   0.76201E+01   0.16993E+01
   0.76176E+01   0.16992E+01
   0.76176E+01   0.16991E+01
   0.76176E+01   0.16991E+01
   0.76151E+01   0.16990E+01
   0.76151E+01   0.16990E+01
   0.76151E+01   0.16989E+01
   0.76126E+01   0.16988E+01
   0.76126E+01   0.16988E+01
   0.76126E+01   0.16987E+01
   0.76126E+01   0.16986E+01
   0.76101E+01   0.16986E+01
   0.76101E+01   0.16985E+01
   0.76101E+01   0.16984E+01
   0.76076E+01   0.16984E+01
   0.76076E+01   0.16983E+01
   0.76076E+01   0.16983E+01
   0.76076E+01   0.16982E+01
   0.76051E+01   0.16981E+01
   0.76051E+01   0.16981E+01
   0.76051E+01   0.16980E+01
   0.76051E+01   0.16980E+01
   0.76026E+01   0.16979E+01
   0.76026E+01   0.16978E+01
   0.76026E+01   0.16977E+01
   0.76001E+01   0.16977E+01
   0.76001E+01   0.16976E+01
   0.76001E+01   0.16975E+01
   0.75976E+01   0.16974E+01
   0.75976E+01   0.16974E+01
   0.75976E+01   0.16974E+01
   0.75951E+01   0.16973E+01
   0.75951E+01   0.16972E+01
   0.75951E+01   0.16971E+01
   0.75951E+01   0.16971E+01
   0.75926E+01   0.16970E+01
   0.75926E+01   0.16969E+01
   0.75926E+01   0.16969E+01
   0.75926E+01   0.16969E+01
   0.75901E+01   0.16968E+01
   0.75901E+01   0.16967E+01
   0.75901E+01   0.16967E+01
   0.75876E+01   0.16966E+01
   0.75876E+01   0.16965E+01
   0.75876E+01   0.16964E+01
   0.75851E+01   0.16964E+01
   0.75851E+01   0.16963E+01
   0.75851E+01   0.16962E+01
   0.75851E+01   0.16961E+01
   0.75826E+01   0.16961E+01
   0.75826E+01   0.16961E+01
   0.75826E+01   0.16960E+01
   0.75801E+01   0.16959E+01
   0.75801E+01   0.16958E+01
   0.75801E+01   0.16958E+01
   0.75801E+01   0.16957E+01
   0.75776E+01   0.16956E+01
   0.75776E+01   0.16956E+01
   0.75776E+01   0.16955E+01
   0.75751E+01   0.16954E+01
   0.75751E+01   0.16954E+01
   0.75751E+01   0.16953E+01
   0.75751E+01   0.16952E+01
   0.75726E+01   0.16952E+01
   0.75726E+01   0.16952E+01
   0.75726E+01   0.16951E+01
   0.75701E+01   0.16950E+01
   0.75701E+01   0.16950E+01
   0.75701E+01   0.16949E+01
   0.75701E+01   0.16948E+01
   0.75676E+01   0.16948E+01
   0.75676E+01   0.16946E+01
   0.75676E+01   0.16945E+01
   0.75651E+01   0.16946E+01
   0.75651E+01   0.16945E+01
   0.75651E+01   0.16944E+01
   0.75651E+01   0.16943E+01
   0.75626E+01   0.16943E+01
   0.75626E+01   0.16942E+01
   0.75626E+01   0.16941E+01
   0.75601E+01   0.16940E+01
   0.75601E+01   0.16940E+01
   0.75601E+01   0.16940E+01
   0.75601E+01   0.16938E+01
   0.75576E+01   0.16938E+01
   0.75576E+01   0.16937E+01
   0.75576E+01   0.16937E+01
   0.75551E+01   0.16936E+01
   0.75551E+01   0.16935E+01
   0.75551E+01   0.16935E+01
   0.75551E+01   0.16934E+01
   0.75526E+01   0.16933E+01
   0.75526E+01   0.16933E+01
   0.75526E+01   0.16932E+01
   0.75501E+01   0.16931E+01
   0.75501E+01   0.16931E+01
   0.75501E+01   0.16930E+01
   0.75501E+01   0.16930E+01
   0.75476E+01   0.16929E+01
   0.75476E+01   0.16928E+01
   0.75476E+01   0.16927E+01
   0.75451E+01   0.16926E+01
   0.75451E+01   0.16926E+01
   0.75451E+01   0.16925E+01
   0.75451E+01   0.16924E+01
   0.75426E+01   0.16924E+01
   0.75426E+01   0.16923E+01
   0.75426E+01   0.16923E+01
   0.75426E+01   0.16922E+01
   0.75401E+01   0.16921E+01
   0.75401E+01   0.16920E+01
   0.75401E+01   0.16920E+01
   0.75376E+01   0.16920E+01
   0.75376E+01   0.16919E+01
   0.75376E+01   0.16918E+01
   0.75351E+01   0.16917E+01
   0.75351E+01   0.16916E+01
   0.75351E+01   0.16916E+01
   0.75351E+01   0.16916E+01
   0.75326E+01   0.16914E+01
   0.75326E+01   0.16914E+01
   0.75326E+01   0.16913E+01
   0.75326E+01   0.16913E+01
   0.75301E+01   0.16912E+01
   0.75301E+01   0.16911E+01
   0.75301E+01   0.16911E+01
   0.75276E+01   0.16910E+01
   0.75276E+01   0.16910E+01
   0.75276E+01   0.16909E+01
   0.75276E+01   0.16908E+01
   0.75251E+01   0.16908E+01
   0.75251E+01   0.16907E+01
   0.75251E+01   0.16906E+01
   0.75226E+01   0.16905E+01
   0.75226E+01   0.16904E+01
   0.75226E+01   0.16904E+01
   0.75226E+01   0.16904E+01
   0.75201E+01   0.16902E+01
   0.75201E+01   0.16902E+01
   0.75201E+01   0.16901E+01
   0.75201E+01   0.16901E+01
   0.75176E+01   0.16900E+01
   0.75176E+01   0.16899E+01
   0.75176E+01   0.16898E+01
   0.75151E+01   0.16898E+01
   0.75151E+01   0.16898E+01
   0.75151E+01   0.16897E+01
   0.75151E+01   0.16896E+01
   0.75126E+01   0.16895E+01
   0.75126E+01   0.16895E+01
   0.75126E+01   0.16894E+01
   0.75126E+01   0.16893E+01
   0.75101E+01   0.16892E+01
   0.75101E+01   0.16892E+01
   0.75101E+01   0.16891E+01
   0.75076E+01   0.16890E+01
   0.75076E+01   0.16890E+01
   0.75076E+01   0.16889E+01
   0.75076E+01   0.16889E+01
   0.75051E+01   0.16888E+01
   0.75051E+01   0.16887E+01
   0.75051E+01   0.16887E+01
   0.75026E+01   0.16886E+01
   0.75026E+01   0.16885E+01
   0.75026E+01   0.16885E+01
   0.75026E+01   0.16884E+01
   0.75001E+01   0.16882E+01
   0.75001E+01   0.16882E+01
   0.75001E+01   0.16881E+01
   0.74976E+01   0.16881E+01
   0.74976E+01   0.16880E+01
   0.74976E+01   0.16880E+01
   0.74976E+01   0.16879E+01
   0.74951E+01   0.16878E+01
   0.74951E+01   0.16878E+01
   0.74951E+01   0.16877E+01
   0.74951E+01   0.16876E+01
   0.74926E+01   0.16875E+01
   0.74926E+01   0.16875E+01
   0.74926E+01   0.16874E+01
   0.74926E+01   0.16873E+01
   0.74901E+01   0.16873E+01
   0.74901E+01   0.16872E+01
   0.74901E+01   0.16871E+01
   0.74876E+01   0.16871E+01
   0.74876E+01   0.16870E+01
   0.74876E+01   0.16870E+01
   0.74876E+01   0.16869E+01
   0.74851E+01   0.16868E+01
   0.74851E+01   0.16868E+01
   0.74851E+01   0.16868E+01
   0.74851E+01   0.16867E+01
   0.74826E+01   0.16866E+01
   0.74826E+01   0.16864E+01
   0.74826E+01   0.16864E+01
   0.74801E+01   0.16863E+01
   0.74801E+01   0.16862E+01
   0.74801E+01   0.16862E+01
   0.74801E+01   0.16862E+01
   0.74776E+01   0.16861E+01
   0.74776E+01   0.16860E+01
   0.74776E+01   0.16859E+01
   0.74751E+01   0.16858E+01
   0.74751E+01   0.16858E+01
   0.74751E+01   0.16857E+01
   0.74751E+01   0.16857E+01
   0.74726E+01   0.16855E+01
   0.74726E+01   0.16855E+01
   0.74726E+01   0.16854E+01
   0.74726E+01   0.16853E+01
   0.74701E+01   0.16853E+01
   0.74701E+01   0.16853E+01
   0.74701E+01   0.16852E+01
   0.74701E+01   0.16851E+01
   0.74676E+01   0.16850E+01
   0.74676E+01   0.16850E+01
   0.74676E+01   0.16849E+01
   0.74651E+01   0.16848E+01
   0.74651E+01   0.16848E+01
   0.74651E+01   0.16847E+01
   0.74651E+01   0.16846E+01
   0.74626E+01   0.16846E+01
   0.74626E+01   0.16845E+01
   0.74626E+01   0.16844E+01
   0.74626E+01   0.16843E+01
   0.74601E+01   0.16843E+01
   0.74601E+01   0.16842E+01
   0.74601E+01   0.16841E+01
   0.74576E+01   0.16841E+01
   0.74576E+01   0.16840E+01
   0.74576E+01   0.16839E+01
   0.74576E+01   0.16839E+01
   0.74551E+01   0.16838E+01
   0.74551E+01   0.16838E+01
   0.74551E+01   0.16837E+01
   0.74551E+01   0.16836E+01
   0.74526E+01   0.16835E+01
   0.74526E+01   0.16835E+01
   0.74526E+01   0.16834E+01
   0.74501E+01   0.16833E+01
   0.74501E+01   0.16833E+01
   0.74501E+01   0.16832E+01
   0.74501E+01   0.16831E+01
   0.74476E+01   0.16830E+01
   0.74476E+01   0.16830E+01
   0.74476E+01   0.16829E+01
   0.74476E+01   0.16829E+01
   0.74451E+01   0.16828E+01
   0.74451E+01   0.16827E+01
   0.74451E+01   0.16826E+01
   0.74451E+01   0.16826E+01
   0.74426E+01   0.16825E+01
   0.74426E+01   0.16824E+01
   0.74426E+01   0.16823E+01
   0.74401E+01   0.16823E+01
   0.74401E+01   0.16822E+01
   0.74401E+01   0.16821E+01
   0.74401E+01   0.16821E+01
   0.74376E+01   0.16820E+01
   0.74376E+01   0.16819E+01
   0.74376E+01   0.16819E+01
   0.74376E+01   0.16818E+01
   0.74351E+01   0.16817E+01
   0.74351E+01   0.16817E+01
   0.74351E+01   0.16816E+01
   0.74351E+01   0.16816E+01
   0.74326E+01   0.16815E+01
   0.74326E+01   0.16814E+01
   0.74326E+01   0.16813E+01
   0.74326E+01   0.16813E+01
   0.74301E+01   0.16812E+01
   0.74301E+01   0.16811E+01
   0.74301E+01   0.16810E+01
   0.74276E+01   0.16809E+01
   0.74276E+01   0.16809E+01
   0.74276E+01   0.16808E+01
   0.74276E+01   0.16808E+01
   0.74251E+01   0.16807E+01
   0.74251E+01   0.16806E+01
   0.74251E+01   0.16806E+01
   0.74251E+01   0.16805E+01
   0.74226E+01   0.16804E+01
   0.74226E+01   0.16804E+01
   0.74226E+01   0.16803E+01
   0.74226E+01   0.16802E+01
   0.74201E+01   0.16801E+01
   0.74201E+01   0.16800E+01
   0.74201E+01   0.16800E+01
   0.74176E+01   0.16799E+01
   0.74176E+01   0.16799E+01
   0.74176E+01   0.16798E+01
   0.74176E+01   0.16797E+01
   0.74176E+01   0.16797E+01
   0.74151E+01   0.16796E+01
   0.74151E+01   0.16796E+01
   0.74151E+01   0.16795E+01
   0.74126E+01   0.16794E+01
   0.74126E+01   0.16793E+01
   0.74126E+01   0.16793E+01
   0.74126E+01   0.16792E+01
   0.74101E+01   0.16791E+01
   0.74101E+01   0.16791E+01
   0.74101E+01   0.16789E+01
   0.74101E+01   0.16789E+01
   0.74076E+01   0.16788E+01
   0.74076E+01   0.16787E+01
   0.74076E+01   0.16787E+01
   0.74076E+01   0.16786E+01
   0.74051E+01   0.16786E+01
   0.74051E+01   0.16784E+01
   0.74051E+01   0.16784E+01
   0.74051E+01   0.16783E+01
   0.74026E+01   0.16783E+01
   0.74026E+01   0.16782E+01
   0.74026E+01   0.16781E+01
   0.74001E+01   0.16780E+01
   0.74001E+01   0.16780E+01
   0.74001E+01   0.16779E+01
   0.74001E+01   0.16779E+01
   0.73976E+01   0.16778E+01
   0.73976E+01   0.16777E+01
   0.73976E+01   0.16776E+01
   0.73976E+01   0.16776E+01
   0.73951E+01   0.16775E+01
   0.73951E+01   0.16774E+01
   0.73951E+01   0.16773E+01
   0.73951E+01   0.16772E+01
   0.73926E+01   0.16772E+01
   0.73926E+01   0.16771E+01
   0.73926E+01   0.16770E+01
   0.73926E+01   0.16770E+01
   0.73901E+01   0.16769E+01
   0.73901E+01   0.16769E+01
   0.73901E+01   0.16768E+01
   0.73876E+01   0.16767E+01
   0.73876E+01   0.16766E+01
   0.73876E+01   0.16766E+01
   0.73876E+01   0.16765E+01
   0.73876E+01   0.16764E+01
   0.73851E+01   0.16764E+01
   0.73851E+01   0.16763E+01
   0.73851E+01   0.16762E+01
   0.73851E+01   0.16762E+01
   0.73826E+01   0.16761E+01
   0.73826E+01   0.16760E+01
   0.73826E+01   0.16760E+01
   0.73801E+01   0.16759E+01
   0.73801E+01   0.16758E+01
   0.73801E+01   0.16758E+01
   0.73801E+01   0.16757E+01
   0.73776E+01   0.16756E+01
   0.73776E+01   0.16755E+01
   0.73776E+01   0.16755E+01
   0.73776E+01   0.16753E+01
   0.73751E+01   0.16753E+01
   0.73751E+01   0.16753E+01
   0.73751E+01   0.16752E+01
   0.73751E+01   0.16751E+01
   0.73726E+01   0.16750E+01
   0.73726E+01   0.16750E+01
   0.73726E+01   0.16749E+01
   0.73726E+01   0.16748E+01
   0.73701E+01   0.16747E+01
   0.73701E+01   0.16747E+01
   0.73701E+01   0.16746E+01
   0.73701E+01   0.16746E+01
   0.73676E+01   0.16745E+01
   0.73676E+01   0.16744E+01
   0.73676E+01   0.16744E+01
   0.73676E+01   0.16743E+01
   0.73651E+01   0.16741E+01
   0.73651E+01   0.16741E+01
   0.73651E+01   0.16741E+01
   0.73651E+01   0.16740E+01
   0.73626E+01   0.16739E+01
   0.73626E+01   0.16738E+01
   0.73626E+01   0.16737E+01
   0.73626E+01   0.16737E+01
   0.73601E+01   0.16736E+01
   0.73601E+01   0.16736E+01
   0.73601E+01   0.16735E+01
   0.73601E+01   0.16734E+01
   0.73576E+01   0.16734E+01
   0.73576E+01   0.16733E+01
   0.73576E+01   0.16732E+01
   0.73551E+01   0.16731E+01
   0.73551E+01   0.16731E+01
   0.73551E+01   0.16730E+01
   0.73551E+01   0.16729E+01
   0.73526E+01   0.16728E+01
   0.73526E+01   0.16727E+01
   0.73526E+01   0.16727E+01
   0.73526E+01   0.16727E+01
   0.73526E+01   0.16726E+01
   0.73501E+01   0.16725E+01
   0.73501E+01   0.16724E+01
   0.73501E+01   0.16723E+01
   0.73476E+01   0.16722E+01
   0.73476E+01   0.16722E+01
   0.73476E+01   0.16721E+01
   0.73476E+01   0.16721E+01
   0.73476E+01   0.16720E+01
   0.73451E+01   0.16720E+01
   0.73451E+01   0.16719E+01
   0.73451E+01   0.16718E+01
   0.73426E+01   0.16717E+01
   0.73426E+01   0.16716E+01
   0.73426E+01   0.16716E+01
   0.73426E+01   0.16715E+01
   0.73426E+01   0.16714E+01
   0.73401E+01   0.16714E+01
   0.73401E+01   0.16713E+01
   0.73401E+01   0.16712E+01
   0.73401E+01   0.16712E+01
   0.73376E+01   0.16711E+01
   0.73376E+01   0.16710E+01
   0.73376E+01   0.16709E+01
   0.73351E+01   0.16709E+01
   0.73351E+01   0.16708E+01
   0.73351E+01   0.16707E+01
   0.73351E+01   0.16706E+01
   0.73326E+01   0.16705E+01
   0.73326E+01   0.16705E+01
   0.73326E+01   0.16704E+01
   0.73326E+01   0.16703E+01
   0.73301E+01   0.16702E+01
   0.73301E+01   0.16702E+01
   0.73301E+01   0.16702E+01
   0.73301E+01   0.16700E+01
   0.73276E+01   0.16700E+01
   0.73276E+01   0.16699E+01
   0.73276E+01   0.16699E+01
   0.73276E+01   0.16698E+01
   0.73251E+01   0.16697E+01
   0.73251E+01   0.16697E+01
   0.73251E+01   0.16696E+01
   0.73251E+01   0.16695E+01
   0.73226E+01   0.16694E+01
   0.73226E+01   0.16693E+01
   0.73226E+01   0.16693E+01
   0.73226E+01   0.16692E+01
   0.73201E+01   0.16692E+01
   0.73201E+01   0.16691E+01
   0.73201E+01   0.16690E+01
   0.73201E+01   0.16689E+01
   0.73201E+01   0.16689E+01
   0.73176E+01   0.16688E+01
   0.73176E+01   0.16687E+01
   0.73176E+01   0.16687E+01
   0.73151E+01   0.16685E+01
   0.73151E+01   0.16685E+01
   0.73151E+01   0.16684E+01
   0.73151E+01   0.16684E+01
   0.73151E+01   0.16683E+01
   0.73126E+01   0.16682E+01
   0.73126E+01   0.16682E+01
   0.73126E+01   0.16681E+01
   0.73126E+01   0.16680E+01
   0.73101E+01   0.16680E+01
   0.73101E+01   0.16679E+01
   0.73101E+01   0.16678E+01
   0.73076E+01   0.16677E+01
   0.73076E+01   0.16676E+01
   0.73076E+01   0.16676E+01
   0.73076E+01   0.16675E+01
   0.73076E+01   0.16675E+01
   0.73051E+01   0.16673E+01
   0.73051E+01   0.16673E+01
   0.73051E+01   0.16672E+01
   0.73051E+01   0.16671E+01
   0.73026E+01   0.16671E+01
   0.73026E+01   0.16670E+01
   0.73026E+01   0.16669E+01
   0.73026E+01   0.16669E+01
   0.73001E+01   0.16668E+01
   0.73001E+01   0.16667E+01
   0.73001E+01   0.16666E+01
   0.73001E+01   0.16666E+01
   0.72976E+01   0.16665E+01
   0.72976E+01   0.16664E+01
   0.72976E+01   0.16663E+01
   0.72976E+01   0.16663E+01
   0.72951E+01   0.16662E+01
   0.72951E+01   0.16661E+01
   0.72951E+01   0.16660E+01
   0.72951E+01   0.16660E+01
   0.72926E+01   0.16659E+01
   0.72926E+01   0.16658E+01
   0.72926E+01   0.16657E+01
   0.72926E+01   0.16657E+01
   0.72901E+01   0.16656E+01
   0.72901E+01   0.16655E+01
   0.72901E+01   0.16655E+01
   0.72901E+01   0.16655E+01
   0.72876E+01   0.16653E+01
   0.72876E+01   0.16652E+01
   0.72876E+01   0.16652E+01
   0.72876E+01   0.16651E+01
   0.72851E+01   0.16651E+01
   0.72851E+01   0.16650E+01
   0.72851E+01   0.16649E+01
   0.72851E+01   0.16649E+01
   0.72851E+01   0.16648E+01
   0.72826E+01   0.16647E+01
   0.72826E+01   0.16646E+01
   0.72826E+01   0.16645E+01
   0.72826E+01   0.16645E+01
   0.72801E+01   0.16644E+01
   0.72801E+01   0.16644E+01
   0.72801E+01   0.16643E+01
   0.72801E+01   0.16642E+01
   0.72776E+01   0.16641E+01
   0.72776E+01   0.16641E+01
   0.72776E+01   0.16640E+01
   0.72776E+01   0.16639E+01
   0.72751E+01   0.16638E+01
   0.72751E+01   0.16637E+01
   0.72751E+01   0.16637E+01
   0.72751E+01   0.16636E+01
   0.72726E+01   0.16635E+01
   0.72726E+01   0.16635E+01
   0.72726E+01   0.16634E+01
   0.72726E+01   0.16633E+01
   0.72701E+01   0.16632E+01
   0.72701E+01   0.16632E+01
   0.72701E+01   0.16631E+01
   0.72701E+01   0.16631E+01
   0.72676E+01   0.16629E+01
   0.72676E+01   0.16629E+01
   0.72676E+01   0.16628E+01
   0.72676E+01   0.16628E+01
   0.72651E+01   0.16626E+01
   0.72651E+01   0.16627E+01
   0.72651E+01   0.16625E+01
   0.72651E+01   0.16625E+01
   0.72651E+01   0.16624E+01
   0.72626E+01   0.16623E+01
   0.72626E+01   0.16622E+01
   0.72626E+01   0.16622E+01
   0.72626E+01   0.16621E+01
   0.72601E+01   0.16620E+01
   0.72601E+01   0.16620E+01
   0.72601E+01   0.16619E+01
   0.72601E+01   0.16618E+01
   0.72576E+01   0.16617E+01
   0.72576E+01   0.16616E+01
   0.72576E+01   0.16616E+01
   0.72576E+01   0.16615E+01
   0.72551E+01   0.16614E+01
   0.72551E+01   0.16614E+01
   0.72551E+01   0.16613E+01
   0.72551E+01   0.16612E+01
   0.72551E+01   0.16612E+01
   0.72526E+01   0.16611E+01
   0.72526E+01   0.16610E+01
   0.72526E+01   0.16609E+01
   0.72501E+01   0.16608E+01
   0.72501E+01   0.16608E+01
   0.72501E+01   0.16607E+01
   0.72501E+01   0.16606E+01
   0.72501E+01   0.16605E+01
   0.72476E+01   0.16605E+01
   0.72476E+01   0.16604E+01
   0.72476E+01   0.16603E+01
   0.72476E+01   0.16603E+01
   0.72451E+01   0.16602E+01
   0.72451E+01   0.16601E+01
   0.72451E+01   0.16601E+01
   0.72451E+01   0.16600E+01
   0.72426E+01   0.16599E+01
   0.72426E+01   0.16598E+01
   0.72426E+01   0.16597E+01
   0.72426E+01   0.16597E+01
   0.72426E+01   0.16596E+01
   0.72401E+01   0.16595E+01
   0.72401E+01   0.16595E+01
   0.72401E+01   0.16594E+01
   0.72401E+01   0.16593E+01
   0.72376E+01   0.16593E+01
   0.72376E+01   0.16592E+01
   0.72376E+01   0.16592E+01
   0.72376E+01   0.16591E+01
   0.72351E+01   0.16590E+01
   0.72351E+01   0.16589E+01
   0.72351E+01   0.16588E+01
   0.72351E+01   0.16587E+01
   0.72326E+01   0.16587E+01
   0.72326E+01   0.16585E+01
   0.72326E+01   0.16585E+01
   0.72326E+01   0.16584E+01
   0.72301E+01   0.16584E+01
   0.72301E+01   0.16583E+01
   0.72301E+01   0.16582E+01
   0.72301E+01   0.16582E+01
   0.72301E+01   0.16581E+01
   0.72276E+01   0.16581E+01
   0.72276E+01   0.16580E+01
   0.72276E+01   0.16579E+01
   0.72251E+01   0.16578E+01
   0.72251E+01   0.16577E+01
   0.72251E+01   0.16577E+01
   0.72251E+01   0.16576E+01
   0.72251E+01   0.16575E+01
   0.72226E+01   0.16575E+01
   0.72226E+01   0.16573E+01
   0.72226E+01   0.16573E+01
   0.72226E+01   0.16572E+01
   0.72226E+01   0.16572E+01
   0.72201E+01   0.16571E+01
   0.72201E+01   0.16570E+01
   0.72201E+01   0.16570E+01
   0.72201E+01   0.16569E+01
   0.72176E+01   0.16568E+01
   0.72176E+01   0.16568E+01
   0.72176E+01   0.16567E+01
   0.72176E+01   0.16566E+01
   0.72151E+01   0.16565E+01
   0.72151E+01   0.16565E+01
   0.72151E+01   0.16563E+01
   0.72151E+01   0.16563E+01
   0.72126E+01   0.16563E+01
   0.72126E+01   0.16562E+01
   0.72126E+01   0.16561E+01
   0.72126E+01   0.16560E+01
   0.72126E+01   0.16559E+01
   0.72101E+01   0.16558E+01
   0.72101E+01   0.16558E+01
   0.72101E+01   0.16557E+01
   0.72101E+01   0.16556E+01
   0.72076E+01   0.16555E+01
   0.72076E+01   0.16555E+01
   0.72076E+01   0.16554E+01
   0.72076E+01   0.16554E+01
   0.72051E+01   0.16553E+01
   0.72051E+01   0.16551E+01
   0.72051E+01   0.16551E+01
   0.72051E+01   0.16550E+01
   0.72026E+01   0.16550E+01
   0.72026E+01   0.16549E+01
   0.72026E+01   0.16548E+01
   0.72026E+01   0.16547E+01
   0.72026E+01   0.16547E+01
   0.72001E+01   0.16546E+01
   0.72001E+01   0.16545E+01
   0.72001E+01   0.16544E+01
   0.72001E+01   0.16544E+01
   0.71976E+01   0.16543E+01
   0.71976E+01   0.16542E+01
   0.71976E+01   0.16541E+01
   0.71976E+01   0.16541E+01
   0.71976E+01   0.16541E+01
   0.71951E+01   0.16540E+01
   0.71951E+01   0.16539E+01
   0.71951E+01   0.16538E+01
   0.71951E+01   0.16537E+01
   0.71926E+01   0.16537E+01
   0.71926E+01   0.16536E+01
   0.71926E+01   0.16535E+01
   0.71926E+01   0.16534E+01
   0.71901E+01   0.16533E+01
   0.71901E+01   0.16533E+01
   0.71901E+01   0.16532E+01
   0.71901E+01   0.16531E+01
   0.71876E+01   0.16530E+01
   0.71876E+01   0.16529E+01
   0.71876E+01   0.16529E+01
   0.71876E+01   0.16528E+01
   0.71876E+01   0.16527E+01
   0.71851E+01   0.16527E+01
   0.71851E+01   0.16526E+01
   0.71851E+01   0.16526E+01
   0.71851E+01   0.16525E+01
   0.71826E+01   0.16524E+01
   0.71826E+01   0.16524E+01
   0.71826E+01   0.16522E+01
   0.71826E+01   0.16522E+01
   0.71826E+01   0.16521E+01
   0.71801E+01   0.16520E+01
   0.71801E+01   0.16519E+01
   0.71801E+01   0.16519E+01
   0.71801E+01   0.16518E+01
   0.71776E+01   0.16517E+01
   0.71776E+01   0.16516E+01
   0.71776E+01   0.16515E+01
   0.71776E+01   0.16515E+01
   0.71751E+01   0.16514E+01
   0.71751E+01   0.16514E+01
   0.71751E+01   0.16513E+01
   0.71751E+01   0.16512E+01
   0.71726E+01   0.16512E+01
   0.71726E+01   0.16510E+01
   0.71726E+01   0.16510E+01
   0.71726E+01   0.16509E+01
   0.71726E+01   0.16509E+01
   0.71701E+01   0.16508E+01
   0.71701E+01   0.16507E+01
   0.71701E+01   0.16506E+01
   0.71701E+01   0.16506E+01
   0.71676E+01   0.16504E+01
   0.71676E+01   0.16504E+01
   0.71676E+01   0.16503E+01
   0.71676E+01   0.16502E+01
   0.71651E+01   0.16502E+01
   0.71651E+01   0.16501E+01
   0.71651E+01   0.16500E+01
   0.71651E+01   0.16500E+01
   0.71651E+01   0.16499E+01
   0.71626E+01   0.16498E+01
   0.71626E+01   0.16497E+01
   0.71626E+01   0.16497E+01
   0.71626E+01   0.16496E+01
   0.71601E+01   0.16495E+01
   0.71601E+01   0.16494E+01
   0.71601E+01   0.16494E+01
   0.71601E+01   0.16493E+01
   0.71601E+01   0.16492E+01
   0.71576E+01   0.16492E+01
   0.71576E+01   0.16491E+01
   0.71576E+01   0.16490E+01
   0.71576E+01   0.16489E+01
   0.71551E+01   0.16488E+01
   0.71551E+01   0.16488E+01
   0.71551E+01   0.16487E+01
   0.71551E+01   0.16487E+01
   0.71551E+01   0.16486E+01
   0.71526E+01   0.16485E+01
   0.71526E+01   0.16484E+01
   0.71526E+01   0.16484E+01
   0.71526E+01   0.16483E+01
   0.71501E+01   0.16482E+01
   0.71501E+01   0.16481E+01
   0.71501E+01   0.16480E+01
   0.71501E+01   0.16479E+01
   0.71501E+01   0.16479E+01
   0.71476E+01   0.16478E+01
   0.71476E+01   0.16477E+01
   0.71476E+01   0.16476E+01
   0.71476E+01   0.16476E+01
   0.71476E+01   0.16475E+01
   0.71451E+01   0.16474E+01
   0.71451E+01   0.16474E+01
   0.71451E+01   0.16473E+01
   0.71451E+01   0.16472E+01
   0.71426E+01   0.16471E+01
   0.71426E+01   0.16470E+01
   0.71426E+01   0.16470E+01
   0.71426E+01   0.16469E+01
   0.71401E+01   0.16468E+01
   0.71401E+01   0.16467E+01
   0.71401E+01   0.16467E+01
   0.71401E+01   0.16466E+01
   0.71401E+01   0.16466E+01
   0.71376E+01   0.16465E+01
   0.71376E+01   0.16465E+01
   0.71376E+01   0.16463E+01
   0.71376E+01   0.16463E+01
   0.71351E+01   0.16462E+01
   0.71351E+01   0.16461E+01
   0.71351E+01   0.16460E+01
   0.71351E+01   0.16459E+01
   0.71326E+01   0.16459E+01
   0.71326E+01   0.16458E+01
   0.71326E+01   0.16458E+01
   0.71326E+01   0.16457E+01
   0.71326E+01   0.16456E+01
   0.71301E+01   0.16455E+01
   0.71301E+01   0.16454E+01
   0.71301E+01   0.16453E+01
   0.71301E+01   0.16453E+01
   0.71301E+01   0.16452E+01
   0.71276E+01   0.16452E+01
   0.71276E+01   0.16451E+01
   0.71276E+01   0.16451E+01
   0.71276E+01   0.16450E+01
   0.71251E+01   0.16449E+01
   0.71251E+01   0.16448E+01
   0.71251E+01   0.16448E+01
   0.71251E+01   0.16446E+01
   0.71251E+01   0.16446E+01
   0.71226E+01   0.16445E+01
   0.71226E+01   0.16444E+01
   0.71226E+01   0.16444E+01
   0.71226E+01   0.16443E+01
   0.71201E+01   0.16442E+01
   0.71201E+01   0.16441E+01
   0.71201E+01   0.16440E+01
   0.71201E+01   0.16439E+01
   0.71201E+01   0.16439E+01
   0.71176E+01   0.16438E+01
   0.71176E+01   0.16437E+01
   0.71176E+01   0.16437E+01
   0.71176E+01   0.16436E+01
   0.71176E+01   0.16435E+01
   0.71151E+01   0.16435E+01
   0.71151E+01   0.16434E+01
   0.71151E+01   0.16433E+01
   0.71126E+01   0.16432E+01
   0.71126E+01   0.16432E+01
   0.71126E+01   0.16431E+01
   0.71126E+01   0.16430E+01
   0.71126E+01   0.16430E+01
   0.71101E+01   0.16429E+01
   0.71101E+01   0.16428E+01
   0.71101E+01   0.16427E+01
   0.71101E+01   0.16427E+01
   0.71101E+01   0.16425E+01
   0.71076E+01   0.16425E+01
   0.71076E+01   0.16424E+01
   0.71076E+01   0.16423E+01
   0.71076E+01   0.16423E+01
   0.71051E+01   0.16422E+01
   0.71051E+01   0.16421E+01
   0.71051E+01   0.16420E+01
   0.71051E+01   0.16420E+01
   0.71051E+01   0.16419E+01
   0.71026E+01   0.16419E+01
   0.71026E+01   0.16418E+01
   0.71026E+01   0.16417E+01
   0.71026E+01   0.16416E+01
   0.71026E+01   0.16416E+01
   0.71001E+01   0.16415E+01
   0.71001E+01   0.16414E+01
   0.71001E+01   0.16414E+01
   0.71001E+01   0.16412E+01
   0.70976E+01   0.16412E+01
   0.70976E+01   0.16411E+01
   0.70976E+01   0.16410E+01
   0.70976E+01   0.16409E+01
   0.70976E+01   0.16409E+01
   0.70951E+01   0.16408E+01
   0.70951E+01   0.16407E+01
   0.70951E+01   0.16406E+01
   0.70951E+01   0.16406E+01
   0.70926E+01   0.16405E+01
   0.70926E+01   0.16404E+01
   0.70926E+01   0.16403E+01
   0.70926E+01   0.16402E+01
   0.70926E+01   0.16402E+01
   0.70901E+01   0.16401E+01
   0.70901E+01   0.16400E+01
   0.70901E+01   0.16400E+01
   0.70901E+01   0.16399E+01
   0.70876E+01   0.16398E+01
   0.70876E+01   0.16397E+01
   0.70876E+01   0.16397E+01
   0.70876E+01   0.16396E+01
   0.70876E+01   0.16395E+01
   0.70851E+01   0.16394E+01
   0.70851E+01   0.16394E+01
   0.70851E+01   0.16393E+01
   0.70851E+01   0.16392E+01
   0.70851E+01   0.16392E+01
   0.70826E+01   0.16390E+01
   0.70826E+01   0.16389E+01
   0.70826E+01   0.16389E+01
   0.70826E+01   0.16388E+01
   0.70801E+01   0.16388E+01
   0.70801E+01   0.16387E+01
   0.70801E+01   0.16386E+01
   0.70801E+01   0.16385E+01
   0.70801E+01   0.16385E+01
   0.70776E+01   0.16384E+01
   0.70776E+01   0.16383E+01
   0.70776E+01   0.16383E+01
   0.70776E+01   0.16382E+01
   0.70776E+01   0.16381E+01
   0.70751E+01   0.16381E+01
   0.70751E+01   0.16380E+01
   0.70751E+01   0.16379E+01
   0.70751E+01   0.16379E+01
   0.70726E+01   0.16377E+01
   0.70726E+01   0.16376E+01
   0.70726E+01   0.16376E+01
   0.70726E+01   0.16375E+01
   0.70726E+01   0.16374E+01
   0.70701E+01   0.16373E+01
   0.70701E+01   0.16373E+01
   0.70701E+01   0.16372E+01
   0.70701E+01   0.16372E+01
   0.70701E+01   0.16371E+01
   0.70676E+01   0.16370E+01
   0.70676E+01   0.16369E+01
   0.70676E+01   0.16368E+01
   0.70676E+01   0.16367E+01
   0.70651E+01   0.16366E+01
   0.70651E+01   0.16366E+01
   0.70651E+01   0.16365E+01
   0.70651E+01   0.16365E+01
   0.70651E+01   0.16364E+01
   0.70626E+01   0.16363E+01
   0.70626E+01   0.16362E+01
   0.70626E+01   0.16361E+01
   0.70626E+01   0.16361E+01
   0.70626E+01   0.16360E+01
   0.70601E+01   0.16359E+01
   0.70601E+01   0.16358E+01
   0.70601E+01   0.16358E+01
   0.70601E+01   0.16357E+01
   0.70601E+01   0.16357E+01
   0.70576E+01   0.16356E+01
   0.70576E+01   0.16355E+01
   0.70576E+01   0.16353E+01
   0.70576E+01   0.16354E+01
   0.70551E+01   0.16353E+01
   0.70551E+01   0.16352E+01
   0.70551E+01   0.16351E+01
   0.70551E+01   0.16350E+01
   0.70551E+01   0.16350E+01
   0.70526E+01   0.16349E+01
   0.70526E+01   0.16348E+01
   0.70526E+01   0.16348E+01
   0.70526E+01   0.16347E+01
   0.70526E+01   0.16346E+01
   0.70501E+01   0.16345E+01
   0.70501E+01   0.16344E+01
   0.70501E+01   0.16343E+01
   0.70501E+01   0.16343E+01
   0.70501E+01   0.16343E+01
   0.70476E+01   0.16341E+01
   0.70476E+01   0.16340E+01
   0.70476E+01   0.16340E+01
   0.70476E+01   0.16339E+01
   0.70451E+01   0.16339E+01
   0.70451E+01   0.16337E+01
   0.70451E+01   0.16337E+01
   0.70451E+01   0.16337E+01
   0.70451E+01   0.16336E+01
   0.70426E+01   0.16335E+01
   0.70426E+01   0.16334E+01
   0.70426E+01   0.16333E+01
   0.70426E+01   0.16332E+01
   0.70401E+01   0.16331E+01
   0.70401E+01   0.16331E+01
   0.70401E+01   0.16330E+01
   0.70401E+01   0.16329E+01
   0.70401E+01   0.16329E+01
   0.70376E+01   0.16328E+01
   0.70376E+01   0.16327E+01
   0.70376E+01   0.16326E+01
   0.70376E+01   0.16325E+01
   0.70376E+01   0.16325E+01
   0.70351E+01   0.16324E+01
   0.70351E+01   0.16324E+01
   0.70351E+01   0.16323E+01
   0.70351E+01   0.16322E+01
   0.70326E+01   0.16321E+01
   0.70326E+01   0.16320E+01
   0.70326E+01   0.16320E+01
   0.70326E+01   0.16320E+01
   0.70326E+01   0.16319E+01
   0.70326E+01   0.16318E+01
   0.70301E+01   0.16316E+01
   0.70301E+01   0.16316E+01
   0.70301E+01   0.16315E+01
   0.70301E+01   0.16314E+01
   0.70276E+01   0.16314E+01
   0.70276E+01   0.16313E+01
   0.70276E+01   0.16313E+01
   0.70276E+01   0.16311E+01
   0.70276E+01   0.16311E+01
   0.70251E+01   0.16310E+01
   0.70251E+01   0.16309E+01
   0.70251E+01   0.16308E+01
   0.70251E+01   0.16307E+01
   0.70251E+01   0.16306E+01
   0.70226E+01   0.16306E+01
   0.70226E+01   0.16305E+01
   0.70226E+01   0.16305E+01
   0.70226E+01   0.16304E+01
   0.70226E+01   0.16303E+01
   0.70201E+01   0.16302E+01
   0.70201E+01   0.16302E+01
   0.70201E+01   0.16301E+01
   0.70201E+01   0.16301E+01
   0.70201E+01   0.16300E+01
   0.70176E+01   0.16299E+01
   0.70176E+01   0.16298E+01
   0.70176E+01   0.16297E+01
   0.70176E+01   0.16296E+01
   0.70176E+01   0.16296E+01
   0.70151E+01   0.16295E+01
   0.70151E+01   0.16294E+01
   0.70151E+01   0.16294E+01
   0.70151E+01   0.16293E+01
   0.70126E+01   0.16292E+01
   0.70126E+01   0.16291E+01
   0.70126E+01   0.16291E+01
   0.70126E+01   0.16290E+01
   0.70126E+01   0.16290E+01
   0.70101E+01   0.16288E+01
   0.70101E+01   0.16288E+01
   0.70101E+01   0.16287E+01
   0.70101E+01   0.16286E+01
   0.70101E+01   0.16285E+01
   0.70076E+01   0.16284E+01
   0.70076E+01   0.16284E+01
   0.70076E+01   0.16283E+01
   0.70076E+01   0.16282E+01
   0.70051E+01   0.16281E+01
   0.70076E+01   0.16281E+01
   0.70051E+01   0.16280E+01
   0.70051E+01   0.16279E+01
   0.70051E+01   0.16279E+01
   0.70051E+01   0.16278E+01
   0.70026E+01   0.16277E+01
   0.70026E+01   0.16276E+01
   0.70026E+01   0.16275E+01
   0.70026E+01   0.16275E+01
   0.70026E+01   0.16274E+01
   0.70001E+01   0.16273E+01
   0.70001E+01   0.16273E+01
   0.70001E+01   0.16272E+01
   0.70001E+01   0.16271E+01
   0.69976E+01   0.16270E+01
   0.69976E+01   0.16269E+01
   0.69976E+01   0.16268E+01
   0.69976E+01   0.16268E+01
   0.69976E+01   0.16267E+01
   0.69951E+01   0.16267E+01
   0.69951E+01   0.16266E+01
   0.69951E+01   0.16265E+01
   0.69951E+01   0.16264E+01
   0.69951E+01   0.16263E+01
   0.69926E+01   0.16263E+01
   0.69926E+01   0.16262E+01
   0.69926E+01   0.16262E+01
   0.69926E+01   0.16261E+01
   0.69926E+01   0.16260E+01
   0.69901E+01   0.16259E+01
   0.69901E+01   0.16259E+01
   0.69901E+01   0.16258E+01
   0.69901E+01   0.16257E+01
   0.69901E+01   0.16256E+01
   0.69876E+01   0.16255E+01
   0.69876E+01   0.16254E+01
   0.69876E+01   0.16253E+01
   0.69876E+01   0.16253E+01
   0.69876E+01   0.16252E+01
   0.69851E+01   0.16251E+01
   0.69851E+01   0.16250E+01
   0.69851E+01   0.16250E+01
   0.69851E+01   0.16249E+01
   0.69851E+01   0.16248E+01
   0.69826E+01   0.16247E+01
   0.69826E+01   0.16246E+01
   0.69826E+01   0.16246E+01
   0.69826E+01   0.16245E+01
   0.69801E+01   0.16245E+01
   0.69801E+01   0.16244E+01
   0.69801E+01   0.16243E+01
   0.69801E+01   0.16242E+01
   0.69801E+01   0.16241E+01
   0.69776E+01   0.16240E+01
   0.69776E+01   0.16240E+01
   0.69776E+01   0.16239E+01
   0.69776E+01   0.16239E+01
   0.69776E+01   0.16238E+01
   0.69751E+01   0.16237E+01
   0.69751E+01   0.16236E+01
   0.69751E+01   0.16236E+01
   0.69751E+01   0.16235E+01
   0.69751E+01   0.16234E+01
   0.69726E+01   0.16233E+01
   0.69726E+01   0.16233E+01
   0.69726E+01   0.16232E+01
   0.69726E+01   0.16232E+01
   0.69726E+01   0.16231E+01
   0.69701E+01   0.16230E+01
   0.69701E+01   0.16229E+01
   0.69701E+01   0.16228E+01
   0.69701E+01   0.16227E+01
   0.69676E+01   0.16226E+01
   0.69676E+01   0.16225E+01
   0.69676E+01   0.16225E+01
   0.69676E+01   0.16224E+01
   0.69676E+01   0.16223E+01
   0.69676E+01   0.16223E+01
   0.69651E+01   0.16222E+01
   0.69651E+01   0.16221E+01
   0.69651E+01   0.16220E+01
   0.69651E+01   0.16219E+01
   0.69651E+01   0.16219E+01
   0.69626E+01   0.16218E+01
   0.69626E+01   0.16217E+01
   0.69626E+01   0.16217E+01
   0.69626E+01   0.16215E+01
   0.69626E+01   0.16215E+01
   0.69601E+01   0.16215E+01
   0.69601E+01   0.16214E+01
   0.69601E+01   0.16213E+01
   0.69601E+01   0.16212E+01
   0.69601E+01   0.16212E+01
   0.69576E+01   0.16211E+01
   0.69576E+01   0.16210E+01
   0.69576E+01   0.16210E+01
   0.69576E+01   0.16209E+01
   0.69576E+01   0.16208E+01
   0.69551E+01   0.16207E+01
   0.69551E+01   0.16205E+01
   0.69551E+01   0.16205E+01
   0.69551E+01   0.16205E+01
   0.69551E+01   0.16204E+01
   0.69526E+01   0.16203E+01
   0.69526E+01   0.16202E+01
   0.69526E+01   0.16202E+01
   0.69526E+01   0.16201E+01
   0.69526E+01   0.16201E+01
   0.69501E+01   0.16200E+01
   0.69501E+01   0.16199E+01
   0.69501E+01   0.16198E+01
   0.69501E+01   0.16197E+01
   0.69501E+01   0.16196E+01
   0.69476E+01   0.16196E+01
   0.69476E+01   0.16195E+01
   0.69476E+01   0.16194E+01
   0.69476E+01   0.16193E+01
   0.69476E+01   0.16192E+01
   0.69451E+01   0.16191E+01
   0.69451E+01   0.16191E+01
   0.69451E+01   0.16190E+01
   0.69451E+01   0.16190E+01
   0.69451E+01   0.16189E+01
   0.69426E+01   0.16188E+01
   0.69426E+01   0.16188E+01
   0.69426E+01   0.16187E+01
   0.69426E+01   0.16185E+01
   0.69401E+01   0.16184E+01
   0.69401E+01   0.16184E+01
   0.69401E+01   0.16184E+01
   0.69401E+01   0.16183E+01
   0.69401E+01   0.16182E+01
   0.69401E+01   0.16181E+01
   0.69376E+01   0.16180E+01
   0.69376E+01   0.16180E+01
   0.69376E+01   0.16179E+01
   0.69376E+01   0.16178E+01
   0.69376E+01   0.16178E+01
   0.69351E+01   0.16177E+01
   0.69351E+01   0.16176E+01
   0.69351E+01   0.16175E+01
   0.69351E+01   0.16175E+01
   0.69351E+01   0.16173E+01
   0.69326E+01   0.16173E+01
   0.69326E+01   0.16172E+01
   0.69326E+01   0.16171E+01
   0.69326E+01   0.16170E+01
   0.69326E+01   0.16170E+01
   0.69301E+01   0.16169E+01
   0.69301E+01   0.16168E+01
   0.69301E+01   0.16168E+01
   0.69301E+01   0.16167E+01
   0.69301E+01   0.16166E+01
   0.69276E+01   0.16165E+01
   0.69276E+01   0.16164E+01
   0.69276E+01   0.16163E+01
   0.69276E+01   0.16163E+01
   0.69276E+01   0.16162E+01
   0.69251E+01   0.16162E+01
   0.69251E+01   0.16161E+01
   0.69251E+01   0.16160E+01
   0.69251E+01   0.16160E+01
   0.69251E+01   0.16159E+01
   0.69251E+01   0.16158E+01
   0.69226E+01   0.16157E+01
   0.69226E+01   0.16156E+01
   0.69226E+01   0.16155E+01
   0.69226E+01   0.16155E+01
   0.69226E+01   0.16154E+01
   0.69201E+01   0.16154E+01
   0.69201E+01   0.16153E+01
   0.69201E+01   0.16152E+01
   0.69201E+01   0.16151E+01
   0.69201E+01   0.16150E+01
   0.69176E+01   0.16149E+01
   0.69176E+01   0.16149E+01
   0.69176E+01   0.16148E+01
   0.69176E+01   0.16148E+01
   0.69176E+01   0.16147E+01
   0.69151E+01   0.16146E+01
   0.69151E+01   0.16145E+01
   0.69151E+01   0.16145E+01
   0.69151E+01   0.16143E+01
   0.69151E+01   0.16142E+01
   0.69126E+01   0.16142E+01
   0.69126E+01   0.16141E+01
   0.69126E+01   0.16140E+01
   0.69126E+01   0.16139E+01
   0.69126E+01   0.16139E+01
   0.69101E+01   0.16138E+01
   0.69101E+01   0.16137E+01
   0.69101E+01   0.16136E+01
   0.69101E+01   0.16136E+01
   0.69101E+01   0.16135E+01
   0.69076E+01   0.16134E+01
   0.69076E+01   0.16133E+01
   0.69076E+01   0.16133E+01
   0.69076E+01   0.16132E+01
   0.69076E+01   0.16131E+01
   0.69051E+01   0.16130E+01
   0.69051E+01   0.16130E+01
   0.69051E+01   0.16129E+01
   0.69051E+01   0.16128E+01
   0.69051E+01   0.16128E+01
   0.69026E+01   0.16127E+01
   0.69026E+01   0.16126E+01
   0.69026E+01   0.16125E+01
   0.69026E+01   0.16125E+01
   0.69026E+01   0.16124E+01
   0.69001E+01   0.16123E+01
   0.69001E+01   0.16123E+01
   0.69001E+01   0.16122E+01
   0.69001E+01   0.16121E+01
   0.69001E+01   0.16120E+01
   0.69001E+01   0.16119E+01
   0.68976E+01   0.16118E+01
   0.68976E+01   0.16117E+01
   0.68976E+01   0.16116E+01
   0.68976E+01   0.16116E+01
   0.68976E+01   0.16115E+01
   0.68951E+01   0.16115E+01
   0.68951E+01   0.16114E+01
   0.68951E+01   0.16113E+01
   0.68951E+01   0.16112E+01
   0.68951E+01   0.16112E+01
   0.68926E+01   0.16111E+01
   0.68926E+01   0.16110E+01
   0.68926E+01   0.16109E+01
   0.68926E+01   0.16109E+01
   0.68926E+01   0.16108E+01
   0.68901E+01   0.16107E+01
   0.68901E+01   0.16106E+01
   0.68901E+01   0.16106E+01
   0.68901E+01   0.16105E+01
   0.68901E+01   0.16104E+01
   0.68901E+01   0.16103E+01
   0.68876E+01   0.16102E+01
   0.68876E+01   0.16102E+01
   0.68876E+01   0.16101E+01
   0.68876E+01   0.16101E+01
   0.68876E+01   0.16100E+01
   0.68851E+01   0.16099E+01
   0.68851E+01   0.16099E+01
   0.68851E+01   0.16098E+01
   0.68851E+01   0.16097E+01
   0.68851E+01   0.16096E+01
   0.68826E+01   0.16095E+01
   0.68826E+01   0.16094E+01
   0.68826E+01   0.16094E+01
   0.68826E+01   0.16093E+01
   0.68826E+01   0.16092E+01
   0.68801E+01   0.16091E+01
   0.68801E+01   0.16091E+01
   0.68801E+01   0.16090E+01
   0.68801E+01   0.16089E+01
   0.68801E+01   0.16088E+01
   0.68776E+01   0.16087E+01
   0.68776E+01   0.16087E+01
   0.68776E+01   0.16085E+01
   0.68776E+01   0.16085E+01
   0.68776E+01   0.16084E+01
   0.68751E+01   0.16084E+01
   0.68751E+01   0.16083E+01
   0.68751E+01   0.16082E+01
   0.68751E+01   0.16081E+01
   0.68751E+01   0.16081E+01
   0.68751E+01   0.16080E+01
   0.68726E+01   0.16079E+01
   0.68726E+01   0.16078E+01
   0.68726E+01   0.16078E+01
   0.68726E+01   0.16077E+01
   0.68701E+01   0.16076E+01
   0.68701E+01   0.16075E+01
   0.68701E+01   0.16074E+01
   0.68701E+01   0.16073E+01
   0.68701E+01   0.16073E+01
   0.68701E+01   0.16072E+01
   0.68701E+01   0.16072E+01
   0.68676E+01   0.16071E+01
   0.68676E+01   0.16070E+01
   0.68676E+01   0.16069E+01
   0.68676E+01   0.16069E+01
   0.68651E+01   0.16068E+01
   0.68651E+01   0.16067E+01
   0.68651E+01   0.16067E+01
   0.68651E+01   0.16065E+01
   0.68651E+01   0.16064E+01
   0.68651E+01   0.16064E+01
   0.68626E+01   0.16063E+01
   0.68626E+01   0.16063E+01
   0.68626E+01   0.16062E+01
   0.68626E+01   0.16061E+01
   0.68626E+01   0.16060E+01
   0.68601E+01   0.16059E+01
   0.68601E+01   0.16058E+01
   0.68601E+01   0.16058E+01
   0.68601E+01   0.16057E+01
   0.68601E+01   0.16057E+01
   0.68601E+01   0.16056E+01
   0.68576E+01   0.16055E+01
   0.68576E+01   0.16054E+01
   0.68576E+01   0.16053E+01
   0.68576E+01   0.16052E+01
   0.68551E+01   0.16052E+01
   0.68551E+01   0.16051E+01
   0.68551E+01   0.16050E+01
   0.68551E+01   0.16049E+01
   0.68551E+01   0.16048E+01
   0.68551E+01   0.16048E+01
   0.68526E+01   0.16047E+01
   0.68526E+01   0.16046E+01
   0.68526E+01   0.16046E+01
   0.68526E+01   0.16045E+01
   0.68526E+01   0.16044E+01
   0.68501E+01   0.16043E+01
   0.68501E+01   0.16043E+01
   0.68501E+01   0.16042E+01
   0.68501E+01   0.16041E+01
   0.68501E+01   0.16040E+01
   0.68501E+01   0.16040E+01
   0.68476E+01   0.16039E+01
   0.68476E+01   0.16038E+01
   0.68476E+01   0.16037E+01
   0.68476E+01   0.16036E+01
   0.68476E+01   0.16036E+01
   0.68476E+01   0.16035E+01
   0.68451E+01   0.16034E+01
   0.68451E+01   0.16033E+01
   0.68451E+01   0.16032E+01
   0.68451E+01   0.16032E+01
   0.68426E+01   0.16031E+01
   0.68426E+01   0.16031E+01
   0.68426E+01   0.16030E+01
   0.68426E+01   0.16030E+01
   0.68426E+01   0.16028E+01
   0.68426E+01   0.16027E+01
   0.68401E+01   0.16027E+01
   0.68401E+01   0.16026E+01
   0.68401E+01   0.16026E+01
   0.68401E+01   0.16026E+01
   0.68401E+01   0.16025E+01
   0.68376E+01   0.16023E+01
   0.68376E+01   0.16022E+01
   0.68376E+01   0.16022E+01
   0.68376E+01   0.16021E+01
   0.68376E+01   0.16020E+01
   0.68351E+01   0.16019E+01
   0.68351E+01   0.16019E+01
   0.68351E+01   0.16018E+01
   0.68351E+01   0.16017E+01
   0.68351E+01   0.16016E+01
   0.68326E+01   0.16015E+01
   0.68326E+01   0.16015E+01
   0.68326E+01   0.16014E+01
   0.68326E+01   0.16013E+01
   0.68326E+01   0.16013E+01
   0.68326E+01   0.16011E+01
   0.68301E+01   0.16011E+01
   0.68301E+01   0.16010E+01
   0.68301E+01   0.16009E+01
   0.68301E+01   0.16008E+01
   0.68301E+01   0.16008E+01
   0.68301E+01   0.16007E+01
   0.68276E+01   0.16006E+01
   0.68276E+01   0.16005E+01
   0.68276E+01   0.16004E+01
   0.68276E+01   0.16004E+01
   0.68276E+01   0.16004E+01
   0.68251E+01   0.16003E+01
   0.68251E+01   0.16002E+01
   0.68251E+01   0.16000E+01
   0.68251E+01   0.16000E+01
   0.68251E+01   0.15999E+01
   0.68226E+01   0.15999E+01
   0.68226E+01   0.15998E+01
   0.68226E+01   0.15997E+01
   0.68226E+01   0.15997E+01
   0.68226E+01   0.15996E+01
   0.68226E+01   0.15995E+01
   0.68201E+01   0.15994E+01
   0.68201E+01   0.15993E+01
   0.68201E+01   0.15993E+01
   0.68201E+01   0.15992E+01
   0.68201E+01   0.15991E+01
   0.68176E+01   0.15991E+01
   0.68176E+01   0.15989E+01
   0.68176E+01   0.15989E+01
   0.68176E+01   0.15988E+01
   0.68176E+01   0.15987E+01
   0.68176E+01   0.15987E+01
   0.68151E+01   0.15986E+01
   0.68151E+01   0.15985E+01
   0.68151E+01   0.15984E+01
   0.68151E+01   0.15983E+01
   0.68151E+01   0.15983E+01
   0.68126E+01   0.15982E+01
   0.68126E+01   0.15982E+01
   0.68126E+01   0.15981E+01
   0.68126E+01   0.15980E+01
   0.68126E+01   0.15979E+01
   0.68101E+01   0.15978E+01
   0.68101E+01   0.15978E+01
   0.68101E+01   0.15976E+01
   0.68101E+01   0.15976E+01
   0.68101E+01   0.15975E+01
   0.68076E+01   0.15974E+01
   0.68076E+01   0.15974E+01
   0.68076E+01   0.15973E+01
   0.68076E+01   0.15972E+01
   0.68076E+01   0.15971E+01
   0.68076E+01   0.15971E+01
   0.68051E+01   0.15970E+01
   0.68051E+01   0.15969E+01
   0.68051E+01   0.15968E+01
   0.68051E+01   0.15967E+01
   0.68051E+01   0.15967E+01
   0.68051E+01   0.15966E+01
   0.68026E+01   0.15965E+01
   0.68026E+01   0.15965E+01
   0.68026E+01   0.15964E+01
   0.68026E+01   0.15963E+01
   0.68026E+01   0.15962E+01
   0.68001E+01   0.15961E+01
   0.68001E+01   0.15960E+01
   0.68001E+01   0.15960E+01
   0.68001E+01   0.15959E+01
   0.68001E+01   0.15958E+01
   0.67976E+01   0.15958E+01
   0.67976E+01   0.15957E+01
   0.67976E+01   0.15956E+01
   0.67976E+01   0.15955E+01
   0.67976E+01   0.15954E+01
   0.67976E+01   0.15954E+01
   0.67951E+01   0.15953E+01
   0.67951E+01   0.15952E+01
   0.67951E+01   0.15952E+01
   0.67951E+01   0.15951E+01
   0.67951E+01   0.15950E+01
   0.67951E+01   0.15950E+01
   0.67926E+01   0.15949E+01
   0.67926E+01   0.15948E+01
   0.67926E+01   0.15947E+01
   0.67926E+01   0.15946E+01
   0.67926E+01   0.15945E+01
   0.67901E+01   0.15944E+01
   0.67901E+01   0.15944E+01
   0.67901E+01   0.15943E+01
   0.67901E+01   0.15943E+01
   0.67901E+01   0.15942E+01
   0.67901E+01   0.15941E+01
   0.67876E+01   0.15940E+01
   0.67876E+01   0.15940E+01
   0.67876E+01   0.15939E+01
   0.67876E+01   0.15938E+01
   0.67876E+01   0.15937E+01
   0.67851E+01   0.15937E+01
   0.67851E+01   0.15936E+01
   0.67851E+01   0.15935E+01
   0.67851E+01   0.15935E+01
   0.67851E+01   0.15934E+01
   0.67851E+01   0.15933E+01
   0.67826E+01   0.15932E+01
   0.67826E+01   0.15931E+01
   0.67826E+01   0.15930E+01
   0.67826E+01   0.15930E+01
   0.67826E+01   0.15930E+01
   0.67826E+01   0.15928E+01
   0.67801E+01   0.15927E+01
   0.67801E+01   0.15927E+01
   0.67801E+01   0.15926E+01
   0.67801E+01   0.15925E+01
   0.67801E+01   0.15925E+01
   0.67776E+01   0.15924E+01
   0.67776E+01   0.15922E+01
   0.67776E+01   0.15922E+01
   0.67776E+01   0.15921E+01
   0.67776E+01   0.15920E+01
   0.67776E+01   0.15919E+01
   0.67751E+01   0.15919E+01
   0.67751E+01   0.15918E+01
   0.67751E+01   0.15917E+01
   0.67751E+01   0.15916E+01
   0.67751E+01   0.15916E+01
   0.67726E+01   0.15915E+01
   0.67726E+01   0.15914E+01
   0.67726E+01   0.15914E+01
   0.67726E+01   0.15913E+01
   0.67726E+01   0.15912E+01
   0.67701E+01   0.15911E+01
   0.67701E+01   0.15910E+01
   0.67701E+01   0.15910E+01
   0.67701E+01   0.15909E+01
   0.67701E+01   0.15908E+01
   0.67701E+01   0.15907E+01
   0.67676E+01   0.15907E+01
   0.67676E+01   0.15906E+01
   0.67676E+01   0.15905E+01
   0.67676E+01   0.15905E+01
   0.67676E+01   0.15904E+01
   0.67676E+01   0.15903E+01
   0.67651E+01   0.15903E+01
   0.67651E+01   0.15902E+01
   0.67651E+01   0.15900E+01
   0.67651E+01   0.15900E+01
   0.67651E+01   0.15899E+01
   0.67626E+01   0.15898E+01
   0.67626E+01   0.15898E+01
   0.67626E+01   0.15897E+01
   0.67626E+01   0.15896E+01
   0.67626E+01   0.15895E+01
   0.67601E+01   0.15894E+01
   0.67601E+01   0.15894E+01
   0.67601E+01   0.15893E+01
   0.67601E+01   0.15891E+01
   0.67601E+01   0.15891E+01
   0.67601E+01   0.15891E+01
   0.67576E+01   0.15890E+01
   0.67576E+01   0.15889E+01
   0.67576E+01   0.15888E+01
   0.67576E+01   0.15888E+01
   0.67576E+01   0.15887E+01
   0.67576E+01   0.15887E+01
   0.67551E+01   0.15886E+01
   0.67551E+01   0.15885E+01
   0.67551E+01   0.15884E+01
   0.67551E+01   0.15883E+01
   0.67551E+01   0.15883E+01
   0.67551E+01   0.15882E+01
   0.67526E+01   0.15881E+01
   0.67526E+01   0.15880E+01
   0.67526E+01   0.15880E+01
   0.67526E+01   0.15879E+01
   0.67526E+01   0.15878E+01
   0.67501E+01   0.15877E+01
   0.67501E+01   0.15877E+01
   0.67501E+01   0.15876E+01
   0.67501E+01   0.15875E+01
   0.67501E+01   0.15873E+01
   0.67501E+01   0.15873E+01
   0.67476E+01   0.15872E+01
   0.67476E+01   0.15872E+01
   0.67476E+01   0.15871E+01
   0.67476E+01   0.15870E+01
   0.67476E+01   0.15870E+01
   0.67476E+01   0.15869E+01
   0.67451E+01   0.15868E+01
   0.67451E+01   0.15867E+01
   0.67451E+01   0.15866E+01
   0.67451E+01   0.15866E+01
   0.67451E+01   0.15865E+01
   0.67426E+01   0.15864E+01
   0.67426E+01   0.15863E+01
   0.67426E+01   0.15862E+01
   0.67426E+01   0.15862E+01
   0.67426E+01   0.15861E+01
   0.67426E+01   0.15860E+01
   0.67426E+01   0.15859E+01
   0.67401E+01   0.15859E+01
   0.67401E+01   0.15858E+01
   0.67401E+01   0.15857E+01
   0.67401E+01   0.15856E+01
   0.67401E+01   0.15856E+01
   0.67376E+01   0.15855E+01
   0.67376E+01   0.15854E+01
   0.67376E+01   0.15854E+01
   0.67376E+01   0.15852E+01
   0.67376E+01   0.15852E+01
   0.67376E+01   0.15851E+01
   0.67351E+01   0.15850E+01
   0.67351E+01   0.15849E+01
   0.67351E+01   0.15849E+01
   0.67351E+01   0.15849E+01
   0.67351E+01   0.15847E+01
   0.67326E+01   0.15846E+01
   0.67326E+01   0.15846E+01
   0.67326E+01   0.15845E+01
   0.67326E+01   0.15844E+01
   0.67326E+01   0.15844E+01
   0.67326E+01   0.15843E+01
   0.67301E+01   0.15842E+01
   0.67301E+01   0.15841E+01
   0.67301E+01   0.15840E+01
   0.67301E+01   0.15839E+01
   0.67301E+01   0.15839E+01
   0.67276E+01   0.15838E+01
   0.67276E+01   0.15838E+01
   0.67276E+01   0.15837E+01
   0.67276E+01   0.15836E+01
   0.67276E+01   0.15836E+01
   0.67276E+01   0.15835E+01
   0.67276E+01   0.15834E+01
   0.67251E+01   0.15833E+01
   0.67251E+01   0.15832E+01
   0.67251E+01   0.15831E+01
   0.67251E+01   0.15830E+01
   0.67251E+01   0.15830E+01
   0.67226E+01   0.15829E+01
   0.67226E+01   0.15829E+01
   0.67226E+01   0.15828E+01
   0.67226E+01   0.15827E+01
   0.67226E+01   0.15826E+01
   0.67226E+01   0.15825E+01
   0.67201E+01   0.15825E+01
   0.67201E+01   0.15824E+01
   0.67201E+01   0.15823E+01
   0.67201E+01   0.15823E+01
   0.67201E+01   0.15822E+01
   0.67201E+01   0.15821E+01
   0.67176E+01   0.15820E+01
   0.67176E+01   0.15820E+01
   0.67176E+01   0.15818E+01
   0.67176E+01   0.15818E+01
   0.67176E+01   0.15817E+01
   0.67151E+01   0.15816E+01
   0.67151E+01   0.15815E+01
   0.67151E+01   0.15815E+01
   0.67151E+01   0.15814E+01
   0.67151E+01   0.15814E+01
   0.67151E+01   0.15813E+01
   0.67126E+01   0.15812E+01
   0.67126E+01   0.15811E+01
   0.67126E+01   0.15810E+01
   0.67126E+01   0.15809E+01
   0.67126E+01   0.15808E+01
   0.67126E+01   0.15808E+01
   0.67126E+01   0.15808E+01
   0.67101E+01   0.15807E+01
   0.67101E+01   0.15806E+01
   0.67101E+01   0.15805E+01
   0.67101E+01   0.15804E+01
   0.67101E+01   0.15804E+01
   0.67076E+01   0.15803E+01
   0.67076E+01   0.15802E+01
   0.67076E+01   0.15802E+01
   0.67076E+01   0.15802E+01
   0.67076E+01   0.15800E+01
   0.67076E+01   0.15799E+01
   0.67051E+01   0.15798E+01
   0.67051E+01   0.15797E+01
   0.67051E+01   0.15797E+01
   0.67051E+01   0.15796E+01
   0.67051E+01   0.15795E+01
   0.67051E+01   0.15794E+01
   0.67026E+01   0.15794E+01
   0.67026E+01   0.15793E+01
   0.67026E+01   0.15792E+01
   0.67026E+01   0.15791E+01
   0.67026E+01   0.15790E+01
   0.67001E+01   0.15789E+01
   0.67001E+01   0.15789E+01
   0.67001E+01   0.15788E+01
   0.67001E+01   0.15787E+01
   0.67001E+01   0.15786E+01
   0.67001E+01   0.15786E+01
   0.66976E+01   0.15786E+01
   0.66976E+01   0.15785E+01
   0.66976E+01   0.15784E+01
   0.66976E+01   0.15783E+01
   0.66976E+01   0.15782E+01
   0.66976E+01   0.15782E+01
   0.66951E+01   0.15781E+01
   0.66951E+01   0.15780E+01
   0.66951E+01   0.15779E+01
   0.66951E+01   0.15778E+01
   0.66951E+01   0.15778E+01
   0.66951E+01   0.15777E+01
   0.66926E+01   0.15776E+01
   0.66926E+01   0.15775E+01
   0.66926E+01   0.15775E+01
   0.66926E+01   0.15773E+01
   0.66926E+01   0.15773E+01
   0.66926E+01   0.15773E+01
   0.66901E+01   0.15772E+01
   0.66901E+01   0.15771E+01
   0.66901E+01   0.15770E+01
   0.66901E+01   0.15769E+01
   0.66901E+01   0.15768E+01
   0.66901E+01   0.15768E+01
   0.66876E+01   0.15767E+01
   0.66876E+01   0.15766E+01
   0.66876E+01   0.15765E+01
   0.66876E+01   0.15765E+01
   0.66876E+01   0.15764E+01
   0.66851E+01   0.15763E+01
   0.66851E+01   0.15762E+01
   0.66851E+01   0.15761E+01
   0.66851E+01   0.15761E+01
   0.66851E+01   0.15760E+01
   0.66851E+01   0.15760E+01
   0.66851E+01   0.15759E+01
   0.66826E+01   0.15759E+01
   0.66826E+01   0.15757E+01
   0.66826E+01   0.15756E+01
   0.66826E+01   0.15756E+01
   0.66826E+01   0.15755E+01
   0.66801E+01   0.15754E+01
   0.66801E+01   0.15753E+01
   0.66801E+01   0.15752E+01
   0.66801E+01   0.15752E+01
   0.66801E+01   0.15751E+01
   0.66801E+01   0.15751E+01
   0.66801E+01   0.15749E+01
   0.66776E+01   0.15749E+01
   0.66776E+01   0.15748E+01
   0.66776E+01   0.15747E+01
   0.66776E+01   0.15746E+01
   0.66776E+01   0.15745E+01
   0.66776E+01   0.15745E+01
   0.66751E+01   0.15744E+01
   0.66751E+01   0.15743E+01
   0.66751E+01   0.15743E+01
   0.66751E+01   0.15742E+01
   0.66751E+01   0.15741E+01
   0.66726E+01   0.15740E+01
   0.66726E+01   0.15740E+01
   0.66726E+01   0.15739E+01
   0.66726E+01   0.15738E+01
   0.66726E+01   0.15737E+01
   0.66726E+01   0.15736E+01
   0.66701E+01   0.15735E+01
   0.66701E+01   0.15735E+01
   0.66701E+01   0.15734E+01
   0.66701E+01   0.15733E+01
   0.66701E+01   0.15732E+01
   0.66701E+01   0.15732E+01
   0.66676E+01   0.15732E+01
   0.66676E+01   0.15731E+01
   0.66676E+01   0.15730E+01
   0.66676E+01   0.15729E+01
   0.66676E+01   0.15728E+01
   0.66651E+01   0.15727E+01
   0.66651E+01   0.15726E+01
   0.66651E+01   0.15726E+01
   0.66651E+01   0.15725E+01
   0.66651E+01   0.15724E+01
   0.66651E+01   0.15723E+01
   0.66651E+01   0.15722E+01
   0.66626E+01   0.15722E+01
   0.66626E+01   0.15721E+01
   0.66626E+01   0.15720E+01
   0.66626E+01   0.15720E+01
   0.66626E+01   0.15719E+01
   0.66601E+01   0.15718E+01
   0.66601E+01   0.15717E+01
   0.66601E+01   0.15717E+01
   0.66601E+01   0.15716E+01
   0.66601E+01   0.15715E+01
   0.66601E+01   0.15714E+01
   0.66601E+01   0.15714E+01
   0.66576E+01   0.15713E+01
   0.66576E+01   0.15712E+01
   0.66576E+01   0.15711E+01
   0.66576E+01   0.15711E+01
   0.66576E+01   0.15710E+01
   0.66576E+01   0.15709E+01
   0.66551E+01   0.15708E+01
   0.66551E+01   0.15707E+01
   0.66551E+01   0.15706E+01
   0.66551E+01   0.15706E+01
   0.66551E+01   0.15705E+01
   0.66526E+01   0.15704E+01
   0.66526E+01   0.15704E+01
   0.66526E+01   0.15703E+01
   0.66526E+01   0.15702E+01
   0.66526E+01   0.15702E+01
   0.66526E+01   0.15701E+01
   0.66526E+01   0.15700E+01
   0.66501E+01   0.15699E+01
   0.66501E+01   0.15698E+01
   0.66501E+01   0.15698E+01
   0.66501E+01   0.15697E+01
   0.66501E+01   0.15696E+01
   0.66501E+01   0.15696E+01
   0.66476E+01   0.15695E+01
   0.66476E+01   0.15695E+01
   0.66476E+01   0.15693E+01
   0.66476E+01   0.15692E+01
   0.66476E+01   0.15692E+01
   0.66476E+01   0.15691E+01
   0.66451E+01   0.15691E+01
   0.66451E+01   0.15690E+01
   0.66451E+01   0.15689E+01
   0.66451E+01   0.15688E+01
   0.66451E+01   0.15686E+01
   0.66451E+01   0.15686E+01
   0.66426E+01   0.15686E+01
   0.66426E+01   0.15685E+01
   0.66426E+01   0.15684E+01
   0.66426E+01   0.15683E+01
   0.66426E+01   0.15682E+01
   0.66401E+01   0.15682E+01
   0.66401E+01   0.15681E+01
   0.66401E+01   0.15680E+01
   0.66401E+01   0.15679E+01
   0.66401E+01   0.15679E+01
   0.66401E+01   0.15678E+01
   0.66401E+01   0.15678E+01
   0.66376E+01   0.15677E+01
   0.66376E+01   0.15676E+01
   0.66376E+01   0.15675E+01
   0.66376E+01   0.15675E+01
   0.66376E+01   0.15674E+01
   0.66376E+01   0.15673E+01
   0.66376E+01   0.15672E+01
   0.66351E+01   0.15672E+01
   0.66351E+01   0.15671E+01
   0.66351E+01   0.15670E+01
   0.66351E+01   0.15669E+01
   0.66351E+01   0.15668E+01
   0.66326E+01   0.15667E+01
   0.66326E+01   0.15666E+01
   0.66326E+01   0.15666E+01
   0.66326E+01   0.15665E+01
   0.66326E+01   0.15664E+01
   0.66326E+01   0.15663E+01
   0.66301E+01   0.15662E+01
   0.66301E+01   0.15662E+01
   0.66301E+01   0.15661E+01
   0.66301E+01   0.15661E+01
   0.66301E+01   0.15660E+01
   0.66301E+01   0.15660E+01
   0.66276E+01   0.15658E+01
   0.66276E+01   0.15658E+01
   0.66276E+01   0.15657E+01
   0.66276E+01   0.15656E+01
   0.66276E+01   0.15655E+01
   0.66276E+01   0.15655E+01
   0.66251E+01   0.15653E+01
   0.66251E+01   0.15653E+01
   0.66251E+01   0.15653E+01
   0.66251E+01   0.15652E+01
   0.66251E+01   0.15651E+01
   0.66251E+01   0.15650E+01
   0.66251E+01   0.15649E+01
   0.66226E+01   0.15648E+01
   0.66226E+01   0.15647E+01
   0.66226E+01   0.15647E+01
   0.66226E+01   0.15646E+01
   0.66226E+01   0.15645E+01
   0.66201E+01   0.15644E+01
   0.66201E+01   0.15643E+01
   0.66201E+01   0.15643E+01
   0.66201E+01   0.15642E+01
   0.66201E+01   0.15642E+01
   0.66201E+01   0.15641E+01
   0.66201E+01   0.15641E+01
   0.66176E+01   0.15640E+01
   0.66176E+01   0.15639E+01
   0.66176E+01   0.15638E+01
   0.66176E+01   0.15637E+01
   0.66176E+01   0.15636E+01
   0.66176E+01   0.15636E+01
   0.66151E+01   0.15634E+01
   0.66151E+01   0.15634E+01
   0.66151E+01   0.15634E+01
   0.66151E+01   0.15633E+01
   0.66151E+01   0.15632E+01
   0.66151E+01   0.15631E+01
   0.66126E+01   0.15630E+01
   0.66126E+01   0.15630E+01
   0.66126E+01   0.15629E+01
   0.66126E+01   0.15628E+01
   0.66126E+01   0.15627E+01
   0.66126E+01   0.15626E+01
   0.66101E+01   0.15626E+01
   0.66101E+01   0.15625E+01
   0.66101E+01   0.15624E+01
   0.66101E+01   0.15623E+01
   0.66101E+01   0.15622E+01
   0.66101E+01   0.15622E+01
   0.66101E+01   0.15621E+01
   0.66076E+01   0.15621E+01
   0.66076E+01   0.15620E+01
   0.66076E+01   0.15619E+01
   0.66076E+01   0.15618E+01
   0.66076E+01   0.15617E+01
   0.66051E+01   0.15616E+01
   0.66051E+01   0.15616E+01
   0.66051E+01   0.15615E+01
   0.66051E+01   0.15614E+01
   0.66051E+01   0.15614E+01
   0.66051E+01   0.15613E+01
   0.66051E+01   0.15612E+01
   0.66026E+01   0.15611E+01
   0.66026E+01   0.15611E+01
   0.66026E+01   0.15610E+01
   0.66026E+01   0.15609E+01
   0.66026E+01   0.15608E+01
   0.66026E+01   0.15607E+01
   0.66001E+01   0.15606E+01
   0.66001E+01   0.15606E+01
   0.66001E+01   0.15605E+01
   0.66001E+01   0.15604E+01
   0.66001E+01   0.15603E+01
   0.66001E+01   0.15603E+01
   0.66001E+01   0.15602E+01
   0.65976E+01   0.15601E+01
   0.65976E+01   0.15601E+01
   0.65976E+01   0.15600E+01
   0.65976E+01   0.15600E+01
   0.65976E+01   0.15599E+01
   0.65976E+01   0.15598E+01
   0.65951E+01   0.15597E+01
   0.65951E+01   0.15596E+01
   0.65951E+01   0.15595E+01
   0.65951E+01   0.15595E+01
   0.65951E+01   0.15594E+01
   0.65951E+01   0.15594E+01
   0.65926E+01   0.15593E+01
   0.65926E+01   0.15592E+01
   0.65926E+01   0.15591E+01
   0.65926E+01   0.15590E+01
   0.65926E+01   0.15589E+01
   0.65926E+01   0.15588E+01
   0.65901E+01   0.15588E+01
   0.65901E+01   0.15587E+01
   0.65901E+01   0.15587E+01
   0.65901E+01   0.15586E+01
   0.65901E+01   0.15584E+01
   0.65876E+01   0.15584E+01
   0.65876E+01   0.15583E+01
   0.65876E+01   0.15582E+01
   0.65876E+01   0.15582E+01
   0.65876E+01   0.15581E+01
   0.65876E+01   0.15581E+01
   0.65876E+01   0.15580E+01
   0.65876E+01   0.15579E+01
   0.65851E+01   0.15578E+01
   0.65851E+01   0.15577E+01
   0.65851E+01   0.15576E+01
   0.65851E+01   0.15576E+01
   0.65851E+01   0.15575E+01
   0.65851E+01   0.15574E+01
   0.65826E+01   0.15573E+01
   0.65826E+01   0.15573E+01
   0.65826E+01   0.15572E+01
   0.65826E+01   0.15571E+01
   0.65826E+01   0.15570E+01
   0.65826E+01   0.15570E+01
   0.65801E+01   0.15569E+01
   0.65801E+01   0.15568E+01
   0.65801E+01   0.15568E+01
   0.65801E+01   0.15567E+01
   0.65801E+01   0.15566E+01
   0.65801E+01   0.15565E+01
   0.65776E+01   0.15565E+01
   0.65776E+01   0.15564E+01
   0.65776E+01   0.15562E+01
   0.65776E+01   0.15562E+01
   0.65776E+01   0.15561E+01
   0.65776E+01   0.15561E+01
   0.65776E+01   0.15561E+01
   0.65751E+01   0.15559E+01
   0.65751E+01   0.15559E+01
   0.65751E+01   0.15558E+01
   0.65751E+01   0.15557E+01
   0.65751E+01   0.15556E+01
   0.65751E+01   0.15555E+01
   0.65726E+01   0.15554E+01
   0.65726E+01   0.15554E+01
   0.65726E+01   0.15553E+01
   0.65726E+01   0.15552E+01
   0.65726E+01   0.15552E+01
   0.65726E+01   0.15551E+01
   0.65701E+01   0.15550E+01
   0.65701E+01   0.15550E+01
   0.65701E+01   0.15549E+01
   0.65701E+01   0.15548E+01
   0.65701E+01   0.15547E+01
   0.65701E+01   0.15546E+01
   0.65701E+01   0.15546E+01
   0.65676E+01   0.15545E+01
   0.65676E+01   0.15544E+01
   0.65676E+01   0.15543E+01
   0.65676E+01   0.15542E+01
   0.65676E+01   0.15542E+01
   0.65676E+01   0.15541E+01
   0.65651E+01   0.15541E+01
   0.65651E+01   0.15540E+01
   0.65651E+01   0.15539E+01
   0.65651E+01   0.15538E+01
   0.65651E+01   0.15538E+01
   0.65651E+01   0.15536E+01
   0.65651E+01   0.15536E+01
   0.65626E+01   0.15535E+01
   0.65626E+01   0.15534E+01
   0.65626E+01   0.15534E+01
   0.65626E+01   0.15532E+01
   0.65626E+01   0.15532E+01
   0.65626E+01   0.15531E+01
   0.65601E+01   0.15531E+01
   0.65601E+01   0.15530E+01
   0.65601E+01   0.15529E+01
   0.65601E+01   0.15528E+01
   0.65601E+01   0.15528E+01
   0.65601E+01   0.15527E+01
   0.65601E+01   0.15526E+01
   0.65576E+01   0.15525E+01
   0.65576E+01   0.15525E+01
   0.65576E+01   0.15524E+01
   0.65576E+01   0.15523E+01
   0.65576E+01   0.15522E+01
   0.65576E+01   0.15522E+01
   0.65551E+01   0.15521E+01
   0.65551E+01   0.15520E+01
   0.65551E+01   0.15519E+01
   0.65551E+01   0.15519E+01
   0.65551E+01   0.15518E+01
   0.65551E+01   0.15518E+01
   0.65526E+01   0.15516E+01
   0.65526E+01   0.15515E+01
   0.65526E+01   0.15515E+01
   0.65526E+01   0.15514E+01
   0.65526E+01   0.15513E+01
   0.65526E+01   0.15513E+01
   0.65501E+01   0.15512E+01
   0.65501E+01   0.15511E+01
   0.65501E+01   0.15510E+01
   0.65501E+01   0.15509E+01
   0.65501E+01   0.15508E+01
   0.65501E+01   0.15507E+01
   0.65476E+01   0.15507E+01
   0.65476E+01   0.15506E+01
   0.65476E+01   0.15505E+01
   0.65476E+01   0.15505E+01
   0.65476E+01   0.15504E+01
   0.65476E+01   0.15503E+01
   0.65476E+01   0.15502E+01
   0.65451E+01   0.15501E+01
   0.65451E+01   0.15501E+01
   0.65451E+01   0.15500E+01
   0.65451E+01   0.15499E+01
   0.65451E+01   0.15499E+01
   0.65451E+01   0.15498E+01
   0.65451E+01   0.15498E+01
   0.65426E+01   0.15497E+01
   0.65426E+01   0.15495E+01
   0.65426E+01   0.15494E+01
   0.65426E+01   0.15494E+01
   0.65426E+01   0.15493E+01
   0.65426E+01   0.15492E+01
   0.65401E+01   0.15492E+01
   0.65401E+01   0.15490E+01
   0.65401E+01   0.15490E+01
   0.65401E+01   0.15489E+01
   0.65401E+01   0.15489E+01
   0.65401E+01   0.15488E+01
   0.65376E+01   0.15487E+01
   0.65376E+01   0.15487E+01
   0.65376E+01   0.15486E+01
   0.65376E+01   0.15485E+01
   0.65376E+01   0.15484E+01
   0.65376E+01   0.15483E+01
   0.65376E+01   0.15482E+01
   0.65351E+01   0.15482E+01
   0.65351E+01   0.15481E+01
   0.65351E+01   0.15480E+01
   0.65351E+01   0.15480E+01
   0.65351E+01   0.15479E+01
   0.65351E+01   0.15478E+01
   0.65326E+01   0.15477E+01
   0.65326E+01   0.15477E+01
   0.65326E+01   0.15476E+01
   0.65326E+01   0.15475E+01
   0.65326E+01   0.15474E+01
   0.65326E+01   0.15473E+01
   0.65326E+01   0.15473E+01
   0.65301E+01   0.15473E+01
   0.65301E+01   0.15471E+01
   0.65301E+01   0.15470E+01
   0.65301E+01   0.15470E+01
   0.65301E+01   0.15469E+01
   0.65301E+01   0.15468E+01
   0.65301E+01   0.15468E+01
   0.65276E+01   0.15467E+01
   0.65276E+01   0.15466E+01
   0.65276E+01   0.15465E+01
   0.65276E+01   0.15465E+01
   0.65276E+01   0.15463E+01
   0.65276E+01   0.15463E+01
   0.65276E+01   0.15462E+01
   0.65251E+01   0.15461E+01
   0.65251E+01   0.15460E+01
   0.65251E+01   0.15460E+01
   0.65251E+01   0.15459E+01
   0.65251E+01   0.15458E+01
   0.65251E+01   0.15458E+01
   0.65226E+01   0.15457E+01
   0.65226E+01   0.15457E+01
   0.65226E+01   0.15455E+01
   0.65226E+01   0.15455E+01
   0.65226E+01   0.15454E+01
   0.65226E+01   0.15454E+01
   0.65226E+01   0.15453E+01
   0.65201E+01   0.15452E+01
   0.65201E+01   0.15451E+01
   0.65201E+01   0.15451E+01
   0.65201E+01   0.15450E+01
   0.65201E+01   0.15450E+01
   0.65201E+01   0.15448E+01
   0.65176E+01   0.15447E+01
   0.65176E+01   0.15446E+01
   0.65176E+01   0.15445E+01
   0.65176E+01   0.15445E+01
   0.65176E+01   0.15444E+01
   0.65176E+01   0.15443E+01
   0.65151E+01   0.15443E+01
   0.65151E+01   0.15442E+01
   0.65151E+01   0.15442E+01
   0.65151E+01   0.15440E+01
   0.65151E+01   0.15439E+01
   0.65151E+01   0.15438E+01
   0.65126E+01   0.15438E+01
   0.65126E+01   0.15437E+01
   0.65126E+01   0.15437E+01
   0.65126E+01   0.15437E+01
   0.65126E+01   0.15436E+01
   0.65126E+01   0.15435E+01
   0.65126E+01   0.15434E+01
   0.65101E+01   0.15433E+01
   0.65101E+01   0.15432E+01
   0.65101E+01   0.15432E+01
   0.65101E+01   0.15431E+01
   0.65101E+01   0.15430E+01
   0.65101E+01   0.15430E+01
   0.65101E+01   0.15428E+01
   0.65076E+01   0.15427E+01
   0.65076E+01   0.15427E+01
   0.65076E+01   0.15426E+01
   0.65076E+01   0.15425E+01
   0.65076E+01   0.15425E+01
   0.65076E+01   0.15424E+01
   0.65076E+01   0.15423E+01
   0.65051E+01   0.15423E+01
   0.65051E+01   0.15422E+01
   0.65051E+01   0.15421E+01
   0.65051E+01   0.15420E+01
   0.65051E+01   0.15420E+01
   0.65026E+01   0.15418E+01
   0.65026E+01   0.15417E+01
   0.65026E+01   0.15417E+01
   0.65026E+01   0.15416E+01
   0.65026E+01   0.15416E+01
   0.65026E+01   0.15415E+01
   0.65026E+01   0.15414E+01
   0.65026E+01   0.15413E+01
   0.65001E+01   0.15412E+01
   0.65001E+01   0.15411E+01
   0.65001E+01   0.15411E+01
   0.65001E+01   0.15410E+01
   0.65001E+01   0.15409E+01
   0.65001E+01   0.15409E+01
   0.65001E+01   0.15408E+01
   0.64976E+01   0.15408E+01
   0.64976E+01   0.15407E+01
   0.64976E+01   0.15406E+01
   0.64976E+01   0.15405E+01
   0.64976E+01   0.15404E+01
   0.64976E+01   0.15404E+01
   0.64976E+01   0.15403E+01
   0.64951E+01   0.15402E+01
   0.64951E+01   0.15401E+01
   0.64951E+01   0.15401E+01
   0.64951E+01   0.15400E+01
   0.64951E+01   0.15399E+01
   0.64951E+01   0.15399E+01
   0.64926E+01   0.15398E+01
   0.64926E+01   0.15397E+01
   0.64926E+01   0.15396E+01
   0.64926E+01   0.15396E+01
   0.64926E+01   0.15395E+01
   0.64926E+01   0.15394E+01
   0.64926E+01   0.15393E+01
   0.64901E+01   0.15393E+01
   0.64901E+01   0.15392E+01
   0.64901E+01   0.15391E+01
   0.64901E+01   0.15390E+01
   0.64901E+01   0.15390E+01
   0.64901E+01   0.15389E+01
   0.64876E+01   0.15388E+01
   0.64876E+01   0.15387E+01
   0.64876E+01   0.15387E+01
   0.64876E+01   0.15386E+01
   0.64876E+01   0.15385E+01
   0.64876E+01   0.15384E+01
   0.64876E+01   0.15384E+01
   0.64876E+01   0.15383E+01
   0.64851E+01   0.15383E+01
   0.64851E+01   0.15382E+01
   0.64851E+01   0.15380E+01
   0.64851E+01   0.15380E+01
   0.64851E+01   0.15379E+01
   0.64851E+01   0.15378E+01
   0.64826E+01   0.15377E+01
   0.64826E+01   0.15377E+01
   0.64826E+01   0.15376E+01
   0.64826E+01   0.15375E+01
   0.64826E+01   0.15374E+01
   0.64826E+01   0.15373E+01
   0.64801E+01   0.15372E+01
   0.64801E+01   0.15372E+01
   0.64801E+01   0.15371E+01
   0.64801E+01   0.15370E+01
   0.64801E+01   0.15370E+01
   0.64801E+01   0.15369E+01
   0.64801E+01   0.15368E+01
   0.64776E+01   0.15367E+01
   0.64776E+01   0.15367E+01
   0.64776E+01   0.15366E+01
   0.64776E+01   0.15365E+01
   0.64776E+01   0.15365E+01
   0.64776E+01   0.15364E+01
   0.64776E+01   0.15363E+01
   0.64751E+01   0.15362E+01
   0.64751E+01   0.15362E+01
   0.64751E+01   0.15361E+01
   0.64751E+01   0.15360E+01
   0.64751E+01   0.15359E+01
   0.64751E+01   0.15358E+01
   0.64751E+01   0.15358E+01
   0.64726E+01   0.15357E+01
   0.64726E+01   0.15356E+01
   0.64726E+01   0.15355E+01
   0.64726E+01   0.15354E+01
   0.64726E+01   0.15353E+01
   0.64701E+01   0.15353E+01
   0.64701E+01   0.15352E+01
   0.64701E+01   0.15352E+01
   0.64701E+01   0.15351E+01
   0.64701E+01   0.15350E+01
   0.64701E+01   0.15350E+01
   0.64701E+01   0.15349E+01
   0.64701E+01   0.15348E+01
   0.64676E+01   0.15347E+01
   0.64676E+01   0.15346E+01
   0.64676E+01   0.15345E+01
   0.64676E+01   0.15344E+01
   0.64676E+01   0.15344E+01
   0.64676E+01   0.15343E+01
   0.64676E+01   0.15343E+01
   0.64651E+01   0.15341E+01
   0.64651E+01   0.15340E+01
   0.64651E+01   0.15340E+01
   0.64651E+01   0.15340E+01
   0.64651E+01   0.15339E+01
   0.64651E+01   0.15338E+01
   0.64651E+01   0.15337E+01
   0.64626E+01   0.15337E+01
   0.64626E+01   0.15336E+01
   0.64626E+01   0.15335E+01
   0.64626E+01   0.15335E+01
   0.64626E+01   0.15334E+01
   0.64626E+01   0.15334E+01
   0.64601E+01   0.15333E+01
   0.64601E+01   0.15332E+01
   0.64601E+01   0.15331E+01
   0.64601E+01   0.15330E+01
   0.64601E+01   0.15329E+01
   0.64601E+01   0.15328E+01
   0.64601E+01   0.15328E+01
   0.64601E+01   0.15327E+01
   0.64576E+01   0.15326E+01
   0.64576E+01   0.15326E+01
   0.64576E+01   0.15325E+01
   0.64576E+01   0.15324E+01
   0.64576E+01   0.15323E+01
   0.64576E+01   0.15322E+01
   0.64551E+01   0.15321E+01
   0.64551E+01   0.15321E+01
   0.64551E+01   0.15320E+01
   0.64551E+01   0.15319E+01
   0.64551E+01   0.15318E+01
   0.64551E+01   0.15317E+01
   0.64551E+01   0.15317E+01
   0.64526E+01   0.15316E+01
   0.64526E+01   0.15316E+01
   0.64526E+01   0.15315E+01
   0.64526E+01   0.15314E+01
   0.64526E+01   0.15313E+01
   0.64526E+01   0.15313E+01
   0.64526E+01   0.15312E+01
   0.64526E+01   0.15311E+01
   0.64501E+01   0.15310E+01
   0.64501E+01   0.15309E+01
   0.64501E+01   0.15309E+01
   0.64501E+01   0.15308E+01
   0.64501E+01   0.15307E+01
   0.64476E+01   0.15306E+01
   0.64476E+01   0.15306E+01
   0.64476E+01   0.15305E+01
   0.64476E+01   0.15305E+01
   0.64476E+01   0.15304E+01
   0.64476E+01   0.15303E+01
   0.64476E+01   0.15302E+01
   0.64476E+01   0.15302E+01
   0.64451E+01   0.15301E+01
   0.64451E+01   0.15300E+01
   0.64451E+01   0.15299E+01
   0.64451E+01   0.15298E+01
   0.64451E+01   0.15298E+01
   0.64451E+01   0.15297E+01
   0.64451E+01   0.15297E+01
   0.64426E+01   0.15296E+01
   0.64426E+01   0.15295E+01
   0.64426E+01   0.15294E+01
   0.64426E+01   0.15294E+01
   0.64426E+01   0.15293E+01
   0.64426E+01   0.15292E+01
   0.64426E+01   0.15291E+01
   0.64401E+01   0.15290E+01
   0.64401E+01   0.15290E+01
   0.64401E+01   0.15289E+01
   0.64401E+01   0.15289E+01
   0.64401E+01   0.15288E+01
   0.64401E+01   0.15287E+01
   0.64401E+01   0.15286E+01
   0.64376E+01   0.15285E+01
   0.64376E+01   0.15284E+01
   0.64376E+01   0.15284E+01
   0.64376E+01   0.15283E+01
   0.64376E+01   0.15282E+01
   0.64376E+01   0.15281E+01
   0.64376E+01   0.15281E+01
   0.64351E+01   0.15280E+01
   0.64351E+01   0.15279E+01
   0.64351E+01   0.15278E+01
   0.64351E+01   0.15277E+01
   0.64351E+01   0.15276E+01
   0.64351E+01   0.15276E+01
   0.64326E+01   0.15275E+01
   0.64326E+01   0.15275E+01
   0.64326E+01   0.15274E+01
   0.64326E+01   0.15272E+01
   0.64326E+01   0.15272E+01
   0.64326E+01   0.15271E+01
   0.64301E+01   0.15270E+01
   0.64301E+01   0.15270E+01
   0.64301E+01   0.15269E+01
   0.64301E+01   0.15268E+01
   0.64301E+01   0.15267E+01
   0.64301E+01   0.15267E+01
   0.64301E+01   0.15266E+01
   0.64301E+01   0.15266E+01
   0.64301E+01   0.15265E+01
   0.64276E+01   0.15264E+01
   0.64276E+01   0.15263E+01
   0.64276E+01   0.15263E+01
   0.64276E+01   0.15261E+01
   0.64276E+01   0.15261E+01
   0.64276E+01   0.15261E+01
   0.64276E+01   0.15260E+01
   0.64251E+01   0.15259E+01
   0.64251E+01   0.15259E+01
   0.64251E+01   0.15258E+01
   0.64251E+01   0.15257E+01
   0.64251E+01   0.15256E+01
   0.64251E+01   0.15255E+01
   0.64226E+01   0.15254E+01
   0.64226E+01   0.15253E+01
   0.64226E+01   0.15253E+01
   0.64226E+01   0.15252E+01
   0.64226E+01   0.15251E+01
   0.64226E+01   0.15251E+01
   0.64226E+01   0.15250E+01
   0.64226E+01   0.15249E+01
   0.64201E+01   0.15249E+01
   0.64201E+01   0.15248E+01
   0.64201E+01   0.15247E+01
   0.64201E+01   0.15246E+01
   0.64201E+01   0.15245E+01
   0.64176E+01   0.15244E+01
   0.64176E+01   0.15244E+01
   0.64176E+01   0.15243E+01
   0.64176E+01   0.15242E+01
   0.64176E+01   0.15241E+01
   0.64176E+01   0.15240E+01
   0.64176E+01   0.15240E+01
   0.64176E+01   0.15239E+01
   0.64151E+01   0.15238E+01
   0.64151E+01   0.15238E+01
   0.64151E+01   0.15237E+01
   0.64151E+01   0.15236E+01
   0.64151E+01   0.15236E+01
   0.64151E+01   0.15235E+01
   0.64151E+01   0.15234E+01
   0.64126E+01   0.15233E+01
   0.64126E+01   0.15232E+01
   0.64126E+01   0.15231E+01
   0.64126E+01   0.15231E+01
   0.64126E+01   0.15230E+01
   0.64126E+01   0.15229E+01
   0.64126E+01   0.15229E+01
   0.64101E+01   0.15228E+01
   0.64101E+01   0.15227E+01
   0.64101E+01   0.15227E+01
   0.64101E+01   0.15226E+01
   0.64101E+01   0.15225E+01
   0.64101E+01   0.15224E+01
   0.64101E+01   0.15224E+01
   0.64076E+01   0.15223E+01
   0.64076E+01   0.15222E+01
   0.64076E+01   0.15221E+01
   0.64076E+01   0.15221E+01
   0.64076E+01   0.15220E+01
   0.64076E+01   0.15220E+01
   0.64076E+01   0.15219E+01
   0.64076E+01   0.15218E+01
   0.64051E+01   0.15217E+01
   0.64051E+01   0.15216E+01
   0.64051E+01   0.15216E+01
   0.64051E+01   0.15215E+01
   0.64051E+01   0.15214E+01
   0.64051E+01   0.15213E+01
   0.64051E+01   0.15213E+01
   0.64026E+01   0.15212E+01
   0.64026E+01   0.15211E+01
   0.64026E+01   0.15211E+01
   0.64026E+01   0.15209E+01
   0.64026E+01   0.15209E+01
   0.64026E+01   0.15207E+01
   0.64001E+01   0.15207E+01
   0.64001E+01   0.15206E+01
   0.64001E+01   0.15205E+01
   0.64001E+01   0.15205E+01
   0.64001E+01   0.15204E+01
   0.64001E+01   0.15204E+01
   0.64001E+01   0.15202E+01
   0.64001E+01   0.15202E+01
   0.63976E+01   0.15201E+01
   0.63976E+01   0.15200E+01
   0.63976E+01   0.15199E+01
   0.63976E+01   0.15198E+01
   0.63976E+01   0.15198E+01
   0.63976E+01   0.15197E+01
   0.63976E+01   0.15197E+01
   0.63976E+01   0.15196E+01
   0.63951E+01   0.15195E+01
   0.63951E+01   0.15194E+01
   0.63951E+01   0.15193E+01
   0.63951E+01   0.15193E+01
   0.63951E+01   0.15192E+01
   0.63951E+01   0.15191E+01
   0.63926E+01   0.15191E+01
   0.63926E+01   0.15189E+01
   0.63926E+01   0.15189E+01
   0.63926E+01   0.15188E+01
   0.63926E+01   0.15188E+01
   0.63926E+01   0.15187E+01
   0.63926E+01   0.15186E+01
   0.63901E+01   0.15185E+01
   0.63901E+01   0.15185E+01
   0.63901E+01   0.15184E+01
   0.63901E+01   0.15183E+01
   0.63901E+01   0.15183E+01
   0.63901E+01   0.15182E+01
   0.63901E+01   0.15181E+01
   0.63901E+01   0.15181E+01
   0.63876E+01   0.15180E+01
   0.63876E+01   0.15179E+01
   0.63876E+01   0.15178E+01
   0.63876E+01   0.15177E+01
   0.63876E+01   0.15176E+01
   0.63876E+01   0.15176E+01
   0.63876E+01   0.15175E+01
   0.63851E+01   0.15174E+01
   0.63851E+01   0.15174E+01
   0.63851E+01   0.15173E+01
   0.63851E+01   0.15172E+01
   0.63851E+01   0.15171E+01
   0.63851E+01   0.15171E+01
   0.63851E+01   0.15170E+01
   0.63826E+01   0.15169E+01
   0.63826E+01   0.15169E+01
   0.63826E+01   0.15168E+01
   0.63826E+01   0.15167E+01
   0.63826E+01   0.15166E+01
   0.63826E+01   0.15166E+01
   0.63801E+01   0.15165E+01
   0.63801E+01   0.15164E+01
   0.63801E+01   0.15163E+01
   0.63801E+01   0.15162E+01
   0.63801E+01   0.15161E+01
   0.63801E+01   0.15161E+01
   0.63801E+01   0.15160E+01
   0.63801E+01   0.15160E+01
   0.63776E+01   0.15159E+01
   0.63776E+01   0.15158E+01
   0.63776E+01   0.15158E+01
   0.63776E+01   0.15157E+01
   0.63776E+01   0.15156E+01
   0.63776E+01   0.15156E+01
   0.63776E+01   0.15155E+01
   0.63776E+01   0.15154E+01
   0.63751E+01   0.15153E+01
   0.63751E+01   0.15152E+01
   0.63751E+01   0.15151E+01
   0.63751E+01   0.15150E+01
   0.63751E+01   0.15150E+01
   0.63751E+01   0.15149E+01
   0.63726E+01   0.15148E+01
   0.63726E+01   0.15147E+01
   0.63726E+01   0.15146E+01
   0.63726E+01   0.15146E+01
   0.63726E+01   0.15145E+01
   0.63726E+01   0.15144E+01
   0.63726E+01   0.15144E+01
   0.63726E+01   0.15143E+01
   0.63701E+01   0.15142E+01
   0.63701E+01   0.15141E+01
   0.63701E+01   0.15140E+01
   0.63701E+01   0.15140E+01
   0.63701E+01   0.15139E+01
   0.63701E+01   0.15138E+01
   0.63701E+01   0.15137E+01
   0.63676E+01   0.15137E+01
   0.63676E+01   0.15136E+01
   0.63676E+01   0.15135E+01
   0.63676E+01   0.15134E+01
   0.63676E+01   0.15134E+01
   0.63676E+01   0.15133E+01
   0.63676E+01   0.15132E+01
   0.63651E+01   0.15132E+01
   0.63651E+01   0.15131E+01
   0.63651E+01   0.15130E+01
   0.63651E+01   0.15130E+01
   0.63651E+01   0.15129E+01
   0.63651E+01   0.15128E+01
   0.63651E+01   0.15127E+01
   0.63651E+01   0.15127E+01
   0.63626E+01   0.15126E+01
   0.63626E+01   0.15125E+01
   0.63626E+01   0.15124E+01
   0.63626E+01   0.15124E+01
   0.63626E+01   0.15123E+01
   0.63626E+01   0.15122E+01
   0.63626E+01   0.15122E+01
   0.63626E+01   0.15121E+01
   0.63601E+01   0.15120E+01
   0.63601E+01   0.15119E+01
   0.63601E+01   0.15119E+01
   0.63601E+01   0.15117E+01
   0.63601E+01   0.15116E+01
   0.63601E+01   0.15116E+01
   0.63601E+01   0.15116E+01
   0.63576E+01   0.15115E+01
   0.63576E+01   0.15114E+01
   0.63576E+01   0.15113E+01
   0.63576E+01   0.15113E+01
   0.63576E+01   0.15112E+01
   0.63576E+01   0.15111E+01
   0.63576E+01   0.15111E+01
   0.63551E+01   0.15110E+01
   0.63551E+01   0.15109E+01
   0.63551E+01   0.15108E+01
   0.63551E+01   0.15107E+01
   0.63551E+01   0.15107E+01
   0.63551E+01   0.15106E+01
   0.63551E+01   0.15105E+01
   0.63526E+01   0.15104E+01
   0.63526E+01   0.15103E+01
   0.63526E+01   0.15103E+01
   0.63526E+01   0.15102E+01
   0.63526E+01   0.15101E+01
   0.63526E+01   0.15101E+01
   0.63526E+01   0.15100E+01
   0.63501E+01   0.15099E+01
   0.63501E+01   0.15099E+01
   0.63501E+01   0.15098E+01
   0.63501E+01   0.15098E+01
   0.63501E+01   0.15097E+01
   0.63501E+01   0.15096E+01
   0.63501E+01   0.15095E+01
   0.63476E+01   0.15094E+01
   0.63476E+01   0.15093E+01
   0.63476E+01   0.15093E+01
   0.63476E+01   0.15092E+01
   0.63476E+01   0.15090E+01
   0.63476E+01   0.15090E+01
   0.63476E+01   0.15089E+01
   0.63476E+01   0.15089E+01
   0.63451E+01   0.15088E+01
   0.63451E+01   0.15087E+01
   0.63451E+01   0.15087E+01
   0.63451E+01   0.15086E+01
   0.63451E+01   0.15085E+01
   0.63451E+01   0.15084E+01
   0.63426E+01   0.15083E+01
   0.63426E+01   0.15083E+01
   0.63426E+01   0.15082E+01
   0.63426E+01   0.15081E+01
   0.63426E+01   0.15081E+01
   0.63426E+01   0.15080E+01
   0.63426E+01   0.15079E+01
   0.63426E+01   0.15078E+01
   0.63426E+01   0.15077E+01
   0.63401E+01   0.15077E+01
   0.63401E+01   0.15076E+01
   0.63401E+01   0.15075E+01
   0.63401E+01   0.15075E+01
   0.63401E+01   0.15074E+01
   0.63401E+01   0.15073E+01
   0.63401E+01   0.15072E+01
   0.63376E+01   0.15072E+01
   0.63376E+01   0.15071E+01
   0.63376E+01   0.15070E+01
   0.63376E+01   0.15069E+01
   0.63376E+01   0.15069E+01
   0.63376E+01   0.15069E+01
   0.63376E+01   0.15068E+01
   0.63351E+01   0.15067E+01
   0.63351E+01   0.15066E+01
   0.63351E+01   0.15065E+01
   0.63351E+01   0.15064E+01
   0.63351E+01   0.15064E+01
   0.63351E+01   0.15063E+01
   0.63351E+01   0.15062E+01
   0.63351E+01   0.15061E+01
   0.63326E+01   0.15061E+01
   0.63326E+01   0.15060E+01
   0.63326E+01   0.15059E+01
   0.63326E+01   0.15058E+01
   0.63326E+01   0.15057E+01
   0.63326E+01   0.15057E+01
   0.63326E+01   0.15056E+01
   0.63326E+01   0.15055E+01
   0.63301E+01   0.15055E+01
   0.63301E+01   0.15054E+01
   0.63301E+01   0.15054E+01
   0.63301E+01   0.15053E+01
   0.63301E+01   0.15052E+01
   0.63301E+01   0.15051E+01
   0.63301E+01   0.15050E+01
   0.63276E+01   0.15050E+01
   0.63276E+01   0.15049E+01
   0.63276E+01   0.15048E+01
   0.63276E+01   0.15047E+01
   0.63276E+01   0.15046E+01
   0.63276E+01   0.15046E+01
   0.63276E+01   0.15045E+01
   0.63276E+01   0.15044E+01
   0.63251E+01   0.15043E+01
   0.63251E+01   0.15043E+01
   0.63251E+01   0.15042E+01
   0.63251E+01   0.15041E+01
   0.63251E+01   0.15041E+01
   0.63251E+01   0.15040E+01
   0.63251E+01   0.15039E+01
   0.63251E+01   0.15039E+01
   0.63226E+01   0.15038E+01
   0.63226E+01   0.15037E+01
   0.63226E+01   0.15037E+01
   0.63226E+01   0.15036E+01
   0.63226E+01   0.15035E+01
   0.63226E+01   0.15034E+01
   0.63226E+01   0.15033E+01
   0.63201E+01   0.15032E+01
   0.63201E+01   0.15032E+01
   0.63201E+01   0.15031E+01
   0.63201E+01   0.15030E+01
   0.63201E+01   0.15030E+01
   0.63201E+01   0.15029E+01
   0.63201E+01   0.15028E+01
   0.63176E+01   0.15027E+01
   0.63176E+01   0.15027E+01
   0.63176E+01   0.15026E+01
   0.63176E+01   0.15025E+01
   0.63176E+01   0.15024E+01
   0.63176E+01   0.15024E+01
   0.63176E+01   0.15023E+01
   0.63176E+01   0.15022E+01
   0.63151E+01   0.15021E+01
   0.63151E+01   0.15021E+01
   0.63151E+01   0.15020E+01
   0.63151E+01   0.15020E+01
   0.63151E+01   0.15018E+01
   0.63151E+01   0.15018E+01
   0.63151E+01   0.15017E+01
   0.63126E+01   0.15016E+01
   0.63126E+01   0.15015E+01
   0.63126E+01   0.15015E+01
   0.63126E+01   0.15014E+01
   0.63126E+01   0.15013E+01
   0.63126E+01   0.15013E+01
   0.63126E+01   0.15012E+01
   0.63126E+01   0.15012E+01
   0.63101E+01   0.15011E+01
   0.63101E+01   0.15010E+01
   0.63101E+01   0.15009E+01
   0.63101E+01   0.15008E+01
   0.63101E+01   0.15007E+01
   0.63101E+01   0.15007E+01
   0.63101E+01   0.15006E+01
   0.63076E+01   0.15005E+01
   0.63076E+01   0.15004E+01
   0.63076E+01   0.15004E+01
   0.63076E+01   0.15003E+01
   0.63076E+01   0.15003E+01
   0.63076E+01   0.15002E+01
   0.63076E+01   0.15002E+01
   0.63076E+01   0.15001E+01
   0.63051E+01   0.15000E+01
   0.63051E+01   0.14999E+01
   0.63051E+01   0.14998E+01
   0.63051E+01   0.14997E+01
   0.63051E+01   0.14996E+01
   0.63051E+01   0.14996E+01
   0.63051E+01   0.14995E+01
   0.63026E+01   0.14994E+01
   0.63026E+01   0.14992E+01
   0.63026E+01   0.14992E+01
   0.63026E+01   0.14991E+01
   0.63026E+01   0.14991E+01
   0.63026E+01   0.14990E+01
   0.63026E+01   0.14990E+01
   0.63026E+01   0.14989E+01
   0.63001E+01   0.14988E+01
   0.63001E+01   0.14987E+01
   0.63001E+01   0.14986E+01
   0.63001E+01   0.14986E+01
   0.63001E+01   0.14986E+01
   0.63001E+01   0.14985E+01
   0.63001E+01   0.14984E+01
   0.63001E+01   0.14983E+01
   0.62976E+01   0.14982E+01
   0.62976E+01   0.14981E+01
   0.62976E+01   0.14981E+01
   0.62976E+01   0.14980E+01
   0.62976E+01   0.14979E+01
   0.62976E+01   0.14978E+01
   0.62976E+01   0.14978E+01
   0.62976E+01   0.14977E+01
   0.62951E+01   0.14977E+01
   0.62951E+01   0.14976E+01
   0.62951E+01   0.14975E+01
   0.62951E+01   0.14974E+01
   0.62951E+01   0.14973E+01
   0.62951E+01   0.14972E+01
   0.62926E+01   0.14972E+01
   0.62926E+01   0.14971E+01
   0.62926E+01   0.14970E+01
   0.62926E+01   0.14970E+01
   0.62926E+01   0.14969E+01
   0.62926E+01   0.14969E+01
   0.62926E+01   0.14968E+01
   0.62926E+01   0.14967E+01
   0.62926E+01   0.14967E+01
   0.62901E+01   0.14966E+01
   0.62901E+01   0.14965E+01
   0.62901E+01   0.14964E+01
   0.62901E+01   0.14963E+01
   0.62901E+01   0.14962E+01
   0.62901E+01   0.14961E+01
   0.62901E+01   0.14961E+01
   0.62901E+01   0.14960E+01
   0.62876E+01   0.14960E+01
   0.62876E+01   0.14959E+01
   0.62876E+01   0.14958E+01
   0.62876E+01   0.14957E+01
   0.62876E+01   0.14956E+01
   0.62876E+01   0.14956E+01
   0.62876E+01   0.14955E+01
   0.62851E+01   0.14954E+01
   0.62851E+01   0.14953E+01
   0.62851E+01   0.14953E+01
   0.62851E+01   0.14953E+01
   0.62851E+01   0.14951E+01
   0.62851E+01   0.14951E+01
   0.62851E+01   0.14950E+01
   0.62851E+01   0.14949E+01
   0.62826E+01   0.14948E+01
   0.62826E+01   0.14947E+01
   0.62826E+01   0.14947E+01
   0.62826E+01   0.14946E+01
   0.62826E+01   0.14945E+01
   0.62826E+01   0.14944E+01
   0.62826E+01   0.14943E+01
   0.62801E+01   0.14942E+01
   0.62801E+01   0.14942E+01
   0.62801E+01   0.14942E+01
   0.62801E+01   0.14941E+01
   0.62801E+01   0.14940E+01
   0.62801E+01   0.14940E+01
   0.62801E+01   0.14939E+01
   0.62801E+01   0.14938E+01
   0.62801E+01   0.14937E+01
   0.62776E+01   0.14937E+01
   0.62776E+01   0.14936E+01
   0.62776E+01   0.14935E+01
   0.62776E+01   0.14935E+01
   0.62776E+01   0.14934E+01
   0.62776E+01   0.14933E+01
   0.62776E+01   0.14932E+01
   0.62776E+01   0.14931E+01
   0.62751E+01   0.14930E+01
   0.62751E+01   0.14930E+01
   0.62751E+01   0.14928E+01
   0.62751E+01   0.14928E+01
   0.62751E+01   0.14928E+01
   0.62751E+01   0.14928E+01
   0.62751E+01   0.14927E+01
   0.62751E+01   0.14926E+01
   0.62726E+01   0.14924E+01
   0.62726E+01   0.14924E+01
   0.62726E+01   0.14923E+01
   0.62726E+01   0.14922E+01
   0.62726E+01   0.14922E+01
   0.62726E+01   0.14922E+01
   0.62726E+01   0.14920E+01
   0.62701E+01   0.14920E+01
   0.62701E+01   0.14919E+01
   0.62701E+01   0.14918E+01
   0.62701E+01   0.14918E+01
   0.62701E+01   0.14917E+01
   0.62701E+01   0.14916E+01
   0.62701E+01   0.14915E+01
   0.62701E+01   0.14915E+01
   0.62701E+01   0.14914E+01
   0.62676E+01   0.14913E+01
   0.62676E+01   0.14912E+01
   0.62676E+01   0.14911E+01
   0.62676E+01   0.14910E+01
   0.62676E+01   0.14910E+01
   0.62676E+01   0.14909E+01
   0.62651E+01   0.14908E+01
   0.62651E+01   0.14907E+01
   0.62651E+01   0.14907E+01
   0.62651E+01   0.14906E+01
   0.62651E+01   0.14905E+01
   0.62651E+01   0.14905E+01
   0.62651E+01   0.14904E+01
   0.62651E+01   0.14903E+01
   0.62651E+01   0.14903E+01
   0.62651E+01   0.14902E+01
   0.62626E+01   0.14901E+01
   0.62626E+01   0.14901E+01
   0.62626E+01   0.14900E+01
   0.62626E+01   0.14899E+01
   0.62626E+01   0.14898E+01
   0.62626E+01   0.14898E+01
   0.62626E+01   0.14897E+01
   0.62601E+01   0.14897E+01
   0.62601E+01   0.14896E+01
   0.62601E+01   0.14895E+01
   0.62601E+01   0.14894E+01
   0.62601E+01   0.14893E+01
   0.62601E+01   0.14892E+01
   0.62601E+01   0.14891E+01
   0.62576E+01   0.14891E+01
   0.62576E+01   0.14890E+01
   0.62576E+01   0.14889E+01
   0.62576E+01   0.14889E+01
   0.62576E+01   0.14888E+01
   0.62576E+01   0.14887E+01
   0.62576E+01   0.14887E+01
   0.62576E+01   0.14886E+01
   0.62551E+01   0.14885E+01
   0.62551E+01   0.14884E+01
   0.62551E+01   0.14884E+01
   0.62551E+01   0.14883E+01
   0.62551E+01   0.14882E+01
   0.62551E+01   0.14881E+01
   0.62551E+01   0.14881E+01
   0.62551E+01   0.14880E+01
   0.62526E+01   0.14879E+01
   0.62526E+01   0.14879E+01
   0.62526E+01   0.14878E+01
   0.62526E+01   0.14877E+01
   0.62526E+01   0.14877E+01
   0.62526E+01   0.14876E+01
   0.62526E+01   0.14876E+01
   0.62526E+01   0.14874E+01
   0.62501E+01   0.14873E+01
   0.62501E+01   0.14873E+01
   0.62501E+01   0.14872E+01
   0.62501E+01   0.14871E+01
   0.62501E+01   0.14870E+01
   0.62501E+01   0.14869E+01
   0.62501E+01   0.14869E+01
   0.62476E+01   0.14867E+01
   0.62476E+01   0.14867E+01
   0.62476E+01   0.14867E+01
   0.62476E+01   0.14866E+01
   0.62476E+01   0.14865E+01
   0.62476E+01   0.14864E+01
   0.62476E+01   0.14864E+01
   0.62476E+01   0.14863E+01
   0.62476E+01   0.14862E+01
   0.62451E+01   0.14862E+01
   0.62451E+01   0.14861E+01
   0.62451E+01   0.14860E+01
   0.62451E+01   0.14860E+01
   0.62451E+01   0.14859E+01
   0.62451E+01   0.14858E+01
   0.62451E+01   0.14858E+01
   0.62451E+01   0.14857E+01
   0.62451E+01   0.14856E+01
   0.62426E+01   0.14855E+01
   0.62426E+01   0.14855E+01
   0.62426E+01   0.14853E+01
   0.62426E+01   0.14852E+01
   0.62426E+01   0.14852E+01
   0.62426E+01   0.14852E+01
   0.62426E+01   0.14851E+01
   0.62401E+01   0.14850E+01
   0.62401E+01   0.14850E+01
   0.62401E+01   0.14849E+01
   0.62401E+01   0.14848E+01
   0.62401E+01   0.14848E+01
   0.62401E+01   0.14847E+01
   0.62401E+01   0.14846E+01
   0.62401E+01   0.14845E+01
   0.62376E+01   0.14844E+01
   0.62376E+01   0.14844E+01
   0.62376E+01   0.14842E+01
   0.62376E+01   0.14842E+01
   0.62376E+01   0.14841E+01
   0.62376E+01   0.14841E+01
   0.62376E+01   0.14840E+01
   0.62376E+01   0.14839E+01
   0.62351E+01   0.14838E+01
   0.62351E+01   0.14838E+01
   0.62351E+01   0.14837E+01
   0.62351E+01   0.14836E+01
   0.62351E+01   0.14836E+01
   0.62351E+01   0.14834E+01
   0.62351E+01   0.14834E+01
   0.62326E+01   0.14833E+01
   0.62326E+01   0.14832E+01
   0.62326E+01   0.14832E+01
   0.62326E+01   0.14831E+01
   0.62326E+01   0.14830E+01
   0.62326E+01   0.14829E+01
   0.62326E+01   0.14828E+01
   0.62326E+01   0.14828E+01
   0.62326E+01   0.14828E+01
   0.62301E+01   0.14827E+01
   0.62301E+01   0.14826E+01
   0.62301E+01   0.14825E+01
   0.62301E+01   0.14825E+01
   0.62301E+01   0.14824E+01
   0.62301E+01   0.14823E+01
   0.62301E+01   0.14822E+01
   0.62301E+01   0.14822E+01
   0.62276E+01   0.14821E+01
   0.62276E+01   0.14820E+01
   0.62276E+01   0.14819E+01
   0.62276E+01   0.14819E+01
   0.62276E+01   0.14818E+01
   0.62276E+01   0.14818E+01
   0.62276E+01   0.14817E+01
   0.62276E+01   0.14816E+01
   0.62251E+01   0.14815E+01
   0.62251E+01   0.14814E+01
   0.62251E+01   0.14813E+01
   0.62251E+01   0.14813E+01
   0.62251E+01   0.14812E+01
   0.62251E+01   0.14812E+01
   0.62251E+01   0.14811E+01
   0.62251E+01   0.14811E+01
   0.62251E+01   0.14810E+01
   0.62226E+01   0.14809E+01
   0.62226E+01   0.14808E+01
   0.62226E+01   0.14807E+01
   0.62226E+01   0.14806E+01
   0.62226E+01   0.14806E+01
   0.62226E+01   0.14805E+01
   0.62226E+01   0.14804E+01
   0.62201E+01   0.14803E+01
   0.62201E+01   0.14802E+01
   0.62201E+01   0.14801E+01
   0.62201E+01   0.14801E+01
   0.62201E+01   0.14800E+01
   0.62201E+01   0.14799E+01
   0.62201E+01   0.14799E+01
   0.62201E+01   0.14799E+01
   0.62201E+01   0.14797E+01
   0.62201E+01   0.14797E+01
   0.62176E+01   0.14796E+01
   0.62176E+01   0.14796E+01
   0.62176E+01   0.14795E+01
   0.62176E+01   0.14794E+01
   0.62176E+01   0.14793E+01
   0.62176E+01   0.14792E+01
   0.62176E+01   0.14791E+01
   0.62151E+01   0.14791E+01
   0.62151E+01   0.14790E+01
   0.62151E+01   0.14789E+01
   0.62151E+01   0.14789E+01
   0.62151E+01   0.14788E+01
   0.62151E+01   0.14787E+01
   0.62151E+01   0.14787E+01
   0.62151E+01   0.14786E+01
   0.62126E+01   0.14785E+01
   0.62126E+01   0.14785E+01
   0.62126E+01   0.14784E+01
   0.62126E+01   0.14782E+01
   0.62126E+01   0.14782E+01
   0.62126E+01   0.14781E+01
   0.62126E+01   0.14781E+01
   0.62126E+01   0.14780E+01
   0.62126E+01   0.14780E+01
   0.62101E+01   0.14779E+01
   0.62101E+01   0.14778E+01
   0.62101E+01   0.14777E+01
   0.62101E+01   0.14777E+01
   0.62101E+01   0.14776E+01
   0.62101E+01   0.14775E+01
   0.62101E+01   0.14775E+01
   0.62076E+01   0.14774E+01
   0.62076E+01   0.14773E+01
   0.62076E+01   0.14773E+01
   0.62076E+01   0.14772E+01
   0.62076E+01   0.14771E+01
   0.62076E+01   0.14770E+01
   0.62076E+01   0.14770E+01
   0.62076E+01   0.14769E+01
   0.62051E+01   0.14768E+01
   0.62051E+01   0.14767E+01
   0.62051E+01   0.14766E+01
   0.62051E+01   0.14766E+01
   0.62051E+01   0.14765E+01
   0.62051E+01   0.14764E+01
   0.62051E+01   0.14763E+01
   0.62051E+01   0.14762E+01
   0.62051E+01   0.14762E+01
   0.62026E+01   0.14761E+01
   0.62026E+01   0.14760E+01
   0.62026E+01   0.14760E+01
   0.62026E+01   0.14759E+01
   0.62026E+01   0.14758E+01
   0.62026E+01   0.14757E+01
   0.62026E+01   0.14757E+01
   0.62001E+01   0.14756E+01
   0.62001E+01   0.14755E+01
   0.62001E+01   0.14755E+01
   0.62001E+01   0.14754E+01
   0.62001E+01   0.14753E+01
   0.62001E+01   0.14752E+01
   0.62001E+01   0.14751E+01
   0.62001E+01   0.14750E+01
   0.62001E+01   0.14750E+01
   0.61976E+01   0.14749E+01
   0.61976E+01   0.14749E+01
   0.61976E+01   0.14748E+01
   0.61976E+01   0.14747E+01
   0.61976E+01   0.14746E+01
   0.61976E+01   0.14746E+01
   0.61976E+01   0.14745E+01
   0.61976E+01   0.14745E+01
   0.61976E+01   0.14744E+01
   0.61951E+01   0.14743E+01
   0.61951E+01   0.14742E+01
   0.61951E+01   0.14741E+01
   0.61951E+01   0.14741E+01
   0.61951E+01   0.14740E+01
   0.61951E+01   0.14739E+01
   0.61951E+01   0.14739E+01
   0.61926E+01   0.14738E+01
   0.61926E+01   0.14737E+01
   0.61926E+01   0.14736E+01
   0.61926E+01   0.14735E+01
   0.61926E+01   0.14735E+01
   0.61926E+01   0.14734E+01
   0.61926E+01   0.14733E+01
   0.61926E+01   0.14733E+01
   0.61926E+01   0.14732E+01
   0.61901E+01   0.14731E+01
   0.61901E+01   0.14730E+01
   0.61901E+01   0.14730E+01
   0.61901E+01   0.14729E+01
   0.61901E+01   0.14729E+01
   0.61901E+01   0.14728E+01
   0.61901E+01   0.14727E+01
   0.61901E+01   0.14727E+01
   0.61901E+01   0.14726E+01
   0.61876E+01   0.14725E+01
   0.61876E+01   0.14725E+01
   0.61876E+01   0.14724E+01
   0.61876E+01   0.14722E+01
   0.61876E+01   0.14722E+01
   0.61876E+01   0.14721E+01
   0.61876E+01   0.14720E+01
   0.61851E+01   0.14719E+01
   0.61851E+01   0.14719E+01
   0.61851E+01   0.14719E+01
   0.61851E+01   0.14718E+01
   0.61851E+01   0.14717E+01
   0.61851E+01   0.14716E+01
   0.61851E+01   0.14715E+01
   0.61851E+01   0.14715E+01
   0.61826E+01   0.14714E+01
   0.61826E+01   0.14713E+01
   0.61826E+01   0.14713E+01
   0.61826E+01   0.14712E+01
   0.61826E+01   0.14711E+01
   0.61826E+01   0.14710E+01
   0.61826E+01   0.14709E+01
   0.61826E+01   0.14709E+01
   0.61826E+01   0.14708E+01
   0.61801E+01   0.14707E+01
   0.61801E+01   0.14707E+01
   0.61801E+01   0.14706E+01
   0.61801E+01   0.14706E+01
   0.61801E+01   0.14705E+01
   0.61801E+01   0.14705E+01
   0.61801E+01   0.14703E+01
   0.61801E+01   0.14702E+01
   0.61801E+01   0.14701E+01
   0.61776E+01   0.14701E+01
   0.61776E+01   0.14700E+01
   0.61776E+01   0.14699E+01
   0.61776E+01   0.14699E+01
   0.61776E+01   0.14698E+01
   0.61776E+01   0.14697E+01
   0.61776E+01   0.14696E+01
   0.61776E+01   0.14696E+01
   0.61751E+01   0.14695E+01
   0.61751E+01   0.14694E+01
   0.61751E+01   0.14694E+01
   0.61751E+01   0.14693E+01
   0.61751E+01   0.14692E+01
   0.61751E+01   0.14692E+01
   0.61751E+01   0.14692E+01
   0.61751E+01   0.14690E+01
   0.61751E+01   0.14689E+01
   0.61726E+01   0.14688E+01
   0.61726E+01   0.14688E+01
   0.61726E+01   0.14687E+01
   0.61726E+01   0.14686E+01
   0.61726E+01   0.14686E+01
   0.61726E+01   0.14685E+01
   0.61726E+01   0.14685E+01
   0.61726E+01   0.14684E+01
   0.61701E+01   0.14683E+01
   0.61701E+01   0.14682E+01
   0.61701E+01   0.14682E+01
   0.61701E+01   0.14681E+01
   0.61701E+01   0.14680E+01
   0.61701E+01   0.14679E+01
   0.61701E+01   0.14679E+01
   0.61701E+01   0.14678E+01
   0.61701E+01   0.14677E+01
   0.61701E+01   0.14677E+01
   0.61676E+01   0.14676E+01
   0.61676E+01   0.14675E+01
   0.61676E+01   0.14674E+01
   0.61676E+01   0.14674E+01
   0.61676E+01   0.14673E+01
   0.61676E+01   0.14672E+01
   0.61676E+01   0.14671E+01
   0.61651E+01   0.14670E+01
   0.61651E+01   0.14670E+01
   0.61651E+01   0.14669E+01
   0.61651E+01   0.14668E+01
   0.61651E+01   0.14667E+01
   0.61651E+01   0.14667E+01
   0.61651E+01   0.14666E+01
   0.61651E+01   0.14665E+01
   0.61626E+01   0.14665E+01
   0.61626E+01   0.14664E+01
   0.61626E+01   0.14664E+01
   0.61626E+01   0.14663E+01
   0.61626E+01   0.14662E+01
   0.61626E+01   0.14661E+01
   0.61626E+01   0.14660E+01
   0.61626E+01   0.14659E+01
   0.61601E+01   0.14659E+01
   0.61601E+01   0.14658E+01
   0.61601E+01   0.14657E+01
   0.61601E+01   0.14657E+01
   0.61601E+01   0.14656E+01
   0.61601E+01   0.14656E+01
   0.61601E+01   0.14655E+01
   0.61601E+01   0.14654E+01
   0.61601E+01   0.14653E+01
   0.61601E+01   0.14653E+01
   0.61576E+01   0.14652E+01
   0.61576E+01   0.14651E+01
   0.61576E+01   0.14651E+01
   0.61576E+01   0.14650E+01
   0.61576E+01   0.14650E+01
   0.61576E+01   0.14649E+01
   0.61576E+01   0.14647E+01
   0.61551E+01   0.14646E+01
   0.61551E+01   0.14646E+01
   0.61551E+01   0.14645E+01
   0.61551E+01   0.14645E+01
   0.61551E+01   0.14644E+01
   0.61551E+01   0.14643E+01
   0.61551E+01   0.14643E+01
   0.61551E+01   0.14642E+01
   0.61551E+01   0.14641E+01
   0.61526E+01   0.14640E+01
   0.61526E+01   0.14640E+01
   0.61526E+01   0.14639E+01
   0.61526E+01   0.14638E+01
   0.61526E+01   0.14637E+01
   0.61526E+01   0.14637E+01
   0.61526E+01   0.14636E+01
   0.61526E+01   0.14635E+01
   0.61501E+01   0.14634E+01
   0.61501E+01   0.14634E+01
   0.61501E+01   0.14633E+01
   0.61501E+01   0.14633E+01
   0.61501E+01   0.14632E+01
   0.61501E+01   0.14631E+01
   0.61501E+01   0.14630E+01
   0.61501E+01   0.14630E+01
   0.61501E+01   0.14629E+01
   0.61501E+01   0.14628E+01
   0.61476E+01   0.14628E+01
   0.61476E+01   0.14626E+01
   0.61476E+01   0.14626E+01
   0.61476E+01   0.14625E+01
   0.61476E+01   0.14624E+01
   0.61476E+01   0.14624E+01
   0.61476E+01   0.14623E+01
   0.61476E+01   0.14623E+01
   0.61476E+01   0.14622E+01
   0.61451E+01   0.14621E+01
   0.61451E+01   0.14621E+01
   0.61451E+01   0.14620E+01
   0.61451E+01   0.14620E+01
   0.61451E+01   0.14619E+01
   0.61451E+01   0.14617E+01
   0.61451E+01   0.14616E+01
   0.61451E+01   0.14616E+01
   0.61426E+01   0.14615E+01
   0.61426E+01   0.14614E+01
   0.61426E+01   0.14613E+01
   0.61426E+01   0.14613E+01
   0.61426E+01   0.14612E+01
   0.61426E+01   0.14611E+01
   0.61426E+01   0.14610E+01
   0.61426E+01   0.14610E+01
   0.61426E+01   0.14609E+01
   0.61401E+01   0.14609E+01
   0.61401E+01   0.14609E+01
   0.61401E+01   0.14608E+01
   0.61401E+01   0.14607E+01
   0.61401E+01   0.14605E+01
   0.61401E+01   0.14605E+01
   0.61401E+01   0.14604E+01
   0.61376E+01   0.14603E+01
   0.61376E+01   0.14602E+01
   0.61376E+01   0.14602E+01
   0.61376E+01   0.14601E+01
   0.61376E+01   0.14600E+01
   0.61376E+01   0.14600E+01
   0.61376E+01   0.14599E+01
   0.61376E+01   0.14598E+01
   0.61376E+01   0.14598E+01
   0.61351E+01   0.14597E+01
   0.61351E+01   0.14597E+01
   0.61351E+01   0.14596E+01
   0.61351E+01   0.14595E+01
   0.61351E+01   0.14595E+01
   0.61351E+01   0.14594E+01
   0.61351E+01   0.14593E+01
   0.61351E+01   0.14593E+01
   0.61351E+01   0.14592E+01
   0.61351E+01   0.14591E+01
   0.61326E+01   0.14590E+01
   0.61326E+01   0.14589E+01
   0.61326E+01   0.14588E+01
   0.61326E+01   0.14588E+01
   0.61326E+01   0.14587E+01
   0.61326E+01   0.14586E+01
   0.61326E+01   0.14586E+01
   0.61326E+01   0.14585E+01
   0.61301E+01   0.14584E+01
   0.61301E+01   0.14583E+01
   0.61301E+01   0.14583E+01
   0.61301E+01   0.14582E+01
   0.61301E+01   0.14581E+01
   0.61301E+01   0.14581E+01
   0.61301E+01   0.14580E+01
   0.61301E+01   0.14579E+01
   0.61301E+01   0.14578E+01
   0.61301E+01   0.14577E+01
   0.61276E+01   0.14577E+01
   0.61276E+01   0.14576E+01
   0.61276E+01   0.14575E+01
   0.61276E+01   0.14575E+01
   0.61276E+01   0.14574E+01
   0.61276E+01   0.14573E+01
   0.61276E+01   0.14573E+01
   0.61276E+01   0.14572E+01
   0.61251E+01   0.14571E+01
   0.61251E+01   0.14570E+01
   0.61251E+01   0.14570E+01
   0.61251E+01   0.14569E+01
   0.61251E+01   0.14568E+01
   0.61251E+01   0.14567E+01
   0.61251E+01   0.14567E+01
   0.61251E+01   0.14566E+01
   0.61251E+01   0.14566E+01
   0.61226E+01   0.14565E+01
   0.61226E+01   0.14565E+01
   0.61226E+01   0.14564E+01
   0.61226E+01   0.14564E+01
   0.61226E+01   0.14562E+01
   0.61226E+01   0.14562E+01
   0.61226E+01   0.14561E+01
   0.61226E+01   0.14560E+01
   0.61226E+01   0.14559E+01
   0.61201E+01   0.14559E+01
   0.61201E+01   0.14558E+01
   0.61201E+01   0.14557E+01
   0.61201E+01   0.14556E+01
   0.61201E+01   0.14555E+01
   0.61201E+01   0.14555E+01
   0.61201E+01   0.14554E+01
   0.61201E+01   0.14554E+01
   0.61201E+01   0.14553E+01
   0.61176E+01   0.14552E+01
   0.61176E+01   0.14552E+01
   0.61176E+01   0.14551E+01
   0.61176E+01   0.14551E+01
   0.61176E+01   0.14549E+01
   0.61176E+01   0.14549E+01
   0.61176E+01   0.14548E+01
   0.61176E+01   0.14547E+01
   0.61176E+01   0.14547E+01
   0.61176E+01   0.14546E+01
   0.61151E+01   0.14545E+01
   0.61151E+01   0.14544E+01
   0.61151E+01   0.14543E+01
   0.61151E+01   0.14543E+01
   0.61151E+01   0.14542E+01
   0.61151E+01   0.14541E+01
   0.61126E+01   0.14540E+01
   0.61126E+01   0.14540E+01
   0.61126E+01   0.14539E+01
   0.61126E+01   0.14539E+01
   0.61126E+01   0.14538E+01
   0.61126E+01   0.14538E+01
   0.61126E+01   0.14537E+01
   0.61126E+01   0.14536E+01
   0.61126E+01   0.14535E+01
   0.61126E+01   0.14534E+01
   0.61101E+01   0.14533E+01
   0.61101E+01   0.14533E+01
   0.61101E+01   0.14532E+01
   0.61101E+01   0.14531E+01
   0.61101E+01   0.14530E+01
   0.61101E+01   0.14530E+01
   0.61101E+01   0.14529E+01
   0.61101E+01   0.14528E+01
   0.61101E+01   0.14528E+01
   0.61076E+01   0.14527E+01
   0.61076E+01   0.14527E+01
   0.61076E+01   0.14526E+01
   0.61076E+01   0.14525E+01
   0.61076E+01   0.14524E+01
   0.61076E+01   0.14523E+01
   0.61076E+01   0.14523E+01
   0.61076E+01   0.14522E+01
   0.61076E+01   0.14521E+01
   0.61051E+01   0.14521E+01
   0.61051E+01   0.14519E+01
   0.61051E+01   0.14519E+01
   0.61051E+01   0.14518E+01
   0.61051E+01   0.14518E+01
   0.61051E+01   0.14517E+01
   0.61051E+01   0.14516E+01
   0.61051E+01   0.14516E+01
   0.61026E+01   0.14515E+01
   0.61026E+01   0.14514E+01
   0.61026E+01   0.14514E+01
   0.61026E+01   0.14513E+01
   0.61026E+01   0.14512E+01
   0.61026E+01   0.14511E+01
   0.61026E+01   0.14510E+01
   0.61026E+01   0.14510E+01
   0.61026E+01   0.14509E+01
   0.61026E+01   0.14509E+01
   0.61001E+01   0.14508E+01
   0.61001E+01   0.14507E+01
   0.61001E+01   0.14507E+01
   0.61001E+01   0.14505E+01
   0.61001E+01   0.14505E+01
   0.61001E+01   0.14504E+01
   0.61001E+01   0.14503E+01
   0.61001E+01   0.14503E+01
   0.60976E+01   0.14502E+01
   0.60976E+01   0.14501E+01
   0.60976E+01   0.14501E+01
   0.60976E+01   0.14500E+01
   0.60976E+01   0.14499E+01
   0.60976E+01   0.14498E+01
   0.60976E+01   0.14497E+01
   0.60976E+01   0.14496E+01
   0.60976E+01   0.14496E+01
   0.60951E+01   0.14495E+01
   0.60951E+01   0.14494E+01
   0.60951E+01   0.14494E+01
   0.60951E+01   0.14493E+01
   0.60951E+01   0.14493E+01
   0.60951E+01   0.14492E+01
   0.60951E+01   0.14492E+01
   0.60951E+01   0.14491E+01
   0.60951E+01   0.14490E+01
   0.60926E+01   0.14490E+01
   0.60926E+01   0.14489E+01
   0.60926E+01   0.14488E+01
   0.60926E+01   0.14487E+01
   0.60926E+01   0.14487E+01
   0.60926E+01   0.14485E+01
   0.60926E+01   0.14485E+01
   0.60926E+01   0.14484E+01
   0.60926E+01   0.14483E+01
   0.60901E+01   0.14482E+01
   0.60901E+01   0.14482E+01
   0.60901E+01   0.14481E+01
   0.60901E+01   0.14481E+01
   0.60901E+01   0.14480E+01
   0.60901E+01   0.14480E+01
   0.60901E+01   0.14479E+01
   0.60901E+01   0.14479E+01
   0.60901E+01   0.14477E+01
   0.60901E+01   0.14477E+01
   0.60876E+01   0.14476E+01
   0.60876E+01   0.14475E+01
   0.60876E+01   0.14474E+01
   0.60876E+01   0.14474E+01
   0.60876E+01   0.14473E+01
   0.60876E+01   0.14472E+01
   0.60876E+01   0.14472E+01
   0.60876E+01   0.14471E+01
   0.60851E+01   0.14470E+01
   0.60851E+01   0.14469E+01
   0.60851E+01   0.14468E+01
   0.60851E+01   0.14468E+01
   0.60851E+01   0.14467E+01
   0.60851E+01   0.14467E+01
   0.60851E+01   0.14466E+01
   0.60851E+01   0.14465E+01
   0.60851E+01   0.14465E+01
   0.60826E+01   0.14464E+01
   0.60826E+01   0.14463E+01
   0.60826E+01   0.14462E+01
   0.60826E+01   0.14461E+01
   0.60826E+01   0.14461E+01
   0.60826E+01   0.14459E+01
   0.60826E+01   0.14459E+01
   0.60826E+01   0.14458E+01
   0.60826E+01   0.14457E+01
   0.60801E+01   0.14457E+01
   0.60801E+01   0.14456E+01
   0.60801E+01   0.14456E+01
   0.60801E+01   0.14455E+01
   0.60801E+01   0.14454E+01
   0.60801E+01   0.14454E+01
   0.60801E+01   0.14453E+01
   0.60801E+01   0.14452E+01
   0.60801E+01   0.14451E+01
   0.60801E+01   0.14451E+01
   0.60801E+01   0.14450E+01
   0.60776E+01   0.14450E+01
   0.60776E+01   0.14449E+01
   0.60776E+01   0.14448E+01
   0.60776E+01   0.14447E+01
   0.60776E+01   0.14447E+01
   0.60776E+01   0.14446E+01
   0.60776E+01   0.14445E+01
   0.60776E+01   0.14445E+01
   0.60776E+01   0.14444E+01
   0.60751E+01   0.14443E+01
   0.60751E+01   0.14443E+01
   0.60751E+01   0.14442E+01
   0.60751E+01   0.14441E+01
   0.60751E+01   0.14440E+01
   0.60751E+01   0.14440E+01
   0.60751E+01   0.14439E+01
   0.60751E+01   0.14438E+01
   0.60726E+01   0.14437E+01
   0.60726E+01   0.14436E+01
   0.60726E+01   0.14436E+01
   0.60726E+01   0.14435E+01
   0.60726E+01   0.14434E+01
   0.60726E+01   0.14434E+01
   0.60726E+01   0.14434E+01
   0.60726E+01   0.14432E+01
   0.60726E+01   0.14431E+01
   0.60701E+01   0.14430E+01
   0.60701E+01   0.14430E+01
   0.60701E+01   0.14429E+01
   0.60701E+01   0.14428E+01
   0.60701E+01   0.14428E+01
   0.60701E+01   0.14428E+01
   0.60701E+01   0.14427E+01
   0.60701E+01   0.14426E+01
   0.60701E+01   0.14425E+01
   0.60701E+01   0.14424E+01
   0.60676E+01   0.14424E+01
   0.60676E+01   0.14423E+01
   0.60676E+01   0.14422E+01
   0.60676E+01   0.14422E+01
   0.60676E+01   0.14421E+01
   0.60676E+01   0.14420E+01
   0.60676E+01   0.14420E+01
   0.60676E+01   0.14419E+01
   0.60651E+01   0.14418E+01
   0.60651E+01   0.14417E+01
   0.60651E+01   0.14417E+01
   0.60651E+01   0.14416E+01
   0.60651E+01   0.14416E+01
   0.60651E+01   0.14415E+01
   0.60651E+01   0.14414E+01
   0.60651E+01   0.14413E+01
   0.60651E+01   0.14412E+01
   0.60651E+01   0.14412E+01
   0.60651E+01   0.14411E+01
   0.60626E+01   0.14410E+01
   0.60626E+01   0.14410E+01
   0.60626E+01   0.14409E+01
   0.60626E+01   0.14408E+01
   0.60626E+01   0.14407E+01
   0.60626E+01   0.14407E+01
   0.60626E+01   0.14406E+01
   0.60626E+01   0.14405E+01
   0.60626E+01   0.14405E+01
   0.60601E+01   0.14404E+01
   0.60601E+01   0.14404E+01
   0.60601E+01   0.14403E+01
   0.60601E+01   0.14402E+01
   0.60601E+01   0.14402E+01
   0.60601E+01   0.14401E+01
   0.60601E+01   0.14400E+01
   0.60601E+01   0.14399E+01
   0.60601E+01   0.14399E+01
   0.60601E+01   0.14398E+01
   0.60576E+01   0.14397E+01
   0.60576E+01   0.14397E+01
   0.60576E+01   0.14396E+01
   0.60576E+01   0.14395E+01
   0.60576E+01   0.14395E+01
   0.60576E+01   0.14393E+01
   0.60576E+01   0.14393E+01
   0.60551E+01   0.14392E+01
   0.60551E+01   0.14391E+01
   0.60551E+01   0.14390E+01
   0.60551E+01   0.14390E+01
   0.60551E+01   0.14390E+01
   0.60551E+01   0.14389E+01
   0.60551E+01   0.14389E+01
   0.60551E+01   0.14388E+01
   0.60551E+01   0.14387E+01
   0.60551E+01   0.14386E+01
   0.60551E+01   0.14385E+01
   0.60526E+01   0.14384E+01
   0.60526E+01   0.14384E+01
   0.60526E+01   0.14383E+01
   0.60526E+01   0.14382E+01
   0.60526E+01   0.14381E+01
   0.60526E+01   0.14381E+01
   0.60526E+01   0.14380E+01
   0.60526E+01   0.14379E+01
   0.60526E+01   0.14378E+01
   0.60501E+01   0.14378E+01
   0.60501E+01   0.14377E+01
   0.60501E+01   0.14376E+01
   0.60501E+01   0.14376E+01
   0.60501E+01   0.14375E+01
   0.60501E+01   0.14375E+01
   0.60501E+01   0.14374E+01
   0.60501E+01   0.14374E+01
   0.60476E+01   0.14373E+01
   0.60476E+01   0.14372E+01
   0.60476E+01   0.14371E+01
   0.60476E+01   0.14370E+01
   0.60476E+01   0.14370E+01
   0.60476E+01   0.14369E+01
   0.60476E+01   0.14368E+01
   0.60476E+01   0.14367E+01
   0.60476E+01   0.14367E+01
   0.60476E+01   0.14366E+01
   0.60451E+01   0.14365E+01
   0.60451E+01   0.14365E+01
   0.60451E+01   0.14363E+01
   0.60451E+01   0.14363E+01
   0.60451E+01   0.14362E+01
   0.60451E+01   0.14362E+01
   0.60451E+01   0.14361E+01
   0.60451E+01   0.14360E+01
   0.60451E+01   0.14360E+01
   0.60451E+01   0.14359E+01
   0.60451E+01   0.14359E+01
   0.60426E+01   0.14358E+01
   0.60426E+01   0.14357E+01
   0.60426E+01   0.14356E+01
   0.60426E+01   0.14356E+01
   0.60426E+01   0.14355E+01
   0.60426E+01   0.14353E+01
   0.60426E+01   0.14353E+01
   0.60426E+01   0.14352E+01
   0.60401E+01   0.14351E+01
   0.60401E+01   0.14351E+01
   0.60401E+01   0.14350E+01
   0.60401E+01   0.14350E+01
   0.60401E+01   0.14349E+01
   0.60401E+01   0.14348E+01
   0.60401E+01   0.14348E+01
   0.60401E+01   0.14347E+01
   0.60401E+01   0.14346E+01
   0.60376E+01   0.14345E+01
   0.60376E+01   0.14344E+01
   0.60376E+01   0.14344E+01
   0.60376E+01   0.14344E+01
   0.60376E+01   0.14343E+01
   0.60376E+01   0.14342E+01
   0.60376E+01   0.14341E+01
   0.60376E+01   0.14341E+01
   0.60376E+01   0.14340E+01
   0.60376E+01   0.14339E+01
   0.60351E+01   0.14338E+01
   0.60351E+01   0.14338E+01
   0.60351E+01   0.14337E+01
   0.60351E+01   0.14336E+01
   0.60351E+01   0.14336E+01
   0.60351E+01   0.14335E+01
   0.60351E+01   0.14334E+01
   0.60351E+01   0.14334E+01
   0.60351E+01   0.14333E+01
   0.60351E+01   0.14333E+01
   0.60326E+01   0.14332E+01
   0.60326E+01   0.14331E+01
   0.60326E+01   0.14330E+01
   0.60326E+01   0.14330E+01
   0.60326E+01   0.14329E+01
   0.60326E+01   0.14328E+01
   0.60326E+01   0.14328E+01
   0.60326E+01   0.14327E+01
   0.60326E+01   0.14326E+01
   0.60326E+01   0.14326E+01
   0.60301E+01   0.14324E+01
   0.60301E+01   0.14323E+01
   0.60301E+01   0.14323E+01
   0.60301E+01   0.14322E+01
   0.60301E+01   0.14322E+01
   0.60301E+01   0.14321E+01
   0.60301E+01   0.14320E+01
   0.60301E+01   0.14320E+01
   0.60276E+01   0.14319E+01
   0.60276E+01   0.14318E+01
   0.60276E+01   0.14317E+01
   0.60276E+01   0.14316E+01
   0.60276E+01   0.14315E+01
   0.60276E+01   0.14315E+01
   0.60276E+01   0.14314E+01
   0.60276E+01   0.14314E+01
   0.60276E+01   0.14313E+01
   0.60276E+01   0.14312E+01
   0.60251E+01   0.14312E+01
   0.60251E+01   0.14311E+01
   0.60251E+01   0.14311E+01
   0.60251E+01   0.14310E+01
   0.60251E+01   0.14309E+01
   0.60251E+01   0.14308E+01
   0.60251E+01   0.14308E+01
   0.60251E+01   0.14307E+01
   0.60251E+01   0.14306E+01
   0.60226E+01   0.14305E+01
   0.60226E+01   0.14305E+01
   0.60226E+01   0.14305E+01
   0.60226E+01   0.14304E+01
   0.60226E+01   0.14303E+01
   0.60226E+01   0.14302E+01
   0.60226E+01   0.14301E+01
   0.60226E+01   0.14300E+01
   0.60226E+01   0.14300E+01
   0.60226E+01   0.14299E+01
   0.60201E+01   0.14298E+01
   0.60201E+01   0.14297E+01
   0.60201E+01   0.14297E+01
   0.60201E+01   0.14296E+01
   0.60201E+01   0.14296E+01
   0.60201E+01   0.14295E+01
   0.60201E+01   0.14294E+01
   0.60201E+01   0.14294E+01
   0.60201E+01   0.14293E+01
   0.60201E+01   0.14292E+01
   0.60176E+01   0.14292E+01
   0.60176E+01   0.14291E+01
   0.60176E+01   0.14290E+01
   0.60176E+01   0.14289E+01
   0.60176E+01   0.14289E+01
   0.60176E+01   0.14288E+01
   0.60176E+01   0.14288E+01
   0.60176E+01   0.14287E+01
   0.60176E+01   0.14286E+01
   0.60151E+01   0.14285E+01
   0.60151E+01   0.14284E+01
   0.60151E+01   0.14284E+01
   0.60151E+01   0.14283E+01
   0.60151E+01   0.14282E+01
   0.60151E+01   0.14282E+01
   0.60151E+01   0.14281E+01
   0.60151E+01   0.14281E+01
   0.60151E+01   0.14280E+01
   0.60151E+01   0.14279E+01
   0.60126E+01   0.14278E+01
   0.60126E+01   0.14277E+01
   0.60126E+01   0.14276E+01
   0.60126E+01   0.14276E+01
   0.60126E+01   0.14275E+01
   0.60126E+01   0.14275E+01
   0.60126E+01   0.14274E+01
   0.60126E+01   0.14274E+01
   0.60126E+01   0.14273E+01
   0.60126E+01   0.14272E+01
   0.60101E+01   0.14271E+01
   0.60101E+01   0.14270E+01
   0.60101E+01   0.14269E+01
   0.60101E+01   0.14269E+01
   0.60101E+01   0.14268E+01
   0.60101E+01   0.14267E+01
   0.60101E+01   0.14266E+01
   0.60101E+01   0.14266E+01
   0.60101E+01   0.14265E+01
   0.60076E+01   0.14265E+01
   0.60076E+01   0.14265E+01
   0.60076E+01   0.14264E+01
   0.60076E+01   0.14263E+01
   0.60076E+01   0.14262E+01
   0.60076E+01   0.14261E+01
   0.60076E+01   0.14261E+01
   0.60076E+01   0.14260E+01
   0.60076E+01   0.14259E+01
   0.60076E+01   0.14259E+01
   0.60076E+01   0.14258E+01
   0.60051E+01   0.14257E+01
   0.60051E+01   0.14256E+01
   0.60051E+01   0.14256E+01
   0.60051E+01   0.14255E+01
   0.60051E+01   0.14254E+01
   0.60051E+01   0.14254E+01
   0.60051E+01   0.14253E+01
   0.60051E+01   0.14253E+01
   0.60051E+01   0.14252E+01
   0.60026E+01   0.14251E+01
   0.60026E+01   0.14250E+01
   0.60026E+01   0.14249E+01
   0.60026E+01   0.14249E+01
   0.60026E+01   0.14248E+01
   0.60026E+01   0.14248E+01
   0.60026E+01   0.14247E+01
   0.60026E+01   0.14247E+01
   0.60026E+01   0.14246E+01
   0.60026E+01   0.14245E+01
   0.60026E+01   0.14245E+01
   0.60001E+01   0.14244E+01
   0.60001E+01   0.14243E+01
   0.60001E+01   0.14242E+01
   0.60001E+01   0.14242E+01
   0.60001E+01   0.14241E+01
   0.60001E+01   0.14240E+01
   0.60001E+01   0.14239E+01
   0.60001E+01   0.14238E+01
   0.60001E+01   0.14238E+01
   0.60001E+01   0.14237E+01
   0.59976E+01   0.14236E+01
   0.59976E+01   0.14236E+01
   0.59976E+01   0.14235E+01
   0.59976E+01   0.14234E+01
   0.59976E+01   0.14233E+01
   0.59976E+01   0.14233E+01
   0.59976E+01   0.14232E+01
   0.59976E+01   0.14232E+01
   0.59976E+01   0.14231E+01
   0.59951E+01   0.14230E+01
   0.59951E+01   0.14230E+01
   0.59951E+01   0.14229E+01
   0.59951E+01   0.14229E+01
   0.59951E+01   0.14228E+01
   0.59951E+01   0.14227E+01
   0.59951E+01   0.14226E+01
   0.59951E+01   0.14226E+01
   0.59951E+01   0.14225E+01
   0.59951E+01   0.14224E+01
   0.59926E+01   0.14224E+01
   0.59926E+01   0.14223E+01
   0.59926E+01   0.14222E+01
   0.59926E+01   0.14221E+01
   0.59926E+01   0.14221E+01
   0.59926E+01   0.14219E+01
   0.59926E+01   0.14219E+01
   0.59926E+01   0.14219E+01
   0.59926E+01   0.14218E+01
   0.59901E+01   0.14217E+01
   0.59926E+01   0.14216E+01
   0.59901E+01   0.14216E+01
   0.59901E+01   0.14215E+01
   0.59901E+01   0.14215E+01
   0.59901E+01   0.14214E+01
   0.59901E+01   0.14213E+01
   0.59901E+01   0.14213E+01
   0.59901E+01   0.14212E+01
   0.59901E+01   0.14211E+01
   0.59876E+01   0.14210E+01
   0.59876E+01   0.14209E+01
   0.59876E+01   0.14209E+01
   0.59876E+01   0.14208E+01
   0.59876E+01   0.14207E+01
   0.59876E+01   0.14207E+01
   0.59876E+01   0.14206E+01
   0.59876E+01   0.14205E+01
   0.59876E+01   0.14205E+01
   0.59876E+01   0.14204E+01
   0.59851E+01   0.14203E+01
   0.59851E+01   0.14203E+01
   0.59851E+01   0.14202E+01
   0.59851E+01   0.14201E+01
   0.59851E+01   0.14201E+01
   0.59851E+01   0.14200E+01
   0.59851E+01   0.14199E+01
   0.59851E+01   0.14199E+01
   0.59851E+01   0.14198E+01
   0.59851E+01   0.14197E+01
   0.59851E+01   0.14197E+01
   0.59826E+01   0.14196E+01
   0.59826E+01   0.14195E+01
   0.59826E+01   0.14195E+01
   0.59826E+01   0.14193E+01
   0.59826E+01   0.14193E+01
   0.59826E+01   0.14193E+01
   0.59826E+01   0.14192E+01
   0.59826E+01   0.14190E+01
   0.59801E+01   0.14190E+01
   0.59801E+01   0.14189E+01
   0.59801E+01   0.14189E+01
   0.59801E+01   0.14188E+01
   0.59801E+01   0.14188E+01
   0.59801E+01   0.14187E+01
   0.59801E+01   0.14186E+01
   0.59801E+01   0.14185E+01
   0.59801E+01   0.14184E+01
   0.59801E+01   0.14184E+01
   0.59801E+01   0.14183E+01
   0.59801E+01   0.14183E+01
   0.59776E+01   0.14182E+01
   0.59776E+01   0.14182E+01
   0.59776E+01   0.14181E+01
   0.59776E+01   0.14180E+01
   0.59776E+01   0.14179E+01
   0.59776E+01   0.14178E+01
   0.59776E+01   0.14178E+01
   0.59776E+01   0.14177E+01
   0.59776E+01   0.14176E+01
   0.59751E+01   0.14176E+01
   0.59751E+01   0.14175E+01
   0.59751E+01   0.14174E+01
   0.59751E+01   0.14173E+01
   0.59751E+01   0.14173E+01
   0.59751E+01   0.14172E+01
   0.59751E+01   0.14172E+01
   0.59751E+01   0.14170E+01
   0.59751E+01   0.14169E+01
   0.59751E+01   0.14169E+01
   0.59726E+01   0.14168E+01
   0.59726E+01   0.14168E+01
   0.59726E+01   0.14167E+01
   0.59726E+01   0.14167E+01
   0.59726E+01   0.14166E+01
   0.59726E+01   0.14166E+01
   0.59726E+01   0.14165E+01
   0.59726E+01   0.14164E+01
   0.59726E+01   0.14164E+01
   0.59726E+01   0.14163E+01
   0.59726E+01   0.14162E+01
   0.59701E+01   0.14161E+01
   0.59701E+01   0.14161E+01
   0.59701E+01   0.14160E+01
   0.59701E+01   0.14159E+01
   0.59701E+01   0.14158E+01
   0.59701E+01   0.14158E+01
   0.59701E+01   0.14157E+01
   0.59701E+01   0.14156E+01
   0.59701E+01   0.14155E+01
   0.59676E+01   0.14154E+01
   0.59676E+01   0.14153E+01
   0.59676E+01   0.14153E+01
   0.59676E+01   0.14152E+01
   0.59676E+01   0.14152E+01
   0.59676E+01   0.14151E+01
   0.59676E+01   0.14150E+01
   0.59676E+01   0.14149E+01
   0.59676E+01   0.14149E+01
   0.59676E+01   0.14149E+01
   0.59676E+01   0.14149E+01
   0.59676E+01   0.14148E+01
   0.59651E+01   0.14148E+01
   0.59651E+01   0.14147E+01
   0.59651E+01   0.14146E+01
   0.59651E+01   0.14145E+01
   0.59651E+01   0.14144E+01
   0.59651E+01   0.14143E+01
   0.59651E+01   0.14142E+01
   0.59651E+01   0.14141E+01
   0.59626E+01   0.14140E+01
   0.59626E+01   0.14140E+01
   0.59626E+01   0.14140E+01
   0.59626E+01   0.14139E+01
   0.59626E+01   0.14138E+01
   0.59626E+01   0.14137E+01
   0.59626E+01   0.14137E+01
   0.59626E+01   0.14136E+01
   0.59626E+01   0.14135E+01
   0.59626E+01   0.14135E+01
   0.59601E+01   0.14134E+01
   0.59601E+01   0.14133E+01
   0.59601E+01   0.14132E+01
   0.59601E+01   0.14132E+01
   0.59601E+01   0.14131E+01
   0.59601E+01   0.14131E+01
   0.59601E+01   0.14130E+01
   0.59601E+01   0.14130E+01
   0.59601E+01   0.14129E+01
   0.59601E+01   0.14129E+01
   0.59601E+01   0.14128E+01
   0.59576E+01   0.14127E+01
   0.59576E+01   0.14126E+01
   0.59576E+01   0.14125E+01
   0.59576E+01   0.14124E+01
   0.59576E+01   0.14124E+01
   0.59576E+01   0.14123E+01
   0.59576E+01   0.14122E+01
   0.59576E+01   0.14121E+01
   0.59576E+01   0.14121E+01
   0.59576E+01   0.14120E+01
   0.59551E+01   0.14119E+01
   0.59551E+01   0.14119E+01
   0.59551E+01   0.14118E+01
   0.59551E+01   0.14117E+01
   0.59551E+01   0.14116E+01
   0.59551E+01   0.14116E+01
   0.59551E+01   0.14115E+01
   0.59551E+01   0.14115E+01
   0.59551E+01   0.14114E+01
   0.59551E+01   0.14114E+01
   0.59551E+01   0.14113E+01
   0.59551E+01   0.14112E+01
   0.59526E+01   0.14112E+01
   0.59526E+01   0.14111E+01
   0.59526E+01   0.14111E+01
   0.59526E+01   0.14110E+01
   0.59526E+01   0.14109E+01
   0.59526E+01   0.14108E+01
   0.59526E+01   0.14107E+01
   0.59526E+01   0.14107E+01
   0.59526E+01   0.14106E+01
   0.59501E+01   0.14105E+01
   0.59501E+01   0.14105E+01
   0.59501E+01   0.14104E+01
   0.59501E+01   0.14102E+01
   0.59501E+01   0.14102E+01
   0.59501E+01   0.14102E+01
   0.59501E+01   0.14101E+01
   0.59501E+01   0.14100E+01
   0.59501E+01   0.14099E+01
   0.59501E+01   0.14099E+01
   0.59501E+01   0.14098E+01
   0.59476E+01   0.14098E+01
   0.59476E+01   0.14097E+01
   0.59476E+01   0.14097E+01
   0.59476E+01   0.14096E+01
   0.59476E+01   0.14095E+01
   0.59476E+01   0.14095E+01
   0.59476E+01   0.14094E+01
   0.59476E+01   0.14093E+01
   0.59476E+01   0.14092E+01
   0.59476E+01   0.14092E+01
   0.59451E+01   0.14091E+01
   0.59451E+01   0.14090E+01
   0.59451E+01   0.14090E+01
   0.59451E+01   0.14089E+01
   0.59451E+01   0.14088E+01
   0.59451E+01   0.14087E+01
   0.59451E+01   0.14087E+01
   0.59451E+01   0.14086E+01
   0.59451E+01   0.14085E+01
   0.59451E+01   0.14084E+01
   0.59426E+01   0.14083E+01
   0.59426E+01   0.14083E+01
   0.59426E+01   0.14082E+01
   0.59426E+01   0.14081E+01
   0.59426E+01   0.14081E+01
   0.59426E+01   0.14080E+01
   0.59426E+01   0.14080E+01
   0.59426E+01   0.14080E+01
   0.59426E+01   0.14079E+01
   0.59426E+01   0.14078E+01
   0.59401E+01   0.14077E+01
   0.59401E+01   0.14076E+01
   0.59401E+01   0.14075E+01
   0.59401E+01   0.14075E+01
   0.59401E+01   0.14074E+01
   0.59401E+01   0.14073E+01
   0.59401E+01   0.14073E+01
   0.59401E+01   0.14072E+01
   0.59401E+01   0.14071E+01
   0.59401E+01   0.14071E+01
   0.59401E+01   0.14070E+01
   0.59401E+01   0.14070E+01
   0.59376E+01   0.14068E+01
   0.59376E+01   0.14067E+01
   0.59376E+01   0.14067E+01
   0.59376E+01   0.14066E+01
   0.59376E+01   0.14065E+01
   0.59376E+01   0.14065E+01
   0.59376E+01   0.14064E+01
   0.59376E+01   0.14064E+01
   0.59376E+01   0.14063E+01
   0.59376E+01   0.14063E+01
   0.59351E+01   0.14062E+01
   0.59351E+01   0.14061E+01
   0.59351E+01   0.14061E+01
   0.59351E+01   0.14060E+01
   0.59351E+01   0.14059E+01
   0.59351E+01   0.14058E+01
   0.59351E+01   0.14058E+01
   0.59351E+01   0.14057E+01
   0.59351E+01   0.14056E+01
   0.59351E+01   0.14055E+01
   0.59351E+01   0.14055E+01
   0.59326E+01   0.14054E+01
   0.59326E+01   0.14053E+01
   0.59326E+01   0.14053E+01
   0.59326E+01   0.14052E+01
   0.59326E+01   0.14052E+01
   0.59326E+01   0.14051E+01
   0.59326E+01   0.14050E+01
   0.59326E+01   0.14049E+01
   0.59326E+01   0.14048E+01
   0.59301E+01   0.14048E+01
   0.59301E+01   0.14047E+01
   0.59301E+01   0.14047E+01
   0.59301E+01   0.14046E+01
   0.59301E+01   0.14045E+01
   0.59301E+01   0.14044E+01
   0.59301E+01   0.14044E+01
   0.59301E+01   0.14043E+01
   0.59301E+01   0.14042E+01
   0.59301E+01   0.14042E+01
   0.59301E+01   0.14041E+01
   0.59276E+01   0.14040E+01
   0.59276E+01   0.14040E+01
   0.59276E+01   0.14039E+01
   0.59276E+01   0.14038E+01
   0.59276E+01   0.14038E+01
   0.59276E+01   0.14037E+01
   0.59276E+01   0.14036E+01
   0.59276E+01   0.14036E+01
   0.59276E+01   0.14035E+01
   0.59276E+01   0.14035E+01
   0.59276E+01   0.14033E+01
   0.59251E+01   0.14033E+01
   0.59251E+01   0.14032E+01
   0.59251E+01   0.14031E+01
   0.59251E+01   0.14030E+01
   0.59251E+01   0.14030E+01
   0.59251E+01   0.14029E+01
   0.59251E+01   0.14029E+01
   0.59251E+01   0.14028E+01
   0.59251E+01   0.14028E+01
   0.59251E+01   0.14027E+01
   0.59226E+01   0.14026E+01
   0.59226E+01   0.14026E+01
   0.59226E+01   0.14025E+01
   0.59226E+01   0.14024E+01
   0.59226E+01   0.14023E+01
   0.59226E+01   0.14022E+01
   0.59226E+01   0.14022E+01
   0.59226E+01   0.14021E+01
   0.59226E+01   0.14020E+01
   0.59226E+01   0.14020E+01
   0.59226E+01   0.14019E+01
   0.59201E+01   0.14019E+01
   0.59201E+01   0.14018E+01
   0.59201E+01   0.14017E+01
   0.59201E+01   0.14017E+01
   0.59201E+01   0.14016E+01
   0.59201E+01   0.14015E+01
   0.59201E+01   0.14014E+01
   0.59201E+01   0.14014E+01
   0.59201E+01   0.14014E+01
   0.59176E+01   0.14012E+01
   0.59176E+01   0.14012E+01
   0.59176E+01   0.14011E+01
   0.59176E+01   0.14010E+01
   0.59176E+01   0.14010E+01
   0.59176E+01   0.14009E+01
   0.59176E+01   0.14008E+01
   0.59176E+01   0.14008E+01
   0.59176E+01   0.14007E+01
   0.59176E+01   0.14006E+01
   0.59176E+01   0.14006E+01
   0.59176E+01   0.14005E+01
   0.59151E+01   0.14004E+01
   0.59151E+01   0.14004E+01
   0.59151E+01   0.14003E+01
   0.59151E+01   0.14002E+01
   0.59151E+01   0.14001E+01
   0.59151E+01   0.14001E+01
   0.59151E+01   0.14000E+01
   0.59151E+01   0.14000E+01
   0.59151E+01   0.13999E+01
   0.59151E+01   0.13998E+01
   0.59151E+01   0.13998E+01
   0.59126E+01   0.13997E+01
   0.59126E+01   0.13996E+01
   0.59126E+01   0.13995E+01
   0.59126E+01   0.13995E+01
   0.59126E+01   0.13994E+01
   0.59126E+01   0.13993E+01
   0.59126E+01   0.13992E+01
   0.59126E+01   0.13992E+01
   0.59126E+01   0.13992E+01
   0.59126E+01   0.13991E+01
   0.59126E+01   0.13990E+01
   0.59126E+01   0.13990E+01
   0.59101E+01   0.13990E+01
   0.59101E+01   0.13988E+01
   0.59101E+01   0.13988E+01
   0.59101E+01   0.13987E+01
   0.59101E+01   0.13986E+01
   0.59101E+01   0.13986E+01
   0.59101E+01   0.13985E+01
   0.59101E+01   0.13985E+01
   0.59101E+01   0.13983E+01
   0.59076E+01   0.13983E+01
   0.59076E+01   0.13981E+01
   0.59076E+01   0.13981E+01
   0.59076E+01   0.13980E+01
   0.59076E+01   0.13980E+01
   0.59076E+01   0.13979E+01
   0.59076E+01   0.13978E+01
   0.59076E+01   0.13977E+01
   0.59076E+01   0.13976E+01
   0.59076E+01   0.13976E+01
   0.59051E+01   0.13975E+01
   0.59051E+01   0.13975E+01
   0.59051E+01   0.13974E+01
   0.59051E+01   0.13974E+01
   0.59051E+01   0.13973E+01
   0.59051E+01   0.13972E+01
   0.59051E+01   0.13972E+01
   0.59051E+01   0.13971E+01
   0.59051E+01   0.13971E+01
   0.59051E+01   0.13971E+01
   0.59051E+01   0.13970E+01
   0.59051E+01   0.13969E+01
   0.59026E+01   0.13968E+01
   0.59026E+01   0.13967E+01
   0.59026E+01   0.13967E+01
   0.59026E+01   0.13965E+01
   0.59026E+01   0.13965E+01
   0.59026E+01   0.13964E+01
   0.59026E+01   0.13963E+01
   0.59026E+01   0.13962E+01
   0.59026E+01   0.13962E+01
   0.59026E+01   0.13961E+01
   0.59026E+01   0.13961E+01
   0.59001E+01   0.13960E+01
   0.59001E+01   0.13960E+01
   0.59001E+01   0.13959E+01
   0.59001E+01   0.13958E+01
   0.59001E+01   0.13957E+01
   0.59001E+01   0.13956E+01
   0.59001E+01   0.13955E+01
   0.59001E+01   0.13955E+01
   0.59001E+01   0.13955E+01
   0.58976E+01   0.13954E+01
   0.58976E+01   0.13953E+01
   0.58976E+01   0.13953E+01
   0.58976E+01   0.13953E+01
   0.58976E+01   0.13952E+01
   0.58976E+01   0.13951E+01
   0.58976E+01   0.13950E+01
   0.58976E+01   0.13949E+01
   0.58976E+01   0.13949E+01
   0.58976E+01   0.13949E+01
   0.58976E+01   0.13948E+01
   0.58976E+01   0.13947E+01
   0.58951E+01   0.13946E+01
   0.58951E+01   0.13945E+01
   0.58951E+01   0.13945E+01
   0.58951E+01   0.13944E+01
   0.58951E+01   0.13944E+01
   0.58951E+01   0.13943E+01
   0.58951E+01   0.13943E+01
   0.58951E+01   0.13942E+01
   0.58951E+01   0.13941E+01
   0.58951E+01   0.13940E+01
   0.58951E+01   0.13939E+01
   0.58926E+01   0.13938E+01
   0.58926E+01   0.13938E+01
   0.58926E+01   0.13937E+01
   0.58926E+01   0.13937E+01
   0.58926E+01   0.13936E+01
   0.58926E+01   0.13935E+01
   0.58926E+01   0.13935E+01
   0.58926E+01   0.13934E+01
   0.58926E+01   0.13933E+01
   0.58926E+01   0.13933E+01
   0.58926E+01   0.13932E+01
   0.58901E+01   0.13931E+01
   0.58901E+01   0.13931E+01
   0.58901E+01   0.13930E+01
   0.58901E+01   0.13930E+01
   0.58901E+01   0.13929E+01
   0.58901E+01   0.13928E+01
   0.58901E+01   0.13927E+01
   0.58901E+01   0.13926E+01
   0.58901E+01   0.13926E+01
   0.58901E+01   0.13925E+01
   0.58901E+01   0.13925E+01
   0.58876E+01   0.13924E+01
   0.58876E+01   0.13924E+01
   0.58876E+01   0.13923E+01
   0.58876E+01   0.13922E+01
   0.58876E+01   0.13921E+01
   0.58876E+01   0.13920E+01
   0.58876E+01   0.13920E+01
   0.58876E+01   0.13919E+01
   0.58876E+01   0.13919E+01
   0.58876E+01   0.13918E+01
   0.58876E+01   0.13917E+01
   0.58851E+01   0.13916E+01
   0.58851E+01   0.13916E+01
   0.58851E+01   0.13915E+01
   0.58851E+01   0.13914E+01
   0.58851E+01   0.13914E+01
   0.58851E+01   0.13913E+01
   0.58851E+01   0.13912E+01
   0.58851E+01   0.13912E+01
   0.58851E+01   0.13911E+01
   0.58851E+01   0.13910E+01
   0.58851E+01   0.13909E+01
   0.58826E+01   0.13909E+01
   0.58826E+01   0.13908E+01
   0.58826E+01   0.13907E+01
   0.58826E+01   0.13906E+01
   0.58826E+01   0.13906E+01
   0.58826E+01   0.13905E+01
   0.58826E+01   0.13905E+01
   0.58826E+01   0.13904E+01
   0.58826E+01   0.13903E+01
   0.58826E+01   0.13903E+01
   0.58826E+01   0.13902E+01
   0.58801E+01   0.13901E+01
   0.58801E+01   0.13901E+01
   0.58801E+01   0.13900E+01
   0.58801E+01   0.13900E+01
   0.58801E+01   0.13899E+01
   0.58801E+01   0.13898E+01
   0.58801E+01   0.13898E+01
   0.58801E+01   0.13897E+01
   0.58801E+01   0.13896E+01
   0.58801E+01   0.13895E+01
   0.58776E+01   0.13895E+01
   0.58801E+01   0.13895E+01
   0.58776E+01   0.13893E+01
   0.58776E+01   0.13893E+01
   0.58776E+01   0.13892E+01
   0.58776E+01   0.13891E+01
   0.58776E+01   0.13891E+01
   0.58776E+01   0.13890E+01
   0.58776E+01   0.13890E+01
   0.58776E+01   0.13889E+01
   0.58776E+01   0.13889E+01
   0.58776E+01   0.13888E+01
   0.58751E+01   0.13887E+01
   0.58751E+01   0.13886E+01
   0.58751E+01   0.13885E+01
   0.58751E+01   0.13885E+01
   0.58751E+01   0.13884E+01
   0.58751E+01   0.13883E+01
   0.58751E+01   0.13882E+01
   0.58751E+01   0.13881E+01
   0.58751E+01   0.13881E+01
   0.58751E+01   0.13880E+01
   0.58751E+01   0.13880E+01
   0.58751E+01   0.13879E+01
   0.58726E+01   0.13879E+01
   0.58726E+01   0.13878E+01
   0.58726E+01   0.13877E+01
   0.58726E+01   0.13877E+01
   0.58726E+01   0.13876E+01
   0.58726E+01   0.13876E+01
   0.58726E+01   0.13875E+01
   0.58726E+01   0.13875E+01
   0.58726E+01   0.13874E+01
   0.58726E+01   0.13874E+01
   0.58726E+01   0.13872E+01
   0.58701E+01   0.13872E+01
   0.58701E+01   0.13871E+01
   0.58701E+01   0.13870E+01
   0.58701E+01   0.13869E+01
   0.58701E+01   0.13869E+01
   0.58701E+01   0.13868E+01
   0.58701E+01   0.13867E+01
   0.58701E+01   0.13867E+01
   0.58701E+01   0.13866E+01
   0.58701E+01   0.13865E+01
   0.58701E+01   0.13865E+01
   0.58701E+01   0.13864E+01
   0.58676E+01   0.13863E+01
   0.58676E+01   0.13862E+01
   0.58676E+01   0.13862E+01
   0.58676E+01   0.13861E+01
   0.58676E+01   0.13860E+01
   0.58676E+01   0.13860E+01
   0.58676E+01   0.13859E+01
   0.58676E+01   0.13859E+01
   0.58676E+01   0.13857E+01
   0.58651E+01   0.13856E+01
   0.58651E+01   0.13856E+01
   0.58651E+01   0.13856E+01
   0.58651E+01   0.13856E+01
   0.58651E+01   0.13855E+01
   0.58651E+01   0.13854E+01
   0.58651E+01   0.13853E+01
   0.58651E+01   0.13853E+01
   0.58651E+01   0.13851E+01
   0.58651E+01   0.13851E+01
   0.58651E+01   0.13850E+01
   0.58651E+01   0.13850E+01
   0.58651E+01   0.13849E+01
   0.58651E+01   0.13849E+01
   0.58626E+01   0.13848E+01
   0.58626E+01   0.13847E+01
   0.58626E+01   0.13847E+01
   0.58626E+01   0.13846E+01
   0.58626E+01   0.13845E+01
   0.58626E+01   0.13844E+01
   0.58626E+01   0.13844E+01
   0.58626E+01   0.13843E+01
   0.58626E+01   0.13843E+01
   0.58626E+01   0.13842E+01
   0.58626E+01   0.13842E+01
   0.58601E+01   0.13841E+01
   0.58601E+01   0.13840E+01
   0.58601E+01   0.13839E+01
   0.58601E+01   0.13839E+01
   0.58601E+01   0.13838E+01
   0.58601E+01   0.13837E+01
   0.58601E+01   0.13837E+01
   0.58601E+01   0.13836E+01
   0.58601E+01   0.13835E+01
   0.58601E+01   0.13835E+01
   0.58601E+01   0.13834E+01
   0.58576E+01   0.13833E+01
   0.58576E+01   0.13833E+01
   0.58576E+01   0.13832E+01
   0.58576E+01   0.13831E+01
   0.58576E+01   0.13831E+01
   0.58576E+01   0.13830E+01
   0.58576E+01   0.13829E+01
   0.58576E+01   0.13828E+01
   0.58576E+01   0.13827E+01
   0.58576E+01   0.13827E+01
   0.58576E+01   0.13826E+01
   0.58551E+01   0.13825E+01
   0.58551E+01   0.13825E+01
   0.58551E+01   0.13824E+01
   0.58551E+01   0.13824E+01
   0.58551E+01   0.13823E+01
   0.58551E+01   0.13822E+01
   0.58551E+01   0.13821E+01
   0.58551E+01   0.13820E+01
   0.58551E+01   0.13820E+01
   0.58551E+01   0.13819E+01
   0.58551E+01   0.13819E+01
   0.58551E+01   0.13818E+01
   0.58526E+01   0.13818E+01
   0.58526E+01   0.13817E+01
   0.58526E+01   0.13817E+01
   0.58526E+01   0.13816E+01
   0.58526E+01   0.13816E+01
   0.58526E+01   0.13815E+01
   0.58526E+01   0.13814E+01
   0.58526E+01   0.13814E+01
   0.58526E+01   0.13812E+01
   0.58526E+01   0.13812E+01
   0.58526E+01   0.13812E+01
   0.58501E+01   0.13811E+01
   0.58501E+01   0.13810E+01
   0.58501E+01   0.13809E+01
   0.58501E+01   0.13809E+01
   0.58501E+01   0.13808E+01
   0.58501E+01   0.13807E+01
   0.58501E+01   0.13806E+01
   0.58501E+01   0.13805E+01
   0.58501E+01   0.13805E+01
   0.58501E+01   0.13804E+01
   0.58501E+01   0.13804E+01
   0.58476E+01   0.13803E+01
   0.58476E+01   0.13803E+01
   0.58476E+01   0.13801E+01
   0.58476E+01   0.13801E+01
   0.58476E+01   0.13800E+01
   0.58476E+01   0.13800E+01
   0.58476E+01   0.13799E+01
   0.58476E+01   0.13798E+01
   0.58476E+01   0.13798E+01
   0.58476E+01   0.13797E+01
   0.58476E+01   0.13796E+01
   0.58476E+01   0.13795E+01
   0.58451E+01   0.13795E+01
   0.58451E+01   0.13794E+01
   0.58451E+01   0.13794E+01
   0.58451E+01   0.13793E+01
   0.58451E+01   0.13793E+01
   0.58451E+01   0.13792E+01
   0.58451E+01   0.13791E+01
   0.58451E+01   0.13790E+01
   0.58451E+01   0.13789E+01
   0.58451E+01   0.13789E+01
   0.58451E+01   0.13788E+01
   0.58451E+01   0.13788E+01
   0.58451E+01   0.13787E+01
   0.58426E+01   0.13786E+01
   0.58426E+01   0.13786E+01
   0.58426E+01   0.13785E+01
   0.58426E+01   0.13785E+01
   0.58426E+01   0.13784E+01
   0.58426E+01   0.13783E+01
   0.58426E+01   0.13782E+01
   0.58426E+01   0.13782E+01
   0.58426E+01   0.13781E+01
   0.58426E+01   0.13781E+01
   0.58426E+01   0.13780E+01
   0.58401E+01   0.13779E+01
   0.58401E+01   0.13779E+01
   0.58401E+01   0.13778E+01
   0.58401E+01   0.13778E+01
   0.58401E+01   0.13777E+01
   0.58401E+01   0.13776E+01
   0.58401E+01   0.13775E+01
   0.58401E+01   0.13774E+01
   0.58401E+01   0.13774E+01
   0.58401E+01   0.13773E+01
   0.58401E+01   0.13773E+01
   0.58401E+01   0.13773E+01
   0.58401E+01   0.13772E+01
   0.58376E+01   0.13771E+01
   0.58376E+01   0.13770E+01
   0.58376E+01   0.13770E+01
   0.58376E+01   0.13769E+01
   0.58376E+01   0.13768E+01
   0.58376E+01   0.13767E+01
   0.58376E+01   0.13767E+01
   0.58376E+01   0.13766E+01
   0.58376E+01   0.13766E+01
   0.58376E+01   0.13765E+01
   0.58351E+01   0.13764E+01
   0.58351E+01   0.13763E+01
   0.58351E+01   0.13762E+01
   0.58351E+01   0.13762E+01
   0.58351E+01   0.13761E+01
   0.58351E+01   0.13761E+01
   0.58351E+01   0.13760E+01
   0.58351E+01   0.13759E+01
   0.58351E+01   0.13758E+01
   0.58351E+01   0.13758E+01
   0.58351E+01   0.13757E+01
   0.58326E+01   0.13756E+01
   0.58326E+01   0.13755E+01
   0.58326E+01   0.13755E+01
   0.58326E+01   0.13754E+01
   0.58326E+01   0.13754E+01
   0.58326E+01   0.13754E+01
   0.58326E+01   0.13753E+01
   0.58326E+01   0.13752E+01
   0.58326E+01   0.13752E+01
   0.58326E+01   0.13751E+01
   0.58326E+01   0.13750E+01
   0.58326E+01   0.13749E+01
   0.58301E+01   0.13749E+01
   0.58301E+01   0.13748E+01
   0.58301E+01   0.13747E+01
   0.58301E+01   0.13747E+01
   0.58301E+01   0.13746E+01
   0.58301E+01   0.13746E+01
   0.58301E+01   0.13745E+01
   0.58301E+01   0.13744E+01
   0.58301E+01   0.13744E+01
   0.58301E+01   0.13743E+01
   0.58301E+01   0.13742E+01
   0.58301E+01   0.13741E+01
   0.58301E+01   0.13741E+01
   0.58301E+01   0.13741E+01
   0.58276E+01   0.13740E+01
   0.58276E+01   0.13739E+01
   0.58276E+01   0.13738E+01
   0.58276E+01   0.13738E+01
   0.58276E+01   0.13737E+01
   0.58276E+01   0.13736E+01
   0.58276E+01   0.13735E+01
   0.58276E+01   0.13735E+01
   0.58276E+01   0.13734E+01
   0.58276E+01   0.13734E+01
   0.58251E+01   0.13733E+01
   0.58251E+01   0.13732E+01
   0.58251E+01   0.13731E+01
   0.58251E+01   0.13731E+01
   0.58251E+01   0.13730E+01
   0.58251E+01   0.13730E+01
   0.58251E+01   0.13729E+01
   0.58251E+01   0.13728E+01
   0.58251E+01   0.13728E+01
   0.58251E+01   0.13727E+01
   0.58251E+01   0.13726E+01
   0.58251E+01   0.13726E+01
   0.58226E+01   0.13725E+01
   0.58226E+01   0.13724E+01
   0.58226E+01   0.13723E+01
   0.58226E+01   0.13722E+01
   0.58226E+01   0.13722E+01
   0.58226E+01   0.13722E+01
   0.58226E+01   0.13721E+01
   0.58226E+01   0.13720E+01
   0.58226E+01   0.13720E+01
   0.58226E+01   0.13719E+01
   0.58226E+01   0.13718E+01
   0.58201E+01   0.13717E+01
   0.58201E+01   0.13717E+01
   0.58201E+01   0.13716E+01
   0.58201E+01   0.13716E+01
   0.58201E+01   0.13715E+01
   0.58201E+01   0.13715E+01
   0.58201E+01   0.13714E+01
   0.58201E+01   0.13713E+01
   0.58201E+01   0.13712E+01
   0.58201E+01   0.13711E+01
   0.58201E+01   0.13711E+01
   0.58176E+01   0.13710E+01
   0.58176E+01   0.13710E+01
   0.58176E+01   0.13710E+01
   0.58176E+01   0.13709E+01
   0.58176E+01   0.13708E+01
   0.58176E+01   0.13708E+01
   0.58176E+01   0.13708E+01
   0.58176E+01   0.13707E+01
   0.58176E+01   0.13706E+01
   0.58176E+01   0.13705E+01
   0.58176E+01   0.13704E+01
   0.58176E+01   0.13703E+01
   0.58176E+01   0.13702E+01
   0.58176E+01   0.13701E+01
   0.58151E+01   0.13701E+01
   0.58151E+01   0.13701E+01
   0.58151E+01   0.13700E+01
   0.58151E+01   0.13699E+01
   0.58151E+01   0.13699E+01
   0.58151E+01   0.13698E+01
   0.58151E+01   0.13697E+01
   0.58151E+01   0.13697E+01
   0.58151E+01   0.13696E+01
   0.58151E+01   0.13695E+01
   0.58151E+01   0.13695E+01
   0.58126E+01   0.13694E+01
   0.58126E+01   0.13693E+01
   0.58126E+01   0.13693E+01
   0.58126E+01   0.13692E+01
   0.58126E+01   0.13691E+01
   0.58126E+01   0.13690E+01
   0.58126E+01   0.13690E+01
   0.58126E+01   0.13689E+01
   0.58126E+01   0.13688E+01
   0.58126E+01   0.13688E+01
   0.58126E+01   0.13687E+01
   0.58126E+01   0.13686E+01
   0.58101E+01   0.13686E+01
   0.58101E+01   0.13685E+01
   0.58101E+01   0.13685E+01
   0.58101E+01   0.13685E+01
   0.58101E+01   0.13684E+01
   0.58101E+01   0.13683E+01
   0.58101E+01   0.13682E+01
   0.58101E+01   0.13682E+01
   0.58101E+01   0.13681E+01
   0.58101E+01   0.13680E+01
   0.58101E+01   0.13680E+01
   0.58101E+01   0.13679E+01
   0.58076E+01   0.13678E+01
   0.58076E+01   0.13677E+01
   0.58076E+01   0.13676E+01
   0.58076E+01   0.13675E+01
   0.58076E+01   0.13675E+01
   0.58076E+01   0.13675E+01
   0.58076E+01   0.13674E+01
   0.58076E+01   0.13674E+01
   0.58076E+01   0.13673E+01
   0.58076E+01   0.13672E+01
   0.58076E+01   0.13671E+01
   0.58076E+01   0.13670E+01
   0.58051E+01   0.13670E+01
   0.58051E+01   0.13669E+01
   0.58051E+01   0.13669E+01
   0.58051E+01   0.13668E+01
   0.58051E+01   0.13667E+01
   0.58051E+01   0.13667E+01
   0.58051E+01   0.13666E+01
   0.58051E+01   0.13666E+01
   0.58051E+01   0.13665E+01
   0.58051E+01   0.13664E+01
   0.58051E+01   0.13664E+01
   0.58051E+01   0.13663E+01
   0.58051E+01   0.13663E+01
   0.58026E+01   0.13663E+01
   0.58026E+01   0.13662E+01
   0.58026E+01   0.13662E+01
   0.58026E+01   0.13661E+01
   0.58026E+01   0.13660E+01
   0.58026E+01   0.13659E+01
   0.58026E+01   0.13658E+01
   0.58026E+01   0.13658E+01
   0.58026E+01   0.13657E+01
   0.58026E+01   0.13656E+01
   0.58026E+01   0.13656E+01
   0.58026E+01   0.13655E+01
   0.58001E+01   0.13654E+01
   0.58001E+01   0.13653E+01
   0.58001E+01   0.13653E+01
   0.58001E+01   0.13652E+01
   0.58001E+01   0.13652E+01
   0.58001E+01   0.13651E+01
   0.58001E+01   0.13650E+01
   0.58001E+01   0.13649E+01
   0.58001E+01   0.13649E+01
   0.58001E+01   0.13648E+01
   0.58001E+01   0.13648E+01
   0.58001E+01   0.13647E+01
   0.57976E+01   0.13646E+01
   0.57976E+01   0.13645E+01
   0.57976E+01   0.13644E+01
   0.57976E+01   0.13644E+01
   0.57976E+01   0.13643E+01
   0.57976E+01   0.13642E+01
   0.57976E+01   0.13642E+01
   0.57976E+01   0.13641E+01
   0.57976E+01   0.13641E+01
   0.57976E+01   0.13640E+01
   0.57976E+01   0.13639E+01
   0.57976E+01   0.13639E+01
   0.57976E+01   0.13639E+01
   0.57951E+01   0.13639E+01
   0.57951E+01   0.13638E+01
   0.57951E+01   0.13636E+01
   0.57951E+01   0.13636E+01
   0.57951E+01   0.13635E+01
   0.57951E+01   0.13635E+01
   0.57951E+01   0.13634E+01
   0.57951E+01   0.13633E+01
   0.57951E+01   0.13633E+01
   0.57951E+01   0.13632E+01
   0.57951E+01   0.13631E+01
   0.57926E+01   0.13630E+01
   0.57926E+01   0.13629E+01
   0.57926E+01   0.13629E+01
   0.57926E+01   0.13628E+01
   0.57926E+01   0.13628E+01
   0.57926E+01   0.13627E+01
   0.57926E+01   0.13627E+01
   0.57926E+01   0.13626E+01
   0.57926E+01   0.13625E+01
   0.57926E+01   0.13624E+01
   0.57926E+01   0.13624E+01
   0.57926E+01   0.13623E+01
   0.57901E+01   0.13622E+01
   0.57901E+01   0.13622E+01
   0.57901E+01   0.13621E+01
   0.57901E+01   0.13620E+01
   0.57901E+01   0.13620E+01
   0.57901E+01   0.13619E+01
   0.57901E+01   0.13618E+01
   0.57901E+01   0.13618E+01
   0.57901E+01   0.13617E+01
   0.57901E+01   0.13616E+01
   0.57901E+01   0.13616E+01
   0.57901E+01   0.13615E+01
   0.57901E+01   0.13615E+01
   0.57876E+01   0.13615E+01
   0.57876E+01   0.13614E+01
   0.57876E+01   0.13614E+01
   0.57876E+01   0.13613E+01
   0.57876E+01   0.13612E+01
   0.57876E+01   0.13611E+01
   0.57876E+01   0.13611E+01
   0.57876E+01   0.13610E+01
   0.57876E+01   0.13609E+01
   0.57876E+01   0.13609E+01
   0.57876E+01   0.13608E+01
   0.57876E+01   0.13607E+01
   0.57876E+01   0.13606E+01
   0.57851E+01   0.13605E+01
   0.57851E+01   0.13605E+01
   0.57851E+01   0.13604E+01
   0.57851E+01   0.13604E+01
   0.57851E+01   0.13603E+01
   0.57851E+01   0.13602E+01
   0.57851E+01   0.13602E+01
   0.57851E+01   0.13601E+01
   0.57851E+01   0.13601E+01
   0.57851E+01   0.13600E+01
   0.57851E+01   0.13599E+01
   0.57851E+01   0.13599E+01
   0.57851E+01   0.13598E+01
   0.57826E+01   0.13597E+01
   0.57826E+01   0.13596E+01
   0.57826E+01   0.13596E+01
   0.57826E+01   0.13595E+01
   0.57826E+01   0.13595E+01
   0.57826E+01   0.13594E+01
   0.57826E+01   0.13593E+01
   0.57826E+01   0.13592E+01
   0.57826E+01   0.13592E+01
   0.57826E+01   0.13592E+01
   0.57826E+01   0.13591E+01
   0.57826E+01   0.13590E+01
   0.57826E+01   0.13590E+01
   0.57801E+01   0.13590E+01
   0.57801E+01   0.13589E+01
   0.57801E+01   0.13588E+01
   0.57801E+01   0.13587E+01
   0.57801E+01   0.13587E+01
   0.57801E+01   0.13586E+01
   0.57801E+01   0.13585E+01
   0.57801E+01   0.13584E+01
   0.57801E+01   0.13584E+01
   0.57801E+01   0.13583E+01
   0.57801E+01   0.13582E+01
   0.57801E+01   0.13581E+01
   0.57776E+01   0.13581E+01
   0.57776E+01   0.13580E+01
   0.57776E+01   0.13580E+01
   0.57776E+01   0.13579E+01
   0.57776E+01   0.13579E+01
   0.57776E+01   0.13578E+01
   0.57776E+01   0.13578E+01
   0.57776E+01   0.13576E+01
   0.57776E+01   0.13576E+01
   0.57776E+01   0.13575E+01
   0.57776E+01   0.13575E+01
   0.57776E+01   0.13575E+01
   0.57751E+01   0.13573E+01
   0.57751E+01   0.13572E+01
   0.57751E+01   0.13572E+01
   0.57751E+01   0.13572E+01
   0.57751E+01   0.13571E+01
   0.57751E+01   0.13570E+01
   0.57751E+01   0.13569E+01
   0.57751E+01   0.13569E+01
   0.57751E+01   0.13568E+01
   0.57751E+01   0.13567E+01
   0.57751E+01   0.13567E+01
   0.57751E+01   0.13566E+01
   0.57751E+01   0.13566E+01
   0.57751E+01   0.13566E+01
   0.57726E+01   0.13565E+01
   0.57726E+01   0.13563E+01
   0.57726E+01   0.13563E+01
   0.57726E+01   0.13562E+01
   0.57726E+01   0.13561E+01
   0.57726E+01   0.13561E+01
   0.57726E+01   0.13560E+01
   0.57726E+01   0.13560E+01
   0.57726E+01   0.13559E+01
   0.57726E+01   0.13558E+01
   0.57726E+01   0.13558E+01
   0.57726E+01   0.13557E+01
   0.57701E+01   0.13556E+01
   0.57701E+01   0.13555E+01
   0.57701E+01   0.13555E+01
   0.57701E+01   0.13554E+01
   0.57701E+01   0.13554E+01
   0.57701E+01   0.13553E+01
   0.57701E+01   0.13553E+01
   0.57701E+01   0.13552E+01
   0.57701E+01   0.13551E+01
   0.57701E+01   0.13550E+01
   0.57701E+01   0.13549E+01
   0.57676E+01   0.13549E+01
   0.57676E+01   0.13549E+01
   0.57676E+01   0.13548E+01
   0.57676E+01   0.13548E+01
   0.57676E+01   0.13547E+01
   0.57676E+01   0.13546E+01
   0.57676E+01   0.13545E+01
   0.57676E+01   0.13545E+01
   0.57676E+01   0.13544E+01
   0.57676E+01   0.13543E+01
   0.57676E+01   0.13542E+01
   0.57676E+01   0.13542E+01
   0.57676E+01   0.13541E+01
   0.57651E+01   0.13541E+01
   0.57651E+01   0.13541E+01
   0.57651E+01   0.13540E+01
   0.57651E+01   0.13540E+01
   0.57651E+01   0.13539E+01
   0.57651E+01   0.13538E+01
   0.57651E+01   0.13537E+01
   0.57651E+01   0.13537E+01
   0.57651E+01   0.13536E+01
   0.57651E+01   0.13535E+01
   0.57651E+01   0.13534E+01
   0.57651E+01   0.13534E+01
   0.57651E+01   0.13534E+01
   0.57626E+01   0.13533E+01
   0.57626E+01   0.13532E+01
   0.57626E+01   0.13531E+01
   0.57626E+01   0.13531E+01
   0.57626E+01   0.13530E+01
   0.57626E+01   0.13529E+01
   0.57626E+01   0.13528E+01
   0.57626E+01   0.13528E+01
   0.57626E+01   0.13527E+01
   0.57626E+01   0.13527E+01
   0.57626E+01   0.13527E+01
   0.57626E+01   0.13526E+01
   0.57626E+01   0.13524E+01
   0.57601E+01   0.13524E+01
   0.57601E+01   0.13523E+01
   0.57601E+01   0.13522E+01
   0.57601E+01   0.13522E+01
   0.57601E+01   0.13522E+01
   0.57601E+01   0.13521E+01
   0.57601E+01   0.13520E+01
   0.57601E+01   0.13520E+01
   0.57601E+01   0.13519E+01
   0.57601E+01   0.13518E+01
   0.57601E+01   0.13517E+01
   0.57601E+01   0.13517E+01
   0.57576E+01   0.13516E+01
   0.57576E+01   0.13515E+01
   0.57576E+01   0.13515E+01
   0.57576E+01   0.13514E+01
   0.57576E+01   0.13514E+01
   0.57576E+01   0.13514E+01
   0.57576E+01   0.13514E+01
   0.57576E+01   0.13513E+01
   0.57576E+01   0.13512E+01
   0.57576E+01   0.13511E+01
   0.57576E+01   0.13510E+01
   0.57576E+01   0.13510E+01
   0.57576E+01   0.13509E+01
   0.57551E+01   0.13508E+01
   0.57551E+01   0.13507E+01
   0.57551E+01   0.13507E+01
   0.57551E+01   0.13506E+01
   0.57551E+01   0.13505E+01
   0.57551E+01   0.13505E+01
   0.57551E+01   0.13505E+01
   0.57551E+01   0.13504E+01
   0.57551E+01   0.13502E+01
   0.57551E+01   0.13502E+01
   0.57551E+01   0.13502E+01
   0.57551E+01   0.13501E+01
   0.57551E+01   0.13500E+01
   0.57551E+01   0.13500E+01
   0.57551E+01   0.13500E+01
   0.57551E+01   0.13499E+01
   0.57526E+01   0.13498E+01
   0.57526E+01   0.13497E+01
   0.57526E+01   0.13497E+01
   0.57526E+01   0.13496E+01
   0.57526E+01   0.13495E+01
   0.57526E+01   0.13495E+01
   0.57526E+01   0.13495E+01
   0.57526E+01   0.13493E+01
   0.57526E+01   0.13493E+01
   0.57526E+01   0.13492E+01
   0.57526E+01   0.13492E+01
   0.57501E+01   0.13491E+01
   0.57501E+01   0.13490E+01
   0.57501E+01   0.13489E+01
   0.57501E+01   0.13489E+01
   0.57501E+01   0.13488E+01
   0.57501E+01   0.13487E+01
   0.57501E+01   0.13487E+01
   0.57501E+01   0.13486E+01
   0.57501E+01   0.13486E+01
   0.57501E+01   0.13486E+01
   0.57501E+01   0.13485E+01
   0.57501E+01   0.13485E+01
   0.57501E+01   0.13484E+01
   0.57501E+01   0.13483E+01
   0.57476E+01   0.13482E+01
   0.57476E+01   0.13482E+01
   0.57476E+01   0.13481E+01
   0.57476E+01   0.13480E+01
   0.57476E+01   0.13479E+01
   0.57476E+01   0.13479E+01
   0.57476E+01   0.13478E+01
   0.57476E+01   0.13478E+01
   0.57476E+01   0.13477E+01
   0.57476E+01   0.13476E+01
   0.57476E+01   0.13475E+01
   0.57476E+01   0.13474E+01
   0.57476E+01   0.13474E+01
   0.57451E+01   0.13473E+01
   0.57451E+01   0.13473E+01
   0.57451E+01   0.13472E+01
   0.57451E+01   0.13472E+01
   0.57451E+01   0.13472E+01
   0.57451E+01   0.13470E+01
   0.57451E+01   0.13470E+01
   0.57451E+01   0.13469E+01
   0.57451E+01   0.13468E+01
   0.57451E+01   0.13468E+01
   0.57451E+01   0.13467E+01
   0.57451E+01   0.13466E+01
   0.57451E+01   0.13466E+01
   0.57426E+01   0.13465E+01
   0.57426E+01   0.13465E+01
   0.57426E+01   0.13464E+01
   0.57426E+01   0.13464E+01
   0.57426E+01   0.13463E+01
   0.57426E+01   0.13462E+01
   0.57426E+01   0.13462E+01
   0.57426E+01   0.13461E+01
   0.57426E+01   0.13460E+01
   0.57426E+01   0.13459E+01
   0.57426E+01   0.13459E+01
   0.57426E+01   0.13458E+01
   0.57426E+01   0.13458E+01
   0.57426E+01   0.13458E+01
   0.57426E+01   0.13457E+01
   0.57401E+01   0.13457E+01
   0.57401E+01   0.13456E+01
   0.57401E+01   0.13455E+01
   0.57401E+01   0.13454E+01
   0.57401E+01   0.13453E+01
   0.57401E+01   0.13453E+01
   0.57401E+01   0.13452E+01
   0.57401E+01   0.13452E+01
   0.57401E+01   0.13451E+01
   0.57401E+01   0.13450E+01
   0.57401E+01   0.13449E+01
   0.57401E+01   0.13449E+01
   0.57376E+01   0.13448E+01
   0.57376E+01   0.13448E+01
   0.57376E+01   0.13447E+01
   0.57376E+01   0.13446E+01
   0.57376E+01   0.13446E+01
   0.57376E+01   0.13444E+01
   0.57376E+01   0.13444E+01
   0.57376E+01   0.13443E+01
   0.57376E+01   0.13443E+01
   0.57376E+01   0.13443E+01
   0.57376E+01   0.13442E+01
   0.57376E+01   0.13441E+01
   0.57376E+01   0.13441E+01
   0.57376E+01   0.13440E+01
   0.57351E+01   0.13439E+01
   0.57351E+01   0.13439E+01
   0.57351E+01   0.13438E+01
   0.57351E+01   0.13437E+01
   0.57351E+01   0.13437E+01
   0.57351E+01   0.13436E+01
   0.57351E+01   0.13435E+01
   0.57351E+01   0.13435E+01
   0.57351E+01   0.13434E+01
   0.57351E+01   0.13433E+01
   0.57351E+01   0.13433E+01
   0.57351E+01   0.13432E+01
   0.57326E+01   0.13431E+01
   0.57326E+01   0.13431E+01
   0.57326E+01   0.13430E+01
   0.57326E+01   0.13430E+01
   0.57326E+01   0.13429E+01
   0.57326E+01   0.13429E+01
   0.57326E+01   0.13429E+01
   0.57326E+01   0.13428E+01
   0.57326E+01   0.13427E+01
   0.57326E+01   0.13426E+01
   0.57326E+01   0.13426E+01
   0.57326E+01   0.13425E+01
   0.57326E+01   0.13424E+01
   0.57326E+01   0.13423E+01
   0.57301E+01   0.13423E+01
   0.57301E+01   0.13422E+01
   0.57301E+01   0.13422E+01
   0.57301E+01   0.13421E+01
   0.57301E+01   0.13420E+01
   0.57301E+01   0.13420E+01
   0.57301E+01   0.13419E+01
   0.57301E+01   0.13418E+01
   0.57301E+01   0.13417E+01
   0.57301E+01   0.13417E+01
   0.57301E+01   0.13416E+01
   0.57301E+01   0.13415E+01
   0.57301E+01   0.13415E+01
   0.57301E+01   0.13414E+01
   0.57276E+01   0.13414E+01
   0.57276E+01   0.13413E+01
   0.57276E+01   0.13412E+01
   0.57276E+01   0.13412E+01
   0.57276E+01   0.13411E+01
   0.57276E+01   0.13410E+01
   0.57276E+01   0.13409E+01
   0.57276E+01   0.13409E+01
   0.57276E+01   0.13408E+01
   0.57276E+01   0.13408E+01
   0.57276E+01   0.13408E+01
   0.57276E+01   0.13407E+01
   0.57276E+01   0.13406E+01
   0.57276E+01   0.13405E+01
   0.57251E+01   0.13404E+01
   0.57251E+01   0.13404E+01
   0.57251E+01   0.13403E+01
   0.57251E+01   0.13403E+01
   0.57251E+01   0.13402E+01
   0.57251E+01   0.13402E+01
   0.57251E+01   0.13401E+01
   0.57251E+01   0.13401E+01
   0.57251E+01   0.13400E+01
   0.57251E+01   0.13399E+01
   0.57251E+01   0.13399E+01
   0.57251E+01   0.13398E+01
   0.57251E+01   0.13398E+01
   0.57251E+01   0.13398E+01
   0.57226E+01   0.13397E+01
   0.57226E+01   0.13396E+01
   0.57226E+01   0.13395E+01
   0.57226E+01   0.13394E+01
   0.57226E+01   0.13393E+01
   0.57226E+01   0.13393E+01
   0.57226E+01   0.13393E+01
   0.57226E+01   0.13392E+01
   0.57226E+01   0.13390E+01
   0.57226E+01   0.13390E+01
   0.57226E+01   0.13389E+01
   0.57226E+01   0.13388E+01
   0.57226E+01   0.13388E+01
   0.57201E+01   0.13388E+01
   0.57201E+01   0.13387E+01
   0.57201E+01   0.13387E+01
   0.57201E+01   0.13386E+01
   0.57201E+01   0.13386E+01
   0.57201E+01   0.13385E+01
   0.57201E+01   0.13384E+01
   0.57201E+01   0.13383E+01
   0.57201E+01   0.13383E+01
   0.57201E+01   0.13382E+01
   0.57201E+01   0.13381E+01
   0.57201E+01   0.13381E+01
   0.57176E+01   0.13380E+01
   0.57176E+01   0.13379E+01
   0.57176E+01   0.13379E+01
   0.57176E+01   0.13378E+01
   0.57176E+01   0.13377E+01
   0.57176E+01   0.13377E+01
   0.57176E+01   0.13376E+01
   0.57176E+01   0.13375E+01
   0.57176E+01   0.13375E+01
   0.57176E+01   0.13374E+01
   0.57176E+01   0.13373E+01
   0.57176E+01   0.13373E+01
   0.57176E+01   0.13372E+01
   0.57176E+01   0.13372E+01
   0.57176E+01   0.13371E+01
   0.57176E+01   0.13371E+01
   0.57151E+01   0.13370E+01
   0.57151E+01   0.13369E+01
   0.57151E+01   0.13369E+01
   0.57151E+01   0.13368E+01
   0.57151E+01   0.13368E+01
   0.57151E+01   0.13367E+01
   0.57151E+01   0.13367E+01
   0.57151E+01   0.13366E+01
   0.57151E+01   0.13366E+01
   0.57151E+01   0.13365E+01
   0.57151E+01   0.13365E+01
   0.57151E+01   0.13364E+01
   0.57151E+01   0.13363E+01
   0.57126E+01   0.13362E+01
   0.57126E+01   0.13361E+01
   0.57126E+01   0.13360E+01
   0.57126E+01   0.13360E+01
   0.57126E+01   0.13359E+01
   0.57126E+01   0.13358E+01
   0.57126E+01   0.13358E+01
   0.57126E+01   0.13357E+01
   0.57126E+01   0.13357E+01
   0.57126E+01   0.13356E+01
   0.57126E+01   0.13355E+01
   0.57126E+01   0.13355E+01
   0.57126E+01   0.13354E+01
   0.57126E+01   0.13354E+01
   0.57101E+01   0.13352E+01
   0.57101E+01   0.13352E+01
   0.57101E+01   0.13352E+01
   0.57101E+01   0.13351E+01
   0.57101E+01   0.13351E+01
   0.57101E+01   0.13350E+01
   0.57101E+01   0.13350E+01
   0.57101E+01   0.13349E+01
   0.57101E+01   0.13348E+01
   0.57101E+01   0.13347E+01
   0.57101E+01   0.13347E+01
   0.57101E+01   0.13346E+01
   0.57101E+01   0.13345E+01
   0.57101E+01   0.13344E+01
   0.57101E+01   0.13344E+01
   0.57076E+01   0.13344E+01
   0.57076E+01   0.13343E+01
   0.57076E+01   0.13343E+01
   0.57076E+01   0.13342E+01
   0.57076E+01   0.13341E+01
   0.57076E+01   0.13340E+01
   0.57076E+01   0.13339E+01
   0.57076E+01   0.13339E+01
   0.57076E+01   0.13338E+01
   0.57076E+01   0.13338E+01
   0.57076E+01   0.13337E+01
   0.57076E+01   0.13337E+01
   0.57051E+01   0.13336E+01
   0.57051E+01   0.13335E+01
   0.57051E+01   0.13335E+01
   0.57051E+01   0.13335E+01
   0.57051E+01   0.13334E+01
   0.57051E+01   0.13333E+01
   0.57051E+01   0.13333E+01
   0.57051E+01   0.13332E+01
   0.57051E+01   0.13331E+01
   0.57051E+01   0.13331E+01
   0.57051E+01   0.13330E+01
   0.57051E+01   0.13329E+01
   0.57051E+01   0.13329E+01
   0.57051E+01   0.13328E+01
   0.57051E+01   0.13328E+01
   0.57051E+01   0.13328E+01
   0.57026E+01   0.13326E+01
   0.57026E+01   0.13326E+01
   0.57026E+01   0.13325E+01
   0.57026E+01   0.13324E+01
   0.57026E+01   0.13324E+01
   0.57026E+01   0.13323E+01
   0.57026E+01   0.13322E+01
   0.57026E+01   0.13322E+01
   0.57026E+01   0.13321E+01
   0.57026E+01   0.13321E+01
   0.57026E+01   0.13320E+01
   0.57026E+01   0.13319E+01
   0.57026E+01   0.13318E+01
   0.57026E+01   0.13318E+01
   0.57001E+01   0.13317E+01
   0.57001E+01   0.13317E+01
   0.57001E+01   0.13316E+01
   0.57001E+01   0.13316E+01
   0.57001E+01   0.13315E+01
   0.57001E+01   0.13314E+01
   0.57001E+01   0.13314E+01
   0.57001E+01   0.13313E+01
   0.57001E+01   0.13313E+01
   0.57001E+01   0.13312E+01
   0.57001E+01   0.13311E+01
   0.57001E+01   0.13311E+01
   0.57001E+01   0.13310E+01
   0.57001E+01   0.13309E+01
   0.56976E+01   0.13309E+01
   0.56976E+01   0.13308E+01
   0.56976E+01   0.13307E+01
   0.56976E+01   0.13306E+01
   0.56976E+01   0.13306E+01
   0.56976E+01   0.13306E+01
   0.56976E+01   0.13305E+01
   0.56976E+01   0.13305E+01
   0.56976E+01   0.13303E+01
   0.56976E+01   0.13303E+01
   0.56976E+01   0.13302E+01
   0.56976E+01   0.13301E+01
   0.56976E+01   0.13301E+01
   0.56976E+01   0.13300E+01
   0.56951E+01   0.13300E+01
   0.56951E+01   0.13300E+01
   0.56951E+01   0.13300E+01
   0.56951E+01   0.13299E+01
   0.56951E+01   0.13298E+01
   0.56951E+01   0.13297E+01
   0.56951E+01   0.13296E+01
   0.56951E+01   0.13296E+01
   0.56951E+01   0.13295E+01
   0.56951E+01   0.13295E+01
   0.56951E+01   0.13294E+01
   0.56926E+01   0.13292E+01
   0.56926E+01   0.13292E+01
   0.56926E+01   0.13292E+01
   0.56926E+01   0.13291E+01
   0.56926E+01   0.13291E+01
   0.56926E+01   0.13290E+01
   0.56951E+01   0.13290E+01
   0.56926E+01   0.13289E+01
   0.56926E+01   0.13288E+01
   0.56926E+01   0.13287E+01
   0.56926E+01   0.13286E+01
   0.56926E+01   0.13285E+01
   0.56926E+01   0.13285E+01
   0.56926E+01   0.13284E+01
   0.56926E+01   0.13284E+01
   0.56901E+01   0.13284E+01
   0.56901E+01   0.13283E+01
   0.56901E+01   0.13283E+01
   0.56901E+01   0.13281E+01
   0.56901E+01   0.13281E+01
   0.56901E+01   0.13280E+01
   0.56901E+01   0.13280E+01
   0.56901E+01   0.13279E+01
   0.56901E+01   0.13279E+01
   0.56901E+01   0.13278E+01
   0.56901E+01   0.13277E+01
   0.56901E+01   0.13276E+01
   0.56901E+01   0.13276E+01
   0.56901E+01   0.13276E+01
   0.56901E+01   0.13275E+01
   0.56901E+01   0.13275E+01
   0.56876E+01   0.13273E+01
   0.56876E+01   0.13272E+01
   0.56876E+01   0.13272E+01
   0.56876E+01   0.13271E+01
   0.56876E+01   0.13271E+01
   0.56876E+01   0.13270E+01
   0.56876E+01   0.13269E+01
   0.56876E+01   0.13269E+01
   0.56876E+01   0.13269E+01
   0.56876E+01   0.13268E+01
   0.56876E+01   0.13268E+01
   0.56876E+01   0.13267E+01
   0.56876E+01   0.13266E+01
   0.56876E+01   0.13265E+01
   0.56876E+01   0.13265E+01
   0.56851E+01   0.13264E+01
   0.56851E+01   0.13264E+01
   0.56851E+01   0.13263E+01
   0.56851E+01   0.13263E+01
   0.56851E+01   0.13262E+01
   0.56851E+01   0.13262E+01
   0.56851E+01   0.13262E+01
   0.56851E+01   0.13261E+01
   0.56851E+01   0.13260E+01
   0.56851E+01   0.13259E+01
   0.56851E+01   0.13259E+01
   0.56851E+01   0.13258E+01
   0.56851E+01   0.13257E+01
   0.56851E+01   0.13257E+01
   0.56826E+01   0.13256E+01
   0.56826E+01   0.13255E+01
   0.56826E+01   0.13254E+01
   0.56826E+01   0.13254E+01
   0.56826E+01   0.13253E+01
   0.56826E+01   0.13253E+01
   0.56826E+01   0.13253E+01
   0.56826E+01   0.13251E+01
   0.56826E+01   0.13251E+01
   0.56826E+01   0.13250E+01
   0.56826E+01   0.13249E+01
   0.56826E+01   0.13249E+01
   0.56826E+01   0.13248E+01
   0.56801E+01   0.13247E+01
   0.56801E+01   0.13247E+01
   0.56801E+01   0.13246E+01
   0.56801E+01   0.13246E+01
   0.56801E+01   0.13246E+01
   0.56801E+01   0.13245E+01
   0.56801E+01   0.13244E+01
   0.56801E+01   0.13244E+01
   0.56801E+01   0.13243E+01
   0.56801E+01   0.13243E+01
   0.56801E+01   0.13241E+01
   0.56801E+01   0.13241E+01
   0.56801E+01   0.13241E+01
   0.56801E+01   0.13239E+01
   0.56801E+01   0.13239E+01
   0.56776E+01   0.13238E+01
   0.56776E+01   0.13238E+01
   0.56776E+01   0.13237E+01
   0.56776E+01   0.13237E+01
   0.56776E+01   0.13236E+01
   0.56776E+01   0.13235E+01
   0.56776E+01   0.13235E+01
   0.56776E+01   0.13234E+01
   0.56776E+01   0.13233E+01
   0.56776E+01   0.13232E+01
   0.56776E+01   0.13232E+01
   0.56776E+01   0.13231E+01
   0.56776E+01   0.13231E+01
   0.56776E+01   0.13231E+01
   0.56776E+01   0.13229E+01
   0.56776E+01   0.13229E+01
   0.56751E+01   0.13228E+01
   0.56751E+01   0.13228E+01
   0.56751E+01   0.13227E+01
   0.56751E+01   0.13226E+01
   0.56751E+01   0.13226E+01
   0.56751E+01   0.13225E+01
   0.56751E+01   0.13225E+01
   0.56751E+01   0.13224E+01
   0.56751E+01   0.13224E+01
   0.56751E+01   0.13224E+01
   0.56751E+01   0.13223E+01
   0.56751E+01   0.13222E+01
   0.56751E+01   0.13222E+01
   0.56751E+01   0.13221E+01
   0.56751E+01   0.13220E+01
   0.56726E+01   0.13219E+01
   0.56726E+01   0.13219E+01
   0.56726E+01   0.13218E+01
   0.56726E+01   0.13218E+01
   0.56726E+01   0.13217E+01
   0.56726E+01   0.13216E+01
   0.56726E+01   0.13216E+01
   0.56726E+01   0.13215E+01
   0.56726E+01   0.13215E+01
   0.56726E+01   0.13214E+01
   0.56726E+01   0.13214E+01
   0.56726E+01   0.13213E+01
   0.56726E+01   0.13212E+01
   0.56726E+01   0.13211E+01
   0.56726E+01   0.13211E+01
   0.56701E+01   0.13210E+01
   0.56701E+01   0.13209E+01
   0.56701E+01   0.13209E+01
   0.56701E+01   0.13208E+01
   0.56701E+01   0.13207E+01
   0.56701E+01   0.13207E+01
   0.56701E+01   0.13207E+01
   0.56701E+01   0.13206E+01
   0.56701E+01   0.13205E+01
   0.56701E+01   0.13204E+01
   0.56701E+01   0.13204E+01
   0.56701E+01   0.13203E+01
   0.56701E+01   0.13202E+01
   0.56701E+01   0.13202E+01
   0.56701E+01   0.13202E+01
   0.56676E+01   0.13201E+01
   0.56676E+01   0.13200E+01
   0.56676E+01   0.13200E+01
   0.56676E+01   0.13199E+01
   0.56676E+01   0.13199E+01
   0.56676E+01   0.13198E+01
   0.56676E+01   0.13197E+01
   0.56676E+01   0.13196E+01
   0.56676E+01   0.13196E+01
   0.56676E+01   0.13195E+01
   0.56676E+01   0.13194E+01
   0.56676E+01   0.13194E+01
   0.56676E+01   0.13193E+01
   0.56651E+01   0.13192E+01
   0.56651E+01   0.13192E+01
   0.56651E+01   0.13192E+01
   0.56651E+01   0.13191E+01
   0.56651E+01   0.13190E+01
   0.56651E+01   0.13190E+01
   0.56651E+01   0.13189E+01
   0.56651E+01   0.13188E+01
   0.56651E+01   0.13187E+01
   0.56651E+01   0.13187E+01
   0.56651E+01   0.13186E+01
   0.56651E+01   0.13185E+01
   0.56651E+01   0.13185E+01
   0.56651E+01   0.13185E+01
   0.56651E+01   0.13184E+01
   0.56651E+01   0.13183E+01
   0.56651E+01   0.13183E+01
   0.56626E+01   0.13182E+01
   0.56626E+01   0.13182E+01
   0.56626E+01   0.13181E+01
   0.56626E+01   0.13181E+01
   0.56626E+01   0.13180E+01
   0.56626E+01   0.13180E+01
   0.56626E+01   0.13179E+01
   0.56626E+01   0.13179E+01
   0.56626E+01   0.13178E+01
   0.56626E+01   0.13177E+01
   0.56626E+01   0.13176E+01
   0.56626E+01   0.13176E+01
   0.56626E+01   0.13175E+01
   0.56626E+01   0.13175E+01
   0.56626E+01   0.13174E+01
   0.56601E+01   0.13173E+01
   0.56601E+01   0.13173E+01
   0.56601E+01   0.13172E+01
   0.56601E+01   0.13171E+01
   0.56601E+01   0.13170E+01
   0.56601E+01   0.13170E+01
   0.56601E+01   0.13169E+01
   0.56601E+01   0.13169E+01
   0.56601E+01   0.13168E+01
   0.56601E+01   0.13168E+01
   0.56601E+01   0.13168E+01
   0.56601E+01   0.13167E+01
   0.56601E+01   0.13166E+01
   0.56601E+01   0.13165E+01
   0.56576E+01   0.13164E+01
   0.56576E+01   0.13164E+01
   0.56576E+01   0.13163E+01
   0.56576E+01   0.13163E+01
   0.56576E+01   0.13162E+01
   0.56576E+01   0.13161E+01
   0.56576E+01   0.13161E+01
   0.56576E+01   0.13161E+01
   0.56576E+01   0.13160E+01
   0.56576E+01   0.13159E+01
   0.56576E+01   0.13158E+01
   0.56576E+01   0.13158E+01
   0.56576E+01   0.13157E+01
   0.56576E+01   0.13157E+01
   0.56576E+01   0.13156E+01
   0.56576E+01   0.13155E+01
   0.56551E+01   0.13154E+01
   0.56551E+01   0.13154E+01
   0.56551E+01   0.13153E+01
   0.56551E+01   0.13152E+01
   0.56551E+01   0.13152E+01
   0.56551E+01   0.13152E+01
   0.56551E+01   0.13151E+01
   0.56551E+01   0.13151E+01
   0.56551E+01   0.13150E+01
   0.56551E+01   0.13149E+01
   0.56551E+01   0.13148E+01
   0.56551E+01   0.13147E+01
   0.56551E+01   0.13147E+01
   0.56551E+01   0.13146E+01
   0.56551E+01   0.13145E+01
   0.56551E+01   0.13145E+01
   0.56526E+01   0.13145E+01
   0.56526E+01   0.13144E+01
   0.56526E+01   0.13144E+01
   0.56526E+01   0.13144E+01
   0.56526E+01   0.13143E+01
   0.56526E+01   0.13142E+01
   0.56526E+01   0.13141E+01
   0.56526E+01   0.13140E+01
   0.56526E+01   0.13139E+01
   0.56526E+01   0.13139E+01
   0.56526E+01   0.13139E+01
   0.56526E+01   0.13138E+01
   0.56526E+01   0.13137E+01
   0.56501E+01   0.13137E+01
   0.56526E+01   0.13136E+01
   0.56526E+01   0.13136E+01
   0.56526E+01   0.13136E+01
   0.56526E+01   0.13135E+01
   0.56501E+01   0.13134E+01
   0.56501E+01   0.13134E+01
   0.56501E+01   0.13133E+01
   0.56501E+01   0.13132E+01
   0.56501E+01   0.13132E+01
   0.56501E+01   0.13131E+01
   0.56501E+01   0.13131E+01
   0.56501E+01   0.13130E+01
   0.56501E+01   0.13129E+01
   0.56501E+01   0.13129E+01
   0.56501E+01   0.13129E+01
   0.56501E+01   0.13128E+01
   0.56501E+01   0.13127E+01
   0.56476E+01   0.13126E+01
   0.56476E+01   0.13125E+01
   0.56476E+01   0.13125E+01
   0.56476E+01   0.13125E+01
   0.56476E+01   0.13124E+01
   0.56476E+01   0.13123E+01
   0.56476E+01   0.13122E+01
   0.56476E+01   0.13122E+01
   0.56476E+01   0.13121E+01
   0.56476E+01   0.13121E+01
   0.56476E+01   0.13120E+01
   0.56476E+01   0.13119E+01
   0.56476E+01   0.13119E+01
   0.56476E+01   0.13118E+01
   0.56476E+01   0.13118E+01
   0.56451E+01   0.13117E+01
   0.56451E+01   0.13116E+01
   0.56451E+01   0.13116E+01
   0.56451E+01   0.13115E+01
   0.56451E+01   0.13114E+01
   0.56451E+01   0.13113E+01
   0.56451E+01   0.13113E+01
   0.56451E+01   0.13113E+01
   0.56451E+01   0.13112E+01
   0.56451E+01   0.13112E+01
   0.56451E+01   0.13111E+01
   0.56451E+01   0.13110E+01
   0.56451E+01   0.13110E+01
   0.56451E+01   0.13109E+01
   0.56451E+01   0.13109E+01
   0.56451E+01   0.13107E+01
   0.56426E+01   0.13107E+01
   0.56426E+01   0.13106E+01
   0.56426E+01   0.13106E+01
   0.56426E+01   0.13105E+01
   0.56426E+01   0.13105E+01
   0.56426E+01   0.13104E+01
   0.56426E+01   0.13103E+01
   0.56426E+01   0.13103E+01
   0.56426E+01   0.13103E+01
   0.56426E+01   0.13102E+01
   0.56426E+01   0.13102E+01
   0.56426E+01   0.13101E+01
   0.56426E+01   0.13100E+01
   0.56426E+01   0.13099E+01
   0.56426E+01   0.13099E+01
   0.56401E+01   0.13098E+01
   0.56401E+01   0.13097E+01
   0.56401E+01   0.13097E+01
   0.56401E+01   0.13096E+01
   0.56401E+01   0.13096E+01
   0.56401E+01   0.13095E+01
   0.56401E+01   0.13094E+01
   0.56401E+01   0.13094E+01
   0.56401E+01   0.13093E+01
   0.56401E+01   0.13092E+01
   0.56401E+01   0.13092E+01
   0.56401E+01   0.13091E+01
   0.56401E+01   0.13091E+01
   0.56401E+01   0.13090E+01
   0.56401E+01   0.13089E+01
   0.56401E+01   0.13089E+01
   0.56376E+01   0.13088E+01
   0.56376E+01   0.13087E+01
   0.56376E+01   0.13087E+01
   0.56376E+01   0.13087E+01
   0.56376E+01   0.13086E+01
   0.56376E+01   0.13085E+01
   0.56376E+01   0.13085E+01
   0.56376E+01   0.13084E+01
   0.56376E+01   0.13083E+01
   0.56376E+01   0.13082E+01
   0.56376E+01   0.13082E+01
   0.56376E+01   0.13081E+01
   0.56376E+01   0.13081E+01
   0.56376E+01   0.13080E+01
   0.56376E+01   0.13080E+01
   0.56376E+01   0.13080E+01
   0.56376E+01   0.13079E+01
   0.56376E+01   0.13079E+01
   0.56376E+01   0.13079E+01
   0.56351E+01   0.13078E+01
   0.56351E+01   0.13077E+01
   0.56351E+01   0.13076E+01
   0.56351E+01   0.13075E+01
   0.56351E+01   0.13075E+01
   0.56351E+01   0.13075E+01
   0.56351E+01   0.13074E+01
   0.56351E+01   0.13073E+01
   0.56351E+01   0.13072E+01
   0.56351E+01   0.13071E+01
   0.56351E+01   0.13071E+01
   0.56351E+01   0.13071E+01
   0.56351E+01   0.13070E+01
   0.56351E+01   0.13070E+01
   0.56326E+01   0.13069E+01
   0.56326E+01   0.13069E+01
   0.56326E+01   0.13068E+01
   0.56326E+01   0.13066E+01
   0.56326E+01   0.13066E+01
   0.56326E+01   0.13065E+01
   0.56326E+01   0.13065E+01
   0.56326E+01   0.13064E+01
   0.56326E+01   0.13063E+01
   0.56326E+01   0.13063E+01
   0.56326E+01   0.13062E+01
   0.56326E+01   0.13062E+01
   0.56326E+01   0.13062E+01
   0.56326E+01   0.13061E+01
   0.56326E+01   0.13060E+01
   0.56301E+01   0.13059E+01
   0.56301E+01   0.13058E+01
   0.56301E+01   0.13058E+01
   0.56301E+01   0.13058E+01
   0.56301E+01   0.13057E+01
   0.56301E+01   0.13056E+01
   0.56301E+01   0.13056E+01
   0.56301E+01   0.13055E+01
   0.56301E+01   0.13055E+01
   0.56301E+01   0.13054E+01
   0.56301E+01   0.13053E+01
   0.56301E+01   0.13053E+01
   0.56301E+01   0.13053E+01
   0.56301E+01   0.13052E+01
   0.56301E+01   0.13051E+01
   0.56301E+01   0.13050E+01
   0.56276E+01   0.13050E+01
   0.56276E+01   0.13049E+01
   0.56276E+01   0.13048E+01
   0.56276E+01   0.13048E+01
   0.56276E+01   0.13047E+01
   0.56276E+01   0.13047E+01
   0.56276E+01   0.13046E+01
   0.56276E+01   0.13046E+01
   0.56276E+01   0.13046E+01
   0.56276E+01   0.13045E+01
   0.56276E+01   0.13045E+01
   0.56276E+01   0.13044E+01
   0.56276E+01   0.13043E+01
   0.56276E+01   0.13042E+01
   0.56276E+01   0.13041E+01
   0.56276E+01   0.13041E+01
   0.56251E+01   0.13040E+01
   0.56276E+01   0.13040E+01
   0.56251E+01   0.13039E+01
   0.56251E+01   0.13038E+01
   0.56251E+01   0.13038E+01
   0.56251E+01   0.13037E+01
   0.56251E+01   0.13037E+01
   0.56251E+01   0.13036E+01
   0.56251E+01   0.13036E+01
   0.56251E+01   0.13035E+01
   0.56251E+01   0.13035E+01
   0.56251E+01   0.13034E+01
   0.56251E+01   0.13033E+01
   0.56251E+01   0.13032E+01
   0.56251E+01   0.13032E+01
   0.56226E+01   0.13031E+01
   0.56226E+01   0.13030E+01
   0.56226E+01   0.13030E+01
   0.56226E+01   0.13029E+01
   0.56226E+01   0.13029E+01
   0.56226E+01   0.13028E+01
   0.56226E+01   0.13028E+01
   0.56226E+01   0.13027E+01
   0.56226E+01   0.13026E+01
   0.56226E+01   0.13026E+01
   0.56226E+01   0.13025E+01
   0.56226E+01   0.13025E+01
   0.56226E+01   0.13024E+01
   0.56226E+01   0.13024E+01
   0.56226E+01   0.13023E+01
   0.56226E+01   0.13022E+01
   0.56201E+01   0.13021E+01
   0.56201E+01   0.13021E+01
   0.56201E+01   0.13021E+01
   0.56201E+01   0.13020E+01
   0.56201E+01   0.13019E+01
   0.56201E+01   0.13019E+01
   0.56201E+01   0.13019E+01
   0.56201E+01   0.13018E+01
   0.56201E+01   0.13017E+01
   0.56201E+01   0.13016E+01
   0.56201E+01   0.13016E+01
   0.56201E+01   0.13015E+01
   0.56201E+01   0.13014E+01
   0.56201E+01   0.13014E+01
   0.56201E+01   0.13013E+01
   0.56201E+01   0.13013E+01
   0.56201E+01   0.13012E+01
   0.56176E+01   0.13012E+01
   0.56176E+01   0.13011E+01
   0.56176E+01   0.13011E+01
   0.56176E+01   0.13011E+01
   0.56176E+01   0.13010E+01
   0.56176E+01   0.13009E+01
   0.56176E+01   0.13008E+01
   0.56176E+01   0.13008E+01
   0.56176E+01   0.13007E+01
   0.56176E+01   0.13007E+01
   0.56176E+01   0.13006E+01
   0.56176E+01   0.13005E+01
   0.56176E+01   0.13004E+01
   0.56176E+01   0.13004E+01
   0.56176E+01   0.13003E+01
   0.56176E+01   0.13003E+01
   0.56176E+01   0.13002E+01
   0.56151E+01   0.13002E+01
   0.56151E+01   0.13002E+01
   0.56176E+01   0.13001E+01
   0.56151E+01   0.13001E+01
   0.56151E+01   0.13000E+01
   0.56151E+01   0.12999E+01
   0.56151E+01   0.12998E+01
   0.56151E+01   0.12998E+01
   0.56151E+01   0.12996E+01
   0.56151E+01   0.12996E+01
   0.56151E+01   0.12995E+01
   0.56151E+01   0.12995E+01
   0.56151E+01   0.12994E+01
   0.56151E+01   0.12994E+01
   0.56151E+01   0.12993E+01
   0.56151E+01   0.12993E+01
   0.56126E+01   0.12992E+01
   0.56126E+01   0.12991E+01
   0.56126E+01   0.12991E+01
   0.56126E+01   0.12990E+01
   0.56126E+01   0.12989E+01
   0.56126E+01   0.12989E+01
   0.56126E+01   0.12988E+01
   0.56126E+01   0.12988E+01
   0.56126E+01   0.12987E+01
   0.56126E+01   0.12986E+01
   0.56126E+01   0.12986E+01
   0.56126E+01   0.12985E+01
   0.56126E+01   0.12985E+01
   0.56126E+01   0.12984E+01
   0.56126E+01   0.12984E+01
   0.56126E+01   0.12983E+01
   0.56126E+01   0.12983E+01
   0.56101E+01   0.12982E+01
   0.56101E+01   0.12981E+01
   0.56101E+01   0.12980E+01
   0.56101E+01   0.12980E+01
   0.56101E+01   0.12979E+01
   0.56101E+01   0.12979E+01
   0.56101E+01   0.12979E+01
   0.56101E+01   0.12978E+01
   0.56101E+01   0.12977E+01
   0.56101E+01   0.12976E+01
   0.56101E+01   0.12976E+01
   0.56101E+01   0.12975E+01
   0.56101E+01   0.12975E+01
   0.56101E+01   0.12974E+01
   0.56101E+01   0.12974E+01
   0.56101E+01   0.12973E+01
   0.56101E+01   0.12972E+01
   0.56076E+01   0.12971E+01
   0.56101E+01   0.12971E+01
   0.56076E+01   0.12970E+01
   0.56076E+01   0.12969E+01
   0.56076E+01   0.12969E+01
   0.56076E+01   0.12969E+01
   0.56076E+01   0.12968E+01
   0.56076E+01   0.12968E+01
   0.56076E+01   0.12967E+01
   0.56076E+01   0.12967E+01
   0.56076E+01   0.12966E+01
   0.56076E+01   0.12966E+01
   0.56076E+01   0.12965E+01
   0.56076E+01   0.12964E+01
   0.56076E+01   0.12963E+01
   0.56076E+01   0.12963E+01
   0.56076E+01   0.12962E+01
   0.56076E+01   0.12962E+01
   0.56076E+01   0.12961E+01
   0.56051E+01   0.12960E+01
   0.56051E+01   0.12960E+01
   0.56051E+01   0.12959E+01
   0.56051E+01   0.12959E+01
   0.56051E+01   0.12958E+01
   0.56051E+01   0.12958E+01
   0.56051E+01   0.12957E+01
   0.56051E+01   0.12957E+01
   0.56051E+01   0.12956E+01
   0.56051E+01   0.12955E+01
   0.56051E+01   0.12955E+01
   0.56051E+01   0.12954E+01
   0.56051E+01   0.12953E+01
   0.56051E+01   0.12952E+01
   0.56051E+01   0.12951E+01
   0.56051E+01   0.12951E+01
   0.56026E+01   0.12950E+01
   0.56051E+01   0.12950E+01
   0.56026E+01   0.12949E+01
   0.56026E+01   0.12949E+01
   0.56026E+01   0.12948E+01
   0.56026E+01   0.12948E+01
   0.56026E+01   0.12948E+01
   0.56026E+01   0.12947E+01
   0.56026E+01   0.12946E+01
   0.56026E+01   0.12946E+01
   0.56026E+01   0.12945E+01
   0.56026E+01   0.12945E+01
   0.56026E+01   0.12944E+01
   0.56026E+01   0.12943E+01
   0.56026E+01   0.12942E+01
   0.56026E+01   0.12942E+01
   0.56026E+01   0.12941E+01
   0.56001E+01   0.12940E+01
   0.56001E+01   0.12940E+01
   0.56001E+01   0.12940E+01
   0.56001E+01   0.12939E+01
   0.56001E+01   0.12939E+01
   0.56001E+01   0.12938E+01
   0.56001E+01   0.12937E+01
   0.56001E+01   0.12937E+01
   0.56001E+01   0.12936E+01
   0.56001E+01   0.12935E+01
   0.56001E+01   0.12935E+01
   0.56001E+01   0.12934E+01
   0.56001E+01   0.12934E+01
   0.56001E+01   0.12933E+01
   0.56001E+01   0.12932E+01
   0.56001E+01   0.12932E+01
   0.56001E+01   0.12931E+01
   0.56001E+01   0.12931E+01
   0.55976E+01   0.12930E+01
   0.55976E+01   0.12930E+01
   0.55976E+01   0.12929E+01
   0.55976E+01   0.12929E+01
   0.55976E+01   0.12928E+01
   0.55976E+01   0.12927E+01
   0.55976E+01   0.12927E+01
   0.55976E+01   0.12926E+01
   0.55976E+01   0.12926E+01
   0.55976E+01   0.12925E+01
   0.55976E+01   0.12924E+01
   0.55976E+01   0.12924E+01
   0.55976E+01   0.12923E+01
   0.55976E+01   0.12923E+01
   0.55976E+01   0.12922E+01
   0.55976E+01   0.12922E+01
   0.55976E+01   0.12921E+01
   0.55951E+01   0.12921E+01
   0.55951E+01   0.12920E+01
   0.55951E+01   0.12920E+01
   0.55951E+01   0.12919E+01
   0.55951E+01   0.12919E+01
   0.55951E+01   0.12917E+01
   0.55951E+01   0.12917E+01
   0.55951E+01   0.12917E+01
   0.55951E+01   0.12917E+01
   0.55951E+01   0.12915E+01
   0.55951E+01   0.12914E+01
   0.55951E+01   0.12914E+01
   0.55951E+01   0.12913E+01
   0.55951E+01   0.12913E+01
   0.55951E+01   0.12912E+01
   0.55951E+01   0.12912E+01
   0.55951E+01   0.12911E+01
   0.55951E+01   0.12911E+01
   0.55951E+01   0.12911E+01
   0.55926E+01   0.12910E+01
   0.55926E+01   0.12909E+01
   0.55926E+01   0.12908E+01
   0.55926E+01   0.12908E+01
   0.55926E+01   0.12907E+01
   0.55926E+01   0.12907E+01
   0.55926E+01   0.12906E+01
   0.55926E+01   0.12905E+01
   0.55926E+01   0.12905E+01
   0.55926E+01   0.12904E+01
   0.55926E+01   0.12903E+01
   0.55926E+01   0.12903E+01
   0.55926E+01   0.12902E+01
   0.55926E+01   0.12902E+01
   0.55926E+01   0.12902E+01
   0.55926E+01   0.12901E+01
   0.55901E+01   0.12901E+01
   0.55901E+01   0.12900E+01
   0.55901E+01   0.12900E+01
   0.55901E+01   0.12898E+01
   0.55901E+01   0.12898E+01
   0.55901E+01   0.12897E+01
   0.55901E+01   0.12896E+01
   0.55901E+01   0.12896E+01
   0.55901E+01   0.12895E+01
   0.55901E+01   0.12894E+01
   0.55901E+01   0.12894E+01
   0.55901E+01   0.12893E+01
   0.55901E+01   0.12893E+01
   0.55901E+01   0.12892E+01
   0.55901E+01   0.12892E+01
   0.55901E+01   0.12891E+01
   0.55876E+01   0.12890E+01
   0.55876E+01   0.12890E+01
   0.55876E+01   0.12890E+01
   0.55876E+01   0.12889E+01
   0.55876E+01   0.12889E+01
   0.55876E+01   0.12888E+01
   0.55876E+01   0.12887E+01
   0.55876E+01   0.12887E+01
   0.55876E+01   0.12886E+01
   0.55876E+01   0.12885E+01
   0.55876E+01   0.12884E+01
   0.55876E+01   0.12884E+01
   0.55876E+01   0.12883E+01
   0.55876E+01   0.12883E+01
   0.55876E+01   0.12883E+01
   0.55876E+01   0.12882E+01
   0.55876E+01   0.12881E+01
   0.55876E+01   0.12881E+01
   0.55876E+01   0.12880E+01
   0.55851E+01   0.12880E+01
   0.55851E+01   0.12878E+01
   0.55851E+01   0.12878E+01
   0.55851E+01   0.12877E+01
   0.55851E+01   0.12877E+01
   0.55851E+01   0.12877E+01
   0.55851E+01   0.12876E+01
   0.55851E+01   0.12875E+01
   0.55851E+01   0.12874E+01
   0.55851E+01   0.12873E+01
   0.55851E+01   0.12873E+01
   0.55851E+01   0.12873E+01
   0.55851E+01   0.12873E+01
   0.55851E+01   0.12872E+01
   0.55851E+01   0.12872E+01
   0.55851E+01   0.12871E+01
   0.55851E+01   0.12870E+01
   0.55851E+01   0.12870E+01
   0.55826E+01   0.12868E+01
   0.55826E+01   0.12868E+01
   0.55826E+01   0.12867E+01
   0.55826E+01   0.12867E+01
   0.55826E+01   0.12866E+01
   0.55826E+01   0.12866E+01
   0.55826E+01   0.12866E+01
   0.55826E+01   0.12865E+01
   0.55826E+01   0.12864E+01
   0.55826E+01   0.12863E+01
   0.55826E+01   0.12863E+01
   0.55826E+01   0.12863E+01
   0.55826E+01   0.12862E+01
   0.55826E+01   0.12861E+01
   0.55826E+01   0.12861E+01
   0.55826E+01   0.12861E+01
   0.55826E+01   0.12860E+01
   0.55801E+01   0.12859E+01
   0.55801E+01   0.12858E+01
   0.55801E+01   0.12857E+01
   0.55801E+01   0.12857E+01
   0.55801E+01   0.12856E+01
   0.55801E+01   0.12856E+01
   0.55801E+01   0.12855E+01
   0.55801E+01   0.12854E+01
   0.55801E+01   0.12854E+01
   0.55801E+01   0.12854E+01
   0.55801E+01   0.12853E+01
   0.55801E+01   0.12853E+01
   0.55801E+01   0.12852E+01
   0.55801E+01   0.12852E+01
   0.55801E+01   0.12851E+01
   0.55801E+01   0.12850E+01
   0.55801E+01   0.12850E+01
   0.55801E+01   0.12850E+01
   0.55776E+01   0.12849E+01
   0.55776E+01   0.12847E+01
   0.55776E+01   0.12847E+01
   0.55776E+01   0.12846E+01
   0.55776E+01   0.12846E+01
   0.55776E+01   0.12845E+01
   0.55776E+01   0.12844E+01
   0.55776E+01   0.12844E+01
   0.55776E+01   0.12843E+01
   0.55776E+01   0.12843E+01
   0.55776E+01   0.12843E+01
   0.55776E+01   0.12843E+01
   0.55776E+01   0.12842E+01
   0.55776E+01   0.12841E+01
   0.55776E+01   0.12841E+01
   0.55776E+01   0.12840E+01
   0.55776E+01   0.12840E+01
   0.55751E+01   0.12839E+01
   0.55751E+01   0.12838E+01
   0.55751E+01   0.12837E+01
   0.55751E+01   0.12837E+01
   0.55751E+01   0.12836E+01
   0.55751E+01   0.12835E+01
   0.55751E+01   0.12835E+01
   0.55751E+01   0.12834E+01
   0.55751E+01   0.12833E+01
   0.55751E+01   0.12833E+01
   0.55751E+01   0.12833E+01
   0.55751E+01   0.12833E+01
   0.55751E+01   0.12832E+01
   0.55751E+01   0.12832E+01
   0.55751E+01   0.12831E+01
   0.55751E+01   0.12830E+01
   0.55751E+01   0.12830E+01
   0.55751E+01   0.12829E+01
   0.55751E+01   0.12828E+01
   0.55726E+01   0.12827E+01
   0.55726E+01   0.12826E+01
   0.55726E+01   0.12826E+01
   0.55726E+01   0.12826E+01
   0.55726E+01   0.12825E+01
   0.55726E+01   0.12825E+01
   0.55726E+01   0.12824E+01
   0.55726E+01   0.12823E+01
   0.55726E+01   0.12823E+01
   0.55726E+01   0.12823E+01
   0.55726E+01   0.12822E+01
   0.55726E+01   0.12822E+01
   0.55726E+01   0.12821E+01
   0.55726E+01   0.12820E+01
   0.55726E+01   0.12820E+01
   0.55726E+01   0.12820E+01
   0.55726E+01   0.12819E+01
   0.55726E+01   0.12819E+01
   0.55726E+01   0.12817E+01
   0.55701E+01   0.12816E+01
   0.55701E+01   0.12816E+01
   0.55701E+01   0.12815E+01
   0.55701E+01   0.12814E+01
   0.55701E+01   0.12814E+01
   0.55701E+01   0.12813E+01
   0.55701E+01   0.12813E+01
   0.55701E+01   0.12813E+01
   0.55701E+01   0.12812E+01
   0.55701E+01   0.12812E+01
   0.55701E+01   0.12811E+01
   0.55701E+01   0.12811E+01
   0.55701E+01   0.12810E+01
   0.55701E+01   0.12809E+01
   0.55701E+01   0.12809E+01
   0.55701E+01   0.12809E+01
   0.55701E+01   0.12808E+01
   0.55701E+01   0.12807E+01
   0.55676E+01   0.12806E+01
   0.55676E+01   0.12806E+01
   0.55676E+01   0.12805E+01
   0.55676E+01   0.12804E+01
   0.55676E+01   0.12804E+01
   0.55676E+01   0.12803E+01
   0.55676E+01   0.12803E+01
   0.55676E+01   0.12803E+01
   0.55676E+01   0.12802E+01
   0.55676E+01   0.12801E+01
   0.55676E+01   0.12801E+01
   0.55676E+01   0.12799E+01
   0.55676E+01   0.12799E+01
   0.55676E+01   0.12799E+01
   0.55676E+01   0.12798E+01
   0.55676E+01   0.12798E+01
   0.55676E+01   0.12798E+01
   0.55676E+01   0.12797E+01
   0.55676E+01   0.12796E+01
   0.55651E+01   0.12795E+01
   0.55651E+01   0.12795E+01
   0.55651E+01   0.12794E+01
   0.55651E+01   0.12793E+01
   0.55651E+01   0.12793E+01
   0.55651E+01   0.12793E+01
   0.55651E+01   0.12792E+01
   0.55651E+01   0.12791E+01
   0.55651E+01   0.12791E+01
   0.55651E+01   0.12790E+01
   0.55651E+01   0.12790E+01
   0.55651E+01   0.12789E+01
   0.55651E+01   0.12788E+01
   0.55651E+01   0.12788E+01
   0.55651E+01   0.12787E+01
   0.55651E+01   0.12787E+01
   0.55651E+01   0.12786E+01
   0.55651E+01   0.12786E+01
   0.55651E+01   0.12785E+01
   0.55626E+01   0.12784E+01
   0.55626E+01   0.12784E+01
   0.55626E+01   0.12783E+01
   0.55626E+01   0.12782E+01
   0.55626E+01   0.12782E+01
   0.55626E+01   0.12781E+01
   0.55626E+01   0.12781E+01
   0.55626E+01   0.12780E+01
   0.55626E+01   0.12780E+01
   0.55626E+01   0.12780E+01
   0.55626E+01   0.12779E+01
   0.55626E+01   0.12778E+01
   0.55626E+01   0.12778E+01
   0.55626E+01   0.12777E+01
   0.55626E+01   0.12776E+01
   0.55626E+01   0.12775E+01
   0.55626E+01   0.12775E+01
   0.55601E+01   0.12775E+01
   0.55601E+01   0.12774E+01
   0.55601E+01   0.12774E+01
   0.55601E+01   0.12773E+01
   0.55601E+01   0.12772E+01
   0.55601E+01   0.12772E+01
   0.55601E+01   0.12771E+01
   0.55601E+01   0.12770E+01
   0.55601E+01   0.12770E+01
   0.55601E+01   0.12769E+01
   0.55601E+01   0.12769E+01
   0.55601E+01   0.12769E+01
   0.55601E+01   0.12768E+01
   0.55601E+01   0.12768E+01
   0.55601E+01   0.12767E+01
   0.55601E+01   0.12766E+01
   0.55601E+01   0.12765E+01
   0.55601E+01   0.12765E+01
   0.55601E+01   0.12764E+01
   0.55576E+01   0.12764E+01
   0.55576E+01   0.12763E+01
   0.55576E+01   0.12763E+01
   0.55576E+01   0.12762E+01
   0.55576E+01   0.12762E+01
   0.55576E+01   0.12761E+01
   0.55576E+01   0.12761E+01
   0.55576E+01   0.12760E+01
   0.55576E+01   0.12759E+01
   0.55576E+01   0.12759E+01
   0.55576E+01   0.12758E+01
   0.55576E+01   0.12758E+01
   0.55576E+01   0.12757E+01
   0.55576E+01   0.12757E+01
   0.55576E+01   0.12756E+01
   0.55576E+01   0.12755E+01
   0.55576E+01   0.12754E+01
   0.55576E+01   0.12754E+01
   0.55576E+01   0.12754E+01
   0.55551E+01   0.12753E+01
   0.55551E+01   0.12752E+01
   0.55551E+01   0.12752E+01
   0.55551E+01   0.12751E+01
   0.55551E+01   0.12751E+01
   0.55551E+01   0.12750E+01
   0.55551E+01   0.12749E+01
   0.55551E+01   0.12749E+01
   0.55551E+01   0.12748E+01
   0.55551E+01   0.12747E+01
   0.55551E+01   0.12747E+01
   0.55551E+01   0.12747E+01
   0.55551E+01   0.12747E+01
   0.55551E+01   0.12746E+01
   0.55551E+01   0.12745E+01
   0.55551E+01   0.12745E+01
   0.55551E+01   0.12744E+01
   0.55551E+01   0.12744E+01
   0.55551E+01   0.12743E+01
   0.55526E+01   0.12742E+01
   0.55526E+01   0.12741E+01
   0.55526E+01   0.12741E+01
   0.55526E+01   0.12740E+01
   0.55526E+01   0.12740E+01
   0.55526E+01   0.12740E+01
   0.55526E+01   0.12739E+01
   0.55526E+01   0.12738E+01
   0.55526E+01   0.12737E+01
   0.55526E+01   0.12737E+01
   0.55526E+01   0.12736E+01
   0.55526E+01   0.12736E+01
   0.55526E+01   0.12736E+01
   0.55526E+01   0.12735E+01
   0.55526E+01   0.12735E+01
   0.55526E+01   0.12734E+01
   0.55526E+01   0.12733E+01
   0.55526E+01   0.12733E+01
   0.55526E+01   0.12732E+01
   0.55501E+01   0.12731E+01
   0.55501E+01   0.12730E+01
   0.55501E+01   0.12730E+01
   0.55501E+01   0.12730E+01
   0.55501E+01   0.12729E+01
   0.55501E+01   0.12728E+01
   0.55501E+01   0.12728E+01
   0.55501E+01   0.12727E+01
   0.55501E+01   0.12727E+01
   0.55501E+01   0.12726E+01
   0.55501E+01   0.12725E+01
   0.55501E+01   0.12725E+01
   0.55501E+01   0.12725E+01
   0.55501E+01   0.12724E+01
   0.55501E+01   0.12724E+01
   0.55501E+01   0.12723E+01
   0.55501E+01   0.12722E+01
   0.55501E+01   0.12722E+01
   0.55501E+01   0.12722E+01
   0.55476E+01   0.12721E+01
   0.55476E+01   0.12720E+01
   0.55476E+01   0.12719E+01
   0.55501E+01   0.12719E+01
   0.55476E+01   0.12718E+01
   0.55476E+01   0.12718E+01
   0.55476E+01   0.12717E+01
   0.55476E+01   0.12716E+01
   0.55476E+01   0.12716E+01
   0.55476E+01   0.12716E+01
   0.55476E+01   0.12714E+01
   0.55476E+01   0.12714E+01
   0.55476E+01   0.12714E+01
   0.55476E+01   0.12713E+01
   0.55476E+01   0.12713E+01
   0.55476E+01   0.12712E+01
   0.55476E+01   0.12712E+01
   0.55476E+01   0.12711E+01
   0.55476E+01   0.12710E+01
   0.55476E+01   0.12710E+01
   0.55476E+01   0.12709E+01
   0.55476E+01   0.12709E+01
   0.55451E+01   0.12708E+01
   0.55451E+01   0.12707E+01
   0.55451E+01   0.12707E+01
   0.55451E+01   0.12706E+01
   0.55451E+01   0.12705E+01
   0.55451E+01   0.12705E+01
   0.55451E+01   0.12705E+01
   0.55451E+01   0.12704E+01
   0.55451E+01   0.12703E+01
   0.55451E+01   0.12703E+01
   0.55451E+01   0.12702E+01
   0.55451E+01   0.12702E+01
   0.55451E+01   0.12701E+01
   0.55451E+01   0.12701E+01
   0.55451E+01   0.12700E+01
   0.55451E+01   0.12700E+01
   0.55451E+01   0.12699E+01
   0.55451E+01   0.12699E+01
   0.55451E+01   0.12698E+01
   0.55451E+01   0.12698E+01
   0.55451E+01   0.12697E+01
   0.55426E+01   0.12696E+01
   0.55426E+01   0.12695E+01
   0.55426E+01   0.12695E+01
   0.55426E+01   0.12694E+01
   0.55426E+01   0.12694E+01
   0.55426E+01   0.12693E+01
   0.55426E+01   0.12693E+01
   0.55426E+01   0.12692E+01
   0.55426E+01   0.12692E+01
   0.55426E+01   0.12691E+01
   0.55426E+01   0.12690E+01
   0.55426E+01   0.12690E+01
   0.55426E+01   0.12689E+01
   0.55426E+01   0.12689E+01
   0.55426E+01   0.12688E+01
   0.55426E+01   0.12688E+01
   0.55426E+01   0.12687E+01
   0.55426E+01   0.12687E+01
   0.55426E+01   0.12687E+01
   0.55426E+01   0.12686E+01
   0.55401E+01   0.12685E+01
   0.55401E+01   0.12684E+01
   0.55401E+01   0.12684E+01
   0.55401E+01   0.12683E+01
   0.55401E+01   0.12683E+01
   0.55401E+01   0.12682E+01
   0.55401E+01   0.12682E+01
   0.55401E+01   0.12681E+01
   0.55401E+01   0.12680E+01
   0.55401E+01   0.12680E+01
   0.55401E+01   0.12679E+01
   0.55401E+01   0.12679E+01
   0.55401E+01   0.12678E+01
   0.55401E+01   0.12677E+01
   0.55401E+01   0.12677E+01
   0.55401E+01   0.12676E+01
   0.55401E+01   0.12676E+01
   0.55401E+01   0.12676E+01
   0.55401E+01   0.12676E+01
   0.55401E+01   0.12675E+01
   0.55376E+01   0.12674E+01
   0.55376E+01   0.12673E+01
   0.55376E+01   0.12673E+01
   0.55376E+01   0.12672E+01
   0.55376E+01   0.12672E+01
   0.55376E+01   0.12671E+01
   0.55376E+01   0.12671E+01
   0.55376E+01   0.12670E+01
   0.55376E+01   0.12670E+01
   0.55376E+01   0.12669E+01
   0.55376E+01   0.12668E+01
   0.55376E+01   0.12668E+01
   0.55376E+01   0.12666E+01
   0.55376E+01   0.12666E+01
   0.55376E+01   0.12666E+01
   0.55376E+01   0.12665E+01
   0.55376E+01   0.12665E+01
   0.55376E+01   0.12664E+01
   0.55376E+01   0.12664E+01
   0.55351E+01   0.12663E+01
   0.55351E+01   0.12662E+01
   0.55351E+01   0.12662E+01
   0.55351E+01   0.12662E+01
   0.55351E+01   0.12661E+01
   0.55351E+01   0.12661E+01
   0.55351E+01   0.12660E+01
   0.55351E+01   0.12659E+01
   0.55351E+01   0.12659E+01
   0.55351E+01   0.12659E+01
   0.55351E+01   0.12658E+01
   0.55351E+01   0.12658E+01
   0.55351E+01   0.12657E+01
   0.55351E+01   0.12656E+01
   0.55351E+01   0.12656E+01
   0.55351E+01   0.12655E+01
   0.55351E+01   0.12654E+01
   0.55351E+01   0.12653E+01
   0.55351E+01   0.12653E+01
   0.55326E+01   0.12652E+01
   0.55326E+01   0.12652E+01
   0.55326E+01   0.12651E+01
   0.55326E+01   0.12651E+01
   0.55326E+01   0.12651E+01
   0.55326E+01   0.12650E+01
   0.55326E+01   0.12649E+01
   0.55326E+01   0.12649E+01
   0.55326E+01   0.12648E+01
   0.55326E+01   0.12648E+01
   0.55326E+01   0.12647E+01
   0.55326E+01   0.12647E+01
   0.55326E+01   0.12646E+01
   0.55326E+01   0.12646E+01
   0.55326E+01   0.12645E+01
   0.55326E+01   0.12644E+01
   0.55326E+01   0.12644E+01
   0.55326E+01   0.12643E+01
   0.55326E+01   0.12642E+01
   0.55301E+01   0.12641E+01
   0.55326E+01   0.12641E+01
   0.55326E+01   0.12641E+01
   0.55301E+01   0.12640E+01
   0.55301E+01   0.12639E+01
   0.55301E+01   0.12638E+01
   0.55301E+01   0.12638E+01
   0.55301E+01   0.12637E+01
   0.55301E+01   0.12637E+01
   0.55301E+01   0.12636E+01
   0.55301E+01   0.12636E+01
   0.55301E+01   0.12636E+01
   0.55301E+01   0.12636E+01
   0.55301E+01   0.12635E+01
   0.55301E+01   0.12635E+01
   0.55301E+01   0.12634E+01
   0.55301E+01   0.12633E+01
   0.55301E+01   0.12633E+01
   0.55301E+01   0.12631E+01
   0.55301E+01   0.12631E+01
   0.55301E+01   0.12630E+01
   0.55301E+01   0.12630E+01
   0.55301E+01   0.12629E+01
   0.55301E+01   0.12629E+01
   0.55276E+01   0.12628E+01
   0.55276E+01   0.12628E+01
   0.55276E+01   0.12627E+01
   0.55276E+01   0.12626E+01
   0.55276E+01   0.12625E+01
   0.55276E+01   0.12625E+01
   0.55276E+01   0.12624E+01
   0.55276E+01   0.12624E+01
   0.55276E+01   0.12624E+01
   0.55276E+01   0.12624E+01
   0.55276E+01   0.12623E+01
   0.55276E+01   0.12623E+01
   0.55276E+01   0.12622E+01
   0.55276E+01   0.12622E+01
   0.55276E+01   0.12621E+01
   0.55276E+01   0.12620E+01
   0.55276E+01   0.12619E+01
   0.55276E+01   0.12619E+01
   0.55276E+01   0.12618E+01
   0.55276E+01   0.12618E+01
   0.55251E+01   0.12617E+01
   0.55251E+01   0.12616E+01
   0.55251E+01   0.12616E+01
   0.55251E+01   0.12615E+01
   0.55251E+01   0.12614E+01
   0.55251E+01   0.12614E+01
   0.55251E+01   0.12614E+01
   0.55251E+01   0.12613E+01
   0.55251E+01   0.12612E+01
   0.55251E+01   0.12612E+01
   0.55251E+01   0.12612E+01
   0.55251E+01   0.12612E+01
   0.55251E+01   0.12611E+01
   0.55251E+01   0.12610E+01
   0.55251E+01   0.12610E+01
   0.55251E+01   0.12609E+01
   0.55251E+01   0.12608E+01
   0.55251E+01   0.12608E+01
   0.55251E+01   0.12607E+01
   0.55251E+01   0.12607E+01
   0.55251E+01   0.12606E+01
   0.55226E+01   0.12606E+01
   0.55226E+01   0.12605E+01
   0.55226E+01   0.12605E+01
   0.55226E+01   0.12604E+01
   0.55226E+01   0.12603E+01
   0.55226E+01   0.12603E+01
   0.55226E+01   0.12603E+01
   0.55226E+01   0.12602E+01
   0.55226E+01   0.12601E+01
   0.55226E+01   0.12601E+01
   0.55226E+01   0.12600E+01
   0.55226E+01   0.12600E+01
   0.55226E+01   0.12599E+01
   0.55226E+01   0.12599E+01
   0.55226E+01   0.12598E+01
   0.55226E+01   0.12597E+01
   0.55226E+01   0.12596E+01
   0.55226E+01   0.12596E+01
   0.55226E+01   0.12595E+01
   0.55226E+01   0.12595E+01
   0.55201E+01   0.12594E+01
   0.55201E+01   0.12594E+01
   0.55201E+01   0.12594E+01
   0.55201E+01   0.12593E+01
   0.55201E+01   0.12592E+01
   0.55201E+01   0.12592E+01
   0.55201E+01   0.12592E+01
   0.55201E+01   0.12591E+01
   0.55201E+01   0.12590E+01
   0.55201E+01   0.12589E+01
   0.55201E+01   0.12589E+01
   0.55201E+01   0.12589E+01
   0.55201E+01   0.12588E+01
   0.55201E+01   0.12588E+01
   0.55201E+01   0.12587E+01
   0.55201E+01   0.12586E+01
   0.55201E+01   0.12586E+01
   0.55201E+01   0.12585E+01
   0.55201E+01   0.12584E+01
   0.55201E+01   0.12584E+01
   0.55176E+01   0.12583E+01
   0.55176E+01   0.12582E+01
   0.55176E+01   0.12582E+01
   0.55176E+01   0.12581E+01
   0.55176E+01   0.12581E+01
   0.55176E+01   0.12581E+01
   0.55176E+01   0.12581E+01
   0.55176E+01   0.12580E+01
   0.55176E+01   0.12579E+01
   0.55176E+01   0.12579E+01
   0.55176E+01   0.12578E+01
   0.55176E+01   0.12578E+01
   0.55176E+01   0.12577E+01
   0.55176E+01   0.12577E+01
   0.55176E+01   0.12577E+01
   0.55176E+01   0.12576E+01
   0.55176E+01   0.12575E+01
   0.55176E+01   0.12574E+01
   0.55176E+01   0.12573E+01
   0.55176E+01   0.12573E+01
   0.55176E+01   0.12572E+01
   0.55176E+01   0.12572E+01
   0.55176E+01   0.12571E+01
   0.55151E+01   0.12571E+01
   0.55176E+01   0.12570E+01
   0.55151E+01   0.12570E+01
   0.55151E+01   0.12570E+01
   0.55151E+01   0.12569E+01
   0.55151E+01   0.12568E+01
   0.55151E+01   0.12567E+01
   0.55151E+01   0.12567E+01
   0.55151E+01   0.12566E+01
   0.55151E+01   0.12566E+01
   0.55151E+01   0.12565E+01
   0.55151E+01   0.12565E+01
   0.55151E+01   0.12565E+01
   0.55151E+01   0.12565E+01
   0.55151E+01   0.12564E+01
   0.55151E+01   0.12564E+01
   0.55151E+01   0.12563E+01
   0.55151E+01   0.12562E+01
   0.55151E+01   0.12561E+01
   0.55151E+01   0.12561E+01
   0.55151E+01   0.12560E+01
   0.55151E+01   0.12560E+01
   0.55151E+01   0.12559E+01
   0.55151E+01   0.12559E+01
   0.55151E+01   0.12558E+01
   0.55126E+01   0.12557E+01
   0.55126E+01   0.12556E+01
   0.55126E+01   0.12556E+01
   0.55126E+01   0.12555E+01
   0.55126E+01   0.12554E+01
   0.55126E+01   0.12554E+01
   0.55126E+01   0.12554E+01
   0.55126E+01   0.12553E+01
   0.55126E+01   0.12553E+01
   0.55126E+01   0.12552E+01
   0.55126E+01   0.12552E+01
   0.55126E+01   0.12551E+01
   0.55126E+01   0.12550E+01
   0.55126E+01   0.12550E+01
   0.55126E+01   0.12550E+01
   0.55126E+01   0.12549E+01
   0.55126E+01   0.12548E+01
   0.55126E+01   0.12548E+01
   0.55126E+01   0.12548E+01
   0.55126E+01   0.12547E+01
   0.55101E+01   0.12546E+01
   0.55101E+01   0.12546E+01
   0.55101E+01   0.12545E+01
   0.55101E+01   0.12545E+01
   0.55101E+01   0.12544E+01
   0.55101E+01   0.12543E+01
   0.55101E+01   0.12542E+01
   0.55101E+01   0.12542E+01
   0.55101E+01   0.12542E+01
   0.55101E+01   0.12542E+01
   0.55101E+01   0.12541E+01
   0.55101E+01   0.12540E+01
   0.55101E+01   0.12539E+01
   0.55101E+01   0.12539E+01
   0.55101E+01   0.12538E+01
   0.55101E+01   0.12538E+01
   0.55101E+01   0.12537E+01
   0.55101E+01   0.12536E+01
   0.55101E+01   0.12536E+01
   0.55101E+01   0.12536E+01
   0.55101E+01   0.12535E+01
   0.55101E+01   0.12534E+01
   0.55101E+01   0.12534E+01
   0.55076E+01   0.12533E+01
   0.55076E+01   0.12533E+01
   0.55076E+01   0.12532E+01
   0.55076E+01   0.12532E+01
   0.55076E+01   0.12531E+01
   0.55076E+01   0.12531E+01
   0.55076E+01   0.12531E+01
   0.55076E+01   0.12530E+01
   0.55076E+01   0.12530E+01
   0.55076E+01   0.12530E+01
   0.55076E+01   0.12529E+01
   0.55076E+01   0.12528E+01
   0.55076E+01   0.12527E+01
   0.55076E+01   0.12527E+01
   0.55076E+01   0.12526E+01
   0.55076E+01   0.12526E+01
   0.55076E+01   0.12525E+01
   0.55076E+01   0.12524E+01
   0.55076E+01   0.12524E+01
   0.55076E+01   0.12523E+01
   0.55076E+01   0.12522E+01
   0.55076E+01   0.12522E+01
   0.55051E+01   0.12521E+01
   0.55051E+01   0.12520E+01
   0.55051E+01   0.12520E+01
   0.55051E+01   0.12519E+01
   0.55051E+01   0.12519E+01
   0.55051E+01   0.12519E+01
   0.55051E+01   0.12518E+01
   0.55051E+01   0.12518E+01
   0.55051E+01   0.12518E+01
   0.55051E+01   0.12517E+01
   0.55051E+01   0.12516E+01
   0.55051E+01   0.12516E+01
   0.55051E+01   0.12515E+01
   0.55051E+01   0.12514E+01
   0.55051E+01   0.12514E+01
   0.55051E+01   0.12513E+01
   0.55051E+01   0.12513E+01
   0.55051E+01   0.12512E+01
   0.55051E+01   0.12512E+01
   0.55051E+01   0.12511E+01
   0.55051E+01   0.12511E+01
   0.55051E+01   0.12510E+01
   0.55051E+01   0.12510E+01
   0.55026E+01   0.12509E+01
   0.55026E+01   0.12508E+01
   0.55026E+01   0.12508E+01
   0.55026E+01   0.12507E+01
   0.55026E+01   0.12507E+01
   0.55026E+01   0.12506E+01
   0.55026E+01   0.12506E+01
   0.55026E+01   0.12506E+01
   0.55026E+01   0.12505E+01
   0.55026E+01   0.12504E+01
   0.55026E+01   0.12504E+01
   0.55026E+01   0.12503E+01
   0.55026E+01   0.12502E+01
   0.55026E+01   0.12502E+01
   0.55026E+01   0.12502E+01
   0.55026E+01   0.12501E+01
   0.55026E+01   0.12501E+01
   0.55026E+01   0.12500E+01
   0.55026E+01   0.12499E+01
   0.55026E+01   0.12499E+01
   0.55001E+01   0.12498E+01
   0.55026E+01   0.12498E+01
   0.55001E+01   0.12497E+01
   0.55001E+01   0.12497E+01
   0.55001E+01   0.12496E+01
   0.55001E+01   0.12496E+01
   0.55001E+01   0.12495E+01
   0.55001E+01   0.12495E+01
   0.55001E+01   0.12495E+01
   0.55001E+01   0.12494E+01
   0.55001E+01   0.12493E+01
   0.55001E+01   0.12493E+01
   0.55001E+01   0.12492E+01
   0.55001E+01   0.12491E+01
   0.55001E+01   0.12491E+01
   0.55001E+01   0.12490E+01
   0.55001E+01   0.12490E+01
   0.55001E+01   0.12489E+01
   0.55001E+01   0.12488E+01
   0.55001E+01   0.12488E+01
   0.55001E+01   0.12487E+01
   0.55001E+01   0.12486E+01
   0.55001E+01   0.12486E+01
   0.55001E+01   0.12486E+01
   0.54976E+01   0.12485E+01
   0.54976E+01   0.12484E+01
   0.54976E+01   0.12484E+01
   0.54976E+01   0.12484E+01
   0.55001E+01   0.12483E+01
   0.54976E+01   0.12483E+01
   0.54976E+01   0.12482E+01
   0.54976E+01   0.12482E+01
   0.54976E+01   0.12481E+01
   0.54976E+01   0.12481E+01
   0.54976E+01   0.12479E+01
   0.54976E+01   0.12479E+01
   0.54976E+01   0.12478E+01
   0.54976E+01   0.12478E+01
   0.54976E+01   0.12477E+01
   0.54976E+01   0.12477E+01
   0.54976E+01   0.12477E+01
   0.54976E+01   0.12477E+01
   0.54976E+01   0.12477E+01
   0.54976E+01   0.12475E+01
   0.54976E+01   0.12475E+01
   0.54976E+01   0.12474E+01
   0.54976E+01   0.12473E+01
   0.54976E+01   0.12473E+01
   0.54976E+01   0.12473E+01
   0.54951E+01   0.12472E+01
   0.54951E+01   0.12471E+01
   0.54951E+01   0.12471E+01
   0.54951E+01   0.12470E+01
   0.54951E+01   0.12470E+01
   0.54951E+01   0.12469E+01
   0.54951E+01   0.12469E+01
   0.54951E+01   0.12468E+01
   0.54951E+01   0.12467E+01
   0.54951E+01   0.12467E+01
   0.54951E+01   0.12466E+01
   0.54951E+01   0.12466E+01
   0.54951E+01   0.12465E+01
   0.54951E+01   0.12465E+01
   0.54951E+01   0.12464E+01
   0.54951E+01   0.12464E+01
   0.54951E+01   0.12463E+01
   0.54951E+01   0.12463E+01
   0.54951E+01   0.12462E+01
   0.54951E+01   0.12461E+01
   0.54926E+01   0.12460E+01
   0.54926E+01   0.12460E+01
   0.54951E+01   0.12460E+01
   0.54951E+01   0.12460E+01
   0.54951E+01   0.12459E+01
   0.54951E+01   0.12459E+01
   0.54951E+01   0.12458E+01
   0.54926E+01   0.12457E+01
   0.54926E+01   0.12457E+01
   0.54926E+01   0.12457E+01
   0.54926E+01   0.12456E+01
   0.54926E+01   0.12455E+01
   0.54926E+01   0.12455E+01
   0.54926E+01   0.12455E+01
   0.54926E+01   0.12454E+01
   0.54926E+01   0.12453E+01
   0.54926E+01   0.12453E+01
   0.54926E+01   0.12452E+01
   0.54926E+01   0.12451E+01
   0.54926E+01   0.12451E+01
   0.54926E+01   0.12450E+01
   0.54926E+01   0.12450E+01
   0.54926E+01   0.12449E+01
   0.54926E+01   0.12448E+01
   0.54926E+01   0.12448E+01
   0.54926E+01   0.12448E+01
   0.54926E+01   0.12448E+01
   0.54926E+01   0.12447E+01
   0.54926E+01   0.12447E+01
   0.54901E+01   0.12446E+01
   0.54901E+01   0.12445E+01
   0.54901E+01   0.12444E+01
   0.54901E+01   0.12444E+01
   0.54901E+01   0.12443E+01
   0.54901E+01   0.12443E+01
   0.54901E+01   0.12442E+01
   0.54901E+01   0.12442E+01
   0.54901E+01   0.12441E+01
   0.54901E+01   0.12441E+01
   0.54901E+01   0.12440E+01
   0.54901E+01   0.12439E+01
   0.54901E+01   0.12438E+01
   0.54901E+01   0.12438E+01
   0.54901E+01   0.12437E+01
   0.54901E+01   0.12437E+01
   0.54901E+01   0.12437E+01
   0.54901E+01   0.12437E+01
   0.54901E+01   0.12436E+01
   0.54901E+01   0.12436E+01
   0.54901E+01   0.12435E+01
   0.54901E+01   0.12435E+01
   0.54901E+01   0.12435E+01
   0.54901E+01   0.12434E+01
   0.54876E+01   0.12433E+01
   0.54876E+01   0.12432E+01
   0.54876E+01   0.12432E+01
   0.54876E+01   0.12431E+01
   0.54876E+01   0.12430E+01
   0.54876E+01   0.12430E+01
   0.54876E+01   0.12430E+01
   0.54876E+01   0.12430E+01
   0.54876E+01   0.12428E+01
   0.54876E+01   0.12427E+01
   0.54876E+01   0.12427E+01
   0.54876E+01   0.12426E+01
   0.54876E+01   0.12426E+01
   0.54876E+01   0.12425E+01
   0.54876E+01   0.12425E+01
   0.54876E+01   0.12425E+01
   0.54876E+01   0.12424E+01
   0.54876E+01   0.12424E+01
   0.54876E+01   0.12424E+01
   0.54876E+01   0.12423E+01
   0.54876E+01   0.12422E+01
   0.54876E+01   0.12421E+01
   0.54851E+01   0.12421E+01
   0.54851E+01   0.12420E+01
   0.54851E+01   0.12419E+01
   0.54851E+01   0.12419E+01
   0.54851E+01   0.12418E+01
   0.54851E+01   0.12418E+01
   0.54851E+01   0.12418E+01
   0.54851E+01   0.12417E+01
   0.54851E+01   0.12417E+01
   0.54851E+01   0.12416E+01
   0.54851E+01   0.12415E+01
   0.54851E+01   0.12415E+01
   0.54851E+01   0.12414E+01
   0.54851E+01   0.12414E+01
   0.54851E+01   0.12413E+01
   0.54851E+01   0.12413E+01
   0.54851E+01   0.12412E+01
   0.54851E+01   0.12412E+01
   0.54851E+01   0.12412E+01
   0.54851E+01   0.12412E+01
   0.54851E+01   0.12411E+01
   0.54851E+01   0.12411E+01
   0.54851E+01   0.12410E+01
   0.54826E+01   0.12409E+01
   0.54826E+01   0.12408E+01
   0.54826E+01   0.12408E+01
   0.54826E+01   0.12407E+01
   0.54826E+01   0.12407E+01
   0.54826E+01   0.12406E+01
   0.54826E+01   0.12406E+01
   0.54826E+01   0.12406E+01
   0.54826E+01   0.12405E+01
   0.54826E+01   0.12404E+01
   0.54826E+01   0.12403E+01
   0.54826E+01   0.12403E+01
   0.54826E+01   0.12403E+01
   0.54826E+01   0.12402E+01
   0.54826E+01   0.12401E+01
   0.54826E+01   0.12401E+01
   0.54826E+01   0.12400E+01
   0.54826E+01   0.12400E+01
   0.54826E+01   0.12399E+01
   0.54826E+01   0.12399E+01
   0.54826E+01   0.12398E+01
   0.54826E+01   0.12398E+01
   0.54826E+01   0.12397E+01
   0.54826E+01   0.12396E+01
   0.54801E+01   0.12396E+01
   0.54801E+01   0.12395E+01
   0.54801E+01   0.12394E+01
   0.54801E+01   0.12394E+01
   0.54801E+01   0.12393E+01
   0.54801E+01   0.12393E+01
   0.54801E+01   0.12393E+01
   0.54801E+01   0.12392E+01
   0.54801E+01   0.12391E+01
   0.54801E+01   0.12391E+01
   0.54801E+01   0.12390E+01
   0.54801E+01   0.12390E+01
   0.54801E+01   0.12389E+01
   0.54801E+01   0.12389E+01
   0.54801E+01   0.12389E+01
   0.54801E+01   0.12388E+01
   0.54801E+01   0.12388E+01
   0.54801E+01   0.12388E+01
   0.54801E+01   0.12387E+01
   0.54801E+01   0.12386E+01
   0.54801E+01   0.12386E+01
   0.54801E+01   0.12386E+01
   0.54801E+01   0.12385E+01
   0.54801E+01   0.12384E+01
   0.54801E+01   0.12384E+01
   0.54776E+01   0.12383E+01
   0.54776E+01   0.12383E+01
   0.54776E+01   0.12382E+01
   0.54776E+01   0.12382E+01
   0.54776E+01   0.12381E+01
   0.54776E+01   0.12380E+01
   0.54776E+01   0.12379E+01
   0.54776E+01   0.12379E+01
   0.54776E+01   0.12378E+01
   0.54776E+01   0.12378E+01
   0.54776E+01   0.12377E+01
   0.54776E+01   0.12377E+01
   0.54776E+01   0.12376E+01
   0.54776E+01   0.12376E+01
   0.54776E+01   0.12376E+01
   0.54776E+01   0.12375E+01
   0.54776E+01   0.12375E+01
   0.54776E+01   0.12374E+01
   0.54776E+01   0.12374E+01
   0.54776E+01   0.12373E+01
   0.54776E+01   0.12372E+01
   0.54776E+01   0.12372E+01
   0.54776E+01   0.12371E+01
   0.54776E+01   0.12370E+01
   0.54776E+01   0.12370E+01
   0.54776E+01   0.12369E+01
   0.54776E+01   0.12369E+01
   0.54751E+01   0.12369E+01
   0.54751E+01   0.12368E+01
   0.54751E+01   0.12368E+01
   0.54751E+01   0.12367E+01
   0.54751E+01   0.12366E+01
   0.54751E+01   0.12366E+01
   0.54751E+01   0.12365E+01
   0.54751E+01   0.12365E+01
   0.54751E+01   0.12365E+01
   0.54751E+01   0.12364E+01
   0.54751E+01   0.12364E+01
   0.54751E+01   0.12363E+01
   0.54751E+01   0.12362E+01
   0.54751E+01   0.12361E+01
   0.54751E+01   0.12361E+01
   0.54751E+01   0.12360E+01
   0.54751E+01   0.12360E+01
   0.54751E+01   0.12359E+01
   0.54751E+01   0.12359E+01
   0.54751E+01   0.12359E+01
   0.54751E+01   0.12358E+01
   0.54751E+01   0.12358E+01
   0.54751E+01   0.12358E+01
   0.54751E+01   0.12356E+01
   0.54751E+01   0.12356E+01
   0.54726E+01   0.12356E+01
   0.54726E+01   0.12355E+01
   0.54726E+01   0.12354E+01
   0.54751E+01   0.12354E+01
   0.54726E+01   0.12354E+01
   0.54726E+01   0.12353E+01
   0.54726E+01   0.12353E+01
   0.54726E+01   0.12352E+01
   0.54726E+01   0.12352E+01
   0.54726E+01   0.12352E+01
   0.54726E+01   0.12351E+01
   0.54726E+01   0.12350E+01
   0.54726E+01   0.12349E+01
   0.54726E+01   0.12349E+01
   0.54726E+01   0.12348E+01
   0.54726E+01   0.12348E+01
   0.54726E+01   0.12348E+01
   0.54726E+01   0.12346E+01
   0.54726E+01   0.12346E+01
   0.54726E+01   0.12345E+01
   0.54726E+01   0.12345E+01
   0.54726E+01   0.12344E+01
   0.54726E+01   0.12344E+01
   0.54726E+01   0.12343E+01
   0.54726E+01   0.12343E+01
   0.54726E+01   0.12342E+01
   0.54701E+01   0.12341E+01
   0.54726E+01   0.12341E+01
   0.54726E+01   0.12341E+01
   0.54726E+01   0.12341E+01
   0.54726E+01   0.12340E+01
   0.54701E+01   0.12340E+01
   0.54701E+01   0.12339E+01
   0.54701E+01   0.12339E+01
   0.54701E+01   0.12338E+01
   0.54701E+01   0.12337E+01
   0.54701E+01   0.12336E+01
   0.54701E+01   0.12336E+01
   0.54701E+01   0.12335E+01
   0.54701E+01   0.12335E+01
   0.54701E+01   0.12334E+01
   0.54701E+01   0.12334E+01
   0.54701E+01   0.12334E+01
   0.54701E+01   0.12333E+01
   0.54701E+01   0.12332E+01
   0.54701E+01   0.12332E+01
   0.54701E+01   0.12331E+01
   0.54701E+01   0.12331E+01
   0.54701E+01   0.12330E+01
   0.54701E+01   0.12330E+01
   0.54701E+01   0.12329E+01
   0.54701E+01   0.12329E+01
   0.54701E+01   0.12329E+01
   0.54701E+01   0.12328E+01
   0.54701E+01   0.12328E+01
   0.54676E+01   0.12327E+01
   0.54676E+01   0.12326E+01
   0.54676E+01   0.12325E+01
   0.54676E+01   0.12325E+01
   0.54676E+01   0.12325E+01
   0.54676E+01   0.12324E+01
   0.54676E+01   0.12323E+01
   0.54676E+01   0.12323E+01
   0.54676E+01   0.12323E+01
   0.54676E+01   0.12322E+01
   0.54676E+01   0.12322E+01
   0.54676E+01   0.12321E+01
   0.54676E+01   0.12321E+01
   0.54676E+01   0.12320E+01
   0.54676E+01   0.12320E+01
   0.54676E+01   0.12319E+01
   0.54676E+01   0.12318E+01
   0.54676E+01   0.12318E+01
   0.54676E+01   0.12317E+01
   0.54676E+01   0.12317E+01
   0.54676E+01   0.12317E+01
   0.54676E+01   0.12317E+01
   0.54676E+01   0.12316E+01
   0.54676E+01   0.12315E+01
   0.54676E+01   0.12315E+01
   0.54676E+01   0.12314E+01
   0.54651E+01   0.12313E+01
   0.54651E+01   0.12313E+01
   0.54651E+01   0.12312E+01
   0.54651E+01   0.12311E+01
   0.54651E+01   0.12311E+01
   0.54651E+01   0.12311E+01
   0.54651E+01   0.12310E+01
   0.54651E+01   0.12309E+01
   0.54651E+01   0.12309E+01
   0.54651E+01   0.12308E+01
   0.54651E+01   0.12308E+01
   0.54651E+01   0.12307E+01
   0.54651E+01   0.12306E+01
   0.54651E+01   0.12306E+01
   0.54651E+01   0.12306E+01
   0.54651E+01   0.12305E+01
   0.54651E+01   0.12305E+01
   0.54651E+01   0.12305E+01
   0.54651E+01   0.12304E+01
   0.54651E+01   0.12304E+01
   0.54651E+01   0.12303E+01
   0.54651E+01   0.12302E+01
   0.54651E+01   0.12302E+01
   0.54626E+01   0.12301E+01
   0.54626E+01   0.12301E+01
   0.54626E+01   0.12300E+01
   0.54626E+01   0.12300E+01
   0.54626E+01   0.12299E+01
   0.54626E+01   0.12299E+01
   0.54626E+01   0.12298E+01
   0.54626E+01   0.12298E+01
   0.54626E+01   0.12297E+01
   0.54626E+01   0.12296E+01
   0.54626E+01   0.12296E+01
   0.54626E+01   0.12295E+01
   0.54626E+01   0.12295E+01
   0.54626E+01   0.12294E+01
   0.54626E+01   0.12293E+01
   0.54626E+01   0.12293E+01
   0.54626E+01   0.12293E+01
   0.54626E+01   0.12292E+01
   0.54626E+01   0.12292E+01
   0.54626E+01   0.12292E+01
   0.54626E+01   0.12291E+01
   0.54626E+01   0.12290E+01
   0.54626E+01   0.12290E+01
   0.54626E+01   0.12290E+01
   0.54626E+01   0.12289E+01
   0.54626E+01   0.12288E+01
   0.54626E+01   0.12288E+01
   0.54626E+01   0.12287E+01
   0.54626E+01   0.12287E+01
   0.54626E+01   0.12287E+01
   0.54626E+01   0.12286E+01
   0.54601E+01   0.12285E+01
   0.54601E+01   0.12284E+01
   0.54601E+01   0.12284E+01
   0.54601E+01   0.12284E+01
   0.54601E+01   0.12283E+01
   0.54601E+01   0.12283E+01
   0.54601E+01   0.12282E+01
   0.54601E+01   0.12282E+01
   0.54601E+01   0.12281E+01
   0.54601E+01   0.12281E+01
   0.54601E+01   0.12281E+01
   0.54601E+01   0.12280E+01
   0.54601E+01   0.12280E+01
   0.54601E+01   0.12279E+01
   0.54601E+01   0.12278E+01
   0.54601E+01   0.12278E+01
   0.54601E+01   0.12278E+01
   0.54601E+01   0.12277E+01
   0.54601E+01   0.12276E+01
   0.54601E+01   0.12276E+01
   0.54601E+01   0.12275E+01
   0.54601E+01   0.12275E+01
   0.54601E+01   0.12274E+01
   0.54601E+01   0.12274E+01
   0.54576E+01   0.12273E+01
   0.54601E+01   0.12272E+01
   0.54601E+01   0.12272E+01
   0.54576E+01   0.12271E+01
   0.54576E+01   0.12271E+01
   0.54576E+01   0.12270E+01
   0.54576E+01   0.12270E+01
   0.54576E+01   0.12270E+01
   0.54576E+01   0.12269E+01
   0.54576E+01   0.12269E+01
   0.54576E+01   0.12269E+01
   0.54576E+01   0.12268E+01
   0.54576E+01   0.12267E+01
   0.54576E+01   0.12267E+01
   0.54576E+01   0.12266E+01
   0.54576E+01   0.12266E+01
   0.54576E+01   0.12265E+01
   0.54576E+01   0.12264E+01
   0.54576E+01   0.12264E+01
   0.54576E+01   0.12263E+01
   0.54576E+01   0.12262E+01
   0.54576E+01   0.12262E+01
   0.54576E+01   0.12261E+01
   0.54576E+01   0.12261E+01
   0.54576E+01   0.12260E+01
   0.54576E+01   0.12260E+01
   0.54576E+01   0.12260E+01
   0.54576E+01   0.12259E+01
   0.54576E+01   0.12258E+01
   0.54551E+01   0.12258E+01
   0.54551E+01   0.12257E+01
   0.54551E+01   0.12257E+01
   0.54576E+01   0.12257E+01
   0.54551E+01   0.12256E+01
   0.54551E+01   0.12256E+01
   0.54551E+01   0.12255E+01
   0.54551E+01   0.12255E+01
   0.54551E+01   0.12254E+01
   0.54551E+01   0.12253E+01
   0.54551E+01   0.12253E+01
   0.54551E+01   0.12252E+01
   0.54551E+01   0.12252E+01
   0.54551E+01   0.12251E+01
   0.54551E+01   0.12251E+01
   0.54551E+01   0.12250E+01
   0.54551E+01   0.12249E+01
   0.54551E+01   0.12249E+01
   0.54551E+01   0.12249E+01
   0.54551E+01   0.12248E+01
   0.54551E+01   0.12248E+01
   0.54551E+01   0.12247E+01
   0.54551E+01   0.12247E+01
   0.54551E+01   0.12246E+01
   0.54551E+01   0.12246E+01
   0.54551E+01   0.12245E+01
   0.54526E+01   0.12245E+01
   0.54526E+01   0.12245E+01
   0.54551E+01   0.12244E+01
   0.54551E+01   0.12244E+01
   0.54526E+01   0.12243E+01
   0.54526E+01   0.12242E+01
   0.54526E+01   0.12242E+01
   0.54526E+01   0.12241E+01
   0.54526E+01   0.12241E+01
   0.54526E+01   0.12241E+01
   0.54526E+01   0.12240E+01
   0.54526E+01   0.12239E+01
   0.54526E+01   0.12239E+01
   0.54526E+01   0.12238E+01
   0.54526E+01   0.12237E+01
   0.54526E+01   0.12237E+01
   0.54526E+01   0.12236E+01
   0.54526E+01   0.12235E+01
   0.54526E+01   0.12235E+01
   0.54526E+01   0.12235E+01
   0.54526E+01   0.12234E+01
   0.54526E+01   0.12233E+01
   0.54526E+01   0.12233E+01
   0.54526E+01   0.12233E+01
   0.54526E+01   0.12233E+01
   0.54526E+01   0.12233E+01
   0.54526E+01   0.12232E+01
   0.54526E+01   0.12231E+01
   0.54526E+01   0.12231E+01
   0.54526E+01   0.12230E+01
   0.54526E+01   0.12229E+01
   0.54526E+01   0.12229E+01
   0.54526E+01   0.12228E+01
   0.54501E+01   0.12228E+01
   0.54526E+01   0.12227E+01
   0.54501E+01   0.12227E+01
   0.54501E+01   0.12226E+01
   0.54501E+01   0.12226E+01
   0.54501E+01   0.12225E+01
   0.54501E+01   0.12225E+01
   0.54501E+01   0.12224E+01
   0.54501E+01   0.12223E+01
   0.54501E+01   0.12223E+01
   0.54501E+01   0.12222E+01
   0.54501E+01   0.12222E+01
   0.54501E+01   0.12222E+01
   0.54501E+01   0.12221E+01
   0.54501E+01   0.12221E+01
   0.54501E+01   0.12221E+01
   0.54501E+01   0.12220E+01
   0.54501E+01   0.12220E+01
   0.54501E+01   0.12219E+01
   0.54501E+01   0.12219E+01
   0.54501E+01   0.12218E+01
   0.54501E+01   0.12217E+01
   0.54501E+01   0.12217E+01
   0.54501E+01   0.12216E+01
   0.54501E+01   0.12216E+01
   0.54501E+01   0.12215E+01
   0.54501E+01   0.12215E+01
   0.54501E+01   0.12214E+01
   0.54501E+01   0.12214E+01
   0.54501E+01   0.12214E+01
   0.54501E+01   0.12213E+01
   0.54476E+01   0.12212E+01
   0.54476E+01   0.12212E+01
   0.54476E+01   0.12211E+01
   0.54476E+01   0.12210E+01
   0.54476E+01   0.12210E+01
   0.54476E+01   0.12209E+01
   0.54476E+01   0.12209E+01
   0.54476E+01   0.12209E+01
   0.54476E+01   0.12209E+01
   0.54476E+01   0.12208E+01
   0.54476E+01   0.12208E+01
   0.54476E+01   0.12208E+01
   0.54476E+01   0.12207E+01
   0.54476E+01   0.12206E+01
   0.54476E+01   0.12205E+01
   0.54476E+01   0.12205E+01
   0.54476E+01   0.12204E+01
   0.54476E+01   0.12203E+01
   0.54476E+01   0.12203E+01
   0.54476E+01   0.12203E+01
   0.54476E+01   0.12202E+01
   0.54476E+01   0.12202E+01
   0.54476E+01   0.12202E+01
   0.54476E+01   0.12201E+01
   0.54476E+01   0.12200E+01
   0.54476E+01   0.12199E+01
   0.54476E+01   0.12199E+01
   0.54451E+01   0.12199E+01
   0.54451E+01   0.12198E+01
   0.54451E+01   0.12198E+01
   0.54451E+01   0.12197E+01
   0.54451E+01   0.12197E+01
   0.54451E+01   0.12197E+01
   0.54476E+01   0.12197E+01
   0.54451E+01   0.12196E+01
   0.54451E+01   0.12195E+01
   0.54451E+01   0.12195E+01
   0.54451E+01   0.12195E+01
   0.54451E+01   0.12193E+01
   0.54451E+01   0.12193E+01
   0.54451E+01   0.12192E+01
   0.54451E+01   0.12192E+01
   0.54451E+01   0.12192E+01
   0.54451E+01   0.12191E+01
   0.54451E+01   0.12190E+01
   0.54451E+01   0.12190E+01
   0.54451E+01   0.12189E+01
   0.54451E+01   0.12189E+01
   0.54451E+01   0.12188E+01
   0.54451E+01   0.12188E+01
   0.54451E+01   0.12187E+01
   0.54451E+01   0.12186E+01
   0.54451E+01   0.12186E+01
   0.54451E+01   0.12186E+01
   0.54451E+01   0.12185E+01
   0.54451E+01   0.12185E+01
   0.54451E+01   0.12185E+01
   0.54451E+01   0.12185E+01
   0.54451E+01   0.12184E+01
   0.54451E+01   0.12183E+01
   0.54426E+01   0.12182E+01
   0.54426E+01   0.12182E+01
   0.54426E+01   0.12181E+01
   0.54426E+01   0.12180E+01
   0.54426E+01   0.12180E+01
   0.54426E+01   0.12179E+01
   0.54426E+01   0.12179E+01
   0.54426E+01   0.12178E+01
   0.54426E+01   0.12178E+01
   0.54426E+01   0.12178E+01
   0.54426E+01   0.12178E+01
   0.54426E+01   0.12177E+01
   0.54426E+01   0.12176E+01
   0.54426E+01   0.12176E+01
   0.54426E+01   0.12175E+01
   0.54426E+01   0.12175E+01
   0.54426E+01   0.12174E+01
   0.54426E+01   0.12173E+01
   0.54426E+01   0.12173E+01
   0.54426E+01   0.12173E+01
   0.54426E+01   0.12172E+01
   0.54426E+01   0.12172E+01
   0.54426E+01   0.12172E+01
   0.54426E+01   0.12171E+01
   0.54426E+01   0.12170E+01
   0.54426E+01   0.12170E+01
   0.54426E+01   0.12170E+01
   0.54426E+01   0.12169E+01
   0.54401E+01   0.12169E+01
   0.54401E+01   0.12168E+01
   0.54401E+01   0.12167E+01
   0.54401E+01   0.12167E+01
   0.54401E+01   0.12166E+01
   0.54401E+01   0.12166E+01
   0.54401E+01   0.12165E+01
   0.54401E+01   0.12165E+01
   0.54401E+01   0.12164E+01
   0.54401E+01   0.12163E+01
   0.54401E+01   0.12163E+01
   0.54401E+01   0.12162E+01
   0.54401E+01   0.12162E+01
   0.54401E+01   0.12162E+01
   0.54401E+01   0.12161E+01
   0.54401E+01   0.12161E+01
   0.54401E+01   0.12160E+01
   0.54401E+01   0.12160E+01
   0.54401E+01   0.12160E+01
   0.54401E+01   0.12160E+01
   0.54401E+01   0.12159E+01
   0.54401E+01   0.12158E+01
   0.54401E+01   0.12157E+01
   0.54401E+01   0.12156E+01
   0.54401E+01   0.12156E+01
   0.54401E+01   0.12156E+01
   0.54401E+01   0.12155E+01
   0.54401E+01   0.12154E+01
   0.54401E+01   0.12154E+01
   0.54401E+01   0.12154E+01
   0.54401E+01   0.12153E+01
   0.54376E+01   0.12153E+01
   0.54376E+01   0.12152E+01
   0.54376E+01   0.12152E+01
   0.54376E+01   0.12151E+01
   0.54376E+01   0.12151E+01
   0.54376E+01   0.12150E+01
   0.54376E+01   0.12150E+01
   0.54376E+01   0.12149E+01
   0.54376E+01   0.12149E+01
   0.54376E+01   0.12148E+01
   0.54376E+01   0.12148E+01
   0.54376E+01   0.12148E+01
   0.54376E+01   0.12147E+01
   0.54376E+01   0.12146E+01
   0.54376E+01   0.12146E+01
   0.54376E+01   0.12145E+01
   0.54376E+01   0.12145E+01
   0.54376E+01   0.12144E+01
   0.54376E+01   0.12144E+01
   0.54376E+01   0.12144E+01
   0.54376E+01   0.12143E+01
   0.54376E+01   0.12143E+01
   0.54376E+01   0.12142E+01
   0.54376E+01   0.12141E+01
   0.54376E+01   0.12141E+01
   0.54376E+01   0.12141E+01
   0.54376E+01   0.12140E+01
   0.54376E+01   0.12139E+01
   0.54376E+01   0.12138E+01
   0.54376E+01   0.12138E+01
   0.54376E+01   0.12138E+01
   0.54376E+01   0.12137E+01
   0.54376E+01   0.12137E+01
   0.54376E+01   0.12136E+01
   0.54376E+01   0.12136E+01
   0.54376E+01   0.12136E+01
   0.54376E+01   0.12136E+01
   0.54376E+01   0.12135E+01
   0.54351E+01   0.12134E+01
   0.54351E+01   0.12133E+01
   0.54351E+01   0.12133E+01
   0.54351E+01   0.12132E+01
   0.54351E+01   0.12132E+01
   0.54351E+01   0.12131E+01
   0.54351E+01   0.12131E+01
   0.54351E+01   0.12130E+01
   0.54351E+01   0.12130E+01
   0.54351E+01   0.12129E+01
   0.54351E+01   0.12129E+01
   0.54351E+01   0.12129E+01
   0.54351E+01   0.12128E+01
   0.54351E+01   0.12127E+01
   0.54351E+01   0.12127E+01
   0.54351E+01   0.12126E+01
   0.54351E+01   0.12126E+01
   0.54351E+01   0.12125E+01
   0.54351E+01   0.12125E+01
   0.54351E+01   0.12124E+01
   0.54351E+01   0.12124E+01
   0.54351E+01   0.12124E+01
   0.54351E+01   0.12124E+01
   0.54351E+01   0.12123E+01
   0.54351E+01   0.12122E+01
   0.54351E+01   0.12122E+01
   0.54351E+01   0.12121E+01
   0.54326E+01   0.12120E+01
   0.54326E+01   0.12120E+01
   0.54326E+01   0.12119E+01
   0.54326E+01   0.12119E+01
   0.54326E+01   0.12118E+01
   0.54326E+01   0.12117E+01
   0.54326E+01   0.12117E+01
   0.54326E+01   0.12117E+01
   0.54326E+01   0.12117E+01
   0.54326E+01   0.12116E+01
   0.54326E+01   0.12115E+01
   0.54326E+01   0.12115E+01
   0.54326E+01   0.12114E+01
   0.54326E+01   0.12113E+01
   0.54326E+01   0.12113E+01
   0.54326E+01   0.12113E+01
   0.54326E+01   0.12112E+01
   0.54326E+01   0.12112E+01
   0.54326E+01   0.12112E+01
   0.54326E+01   0.12112E+01
   0.54326E+01   0.12111E+01
   0.54326E+01   0.12110E+01
   0.54326E+01   0.12109E+01
   0.54326E+01   0.12109E+01
   0.54326E+01   0.12109E+01
   0.54326E+01   0.12108E+01
   0.54326E+01   0.12108E+01
   0.54326E+01   0.12107E+01
   0.54326E+01   0.12106E+01
   0.54326E+01   0.12106E+01
   0.54326E+01   0.12106E+01
   0.54326E+01   0.12105E+01
   0.54326E+01   0.12105E+01
   0.54326E+01   0.12104E+01
   0.54301E+01   0.12104E+01
   0.54301E+01   0.12103E+01
   0.54301E+01   0.12102E+01
   0.54301E+01   0.12102E+01
   0.54301E+01   0.12101E+01
   0.54301E+01   0.12101E+01
   0.54301E+01   0.12100E+01
   0.54301E+01   0.12100E+01
   0.54301E+01   0.12100E+01
   0.54301E+01   0.12099E+01
   0.54301E+01   0.12099E+01
   0.54326E+01   0.12099E+01
   0.54301E+01   0.12098E+01
   0.54301E+01   0.12097E+01
   0.54301E+01   0.12097E+01
   0.54301E+01   0.12096E+01
   0.54301E+01   0.12096E+01
   0.54301E+01   0.12095E+01
   0.54301E+01   0.12095E+01
   0.54301E+01   0.12094E+01
   0.54301E+01   0.12094E+01
   0.54301E+01   0.12093E+01
   0.54301E+01   0.12093E+01
   0.54301E+01   0.12092E+01
   0.54301E+01   0.12092E+01
   0.54301E+01   0.12091E+01
   0.54301E+01   0.12090E+01
   0.54301E+01   0.12090E+01
   0.54301E+01   0.12090E+01
   0.54301E+01   0.12089E+01
   0.54301E+01   0.12088E+01
   0.54301E+01   0.12088E+01
   0.54301E+01   0.12088E+01
   0.54301E+01   0.12087E+01
   0.54301E+01   0.12087E+01
   0.54301E+01   0.12087E+01
   0.54301E+01   0.12087E+01
   0.54301E+01   0.12086E+01
   0.54276E+01   0.12085E+01
   0.54276E+01   0.12085E+01
   0.54276E+01   0.12085E+01
   0.54276E+01   0.12084E+01
   0.54276E+01   0.12083E+01
   0.54276E+01   0.12083E+01
   0.54276E+01   0.12082E+01
   0.54276E+01   0.12081E+01
   0.54276E+01   0.12081E+01
   0.54276E+01   0.12081E+01
   0.54276E+01   0.12080E+01
   0.54276E+01   0.12079E+01
   0.54276E+01   0.12079E+01
   0.54276E+01   0.12079E+01
   0.54276E+01   0.12078E+01
   0.54276E+01   0.12077E+01
   0.54276E+01   0.12077E+01
   0.54276E+01   0.12076E+01
   0.54276E+01   0.12076E+01
   0.54276E+01   0.12075E+01
   0.54276E+01   0.12075E+01
   0.54276E+01   0.12075E+01
   0.54276E+01   0.12075E+01
   0.54276E+01   0.12075E+01
   0.54276E+01   0.12074E+01
   0.54276E+01   0.12073E+01
   0.54276E+01   0.12073E+01
   0.54276E+01   0.12072E+01
   0.54276E+01   0.12071E+01
   0.54276E+01   0.12071E+01
   0.54276E+01   0.12070E+01
   0.54251E+01   0.12070E+01
   0.54251E+01   0.12069E+01
   0.54251E+01   0.12069E+01
   0.54251E+01   0.12068E+01
   0.54251E+01   0.12068E+01
   0.54251E+01   0.12068E+01
   0.54251E+01   0.12067E+01
   0.54251E+01   0.12067E+01
   0.54251E+01   0.12066E+01
   0.54251E+01   0.12065E+01
   0.54251E+01   0.12065E+01
   0.54251E+01   0.12064E+01
   0.54251E+01   0.12064E+01
   0.54251E+01   0.12063E+01
   0.54251E+01   0.12063E+01
   0.54251E+01   0.12063E+01
   0.54251E+01   0.12062E+01
   0.54251E+01   0.12062E+01
   0.54251E+01   0.12062E+01
   0.54251E+01   0.12062E+01
   0.54251E+01   0.12061E+01
   0.54251E+01   0.12061E+01
   0.54251E+01   0.12060E+01
   0.54251E+01   0.12059E+01
   0.54251E+01   0.12058E+01
   0.54251E+01   0.12058E+01
   0.54251E+01   0.12057E+01
   0.54251E+01   0.12057E+01
   0.54251E+01   0.12056E+01
   0.54251E+01   0.12056E+01
   0.54251E+01   0.12056E+01
   0.54251E+01   0.12055E+01
   0.54251E+01   0.12054E+01
   0.54226E+01   0.12054E+01
   0.54226E+01   0.12053E+01
   0.54226E+01   0.12052E+01
   0.54226E+01   0.12052E+01
   0.54226E+01   0.12052E+01
   0.54226E+01   0.12051E+01
   0.54226E+01   0.12051E+01
   0.54226E+01   0.12050E+01
   0.54226E+01   0.12050E+01
   0.54226E+01   0.12050E+01
   0.54226E+01   0.12050E+01
   0.54226E+01   0.12049E+01
   0.54226E+01   0.12049E+01
   0.54226E+01   0.12048E+01
   0.54226E+01   0.12047E+01
   0.54226E+01   0.12047E+01
   0.54226E+01   0.12046E+01
   0.54226E+01   0.12046E+01
   0.54226E+01   0.12045E+01
   0.54226E+01   0.12045E+01
   0.54226E+01   0.12044E+01
   0.54226E+01   0.12044E+01
   0.54226E+01   0.12044E+01
   0.54226E+01   0.12043E+01
   0.54226E+01   0.12042E+01
   0.54226E+01   0.12042E+01
   0.54226E+01   0.12041E+01
   0.54226E+01   0.12040E+01
   0.54226E+01   0.12040E+01
   0.54226E+01   0.12039E+01
   0.54226E+01   0.12039E+01
   0.54226E+01   0.12039E+01
   0.54226E+01   0.12038E+01
   0.54226E+01   0.12038E+01
   0.54201E+01   0.12038E+01
   0.54226E+01   0.12038E+01
   0.54226E+01   0.12038E+01
   0.54226E+01   0.12037E+01
   0.54226E+01   0.12036E+01
   0.54201E+01   0.12035E+01
   0.54201E+01   0.12034E+01
   0.54201E+01   0.12034E+01
   0.54201E+01   0.12034E+01
   0.54201E+01   0.12033E+01
   0.54201E+01   0.12032E+01
   0.54201E+01   0.12032E+01
   0.54201E+01   0.12032E+01
   0.54201E+01   0.12031E+01
   0.54201E+01   0.12031E+01
   0.54201E+01   0.12030E+01
   0.54201E+01   0.12029E+01
   0.54201E+01   0.12029E+01
   0.54201E+01   0.12028E+01
   0.54201E+01   0.12028E+01
   0.54201E+01   0.12027E+01
   0.54201E+01   0.12027E+01
   0.54201E+01   0.12026E+01
   0.54201E+01   0.12026E+01
   0.54201E+01   0.12026E+01
   0.54201E+01   0.12026E+01
   0.54201E+01   0.12025E+01
   0.54201E+01   0.12026E+01
   0.54201E+01   0.12025E+01
   0.54201E+01   0.12024E+01
   0.54201E+01   0.12023E+01
   0.54201E+01   0.12023E+01
   0.54201E+01   0.12022E+01
   0.54201E+01   0.12022E+01
   0.54201E+01   0.12021E+01
   0.54201E+01   0.12021E+01
   0.54201E+01   0.12020E+01
   0.54201E+01   0.12019E+01
   0.54201E+01   0.12019E+01
   0.54201E+01   0.12019E+01
   0.54201E+01   0.12019E+01
   0.54201E+01   0.12018E+01
   0.54176E+01   0.12017E+01
   0.54176E+01   0.12016E+01
   0.54176E+01   0.12016E+01
   0.54176E+01   0.12016E+01
   0.54176E+01   0.12015E+01
   0.54176E+01   0.12015E+01
   0.54176E+01   0.12014E+01
   0.54176E+01   0.12014E+01
   0.54176E+01   0.12013E+01
   0.54176E+01   0.12013E+01
   0.54176E+01   0.12013E+01
   0.54176E+01   0.12013E+01
   0.54176E+01   0.12013E+01
   0.54176E+01   0.12012E+01
   0.54176E+01   0.12012E+01
   0.54176E+01   0.12011E+01
   0.54176E+01   0.12010E+01
   0.54176E+01   0.12009E+01
   0.54176E+01   0.12009E+01
   0.54176E+01   0.12008E+01
   0.54176E+01   0.12007E+01
   0.54176E+01   0.12007E+01
   0.54176E+01   0.12007E+01
   0.54176E+01   0.12006E+01
   0.54176E+01   0.12006E+01
   0.54176E+01   0.12005E+01
   0.54176E+01   0.12004E+01
   0.54176E+01   0.12004E+01
   0.54176E+01   0.12003E+01
   0.54176E+01   0.12003E+01
   0.54151E+01   0.12002E+01
   0.54151E+01   0.12002E+01
   0.54151E+01   0.12001E+01
   0.54151E+01   0.12001E+01
   0.54151E+01   0.12001E+01
   0.54151E+01   0.12000E+01
   0.54151E+01   0.12000E+01
   0.54176E+01   0.12000E+01
   0.54176E+01   0.12001E+01
   0.54176E+01   0.12000E+01
   0.54176E+01   0.11999E+01
   0.54151E+01   0.11998E+01
   0.54151E+01   0.11997E+01
   0.54151E+01   0.11996E+01
   0.54151E+01   0.11996E+01
   0.54151E+01   0.11995E+01
   0.54151E+01   0.11995E+01
   0.54151E+01   0.11994E+01
   0.54151E+01   0.11994E+01
   0.54151E+01   0.11994E+01
   0.54151E+01   0.11994E+01
   0.54151E+01   0.11993E+01
   0.54151E+01   0.11992E+01
   0.54151E+01   0.11992E+01
   0.54151E+01   0.11991E+01
   0.54151E+01   0.11991E+01
   0.54151E+01   0.11990E+01
   0.54151E+01   0.11989E+01
   0.54151E+01   0.11989E+01
   0.54151E+01   0.11989E+01
   0.54151E+01   0.11988E+01
   0.54151E+01   0.11988E+01
   0.54151E+01   0.11988E+01
   0.54151E+01   0.11988E+01
   0.54151E+01   0.11988E+01
   0.54151E+01   0.11988E+01
   0.54151E+01   0.11987E+01
   0.54151E+01   0.11986E+01
   0.54151E+01   0.11985E+01
   0.54151E+01   0.11985E+01
   0.54151E+01   0.11984E+01
   0.54151E+01   0.11983E+01
   0.54151E+01   0.11983E+01
   0.54151E+01   0.11982E+01
   0.54126E+01   0.11982E+01
   0.54126E+01   0.11981E+01
   0.54126E+01   0.11981E+01
   0.54126E+01   0.11981E+01
   0.54151E+01   0.11981E+01
   0.54126E+01   0.11980E+01
   0.54126E+01   0.11979E+01
   0.54126E+01   0.11978E+01
   0.54126E+01   0.11978E+01
   0.54126E+01   0.11977E+01
   0.54126E+01   0.11977E+01
   0.54126E+01   0.11976E+01
   0.54126E+01   0.11976E+01
   0.54126E+01   0.11975E+01
   0.54126E+01   0.11975E+01
   0.54126E+01   0.11975E+01
   0.54126E+01   0.11975E+01
   0.54126E+01   0.11975E+01
   0.54126E+01   0.11975E+01
   0.54126E+01   0.11975E+01
   0.54126E+01   0.11974E+01
   0.54126E+01   0.11972E+01
   0.54126E+01   0.11972E+01
   0.54126E+01   0.11971E+01
   0.54126E+01   0.11970E+01
   0.54126E+01   0.11970E+01
   0.54126E+01   0.11969E+01
   0.54126E+01   0.11969E+01
   0.54126E+01   0.11969E+01
   0.54126E+01   0.11968E+01
   0.54126E+01   0.11968E+01
   0.54126E+01   0.11967E+01
   0.54126E+01   0.11966E+01
   0.54126E+01   0.11965E+01
   0.54101E+01   0.11964E+01
   0.54101E+01   0.11964E+01
   0.54101E+01   0.11964E+01
   0.54101E+01   0.11963E+01
   0.54101E+01   0.11963E+01
   0.54101E+01   0.11963E+01
   0.54101E+01   0.11962E+01
   0.54126E+01   0.11962E+01
   0.54126E+01   0.11963E+01
   0.54126E+01   0.11963E+01
   0.54126E+01   0.11963E+01
   0.54126E+01   0.11963E+01
   0.54126E+01   0.11963E+01
   0.54126E+01   0.11961E+01
   0.54101E+01   0.11960E+01
   0.54101E+01   0.11959E+01
   0.54101E+01   0.11958E+01
   0.54101E+01   0.11958E+01
   0.54101E+01   0.11957E+01
   0.54101E+01   0.11957E+01
   0.54101E+01   0.11956E+01
   0.54101E+01   0.11955E+01
   0.54101E+01   0.11955E+01
   0.54101E+01   0.11955E+01
   0.54101E+01   0.11956E+01
   0.54101E+01   0.11955E+01
   0.54101E+01   0.11953E+01
   0.54101E+01   0.11952E+01
   0.54101E+01   0.11952E+01
   0.54101E+01   0.11951E+01
   0.54101E+01   0.11951E+01
   0.54101E+01   0.11950E+01
   0.54101E+01   0.11950E+01
   0.54101E+01   0.11949E+01
   0.54101E+01   0.11949E+01
   0.54101E+01   0.11949E+01
   0.54101E+01   0.11949E+01
   0.54101E+01   0.11949E+01
   0.54101E+01   0.11950E+01
   0.54101E+01   0.11950E+01
   0.54101E+01   0.11950E+01
   0.54101E+01   0.11950E+01
   0.54101E+01   0.11949E+01
   0.54101E+01   0.11947E+01
   0.54101E+01   0.11946E+01
   0.54101E+01   0.11946E+01
   0.54101E+01   0.11945E+01
   0.54076E+01   0.11944E+01
   0.54076E+01   0.11943E+01
   0.54076E+01   0.11942E+01
   0.54076E+01   0.11942E+01
   0.54076E+01   0.11942E+01
   0.54076E+01   0.11942E+01
   0.54101E+01   0.11943E+01
   0.54076E+01   0.11941E+01
   0.54076E+01   0.11940E+01
   0.54076E+01   0.11939E+01
   0.54076E+01   0.11938E+01
   0.54076E+01   0.11938E+01
   0.54076E+01   0.11937E+01
   0.54076E+01   0.11936E+01
   0.54076E+01   0.11936E+01
   0.54076E+01   0.11936E+01
   0.54076E+01   0.11936E+01
   0.54076E+01   0.11936E+01
   0.54076E+01   0.11936E+01
   0.54076E+01   0.11936E+01
   0.54076E+01   0.11937E+01
   0.54076E+01   0.11937E+01
   0.54101E+01   0.11937E+01
   0.54076E+01   0.11937E+01
   0.54076E+01   0.11937E+01
   0.54076E+01   0.11937E+01
   0.54101E+01   0.11937E+01
   0.54076E+01   0.11936E+01
   0.54076E+01   0.11934E+01
   0.54076E+01   0.11933E+01
   0.54076E+01   0.11932E+01
   0.54076E+01   0.11930E+01
   0.54076E+01   0.11929E+01
   0.54076E+01   0.11928E+01
   0.54076E+01   0.11928E+01
   0.54076E+01   0.11928E+01
   0.54076E+01   0.11927E+01
   0.54076E+01   0.11926E+01
   0.54076E+01   0.11926E+01
   0.54076E+01   0.11926E+01
   0.54076E+01   0.11925E+01
   0.54076E+01   0.11925E+01
   0.54076E+01   0.11925E+01
   0.54076E+01   0.11925E+01
   0.54051E+01   0.11924E+01
   0.54076E+01   0.11923E+01
   0.54076E+01   0.11923E+01
   0.54076E+01   0.11922E+01
   0.54076E+01   0.11922E+01
   0.54076E+01   0.11921E+01
   0.54076E+01   0.11921E+01
   0.54051E+01   0.11920E+01
   0.54051E+01   0.11920E+01
   0.54076E+01   0.11919E+01
   0.54051E+01   0.11919E+01
   0.54051E+01   0.11918E+01
   0.54051E+01   0.11918E+01
   0.54051E+01   0.11918E+01
   0.54051E+01   0.11918E+01
   0.54051E+01   0.11917E+01
   0.54051E+01   0.11917E+01
   0.54051E+01   0.11917E+01
   0.54051E+01   0.11917E+01
   0.54051E+01   0.11917E+01
   0.54051E+01   0.11917E+01
   0.54051E+01   0.11916E+01
   0.54051E+01   0.11915E+01
   0.54051E+01   0.11914E+01
   0.54051E+01   0.11914E+01
   0.54051E+01   0.11912E+01
   0.54051E+01   0.11912E+01
   0.54051E+01   0.11911E+01
   0.54051E+01   0.11910E+01
   0.54051E+01   0.11910E+01
   0.54051E+01   0.11910E+01
   0.54051E+01   0.11909E+01
   0.54051E+01   0.11909E+01
   0.54051E+01   0.11908E+01
   0.54051E+01   0.11908E+01
   0.54051E+01   0.11908E+01
   0.54051E+01   0.11907E+01
   0.54051E+01   0.11906E+01
   0.54051E+01   0.11906E+01
   0.54051E+01   0.11906E+01
   0.54051E+01   0.11906E+01
   0.54051E+01   0.11905E+01
   0.54051E+01   0.11904E+01
   0.54051E+01   0.11904E+01
   0.54026E+01   0.11903E+01
   0.54026E+01   0.11903E+01
   0.54026E+01   0.11902E+01
   0.54026E+01   0.11902E+01
   0.54026E+01   0.11901E+01
   0.54026E+01   0.11901E+01
   0.54026E+01   0.11900E+01
   0.54026E+01   0.11899E+01
   0.54026E+01   0.11899E+01
   0.54026E+01   0.11899E+01
   0.54026E+01   0.11898E+01
   0.54026E+01   0.11898E+01
   0.54026E+01   0.11898E+01
   0.54026E+01   0.11897E+01
   0.54026E+01   0.11897E+01
   0.54026E+01   0.11897E+01
   0.54026E+01   0.11897E+01
   0.54026E+01   0.11897E+01
   0.54026E+01   0.11897E+01
   0.54026E+01   0.11896E+01
   0.54026E+01   0.11896E+01
   0.54026E+01   0.11895E+01
   0.54026E+01   0.11894E+01
   0.54026E+01   0.11894E+01
   0.54026E+01   0.11893E+01
   0.54026E+01   0.11892E+01
   0.54026E+01   0.11892E+01
   0.54026E+01   0.11891E+01
   0.54026E+01   0.11891E+01
   0.54026E+01   0.11890E+01
   0.54026E+01   0.11889E+01
   0.54026E+01   0.11889E+01
   0.54026E+01   0.11888E+01
   0.54026E+01   0.11888E+01
   0.54026E+01   0.11887E+01
   0.54026E+01   0.11887E+01
   0.54026E+01   0.11887E+01
   0.54026E+01   0.11886E+01
   0.54026E+01   0.11886E+01
   0.54026E+01   0.11885E+01
   0.54026E+01   0.11885E+01
   0.54026E+01   0.11885E+01
   0.54026E+01   0.11885E+01
   0.54026E+01   0.11884E+01
   0.54026E+01   0.11884E+01
   0.54026E+01   0.11883E+01
   0.54026E+01   0.11882E+01
   0.54001E+01   0.11882E+01
   0.54001E+01   0.11881E+01
   0.54001E+01   0.11881E+01
   0.54001E+01   0.11880E+01
   0.54001E+01   0.11879E+01
   0.54001E+01   0.11879E+01
   0.54001E+01   0.11879E+01
   0.54001E+01   0.11878E+01
   0.54001E+01   0.11878E+01
   0.54001E+01   0.11877E+01
   0.54001E+01   0.11876E+01
   0.54001E+01   0.11876E+01
   0.54001E+01   0.11876E+01
   0.54001E+01   0.11875E+01
   0.54001E+01   0.11875E+01
   0.54001E+01   0.11875E+01
   0.54001E+01   0.11874E+01
   0.54001E+01   0.11874E+01
   0.54001E+01   0.11874E+01
   0.54001E+01   0.11874E+01
   0.54001E+01   0.11874E+01
   0.54001E+01   0.11874E+01
   0.54001E+01   0.11873E+01
   0.54001E+01   0.11873E+01
   0.54001E+01   0.11872E+01
   0.54001E+01   0.11872E+01
   0.54001E+01   0.11871E+01
   0.54001E+01   0.11871E+01
   0.54001E+01   0.11870E+01
   0.54001E+01   0.11869E+01
   0.54001E+01   0.11869E+01
   0.54001E+01   0.11868E+01
   0.54001E+01   0.11867E+01
   0.54001E+01   0.11867E+01
   0.54001E+01   0.11866E+01
   0.54001E+01   0.11866E+01
   0.54001E+01   0.11865E+01
   0.54001E+01   0.11865E+01
   0.54001E+01   0.11864E+01
   0.54001E+01   0.11864E+01
   0.54001E+01   0.11863E+01
   0.54001E+01   0.11863E+01
   0.54001E+01   0.11862E+01
   0.54001E+01   0.11862E+01
   0.54001E+01   0.11862E+01
   0.54001E+01   0.11861E+01
   0.54001E+01   0.11861E+01
   0.53976E+01   0.11860E+01
   0.53976E+01   0.11860E+01
   0.53976E+01   0.11859E+01
   0.53976E+01   0.11859E+01
   0.53976E+01   0.11858E+01
   0.53976E+01   0.11858E+01
   0.53976E+01   0.11857E+01
   0.53976E+01   0.11857E+01
   0.53976E+01   0.11856E+01
   0.53976E+01   0.11856E+01
   0.53976E+01   0.11856E+01
   0.53976E+01   0.11855E+01
   0.53976E+01   0.11854E+01
   0.53976E+01   0.11854E+01
   0.53976E+01   0.11853E+01
   0.53976E+01   0.11853E+01
   0.53976E+01   0.11853E+01
   0.53976E+01   0.11852E+01
   0.53976E+01   0.11852E+01
   0.53976E+01   0.11851E+01
   0.53976E+01   0.11851E+01
   0.53976E+01   0.11850E+01
   0.53976E+01   0.11850E+01
   0.53976E+01   0.11850E+01
   0.53976E+01   0.11849E+01
   0.53976E+01   0.11849E+01
   0.53976E+01   0.11849E+01
   0.53976E+01   0.11849E+01
   0.53976E+01   0.11848E+01
   0.53976E+01   0.11848E+01
   0.53976E+01   0.11848E+01
   0.53976E+01   0.11847E+01
   0.53976E+01   0.11847E+01
   0.53976E+01   0.11847E+01
   0.53976E+01   0.11846E+01
   0.53976E+01   0.11845E+01
   0.53976E+01   0.11845E+01
   0.53976E+01   0.11844E+01
   0.53976E+01   0.11844E+01
   0.53976E+01   0.11843E+01
   0.53976E+01   0.11842E+01
   0.53951E+01   0.11842E+01
   0.53951E+01   0.11841E+01
   0.53976E+01   0.11841E+01
   0.53976E+01   0.11840E+01
   0.53951E+01   0.11840E+01
   0.53976E+01   0.11839E+01
   0.53951E+01   0.11839E+01
   0.53951E+01   0.11838E+01
   0.53976E+01   0.11838E+01
   0.53951E+01   0.11837E+01
   0.53951E+01   0.11837E+01
   0.53951E+01   0.11836E+01
   0.53951E+01   0.11836E+01
   0.53951E+01   0.11835E+01
   0.53951E+01   0.11835E+01
   0.53951E+01   0.11835E+01
   0.53951E+01   0.11834E+01
   0.53951E+01   0.11835E+01
   0.53951E+01   0.11834E+01
   0.53951E+01   0.11834E+01
   0.53951E+01   0.11833E+01
   0.53951E+01   0.11832E+01
   0.53951E+01   0.11832E+01
   0.53951E+01   0.11831E+01
   0.53951E+01   0.11831E+01
   0.53951E+01   0.11830E+01
   0.53951E+01   0.11830E+01
   0.53951E+01   0.11829E+01
   0.53951E+01   0.11829E+01
   0.53951E+01   0.11829E+01
   0.53951E+01   0.11828E+01
   0.53951E+01   0.11828E+01
   0.53951E+01   0.11827E+01
   0.53951E+01   0.11827E+01
   0.53951E+01   0.11826E+01
   0.53951E+01   0.11825E+01
   0.53951E+01   0.11825E+01
   0.53951E+01   0.11824E+01
   0.53951E+01   0.11824E+01
   0.53951E+01   0.11823E+01
   0.53951E+01   0.11823E+01
   0.53951E+01   0.11823E+01
   0.53951E+01   0.11822E+01
   0.53951E+01   0.11822E+01
   0.53951E+01   0.11822E+01
   0.53951E+01   0.11821E+01
   0.53951E+01   0.11821E+01
   0.53951E+01   0.11821E+01
   0.53951E+01   0.11820E+01
   0.53951E+01   0.11820E+01
   0.53951E+01   0.11820E+01
   0.53951E+01   0.11819E+01
   0.53951E+01   0.11819E+01
   0.53951E+01   0.11819E+01
   0.53951E+01   0.11819E+01
   0.53951E+01   0.11818E+01
   0.53951E+01   0.11818E+01
   0.53926E+01   0.11817E+01
   0.53926E+01   0.11816E+01
   0.53926E+01   0.11816E+01
   0.53926E+01   0.11816E+01
   0.53926E+01   0.11815E+01
   0.53926E+01   0.11814E+01
   0.53926E+01   0.11814E+01
   0.53926E+01   0.11814E+01
   0.53926E+01   0.11813E+01
   0.53926E+01   0.11813E+01
   0.53926E+01   0.11812E+01
   0.53926E+01   0.11811E+01
   0.53926E+01   0.11810E+01
   0.53926E+01   0.11810E+01
   0.53926E+01   0.11810E+01
   0.53926E+01   0.11809E+01
   0.53926E+01   0.11809E+01
   0.53926E+01   0.11808E+01
   0.53926E+01   0.11808E+01
   0.53926E+01   0.11807E+01
   0.53926E+01   0.11807E+01
   0.53926E+01   0.11806E+01
   0.53926E+01   0.11806E+01
   0.53926E+01   0.11806E+01
   0.53926E+01   0.11805E+01
   0.53926E+01   0.11805E+01
   0.53926E+01   0.11804E+01
   0.53926E+01   0.11804E+01
   0.53926E+01   0.11803E+01
   0.53926E+01   0.11803E+01
   0.53926E+01   0.11803E+01
   0.53926E+01   0.11802E+01
   0.53926E+01   0.11802E+01
   0.53926E+01   0.11801E+01
   0.53926E+01   0.11801E+01
   0.53926E+01   0.11800E+01
   0.53926E+01   0.11800E+01
   0.53926E+01   0.11800E+01
   0.53926E+01   0.11799E+01
   0.53926E+01   0.11799E+01
   0.53926E+01   0.11798E+01
   0.53926E+01   0.11798E+01
   0.53926E+01   0.11797E+01
   0.53926E+01   0.11797E+01
   0.53926E+01   0.11796E+01
   0.53926E+01   0.11796E+01
   0.53926E+01   0.11795E+01
   0.53926E+01   0.11795E+01
   0.53926E+01   0.11794E+01
   0.53926E+01   0.11794E+01
   0.53926E+01   0.11793E+01
   0.53926E+01   0.11793E+01
   0.53926E+01   0.11792E+01
   0.53926E+01   0.11792E+01
   0.53926E+01   0.11792E+01
   0.53926E+01   0.11791E+01
   0.53926E+01   0.11791E+01
   0.53901E+01   0.11790E+01
   0.53901E+01   0.11790E+01
   0.53901E+01   0.11790E+01
   0.53901E+01   0.11789E+01
   0.53901E+01   0.11789E+01
   0.53901E+01   0.11788E+01
   0.53901E+01   0.11788E+01
   0.53901E+01   0.11787E+01
   0.53901E+01   0.11787E+01
   0.53901E+01   0.11787E+01
   0.53901E+01   0.11786E+01
   0.53901E+01   0.11786E+01
   0.53901E+01   0.11786E+01
   0.53901E+01   0.11785E+01
   0.53901E+01   0.11785E+01
   0.53901E+01   0.11784E+01
   0.53901E+01   0.11783E+01
   0.53901E+01   0.11783E+01
   0.53901E+01   0.11783E+01
   0.53901E+01   0.11783E+01
   0.53901E+01   0.11783E+01
   0.53901E+01   0.11782E+01
   0.53901E+01   0.11782E+01
   0.53901E+01   0.11781E+01
   0.53901E+01   0.11781E+01
   0.53901E+01   0.11780E+01
   0.53901E+01   0.11780E+01
   0.53901E+01   0.11779E+01
   0.53901E+01   0.11779E+01
   0.53901E+01   0.11778E+01
   0.53901E+01   0.11778E+01
   0.53901E+01   0.11777E+01
   0.53901E+01   0.11776E+01
   0.53901E+01   0.11776E+01
   0.53901E+01   0.11776E+01
   0.53901E+01   0.11775E+01
   0.53901E+01   0.11775E+01
   0.53901E+01   0.11774E+01
   0.53901E+01   0.11774E+01
   0.53901E+01   0.11773E+01
   0.53901E+01   0.11773E+01
   0.53901E+01   0.11772E+01
   0.53901E+01   0.11772E+01
   0.53901E+01   0.11771E+01
   0.53901E+01   0.11771E+01
   0.53901E+01   0.11771E+01
   0.53901E+01   0.11770E+01
   0.53901E+01   0.11770E+01
   0.53901E+01   0.11769E+01
   0.53901E+01   0.11769E+01
   0.53901E+01   0.11768E+01
   0.53901E+01   0.11768E+01
   0.53901E+01   0.11768E+01
   0.53901E+01   0.11767E+01
   0.53901E+01   0.11767E+01
   0.53901E+01   0.11766E+01
   0.53876E+01   0.11766E+01
   0.53876E+01   0.11765E+01
   0.53876E+01   0.11765E+01
   0.53876E+01   0.11764E+01
   0.53876E+01   0.11764E+01
   0.53876E+01   0.11763E+01
   0.53876E+01   0.11763E+01
   0.53876E+01   0.11763E+01
   0.53876E+01   0.11762E+01
   0.53876E+01   0.11762E+01
   0.53876E+01   0.11762E+01
   0.53876E+01   0.11761E+01
   0.53876E+01   0.11761E+01
   0.53876E+01   0.11760E+01
   0.53876E+01   0.11760E+01
   0.53876E+01   0.11759E+01
   0.53876E+01   0.11759E+01
   0.53876E+01   0.11758E+01
   0.53876E+01   0.11758E+01
   0.53876E+01   0.11758E+01
   0.53876E+01   0.11757E+01
   0.53876E+01   0.11757E+01
   0.53876E+01   0.11756E+01
   0.53876E+01   0.11756E+01
   0.53876E+01   0.11755E+01
   0.53876E+01   0.11755E+01
   0.53876E+01   0.11754E+01
   0.53876E+01   0.11754E+01
   0.53876E+01   0.11753E+01
   0.53876E+01   0.11753E+01
   0.53876E+01   0.11752E+01
   0.53876E+01   0.11752E+01
   0.53876E+01   0.11751E+01
   0.53876E+01   0.11751E+01
   0.53876E+01   0.11750E+01
   0.53876E+01   0.11750E+01
   0.53876E+01   0.11750E+01
   0.53876E+01   0.11749E+01
   0.53876E+01   0.11749E+01
   0.53876E+01   0.11749E+01
   0.53876E+01   0.11748E+01
   0.53876E+01   0.11747E+01
   0.53876E+01   0.11747E+01
   0.53876E+01   0.11747E+01
   0.53876E+01   0.11747E+01
   0.53876E+01   0.11746E+01
   0.53876E+01   0.11745E+01
   0.53876E+01   0.11745E+01
   0.53876E+01   0.11745E+01
   0.53876E+01   0.11744E+01
   0.53876E+01   0.11744E+01
   0.53876E+01   0.11743E+01
   0.53876E+01   0.11743E+01
   0.53876E+01   0.11743E+01
   0.53876E+01   0.11742E+01
   0.53876E+01   0.11742E+01
   0.53876E+01   0.11741E+01
   0.53876E+01   0.11741E+01
   0.53876E+01   0.11741E+01
   0.53876E+01   0.11740E+01
   0.53876E+01   0.11740E+01
   0.53851E+01   0.11739E+01
   0.53851E+01   0.11739E+01
   0.53851E+01   0.11738E+01
   0.53851E+01   0.11738E+01
   0.53851E+01   0.11738E+01
   0.53851E+01   0.11738E+01
   0.53851E+01   0.11737E+01
   0.53851E+01   0.11737E+01
   0.53851E+01   0.11737E+01
   0.53851E+01   0.11736E+01
   0.53851E+01   0.11735E+01
   0.53851E+01   0.11735E+01
   0.53851E+01   0.11735E+01
   0.53851E+01   0.11734E+01
   0.53851E+01   0.11734E+01
   0.53851E+01   0.11733E+01
   0.53851E+01   0.11733E+01
   0.53851E+01   0.11732E+01
   0.53851E+01   0.11732E+01
   0.53851E+01   0.11732E+01
   0.53851E+01   0.11731E+01
   0.53851E+01   0.11731E+01
   0.53851E+01   0.11730E+01
   0.53851E+01   0.11730E+01
   0.53851E+01   0.11729E+01
   0.53851E+01   0.11729E+01
   0.53851E+01   0.11728E+01
   0.53851E+01   0.11728E+01
   0.53851E+01   0.11727E+01
   0.53851E+01   0.11727E+01
   0.53851E+01   0.11726E+01
   0.53851E+01   0.11726E+01
   0.53851E+01   0.11725E+01
   0.53851E+01   0.11725E+01
   0.53851E+01   0.11725E+01
   0.53851E+01   0.11724E+01
   0.53851E+01   0.11724E+01
   0.53851E+01   0.11723E+01
   0.53851E+01   0.11723E+01
   0.53851E+01   0.11722E+01
   0.53851E+01   0.11722E+01
   0.53851E+01   0.11721E+01
   0.53851E+01   0.11721E+01
   0.53851E+01   0.11720E+01
   0.53851E+01   0.11720E+01
   0.53851E+01   0.11720E+01
   0.53851E+01   0.11719E+01
   0.53851E+01   0.11719E+01
   0.53851E+01   0.11718E+01
   0.53851E+01   0.11718E+01
   0.53851E+01   0.11717E+01
   0.53851E+01   0.11717E+01
   0.53851E+01   0.11716E+01
   0.53851E+01   0.11716E+01
   0.53851E+01   0.11716E+01
   0.53851E+01   0.11715E+01
   0.53851E+01   0.11715E+01
   0.53851E+01   0.11715E+01
   0.53851E+01   0.11714E+01
   0.53851E+01   0.11713E+01
   0.53851E+01   0.11713E+01
   0.53851E+01   0.11713E+01
   0.53851E+01   0.11712E+01
   0.53826E+01   0.11712E+01
   0.53851E+01   0.11712E+01
   0.53826E+01   0.11711E+01
   0.53826E+01   0.11711E+01
   0.53851E+01   0.11710E+01
   0.53826E+01   0.11710E+01
   0.53826E+01   0.11709E+01
   0.53826E+01   0.11709E+01
   0.53826E+01   0.11709E+01
   0.53826E+01   0.11708E+01
   0.53826E+01   0.11707E+01
   0.53826E+01   0.11707E+01
   0.53826E+01   0.11707E+01
   0.53826E+01   0.11707E+01
   0.53826E+01   0.11706E+01
   0.53826E+01   0.11705E+01
   0.53826E+01   0.11705E+01
   0.53826E+01   0.11705E+01
   0.53826E+01   0.11705E+01
   0.53826E+01   0.11704E+01
   0.53826E+01   0.11703E+01
   0.53826E+01   0.11703E+01
   0.53826E+01   0.11703E+01
   0.53826E+01   0.11702E+01
   0.53826E+01   0.11702E+01
   0.53826E+01   0.11701E+01
   0.53826E+01   0.11700E+01
   0.53826E+01   0.11700E+01
   0.53826E+01   0.11700E+01
   0.53826E+01   0.11699E+01
   0.53826E+01   0.11699E+01
   0.53826E+01   0.11699E+01
   0.53826E+01   0.11698E+01
   0.53826E+01   0.11698E+01
   0.53826E+01   0.11697E+01
   0.53826E+01   0.11697E+01
   0.53826E+01   0.11696E+01
   0.53826E+01   0.11696E+01
   0.53826E+01   0.11696E+01
   0.53826E+01   0.11695E+01
   0.53826E+01   0.11694E+01
   0.53826E+01   0.11694E+01
   0.53826E+01   0.11694E+01
   0.53826E+01   0.11693E+01
   0.53826E+01   0.11693E+01
   0.53826E+01   0.11692E+01
   0.53826E+01   0.11692E+01
   0.53826E+01   0.11692E+01
   0.53826E+01   0.11692E+01
   0.53826E+01   0.11690E+01
   0.53826E+01   0.11690E+01
   0.53826E+01   0.11690E+01
   0.53826E+01   0.11689E+01
   0.53826E+01   0.11689E+01
   0.53826E+01   0.11688E+01
   0.53826E+01   0.11688E+01
   0.53826E+01   0.11688E+01
   0.53826E+01   0.11688E+01
   0.53826E+01   0.11687E+01
   0.53826E+01   0.11686E+01
   0.53826E+01   0.11686E+01
   0.53801E+01   0.11686E+01
   0.53801E+01   0.11685E+01
   0.53801E+01   0.11685E+01
   0.53801E+01   0.11684E+01
   0.53801E+01   0.11684E+01
   0.53801E+01   0.11684E+01
   0.53801E+01   0.11683E+01
   0.53801E+01   0.11682E+01
   0.53801E+01   0.11682E+01
   0.53801E+01   0.11682E+01
   0.53801E+01   0.11682E+01
   0.53801E+01   0.11681E+01
   0.53801E+01   0.11681E+01
   0.53801E+01   0.11680E+01
   0.53801E+01   0.11680E+01
   0.53801E+01   0.11679E+01
   0.53801E+01   0.11679E+01
   0.53801E+01   0.11679E+01
   0.53801E+01   0.11678E+01
   0.53801E+01   0.11678E+01
   0.53801E+01   0.11677E+01
   0.53801E+01   0.11676E+01
   0.53801E+01   0.11676E+01
   0.53801E+01   0.11676E+01
   0.53801E+01   0.11676E+01
   0.53801E+01   0.11675E+01
   0.53801E+01   0.11675E+01
   0.53801E+01   0.11674E+01
   0.53801E+01   0.11673E+01
   0.53801E+01   0.11673E+01
   0.53801E+01   0.11673E+01
   0.53801E+01   0.11672E+01
   0.53801E+01   0.11672E+01
   0.53801E+01   0.11672E+01
   0.53801E+01   0.11671E+01
   0.53801E+01   0.11671E+01
   0.53801E+01   0.11670E+01
   0.53801E+01   0.11670E+01
   0.53801E+01   0.11670E+01
   0.53801E+01   0.11669E+01
   0.53801E+01   0.11669E+01
   0.53801E+01   0.11668E+01
   0.53801E+01   0.11668E+01
   0.53801E+01   0.11667E+01
   0.53801E+01   0.11667E+01
   0.53801E+01   0.11667E+01
   0.53801E+01   0.11667E+01
   0.53801E+01   0.11666E+01
   0.53801E+01   0.11665E+01
   0.53801E+01   0.11665E+01
   0.53801E+01   0.11664E+01
   0.53801E+01   0.11664E+01
   0.53801E+01   0.11664E+01
   0.53801E+01   0.11663E+01
   0.53801E+01   0.11663E+01
   0.53801E+01   0.11663E+01
   0.53801E+01   0.11662E+01
   0.53801E+01   0.11662E+01
   0.53801E+01   0.11661E+01
   0.53801E+01   0.11661E+01
   0.53801E+01   0.11660E+01
   0.53801E+01   0.11660E+01
   0.53801E+01   0.11660E+01
   0.53801E+01   0.11660E+01
   0.53801E+01   0.11659E+01
   0.53801E+01   0.11659E+01
   0.53801E+01   0.11658E+01
   0.53801E+01   0.11658E+01
   0.53801E+01   0.11657E+01
   0.53801E+01   0.11657E+01
   0.53801E+01   0.11657E+01
   0.53801E+01   0.11656E+01
   0.53801E+01   0.11656E+01
   0.53801E+01   0.11656E+01
   0.53776E+01   0.11655E+01
   0.53776E+01   0.11655E+01
   0.53801E+01   0.11655E+01
   0.53776E+01   0.11654E+01
   0.53776E+01   0.11653E+01
   0.53776E+01   0.11652E+01
   0.53776E+01   0.11653E+01
   0.53776E+01   0.11652E+01
   0.53776E+01   0.11652E+01
   0.53776E+01   0.11651E+01
   0.53776E+01   0.11651E+01
   0.53776E+01   0.11650E+01
   0.53776E+01   0.11650E+01
   0.53776E+01   0.11650E+01
   0.53776E+01   0.11649E+01
   0.53776E+01   0.11648E+01
   0.53776E+01   0.11648E+01
   0.53776E+01   0.11648E+01
   0.53776E+01   0.11647E+01
   0.53776E+01   0.11647E+01
   0.53776E+01   0.11646E+01
   0.53776E+01   0.11646E+01
   0.53776E+01   0.11646E+01
   0.53776E+01   0.11645E+01
   0.53776E+01   0.11645E+01
   0.53776E+01   0.11645E+01
   0.53776E+01   0.11644E+01
   0.53776E+01   0.11644E+01
   0.53776E+01   0.11643E+01
   0.53776E+01   0.11643E+01
   0.53776E+01   0.11642E+01
   0.53776E+01   0.11642E+01
   0.53776E+01   0.11642E+01
   0.53776E+01   0.11641E+01
   0.53776E+01   0.11640E+01
   0.53776E+01   0.11640E+01
   0.53776E+01   0.11640E+01
   0.53776E+01   0.11639E+01
   0.53776E+01   0.11639E+01
   0.53776E+01   0.11639E+01
   0.53776E+01   0.11638E+01
   0.53776E+01   0.11638E+01
   0.53776E+01   0.11637E+01
   0.53776E+01   0.11636E+01
   0.53776E+01   0.11636E+01
   0.53776E+01   0.11636E+01
   0.53776E+01   0.11635E+01
   0.53776E+01   0.11635E+01
   0.53776E+01   0.11635E+01
   0.53776E+01   0.11635E+01
   0.53776E+01   0.11634E+01
   0.53776E+01   0.11633E+01
   0.53776E+01   0.11633E+01
   0.53776E+01   0.11633E+01
   0.53776E+01   0.11632E+01
   0.53776E+01   0.11632E+01
   0.53776E+01   0.11632E+01
   0.53776E+01   0.11631E+01
   0.53776E+01   0.11630E+01
   0.53776E+01   0.11630E+01
   0.53776E+01   0.11630E+01
   0.53776E+01   0.11629E+01
   0.53776E+01   0.11628E+01
   0.53776E+01   0.11628E+01
   0.53776E+01   0.11628E+01
   0.53776E+01   0.11627E+01
   0.53776E+01   0.11627E+01
   0.53776E+01   0.11627E+01
   0.53776E+01   0.11627E+01
   0.53776E+01   0.11626E+01
   0.53776E+01   0.11626E+01
   0.53776E+01   0.11625E+01
   0.53776E+01   0.11625E+01
   0.53776E+01   0.11624E+01
   0.53776E+01   0.11624E+01
   0.53776E+01   0.11623E+01
   0.53776E+01   0.11623E+01
   0.53776E+01   0.11623E+01
   0.53776E+01   0.11622E+01
   0.53776E+01   0.11622E+01
   0.53776E+01   0.11622E+01
   0.53776E+01   0.11621E+01
   0.53776E+01   0.11620E+01
   0.53776E+01   0.11620E+01
   0.53776E+01   0.11620E+01
   0.53776E+01   0.11620E+01
   0.53776E+01   0.11619E+01
   0.53776E+01   0.11619E+01
   0.53751E+01   0.11618E+01
   0.53751E+01   0.11618E+01
   0.53751E+01   0.11617E+01
   0.53751E+01   0.11616E+01
   0.53751E+01   0.11616E+01
   0.53751E+01   0.11616E+01
   0.53751E+01   0.11616E+01
   0.53751E+01   0.11615E+01
   0.53751E+01   0.11615E+01
   0.53751E+01   0.11614E+01
   0.53751E+01   0.11614E+01
   0.53751E+01   0.11613E+01
   0.53751E+01   0.11613E+01
   0.53751E+01   0.11612E+01
   0.53751E+01   0.11612E+01
   0.53751E+01   0.11612E+01
   0.53751E+01   0.11611E+01
   0.53751E+01   0.11611E+01
   0.53751E+01   0.11611E+01
   0.53751E+01   0.11610E+01
   0.53751E+01   0.11610E+01
   0.53751E+01   0.11609E+01
   0.53751E+01   0.11609E+01
   0.53751E+01   0.11609E+01
   0.53751E+01   0.11608E+01
   0.53751E+01   0.11608E+01
   0.53751E+01   0.11607E+01
   0.53751E+01   0.11606E+01
   0.53751E+01   0.11606E+01
   0.53751E+01   0.11606E+01
   0.53751E+01   0.11606E+01
   0.53751E+01   0.11605E+01
   0.53751E+01   0.11605E+01
   0.53751E+01   0.11604E+01
   0.53751E+01   0.11604E+01
   0.53751E+01   0.11604E+01
   0.53751E+01   0.11603E+01
   0.53751E+01   0.11603E+01
   0.53751E+01   0.11602E+01
   0.53751E+01   0.11602E+01
   0.53751E+01   0.11601E+01
   0.53751E+01   0.11601E+01
   0.53751E+01   0.11601E+01
   0.53751E+01   0.11601E+01
   0.53751E+01   0.11600E+01
   0.53751E+01   0.11600E+01
   0.53751E+01   0.11599E+01
   0.53751E+01   0.11599E+01
   0.53751E+01   0.11598E+01
   0.53751E+01   0.11598E+01
   0.53751E+01   0.11597E+01
   0.53751E+01   0.11597E+01
   0.53751E+01   0.11597E+01
   0.53751E+01   0.11596E+01
   0.53751E+01   0.11596E+01
   0.53751E+01   0.11596E+01
   0.53751E+01   0.11595E+01
   0.53751E+01   0.11594E+01
   0.53751E+01   0.11594E+01
   0.53751E+01   0.11594E+01
   0.53751E+01   0.11593E+01
   0.53751E+01   0.11593E+01
   0.53751E+01   0.11593E+01
   0.53751E+01   0.11593E+01
   0.53751E+01   0.11592E+01
   0.53751E+01   0.11591E+01
   0.53751E+01   0.11591E+01
   0.53751E+01   0.11591E+01
   0.53751E+01   0.11590E+01
   0.53751E+01   0.11589E+01
   0.53751E+01   0.11589E+01
   0.53751E+01   0.11589E+01
   0.53751E+01   0.11588E+01
   0.53751E+01   0.11588E+01
   0.53751E+01   0.11588E+01
   0.53751E+01   0.11587E+01
   0.53751E+01   0.11587E+01
   0.53751E+01   0.11586E+01
   0.53751E+01   0.11586E+01
   0.53751E+01   0.11586E+01
   0.53751E+01   0.11585E+01
   0.53751E+01   0.11585E+01
   0.53751E+01   0.11584E+01
   0.53726E+01   0.11584E+01
   0.53751E+01   0.11584E+01
   0.53751E+01   0.11583E+01
   0.53751E+01   0.11583E+01
   0.53726E+01   0.11582E+01
   0.53751E+01   0.11582E+01
   0.53751E+01   0.11582E+01
   0.53751E+01   0.11581E+01
   0.53751E+01   0.11581E+01
   0.53751E+01   0.11581E+01
   0.53751E+01   0.11580E+01
   0.53726E+01   0.11580E+01
   0.53726E+01   0.11579E+01
   0.53726E+01   0.11579E+01
   0.53726E+01   0.11578E+01
   0.53726E+01   0.11578E+01
   0.53726E+01   0.11578E+01
   0.53726E+01   0.11577E+01
   0.53751E+01   0.11577E+01
   0.53726E+01   0.11576E+01
   0.53726E+01   0.11576E+01
   0.53726E+01   0.11575E+01
   0.53726E+01   0.11575E+01
   0.53726E+01   0.11575E+01
   0.53726E+01   0.11574E+01
   0.53726E+01   0.11574E+01
   0.53726E+01   0.11573E+01
   0.53726E+01   0.11573E+01
   0.53726E+01   0.11573E+01
   0.53726E+01   0.11572E+01
   0.53726E+01   0.11572E+01
   0.53726E+01   0.11571E+01
   0.53726E+01   0.11571E+01
   0.53726E+01   0.11571E+01
   0.53726E+01   0.11570E+01
   0.53726E+01   0.11569E+01
   0.53726E+01   0.11569E+01
   0.53726E+01   0.11569E+01
   0.53726E+01   0.11569E+01
   0.53726E+01   0.11568E+01
   0.53726E+01   0.11568E+01
   0.53726E+01   0.11567E+01
   0.53726E+01   0.11567E+01
   0.53726E+01   0.11567E+01
   0.53726E+01   0.11567E+01
   0.53726E+01   0.11566E+01
   0.53726E+01   0.11565E+01
   0.53726E+01   0.11565E+01
   0.53726E+01   0.11565E+01
   0.53726E+01   0.11564E+01
   0.53726E+01   0.11564E+01
   0.53726E+01   0.11563E+01
   0.53726E+01   0.11563E+01
   0.53726E+01   0.11562E+01
   0.53726E+01   0.11562E+01
   0.53726E+01   0.11562E+01
   0.53726E+01   0.11561E+01
   0.53726E+01   0.11561E+01
   0.53726E+01   0.11560E+01
   0.53726E+01   0.11560E+01
   0.53726E+01   0.11559E+01
   0.53726E+01   0.11559E+01
   0.53726E+01   0.11559E+01
   0.53726E+01   0.11558E+01
   0.53726E+01   0.11558E+01
   0.53726E+01   0.11557E+01
   0.53726E+01   0.11557E+01
   0.53726E+01   0.11556E+01
   0.53726E+01   0.11556E+01
   0.53726E+01   0.11556E+01
   0.53726E+01   0.11556E+01
   0.53726E+01   0.11555E+01
   0.53726E+01   0.11554E+01
   0.53726E+01   0.11554E+01
   0.53726E+01   0.11554E+01
   0.53726E+01   0.11553E+01
   0.53726E+01   0.11553E+01
   0.53726E+01   0.11552E+01
   0.53726E+01   0.11552E+01
   0.53726E+01   0.11552E+01
   0.53726E+01   0.11551E+01
   0.53726E+01   0.11551E+01
   0.53726E+01   0.11551E+01
   0.53726E+01   0.11550E+01
   0.53726E+01   0.11550E+01
   0.53726E+01   0.11549E+01
   0.53726E+01   0.11549E+01
   0.53726E+01   0.11549E+01
   0.53726E+01   0.11548E+01
   0.53726E+01   0.11548E+01
   0.53726E+01   0.11547E+01
   0.53726E+01   0.11547E+01
   0.53726E+01   0.11546E+01
   0.53726E+01   0.11546E+01
   0.53726E+01   0.11546E+01
   0.53726E+01   0.11545E+01
   0.53726E+01   0.11545E+01
   0.53726E+01   0.11544E+01
   0.53726E+01   0.11544E+01
   0.53726E+01   0.11543E+01
   0.53726E+01   0.11543E+01
   0.53726E+01   0.11543E+01
   0.53726E+01   0.11542E+01
   0.53726E+01   0.11542E+01
   0.53726E+01   0.11542E+01
   0.53726E+01   0.11542E+01
   0.53726E+01   0.11541E+01
   0.53726E+01   0.11541E+01
   0.53726E+01   0.11540E+01
   0.53726E+01   0.11540E+01
   0.53726E+01   0.11539E+01
   0.53726E+01   0.11539E+01
   0.53726E+01   0.11538E+01
   0.53726E+01   0.11538E+01
   0.53726E+01   0.11538E+01
   0.53726E+01   0.11537E+01
   0.53726E+01   0.11537E+01
   0.53726E+01   0.11537E+01
   0.53726E+01   0.11536E+01
   0.53701E+01   0.11535E+01
   0.53726E+01   0.11535E+01
   0.53726E+01   0.11535E+01
   0.53726E+01   0.11535E+01
   0.53726E+01   0.11534E+01
   0.53726E+01   0.11533E+01
   0.53701E+01   0.11533E+01
   0.53726E+01   0.11533E+01
   0.53726E+01   0.11532E+01
   0.53701E+01   0.11532E+01
   0.53726E+01   0.11532E+01
   0.53726E+01   0.11532E+01
   0.53726E+01   0.11531E+01
   0.53726E+01   0.11531E+01
   0.53726E+01   0.11531E+01
   0.53726E+01   0.11530E+01
   0.53726E+01   0.11529E+01
   0.53726E+01   0.11529E+01
   0.53701E+01   0.11528E+01
   0.53701E+01   0.11528E+01
   0.53701E+01   0.11527E+01
   0.53701E+01   0.11527E+01
   0.53701E+01   0.11527E+01
   0.53701E+01   0.11527E+01
   0.53701E+01   0.11526E+01
   0.53701E+01   0.11526E+01
   0.53701E+01   0.11526E+01
   0.53701E+01   0.11525E+01
   0.53701E+01   0.11525E+01
   0.53701E+01   0.11524E+01
   0.53701E+01   0.11524E+01
   0.53701E+01   0.11524E+01
   0.53701E+01   0.11523E+01
   0.53701E+01   0.11522E+01
   0.53701E+01   0.11521E+01
   0.53701E+01   0.11521E+01
   0.53701E+01   0.11521E+01
   0.53701E+01   0.11521E+01
   0.53701E+01   0.11521E+01
   0.53701E+01   0.11521E+01
   0.53701E+01   0.11520E+01
   0.53701E+01   0.11520E+01
   0.53701E+01   0.11519E+01
   0.53701E+01   0.11519E+01
   0.53701E+01   0.11518E+01
   0.53701E+01   0.11517E+01
   0.53701E+01   0.11517E+01
   0.53701E+01   0.11516E+01
   0.53701E+01   0.11516E+01
   0.53701E+01   0.11516E+01
   0.53701E+01   0.11516E+01
   0.53701E+01   0.11516E+01
   0.53701E+01   0.11515E+01
   0.53701E+01   0.11515E+01
   0.53701E+01   0.11515E+01
   0.53701E+01   0.11514E+01
   0.53701E+01   0.11514E+01
   0.53701E+01   0.11513E+01
   0.53701E+01   0.11512E+01
   0.53701E+01   0.11512E+01
   0.53701E+01   0.11512E+01
   0.53701E+01   0.11512E+01
   0.53701E+01   0.11511E+01
   0.53701E+01   0.11511E+01
   0.53701E+01   0.11510E+01
   0.53701E+01   0.11510E+01
   0.53701E+01   0.11509E+01
   0.53701E+01   0.11509E+01
   0.53701E+01   0.11509E+01
   0.53701E+01   0.11508E+01
   0.53701E+01   0.11508E+01
   0.53701E+01   0.11508E+01
   0.53701E+01   0.11508E+01
   0.53701E+01   0.11507E+01
   0.53701E+01   0.11506E+01
   0.53701E+01   0.11506E+01
   0.53701E+01   0.11506E+01
   0.53701E+01   0.11505E+01
   0.53701E+01   0.11505E+01
   0.53701E+01   0.11504E+01
   0.53701E+01   0.11504E+01
   0.53701E+01   0.11504E+01
   0.53701E+01   0.11503E+01
   0.53701E+01   0.11503E+01
   0.53701E+01   0.11503E+01
   0.53701E+01   0.11502E+01
   0.53701E+01   0.11502E+01
   0.53701E+01   0.11502E+01
   0.53701E+01   0.11502E+01
   0.53701E+01   0.11501E+01
   0.53701E+01   0.11500E+01
   0.53701E+01   0.11499E+01
   0.53701E+01   0.11499E+01
   0.53701E+01   0.11499E+01
   0.53701E+01   0.11499E+01
   0.53701E+01   0.11498E+01
   0.53701E+01   0.11498E+01
   0.53701E+01   0.11498E+01
   0.53701E+01   0.11497E+01
   0.53701E+01   0.11497E+01
   0.53701E+01   0.11496E+01
   0.53701E+01   0.11496E+01
   0.53701E+01   0.11495E+01
   0.53701E+01   0.11495E+01
   0.53701E+01   0.11495E+01
   0.53701E+01   0.11494E+01
   0.53701E+01   0.11494E+01
   0.53701E+01   0.11494E+01
   0.53701E+01   0.11493E+01
   0.53701E+01   0.11493E+01
   0.53701E+01   0.11492E+01
   0.53701E+01   0.11492E+01
   0.53701E+01   0.11492E+01
   0.53701E+01   0.11492E+01
   0.53701E+01   0.11491E+01
   0.53701E+01   0.11490E+01
   0.53701E+01   0.11490E+01
   0.53701E+01   0.11490E+01
   0.53701E+01   0.11490E+01
   0.53701E+01   0.11489E+01
   0.53701E+01   0.11488E+01
   0.53701E+01   0.11488E+01
   0.53701E+01   0.11488E+01
   0.53701E+01   0.11487E+01
   0.53701E+01   0.11487E+01
   0.53701E+01   0.11486E+01
   0.53701E+01   0.11486E+01
   0.53701E+01   0.11486E+01
   0.53701E+01   0.11485E+01
   0.53701E+01   0.11485E+01
   0.53701E+01   0.11485E+01
   0.53701E+01   0.11484E+01
   0.53701E+01   0.11484E+01
   0.53701E+01   0.11483E+01
   0.53701E+01   0.11483E+01
   0.53701E+01   0.11482E+01
   0.53701E+01   0.11482E+01
   0.53701E+01   0.11482E+01
   0.53701E+01   0.11481E+01
   0.53701E+01   0.11481E+01
   0.53701E+01   0.11480E+01
   0.53701E+01   0.11480E+01
   0.53701E+01   0.11480E+01
   0.53701E+01   0.11479E+01
   0.53701E+01   0.11479E+01
   0.53701E+01   0.11479E+01
   0.53701E+01   0.11478E+01
   0.53701E+01   0.11478E+01
   0.53701E+01   0.11478E+01
   0.53701E+01   0.11477E+01
   0.53676E+01   0.11476E+01
   0.53676E+01   0.11476E+01
   0.53676E+01   0.11475E+01
   0.53676E+01   0.11475E+01
   0.53676E+01   0.11475E+01
   0.53676E+01   0.11475E+01
   0.53676E+01   0.11475E+01
   0.53701E+01   0.11475E+01
   0.53701E+01   0.11474E+01
   0.53701E+01   0.11474E+01
   0.53701E+01   0.11473E+01
   0.53701E+01   0.11473E+01
   0.53701E+01   0.11473E+01
   0.53701E+01   0.11472E+01
   0.53701E+01   0.11472E+01
   0.53701E+01   0.11471E+01
   0.53701E+01   0.11471E+01
   0.53701E+01   0.11470E+01
   0.53676E+01   0.11470E+01
   0.53676E+01   0.11469E+01
   0.53676E+01   0.11469E+01
   0.53676E+01   0.11469E+01
   0.53676E+01   0.11468E+01
   0.53676E+01   0.11468E+01
   0.53676E+01   0.11467E+01
   0.53701E+01   0.11467E+01
   0.53701E+01   0.11467E+01
   0.53701E+01   0.11466E+01
   0.53701E+01   0.11466E+01
   0.53701E+01   0.11466E+01
   0.53701E+01   0.11465E+01
   0.53701E+01   0.11465E+01
   0.53676E+01   0.11464E+01
   0.53676E+01   0.11464E+01
   0.53676E+01   0.11463E+01
   0.53676E+01   0.11463E+01
   0.53676E+01   0.11463E+01
   0.53676E+01   0.11463E+01
   0.53676E+01   0.11462E+01
   0.53676E+01   0.11462E+01
   0.53676E+01   0.11461E+01
   0.53676E+01   0.11461E+01
   0.53676E+01   0.11461E+01
   0.53676E+01   0.11460E+01
   0.53676E+01   0.11460E+01
   0.53676E+01   0.11460E+01
   0.53676E+01   0.11459E+01
   0.53676E+01   0.11459E+01
   0.53676E+01   0.11459E+01
   0.53676E+01   0.11458E+01
   0.53676E+01   0.11458E+01
   0.53676E+01   0.11457E+01
   0.53676E+01   0.11457E+01
   0.53676E+01   0.11456E+01
   0.53676E+01   0.11456E+01
   0.53676E+01   0.11456E+01
   0.53676E+01   0.11456E+01
   0.53676E+01   0.11455E+01
   0.53676E+01   0.11454E+01
   0.53676E+01   0.11454E+01
   0.53676E+01   0.11454E+01
   0.53676E+01   0.11453E+01
   0.53676E+01   0.11453E+01
   0.53676E+01   0.11452E+01
   0.53676E+01   0.11452E+01
   0.53676E+01   0.11452E+01
   0.53676E+01   0.11452E+01
   0.53676E+01   0.11451E+01
   0.53676E+01   0.11451E+01
   0.53676E+01   0.11450E+01
   0.53676E+01   0.11450E+01
   0.53676E+01   0.11449E+01
   0.53676E+01   0.11449E+01
   0.53676E+01   0.11448E+01
   0.53676E+01   0.11448E+01
   0.53676E+01   0.11448E+01
   0.53676E+01   0.11448E+01
   0.53676E+01   0.11447E+01
   0.53676E+01   0.11447E+01
   0.53676E+01   0.11446E+01
   0.53676E+01   0.11446E+01
   0.53676E+01   0.11446E+01
   0.53676E+01   0.11445E+01
   0.53676E+01   0.11445E+01
   0.53676E+01   0.11445E+01
   0.53676E+01   0.11444E+01
   0.53676E+01   0.11444E+01
   0.53676E+01   0.11444E+01
   0.53676E+01   0.11443E+01
   0.53676E+01   0.11442E+01
   0.53676E+01   0.11442E+01
   0.53676E+01   0.11441E+01
   0.53676E+01   0.11441E+01
   0.53676E+01   0.11441E+01
   0.53676E+01   0.11441E+01
   0.53676E+01   0.11441E+01
   0.53676E+01   0.11440E+01
   0.53676E+01   0.11440E+01
   0.53676E+01   0.11440E+01
   0.53676E+01   0.11439E+01
   0.53676E+01   0.11439E+01
   0.53676E+01   0.11438E+01
   0.53676E+01   0.11437E+01
   0.53676E+01   0.11437E+01
   0.53676E+01   0.11437E+01
   0.53676E+01   0.11437E+01
   0.53676E+01   0.11436E+01
   0.53676E+01   0.11436E+01
   0.53676E+01   0.11435E+01
   0.53676E+01   0.11435E+01
   0.53676E+01   0.11435E+01
   0.53676E+01   0.11434E+01
   0.53676E+01   0.11434E+01
   0.53676E+01   0.11434E+01
   0.53676E+01   0.11433E+01
   0.53676E+01   0.11433E+01
   0.53676E+01   0.11433E+01
   0.53676E+01   0.11432E+01
   0.53676E+01   0.11431E+01
   0.53676E+01   0.11431E+01
   0.53676E+01   0.11431E+01
   0.53676E+01   0.11430E+01
   0.53676E+01   0.11430E+01
   0.53676E+01   0.11430E+01
   0.53676E+01   0.11429E+01
   0.53676E+01   0.11429E+01
   0.53676E+01   0.11429E+01
   0.53676E+01   0.11428E+01
   0.53676E+01   0.11428E+01
   0.53676E+01   0.11427E+01
   0.53676E+01   0.11427E+01
   0.53676E+01   0.11427E+01
   0.53676E+01   0.11427E+01
   0.53676E+01   0.11426E+01
   0.53676E+01   0.11425E+01
   0.53676E+01   0.11425E+01
   0.53676E+01   0.11425E+01
   0.53676E+01   0.11424E+01
   0.53676E+01   0.11424E+01
   0.53676E+01   0.11424E+01
   0.53676E+01   0.11423E+01
   0.53676E+01   0.11423E+01
   0.53676E+01   0.11423E+01
   0.53676E+01   0.11422E+01
   0.53676E+01   0.11422E+01
   0.53676E+01   0.11422E+01
   0.53676E+01   0.11421E+01
   0.53676E+01   0.11421E+01
   0.53676E+01   0.11420E+01
   0.53676E+01   0.11420E+01
   0.53676E+01   0.11419E+01
   0.53676E+01   0.11419E+01
   0.53676E+01   0.11419E+01
   0.53676E+01   0.11418E+01
   0.53676E+01   0.11418E+01
   0.53676E+01   0.11418E+01
   0.53676E+01   0.11417E+01
   0.53676E+01   0.11417E+01
   0.53676E+01   0.11416E+01
   0.53676E+01   0.11416E+01
   0.53676E+01   0.11416E+01
   0.53676E+01   0.11415E+01
   0.53676E+01   0.11415E+01
   0.53676E+01   0.11414E+01
   0.53676E+01   0.11414E+01
   0.53676E+01   0.11414E+01
   0.53676E+01   0.11414E+01
   0.53676E+01   0.11413E+01
   0.53676E+01   0.11413E+01
   0.53676E+01   0.11413E+01
   0.53676E+01   0.11412E+01
   0.53676E+01   0.11412E+01
   0.53676E+01   0.11411E+01
   0.53676E+01   0.11411E+01
   0.53676E+01   0.11411E+01
   0.53676E+01   0.11410E+01
   0.53676E+01   0.11410E+01
   0.53676E+01   0.11410E+01
   0.53676E+01   0.11409E+01
   0.53676E+01   0.11409E+01
   0.53676E+01   0.11409E+01
   0.53676E+01   0.11408E+01
   0.53676E+01   0.11408E+01
   0.53676E+01   0.11407E+01
   0.53676E+01   0.11407E+01
   0.53676E+01   0.11407E+01
   0.53676E+01   0.11406E+01
   0.53676E+01   0.11406E+01
   0.53676E+01   0.11406E+01
   0.53676E+01   0.11405E+01
   0.53676E+01   0.11404E+01
   0.53676E+01   0.11404E+01
   0.53676E+01   0.11404E+01
   0.53676E+01   0.11404E+01
   0.53676E+01   0.11404E+01
   0.53676E+01   0.11403E+01
   0.53676E+01   0.11402E+01
   0.53676E+01   0.11402E+01
   0.53676E+01   0.11402E+01
   0.53676E+01   0.11401E+01
   0.53676E+01   0.11401E+01
   0.53676E+01   0.11401E+01
   0.53676E+01   0.11400E+01
   0.53676E+01   0.11400E+01
   0.53676E+01   0.11400E+01
   0.53676E+01   0.11399E+01
   0.53676E+01   0.11398E+01
   0.53676E+01   0.11398E+01
   0.53676E+01   0.11398E+01
   0.53676E+01   0.11398E+01
   0.53676E+01   0.11397E+01
   0.53676E+01   0.11397E+01
   0.53676E+01   0.11396E+01
   0.53676E+01   0.11396E+01
   0.53676E+01   0.11395E+01
   0.53676E+01   0.11396E+01
   0.53676E+01   0.11395E+01
   0.53676E+01   0.11395E+01
   0.53676E+01   0.11394E+01
   0.53676E+01   0.11394E+01
   0.53676E+01   0.11393E+01
   0.53676E+01   0.11392E+01
   0.53676E+01   0.11393E+01
   0.53676E+01   0.11392E+01
   0.53676E+01   0.11392E+01
   0.53676E+01   0.11392E+01
   0.53676E+01   0.11392E+01
   0.53676E+01   0.11391E+01
   0.53676E+01   0.11390E+01
   0.53676E+01   0.11390E+01
   0.53676E+01   0.11389E+01
   0.53676E+01   0.11389E+01
   0.53676E+01   0.11389E+01
   0.53676E+01   0.11389E+01
   0.53676E+01   0.11388E+01
   0.53676E+01   0.11388E+01
   0.53676E+01   0.11388E+01
   0.53676E+01   0.11387E+01
   0.53676E+01   0.11387E+01
   0.53676E+01   0.11386E+01
   0.53676E+01   0.11386E+01
   0.53676E+01   0.11386E+01
   0.53676E+01   0.11386E+01
   0.53676E+01   0.11386E+01
   0.53676E+01   0.11385E+01
   0.53676E+01   0.11384E+01
   0.53676E+01   0.11384E+01
   0.53676E+01   0.11384E+01
   0.53676E+01   0.11383E+01
   0.53676E+01   0.11382E+01
   0.53676E+01   0.11382E+01
   0.53676E+01   0.11382E+01
   0.53676E+01   0.11382E+01
   0.53676E+01   0.11381E+01
   0.53676E+01   0.11381E+01
   0.53676E+01   0.11381E+01
   0.53676E+01   0.11380E+01
   0.53676E+01   0.11380E+01
   0.53676E+01   0.11380E+01
   0.53676E+01   0.11379E+01
   0.53676E+01   0.11379E+01
   0.53676E+01   0.11378E+01
   0.53676E+01   0.11378E+01
   0.53676E+01   0.11378E+01
   0.53676E+01   0.11377E+01
   0.53676E+01   0.11377E+01
   0.53676E+01   0.11376E+01
   0.53676E+01   0.11376E+01
   0.53676E+01   0.11375E+01
   0.53676E+01   0.11375E+01
   0.53676E+01   0.11375E+01
   0.53676E+01   0.11375E+01
   0.53676E+01   0.11374E+01
   0.53676E+01   0.11374E+01
   0.53676E+01   0.11374E+01
   0.53676E+01   0.11373E+01
   0.53676E+01   0.11372E+01
   0.53676E+01   0.11372E+01
   0.53676E+01   0.11372E+01
   0.53676E+01   0.11372E+01
   0.53676E+01   0.11372E+01
   0.53676E+01   0.11371E+01
   0.53676E+01   0.11371E+01
   0.53676E+01   0.11370E+01
   0.53676E+01   0.11370E+01
   0.53676E+01   0.11370E+01
   0.53676E+01   0.11369E+01
   0.53676E+01   0.11369E+01
   0.53676E+01   0.11369E+01
   0.53676E+01   0.11368E+01
   0.53676E+01   0.11368E+01
   0.53676E+01   0.11368E+01
   0.53676E+01   0.11367E+01
   0.53676E+01   0.11367E+01
   0.53676E+01   0.11366E+01
   0.53676E+01   0.11366E+01
   0.53676E+01   0.11365E+01
   0.53676E+01   0.11365E+01
   0.53676E+01   0.11365E+01
   0.53676E+01   0.11365E+01
   0.53676E+01   0.11364E+01
   0.53676E+01   0.11364E+01
   0.53676E+01   0.11364E+01
   0.53676E+01   0.11363E+01
   0.53676E+01   0.11362E+01
   0.53676E+01   0.11362E+01
   0.53676E+01   0.11362E+01
   0.53676E+01   0.11362E+01
   0.53676E+01   0.11361E+01
   0.53676E+01   0.11361E+01
   0.53676E+01   0.11360E+01
   0.53676E+01   0.11359E+01
   0.53676E+01   0.11359E+01
   0.53676E+01   0.11359E+01
   0.53676E+01   0.11359E+01
   0.53676E+01   0.11359E+01
   0.53676E+01   0.11359E+01
   0.53676E+01   0.11358E+01
   0.53676E+01   0.11358E+01
   0.53676E+01   0.11358E+01
   0.53676E+01   0.11357E+01
   0.53676E+01   0.11356E+01
   0.53676E+01   0.11356E+01
   0.53676E+01   0.11356E+01
   0.53676E+01   0.11356E+01
   0.53676E+01   0.11355E+01
   0.53676E+01   0.11354E+01
   0.53676E+01   0.11354E+01
   0.53676E+01   0.11354E+01
   0.53676E+01   0.11354E+01
   0.53676E+01   0.11353E+01
   0.53676E+01   0.11353E+01
   0.53676E+01   0.11352E+01
   0.53676E+01   0.11352E+01
   0.53676E+01   0.11352E+01
   0.53676E+01   0.11352E+01
   0.53676E+01   0.11351E+01
   0.53676E+01   0.11350E+01
   0.53676E+01   0.11350E+01
   0.53676E+01   0.11350E+01
   0.53676E+01   0.11349E+01
   0.53676E+01   0.11349E+01
   0.53676E+01   0.11349E+01
   0.53676E+01   0.11349E+01
   0.53676E+01   0.11348E+01
   0.53676E+01   0.11348E+01
   0.53676E+01   0.11347E+01
   0.53676E+01   0.11347E+01
   0.53676E+01   0.11346E+01
   0.53676E+01   0.11346E+01
   0.53676E+01   0.11346E+01
   0.53676E+01   0.11346E+01
   0.53676E+01   0.11345E+01
   0.53676E+01   0.11345E+01
   0.53676E+01   0.11345E+01
   0.53676E+01   0.11344E+01
   0.53676E+01   0.11344E+01
   0.53676E+01   0.11344E+01
   0.53676E+01   0.11343E+01
   0.53676E+01   0.11343E+01
   0.53676E+01   0.11343E+01
   0.53676E+01   0.11342E+01
   0.53676E+01   0.11342E+01
   0.53676E+01   0.11342E+01
   0.53676E+01   0.11341E+01
   0.53676E+01   0.11340E+01
   0.53676E+01   0.11340E+01
   0.53676E+01   0.11339E+01
   0.53676E+01   0.11340E+01
   0.53676E+01   0.11339E+01
   0.53676E+01   0.11339E+01
   0.53676E+01   0.11338E+01
   0.53676E+01   0.11338E+01
   0.53676E+01   0.11338E+01
   0.53676E+01   0.11337E+01
   0.53676E+01   0.11337E+01
   0.53676E+01   0.11336E+01
   0.53676E+01   0.11336E+01
   0.53676E+01   0.11336E+01
   0.53676E+01   0.11336E+01
   0.53676E+01   0.11334E+01
   0.53676E+01   0.11334E+01
   0.53676E+01   0.11334E+01
   0.53676E+01   0.11334E+01
   0.53676E+01   0.11334E+01
   0.53676E+01   0.11334E+01
   0.53676E+01   0.11333E+01
   0.53676E+01   0.11332E+01
   0.53676E+01   0.11332E+01
   0.53676E+01   0.11332E+01
   0.53676E+01   0.11332E+01
   0.53676E+01   0.11332E+01
   0.53676E+01   0.11331E+01
   0.53676E+01   0.11330E+01
   0.53676E+01   0.11330E+01
   0.53676E+01   0.11330E+01
   0.53676E+01   0.11330E+01
   0.53676E+01   0.11330E+01
   0.53676E+01   0.11329E+01
   0.53676E+01   0.11329E+01
   0.53676E+01   0.11329E+01
   0.53676E+01   0.11328E+01
   0.53676E+01   0.11328E+01
   0.53676E+01   0.11327E+01
   0.53676E+01   0.11327E+01
   0.53676E+01   0.11326E+01
   0.53676E+01   0.11326E+01
   0.53676E+01   0.11326E+01
   0.53676E+01   0.11326E+01
   0.53676E+01   0.11325E+01
   0.53676E+01   0.11324E+01
   0.53676E+01   0.11324E+01
   0.53676E+01   0.11324E+01
   0.53676E+01   0.11324E+01
   0.53676E+01   0.11323E+01
   0.53676E+01   0.11323E+01
   0.53676E+01   0.11323E+01
   0.53676E+01   0.11322E+01
   0.53676E+01   0.11322E+01
   0.53676E+01   0.11322E+01
   0.53676E+01   0.11321E+01
   0.53676E+01   0.11321E+01
   0.53676E+01   0.11320E+01
   0.53676E+01   0.11320E+01
   0.53676E+01   0.11320E+01
   0.53676E+01   0.11320E+01
   0.53676E+01   0.11319E+01
   0.53676E+01   0.11318E+01
   0.53676E+01   0.11318E+01
   0.53676E+01   0.11318E+01
   0.53676E+01   0.11317E+01
   0.53676E+01   0.11317E+01
   0.53676E+01   0.11317E+01
   0.53676E+01   0.11316E+01
   0.53676E+01   0.11316E+01
   0.53676E+01   0.11315E+01
   0.53676E+01   0.11315E+01
   0.53676E+01   0.11315E+01
   0.53676E+01   0.11315E+01
   0.53676E+01   0.11314E+01
   0.53676E+01   0.11314E+01
   0.53676E+01   0.11314E+01
   0.53676E+01   0.11313E+01
   0.53676E+01   0.11313E+01
   0.53676E+01   0.11312E+01
   0.53676E+01   0.11312E+01
   0.53676E+01   0.11312E+01
   0.53676E+01   0.11311E+01
   0.53676E+01   0.11311E+01
   0.53676E+01   0.11311E+01
   0.53676E+01   0.11310E+01
   0.53676E+01   0.11310E+01
   0.53676E+01   0.11310E+01
   0.53676E+01   0.11310E+01
   0.53676E+01   0.11310E+01
   0.53676E+01   0.11308E+01
   0.53676E+01   0.11308E+01
   0.53676E+01   0.11308E+01
   0.53676E+01   0.11308E+01
   0.53676E+01   0.11308E+01
   0.53676E+01   0.11307E+01
   0.53676E+01   0.11307E+01
   0.53676E+01   0.11306E+01
   0.53676E+01   0.11305E+01
   0.53676E+01   0.11305E+01
   0.53676E+01   0.11305E+01
   0.53676E+01   0.11305E+01
   0.53676E+01   0.11304E+01
   0.53676E+01   0.11304E+01
   0.53676E+01   0.11304E+01
   0.53676E+01   0.11303E+01
   0.53676E+01   0.11303E+01
   0.53676E+01   0.11303E+01
   0.53676E+01   0.11302E+01
   0.53676E+01   0.11302E+01
   0.53676E+01   0.11301E+01
   0.53676E+01   0.11301E+01
   0.53676E+01   0.11300E+01
   0.53676E+01   0.11301E+01
   0.53676E+01   0.11300E+01
   0.53676E+01   0.11300E+01
   0.53676E+01   0.11300E+01
   0.53676E+01   0.11299E+01
   0.53676E+01   0.11299E+01
   0.53676E+01   0.11299E+01
   0.53676E+01   0.11298E+01
   0.53676E+01   0.11298E+01
   0.53676E+01   0.11298E+01
   0.53676E+01   0.11297E+01
   0.53676E+01   0.11297E+01
   0.53676E+01   0.11296E+01
   0.53676E+01   0.11296E+01
   0.53676E+01   0.11296E+01
   0.53676E+01   0.11295E+01
   0.53676E+01   0.11295E+01
   0.53676E+01   0.11295E+01
   0.53676E+01   0.11294E+01
   0.53676E+01   0.11294E+01
   0.53676E+01   0.11294E+01
   0.53676E+01   0.11293E+01
   0.53676E+01   0.11293E+01
   0.53676E+01   0.11292E+01
   0.53676E+01   0.11292E+01
   0.53676E+01   0.11292E+01
   0.53676E+01   0.11291E+01
   0.53676E+01   0.11291E+01
   0.53676E+01   0.11291E+01
   0.53676E+01   0.11291E+01
   0.53676E+01   0.11290E+01
   0.53676E+01   0.11290E+01
   0.53676E+01   0.11289E+01
   0.53676E+01   0.11289E+01
   0.53676E+01   0.11289E+01
   0.53676E+01   0.11289E+01
   0.53676E+01   0.11288E+01
   0.53676E+01   0.11288E+01
   0.53676E+01   0.11287E+01
   0.53676E+01   0.11287E+01
   0.53676E+01   0.11286E+01
   0.53676E+01   0.11286E+01
   0.53676E+01   0.11286E+01
   0.53676E+01   0.11285E+01
   0.53676E+01   0.11285E+01
   0.53676E+01   0.11285E+01
   0.53676E+01   0.11285E+01
   0.53676E+01   0.11284E+01
   0.53676E+01   0.11283E+01
   0.53676E+01   0.11283E+01
   0.53676E+01   0.11283E+01
   0.53676E+01   0.11283E+01
   0.53676E+01   0.11282E+01
   0.53676E+01   0.11282E+01
   0.53676E+01   0.11282E+01
   0.53676E+01   0.11281E+01
   0.53676E+01   0.11281E+01
   0.53676E+01   0.11281E+01
   0.53676E+01   0.11281E+01
   0.53676E+01   0.11280E+01
   0.53676E+01   0.11280E+01
   0.53676E+01   0.11279E+01
   0.53676E+01   0.11279E+01
   0.53676E+01   0.11279E+01
   0.53676E+01   0.11278E+01
   0.53676E+01   0.11278E+01
   0.53676E+01   0.11278E+01
   0.53676E+01   0.11277E+01
   0.53676E+01   0.11277E+01
   0.53676E+01   0.11277E+01
   0.53676E+01   0.11277E+01
   0.53676E+01   0.11276E+01
   0.53676E+01   0.11275E+01
   0.53676E+01   0.11275E+01
   0.53676E+01   0.11275E+01
   0.53676E+01   0.11274E+01
   0.53676E+01   0.11274E+01
   0.53676E+01   0.11273E+01
   0.53676E+01   0.11274E+01
   0.53676E+01   0.11273E+01
   0.53676E+01   0.11273E+01
   0.53676E+01   0.11272E+01
   0.53676E+01   0.11272E+01
   0.53676E+01   0.11272E+01
   0.53676E+01   0.11271E+01
   0.53676E+01   0.11271E+01
   0.53676E+01   0.11271E+01
   0.53676E+01   0.11270E+01
   0.53676E+01   0.11270E+01
   0.53676E+01   0.11270E+01
   0.53676E+01   0.11269E+01
   0.53676E+01   0.11269E+01
   0.53676E+01   0.11268E+01
   0.53676E+01   0.11268E+01
   0.53676E+01   0.11268E+01
   0.53676E+01   0.11267E+01
   0.53676E+01   0.11267E+01
   0.53676E+01   0.11267E+01
   0.53676E+01   0.11267E+01
   0.53676E+01   0.11266E+01
   0.53676E+01   0.11266E+01
   0.53676E+01   0.11266E+01
   0.53676E+01   0.11265E+01
   0.53676E+01   0.11265E+01
   0.53676E+01   0.11264E+01
   0.53676E+01   0.11264E+01
   0.53676E+01   0.11264E+01
   0.53676E+01   0.11264E+01
   0.53676E+01   0.11263E+01
   0.53676E+01   0.11263E+01
   0.53676E+01   0.11263E+01
   0.53676E+01   0.11262E+01
   0.53676E+01   0.11261E+01
   0.53676E+01   0.11261E+01
   0.53676E+01   0.11261E+01
   0.53676E+01   0.11261E+01
   0.53676E+01   0.11260E+01
   0.53676E+01   0.11260E+01
   0.53676E+01   0.11260E+01
   0.53676E+01   0.11259E+01
   0.53676E+01   0.11259E+01
   0.53676E+01   0.11259E+01
   0.53676E+01   0.11259E+01
   0.53676E+01   0.11258E+01
   0.53676E+01   0.11258E+01
   0.53676E+01   0.11258E+01
   0.53676E+01   0.11258E+01
   0.53676E+01   0.11257E+01
   0.53676E+01   0.11256E+01
   0.53676E+01   0.11256E+01
   0.53676E+01   0.11255E+01
   0.53676E+01   0.11255E+01
   0.53676E+01   0.11255E+01
   0.53676E+01   0.11255E+01
   0.53676E+01   0.11254E+01
   0.53676E+01   0.11254E+01
   0.53676E+01   0.11253E+01
   0.53676E+01   0.11254E+01
   0.53676E+01   0.11253E+01
   0.53676E+01   0.11253E+01
   0.53701E+01   0.11253E+01
   0.53701E+01   0.11252E+01
   0.53676E+01   0.11252E+01
   0.53676E+01   0.11251E+01
   0.53676E+01   0.11251E+01
   0.53676E+01   0.11251E+01
   0.53676E+01   0.11250E+01
   0.53676E+01   0.11250E+01
   0.53676E+01   0.11250E+01
   0.53676E+01   0.11249E+01
   0.53676E+01   0.11249E+01
   0.53676E+01   0.11249E+01
   0.53676E+01   0.11248E+01
   0.53676E+01   0.11248E+01
   0.53676E+01   0.11247E+01
   0.53676E+01   0.11247E+01
   0.53676E+01   0.11247E+01
   0.53676E+01   0.11246E+01
   0.53676E+01   0.11246E+01
   0.53676E+01   0.11246E+01
   0.53676E+01   0.11245E+01
   0.53676E+01   0.11245E+01
   0.53676E+01   0.11245E+01
   0.53676E+01   0.11245E+01
   0.53676E+01   0.11244E+01
   0.53676E+01   0.11244E+01
   0.53676E+01   0.11243E+01
   0.53676E+01   0.11243E+01
   0.53676E+01   0.11243E+01
   0.53676E+01   0.11242E+01
   0.53676E+01   0.11242E+01
   0.53701E+01   0.11242E+01
   0.53676E+01   0.11241E+01
   0.53676E+01   0.11241E+01
   0.53676E+01   0.11241E+01
   0.53676E+01   0.11240E+01
   0.53676E+01   0.11240E+01
   0.53676E+01   0.11239E+01
   0.53676E+01   0.11239E+01
   0.53676E+01   0.11239E+01
   0.53676E+01   0.11238E+01
   0.53701E+01   0.11238E+01
   0.53701E+01   0.11238E+01
   0.53701E+01   0.11237E+01
   0.53701E+01   0.11237E+01
   0.53701E+01   0.11238E+01
   0.53701E+01   0.11237E+01
   0.53701E+01   0.11236E+01
   0.53701E+01   0.11236E+01
   0.53701E+01   0.11236E+01
   0.53701E+01   0.11235E+01
   0.53701E+01   0.11235E+01
   0.53701E+01   0.11235E+01
   0.53701E+01   0.11234E+01
   0.53701E+01   0.11234E+01
   0.53701E+01   0.11233E+01
   0.53701E+01   0.11233E+01
   0.53701E+01   0.11233E+01
   0.53701E+01   0.11233E+01
   0.53701E+01   0.11233E+01
   0.53701E+01   0.11233E+01
   0.53701E+01   0.11232E+01
   0.53701E+01   0.11232E+01
   0.53701E+01   0.11231E+01
   0.53701E+01   0.11231E+01
   0.53701E+01   0.11231E+01
   0.53701E+01   0.11230E+01
   0.53701E+01   0.11230E+01
   0.53701E+01   0.11230E+01
   0.53701E+01   0.11229E+01
   0.53701E+01   0.11229E+01
   0.53701E+01   0.11228E+01
   0.53701E+01   0.11228E+01
   0.53701E+01   0.11228E+01
   0.53701E+01   0.11227E+01
   0.53701E+01   0.11226E+01
   0.53701E+01   0.11226E+01
   0.53701E+01   0.11226E+01
   0.53701E+01   0.11225E+01
   0.53701E+01   0.11225E+01
   0.53701E+01   0.11225E+01
   0.53701E+01   0.11224E+01
   0.53701E+01   0.11224E+01
   0.53701E+01   0.11223E+01
   0.53701E+01   0.11223E+01
   0.53701E+01   0.11222E+01
   0.53701E+01   0.11222E+01
   0.53701E+01   0.11222E+01
   0.53701E+01   0.11222E+01
   0.53701E+01   0.11222E+01
   0.53701E+01   0.11222E+01
   0.53701E+01   0.11221E+01
   0.53701E+01   0.11221E+01
   0.53701E+01   0.11221E+01
   0.53701E+01   0.11222E+01
   0.53701E+01   0.11222E+01
   0.53701E+01   0.11221E+01
   0.53701E+01   0.11221E+01
   0.53701E+01   0.11221E+01
   0.53701E+01   0.11220E+01
   0.53701E+01   0.11220E+01
   0.53701E+01   0.11219E+01
   0.53701E+01   0.11219E+01
   0.53701E+01   0.11219E+01
   0.53701E+01   0.11218E+01
   0.53701E+01   0.11217E+01
   0.53701E+01   0.11216E+01
   0.53701E+01   0.11216E+01
   0.53701E+01   0.11216E+01
   0.53701E+01   0.11216E+01
   0.53701E+01   0.11215E+01
   0.53701E+01   0.11215E+01
   0.53701E+01   0.11214E+01
   0.53701E+01   0.11214E+01
   0.53701E+01   0.11213E+01
   0.53701E+01   0.11213E+01
   0.53701E+01   0.11212E+01
   0.53701E+01   0.11212E+01
   0.53701E+01   0.11212E+01
   0.53701E+01   0.11212E+01
   0.53701E+01   0.11212E+01
   0.53701E+01   0.11212E+01
   0.53701E+01   0.11212E+01
   0.53701E+01   0.11212E+01
   0.53701E+01   0.11211E+01
   0.53701E+01   0.11211E+01
   0.53701E+01   0.11211E+01
   0.53701E+01   0.11210E+01
   0.53701E+01   0.11210E+01
   0.53701E+01   0.11210E+01
   0.53701E+01   0.11209E+01
   0.53701E+01   0.11209E+01
   0.53701E+01   0.11208E+01
   0.53701E+01   0.11208E+01
   0.53701E+01   0.11208E+01
   0.53701E+01   0.11208E+01
   0.53701E+01   0.11207E+01
   0.53701E+01   0.11207E+01
   0.53701E+01   0.11206E+01
   0.53701E+01   0.11206E+01
   0.53701E+01   0.11205E+01
   0.53701E+01   0.11205E+01
   0.53701E+01   0.11205E+01
   0.53701E+01   0.11204E+01
   0.53701E+01   0.11204E+01
   0.53701E+01   0.11204E+01
   0.53701E+01   0.11203E+01
   0.53701E+01   0.11203E+01
   0.53701E+01   0.11202E+01
   0.53701E+01   0.11202E+01
   0.53701E+01   0.11202E+01
   0.53701E+01   0.11202E+01
   0.53701E+01   0.11202E+01
   0.53701E+01   0.11202E+01
   0.53701E+01   0.11202E+01
   0.53701E+01   0.11201E+01
   0.53701E+01   0.11201E+01
   0.53701E+01   0.11201E+01
   0.53701E+01   0.11201E+01
   0.53701E+01   0.11200E+01
   0.53701E+01   0.11200E+01
   0.53701E+01   0.11199E+01
   0.53701E+01   0.11199E+01
   0.53701E+01   0.11199E+01
   0.53701E+01   0.11198E+01
   0.53701E+01   0.11199E+01
   0.53701E+01   0.11198E+01
   0.53701E+01   0.11197E+01
   0.53701E+01   0.11196E+01
   0.53701E+01   0.11196E+01
   0.53701E+01   0.11196E+01
   0.53701E+01   0.11195E+01
   0.53701E+01   0.11195E+01
   0.53701E+01   0.11194E+01
   0.53701E+01   0.11194E+01
   0.53701E+01   0.11194E+01
   0.53701E+01   0.11193E+01
   0.53701E+01   0.11193E+01
   0.53701E+01   0.11193E+01
   0.53701E+01   0.11193E+01
   0.53701E+01   0.11193E+01
   0.53701E+01   0.11193E+01
   0.53726E+01   0.11193E+01
   0.53701E+01   0.11192E+01
   0.53701E+01   0.11191E+01
   0.53701E+01   0.11191E+01
   0.53701E+01   0.11191E+01
   0.53701E+01   0.11191E+01
   0.53701E+01   0.11190E+01
   0.53701E+01   0.11190E+01
   0.53701E+01   0.11190E+01
   0.53726E+01   0.11189E+01
   0.53726E+01   0.11189E+01
   0.53726E+01   0.11189E+01
   0.53701E+01   0.11187E+01
   0.53701E+01   0.11187E+01
   0.53726E+01   0.11187E+01
   0.53726E+01   0.11186E+01
   0.53726E+01   0.11186E+01
   0.53726E+01   0.11185E+01
   0.53726E+01   0.11185E+01
   0.53726E+01   0.11185E+01
   0.53726E+01   0.11185E+01
   0.53726E+01   0.11185E+01
   0.53726E+01   0.11185E+01
   0.53726E+01   0.11185E+01
   0.53726E+01   0.11185E+01
   0.53726E+01   0.11184E+01
   0.53726E+01   0.11184E+01
   0.53726E+01   0.11183E+01
   0.53726E+01   0.11183E+01
   0.53726E+01   0.11183E+01
   0.53726E+01   0.11182E+01
   0.53726E+01   0.11182E+01
   0.53726E+01   0.11181E+01
   0.53726E+01   0.11181E+01
   0.53726E+01   0.11181E+01
   0.53726E+01   0.11180E+01
   0.53726E+01   0.11180E+01
   0.53726E+01   0.11179E+01
   0.53726E+01   0.11179E+01
   0.53726E+01   0.11179E+01
   0.53726E+01   0.11179E+01
   0.53726E+01   0.11178E+01
   0.53726E+01   0.11178E+01
   0.53726E+01   0.11178E+01
   0.53726E+01   0.11177E+01
   0.53726E+01   0.11176E+01
   0.53726E+01   0.11176E+01
   0.53726E+01   0.11176E+01
   0.53726E+01   0.11177E+01
   0.53726E+01   0.11176E+01
   0.53726E+01   0.11176E+01
   0.53726E+01   0.11175E+01
   0.53726E+01   0.11175E+01
   0.53726E+01   0.11175E+01
   0.53726E+01   0.11175E+01
   0.53726E+01   0.11175E+01
   0.53726E+01   0.11174E+01
   0.53726E+01   0.11174E+01
   0.53726E+01   0.11174E+01
   0.53726E+01   0.11173E+01
   0.53726E+01   0.11173E+01
   0.53726E+01   0.11172E+01
   0.53726E+01   0.11172E+01
   0.53726E+01   0.11172E+01
   0.53726E+01   0.11171E+01
   0.53726E+01   0.11171E+01
   0.53726E+01   0.11170E+01
   0.53726E+01   0.11170E+01
   0.53726E+01   0.11170E+01
   0.53726E+01   0.11170E+01
   0.53726E+01   0.11169E+01
   0.53726E+01   0.11169E+01
   0.53726E+01   0.11168E+01
   0.53726E+01   0.11168E+01
   0.53726E+01   0.11168E+01
   0.53726E+01   0.11168E+01
   0.53726E+01   0.11168E+01
   0.53726E+01   0.11168E+01
   0.53726E+01   0.11168E+01
   0.53726E+01   0.11167E+01
   0.53726E+01   0.11167E+01
   0.53726E+01   0.11166E+01
   0.53726E+01   0.11167E+01
   0.53726E+01   0.11166E+01
   0.53726E+01   0.11166E+01
   0.53726E+01   0.11165E+01
   0.53726E+01   0.11164E+01
   0.53726E+01   0.11164E+01
   0.53726E+01   0.11164E+01
   0.53726E+01   0.11164E+01
   0.53726E+01   0.11163E+01
   0.53726E+01   0.11163E+01
   0.53726E+01   0.11162E+01
   0.53726E+01   0.11162E+01
   0.53726E+01   0.11162E+01
   0.53726E+01   0.11161E+01
   0.53726E+01   0.11161E+01
   0.53726E+01   0.11161E+01
   0.53726E+01   0.11160E+01
   0.53726E+01   0.11160E+01
   0.53726E+01   0.11160E+01
   0.53726E+01   0.11160E+01
   0.53726E+01   0.11160E+01
   0.53726E+01   0.11160E+01
   0.53726E+01   0.11159E+01
   0.53726E+01   0.11159E+01
   0.53726E+01   0.11159E+01
   0.53726E+01   0.11159E+01
   0.53726E+01   0.11158E+01
   0.53726E+01   0.11158E+01
   0.53726E+01   0.11157E+01
   0.53726E+01   0.11157E+01
   0.53726E+01   0.11156E+01
   0.53726E+01   0.11156E+01
   0.53726E+01   0.11155E+01
   0.53726E+01   0.11155E+01
   0.53726E+01   0.11155E+01
   0.53726E+01   0.11155E+01
   0.53726E+01   0.11154E+01
   0.53726E+01   0.11154E+01
   0.53726E+01   0.11153E+01
   0.53726E+01   0.11153E+01
   0.53726E+01   0.11153E+01
   0.53726E+01   0.11152E+01
   0.53726E+01   0.11153E+01
   0.53726E+01   0.11153E+01
   0.53726E+01   0.11152E+01
   0.53726E+01   0.11152E+01
   0.53726E+01   0.11151E+01
   0.53726E+01   0.11152E+01
   0.53751E+01   0.11151E+01
   0.53726E+01   0.11150E+01
   0.53726E+01   0.11150E+01
   0.53726E+01   0.11150E+01
   0.53726E+01   0.11150E+01
   0.53751E+01   0.11150E+01
   0.53726E+01   0.11149E+01
   0.53726E+01   0.11149E+01
   0.53726E+01   0.11148E+01
   0.53751E+01   0.11148E+01
   0.53726E+01   0.11147E+01
   0.53726E+01   0.11147E+01
   0.53751E+01   0.11146E+01
   0.53751E+01   0.11146E+01
   0.53751E+01   0.11146E+01
   0.53751E+01   0.11146E+01
   0.53751E+01   0.11145E+01
   0.53751E+01   0.11145E+01
   0.53751E+01   0.11145E+01
   0.53751E+01   0.11145E+01
   0.53751E+01   0.11144E+01
   0.53751E+01   0.11144E+01
   0.53751E+01   0.11144E+01
   0.53751E+01   0.11144E+01
   0.53751E+01   0.11144E+01
   0.53751E+01   0.11143E+01
   0.53751E+01   0.11143E+01
   0.53751E+01   0.11143E+01
   0.53751E+01   0.11142E+01
   0.53751E+01   0.11142E+01
   0.53751E+01   0.11141E+01
   0.53751E+01   0.11141E+01
   0.53751E+01   0.11140E+01
   0.53751E+01   0.11140E+01
   0.53751E+01   0.11140E+01
   0.53751E+01   0.11139E+01
   0.53751E+01   0.11139E+01
   0.53751E+01   0.11138E+01
   0.53751E+01   0.11138E+01
   0.53751E+01   0.11138E+01
   0.53751E+01   0.11138E+01
   0.53751E+01   0.11138E+01
   0.53751E+01   0.11138E+01
   0.53751E+01   0.11137E+01
   0.53751E+01   0.11137E+01
   0.53751E+01   0.11137E+01
   0.53751E+01   0.11137E+01
   0.53751E+01   0.11136E+01
   0.53751E+01   0.11136E+01
   0.53751E+01   0.11135E+01
   0.53751E+01   0.11135E+01
   0.53751E+01   0.11135E+01
   0.53751E+01   0.11135E+01
   0.53751E+01   0.11135E+01
   0.53751E+01   0.11134E+01
   0.53751E+01   0.11134E+01
   0.53751E+01   0.11133E+01
   0.53751E+01   0.11133E+01
   0.53751E+01   0.11132E+01
   0.53751E+01   0.11132E+01
   0.53751E+01   0.11132E+01
   0.53751E+01   0.11131E+01
   0.53751E+01   0.11130E+01
   0.53751E+01   0.11130E+01
   0.53751E+01   0.11131E+01
   0.53751E+01   0.11130E+01
   0.53751E+01   0.11130E+01
   0.53751E+01   0.11130E+01
   0.53751E+01   0.11130E+01
   0.53751E+01   0.11130E+01
   0.53751E+01   0.11129E+01
   0.53751E+01   0.11129E+01
   0.53751E+01   0.11129E+01
   0.53751E+01   0.11129E+01
   0.53751E+01   0.11128E+01
   0.53751E+01   0.11127E+01
   0.53751E+01   0.11127E+01
   0.53751E+01   0.11127E+01
   0.53751E+01   0.11127E+01
   0.53751E+01   0.11126E+01
   0.53751E+01   0.11126E+01
   0.53751E+01   0.11126E+01
   0.53751E+01   0.11124E+01
   0.53751E+01   0.11124E+01
   0.53751E+01   0.11124E+01
   0.53751E+01   0.11123E+01
   0.53751E+01   0.11123E+01
   0.53751E+01   0.11123E+01
   0.53751E+01   0.11123E+01
   0.53751E+01   0.11123E+01
   0.53751E+01   0.11123E+01
   0.53751E+01   0.11123E+01
   0.53751E+01   0.11123E+01
   0.53751E+01   0.11122E+01
   0.53751E+01   0.11122E+01
   0.53776E+01   0.11121E+01
   0.53776E+01   0.11122E+01
   0.53776E+01   0.11121E+01
   0.53751E+01   0.11120E+01
   0.53751E+01   0.11120E+01
   0.53751E+01   0.11119E+01
   0.53751E+01   0.11119E+01
   0.53776E+01   0.11119E+01
   0.53776E+01   0.11119E+01
   0.53776E+01   0.11118E+01
   0.53776E+01   0.11118E+01
   0.53776E+01   0.11118E+01
   0.53776E+01   0.11117E+01
   0.53776E+01   0.11116E+01
   0.53776E+01   0.11116E+01
   0.53776E+01   0.11116E+01
   0.53776E+01   0.11116E+01
   0.53776E+01   0.11116E+01
   0.53776E+01   0.11116E+01
   0.53776E+01   0.11115E+01
   0.53776E+01   0.11115E+01
   0.53776E+01   0.11115E+01
   0.53776E+01   0.11115E+01
   0.53776E+01   0.11115E+01
   0.53776E+01   0.11114E+01
   0.53776E+01   0.11114E+01
   0.53776E+01   0.11114E+01
   0.53776E+01   0.11113E+01
   0.53776E+01   0.11112E+01
   0.53776E+01   0.11112E+01
   0.53776E+01   0.11112E+01
   0.53776E+01   0.11111E+01
   0.53776E+01   0.11111E+01
   0.53776E+01   0.11111E+01
   0.53776E+01   0.11110E+01
   0.53776E+01   0.11110E+01
   0.53776E+01   0.11109E+01
   0.53776E+01   0.11109E+01
   0.53776E+01   0.11109E+01
   0.53776E+01   0.11109E+01
   0.53776E+01   0.11109E+01
   0.53776E+01   0.11108E+01
   0.53776E+01   0.11108E+01
   0.53776E+01   0.11108E+01
   0.53776E+01   0.11108E+01
   0.53776E+01   0.11108E+01
   0.53776E+01   0.11108E+01
   0.53776E+01   0.11107E+01
   0.53776E+01   0.11107E+01
   0.53776E+01   0.11107E+01
   0.53776E+01   0.11106E+01
   0.53776E+01   0.11105E+01
   0.53776E+01   0.11105E+01
   0.53776E+01   0.11105E+01
   0.53776E+01   0.11105E+01
   0.53776E+01   0.11104E+01
   0.53776E+01   0.11104E+01
   0.53776E+01   0.11103E+01
   0.53776E+01   0.11103E+01
   0.53776E+01   0.11102E+01
   0.53776E+01   0.11103E+01
   0.53776E+01   0.11102E+01
   0.53776E+01   0.11102E+01
   0.53776E+01   0.11102E+01
   0.53776E+01   0.11102E+01
   0.53776E+01   0.11102E+01
   0.53776E+01   0.11101E+01
   0.53776E+01   0.11100E+01
   0.53776E+01   0.11101E+01
   0.53776E+01   0.11100E+01
   0.53776E+01   0.11100E+01
   0.53776E+01   0.11100E+01
   0.53776E+01   0.11100E+01
   0.53776E+01   0.11099E+01
   0.53776E+01   0.11098E+01
   0.53776E+01   0.11098E+01
   0.53776E+01   0.11098E+01
   0.53776E+01   0.11097E+01
   0.53776E+01   0.11097E+01
   0.53776E+01   0.11097E+01
   0.53776E+01   0.11096E+01
   0.53776E+01   0.11096E+01
   0.53776E+01   0.11096E+01
   0.53776E+01   0.11096E+01
   0.53776E+01   0.11096E+01
   0.53776E+01   0.11096E+01
   0.53801E+01   0.11095E+01
   0.53801E+01   0.11095E+01
   0.53776E+01   0.11095E+01
   0.53776E+01   0.11094E+01
   0.53801E+01   0.11094E+01
   0.53801E+01   0.11094E+01
   0.53801E+01   0.11094E+01
   0.53801E+01   0.11093E+01
   0.53801E+01   0.11093E+01
   0.53801E+01   0.11092E+01
   0.53776E+01   0.11092E+01
   0.53801E+01   0.11092E+01
   0.53801E+01   0.11091E+01
   0.53801E+01   0.11091E+01
   0.53801E+01   0.11090E+01
   0.53801E+01   0.11090E+01
   0.53801E+01   0.11090E+01
   0.53801E+01   0.11089E+01
   0.53801E+01   0.11089E+01
   0.53801E+01   0.11088E+01
   0.53801E+01   0.11089E+01
   0.53801E+01   0.11089E+01
   0.53801E+01   0.11089E+01
   0.53801E+01   0.11088E+01
   0.53801E+01   0.11088E+01
   0.53801E+01   0.11088E+01
   0.53801E+01   0.11088E+01
   0.53801E+01   0.11087E+01
   0.53801E+01   0.11087E+01
   0.53801E+01   0.11087E+01
   0.53801E+01   0.11087E+01
   0.53801E+01   0.11086E+01
   0.53801E+01   0.11086E+01
   0.53801E+01   0.11085E+01
   0.53801E+01   0.11085E+01
   0.53801E+01   0.11084E+01
   0.53801E+01   0.11084E+01
   0.53801E+01   0.11084E+01
   0.53801E+01   0.11084E+01
   0.53801E+01   0.11083E+01
   0.53801E+01   0.11083E+01
   0.53801E+01   0.11082E+01
   0.53801E+01   0.11083E+01
   0.53801E+01   0.11083E+01
   0.53801E+01   0.11082E+01
   0.53801E+01   0.11081E+01
   0.53801E+01   0.11082E+01
   0.53801E+01   0.11081E+01
   0.53801E+01   0.11081E+01
   0.53801E+01   0.11081E+01
   0.53801E+01   0.11080E+01
   0.53801E+01   0.11080E+01
   0.53801E+01   0.11080E+01
   0.53801E+01   0.11080E+01
   0.53801E+01   0.11080E+01
   0.53801E+01   0.11079E+01
   0.53801E+01   0.11078E+01
   0.53801E+01   0.11078E+01
   0.53801E+01   0.11077E+01
   0.53801E+01   0.11078E+01
   0.53801E+01   0.11077E+01
   0.53801E+01   0.11077E+01
   0.53801E+01   0.11076E+01
   0.53801E+01   0.11076E+01
   0.53801E+01   0.11076E+01
   0.53801E+01   0.11075E+01
   0.53801E+01   0.11075E+01
   0.53801E+01   0.11075E+01
   0.53801E+01   0.11075E+01
   0.53801E+01   0.11075E+01
   0.53801E+01   0.11075E+01
   0.53801E+01   0.11074E+01
   0.53801E+01   0.11074E+01
   0.53801E+01   0.11074E+01
   0.53801E+01   0.11074E+01
   0.53801E+01   0.11073E+01
   0.53801E+01   0.11072E+01
   0.53801E+01   0.11072E+01
   0.53801E+01   0.11072E+01
   0.53801E+01   0.11072E+01
   0.53826E+01   0.11071E+01
   0.53826E+01   0.11071E+01
   0.53826E+01   0.11071E+01
   0.53801E+01   0.11069E+01
   0.53826E+01   0.11069E+01
   0.53826E+01   0.11069E+01
   0.53826E+01   0.11070E+01
   0.53826E+01   0.11069E+01
   0.53826E+01   0.11069E+01
   0.53826E+01   0.11069E+01
   0.53826E+01   0.11069E+01
   0.53826E+01   0.11068E+01
   0.53826E+01   0.11068E+01
   0.53826E+01   0.11068E+01
   0.53826E+01   0.11067E+01
   0.53826E+01   0.11067E+01
   0.53826E+01   0.11067E+01
   0.53826E+01   0.11067E+01
   0.53826E+01   0.11066E+01
   0.53826E+01   0.11066E+01
   0.53826E+01   0.11066E+01
   0.53826E+01   0.11065E+01
   0.53826E+01   0.11065E+01
   0.53826E+01   0.11064E+01
   0.53826E+01   0.11064E+01
   0.53826E+01   0.11063E+01
   0.53826E+01   0.11063E+01
   0.53826E+01   0.11063E+01
   0.53826E+01   0.11062E+01
   0.53826E+01   0.11063E+01
   0.53826E+01   0.11063E+01
   0.53826E+01   0.11062E+01
   0.53826E+01   0.11062E+01
   0.53826E+01   0.11062E+01
   0.53826E+01   0.11062E+01
   0.53826E+01   0.11062E+01
   0.53826E+01   0.11061E+01
   0.53826E+01   0.11061E+01
   0.53826E+01   0.11060E+01
   0.53826E+01   0.11060E+01
   0.53826E+01   0.11060E+01
   0.53826E+01   0.11059E+01
   0.53826E+01   0.11059E+01
   0.53826E+01   0.11059E+01
   0.53826E+01   0.11058E+01
   0.53826E+01   0.11059E+01
   0.53826E+01   0.11058E+01
   0.53826E+01   0.11058E+01
   0.53826E+01   0.11057E+01
   0.53826E+01   0.11057E+01
   0.53826E+01   0.11057E+01
   0.53826E+01   0.11056E+01
   0.53826E+01   0.11056E+01
   0.53826E+01   0.11056E+01
   0.53826E+01   0.11056E+01
   0.53826E+01   0.11056E+01
   0.53826E+01   0.11056E+01
   0.53826E+01   0.11055E+01
   0.53826E+01   0.11055E+01
   0.53826E+01   0.11055E+01
   0.53826E+01   0.11054E+01
   0.53826E+01   0.11054E+01
   0.53826E+01   0.11053E+01
   0.53826E+01   0.11053E+01
   0.53826E+01   0.11053E+01
   0.53851E+01   0.11053E+01
   0.53826E+01   0.11052E+01
   0.53826E+01   0.11051E+01
   0.53826E+01   0.11051E+01
   0.53826E+01   0.11051E+01
   0.53826E+01   0.11050E+01
   0.53826E+01   0.11050E+01
   0.53826E+01   0.11050E+01
   0.53851E+01   0.11050E+01
   0.53851E+01   0.11050E+01
   0.53851E+01   0.11050E+01
   0.53851E+01   0.11049E+01
   0.53851E+01   0.11049E+01
   0.53851E+01   0.11049E+01
   0.53851E+01   0.11048E+01
   0.53851E+01   0.11048E+01
   0.53851E+01   0.11048E+01
   0.53851E+01   0.11048E+01
   0.53851E+01   0.11047E+01
   0.53851E+01   0.11047E+01
   0.53851E+01   0.11047E+01
   0.53851E+01   0.11046E+01
   0.53851E+01   0.11046E+01
   0.53851E+01   0.11045E+01
   0.53851E+01   0.11045E+01
   0.53851E+01   0.11045E+01
   0.53851E+01   0.11044E+01
   0.53851E+01   0.11044E+01
   0.53851E+01   0.11044E+01
   0.53851E+01   0.11044E+01
   0.53851E+01   0.11044E+01
   0.53851E+01   0.11044E+01
   0.53851E+01   0.11044E+01
   0.53851E+01   0.11043E+01
   0.53851E+01   0.11043E+01
   0.53851E+01   0.11043E+01
   0.53851E+01   0.11042E+01
   0.53851E+01   0.11042E+01
   0.53851E+01   0.11043E+01
   0.53851E+01   0.11042E+01
   0.53851E+01   0.11041E+01
   0.53851E+01   0.11041E+01
   0.53851E+01   0.11040E+01
   0.53851E+01   0.11040E+01
   0.53851E+01   0.11040E+01
   0.53851E+01   0.11040E+01
   0.53851E+01   0.11039E+01
   0.53851E+01   0.11039E+01
   0.53851E+01   0.11038E+01
   0.53851E+01   0.11038E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11037E+01
   0.53851E+01   0.11036E+01
   0.53851E+01   0.11036E+01
   0.53851E+01   0.11035E+01
   0.53851E+01   0.11035E+01
   0.53851E+01   0.11035E+01
   0.53851E+01   0.11034E+01
   0.53851E+01   0.11034E+01
   0.53851E+01   0.11033E+01
   0.53851E+01   0.11033E+01
   0.53851E+01   0.11032E+01
   0.53851E+01   0.11032E+01
   0.53851E+01   0.11032E+01
   0.53876E+01   0.11032E+01
   0.53851E+01   0.11032E+01
   0.53851E+01   0.11032E+01
   0.53876E+01   0.11032E+01
   0.53876E+01   0.11031E+01
   0.53876E+01   0.11031E+01
   0.53851E+01   0.11031E+01
   0.53876E+01   0.11030E+01
   0.53876E+01   0.11030E+01
   0.53876E+01   0.11030E+01
   0.53876E+01   0.11030E+01
   0.53876E+01   0.11030E+01
   0.53876E+01   0.11029E+01
   0.53876E+01   0.11029E+01
   0.53876E+01   0.11029E+01
   0.53876E+01   0.11028E+01
   0.53876E+01   0.11027E+01
   0.53876E+01   0.11027E+01
   0.53876E+01   0.11027E+01
   0.53876E+01   0.11027E+01
   0.53876E+01   0.11027E+01
   0.53876E+01   0.11026E+01
   0.53876E+01   0.11026E+01
   0.53876E+01   0.11025E+01
   0.53876E+01   0.11025E+01
   0.53876E+01   0.11025E+01
   0.53876E+01   0.11025E+01
   0.53876E+01   0.11025E+01
   0.53876E+01   0.11025E+01
   0.53876E+01   0.11025E+01
   0.53876E+01   0.11024E+01
   0.53876E+01   0.11024E+01
   0.53876E+01   0.11024E+01
   0.53876E+01   0.11023E+01
   0.53876E+01   0.11023E+01
   0.53876E+01   0.11022E+01
   0.53876E+01   0.11022E+01
   0.53876E+01   0.11022E+01
   0.53876E+01   0.11022E+01
   0.53876E+01   0.11021E+01
   0.53876E+01   0.11021E+01
   0.53876E+01   0.11020E+01
   0.53876E+01   0.11020E+01
   0.53876E+01   0.11020E+01
   0.53876E+01   0.11020E+01
   0.53876E+01   0.11019E+01
   0.53876E+01   0.11019E+01
   0.53876E+01   0.11019E+01
   0.53876E+01   0.11019E+01
   0.53876E+01   0.11019E+01
   0.53876E+01   0.11019E+01
   0.53876E+01   0.11019E+01
   0.53876E+01   0.11018E+01
   0.53876E+01   0.11018E+01
   0.53876E+01   0.11017E+01
   0.53876E+01   0.11017E+01
   0.53876E+01   0.11017E+01
   0.53901E+01   0.11017E+01
   0.53876E+01   0.11016E+01
   0.53876E+01   0.11016E+01
   0.53901E+01   0.11016E+01
   0.53876E+01   0.11015E+01
   0.53876E+01   0.11015E+01
   0.53876E+01   0.11015E+01
   0.53876E+01   0.11014E+01
   0.53876E+01   0.11014E+01
   0.53876E+01   0.11014E+01
   0.53876E+01   0.11013E+01
   0.53901E+01   0.11013E+01
   0.53901E+01   0.11013E+01
   0.53901E+01   0.11013E+01
   0.53901E+01   0.11013E+01
   0.53901E+01   0.11012E+01
   0.53901E+01   0.11012E+01
   0.53901E+01   0.11011E+01
   0.53901E+01   0.11011E+01
   0.53901E+01   0.11011E+01
   0.53901E+01   0.11011E+01
   0.53901E+01   0.11010E+01
   0.53901E+01   0.11011E+01
   0.53901E+01   0.11011E+01
   0.53901E+01   0.11010E+01
   0.53901E+01   0.11009E+01
   0.53901E+01   0.11009E+01
   0.53901E+01   0.11009E+01
   0.53901E+01   0.11008E+01
   0.53901E+01   0.11008E+01
   0.53901E+01   0.11008E+01
   0.53901E+01   0.11007E+01
   0.53901E+01   0.11007E+01
   0.53901E+01   0.11007E+01
   0.53901E+01   0.11008E+01
   0.53901E+01   0.11007E+01
   0.53901E+01   0.11007E+01
   0.53901E+01   0.11006E+01
   0.53901E+01   0.11006E+01
   0.53901E+01   0.11006E+01
   0.53901E+01   0.11006E+01
   0.53901E+01   0.11005E+01
   0.53901E+01   0.11005E+01
   0.53901E+01   0.11005E+01
   0.53901E+01   0.11005E+01
   0.53901E+01   0.11004E+01
   0.53901E+01   0.11004E+01
   0.53901E+01   0.11003E+01
   0.53901E+01   0.11003E+01
   0.53901E+01   0.11002E+01
   0.53901E+01   0.11002E+01
   0.53901E+01   0.11002E+01
   0.53901E+01   0.11001E+01
   0.53901E+01   0.11001E+01
   0.53901E+01   0.11001E+01
   0.53901E+01   0.11001E+01
   0.53901E+01   0.11001E+01
   0.53901E+01   0.11001E+01
   0.53901E+01   0.11001E+01
   0.53901E+01   0.11001E+01
   0.53926E+01   0.11000E+01
   0.53901E+01   0.11000E+01
   0.53901E+01   0.11000E+01
   0.53901E+01   0.10999E+01
   0.53926E+01   0.10999E+01
   0.53926E+01   0.10999E+01
   0.53901E+01   0.10998E+01
   0.53901E+01   0.10998E+01
   0.53926E+01   0.10997E+01
   0.53926E+01   0.10997E+01
   0.53926E+01   0.10997E+01
   0.53926E+01   0.10997E+01
   0.53901E+01   0.10996E+01
   0.53926E+01   0.10996E+01
   0.53926E+01   0.10996E+01
   0.53926E+01   0.10996E+01
   0.53901E+01   0.10995E+01
   0.53901E+01   0.10995E+01
   0.53926E+01   0.10995E+01
   0.53926E+01   0.10995E+01
   0.53926E+01   0.10995E+01
   0.53926E+01   0.10995E+01
   0.53926E+01   0.10994E+01
   0.53926E+01   0.10994E+01
   0.53926E+01   0.10993E+01
   0.53926E+01   0.10993E+01
   0.53926E+01   0.10993E+01
   0.53926E+01   0.10992E+01
   0.53926E+01   0.10992E+01
   0.53926E+01   0.10991E+01
   0.53926E+01   0.10992E+01
   0.53926E+01   0.10991E+01
   0.53926E+01   0.10990E+01
   0.53926E+01   0.10990E+01
   0.53926E+01   0.10990E+01
   0.53926E+01   0.10990E+01
   0.53926E+01   0.10990E+01
   0.53926E+01   0.10990E+01
   0.53926E+01   0.10990E+01
   0.53926E+01   0.10990E+01
   0.53926E+01   0.10989E+01
   0.53926E+01   0.10989E+01
   0.53926E+01   0.10989E+01
   0.53926E+01   0.10989E+01
   0.53926E+01   0.10988E+01
   0.53926E+01   0.10988E+01
   0.53926E+01   0.10988E+01
   0.53926E+01   0.10987E+01
   0.53926E+01   0.10987E+01
   0.53926E+01   0.10987E+01
   0.53926E+01   0.10986E+01
   0.53926E+01   0.10986E+01
   0.53926E+01   0.10986E+01
   0.53926E+01   0.10985E+01
   0.53926E+01   0.10985E+01
   0.53926E+01   0.10984E+01
   0.53926E+01   0.10983E+01
   0.53926E+01   0.10984E+01
   0.53926E+01   0.10984E+01
   0.53926E+01   0.10984E+01
   0.53926E+01   0.10983E+01
   0.53926E+01   0.10983E+01
   0.53926E+01   0.10983E+01
   0.53926E+01   0.10983E+01
   0.53951E+01   0.10983E+01
   0.53926E+01   0.10983E+01
   0.53926E+01   0.10983E+01
   0.53951E+01   0.10983E+01
   0.53951E+01   0.10982E+01
   0.53951E+01   0.10982E+01
   0.53951E+01   0.10982E+01
   0.53951E+01   0.10981E+01
   0.53951E+01   0.10981E+01
   0.53951E+01   0.10980E+01
   0.53951E+01   0.10980E+01
   0.53951E+01   0.10980E+01
   0.53951E+01   0.10979E+01
   0.53951E+01   0.10979E+01
   0.53951E+01   0.10978E+01
   0.53951E+01   0.10978E+01
   0.53951E+01   0.10978E+01
   0.53951E+01   0.10979E+01
   0.53951E+01   0.10978E+01
   0.53951E+01   0.10978E+01
   0.53951E+01   0.10978E+01
   0.53951E+01   0.10978E+01
   0.53951E+01   0.10978E+01
   0.53951E+01   0.10977E+01
   0.53951E+01   0.10977E+01
   0.53951E+01   0.10976E+01
   0.53951E+01   0.10976E+01
   0.53951E+01   0.10975E+01
   0.53951E+01   0.10975E+01
   0.53951E+01   0.10975E+01
   0.53951E+01   0.10975E+01
   0.53951E+01   0.10974E+01
   0.53951E+01   0.10974E+01
   0.53951E+01   0.10973E+01
   0.53951E+01   0.10972E+01
   0.53951E+01   0.10972E+01
   0.53951E+01   0.10973E+01
   0.53951E+01   0.10973E+01
   0.53951E+01   0.10973E+01
   0.53951E+01   0.10973E+01
   0.53951E+01   0.10973E+01
   0.53951E+01   0.10972E+01
   0.53951E+01   0.10972E+01
   0.53951E+01   0.10971E+01
   0.53951E+01   0.10971E+01
   0.53951E+01   0.10971E+01
   0.53951E+01   0.10971E+01
   0.53951E+01   0.10970E+01
   0.53976E+01   0.10970E+01
   0.53976E+01   0.10969E+01
   0.53976E+01   0.10969E+01
   0.53976E+01   0.10969E+01
   0.53976E+01   0.10969E+01
   0.53976E+01   0.10968E+01
   0.53976E+01   0.10968E+01
   0.53976E+01   0.10968E+01
   0.53976E+01   0.10968E+01
   0.53976E+01   0.10967E+01
   0.53976E+01   0.10967E+01
   0.53976E+01   0.10967E+01
   0.53976E+01   0.10967E+01
   0.53976E+01   0.10967E+01
   0.53976E+01   0.10967E+01
   0.53976E+01   0.10966E+01
   0.53976E+01   0.10966E+01
   0.53976E+01   0.10966E+01
   0.53976E+01   0.10965E+01
   0.53976E+01   0.10965E+01
   0.53976E+01   0.10965E+01
   0.53976E+01   0.10965E+01
   0.53976E+01   0.10964E+01
   0.53976E+01   0.10964E+01
   0.53976E+01   0.10964E+01
   0.53976E+01   0.10964E+01
   0.53976E+01   0.10963E+01
   0.53976E+01   0.10963E+01
   0.53976E+01   0.10962E+01
   0.53976E+01   0.10962E+01
   0.53976E+01   0.10962E+01
   0.53976E+01   0.10961E+01
   0.53976E+01   0.10962E+01
   0.53976E+01   0.10962E+01
   0.53976E+01   0.10962E+01
   0.53976E+01   0.10961E+01
   0.53976E+01   0.10961E+01
   0.53976E+01   0.10961E+01
   0.53976E+01   0.10960E+01
   0.53976E+01   0.10960E+01
   0.53976E+01   0.10959E+01
   0.53976E+01   0.10959E+01
   0.53976E+01   0.10959E+01
   0.53976E+01   0.10959E+01
   0.53976E+01   0.10959E+01
   0.53976E+01   0.10959E+01
   0.53976E+01   0.10958E+01
   0.53976E+01   0.10958E+01
   0.53976E+01   0.10957E+01
   0.53976E+01   0.10957E+01
   0.53976E+01   0.10957E+01
   0.53976E+01   0.10956E+01
   0.53976E+01   0.10956E+01
   0.53976E+01   0.10956E+01
   0.53976E+01   0.10956E+01
   0.53976E+01   0.10956E+01
   0.53976E+01   0.10955E+01
   0.54001E+01   0.10956E+01
   0.54001E+01   0.10955E+01
   0.53976E+01   0.10955E+01
   0.53976E+01   0.10955E+01
   0.53976E+01   0.10955E+01
   0.54001E+01   0.10954E+01
   0.54001E+01   0.10954E+01
   0.54001E+01   0.10954E+01
   0.54001E+01   0.10953E+01
   0.54001E+01   0.10953E+01
   0.54001E+01   0.10952E+01
   0.54001E+01   0.10952E+01
   0.54001E+01   0.10952E+01
   0.54001E+01   0.10952E+01
   0.54001E+01   0.10952E+01
   0.54001E+01   0.10951E+01
   0.54001E+01   0.10950E+01
   0.54001E+01   0.10950E+01
   0.54001E+01   0.10951E+01
   0.54001E+01   0.10951E+01
   0.54001E+01   0.10950E+01
   0.54001E+01   0.10950E+01
   0.54001E+01   0.10950E+01
   0.54001E+01   0.10949E+01
   0.54001E+01   0.10950E+01
   0.54001E+01   0.10949E+01
   0.54001E+01   0.10949E+01
   0.54001E+01   0.10949E+01
   0.54001E+01   0.10948E+01
   0.54001E+01   0.10948E+01
   0.54001E+01   0.10947E+01
   0.54001E+01   0.10947E+01
   0.54001E+01   0.10947E+01
   0.54001E+01   0.10947E+01
   0.54001E+01   0.10947E+01
   0.54001E+01   0.10946E+01
   0.54001E+01   0.10945E+01
   0.54001E+01   0.10945E+01
   0.54001E+01   0.10945E+01
   0.54001E+01   0.10945E+01
   0.54001E+01   0.10944E+01
   0.54001E+01   0.10945E+01
   0.54001E+01   0.10945E+01
   0.54001E+01   0.10945E+01
   0.54001E+01   0.10944E+01
   0.54001E+01   0.10944E+01
   0.54001E+01   0.10943E+01
   0.54001E+01   0.10943E+01
   0.54001E+01   0.10943E+01
   0.54001E+01   0.10943E+01
   0.54001E+01   0.10943E+01
   0.54001E+01   0.10942E+01
   0.54001E+01   0.10942E+01
   0.54001E+01   0.10942E+01
   0.54001E+01   0.10942E+01
   0.54001E+01   0.10941E+01
   0.54026E+01   0.10941E+01
   0.54026E+01   0.10940E+01
   0.54026E+01   0.10940E+01
   0.54026E+01   0.10940E+01
   0.54026E+01   0.10940E+01
   0.54026E+01   0.10940E+01
   0.54026E+01   0.10940E+01
   0.54026E+01   0.10940E+01
   0.54026E+01   0.10939E+01
   0.54026E+01   0.10939E+01
   0.54026E+01   0.10939E+01
   0.54026E+01   0.10939E+01
   0.54026E+01   0.10939E+01
   0.54026E+01   0.10938E+01
   0.54026E+01   0.10938E+01
   0.54026E+01   0.10937E+01
   0.54026E+01   0.10937E+01
   0.54026E+01   0.10937E+01
   0.54026E+01   0.10937E+01
   0.54026E+01   0.10936E+01
   0.54026E+01   0.10935E+01
   0.54026E+01   0.10935E+01
   0.54026E+01   0.10935E+01
   0.54026E+01   0.10934E+01
   0.54026E+01   0.10934E+01
   0.54026E+01   0.10934E+01
   0.54026E+01   0.10934E+01
   0.54026E+01   0.10934E+01
   0.54026E+01   0.10934E+01
   0.54026E+01   0.10934E+01
   0.54026E+01   0.10933E+01
   0.54026E+01   0.10933E+01
   0.54026E+01   0.10933E+01
   0.54026E+01   0.10933E+01
   0.54026E+01   0.10932E+01
   0.54026E+01   0.10932E+01
   0.54026E+01   0.10932E+01
   0.54026E+01   0.10932E+01
   0.54026E+01   0.10931E+01
   0.54026E+01   0.10931E+01
   0.54026E+01   0.10931E+01
   0.54026E+01   0.10931E+01
   0.54026E+01   0.10931E+01
   0.54026E+01   0.10930E+01
   0.54026E+01   0.10930E+01
   0.54051E+01   0.10929E+01
   0.54051E+01   0.10929E+01
   0.54051E+01   0.10929E+01
   0.54051E+01   0.10929E+01
   0.54051E+01   0.10929E+01
   0.54051E+01   0.10929E+01
   0.54051E+01   0.10928E+01
   0.54051E+01   0.10928E+01
   0.54051E+01   0.10927E+01
   0.54051E+01   0.10928E+01
   0.54051E+01   0.10927E+01
   0.54051E+01   0.10927E+01
   0.54051E+01   0.10927E+01
   0.54051E+01   0.10927E+01
   0.54051E+01   0.10926E+01
   0.54051E+01   0.10926E+01
   0.54051E+01   0.10926E+01
   0.54051E+01   0.10925E+01
   0.54051E+01   0.10925E+01
   0.54051E+01   0.10925E+01
   0.54051E+01   0.10924E+01
   0.54051E+01   0.10923E+01
   0.54051E+01   0.10924E+01
   0.54051E+01   0.10923E+01
   0.54051E+01   0.10923E+01
   0.54051E+01   0.10923E+01
   0.54051E+01   0.10923E+01
   0.54051E+01   0.10923E+01
   0.54051E+01   0.10923E+01
   0.54051E+01   0.10922E+01
   0.54051E+01   0.10922E+01
   0.54051E+01   0.10922E+01
   0.54051E+01   0.10922E+01
   0.54051E+01   0.10921E+01
   0.54051E+01   0.10921E+01
   0.54051E+01   0.10921E+01
   0.54051E+01   0.10921E+01
   0.54051E+01   0.10921E+01
   0.54051E+01   0.10921E+01
   0.54051E+01   0.10920E+01
   0.54051E+01   0.10920E+01
   0.54051E+01   0.10920E+01
   0.54051E+01   0.10919E+01
   0.54051E+01   0.10919E+01
   0.54051E+01   0.10918E+01
   0.54051E+01   0.10918E+01
   0.54076E+01   0.10919E+01
   0.54076E+01   0.10918E+01
   0.54076E+01   0.10918E+01
   0.54076E+01   0.10918E+01
   0.54076E+01   0.10918E+01
   0.54076E+01   0.10918E+01
   0.54076E+01   0.10918E+01
   0.54076E+01   0.10918E+01
   0.54076E+01   0.10917E+01
   0.54076E+01   0.10916E+01
   0.54076E+01   0.10916E+01
   0.54076E+01   0.10915E+01
   0.54076E+01   0.10916E+01
   0.54076E+01   0.10915E+01
   0.54076E+01   0.10915E+01
   0.54076E+01   0.10914E+01
   0.54076E+01   0.10914E+01
   0.54076E+01   0.10914E+01
   0.54076E+01   0.10913E+01
   0.54076E+01   0.10913E+01
   0.54076E+01   0.10912E+01
   0.54076E+01   0.10913E+01
   0.54076E+01   0.10913E+01
   0.54076E+01   0.10913E+01
   0.54076E+01   0.10912E+01
   0.54076E+01   0.10912E+01
   0.54076E+01   0.10912E+01
   0.54076E+01   0.10912E+01
   0.54076E+01   0.10911E+01
   0.54076E+01   0.10911E+01
   0.54076E+01   0.10910E+01
   0.54076E+01   0.10911E+01
   0.54076E+01   0.10910E+01
   0.54076E+01   0.10910E+01
   0.54076E+01   0.10910E+01
   0.54076E+01   0.10910E+01
   0.54101E+01   0.10910E+01
   0.54101E+01   0.10910E+01
   0.54101E+01   0.10909E+01
   0.54101E+01   0.10909E+01
   0.54101E+01   0.10909E+01
   0.54101E+01   0.10908E+01
   0.54101E+01   0.10908E+01
   0.54101E+01   0.10908E+01
   0.54101E+01   0.10908E+01
   0.54101E+01   0.10908E+01
   0.54101E+01   0.10908E+01
   0.54101E+01   0.10907E+01
   0.54101E+01   0.10907E+01
   0.54101E+01   0.10907E+01
   0.54101E+01   0.10906E+01
   0.54101E+01   0.10906E+01
   0.54101E+01   0.10906E+01
   0.54101E+01   0.10906E+01
   0.54101E+01   0.10905E+01
   0.54101E+01   0.10905E+01
   0.54101E+01   0.10904E+01
   0.54101E+01   0.10904E+01
   0.54101E+01   0.10904E+01
   0.54101E+01   0.10904E+01
   0.54101E+01   0.10903E+01
   0.54101E+01   0.10903E+01
   0.54101E+01   0.10902E+01
   0.54101E+01   0.10903E+01
   0.54101E+01   0.10903E+01
   0.54101E+01   0.10903E+01
   0.54101E+01   0.10903E+01
   0.54101E+01   0.10903E+01
   0.54101E+01   0.10903E+01
   0.54101E+01   0.10902E+01
   0.54101E+01   0.10901E+01
   0.54101E+01   0.10901E+01
   0.54101E+01   0.10901E+01
   0.54101E+01   0.10900E+01
   0.54101E+01   0.10900E+01
   0.54101E+01   0.10900E+01
   0.54101E+01   0.10899E+01
   0.54101E+01   0.10899E+01
   0.54101E+01   0.10899E+01
   0.54101E+01   0.10899E+01
   0.54126E+01   0.10899E+01
   0.54126E+01   0.10899E+01
   0.54101E+01   0.10899E+01
   0.54126E+01   0.10899E+01
   0.54126E+01   0.10899E+01
   0.54126E+01   0.10898E+01
   0.54126E+01   0.10898E+01
   0.54126E+01   0.10898E+01
   0.54126E+01   0.10898E+01
   0.54126E+01   0.10897E+01
   0.54126E+01   0.10897E+01
   0.54126E+01   0.10897E+01
   0.54126E+01   0.10897E+01
   0.54126E+01   0.10897E+01
   0.54126E+01   0.10896E+01
   0.54126E+01   0.10896E+01
   0.54126E+01   0.10896E+01
   0.54126E+01   0.10895E+01
   0.54126E+01   0.10895E+01
   0.54126E+01   0.10895E+01
   0.54126E+01   0.10895E+01
   0.54126E+01   0.10894E+01
   0.54126E+01   0.10893E+01
   0.54126E+01   0.10893E+01
   0.54126E+01   0.10893E+01
   0.54126E+01   0.10892E+01
   0.54126E+01   0.10892E+01
   0.54126E+01   0.10893E+01
   0.54126E+01   0.10893E+01
   0.54126E+01   0.10893E+01
   0.54126E+01   0.10892E+01
   0.54126E+01   0.10892E+01
   0.54126E+01   0.10892E+01
   0.54126E+01   0.10892E+01
   0.54126E+01   0.10891E+01
   0.54126E+01   0.10891E+01
   0.54126E+01   0.10890E+01
   0.54126E+01   0.10890E+01
   0.54126E+01   0.10889E+01
   0.54126E+01   0.10889E+01
   0.54126E+01   0.10888E+01
   0.54126E+01   0.10888E+01
   0.54126E+01   0.10888E+01
   0.54126E+01   0.10888E+01
   0.54126E+01   0.10888E+01
   0.54126E+01   0.10887E+01
   0.54126E+01   0.10887E+01
   0.54126E+01   0.10887E+01
   0.54126E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10887E+01
   0.54151E+01   0.10886E+01
   0.54151E+01   0.10885E+01
   0.54151E+01   0.10885E+01
   0.54151E+01   0.10884E+01
   0.54151E+01   0.10883E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10882E+01
   0.54151E+01   0.10881E+01
   0.54151E+01   0.10881E+01
   0.54151E+01   0.10881E+01
   0.54151E+01   0.10880E+01
   0.54151E+01   0.10880E+01
   0.54151E+01   0.10880E+01
   0.54151E+01   0.10879E+01
   0.54151E+01   0.10879E+01
   0.54151E+01   0.10879E+01
   0.54151E+01   0.10879E+01
   0.54151E+01   0.10878E+01
   0.54151E+01   0.10877E+01
   0.54151E+01   0.10876E+01
   0.54151E+01   0.10876E+01
   0.54151E+01   0.10876E+01
   0.54151E+01   0.10876E+01
   0.54151E+01   0.10876E+01
   0.54151E+01   0.10876E+01
   0.54151E+01   0.10876E+01
   0.54151E+01   0.10876E+01
   0.54151E+01   0.10876E+01
   0.54176E+01   0.10876E+01
   0.54176E+01   0.10876E+01
   0.54176E+01   0.10876E+01
   0.54176E+01   0.10876E+01
   0.54176E+01   0.10876E+01
   0.54176E+01   0.10876E+01
   0.54176E+01   0.10875E+01
   0.54176E+01   0.10875E+01
   0.54176E+01   0.10875E+01
   0.54176E+01   0.10874E+01
   0.54176E+01   0.10875E+01
   0.54176E+01   0.10874E+01
   0.54176E+01   0.10872E+01
   0.54176E+01   0.10872E+01
   0.54176E+01   0.10872E+01
   0.54176E+01   0.10872E+01
   0.54176E+01   0.10872E+01
   0.54176E+01   0.10872E+01
   0.54176E+01   0.10872E+01
   0.54176E+01   0.10872E+01
   0.54176E+01   0.10871E+01
   0.54176E+01   0.10871E+01
   0.54176E+01   0.10871E+01
   0.54176E+01   0.10870E+01
   0.54176E+01   0.10871E+01
   0.54176E+01   0.10870E+01
   0.54176E+01   0.10870E+01
   0.54176E+01   0.10870E+01
   0.54176E+01   0.10870E+01
   0.54176E+01   0.10869E+01
   0.54176E+01   0.10869E+01
   0.54176E+01   0.10869E+01
   0.54176E+01   0.10867E+01
   0.54176E+01   0.10867E+01
   0.54176E+01   0.10867E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10866E+01
   0.54176E+01   0.10865E+01
   0.54201E+01   0.10865E+01
   0.54201E+01   0.10865E+01
   0.54201E+01   0.10865E+01
   0.54201E+01   0.10865E+01
   0.54201E+01   0.10865E+01
   0.54201E+01   0.10865E+01
   0.54201E+01   0.10864E+01
   0.54201E+01   0.10864E+01
   0.54201E+01   0.10864E+01
   0.54201E+01   0.10864E+01
   0.54201E+01   0.10864E+01
   0.54201E+01   0.10863E+01
   0.54201E+01   0.10863E+01
   0.54201E+01   0.10863E+01
   0.54201E+01   0.10863E+01
   0.54201E+01   0.10863E+01
   0.54201E+01   0.10862E+01
   0.54201E+01   0.10862E+01
   0.54201E+01   0.10862E+01
   0.54201E+01   0.10862E+01
   0.54201E+01   0.10861E+01
   0.54201E+01   0.10861E+01
   0.54201E+01   0.10861E+01
   0.54201E+01   0.10862E+01
   0.54201E+01   0.10861E+01
   0.54201E+01   0.10861E+01
   0.54201E+01   0.10861E+01
   0.54201E+01   0.10860E+01
   0.54201E+01   0.10860E+01
   0.54201E+01   0.10859E+01
   0.54201E+01   0.10859E+01
   0.54201E+01   0.10858E+01
   0.54201E+01   0.10858E+01
   0.54201E+01   0.10858E+01
   0.54201E+01   0.10857E+01
   0.54201E+01   0.10856E+01
   0.54201E+01   0.10857E+01
   0.54201E+01   0.10857E+01
   0.54226E+01   0.10857E+01
   0.54226E+01   0.10856E+01
   0.54201E+01   0.10855E+01
   0.54201E+01   0.10856E+01
   0.54226E+01   0.10856E+01
   0.54226E+01   0.10856E+01
   0.54226E+01   0.10856E+01
   0.54226E+01   0.10856E+01
   0.54226E+01   0.10855E+01
   0.54226E+01   0.10855E+01
   0.54226E+01   0.10855E+01
   0.54226E+01   0.10855E+01
   0.54226E+01   0.10854E+01
   0.54226E+01   0.10854E+01
   0.54226E+01   0.10853E+01
   0.54226E+01   0.10853E+01
   0.54226E+01   0.10854E+01
   0.54226E+01   0.10853E+01
   0.54226E+01   0.10853E+01
   0.54226E+01   0.10852E+01
   0.54226E+01   0.10852E+01
   0.54226E+01   0.10852E+01
   0.54226E+01   0.10852E+01
   0.54226E+01   0.10852E+01
   0.54226E+01   0.10852E+01
   0.54226E+01   0.10852E+01
   0.54226E+01   0.10852E+01
   0.54226E+01   0.10851E+01
   0.54226E+01   0.10851E+01
   0.54226E+01   0.10851E+01
   0.54226E+01   0.10851E+01
   0.54251E+01   0.10851E+01
   0.54251E+01   0.10850E+01
   0.54251E+01   0.10850E+01
   0.54251E+01   0.10850E+01
   0.54251E+01   0.10850E+01
   0.54251E+01   0.10850E+01
   0.54251E+01   0.10850E+01
   0.54251E+01   0.10849E+01
   0.54251E+01   0.10848E+01
   0.54251E+01   0.10848E+01
   0.54226E+01   0.10847E+01
   0.54226E+01   0.10847E+01
   0.54226E+01   0.10847E+01
   0.54251E+01   0.10847E+01
   0.54251E+01   0.10847E+01
   0.54251E+01   0.10846E+01
   0.54251E+01   0.10846E+01
   0.54251E+01   0.10847E+01
   0.54251E+01   0.10846E+01
   0.54251E+01   0.10846E+01
   0.54251E+01   0.10845E+01
   0.54251E+01   0.10845E+01
   0.54251E+01   0.10845E+01
   0.54251E+01   0.10845E+01
   0.54251E+01   0.10845E+01
   0.54251E+01   0.10845E+01
   0.54251E+01   0.10845E+01
   0.54251E+01   0.10844E+01
   0.54251E+01   0.10844E+01
   0.54251E+01   0.10843E+01
   0.54251E+01   0.10843E+01
   0.54251E+01   0.10842E+01
   0.54251E+01   0.10843E+01
   0.54251E+01   0.10843E+01
   0.54251E+01   0.10843E+01
   0.54251E+01   0.10843E+01
   0.54251E+01   0.10843E+01
   0.54251E+01   0.10843E+01
   0.54251E+01   0.10842E+01
   0.54251E+01   0.10842E+01
   0.54251E+01   0.10842E+01
   0.54251E+01   0.10842E+01
   0.54276E+01   0.10841E+01
   0.54276E+01   0.10840E+01
   0.54276E+01   0.10841E+01
   0.54276E+01   0.10840E+01
   0.54276E+01   0.10840E+01
   0.54276E+01   0.10840E+01
   0.54276E+01   0.10840E+01
   0.54276E+01   0.10840E+01
   0.54276E+01   0.10839E+01
   0.54276E+01   0.10839E+01
   0.54276E+01   0.10838E+01
   0.54276E+01   0.10838E+01
   0.54276E+01   0.10838E+01
   0.54276E+01   0.10838E+01
   0.54276E+01   0.10838E+01
   0.54276E+01   0.10838E+01
   0.54276E+01   0.10838E+01
   0.54276E+01   0.10838E+01
   0.54276E+01   0.10837E+01
   0.54276E+01   0.10837E+01
   0.54276E+01   0.10836E+01
   0.54276E+01   0.10835E+01
   0.54276E+01   0.10836E+01
   0.54276E+01   0.10836E+01
   0.54276E+01   0.10836E+01
   0.54276E+01   0.10836E+01
   0.54276E+01   0.10836E+01
   0.54276E+01   0.10835E+01
   0.54276E+01   0.10835E+01
   0.54276E+01   0.10835E+01
   0.54276E+01   0.10834E+01
   0.54276E+01   0.10834E+01
   0.54276E+01   0.10834E+01
   0.54276E+01   0.10834E+01
   0.54276E+01   0.10834E+01
   0.54276E+01   0.10834E+01
   0.54276E+01   0.10834E+01
   0.54276E+01   0.10833E+01
   0.54276E+01   0.10833E+01
   0.54276E+01   0.10833E+01
   0.54276E+01   0.10833E+01
   0.54301E+01   0.10833E+01
   0.54301E+01   0.10833E+01
   0.54301E+01   0.10832E+01
   0.54301E+01   0.10832E+01
   0.54301E+01   0.10832E+01
   0.54301E+01   0.10832E+01
   0.54301E+01   0.10831E+01
   0.54301E+01   0.10831E+01
   0.54301E+01   0.10831E+01
   0.54301E+01   0.10830E+01
   0.54301E+01   0.10829E+01
   0.54301E+01   0.10828E+01
   0.54301E+01   0.10829E+01
   0.54301E+01   0.10829E+01
   0.54301E+01   0.10829E+01
   0.54301E+01   0.10829E+01
   0.54301E+01   0.10829E+01
   0.54301E+01   0.10829E+01
   0.54301E+01   0.10828E+01
   0.54301E+01   0.10828E+01
   0.54301E+01   0.10827E+01
   0.54301E+01   0.10827E+01
   0.54301E+01   0.10827E+01
   0.54301E+01   0.10827E+01
   0.54301E+01   0.10827E+01
   0.54301E+01   0.10826E+01
   0.54301E+01   0.10826E+01
   0.54301E+01   0.10826E+01
   0.54301E+01   0.10826E+01
   0.54301E+01   0.10826E+01
   0.54301E+01   0.10826E+01
   0.54301E+01   0.10826E+01
   0.54326E+01   0.10825E+01
   0.54301E+01   0.10825E+01
   0.54326E+01   0.10825E+01
   0.54326E+01   0.10825E+01
   0.54326E+01   0.10825E+01
   0.54326E+01   0.10825E+01
   0.54326E+01   0.10825E+01
   0.54326E+01   0.10825E+01
   0.54326E+01   0.10824E+01
   0.54326E+01   0.10825E+01
   0.54326E+01   0.10824E+01
   0.54326E+01   0.10824E+01
   0.54326E+01   0.10824E+01
   0.54326E+01   0.10823E+01
   0.54326E+01   0.10822E+01
   0.54326E+01   0.10822E+01
   0.54326E+01   0.10822E+01
   0.54326E+01   0.10822E+01
   0.54326E+01   0.10822E+01
   0.54326E+01   0.10821E+01
   0.54326E+01   0.10821E+01
   0.54326E+01   0.10821E+01
   0.54326E+01   0.10820E+01
   0.54326E+01   0.10820E+01
   0.54326E+01   0.10820E+01
   0.54326E+01   0.10820E+01
   0.54326E+01   0.10820E+01
   0.54326E+01   0.10819E+01
   0.54326E+01   0.10819E+01
   0.54326E+01   0.10819E+01
   0.54326E+01   0.10819E+01
   0.54326E+01   0.10819E+01
   0.54326E+01   0.10819E+01
   0.54326E+01   0.10819E+01
   0.54326E+01   0.10818E+01
   0.54326E+01   0.10818E+01
   0.54326E+01   0.10818E+01
   0.54326E+01   0.10818E+01
   0.54326E+01   0.10817E+01
   0.54326E+01   0.10817E+01
   0.54326E+01   0.10816E+01
   0.54326E+01   0.10815E+01
   0.54326E+01   0.10815E+01
   0.54326E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10815E+01
   0.54351E+01   0.10813E+01
   0.54351E+01   0.10813E+01
   0.54351E+01   0.10813E+01
   0.54351E+01   0.10814E+01
   0.54351E+01   0.10814E+01
   0.54351E+01   0.10813E+01
   0.54351E+01   0.10813E+01
   0.54351E+01   0.10813E+01
   0.54351E+01   0.10813E+01
   0.54351E+01   0.10812E+01
   0.54351E+01   0.10812E+01
   0.54351E+01   0.10811E+01
   0.54351E+01   0.10811E+01
   0.54351E+01   0.10811E+01
   0.54351E+01   0.10811E+01
   0.54351E+01   0.10810E+01
   0.54351E+01   0.10810E+01
   0.54351E+01   0.10811E+01
   0.54351E+01   0.10811E+01
   0.54376E+01   0.10811E+01
   0.54376E+01   0.10810E+01
   0.54351E+01   0.10810E+01
   0.54351E+01   0.10810E+01
   0.54351E+01   0.10809E+01
   0.54376E+01   0.10810E+01
   0.54376E+01   0.10810E+01
   0.54376E+01   0.10809E+01
   0.54376E+01   0.10809E+01
   0.54376E+01   0.10809E+01
   0.54376E+01   0.10809E+01
   0.54376E+01   0.10808E+01
   0.54376E+01   0.10808E+01
   0.54376E+01   0.10807E+01
   0.54376E+01   0.10807E+01
   0.54351E+01   0.10806E+01
   0.54351E+01   0.10806E+01
   0.54351E+01   0.10806E+01
   0.54376E+01   0.10806E+01
   0.54376E+01   0.10806E+01
   0.54376E+01   0.10806E+01
   0.54376E+01   0.10806E+01
   0.54376E+01   0.10806E+01
   0.54376E+01   0.10806E+01
   0.54376E+01   0.10806E+01
   0.54376E+01   0.10806E+01
   0.54376E+01   0.10805E+01
   0.54376E+01   0.10805E+01
   0.54376E+01   0.10805E+01
   0.54376E+01   0.10805E+01
   0.54376E+01   0.10805E+01
   0.54376E+01   0.10805E+01
   0.54376E+01   0.10805E+01
   0.54376E+01   0.10804E+01
   0.54376E+01   0.10803E+01
   0.54376E+01   0.10803E+01
   0.54376E+01   0.10802E+01
   0.54376E+01   0.10802E+01
   0.54376E+01   0.10802E+01
   0.54376E+01   0.10802E+01
   0.54376E+01   0.10801E+01
   0.54376E+01   0.10801E+01
   0.54376E+01   0.10801E+01
   0.54376E+01   0.10801E+01
   0.54401E+01   0.10801E+01
   0.54401E+01   0.10801E+01
   0.54401E+01   0.10800E+01
   0.54401E+01   0.10800E+01
   0.54401E+01   0.10800E+01
   0.54401E+01   0.10800E+01
   0.54401E+01   0.10800E+01
   0.54401E+01   0.10800E+01
   0.54401E+01   0.10799E+01
   0.54401E+01   0.10799E+01
   0.54401E+01   0.10799E+01
   0.54401E+01   0.10799E+01
   0.54401E+01   0.10799E+01
   0.54401E+01   0.10798E+01
   0.54401E+01   0.10798E+01
   0.54401E+01   0.10798E+01
   0.54401E+01   0.10798E+01
   0.54401E+01   0.10798E+01
   0.54401E+01   0.10798E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54401E+01   0.10796E+01
   0.54426E+01   0.10796E+01
   0.54426E+01   0.10796E+01
   0.54426E+01   0.10795E+01
   0.54426E+01   0.10795E+01
   0.54426E+01   0.10795E+01
   0.54426E+01   0.10794E+01
   0.54426E+01   0.10794E+01
   0.54426E+01   0.10794E+01
   0.54426E+01   0.10793E+01
   0.54426E+01   0.10792E+01
   0.54426E+01   0.10793E+01
   0.54426E+01   0.10793E+01
   0.54426E+01   0.10793E+01
   0.54426E+01   0.10793E+01
   0.54426E+01   0.10792E+01
   0.54426E+01   0.10792E+01
   0.54426E+01   0.10792E+01
   0.54426E+01   0.10792E+01
   0.54426E+01   0.10792E+01
   0.54426E+01   0.10791E+01
   0.54426E+01   0.10791E+01
   0.54426E+01   0.10791E+01
   0.54426E+01   0.10791E+01
   0.54426E+01   0.10790E+01
   0.54426E+01   0.10789E+01
   0.54426E+01   0.10789E+01
   0.54426E+01   0.10788E+01
   0.54426E+01   0.10788E+01
   0.54426E+01   0.10788E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10788E+01
   0.54426E+01   0.10788E+01
   0.54426E+01   0.10788E+01
   0.54426E+01   0.10788E+01
   0.54426E+01   0.10788E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54426E+01   0.10787E+01
   0.54451E+01   0.10787E+01
   0.54451E+01   0.10787E+01
   0.54451E+01   0.10787E+01
   0.54451E+01   0.10786E+01
   0.54451E+01   0.10785E+01
   0.54451E+01   0.10786E+01
   0.54451E+01   0.10786E+01
   0.54451E+01   0.10786E+01
   0.54451E+01   0.10786E+01
   0.54451E+01   0.10786E+01
   0.54451E+01   0.10785E+01
   0.54451E+01   0.10784E+01
   0.54451E+01   0.10784E+01
   0.54451E+01   0.10784E+01
   0.54451E+01   0.10784E+01
   0.54451E+01   0.10784E+01
   0.54476E+01   0.10784E+01
   0.54476E+01   0.10784E+01
   0.54476E+01   0.10784E+01
   0.54476E+01   0.10784E+01
   0.54476E+01   0.10783E+01
   0.54476E+01   0.10783E+01
   0.54476E+01   0.10783E+01
   0.54476E+01   0.10782E+01
   0.54476E+01   0.10782E+01
   0.54476E+01   0.10781E+01
   0.54476E+01   0.10782E+01
   0.54476E+01   0.10781E+01
   0.54476E+01   0.10780E+01
   0.54476E+01   0.10780E+01
   0.54476E+01   0.10780E+01
   0.54476E+01   0.10780E+01
   0.54476E+01   0.10779E+01
   0.54476E+01   0.10779E+01
   0.54476E+01   0.10780E+01
   0.54476E+01   0.10779E+01
   0.54476E+01   0.10779E+01
   0.54476E+01   0.10779E+01
   0.54476E+01   0.10779E+01
   0.54476E+01   0.10779E+01
   0.54476E+01   0.10778E+01
   0.54476E+01   0.10778E+01
   0.54476E+01   0.10778E+01
   0.54476E+01   0.10778E+01
   0.54476E+01   0.10778E+01
   0.54476E+01   0.10777E+01
   0.54476E+01   0.10777E+01
   0.54476E+01   0.10777E+01
   0.54476E+01   0.10777E+01
   0.54476E+01   0.10777E+01
   0.54476E+01   0.10777E+01
   0.54476E+01   0.10776E+01
   0.54476E+01   0.10776E+01
   0.54476E+01   0.10776E+01
   0.54476E+01   0.10775E+01
   0.54476E+01   0.10776E+01
   0.54501E+01   0.10775E+01
   0.54501E+01   0.10775E+01
   0.54501E+01   0.10776E+01
   0.54501E+01   0.10775E+01
   0.54501E+01   0.10775E+01
   0.54501E+01   0.10774E+01
   0.54501E+01   0.10773E+01
   0.54501E+01   0.10773E+01
   0.54501E+01   0.10773E+01
   0.54501E+01   0.10773E+01
   0.54501E+01   0.10773E+01
   0.54501E+01   0.10773E+01
   0.54501E+01   0.10773E+01
   0.54501E+01   0.10773E+01
   0.54501E+01   0.10772E+01
   0.54501E+01   0.10772E+01
   0.54501E+01   0.10772E+01
   0.54501E+01   0.10772E+01
   0.54501E+01   0.10772E+01
   0.54501E+01   0.10772E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10771E+01
   0.54501E+01   0.10770E+01
   0.54501E+01   0.10770E+01
   0.54501E+01   0.10770E+01
   0.54501E+01   0.10770E+01
   0.54526E+01   0.10770E+01
   0.54501E+01   0.10769E+01
   0.54501E+01   0.10768E+01
   0.54501E+01   0.10768E+01
   0.54501E+01   0.10768E+01
   0.54501E+01   0.10768E+01
   0.54526E+01   0.10768E+01
   0.54526E+01   0.10768E+01
   0.54526E+01   0.10768E+01
   0.54526E+01   0.10768E+01
   0.54526E+01   0.10767E+01
   0.54526E+01   0.10767E+01
   0.54526E+01   0.10767E+01
   0.54526E+01   0.10768E+01
   0.54526E+01   0.10767E+01
   0.54526E+01   0.10767E+01
   0.54526E+01   0.10767E+01
   0.54526E+01   0.10767E+01
   0.54526E+01   0.10766E+01
   0.54526E+01   0.10766E+01
   0.54526E+01   0.10765E+01
   0.54526E+01   0.10765E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10764E+01
   0.54526E+01   0.10763E+01
   0.54551E+01   0.10763E+01
   0.54551E+01   0.10763E+01
   0.54551E+01   0.10763E+01
   0.54551E+01   0.10763E+01
   0.54551E+01   0.10763E+01
   0.54551E+01   0.10762E+01
   0.54551E+01   0.10762E+01
   0.54551E+01   0.10762E+01
   0.54551E+01   0.10761E+01
   0.54551E+01   0.10761E+01
   0.54551E+01   0.10761E+01
   0.54551E+01   0.10761E+01
   0.54551E+01   0.10760E+01
   0.54551E+01   0.10759E+01
   0.54551E+01   0.10759E+01
   0.54551E+01   0.10759E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10759E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10759E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10757E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10758E+01
   0.54551E+01   0.10757E+01
   0.54551E+01   0.10757E+01
   0.54551E+01   0.10757E+01
   0.54551E+01   0.10757E+01
   0.54551E+01   0.10756E+01
   0.54551E+01   0.10756E+01
   0.54576E+01   0.10756E+01
   0.54576E+01   0.10756E+01
   0.54576E+01   0.10756E+01
   0.54576E+01   0.10756E+01
   0.54576E+01   0.10756E+01
   0.54576E+01   0.10755E+01
   0.54576E+01   0.10755E+01
   0.54576E+01   0.10755E+01
   0.54576E+01   0.10754E+01
   0.54576E+01   0.10755E+01
   0.54576E+01   0.10755E+01
   0.54576E+01   0.10755E+01
   0.54576E+01   0.10755E+01
   0.54576E+01   0.10754E+01
   0.54576E+01   0.10755E+01
   0.54576E+01   0.10754E+01
   0.54576E+01   0.10754E+01
   0.54576E+01   0.10754E+01
   0.54576E+01   0.10753E+01
   0.54576E+01   0.10753E+01
   0.54576E+01   0.10753E+01
   0.54576E+01   0.10752E+01
   0.54576E+01   0.10752E+01
   0.54576E+01   0.10752E+01
   0.54576E+01   0.10750E+01
   0.54576E+01   0.10751E+01
   0.54576E+01   0.10750E+01
   0.54576E+01   0.10750E+01
   0.54576E+01   0.10750E+01
   0.54576E+01   0.10749E+01
   0.54576E+01   0.10750E+01
   0.54576E+01   0.10750E+01
   0.54601E+01   0.10750E+01
   0.54601E+01   0.10750E+01
   0.54601E+01   0.10750E+01
   0.54601E+01   0.10750E+01
   0.54601E+01   0.10750E+01
   0.54601E+01   0.10750E+01
   0.54601E+01   0.10750E+01
   0.54601E+01   0.10750E+01
   0.54601E+01   0.10749E+01
   0.54601E+01   0.10749E+01
   0.54601E+01   0.10748E+01
   0.54601E+01   0.10748E+01
   0.54601E+01   0.10748E+01
   0.54601E+01   0.10748E+01
   0.54601E+01   0.10748E+01
   0.54601E+01   0.10747E+01
   0.54601E+01   0.10747E+01
   0.54601E+01   0.10746E+01
   0.54601E+01   0.10746E+01
   0.54601E+01   0.10746E+01
   0.54601E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54601E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10745E+01
   0.54626E+01   0.10746E+01
   0.54626E+01   0.10745E+01
   0.54626E+01   0.10745E+01
   0.54626E+01   0.10744E+01
   0.54626E+01   0.10744E+01
   0.54626E+01   0.10744E+01
   0.54626E+01   0.10744E+01
   0.54626E+01   0.10743E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10743E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10742E+01
   0.54626E+01   0.10741E+01
   0.54626E+01   0.10741E+01
   0.54626E+01   0.10741E+01
   0.54626E+01   0.10741E+01
   0.54626E+01   0.10741E+01
   0.54626E+01   0.10740E+01
   0.54626E+01   0.10740E+01
   0.54651E+01   0.10741E+01
   0.54651E+01   0.10740E+01
   0.54651E+01   0.10740E+01
   0.54651E+01   0.10740E+01
   0.54651E+01   0.10740E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10738E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10739E+01
   0.54651E+01   0.10738E+01
   0.54651E+01   0.10738E+01
   0.54651E+01   0.10737E+01
   0.54651E+01   0.10738E+01
   0.54651E+01   0.10738E+01
   0.54651E+01   0.10738E+01
   0.54651E+01   0.10737E+01
   0.54651E+01   0.10737E+01
   0.54651E+01   0.10737E+01
   0.54651E+01   0.10736E+01
   0.54651E+01   0.10736E+01
   0.54651E+01   0.10735E+01
   0.54651E+01   0.10735E+01
   0.54651E+01   0.10734E+01
   0.54651E+01   0.10734E+01
   0.54651E+01   0.10734E+01
   0.54651E+01   0.10734E+01
   0.54676E+01   0.10734E+01
   0.54676E+01   0.10734E+01
   0.54676E+01   0.10734E+01
   0.54651E+01   0.10733E+01
   0.54676E+01   0.10733E+01
   0.54676E+01   0.10734E+01
   0.54676E+01   0.10734E+01
   0.54676E+01   0.10733E+01
   0.54676E+01   0.10733E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10731E+01
   0.54676E+01   0.10731E+01
   0.54676E+01   0.10732E+01
   0.54676E+01   0.10731E+01
   0.54676E+01   0.10731E+01
   0.54676E+01   0.10730E+01
   0.54676E+01   0.10730E+01
   0.54676E+01   0.10730E+01
   0.54676E+01   0.10730E+01
   0.54676E+01   0.10730E+01
   0.54701E+01   0.10730E+01
   0.54701E+01   0.10730E+01
   0.54701E+01   0.10730E+01
   0.54701E+01   0.10729E+01
   0.54701E+01   0.10729E+01
   0.54701E+01   0.10729E+01
   0.54701E+01   0.10728E+01
   0.54701E+01   0.10728E+01
   0.54701E+01   0.10728E+01
   0.54701E+01   0.10728E+01
   0.54701E+01   0.10728E+01
   0.54701E+01   0.10728E+01
   0.54701E+01   0.10728E+01
   0.54701E+01   0.10728E+01
   0.54701E+01   0.10727E+01
   0.54701E+01   0.10727E+01
   0.54701E+01   0.10727E+01
   0.54701E+01   0.10727E+01
   0.54701E+01   0.10727E+01
   0.54701E+01   0.10726E+01
   0.54701E+01   0.10726E+01
   0.54701E+01   0.10726E+01
   0.54701E+01   0.10726E+01
   0.54701E+01   0.10726E+01
   0.54701E+01   0.10726E+01
   0.54701E+01   0.10725E+01
   0.54701E+01   0.10725E+01
   0.54701E+01   0.10724E+01
   0.54726E+01   0.10724E+01
   0.54701E+01   0.10724E+01
   0.54701E+01   0.10723E+01
   0.54701E+01   0.10723E+01
   0.54726E+01   0.10724E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10723E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10722E+01
   0.54726E+01   0.10721E+01
   0.54726E+01   0.10720E+01
   0.54726E+01   0.10720E+01
   0.54726E+01   0.10719E+01
   0.54726E+01   0.10719E+01
   0.54751E+01   0.10720E+01
   0.54751E+01   0.10719E+01
   0.54751E+01   0.10719E+01
   0.54751E+01   0.10719E+01
   0.54751E+01   0.10719E+01
   0.54751E+01   0.10719E+01
   0.54751E+01   0.10719E+01
   0.54751E+01   0.10719E+01
   0.54751E+01   0.10718E+01
   0.54751E+01   0.10718E+01
   0.54751E+01   0.10718E+01
   0.54751E+01   0.10718E+01
   0.54751E+01   0.10717E+01
   0.54751E+01   0.10717E+01
   0.54751E+01   0.10717E+01
   0.54751E+01   0.10717E+01
   0.54751E+01   0.10717E+01
   0.54751E+01   0.10717E+01
   0.54751E+01   0.10716E+01
   0.54751E+01   0.10716E+01
   0.54751E+01   0.10715E+01
   0.54751E+01   0.10715E+01
   0.54751E+01   0.10715E+01
   0.54751E+01   0.10715E+01
   0.54751E+01   0.10715E+01
   0.54751E+01   0.10715E+01
   0.54751E+01   0.10715E+01
   0.54751E+01   0.10715E+01
   0.54751E+01   0.10715E+01
   0.54776E+01   0.10715E+01
   0.54776E+01   0.10715E+01
   0.54776E+01   0.10714E+01
   0.54776E+01   0.10714E+01
   0.54776E+01   0.10714E+01
   0.54776E+01   0.10714E+01
   0.54776E+01   0.10714E+01
   0.54776E+01   0.10713E+01
   0.54776E+01   0.10713E+01
   0.54776E+01   0.10713E+01
   0.54776E+01   0.10712E+01
   0.54776E+01   0.10712E+01
   0.54776E+01   0.10712E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10710E+01
   0.54776E+01   0.10710E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54776E+01   0.10711E+01
   0.54801E+01   0.10711E+01
   0.54801E+01   0.10711E+01
   0.54801E+01   0.10711E+01
   0.54801E+01   0.10711E+01
   0.54801E+01   0.10710E+01
   0.54801E+01   0.10710E+01
   0.54801E+01   0.10710E+01
   0.54801E+01   0.10710E+01
   0.54801E+01   0.10710E+01
   0.54801E+01   0.10710E+01
   0.54801E+01   0.10710E+01
   0.54801E+01   0.10709E+01
   0.54801E+01   0.10708E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10707E+01
   0.54801E+01   0.10706E+01
   0.54826E+01   0.10706E+01
   0.54826E+01   0.10706E+01
   0.54826E+01   0.10706E+01
   0.54826E+01   0.10706E+01
   0.54801E+01   0.10705E+01
   0.54826E+01   0.10705E+01
   0.54826E+01   0.10705E+01
   0.54826E+01   0.10705E+01
   0.54826E+01   0.10705E+01
   0.54826E+01   0.10705E+01
   0.54826E+01   0.10704E+01
   0.54826E+01   0.10704E+01
   0.54826E+01   0.10704E+01
   0.54826E+01   0.10704E+01
   0.54826E+01   0.10704E+01
   0.54826E+01   0.10704E+01
   0.54826E+01   0.10704E+01
   0.54826E+01   0.10703E+01
   0.54826E+01   0.10703E+01
   0.54826E+01   0.10703E+01
   0.54826E+01   0.10703E+01
   0.54826E+01   0.10702E+01
   0.54851E+01   0.10702E+01
   0.54851E+01   0.10702E+01
   0.54851E+01   0.10702E+01
   0.54851E+01   0.10702E+01
   0.54851E+01   0.10702E+01
   0.54851E+01   0.10703E+01
   0.54851E+01   0.10703E+01
   0.54851E+01   0.10703E+01
   0.54851E+01   0.10702E+01
   0.54851E+01   0.10702E+01
   0.54851E+01   0.10702E+01
   0.54851E+01   0.10700E+01
   0.54851E+01   0.10700E+01
   0.54826E+01   0.10700E+01
   0.54851E+01   0.10700E+01
   0.54851E+01   0.10700E+01
   0.54851E+01   0.10700E+01
   0.54851E+01   0.10700E+01
   0.54851E+01   0.10701E+01
   0.54851E+01   0.10700E+01
   0.54851E+01   0.10700E+01
   0.54851E+01   0.10700E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10699E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10698E+01
   0.54851E+01   0.10697E+01
   0.54851E+01   0.10697E+01
   0.54851E+01   0.10697E+01
   0.54851E+01   0.10697E+01
   0.54851E+01   0.10697E+01
   0.54851E+01   0.10697E+01
   0.54876E+01   0.10697E+01
   0.54876E+01   0.10697E+01
   0.54876E+01   0.10697E+01
   0.54876E+01   0.10697E+01
   0.54876E+01   0.10697E+01
   0.54876E+01   0.10697E+01
   0.54876E+01   0.10697E+01
   0.54876E+01   0.10697E+01
   0.54876E+01   0.10696E+01
   0.54876E+01   0.10696E+01
   0.54876E+01   0.10696E+01
   0.54876E+01   0.10695E+01
   0.54876E+01   0.10695E+01
   0.54876E+01   0.10695E+01
   0.54876E+01   0.10695E+01
   0.54876E+01   0.10695E+01
   0.54876E+01   0.10694E+01
   0.54876E+01   0.10693E+01
   0.54876E+01   0.10693E+01
   0.54876E+01   0.10693E+01
   0.54876E+01   0.10694E+01
   0.54876E+01   0.10693E+01
   0.54876E+01   0.10693E+01
   0.54876E+01   0.10693E+01
   0.54901E+01   0.10693E+01
   0.54876E+01   0.10692E+01
   0.54876E+01   0.10692E+01
   0.54901E+01   0.10693E+01
   0.54901E+01   0.10692E+01
   0.54901E+01   0.10693E+01
   0.54901E+01   0.10693E+01
   0.54901E+01   0.10692E+01
   0.54901E+01   0.10693E+01
   0.54901E+01   0.10692E+01
   0.54901E+01   0.10692E+01
   0.54901E+01   0.10692E+01
   0.54901E+01   0.10691E+01
   0.54901E+01   0.10691E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54901E+01   0.10690E+01
   0.54926E+01   0.10690E+01
   0.54926E+01   0.10690E+01
   0.54926E+01   0.10689E+01
   0.54926E+01   0.10689E+01
   0.54926E+01   0.10689E+01
   0.54926E+01   0.10689E+01
   0.54926E+01   0.10689E+01
   0.54926E+01   0.10689E+01
   0.54926E+01   0.10688E+01
   0.54926E+01   0.10689E+01
   0.54926E+01   0.10689E+01
   0.54926E+01   0.10688E+01
   0.54926E+01   0.10688E+01
   0.54926E+01   0.10687E+01
   0.54926E+01   0.10687E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10686E+01
   0.54926E+01   0.10685E+01
   0.54926E+01   0.10685E+01
   0.54926E+01   0.10685E+01
   0.54926E+01   0.10685E+01
   0.54926E+01   0.10685E+01
   0.54951E+01   0.10684E+01
   0.54951E+01   0.10684E+01
   0.54951E+01   0.10684E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10682E+01
   0.54951E+01   0.10682E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10682E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10683E+01
   0.54951E+01   0.10682E+01
   0.54951E+01   0.10682E+01
   0.54951E+01   0.10682E+01
   0.54976E+01   0.10682E+01
   0.54976E+01   0.10682E+01
   0.54976E+01   0.10682E+01
   0.54976E+01   0.10681E+01
   0.54976E+01   0.10681E+01
   0.54976E+01   0.10681E+01
   0.54976E+01   0.10681E+01
   0.54976E+01   0.10680E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10680E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10680E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10678E+01
   0.54976E+01   0.10678E+01
   0.54976E+01   0.10679E+01
   0.54976E+01   0.10678E+01
   0.54976E+01   0.10678E+01
   0.54976E+01   0.10678E+01
   0.54976E+01   0.10677E+01
   0.54976E+01   0.10677E+01
   0.54976E+01   0.10676E+01
   0.54976E+01   0.10676E+01
   0.54976E+01   0.10676E+01
   0.54976E+01   0.10675E+01
   0.54976E+01   0.10675E+01
   0.54976E+01   0.10675E+01
   0.54976E+01   0.10675E+01
   0.54976E+01   0.10674E+01
   0.54976E+01   0.10675E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10675E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10675E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10675E+01
   0.55001E+01   0.10675E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55026E+01   0.10674E+01
   0.55001E+01   0.10674E+01
   0.55001E+01   0.10673E+01
   0.55026E+01   0.10673E+01
   0.55026E+01   0.10673E+01
   0.55026E+01   0.10673E+01
   0.55026E+01   0.10673E+01
   0.55026E+01   0.10673E+01
   0.55026E+01   0.10673E+01
   0.55026E+01   0.10672E+01
   0.55026E+01   0.10672E+01
   0.55026E+01   0.10672E+01
   0.55026E+01   0.10672E+01
   0.55026E+01   0.10671E+01
   0.55026E+01   0.10671E+01
   0.55026E+01   0.10671E+01
   0.55026E+01   0.10671E+01
   0.55026E+01   0.10671E+01
   0.55026E+01   0.10671E+01
   0.55026E+01   0.10671E+01
   0.55026E+01   0.10671E+01
   0.55026E+01   0.10670E+01
   0.55026E+01   0.10670E+01
   0.55026E+01   0.10670E+01
   0.55026E+01   0.10669E+01
   0.55026E+01   0.10670E+01
   0.55026E+01   0.10670E+01
   0.55051E+01   0.10670E+01
   0.55051E+01   0.10670E+01
   0.55051E+01   0.10669E+01
   0.55051E+01   0.10669E+01
   0.55051E+01   0.10669E+01
   0.55051E+01   0.10669E+01
   0.55051E+01   0.10668E+01
   0.55051E+01   0.10668E+01
   0.55051E+01   0.10668E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10667E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10666E+01
   0.55051E+01   0.10666E+01
   0.55076E+01   0.10666E+01
   0.55076E+01   0.10666E+01
   0.55076E+01   0.10666E+01
   0.55076E+01   0.10666E+01
   0.55076E+01   0.10666E+01
   0.55076E+01   0.10666E+01
   0.55076E+01   0.10666E+01
   0.55076E+01   0.10665E+01
   0.55076E+01   0.10665E+01
   0.55076E+01   0.10664E+01
   0.55076E+01   0.10664E+01
   0.55076E+01   0.10664E+01
   0.55076E+01   0.10664E+01
   0.55076E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55101E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55076E+01   0.10663E+01
   0.55101E+01   0.10663E+01
   0.55101E+01   0.10663E+01
   0.55101E+01   0.10663E+01
   0.55101E+01   0.10662E+01
   0.55101E+01   0.10662E+01
   0.55101E+01   0.10662E+01
   0.55101E+01   0.10661E+01
   0.55101E+01   0.10661E+01
   0.55101E+01   0.10661E+01
   0.55101E+01   0.10660E+01
   0.55101E+01   0.10660E+01
   0.55101E+01   0.10660E+01
   0.55101E+01   0.10660E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10660E+01
   0.55101E+01   0.10660E+01
   0.55101E+01   0.10660E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10659E+01
   0.55101E+01   0.10659E+01
   0.55126E+01   0.10659E+01
   0.55126E+01   0.10659E+01
   0.55126E+01   0.10659E+01
   0.55126E+01   0.10659E+01
   0.55126E+01   0.10659E+01
   0.55126E+01   0.10659E+01
   0.55126E+01   0.10658E+01
   0.55126E+01   0.10658E+01
   0.55126E+01   0.10658E+01
   0.55126E+01   0.10658E+01
   0.55126E+01   0.10658E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10657E+01
   0.55126E+01   0.10656E+01
   0.55126E+01   0.10656E+01
   0.55151E+01   0.10656E+01
   0.55151E+01   0.10656E+01
   0.55151E+01   0.10656E+01
   0.55151E+01   0.10656E+01
   0.55151E+01   0.10656E+01
   0.55151E+01   0.10655E+01
   0.55151E+01   0.10655E+01
   0.55151E+01   0.10656E+01
   0.55151E+01   0.10655E+01
   0.55151E+01   0.10655E+01
   0.55151E+01   0.10655E+01
   0.55151E+01   0.10654E+01
   0.55151E+01   0.10654E+01
   0.55151E+01   0.10654E+01
   0.55151E+01   0.10654E+01
   0.55151E+01   0.10653E+01
   0.55151E+01   0.10653E+01
   0.55151E+01   0.10653E+01
   0.55151E+01   0.10653E+01
   0.55151E+01   0.10653E+01
   0.55151E+01   0.10653E+01
   0.55151E+01   0.10653E+01
   0.55151E+01   0.10652E+01
   0.55151E+01   0.10652E+01
   0.55151E+01   0.10652E+01
   0.55151E+01   0.10652E+01
   0.55151E+01   0.10652E+01
   0.55176E+01   0.10653E+01
   0.55176E+01   0.10652E+01
   0.55176E+01   0.10652E+01
   0.55176E+01   0.10652E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10652E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10651E+01
   0.55176E+01   0.10650E+01
   0.55176E+01   0.10650E+01
   0.55176E+01   0.10650E+01
   0.55176E+01   0.10650E+01
   0.55176E+01   0.10650E+01
   0.55176E+01   0.10650E+01
   0.55201E+01   0.10649E+01
   0.55201E+01   0.10650E+01
   0.55201E+01   0.10650E+01
   0.55201E+01   0.10649E+01
   0.55201E+01   0.10649E+01
   0.55201E+01   0.10649E+01
   0.55201E+01   0.10649E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10648E+01
   0.55201E+01   0.10647E+01
   0.55201E+01   0.10646E+01
   0.55201E+01   0.10646E+01
   0.55201E+01   0.10646E+01
   0.55201E+01   0.10646E+01
   0.55201E+01   0.10645E+01
   0.55201E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10645E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10644E+01
   0.55226E+01   0.10644E+01
   0.55251E+01   0.10644E+01
   0.55226E+01   0.10643E+01
   0.55226E+01   0.10642E+01
   0.55226E+01   0.10642E+01
   0.55251E+01   0.10643E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10643E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10642E+01
   0.55251E+01   0.10641E+01
   0.55251E+01   0.10641E+01
   0.55251E+01   0.10641E+01
   0.55251E+01   0.10640E+01
   0.55251E+01   0.10640E+01
   0.55251E+01   0.10640E+01
   0.55251E+01   0.10640E+01
   0.55251E+01   0.10639E+01
   0.55251E+01   0.10639E+01
   0.55276E+01   0.10640E+01
   0.55276E+01   0.10640E+01
   0.55276E+01   0.10640E+01
   0.55251E+01   0.10639E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10639E+01
   0.55276E+01   0.10639E+01
   0.55276E+01   0.10639E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10637E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55301E+01   0.10638E+01
   0.55301E+01   0.10638E+01
   0.55276E+01   0.10638E+01
   0.55301E+01   0.10638E+01
   0.55301E+01   0.10637E+01
   0.55301E+01   0.10638E+01
   0.55301E+01   0.10637E+01
   0.55301E+01   0.10637E+01
   0.55301E+01   0.10637E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10636E+01
   0.55301E+01   0.10635E+01
   0.55301E+01   0.10635E+01
   0.55301E+01   0.10634E+01
   0.55301E+01   0.10634E+01
   0.55301E+01   0.10635E+01
   0.55301E+01   0.10635E+01
   0.55326E+01   0.10635E+01
   0.55326E+01   0.10635E+01
   0.55326E+01   0.10635E+01
   0.55326E+01   0.10635E+01
   0.55326E+01   0.10634E+01
   0.55326E+01   0.10633E+01
   0.55326E+01   0.10633E+01
   0.55326E+01   0.10633E+01
   0.55326E+01   0.10633E+01
   0.55326E+01   0.10633E+01
   0.55326E+01   0.10633E+01
   0.55326E+01   0.10633E+01
   0.55326E+01   0.10632E+01
   0.55326E+01   0.10632E+01
   0.55326E+01   0.10632E+01
   0.55326E+01   0.10632E+01
   0.55326E+01   0.10632E+01
   0.55326E+01   0.10631E+01
   0.55326E+01   0.10632E+01
   0.55326E+01   0.10632E+01
   0.55326E+01   0.10631E+01
   0.55326E+01   0.10632E+01
   0.55326E+01   0.10632E+01
   0.55351E+01   0.10632E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10631E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10630E+01
   0.55351E+01   0.10629E+01
   0.55376E+01   0.10629E+01
   0.55376E+01   0.10629E+01
   0.55376E+01   0.10629E+01
   0.55376E+01   0.10629E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10627E+01
   0.55376E+01   0.10627E+01
   0.55376E+01   0.10627E+01
   0.55376E+01   0.10627E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10627E+01
   0.55376E+01   0.10627E+01
   0.55376E+01   0.10627E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10628E+01
   0.55376E+01   0.10626E+01
   0.55376E+01   0.10627E+01
   0.55376E+01   0.10626E+01
   0.55376E+01   0.10626E+01
   0.55376E+01   0.10625E+01
   0.55376E+01   0.10625E+01
   0.55376E+01   0.10625E+01
   0.55376E+01   0.10625E+01
   0.55401E+01   0.10625E+01
   0.55401E+01   0.10625E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10625E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10624E+01
   0.55401E+01   0.10625E+01
   0.55401E+01   0.10625E+01
   0.55401E+01   0.10625E+01
   0.55401E+01   0.10625E+01
   0.55401E+01   0.10625E+01
   0.55426E+01   0.10625E+01
   0.55426E+01   0.10625E+01
   0.55426E+01   0.10625E+01
   0.55426E+01   0.10625E+01
   0.55426E+01   0.10624E+01
   0.55426E+01   0.10624E+01
   0.55426E+01   0.10623E+01
   0.55426E+01   0.10623E+01
   0.55426E+01   0.10624E+01
   0.55426E+01   0.10623E+01
   0.55426E+01   0.10624E+01
   0.55426E+01   0.10623E+01
   0.55426E+01   0.10623E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10623E+01
   0.55426E+01   0.10623E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55451E+01   0.10622E+01
   0.55426E+01   0.10622E+01
   0.55451E+01   0.10622E+01
   0.55451E+01   0.10622E+01
   0.55451E+01   0.10622E+01
   0.55451E+01   0.10620E+01
   0.55451E+01   0.10620E+01
   0.55451E+01   0.10620E+01
   0.55451E+01   0.10620E+01
   0.55451E+01   0.10620E+01
   0.55451E+01   0.10620E+01
   0.55451E+01   0.10619E+01
   0.55451E+01   0.10618E+01
   0.55451E+01   0.10618E+01
   0.55451E+01   0.10618E+01
   0.55451E+01   0.10618E+01
   0.55451E+01   0.10618E+01
   0.55451E+01   0.10618E+01
   0.55451E+01   0.10618E+01
   0.55451E+01   0.10619E+01
   0.55451E+01   0.10619E+01
   0.55451E+01   0.10619E+01
   0.55451E+01   0.10619E+01
   0.55451E+01   0.10619E+01
   0.55476E+01   0.10619E+01
   0.55476E+01   0.10619E+01
   0.55476E+01   0.10620E+01
   0.55476E+01   0.10620E+01
   0.55476E+01   0.10619E+01
   0.55476E+01   0.10619E+01
   0.55476E+01   0.10619E+01
   0.55476E+01   0.10619E+01
   0.55476E+01   0.10619E+01
   0.55476E+01   0.10619E+01
   0.55476E+01   0.10618E+01
   0.55476E+01   0.10618E+01
   0.55476E+01   0.10618E+01
   0.55476E+01   0.10618E+01
   0.55476E+01   0.10618E+01
   0.55476E+01   0.10617E+01
   0.55476E+01   0.10617E+01
   0.55476E+01   0.10617E+01
   0.55476E+01   0.10617E+01
   0.55476E+01   0.10617E+01
   0.55476E+01   0.10617E+01
   0.55476E+01   0.10618E+01
   0.55476E+01   0.10617E+01
   0.55476E+01   0.10617E+01
   0.55476E+01   0.10616E+01
   0.55476E+01   0.10616E+01
   0.55501E+01   0.10616E+01
   0.55501E+01   0.10617E+01
   0.55501E+01   0.10617E+01
   0.55501E+01   0.10617E+01
   0.55501E+01   0.10616E+01
   0.55501E+01   0.10617E+01
   0.55501E+01   0.10616E+01
   0.55501E+01   0.10616E+01
   0.55501E+01   0.10616E+01
   0.55501E+01   0.10616E+01
   0.55501E+01   0.10615E+01
   0.55501E+01   0.10615E+01
   0.55501E+01   0.10615E+01
   0.55501E+01   0.10615E+01
   0.55501E+01   0.10614E+01
   0.55501E+01   0.10614E+01
   0.55501E+01   0.10614E+01
   0.55501E+01   0.10614E+01
   0.55501E+01   0.10615E+01
   0.55501E+01   0.10614E+01
   0.55501E+01   0.10614E+01
   0.55501E+01   0.10613E+01
   0.55501E+01   0.10613E+01
   0.55501E+01   0.10613E+01
   0.55501E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10614E+01
   0.55526E+01   0.10614E+01
   0.55526E+01   0.10614E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10612E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10613E+01
   0.55526E+01   0.10612E+01
   0.55551E+01   0.10613E+01
   0.55551E+01   0.10612E+01
   0.55551E+01   0.10612E+01
   0.55551E+01   0.10612E+01
   0.55551E+01   0.10611E+01
   0.55551E+01   0.10611E+01
   0.55551E+01   0.10611E+01
   0.55551E+01   0.10611E+01
   0.55551E+01   0.10611E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55551E+01   0.10610E+01
   0.55576E+01   0.10610E+01
   0.55576E+01   0.10610E+01
   0.55576E+01   0.10611E+01
   0.55576E+01   0.10610E+01
   0.55576E+01   0.10610E+01
   0.55576E+01   0.10610E+01
   0.55576E+01   0.10609E+01
   0.55576E+01   0.10609E+01
   0.55576E+01   0.10609E+01
   0.55576E+01   0.10609E+01
   0.55576E+01   0.10609E+01
   0.55576E+01   0.10609E+01
   0.55576E+01   0.10609E+01
   0.55576E+01   0.10609E+01
   0.55576E+01   0.10608E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10606E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55576E+01   0.10607E+01
   0.55601E+01   0.10608E+01
   0.55601E+01   0.10608E+01
   0.55601E+01   0.10608E+01
   0.55601E+01   0.10608E+01
   0.55601E+01   0.10608E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10608E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10608E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10607E+01
   0.55601E+01   0.10606E+01
   0.55601E+01   0.10606E+01
   0.55601E+01   0.10606E+01
   0.55601E+01   0.10605E+01
   0.55601E+01   0.10605E+01
   0.55601E+01   0.10605E+01
   0.55601E+01   0.10605E+01
   0.55601E+01   0.10605E+01
   0.55601E+01   0.10605E+01
   0.55601E+01   0.10605E+01
   0.55626E+01   0.10605E+01
   0.55626E+01   0.10605E+01
   0.55626E+01   0.10605E+01
   0.55626E+01   0.10605E+01
   0.55626E+01   0.10605E+01
   0.55626E+01   0.10605E+01
   0.55626E+01   0.10605E+01
   0.55626E+01   0.10605E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10604E+01
   0.55626E+01   0.10603E+01
   0.55626E+01   0.10603E+01
   0.55626E+01   0.10602E+01
   0.55626E+01   0.10601E+01
   0.55626E+01   0.10601E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10601E+01
   0.55651E+01   0.10601E+01
   0.55651E+01   0.10601E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55651E+01   0.10602E+01
   0.55676E+01   0.10602E+01
   0.55676E+01   0.10602E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10601E+01
   0.55676E+01   0.10600E+01
   0.55701E+01   0.10601E+01
   0.55676E+01   0.10599E+01
   0.55676E+01   0.10599E+01
   0.55676E+01   0.10599E+01
   0.55676E+01   0.10599E+01
   0.55676E+01   0.10599E+01
   0.55701E+01   0.10599E+01
   0.55701E+01   0.10599E+01
   0.55701E+01   0.10599E+01
   0.55701E+01   0.10599E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10597E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10599E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55701E+01   0.10598E+01
   0.55726E+01   0.10598E+01
   0.55726E+01   0.10599E+01
   0.55726E+01   0.10598E+01
   0.55726E+01   0.10598E+01
   0.55726E+01   0.10598E+01
   0.55726E+01   0.10597E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10597E+01
   0.55726E+01   0.10597E+01
   0.55726E+01   0.10597E+01
   0.55726E+01   0.10597E+01
   0.55726E+01   0.10597E+01
   0.55726E+01   0.10596E+01
   0.55726E+01   0.10596E+01
   0.55751E+01   0.10596E+01
   0.55751E+01   0.10597E+01
   0.55751E+01   0.10597E+01
   0.55751E+01   0.10596E+01
   0.55751E+01   0.10596E+01
   0.55751E+01   0.10596E+01
   0.55751E+01   0.10596E+01
   0.55751E+01   0.10595E+01
   0.55751E+01   0.10595E+01
   0.55751E+01   0.10595E+01
   0.55751E+01   0.10595E+01
   0.55751E+01   0.10595E+01
   0.55751E+01   0.10595E+01
   0.55751E+01   0.10595E+01
   0.55751E+01   0.10594E+01
   0.55751E+01   0.10595E+01
   0.55751E+01   0.10594E+01
   0.55751E+01   0.10594E+01
   0.55751E+01   0.10594E+01
   0.55751E+01   0.10595E+01
   0.55776E+01   0.10594E+01
   0.55751E+01   0.10594E+01
   0.55751E+01   0.10593E+01
   0.55776E+01   0.10594E+01
   0.55751E+01   0.10593E+01
   0.55776E+01   0.10593E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10595E+01
   0.55776E+01   0.10594E+01
   0.55776E+01   0.10593E+01
   0.55776E+01   0.10593E+01
   0.55776E+01   0.10592E+01
   0.55776E+01   0.10592E+01
   0.55776E+01   0.10593E+01
   0.55776E+01   0.10592E+01
   0.55776E+01   0.10591E+01
   0.55776E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10592E+01
   0.55801E+01   0.10591E+01
   0.55801E+01   0.10591E+01
   0.55801E+01   0.10591E+01
   0.55801E+01   0.10592E+01
   0.55826E+01   0.10591E+01
   0.55826E+01   0.10591E+01
   0.55826E+01   0.10590E+01
   0.55826E+01   0.10590E+01
   0.55826E+01   0.10590E+01
   0.55826E+01   0.10590E+01
   0.55826E+01   0.10590E+01
   0.55826E+01   0.10590E+01
   0.55826E+01   0.10591E+01
   0.55826E+01   0.10590E+01
   0.55826E+01   0.10590E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55826E+01   0.10589E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10589E+01
   0.55851E+01   0.10589E+01
   0.55851E+01   0.10589E+01
   0.55851E+01   0.10589E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10589E+01
   0.55851E+01   0.10589E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10588E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55851E+01   0.10587E+01
   0.55876E+01   0.10587E+01
   0.55876E+01   0.10587E+01
   0.55876E+01   0.10587E+01
   0.55876E+01   0.10587E+01
   0.55876E+01   0.10587E+01
   0.55876E+01   0.10587E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10585E+01
   0.55876E+01   0.10586E+01
   0.55876E+01   0.10585E+01
   0.55876E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10586E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10584E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55901E+01   0.10585E+01
   0.55926E+01   0.10585E+01
   0.55926E+01   0.10585E+01
   0.55926E+01   0.10585E+01
   0.55926E+01   0.10584E+01
   0.55926E+01   0.10584E+01
   0.55926E+01   0.10584E+01
   0.55926E+01   0.10584E+01
   0.55926E+01   0.10584E+01
   0.55926E+01   0.10584E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10583E+01
   0.55926E+01   0.10582E+01
   0.55926E+01   0.10582E+01
   0.55951E+01   0.10582E+01
   0.55951E+01   0.10582E+01
   0.55951E+01   0.10582E+01
   0.55951E+01   0.10583E+01
   0.55951E+01   0.10583E+01
   0.55951E+01   0.10582E+01
   0.55951E+01   0.10583E+01
   0.55951E+01   0.10583E+01
   0.55951E+01   0.10582E+01
   0.55951E+01   0.10582E+01
   0.55951E+01   0.10582E+01
   0.55951E+01   0.10583E+01
   0.55951E+01   0.10582E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55951E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10581E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.55976E+01   0.10580E+01
   0.56001E+01   0.10579E+01
   0.56001E+01   0.10580E+01
   0.56001E+01   0.10579E+01
   0.56001E+01   0.10579E+01
   0.56001E+01   0.10580E+01
   0.56001E+01   0.10580E+01
   0.56001E+01   0.10580E+01
   0.56001E+01   0.10580E+01
   0.56001E+01   0.10579E+01
   0.56001E+01   0.10579E+01
   0.56001E+01   0.10580E+01
   0.56001E+01   0.10579E+01
   0.56001E+01   0.10579E+01
   0.56001E+01   0.10580E+01
   0.56001E+01   0.10579E+01
   0.56001E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10579E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10579E+01
   0.56026E+01   0.10578E+01
   0.56026E+01   0.10579E+01
   0.56026E+01   0.10579E+01
   0.56051E+01   0.10579E+01
   0.56051E+01   0.10579E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10579E+01
   0.56051E+01   0.10579E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10578E+01
   0.56051E+01   0.10577E+01
   0.56051E+01   0.10577E+01
   0.56051E+01   0.10576E+01
   0.56051E+01   0.10576E+01
   0.56051E+01   0.10576E+01
   0.56051E+01   0.10576E+01
   0.56051E+01   0.10576E+01
   0.56051E+01   0.10576E+01
   0.56051E+01   0.10577E+01
   0.56076E+01   0.10577E+01
   0.56051E+01   0.10577E+01
   0.56076E+01   0.10577E+01
   0.56076E+01   0.10577E+01
   0.56076E+01   0.10577E+01
   0.56076E+01   0.10577E+01
   0.56076E+01   0.10577E+01
   0.56076E+01   0.10575E+01
   0.56076E+01   0.10576E+01
   0.56076E+01   0.10576E+01
   0.56076E+01   0.10576E+01
   0.56076E+01   0.10576E+01
   0.56076E+01   0.10576E+01
   0.56076E+01   0.10576E+01
   0.56076E+01   0.10576E+01
   0.56076E+01   0.10575E+01
   0.56076E+01   0.10575E+01
   0.56076E+01   0.10574E+01
   0.56076E+01   0.10575E+01
   0.56076E+01   0.10574E+01
   0.56076E+01   0.10573E+01
   0.56076E+01   0.10573E+01
   0.56076E+01   0.10573E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10574E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56101E+01   0.10575E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10575E+01
   0.56126E+01   0.10575E+01
   0.56126E+01   0.10575E+01
   0.56126E+01   0.10575E+01
   0.56126E+01   0.10575E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10573E+01
   0.56126E+01   0.10573E+01
   0.56126E+01   0.10573E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10573E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10574E+01
   0.56126E+01   0.10574E+01
   0.56151E+01   0.10574E+01
   0.56126E+01   0.10573E+01
   0.56151E+01   0.10573E+01
   0.56151E+01   0.10573E+01
   0.56126E+01   0.10573E+01
   0.56151E+01   0.10573E+01
   0.56151E+01   0.10573E+01
   0.56151E+01   0.10573E+01
   0.56151E+01   0.10573E+01
   0.56151E+01   0.10572E+01
   0.56151E+01   0.10572E+01
   0.56151E+01   0.10572E+01
   0.56151E+01   0.10571E+01
   0.56151E+01   0.10571E+01
   0.56151E+01   0.10571E+01
   0.56151E+01   0.10571E+01
   0.56151E+01   0.10571E+01
   0.56151E+01   0.10571E+01
   0.56151E+01   0.10571E+01
   0.56151E+01   0.10572E+01
   0.56151E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10572E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10570E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10571E+01
   0.56176E+01   0.10570E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10572E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10571E+01
   0.56201E+01   0.10570E+01
   0.56201E+01   0.10570E+01
   0.56201E+01   0.10570E+01
   0.56226E+01   0.10570E+01
   0.56226E+01   0.10570E+01
   0.56226E+01   0.10570E+01
   0.56226E+01   0.10570E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10569E+01
   0.56226E+01   0.10570E+01
   0.56226E+01   0.10570E+01
   0.56226E+01   0.10570E+01
   0.56226E+01   0.10570E+01
   0.56251E+01   0.10570E+01
   0.56251E+01   0.10570E+01
   0.56251E+01   0.10570E+01
   0.56251E+01   0.10570E+01
   0.56251E+01   0.10570E+01
   0.56251E+01   0.10569E+01
   0.56251E+01   0.10568E+01
   0.56251E+01   0.10569E+01
   0.56251E+01   0.10569E+01
   0.56251E+01   0.10569E+01
   0.56251E+01   0.10569E+01
   0.56251E+01   0.10568E+01
   0.56251E+01   0.10568E+01
   0.56251E+01   0.10567E+01
   0.56251E+01   0.10567E+01
   0.56251E+01   0.10567E+01
   0.56251E+01   0.10568E+01
   0.56251E+01   0.10568E+01
   0.56251E+01   0.10567E+01
   0.56251E+01   0.10567E+01
   0.56251E+01   0.10567E+01
   0.56251E+01   0.10568E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10569E+01
   0.56276E+01   0.10569E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10569E+01
   0.56276E+01   0.10568E+01
   0.56276E+01   0.10567E+01
   0.56276E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56276E+01   0.10567E+01
   0.56276E+01   0.10567E+01
   0.56276E+01   0.10567E+01
   0.56276E+01   0.10567E+01
   0.56276E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56276E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10568E+01
   0.56301E+01   0.10568E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10567E+01
   0.56301E+01   0.10566E+01
   0.56301E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10567E+01
   0.56326E+01   0.10566E+01
   0.56326E+01   0.10567E+01
   0.56351E+01   0.10567E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10566E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10564E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10564E+01
   0.56351E+01   0.10564E+01
   0.56351E+01   0.10565E+01
   0.56351E+01   0.10564E+01
   0.56351E+01   0.10564E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10566E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10566E+01
   0.56376E+01   0.10566E+01
   0.56376E+01   0.10566E+01
   0.56376E+01   0.10566E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10566E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10564E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10565E+01
   0.56376E+01   0.10564E+01
   0.56376E+01   0.10564E+01
   0.56376E+01   0.10565E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10563E+01
   0.56401E+01   0.10563E+01
   0.56401E+01   0.10563E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10564E+01
   0.56401E+01   0.10565E+01
   0.56401E+01   0.10565E+01
   0.56401E+01   0.10565E+01
   0.56401E+01   0.10565E+01
   0.56401E+01   0.10565E+01
   0.56426E+01   0.10565E+01
   0.56426E+01   0.10565E+01
   0.56426E+01   0.10565E+01
   0.56426E+01   0.10565E+01
   0.56426E+01   0.10565E+01
   0.56426E+01   0.10564E+01
   0.56426E+01   0.10564E+01
   0.56426E+01   0.10564E+01
   0.56426E+01   0.10563E+01
   0.56426E+01   0.10563E+01
   0.56426E+01   0.10563E+01
   0.56426E+01   0.10563E+01
   0.56426E+01   0.10563E+01
   0.56426E+01   0.10563E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10561E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10562E+01
   0.56426E+01   0.10563E+01
   0.56426E+01   0.10563E+01
   0.56451E+01   0.10563E+01
   0.56451E+01   0.10563E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10564E+01
   0.56451E+01   0.10563E+01
   0.56451E+01   0.10563E+01
   0.56451E+01   0.10563E+01
   0.56451E+01   0.10563E+01
   0.56476E+01   0.10563E+01
   0.56476E+01   0.10563E+01
   0.56476E+01   0.10563E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10563E+01
   0.56476E+01   0.10563E+01
   0.56476E+01   0.10563E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56476E+01   0.10562E+01
   0.56501E+01   0.10562E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10562E+01
   0.56501E+01   0.10562E+01
   0.56501E+01   0.10562E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10560E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10561E+01
   0.56501E+01   0.10562E+01
   0.56526E+01   0.10562E+01
   0.56526E+01   0.10562E+01
   0.56526E+01   0.10562E+01
   0.56501E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10560E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10560E+01
   0.56526E+01   0.10560E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56526E+01   0.10561E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10562E+01
   0.56551E+01   0.10562E+01
   0.56551E+01   0.10562E+01
   0.56551E+01   0.10562E+01
   0.56551E+01   0.10562E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10560E+01
   0.56551E+01   0.10561E+01
   0.56551E+01   0.10560E+01
   0.56551E+01   0.10560E+01
   0.56551E+01   0.10560E+01
   0.56551E+01   0.10560E+01
   0.56551E+01   0.10560E+01
   0.56551E+01   0.10560E+01
   0.56551E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10561E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10559E+01
   0.56576E+01   0.10559E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10559E+01
   0.56576E+01   0.10559E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10560E+01
   0.56576E+01   0.10561E+01
   0.56576E+01   0.10561E+01
   0.56576E+01   0.10561E+01
   0.56601E+01   0.10561E+01
   0.56601E+01   0.10560E+01
   0.56601E+01   0.10561E+01
   0.56601E+01   0.10561E+01
   0.56601E+01   0.10560E+01
   0.56601E+01   0.10561E+01
   0.56601E+01   0.10560E+01
   0.56601E+01   0.10560E+01
   0.56601E+01   0.10560E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10559E+01
   0.56601E+01   0.10560E+01
   0.56601E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10559E+01
   0.56626E+01   0.10560E+01
   0.56626E+01   0.10560E+01
   0.56626E+01   0.10560E+01
   0.56626E+01   0.10560E+01
   0.56626E+01   0.10560E+01
   0.56626E+01   0.10560E+01
   0.56651E+01   0.10560E+01
   0.56626E+01   0.10559E+01
   0.56651E+01   0.10560E+01
   0.56651E+01   0.10560E+01
   0.56651E+01   0.10560E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10558E+01
   0.56651E+01   0.10558E+01
   0.56651E+01   0.10558E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10558E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10560E+01
   0.56651E+01   0.10560E+01
   0.56651E+01   0.10560E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10560E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10559E+01
   0.56651E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56651E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10560E+01
   0.56676E+01   0.10560E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10560E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10558E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10558E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56676E+01   0.10559E+01
   0.56701E+01   0.10559E+01
   0.56701E+01   0.10560E+01
   0.56701E+01   0.10559E+01
   0.56701E+01   0.10559E+01
   0.56701E+01   0.10559E+01
   0.56701E+01   0.10559E+01
   0.56701E+01   0.10559E+01
   0.56701E+01   0.10559E+01
   0.56701E+01   0.10558E+01
   0.56701E+01   0.10558E+01
   0.56701E+01   0.10559E+01
   0.56701E+01   0.10558E+01
   0.56701E+01   0.10558E+01
   0.56701E+01   0.10558E+01
   0.56701E+01   0.10557E+01
   0.56701E+01   0.10558E+01
   0.56701E+01   0.10558E+01
   0.56701E+01   0.10558E+01
   0.56701E+01   0.10558E+01
   0.56726E+01   0.10557E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10557E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10558E+01
   0.56726E+01   0.10559E+01
   0.56726E+01   0.10559E+01
   0.56726E+01   0.10559E+01
   0.56726E+01   0.10559E+01
   0.56726E+01   0.10559E+01
   0.56726E+01   0.10559E+01
   0.56726E+01   0.10559E+01
   0.56726E+01   0.10559E+01
   0.56751E+01   0.10559E+01
   0.56751E+01   0.10559E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10559E+01
   0.56751E+01   0.10559E+01
   0.56751E+01   0.10559E+01
   0.56751E+01   0.10559E+01
   0.56751E+01   0.10559E+01
   0.56751E+01   0.10559E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10557E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56751E+01   0.10558E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10558E+01
   0.56776E+01   0.10558E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10558E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10558E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10559E+01
   0.56776E+01   0.10558E+01
   0.56776E+01   0.10558E+01
   0.56776E+01   0.10557E+01
   0.56776E+01   0.10557E+01
   0.56776E+01   0.10557E+01
   0.56801E+01   0.10557E+01
   0.56801E+01   0.10557E+01
   0.56801E+01   0.10557E+01
   0.56801E+01   0.10557E+01
   0.56801E+01   0.10557E+01
   0.56801E+01   0.10557E+01
   0.56801E+01   0.10557E+01
   0.56801E+01   0.10557E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56801E+01   0.10557E+01
   0.56826E+01   0.10558E+01
   0.56801E+01   0.10558E+01
   0.56826E+01   0.10557E+01
   0.56826E+01   0.10557E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10557E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56826E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10559E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10559E+01
   0.56851E+01   0.10559E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10558E+01
   0.56851E+01   0.10557E+01
   0.56851E+01   0.10557E+01
   0.56851E+01   0.10557E+01
   0.56851E+01   0.10557E+01
   0.56851E+01   0.10557E+01
   0.56851E+01   0.10557E+01
   0.56851E+01   0.10556E+01
   0.56851E+01   0.10556E+01
   0.56851E+01   0.10556E+01
   0.56876E+01   0.10557E+01
   0.56876E+01   0.10557E+01
   0.56876E+01   0.10556E+01
   0.56876E+01   0.10556E+01
   0.56876E+01   0.10557E+01
   0.56876E+01   0.10557E+01
   0.56876E+01   0.10557E+01
   0.56876E+01   0.10558E+01
   0.56876E+01   0.10558E+01
   0.56876E+01   0.10558E+01
   0.56876E+01   0.10558E+01
   0.56876E+01   0.10558E+01
   0.56876E+01   0.10558E+01
   0.56876E+01   0.10558E+01
   0.56876E+01   0.10559E+01
   0.56876E+01   0.10559E+01
   0.56901E+01   0.10559E+01
   0.56901E+01   0.10559E+01
   0.56901E+01   0.10559E+01
   0.56876E+01   0.10558E+01
   0.56901E+01   0.10558E+01
   0.56901E+01   0.10558E+01
   0.56901E+01   0.10558E+01
   0.56901E+01   0.10558E+01
   0.56901E+01   0.10558E+01
   0.56901E+01   0.10558E+01
   0.56901E+01   0.10557E+01
   0.56901E+01   0.10557E+01
   0.56901E+01   0.10557E+01
   0.56901E+01   0.10556E+01
   0.56901E+01   0.10556E+01
   0.56901E+01   0.10557E+01
   0.56901E+01   0.10557E+01
   0.56901E+01   0.10556E+01
   0.56901E+01   0.10556E+01
   0.56901E+01   0.10556E+01
   0.56901E+01   0.10556E+01
   0.56901E+01   0.10556E+01
   0.56901E+01   0.10556E+01
   0.56901E+01   0.10557E+01
   0.56901E+01   0.10557E+01
   0.56901E+01   0.10557E+01
   0.56901E+01   0.10557E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10557E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56926E+01   0.10558E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10557E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56951E+01   0.10558E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10559E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10559E+01
   0.56976E+01   0.10559E+01
   0.56976E+01   0.10559E+01
   0.56976E+01   0.10559E+01
   0.56976E+01   0.10559E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10559E+01
   0.56976E+01   0.10559E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10558E+01
   0.56976E+01   0.10559E+01
   0.57001E+01   0.10559E+01
   0.56976E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10557E+01
   0.57001E+01   0.10558E+01
   0.57001E+01   0.10557E+01
   0.57026E+01   0.10557E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10557E+01
   0.57026E+01   0.10557E+01
   0.57026E+01   0.10557E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57026E+01   0.10558E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10558E+01
   0.57051E+01   0.10558E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57051E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10558E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57076E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10559E+01
   0.57101E+01   0.10558E+01
   0.57101E+01   0.10558E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10560E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57126E+01   0.10559E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10559E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57151E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10561E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10559E+01
   0.57176E+01   0.10559E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10559E+01
   0.57176E+01   0.10559E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57176E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10561E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10561E+01
   0.57201E+01   0.10561E+01
   0.57201E+01   0.10561E+01
   0.57201E+01   0.10561E+01
   0.57201E+01   0.10561E+01
   0.57201E+01   0.10561E+01
   0.57201E+01   0.10561E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10560E+01
   0.57201E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10561E+01
   0.57226E+01   0.10560E+01
   0.57226E+01   0.10560E+01
   0.57226E+01   0.10560E+01
   0.57226E+01   0.10560E+01
   0.57226E+01   0.10560E+01
   0.57226E+01   0.10560E+01
   0.57226E+01   0.10560E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10560E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57251E+01   0.10561E+01
   0.57276E+01   0.10561E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10561E+01
   0.57276E+01   0.10561E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10561E+01
   0.57276E+01   0.10561E+01
   0.57276E+01   0.10562E+01
   0.57276E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10563E+01
   0.57301E+01   0.10563E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10563E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57301E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10563E+01
   0.57326E+01   0.10563E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10563E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57326E+01   0.10562E+01
   0.57351E+01   0.10562E+01
   0.57351E+01   0.10562E+01
   0.57351E+01   0.10562E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10564E+01
   0.57351E+01   0.10564E+01
   0.57351E+01   0.10564E+01
   0.57351E+01   0.10564E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10562E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57351E+01   0.10563E+01
   0.57376E+01   0.10563E+01
   0.57376E+01   0.10563E+01
   0.57376E+01   0.10563E+01
   0.57376E+01   0.10563E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10564E+01
   0.57376E+01   0.10565E+01
   0.57401E+01   0.10565E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10563E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57401E+01   0.10564E+01
   0.57426E+01   0.10564E+01
   0.57426E+01   0.10564E+01
   0.57426E+01   0.10564E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10564E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57426E+01   0.10565E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10565E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10565E+01
   0.57451E+01   0.10564E+01
   0.57451E+01   0.10564E+01
   0.57451E+01   0.10564E+01
   0.57451E+01   0.10565E+01
   0.57451E+01   0.10564E+01
   0.57451E+01   0.10565E+01
   0.57451E+01   0.10565E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57451E+01   0.10566E+01
   0.57476E+01   0.10567E+01
   0.57476E+01   0.10567E+01
   0.57476E+01   0.10567E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10565E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10565E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57476E+01   0.10566E+01
   0.57501E+01   0.10566E+01
   0.57501E+01   0.10566E+01
   0.57501E+01   0.10566E+01
   0.57501E+01   0.10567E+01
   0.57501E+01   0.10567E+01
   0.57501E+01   0.10567E+01
   0.57501E+01   0.10565E+01
   0.57501E+01   0.10566E+01
   0.57501E+01   0.10566E+01
   0.57501E+01   0.10566E+01
   0.57501E+01   0.10567E+01
   0.57501E+01   0.10567E+01
   0.57501E+01   0.10567E+01
   0.57501E+01   0.10567E+01
   0.57501E+01   0.10568E+01
   0.57501E+01   0.10568E+01
   0.57501E+01   0.10568E+01
   0.57501E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57501E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10567E+01
   0.57526E+01   0.10567E+01
   0.57526E+01   0.10567E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10567E+01
   0.57526E+01   0.10568E+01
   0.57526E+01   0.10567E+01
   0.57526E+01   0.10567E+01
   0.57526E+01   0.10567E+01
   0.57526E+01   0.10567E+01
   0.57551E+01   0.10568E+01
   0.57551E+01   0.10568E+01
   0.57551E+01   0.10568E+01
   0.57551E+01   0.10569E+01
   0.57551E+01   0.10569E+01
   0.57551E+01   0.10568E+01
   0.57551E+01   0.10569E+01
   0.57551E+01   0.10570E+01
   0.57551E+01   0.10570E+01
   0.57551E+01   0.10570E+01
   0.57551E+01   0.10570E+01
   0.57551E+01   0.10570E+01
   0.57551E+01   0.10569E+01
   0.57551E+01   0.10570E+01
   0.57551E+01   0.10570E+01
   0.57551E+01   0.10569E+01
   0.57551E+01   0.10569E+01
   0.57551E+01   0.10569E+01
   0.57576E+01   0.10569E+01
   0.57576E+01   0.10569E+01
   0.57576E+01   0.10568E+01
   0.57576E+01   0.10569E+01
   0.57576E+01   0.10569E+01
   0.57576E+01   0.10569E+01
   0.57576E+01   0.10568E+01
   0.57576E+01   0.10568E+01
   0.57576E+01   0.10568E+01
   0.57576E+01   0.10568E+01
   0.57576E+01   0.10567E+01
   0.57576E+01   0.10567E+01
   0.57576E+01   0.10567E+01
   0.57576E+01   0.10567E+01
   0.57576E+01   0.10568E+01
   0.57576E+01   0.10569E+01
   0.57576E+01   0.10569E+01
   0.57576E+01   0.10569E+01
   0.57576E+01   0.10569E+01
   0.57601E+01   0.10569E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10570E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57601E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10571E+01
   0.57626E+01   0.10572E+01
   0.57626E+01   0.10572E+01
   0.57626E+01   0.10572E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10571E+01
   0.57651E+01   0.10571E+01
   0.57651E+01   0.10571E+01
   0.57651E+01   0.10571E+01
   0.57651E+01   0.10572E+01
   0.57651E+01   0.10571E+01
   0.57651E+01   0.10571E+01
   0.57651E+01   0.10571E+01
   0.57651E+01   0.10571E+01
   0.57651E+01   0.10571E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10572E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57676E+01   0.10573E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10573E+01
   0.57701E+01   0.10573E+01
   0.57701E+01   0.10573E+01
   0.57701E+01   0.10573E+01
   0.57701E+01   0.10574E+01
   0.57701E+01   0.10573E+01
   0.57701E+01   0.10574E+01
   0.57726E+01   0.10573E+01
   0.57701E+01   0.10573E+01
   0.57726E+01   0.10573E+01
   0.57726E+01   0.10573E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10574E+01
   0.57726E+01   0.10575E+01
   0.57726E+01   0.10575E+01
   0.57726E+01   0.10575E+01
   0.57726E+01   0.10575E+01
   0.57726E+01   0.10575E+01
   0.57751E+01   0.10574E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10576E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10576E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10575E+01
   0.57751E+01   0.10576E+01
   0.57751E+01   0.10576E+01
   0.57751E+01   0.10576E+01
   0.57751E+01   0.10576E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10575E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10577E+01
   0.57776E+01   0.10577E+01
   0.57776E+01   0.10577E+01
   0.57776E+01   0.10577E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10576E+01
   0.57776E+01   0.10577E+01
   0.57776E+01   0.10577E+01
   0.57776E+01   0.10577E+01
   0.57776E+01   0.10578E+01
   0.57776E+01   0.10577E+01
   0.57776E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10578E+01
   0.57801E+01   0.10578E+01
   0.57801E+01   0.10578E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10577E+01
   0.57801E+01   0.10578E+01
   0.57801E+01   0.10578E+01
   0.57801E+01   0.10578E+01
   0.57801E+01   0.10578E+01
   0.57801E+01   0.10578E+01
   0.57801E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10578E+01
   0.57826E+01   0.10579E+01
   0.57826E+01   0.10579E+01
   0.57826E+01   0.10579E+01
   0.57851E+01   0.10579E+01
   0.57851E+01   0.10579E+01
   0.57851E+01   0.10579E+01
   0.57851E+01   0.10579E+01
   0.57851E+01   0.10578E+01
   0.57851E+01   0.10578E+01
   0.57851E+01   0.10579E+01
   0.57851E+01   0.10579E+01
   0.57851E+01   0.10579E+01
   0.57851E+01   0.10579E+01
   0.57851E+01   0.10579E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10580E+01
   0.57876E+01   0.10581E+01
   0.57876E+01   0.10581E+01
   0.57876E+01   0.10581E+01
   0.57876E+01   0.10581E+01
   0.57876E+01   0.10581E+01
   0.57876E+01   0.10581E+01
   0.57876E+01   0.10582E+01
   0.57876E+01   0.10582E+01
   0.57876E+01   0.10582E+01
   0.57876E+01   0.10582E+01
   0.57876E+01   0.10582E+01
   0.57876E+01   0.10582E+01
   0.57876E+01   0.10582E+01
   0.57876E+01   0.10581E+01
   0.57876E+01   0.10582E+01
   0.57876E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10582E+01
   0.57901E+01   0.10582E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10581E+01
   0.57901E+01   0.10582E+01
   0.57901E+01   0.10582E+01
   0.57901E+01   0.10582E+01
   0.57926E+01   0.10582E+01
   0.57901E+01   0.10582E+01
   0.57926E+01   0.10582E+01
   0.57926E+01   0.10582E+01
   0.57926E+01   0.10582E+01
   0.57926E+01   0.10582E+01
   0.57926E+01   0.10582E+01
   0.57926E+01   0.10582E+01
   0.57926E+01   0.10582E+01
   0.57926E+01   0.10583E+01
   0.57926E+01   0.10583E+01
   0.57926E+01   0.10583E+01
   0.57926E+01   0.10583E+01
   0.57926E+01   0.10583E+01
   0.57926E+01   0.10583E+01
   0.57926E+01   0.10583E+01
   0.57926E+01   0.10584E+01
   0.57926E+01   0.10584E+01
   0.57926E+01   0.10584E+01
   0.57926E+01   0.10585E+01
   0.57926E+01   0.10584E+01
   0.57951E+01   0.10585E+01
   0.57951E+01   0.10584E+01
   0.57926E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10583E+01
   0.57951E+01   0.10583E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10583E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10584E+01
   0.57951E+01   0.10585E+01
   0.57951E+01   0.10585E+01
   0.57951E+01   0.10585E+01
   0.57951E+01   0.10586E+01
   0.57976E+01   0.10585E+01
   0.57951E+01   0.10584E+01
   0.57976E+01   0.10584E+01
   0.57976E+01   0.10584E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10586E+01
   0.57976E+01   0.10586E+01
   0.57976E+01   0.10586E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.57976E+01   0.10585E+01
   0.58001E+01   0.10585E+01
   0.58001E+01   0.10585E+01
   0.58001E+01   0.10585E+01
   0.58001E+01   0.10585E+01
   0.58001E+01   0.10586E+01
   0.58001E+01   0.10586E+01
   0.58001E+01   0.10586E+01
   0.58001E+01   0.10585E+01
   0.58001E+01   0.10585E+01
   0.58001E+01   0.10585E+01
   0.58001E+01   0.10586E+01
   0.58001E+01   0.10586E+01
   0.58001E+01   0.10586E+01
   0.58001E+01   0.10587E+01
   0.58001E+01   0.10587E+01
   0.58001E+01   0.10587E+01
   0.58001E+01   0.10587E+01
   0.58001E+01   0.10588E+01
   0.58001E+01   0.10588E+01
   0.58001E+01   0.10588E+01
   0.58001E+01   0.10587E+01
   0.58001E+01   0.10587E+01
   0.58001E+01   0.10588E+01
   0.58001E+01   0.10587E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10589E+01
   0.58026E+01   0.10589E+01
   0.58026E+01   0.10589E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58026E+01   0.10588E+01
   0.58051E+01   0.10588E+01
   0.58051E+01   0.10587E+01
   0.58051E+01   0.10588E+01
   0.58051E+01   0.10588E+01
   0.58051E+01   0.10588E+01
   0.58051E+01   0.10588E+01
   0.58051E+01   0.10588E+01
   0.58051E+01   0.10588E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10589E+01
   0.58051E+01   0.10590E+01
   0.58051E+01   0.10590E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10591E+01
   0.58076E+01   0.10591E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10591E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10591E+01
   0.58076E+01   0.10590E+01
   0.58076E+01   0.10591E+01
   0.58076E+01   0.10591E+01
   0.58101E+01   0.10592E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10591E+01
   0.58101E+01   0.10592E+01
   0.58101E+01   0.10592E+01
   0.58101E+01   0.10593E+01
   0.58101E+01   0.10594E+01
   0.58101E+01   0.10593E+01
   0.58101E+01   0.10594E+01
   0.58101E+01   0.10593E+01
   0.58101E+01   0.10594E+01
   0.58126E+01   0.10594E+01
   0.58126E+01   0.10594E+01
   0.58126E+01   0.10594E+01
   0.58126E+01   0.10594E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10592E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10593E+01
   0.58126E+01   0.10594E+01
   0.58126E+01   0.10594E+01
   0.58126E+01   0.10594E+01
   0.58126E+01   0.10594E+01
   0.58126E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10594E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10595E+01
   0.58151E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10595E+01
   0.58176E+01   0.10596E+01
   0.58176E+01   0.10596E+01
   0.58176E+01   0.10596E+01
   0.58176E+01   0.10596E+01
   0.58176E+01   0.10596E+01
   0.58176E+01   0.10596E+01
   0.58201E+01   0.10596E+01
   0.58201E+01   0.10596E+01
   0.58201E+01   0.10596E+01
   0.58201E+01   0.10596E+01
   0.58201E+01   0.10596E+01
   0.58201E+01   0.10596E+01
   0.58201E+01   0.10597E+01
   0.58201E+01   0.10597E+01
   0.58201E+01   0.10597E+01
   0.58201E+01   0.10597E+01
   0.58201E+01   0.10597E+01
   0.58201E+01   0.10597E+01
   0.58201E+01   0.10597E+01
   0.58201E+01   0.10598E+01
   0.58201E+01   0.10598E+01
   0.58201E+01   0.10598E+01
   0.58201E+01   0.10599E+01
   0.58201E+01   0.10599E+01
   0.58201E+01   0.10599E+01
   0.58201E+01   0.10599E+01
   0.58201E+01   0.10599E+01
   0.58201E+01   0.10598E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10600E+01
   0.58226E+01   0.10600E+01
   0.58226E+01   0.10600E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10600E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10599E+01
   0.58226E+01   0.10600E+01
   0.58226E+01   0.10600E+01
   0.58226E+01   0.10600E+01
   0.58251E+01   0.10599E+01
   0.58251E+01   0.10599E+01
   0.58251E+01   0.10599E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10600E+01
   0.58251E+01   0.10601E+01
   0.58251E+01   0.10601E+01
   0.58251E+01   0.10601E+01
   0.58251E+01   0.10601E+01
   0.58251E+01   0.10601E+01
   0.58276E+01   0.10601E+01
   0.58276E+01   0.10601E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10601E+01
   0.58276E+01   0.10601E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10602E+01
   0.58276E+01   0.10603E+01
   0.58276E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10604E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10604E+01
   0.58301E+01   0.10604E+01
   0.58301E+01   0.10604E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10603E+01
   0.58301E+01   0.10604E+01
   0.58301E+01   0.10604E+01
   0.58301E+01   0.10604E+01
   0.58301E+01   0.10604E+01
   0.58301E+01   0.10605E+01
   0.58326E+01   0.10605E+01
   0.58326E+01   0.10605E+01
   0.58326E+01   0.10605E+01
   0.58326E+01   0.10604E+01
   0.58326E+01   0.10604E+01
   0.58326E+01   0.10605E+01
   0.58326E+01   0.10604E+01
   0.58326E+01   0.10605E+01
   0.58326E+01   0.10605E+01
   0.58326E+01   0.10605E+01
   0.58326E+01   0.10605E+01
   0.58326E+01   0.10604E+01
   0.58326E+01   0.10604E+01
   0.58326E+01   0.10604E+01
   0.58326E+01   0.10604E+01
   0.58326E+01   0.10604E+01
   0.58326E+01   0.10605E+01
   0.58351E+01   0.10605E+01
   0.58351E+01   0.10605E+01
   0.58351E+01   0.10605E+01
   0.58351E+01   0.10605E+01
   0.58351E+01   0.10606E+01
   0.58351E+01   0.10605E+01
   0.58351E+01   0.10606E+01
   0.58351E+01   0.10606E+01
   0.58351E+01   0.10606E+01
   0.58351E+01   0.10606E+01
   0.58351E+01   0.10606E+01
   0.58351E+01   0.10606E+01
   0.58351E+01   0.10607E+01
   0.58351E+01   0.10608E+01
   0.58351E+01   0.10608E+01
   0.58351E+01   0.10608E+01
   0.58351E+01   0.10608E+01
   0.58376E+01   0.10608E+01
   0.58351E+01   0.10607E+01
   0.58376E+01   0.10608E+01
   0.58376E+01   0.10608E+01
   0.58376E+01   0.10608E+01
   0.58376E+01   0.10608E+01
   0.58376E+01   0.10608E+01
   0.58376E+01   0.10608E+01
   0.58376E+01   0.10608E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10609E+01
   0.58376E+01   0.10610E+01
   0.58376E+01   0.10610E+01
   0.58376E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58376E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10609E+01
   0.58401E+01   0.10609E+01
   0.58401E+01   0.10609E+01
   0.58401E+01   0.10609E+01
   0.58401E+01   0.10609E+01
   0.58401E+01   0.10609E+01
   0.58401E+01   0.10609E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10610E+01
   0.58401E+01   0.10611E+01
   0.58401E+01   0.10611E+01
   0.58426E+01   0.10611E+01
   0.58426E+01   0.10611E+01
   0.58426E+01   0.10611E+01
   0.58426E+01   0.10611E+01
   0.58426E+01   0.10611E+01
   0.58426E+01   0.10611E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58426E+01   0.10612E+01
   0.58451E+01   0.10612E+01
   0.58451E+01   0.10612E+01
   0.58451E+01   0.10612E+01
   0.58451E+01   0.10612E+01
   0.58451E+01   0.10613E+01
   0.58451E+01   0.10613E+01
   0.58451E+01   0.10613E+01
   0.58451E+01   0.10613E+01
   0.58451E+01   0.10613E+01
   0.58451E+01   0.10613E+01
   0.58451E+01   0.10613E+01
   0.58451E+01   0.10614E+01
   0.58451E+01   0.10614E+01
   0.58451E+01   0.10614E+01
   0.58451E+01   0.10614E+01
   0.58451E+01   0.10614E+01
   0.58451E+01   0.10614E+01
   0.58451E+01   0.10615E+01
   0.58451E+01   0.10615E+01
   0.58451E+01   0.10614E+01
   0.58451E+01   0.10614E+01
   0.58451E+01   0.10614E+01
   0.58476E+01   0.10614E+01
   0.58476E+01   0.10614E+01
   0.58476E+01   0.10614E+01
   0.58476E+01   0.10614E+01
   0.58476E+01   0.10614E+01
   0.58476E+01   0.10614E+01
   0.58476E+01   0.10615E+01
   0.58476E+01   0.10615E+01
   0.58476E+01   0.10615E+01
   0.58476E+01   0.10615E+01
   0.58476E+01   0.10615E+01
   0.58476E+01   0.10615E+01
   0.58476E+01   0.10616E+01
   0.58476E+01   0.10615E+01
   0.58476E+01   0.10616E+01
   0.58476E+01   0.10615E+01
   0.58476E+01   0.10616E+01
   0.58476E+01   0.10616E+01
   0.58476E+01   0.10616E+01
   0.58476E+01   0.10617E+01
   0.58476E+01   0.10616E+01
   0.58476E+01   0.10617E+01
   0.58501E+01   0.10618E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10617E+01
   0.58501E+01   0.10618E+01
   0.58501E+01   0.10618E+01
   0.58501E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10618E+01
   0.58526E+01   0.10619E+01
   0.58526E+01   0.10619E+01
   0.58526E+01   0.10619E+01
   0.58526E+01   0.10619E+01
   0.58526E+01   0.10619E+01
   0.58526E+01   0.10619E+01
   0.58526E+01   0.10620E+01
   0.58526E+01   0.10619E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10620E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10621E+01
   0.58551E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10622E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10621E+01
   0.58576E+01   0.10622E+01
   0.58576E+01   0.10622E+01
   0.58576E+01   0.10622E+01
   0.58576E+01   0.10622E+01
   0.58576E+01   0.10622E+01
   0.58576E+01   0.10622E+01
   0.58576E+01   0.10623E+01
   0.58576E+01   0.10623E+01
   0.58576E+01   0.10623E+01
   0.58601E+01   0.10623E+01
   0.58601E+01   0.10623E+01
   0.58601E+01   0.10623E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10625E+01
   0.58601E+01   0.10625E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10624E+01
   0.58601E+01   0.10625E+01
   0.58601E+01   0.10625E+01
   0.58601E+01   0.10625E+01
   0.58601E+01   0.10625E+01
   0.58626E+01   0.10625E+01
   0.58626E+01   0.10625E+01
   0.58626E+01   0.10626E+01
   0.58626E+01   0.10626E+01
   0.58626E+01   0.10625E+01
   0.58626E+01   0.10625E+01
   0.58626E+01   0.10626E+01
   0.58626E+01   0.10626E+01
   0.58626E+01   0.10626E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10628E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10627E+01
   0.58626E+01   0.10628E+01
   0.58626E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10629E+01
   0.58651E+01   0.10629E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10629E+01
   0.58651E+01   0.10628E+01
   0.58651E+01   0.10629E+01
   0.58676E+01   0.10629E+01
   0.58676E+01   0.10629E+01
   0.58676E+01   0.10629E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10631E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10631E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10631E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10630E+01
   0.58676E+01   0.10631E+01
   0.58676E+01   0.10631E+01
   0.58676E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10630E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10631E+01
   0.58701E+01   0.10632E+01
   0.58701E+01   0.10632E+01
   0.58701E+01   0.10632E+01
   0.58701E+01   0.10632E+01
   0.58701E+01   0.10632E+01
   0.58701E+01   0.10633E+01
   0.58726E+01   0.10633E+01
   0.58726E+01   0.10633E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10633E+01
   0.58726E+01   0.10633E+01
   0.58726E+01   0.10633E+01
   0.58726E+01   0.10633E+01
   0.58726E+01   0.10633E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10634E+01
   0.58726E+01   0.10635E+01
   0.58726E+01   0.10635E+01
   0.58726E+01   0.10635E+01
   0.58726E+01   0.10635E+01
   0.58726E+01   0.10635E+01
   0.58726E+01   0.10635E+01
   0.58726E+01   0.10635E+01
   0.58726E+01   0.10635E+01
   0.58726E+01   0.10635E+01
   0.58751E+01   0.10635E+01
   0.58751E+01   0.10635E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10637E+01
   0.58751E+01   0.10637E+01
   0.58751E+01   0.10636E+01
   0.58751E+01   0.10637E+01
   0.58751E+01   0.10637E+01
   0.58751E+01   0.10637E+01
   0.58751E+01   0.10637E+01
   0.58751E+01   0.10637E+01
   0.58776E+01   0.10637E+01
   0.58776E+01   0.10637E+01
   0.58776E+01   0.10638E+01
   0.58776E+01   0.10638E+01
   0.58776E+01   0.10638E+01
   0.58776E+01   0.10638E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10639E+01
   0.58776E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10639E+01
   0.58801E+01   0.10639E+01
   0.58801E+01   0.10639E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10640E+01
   0.58801E+01   0.10641E+01
   0.58801E+01   0.10641E+01
   0.58801E+01   0.10641E+01
   0.58801E+01   0.10641E+01
   0.58801E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10642E+01
   0.58826E+01   0.10643E+01
   0.58826E+01   0.10643E+01
   0.58826E+01   0.10643E+01
   0.58826E+01   0.10643E+01
   0.58826E+01   0.10644E+01
   0.58826E+01   0.10644E+01
   0.58826E+01   0.10644E+01
   0.58851E+01   0.10644E+01
   0.58851E+01   0.10644E+01
   0.58826E+01   0.10643E+01
   0.58851E+01   0.10644E+01
   0.58851E+01   0.10644E+01
   0.58851E+01   0.10644E+01
   0.58851E+01   0.10644E+01
   0.58851E+01   0.10644E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10646E+01
   0.58851E+01   0.10646E+01
   0.58851E+01   0.10646E+01
   0.58851E+01   0.10646E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10645E+01
   0.58851E+01   0.10646E+01
   0.58876E+01   0.10646E+01
   0.58876E+01   0.10646E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10646E+01
   0.58876E+01   0.10646E+01
   0.58876E+01   0.10646E+01
   0.58876E+01   0.10646E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58876E+01   0.10647E+01
   0.58901E+01   0.10648E+01
   0.58901E+01   0.10647E+01
   0.58901E+01   0.10648E+01
   0.58901E+01   0.10648E+01
   0.58901E+01   0.10649E+01
   0.58901E+01   0.10649E+01
   0.58901E+01   0.10648E+01
   0.58901E+01   0.10649E+01
   0.58901E+01   0.10648E+01
   0.58901E+01   0.10648E+01
   0.58901E+01   0.10648E+01
   0.58901E+01   0.10649E+01
   0.58901E+01   0.10649E+01
   0.58901E+01   0.10650E+01
   0.58901E+01   0.10650E+01
   0.58901E+01   0.10650E+01
   0.58901E+01   0.10650E+01
   0.58901E+01   0.10651E+01
   0.58901E+01   0.10650E+01
   0.58901E+01   0.10650E+01
   0.58901E+01   0.10650E+01
   0.58901E+01   0.10650E+01
   0.58926E+01   0.10650E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10650E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10651E+01
   0.58926E+01   0.10652E+01
   0.58926E+01   0.10652E+01
   0.58926E+01   0.10652E+01
   0.58951E+01   0.10652E+01
   0.58951E+01   0.10652E+01
   0.58951E+01   0.10652E+01
   0.58951E+01   0.10652E+01
   0.58951E+01   0.10653E+01
   0.58951E+01   0.10652E+01
   0.58951E+01   0.10653E+01
   0.58951E+01   0.10653E+01
   0.58951E+01   0.10653E+01
   0.58951E+01   0.10654E+01
   0.58951E+01   0.10653E+01
   0.58951E+01   0.10654E+01
   0.58951E+01   0.10654E+01
   0.58951E+01   0.10654E+01
   0.58951E+01   0.10655E+01
   0.58951E+01   0.10655E+01
   0.58951E+01   0.10656E+01
   0.58951E+01   0.10656E+01
   0.58951E+01   0.10655E+01
   0.58951E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10654E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10656E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10655E+01
   0.58976E+01   0.10656E+01
   0.58976E+01   0.10656E+01
   0.58976E+01   0.10656E+01
   0.58976E+01   0.10656E+01
   0.58976E+01   0.10656E+01
   0.58976E+01   0.10657E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10658E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10659E+01
   0.59001E+01   0.10660E+01
   0.59001E+01   0.10660E+01
   0.59001E+01   0.10660E+01
   0.59026E+01   0.10659E+01
   0.59026E+01   0.10659E+01
   0.59026E+01   0.10660E+01
   0.59026E+01   0.10660E+01
   0.59026E+01   0.10660E+01
   0.59026E+01   0.10659E+01
   0.59026E+01   0.10659E+01
   0.59026E+01   0.10660E+01
   0.59026E+01   0.10660E+01
   0.59026E+01   0.10660E+01
   0.59026E+01   0.10660E+01
   0.59026E+01   0.10660E+01
   0.59026E+01   0.10661E+01
   0.59026E+01   0.10661E+01
   0.59026E+01   0.10661E+01
   0.59026E+01   0.10661E+01
   0.59026E+01   0.10662E+01
   0.59026E+01   0.10662E+01
   0.59026E+01   0.10662E+01
   0.59026E+01   0.10663E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10662E+01
   0.59051E+01   0.10662E+01
   0.59051E+01   0.10662E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10662E+01
   0.59051E+01   0.10662E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10662E+01
   0.59051E+01   0.10662E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10663E+01
   0.59051E+01   0.10664E+01
   0.59051E+01   0.10664E+01
   0.59051E+01   0.10664E+01
   0.59051E+01   0.10664E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10664E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59076E+01   0.10665E+01
   0.59101E+01   0.10666E+01
   0.59101E+01   0.10666E+01
   0.59101E+01   0.10666E+01
   0.59101E+01   0.10667E+01
   0.59101E+01   0.10667E+01
   0.59101E+01   0.10667E+01
   0.59101E+01   0.10667E+01
   0.59101E+01   0.10668E+01
   0.59101E+01   0.10668E+01
   0.59101E+01   0.10668E+01
   0.59101E+01   0.10668E+01
   0.59101E+01   0.10668E+01
   0.59101E+01   0.10668E+01
   0.59101E+01   0.10668E+01
   0.59126E+01   0.10669E+01
   0.59126E+01   0.10669E+01
   0.59126E+01   0.10669E+01
   0.59126E+01   0.10669E+01
   0.59126E+01   0.10670E+01
   0.59126E+01   0.10669E+01
   0.59126E+01   0.10669E+01
   0.59126E+01   0.10669E+01
   0.59126E+01   0.10670E+01
   0.59126E+01   0.10670E+01
   0.59126E+01   0.10670E+01
   0.59126E+01   0.10670E+01
   0.59126E+01   0.10670E+01
   0.59126E+01   0.10670E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10672E+01
   0.59126E+01   0.10671E+01
   0.59126E+01   0.10672E+01
   0.59126E+01   0.10672E+01
   0.59126E+01   0.10672E+01
   0.59126E+01   0.10672E+01
   0.59126E+01   0.10672E+01
   0.59126E+01   0.10672E+01
   0.59126E+01   0.10672E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10672E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10672E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10672E+01
   0.59151E+01   0.10672E+01
   0.59151E+01   0.10672E+01
   0.59151E+01   0.10672E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59151E+01   0.10673E+01
   0.59176E+01   0.10673E+01
   0.59176E+01   0.10674E+01
   0.59176E+01   0.10674E+01
   0.59176E+01   0.10673E+01
   0.59176E+01   0.10674E+01
   0.59176E+01   0.10674E+01
   0.59176E+01   0.10674E+01
   0.59176E+01   0.10674E+01
   0.59176E+01   0.10674E+01
   0.59176E+01   0.10675E+01
   0.59176E+01   0.10675E+01
   0.59176E+01   0.10675E+01
   0.59176E+01   0.10675E+01
   0.59176E+01   0.10675E+01
   0.59176E+01   0.10675E+01
   0.59176E+01   0.10676E+01
   0.59176E+01   0.10676E+01
   0.59176E+01   0.10676E+01
   0.59176E+01   0.10677E+01
   0.59176E+01   0.10677E+01
   0.59176E+01   0.10677E+01
   0.59176E+01   0.10677E+01
   0.59176E+01   0.10677E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10677E+01
   0.59201E+01   0.10677E+01
   0.59201E+01   0.10677E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10679E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59201E+01   0.10678E+01
   0.59226E+01   0.10678E+01
   0.59226E+01   0.10679E+01
   0.59226E+01   0.10679E+01
   0.59226E+01   0.10679E+01
   0.59226E+01   0.10680E+01
   0.59226E+01   0.10680E+01
   0.59226E+01   0.10681E+01
   0.59226E+01   0.10681E+01
   0.59226E+01   0.10681E+01
   0.59226E+01   0.10681E+01
   0.59226E+01   0.10681E+01
   0.59226E+01   0.10681E+01
   0.59226E+01   0.10682E+01
   0.59226E+01   0.10682E+01
   0.59251E+01   0.10681E+01
   0.59251E+01   0.10681E+01
   0.59251E+01   0.10681E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10683E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59251E+01   0.10682E+01
   0.59276E+01   0.10683E+01
   0.59251E+01   0.10683E+01
   0.59276E+01   0.10683E+01
   0.59251E+01   0.10683E+01
   0.59276E+01   0.10683E+01
   0.59276E+01   0.10683E+01
   0.59276E+01   0.10683E+01
   0.59276E+01   0.10684E+01
   0.59276E+01   0.10684E+01
   0.59276E+01   0.10684E+01
   0.59276E+01   0.10684E+01
   0.59276E+01   0.10685E+01
   0.59276E+01   0.10685E+01
   0.59276E+01   0.10685E+01
   0.59276E+01   0.10686E+01
   0.59276E+01   0.10686E+01
   0.59276E+01   0.10686E+01
   0.59276E+01   0.10686E+01
   0.59276E+01   0.10687E+01
   0.59276E+01   0.10687E+01
   0.59276E+01   0.10687E+01
   0.59301E+01   0.10687E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10688E+01
   0.59301E+01   0.10689E+01
   0.59301E+01   0.10689E+01
   0.59301E+01   0.10689E+01
   0.59301E+01   0.10690E+01
   0.59301E+01   0.10690E+01
   0.59301E+01   0.10690E+01
   0.59326E+01   0.10690E+01
   0.59326E+01   0.10690E+01
   0.59326E+01   0.10691E+01
   0.59326E+01   0.10690E+01
   0.59326E+01   0.10690E+01
   0.59326E+01   0.10690E+01
   0.59326E+01   0.10690E+01
   0.59326E+01   0.10691E+01
   0.59326E+01   0.10691E+01
   0.59326E+01   0.10691E+01
   0.59326E+01   0.10691E+01
   0.59326E+01   0.10691E+01
   0.59326E+01   0.10691E+01
   0.59326E+01   0.10692E+01
   0.59326E+01   0.10691E+01
   0.59326E+01   0.10692E+01
   0.59326E+01   0.10692E+01
   0.59351E+01   0.10692E+01
   0.59351E+01   0.10692E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10694E+01
   0.59351E+01   0.10694E+01
   0.59351E+01   0.10694E+01
   0.59351E+01   0.10694E+01
   0.59351E+01   0.10694E+01
   0.59351E+01   0.10694E+01
   0.59351E+01   0.10694E+01
   0.59351E+01   0.10693E+01
   0.59351E+01   0.10694E+01
   0.59351E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10694E+01
   0.59376E+01   0.10695E+01
   0.59376E+01   0.10695E+01
   0.59376E+01   0.10696E+01
   0.59376E+01   0.10696E+01
   0.59376E+01   0.10696E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10697E+01
   0.59376E+01   0.10698E+01
   0.59376E+01   0.10698E+01
   0.59376E+01   0.10698E+01
   0.59401E+01   0.10698E+01
   0.59401E+01   0.10698E+01
   0.59401E+01   0.10698E+01
   0.59401E+01   0.10698E+01
   0.59401E+01   0.10698E+01
   0.59401E+01   0.10697E+01
   0.59401E+01   0.10698E+01
   0.59401E+01   0.10698E+01
   0.59401E+01   0.10698E+01
   0.59401E+01   0.10699E+01
   0.59401E+01   0.10700E+01
   0.59401E+01   0.10700E+01
   0.59401E+01   0.10699E+01
   0.59401E+01   0.10699E+01
   0.59401E+01   0.10700E+01
   0.59401E+01   0.10699E+01
   0.59401E+01   0.10700E+01
   0.59401E+01   0.10701E+01
   0.59426E+01   0.10700E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10700E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10702E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10701E+01
   0.59426E+01   0.10702E+01
   0.59426E+01   0.10702E+01
   0.59426E+01   0.10703E+01
   0.59426E+01   0.10703E+01
   0.59426E+01   0.10703E+01
   0.59426E+01   0.10703E+01
   0.59426E+01   0.10703E+01
   0.59426E+01   0.10703E+01
   0.59451E+01   0.10703E+01
   0.59451E+01   0.10703E+01
   0.59451E+01   0.10703E+01
   0.59451E+01   0.10702E+01
   0.59451E+01   0.10702E+01
   0.59451E+01   0.10702E+01
   0.59451E+01   0.10702E+01
   0.59451E+01   0.10703E+01
   0.59451E+01   0.10703E+01
   0.59451E+01   0.10703E+01
   0.59451E+01   0.10704E+01
   0.59451E+01   0.10704E+01
   0.59451E+01   0.10704E+01
   0.59451E+01   0.10704E+01
   0.59451E+01   0.10704E+01
   0.59451E+01   0.10704E+01
   0.59451E+01   0.10704E+01
   0.59451E+01   0.10705E+01
   0.59451E+01   0.10705E+01
   0.59451E+01   0.10705E+01
   0.59476E+01   0.10706E+01
   0.59476E+01   0.10706E+01
   0.59476E+01   0.10706E+01
   0.59476E+01   0.10706E+01
   0.59476E+01   0.10707E+01
   0.59476E+01   0.10707E+01
   0.59476E+01   0.10707E+01
   0.59476E+01   0.10707E+01
   0.59476E+01   0.10707E+01
   0.59476E+01   0.10707E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10707E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10708E+01
   0.59476E+01   0.10709E+01
   0.59476E+01   0.10709E+01
   0.59476E+01   0.10709E+01
   0.59501E+01   0.10709E+01
   0.59501E+01   0.10709E+01
   0.59476E+01   0.10709E+01
   0.59476E+01   0.10709E+01
   0.59501E+01   0.10709E+01
   0.59501E+01   0.10709E+01
   0.59501E+01   0.10709E+01
   0.59501E+01   0.10710E+01
   0.59501E+01   0.10710E+01
   0.59501E+01   0.10710E+01
   0.59501E+01   0.10710E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10711E+01
   0.59501E+01   0.10712E+01
   0.59501E+01   0.10712E+01
   0.59501E+01   0.10712E+01
   0.59526E+01   0.10712E+01
   0.59526E+01   0.10713E+01
   0.59526E+01   0.10713E+01
   0.59526E+01   0.10712E+01
   0.59526E+01   0.10713E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10715E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10714E+01
   0.59526E+01   0.10715E+01
   0.59526E+01   0.10715E+01
   0.59526E+01   0.10715E+01
   0.59526E+01   0.10715E+01
   0.59551E+01   0.10715E+01
   0.59551E+01   0.10715E+01
   0.59551E+01   0.10716E+01
   0.59551E+01   0.10716E+01
   0.59551E+01   0.10715E+01
   0.59551E+01   0.10714E+01
   0.59551E+01   0.10715E+01
   0.59551E+01   0.10715E+01
   0.59551E+01   0.10716E+01
   0.59551E+01   0.10716E+01
   0.59551E+01   0.10716E+01
   0.59551E+01   0.10717E+01
   0.59551E+01   0.10717E+01
   0.59551E+01   0.10717E+01
   0.59551E+01   0.10717E+01
   0.59551E+01   0.10717E+01
   0.59551E+01   0.10717E+01
   0.59551E+01   0.10717E+01
   0.59551E+01   0.10717E+01
   0.59576E+01   0.10717E+01
   0.59576E+01   0.10718E+01
   0.59576E+01   0.10718E+01
   0.59576E+01   0.10718E+01
   0.59576E+01   0.10718E+01
   0.59576E+01   0.10718E+01
   0.59576E+01   0.10718E+01
   0.59576E+01   0.10718E+01
   0.59576E+01   0.10719E+01
   0.59576E+01   0.10719E+01
   0.59576E+01   0.10719E+01
   0.59576E+01   0.10719E+01
   0.59576E+01   0.10719E+01
   0.59576E+01   0.10720E+01
   0.59576E+01   0.10720E+01
   0.59576E+01   0.10720E+01
   0.59576E+01   0.10720E+01
   0.59576E+01   0.10720E+01
   0.59576E+01   0.10720E+01
   0.59576E+01   0.10720E+01
   0.59576E+01   0.10720E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59576E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10721E+01
   0.59601E+01   0.10722E+01
   0.59601E+01   0.10722E+01
   0.59601E+01   0.10722E+01
   0.59601E+01   0.10722E+01
   0.59601E+01   0.10722E+01
   0.59601E+01   0.10722E+01
   0.59601E+01   0.10723E+01
   0.59601E+01   0.10723E+01
   0.59601E+01   0.10723E+01
   0.59601E+01   0.10724E+01
   0.59601E+01   0.10724E+01
   0.59601E+01   0.10724E+01
   0.59601E+01   0.10724E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10725E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10725E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10725E+01
   0.59626E+01   0.10725E+01
   0.59626E+01   0.10724E+01
   0.59626E+01   0.10725E+01
   0.59626E+01   0.10725E+01
   0.59626E+01   0.10725E+01
   0.59626E+01   0.10725E+01
   0.59626E+01   0.10726E+01
   0.59626E+01   0.10726E+01
   0.59626E+01   0.10726E+01
   0.59626E+01   0.10726E+01
   0.59626E+01   0.10726E+01
   0.59626E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10727E+01
   0.59651E+01   0.10728E+01
   0.59651E+01   0.10728E+01
   0.59651E+01   0.10728E+01
   0.59651E+01   0.10728E+01
   0.59651E+01   0.10728E+01
   0.59651E+01   0.10728E+01
   0.59651E+01   0.10728E+01
   0.59651E+01   0.10729E+01
   0.59651E+01   0.10729E+01
   0.59651E+01   0.10729E+01
   0.59676E+01   0.10729E+01
   0.59676E+01   0.10729E+01
   0.59676E+01   0.10730E+01
   0.59676E+01   0.10730E+01
   0.59676E+01   0.10730E+01
   0.59676E+01   0.10730E+01
   0.59676E+01   0.10730E+01
   0.59676E+01   0.10730E+01
   0.59676E+01   0.10730E+01
   0.59676E+01   0.10730E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10731E+01
   0.59676E+01   0.10732E+01
   0.59676E+01   0.10732E+01
   0.59676E+01   0.10732E+01
   0.59676E+01   0.10732E+01
   0.59676E+01   0.10732E+01
   0.59701E+01   0.10732E+01
   0.59701E+01   0.10732E+01
   0.59701E+01   0.10732E+01
   0.59701E+01   0.10733E+01
   0.59701E+01   0.10733E+01
   0.59701E+01   0.10733E+01
   0.59701E+01   0.10733E+01
   0.59701E+01   0.10734E+01
   0.59701E+01   0.10734E+01
   0.59701E+01   0.10734E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10735E+01
   0.59701E+01   0.10736E+01
   0.59701E+01   0.10736E+01
   0.59726E+01   0.10736E+01
   0.59726E+01   0.10736E+01
   0.59726E+01   0.10737E+01
   0.59726E+01   0.10737E+01
   0.59726E+01   0.10736E+01
   0.59726E+01   0.10737E+01
   0.59726E+01   0.10737E+01
   0.59726E+01   0.10738E+01
   0.59726E+01   0.10737E+01
   0.59726E+01   0.10737E+01
   0.59726E+01   0.10738E+01
   0.59726E+01   0.10738E+01
   0.59726E+01   0.10738E+01
   0.59726E+01   0.10738E+01
   0.59726E+01   0.10738E+01
   0.59726E+01   0.10739E+01
   0.59726E+01   0.10739E+01
   0.59726E+01   0.10739E+01
   0.59726E+01   0.10738E+01
   0.59726E+01   0.10739E+01
   0.59726E+01   0.10739E+01
   0.59726E+01   0.10739E+01
   0.59751E+01   0.10739E+01
   0.59751E+01   0.10739E+01
   0.59751E+01   0.10739E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10740E+01
   0.59751E+01   0.10741E+01
   0.59751E+01   0.10741E+01
   0.59751E+01   0.10741E+01
   0.59751E+01   0.10741E+01
   0.59751E+01   0.10741E+01
   0.59751E+01   0.10741E+01
   0.59751E+01   0.10742E+01
   0.59751E+01   0.10742E+01
   0.59751E+01   0.10742E+01
   0.59776E+01   0.10741E+01
   0.59776E+01   0.10741E+01
   0.59776E+01   0.10741E+01
   0.59776E+01   0.10742E+01
   0.59776E+01   0.10742E+01
   0.59776E+01   0.10742E+01
   0.59776E+01   0.10743E+01
   0.59776E+01   0.10743E+01
   0.59776E+01   0.10743E+01
   0.59776E+01   0.10743E+01
   0.59776E+01   0.10744E+01
   0.59776E+01   0.10744E+01
   0.59776E+01   0.10744E+01
   0.59776E+01   0.10744E+01
   0.59776E+01   0.10744E+01
   0.59776E+01   0.10745E+01
   0.59776E+01   0.10745E+01
   0.59776E+01   0.10745E+01
   0.59776E+01   0.10745E+01
   0.59776E+01   0.10745E+01
   0.59776E+01   0.10745E+01
   0.59801E+01   0.10745E+01
   0.59801E+01   0.10745E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10746E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10747E+01
   0.59801E+01   0.10748E+01
   0.59801E+01   0.10749E+01
   0.59801E+01   0.10749E+01
   0.59801E+01   0.10748E+01
   0.59826E+01   0.10749E+01
   0.59826E+01   0.10749E+01
   0.59826E+01   0.10749E+01
   0.59826E+01   0.10749E+01
   0.59826E+01   0.10750E+01
   0.59826E+01   0.10750E+01
   0.59826E+01   0.10750E+01
   0.59826E+01   0.10751E+01
   0.59826E+01   0.10751E+01
   0.59826E+01   0.10751E+01
   0.59826E+01   0.10751E+01
   0.59826E+01   0.10751E+01
   0.59826E+01   0.10752E+01
   0.59826E+01   0.10752E+01
   0.59826E+01   0.10752E+01
   0.59826E+01   0.10751E+01
   0.59826E+01   0.10752E+01
   0.59826E+01   0.10752E+01
   0.59826E+01   0.10751E+01
   0.59826E+01   0.10751E+01
   0.59851E+01   0.10752E+01
   0.59851E+01   0.10752E+01
   0.59851E+01   0.10752E+01
   0.59851E+01   0.10752E+01
   0.59851E+01   0.10752E+01
   0.59851E+01   0.10752E+01
   0.59826E+01   0.10752E+01
   0.59851E+01   0.10753E+01
   0.59851E+01   0.10753E+01
   0.59851E+01   0.10753E+01
   0.59851E+01   0.10753E+01
   0.59851E+01   0.10753E+01
   0.59851E+01   0.10752E+01
   0.59851E+01   0.10752E+01
   0.59851E+01   0.10753E+01
   0.59851E+01   0.10753E+01
   0.59851E+01   0.10753E+01
   0.59851E+01   0.10754E+01
   0.59851E+01   0.10754E+01
   0.59851E+01   0.10754E+01
   0.59851E+01   0.10755E+01
   0.59851E+01   0.10755E+01
   0.59851E+01   0.10755E+01
   0.59851E+01   0.10755E+01
   0.59851E+01   0.10755E+01
   0.59851E+01   0.10755E+01
   0.59851E+01   0.10755E+01
   0.59851E+01   0.10755E+01
   0.59851E+01   0.10756E+01
   0.59876E+01   0.10757E+01
   0.59876E+01   0.10756E+01
   0.59876E+01   0.10756E+01
   0.59876E+01   0.10757E+01
   0.59876E+01   0.10756E+01
   0.59876E+01   0.10757E+01
   0.59876E+01   0.10757E+01
   0.59876E+01   0.10756E+01
   0.59876E+01   0.10756E+01
   0.59876E+01   0.10757E+01
   0.59876E+01   0.10758E+01
   0.59876E+01   0.10757E+01
   0.59876E+01   0.10758E+01
   0.59876E+01   0.10758E+01
   0.59876E+01   0.10758E+01
   0.59876E+01   0.10759E+01
   0.59876E+01   0.10758E+01
   0.59876E+01   0.10758E+01
   0.59876E+01   0.10758E+01
   0.59876E+01   0.10758E+01
   0.59876E+01   0.10759E+01
   0.59901E+01   0.10759E+01
   0.59901E+01   0.10759E+01
   0.59901E+01   0.10759E+01
   0.59901E+01   0.10759E+01
   0.59901E+01   0.10759E+01
   0.59901E+01   0.10759E+01
   0.59901E+01   0.10759E+01
   0.59901E+01   0.10760E+01
   0.59901E+01   0.10760E+01
   0.59901E+01   0.10760E+01
   0.59901E+01   0.10761E+01
   0.59901E+01   0.10761E+01
   0.59901E+01   0.10761E+01
   0.59901E+01   0.10761E+01
   0.59901E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10761E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10762E+01
   0.59926E+01   0.10763E+01
   0.59926E+01   0.10763E+01
   0.59926E+01   0.10763E+01
   0.59926E+01   0.10764E+01
   0.59926E+01   0.10763E+01
   0.59926E+01   0.10763E+01
   0.59926E+01   0.10764E+01
   0.59926E+01   0.10764E+01
   0.59926E+01   0.10764E+01
   0.59926E+01   0.10764E+01
   0.59926E+01   0.10764E+01
   0.59926E+01   0.10764E+01
   0.59926E+01   0.10764E+01
   0.59926E+01   0.10765E+01
   0.59926E+01   0.10765E+01
   0.59926E+01   0.10765E+01
   0.59926E+01   0.10765E+01
   0.59926E+01   0.10765E+01
   0.59926E+01   0.10766E+01
   0.59951E+01   0.10765E+01
   0.59951E+01   0.10765E+01
   0.59951E+01   0.10765E+01
   0.59951E+01   0.10766E+01
   0.59951E+01   0.10766E+01
   0.59951E+01   0.10766E+01
   0.59951E+01   0.10766E+01
   0.59951E+01   0.10766E+01
   0.59951E+01   0.10766E+01
   0.59951E+01   0.10767E+01
   0.59951E+01   0.10766E+01
   0.59951E+01   0.10767E+01
   0.59951E+01   0.10768E+01
   0.59951E+01   0.10768E+01
   0.59951E+01   0.10768E+01
   0.59951E+01   0.10768E+01
   0.59951E+01   0.10768E+01
   0.59951E+01   0.10768E+01
   0.59951E+01   0.10768E+01
   0.59951E+01   0.10769E+01
   0.59951E+01   0.10769E+01
   0.59951E+01   0.10769E+01
   0.59951E+01   0.10769E+01
   0.59951E+01   0.10769E+01
   0.59951E+01   0.10770E+01
   0.59976E+01   0.10770E+01
   0.59976E+01   0.10770E+01
   0.59976E+01   0.10770E+01
   0.59976E+01   0.10770E+01
   0.59976E+01   0.10770E+01
   0.59976E+01   0.10770E+01
   0.59976E+01   0.10770E+01
   0.59976E+01   0.10771E+01
   0.59976E+01   0.10771E+01
   0.59976E+01   0.10771E+01
   0.59976E+01   0.10771E+01
   0.59976E+01   0.10771E+01
   0.59976E+01   0.10772E+01
   0.59976E+01   0.10772E+01
   0.59976E+01   0.10772E+01
   0.59976E+01   0.10772E+01
   0.59976E+01   0.10772E+01
   0.59976E+01   0.10772E+01
   0.59976E+01   0.10772E+01
   0.60001E+01   0.10772E+01
   0.60001E+01   0.10772E+01
   0.60001E+01   0.10772E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10774E+01
   0.60001E+01   0.10773E+01
   0.60001E+01   0.10774E+01
   0.60001E+01   0.10774E+01
   0.60001E+01   0.10774E+01
   0.60001E+01   0.10774E+01
   0.60001E+01   0.10775E+01
   0.60001E+01   0.10775E+01
   0.60001E+01   0.10775E+01
   0.60001E+01   0.10775E+01
   0.60001E+01   0.10775E+01
   0.60001E+01   0.10775E+01
   0.60001E+01   0.10775E+01
   0.60001E+01   0.10776E+01
   0.60026E+01   0.10776E+01
   0.60026E+01   0.10776E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10776E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10777E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10778E+01
   0.60026E+01   0.10779E+01
   0.60026E+01   0.10779E+01
   0.60026E+01   0.10779E+01
   0.60026E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10780E+01
   0.60051E+01   0.10781E+01
   0.60051E+01   0.10782E+01
   0.60051E+01   0.10782E+01
   0.60051E+01   0.10782E+01
   0.60051E+01   0.10782E+01
   0.60051E+01   0.10783E+01
   0.60051E+01   0.10783E+01
   0.60051E+01   0.10783E+01
   0.60051E+01   0.10783E+01
   0.60051E+01   0.10783E+01
   0.60051E+01   0.10783E+01
   0.60051E+01   0.10783E+01
   0.60076E+01   0.10783E+01
   0.60076E+01   0.10783E+01
   0.60076E+01   0.10783E+01
   0.60076E+01   0.10783E+01
   0.60076E+01   0.10784E+01
   0.60076E+01   0.10785E+01
   0.60076E+01   0.10784E+01
   0.60076E+01   0.10784E+01
   0.60076E+01   0.10785E+01
   0.60076E+01   0.10785E+01
   0.60076E+01   0.10785E+01
   0.60076E+01   0.10785E+01
   0.60076E+01   0.10785E+01
   0.60076E+01   0.10785E+01
   0.60076E+01   0.10785E+01
   0.60076E+01   0.10786E+01
   0.60076E+01   0.10786E+01
   0.60076E+01   0.10786E+01
   0.60076E+01   0.10786E+01
   0.60076E+01   0.10787E+01
   0.60101E+01   0.10787E+01
   0.60076E+01   0.10787E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10787E+01
   0.60101E+01   0.10787E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10788E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10789E+01
   0.60101E+01   0.10790E+01
   0.60101E+01   0.10789E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10789E+01
   0.60126E+01   0.10790E+01
   0.60126E+01   0.10791E+01
   0.60126E+01   0.10791E+01
   0.60126E+01   0.10791E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10793E+01
   0.60126E+01   0.10793E+01
   0.60126E+01   0.10793E+01
   0.60126E+01   0.10793E+01
   0.60126E+01   0.10793E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10792E+01
   0.60126E+01   0.10793E+01
   0.60126E+01   0.10793E+01
   0.60126E+01   0.10793E+01
   0.60126E+01   0.10793E+01
   0.60151E+01   0.10793E+01
   0.60151E+01   0.10794E+01
   0.60151E+01   0.10794E+01
   0.60151E+01   0.10794E+01
   0.60151E+01   0.10794E+01
   0.60151E+01   0.10794E+01
   0.60151E+01   0.10795E+01
   0.60151E+01   0.10795E+01
   0.60151E+01   0.10795E+01
   0.60151E+01   0.10796E+01
   0.60151E+01   0.10796E+01
   0.60151E+01   0.10796E+01
   0.60151E+01   0.10796E+01
   0.60151E+01   0.10797E+01
   0.60151E+01   0.10797E+01
   0.60151E+01   0.10798E+01
   0.60151E+01   0.10798E+01
   0.60151E+01   0.10797E+01
   0.60151E+01   0.10797E+01
   0.60151E+01   0.10797E+01
   0.60151E+01   0.10798E+01
   0.60151E+01   0.10797E+01
   0.60151E+01   0.10797E+01
   0.60151E+01   0.10797E+01
   0.60176E+01   0.10798E+01
   0.60176E+01   0.10798E+01
   0.60176E+01   0.10799E+01
   0.60176E+01   0.10799E+01
   0.60176E+01   0.10799E+01
   0.60176E+01   0.10799E+01
   0.60176E+01   0.10799E+01
   0.60176E+01   0.10799E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10800E+01
   0.60176E+01   0.10801E+01
   0.60176E+01   0.10801E+01
   0.60176E+01   0.10801E+01
   0.60176E+01   0.10802E+01
   0.60176E+01   0.10802E+01
   0.60201E+01   0.10802E+01
   0.60201E+01   0.10802E+01
   0.60201E+01   0.10802E+01
   0.60201E+01   0.10802E+01
   0.60201E+01   0.10802E+01
   0.60201E+01   0.10802E+01
   0.60201E+01   0.10802E+01
   0.60201E+01   0.10803E+01
   0.60201E+01   0.10803E+01
   0.60201E+01   0.10803E+01
   0.60201E+01   0.10804E+01
   0.60201E+01   0.10804E+01
   0.60201E+01   0.10804E+01
   0.60201E+01   0.10804E+01
   0.60201E+01   0.10804E+01
   0.60201E+01   0.10804E+01
   0.60201E+01   0.10804E+01
   0.60201E+01   0.10805E+01
   0.60226E+01   0.10805E+01
   0.60226E+01   0.10805E+01
   0.60226E+01   0.10806E+01
   0.60226E+01   0.10805E+01
   0.60226E+01   0.10806E+01
   0.60226E+01   0.10806E+01
   0.60226E+01   0.10806E+01
   0.60226E+01   0.10806E+01
   0.60226E+01   0.10806E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10807E+01
   0.60226E+01   0.10808E+01
   0.60226E+01   0.10808E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10808E+01
   0.60226E+01   0.10808E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60226E+01   0.10809E+01
   0.60251E+01   0.10810E+01
   0.60226E+01   0.10810E+01
   0.60251E+01   0.10810E+01
   0.60251E+01   0.10810E+01
   0.60251E+01   0.10810E+01
   0.60251E+01   0.10810E+01
   0.60251E+01   0.10811E+01
   0.60251E+01   0.10811E+01
   0.60251E+01   0.10812E+01
   0.60251E+01   0.10812E+01
   0.60251E+01   0.10812E+01
   0.60251E+01   0.10812E+01
   0.60251E+01   0.10812E+01
   0.60251E+01   0.10813E+01
   0.60251E+01   0.10812E+01
   0.60251E+01   0.10813E+01
   0.60251E+01   0.10813E+01
   0.60251E+01   0.10813E+01
   0.60251E+01   0.10813E+01
   0.60276E+01   0.10813E+01
   0.60276E+01   0.10813E+01
   0.60276E+01   0.10813E+01
   0.60251E+01   0.10813E+01
   0.60251E+01   0.10813E+01
   0.60276E+01   0.10813E+01
   0.60276E+01   0.10814E+01
   0.60276E+01   0.10814E+01
   0.60276E+01   0.10814E+01
   0.60276E+01   0.10814E+01
   0.60276E+01   0.10814E+01
   0.60276E+01   0.10815E+01
   0.60276E+01   0.10815E+01
   0.60276E+01   0.10815E+01
   0.60276E+01   0.10815E+01
   0.60276E+01   0.10815E+01
   0.60276E+01   0.10815E+01
   0.60276E+01   0.10816E+01
   0.60276E+01   0.10817E+01
   0.60276E+01   0.10817E+01
   0.60276E+01   0.10817E+01
   0.60276E+01   0.10817E+01
   0.60276E+01   0.10817E+01
   0.60276E+01   0.10817E+01
   0.60276E+01   0.10817E+01
   0.60301E+01   0.10818E+01
   0.60301E+01   0.10818E+01
   0.60301E+01   0.10818E+01
   0.60301E+01   0.10818E+01
   0.60301E+01   0.10818E+01
   0.60301E+01   0.10818E+01
   0.60301E+01   0.10819E+01
   0.60301E+01   0.10819E+01
   0.60301E+01   0.10818E+01
   0.60301E+01   0.10819E+01
   0.60301E+01   0.10819E+01
   0.60301E+01   0.10819E+01
   0.60301E+01   0.10819E+01
   0.60301E+01   0.10819E+01
   0.60301E+01   0.10820E+01
   0.60301E+01   0.10819E+01
   0.60301E+01   0.10820E+01
   0.60301E+01   0.10821E+01
   0.60301E+01   0.10821E+01
   0.60301E+01   0.10821E+01
   0.60326E+01   0.10821E+01
   0.60326E+01   0.10821E+01
   0.60301E+01   0.10821E+01
   0.60301E+01   0.10821E+01
   0.60301E+01   0.10822E+01
   0.60301E+01   0.10822E+01
   0.60301E+01   0.10821E+01
   0.60301E+01   0.10822E+01
   0.60326E+01   0.10822E+01
   0.60326E+01   0.10822E+01
   0.60301E+01   0.10823E+01
   0.60301E+01   0.10823E+01
   0.60326E+01   0.10822E+01
   0.60326E+01   0.10823E+01
   0.60326E+01   0.10823E+01
   0.60326E+01   0.10823E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10823E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10823E+01
   0.60326E+01   0.10823E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10824E+01
   0.60326E+01   0.10825E+01
   0.60326E+01   0.10824E+01
   0.60351E+01   0.10825E+01
   0.60351E+01   0.10825E+01
   0.60351E+01   0.10825E+01
   0.60351E+01   0.10825E+01
   0.60351E+01   0.10825E+01
   0.60351E+01   0.10826E+01
   0.60351E+01   0.10826E+01
   0.60351E+01   0.10826E+01
   0.60351E+01   0.10826E+01
   0.60351E+01   0.10826E+01
   0.60351E+01   0.10826E+01
   0.60351E+01   0.10826E+01
   0.60351E+01   0.10827E+01
   0.60351E+01   0.10827E+01
   0.60351E+01   0.10828E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10830E+01
   0.60351E+01   0.10830E+01
   0.60351E+01   0.10829E+01
   0.60351E+01   0.10829E+01
   0.60376E+01   0.10830E+01
   0.60376E+01   0.10830E+01
   0.60376E+01   0.10830E+01
   0.60376E+01   0.10830E+01
   0.60376E+01   0.10830E+01
   0.60376E+01   0.10830E+01
   0.60376E+01   0.10830E+01
   0.60376E+01   0.10830E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10832E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10831E+01
   0.60376E+01   0.10832E+01
   0.60401E+01   0.10831E+01
   0.60401E+01   0.10831E+01
   0.60401E+01   0.10831E+01
   0.60401E+01   0.10831E+01
   0.60401E+01   0.10831E+01
   0.60401E+01   0.10831E+01
   0.60401E+01   0.10832E+01
   0.60401E+01   0.10832E+01
   0.60401E+01   0.10832E+01
   0.60401E+01   0.10833E+01
   0.60401E+01   0.10833E+01
   0.60401E+01   0.10833E+01
   0.60401E+01   0.10834E+01
   0.60401E+01   0.10834E+01
   0.60401E+01   0.10834E+01
   0.60401E+01   0.10834E+01
   0.60401E+01   0.10835E+01
   0.60401E+01   0.10835E+01
   0.60401E+01   0.10835E+01
   0.60401E+01   0.10835E+01
   0.60401E+01   0.10836E+01
   0.60401E+01   0.10836E+01
   0.60401E+01   0.10836E+01
   0.60401E+01   0.10836E+01
   0.60401E+01   0.10836E+01
   0.60401E+01   0.10836E+01
   0.60401E+01   0.10837E+01
   0.60401E+01   0.10836E+01
   0.60401E+01   0.10837E+01
   0.60401E+01   0.10837E+01
   0.60401E+01   0.10837E+01
   0.60401E+01   0.10837E+01
   0.60401E+01   0.10837E+01
   0.60426E+01   0.10838E+01
   0.60426E+01   0.10837E+01
   0.60426E+01   0.10837E+01
   0.60426E+01   0.10838E+01
   0.60426E+01   0.10838E+01
   0.60426E+01   0.10838E+01
   0.60426E+01   0.10838E+01
   0.60426E+01   0.10839E+01
   0.60426E+01   0.10839E+01
   0.60426E+01   0.10839E+01
   0.60426E+01   0.10839E+01
   0.60426E+01   0.10839E+01
   0.60426E+01   0.10839E+01
   0.60426E+01   0.10840E+01
   0.60426E+01   0.10839E+01
   0.60426E+01   0.10839E+01
   0.60426E+01   0.10840E+01
   0.60426E+01   0.10840E+01
   0.60426E+01   0.10841E+01
   0.60426E+01   0.10840E+01
   0.60426E+01   0.10841E+01
   0.60426E+01   0.10841E+01
   0.60426E+01   0.10840E+01
   0.60426E+01   0.10841E+01
   0.60426E+01   0.10841E+01
   0.60451E+01   0.10841E+01
   0.60451E+01   0.10841E+01
   0.60451E+01   0.10842E+01
   0.60451E+01   0.10842E+01
   0.60451E+01   0.10842E+01
   0.60451E+01   0.10842E+01
   0.60451E+01   0.10842E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10844E+01
   0.60451E+01   0.10843E+01
   0.60451E+01   0.10844E+01
   0.60451E+01   0.10845E+01
   0.60451E+01   0.10845E+01
   0.60451E+01   0.10845E+01
   0.60451E+01   0.10845E+01
   0.60451E+01   0.10845E+01
   0.60451E+01   0.10845E+01
   0.60451E+01   0.10845E+01
   0.60451E+01   0.10845E+01
   0.60476E+01   0.10845E+01
   0.60476E+01   0.10846E+01
   0.60476E+01   0.10845E+01
   0.60476E+01   0.10846E+01
   0.60476E+01   0.10847E+01
   0.60476E+01   0.10847E+01
   0.60476E+01   0.10847E+01
   0.60476E+01   0.10847E+01
   0.60476E+01   0.10847E+01
   0.60476E+01   0.10847E+01
   0.60476E+01   0.10847E+01
   0.60476E+01   0.10847E+01
   0.60476E+01   0.10848E+01
   0.60476E+01   0.10848E+01
   0.60476E+01   0.10849E+01
   0.60476E+01   0.10849E+01
   0.60476E+01   0.10849E+01
   0.60501E+01   0.10850E+01
   0.60501E+01   0.10850E+01
   0.60501E+01   0.10850E+01
   0.60501E+01   0.10850E+01
   0.60501E+01   0.10851E+01
   0.60501E+01   0.10851E+01
   0.60501E+01   0.10851E+01
   0.60501E+01   0.10851E+01
   0.60501E+01   0.10851E+01
   0.60501E+01   0.10851E+01
   0.60501E+01   0.10851E+01
   0.60501E+01   0.10851E+01
   0.60501E+01   0.10852E+01
   0.60501E+01   0.10852E+01
   0.60501E+01   0.10852E+01
   0.60501E+01   0.10852E+01
   0.60501E+01   0.10852E+01
   0.60501E+01   0.10852E+01
   0.60501E+01   0.10852E+01
   0.60501E+01   0.10852E+01
   0.60501E+01   0.10853E+01
   0.60501E+01   0.10853E+01
   0.60501E+01   0.10853E+01
   0.60501E+01   0.10853E+01
   0.60501E+01   0.10854E+01
   0.60501E+01   0.10854E+01
   0.60501E+01   0.10854E+01
   0.60501E+01   0.10854E+01
   0.60501E+01   0.10854E+01
   0.60501E+01   0.10854E+01
   0.60501E+01   0.10854E+01
   0.60526E+01   0.10854E+01
   0.60526E+01   0.10855E+01
   0.60526E+01   0.10855E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10855E+01
   0.60526E+01   0.10855E+01
   0.60526E+01   0.10855E+01
   0.60526E+01   0.10855E+01
   0.60526E+01   0.10855E+01
   0.60526E+01   0.10855E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10856E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10857E+01
   0.60526E+01   0.10858E+01
   0.60526E+01   0.10858E+01
   0.60526E+01   0.10858E+01
   0.60526E+01   0.10858E+01
   0.60551E+01   0.10858E+01
   0.60551E+01   0.10859E+01
   0.60551E+01   0.10859E+01
   0.60551E+01   0.10859E+01
   0.60551E+01   0.10860E+01
   0.60551E+01   0.10860E+01
   0.60551E+01   0.10860E+01
   0.60551E+01   0.10860E+01
   0.60551E+01   0.10861E+01
   0.60551E+01   0.10861E+01
   0.60551E+01   0.10861E+01
   0.60551E+01   0.10861E+01
   0.60551E+01   0.10861E+01
   0.60551E+01   0.10861E+01
   0.60551E+01   0.10861E+01
   0.60551E+01   0.10862E+01
   0.60551E+01   0.10862E+01
   0.60551E+01   0.10862E+01
   0.60551E+01   0.10862E+01
   0.60551E+01   0.10862E+01
   0.60551E+01   0.10863E+01
   0.60551E+01   0.10863E+01
   0.60551E+01   0.10862E+01
   0.60551E+01   0.10863E+01
   0.60576E+01   0.10863E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10865E+01
   0.60576E+01   0.10865E+01
   0.60576E+01   0.10865E+01
   0.60576E+01   0.10865E+01
   0.60576E+01   0.10865E+01
   0.60576E+01   0.10865E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10864E+01
   0.60576E+01   0.10865E+01
   0.60576E+01   0.10865E+01
   0.60576E+01   0.10866E+01
   0.60576E+01   0.10866E+01
   0.60576E+01   0.10866E+01
   0.60576E+01   0.10866E+01
   0.60576E+01   0.10866E+01
   0.60576E+01   0.10866E+01
   0.60576E+01   0.10866E+01
   0.60576E+01   0.10866E+01
   0.60601E+01   0.10867E+01
   0.60601E+01   0.10867E+01
   0.60601E+01   0.10868E+01
   0.60601E+01   0.10868E+01
   0.60601E+01   0.10868E+01
   0.60601E+01   0.10868E+01
   0.60601E+01   0.10868E+01
   0.60601E+01   0.10868E+01
   0.60601E+01   0.10868E+01
   0.60601E+01   0.10868E+01
   0.60601E+01   0.10869E+01
   0.60601E+01   0.10869E+01
   0.60601E+01   0.10869E+01
   0.60601E+01   0.10869E+01
   0.60601E+01   0.10870E+01
   0.60601E+01   0.10870E+01
   0.60601E+01   0.10870E+01
   0.60601E+01   0.10870E+01
   0.60601E+01   0.10871E+01
   0.60601E+01   0.10871E+01
   0.60601E+01   0.10871E+01
   0.60601E+01   0.10871E+01
   0.60601E+01   0.10871E+01
   0.60601E+01   0.10871E+01
   0.60601E+01   0.10871E+01
   0.60601E+01   0.10872E+01
   0.60601E+01   0.10872E+01
   0.60601E+01   0.10872E+01
   0.60601E+01   0.10872E+01
   0.60601E+01   0.10872E+01
   0.60601E+01   0.10872E+01
   0.60626E+01   0.10872E+01
   0.60626E+01   0.10873E+01
   0.60626E+01   0.10873E+01
   0.60626E+01   0.10873E+01
   0.60626E+01   0.10874E+01
   0.60626E+01   0.10874E+01
   0.60626E+01   0.10874E+01
   0.60626E+01   0.10874E+01
   0.60626E+01   0.10874E+01
   0.60626E+01   0.10874E+01
   0.60626E+01   0.10875E+01
   0.60626E+01   0.10875E+01
   0.60626E+01   0.10875E+01
   0.60626E+01   0.10875E+01
   0.60626E+01   0.10875E+01
   0.60626E+01   0.10876E+01
   0.60626E+01   0.10876E+01
   0.60626E+01   0.10876E+01
   0.60626E+01   0.10876E+01
   0.60626E+01   0.10875E+01
   0.60626E+01   0.10875E+01
   0.60651E+01   0.10876E+01
   0.60651E+01   0.10876E+01
   0.60651E+01   0.10876E+01
   0.60651E+01   0.10876E+01
   0.60651E+01   0.10877E+01
   0.60651E+01   0.10877E+01
   0.60651E+01   0.10877E+01
   0.60651E+01   0.10877E+01
   0.60651E+01   0.10877E+01
   0.60651E+01   0.10878E+01
   0.60651E+01   0.10878E+01
   0.60651E+01   0.10878E+01
   0.60651E+01   0.10878E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10880E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10880E+01
   0.60651E+01   0.10880E+01
   0.60651E+01   0.10879E+01
   0.60651E+01   0.10880E+01
   0.60651E+01   0.10880E+01
   0.60651E+01   0.10880E+01
   0.60651E+01   0.10881E+01
   0.60651E+01   0.10881E+01
   0.60651E+01   0.10881E+01
   0.60651E+01   0.10881E+01
   0.60651E+01   0.10881E+01
   0.60651E+01   0.10881E+01
   0.60651E+01   0.10881E+01
   0.60676E+01   0.10882E+01
   0.60676E+01   0.10882E+01
   0.60676E+01   0.10881E+01
   0.60676E+01   0.10882E+01
   0.60676E+01   0.10882E+01
   0.60676E+01   0.10882E+01
   0.60676E+01   0.10882E+01
   0.60676E+01   0.10882E+01
   0.60676E+01   0.10883E+01
   0.60676E+01   0.10883E+01
   0.60676E+01   0.10883E+01
   0.60676E+01   0.10883E+01
   0.60676E+01   0.10883E+01
   0.60676E+01   0.10883E+01
   0.60676E+01   0.10883E+01
   0.60676E+01   0.10883E+01
   0.60676E+01   0.10883E+01
   0.60701E+01   0.10884E+01
   0.60701E+01   0.10884E+01
   0.60676E+01   0.10884E+01
   0.60676E+01   0.10885E+01
   0.60676E+01   0.10885E+01
   0.60676E+01   0.10885E+01
   0.60676E+01   0.10885E+01
   0.60701E+01   0.10885E+01
   0.60701E+01   0.10885E+01
   0.60701E+01   0.10885E+01
   0.60701E+01   0.10885E+01
   0.60701E+01   0.10886E+01
   0.60701E+01   0.10887E+01
   0.60701E+01   0.10887E+01
   0.60701E+01   0.10887E+01
   0.60701E+01   0.10887E+01
   0.60701E+01   0.10887E+01
   0.60701E+01   0.10888E+01
   0.60701E+01   0.10888E+01
   0.60701E+01   0.10888E+01
   0.60701E+01   0.10888E+01
   0.60701E+01   0.10888E+01
   0.60701E+01   0.10889E+01
   0.60701E+01   0.10888E+01
   0.60701E+01   0.10889E+01
   0.60701E+01   0.10889E+01
   0.60701E+01   0.10889E+01
   0.60701E+01   0.10889E+01
   0.60701E+01   0.10889E+01
   0.60701E+01   0.10889E+01
   0.60701E+01   0.10890E+01
   0.60701E+01   0.10890E+01
   0.60701E+01   0.10890E+01
   0.60701E+01   0.10890E+01
   0.60701E+01   0.10890E+01
   0.60701E+01   0.10891E+01
   0.60726E+01   0.10890E+01
   0.60726E+01   0.10890E+01
   0.60726E+01   0.10890E+01
   0.60726E+01   0.10891E+01
   0.60726E+01   0.10891E+01
   0.60726E+01   0.10891E+01
   0.60726E+01   0.10891E+01
   0.60726E+01   0.10891E+01
   0.60726E+01   0.10890E+01
   0.60726E+01   0.10890E+01
   0.60726E+01   0.10891E+01
   0.60726E+01   0.10891E+01
   0.60726E+01   0.10892E+01
   0.60726E+01   0.10892E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10894E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10894E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10893E+01
   0.60726E+01   0.10893E+01
   0.60751E+01   0.10894E+01
   0.60751E+01   0.10894E+01
   0.60751E+01   0.10894E+01
   0.60751E+01   0.10894E+01
   0.60751E+01   0.10894E+01
   0.60751E+01   0.10894E+01
   0.60751E+01   0.10894E+01
   0.60751E+01   0.10895E+01
   0.60751E+01   0.10896E+01
   0.60751E+01   0.10896E+01
   0.60751E+01   0.10896E+01
   0.60751E+01   0.10896E+01
   0.60751E+01   0.10897E+01
   0.60751E+01   0.10896E+01
   0.60751E+01   0.10896E+01
   0.60751E+01   0.10896E+01
   0.60751E+01   0.10897E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10897E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10897E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10898E+01
   0.60751E+01   0.10899E+01
   0.60776E+01   0.10899E+01
   0.60776E+01   0.10899E+01
   0.60751E+01   0.10899E+01
   0.60776E+01   0.10900E+01
   0.60776E+01   0.10900E+01
   0.60776E+01   0.10900E+01
   0.60776E+01   0.10900E+01
   0.60776E+01   0.10901E+01
   0.60776E+01   0.10901E+01
   0.60776E+01   0.10900E+01
   0.60776E+01   0.10901E+01
   0.60776E+01   0.10901E+01
   0.60776E+01   0.10902E+01
   0.60776E+01   0.10902E+01
   0.60776E+01   0.10902E+01
   0.60776E+01   0.10902E+01
   0.60776E+01   0.10902E+01
   0.60776E+01   0.10902E+01
   0.60776E+01   0.10902E+01
   0.60776E+01   0.10903E+01
   0.60776E+01   0.10903E+01
   0.60776E+01   0.10903E+01
   0.60776E+01   0.10903E+01
   0.60776E+01   0.10903E+01
   0.60776E+01   0.10904E+01
   0.60776E+01   0.10904E+01
   0.60776E+01   0.10903E+01
   0.60776E+01   0.10904E+01
   0.60776E+01   0.10904E+01
   0.60776E+01   0.10904E+01
   0.60801E+01   0.10905E+01
   0.60776E+01   0.10904E+01
   0.60776E+01   0.10904E+01
   0.60776E+01   0.10904E+01
   0.60776E+01   0.10904E+01
   0.60776E+01   0.10905E+01
   0.60801E+01   0.10905E+01
   0.60801E+01   0.10906E+01
   0.60801E+01   0.10906E+01
   0.60801E+01   0.10906E+01
   0.60801E+01   0.10906E+01
   0.60801E+01   0.10906E+01
   0.60801E+01   0.10907E+01
   0.60801E+01   0.10907E+01
   0.60801E+01   0.10907E+01
   0.60801E+01   0.10907E+01
   0.60801E+01   0.10907E+01
   0.60801E+01   0.10908E+01
   0.60801E+01   0.10908E+01
   0.60801E+01   0.10908E+01
   0.60801E+01   0.10908E+01
   0.60826E+01   0.10909E+01
   0.60826E+01   0.10909E+01
   0.60826E+01   0.10909E+01
   0.60826E+01   0.10909E+01
   0.60826E+01   0.10909E+01
   0.60826E+01   0.10909E+01
   0.60826E+01   0.10909E+01
   0.60826E+01   0.10910E+01
   0.60826E+01   0.10910E+01
   0.60826E+01   0.10910E+01
   0.60826E+01   0.10910E+01
   0.60826E+01   0.10910E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10911E+01
   0.60826E+01   0.10912E+01
   0.60826E+01   0.10912E+01
   0.60826E+01   0.10912E+01
   0.60826E+01   0.10912E+01
   0.60826E+01   0.10912E+01
   0.60826E+01   0.10913E+01
   0.60826E+01   0.10913E+01
   0.60826E+01   0.10913E+01
   0.60826E+01   0.10913E+01
   0.60826E+01   0.10913E+01
   0.60826E+01   0.10913E+01
   0.60826E+01   0.10913E+01
   0.60851E+01   0.10913E+01
   0.60851E+01   0.10913E+01
   0.60851E+01   0.10914E+01
   0.60851E+01   0.10914E+01
   0.60851E+01   0.10915E+01
   0.60851E+01   0.10915E+01
   0.60851E+01   0.10915E+01
   0.60851E+01   0.10915E+01
   0.60851E+01   0.10916E+01
   0.60851E+01   0.10916E+01
   0.60851E+01   0.10916E+01
   0.60851E+01   0.10916E+01
   0.60851E+01   0.10916E+01
   0.60851E+01   0.10916E+01
   0.60851E+01   0.10917E+01
   0.60851E+01   0.10917E+01
   0.60851E+01   0.10917E+01
   0.60851E+01   0.10918E+01
   0.60851E+01   0.10918E+01
   0.60851E+01   0.10918E+01
   0.60851E+01   0.10918E+01
   0.60851E+01   0.10919E+01
   0.60851E+01   0.10919E+01
   0.60851E+01   0.10919E+01
   0.60851E+01   0.10919E+01
   0.60851E+01   0.10919E+01
   0.60851E+01   0.10919E+01
   0.60851E+01   0.10919E+01
   0.60851E+01   0.10920E+01
   0.60876E+01   0.10920E+01
   0.60876E+01   0.10920E+01
   0.60876E+01   0.10920E+01
   0.60876E+01   0.10919E+01
   0.60876E+01   0.10920E+01
   0.60876E+01   0.10920E+01
   0.60876E+01   0.10920E+01
   0.60876E+01   0.10920E+01
   0.60876E+01   0.10920E+01
   0.60876E+01   0.10921E+01
   0.60876E+01   0.10921E+01
   0.60876E+01   0.10921E+01
   0.60876E+01   0.10922E+01
   0.60876E+01   0.10922E+01
   0.60876E+01   0.10922E+01
   0.60876E+01   0.10922E+01
   0.60876E+01   0.10922E+01
   0.60876E+01   0.10923E+01
   0.60876E+01   0.10923E+01
   0.60876E+01   0.10923E+01
   0.60876E+01   0.10923E+01
   0.60876E+01   0.10923E+01
   0.60876E+01   0.10924E+01
   0.60876E+01   0.10924E+01
   0.60876E+01   0.10925E+01
   0.60876E+01   0.10924E+01
   0.60901E+01   0.10924E+01
   0.60901E+01   0.10924E+01
   0.60901E+01   0.10925E+01
   0.60901E+01   0.10925E+01
   0.60901E+01   0.10925E+01
   0.60901E+01   0.10925E+01
   0.60901E+01   0.10925E+01
   0.60901E+01   0.10925E+01
   0.60901E+01   0.10925E+01
   0.60901E+01   0.10926E+01
   0.60901E+01   0.10926E+01
   0.60901E+01   0.10926E+01
   0.60901E+01   0.10926E+01
   0.60901E+01   0.10926E+01
   0.60901E+01   0.10927E+01
   0.60901E+01   0.10927E+01
   0.60901E+01   0.10927E+01
   0.60901E+01   0.10927E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10928E+01
   0.60901E+01   0.10929E+01
   0.60926E+01   0.10929E+01
   0.60901E+01   0.10929E+01
   0.60901E+01   0.10929E+01
   0.60926E+01   0.10929E+01
   0.60901E+01   0.10930E+01
   0.60901E+01   0.10930E+01
   0.60901E+01   0.10930E+01
   0.60901E+01   0.10930E+01
   0.60901E+01   0.10930E+01
   0.60926E+01   0.10930E+01
   0.60901E+01   0.10930E+01
   0.60926E+01   0.10930E+01
   0.60926E+01   0.10930E+01
   0.60926E+01   0.10930E+01
   0.60926E+01   0.10930E+01
   0.60926E+01   0.10931E+01
   0.60926E+01   0.10931E+01
   0.60926E+01   0.10931E+01
   0.60926E+01   0.10931E+01
   0.60926E+01   0.10931E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10933E+01
   0.60926E+01   0.10932E+01
   0.60926E+01   0.10933E+01
   0.60951E+01   0.10933E+01
   0.60951E+01   0.10933E+01
   0.60951E+01   0.10933E+01
   0.60951E+01   0.10933E+01
   0.60951E+01   0.10934E+01
   0.60951E+01   0.10934E+01
   0.60951E+01   0.10934E+01
   0.60951E+01   0.10935E+01
   0.60951E+01   0.10935E+01
   0.60951E+01   0.10935E+01
   0.60951E+01   0.10936E+01
   0.60951E+01   0.10936E+01
   0.60951E+01   0.10936E+01
   0.60951E+01   0.10936E+01
   0.60951E+01   0.10936E+01
   0.60951E+01   0.10936E+01
   0.60951E+01   0.10936E+01
   0.60951E+01   0.10937E+01
   0.60951E+01   0.10937E+01
   0.60951E+01   0.10937E+01
   0.60951E+01   0.10937E+01
   0.60951E+01   0.10938E+01
   0.60951E+01   0.10938E+01
   0.60951E+01   0.10938E+01
   0.60951E+01   0.10938E+01
   0.60951E+01   0.10939E+01
   0.60951E+01   0.10939E+01
   0.60951E+01   0.10939E+01
   0.60951E+01   0.10939E+01
   0.60951E+01   0.10939E+01
   0.60951E+01   0.10940E+01
   0.60951E+01   0.10939E+01
   0.60951E+01   0.10939E+01
   0.60976E+01   0.10940E+01
   0.60976E+01   0.10940E+01
   0.60976E+01   0.10940E+01
   0.60976E+01   0.10940E+01
   0.60976E+01   0.10940E+01
   0.60976E+01   0.10940E+01
   0.60976E+01   0.10940E+01
   0.60976E+01   0.10941E+01
   0.60976E+01   0.10941E+01
   0.60976E+01   0.10941E+01
   0.60976E+01   0.10941E+01
   0.60976E+01   0.10941E+01
   0.60976E+01   0.10941E+01
   0.60976E+01   0.10941E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10942E+01
   0.60976E+01   0.10943E+01
   0.60976E+01   0.10943E+01
   0.60976E+01   0.10943E+01
   0.60976E+01   0.10943E+01
   0.60976E+01   0.10943E+01
   0.60976E+01   0.10943E+01
   0.60976E+01   0.10943E+01
   0.60976E+01   0.10944E+01
   0.60976E+01   0.10944E+01
   0.60976E+01   0.10945E+01
   0.61001E+01   0.10945E+01
   0.61001E+01   0.10945E+01
   0.61001E+01   0.10945E+01
   0.61001E+01   0.10946E+01
   0.61001E+01   0.10946E+01
   0.61001E+01   0.10946E+01
   0.61001E+01   0.10946E+01
   0.61001E+01   0.10946E+01
   0.61001E+01   0.10946E+01
   0.61001E+01   0.10946E+01
   0.61001E+01   0.10946E+01
   0.61001E+01   0.10947E+01
   0.61001E+01   0.10947E+01
   0.61001E+01   0.10947E+01
   0.61001E+01   0.10947E+01
   0.61001E+01   0.10947E+01
   0.61001E+01   0.10947E+01
   0.61001E+01   0.10948E+01
   0.61001E+01   0.10948E+01
   0.61001E+01   0.10948E+01
   0.61001E+01   0.10948E+01
   0.61001E+01   0.10948E+01
   0.61001E+01   0.10949E+01
   0.61001E+01   0.10949E+01
   0.61001E+01   0.10949E+01
   0.61001E+01   0.10949E+01
   0.61001E+01   0.10950E+01
   0.61026E+01   0.10950E+01
   0.61026E+01   0.10950E+01
   0.61026E+01   0.10951E+01
   0.61026E+01   0.10951E+01
   0.61026E+01   0.10951E+01
   0.61026E+01   0.10951E+01
   0.61026E+01   0.10951E+01
   0.61026E+01   0.10951E+01
   0.61026E+01   0.10951E+01
   0.61026E+01   0.10952E+01
   0.61026E+01   0.10952E+01
   0.61026E+01   0.10953E+01
   0.61026E+01   0.10953E+01
   0.61026E+01   0.10953E+01
   0.61026E+01   0.10953E+01
   0.61026E+01   0.10952E+01
   0.61026E+01   0.10952E+01
   0.61026E+01   0.10953E+01
   0.61051E+01   0.10954E+01
   0.61026E+01   0.10954E+01
   0.61051E+01   0.10954E+01
   0.61051E+01   0.10954E+01
   0.61051E+01   0.10955E+01
   0.61051E+01   0.10954E+01
   0.61051E+01   0.10954E+01
   0.61051E+01   0.10954E+01
   0.61051E+01   0.10955E+01
   0.61051E+01   0.10955E+01
   0.61051E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61051E+01   0.10955E+01
   0.61051E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10955E+01
   0.61026E+01   0.10956E+01
   0.61051E+01   0.10957E+01
   0.61051E+01   0.10956E+01
   0.61051E+01   0.10957E+01
   0.61051E+01   0.10957E+01
   0.61051E+01   0.10957E+01
   0.61051E+01   0.10957E+01
   0.61051E+01   0.10957E+01
   0.61051E+01   0.10958E+01
   0.61051E+01   0.10958E+01
   0.61051E+01   0.10958E+01
   0.61051E+01   0.10959E+01
   0.61051E+01   0.10959E+01
   0.61051E+01   0.10959E+01
   0.61051E+01   0.10959E+01
   0.61051E+01   0.10959E+01
   0.61051E+01   0.10959E+01
   0.61051E+01   0.10960E+01
   0.61051E+01   0.10960E+01
   0.61051E+01   0.10960E+01
   0.61076E+01   0.10960E+01
   0.61076E+01   0.10960E+01
   0.61051E+01   0.10960E+01
   0.61051E+01   0.10960E+01
   0.61051E+01   0.10960E+01
   0.61051E+01   0.10960E+01
   0.61051E+01   0.10960E+01
   0.61076E+01   0.10961E+01
   0.61076E+01   0.10962E+01
   0.61076E+01   0.10962E+01
   0.61076E+01   0.10962E+01
   0.61076E+01   0.10962E+01
   0.61076E+01   0.10963E+01
   0.61076E+01   0.10964E+01
   0.61076E+01   0.10964E+01
   0.61076E+01   0.10964E+01
   0.61076E+01   0.10964E+01
   0.61076E+01   0.10964E+01
   0.61076E+01   0.10965E+01
   0.61076E+01   0.10965E+01
   0.61076E+01   0.10965E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61101E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61101E+01   0.10966E+01
   0.61101E+01   0.10966E+01
   0.61101E+01   0.10966E+01
   0.61101E+01   0.10967E+01
   0.61101E+01   0.10967E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61076E+01   0.10966E+01
   0.61101E+01   0.10967E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10967E+01
   0.61101E+01   0.10967E+01
   0.61101E+01   0.10967E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10967E+01
   0.61101E+01   0.10967E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10968E+01
   0.61101E+01   0.10969E+01
   0.61101E+01   0.10969E+01
   0.61101E+01   0.10969E+01
   0.61101E+01   0.10970E+01
   0.61101E+01   0.10969E+01
   0.61101E+01   0.10970E+01
   0.61101E+01   0.10970E+01
   0.61101E+01   0.10971E+01
   0.61101E+01   0.10971E+01
   0.61101E+01   0.10971E+01
   0.61101E+01   0.10971E+01
   0.61101E+01   0.10972E+01
   0.61101E+01   0.10972E+01
   0.61101E+01   0.10972E+01
   0.61101E+01   0.10972E+01
   0.61101E+01   0.10972E+01
   0.61101E+01   0.10972E+01
   0.61101E+01   0.10973E+01
   0.61101E+01   0.10973E+01
   0.61101E+01   0.10973E+01
   0.61126E+01   0.10973E+01
   0.61126E+01   0.10973E+01
   0.61126E+01   0.10973E+01
   0.61126E+01   0.10973E+01
   0.61126E+01   0.10973E+01
   0.61126E+01   0.10974E+01
   0.61126E+01   0.10976E+01
   0.61126E+01   0.10976E+01
   0.61126E+01   0.10976E+01
   0.61126E+01   0.10977E+01
   0.61126E+01   0.10977E+01
   0.61126E+01   0.10977E+01
   0.61126E+01   0.10977E+01
   0.61126E+01   0.10976E+01
   0.61126E+01   0.10977E+01
   0.61151E+01   0.10977E+01
   0.61126E+01   0.10977E+01
   0.61126E+01   0.10977E+01
   0.61126E+01   0.10977E+01
   0.61126E+01   0.10978E+01
   0.61126E+01   0.10978E+01
   0.61126E+01   0.10978E+01
   0.61151E+01   0.10978E+01
   0.61151E+01   0.10978E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10980E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10979E+01
   0.61151E+01   0.10980E+01
   0.61151E+01   0.10980E+01
   0.61151E+01   0.10980E+01
   0.61151E+01   0.10980E+01
   0.61151E+01   0.10980E+01
   0.61151E+01   0.10980E+01
   0.61151E+01   0.10981E+01
   0.61151E+01   0.10981E+01
   0.61151E+01   0.10981E+01
   0.61151E+01   0.10981E+01
   0.61151E+01   0.10981E+01
   0.61151E+01   0.10981E+01
   0.61151E+01   0.10981E+01
   0.61151E+01   0.10981E+01
   0.61151E+01   0.10982E+01
   0.61151E+01   0.10982E+01
   0.61151E+01   0.10982E+01
   0.61151E+01   0.10982E+01
   0.61151E+01   0.10983E+01
   0.61151E+01   0.10983E+01
   0.61151E+01   0.10983E+01
   0.61151E+01   0.10983E+01
   0.61151E+01   0.10983E+01
   0.61151E+01   0.10983E+01
   0.61151E+01   0.10983E+01
   0.61151E+01   0.10983E+01
   0.61151E+01   0.10983E+01
   0.61176E+01   0.10984E+01
   0.61176E+01   0.10984E+01
   0.61176E+01   0.10985E+01
   0.61176E+01   0.10985E+01
   0.61176E+01   0.10986E+01
   0.61176E+01   0.10986E+01
   0.61176E+01   0.10986E+01
   0.61176E+01   0.10985E+01
   0.61176E+01   0.10986E+01
   0.61176E+01   0.10986E+01
   0.61176E+01   0.10987E+01
   0.61176E+01   0.10986E+01
   0.61176E+01   0.10986E+01
   0.61176E+01   0.10987E+01
   0.61176E+01   0.10987E+01
   0.61176E+01   0.10987E+01
   0.61176E+01   0.10987E+01
   0.61176E+01   0.10987E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10988E+01
   0.61176E+01   0.10989E+01
   0.61176E+01   0.10989E+01
   0.61201E+01   0.10990E+01
   0.61201E+01   0.10990E+01
   0.61201E+01   0.10990E+01
   0.61201E+01   0.10991E+01
   0.61201E+01   0.10991E+01
   0.61201E+01   0.10991E+01
   0.61201E+01   0.10991E+01
   0.61201E+01   0.10991E+01
   0.61201E+01   0.10991E+01
   0.61201E+01   0.10991E+01
   0.61201E+01   0.10991E+01
   0.61201E+01   0.10992E+01
   0.61201E+01   0.10992E+01
   0.61201E+01   0.10992E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10993E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61226E+01   0.10994E+01
   0.61226E+01   0.10994E+01
   0.61226E+01   0.10994E+01
   0.61226E+01   0.10994E+01
   0.61201E+01   0.10994E+01
   0.61201E+01   0.10995E+01
   0.61201E+01   0.10994E+01
   0.61226E+01   0.10994E+01
   0.61226E+01   0.10995E+01
   0.61226E+01   0.10995E+01
   0.61226E+01   0.10996E+01
   0.61226E+01   0.10997E+01
   0.61226E+01   0.10997E+01
   0.61226E+01   0.10997E+01
   0.61226E+01   0.10998E+01
   0.61226E+01   0.10997E+01
   0.61226E+01   0.10997E+01
   0.61226E+01   0.10998E+01
   0.61226E+01   0.10998E+01
   0.61226E+01   0.10998E+01
   0.61226E+01   0.10998E+01
   0.61226E+01   0.10999E+01
   0.61226E+01   0.10999E+01
   0.61226E+01   0.10999E+01
   0.61226E+01   0.11000E+01
   0.61226E+01   0.11000E+01
   0.61226E+01   0.11000E+01
   0.61226E+01   0.11000E+01
   0.61226E+01   0.11001E+01
   0.61226E+01   0.11001E+01
   0.61226E+01   0.11001E+01
   0.61226E+01   0.11001E+01
   0.61251E+01   0.11001E+01
   0.61226E+01   0.11001E+01
   0.61251E+01   0.11001E+01
   0.61251E+01   0.11002E+01
   0.61251E+01   0.11002E+01
   0.61251E+01   0.11002E+01
   0.61251E+01   0.11003E+01
   0.61251E+01   0.11003E+01
   0.61251E+01   0.11003E+01
   0.61251E+01   0.11003E+01
   0.61251E+01   0.11004E+01
   0.61251E+01   0.11004E+01
   0.61251E+01   0.11004E+01
   0.61251E+01   0.11004E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11005E+01
   0.61276E+01   0.11006E+01
   0.61251E+01   0.11006E+01
   0.61251E+01   0.11005E+01
   0.61251E+01   0.11006E+01
   0.61276E+01   0.11006E+01
   0.61276E+01   0.11006E+01
   0.61276E+01   0.11006E+01
   0.61276E+01   0.11006E+01
   0.61276E+01   0.11006E+01
   0.61276E+01   0.11007E+01
   0.61276E+01   0.11007E+01
   0.61276E+01   0.11007E+01
   0.61276E+01   0.11007E+01
   0.61276E+01   0.11007E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11008E+01
   0.61276E+01   0.11009E+01
   0.61276E+01   0.11009E+01
   0.61276E+01   0.11009E+01
   0.61276E+01   0.11009E+01
   0.61276E+01   0.11009E+01
   0.61276E+01   0.11009E+01
   0.61276E+01   0.11009E+01
   0.61276E+01   0.11010E+01
   0.61276E+01   0.11010E+01
   0.61276E+01   0.11010E+01
   0.61276E+01   0.11010E+01
   0.61276E+01   0.11010E+01
   0.61276E+01   0.11010E+01
   0.61276E+01   0.11010E+01
   0.61276E+01   0.11010E+01
   0.61276E+01   0.11011E+01
   0.61276E+01   0.11011E+01
   0.61276E+01   0.11012E+01
   0.61276E+01   0.11012E+01
   0.61276E+01   0.11012E+01
   0.61301E+01   0.11013E+01
   0.61301E+01   0.11013E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11014E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11015E+01
   0.61301E+01   0.11016E+01
   0.61301E+01   0.11016E+01
   0.61301E+01   0.11017E+01
   0.61301E+01   0.11018E+01
   0.61301E+01   0.11018E+01
   0.61301E+01   0.11018E+01
   0.61301E+01   0.11018E+01
   0.61326E+01   0.11018E+01
   0.61326E+01   0.11018E+01
   0.61326E+01   0.11018E+01
   0.61326E+01   0.11018E+01
   0.61326E+01   0.11019E+01
   0.61326E+01   0.11019E+01
   0.61326E+01   0.11019E+01
   0.61326E+01   0.11019E+01
   0.61326E+01   0.11019E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11021E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11020E+01
   0.61326E+01   0.11021E+01
   0.61326E+01   0.11021E+01
   0.61326E+01   0.11021E+01
   0.61326E+01   0.11021E+01
   0.61326E+01   0.11021E+01
   0.61326E+01   0.11021E+01
   0.61326E+01   0.11021E+01
   0.61326E+01   0.11022E+01
   0.61326E+01   0.11022E+01
   0.61326E+01   0.11022E+01
   0.61326E+01   0.11022E+01
   0.61326E+01   0.11022E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11023E+01
   0.61326E+01   0.11024E+01
   0.61326E+01   0.11024E+01
   0.61326E+01   0.11024E+01
   0.61326E+01   0.11024E+01
   0.61326E+01   0.11025E+01
   0.61326E+01   0.11026E+01
   0.61326E+01   0.11026E+01
   0.61351E+01   0.11026E+01
   0.61351E+01   0.11027E+01
   0.61351E+01   0.11027E+01
   0.61351E+01   0.11027E+01
   0.61351E+01   0.11027E+01
   0.61351E+01   0.11028E+01
   0.61351E+01   0.11028E+01
   0.61351E+01   0.11028E+01
   0.61351E+01   0.11028E+01
   0.61351E+01   0.11028E+01
   0.61351E+01   0.11029E+01
   0.61351E+01   0.11029E+01
   0.61351E+01   0.11029E+01
   0.61351E+01   0.11029E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11031E+01
   0.61351E+01   0.11031E+01
   0.61351E+01   0.11031E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11031E+01
   0.61351E+01   0.11030E+01
   0.61351E+01   0.11031E+01
   0.61351E+01   0.11031E+01
   0.61351E+01   0.11031E+01
   0.61351E+01   0.11031E+01
   0.61351E+01   0.11032E+01
   0.61351E+01   0.11032E+01
   0.61351E+01   0.11032E+01
   0.61376E+01   0.11032E+01
   0.61351E+01   0.11032E+01
   0.61351E+01   0.11032E+01
   0.61376E+01   0.11032E+01
   0.61376E+01   0.11033E+01
   0.61376E+01   0.11033E+01
   0.61376E+01   0.11034E+01
   0.61376E+01   0.11034E+01
   0.61376E+01   0.11034E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11035E+01
   0.61376E+01   0.11036E+01
   0.61376E+01   0.11036E+01
   0.61376E+01   0.11036E+01
   0.61376E+01   0.11036E+01
   0.61376E+01   0.11037E+01
   0.61376E+01   0.11037E+01
   0.61376E+01   0.11037E+01
   0.61376E+01   0.11038E+01
   0.61376E+01   0.11038E+01
   0.61376E+01   0.11038E+01
   0.61401E+01   0.11038E+01
   0.61401E+01   0.11038E+01
   0.61376E+01   0.11038E+01
   0.61376E+01   0.11039E+01
   0.61376E+01   0.11039E+01
   0.61401E+01   0.11039E+01
   0.61401E+01   0.11039E+01
   0.61401E+01   0.11038E+01
   0.61401E+01   0.11038E+01
   0.61401E+01   0.11038E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11040E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11041E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11042E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11043E+01
   0.61401E+01   0.11044E+01
   0.61401E+01   0.11044E+01
   0.61426E+01   0.11044E+01
   0.61426E+01   0.11044E+01
   0.61426E+01   0.11044E+01
   0.61426E+01   0.11045E+01
   0.61426E+01   0.11045E+01
   0.61426E+01   0.11045E+01
   0.61426E+01   0.11045E+01
   0.61426E+01   0.11045E+01
   0.61426E+01   0.11045E+01
   0.61426E+01   0.11045E+01
   0.61426E+01   0.11046E+01
   0.61426E+01   0.11046E+01
   0.61426E+01   0.11046E+01
   0.61426E+01   0.11046E+01
   0.61426E+01   0.11046E+01
   0.61426E+01   0.11046E+01
   0.61426E+01   0.11047E+01
   0.61426E+01   0.11047E+01
   0.61426E+01   0.11048E+01
   0.61426E+01   0.11048E+01
   0.61426E+01   0.11048E+01
   0.61426E+01   0.11048E+01
   0.61426E+01   0.11048E+01
   0.61426E+01   0.11048E+01
   0.61426E+01   0.11048E+01
   0.61426E+01   0.11049E+01
   0.61426E+01   0.11049E+01
   0.61426E+01   0.11050E+01
   0.61426E+01   0.11050E+01
   0.61426E+01   0.11050E+01
   0.61426E+01   0.11050E+01
   0.61426E+01   0.11050E+01
   0.61426E+01   0.11051E+01
   0.61426E+01   0.11051E+01
   0.61426E+01   0.11051E+01
   0.61426E+01   0.11051E+01
   0.61426E+01   0.11051E+01
   0.61426E+01   0.11052E+01
   0.61426E+01   0.11052E+01
   0.61426E+01   0.11052E+01
   0.61426E+01   0.11052E+01
   0.61451E+01   0.11052E+01
   0.61451E+01   0.11052E+01
   0.61451E+01   0.11052E+01
   0.61451E+01   0.11052E+01
   0.61451E+01   0.11053E+01
   0.61451E+01   0.11052E+01
   0.61451E+01   0.11052E+01
   0.61451E+01   0.11053E+01
   0.61451E+01   0.11053E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11054E+01
   0.61451E+01   0.11055E+01
   0.61451E+01   0.11055E+01
   0.61451E+01   0.11055E+01
   0.61451E+01   0.11055E+01
   0.61451E+01   0.11057E+01
   0.61451E+01   0.11056E+01
   0.61451E+01   0.11057E+01
   0.61451E+01   0.11058E+01
   0.61451E+01   0.11058E+01
   0.61451E+01   0.11059E+01
   0.61451E+01   0.11058E+01
   0.61451E+01   0.11058E+01
   0.61476E+01   0.11058E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11058E+01
   0.61476E+01   0.11058E+01
   0.61476E+01   0.11058E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11059E+01
   0.61476E+01   0.11060E+01
   0.61476E+01   0.11060E+01
   0.61476E+01   0.11060E+01
   0.61476E+01   0.11060E+01
   0.61476E+01   0.11061E+01
   0.61476E+01   0.11061E+01
   0.61476E+01   0.11061E+01
   0.61476E+01   0.11061E+01
   0.61476E+01   0.11061E+01
   0.61476E+01   0.11062E+01
   0.61476E+01   0.11062E+01
   0.61476E+01   0.11062E+01
   0.61476E+01   0.11062E+01
   0.61476E+01   0.11062E+01
   0.61476E+01   0.11062E+01
   0.61476E+01   0.11062E+01
   0.61476E+01   0.11062E+01
   0.61476E+01   0.11063E+01
   0.61476E+01   0.11063E+01
   0.61476E+01   0.11063E+01
   0.61476E+01   0.11063E+01
   0.61476E+01   0.11064E+01
   0.61476E+01   0.11064E+01
   0.61476E+01   0.11064E+01
   0.61476E+01   0.11064E+01
   0.61476E+01   0.11064E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11065E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11066E+01
   0.61501E+01   0.11067E+01
   0.61501E+01   0.11067E+01
   0.61501E+01   0.11067E+01
   0.61501E+01   0.11067E+01
   0.61501E+01   0.11067E+01
   0.61501E+01   0.11067E+01
   0.61501E+01   0.11068E+01
   0.61501E+01   0.11068E+01
   0.61501E+01   0.11068E+01
   0.61501E+01   0.11068E+01
   0.61501E+01   0.11068E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11069E+01
   0.61501E+01   0.11070E+01
   0.61501E+01   0.11070E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11071E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61501E+01   0.11072E+01
   0.61526E+01   0.11072E+01
   0.61526E+01   0.11073E+01
   0.61526E+01   0.11073E+01
   0.61526E+01   0.11074E+01
   0.61526E+01   0.11074E+01
   0.61526E+01   0.11075E+01
   0.61526E+01   0.11074E+01
   0.61526E+01   0.11075E+01
   0.61526E+01   0.11074E+01
   0.61526E+01   0.11075E+01
   0.61526E+01   0.11075E+01
   0.61526E+01   0.11076E+01
   0.61526E+01   0.11075E+01
   0.61526E+01   0.11076E+01
   0.61526E+01   0.11076E+01
   0.61526E+01   0.11076E+01
   0.61526E+01   0.11077E+01
   0.61526E+01   0.11077E+01
   0.61526E+01   0.11077E+01
   0.61526E+01   0.11078E+01
   0.61526E+01   0.11078E+01
   0.61526E+01   0.11078E+01
   0.61526E+01   0.11078E+01
   0.61551E+01   0.11078E+01
   0.61551E+01   0.11078E+01
   0.61551E+01   0.11078E+01
   0.61551E+01   0.11078E+01
   0.61551E+01   0.11078E+01
   0.61551E+01   0.11079E+01
   0.61551E+01   0.11079E+01
   0.61551E+01   0.11079E+01
   0.61551E+01   0.11079E+01
   0.61551E+01   0.11079E+01
   0.61551E+01   0.11080E+01
   0.61551E+01   0.11080E+01
   0.61551E+01   0.11080E+01
   0.61551E+01   0.11080E+01
   0.61551E+01   0.11081E+01
   0.61551E+01   0.11081E+01
   0.61551E+01   0.11081E+01
   0.61551E+01   0.11081E+01
   0.61551E+01   0.11081E+01
   0.61551E+01   0.11081E+01
   0.61551E+01   0.11081E+01
   0.61551E+01   0.11081E+01
   0.61551E+01   0.11082E+01
   0.61551E+01   0.11082E+01
   0.61551E+01   0.11082E+01
   0.61551E+01   0.11082E+01
   0.61551E+01   0.11082E+01
   0.61551E+01   0.11082E+01
   0.61551E+01   0.11082E+01
   0.61551E+01   0.11082E+01
   0.61551E+01   0.11083E+01
   0.61551E+01   0.11083E+01
   0.61551E+01   0.11083E+01
   0.61551E+01   0.11083E+01
   0.61551E+01   0.11083E+01
   0.61551E+01   0.11083E+01
   0.61551E+01   0.11083E+01
   0.61551E+01   0.11084E+01
   0.61551E+01   0.11084E+01
   0.61551E+01   0.11084E+01
   0.61551E+01   0.11085E+01
   0.61551E+01   0.11085E+01
   0.61551E+01   0.11085E+01
   0.61551E+01   0.11085E+01
   0.61551E+01   0.11085E+01
   0.61576E+01   0.11086E+01
   0.61576E+01   0.11086E+01
   0.61576E+01   0.11086E+01
   0.61576E+01   0.11087E+01
   0.61551E+01   0.11086E+01
   0.61551E+01   0.11086E+01
   0.61551E+01   0.11086E+01
   0.61551E+01   0.11086E+01
   0.61576E+01   0.11087E+01
   0.61576E+01   0.11087E+01
   0.61576E+01   0.11087E+01
   0.61576E+01   0.11087E+01
   0.61576E+01   0.11087E+01
   0.61576E+01   0.11088E+01
   0.61576E+01   0.11089E+01
   0.61576E+01   0.11088E+01
   0.61576E+01   0.11088E+01
   0.61576E+01   0.11088E+01
   0.61576E+01   0.11089E+01
   0.61576E+01   0.11089E+01
   0.61576E+01   0.11089E+01
   0.61576E+01   0.11090E+01
   0.61576E+01   0.11090E+01
   0.61576E+01   0.11090E+01
   0.61576E+01   0.11090E+01
   0.61576E+01   0.11090E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11091E+01
   0.61576E+01   0.11092E+01
   0.61576E+01   0.11092E+01
   0.61576E+01   0.11092E+01
   0.61576E+01   0.11092E+01
   0.61576E+01   0.11092E+01
   0.61576E+01   0.11093E+01
   0.61576E+01   0.11093E+01
   0.61576E+01   0.11093E+01
   0.61601E+01   0.11093E+01
   0.61601E+01   0.11093E+01
   0.61576E+01   0.11093E+01
   0.61601E+01   0.11094E+01
   0.61601E+01   0.11093E+01
   0.61601E+01   0.11094E+01
   0.61601E+01   0.11094E+01
   0.61601E+01   0.11094E+01
   0.61601E+01   0.11095E+01
   0.61601E+01   0.11095E+01
   0.61601E+01   0.11095E+01
   0.61601E+01   0.11095E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11096E+01
   0.61601E+01   0.11097E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11098E+01
   0.61601E+01   0.11099E+01
   0.61601E+01   0.11099E+01
   0.61601E+01   0.11099E+01
   0.61601E+01   0.11099E+01
   0.61601E+01   0.11099E+01
   0.61626E+01   0.11100E+01
   0.61626E+01   0.11101E+01
   0.61601E+01   0.11101E+01
   0.61626E+01   0.11101E+01
   0.61626E+01   0.11101E+01
   0.61601E+01   0.11101E+01
   0.61601E+01   0.11102E+01
   0.61601E+01   0.11102E+01
   0.61601E+01   0.11102E+01
   0.61626E+01   0.11101E+01
   0.61626E+01   0.11102E+01
   0.61626E+01   0.11103E+01
   0.61626E+01   0.11103E+01
   0.61626E+01   0.11102E+01
   0.61626E+01   0.11102E+01
   0.61626E+01   0.11103E+01
   0.61626E+01   0.11103E+01
   0.61626E+01   0.11103E+01
   0.61626E+01   0.11103E+01
   0.61626E+01   0.11103E+01
   0.61626E+01   0.11103E+01
   0.61626E+01   0.11104E+01
   0.61626E+01   0.11104E+01
   0.61626E+01   0.11104E+01
   0.61626E+01   0.11104E+01
   0.61626E+01   0.11104E+01
   0.61626E+01   0.11104E+01
   0.61626E+01   0.11104E+01
   0.61626E+01   0.11105E+01
   0.61626E+01   0.11105E+01
   0.61626E+01   0.11105E+01
   0.61626E+01   0.11105E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11106E+01
   0.61626E+01   0.11107E+01
   0.61626E+01   0.11107E+01
   0.61626E+01   0.11107E+01
   0.61626E+01   0.11107E+01
   0.61626E+01   0.11107E+01
   0.61626E+01   0.11108E+01
   0.61626E+01   0.11108E+01
   0.61626E+01   0.11108E+01
   0.61651E+01   0.11108E+01
   0.61651E+01   0.11109E+01
   0.61651E+01   0.11109E+01
   0.61651E+01   0.11109E+01
   0.61651E+01   0.11110E+01
   0.61651E+01   0.11110E+01
   0.61651E+01   0.11110E+01
   0.61651E+01   0.11110E+01
   0.61651E+01   0.11110E+01
   0.61651E+01   0.11110E+01
   0.61651E+01   0.11111E+01
   0.61651E+01   0.11111E+01
   0.61651E+01   0.11111E+01
   0.61651E+01   0.11111E+01
   0.61651E+01   0.11111E+01
   0.61651E+01   0.11112E+01
   0.61651E+01   0.11112E+01
   0.61651E+01   0.11112E+01
   0.61651E+01   0.11112E+01
   0.61651E+01   0.11112E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11113E+01
   0.61651E+01   0.11114E+01
   0.61651E+01   0.11114E+01
   0.61651E+01   0.11114E+01
   0.61651E+01   0.11115E+01
   0.61651E+01   0.11115E+01
   0.61651E+01   0.11115E+01
   0.61651E+01   0.11115E+01
   0.61651E+01   0.11115E+01
   0.61676E+01   0.11115E+01
   0.61676E+01   0.11115E+01
   0.61676E+01   0.11115E+01
   0.61676E+01   0.11116E+01
   0.61676E+01   0.11116E+01
   0.61676E+01   0.11116E+01
   0.61676E+01   0.11116E+01
   0.61676E+01   0.11116E+01
   0.61676E+01   0.11116E+01
   0.61676E+01   0.11117E+01
   0.61676E+01   0.11117E+01
   0.61676E+01   0.11117E+01
   0.61676E+01   0.11117E+01
   0.61676E+01   0.11117E+01
   0.61676E+01   0.11118E+01
   0.61676E+01   0.11118E+01
   0.61676E+01   0.11118E+01
   0.61676E+01   0.11118E+01
   0.61676E+01   0.11119E+01
   0.61676E+01   0.11119E+01
   0.61676E+01   0.11119E+01
   0.61676E+01   0.11119E+01
   0.61676E+01   0.11119E+01
   0.61676E+01   0.11120E+01
   0.61676E+01   0.11120E+01
   0.61676E+01   0.11120E+01
   0.61676E+01   0.11121E+01
   0.61676E+01   0.11121E+01
   0.61676E+01   0.11121E+01
   0.61676E+01   0.11121E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11122E+01
   0.61676E+01   0.11123E+01
   0.61676E+01   0.11123E+01
   0.61676E+01   0.11123E+01
   0.61676E+01   0.11123E+01
   0.61701E+01   0.11124E+01
   0.61701E+01   0.11124E+01
   0.61701E+01   0.11124E+01
   0.61701E+01   0.11124E+01
   0.61701E+01   0.11124E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11125E+01
   0.61701E+01   0.11126E+01
   0.61701E+01   0.11126E+01
   0.61701E+01   0.11126E+01
   0.61701E+01   0.11126E+01
   0.61701E+01   0.11126E+01
   0.61701E+01   0.11126E+01
   0.61701E+01   0.11127E+01
   0.61701E+01   0.11127E+01
   0.61701E+01   0.11127E+01
   0.61701E+01   0.11127E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11127E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11128E+01
   0.61701E+01   0.11129E+01
   0.61701E+01   0.11129E+01
   0.61701E+01   0.11129E+01
   0.61701E+01   0.11129E+01
   0.61701E+01   0.11129E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11131E+01
   0.61701E+01   0.11131E+01
   0.61701E+01   0.11130E+01
   0.61701E+01   0.11131E+01
   0.61701E+01   0.11131E+01
   0.61701E+01   0.11131E+01
   0.61726E+01   0.11131E+01
   0.61701E+01   0.11132E+01
   0.61701E+01   0.11132E+01
   0.61701E+01   0.11132E+01
   0.61726E+01   0.11133E+01
   0.61726E+01   0.11133E+01
   0.61726E+01   0.11133E+01
   0.61726E+01   0.11133E+01
   0.61726E+01   0.11133E+01
   0.61726E+01   0.11133E+01
   0.61726E+01   0.11133E+01
   0.61726E+01   0.11134E+01
   0.61726E+01   0.11134E+01
   0.61726E+01   0.11134E+01
   0.61726E+01   0.11134E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11135E+01
   0.61726E+01   0.11136E+01
   0.61726E+01   0.11136E+01
   0.61726E+01   0.11136E+01
   0.61726E+01   0.11136E+01
   0.61726E+01   0.11136E+01
   0.61726E+01   0.11136E+01
   0.61726E+01   0.11137E+01
   0.61726E+01   0.11137E+01
   0.61726E+01   0.11137E+01
   0.61726E+01   0.11137E+01
   0.61726E+01   0.11137E+01
   0.61726E+01   0.11137E+01
   0.61726E+01   0.11138E+01
   0.61726E+01   0.11138E+01
   0.61726E+01   0.11139E+01
   0.61726E+01   0.11138E+01
   0.61726E+01   0.11138E+01
   0.61726E+01   0.11138E+01
   0.61726E+01   0.11138E+01
   0.61726E+01   0.11139E+01
   0.61726E+01   0.11139E+01
   0.61726E+01   0.11139E+01
   0.61751E+01   0.11139E+01
   0.61751E+01   0.11140E+01
   0.61751E+01   0.11140E+01
   0.61751E+01   0.11140E+01
   0.61751E+01   0.11141E+01
   0.61751E+01   0.11141E+01
   0.61751E+01   0.11141E+01
   0.61751E+01   0.11141E+01
   0.61751E+01   0.11141E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11142E+01
   0.61751E+01   0.11143E+01
   0.61751E+01   0.11143E+01
   0.61751E+01   0.11143E+01
   0.61751E+01   0.11144E+01
   0.61751E+01   0.11145E+01
   0.61751E+01   0.11144E+01
   0.61751E+01   0.11144E+01
   0.61751E+01   0.11145E+01
   0.61751E+01   0.11145E+01
   0.61751E+01   0.11144E+01
   0.61751E+01   0.11145E+01
   0.61751E+01   0.11145E+01
   0.61751E+01   0.11145E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11146E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11147E+01
   0.61751E+01   0.11148E+01
   0.61776E+01   0.11148E+01
   0.61776E+01   0.11148E+01
   0.61776E+01   0.11148E+01
   0.61776E+01   0.11148E+01
   0.61776E+01   0.11148E+01
   0.61776E+01   0.11149E+01
   0.61776E+01   0.11150E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11151E+01
   0.61776E+01   0.11152E+01
   0.61776E+01   0.11152E+01
   0.61776E+01   0.11152E+01
   0.61776E+01   0.11152E+01
   0.61776E+01   0.11152E+01
   0.61776E+01   0.11152E+01
   0.61776E+01   0.11152E+01
   0.61776E+01   0.11152E+01
   0.61776E+01   0.11153E+01
   0.61776E+01   0.11153E+01
   0.61776E+01   0.11153E+01
   0.61801E+01   0.11153E+01
   0.61801E+01   0.11153E+01
   0.61801E+01   0.11153E+01
   0.61776E+01   0.11154E+01
   0.61801E+01   0.11154E+01
   0.61801E+01   0.11154E+01
   0.61776E+01   0.11154E+01
   0.61801E+01   0.11154E+01
   0.61801E+01   0.11154E+01
   0.61801E+01   0.11155E+01
   0.61776E+01   0.11155E+01
   0.61776E+01   0.11155E+01
   0.61776E+01   0.11155E+01
   0.61776E+01   0.11155E+01
   0.61776E+01   0.11155E+01
   0.61801E+01   0.11156E+01
   0.61801E+01   0.11156E+01
   0.61801E+01   0.11158E+01
   0.61801E+01   0.11158E+01
   0.61801E+01   0.11157E+01
   0.61801E+01   0.11158E+01
   0.61801E+01   0.11158E+01
   0.61801E+01   0.11158E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11159E+01
   0.61801E+01   0.11160E+01
   0.61801E+01   0.11160E+01
   0.61801E+01   0.11160E+01
   0.61801E+01   0.11160E+01
   0.61801E+01   0.11160E+01
   0.61801E+01   0.11160E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11161E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11162E+01
   0.61801E+01   0.11163E+01
   0.61801E+01   0.11163E+01
   0.61801E+01   0.11163E+01
   0.61801E+01   0.11164E+01
   0.61801E+01   0.11164E+01
   0.61801E+01   0.11164E+01
   0.61801E+01   0.11165E+01
   0.61801E+01   0.11165E+01
   0.61801E+01   0.11165E+01
   0.61826E+01   0.11165E+01
   0.61826E+01   0.11165E+01
   0.61826E+01   0.11166E+01
   0.61826E+01   0.11166E+01
   0.61826E+01   0.11167E+01
   0.61826E+01   0.11167E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11168E+01
   0.61826E+01   0.11169E+01
   0.61826E+01   0.11169E+01
   0.61826E+01   0.11169E+01


==> anc/Figure3/1outM_R_incomp_fermi_down_rc02.dat <==
   0.21310E+00   0.33309E-01
   0.23860E+00   0.33310E-01
   0.25510E+00   0.33312E-01
   0.27010E+00   0.33313E-01
   0.28510E+00   0.33315E-01
   0.30010E+00   0.33317E-01
   0.31360E+00   0.33319E-01
   0.32860E+00   0.33321E-01
   0.34210E+00   0.33324E-01
   0.35860E+00   0.33326E-01
   0.37360E+00   0.33329E-01
   0.39010E+00   0.33333E-01
   0.40660E+00   0.33337E-01
   0.42610E+00   0.33341E-01
   0.44410E+00   0.33345E-01
   0.46360E+00   0.33350E-01
   0.48460E+00   0.33356E-01
   0.50710E+00   0.33362E-01
   0.53110E+00   0.33369E-01
   0.55660E+00   0.33376E-01
   0.58510E+00   0.33385E-01
   0.61360E+00   0.33394E-01
   0.64660E+00   0.33405E-01
   0.68110E+00   0.33418E-01
   0.71860E+00   0.33431E-01
   0.75909E+00   0.33447E-01
   0.80559E+00   0.33466E-01
   0.85509E+00   0.33487E-01
   0.91209E+00   0.33512E-01
   0.97509E+00   0.33542E-01
   0.10471E+01   0.33577E-01
   0.11266E+01   0.33619E-01
   0.12196E+01   0.33671E-01
   0.13231E+01   0.33733E-01
   0.14476E+01   0.33812E-01
   0.15931E+01   0.33913E-01
   0.17671E+01   0.34043E-01
   0.19861E+01   0.34223E-01
   0.22486E+01   0.34463E-01
   0.25831E+01   0.34807E-01
   0.30136E+01   0.35313E-01
   0.35791E+01   0.36092E-01
   0.43351E+01   0.37351E-01
   0.53521E+01   0.39496E-01
   0.66826E+01   0.43279E-01
   0.81585E+01   0.49317E-01
   0.97545E+01   0.59473E-01
   0.11031E+02   0.72772E-01
   0.12011E+02   0.89581E-01
   0.12659E+02   0.10745E+00
   0.13121E+02   0.12724E+00
   0.13431E+02   0.14756E+00
   0.13640E+02   0.16781E+00
   0.13782E+02   0.18805E+00
   0.13875E+02   0.20768E+00
   0.13940E+02   0.22764E+00
   0.13980E+02   0.24726E+00
   0.14003E+02   0.26611E+00
   0.14013E+02   0.28471E+00
   0.14015E+02   0.30305E+00
   0.14007E+02   0.32079E+00
   0.13997E+02   0.33853E+00
   0.13980E+02   0.35574E+00
   0.13961E+02   0.37278E+00
   0.13938E+02   0.38940E+00
   0.13914E+02   0.40547E+00
   0.13889E+02   0.42135E+00
   0.13863E+02   0.43686E+00
   0.13835E+02   0.45217E+00
   0.13808E+02   0.46710E+00
   0.13779E+02   0.48176E+00
   0.13751E+02   0.49585E+00
   0.13721E+02   0.51009E+00
   0.13691E+02   0.52400E+00
   0.13662E+02   0.53728E+00
   0.13632E+02   0.55077E+00
   0.13604E+02   0.56373E+00
   0.13574E+02   0.57679E+00
   0.13545E+02   0.58909E+00
   0.13517E+02   0.60153E+00
   0.13488E+02   0.61358E+00
   0.13460E+02   0.62548E+00
   0.13431E+02   0.63718E+00
   0.13403E+02   0.64870E+00
   0.13377E+02   0.65958E+00
   0.13349E+02   0.67094E+00
   0.13322E+02   0.68192E+00
   0.13295E+02   0.69252E+00
   0.13268E+02   0.70330E+00
   0.13241E+02   0.71357E+00
   0.13215E+02   0.72369E+00
   0.13190E+02   0.73387E+00
   0.13164E+02   0.74368E+00
   0.13139E+02   0.75345E+00
   0.13113E+02   0.76294E+00
   0.13089E+02   0.77228E+00
   0.13064E+02   0.78155E+00
   0.13040E+02   0.79054E+00
   0.13016E+02   0.79971E+00
   0.12992E+02   0.80858E+00
   0.12968E+02   0.81727E+00
   0.12945E+02   0.82566E+00
   0.12923E+02   0.83424E+00
   0.12899E+02   0.84264E+00
   0.12878E+02   0.85069E+00
   0.12855E+02   0.85883E+00
   0.12833E+02   0.86684E+00
   0.12810E+02   0.87481E+00
   0.12789E+02   0.88250E+00
   0.12767E+02   0.89009E+00
   0.12747E+02   0.89750E+00
   0.12725E+02   0.90501E+00
   0.12704E+02   0.91245E+00
   0.12683E+02   0.91968E+00
   0.12663E+02   0.92680E+00
   0.12642E+02   0.93377E+00
   0.12623E+02   0.94064E+00
   0.12603E+02   0.94762E+00
   0.12584E+02   0.95423E+00
   0.12564E+02   0.96094E+00
   0.12545E+02   0.96741E+00
   0.12525E+02   0.97406E+00
   0.12507E+02   0.98038E+00
   0.12488E+02   0.98661E+00
   0.12470E+02   0.99288E+00
   0.12450E+02   0.99914E+00
   0.12432E+02   0.10051E+01
   0.12414E+02   0.10112E+01
   0.12396E+02   0.10171E+01
   0.12378E+02   0.10230E+01
   0.12362E+02   0.10287E+01
   0.12344E+02   0.10345E+01
   0.12326E+02   0.10401E+01
   0.12309E+02   0.10457E+01
   0.12293E+02   0.10512E+01
   0.12275E+02   0.10566E+01
   0.12258E+02   0.10620E+01
   0.12242E+02   0.10674E+01
   0.12225E+02   0.10726E+01
   0.12209E+02   0.10778E+01
   0.12192E+02   0.10829E+01
   0.12177E+02   0.10879E+01
   0.12161E+02   0.10929E+01
   0.12144E+02   0.10978E+01
   0.12129E+02   0.11029E+01
   0.12113E+02   0.11078E+01
   0.12098E+02   0.11125E+01
   0.12083E+02   0.11172E+01
   0.12068E+02   0.11218E+01
   0.12053E+02   0.11264E+01
   0.12038E+02   0.11311E+01
   0.12023E+02   0.11356E+01
   0.12008E+02   0.11401E+01
   0.11993E+02   0.11445E+01
   0.11979E+02   0.11488E+01
   0.11964E+02   0.11533E+01
   0.11949E+02   0.11576E+01
   0.11934E+02   0.11618E+01
   0.11921E+02   0.11659E+01
   0.11907E+02   0.11702E+01
   0.11892E+02   0.11742E+01
   0.11879E+02   0.11782E+01
   0.11865E+02   0.11823E+01
   0.11852E+02   0.11863E+01
   0.11838E+02   0.11902E+01
   0.11825E+02   0.11941E+01
   0.11811E+02   0.11978E+01
   0.11798E+02   0.12018E+01
   0.11784E+02   0.12056E+01
   0.11772E+02   0.12093E+01
   0.11759E+02   0.12131E+01
   0.11745E+02   0.12167E+01
   0.11733E+02   0.12201E+01
   0.11720E+02   0.12239E+01
   0.11708E+02   0.12274E+01
   0.11694E+02   0.12309E+01
   0.11682E+02   0.12344E+01
   0.11670E+02   0.12378E+01
   0.11658E+02   0.12412E+01
   0.11645E+02   0.12446E+01
   0.11633E+02   0.12480E+01
   0.11621E+02   0.12512E+01
   0.11609E+02   0.12547E+01
   0.11597E+02   0.12579E+01
   0.11585E+02   0.12611E+01
   0.11573E+02   0.12643E+01
   0.11561E+02   0.12675E+01
   0.11550E+02   0.12705E+01
   0.11538E+02   0.12737E+01
   0.11526E+02   0.12768E+01
   0.11514E+02   0.12798E+01
   0.11504E+02   0.12829E+01
   0.11492E+02   0.12858E+01
   0.11481E+02   0.12888E+01
   0.11469E+02   0.12917E+01
   0.11459E+02   0.12946E+01
   0.11447E+02   0.12976E+01
   0.11436E+02   0.13004E+01
   0.11426E+02   0.13032E+01
   0.11415E+02   0.13060E+01
   0.11403E+02   0.13088E+01
   0.11393E+02   0.13115E+01
   0.11382E+02   0.13143E+01
   0.11372E+02   0.13169E+01
   0.11361E+02   0.13196E+01
   0.11351E+02   0.13223E+01
   0.11340E+02   0.13250E+01
   0.11330E+02   0.13276E+01
   0.11319E+02   0.13302E+01
   0.11309E+02   0.13327E+01
   0.11298E+02   0.13352E+01
   0.11288E+02   0.13378E+01
   0.11279E+02   0.13403E+01
   0.11268E+02   0.13428E+01
   0.11258E+02   0.13452E+01
   0.11249E+02   0.13476E+01
   0.11238E+02   0.13501E+01
   0.11229E+02   0.13524E+01
   0.11219E+02   0.13548E+01
   0.11208E+02   0.13571E+01
   0.11199E+02   0.13595E+01
   0.11189E+02   0.13618E+01
   0.11180E+02   0.13641E+01
   0.11171E+02   0.13664E+01
   0.11160E+02   0.13687E+01
   0.11151E+02   0.13709E+01
   0.11141E+02   0.13732E+01
   0.11132E+02   0.13753E+01
   0.11123E+02   0.13775E+01
   0.11114E+02   0.13797E+01
   0.11105E+02   0.13819E+01
   0.11096E+02   0.13839E+01
   0.11085E+02   0.13861E+01
   0.11078E+02   0.13881E+01
   0.11069E+02   0.13902E+01
   0.11060E+02   0.13922E+01
   0.11049E+02   0.13943E+01
   0.11042E+02   0.13964E+01
   0.11033E+02   0.13983E+01
   0.11024E+02   0.14003E+01
   0.11015E+02   0.14024E+01
   0.11006E+02   0.14043E+01
   0.10997E+02   0.14063E+01
   0.10988E+02   0.14082E+01
   0.10980E+02   0.14101E+01
   0.10971E+02   0.14121E+01
   0.10962E+02   0.14139E+01
   0.10953E+02   0.14158E+01
   0.10946E+02   0.14176E+01
   0.10937E+02   0.14195E+01
   0.10929E+02   0.14213E+01
   0.10920E+02   0.14232E+01
   0.10913E+02   0.14249E+01
   0.10904E+02   0.14268E+01
   0.10895E+02   0.14285E+01
   0.10887E+02   0.14303E+01
   0.10878E+02   0.14320E+01
   0.10871E+02   0.14338E+01
   0.10863E+02   0.14355E+01
   0.10856E+02   0.14371E+01
   0.10847E+02   0.14388E+01
   0.10839E+02   0.14405E+01
   0.10830E+02   0.14422E+01
   0.10823E+02   0.14439E+01
   0.10815E+02   0.14455E+01
   0.10806E+02   0.14471E+01
   0.10799E+02   0.14487E+01
   0.10791E+02   0.14503E+01
   0.10784E+02   0.14519E+01
   0.10776E+02   0.14535E+01
   0.10769E+02   0.14551E+01
   0.10761E+02   0.14566E+01
   0.10752E+02   0.14582E+01
   0.10745E+02   0.14597E+01
   0.10737E+02   0.14613E+01
   0.10730E+02   0.14628E+01
   0.10722E+02   0.14643E+01
   0.10715E+02   0.14658E+01
   0.10707E+02   0.14673E+01
   0.10700E+02   0.14688E+01
   0.10692E+02   0.14702E+01
   0.10686E+02   0.14716E+01
   0.10679E+02   0.14730E+01
   0.10671E+02   0.14745E+01
   0.10664E+02   0.14759E+01
   0.10656E+02   0.14773E+01
   0.10649E+02   0.14787E+01
   0.10643E+02   0.14801E+01
   0.10635E+02   0.14815E+01
   0.10628E+02   0.14829E+01
   0.10620E+02   0.14842E+01
   0.10614E+02   0.14855E+01
   0.10607E+02   0.14869E+01
   0.10599E+02   0.14882E+01
   0.10593E+02   0.14895E+01
   0.10586E+02   0.14908E+01
   0.10578E+02   0.14922E+01
   0.10572E+02   0.14935E+01
   0.10565E+02   0.14947E+01
   0.10559E+02   0.14960E+01
   0.10551E+02   0.14973E+01
   0.10544E+02   0.14986E+01
   0.10538E+02   0.14998E+01
   0.10532E+02   0.15010E+01
   0.10524E+02   0.15023E+01
   0.10517E+02   0.15035E+01
   0.10511E+02   0.15048E+01
   0.10505E+02   0.15059E+01
   0.10497E+02   0.15071E+01
   0.10491E+02   0.15083E+01
   0.10485E+02   0.15094E+01
   0.10478E+02   0.15107E+01
   0.10472E+02   0.15119E+01
   0.10464E+02   0.15130E+01
   0.10458E+02   0.15141E+01
   0.10452E+02   0.15153E+01
   0.10445E+02   0.15164E+01
   0.10439E+02   0.15175E+01
   0.10433E+02   0.15187E+01
   0.10427E+02   0.15198E+01
   0.10419E+02   0.15209E+01
   0.10413E+02   0.15220E+01
   0.10407E+02   0.15230E+01
   0.10401E+02   0.15241E+01
   0.10395E+02   0.15252E+01
   0.10389E+02   0.15263E+01
   0.10383E+02   0.15273E+01
   0.10376E+02   0.15284E+01
   0.10370E+02   0.15295E+01
   0.10364E+02   0.15305E+01
   0.10358E+02   0.15315E+01
   0.10352E+02   0.15325E+01
   0.10346E+02   0.15336E+01
   0.10340E+02   0.15345E+01
   0.10334E+02   0.15356E+01
   0.10328E+02   0.15366E+01
   0.10322E+02   0.15376E+01
   0.10316E+02   0.15385E+01
   0.10310E+02   0.15395E+01
   0.10304E+02   0.15405E+01
   0.10298E+02   0.15415E+01
   0.10292E+02   0.15424E+01
   0.10286E+02   0.15434E+01
   0.10280E+02   0.15443E+01
   0.10274E+02   0.15453E+01
   0.10268E+02   0.15462E+01
   0.10263E+02   0.15471E+01
   0.10257E+02   0.15480E+01
   0.10251E+02   0.15490E+01
   0.10245E+02   0.15498E+01
   0.10239E+02   0.15508E+01
   0.10233E+02   0.15517E+01
   0.10229E+02   0.15525E+01
   0.10223E+02   0.15535E+01
   0.10217E+02   0.15544E+01
   0.10211E+02   0.15552E+01
   0.10206E+02   0.15561E+01
   0.10200E+02   0.15569E+01
   0.10194E+02   0.15578E+01
   0.10190E+02   0.15587E+01
   0.10184E+02   0.15595E+01
   0.10178E+02   0.15604E+01
   0.10173E+02   0.15612E+01
   0.10167E+02   0.15621E+01
   0.10161E+02   0.15629E+01
   0.10157E+02   0.15637E+01
   0.10151E+02   0.15645E+01
   0.10145E+02   0.15653E+01
   0.10140E+02   0.15661E+01
   0.10134E+02   0.15669E+01
   0.10130E+02   0.15677E+01
   0.10124E+02   0.15685E+01
   0.10119E+02   0.15693E+01
   0.10113E+02   0.15701E+01
   0.10107E+02   0.15709E+01
   0.10103E+02   0.15716E+01
   0.10097E+02   0.15724E+01
   0.10092E+02   0.15732E+01
   0.10086E+02   0.15740E+01
   0.10082E+02   0.15746E+01
   0.10076E+02   0.15754E+01
   0.10071E+02   0.15762E+01
   0.10067E+02   0.15769E+01
   0.10061E+02   0.15776E+01
   0.10056E+02   0.15784E+01
   0.10050E+02   0.15791E+01
   0.10046E+02   0.15798E+01
   0.10041E+02   0.15805E+01
   0.10035E+02   0.15812E+01
   0.10031E+02   0.15820E+01
   0.10025E+02   0.15826E+01
   0.10020E+02   0.15833E+01
   0.10016E+02   0.15841E+01
   0.10010E+02   0.15847E+01
   0.10005E+02   0.15854E+01
   0.10001E+02   0.15861E+01
   0.99945E+01   0.15868E+01
   0.99900E+01   0.15875E+01
   0.99855E+01   0.15881E+01
   0.99795E+01   0.15888E+01
   0.99750E+01   0.15895E+01
   0.99705E+01   0.15901E+01
   0.99660E+01   0.15908E+01
   0.99600E+01   0.15914E+01
   0.99555E+01   0.15921E+01
   0.99510E+01   0.15927E+01
   0.99465E+01   0.15933E+01
   0.99420E+01   0.15940E+01
   0.99360E+01   0.15946E+01
   0.99315E+01   0.15952E+01
   0.99270E+01   0.15959E+01
   0.99225E+01   0.15965E+01
   0.99180E+01   0.15971E+01
   0.99135E+01   0.15977E+01
   0.99075E+01   0.15983E+01
   0.99030E+01   0.15989E+01
   0.98985E+01   0.15995E+01
   0.98940E+01   0.16001E+01
   0.98895E+01   0.16007E+01
   0.98850E+01   0.16013E+01
   0.98805E+01   0.16019E+01
   0.98760E+01   0.16025E+01
   0.98715E+01   0.16031E+01
   0.98670E+01   0.16036E+01
   0.98625E+01   0.16042E+01
   0.98565E+01   0.16048E+01
   0.98520E+01   0.16054E+01
   0.98475E+01   0.16059E+01
   0.98430E+01   0.16065E+01
   0.98385E+01   0.16070E+01
   0.98340E+01   0.16075E+01
   0.98295E+01   0.16081E+01
   0.98250E+01   0.16087E+01
   0.98205E+01   0.16092E+01
   0.98160E+01   0.16097E+01
   0.98130E+01   0.16103E+01
   0.98070E+01   0.16108E+01
   0.98025E+01   0.16114E+01
   0.97995E+01   0.16119E+01
   0.97950E+01   0.16124E+01
   0.97905E+01   0.16129E+01
   0.97860E+01   0.16134E+01
   0.97815E+01   0.16140E+01
   0.97770E+01   0.16144E+01
   0.97725E+01   0.16149E+01
   0.97680E+01   0.16155E+01
   0.97635E+01   0.16159E+01
   0.97590E+01   0.16164E+01
   0.97560E+01   0.16170E+01
   0.97515E+01   0.16174E+01
   0.97470E+01   0.16179E+01
   0.97425E+01   0.16184E+01
   0.97380E+01   0.16189E+01
   0.97335E+01   0.16194E+01
   0.97305E+01   0.16199E+01
   0.97260E+01   0.16203E+01
   0.97215E+01   0.16208E+01
   0.97170E+01   0.16213E+01
   0.97125E+01   0.16218E+01
   0.97095E+01   0.16222E+01
   0.97050E+01   0.16227E+01
   0.97005E+01   0.16232E+01
   0.96960E+01   0.16236E+01
   0.96915E+01   0.16240E+01
   0.96885E+01   0.16245E+01
   0.96840E+01   0.16249E+01
   0.96795E+01   0.16254E+01
   0.96765E+01   0.16258E+01
   0.96720E+01   0.16263E+01
   0.96675E+01   0.16267E+01
   0.96630E+01   0.16271E+01
   0.96600E+01   0.16276E+01
   0.96555E+01   0.16280E+01
   0.96510E+01   0.16284E+01
   0.96465E+01   0.16288E+01
   0.96435E+01   0.16293E+01
   0.96390E+01   0.16297E+01
   0.96360E+01   0.16301E+01
   0.96315E+01   0.16306E+01
   0.96270E+01   0.16310E+01
   0.96240E+01   0.16314E+01
   0.96195E+01   0.16318E+01
   0.96150E+01   0.16322E+01
   0.96120E+01   0.16326E+01
   0.96075E+01   0.16330E+01
   0.96045E+01   0.16333E+01
   0.96000E+01   0.16338E+01
   0.95955E+01   0.16342E+01
   0.95925E+01   0.16346E+01
   0.95880E+01   0.16349E+01
   0.95850E+01   0.16353E+01
   0.95805E+01   0.16357E+01
   0.95760E+01   0.16361E+01
   0.95730E+01   0.16365E+01
   0.95685E+01   0.16369E+01
   0.95655E+01   0.16372E+01
   0.95610E+01   0.16376E+01
   0.95565E+01   0.16380E+01
   0.95535E+01   0.16384E+01
   0.95505E+01   0.16387E+01
   0.95460E+01   0.16391E+01
   0.95430E+01   0.16395E+01
   0.95385E+01   0.16398E+01
   0.95355E+01   0.16402E+01
   0.95310E+01   0.16406E+01
   0.95280E+01   0.16409E+01
   0.95235E+01   0.16413E+01
   0.95205E+01   0.16416E+01
   0.95160E+01   0.16419E+01
   0.95115E+01   0.16423E+01
   0.95085E+01   0.16426E+01
   0.95055E+01   0.16430E+01
   0.95010E+01   0.16433E+01
   0.94980E+01   0.16437E+01
   0.94935E+01   0.16440E+01
   0.94905E+01   0.16443E+01
   0.94875E+01   0.16447E+01
   0.94830E+01   0.16450E+01
   0.94800E+01   0.16453E+01
   0.94755E+01   0.16456E+01
   0.94725E+01   0.16459E+01
   0.94680E+01   0.16463E+01
   0.94650E+01   0.16466E+01
   0.94620E+01   0.16469E+01
   0.94575E+01   0.16472E+01
   0.94545E+01   0.16475E+01
   0.94515E+01   0.16479E+01
   0.94470E+01   0.16482E+01
   0.94440E+01   0.16485E+01
   0.94395E+01   0.16488E+01
   0.94365E+01   0.16491E+01
   0.94335E+01   0.16494E+01
   0.94290E+01   0.16497E+01
   0.94260E+01   0.16500E+01
   0.94230E+01   0.16503E+01
   0.94185E+01   0.16506E+01
   0.94155E+01   0.16509E+01
   0.94125E+01   0.16512E+01
   0.94080E+01   0.16515E+01
   0.94050E+01   0.16518E+01
   0.94020E+01   0.16521E+01
   0.93990E+01   0.16524E+01
   0.93945E+01   0.16526E+01
   0.93915E+01   0.16529E+01
   0.93885E+01   0.16532E+01
   0.93840E+01   0.16535E+01
   0.93810E+01   0.16538E+01
   0.93780E+01   0.16541E+01
   0.93750E+01   0.16543E+01
   0.93705E+01   0.16546E+01
   0.93675E+01   0.16549E+01
   0.93645E+01   0.16551E+01
   0.93600E+01   0.16554E+01
   0.93570E+01   0.16557E+01
   0.93540E+01   0.16559E+01
   0.93510E+01   0.16562E+01
   0.93465E+01   0.16565E+01
   0.93435E+01   0.16567E+01
   0.93405E+01   0.16570E+01
   0.93375E+01   0.16573E+01
   0.93345E+01   0.16575E+01
   0.93315E+01   0.16578E+01
   0.93270E+01   0.16580E+01
   0.93240E+01   0.16583E+01
   0.93210E+01   0.16585E+01
   0.93180E+01   0.16587E+01
   0.93135E+01   0.16590E+01
   0.93105E+01   0.16592E+01
   0.93075E+01   0.16595E+01
   0.93045E+01   0.16597E+01
   0.93015E+01   0.16600E+01
   0.92985E+01   0.16602E+01
   0.92955E+01   0.16605E+01
   0.92910E+01   0.16607E+01
   0.92880E+01   0.16609E+01
   0.92850E+01   0.16612E+01
   0.92820E+01   0.16614E+01
   0.92790E+01   0.16616E+01
   0.92760E+01   0.16618E+01
   0.92715E+01   0.16621E+01
   0.92685E+01   0.16623E+01
   0.92655E+01   0.16625E+01
   0.92625E+01   0.16627E+01
   0.92595E+01   0.16630E+01
   0.92565E+01   0.16632E+01
   0.92535E+01   0.16634E+01
   0.92505E+01   0.16636E+01
   0.92475E+01   0.16638E+01
   0.92445E+01   0.16641E+01
   0.92415E+01   0.16643E+01
   0.92385E+01   0.16645E+01
   0.92340E+01   0.16647E+01
   0.92310E+01   0.16650E+01
   0.92280E+01   0.16651E+01
   0.92250E+01   0.16654E+01
   0.92220E+01   0.16656E+01
   0.92190E+01   0.16658E+01
   0.92160E+01   0.16660E+01
   0.92130E+01   0.16662E+01
   0.92100E+01   0.16664E+01
   0.92070E+01   0.16666E+01
   0.92040E+01   0.16668E+01
   0.92010E+01   0.16670E+01
   0.91980E+01   0.16672E+01
   0.91950E+01   0.16674E+01
   0.91920E+01   0.16676E+01
   0.91890E+01   0.16677E+01
   0.91860E+01   0.16680E+01
   0.91830E+01   0.16681E+01
   0.91800E+01   0.16683E+01
   0.91770E+01   0.16685E+01
   0.91740E+01   0.16687E+01
   0.91710E+01   0.16689E+01
   0.91680E+01   0.16691E+01
   0.91650E+01   0.16693E+01
   0.91620E+01   0.16694E+01
   0.91590E+01   0.16697E+01
   0.91560E+01   0.16698E+01
   0.91530E+01   0.16700E+01
   0.91500E+01   0.16702E+01
   0.91470E+01   0.16704E+01
   0.91440E+01   0.16705E+01
   0.91410E+01   0.16707E+01
   0.91380E+01   0.16709E+01
   0.91350E+01   0.16711E+01
   0.91320E+01   0.16712E+01
   0.91290E+01   0.16714E+01
   0.91260E+01   0.16716E+01
   0.91245E+01   0.16717E+01
   0.91200E+01   0.16719E+01
   0.91185E+01   0.16721E+01
   0.91155E+01   0.16722E+01
   0.91125E+01   0.16724E+01
   0.91095E+01   0.16726E+01
   0.91065E+01   0.16727E+01
   0.91035E+01   0.16729E+01
   0.91005E+01   0.16730E+01
   0.90975E+01   0.16732E+01
   0.90945E+01   0.16734E+01
   0.90915E+01   0.16735E+01
   0.90885E+01   0.16737E+01
   0.90870E+01   0.16738E+01
   0.90840E+01   0.16740E+01
   0.90810E+01   0.16741E+01
   0.90780E+01   0.16743E+01
   0.90750E+01   0.16744E+01
   0.90720E+01   0.16746E+01
   0.90690E+01   0.16748E+01
   0.90675E+01   0.16749E+01
   0.90645E+01   0.16750E+01
   0.90615E+01   0.16752E+01
   0.90585E+01   0.16753E+01
   0.90555E+01   0.16755E+01
   0.90525E+01   0.16756E+01
   0.90495E+01   0.16758E+01
   0.90480E+01   0.16759E+01
   0.90450E+01   0.16760E+01
   0.90420E+01   0.16762E+01
   0.90390E+01   0.16763E+01
   0.90360E+01   0.16764E+01
   0.90345E+01   0.16766E+01
   0.90315E+01   0.16767E+01
   0.90285E+01   0.16769E+01
   0.90255E+01   0.16770E+01
   0.90225E+01   0.16771E+01
   0.90195E+01   0.16772E+01
   0.90180E+01   0.16774E+01
   0.90150E+01   0.16775E+01
   0.90120E+01   0.16777E+01
   0.90105E+01   0.16778E+01
   0.90075E+01   0.16779E+01
   0.90045E+01   0.16780E+01
   0.90015E+01   0.16782E+01
   0.89985E+01   0.16783E+01
   0.89970E+01   0.16784E+01
   0.89940E+01   0.16785E+01
   0.89910E+01   0.16787E+01
   0.89880E+01   0.16788E+01
   0.89865E+01   0.16789E+01
   0.89835E+01   0.16790E+01
   0.89805E+01   0.16791E+01
   0.89775E+01   0.16792E+01
   0.89745E+01   0.16794E+01
   0.89730E+01   0.16795E+01
   0.89700E+01   0.16796E+01
   0.89670E+01   0.16797E+01
   0.89640E+01   0.16798E+01
   0.89625E+01   0.16799E+01
   0.89595E+01   0.16800E+01
   0.89565E+01   0.16802E+01
   0.89535E+01   0.16803E+01
   0.89520E+01   0.16804E+01
   0.89490E+01   0.16805E+01
   0.89460E+01   0.16806E+01
   0.89445E+01   0.16807E+01
   0.89415E+01   0.16808E+01
   0.89385E+01   0.16809E+01
   0.89355E+01   0.16811E+01
   0.89340E+01   0.16812E+01
   0.89310E+01   0.16812E+01
   0.89280E+01   0.16814E+01
   0.89265E+01   0.16815E+01
   0.89235E+01   0.16816E+01
   0.89205E+01   0.16816E+01
   0.89190E+01   0.16817E+01
   0.89160E+01   0.16818E+01
   0.89130E+01   0.16820E+01
   0.89115E+01   0.16821E+01
   0.89085E+01   0.16822E+01
   0.89055E+01   0.16822E+01
   0.89025E+01   0.16823E+01
   0.89010E+01   0.16824E+01
   0.88980E+01   0.16825E+01
   0.88950E+01   0.16826E+01
   0.88935E+01   0.16827E+01
   0.88905E+01   0.16828E+01
   0.88890E+01   0.16829E+01
   0.88860E+01   0.16830E+01
   0.88830E+01   0.16831E+01
   0.88815E+01   0.16831E+01
   0.88785E+01   0.16832E+01
   0.88755E+01   0.16833E+01
   0.88740E+01   0.16834E+01
   0.88710E+01   0.16835E+01
   0.88695E+01   0.16836E+01
   0.88665E+01   0.16837E+01
   0.88635E+01   0.16837E+01
   0.88620E+01   0.16839E+01
   0.88590E+01   0.16839E+01
   0.88560E+01   0.16840E+01
   0.88545E+01   0.16841E+01
   0.88515E+01   0.16842E+01
   0.88500E+01   0.16842E+01
   0.88470E+01   0.16843E+01
   0.88440E+01   0.16844E+01
   0.88425E+01   0.16845E+01
   0.88395E+01   0.16846E+01
   0.88380E+01   0.16846E+01
   0.88350E+01   0.16848E+01
   0.88320E+01   0.16848E+01
   0.88305E+01   0.16849E+01
   0.88275E+01   0.16850E+01
   0.88260E+01   0.16850E+01
   0.88230E+01   0.16851E+01
   0.88200E+01   0.16852E+01
   0.88185E+01   0.16852E+01
   0.88155E+01   0.16853E+01
   0.88140E+01   0.16854E+01
   0.88110E+01   0.16855E+01
   0.88095E+01   0.16855E+01
   0.88065E+01   0.16856E+01
   0.88050E+01   0.16857E+01
   0.88020E+01   0.16857E+01
   0.87990E+01   0.16858E+01
   0.87975E+01   0.16859E+01
   0.87945E+01   0.16859E+01
   0.87930E+01   0.16860E+01
   0.87900E+01   0.16861E+01
   0.87870E+01   0.16861E+01
   0.87855E+01   0.16862E+01
   0.87825E+01   0.16863E+01
   0.87810E+01   0.16863E+01
   0.87780E+01   0.16863E+01
   0.87765E+01   0.16864E+01
   0.87750E+01   0.16865E+01
   0.87720E+01   0.16866E+01
   0.87690E+01   0.16866E+01
   0.87675E+01   0.16867E+01
   0.87645E+01   0.16867E+01
   0.87630E+01   0.16868E+01
   0.87600E+01   0.16868E+01
   0.87585E+01   0.16869E+01
   0.87555E+01   0.16869E+01
   0.87540E+01   0.16870E+01
   0.87510E+01   0.16870E+01
   0.87495E+01   0.16871E+01
   0.87465E+01   0.16872E+01
   0.87450E+01   0.16872E+01
   0.87420E+01   0.16873E+01
   0.87405E+01   0.16873E+01
   0.87375E+01   0.16874E+01
   0.87360E+01   0.16875E+01
   0.87330E+01   0.16875E+01
   0.87315E+01   0.16875E+01
   0.87285E+01   0.16876E+01
   0.87270E+01   0.16876E+01
   0.87240E+01   0.16877E+01
   0.87225E+01   0.16877E+01
   0.87195E+01   0.16878E+01
   0.87180E+01   0.16879E+01
   0.87150E+01   0.16879E+01
   0.87135E+01   0.16879E+01
   0.87105E+01   0.16880E+01
   0.87090E+01   0.16880E+01
   0.87060E+01   0.16881E+01
   0.87045E+01   0.16881E+01
   0.87030E+01   0.16882E+01
   0.87000E+01   0.16882E+01
   0.86985E+01   0.16882E+01
   0.86955E+01   0.16883E+01
   0.86940E+01   0.16883E+01
   0.86910E+01   0.16883E+01
   0.86895E+01   0.16884E+01
   0.86865E+01   0.16885E+01
   0.86850E+01   0.16885E+01
   0.86835E+01   0.16885E+01
   0.86805E+01   0.16886E+01
   0.86790E+01   0.16886E+01
   0.86760E+01   0.16887E+01
   0.86745E+01   0.16887E+01
   0.86715E+01   0.16887E+01
   0.86700E+01   0.16887E+01
   0.86685E+01   0.16888E+01
   0.86655E+01   0.16888E+01
   0.86640E+01   0.16888E+01
   0.86610E+01   0.16889E+01
   0.86595E+01   0.16889E+01
   0.86580E+01   0.16890E+01
   0.86550E+01   0.16890E+01
   0.86535E+01   0.16890E+01
   0.86505E+01   0.16890E+01
   0.86490E+01   0.16891E+01
   0.86460E+01   0.16891E+01
   0.86445E+01   0.16891E+01
   0.86430E+01   0.16891E+01
   0.86400E+01   0.16892E+01
   0.86385E+01   0.16892E+01
   0.86355E+01   0.16892E+01
   0.86340E+01   0.16893E+01
   0.86325E+01   0.16893E+01
   0.86295E+01   0.16893E+01
   0.86280E+01   0.16894E+01
   0.86265E+01   0.16894E+01
   0.86235E+01   0.16894E+01
   0.86220E+01   0.16894E+01
   0.86205E+01   0.16895E+01
   0.86175E+01   0.16895E+01
   0.86160E+01   0.16895E+01
   0.86130E+01   0.16895E+01
   0.86115E+01   0.16896E+01
   0.86100E+01   0.16896E+01
   0.86070E+01   0.16896E+01
   0.86055E+01   0.16897E+01
   0.86040E+01   0.16897E+01
   0.86010E+01   0.16897E+01
   0.85995E+01   0.16897E+01
   0.85965E+01   0.16897E+01
   0.85950E+01   0.16897E+01
   0.85935E+01   0.16898E+01
   0.85905E+01   0.16898E+01
   0.85890E+01   0.16898E+01
   0.85875E+01   0.16898E+01
   0.85845E+01   0.16898E+01
   0.85830E+01   0.16898E+01
   0.85815E+01   0.16899E+01
   0.85785E+01   0.16899E+01
   0.85770E+01   0.16899E+01
   0.85755E+01   0.16899E+01
   0.85725E+01   0.16899E+01
   0.85710E+01   0.16899E+01
   0.85695E+01   0.16900E+01
   0.85665E+01   0.16900E+01
   0.85650E+01   0.16900E+01
   0.85635E+01   0.16900E+01
   0.85605E+01   0.16900E+01
   0.85590E+01   0.16900E+01
   0.85575E+01   0.16901E+01
   0.85560E+01   0.16901E+01
   0.85530E+01   0.16901E+01
   0.85515E+01   0.16901E+01
   0.85485E+01   0.16901E+01
   0.85470E+01   0.16901E+01
   0.85455E+01   0.16901E+01
   0.85440E+01   0.16901E+01
   0.85410E+01   0.16901E+01
   0.85395E+01   0.16901E+01
   0.85380E+01   0.16901E+01
   0.85350E+01   0.16901E+01
   0.85335E+01   0.16902E+01
   0.85320E+01   0.16902E+01
   0.85290E+01   0.16902E+01
   0.85275E+01   0.16902E+01
   0.85260E+01   0.16902E+01
   0.85245E+01   0.16902E+01
   0.85215E+01   0.16902E+01
   0.85200E+01   0.16902E+01
   0.85185E+01   0.16902E+01
   0.85170E+01   0.16903E+01
   0.85140E+01   0.16902E+01
   0.85125E+01   0.16902E+01
   0.85110E+01   0.16903E+01
   0.85080E+01   0.16903E+01
   0.85065E+01   0.16903E+01
   0.85050E+01   0.16902E+01
   0.85035E+01   0.16902E+01
   0.85005E+01   0.16902E+01
   0.84990E+01   0.16902E+01
   0.84975E+01   0.16903E+01
   0.84960E+01   0.16903E+01
   0.84930E+01   0.16903E+01
   0.84915E+01   0.16903E+01
   0.84900E+01   0.16903E+01
   0.84870E+01   0.16903E+01
   0.84855E+01   0.16903E+01
   0.84840E+01   0.16902E+01
   0.84825E+01   0.16903E+01
   0.84795E+01   0.16903E+01
   0.84780E+01   0.16903E+01
   0.84765E+01   0.16903E+01
   0.84750E+01   0.16903E+01
   0.84735E+01   0.16902E+01
   0.84705E+01   0.16903E+01
   0.84690E+01   0.16903E+01
   0.84675E+01   0.16903E+01
   0.84660E+01   0.16902E+01
   0.84630E+01   0.16903E+01
   0.84615E+01   0.16903E+01
   0.84600E+01   0.16902E+01
   0.84585E+01   0.16902E+01
   0.84570E+01   0.16902E+01
   0.84540E+01   0.16902E+01
   0.84525E+01   0.16902E+01
   0.84510E+01   0.16902E+01
   0.84495E+01   0.16902E+01
   0.84465E+01   0.16902E+01
   0.84450E+01   0.16902E+01
   0.84435E+01   0.16902E+01
   0.84420E+01   0.16902E+01
   0.84390E+01   0.16901E+01
   0.84375E+01   0.16901E+01
   0.84360E+01   0.16901E+01
   0.84345E+01   0.16902E+01
   0.84330E+01   0.16901E+01
   0.84300E+01   0.16901E+01
   0.84285E+01   0.16901E+01
   0.84270E+01   0.16901E+01
   0.84255E+01   0.16901E+01
   0.84240E+01   0.16901E+01
   0.84210E+01   0.16901E+01
   0.84195E+01   0.16901E+01
   0.84180E+01   0.16901E+01
   0.84165E+01   0.16900E+01
   0.84150E+01   0.16900E+01
   0.84135E+01   0.16900E+01
   0.84105E+01   0.16900E+01
   0.84090E+01   0.16900E+01
   0.84075E+01   0.16900E+01
   0.84060E+01   0.16900E+01
   0.84045E+01   0.16899E+01
   0.84015E+01   0.16899E+01
   0.84000E+01   0.16899E+01
   0.83985E+01   0.16899E+01
   0.83970E+01   0.16899E+01
   0.83955E+01   0.16899E+01
   0.83925E+01   0.16899E+01
   0.83910E+01   0.16898E+01
   0.83895E+01   0.16898E+01
   0.83880E+01   0.16898E+01
   0.83865E+01   0.16898E+01
   0.83850E+01   0.16898E+01
   0.83835E+01   0.16898E+01
   0.83805E+01   0.16898E+01
   0.83790E+01   0.16897E+01
   0.83775E+01   0.16897E+01
   0.83760E+01   0.16897E+01
   0.83745E+01   0.16897E+01
   0.83730E+01   0.16896E+01
   0.83700E+01   0.16896E+01
   0.83685E+01   0.16896E+01
   0.83670E+01   0.16896E+01
   0.83655E+01   0.16896E+01
   0.83640E+01   0.16896E+01
   0.83625E+01   0.16895E+01
   0.83595E+01   0.16895E+01
   0.83580E+01   0.16895E+01
   0.83565E+01   0.16895E+01
   0.83550E+01   0.16895E+01
   0.83535E+01   0.16894E+01
   0.83520E+01   0.16894E+01
   0.83505E+01   0.16894E+01
   0.83490E+01   0.16894E+01
   0.83460E+01   0.16893E+01
   0.83445E+01   0.16893E+01
   0.83430E+01   0.16893E+01
   0.83415E+01   0.16893E+01
   0.83400E+01   0.16893E+01
   0.83385E+01   0.16892E+01
   0.83370E+01   0.16892E+01
   0.83355E+01   0.16892E+01
   0.83325E+01   0.16891E+01
   0.83310E+01   0.16891E+01
   0.83295E+01   0.16891E+01
   0.83280E+01   0.16891E+01
   0.83265E+01   0.16891E+01
   0.83250E+01   0.16890E+01
   0.83235E+01   0.16890E+01
   0.83220E+01   0.16890E+01
   0.83205E+01   0.16890E+01
   0.83175E+01   0.16890E+01
   0.83160E+01   0.16889E+01
   0.83145E+01   0.16889E+01
   0.83130E+01   0.16889E+01
   0.83115E+01   0.16888E+01
   0.83100E+01   0.16888E+01
   0.83085E+01   0.16888E+01
   0.83070E+01   0.16887E+01
   0.83055E+01   0.16887E+01
   0.83025E+01   0.16887E+01
   0.83010E+01   0.16887E+01
   0.82995E+01   0.16887E+01
   0.82980E+01   0.16886E+01
   0.82965E+01   0.16886E+01
   0.82950E+01   0.16885E+01
   0.82935E+01   0.16885E+01
   0.82920E+01   0.16885E+01
   0.82905E+01   0.16885E+01
   0.82890E+01   0.16885E+01
   0.82875E+01   0.16884E+01
   0.82845E+01   0.16884E+01
   0.82830E+01   0.16883E+01
   0.82815E+01   0.16883E+01
   0.82800E+01   0.16883E+01
   0.82785E+01   0.16883E+01
   0.82770E+01   0.16882E+01
   0.82755E+01   0.16882E+01
   0.82740E+01   0.16882E+01
   0.82725E+01   0.16881E+01
   0.82710E+01   0.16881E+01
   0.82695E+01   0.16881E+01
   0.82680E+01   0.16881E+01
   0.82665E+01   0.16880E+01
   0.82635E+01   0.16880E+01
   0.82620E+01   0.16879E+01
   0.82605E+01   0.16879E+01
   0.82590E+01   0.16879E+01
   0.82575E+01   0.16878E+01
   0.82560E+01   0.16878E+01
   0.82545E+01   0.16877E+01
   0.82530E+01   0.16877E+01
   0.82515E+01   0.16877E+01
   0.82500E+01   0.16876E+01
   0.82485E+01   0.16876E+01
   0.82470E+01   0.16876E+01
   0.82455E+01   0.16875E+01
   0.82440E+01   0.16875E+01
   0.82425E+01   0.16875E+01
   0.82410E+01   0.16874E+01
   0.82380E+01   0.16874E+01
   0.82365E+01   0.16874E+01
   0.82350E+01   0.16873E+01
   0.82335E+01   0.16873E+01
   0.82320E+01   0.16873E+01
   0.82305E+01   0.16872E+01
   0.82290E+01   0.16872E+01
   0.82275E+01   0.16872E+01
   0.82260E+01   0.16871E+01
   0.82245E+01   0.16871E+01
   0.82230E+01   0.16870E+01
   0.82215E+01   0.16870E+01
   0.82200E+01   0.16869E+01
   0.82185E+01   0.16869E+01
   0.82170E+01   0.16869E+01
   0.82155E+01   0.16869E+01
   0.82140E+01   0.16868E+01
   0.82125E+01   0.16868E+01
   0.82110E+01   0.16868E+01
   0.82095E+01   0.16867E+01
   0.82080E+01   0.16866E+01
   0.82065E+01   0.16866E+01
   0.82050E+01   0.16866E+01
   0.82035E+01   0.16865E+01
   0.82020E+01   0.16865E+01
   0.82005E+01   0.16865E+01
   0.81990E+01   0.16864E+01
   0.81975E+01   0.16864E+01
   0.81960E+01   0.16863E+01
   0.81945E+01   0.16863E+01
   0.81930E+01   0.16862E+01
   0.81915E+01   0.16862E+01
   0.81900E+01   0.16862E+01
   0.81885E+01   0.16861E+01
   0.81870E+01   0.16861E+01
   0.81855E+01   0.16860E+01
   0.81840E+01   0.16860E+01
   0.81825E+01   0.16859E+01
   0.81810E+01   0.16859E+01
   0.81795E+01   0.16859E+01
   0.81780E+01   0.16858E+01
   0.81765E+01   0.16858E+01
   0.81750E+01   0.16857E+01
   0.81720E+01   0.16857E+01
   0.81720E+01   0.16856E+01
   0.81705E+01   0.16856E+01
   0.81690E+01   0.16856E+01
   0.81675E+01   0.16855E+01
   0.81660E+01   0.16855E+01
   0.81645E+01   0.16854E+01
   0.81630E+01   0.16854E+01
   0.81615E+01   0.16853E+01
   0.81600E+01   0.16853E+01
   0.81585E+01   0.16853E+01
   0.81570E+01   0.16852E+01
   0.81555E+01   0.16852E+01
   0.81540E+01   0.16851E+01
   0.81525E+01   0.16851E+01
   0.81510E+01   0.16850E+01
   0.81495E+01   0.16850E+01
   0.81480E+01   0.16849E+01
   0.81465E+01   0.16849E+01
   0.81450E+01   0.16848E+01
   0.81435E+01   0.16848E+01
   0.81420E+01   0.16847E+01
   0.81405E+01   0.16847E+01
   0.81390E+01   0.16847E+01
   0.81375E+01   0.16846E+01
   0.81360E+01   0.16845E+01
   0.81345E+01   0.16845E+01
   0.81330E+01   0.16845E+01
   0.81315E+01   0.16844E+01
   0.81300E+01   0.16844E+01
   0.81285E+01   0.16843E+01
   0.81270E+01   0.16843E+01
   0.81255E+01   0.16842E+01
   0.81240E+01   0.16842E+01
   0.81225E+01   0.16841E+01
   0.81210E+01   0.16841E+01
   0.81195E+01   0.16840E+01
   0.81195E+01   0.16840E+01
   0.81180E+01   0.16839E+01
   0.81165E+01   0.16839E+01
   0.81150E+01   0.16838E+01
   0.81135E+01   0.16838E+01
   0.81120E+01   0.16837E+01
   0.81105E+01   0.16837E+01
   0.81090E+01   0.16836E+01
   0.81075E+01   0.16836E+01
   0.81060E+01   0.16835E+01
   0.81045E+01   0.16835E+01
   0.81030E+01   0.16834E+01
   0.81015E+01   0.16834E+01
   0.81000E+01   0.16833E+01
   0.80985E+01   0.16833E+01
   0.80970E+01   0.16832E+01
   0.80955E+01   0.16832E+01
   0.80940E+01   0.16831E+01
   0.80925E+01   0.16831E+01
   0.80910E+01   0.16830E+01
   0.80895E+01   0.16830E+01
   0.80895E+01   0.16829E+01
   0.80880E+01   0.16829E+01
   0.80865E+01   0.16828E+01
   0.80850E+01   0.16828E+01
   0.80835E+01   0.16827E+01
   0.80820E+01   0.16827E+01
   0.80805E+01   0.16826E+01
   0.80790E+01   0.16826E+01
   0.80775E+01   0.16825E+01
   0.80760E+01   0.16825E+01
   0.80745E+01   0.16824E+01
   0.80730E+01   0.16824E+01
   0.80715E+01   0.16823E+01
   0.80715E+01   0.16823E+01
   0.80700E+01   0.16822E+01
   0.80685E+01   0.16821E+01
   0.80670E+01   0.16821E+01
   0.80655E+01   0.16820E+01
   0.80640E+01   0.16820E+01
   0.80625E+01   0.16819E+01
   0.80610E+01   0.16819E+01
   0.80595E+01   0.16818E+01
   0.80580E+01   0.16817E+01
   0.80565E+01   0.16817E+01
   0.80550E+01   0.16816E+01
   0.80550E+01   0.16816E+01
   0.80535E+01   0.16816E+01
   0.80520E+01   0.16815E+01
   0.80505E+01   0.16814E+01
   0.80490E+01   0.16814E+01
   0.80475E+01   0.16813E+01
   0.80460E+01   0.16813E+01
   0.80445E+01   0.16812E+01
   0.80430E+01   0.16811E+01
   0.80415E+01   0.16811E+01
   0.80415E+01   0.16810E+01
   0.80385E+01   0.16810E+01
   0.80385E+01   0.16809E+01
   0.80370E+01   0.16809E+01
   0.80355E+01   0.16808E+01
   0.80340E+01   0.16807E+01
   0.80325E+01   0.16807E+01
   0.80310E+01   0.16807E+01
   0.80295E+01   0.16806E+01
   0.80280E+01   0.16805E+01
   0.80265E+01   0.16805E+01
   0.80265E+01   0.16804E+01
   0.80250E+01   0.16804E+01
   0.80235E+01   0.16803E+01
   0.80220E+01   0.16802E+01
   0.80205E+01   0.16802E+01
   0.80190E+01   0.16801E+01
   0.80175E+01   0.16800E+01
   0.80160E+01   0.16800E+01
   0.80145E+01   0.16799E+01
   0.80145E+01   0.16799E+01
   0.80130E+01   0.16798E+01
   0.80115E+01   0.16798E+01
   0.80100E+01   0.16797E+01
   0.80085E+01   0.16796E+01
   0.80070E+01   0.16796E+01
   0.80055E+01   0.16795E+01
   0.80040E+01   0.16795E+01
   0.80040E+01   0.16794E+01
   0.80025E+01   0.16794E+01
   0.80010E+01   0.16793E+01
   0.79995E+01   0.16792E+01
   0.79980E+01   0.16792E+01
   0.79965E+01   0.16791E+01
   0.79950E+01   0.16791E+01
   0.79935E+01   0.16790E+01
   0.79920E+01   0.16789E+01
   0.79920E+01   0.16789E+01
   0.79905E+01   0.16788E+01
   0.79890E+01   0.16788E+01
   0.79875E+01   0.16787E+01
   0.79860E+01   0.16787E+01
   0.79845E+01   0.16786E+01
   0.79830E+01   0.16785E+01
   0.79830E+01   0.16785E+01
   0.79815E+01   0.16784E+01
   0.79800E+01   0.16783E+01
   0.79785E+01   0.16783E+01
   0.79770E+01   0.16782E+01
   0.79755E+01   0.16782E+01
   0.79740E+01   0.16781E+01
   0.79725E+01   0.16780E+01
   0.79725E+01   0.16780E+01
   0.79710E+01   0.16779E+01
   0.79695E+01   0.16778E+01
   0.79680E+01   0.16778E+01
   0.79665E+01   0.16777E+01
   0.79650E+01   0.16777E+01
   0.79650E+01   0.16776E+01
   0.79635E+01   0.16775E+01
   0.79620E+01   0.16775E+01
   0.79605E+01   0.16774E+01
   0.79590E+01   0.16773E+01
   0.79575E+01   0.16773E+01
   0.79575E+01   0.16773E+01
   0.79560E+01   0.16772E+01
   0.79545E+01   0.16771E+01
   0.79530E+01   0.16770E+01
   0.79515E+01   0.16770E+01
   0.79500E+01   0.16769E+01
   0.79485E+01   0.16768E+01
   0.79485E+01   0.16768E+01
   0.79470E+01   0.16767E+01
   0.79455E+01   0.16767E+01
   0.79440E+01   0.16766E+01
   0.79425E+01   0.16765E+01
   0.79410E+01   0.16764E+01
   0.79395E+01   0.16764E+01
   0.79395E+01   0.16763E+01
   0.79380E+01   0.16763E+01
   0.79365E+01   0.16762E+01
   0.79350E+01   0.16761E+01
   0.79335E+01   0.16761E+01
   0.79335E+01   0.16760E+01
   0.79320E+01   0.16760E+01
   0.79305E+01   0.16759E+01
   0.79290E+01   0.16758E+01
   0.79275E+01   0.16758E+01
   0.79260E+01   0.16757E+01
   0.79260E+01   0.16757E+01
   0.79245E+01   0.16756E+01
   0.79230E+01   0.16755E+01
   0.79215E+01   0.16754E+01
   0.79200E+01   0.16754E+01
   0.79185E+01   0.16753E+01
   0.79185E+01   0.16752E+01
   0.79170E+01   0.16752E+01
   0.79155E+01   0.16751E+01
   0.79140E+01   0.16750E+01
   0.79125E+01   0.16750E+01
   0.79125E+01   0.16749E+01
   0.79110E+01   0.16748E+01
   0.79095E+01   0.16748E+01
   0.79080E+01   0.16747E+01
   0.79065E+01   0.16746E+01
   0.79050E+01   0.16746E+01
   0.79050E+01   0.16745E+01
   0.79035E+01   0.16745E+01
   0.79020E+01   0.16744E+01
   0.79005E+01   0.16743E+01
   0.78990E+01   0.16742E+01
   0.78990E+01   0.16742E+01
   0.78975E+01   0.16741E+01
   0.78960E+01   0.16741E+01
   0.78945E+01   0.16740E+01
   0.78930E+01   0.16739E+01
   0.78915E+01   0.16739E+01
   0.78915E+01   0.16738E+01
   0.78900E+01   0.16737E+01
   0.78885E+01   0.16737E+01
   0.78870E+01   0.16736E+01
   0.78870E+01   0.16735E+01
   0.78855E+01   0.16735E+01
   0.78840E+01   0.16734E+01
   0.78825E+01   0.16733E+01
   0.78810E+01   0.16732E+01
   0.78795E+01   0.16732E+01
   0.78795E+01   0.16731E+01
   0.78780E+01   0.16731E+01
   0.78765E+01   0.16730E+01
   0.78750E+01   0.16729E+01
   0.78750E+01   0.16728E+01
   0.78735E+01   0.16728E+01
   0.78720E+01   0.16727E+01
   0.78705E+01   0.16726E+01
   0.78690E+01   0.16726E+01
   0.78690E+01   0.16725E+01
   0.78675E+01   0.16724E+01
   0.78660E+01   0.16724E+01
   0.78645E+01   0.16723E+01
   0.78645E+01   0.16722E+01
   0.78630E+01   0.16722E+01
   0.78615E+01   0.16721E+01
   0.78600E+01   0.16720E+01
   0.78585E+01   0.16720E+01
   0.78585E+01   0.16719E+01
   0.78570E+01   0.16718E+01
   0.78555E+01   0.16718E+01
   0.78540E+01   0.16717E+01
   0.78525E+01   0.16716E+01
   0.78525E+01   0.16716E+01
   0.78510E+01   0.16715E+01
   0.78495E+01   0.16714E+01
   0.78480E+01   0.16714E+01
   0.78480E+01   0.16713E+01
   0.78465E+01   0.16712E+01
   0.78450E+01   0.16711E+01
   0.78435E+01   0.16710E+01
   0.78420E+01   0.16710E+01
   0.78420E+01   0.16709E+01
   0.78405E+01   0.16708E+01
   0.78390E+01   0.16708E+01
   0.78375E+01   0.16707E+01
   0.78375E+01   0.16706E+01
   0.78360E+01   0.16706E+01
   0.78345E+01   0.16705E+01
   0.78330E+01   0.16704E+01
   0.78315E+01   0.16703E+01
   0.78315E+01   0.16703E+01
   0.78300E+01   0.16702E+01
   0.78285E+01   0.16702E+01
   0.78270E+01   0.16701E+01
   0.78270E+01   0.16700E+01
   0.78255E+01   0.16700E+01
   0.78240E+01   0.16699E+01
   0.78225E+01   0.16698E+01
   0.78225E+01   0.16697E+01
   0.78210E+01   0.16696E+01
   0.78195E+01   0.16696E+01
   0.78180E+01   0.16695E+01
   0.78180E+01   0.16695E+01
   0.78165E+01   0.16694E+01
   0.78150E+01   0.16693E+01
   0.78135E+01   0.16693E+01
   0.78120E+01   0.16691E+01
   0.78120E+01   0.16691E+01
   0.78105E+01   0.16690E+01
   0.78090E+01   0.16690E+01
   0.78075E+01   0.16689E+01
   0.78075E+01   0.16688E+01
   0.78060E+01   0.16687E+01
   0.78045E+01   0.16687E+01
   0.78030E+01   0.16686E+01
   0.78030E+01   0.16685E+01
   0.78015E+01   0.16684E+01
   0.78000E+01   0.16684E+01
   0.78000E+01   0.16683E+01
   0.77985E+01   0.16682E+01
   0.77970E+01   0.16682E+01
   0.77955E+01   0.16681E+01
   0.77940E+01   0.16680E+01
   0.77940E+01   0.16680E+01
   0.77925E+01   0.16679E+01
   0.77910E+01   0.16678E+01
   0.77910E+01   0.16677E+01
   0.77895E+01   0.16676E+01
   0.77880E+01   0.16676E+01
   0.77865E+01   0.16675E+01
   0.77850E+01   0.16674E+01
   0.77850E+01   0.16673E+01
   0.77835E+01   0.16673E+01
   0.77820E+01   0.16672E+01
   0.77820E+01   0.16672E+01
   0.77805E+01   0.16671E+01
   0.77790E+01   0.16670E+01
   0.77775E+01   0.16669E+01
   0.77775E+01   0.16669E+01
   0.77760E+01   0.16668E+01
   0.77745E+01   0.16667E+01
   0.77730E+01   0.16666E+01
   0.77730E+01   0.16666E+01
   0.77715E+01   0.16665E+01
   0.77700E+01   0.16664E+01
   0.77685E+01   0.16663E+01
   0.77685E+01   0.16663E+01
   0.77670E+01   0.16662E+01
   0.77655E+01   0.16661E+01
   0.77655E+01   0.16660E+01
   0.77640E+01   0.16660E+01
   0.77625E+01   0.16659E+01
   0.77625E+01   0.16658E+01
   0.77610E+01   0.16657E+01
   0.77595E+01   0.16657E+01
   0.77580E+01   0.16656E+01
   0.77565E+01   0.16655E+01
   0.77565E+01   0.16655E+01
   0.77550E+01   0.16654E+01
   0.77535E+01   0.16653E+01
   0.77535E+01   0.16652E+01
   0.77520E+01   0.16652E+01
   0.77505E+01   0.16651E+01
   0.77490E+01   0.16650E+01
   0.77490E+01   0.16649E+01
   0.77475E+01   0.16649E+01
   0.77460E+01   0.16648E+01
   0.77460E+01   0.16647E+01
   0.77445E+01   0.16647E+01
   0.77430E+01   0.16646E+01
   0.77415E+01   0.16645E+01
   0.77415E+01   0.16644E+01
   0.77400E+01   0.16643E+01
   0.77385E+01   0.16643E+01
   0.77385E+01   0.16642E+01
   0.77370E+01   0.16641E+01
   0.77355E+01   0.16641E+01
   0.77355E+01   0.16640E+01
   0.77340E+01   0.16639E+01
   0.77325E+01   0.16638E+01
   0.77310E+01   0.16637E+01
   0.77310E+01   0.16637E+01
   0.77295E+01   0.16636E+01
   0.77280E+01   0.16635E+01
   0.77265E+01   0.16634E+01
   0.77265E+01   0.16634E+01
   0.77250E+01   0.16633E+01
   0.77235E+01   0.16632E+01
   0.77235E+01   0.16631E+01
   0.77220E+01   0.16631E+01
   0.77205E+01   0.16630E+01
   0.77205E+01   0.16629E+01
   0.77190E+01   0.16628E+01
   0.77175E+01   0.16628E+01
   0.77160E+01   0.16627E+01
   0.77160E+01   0.16626E+01
   0.77145E+01   0.16625E+01
   0.77130E+01   0.16625E+01
   0.77130E+01   0.16624E+01
   0.77115E+01   0.16623E+01
   0.77100E+01   0.16622E+01
   0.77100E+01   0.16621E+01
   0.77085E+01   0.16621E+01
   0.77070E+01   0.16620E+01
   0.77070E+01   0.16619E+01
   0.77055E+01   0.16618E+01
   0.77040E+01   0.16618E+01
   0.77025E+01   0.16617E+01
   0.77025E+01   0.16616E+01
   0.77010E+01   0.16615E+01
   0.76995E+01   0.16614E+01
   0.76995E+01   0.16614E+01
   0.76980E+01   0.16613E+01
   0.76965E+01   0.16612E+01
   0.76965E+01   0.16611E+01
   0.76950E+01   0.16611E+01
   0.76935E+01   0.16610E+01
   0.76935E+01   0.16609E+01
   0.76920E+01   0.16608E+01
   0.76905E+01   0.16608E+01
   0.76890E+01   0.16607E+01
   0.76890E+01   0.16606E+01
   0.76875E+01   0.16605E+01
   0.76860E+01   0.16605E+01
   0.76860E+01   0.16604E+01
   0.76845E+01   0.16603E+01
   0.76830E+01   0.16603E+01
   0.76830E+01   0.16602E+01
   0.76815E+01   0.16601E+01
   0.76800E+01   0.16600E+01
   0.76800E+01   0.16599E+01
   0.76785E+01   0.16599E+01
   0.76770E+01   0.16598E+01
   0.76770E+01   0.16597E+01
   0.76755E+01   0.16596E+01
   0.76740E+01   0.16595E+01
   0.76725E+01   0.16595E+01
   0.76725E+01   0.16594E+01
   0.76710E+01   0.16593E+01
   0.76710E+01   0.16593E+01
   0.76695E+01   0.16592E+01
   0.76680E+01   0.16591E+01
   0.76680E+01   0.16590E+01
   0.76665E+01   0.16589E+01
   0.76650E+01   0.16589E+01
   0.76635E+01   0.16588E+01
   0.76635E+01   0.16587E+01
   0.76620E+01   0.16586E+01
   0.76620E+01   0.16586E+01
   0.76605E+01   0.16584E+01
   0.76590E+01   0.16584E+01
   0.76590E+01   0.16583E+01
   0.76575E+01   0.16583E+01
   0.76560E+01   0.16582E+01
   0.76560E+01   0.16581E+01
   0.76545E+01   0.16580E+01
   0.76530E+01   0.16579E+01
   0.76515E+01   0.16578E+01
   0.76515E+01   0.16578E+01
   0.76500E+01   0.16577E+01
   0.76500E+01   0.16576E+01
   0.76485E+01   0.16575E+01
   0.76470E+01   0.16575E+01
   0.76455E+01   0.16574E+01
   0.76455E+01   0.16573E+01
   0.76440E+01   0.16572E+01
   0.76425E+01   0.16571E+01
   0.76425E+01   0.16571E+01
   0.76410E+01   0.16570E+01
   0.76410E+01   0.16569E+01
   0.76395E+01   0.16568E+01
   0.76380E+01   0.16567E+01
   0.76380E+01   0.16567E+01
   0.76365E+01   0.16566E+01
   0.76350E+01   0.16565E+01
   0.76350E+01   0.16564E+01
   0.76335E+01   0.16564E+01
   0.76335E+01   0.16563E+01
   0.76320E+01   0.16562E+01
   0.76305E+01   0.16561E+01
   0.76290E+01   0.16561E+01
   0.76290E+01   0.16560E+01
   0.76275E+01   0.16559E+01
   0.76260E+01   0.16558E+01
   0.76260E+01   0.16557E+01
   0.76245E+01   0.16556E+01
   0.76245E+01   0.16556E+01
   0.76230E+01   0.16555E+01
   0.76215E+01   0.16554E+01
   0.76215E+01   0.16553E+01
   0.76200E+01   0.16553E+01
   0.76185E+01   0.16552E+01
   0.76170E+01   0.16551E+01
   0.76170E+01   0.16550E+01
   0.76155E+01   0.16549E+01
   0.76155E+01   0.16549E+01
   0.76140E+01   0.16548E+01
   0.76125E+01   0.16547E+01
   0.76125E+01   0.16546E+01
   0.76110E+01   0.16545E+01
   0.76095E+01   0.16545E+01
   0.76095E+01   0.16544E+01
   0.76080E+01   0.16543E+01
   0.76080E+01   0.16542E+01
   0.76065E+01   0.16542E+01
   0.76050E+01   0.16541E+01
   0.76050E+01   0.16540E+01
   0.76035E+01   0.16539E+01
   0.76020E+01   0.16539E+01
   0.76020E+01   0.16538E+01
   0.76005E+01   0.16537E+01
   0.75990E+01   0.16536E+01
   0.75990E+01   0.16535E+01
   0.75975E+01   0.16534E+01
   0.75960E+01   0.16533E+01
   0.75960E+01   0.16533E+01
   0.75945E+01   0.16532E+01
   0.75945E+01   0.16531E+01
   0.75930E+01   0.16530E+01
   0.75915E+01   0.16530E+01
   0.75915E+01   0.16529E+01
   0.75900E+01   0.16528E+01
   0.75885E+01   0.16527E+01
   0.75885E+01   0.16526E+01
   0.75870E+01   0.16526E+01
   0.75855E+01   0.16525E+01
   0.75855E+01   0.16524E+01
   0.75840E+01   0.16523E+01
   0.75840E+01   0.16522E+01
   0.75825E+01   0.16522E+01
   0.75810E+01   0.16521E+01
   0.75810E+01   0.16520E+01
   0.75795E+01   0.16519E+01
   0.75795E+01   0.16518E+01
   0.75780E+01   0.16518E+01
   0.75765E+01   0.16517E+01
   0.75765E+01   0.16516E+01
   0.75750E+01   0.16515E+01
   0.75735E+01   0.16514E+01
   0.75735E+01   0.16514E+01
   0.75720E+01   0.16513E+01
   0.75720E+01   0.16512E+01
   0.75705E+01   0.16511E+01
   0.75690E+01   0.16510E+01
   0.75690E+01   0.16509E+01
   0.75675E+01   0.16509E+01
   0.75660E+01   0.16508E+01
   0.75660E+01   0.16507E+01
   0.75645E+01   0.16507E+01
   0.75645E+01   0.16506E+01
   0.75630E+01   0.16505E+01
   0.75615E+01   0.16504E+01
   0.75615E+01   0.16503E+01
   0.75600E+01   0.16502E+01
   0.75585E+01   0.16502E+01
   0.75585E+01   0.16501E+01
   0.75570E+01   0.16500E+01
   0.75570E+01   0.16499E+01
   0.75555E+01   0.16498E+01
   0.75540E+01   0.16497E+01
   0.75540E+01   0.16497E+01
   0.75525E+01   0.16496E+01
   0.75525E+01   0.16495E+01
   0.75510E+01   0.16494E+01
   0.75495E+01   0.16494E+01
   0.75495E+01   0.16493E+01
   0.75480E+01   0.16492E+01
   0.75480E+01   0.16491E+01
   0.75465E+01   0.16490E+01
   0.75450E+01   0.16490E+01
   0.75450E+01   0.16489E+01
   0.75435E+01   0.16488E+01
   0.75420E+01   0.16487E+01
   0.75420E+01   0.16486E+01
   0.75405E+01   0.16486E+01
   0.75405E+01   0.16485E+01
   0.75390E+01   0.16484E+01
   0.75375E+01   0.16483E+01
   0.75375E+01   0.16482E+01
   0.75360E+01   0.16482E+01
   0.75360E+01   0.16481E+01
   0.75345E+01   0.16480E+01
   0.75330E+01   0.16479E+01
   0.75330E+01   0.16478E+01
   0.75315E+01   0.16477E+01
   0.75315E+01   0.16477E+01
   0.75300E+01   0.16476E+01
   0.75285E+01   0.16475E+01
   0.75285E+01   0.16474E+01
   0.75270E+01   0.16473E+01
   0.75270E+01   0.16473E+01
   0.75255E+01   0.16472E+01
   0.75240E+01   0.16471E+01
   0.75240E+01   0.16470E+01
   0.75225E+01   0.16470E+01
   0.75225E+01   0.16468E+01
   0.75210E+01   0.16468E+01
   0.75195E+01   0.16467E+01
   0.75195E+01   0.16466E+01
   0.75180E+01   0.16465E+01
   0.75180E+01   0.16465E+01
   0.75165E+01   0.16463E+01
   0.75150E+01   0.16463E+01
   0.75150E+01   0.16462E+01
   0.75135E+01   0.16461E+01
   0.75135E+01   0.16460E+01
   0.75120E+01   0.16459E+01
   0.75120E+01   0.16459E+01
   0.75105E+01   0.16458E+01
   0.75090E+01   0.16457E+01
   0.75090E+01   0.16456E+01
   0.75075E+01   0.16455E+01
   0.75075E+01   0.16455E+01
   0.75060E+01   0.16454E+01
   0.75060E+01   0.16453E+01
   0.75045E+01   0.16452E+01
   0.75030E+01   0.16451E+01
   0.75030E+01   0.16450E+01
   0.75015E+01   0.16450E+01
   0.75000E+01   0.16449E+01
   0.75000E+01   0.16448E+01
   0.74986E+01   0.16447E+01
   0.74986E+01   0.16447E+01
   0.74971E+01   0.16446E+01
   0.74971E+01   0.16445E+01
   0.74956E+01   0.16444E+01
   0.74941E+01   0.16443E+01
   0.74941E+01   0.16442E+01
   0.74926E+01   0.16442E+01
   0.74926E+01   0.16441E+01
   0.74911E+01   0.16440E+01
   0.74896E+01   0.16439E+01
   0.74896E+01   0.16439E+01
   0.74881E+01   0.16437E+01
   0.74881E+01   0.16436E+01
   0.74866E+01   0.16436E+01
   0.74866E+01   0.16435E+01
   0.74851E+01   0.16434E+01
   0.74836E+01   0.16433E+01
   0.74836E+01   0.16433E+01
   0.74821E+01   0.16432E+01
   0.74821E+01   0.16431E+01
   0.74806E+01   0.16430E+01
   0.74806E+01   0.16430E+01
   0.74791E+01   0.16429E+01
   0.74791E+01   0.16428E+01
   0.74776E+01   0.16427E+01
   0.74761E+01   0.16426E+01
   0.74761E+01   0.16425E+01
   0.74746E+01   0.16425E+01
   0.74746E+01   0.16424E+01
   0.74731E+01   0.16423E+01
   0.74731E+01   0.16422E+01
   0.74716E+01   0.16422E+01
   0.74701E+01   0.16420E+01
   0.74701E+01   0.16419E+01
   0.74686E+01   0.16419E+01
   0.74686E+01   0.16418E+01
   0.74671E+01   0.16417E+01
   0.74656E+01   0.16417E+01
   0.74656E+01   0.16416E+01
   0.74641E+01   0.16415E+01
   0.74641E+01   0.16414E+01
   0.74626E+01   0.16414E+01
   0.74626E+01   0.16412E+01
   0.74611E+01   0.16411E+01
   0.74596E+01   0.16411E+01
   0.74596E+01   0.16410E+01
   0.74581E+01   0.16409E+01
   0.74581E+01   0.16408E+01
   0.74566E+01   0.16407E+01
   0.74566E+01   0.16407E+01
   0.74551E+01   0.16406E+01
   0.74551E+01   0.16405E+01
   0.74536E+01   0.16404E+01
   0.74521E+01   0.16403E+01
   0.74521E+01   0.16402E+01
   0.74506E+01   0.16402E+01
   0.74506E+01   0.16401E+01
   0.74491E+01   0.16400E+01
   0.74491E+01   0.16399E+01
   0.74476E+01   0.16398E+01
   0.74476E+01   0.16398E+01
   0.74461E+01   0.16396E+01
   0.74446E+01   0.16396E+01
   0.74446E+01   0.16395E+01
   0.74431E+01   0.16394E+01
   0.74431E+01   0.16394E+01
   0.74416E+01   0.16392E+01
   0.74416E+01   0.16392E+01
   0.74401E+01   0.16391E+01
   0.74386E+01   0.16390E+01
   0.74386E+01   0.16389E+01
   0.74371E+01   0.16388E+01
   0.74371E+01   0.16387E+01
   0.74356E+01   0.16387E+01
   0.74356E+01   0.16386E+01
   0.74341E+01   0.16385E+01
   0.74326E+01   0.16384E+01
   0.74326E+01   0.16383E+01
   0.74326E+01   0.16382E+01
   0.74311E+01   0.16382E+01
   0.74296E+01   0.16381E+01
   0.74296E+01   0.16380E+01
   0.74281E+01   0.16379E+01
   0.74281E+01   0.16378E+01
   0.74266E+01   0.16378E+01
   0.74266E+01   0.16377E+01
   0.74251E+01   0.16376E+01
   0.74236E+01   0.16375E+01
   0.74236E+01   0.16374E+01
   0.74221E+01   0.16374E+01
   0.74221E+01   0.16373E+01
   0.74206E+01   0.16372E+01
   0.74206E+01   0.16371E+01
   0.74191E+01   0.16370E+01
   0.74191E+01   0.16370E+01
   0.74176E+01   0.16368E+01
   0.74176E+01   0.16368E+01
   0.74161E+01   0.16367E+01
   0.74161E+01   0.16366E+01
   0.74146E+01   0.16365E+01
   0.74131E+01   0.16365E+01
   0.74131E+01   0.16364E+01
   0.74116E+01   0.16363E+01
   0.74116E+01   0.16362E+01
   0.74101E+01   0.16361E+01
   0.74101E+01   0.16360E+01
   0.74086E+01   0.16360E+01
   0.74086E+01   0.16359E+01
   0.74071E+01   0.16358E+01
   0.74071E+01   0.16357E+01
   0.74056E+01   0.16356E+01
   0.74041E+01   0.16355E+01
   0.74041E+01   0.16355E+01
   0.74026E+01   0.16354E+01
   0.74026E+01   0.16353E+01
   0.74011E+01   0.16352E+01
   0.74011E+01   0.16351E+01
   0.73996E+01   0.16350E+01
   0.73996E+01   0.16350E+01
   0.73981E+01   0.16349E+01
   0.73981E+01   0.16348E+01
   0.73966E+01   0.16347E+01
   0.73951E+01   0.16346E+01
   0.73951E+01   0.16345E+01
   0.73936E+01   0.16344E+01
   0.73936E+01   0.16344E+01
   0.73921E+01   0.16343E+01
   0.73921E+01   0.16342E+01
   0.73906E+01   0.16341E+01
   0.73906E+01   0.16340E+01
   0.73891E+01   0.16340E+01
   0.73891E+01   0.16339E+01
   0.73876E+01   0.16338E+01
   0.73876E+01   0.16337E+01
   0.73861E+01   0.16336E+01
   0.73861E+01   0.16335E+01
   0.73846E+01   0.16335E+01
   0.73846E+01   0.16334E+01
   0.73831E+01   0.16333E+01
   0.73831E+01   0.16332E+01
   0.73816E+01   0.16332E+01
   0.73801E+01   0.16331E+01
   0.73801E+01   0.16330E+01
   0.73786E+01   0.16329E+01
   0.73786E+01   0.16328E+01
   0.73771E+01   0.16327E+01
   0.73771E+01   0.16326E+01
   0.73756E+01   0.16326E+01
   0.73756E+01   0.16325E+01
   0.73741E+01   0.16324E+01
   0.73741E+01   0.16323E+01
   0.73726E+01   0.16322E+01
   0.73726E+01   0.16321E+01
   0.73711E+01   0.16320E+01
   0.73711E+01   0.16320E+01
   0.73696E+01   0.16319E+01
   0.73696E+01   0.16318E+01
   0.73681E+01   0.16317E+01
   0.73666E+01   0.16317E+01
   0.73666E+01   0.16316E+01
   0.73651E+01   0.16315E+01
   0.73651E+01   0.16314E+01
   0.73636E+01   0.16313E+01
   0.73636E+01   0.16312E+01
   0.73621E+01   0.16311E+01
   0.73621E+01   0.16310E+01
   0.73606E+01   0.16310E+01
   0.73606E+01   0.16309E+01
   0.73591E+01   0.16308E+01
   0.73591E+01   0.16307E+01
   0.73576E+01   0.16307E+01
   0.73576E+01   0.16306E+01
   0.73561E+01   0.16304E+01
   0.73561E+01   0.16304E+01
   0.73546E+01   0.16303E+01
   0.73546E+01   0.16302E+01
   0.73531E+01   0.16301E+01
   0.73531E+01   0.16300E+01
   0.73516E+01   0.16299E+01
   0.73516E+01   0.16299E+01
   0.73501E+01   0.16298E+01
   0.73501E+01   0.16297E+01
   0.73486E+01   0.16297E+01
   0.73486E+01   0.16296E+01
   0.73471E+01   0.16295E+01
   0.73471E+01   0.16294E+01
   0.73456E+01   0.16293E+01
   0.73441E+01   0.16292E+01
   0.73441E+01   0.16292E+01
   0.73426E+01   0.16291E+01
   0.73426E+01   0.16290E+01
   0.73411E+01   0.16289E+01
   0.73411E+01   0.16288E+01
   0.73411E+01   0.16288E+01
   0.73396E+01   0.16287E+01
   0.73381E+01   0.16285E+01
   0.73381E+01   0.16285E+01
   0.73366E+01   0.16284E+01
   0.73366E+01   0.16283E+01
   0.73351E+01   0.16282E+01
   0.73351E+01   0.16282E+01
   0.73336E+01   0.16281E+01
   0.73336E+01   0.16280E+01
   0.73321E+01   0.16279E+01
   0.73321E+01   0.16279E+01
   0.73306E+01   0.16277E+01
   0.73306E+01   0.16276E+01
   0.73291E+01   0.16276E+01
   0.73291E+01   0.16275E+01
   0.73276E+01   0.16274E+01
   0.73276E+01   0.16273E+01
   0.73261E+01   0.16272E+01
   0.73261E+01   0.16272E+01
   0.73246E+01   0.16271E+01
   0.73246E+01   0.16270E+01
   0.73231E+01   0.16269E+01
   0.73231E+01   0.16268E+01
   0.73216E+01   0.16267E+01
   0.73216E+01   0.16267E+01
   0.73201E+01   0.16266E+01
   0.73201E+01   0.16265E+01
   0.73186E+01   0.16264E+01
   0.73186E+01   0.16263E+01
   0.73171E+01   0.16262E+01
   0.73171E+01   0.16261E+01
   0.73156E+01   0.16261E+01
   0.73156E+01   0.16260E+01
   0.73141E+01   0.16259E+01
   0.73141E+01   0.16258E+01
   0.73126E+01   0.16257E+01
   0.73126E+01   0.16256E+01
   0.73111E+01   0.16256E+01
   0.73111E+01   0.16255E+01
   0.73096E+01   0.16254E+01
   0.73096E+01   0.16253E+01
   0.73081E+01   0.16252E+01
   0.73081E+01   0.16252E+01
   0.73066E+01   0.16251E+01
   0.73066E+01   0.16250E+01
   0.73051E+01   0.16249E+01
   0.73051E+01   0.16248E+01
   0.73036E+01   0.16247E+01
   0.73036E+01   0.16246E+01
   0.73021E+01   0.16246E+01
   0.73021E+01   0.16245E+01
   0.73021E+01   0.16244E+01
   0.73006E+01   0.16243E+01
   0.72991E+01   0.16242E+01
   0.72991E+01   0.16242E+01
   0.72976E+01   0.16240E+01
   0.72976E+01   0.16240E+01
   0.72961E+01   0.16239E+01
   0.72961E+01   0.16239E+01
   0.72946E+01   0.16237E+01
   0.72946E+01   0.16236E+01
   0.72946E+01   0.16236E+01
   0.72931E+01   0.16235E+01
   0.72916E+01   0.16234E+01
   0.72916E+01   0.16234E+01
   0.72901E+01   0.16232E+01
   0.72901E+01   0.16232E+01
   0.72901E+01   0.16231E+01
   0.72886E+01   0.16230E+01
   0.72871E+01   0.16229E+01
   0.72871E+01   0.16229E+01
   0.72871E+01   0.16228E+01
   0.72856E+01   0.16227E+01
   0.72856E+01   0.16226E+01
   0.72841E+01   0.16225E+01
   0.72841E+01   0.16224E+01
   0.72826E+01   0.16223E+01
   0.72826E+01   0.16223E+01
   0.72811E+01   0.16222E+01
   0.72811E+01   0.16221E+01
   0.72796E+01   0.16220E+01
   0.72796E+01   0.16219E+01
   0.72781E+01   0.16219E+01
   0.72781E+01   0.16217E+01
   0.72766E+01   0.16217E+01
   0.72766E+01   0.16216E+01
   0.72751E+01   0.16215E+01
   0.72751E+01   0.16214E+01
   0.72736E+01   0.16213E+01
   0.72736E+01   0.16212E+01
   0.72721E+01   0.16212E+01
   0.72721E+01   0.16211E+01
   0.72706E+01   0.16210E+01
   0.72706E+01   0.16209E+01
   0.72706E+01   0.16208E+01
   0.72691E+01   0.16207E+01
   0.72676E+01   0.16206E+01
   0.72676E+01   0.16206E+01
   0.72676E+01   0.16205E+01
   0.72661E+01   0.16204E+01
   0.72661E+01   0.16203E+01
   0.72646E+01   0.16203E+01
   0.72646E+01   0.16202E+01
   0.72631E+01   0.16201E+01
   0.72631E+01   0.16200E+01
   0.72616E+01   0.16199E+01
   0.72616E+01   0.16198E+01
   0.72601E+01   0.16198E+01
   0.72601E+01   0.16197E+01
   0.72586E+01   0.16196E+01
   0.72586E+01   0.16195E+01
   0.72571E+01   0.16194E+01
   0.72571E+01   0.16193E+01
   0.72556E+01   0.16193E+01
   0.72556E+01   0.16192E+01
   0.72541E+01   0.16191E+01
   0.72541E+01   0.16190E+01
   0.72541E+01   0.16189E+01
   0.72526E+01   0.16188E+01
   0.72526E+01   0.16188E+01
   0.72511E+01   0.16187E+01
   0.72511E+01   0.16186E+01
   0.72496E+01   0.16185E+01
   0.72496E+01   0.16184E+01
   0.72481E+01   0.16184E+01
   0.72481E+01   0.16183E+01
   0.72466E+01   0.16182E+01
   0.72466E+01   0.16181E+01
   0.72451E+01   0.16180E+01
   0.72451E+01   0.16179E+01
   0.72436E+01   0.16178E+01
   0.72436E+01   0.16178E+01
   0.72436E+01   0.16177E+01
   0.72421E+01   0.16176E+01
   0.72421E+01   0.16175E+01
   0.72406E+01   0.16174E+01
   0.72406E+01   0.16174E+01
   0.72391E+01   0.16173E+01
   0.72391E+01   0.16172E+01
   0.72376E+01   0.16171E+01
   0.72376E+01   0.16170E+01
   0.72361E+01   0.16169E+01
   0.72361E+01   0.16168E+01
   0.72346E+01   0.16168E+01
   0.72346E+01   0.16167E+01
   0.72331E+01   0.16166E+01
   0.72331E+01   0.16165E+01
   0.72316E+01   0.16164E+01
   0.72316E+01   0.16164E+01
   0.72316E+01   0.16163E+01
   0.72301E+01   0.16162E+01
   0.72301E+01   0.16161E+01
   0.72286E+01   0.16160E+01
   0.72286E+01   0.16159E+01
   0.72271E+01   0.16159E+01
   0.72271E+01   0.16158E+01
   0.72256E+01   0.16157E+01
   0.72256E+01   0.16156E+01
   0.72241E+01   0.16155E+01
   0.72241E+01   0.16154E+01
   0.72241E+01   0.16154E+01
   0.72226E+01   0.16153E+01
   0.72226E+01   0.16151E+01
   0.72211E+01   0.16151E+01
   0.72211E+01   0.16150E+01
   0.72196E+01   0.16150E+01
   0.72196E+01   0.16149E+01
   0.72181E+01   0.16148E+01
   0.72181E+01   0.16147E+01
   0.72166E+01   0.16146E+01
   0.72166E+01   0.16145E+01
   0.72166E+01   0.16145E+01
   0.72151E+01   0.16143E+01
   0.72151E+01   0.16143E+01
   0.72136E+01   0.16142E+01
   0.72136E+01   0.16141E+01
   0.72121E+01   0.16140E+01
   0.72121E+01   0.16139E+01
   0.72106E+01   0.16139E+01
   0.72106E+01   0.16137E+01
   0.72091E+01   0.16137E+01
   0.72091E+01   0.16136E+01
   0.72091E+01   0.16135E+01
   0.72076E+01   0.16135E+01
   0.72076E+01   0.16134E+01
   0.72061E+01   0.16133E+01
   0.72061E+01   0.16132E+01
   0.72046E+01   0.16131E+01
   0.72046E+01   0.16130E+01
   0.72031E+01   0.16130E+01
   0.72031E+01   0.16129E+01
   0.72016E+01   0.16128E+01
   0.72016E+01   0.16127E+01
   0.72001E+01   0.16126E+01
   0.72001E+01   0.16125E+01
   0.72001E+01   0.16124E+01
   0.71986E+01   0.16124E+01
   0.71986E+01   0.16123E+01
   0.71971E+01   0.16122E+01
   0.71971E+01   0.16121E+01
   0.71956E+01   0.16120E+01
   0.71956E+01   0.16120E+01
   0.71941E+01   0.16119E+01
   0.71941E+01   0.16118E+01
   0.71941E+01   0.16117E+01
   0.71926E+01   0.16116E+01
   0.71926E+01   0.16115E+01
   0.71911E+01   0.16114E+01
   0.71911E+01   0.16114E+01
   0.71896E+01   0.16113E+01
   0.71896E+01   0.16112E+01
   0.71881E+01   0.16111E+01
   0.71881E+01   0.16110E+01
   0.71881E+01   0.16109E+01
   0.71866E+01   0.16109E+01
   0.71866E+01   0.16108E+01
   0.71851E+01   0.16107E+01
   0.71851E+01   0.16106E+01
   0.71836E+01   0.16106E+01
   0.71836E+01   0.16105E+01
   0.71821E+01   0.16104E+01
   0.71821E+01   0.16103E+01
   0.71821E+01   0.16102E+01
   0.71806E+01   0.16101E+01
   0.71806E+01   0.16101E+01
   0.71791E+01   0.16100E+01
   0.71791E+01   0.16098E+01
   0.71776E+01   0.16098E+01
   0.71776E+01   0.16097E+01
   0.71776E+01   0.16096E+01
   0.71761E+01   0.16095E+01
   0.71761E+01   0.16094E+01
   0.71746E+01   0.16094E+01
   0.71746E+01   0.16093E+01
   0.71731E+01   0.16092E+01
   0.71731E+01   0.16092E+01
   0.71716E+01   0.16090E+01
   0.71716E+01   0.16089E+01
   0.71716E+01   0.16089E+01
   0.71701E+01   0.16088E+01
   0.71701E+01   0.16087E+01
   0.71686E+01   0.16087E+01
   0.71686E+01   0.16086E+01
   0.71671E+01   0.16085E+01
   0.71671E+01   0.16084E+01
   0.71671E+01   0.16083E+01
   0.71656E+01   0.16082E+01
   0.71656E+01   0.16082E+01
   0.71641E+01   0.16081E+01
   0.71641E+01   0.16080E+01
   0.71626E+01   0.16079E+01
   0.71626E+01   0.16078E+01
   0.71611E+01   0.16077E+01
   0.71611E+01   0.16076E+01
   0.71611E+01   0.16076E+01
   0.71596E+01   0.16075E+01
   0.71596E+01   0.16074E+01
   0.71581E+01   0.16073E+01
   0.71581E+01   0.16073E+01
   0.71566E+01   0.16072E+01
   0.71566E+01   0.16071E+01
   0.71551E+01   0.16070E+01
   0.71551E+01   0.16069E+01
   0.71551E+01   0.16068E+01
   0.71536E+01   0.16068E+01
   0.71536E+01   0.16067E+01
   0.71521E+01   0.16066E+01
   0.71521E+01   0.16065E+01
   0.71506E+01   0.16064E+01
   0.71506E+01   0.16063E+01
   0.71506E+01   0.16062E+01
   0.71491E+01   0.16062E+01
   0.71491E+01   0.16061E+01
   0.71476E+01   0.16060E+01
   0.71476E+01   0.16059E+01
   0.71476E+01   0.16059E+01
   0.71461E+01   0.16058E+01
   0.71461E+01   0.16057E+01
   0.71446E+01   0.16056E+01
   0.71446E+01   0.16055E+01
   0.71431E+01   0.16054E+01
   0.71431E+01   0.16053E+01
   0.71431E+01   0.16053E+01
   0.71416E+01   0.16052E+01
   0.71416E+01   0.16051E+01
   0.71401E+01   0.16050E+01
   0.71401E+01   0.16049E+01
   0.71386E+01   0.16048E+01
   0.71386E+01   0.16048E+01
   0.71386E+01   0.16047E+01
   0.71371E+01   0.16046E+01
   0.71371E+01   0.16045E+01
   0.71356E+01   0.16044E+01
   0.71356E+01   0.16044E+01
   0.71356E+01   0.16043E+01
   0.71341E+01   0.16042E+01
   0.71341E+01   0.16041E+01
   0.71326E+01   0.16040E+01
   0.71326E+01   0.16039E+01
   0.71311E+01   0.16038E+01
   0.71311E+01   0.16038E+01
   0.71296E+01   0.16037E+01
   0.71296E+01   0.16036E+01
   0.71296E+01   0.16035E+01
   0.71281E+01   0.16034E+01
   0.71281E+01   0.16034E+01
   0.71266E+01   0.16033E+01
   0.71266E+01   0.16032E+01
   0.71251E+01   0.16031E+01
   0.71251E+01   0.16030E+01
   0.71251E+01   0.16029E+01
   0.71236E+01   0.16029E+01
   0.71236E+01   0.16028E+01
   0.71221E+01   0.16027E+01
   0.71221E+01   0.16027E+01
   0.71221E+01   0.16026E+01
   0.71206E+01   0.16025E+01
   0.71206E+01   0.16024E+01
   0.71191E+01   0.16023E+01
   0.71191E+01   0.16022E+01
   0.71191E+01   0.16022E+01
   0.71176E+01   0.16021E+01
   0.71176E+01   0.16020E+01
   0.71161E+01   0.16019E+01
   0.71161E+01   0.16018E+01
   0.71146E+01   0.16017E+01
   0.71146E+01   0.16016E+01
   0.71131E+01   0.16015E+01
   0.71131E+01   0.16015E+01
   0.71131E+01   0.16014E+01
   0.71116E+01   0.16013E+01
   0.71116E+01   0.16012E+01
   0.71101E+01   0.16011E+01
   0.71101E+01   0.16011E+01
   0.71101E+01   0.16010E+01
   0.71086E+01   0.16009E+01
   0.71086E+01   0.16008E+01
   0.71086E+01   0.16007E+01
   0.71071E+01   0.16007E+01
   0.71071E+01   0.16006E+01
   0.71056E+01   0.16005E+01
   0.71056E+01   0.16004E+01
   0.71041E+01   0.16003E+01
   0.71041E+01   0.16002E+01
   0.71041E+01   0.16002E+01
   0.71026E+01   0.16001E+01
   0.71026E+01   0.16000E+01
   0.71011E+01   0.15999E+01
   0.71011E+01   0.15998E+01
   0.71011E+01   0.15998E+01
   0.70996E+01   0.15997E+01
   0.70996E+01   0.15996E+01
   0.70981E+01   0.15995E+01
   0.70981E+01   0.15994E+01
   0.70966E+01   0.15994E+01
   0.70966E+01   0.15993E+01
   0.70966E+01   0.15992E+01
   0.70951E+01   0.15991E+01
   0.70951E+01   0.15990E+01
   0.70936E+01   0.15989E+01
   0.70936E+01   0.15989E+01
   0.70936E+01   0.15988E+01
   0.70921E+01   0.15987E+01
   0.70921E+01   0.15986E+01
   0.70906E+01   0.15985E+01
   0.70906E+01   0.15985E+01
   0.70906E+01   0.15984E+01
   0.70891E+01   0.15983E+01
   0.70891E+01   0.15982E+01
   0.70876E+01   0.15981E+01
   0.70876E+01   0.15980E+01
   0.70861E+01   0.15979E+01
   0.70861E+01   0.15979E+01
   0.70861E+01   0.15978E+01
   0.70846E+01   0.15977E+01
   0.70846E+01   0.15976E+01
   0.70846E+01   0.15975E+01
   0.70831E+01   0.15974E+01
   0.70831E+01   0.15974E+01
   0.70816E+01   0.15973E+01
   0.70816E+01   0.15973E+01
   0.70801E+01   0.15972E+01
   0.70801E+01   0.15971E+01
   0.70801E+01   0.15970E+01
   0.70786E+01   0.15969E+01
   0.70786E+01   0.15968E+01
   0.70771E+01   0.15967E+01
   0.70771E+01   0.15967E+01
   0.70771E+01   0.15966E+01
   0.70756E+01   0.15965E+01
   0.70756E+01   0.15964E+01
   0.70741E+01   0.15963E+01
   0.70741E+01   0.15962E+01
   0.70741E+01   0.15962E+01
   0.70726E+01   0.15961E+01
   0.70726E+01   0.15960E+01
   0.70711E+01   0.15959E+01
   0.70711E+01   0.15959E+01
   0.70711E+01   0.15958E+01
   0.70696E+01   0.15957E+01
   0.70696E+01   0.15956E+01
   0.70696E+01   0.15955E+01
   0.70681E+01   0.15954E+01
   0.70681E+01   0.15954E+01
   0.70666E+01   0.15953E+01
   0.70666E+01   0.15952E+01
   0.70651E+01   0.15951E+01
   0.70651E+01   0.15950E+01
   0.70651E+01   0.15950E+01
   0.70636E+01   0.15949E+01
   0.70636E+01   0.15948E+01
   0.70636E+01   0.15947E+01
   0.70621E+01   0.15946E+01
   0.70621E+01   0.15945E+01
   0.70606E+01   0.15945E+01
   0.70606E+01   0.15944E+01
   0.70591E+01   0.15943E+01
   0.70591E+01   0.15942E+01
   0.70591E+01   0.15941E+01
   0.70576E+01   0.15940E+01
   0.70576E+01   0.15939E+01
   0.70576E+01   0.15939E+01
   0.70561E+01   0.15938E+01
   0.70561E+01   0.15937E+01
   0.70546E+01   0.15937E+01
   0.70546E+01   0.15936E+01
   0.70531E+01   0.15935E+01
   0.70531E+01   0.15934E+01
   0.70531E+01   0.15933E+01
   0.70516E+01   0.15932E+01
   0.70516E+01   0.15932E+01
   0.70516E+01   0.15931E+01
   0.70501E+01   0.15930E+01
   0.70501E+01   0.15929E+01
   0.70501E+01   0.15928E+01
   0.70486E+01   0.15927E+01
   0.70486E+01   0.15927E+01
   0.70471E+01   0.15926E+01
   0.70471E+01   0.15925E+01
   0.70471E+01   0.15925E+01
   0.70456E+01   0.15924E+01
   0.70456E+01   0.15923E+01
   0.70441E+01   0.15922E+01
   0.70441E+01   0.15921E+01
   0.70441E+01   0.15920E+01
   0.70426E+01   0.15919E+01
   0.70426E+01   0.15918E+01
   0.70411E+01   0.15918E+01
   0.70411E+01   0.15917E+01
   0.70411E+01   0.15916E+01
   0.70396E+01   0.15915E+01
   0.70396E+01   0.15914E+01
   0.70396E+01   0.15914E+01
   0.70381E+01   0.15913E+01
   0.70381E+01   0.15912E+01
   0.70366E+01   0.15912E+01
   0.70366E+01   0.15910E+01
   0.70366E+01   0.15910E+01
   0.70351E+01   0.15909E+01
   0.70351E+01   0.15908E+01
   0.70336E+01   0.15907E+01
   0.70336E+01   0.15906E+01
   0.70336E+01   0.15906E+01
   0.70321E+01   0.15905E+01
   0.70321E+01   0.15904E+01
   0.70306E+01   0.15903E+01
   0.70306E+01   0.15903E+01
   0.70306E+01   0.15902E+01
   0.70291E+01   0.15901E+01
   0.70291E+01   0.15900E+01
   0.70276E+01   0.15899E+01
   0.70276E+01   0.15898E+01
   0.70276E+01   0.15898E+01
   0.70261E+01   0.15897E+01
   0.70261E+01   0.15896E+01
   0.70261E+01   0.15895E+01
   0.70246E+01   0.15894E+01
   0.70246E+01   0.15893E+01
   0.70231E+01   0.15893E+01
   0.70231E+01   0.15892E+01
   0.70231E+01   0.15891E+01
   0.70216E+01   0.15891E+01
   0.70216E+01   0.15889E+01
   0.70216E+01   0.15889E+01
   0.70201E+01   0.15888E+01
   0.70201E+01   0.15887E+01
   0.70186E+01   0.15886E+01
   0.70186E+01   0.15885E+01
   0.70186E+01   0.15884E+01
   0.70171E+01   0.15884E+01
   0.70171E+01   0.15883E+01
   0.70171E+01   0.15882E+01
   0.70156E+01   0.15881E+01
   0.70156E+01   0.15881E+01
   0.70141E+01   0.15880E+01
   0.70141E+01   0.15879E+01
   0.70141E+01   0.15879E+01
   0.70126E+01   0.15877E+01
   0.70126E+01   0.15877E+01
   0.70126E+01   0.15876E+01
   0.70111E+01   0.15875E+01
   0.70111E+01   0.15874E+01
   0.70096E+01   0.15873E+01
   0.70096E+01   0.15873E+01
   0.70096E+01   0.15872E+01
   0.70081E+01   0.15871E+01
   0.70081E+01   0.15870E+01
   0.70081E+01   0.15869E+01
   0.70066E+01   0.15869E+01
   0.70066E+01   0.15868E+01
   0.70051E+01   0.15867E+01
   0.70051E+01   0.15866E+01
   0.70051E+01   0.15865E+01
   0.70036E+01   0.15865E+01
   0.70036E+01   0.15864E+01
   0.70021E+01   0.15863E+01
   0.70021E+01   0.15862E+01
   0.70021E+01   0.15861E+01
   0.70006E+01   0.15860E+01
   0.70006E+01   0.15860E+01
   0.70006E+01   0.15859E+01
   0.69991E+01   0.15858E+01
   0.69991E+01   0.15857E+01
   0.69991E+01   0.15857E+01
   0.69976E+01   0.15856E+01
   0.69976E+01   0.15855E+01
   0.69961E+01   0.15854E+01
   0.69961E+01   0.15853E+01
   0.69961E+01   0.15852E+01
   0.69946E+01   0.15852E+01
   0.69946E+01   0.15851E+01
   0.69931E+01   0.15850E+01
   0.69931E+01   0.15849E+01
   0.69931E+01   0.15848E+01
   0.69916E+01   0.15848E+01
   0.69916E+01   0.15847E+01
   0.69916E+01   0.15846E+01
   0.69901E+01   0.15845E+01
   0.69901E+01   0.15844E+01
   0.69901E+01   0.15844E+01
   0.69886E+01   0.15843E+01
   0.69886E+01   0.15842E+01
   0.69886E+01   0.15841E+01
   0.69871E+01   0.15841E+01
   0.69871E+01   0.15839E+01
   0.69856E+01   0.15839E+01
   0.69856E+01   0.15838E+01
   0.69856E+01   0.15837E+01
   0.69841E+01   0.15836E+01
   0.69841E+01   0.15836E+01
   0.69841E+01   0.15835E+01
   0.69826E+01   0.15834E+01
   0.69826E+01   0.15833E+01
   0.69811E+01   0.15832E+01
   0.69811E+01   0.15831E+01
   0.69811E+01   0.15831E+01
   0.69796E+01   0.15830E+01
   0.69796E+01   0.15829E+01
   0.69796E+01   0.15828E+01
   0.69781E+01   0.15827E+01
   0.69781E+01   0.15827E+01
   0.69781E+01   0.15826E+01
   0.69766E+01   0.15825E+01
   0.69766E+01   0.15824E+01
   0.69766E+01   0.15824E+01
   0.69751E+01   0.15823E+01
   0.69751E+01   0.15822E+01
   0.69736E+01   0.15821E+01
   0.69736E+01   0.15820E+01
   0.69736E+01   0.15819E+01
   0.69721E+01   0.15819E+01
   0.69721E+01   0.15818E+01
   0.69721E+01   0.15817E+01
   0.69706E+01   0.15817E+01
   0.69706E+01   0.15816E+01
   0.69706E+01   0.15815E+01
   0.69691E+01   0.15814E+01
   0.69691E+01   0.15813E+01
   0.69676E+01   0.15812E+01
   0.69676E+01   0.15812E+01
   0.69676E+01   0.15811E+01
   0.69661E+01   0.15810E+01
   0.69661E+01   0.15809E+01
   0.69646E+01   0.15808E+01
   0.69646E+01   0.15808E+01
   0.69646E+01   0.15807E+01
   0.69646E+01   0.15806E+01
   0.69631E+01   0.15806E+01
   0.69631E+01   0.15804E+01
   0.69616E+01   0.15804E+01
   0.69616E+01   0.15803E+01
   0.69616E+01   0.15802E+01
   0.69601E+01   0.15801E+01
   0.69601E+01   0.15801E+01
   0.69601E+01   0.15800E+01
   0.69586E+01   0.15799E+01
   0.69586E+01   0.15798E+01
   0.69571E+01   0.15797E+01
   0.69571E+01   0.15796E+01
   0.69571E+01   0.15796E+01
   0.69556E+01   0.15795E+01
   0.69556E+01   0.15794E+01
   0.69556E+01   0.15794E+01
   0.69541E+01   0.15793E+01
   0.69541E+01   0.15792E+01
   0.69541E+01   0.15791E+01
   0.69526E+01   0.15790E+01
   0.69526E+01   0.15789E+01
   0.69526E+01   0.15788E+01
   0.69511E+01   0.15788E+01
   0.69511E+01   0.15787E+01
   0.69511E+01   0.15786E+01
   0.69496E+01   0.15785E+01
   0.69496E+01   0.15784E+01
   0.69481E+01   0.15784E+01
   0.69481E+01   0.15783E+01
   0.69481E+01   0.15782E+01
   0.69466E+01   0.15782E+01
   0.69466E+01   0.15781E+01
   0.69466E+01   0.15780E+01
   0.69451E+01   0.15779E+01
   0.69451E+01   0.15778E+01
   0.69451E+01   0.15778E+01
   0.69436E+01   0.15777E+01
   0.69436E+01   0.15776E+01
   0.69436E+01   0.15775E+01
   0.69421E+01   0.15774E+01
   0.69421E+01   0.15773E+01
   0.69406E+01   0.15772E+01
   0.69406E+01   0.15772E+01
   0.69406E+01   0.15771E+01
   0.69406E+01   0.15771E+01
   0.69391E+01   0.15769E+01
   0.69391E+01   0.15769E+01
   0.69376E+01   0.15768E+01
   0.69376E+01   0.15767E+01
   0.69376E+01   0.15766E+01
   0.69361E+01   0.15765E+01
   0.69361E+01   0.15765E+01
   0.69361E+01   0.15764E+01
   0.69346E+01   0.15763E+01
   0.69346E+01   0.15762E+01
   0.69346E+01   0.15761E+01
   0.69331E+01   0.15761E+01
   0.69331E+01   0.15760E+01
   0.69331E+01   0.15759E+01
   0.69316E+01   0.15758E+01
   0.69316E+01   0.15758E+01
   0.69316E+01   0.15757E+01
   0.69301E+01   0.15756E+01
   0.69301E+01   0.15755E+01
   0.69286E+01   0.15755E+01
   0.69286E+01   0.15754E+01
   0.69286E+01   0.15753E+01
   0.69271E+01   0.15752E+01
   0.69271E+01   0.15751E+01
   0.69271E+01   0.15751E+01
   0.69256E+01   0.15749E+01
   0.69256E+01   0.15749E+01
   0.69256E+01   0.15748E+01
   0.69241E+01   0.15747E+01
   0.69241E+01   0.15747E+01
   0.69241E+01   0.15746E+01
   0.69226E+01   0.15745E+01
   0.69226E+01   0.15744E+01
   0.69226E+01   0.15744E+01
   0.69211E+01   0.15743E+01
   0.69211E+01   0.15742E+01
   0.69211E+01   0.15741E+01
   0.69196E+01   0.15740E+01
   0.69196E+01   0.15740E+01
   0.69181E+01   0.15738E+01
   0.69181E+01   0.15738E+01
   0.69181E+01   0.15737E+01
   0.69181E+01   0.15736E+01
   0.69166E+01   0.15736E+01
   0.69166E+01   0.15735E+01
   0.69151E+01   0.15734E+01
   0.69151E+01   0.15733E+01
   0.69151E+01   0.15732E+01
   0.69136E+01   0.15731E+01
   0.69136E+01   0.15730E+01
   0.69136E+01   0.15730E+01
   0.69121E+01   0.15730E+01
   0.69121E+01   0.15728E+01
   0.69121E+01   0.15727E+01
   0.69106E+01   0.15727E+01
   0.69106E+01   0.15726E+01
   0.69106E+01   0.15725E+01
   0.69091E+01   0.15725E+01
   0.69091E+01   0.15723E+01
   0.69091E+01   0.15723E+01
   0.69076E+01   0.15722E+01
   0.69076E+01   0.15721E+01
   0.69076E+01   0.15720E+01
   0.69061E+01   0.15720E+01
   0.69061E+01   0.15719E+01
   0.69061E+01   0.15718E+01
   0.69046E+01   0.15717E+01
   0.69046E+01   0.15717E+01
   0.69046E+01   0.15716E+01
   0.69031E+01   0.15715E+01
   0.69031E+01   0.15714E+01
   0.69031E+01   0.15713E+01
   0.69016E+01   0.15712E+01
   0.69016E+01   0.15712E+01
   0.69016E+01   0.15711E+01
   0.69001E+01   0.15710E+01
   0.69001E+01   0.15710E+01
   0.69001E+01   0.15709E+01
   0.68986E+01   0.15708E+01
   0.68986E+01   0.15707E+01
   0.68986E+01   0.15706E+01
   0.68971E+01   0.15706E+01
   0.68971E+01   0.15705E+01
   0.68971E+01   0.15704E+01
   0.68956E+01   0.15703E+01
   0.68956E+01   0.15702E+01
   0.68941E+01   0.15702E+01
   0.68941E+01   0.15701E+01
   0.68941E+01   0.15700E+01
   0.68926E+01   0.15699E+01
   0.68926E+01   0.15699E+01
   0.68926E+01   0.15698E+01
   0.68911E+01   0.15697E+01
   0.68911E+01   0.15696E+01
   0.68911E+01   0.15695E+01
   0.68896E+01   0.15695E+01
   0.68896E+01   0.15694E+01
   0.68896E+01   0.15693E+01
   0.68881E+01   0.15692E+01
   0.68881E+01   0.15691E+01
   0.68881E+01   0.15691E+01
   0.68881E+01   0.15690E+01
   0.68866E+01   0.15689E+01
   0.68866E+01   0.15688E+01
   0.68866E+01   0.15688E+01
   0.68851E+01   0.15687E+01
   0.68851E+01   0.15686E+01
   0.68851E+01   0.15685E+01
   0.68836E+01   0.15684E+01
   0.68836E+01   0.15684E+01
   0.68836E+01   0.15683E+01
   0.68821E+01   0.15682E+01
   0.68821E+01   0.15682E+01
   0.68806E+01   0.15681E+01
   0.68806E+01   0.15680E+01
   0.68806E+01   0.15679E+01
   0.68791E+01   0.15678E+01
   0.68791E+01   0.15678E+01
   0.68791E+01   0.15677E+01
   0.68791E+01   0.15676E+01
   0.68776E+01   0.15675E+01
   0.68776E+01   0.15674E+01
   0.68776E+01   0.15674E+01
   0.68761E+01   0.15673E+01
   0.68761E+01   0.15672E+01
   0.68761E+01   0.15671E+01
   0.68746E+01   0.15671E+01
   0.68746E+01   0.15670E+01
   0.68746E+01   0.15669E+01
   0.68731E+01   0.15668E+01
   0.68731E+01   0.15667E+01
   0.68731E+01   0.15667E+01
   0.68716E+01   0.15666E+01
   0.68716E+01   0.15665E+01
   0.68716E+01   0.15665E+01
   0.68701E+01   0.15664E+01
   0.68701E+01   0.15663E+01
   0.68701E+01   0.15662E+01
   0.68686E+01   0.15661E+01
   0.68686E+01   0.15660E+01
   0.68686E+01   0.15660E+01
   0.68671E+01   0.15659E+01
   0.68671E+01   0.15658E+01
   0.68671E+01   0.15657E+01
   0.68656E+01   0.15657E+01
   0.68656E+01   0.15656E+01
   0.68656E+01   0.15655E+01
   0.68641E+01   0.15654E+01
   0.68641E+01   0.15653E+01
   0.68641E+01   0.15653E+01
   0.68626E+01   0.15652E+01
   0.68626E+01   0.15651E+01
   0.68626E+01   0.15650E+01
   0.68611E+01   0.15650E+01
   0.68611E+01   0.15649E+01
   0.68611E+01   0.15648E+01
   0.68596E+01   0.15647E+01
   0.68596E+01   0.15647E+01
   0.68596E+01   0.15646E+01
   0.68581E+01   0.15645E+01
   0.68581E+01   0.15644E+01
   0.68581E+01   0.15644E+01
   0.68566E+01   0.15642E+01
   0.68566E+01   0.15642E+01
   0.68566E+01   0.15641E+01
   0.68551E+01   0.15640E+01
   0.68551E+01   0.15639E+01
   0.68551E+01   0.15639E+01
   0.68551E+01   0.15638E+01
   0.68536E+01   0.15637E+01
   0.68536E+01   0.15636E+01
   0.68536E+01   0.15636E+01
   0.68521E+01   0.15635E+01
   0.68521E+01   0.15634E+01
   0.68521E+01   0.15633E+01
   0.68506E+01   0.15633E+01
   0.68506E+01   0.15632E+01
   0.68506E+01   0.15631E+01
   0.68491E+01   0.15630E+01
   0.68491E+01   0.15629E+01
   0.68491E+01   0.15629E+01
   0.68476E+01   0.15628E+01
   0.68476E+01   0.15627E+01
   0.68476E+01   0.15627E+01
   0.68461E+01   0.15625E+01
   0.68461E+01   0.15625E+01
   0.68461E+01   0.15624E+01
   0.68446E+01   0.15623E+01
   0.68446E+01   0.15622E+01
   0.68446E+01   0.15622E+01
   0.68431E+01   0.15621E+01
   0.68431E+01   0.15620E+01
   0.68431E+01   0.15619E+01
   0.68416E+01   0.15619E+01
   0.68416E+01   0.15618E+01
   0.68416E+01   0.15617E+01
   0.68416E+01   0.15617E+01
   0.68401E+01   0.15616E+01
   0.68401E+01   0.15615E+01
   0.68401E+01   0.15614E+01
   0.68386E+01   0.15613E+01
   0.68386E+01   0.15612E+01
   0.68386E+01   0.15612E+01
   0.68371E+01   0.15611E+01
   0.68371E+01   0.15610E+01
   0.68371E+01   0.15609E+01
   0.68356E+01   0.15609E+01
   0.68356E+01   0.15608E+01
   0.68356E+01   0.15607E+01
   0.68341E+01   0.15606E+01
   0.68341E+01   0.15606E+01
   0.68341E+01   0.15605E+01
   0.68326E+01   0.15604E+01
   0.68326E+01   0.15604E+01
   0.68326E+01   0.15603E+01
   0.68326E+01   0.15602E+01
   0.68311E+01   0.15601E+01
   0.68311E+01   0.15600E+01
   0.68311E+01   0.15599E+01
   0.68296E+01   0.15599E+01
   0.68296E+01   0.15598E+01
   0.68296E+01   0.15597E+01
   0.68281E+01   0.15596E+01
   0.68281E+01   0.15595E+01
   0.68281E+01   0.15595E+01
   0.68266E+01   0.15594E+01
   0.68266E+01   0.15593E+01
   0.68266E+01   0.15593E+01
   0.68251E+01   0.15592E+01
   0.68251E+01   0.15591E+01
   0.68251E+01   0.15590E+01
   0.68236E+01   0.15590E+01
   0.68236E+01   0.15589E+01
   0.68236E+01   0.15588E+01
   0.68236E+01   0.15587E+01
   0.68221E+01   0.15586E+01
   0.68221E+01   0.15586E+01
   0.68221E+01   0.15585E+01
   0.68206E+01   0.15584E+01
   0.68206E+01   0.15583E+01
   0.68206E+01   0.15582E+01
   0.68191E+01   0.15582E+01
   0.68191E+01   0.15581E+01
   0.68191E+01   0.15580E+01
   0.68176E+01   0.15579E+01
   0.68176E+01   0.15579E+01
   0.68176E+01   0.15578E+01
   0.68176E+01   0.15577E+01
   0.68161E+01   0.15576E+01
   0.68161E+01   0.15576E+01
   0.68161E+01   0.15575E+01
   0.68146E+01   0.15574E+01
   0.68146E+01   0.15573E+01
   0.68146E+01   0.15573E+01
   0.68131E+01   0.15572E+01
   0.68131E+01   0.15571E+01
   0.68131E+01   0.15570E+01
   0.68116E+01   0.15570E+01
   0.68116E+01   0.15569E+01
   0.68116E+01   0.15568E+01
   0.68101E+01   0.15567E+01
   0.68101E+01   0.15567E+01
   0.68101E+01   0.15566E+01
   0.68101E+01   0.15565E+01
   0.68086E+01   0.15564E+01
   0.68086E+01   0.15563E+01
   0.68086E+01   0.15562E+01
   0.68071E+01   0.15562E+01
   0.68071E+01   0.15561E+01
   0.68071E+01   0.15560E+01
   0.68056E+01   0.15559E+01
   0.68056E+01   0.15559E+01
   0.68056E+01   0.15558E+01
   0.68056E+01   0.15557E+01
   0.68041E+01   0.15557E+01
   0.68041E+01   0.15556E+01
   0.68041E+01   0.15555E+01
   0.68026E+01   0.15554E+01
   0.68026E+01   0.15554E+01
   0.68026E+01   0.15552E+01
   0.68011E+01   0.15552E+01
   0.68011E+01   0.15551E+01
   0.68011E+01   0.15551E+01
   0.67996E+01   0.15550E+01
   0.67996E+01   0.15549E+01
   0.67996E+01   0.15548E+01
   0.67981E+01   0.15547E+01
   0.67981E+01   0.15546E+01
   0.67981E+01   0.15546E+01
   0.67981E+01   0.15545E+01
   0.67966E+01   0.15544E+01
   0.67966E+01   0.15543E+01
   0.67966E+01   0.15543E+01
   0.67951E+01   0.15542E+01
   0.67951E+01   0.15541E+01
   0.67951E+01   0.15541E+01
   0.67936E+01   0.15540E+01
   0.67936E+01   0.15539E+01
   0.67936E+01   0.15538E+01
   0.67936E+01   0.15537E+01
   0.67921E+01   0.15537E+01
   0.67921E+01   0.15536E+01
   0.67921E+01   0.15535E+01
   0.67906E+01   0.15534E+01
   0.67906E+01   0.15533E+01
   0.67906E+01   0.15533E+01
   0.67891E+01   0.15532E+01
   0.67891E+01   0.15532E+01
   0.67891E+01   0.15530E+01
   0.67876E+01   0.15530E+01
   0.67876E+01   0.15529E+01
   0.67876E+01   0.15529E+01
   0.67876E+01   0.15528E+01
   0.67861E+01   0.15527E+01
   0.67861E+01   0.15526E+01
   0.67861E+01   0.15525E+01
   0.67846E+01   0.15524E+01
   0.67846E+01   0.15524E+01
   0.67846E+01   0.15523E+01
   0.67831E+01   0.15522E+01
   0.67831E+01   0.15522E+01
   0.67831E+01   0.15521E+01
   0.67831E+01   0.15520E+01
   0.67816E+01   0.15519E+01
   0.67816E+01   0.15519E+01
   0.67816E+01   0.15518E+01
   0.67801E+01   0.15517E+01
   0.67801E+01   0.15516E+01
   0.67801E+01   0.15515E+01
   0.67786E+01   0.15515E+01
   0.67786E+01   0.15514E+01
   0.67786E+01   0.15513E+01
   0.67786E+01   0.15513E+01
   0.67771E+01   0.15512E+01
   0.67771E+01   0.15511E+01
   0.67771E+01   0.15510E+01
   0.67756E+01   0.15509E+01
   0.67756E+01   0.15509E+01
   0.67756E+01   0.15508E+01
   0.67756E+01   0.15508E+01
   0.67741E+01   0.15507E+01
   0.67741E+01   0.15506E+01
   0.67741E+01   0.15505E+01
   0.67726E+01   0.15504E+01
   0.67726E+01   0.15504E+01
   0.67726E+01   0.15503E+01
   0.67726E+01   0.15502E+01
   0.67711E+01   0.15502E+01
   0.67711E+01   0.15501E+01
   0.67711E+01   0.15500E+01
   0.67696E+01   0.15499E+01
   0.67696E+01   0.15498E+01
   0.67696E+01   0.15497E+01
   0.67681E+01   0.15496E+01
   0.67681E+01   0.15496E+01
   0.67681E+01   0.15495E+01
   0.67666E+01   0.15494E+01
   0.67666E+01   0.15494E+01
   0.67666E+01   0.15493E+01
   0.67666E+01   0.15492E+01
   0.67651E+01   0.15492E+01
   0.67651E+01   0.15491E+01
   0.67651E+01   0.15490E+01
   0.67636E+01   0.15489E+01
   0.67636E+01   0.15489E+01
   0.67636E+01   0.15488E+01
   0.67621E+01   0.15487E+01
   0.67621E+01   0.15486E+01
   0.67621E+01   0.15485E+01
   0.67621E+01   0.15485E+01
   0.67606E+01   0.15484E+01
   0.67606E+01   0.15483E+01
   0.67606E+01   0.15483E+01
   0.67591E+01   0.15482E+01
   0.67591E+01   0.15481E+01
   0.67591E+01   0.15480E+01
   0.67591E+01   0.15480E+01
   0.67576E+01   0.15479E+01
   0.67576E+01   0.15478E+01
   0.67576E+01   0.15478E+01
   0.67576E+01   0.15477E+01
   0.67561E+01   0.15476E+01
   0.67561E+01   0.15475E+01
   0.67546E+01   0.15474E+01
   0.67546E+01   0.15473E+01
   0.67546E+01   0.15473E+01
   0.67546E+01   0.15472E+01
   0.67531E+01   0.15471E+01
   0.67531E+01   0.15470E+01
   0.67531E+01   0.15470E+01
   0.67531E+01   0.15469E+01
   0.67516E+01   0.15468E+01
   0.67516E+01   0.15468E+01
   0.67516E+01   0.15467E+01
   0.67501E+01   0.15466E+01
   0.67501E+01   0.15465E+01
   0.67501E+01   0.15465E+01
   0.67486E+01   0.15464E+01
   0.67486E+01   0.15463E+01
   0.67486E+01   0.15462E+01
   0.67486E+01   0.15462E+01
   0.67471E+01   0.15461E+01
   0.67471E+01   0.15460E+01
   0.67471E+01   0.15459E+01
   0.67456E+01   0.15458E+01
   0.67456E+01   0.15458E+01
   0.67456E+01   0.15458E+01
   0.67456E+01   0.15457E+01
   0.67441E+01   0.15456E+01
   0.67441E+01   0.15455E+01
   0.67441E+01   0.15454E+01
   0.67426E+01   0.15453E+01
   0.67426E+01   0.15453E+01
   0.67426E+01   0.15452E+01
   0.67426E+01   0.15451E+01
   0.67411E+01   0.15450E+01
   0.67411E+01   0.15450E+01
   0.67411E+01   0.15449E+01
   0.67396E+01   0.15448E+01
   0.67396E+01   0.15448E+01
   0.67396E+01   0.15446E+01
   0.67396E+01   0.15446E+01
   0.67381E+01   0.15445E+01
   0.67381E+01   0.15444E+01
   0.67381E+01   0.15444E+01
   0.67366E+01   0.15442E+01
   0.67366E+01   0.15442E+01
   0.67366E+01   0.15441E+01
   0.67366E+01   0.15440E+01
   0.67351E+01   0.15440E+01
   0.67351E+01   0.15439E+01
   0.67351E+01   0.15439E+01
   0.67336E+01   0.15438E+01
   0.67336E+01   0.15437E+01
   0.67336E+01   0.15436E+01
   0.67336E+01   0.15435E+01
   0.67321E+01   0.15435E+01
   0.67321E+01   0.15434E+01
   0.67321E+01   0.15433E+01
   0.67306E+01   0.15432E+01
   0.67306E+01   0.15432E+01
   0.67306E+01   0.15431E+01
   0.67306E+01   0.15430E+01
   0.67291E+01   0.15430E+01
   0.67291E+01   0.15429E+01
   0.67291E+01   0.15428E+01
   0.67276E+01   0.15427E+01
   0.67276E+01   0.15427E+01
   0.67276E+01   0.15426E+01
   0.67276E+01   0.15425E+01
   0.67261E+01   0.15424E+01
   0.67261E+01   0.15423E+01
   0.67261E+01   0.15423E+01
   0.67246E+01   0.15422E+01
   0.67246E+01   0.15421E+01
   0.67246E+01   0.15421E+01
   0.67246E+01   0.15420E+01
   0.67231E+01   0.15419E+01
   0.67231E+01   0.15419E+01
   0.67231E+01   0.15418E+01
   0.67216E+01   0.15417E+01
   0.67216E+01   0.15416E+01
   0.67216E+01   0.15415E+01
   0.67216E+01   0.15415E+01
   0.67201E+01   0.15414E+01
   0.67201E+01   0.15413E+01
   0.67201E+01   0.15412E+01
   0.67186E+01   0.15411E+01
   0.67186E+01   0.15411E+01
   0.67186E+01   0.15410E+01
   0.67186E+01   0.15409E+01
   0.67171E+01   0.15409E+01
   0.67171E+01   0.15408E+01
   0.67171E+01   0.15407E+01
   0.67156E+01   0.15406E+01
   0.67156E+01   0.15406E+01
   0.67156E+01   0.15405E+01
   0.67156E+01   0.15404E+01
   0.67156E+01   0.15404E+01
   0.67141E+01   0.15403E+01
   0.67141E+01   0.15402E+01
   0.67126E+01   0.15401E+01
   0.67126E+01   0.15401E+01
   0.67126E+01   0.15400E+01
   0.67126E+01   0.15399E+01
   0.67111E+01   0.15399E+01
   0.67111E+01   0.15398E+01
   0.67111E+01   0.15397E+01
   0.67111E+01   0.15396E+01
   0.67096E+01   0.15396E+01
   0.67096E+01   0.15395E+01
   0.67096E+01   0.15394E+01
   0.67096E+01   0.15394E+01
   0.67081E+01   0.15393E+01
   0.67081E+01   0.15392E+01
   0.67081E+01   0.15391E+01
   0.67081E+01   0.15391E+01
   0.67066E+01   0.15390E+01
   0.67066E+01   0.15389E+01
   0.67066E+01   0.15388E+01
   0.67051E+01   0.15388E+01
   0.67051E+01   0.15387E+01
   0.67051E+01   0.15386E+01
   0.67036E+01   0.15385E+01
   0.67036E+01   0.15384E+01
   0.67036E+01   0.15384E+01
   0.67036E+01   0.15383E+01
   0.67021E+01   0.15382E+01
   0.67021E+01   0.15381E+01
   0.67021E+01   0.15381E+01
   0.67021E+01   0.15380E+01
   0.67006E+01   0.15380E+01
   0.67006E+01   0.15379E+01
   0.67006E+01   0.15378E+01
   0.66991E+01   0.15377E+01
   0.66991E+01   0.15376E+01
   0.66991E+01   0.15376E+01
   0.66991E+01   0.15375E+01
   0.66976E+01   0.15374E+01
   0.66976E+01   0.15374E+01
   0.66976E+01   0.15373E+01
   0.66976E+01   0.15372E+01
   0.66961E+01   0.15371E+01
   0.66961E+01   0.15370E+01
   0.66961E+01   0.15370E+01
   0.66961E+01   0.15369E+01
   0.66946E+01   0.15369E+01
   0.66946E+01   0.15368E+01
   0.66946E+01   0.15367E+01
   0.66931E+01   0.15366E+01
   0.66931E+01   0.15365E+01
   0.66931E+01   0.15365E+01
   0.66931E+01   0.15364E+01
   0.66916E+01   0.15363E+01
   0.66916E+01   0.15363E+01
   0.66916E+01   0.15362E+01
   0.66901E+01   0.15361E+01
   0.66901E+01   0.15360E+01
   0.66901E+01   0.15360E+01
   0.66901E+01   0.15359E+01
   0.66886E+01   0.15358E+01
   0.66886E+01   0.15357E+01
   0.66886E+01   0.15357E+01
   0.66886E+01   0.15356E+01
   0.66871E+01   0.15355E+01
   0.66871E+01   0.15354E+01
   0.66871E+01   0.15354E+01
   0.66856E+01   0.15353E+01
   0.66856E+01   0.15352E+01
   0.66856E+01   0.15352E+01
   0.66856E+01   0.15351E+01
   0.66841E+01   0.15350E+01
   0.66841E+01   0.15349E+01
   0.66841E+01   0.15349E+01
   0.66841E+01   0.15348E+01
   0.66826E+01   0.15347E+01
   0.66826E+01   0.15347E+01
   0.66826E+01   0.15346E+01
   0.66826E+01   0.15346E+01
   0.66811E+01   0.15345E+01
   0.66811E+01   0.15344E+01
   0.66811E+01   0.15343E+01
   0.66796E+01   0.15342E+01
   0.66796E+01   0.15341E+01
   0.66796E+01   0.15341E+01
   0.66781E+01   0.15340E+01
   0.66781E+01   0.15340E+01
   0.66781E+01   0.15339E+01
   0.66781E+01   0.15338E+01
   0.66766E+01   0.15337E+01
   0.66766E+01   0.15336E+01
   0.66766E+01   0.15336E+01
   0.66766E+01   0.15335E+01
   0.66751E+01   0.15334E+01
   0.66751E+01   0.15334E+01
   0.66751E+01   0.15333E+01
   0.66751E+01   0.15332E+01
   0.66736E+01   0.15332E+01
   0.66736E+01   0.15331E+01
   0.66736E+01   0.15330E+01
   0.66721E+01   0.15329E+01
   0.66721E+01   0.15328E+01
   0.66721E+01   0.15328E+01
   0.66721E+01   0.15327E+01
   0.66721E+01   0.15326E+01
   0.66706E+01   0.15325E+01
   0.66706E+01   0.15325E+01
   0.66706E+01   0.15324E+01
   0.66691E+01   0.15323E+01
   0.66691E+01   0.15322E+01
   0.66691E+01   0.15322E+01
   0.66691E+01   0.15321E+01
   0.66676E+01   0.15320E+01
   0.66676E+01   0.15320E+01
   0.66676E+01   0.15319E+01
   0.66676E+01   0.15318E+01
   0.66661E+01   0.15318E+01
   0.66661E+01   0.15317E+01
   0.66661E+01   0.15316E+01
   0.66661E+01   0.15316E+01
   0.66646E+01   0.15314E+01
   0.66646E+01   0.15314E+01
   0.66646E+01   0.15313E+01
   0.66631E+01   0.15312E+01
   0.66631E+01   0.15312E+01
   0.66631E+01   0.15311E+01
   0.66631E+01   0.15310E+01
   0.66616E+01   0.15310E+01
   0.66616E+01   0.15309E+01
   0.66616E+01   0.15308E+01
   0.66616E+01   0.15307E+01
   0.66601E+01   0.15307E+01
   0.66601E+01   0.15306E+01
   0.66601E+01   0.15305E+01
   0.66601E+01   0.15304E+01
   0.66586E+01   0.15304E+01
   0.66586E+01   0.15303E+01
   0.66586E+01   0.15302E+01
   0.66586E+01   0.15302E+01
   0.66571E+01   0.15301E+01
   0.66571E+01   0.15300E+01
   0.66571E+01   0.15299E+01
   0.66571E+01   0.15299E+01
   0.66556E+01   0.15298E+01
   0.66556E+01   0.15297E+01
   0.66556E+01   0.15296E+01
   0.66541E+01   0.15296E+01
   0.66541E+01   0.15295E+01
   0.66541E+01   0.15295E+01
   0.66541E+01   0.15294E+01
   0.66526E+01   0.15293E+01
   0.66526E+01   0.15293E+01
   0.66526E+01   0.15292E+01
   0.66526E+01   0.15291E+01
   0.66511E+01   0.15290E+01
   0.66511E+01   0.15290E+01
   0.66511E+01   0.15289E+01
   0.66496E+01   0.15288E+01
   0.66496E+01   0.15287E+01
   0.66496E+01   0.15287E+01
   0.66496E+01   0.15286E+01
   0.66496E+01   0.15285E+01
   0.66481E+01   0.15285E+01
   0.66481E+01   0.15284E+01
   0.66481E+01   0.15283E+01
   0.66466E+01   0.15282E+01
   0.66466E+01   0.15281E+01
   0.66466E+01   0.15281E+01
   0.66466E+01   0.15280E+01
   0.66451E+01   0.15280E+01
   0.66451E+01   0.15279E+01
   0.66451E+01   0.15278E+01
   0.66451E+01   0.15277E+01
   0.66436E+01   0.15277E+01
   0.66436E+01   0.15276E+01
   0.66436E+01   0.15275E+01
   0.66436E+01   0.15275E+01
   0.66421E+01   0.15274E+01
   0.66421E+01   0.15273E+01
   0.66421E+01   0.15272E+01
   0.66421E+01   0.15272E+01
   0.66406E+01   0.15271E+01
   0.66406E+01   0.15270E+01
   0.66406E+01   0.15269E+01
   0.66391E+01   0.15269E+01
   0.66391E+01   0.15268E+01
   0.66391E+01   0.15267E+01
   0.66391E+01   0.15266E+01
   0.66376E+01   0.15266E+01
   0.66376E+01   0.15265E+01
   0.66376E+01   0.15265E+01
   0.66376E+01   0.15264E+01
   0.66376E+01   0.15263E+01
   0.66361E+01   0.15262E+01
   0.66361E+01   0.15261E+01
   0.66361E+01   0.15261E+01
   0.66346E+01   0.15260E+01
   0.66346E+01   0.15259E+01
   0.66346E+01   0.15259E+01
   0.66346E+01   0.15258E+01
   0.66331E+01   0.15257E+01
   0.66331E+01   0.15256E+01
   0.66331E+01   0.15256E+01
   0.66331E+01   0.15255E+01
   0.66316E+01   0.15254E+01
   0.66316E+01   0.15254E+01
   0.66316E+01   0.15253E+01
   0.66316E+01   0.15252E+01
   0.66301E+01   0.15250E+01
   0.66256E+01   0.15243E+01
   0.66226E+01   0.15236E+01
   0.66181E+01   0.15229E+01
   0.66151E+01   0.15222E+01
   0.66106E+01   0.15215E+01
   0.66076E+01   0.15208E+01
   0.66031E+01   0.15201E+01
   0.66001E+01   0.15194E+01
   0.65956E+01   0.15186E+01
   0.65926E+01   0.15180E+01
   0.65896E+01   0.15173E+01
   0.65851E+01   0.15166E+01
   0.65821E+01   0.15159E+01
   0.65776E+01   0.15152E+01
   0.65746E+01   0.15145E+01
   0.65701E+01   0.15138E+01
   0.65671E+01   0.15131E+01
   0.65641E+01   0.15124E+01
   0.65596E+01   0.15117E+01
   0.65566E+01   0.15110E+01
   0.65536E+01   0.15103E+01
   0.65491E+01   0.15097E+01
   0.65461E+01   0.15089E+01
   0.65431E+01   0.15083E+01
   0.65401E+01   0.15076E+01
   0.65356E+01   0.15069E+01
   0.65326E+01   0.15062E+01
   0.65296E+01   0.15056E+01
   0.65251E+01   0.15048E+01
   0.65221E+01   0.15042E+01
   0.65191E+01   0.15035E+01
   0.65161E+01   0.15028E+01
   0.65116E+01   0.15021E+01
   0.65086E+01   0.15015E+01
   0.65056E+01   0.15008E+01
   0.65026E+01   0.15001E+01
   0.64996E+01   0.14995E+01
   0.64951E+01   0.14988E+01
   0.64921E+01   0.14982E+01
   0.64891E+01   0.14975E+01
   0.64861E+01   0.14968E+01
   0.64831E+01   0.14961E+01
   0.64801E+01   0.14955E+01
   0.64756E+01   0.14948E+01
   0.64726E+01   0.14941E+01
   0.64696E+01   0.14935E+01
   0.64666E+01   0.14929E+01
   0.64636E+01   0.14922E+01
   0.64606E+01   0.14915E+01
   0.64576E+01   0.14908E+01
   0.64546E+01   0.14903E+01
   0.64516E+01   0.14895E+01
   0.64471E+01   0.14889E+01
   0.64441E+01   0.14883E+01
   0.64411E+01   0.14876E+01
   0.64381E+01   0.14870E+01
   0.64351E+01   0.14863E+01
   0.64321E+01   0.14857E+01
   0.64291E+01   0.14850E+01
   0.64261E+01   0.14844E+01
   0.64231E+01   0.14838E+01
   0.64201E+01   0.14831E+01
   0.64171E+01   0.14825E+01
   0.64141E+01   0.14818E+01
   0.64111E+01   0.14811E+01
   0.64081E+01   0.14805E+01
   0.64051E+01   0.14799E+01
   0.64021E+01   0.14793E+01
   0.63991E+01   0.14786E+01
   0.63961E+01   0.14780E+01
   0.63946E+01   0.14774E+01
   0.63916E+01   0.14767E+01
   0.63886E+01   0.14761E+01
   0.63856E+01   0.14754E+01
   0.63826E+01   0.14748E+01
   0.63796E+01   0.14742E+01
   0.63766E+01   0.14736E+01
   0.63736E+01   0.14729E+01
   0.63706E+01   0.14723E+01
   0.63676E+01   0.14717E+01
   0.63661E+01   0.14711E+01
   0.63631E+01   0.14705E+01
   0.63601E+01   0.14699E+01
   0.63571E+01   0.14692E+01
   0.63541E+01   0.14686E+01
   0.63511E+01   0.14680E+01
   0.63481E+01   0.14674E+01
   0.63466E+01   0.14668E+01
   0.63436E+01   0.14661E+01
   0.63406E+01   0.14655E+01
   0.63376E+01   0.14649E+01
   0.63361E+01   0.14643E+01
   0.63331E+01   0.14637E+01
   0.63301E+01   0.14631E+01
   0.63271E+01   0.14625E+01
   0.63241E+01   0.14619E+01
   0.63226E+01   0.14613E+01
   0.63196E+01   0.14607E+01
   0.63166E+01   0.14600E+01
   0.63136E+01   0.14595E+01
   0.63121E+01   0.14588E+01
   0.63091E+01   0.14582E+01
   0.63061E+01   0.14577E+01
   0.63031E+01   0.14570E+01
   0.63016E+01   0.14565E+01
   0.62986E+01   0.14559E+01
   0.62956E+01   0.14552E+01
   0.62941E+01   0.14546E+01
   0.62911E+01   0.14541E+01
   0.62881E+01   0.14535E+01
   0.62866E+01   0.14529E+01
   0.62836E+01   0.14523E+01
   0.62806E+01   0.14517E+01
   0.62791E+01   0.14511E+01
   0.62761E+01   0.14505E+01
   0.62731E+01   0.14500E+01
   0.62716E+01   0.14494E+01
   0.62686E+01   0.14488E+01
   0.62656E+01   0.14482E+01
   0.62641E+01   0.14476E+01
   0.62611E+01   0.14470E+01
   0.62596E+01   0.14464E+01
   0.62566E+01   0.14459E+01
   0.62536E+01   0.14453E+01
   0.62521E+01   0.14447E+01
   0.62491E+01   0.14441E+01
   0.62461E+01   0.14435E+01
   0.62446E+01   0.14430E+01
   0.62416E+01   0.14424E+01
   0.62401E+01   0.14418E+01
   0.62371E+01   0.14413E+01
   0.62356E+01   0.14407E+01
   0.62326E+01   0.14401E+01
   0.62296E+01   0.14395E+01
   0.62281E+01   0.14389E+01
   0.62251E+01   0.14384E+01
   0.62236E+01   0.14378E+01
   0.62206E+01   0.14373E+01
   0.62191E+01   0.14367E+01
   0.62161E+01   0.14361E+01
   0.62146E+01   0.14356E+01
   0.62116E+01   0.14350E+01
   0.62101E+01   0.14344E+01
   0.62071E+01   0.14338E+01
   0.62056E+01   0.14333E+01
   0.62026E+01   0.14328E+01
   0.62011E+01   0.14322E+01
   0.61981E+01   0.14317E+01
   0.61966E+01   0.14311E+01
   0.61936E+01   0.14305E+01
   0.61921E+01   0.14299E+01
   0.61891E+01   0.14294E+01
   0.61876E+01   0.14289E+01
   0.61861E+01   0.14283E+01
   0.61831E+01   0.14278E+01
   0.61816E+01   0.14272E+01
   0.61786E+01   0.14267E+01
   0.61771E+01   0.14261E+01
   0.61741E+01   0.14255E+01
   0.61726E+01   0.14250E+01
   0.61696E+01   0.14244E+01
   0.61681E+01   0.14239E+01
   0.61666E+01   0.14234E+01
   0.61636E+01   0.14228E+01
   0.61621E+01   0.14222E+01
   0.61591E+01   0.14218E+01
   0.61576E+01   0.14212E+01
   0.61561E+01   0.14207E+01
   0.61531E+01   0.14201E+01
   0.61516E+01   0.14196E+01
   0.61486E+01   0.14190E+01
   0.61471E+01   0.14185E+01
   0.61456E+01   0.14179E+01
   0.61426E+01   0.14174E+01
   0.61411E+01   0.14169E+01
   0.61396E+01   0.14163E+01
   0.61366E+01   0.14158E+01
   0.61351E+01   0.14153E+01
   0.61321E+01   0.14147E+01
   0.61306E+01   0.14142E+01
   0.61291E+01   0.14137E+01
   0.61261E+01   0.14131E+01
   0.61246E+01   0.14126E+01
   0.61231E+01   0.14121E+01
   0.61216E+01   0.14116E+01
   0.61186E+01   0.14111E+01
   0.61171E+01   0.14105E+01
   0.61156E+01   0.14100E+01
   0.61126E+01   0.14095E+01
   0.61111E+01   0.14089E+01
   0.61096E+01   0.14084E+01
   0.61066E+01   0.14079E+01
   0.61051E+01   0.14074E+01
   0.61036E+01   0.14068E+01
   0.61021E+01   0.14063E+01
   0.60991E+01   0.14058E+01
   0.60976E+01   0.14053E+01
   0.60961E+01   0.14048E+01
   0.60931E+01   0.14043E+01
   0.60916E+01   0.14038E+01
   0.60901E+01   0.14032E+01
   0.60886E+01   0.14027E+01
   0.60871E+01   0.14022E+01
   0.60841E+01   0.14017E+01
   0.60826E+01   0.14012E+01
   0.60811E+01   0.14006E+01
   0.60796E+01   0.14002E+01
   0.60766E+01   0.13997E+01
   0.60751E+01   0.13992E+01
   0.60736E+01   0.13986E+01
   0.60721E+01   0.13981E+01
   0.60691E+01   0.13977E+01
   0.60676E+01   0.13971E+01
   0.60661E+01   0.13966E+01
   0.60646E+01   0.13961E+01
   0.60631E+01   0.13956E+01
   0.60601E+01   0.13951E+01
   0.60586E+01   0.13946E+01
   0.60571E+01   0.13941E+01
   0.60556E+01   0.13936E+01
   0.60541E+01   0.13931E+01
   0.60511E+01   0.13926E+01
   0.60496E+01   0.13921E+01
   0.60481E+01   0.13916E+01
   0.60466E+01   0.13911E+01
   0.60451E+01   0.13906E+01
   0.60436E+01   0.13901E+01
   0.60421E+01   0.13897E+01
   0.60391E+01   0.13891E+01
   0.60376E+01   0.13886E+01
   0.60361E+01   0.13882E+01
   0.60346E+01   0.13877E+01
   0.60331E+01   0.13872E+01
   0.60316E+01   0.13867E+01
   0.60301E+01   0.13862E+01
   0.60271E+01   0.13857E+01
   0.60256E+01   0.13852E+01
   0.60241E+01   0.13847E+01
   0.60226E+01   0.13843E+01
   0.60211E+01   0.13837E+01
   0.60196E+01   0.13833E+01
   0.60181E+01   0.13828E+01
   0.60166E+01   0.13823E+01
   0.60136E+01   0.13818E+01
   0.60121E+01   0.13813E+01
   0.60106E+01   0.13809E+01
   0.60091E+01   0.13804E+01
   0.60076E+01   0.13798E+01
   0.60061E+01   0.13794E+01
   0.60046E+01   0.13789E+01
   0.60031E+01   0.13785E+01
   0.60016E+01   0.13780E+01
   0.60001E+01   0.13776E+01
   0.59986E+01   0.13770E+01
   0.59956E+01   0.13765E+01
   0.59941E+01   0.13761E+01
   0.59926E+01   0.13756E+01
   0.59911E+01   0.13751E+01
   0.59896E+01   0.13747E+01
   0.59881E+01   0.13742E+01
   0.59866E+01   0.13737E+01
   0.59851E+01   0.13733E+01
   0.59836E+01   0.13728E+01
   0.59821E+01   0.13723E+01
   0.59806E+01   0.13718E+01
   0.59791E+01   0.13713E+01
   0.59776E+01   0.13709E+01
   0.59761E+01   0.13704E+01
   0.59746E+01   0.13700E+01
   0.59731E+01   0.13695E+01
   0.59716E+01   0.13691E+01
   0.59701E+01   0.13686E+01
   0.59686E+01   0.13681E+01
   0.59671E+01   0.13676E+01
   0.59656E+01   0.13672E+01
   0.59641E+01   0.13668E+01
   0.59626E+01   0.13663E+01
   0.59611E+01   0.13659E+01
   0.59596E+01   0.13653E+01
   0.59581E+01   0.13649E+01
   0.59566E+01   0.13644E+01
   0.59551E+01   0.13640E+01
   0.59536E+01   0.13635E+01
   0.59521E+01   0.13631E+01
   0.59506E+01   0.13626E+01
   0.59491E+01   0.13622E+01
   0.59476E+01   0.13617E+01
   0.59461E+01   0.13612E+01
   0.59446E+01   0.13608E+01
   0.59431E+01   0.13603E+01
   0.59416E+01   0.13599E+01
   0.59401E+01   0.13594E+01
   0.59386E+01   0.13590E+01
   0.59371E+01   0.13586E+01
   0.59356E+01   0.13581E+01
   0.59341E+01   0.13576E+01
   0.59326E+01   0.13572E+01
   0.59326E+01   0.13568E+01
   0.59296E+01   0.13563E+01
   0.59296E+01   0.13559E+01
   0.59281E+01   0.13554E+01
   0.59266E+01   0.13550E+01
   0.59251E+01   0.13545E+01
   0.59236E+01   0.13541E+01
   0.59221E+01   0.13536E+01
   0.59206E+01   0.13533E+01
   0.59191E+01   0.13527E+01
   0.59176E+01   0.13523E+01
   0.59161E+01   0.13519E+01
   0.59146E+01   0.13515E+01
   0.59131E+01   0.13510E+01
   0.59131E+01   0.13506E+01
   0.59116E+01   0.13502E+01
   0.59101E+01   0.13497E+01
   0.59086E+01   0.13493E+01
   0.59071E+01   0.13488E+01
   0.59056E+01   0.13484E+01
   0.59041E+01   0.13480E+01
   0.59026E+01   0.13476E+01
   0.59026E+01   0.13471E+01
   0.59011E+01   0.13467E+01
   0.58996E+01   0.13463E+01
   0.58981E+01   0.13458E+01
   0.58966E+01   0.13454E+01
   0.58951E+01   0.13449E+01
   0.58936E+01   0.13445E+01
   0.58921E+01   0.13441E+01
   0.58921E+01   0.13437E+01
   0.58906E+01   0.13432E+01
   0.58891E+01   0.13428E+01
   0.58876E+01   0.13424E+01
   0.58861E+01   0.13419E+01
   0.58846E+01   0.13415E+01
   0.58831E+01   0.13411E+01
   0.58831E+01   0.13406E+01
   0.58816E+01   0.13402E+01
   0.58801E+01   0.13399E+01
   0.58786E+01   0.13394E+01
   0.58771E+01   0.13389E+01
   0.58756E+01   0.13386E+01
   0.58756E+01   0.13381E+01
   0.58741E+01   0.13377E+01
   0.58726E+01   0.13373E+01
   0.58711E+01   0.13369E+01
   0.58696E+01   0.13365E+01
   0.58681E+01   0.13360E+01
   0.58681E+01   0.13356E+01
   0.58666E+01   0.13352E+01
   0.58651E+01   0.13348E+01
   0.58636E+01   0.13344E+01
   0.58621E+01   0.13339E+01
   0.58621E+01   0.13336E+01
   0.58606E+01   0.13331E+01
   0.58591E+01   0.13328E+01
   0.58576E+01   0.13323E+01
   0.58561E+01   0.13319E+01
   0.58561E+01   0.13315E+01
   0.58546E+01   0.13311E+01
   0.58531E+01   0.13307E+01
   0.58516E+01   0.13302E+01
   0.58501E+01   0.13299E+01
   0.58501E+01   0.13294E+01
   0.58486E+01   0.13290E+01
   0.58471E+01   0.13286E+01
   0.58456E+01   0.13282E+01
   0.58456E+01   0.13278E+01
   0.58441E+01   0.13274E+01
   0.58426E+01   0.13270E+01
   0.58411E+01   0.13266E+01
   0.58396E+01   0.13262E+01
   0.58396E+01   0.13258E+01
   0.58381E+01   0.13254E+01
   0.58366E+01   0.13250E+01
   0.58351E+01   0.13246E+01
   0.58351E+01   0.13242E+01
   0.58336E+01   0.13238E+01
   0.58321E+01   0.13234E+01
   0.58306E+01   0.13230E+01
   0.58306E+01   0.13226E+01
   0.58291E+01   0.13222E+01
   0.58276E+01   0.13218E+01
   0.58261E+01   0.13213E+01
   0.58261E+01   0.13210E+01
   0.58246E+01   0.13206E+01
   0.58231E+01   0.13202E+01
   0.58216E+01   0.13198E+01
   0.58216E+01   0.13194E+01
   0.58201E+01   0.13190E+01
   0.58186E+01   0.13186E+01
   0.58186E+01   0.13183E+01
   0.58171E+01   0.13178E+01
   0.58156E+01   0.13174E+01
   0.58156E+01   0.13171E+01
   0.58141E+01   0.13167E+01
   0.58126E+01   0.13163E+01
   0.58111E+01   0.13159E+01
   0.58111E+01   0.13155E+01
   0.58096E+01   0.13151E+01
   0.58081E+01   0.13147E+01
   0.58081E+01   0.13143E+01
   0.58066E+01   0.13140E+01
   0.58051E+01   0.13136E+01
   0.58036E+01   0.13132E+01
   0.58036E+01   0.13128E+01
   0.58021E+01   0.13124E+01
   0.58006E+01   0.13120E+01
   0.58006E+01   0.13116E+01
   0.57991E+01   0.13112E+01
   0.57976E+01   0.13109E+01
   0.57976E+01   0.13105E+01
   0.57961E+01   0.13101E+01
   0.57946E+01   0.13097E+01
   0.57946E+01   0.13093E+01
   0.57931E+01   0.13089E+01
   0.57931E+01   0.13086E+01
   0.57916E+01   0.13081E+01
   0.57901E+01   0.13078E+01
   0.57886E+01   0.13074E+01
   0.57886E+01   0.13070E+01
   0.57871E+01   0.13067E+01
   0.57856E+01   0.13063E+01
   0.57856E+01   0.13059E+01
   0.57841E+01   0.13055E+01
   0.57841E+01   0.13052E+01
   0.57826E+01   0.13048E+01
   0.57811E+01   0.13044E+01
   0.57811E+01   0.13040E+01
   0.57796E+01   0.13037E+01
   0.57781E+01   0.13033E+01
   0.57781E+01   0.13029E+01
   0.57766E+01   0.13025E+01
   0.57751E+01   0.13022E+01
   0.57751E+01   0.13018E+01
   0.57736E+01   0.13014E+01
   0.57721E+01   0.13011E+01
   0.57721E+01   0.13007E+01
   0.57706E+01   0.13003E+01
   0.57706E+01   0.12999E+01
   0.57691E+01   0.12996E+01
   0.57676E+01   0.12992E+01
   0.57676E+01   0.12989E+01
   0.57661E+01   0.12985E+01
   0.57646E+01   0.12981E+01
   0.57646E+01   0.12977E+01
   0.57631E+01   0.12974E+01
   0.57631E+01   0.12970E+01
   0.57616E+01   0.12966E+01
   0.57601E+01   0.12963E+01
   0.57601E+01   0.12959E+01
   0.57586E+01   0.12955E+01
   0.57586E+01   0.12952E+01
   0.57571E+01   0.12949E+01
   0.57556E+01   0.12944E+01
   0.57556E+01   0.12941E+01
   0.57541E+01   0.12937E+01
   0.57541E+01   0.12934E+01
   0.57526E+01   0.12930E+01
   0.57511E+01   0.12927E+01
   0.57511E+01   0.12923E+01
   0.57496E+01   0.12919E+01
   0.57496E+01   0.12916E+01
   0.57481E+01   0.12912E+01
   0.57481E+01   0.12909E+01
   0.57466E+01   0.12905E+01
   0.57451E+01   0.12901E+01
   0.57451E+01   0.12898E+01
   0.57436E+01   0.12895E+01
   0.57436E+01   0.12891E+01
   0.57421E+01   0.12887E+01
   0.57421E+01   0.12884E+01
   0.57406E+01   0.12881E+01
   0.57406E+01   0.12877E+01
   0.57391E+01   0.12873E+01
   0.57376E+01   0.12871E+01
   0.57376E+01   0.12866E+01
   0.57361E+01   0.12863E+01
   0.57346E+01   0.12859E+01
   0.57346E+01   0.12856E+01
   0.57331E+01   0.12852E+01
   0.57331E+01   0.12849E+01
   0.57316E+01   0.12845E+01
   0.57316E+01   0.12842E+01
   0.57301E+01   0.12839E+01
   0.57301E+01   0.12835E+01
   0.57286E+01   0.12831E+01
   0.57286E+01   0.12828E+01
   0.57271E+01   0.12825E+01
   0.57271E+01   0.12821E+01
   0.57256E+01   0.12818E+01
   0.57256E+01   0.12814E+01
   0.57241E+01   0.12811E+01
   0.57241E+01   0.12807E+01
   0.57226E+01   0.12804E+01
   0.57226E+01   0.12800E+01
   0.57211E+01   0.12797E+01
   0.57196E+01   0.12794E+01
   0.57196E+01   0.12790E+01
   0.57181E+01   0.12787E+01
   0.57181E+01   0.12783E+01
   0.57181E+01   0.12780E+01
   0.57166E+01   0.12777E+01
   0.57151E+01   0.12773E+01
   0.57151E+01   0.12770E+01
   0.57136E+01   0.12766E+01
   0.57136E+01   0.12763E+01
   0.57121E+01   0.12760E+01
   0.57121E+01   0.12757E+01
   0.57106E+01   0.12753E+01
   0.57106E+01   0.12750E+01
   0.57091E+01   0.12746E+01
   0.57091E+01   0.12743E+01
   0.57076E+01   0.12740E+01
   0.57076E+01   0.12736E+01
   0.57061E+01   0.12733E+01
   0.57061E+01   0.12729E+01
   0.57046E+01   0.12726E+01
   0.57046E+01   0.12723E+01
   0.57031E+01   0.12719E+01
   0.57031E+01   0.12716E+01
   0.57016E+01   0.12713E+01
   0.57016E+01   0.12710E+01
   0.57001E+01   0.12706E+01
   0.57001E+01   0.12703E+01
   0.56986E+01   0.12700E+01
   0.56986E+01   0.12696E+01
   0.56986E+01   0.12693E+01
   0.56971E+01   0.12690E+01
   0.56971E+01   0.12687E+01
   0.56956E+01   0.12684E+01
   0.56956E+01   0.12680E+01
   0.56941E+01   0.12676E+01
   0.56941E+01   0.12673E+01
   0.56926E+01   0.12670E+01
   0.56926E+01   0.12667E+01
   0.56911E+01   0.12664E+01
   0.56911E+01   0.12661E+01
   0.56896E+01   0.12657E+01
   0.56896E+01   0.12654E+01
   0.56881E+01   0.12651E+01
   0.56881E+01   0.12647E+01
   0.56881E+01   0.12644E+01
   0.56866E+01   0.12641E+01
   0.56866E+01   0.12638E+01
   0.56851E+01   0.12635E+01
   0.56851E+01   0.12632E+01
   0.56836E+01   0.12628E+01
   0.56836E+01   0.12625E+01
   0.56821E+01   0.12622E+01
   0.56821E+01   0.12619E+01
   0.56821E+01   0.12616E+01
   0.56806E+01   0.12612E+01
   0.56806E+01   0.12610E+01
   0.56791E+01   0.12606E+01
   0.56791E+01   0.12603E+01
   0.56776E+01   0.12600E+01
   0.56776E+01   0.12596E+01
   0.56776E+01   0.12593E+01
   0.56761E+01   0.12590E+01
   0.56761E+01   0.12587E+01
   0.56746E+01   0.12584E+01
   0.56746E+01   0.12581E+01
   0.56746E+01   0.12578E+01
   0.56731E+01   0.12574E+01
   0.56731E+01   0.12572E+01
   0.56716E+01   0.12569E+01
   0.56716E+01   0.12565E+01
   0.56701E+01   0.12562E+01
   0.56701E+01   0.12559E+01
   0.56686E+01   0.12556E+01
   0.56686E+01   0.12553E+01
   0.56686E+01   0.12550E+01
   0.56671E+01   0.12546E+01
   0.56671E+01   0.12543E+01
   0.56656E+01   0.12540E+01
   0.56656E+01   0.12537E+01
   0.56656E+01   0.12534E+01
   0.56641E+01   0.12531E+01
   0.56641E+01   0.12528E+01
   0.56626E+01   0.12525E+01
   0.56626E+01   0.12522E+01
   0.56626E+01   0.12519E+01
   0.56611E+01   0.12516E+01
   0.56611E+01   0.12512E+01
   0.56611E+01   0.12510E+01
   0.56596E+01   0.12506E+01
   0.56596E+01   0.12503E+01
   0.56596E+01   0.12501E+01
   0.56581E+01   0.12497E+01
   0.56581E+01   0.12495E+01
   0.56566E+01   0.12491E+01
   0.56566E+01   0.12489E+01
   0.56551E+01   0.12486E+01
   0.56551E+01   0.12482E+01
   0.56551E+01   0.12479E+01
   0.56536E+01   0.12476E+01
   0.56536E+01   0.12473E+01
   0.56521E+01   0.12470E+01
   0.56521E+01   0.12467E+01
   0.56521E+01   0.12465E+01
   0.56521E+01   0.12461E+01
   0.56506E+01   0.12459E+01
   0.56506E+01   0.12455E+01
   0.56491E+01   0.12453E+01
   0.56491E+01   0.12449E+01
   0.56491E+01   0.12446E+01
   0.56476E+01   0.12443E+01
   0.56476E+01   0.12441E+01
   0.56476E+01   0.12438E+01
   0.56461E+01   0.12434E+01
   0.56461E+01   0.12432E+01
   0.56461E+01   0.12428E+01
   0.56446E+01   0.12426E+01
   0.56446E+01   0.12423E+01
   0.56431E+01   0.12420E+01
   0.56431E+01   0.12417E+01
   0.56431E+01   0.12414E+01
   0.56416E+01   0.12411E+01
   0.56416E+01   0.12408E+01
   0.56416E+01   0.12406E+01
   0.56401E+01   0.12402E+01
   0.56401E+01   0.12400E+01
   0.56401E+01   0.12397E+01
   0.56386E+01   0.12394E+01
   0.56386E+01   0.12391E+01
   0.56386E+01   0.12388E+01
   0.56371E+01   0.12385E+01
   0.56371E+01   0.12382E+01
   0.56371E+01   0.12379E+01
   0.56356E+01   0.12376E+01
   0.56356E+01   0.12374E+01
   0.56356E+01   0.12371E+01
   0.56341E+01   0.12368E+01
   0.56341E+01   0.12365E+01
   0.56341E+01   0.12362E+01
   0.56326E+01   0.12360E+01
   0.56326E+01   0.12357E+01
   0.56326E+01   0.12354E+01
   0.56311E+01   0.12350E+01
   0.56311E+01   0.12348E+01
   0.56311E+01   0.12345E+01
   0.56311E+01   0.12342E+01
   0.56296E+01   0.12339E+01
   0.56296E+01   0.12337E+01
   0.56296E+01   0.12334E+01
   0.56281E+01   0.12331E+01
   0.56281E+01   0.12328E+01
   0.56266E+01   0.12325E+01
   0.56266E+01   0.12323E+01
   0.56266E+01   0.12320E+01
   0.56266E+01   0.12317E+01
   0.56266E+01   0.12315E+01
   0.56251E+01   0.12312E+01
   0.56251E+01   0.12309E+01
   0.56251E+01   0.12306E+01
   0.56236E+01   0.12303E+01
   0.56236E+01   0.12300E+01
   0.56236E+01   0.12297E+01
   0.56221E+01   0.12295E+01
   0.56221E+01   0.12292E+01
   0.56221E+01   0.12289E+01
   0.56206E+01   0.12287E+01
   0.56206E+01   0.12284E+01
   0.56206E+01   0.12281E+01
   0.56191E+01   0.12278E+01
   0.56191E+01   0.12275E+01
   0.56191E+01   0.12273E+01
   0.56191E+01   0.12270E+01
   0.56176E+01   0.12267E+01
   0.56176E+01   0.12264E+01
   0.56176E+01   0.12262E+01
   0.56176E+01   0.12259E+01
   0.56161E+01   0.12256E+01
   0.56161E+01   0.12254E+01
   0.56161E+01   0.12251E+01
   0.56146E+01   0.12248E+01
   0.56146E+01   0.12246E+01
   0.56146E+01   0.12243E+01
   0.56146E+01   0.12240E+01
   0.56131E+01   0.12237E+01
   0.56131E+01   0.12235E+01
   0.56131E+01   0.12232E+01
   0.56131E+01   0.12229E+01
   0.56116E+01   0.12226E+01
   0.56116E+01   0.12224E+01
   0.56116E+01   0.12221E+01
   0.56116E+01   0.12219E+01
   0.56101E+01   0.12216E+01
   0.56101E+01   0.12213E+01
   0.56101E+01   0.12211E+01
   0.56086E+01   0.12208E+01
   0.56086E+01   0.12206E+01
   0.56086E+01   0.12203E+01
   0.56086E+01   0.12200E+01
   0.56071E+01   0.12197E+01
   0.56071E+01   0.12195E+01
   0.56071E+01   0.12192E+01
   0.56071E+01   0.12190E+01
   0.56056E+01   0.12187E+01
   0.56056E+01   0.12184E+01
   0.56056E+01   0.12181E+01
   0.56056E+01   0.12179E+01
   0.56041E+01   0.12176E+01
   0.56041E+01   0.12174E+01
   0.56041E+01   0.12171E+01
   0.56041E+01   0.12168E+01
   0.56026E+01   0.12166E+01
   0.56026E+01   0.12164E+01
   0.56026E+01   0.12161E+01
   0.56026E+01   0.12158E+01
   0.56026E+01   0.12156E+01
   0.56011E+01   0.12153E+01
   0.56011E+01   0.12151E+01
   0.56011E+01   0.12148E+01
   0.56011E+01   0.12145E+01
   0.55996E+01   0.12143E+01
   0.55996E+01   0.12140E+01
   0.55996E+01   0.12138E+01
   0.55996E+01   0.12135E+01
   0.55996E+01   0.12133E+01
   0.55981E+01   0.12130E+01
   0.55981E+01   0.12127E+01
   0.55981E+01   0.12125E+01
   0.55981E+01   0.12123E+01
   0.55966E+01   0.12120E+01
   0.55966E+01   0.12117E+01
   0.55966E+01   0.12115E+01
   0.55966E+01   0.12112E+01
   0.55951E+01   0.12110E+01
   0.55951E+01   0.12107E+01
   0.55951E+01   0.12105E+01
   0.55951E+01   0.12102E+01
   0.55951E+01   0.12099E+01
   0.55951E+01   0.12097E+01
   0.55936E+01   0.12095E+01
   0.55936E+01   0.12092E+01
   0.55936E+01   0.12090E+01
   0.55936E+01   0.12087E+01
   0.55921E+01   0.12085E+01
   0.55921E+01   0.12082E+01
   0.55921E+01   0.12079E+01
   0.55921E+01   0.12077E+01
   0.55921E+01   0.12075E+01
   0.55906E+01   0.12072E+01
   0.55906E+01   0.12070E+01
   0.55906E+01   0.12067E+01
   0.55906E+01   0.12065E+01
   0.55906E+01   0.12062E+01
   0.55891E+01   0.12060E+01
   0.55891E+01   0.12057E+01
   0.55891E+01   0.12055E+01
   0.55891E+01   0.12053E+01
   0.55891E+01   0.12050E+01
   0.55891E+01   0.12047E+01
   0.55876E+01   0.12045E+01
   0.55876E+01   0.12043E+01
   0.55876E+01   0.12041E+01
   0.55876E+01   0.12038E+01
   0.55876E+01   0.12036E+01
   0.55861E+01   0.12033E+01
   0.55861E+01   0.12030E+01
   0.55861E+01   0.12028E+01
   0.55861E+01   0.12026E+01
   0.55861E+01   0.12023E+01
   0.55861E+01   0.12021E+01
   0.55846E+01   0.12018E+01
   0.55846E+01   0.12016E+01
   0.55846E+01   0.12014E+01
   0.55846E+01   0.12012E+01
   0.55846E+01   0.12009E+01
   0.55846E+01   0.12007E+01
   0.55831E+01   0.12005E+01
   0.55831E+01   0.12002E+01
   0.55831E+01   0.12000E+01
   0.55831E+01   0.11997E+01
   0.55831E+01   0.11995E+01
   0.55831E+01   0.11993E+01
   0.55816E+01   0.11990E+01
   0.55816E+01   0.11988E+01
   0.55816E+01   0.11985E+01
   0.55816E+01   0.11983E+01
   0.55816E+01   0.11981E+01
   0.55816E+01   0.11978E+01
   0.55801E+01   0.11976E+01
   0.55801E+01   0.11973E+01
   0.55801E+01   0.11971E+01
   0.55801E+01   0.11969E+01
   0.55801E+01   0.11966E+01
   0.55801E+01   0.11965E+01
   0.55786E+01   0.11962E+01
   0.55786E+01   0.11959E+01
   0.55786E+01   0.11957E+01
   0.55786E+01   0.11955E+01
   0.55786E+01   0.11953E+01
   0.55786E+01   0.11951E+01
   0.55771E+01   0.11948E+01
   0.55771E+01   0.11945E+01
   0.55771E+01   0.11943E+01
   0.55771E+01   0.11940E+01
   0.55771E+01   0.11939E+01
   0.55771E+01   0.11936E+01
   0.55771E+01   0.11935E+01
   0.55756E+01   0.11932E+01
   0.55756E+01   0.11930E+01
   0.55756E+01   0.11928E+01
   0.55756E+01   0.11926E+01
   0.55756E+01   0.11924E+01
   0.55756E+01   0.11920E+01
   0.55756E+01   0.11919E+01
   0.55756E+01   0.11916E+01
   0.55741E+01   0.11914E+01
   0.55741E+01   0.11911E+01
   0.55741E+01   0.11909E+01
   0.55741E+01   0.11907E+01
   0.55741E+01   0.11905E+01
   0.55741E+01   0.11902E+01
   0.55741E+01   0.11900E+01
   0.55741E+01   0.11899E+01
   0.55726E+01   0.11896E+01
   0.55726E+01   0.11894E+01
   0.55726E+01   0.11891E+01
   0.55726E+01   0.11890E+01
   0.55726E+01   0.11887E+01
   0.55726E+01   0.11885E+01
   0.55726E+01   0.11883E+01
   0.55726E+01   0.11881E+01
   0.55726E+01   0.11878E+01
   0.55711E+01   0.11875E+01
   0.55711E+01   0.11874E+01
   0.55711E+01   0.11871E+01
   0.55711E+01   0.11869E+01
   0.55711E+01   0.11867E+01
   0.55711E+01   0.11865E+01
   0.55711E+01   0.11863E+01
   0.55711E+01   0.11861E+01
   0.55696E+01   0.11857E+01
   0.55696E+01   0.11856E+01
   0.55696E+01   0.11854E+01
   0.55696E+01   0.11852E+01
   0.55696E+01   0.11850E+01
   0.55696E+01   0.11848E+01
   0.55696E+01   0.11846E+01
   0.55696E+01   0.11843E+01
   0.55681E+01   0.11841E+01
   0.55696E+01   0.11840E+01
   0.55681E+01   0.11837E+01
   0.55681E+01   0.11834E+01
   0.55681E+01   0.11833E+01
   0.55681E+01   0.11830E+01
   0.55681E+01   0.11828E+01
   0.55681E+01   0.11826E+01
   0.55681E+01   0.11824E+01
   0.55681E+01   0.11822E+01
   0.55681E+01   0.11819E+01
   0.55681E+01   0.11818E+01
   0.55666E+01   0.11816E+01
   0.55666E+01   0.11813E+01
   0.55666E+01   0.11811E+01
   0.55666E+01   0.11810E+01
   0.55666E+01   0.11807E+01
   0.55666E+01   0.11805E+01
   0.55666E+01   0.11803E+01
   0.55666E+01   0.11801E+01
   0.55666E+01   0.11799E+01
   0.55666E+01   0.11796E+01
   0.55666E+01   0.11795E+01
   0.55651E+01   0.11792E+01
   0.55666E+01   0.11791E+01
   0.55651E+01   0.11788E+01
   0.55651E+01   0.11786E+01
   0.55651E+01   0.11784E+01
   0.55651E+01   0.11782E+01
   0.55651E+01   0.11780E+01
   0.55651E+01   0.11777E+01
   0.55651E+01   0.11776E+01
   0.55651E+01   0.11773E+01
   0.55651E+01   0.11772E+01
   0.55651E+01   0.11770E+01
   0.55636E+01   0.11767E+01
   0.55651E+01   0.11765E+01
   0.55651E+01   0.11764E+01
   0.55651E+01   0.11762E+01
   0.55636E+01   0.11758E+01
   0.55636E+01   0.11757E+01
   0.55636E+01   0.11755E+01
   0.55636E+01   0.11753E+01
   0.55636E+01   0.11751E+01
   0.55636E+01   0.11750E+01
   0.55636E+01   0.11747E+01
   0.55636E+01   0.11745E+01
   0.55636E+01   0.11743E+01
   0.55636E+01   0.11741E+01
   0.55636E+01   0.11739E+01
   0.55636E+01   0.11737E+01
   0.55636E+01   0.11736E+01
   0.55636E+01   0.11733E+01
   0.55621E+01   0.11730E+01
   0.55621E+01   0.11729E+01
   0.55621E+01   0.11727E+01
   0.55636E+01   0.11725E+01
   0.55621E+01   0.11722E+01
   0.55621E+01   0.11722E+01
   0.55621E+01   0.11719E+01
   0.55621E+01   0.11717E+01
   0.55621E+01   0.11715E+01
   0.55621E+01   0.11713E+01
   0.55621E+01   0.11712E+01
   0.55621E+01   0.11708E+01
   0.55621E+01   0.11708E+01
   0.55621E+01   0.11705E+01
   0.55621E+01   0.11703E+01
   0.55621E+01   0.11702E+01
   0.55621E+01   0.11700E+01
   0.55621E+01   0.11698E+01
   0.55621E+01   0.11695E+01
   0.55621E+01   0.11694E+01
   0.55621E+01   0.11692E+01
   0.55621E+01   0.11689E+01
   0.55621E+01   0.11688E+01
   0.55621E+01   0.11687E+01
   0.55621E+01   0.11684E+01
   0.55606E+01   0.11682E+01
   0.55621E+01   0.11681E+01
   0.55606E+01   0.11678E+01
   0.55606E+01   0.11677E+01
   0.55606E+01   0.11674E+01
   0.55621E+01   0.11673E+01
   0.55606E+01   0.11671E+01
   0.55606E+01   0.11668E+01
   0.55606E+01   0.11667E+01
   0.55606E+01   0.11665E+01
   0.55606E+01   0.11663E+01
   0.55606E+01   0.11660E+01
   0.55606E+01   0.11660E+01
   0.55606E+01   0.11657E+01
   0.55606E+01   0.11655E+01
   0.55606E+01   0.11654E+01
   0.55606E+01   0.11652E+01
   0.55606E+01   0.11650E+01
   0.55606E+01   0.11648E+01
   0.55606E+01   0.11646E+01
   0.55606E+01   0.11644E+01
   0.55606E+01   0.11642E+01
   0.55606E+01   0.11640E+01
   0.55606E+01   0.11639E+01
   0.55606E+01   0.11637E+01
   0.55606E+01   0.11635E+01
   0.55606E+01   0.11633E+01
   0.55606E+01   0.11631E+01
   0.55606E+01   0.11629E+01
   0.55606E+01   0.11627E+01
   0.55606E+01   0.11626E+01
   0.55606E+01   0.11624E+01
   0.55606E+01   0.11622E+01
   0.55606E+01   0.11620E+01
   0.55606E+01   0.11619E+01
   0.55606E+01   0.11616E+01
   0.55606E+01   0.11614E+01
   0.55606E+01   0.11613E+01
   0.55606E+01   0.11611E+01
   0.55606E+01   0.11609E+01
   0.55606E+01   0.11607E+01
   0.55606E+01   0.11606E+01
   0.55606E+01   0.11604E+01
   0.55606E+01   0.11602E+01
   0.55606E+01   0.11599E+01
   0.55606E+01   0.11599E+01
   0.55606E+01   0.11597E+01
   0.55606E+01   0.11595E+01
   0.55606E+01   0.11593E+01
   0.55606E+01   0.11592E+01
   0.55606E+01   0.11589E+01
   0.55606E+01   0.11588E+01
   0.55606E+01   0.11586E+01
   0.55606E+01   0.11585E+01
   0.55606E+01   0.11582E+01
   0.55606E+01   0.11580E+01
   0.55606E+01   0.11579E+01
   0.55606E+01   0.11577E+01
   0.55606E+01   0.11575E+01
   0.55606E+01   0.11573E+01
   0.55606E+01   0.11572E+01
   0.55606E+01   0.11570E+01
   0.55606E+01   0.11568E+01
   0.55606E+01   0.11567E+01
   0.55606E+01   0.11565E+01
   0.55606E+01   0.11562E+01
   0.55606E+01   0.11561E+01
   0.55606E+01   0.11559E+01
   0.55606E+01   0.11557E+01
   0.55606E+01   0.11556E+01
   0.55606E+01   0.11554E+01
   0.55606E+01   0.11552E+01
   0.55606E+01   0.11552E+01
   0.55606E+01   0.11549E+01
   0.55606E+01   0.11547E+01
   0.55606E+01   0.11546E+01
   0.55606E+01   0.11544E+01
   0.55606E+01   0.11542E+01
   0.55621E+01   0.11541E+01
   0.55621E+01   0.11539E+01
   0.55621E+01   0.11537E+01
   0.55621E+01   0.11536E+01
   0.55621E+01   0.11534E+01
   0.55621E+01   0.11532E+01
   0.55621E+01   0.11531E+01
   0.55621E+01   0.11529E+01
   0.55621E+01   0.11526E+01
   0.55621E+01   0.11526E+01
   0.55621E+01   0.11524E+01
   0.55621E+01   0.11522E+01
   0.55621E+01   0.11520E+01
   0.55621E+01   0.11519E+01
   0.55621E+01   0.11517E+01
   0.55621E+01   0.11516E+01
   0.55621E+01   0.11513E+01
   0.55621E+01   0.11512E+01
   0.55621E+01   0.11511E+01
   0.55621E+01   0.11509E+01
   0.55621E+01   0.11507E+01
   0.55621E+01   0.11506E+01
   0.55621E+01   0.11504E+01
   0.55621E+01   0.11502E+01
   0.55621E+01   0.11500E+01
   0.55636E+01   0.11499E+01
   0.55636E+01   0.11498E+01
   0.55636E+01   0.11495E+01
   0.55636E+01   0.11494E+01
   0.55636E+01   0.11492E+01
   0.55636E+01   0.11490E+01
   0.55636E+01   0.11489E+01
   0.55636E+01   0.11488E+01
   0.55636E+01   0.11486E+01
   0.55636E+01   0.11484E+01
   0.55636E+01   0.11482E+01
   0.55636E+01   0.11481E+01
   0.55636E+01   0.11479E+01
   0.55636E+01   0.11478E+01
   0.55636E+01   0.11476E+01
   0.55636E+01   0.11474E+01
   0.55636E+01   0.11472E+01
   0.55636E+01   0.11472E+01
   0.55636E+01   0.11469E+01
   0.55636E+01   0.11468E+01
   0.55636E+01   0.11466E+01
   0.55651E+01   0.11465E+01
   0.55651E+01   0.11464E+01
   0.55651E+01   0.11462E+01
   0.55636E+01   0.11459E+01
   0.55651E+01   0.11459E+01
   0.55651E+01   0.11457E+01
   0.55651E+01   0.11456E+01
   0.55651E+01   0.11453E+01
   0.55651E+01   0.11452E+01
   0.55651E+01   0.11451E+01
   0.55651E+01   0.11449E+01
   0.55651E+01   0.11447E+01
   0.55651E+01   0.11446E+01
   0.55666E+01   0.11445E+01
   0.55666E+01   0.11443E+01
   0.55666E+01   0.11441E+01
   0.55666E+01   0.11439E+01
   0.55666E+01   0.11439E+01
   0.55666E+01   0.11436E+01
   0.55666E+01   0.11435E+01
   0.55666E+01   0.11433E+01
   0.55666E+01   0.11432E+01
   0.55666E+01   0.11431E+01
   0.55666E+01   0.11429E+01
   0.55666E+01   0.11426E+01
   0.55666E+01   0.11426E+01
   0.55666E+01   0.11424E+01
   0.55666E+01   0.11423E+01
   0.55666E+01   0.11421E+01
   0.55681E+01   0.11420E+01
   0.55681E+01   0.11419E+01
   0.55681E+01   0.11417E+01
   0.55681E+01   0.11416E+01
   0.55681E+01   0.11413E+01
   0.55681E+01   0.11413E+01
   0.55681E+01   0.11411E+01
   0.55681E+01   0.11409E+01
   0.55681E+01   0.11408E+01
   0.55681E+01   0.11406E+01
   0.55696E+01   0.11405E+01
   0.55696E+01   0.11404E+01
   0.55696E+01   0.11402E+01
   0.55696E+01   0.11401E+01
   0.55696E+01   0.11399E+01
   0.55696E+01   0.11397E+01
   0.55696E+01   0.11396E+01
   0.55696E+01   0.11394E+01
   0.55696E+01   0.11393E+01
   0.55696E+01   0.11392E+01
   0.55696E+01   0.11390E+01
   0.55711E+01   0.11389E+01
   0.55711E+01   0.11388E+01
   0.55711E+01   0.11386E+01
   0.55711E+01   0.11385E+01
   0.55711E+01   0.11383E+01
   0.55711E+01   0.11381E+01
   0.55711E+01   0.11380E+01
   0.55711E+01   0.11379E+01
   0.55726E+01   0.11377E+01
   0.55711E+01   0.11375E+01
   0.55726E+01   0.11375E+01
   0.55726E+01   0.11373E+01
   0.55726E+01   0.11372E+01
   0.55726E+01   0.11371E+01
   0.55726E+01   0.11369E+01
   0.55726E+01   0.11367E+01
   0.55726E+01   0.11366E+01
   0.55726E+01   0.11364E+01
   0.55726E+01   0.11363E+01
   0.55741E+01   0.11362E+01
   0.55741E+01   0.11360E+01
   0.55741E+01   0.11359E+01
   0.55741E+01   0.11357E+01
   0.55741E+01   0.11356E+01
   0.55741E+01   0.11355E+01
   0.55741E+01   0.11353E+01
   0.55741E+01   0.11352E+01
   0.55741E+01   0.11350E+01
   0.55756E+01   0.11349E+01
   0.55756E+01   0.11348E+01
   0.55756E+01   0.11346E+01
   0.55756E+01   0.11345E+01
   0.55756E+01   0.11343E+01
   0.55756E+01   0.11343E+01
   0.55756E+01   0.11341E+01
   0.55756E+01   0.11340E+01
   0.55771E+01   0.11338E+01
   0.55771E+01   0.11337E+01
   0.55771E+01   0.11336E+01
   0.55771E+01   0.11334E+01
   0.55771E+01   0.11332E+01
   0.55771E+01   0.11331E+01
   0.55771E+01   0.11330E+01
   0.55771E+01   0.11329E+01
   0.55771E+01   0.11328E+01
   0.55771E+01   0.11325E+01
   0.55786E+01   0.11325E+01
   0.55786E+01   0.11324E+01
   0.55786E+01   0.11322E+01
   0.55786E+01   0.11320E+01
   0.55786E+01   0.11319E+01
   0.55786E+01   0.11318E+01
   0.55801E+01   0.11317E+01
   0.55801E+01   0.11316E+01
   0.55801E+01   0.11314E+01
   0.55801E+01   0.11312E+01
   0.55801E+01   0.11312E+01
   0.55801E+01   0.11310E+01
   0.55801E+01   0.11308E+01
   0.55801E+01   0.11308E+01
   0.55801E+01   0.11306E+01
   0.55816E+01   0.11305E+01
   0.55816E+01   0.11304E+01
   0.55816E+01   0.11303E+01
   0.55816E+01   0.11301E+01
   0.55816E+01   0.11300E+01
   0.55816E+01   0.11298E+01
   0.55816E+01   0.11297E+01
   0.55831E+01   0.11296E+01
   0.55831E+01   0.11294E+01
   0.55831E+01   0.11293E+01
   0.55831E+01   0.11292E+01
   0.55831E+01   0.11291E+01
   0.55831E+01   0.11290E+01
   0.55846E+01   0.11288E+01
   0.55846E+01   0.11287E+01
   0.55846E+01   0.11286E+01
   0.55846E+01   0.11284E+01
   0.55846E+01   0.11283E+01
   0.55846E+01   0.11282E+01
   0.55846E+01   0.11281E+01
   0.55861E+01   0.11279E+01
   0.55861E+01   0.11278E+01
   0.55861E+01   0.11276E+01
   0.55861E+01   0.11276E+01
   0.55861E+01   0.11274E+01
   0.55861E+01   0.11274E+01
   0.55861E+01   0.11272E+01
   0.55861E+01   0.11270E+01
   0.55876E+01   0.11269E+01
   0.55876E+01   0.11268E+01
   0.55876E+01   0.11267E+01
   0.55876E+01   0.11266E+01
   0.55876E+01   0.11264E+01
   0.55876E+01   0.11264E+01
   0.55891E+01   0.11262E+01
   0.55891E+01   0.11261E+01
   0.55891E+01   0.11259E+01
   0.55891E+01   0.11258E+01
   0.55891E+01   0.11258E+01
   0.55891E+01   0.11256E+01
   0.55906E+01   0.11255E+01
   0.55906E+01   0.11254E+01
   0.55906E+01   0.11252E+01
   0.55906E+01   0.11252E+01
   0.55906E+01   0.11250E+01
   0.55906E+01   0.11249E+01
   0.55921E+01   0.11247E+01
   0.55921E+01   0.11247E+01
   0.55921E+01   0.11246E+01
   0.55921E+01   0.11244E+01
   0.55921E+01   0.11243E+01
   0.55921E+01   0.11243E+01
   0.55936E+01   0.11241E+01
   0.55936E+01   0.11240E+01
   0.55936E+01   0.11239E+01
   0.55936E+01   0.11237E+01
   0.55936E+01   0.11235E+01
   0.55936E+01   0.11235E+01
   0.55951E+01   0.11234E+01
   0.55951E+01   0.11233E+01
   0.55951E+01   0.11231E+01
   0.55951E+01   0.11230E+01
   0.55951E+01   0.11229E+01
   0.55951E+01   0.11228E+01
   0.55966E+01   0.11227E+01
   0.55966E+01   0.11226E+01
   0.55966E+01   0.11224E+01
   0.55966E+01   0.11224E+01
   0.55966E+01   0.11222E+01
   0.55966E+01   0.11221E+01
   0.55981E+01   0.11220E+01
   0.55981E+01   0.11219E+01
   0.55981E+01   0.11218E+01
   0.55981E+01   0.11216E+01
   0.55996E+01   0.11216E+01
   0.55996E+01   0.11215E+01
   0.55996E+01   0.11213E+01
   0.55996E+01   0.11212E+01
   0.55996E+01   0.11212E+01
   0.55996E+01   0.11210E+01
   0.55996E+01   0.11209E+01
   0.56011E+01   0.11208E+01
   0.56011E+01   0.11206E+01
   0.56011E+01   0.11205E+01
   0.56011E+01   0.11205E+01
   0.56011E+01   0.11204E+01
   0.56011E+01   0.11202E+01
   0.56026E+01   0.11202E+01
   0.56026E+01   0.11200E+01
   0.56026E+01   0.11199E+01
   0.56026E+01   0.11198E+01
   0.56026E+01   0.11197E+01
   0.56041E+01   0.11196E+01
   0.56041E+01   0.11195E+01
   0.56041E+01   0.11194E+01
   0.56041E+01   0.11193E+01
   0.56041E+01   0.11191E+01
   0.56041E+01   0.11191E+01
   0.56056E+01   0.11190E+01
   0.56056E+01   0.11189E+01
   0.56056E+01   0.11188E+01
   0.56056E+01   0.11186E+01
   0.56056E+01   0.11184E+01
   0.56071E+01   0.11184E+01
   0.56071E+01   0.11183E+01
   0.56071E+01   0.11182E+01
   0.56071E+01   0.11181E+01
   0.56071E+01   0.11180E+01
   0.56086E+01   0.11178E+01
   0.56086E+01   0.11178E+01
   0.56086E+01   0.11177E+01
   0.56086E+01   0.11176E+01
   0.56086E+01   0.11175E+01
   0.56101E+01   0.11174E+01
   0.56101E+01   0.11172E+01
   0.56101E+01   0.11171E+01
   0.56101E+01   0.11171E+01
   0.56116E+01   0.11170E+01
   0.56116E+01   0.11168E+01
   0.56116E+01   0.11168E+01
   0.56116E+01   0.11167E+01
   0.56116E+01   0.11165E+01
   0.56131E+01   0.11165E+01
   0.56131E+01   0.11164E+01
   0.56131E+01   0.11163E+01
   0.56131E+01   0.11162E+01
   0.56131E+01   0.11161E+01
   0.56131E+01   0.11160E+01
   0.56146E+01   0.11159E+01
   0.56146E+01   0.11157E+01
   0.56146E+01   0.11156E+01
   0.56146E+01   0.11156E+01
   0.56161E+01   0.11155E+01
   0.56161E+01   0.11154E+01
   0.56161E+01   0.11152E+01
   0.56161E+01   0.11152E+01
   0.56161E+01   0.11151E+01
   0.56176E+01   0.11150E+01
   0.56176E+01   0.11149E+01
   0.56176E+01   0.11148E+01
   0.56176E+01   0.11146E+01
   0.56191E+01   0.11146E+01
   0.56191E+01   0.11145E+01
   0.56191E+01   0.11144E+01
   0.56191E+01   0.11144E+01
   0.56191E+01   0.11142E+01
   0.56191E+01   0.11141E+01
   0.56206E+01   0.11140E+01
   0.56206E+01   0.11139E+01
   0.56206E+01   0.11139E+01
   0.56206E+01   0.11137E+01
   0.56221E+01   0.11137E+01
   0.56221E+01   0.11135E+01
   0.56221E+01   0.11134E+01
   0.56221E+01   0.11134E+01
   0.56236E+01   0.11133E+01
   0.56236E+01   0.11131E+01
   0.56236E+01   0.11131E+01
   0.56236E+01   0.11130E+01
   0.56236E+01   0.11129E+01
   0.56236E+01   0.11128E+01
   0.56251E+01   0.11128E+01
   0.56251E+01   0.11126E+01
   0.56251E+01   0.11125E+01
   0.56251E+01   0.11124E+01
   0.56266E+01   0.11124E+01
   0.56266E+01   0.11122E+01
   0.56266E+01   0.11121E+01
   0.56266E+01   0.11121E+01
   0.56281E+01   0.11120E+01
   0.56281E+01   0.11119E+01
   0.56281E+01   0.11118E+01
   0.56281E+01   0.11117E+01
   0.56296E+01   0.11116E+01
   0.56296E+01   0.11116E+01
   0.56296E+01   0.11115E+01
   0.56296E+01   0.11114E+01
   0.56311E+01   0.11113E+01
   0.56311E+01   0.11111E+01
   0.56311E+01   0.11111E+01
   0.56311E+01   0.11110E+01
   0.56311E+01   0.11109E+01
   0.56326E+01   0.11108E+01
   0.56326E+01   0.11108E+01
   0.56326E+01   0.11106E+01
   0.56326E+01   0.11106E+01
   0.56326E+01   0.11105E+01
   0.56341E+01   0.11104E+01
   0.56341E+01   0.11103E+01
   0.56341E+01   0.11102E+01
   0.56341E+01   0.11101E+01
   0.56356E+01   0.11102E+01
   0.56356E+01   0.11101E+01
   0.56356E+01   0.11099E+01
   0.56356E+01   0.11098E+01
   0.56356E+01   0.11097E+01
   0.56371E+01   0.11096E+01
   0.56371E+01   0.11096E+01
   0.56371E+01   0.11095E+01
   0.56371E+01   0.11094E+01
   0.56386E+01   0.11093E+01
   0.56386E+01   0.11092E+01
   0.56386E+01   0.11092E+01
   0.56401E+01   0.11091E+01
   0.56401E+01   0.11089E+01
   0.56401E+01   0.11089E+01
   0.56401E+01   0.11088E+01
   0.56416E+01   0.11088E+01
   0.56416E+01   0.11087E+01
   0.56416E+01   0.11086E+01
   0.56416E+01   0.11084E+01
   0.56416E+01   0.11084E+01
   0.56431E+01   0.11084E+01
   0.56431E+01   0.11083E+01
   0.56431E+01   0.11082E+01
   0.56446E+01   0.11081E+01
   0.56446E+01   0.11080E+01
   0.56446E+01   0.11079E+01
   0.56446E+01   0.11079E+01
   0.56461E+01   0.11078E+01
   0.56461E+01   0.11078E+01
   0.56461E+01   0.11076E+01
   0.56461E+01   0.11075E+01
   0.56461E+01   0.11075E+01
   0.56476E+01   0.11074E+01
   0.56476E+01   0.11073E+01
   0.56476E+01   0.11072E+01
   0.56491E+01   0.11072E+01
   0.56491E+01   0.11071E+01
   0.56491E+01   0.11070E+01
   0.56491E+01   0.11069E+01
   0.56491E+01   0.11069E+01
   0.56506E+01   0.11068E+01
   0.56506E+01   0.11067E+01
   0.56506E+01   0.11067E+01
   0.56506E+01   0.11065E+01
   0.56521E+01   0.11065E+01
   0.56521E+01   0.11064E+01
   0.56521E+01   0.11063E+01
   0.56536E+01   0.11063E+01
   0.56536E+01   0.11062E+01
   0.56536E+01   0.11060E+01
   0.56536E+01   0.11060E+01
   0.56551E+01   0.11060E+01
   0.56551E+01   0.11059E+01
   0.56551E+01   0.11058E+01
   0.56551E+01   0.11057E+01
   0.56551E+01   0.11056E+01
   0.56566E+01   0.11056E+01
   0.56566E+01   0.11056E+01
   0.56581E+01   0.11055E+01
   0.56581E+01   0.11054E+01
   0.56581E+01   0.11054E+01
   0.56581E+01   0.11052E+01
   0.56581E+01   0.11051E+01
   0.56596E+01   0.11052E+01
   0.56596E+01   0.11051E+01
   0.56596E+01   0.11050E+01
   0.56611E+01   0.11049E+01
   0.56611E+01   0.11048E+01
   0.56611E+01   0.11048E+01
   0.56611E+01   0.11047E+01
   0.56626E+01   0.11046E+01
   0.56626E+01   0.11046E+01
   0.56626E+01   0.11045E+01
   0.56626E+01   0.11044E+01
   0.56641E+01   0.11043E+01
   0.56641E+01   0.11043E+01
   0.56641E+01   0.11042E+01
   0.56656E+01   0.11042E+01
   0.56656E+01   0.11041E+01
   0.56656E+01   0.11040E+01
   0.56656E+01   0.11039E+01
   0.56671E+01   0.11038E+01
   0.56671E+01   0.11038E+01
   0.56671E+01   0.11038E+01
   0.56671E+01   0.11037E+01
   0.56671E+01   0.11036E+01
   0.56686E+01   0.11035E+01
   0.56686E+01   0.11035E+01
   0.56686E+01   0.11034E+01
   0.56701E+01   0.11034E+01
   0.56701E+01   0.11033E+01
   0.56701E+01   0.11032E+01
   0.56716E+01   0.11032E+01
   0.56716E+01   0.11030E+01
   0.56716E+01   0.11030E+01
   0.56716E+01   0.11030E+01
   0.56731E+01   0.11029E+01
   0.56731E+01   0.11029E+01
   0.56731E+01   0.11028E+01
   0.56746E+01   0.11028E+01
   0.56746E+01   0.11026E+01
   0.56746E+01   0.11026E+01
   0.56746E+01   0.11025E+01
   0.56761E+01   0.11025E+01
   0.56761E+01   0.11025E+01
   0.56761E+01   0.11024E+01
   0.56776E+01   0.11023E+01
   0.56776E+01   0.11022E+01
   0.56776E+01   0.11022E+01
   0.56791E+01   0.11021E+01
   0.56791E+01   0.11021E+01
   0.56791E+01   0.11020E+01
   0.56791E+01   0.11020E+01
   0.56791E+01   0.11018E+01
   0.56806E+01   0.11018E+01
   0.56806E+01   0.11018E+01
   0.56806E+01   0.11017E+01
   0.56821E+01   0.11016E+01
   0.56821E+01   0.11016E+01
   0.56821E+01   0.11015E+01
   0.56821E+01   0.11014E+01
   0.56836E+01   0.11013E+01
   0.56836E+01   0.11014E+01
   0.56836E+01   0.11013E+01
   0.56851E+01   0.11012E+01
   0.56851E+01   0.11011E+01
   0.56851E+01   0.11012E+01
   0.56851E+01   0.11011E+01
   0.56866E+01   0.11010E+01
   0.56866E+01   0.11010E+01
   0.56866E+01   0.11009E+01
   0.56866E+01   0.11008E+01
   0.56881E+01   0.11008E+01
   0.56881E+01   0.11007E+01
   0.56896E+01   0.11007E+01
   0.56896E+01   0.11006E+01
   0.56896E+01   0.11006E+01
   0.56896E+01   0.11005E+01
   0.56911E+01   0.11005E+01
   0.56911E+01   0.11004E+01
   0.56911E+01   0.11004E+01
   0.56911E+01   0.11003E+01
   0.56926E+01   0.11003E+01
   0.56926E+01   0.11002E+01
   0.56941E+01   0.11001E+01
   0.56941E+01   0.11001E+01
   0.56941E+01   0.11000E+01
   0.56941E+01   0.10999E+01
   0.56956E+01   0.10999E+01
   0.56956E+01   0.10999E+01
   0.56956E+01   0.10998E+01
   0.56956E+01   0.10998E+01
   0.56971E+01   0.10997E+01
   0.56971E+01   0.10997E+01
   0.56971E+01   0.10996E+01
   0.56986E+01   0.10995E+01
   0.56986E+01   0.10995E+01
   0.56986E+01   0.10995E+01
   0.57001E+01   0.10994E+01
   0.57001E+01   0.10993E+01
   0.57001E+01   0.10994E+01
   0.57016E+01   0.10993E+01
   0.57016E+01   0.10992E+01
   0.57016E+01   0.10991E+01
   0.57031E+01   0.10992E+01
   0.57031E+01   0.10991E+01
   0.57031E+01   0.10990E+01
   0.57031E+01   0.10990E+01
   0.57046E+01   0.10990E+01
   0.57046E+01   0.10988E+01
   0.57046E+01   0.10988E+01
   0.57061E+01   0.10988E+01
   0.57061E+01   0.10987E+01
   0.57061E+01   0.10987E+01
   0.57061E+01   0.10986E+01
   0.57076E+01   0.10986E+01
   0.57076E+01   0.10986E+01
   0.57076E+01   0.10985E+01
   0.57091E+01   0.10984E+01
   0.57091E+01   0.10984E+01
   0.57091E+01   0.10984E+01
   0.57106E+01   0.10983E+01
   0.57106E+01   0.10983E+01
   0.57106E+01   0.10982E+01
   0.57121E+01   0.10982E+01
   0.57121E+01   0.10981E+01
   0.57121E+01   0.10981E+01
   0.57121E+01   0.10981E+01
   0.57136E+01   0.10980E+01
   0.57136E+01   0.10980E+01
   0.57136E+01   0.10979E+01
   0.57151E+01   0.10979E+01
   0.57151E+01   0.10977E+01
   0.57151E+01   0.10978E+01
   0.57151E+01   0.10978E+01
   0.57166E+01   0.10977E+01
   0.57166E+01   0.10976E+01
   0.57166E+01   0.10976E+01
   0.57181E+01   0.10975E+01
   0.57181E+01   0.10974E+01
   0.57181E+01   0.10975E+01
   0.57196E+01   0.10975E+01
   0.57196E+01   0.10974E+01
   0.57196E+01   0.10974E+01
   0.57211E+01   0.10974E+01
   0.57211E+01   0.10973E+01
   0.57211E+01   0.10972E+01
   0.57226E+01   0.10972E+01
   0.57226E+01   0.10972E+01
   0.57226E+01   0.10971E+01
   0.57241E+01   0.10970E+01
   0.57241E+01   0.10970E+01
   0.57241E+01   0.10970E+01
   0.57241E+01   0.10969E+01
   0.57256E+01   0.10969E+01
   0.57256E+01   0.10969E+01
   0.57256E+01   0.10969E+01
   0.57271E+01   0.10969E+01
   0.57271E+01   0.10968E+01
   0.57271E+01   0.10967E+01
   0.57286E+01   0.10967E+01
   0.57286E+01   0.10967E+01
   0.57286E+01   0.10966E+01
   0.57301E+01   0.10966E+01
   0.57301E+01   0.10966E+01
   0.57301E+01   0.10965E+01
   0.57301E+01   0.10964E+01
   0.57316E+01   0.10965E+01
   0.57316E+01   0.10964E+01
   0.57316E+01   0.10963E+01
   0.57331E+01   0.10963E+01
   0.57331E+01   0.10963E+01
   0.57331E+01   0.10963E+01
   0.57346E+01   0.10962E+01
   0.57346E+01   0.10963E+01
   0.57346E+01   0.10962E+01
   0.57361E+01   0.10961E+01
   0.57361E+01   0.10960E+01
   0.57361E+01   0.10960E+01
   0.57376E+01   0.10960E+01
   0.57376E+01   0.10960E+01
   0.57391E+01   0.10960E+01
   0.57391E+01   0.10960E+01
   0.57391E+01   0.10959E+01
   0.57391E+01   0.10959E+01
   0.57406E+01   0.10958E+01
   0.57406E+01   0.10958E+01
   0.57406E+01   0.10957E+01
   0.57421E+01   0.10957E+01
   0.57421E+01   0.10957E+01
   0.57421E+01   0.10957E+01
   0.57436E+01   0.10957E+01
   0.57436E+01   0.10956E+01
   0.57436E+01   0.10955E+01
   0.57451E+01   0.10956E+01
   0.57451E+01   0.10955E+01
   0.57451E+01   0.10955E+01
   0.57451E+01   0.10955E+01
   0.57466E+01   0.10954E+01
   0.57466E+01   0.10954E+01
   0.57481E+01   0.10954E+01
   0.57481E+01   0.10953E+01
   0.57481E+01   0.10953E+01
   0.57496E+01   0.10953E+01
   0.57496E+01   0.10952E+01
   0.57496E+01   0.10952E+01
   0.57511E+01   0.10952E+01
   0.57511E+01   0.10951E+01
   0.57511E+01   0.10951E+01
   0.57511E+01   0.10951E+01
   0.57526E+01   0.10950E+01
   0.57526E+01   0.10950E+01
   0.57526E+01   0.10950E+01
   0.57541E+01   0.10951E+01
   0.57541E+01   0.10950E+01
   0.57556E+01   0.10950E+01
   0.57556E+01   0.10950E+01
   0.57556E+01   0.10949E+01
   0.57571E+01   0.10948E+01
   0.57571E+01   0.10948E+01
   0.57571E+01   0.10948E+01
   0.57586E+01   0.10948E+01
   0.57586E+01   0.10948E+01
   0.57586E+01   0.10948E+01
   0.57601E+01   0.10947E+01
   0.57601E+01   0.10947E+01
   0.57601E+01   0.10946E+01
   0.57616E+01   0.10946E+01
   0.57616E+01   0.10947E+01
   0.57616E+01   0.10946E+01
   0.57616E+01   0.10945E+01
   0.57631E+01   0.10946E+01
   0.57631E+01   0.10945E+01
   0.57631E+01   0.10944E+01
   0.57646E+01   0.10944E+01
   0.57646E+01   0.10944E+01
   0.57646E+01   0.10944E+01
   0.57661E+01   0.10944E+01
   0.57661E+01   0.10944E+01
   0.57676E+01   0.10945E+01
   0.57676E+01   0.10944E+01
   0.57691E+01   0.10943E+01
   0.57676E+01   0.10942E+01
   0.57691E+01   0.10942E+01
   0.57691E+01   0.10942E+01
   0.57691E+01   0.10942E+01
   0.57706E+01   0.10942E+01
   0.57706E+01   0.10942E+01
   0.57721E+01   0.10942E+01
   0.57721E+01   0.10942E+01
   0.57721E+01   0.10941E+01
   0.57736E+01   0.10941E+01
   0.57736E+01   0.10940E+01
   0.57736E+01   0.10941E+01
   0.57751E+01   0.10941E+01
   0.57751E+01   0.10940E+01
   0.57751E+01   0.10940E+01
   0.57766E+01   0.10940E+01
   0.57766E+01   0.10940E+01
   0.57766E+01   0.10940E+01
   0.57781E+01   0.10939E+01
   0.57781E+01   0.10939E+01
   0.57796E+01   0.10939E+01
   0.57796E+01   0.10939E+01
   0.57796E+01   0.10938E+01
   0.57796E+01   0.10939E+01
   0.57811E+01   0.10939E+01
   0.57811E+01   0.10938E+01
   0.57811E+01   0.10938E+01
   0.57826E+01   0.10938E+01
   0.57826E+01   0.10937E+01
   0.57826E+01   0.10938E+01
   0.57841E+01   0.10938E+01
   0.57841E+01   0.10938E+01
   0.57856E+01   0.10937E+01
   0.57856E+01   0.10937E+01
   0.57856E+01   0.10937E+01
   0.57856E+01   0.10937E+01
   0.57871E+01   0.10936E+01
   0.57871E+01   0.10936E+01
   0.57886E+01   0.10937E+01
   0.57886E+01   0.10936E+01
   0.57886E+01   0.10936E+01
   0.57901E+01   0.10936E+01
   0.57901E+01   0.10936E+01
   0.57901E+01   0.10935E+01
   0.57916E+01   0.10935E+01
   0.57916E+01   0.10935E+01
   0.57916E+01   0.10936E+01
   0.57931E+01   0.10936E+01
   0.57931E+01   0.10935E+01
   0.57931E+01   0.10935E+01
   0.57946E+01   0.10935E+01
   0.57946E+01   0.10934E+01
   0.57961E+01   0.10934E+01
   0.57961E+01   0.10935E+01
   0.57961E+01   0.10935E+01
   0.57976E+01   0.10934E+01
   0.57976E+01   0.10934E+01
   0.57976E+01   0.10934E+01
   0.57991E+01   0.10934E+01
   0.57991E+01   0.10934E+01
   0.57991E+01   0.10933E+01
   0.58006E+01   0.10934E+01
   0.58006E+01   0.10932E+01
   0.58006E+01   0.10933E+01
   0.58006E+01   0.10933E+01
   0.58021E+01   0.10933E+01
   0.58021E+01   0.10933E+01
   0.58036E+01   0.10933E+01
   0.58036E+01   0.10933E+01
   0.58036E+01   0.10933E+01
   0.58051E+01   0.10932E+01
   0.58051E+01   0.10932E+01
   0.58051E+01   0.10932E+01
   0.58066E+01   0.10932E+01
   0.58066E+01   0.10932E+01
   0.58081E+01   0.10932E+01
   0.58081E+01   0.10932E+01
   0.58081E+01   0.10932E+01
   0.58081E+01   0.10932E+01
   0.58096E+01   0.10932E+01
   0.58096E+01   0.10931E+01
   0.58096E+01   0.10931E+01
   0.58111E+01   0.10931E+01
   0.58111E+01   0.10931E+01
   0.58126E+01   0.10932E+01
   0.58126E+01   0.10931E+01
   0.58126E+01   0.10931E+01
   0.58141E+01   0.10931E+01
   0.58141E+01   0.10931E+01
   0.58141E+01   0.10931E+01
   0.58156E+01   0.10931E+01
   0.58156E+01   0.10932E+01
   0.58171E+01   0.10932E+01
   0.58171E+01   0.10932E+01
   0.58171E+01   0.10932E+01
   0.58186E+01   0.10932E+01
   0.58186E+01   0.10930E+01
   0.58186E+01   0.10931E+01
   0.58186E+01   0.10931E+01
   0.58201E+01   0.10931E+01
   0.58201E+01   0.10931E+01
   0.58216E+01   0.10931E+01
   0.58216E+01   0.10930E+01
   0.58216E+01   0.10931E+01
   0.58231E+01   0.10930E+01
   0.58231E+01   0.10931E+01
   0.58231E+01   0.10931E+01
   0.58246E+01   0.10931E+01
   0.58246E+01   0.10931E+01
   0.58246E+01   0.10931E+01
   0.58261E+01   0.10930E+01
   0.58261E+01   0.10931E+01
   0.58261E+01   0.10930E+01
   0.58276E+01   0.10930E+01
   0.58276E+01   0.10931E+01
   0.58291E+01   0.10931E+01
   0.58291E+01   0.10931E+01
   0.58291E+01   0.10931E+01
   0.58306E+01   0.10930E+01
   0.58306E+01   0.10930E+01
   0.58306E+01   0.10930E+01
   0.58306E+01   0.10930E+01
   0.58321E+01   0.10931E+01
   0.58321E+01   0.10931E+01
   0.58336E+01   0.10931E+01
   0.58336E+01   0.10931E+01
   0.58336E+01   0.10931E+01
   0.58351E+01   0.10930E+01
   0.58351E+01   0.10930E+01
   0.58351E+01   0.10930E+01
   0.58366E+01   0.10930E+01
   0.58366E+01   0.10931E+01
   0.58381E+01   0.10931E+01
   0.58381E+01   0.10931E+01
   0.58396E+01   0.10931E+01
   0.58396E+01   0.10931E+01
   0.58396E+01   0.10931E+01
   0.58396E+01   0.10931E+01
   0.58411E+01   0.10931E+01
   0.58411E+01   0.10930E+01
   0.58426E+01   0.10931E+01
   0.58426E+01   0.10931E+01
   0.58426E+01   0.10931E+01
   0.58426E+01   0.10931E+01
   0.58441E+01   0.10931E+01
   0.58441E+01   0.10931E+01
   0.58456E+01   0.10931E+01
   0.58456E+01   0.10931E+01
   0.58456E+01   0.10931E+01
   0.58471E+01   0.10931E+01
   0.58471E+01   0.10931E+01
   0.58486E+01   0.10932E+01
   0.58486E+01   0.10932E+01
   0.58486E+01   0.10931E+01
   0.58501E+01   0.10932E+01
   0.58501E+01   0.10932E+01
   0.58501E+01   0.10932E+01
   0.58516E+01   0.10932E+01
   0.58516E+01   0.10932E+01
   0.58516E+01   0.10932E+01
   0.58531E+01   0.10932E+01
   0.58531E+01   0.10932E+01
   0.58531E+01   0.10932E+01
   0.58546E+01   0.10932E+01
   0.58546E+01   0.10933E+01
   0.58561E+01   0.10932E+01
   0.58561E+01   0.10932E+01
   0.58561E+01   0.10932E+01
   0.58576E+01   0.10933E+01
   0.58576E+01   0.10933E+01
   0.58576E+01   0.10933E+01
   0.58591E+01   0.10933E+01
   0.58591E+01   0.10933E+01
   0.58606E+01   0.10933E+01
   0.58606E+01   0.10933E+01
   0.58606E+01   0.10934E+01
   0.58606E+01   0.10933E+01
   0.58621E+01   0.10934E+01
   0.58621E+01   0.10933E+01
   0.58621E+01   0.10934E+01
   0.58636E+01   0.10933E+01
   0.58636E+01   0.10934E+01
   0.58651E+01   0.10934E+01
   0.58651E+01   0.10934E+01
   0.58651E+01   0.10934E+01
   0.58666E+01   0.10934E+01
   0.58666E+01   0.10934E+01
   0.58681E+01   0.10935E+01
   0.58681E+01   0.10935E+01
   0.58681E+01   0.10935E+01
   0.58696E+01   0.10935E+01
   0.58696E+01   0.10935E+01
   0.58696E+01   0.10935E+01
   0.58711E+01   0.10935E+01
   0.58711E+01   0.10936E+01
   0.58711E+01   0.10936E+01
   0.58726E+01   0.10936E+01
   0.58726E+01   0.10936E+01
   0.58726E+01   0.10936E+01
   0.58741E+01   0.10936E+01
   0.58741E+01   0.10936E+01
   0.58756E+01   0.10937E+01
   0.58756E+01   0.10936E+01
   0.58756E+01   0.10937E+01
   0.58756E+01   0.10937E+01
   0.58771E+01   0.10937E+01
   0.58771E+01   0.10937E+01
   0.58786E+01   0.10937E+01
   0.58786E+01   0.10937E+01
   0.58801E+01   0.10939E+01
   0.58801E+01   0.10938E+01
   0.58801E+01   0.10938E+01
   0.58801E+01   0.10938E+01
   0.58816E+01   0.10938E+01
   0.58816E+01   0.10938E+01
   0.58816E+01   0.10938E+01
   0.58831E+01   0.10939E+01
   0.58846E+01   0.10939E+01
   0.58846E+01   0.10940E+01
   0.58846E+01   0.10940E+01
   0.58846E+01   0.10940E+01
   0.58861E+01   0.10939E+01
   0.58861E+01   0.10939E+01
   0.58876E+01   0.10940E+01
   0.58876E+01   0.10940E+01
   0.58891E+01   0.10940E+01
   0.58891E+01   0.10941E+01
   0.58891E+01   0.10942E+01
   0.58906E+01   0.10941E+01
   0.58906E+01   0.10941E+01
   0.58906E+01   0.10941E+01
   0.58921E+01   0.10942E+01
   0.58921E+01   0.10941E+01
   0.58921E+01   0.10941E+01
   0.58936E+01   0.10941E+01
   0.58936E+01   0.10942E+01
   0.58936E+01   0.10943E+01
   0.58951E+01   0.10944E+01
   0.58951E+01   0.10943E+01
   0.58951E+01   0.10943E+01
   0.58966E+01   0.10943E+01
   0.58966E+01   0.10943E+01
   0.58981E+01   0.10944E+01
   0.58981E+01   0.10944E+01
   0.58981E+01   0.10944E+01
   0.58996E+01   0.10944E+01
   0.58996E+01   0.10944E+01
   0.58996E+01   0.10945E+01
   0.59011E+01   0.10946E+01
   0.59011E+01   0.10945E+01
   0.59026E+01   0.10945E+01
   0.59026E+01   0.10945E+01
   0.59026E+01   0.10945E+01
   0.59026E+01   0.10946E+01
   0.59041E+01   0.10947E+01
   0.59041E+01   0.10946E+01
   0.59056E+01   0.10947E+01
   0.59056E+01   0.10947E+01
   0.59056E+01   0.10946E+01
   0.59071E+01   0.10947E+01
   0.59071E+01   0.10947E+01
   0.59086E+01   0.10948E+01
   0.59086E+01   0.10949E+01
   0.59086E+01   0.10949E+01
   0.59101E+01   0.10949E+01
   0.59101E+01   0.10949E+01
   0.59101E+01   0.10949E+01
   0.59116E+01   0.10948E+01
   0.59116E+01   0.10949E+01
   0.59131E+01   0.10950E+01
   0.59131E+01   0.10950E+01
   0.59131E+01   0.10950E+01
   0.59131E+01   0.10950E+01
   0.59146E+01   0.10950E+01
   0.59146E+01   0.10951E+01
   0.59146E+01   0.10951E+01
   0.59161E+01   0.10951E+01
   0.59161E+01   0.10951E+01
   0.59176E+01   0.10952E+01
   0.59176E+01   0.10953E+01
   0.59191E+01   0.10953E+01
   0.59191E+01   0.10953E+01
   0.59191E+01   0.10953E+01
   0.59191E+01   0.10953E+01
   0.59206E+01   0.10954E+01
   0.59206E+01   0.10953E+01
   0.59221E+01   0.10954E+01
   0.59221E+01   0.10954E+01
   0.59221E+01   0.10955E+01
   0.59236E+01   0.10955E+01
   0.59236E+01   0.10955E+01
   0.59251E+01   0.10956E+01
   0.59251E+01   0.10956E+01
   0.59251E+01   0.10956E+01
   0.59266E+01   0.10956E+01
   0.59266E+01   0.10956E+01
   0.59266E+01   0.10957E+01
   0.59281E+01   0.10957E+01
   0.59281E+01   0.10957E+01
   0.59281E+01   0.10957E+01
   0.59296E+01   0.10958E+01
   0.59296E+01   0.10958E+01
   0.59311E+01   0.10958E+01
   0.59311E+01   0.10959E+01
   0.59311E+01   0.10960E+01
   0.59326E+01   0.10960E+01
   0.59326E+01   0.10961E+01
   0.59326E+01   0.10959E+01
   0.59341E+01   0.10961E+01
   0.59341E+01   0.10962E+01
   0.59356E+01   0.10961E+01
   0.59356E+01   0.10961E+01
   0.59356E+01   0.10961E+01
   0.59371E+01   0.10962E+01
   0.59371E+01   0.10963E+01
   0.59371E+01   0.10963E+01
   0.59386E+01   0.10963E+01
   0.59386E+01   0.10963E+01
   0.59386E+01   0.10963E+01
   0.59401E+01   0.10963E+01
   0.59401E+01   0.10963E+01
   0.59401E+01   0.10964E+01
   0.59416E+01   0.10964E+01
   0.59416E+01   0.10965E+01
   0.59431E+01   0.10966E+01
   0.59431E+01   0.10966E+01
   0.59431E+01   0.10966E+01
   0.59446E+01   0.10967E+01
   0.59446E+01   0.10967E+01
   0.59446E+01   0.10966E+01
   0.59461E+01   0.10966E+01
   0.59461E+01   0.10967E+01
   0.59461E+01   0.10967E+01
   0.59476E+01   0.10968E+01
   0.59476E+01   0.10969E+01
   0.59491E+01   0.10970E+01
   0.59491E+01   0.10969E+01
   0.59491E+01   0.10970E+01
   0.59506E+01   0.10970E+01
   0.59506E+01   0.10970E+01
   0.59506E+01   0.10970E+01
   0.59521E+01   0.10972E+01
   0.59521E+01   0.10971E+01
   0.59521E+01   0.10971E+01
   0.59536E+01   0.10972E+01
   0.59536E+01   0.10973E+01
   0.59551E+01   0.10973E+01
   0.59551E+01   0.10973E+01
   0.59551E+01   0.10973E+01
   0.59566E+01   0.10973E+01
   0.59566E+01   0.10974E+01
   0.59566E+01   0.10975E+01
   0.59581E+01   0.10975E+01
   0.59581E+01   0.10975E+01
   0.59596E+01   0.10976E+01
   0.59596E+01   0.10976E+01
   0.59596E+01   0.10976E+01
   0.59611E+01   0.10976E+01
   0.59611E+01   0.10977E+01
   0.59611E+01   0.10977E+01
   0.59626E+01   0.10978E+01
   0.59626E+01   0.10979E+01
   0.59641E+01   0.10979E+01
   0.59641E+01   0.10979E+01
   0.59641E+01   0.10979E+01
   0.59641E+01   0.10980E+01
   0.59656E+01   0.10980E+01
   0.59656E+01   0.10981E+01
   0.59656E+01   0.10980E+01
   0.59671E+01   0.10982E+01
   0.59671E+01   0.10982E+01
   0.59686E+01   0.10982E+01
   0.59686E+01   0.10982E+01
   0.59686E+01   0.10983E+01
   0.59701E+01   0.10984E+01
   0.59701E+01   0.10984E+01
   0.59701E+01   0.10984E+01
   0.59716E+01   0.10984E+01
   0.59716E+01   0.10985E+01
   0.59731E+01   0.10986E+01
   0.59731E+01   0.10986E+01
   0.59746E+01   0.10987E+01
   0.59746E+01   0.10987E+01
   0.59746E+01   0.10987E+01
   0.59761E+01   0.10987E+01
   0.59761E+01   0.10987E+01
   0.59761E+01   0.10988E+01
   0.59776E+01   0.10989E+01
   0.59776E+01   0.10989E+01
   0.59776E+01   0.10989E+01
   0.59776E+01   0.10990E+01
   0.59791E+01   0.10990E+01
   0.59791E+01   0.10991E+01
   0.59806E+01   0.10991E+01
   0.59806E+01   0.10991E+01
   0.59806E+01   0.10991E+01
   0.59821E+01   0.10992E+01
   0.59821E+01   0.10993E+01
   0.59836E+01   0.10993E+01
   0.59836E+01   0.10993E+01
   0.59836E+01   0.10994E+01
   0.59851E+01   0.10995E+01
   0.59851E+01   0.10996E+01
   0.59851E+01   0.10996E+01
   0.59866E+01   0.10996E+01
   0.59866E+01   0.10996E+01
   0.59866E+01   0.10996E+01
   0.59881E+01   0.10998E+01
   0.59881E+01   0.10998E+01
   0.59896E+01   0.10999E+01
   0.59896E+01   0.10998E+01
   0.59896E+01   0.10998E+01
   0.59911E+01   0.10999E+01
   0.59911E+01   0.11000E+01
   0.59911E+01   0.11000E+01
   0.59926E+01   0.11001E+01
   0.59926E+01   0.11001E+01
   0.59926E+01   0.11002E+01
   0.59941E+01   0.11002E+01
   0.59956E+01   0.11003E+01
   0.59956E+01   0.11005E+01
   0.59956E+01   0.11004E+01
   0.59956E+01   0.11004E+01
   0.59956E+01   0.11005E+01
   0.59971E+01   0.11005E+01
   0.59971E+01   0.11005E+01
   0.59986E+01   0.11006E+01
   0.59986E+01   0.11007E+01
   0.59986E+01   0.11007E+01
   0.60001E+01   0.11008E+01
   0.60001E+01   0.11008E+01
   0.60001E+01   0.11008E+01
   0.60016E+01   0.11009E+01
   0.60016E+01   0.11010E+01
   0.60031E+01   0.11010E+01
   0.60031E+01   0.11010E+01
   0.60031E+01   0.11011E+01
   0.60046E+01   0.11011E+01
   0.60046E+01   0.11012E+01
   0.60046E+01   0.11012E+01
   0.60061E+01   0.11012E+01
   0.60061E+01   0.11013E+01
   0.60061E+01   0.11013E+01
   0.60076E+01   0.11014E+01
   0.60076E+01   0.11014E+01
   0.60076E+01   0.11015E+01
   0.60091E+01   0.11015E+01
   0.60091E+01   0.11016E+01
   0.60106E+01   0.11016E+01
   0.60106E+01   0.11017E+01
   0.60106E+01   0.11017E+01
   0.60121E+01   0.11018E+01
   0.60121E+01   0.11018E+01
   0.60121E+01   0.11019E+01
   0.60136E+01   0.11019E+01
   0.60136E+01   0.11020E+01
   0.60151E+01   0.11020E+01
   0.60151E+01   0.11021E+01
   0.60151E+01   0.11021E+01
   0.60166E+01   0.11022E+01
   0.60166E+01   0.11023E+01
   0.60166E+01   0.11023E+01
   0.60181E+01   0.11023E+01
   0.60181E+01   0.11025E+01
   0.60181E+01   0.11024E+01
   0.60196E+01   0.11025E+01
   0.60196E+01   0.11025E+01
   0.60196E+01   0.11026E+01
   0.60211E+01   0.11026E+01
   0.60211E+01   0.11027E+01
   0.60211E+01   0.11027E+01
   0.60226E+01   0.11028E+01
   0.60226E+01   0.11028E+01
   0.60226E+01   0.11029E+01
   0.60241E+01   0.11029E+01
   0.60241E+01   0.11030E+01
   0.60256E+01   0.11031E+01
   0.60256E+01   0.11031E+01
   0.60256E+01   0.11032E+01
   0.60271E+01   0.11033E+01
   0.60271E+01   0.11033E+01
   0.60271E+01   0.11033E+01
   0.60286E+01   0.11034E+01
   0.60286E+01   0.11034E+01
   0.60301E+01   0.11035E+01
   0.60301E+01   0.11035E+01
   0.60301E+01   0.11036E+01
   0.60316E+01   0.11036E+01
   0.60316E+01   0.11037E+01
   0.60316E+01   0.11038E+01
   0.60331E+01   0.11039E+01
   0.60331E+01   0.11039E+01
   0.60331E+01   0.11039E+01
   0.60346E+01   0.11040E+01
   0.60346E+01   0.11040E+01
   0.60346E+01   0.11041E+01
   0.60361E+01   0.11041E+01
   0.60361E+01   0.11042E+01
   0.60361E+01   0.11043E+01
   0.60376E+01   0.11044E+01
   0.60376E+01   0.11044E+01
   0.60376E+01   0.11044E+01
   0.60391E+01   0.11045E+01
   0.60391E+01   0.11045E+01
   0.60391E+01   0.11046E+01
   0.60406E+01   0.11046E+01
   0.60406E+01   0.11047E+01
   0.60406E+01   0.11046E+01
   0.60421E+01   0.11048E+01
   0.60421E+01   0.11049E+01
   0.60436E+01   0.11049E+01
   0.60436E+01   0.11050E+01
   0.60436E+01   0.11050E+01
   0.60451E+01   0.11051E+01
   0.60451E+01   0.11051E+01
   0.60451E+01   0.11052E+01
   0.60466E+01   0.11052E+01
   0.60466E+01   0.11052E+01
   0.60481E+01   0.11053E+01
   0.60466E+01   0.11054E+01
   0.60481E+01   0.11055E+01
   0.60481E+01   0.11055E+01
   0.60496E+01   0.11056E+01
   0.60496E+01   0.11057E+01
   0.60496E+01   0.11057E+01
   0.60511E+01   0.11058E+01
   0.60511E+01   0.11058E+01
   0.60526E+01   0.11059E+01
   0.60526E+01   0.11060E+01
   0.60526E+01   0.11061E+01
   0.60541E+01   0.11061E+01
   0.60541E+01   0.11062E+01
   0.60541E+01   0.11062E+01
   0.60556E+01   0.11063E+01
   0.60556E+01   0.11064E+01
   0.60556E+01   0.11064E+01
   0.60571E+01   0.11064E+01
   0.60571E+01   0.11065E+01
   0.60571E+01   0.11065E+01
   0.60586E+01   0.11065E+01
   0.60586E+01   0.11066E+01
   0.60586E+01   0.11067E+01
   0.60601E+01   0.11068E+01
   0.60601E+01   0.11069E+01
   0.60601E+01   0.11069E+01
   0.60616E+01   0.11070E+01
   0.60616E+01   0.11070E+01
   0.60616E+01   0.11071E+01
   0.60631E+01   0.11072E+01
   0.60631E+01   0.11071E+01
   0.60646E+01   0.11072E+01
   0.60646E+01   0.11073E+01
   0.60646E+01   0.11074E+01
   0.60646E+01   0.11075E+01
   0.60661E+01   0.11075E+01
   0.60661E+01   0.11076E+01
   0.60676E+01   0.11077E+01
   0.60676E+01   0.11076E+01
   0.60676E+01   0.11077E+01
   0.60676E+01   0.11078E+01
   0.60691E+01   0.11079E+01
   0.60691E+01   0.11080E+01
   0.60706E+01   0.11080E+01
   0.60706E+01   0.11081E+01
   0.60706E+01   0.11082E+01
   0.60721E+01   0.11082E+01
   0.60721E+01   0.11083E+01
   0.60721E+01   0.11083E+01
   0.60736E+01   0.11084E+01
   0.60736E+01   0.11084E+01
   0.60736E+01   0.11085E+01
   0.60751E+01   0.11086E+01
   0.60751E+01   0.11086E+01
   0.60766E+01   0.11087E+01
   0.60766E+01   0.11088E+01
   0.60766E+01   0.11089E+01
   0.60766E+01   0.11089E+01
   0.60781E+01   0.11089E+01
   0.60781E+01   0.11090E+01
   0.60796E+01   0.11091E+01
   0.60796E+01   0.11092E+01
   0.60796E+01   0.11092E+01
   0.60796E+01   0.11093E+01
   0.60811E+01   0.11094E+01
   0.60811E+01   0.11094E+01
   0.60811E+01   0.11094E+01
   0.60826E+01   0.11095E+01
   0.60826E+01   0.11096E+01
   0.60826E+01   0.11097E+01
   0.60841E+01   0.11098E+01
   0.60841E+01   0.11097E+01
   0.60856E+01   0.11098E+01
   0.60856E+01   0.11098E+01
   0.60856E+01   0.11099E+01
   0.60871E+01   0.11099E+01
   0.60871E+01   0.11100E+01
   0.60871E+01   0.11101E+01
   0.60871E+01   0.11102E+01
   0.60886E+01   0.11103E+01
   0.60886E+01   0.11104E+01
   0.60886E+01   0.11104E+01
   0.60901E+01   0.11105E+01
   0.60901E+01   0.11106E+01
   0.60901E+01   0.11105E+01
   0.60916E+01   0.11106E+01
   0.60916E+01   0.11107E+01
   0.60931E+01   0.11108E+01
   0.60931E+01   0.11109E+01
   0.60946E+01   0.11111E+01
   0.60946E+01   0.11111E+01
   0.60946E+01   0.11111E+01
   0.60946E+01   0.11111E+01
   0.60946E+01   0.11111E+01
   0.60961E+01   0.11113E+01
   0.60961E+01   0.11114E+01
   0.60961E+01   0.11114E+01
   0.60976E+01   0.11115E+01
   0.60991E+01   0.11115E+01
   0.60991E+01   0.11116E+01
   0.60991E+01   0.11117E+01
   0.60991E+01   0.11118E+01
   0.60991E+01   0.11119E+01
   0.61006E+01   0.11119E+01
   0.61006E+01   0.11119E+01
   0.61021E+01   0.11120E+01
   0.61021E+01   0.11121E+01
   0.61021E+01   0.11122E+01
   0.61036E+01   0.11122E+01
   0.61036E+01   0.11123E+01
   0.61036E+01   0.11123E+01
   0.61036E+01   0.11123E+01
   0.61051E+01   0.11124E+01
   0.61051E+01   0.11125E+01
   0.61066E+01   0.11126E+01
   0.61066E+01   0.11127E+01
   0.61066E+01   0.11129E+01
   0.61066E+01   0.11129E+01
   0.61081E+01   0.11130E+01
   0.61081E+01   0.11130E+01
   0.61096E+01   0.11131E+01
   0.61096E+01   0.11131E+01
   0.61111E+01   0.11132E+01
   0.61111E+01   0.11133E+01
   0.61111E+01   0.11133E+01
   0.61111E+01   0.11134E+01
   0.61111E+01   0.11135E+01
   0.61126E+01   0.11135E+01
   0.61126E+01   0.11136E+01
   0.61126E+01   0.11136E+01
   0.61141E+01   0.11137E+01
   0.61141E+01   0.11138E+01
   0.61141E+01   0.11139E+01
   0.61156E+01   0.11139E+01
   0.61156E+01   0.11140E+01
   0.61171E+01   0.11142E+01
   0.61171E+01   0.11142E+01
   0.61171E+01   0.11143E+01
   0.61186E+01   0.11144E+01
   0.61186E+01   0.11144E+01
   0.61186E+01   0.11145E+01


==> anc/Figure3/1outM_R_incomp_fermi_down_rc025_huge.dat <==
   0.27010E+00   0.65529E-01
   0.31010E+00   0.65535E-01
   0.33010E+00   0.65542E-01
   0.35010E+00   0.65551E-01
   0.38010E+00   0.65561E-01
   0.40010E+00   0.65573E-01
   0.43010E+00   0.65586E-01
   0.45010E+00   0.65601E-01
   0.48010E+00   0.65618E-01
   0.51010E+00   0.65637E-01
   0.54010E+00   0.65659E-01
   0.57010E+00   0.65685E-01
   0.61010E+00   0.65713E-01
   0.65010E+00   0.65746E-01
   0.69010E+00   0.65785E-01
   0.74010E+00   0.65830E-01
   0.79010E+00   0.65883E-01
   0.85010E+00   0.65946E-01
   0.92010E+00   0.66022E-01
   0.10001E+01   0.66114E-01
   0.10901E+01   0.66225E-01
   0.12001E+01   0.66369E-01
   0.13301E+01   0.66551E-01
   0.14801E+01   0.66786E-01
   0.16801E+01   0.67110E-01
   0.19101E+01   0.67548E-01
   0.22101E+01   0.68185E-01
   0.26001E+01   0.69105E-01
   0.31201E+01   0.70565E-01
   0.38801E+01   0.73212E-01
   0.48701E+01   0.77589E-01
   0.61301E+01   0.85239E-01
   0.77601E+01   0.10020E+00
   0.91901E+01   0.12153E+00
   0.10420E+02   0.15269E+00
   0.11260E+02   0.18861E+00
   0.11810E+02   0.22798E+00
   0.12150E+02   0.26678E+00
   0.12380E+02   0.30737E+00
   0.12530E+02   0.34654E+00
   0.12610E+02   0.38433E+00
   0.12660E+02   0.41918E+00
   0.12690E+02   0.45553E+00
   0.12690E+02   0.48971E+00
   0.12690E+02   0.52329E+00
   0.12670E+02   0.55400E+00
   0.12640E+02   0.58584E+00
   0.12620E+02   0.61337E+00
   0.12580E+02   0.64376E+00
   0.12540E+02   0.67071E+00
   0.12500E+02   0.69682E+00
   0.12460E+02   0.72226E+00
   0.12420E+02   0.74478E+00
   0.12380E+02   0.76916E+00
   0.12340E+02   0.79309E+00
   0.12290E+02   0.81512E+00
   0.12250E+02   0.83517E+00
   0.12210E+02   0.85505E+00
   0.12170E+02   0.87552E+00
   0.12120E+02   0.89511E+00
   0.12080E+02   0.91364E+00
   0.12040E+02   0.93047E+00
   0.12000E+02   0.94890E+00
   0.11950E+02   0.96507E+00
   0.11920E+02   0.98100E+00
   0.11870E+02   0.99687E+00
   0.11840E+02   0.10118E+01
   0.11800E+02   0.10265E+01
   0.11760E+02   0.10410E+01
   0.11720E+02   0.10547E+01
   0.11680E+02   0.10679E+01
   0.11650E+02   0.10806E+01
   0.11610E+02   0.10935E+01
   0.11570E+02   0.11060E+01
   0.11540E+02   0.11184E+01
   0.11500E+02   0.11301E+01
   0.11470E+02   0.11412E+01
   0.11440E+02   0.11515E+01
   0.11400E+02   0.11628E+01
   0.11370E+02   0.11735E+01
   0.11340E+02   0.11834E+01
   0.11300E+02   0.11932E+01
   0.11270E+02   0.12027E+01
   0.11240E+02   0.12124E+01
   0.11210E+02   0.12216E+01
   0.11180E+02   0.12294E+01
   0.11150E+02   0.12382E+01
   0.11120E+02   0.12472E+01
   0.11090E+02   0.12550E+01
   0.11060E+02   0.12634E+01
   0.11030E+02   0.12714E+01
   0.11010E+02   0.12783E+01
   0.10980E+02   0.12859E+01
   0.10950E+02   0.12933E+01
   0.10920E+02   0.13006E+01
   0.10890E+02   0.13079E+01
   0.10870E+02   0.13142E+01
   0.10840E+02   0.13205E+01
   0.10820E+02   0.13276E+01
   0.10790E+02   0.13332E+01
   0.10770E+02   0.13396E+01
   0.10740E+02   0.13458E+01
   0.10720E+02   0.13512E+01
   0.10690E+02   0.13572E+01
   0.10670E+02   0.13628E+01
   0.10650E+02   0.13686E+01
   0.10620E+02   0.13735E+01
   0.10600E+02   0.13789E+01
   0.10580E+02   0.13840E+01
   0.10560E+02   0.13888E+01
   0.10530E+02   0.13940E+01
   0.10510E+02   0.13986E+01
   0.10490E+02   0.14032E+01
   0.10470E+02   0.14082E+01
   0.10450E+02   0.14122E+01
   0.10420E+02   0.14167E+01
   0.10400E+02   0.14211E+01
   0.10380E+02   0.14252E+01
   0.10360E+02   0.14295E+01
   0.10340E+02   0.14335E+01
   0.10320E+02   0.14375E+01
   0.10300E+02   0.14413E+01
   0.10280E+02   0.14452E+01
   0.10260E+02   0.14491E+01
   0.10250E+02   0.14520E+01
   0.10220E+02   0.14563E+01
   0.10210E+02   0.14591E+01
   0.10190E+02   0.14633E+01
   0.10170E+02   0.14659E+01
   0.10150E+02   0.14697E+01
   0.10130E+02   0.14726E+01
   0.10110E+02   0.14759E+01
   0.10100E+02   0.14788E+01
   0.10080E+02   0.14822E+01
   0.10060E+02   0.14848E+01
   0.10040E+02   0.14879E+01
   0.10030E+02   0.14907E+01
   0.10010E+02   0.14935E+01
   0.99901E+01   0.14963E+01
   0.99801E+01   0.14991E+01
   0.99601E+01   0.15016E+01
   0.99401E+01   0.15043E+01
   0.99301E+01   0.15065E+01
   0.99101E+01   0.15093E+01
   0.99001E+01   0.15115E+01
   0.98801E+01   0.15140E+01
   0.98601E+01   0.15165E+01
   0.98501E+01   0.15188E+01
   0.98301E+01   0.15211E+01
   0.98201E+01   0.15232E+01
   0.98001E+01   0.15252E+01
   0.97901E+01   0.15275E+01
   0.97701E+01   0.15297E+01
   0.97601E+01   0.15315E+01
   0.97501E+01   0.15338E+01
   0.97301E+01   0.15356E+01
   0.97201E+01   0.15376E+01
   0.97001E+01   0.15396E+01
   0.96901E+01   0.15411E+01
   0.96701E+01   0.15434E+01
   0.96601E+01   0.15450E+01
   0.96501E+01   0.15466E+01
   0.96301E+01   0.15484E+01
   0.96201E+01   0.15499E+01
   0.96001E+01   0.15517E+01
   0.95901E+01   0.15536E+01
   0.95801E+01   0.15548E+01
   0.95601E+01   0.15566E+01
   0.95501E+01   0.15581E+01
   0.95401E+01   0.15596E+01
   0.95301E+01   0.15612E+01
   0.95101E+01   0.15626E+01
   0.95001E+01   0.15639E+01
   0.94901E+01   0.15654E+01
   0.94701E+01   0.15670E+01
   0.94601E+01   0.15683E+01
   0.94501E+01   0.15695E+01
   0.94401E+01   0.15710E+01
   0.94301E+01   0.15723E+01
   0.94201E+01   0.15734E+01
   0.94001E+01   0.15747E+01
   0.93901E+01   0.15758E+01
   0.93801E+01   0.15768E+01
   0.93701E+01   0.15785E+01
   0.93601E+01   0.15795E+01
   0.93501E+01   0.15805E+01
   0.93301E+01   0.15815E+01
   0.93201E+01   0.15826E+01
   0.93101E+01   0.15836E+01
   0.93001E+01   0.15849E+01
   0.92901E+01   0.15857E+01
   0.92801E+01   0.15867E+01
   0.92701E+01   0.15879E+01
   0.92601E+01   0.15887E+01
   0.92401E+01   0.15897E+01
   0.92301E+01   0.15905E+01
   0.92201E+01   0.15916E+01
   0.92101E+01   0.15925E+01
   0.92001E+01   0.15934E+01
   0.91901E+01   0.15941E+01
   0.91801E+01   0.15952E+01
   0.91701E+01   0.15960E+01
   0.91601E+01   0.15968E+01
   0.91501E+01   0.15973E+01
   0.91401E+01   0.15983E+01
   0.91301E+01   0.15992E+01
   0.91201E+01   0.15999E+01
   0.91101E+01   0.16004E+01
   0.91001E+01   0.16015E+01
   0.90901E+01   0.16019E+01
   0.90801E+01   0.16027E+01
   0.90701E+01   0.16035E+01
   0.90601E+01   0.16041E+01
   0.90501E+01   0.16047E+01
   0.90401E+01   0.16053E+01
   0.90301E+01   0.16061E+01
   0.90201E+01   0.16066E+01
   0.90101E+01   0.16072E+01
   0.90001E+01   0.16078E+01
   0.89901E+01   0.16084E+01
   0.89801E+01   0.16092E+01
   0.89801E+01   0.16095E+01
   0.89701E+01   0.16103E+01
   0.89601E+01   0.16104E+01
   0.89501E+01   0.16113E+01
   0.89401E+01   0.16116E+01
   0.89301E+01   0.16123E+01
   0.89201E+01   0.16126E+01
   0.89101E+01   0.16133E+01
   0.89001E+01   0.16136E+01
   0.89001E+01   0.16139E+01
   0.88901E+01   0.16144E+01
   0.88801E+01   0.16149E+01
   0.88701E+01   0.16155E+01
   0.88601E+01   0.16157E+01
   0.88501E+01   0.16164E+01
   0.88401E+01   0.16167E+01
   0.88401E+01   0.16172E+01
   0.88301E+01   0.16173E+01
   0.88201E+01   0.16180E+01
   0.88101E+01   0.16183E+01
   0.88001E+01   0.16187E+01
   0.88001E+01   0.16188E+01
   0.87901E+01   0.16194E+01
   0.87801E+01   0.16195E+01
   0.87701E+01   0.16201E+01
   0.87601E+01   0.16201E+01
   0.87601E+01   0.16206E+01
   0.87501E+01   0.16208E+01
   0.87401E+01   0.16212E+01
   0.87301E+01   0.16214E+01
   0.87201E+01   0.16215E+01
   0.87101E+01   0.16219E+01
   0.87101E+01   0.16222E+01
   0.87001E+01   0.16223E+01
   0.86901E+01   0.16227E+01
   0.86901E+01   0.16228E+01
   0.86801E+01   0.16231E+01
   0.86701E+01   0.16234E+01
   0.86601E+01   0.16235E+01
   0.86601E+01   0.16238E+01
   0.86501E+01   0.16241E+01
   0.86401E+01   0.16244E+01
   0.86301E+01   0.16245E+01
   0.86301E+01   0.16248E+01
   0.86201E+01   0.16248E+01
   0.86101E+01   0.16248E+01
   0.86001E+01   0.16253E+01
   0.86001E+01   0.16253E+01
   0.85901E+01   0.16254E+01
   0.85801E+01   0.16256E+01
   0.85801E+01   0.16258E+01
   0.85701E+01   0.16261E+01
   0.85601E+01   0.16263E+01
   0.85601E+01   0.16262E+01
   0.85501E+01   0.16262E+01
   0.85401E+01   0.16263E+01
   0.85401E+01   0.16266E+01
   0.85301E+01   0.16267E+01
   0.85201E+01   0.16269E+01
   0.85201E+01   0.16269E+01
   0.85101E+01   0.16271E+01
   0.85001E+01   0.16272E+01
   0.84901E+01   0.16272E+01
   0.84901E+01   0.16274E+01
   0.84801E+01   0.16273E+01
   0.84801E+01   0.16277E+01
   0.84701E+01   0.16275E+01
   0.84601E+01   0.16277E+01
   0.84601E+01   0.16276E+01
   0.84501E+01   0.16277E+01
   0.84401E+01   0.16278E+01
   0.84401E+01   0.16278E+01
   0.84301E+01   0.16278E+01
   0.84301E+01   0.16279E+01
   0.84201E+01   0.16279E+01
   0.84101E+01   0.16279E+01
   0.84101E+01   0.16280E+01
   0.84001E+01   0.16281E+01
   0.83901E+01   0.16281E+01
   0.83901E+01   0.16280E+01
   0.83801E+01   0.16282E+01
   0.83801E+01   0.16282E+01
   0.83701E+01   0.16283E+01
   0.83601E+01   0.16282E+01
   0.83601E+01   0.16281E+01
   0.83501E+01   0.16281E+01
   0.83501E+01   0.16282E+01
   0.83401E+01   0.16281E+01
   0.83301E+01   0.16282E+01
   0.83301E+01   0.16281E+01
   0.83201E+01   0.16281E+01
   0.83201E+01   0.16281E+01
   0.83101E+01   0.16280E+01
   0.83101E+01   0.16281E+01
   0.83001E+01   0.16280E+01
   0.82901E+01   0.16280E+01
   0.82901E+01   0.16280E+01
   0.82801E+01   0.16279E+01
   0.82801E+01   0.16278E+01
   0.82701E+01   0.16278E+01
   0.82701E+01   0.16277E+01
   0.82601E+01   0.16277E+01
   0.82501E+01   0.16277E+01
   0.82501E+01   0.16276E+01
   0.82401E+01   0.16277E+01
   0.82401E+01   0.16273E+01
   0.82301E+01   0.16274E+01
   0.82301E+01   0.16274E+01
   0.82201E+01   0.16272E+01
   0.82201E+01   0.16271E+01
   0.82101E+01   0.16271E+01
   0.82001E+01   0.16270E+01
   0.82001E+01   0.16270E+01
   0.82001E+01   0.16269E+01
   0.81901E+01   0.16269E+01
   0.81801E+01   0.16267E+01
   0.81801E+01   0.16264E+01
   0.81701E+01   0.16264E+01
   0.81701E+01   0.16264E+01
   0.81601E+01   0.16263E+01
   0.81601E+01   0.16260E+01
   0.81501E+01   0.16260E+01
   0.81501E+01   0.16260E+01
   0.81401E+01   0.16259E+01
   0.81401E+01   0.16258E+01
   0.81301E+01   0.16255E+01
   0.81301E+01   0.16256E+01
   0.81201E+01   0.16254E+01
   0.81201E+01   0.16253E+01
   0.81101E+01   0.16252E+01
   0.81101E+01   0.16250E+01
   0.81001E+01   0.16249E+01
   0.81001E+01   0.16249E+01
   0.80901E+01   0.16245E+01
   0.80901E+01   0.16245E+01
   0.80801E+01   0.16244E+01
   0.80801E+01   0.16241E+01
   0.80801E+01   0.16241E+01
   0.80701E+01   0.16240E+01
   0.80601E+01   0.16236E+01
   0.80601E+01   0.16236E+01
   0.80501E+01   0.16236E+01
   0.80501E+01   0.16232E+01
   0.80401E+01   0.16231E+01
   0.80401E+01   0.16231E+01
   0.80301E+01   0.16227E+01
   0.80301E+01   0.16226E+01
   0.80301E+01   0.16227E+01
   0.80201E+01   0.16223E+01
   0.80201E+01   0.16222E+01
   0.80101E+01   0.16221E+01
   0.80101E+01   0.16218E+01
   0.80001E+01   0.16216E+01
   0.80001E+01   0.16217E+01
   0.79901E+01   0.16213E+01
   0.79901E+01   0.16211E+01
   0.79801E+01   0.16210E+01
   0.79801E+01   0.16207E+01
   0.79701E+01   0.16207E+01
   0.79701E+01   0.16206E+01
   0.79701E+01   0.16203E+01
   0.79601E+01   0.16201E+01
   0.79601E+01   0.16201E+01
   0.79501E+01   0.16197E+01
   0.79501E+01   0.16196E+01
   0.79401E+01   0.16196E+01
   0.79401E+01   0.16192E+01
   0.79301E+01   0.16190E+01
   0.79301E+01   0.16190E+01
   0.79301E+01   0.16185E+01
   0.79201E+01   0.16184E+01
   0.79201E+01   0.16182E+01
   0.79101E+01   0.16182E+01
   0.79101E+01   0.16178E+01
   0.79101E+01   0.16177E+01
   0.79001E+01   0.16175E+01
   0.79001E+01   0.16173E+01
   0.78901E+01   0.16171E+01
   0.78901E+01   0.16170E+01
   0.78801E+01   0.16167E+01
   0.78801E+01   0.16166E+01
   0.78801E+01   0.16164E+01
   0.78701E+01   0.16159E+01
   0.78701E+01   0.16160E+01
   0.78601E+01   0.16158E+01
   0.78601E+01   0.16154E+01
   0.78601E+01   0.16152E+01
   0.78501E+01   0.16152E+01
   0.78501E+01   0.16148E+01
   0.78401E+01   0.16146E+01
   0.78401E+01   0.16145E+01
   0.78401E+01   0.16144E+01
   0.78301E+01   0.16140E+01
   0.78301E+01   0.16140E+01
   0.78201E+01   0.16137E+01
   0.78201E+01   0.16135E+01
   0.78201E+01   0.16134E+01
   0.78101E+01   0.16128E+01
   0.78101E+01   0.16127E+01
   0.78101E+01   0.16126E+01
   0.78001E+01   0.16123E+01
   0.77901E+01   0.16121E+01
   0.77901E+01   0.16118E+01
   0.77901E+01   0.16118E+01
   0.77901E+01   0.16117E+01
   0.77801E+01   0.16112E+01
   0.77801E+01   0.16111E+01
   0.77701E+01   0.16108E+01
   0.77701E+01   0.16105E+01
   0.77701E+01   0.16104E+01
   0.77601E+01   0.16100E+01
   0.77601E+01   0.16100E+01
   0.77601E+01   0.16098E+01
   0.77501E+01   0.16095E+01
   0.77501E+01   0.16092E+01
   0.77401E+01   0.16090E+01
   0.77401E+01   0.16088E+01
   0.77401E+01   0.16085E+01
   0.77301E+01   0.16083E+01
   0.77301E+01   0.16080E+01
   0.77301E+01   0.16078E+01
   0.77201E+01   0.16077E+01
   0.77201E+01   0.16073E+01
   0.77101E+01   0.16070E+01
   0.77101E+01   0.16069E+01
   0.77101E+01   0.16066E+01
   0.77001E+01   0.16064E+01
   0.77001E+01   0.16062E+01
   0.77001E+01   0.16061E+01
   0.76901E+01   0.16057E+01
   0.76901E+01   0.16055E+01
   0.76801E+01   0.16053E+01
   0.76801E+01   0.16050E+01
   0.76801E+01   0.16047E+01
   0.76701E+01   0.16044E+01
   0.76701E+01   0.16045E+01
   0.76701E+01   0.16041E+01
   0.76601E+01   0.16039E+01
   0.76601E+01   0.16036E+01
   0.76601E+01   0.16034E+01
   0.76501E+01   0.16031E+01
   0.76501E+01   0.16028E+01
   0.76501E+01   0.16030E+01
   0.76501E+01   0.16026E+01
   0.76401E+01   0.16020E+01
   0.76401E+01   0.16020E+01
   0.76301E+01   0.16019E+01
   0.76301E+01   0.16014E+01
   0.76301E+01   0.16010E+01
   0.76201E+01   0.16011E+01
   0.76201E+01   0.16009E+01
   0.76201E+01   0.16006E+01
   0.76201E+01   0.16003E+01
   0.76101E+01   0.15999E+01
   0.76101E+01   0.15996E+01
   0.76001E+01   0.15994E+01
   0.76001E+01   0.15992E+01
   0.76001E+01   0.15990E+01
   0.75901E+01   0.15985E+01
   0.75901E+01   0.15982E+01
   0.75901E+01   0.15982E+01
   0.75801E+01   0.15977E+01
   0.75801E+01   0.15974E+01
   0.75801E+01   0.15974E+01
   0.75701E+01   0.15972E+01
   0.75701E+01   0.15969E+01
   0.75701E+01   0.15966E+01
   0.75701E+01   0.15964E+01
   0.75601E+01   0.15960E+01
   0.75601E+01   0.15957E+01
   0.75601E+01   0.15956E+01
   0.75501E+01   0.15953E+01
   0.75501E+01   0.15949E+01
   0.75501E+01   0.15948E+01
   0.75401E+01   0.15945E+01
   0.75401E+01   0.15944E+01
   0.75401E+01   0.15939E+01
   0.75301E+01   0.15939E+01
   0.75301E+01   0.15934E+01
   0.75301E+01   0.15931E+01
   0.75301E+01   0.15931E+01
   0.75201E+01   0.15930E+01
   0.75201E+01   0.15924E+01
   0.75101E+01   0.15921E+01
   0.75101E+01   0.15919E+01
   0.75101E+01   0.15917E+01
   0.75101E+01   0.15915E+01
   0.75001E+01   0.15911E+01
   0.75001E+01   0.15910E+01
   0.75001E+01   0.15906E+01
   0.75001E+01   0.15905E+01
   0.74901E+01   0.15901E+01
   0.74901E+01   0.15898E+01
   0.74801E+01   0.15895E+01
   0.74801E+01   0.15892E+01
   0.74801E+01   0.15891E+01
   0.74801E+01   0.15889E+01
   0.74701E+01   0.15887E+01
   0.74701E+01   0.15884E+01
   0.74701E+01   0.15882E+01
   0.74601E+01   0.15877E+01
   0.74601E+01   0.15876E+01
   0.74601E+01   0.15875E+01
   0.74601E+01   0.15870E+01
   0.74501E+01   0.15866E+01
   0.74501E+01   0.15868E+01
   0.74501E+01   0.15863E+01
   0.74501E+01   0.15861E+01
   0.74401E+01   0.15858E+01
   0.74401E+01   0.15857E+01
   0.74401E+01   0.15852E+01
   0.74301E+01   0.15848E+01
   0.74301E+01   0.15848E+01
   0.74301E+01   0.15844E+01
   0.74301E+01   0.15841E+01
   0.74201E+01   0.15838E+01
   0.74201E+01   0.15836E+01
   0.74201E+01   0.15832E+01
   0.74101E+01   0.15828E+01
   0.74101E+01   0.15826E+01
   0.74101E+01   0.15825E+01
   0.74101E+01   0.15820E+01
   0.74001E+01   0.15817E+01
   0.74001E+01   0.15817E+01
   0.74001E+01   0.15814E+01
   0.74001E+01   0.15812E+01
   0.73901E+01   0.15807E+01
   0.73901E+01   0.15804E+01
   0.73901E+01   0.15802E+01
   0.73801E+01   0.15800E+01
   0.73801E+01   0.15796E+01
   0.73801E+01   0.15797E+01
   0.73801E+01   0.15792E+01
   0.73701E+01   0.15789E+01
   0.73701E+01   0.15787E+01
   0.73701E+01   0.15786E+01
   0.73601E+01   0.15782E+01
   0.73601E+01   0.15778E+01
   0.73601E+01   0.15777E+01
   0.73601E+01   0.15772E+01
   0.73501E+01   0.15772E+01
   0.73501E+01   0.15768E+01
   0.73501E+01   0.15766E+01
   0.73501E+01   0.15762E+01
   0.73501E+01   0.15762E+01
   0.73401E+01   0.15756E+01
   0.73401E+01   0.15755E+01
   0.73401E+01   0.15752E+01
   0.73301E+01   0.15750E+01
   0.73301E+01   0.15747E+01
   0.73301E+01   0.15745E+01
   0.73301E+01   0.15742E+01
   0.73201E+01   0.15740E+01
   0.73201E+01   0.15739E+01
   0.73201E+01   0.15736E+01
   0.73201E+01   0.15731E+01
   0.73101E+01   0.15730E+01
   0.73101E+01   0.15726E+01
   0.73101E+01   0.15722E+01
   0.73101E+01   0.15721E+01
   0.73101E+01   0.15720E+01
   0.73001E+01   0.15714E+01
   0.73001E+01   0.15711E+01
   0.73001E+01   0.15708E+01
   0.72901E+01   0.15706E+01
   0.72901E+01   0.15703E+01
   0.72901E+01   0.15700E+01
   0.72901E+01   0.15697E+01
   0.72801E+01   0.15697E+01
   0.72801E+01   0.15692E+01
   0.72801E+01   0.15688E+01
   0.72801E+01   0.15686E+01
   0.72801E+01   0.15687E+01
   0.72701E+01   0.15682E+01
   0.72701E+01   0.15678E+01
   0.72701E+01   0.15676E+01
   0.72601E+01   0.15674E+01
   0.72601E+01   0.15670E+01
   0.72601E+01   0.15669E+01
   0.72601E+01   0.15667E+01
   0.72501E+01   0.15663E+01
   0.72501E+01   0.15659E+01
   0.72501E+01   0.15657E+01
   0.72501E+01   0.15654E+01
   0.72501E+01   0.15651E+01
   0.72401E+01   0.15649E+01
   0.72401E+01   0.15648E+01
   0.72401E+01   0.15644E+01
   0.72401E+01   0.15642E+01
   0.72401E+01   0.15640E+01
   0.72301E+01   0.15636E+01
   0.72301E+01   0.15634E+01
   0.72301E+01   0.15632E+01
   0.72301E+01   0.15630E+01
   0.72201E+01   0.15627E+01
   0.72201E+01   0.15623E+01
   0.72201E+01   0.15621E+01
   0.72201E+01   0.15619E+01
   0.72101E+01   0.15616E+01
   0.72101E+01   0.15614E+01
   0.72101E+01   0.15609E+01
   0.72101E+01   0.15606E+01
   0.72001E+01   0.15603E+01
   0.72001E+01   0.15600E+01
   0.72001E+01   0.15597E+01
   0.72001E+01   0.15595E+01
   0.72001E+01   0.15593E+01
   0.71901E+01   0.15590E+01
   0.71901E+01   0.15587E+01
   0.71901E+01   0.15586E+01
   0.71901E+01   0.15582E+01
   0.71801E+01   0.15578E+01
   0.71801E+01   0.15576E+01
   0.71801E+01   0.15576E+01
   0.71801E+01   0.15572E+01
   0.71801E+01   0.15569E+01
   0.71701E+01   0.15566E+01
   0.71701E+01   0.15565E+01
   0.71701E+01   0.15560E+01
   0.71701E+01   0.15558E+01
   0.71701E+01   0.15555E+01
   0.71601E+01   0.15554E+01
   0.71601E+01   0.15549E+01
   0.71601E+01   0.15547E+01
   0.71601E+01   0.15545E+01
   0.71501E+01   0.15543E+01
   0.71501E+01   0.15538E+01
   0.71501E+01   0.15536E+01
   0.71501E+01   0.15534E+01
   0.71501E+01   0.15535E+01
   0.71401E+01   0.15530E+01
   0.71401E+01   0.15526E+01
   0.71401E+01   0.15525E+01
   0.71401E+01   0.15523E+01
   0.71401E+01   0.15518E+01
   0.71301E+01   0.15516E+01
   0.71301E+01   0.15514E+01
   0.71301E+01   0.15509E+01
   0.71301E+01   0.15506E+01
   0.71301E+01   0.15505E+01
   0.71201E+01   0.15501E+01
   0.71201E+01   0.15498E+01
   0.71201E+01   0.15496E+01
   0.71201E+01   0.15494E+01
   0.71101E+01   0.15491E+01
   0.71101E+01   0.15487E+01
   0.71101E+01   0.15485E+01
   0.71101E+01   0.15481E+01
   0.71101E+01   0.15480E+01
   0.71001E+01   0.15477E+01
   0.71001E+01   0.15475E+01
   0.71001E+01   0.15475E+01
   0.71001E+01   0.15471E+01
   0.71001E+01   0.15467E+01
   0.70901E+01   0.15464E+01
   0.70901E+01   0.15462E+01
   0.70901E+01   0.15457E+01
   0.70901E+01   0.15455E+01
   0.70901E+01   0.15454E+01
   0.70801E+01   0.15452E+01
   0.70801E+01   0.15449E+01
   0.70801E+01   0.15446E+01
   0.70801E+01   0.15445E+01
   0.70801E+01   0.15441E+01
   0.70701E+01   0.15438E+01
   0.70701E+01   0.15435E+01
   0.70701E+01   0.15434E+01
   0.70701E+01   0.15433E+01
   0.70701E+01   0.15430E+01
   0.70601E+01   0.15426E+01
   0.70601E+01   0.15421E+01
   0.70601E+01   0.15419E+01
   0.70601E+01   0.15415E+01
   0.70601E+01   0.15413E+01
   0.70601E+01   0.15412E+01
   0.70501E+01   0.15409E+01
   0.70501E+01   0.15404E+01
   0.70501E+01   0.15402E+01
   0.70501E+01   0.15399E+01
   0.70401E+01   0.15399E+01
   0.70401E+01   0.15397E+01
   0.70401E+01   0.15392E+01
   0.70401E+01   0.15391E+01
   0.70401E+01   0.15391E+01
   0.70401E+01   0.15386E+01
   0.70301E+01   0.15383E+01
   0.70301E+01   0.15381E+01
   0.70301E+01   0.15376E+01
   0.70301E+01   0.15372E+01
   0.70201E+01   0.15370E+01
   0.70201E+01   0.15369E+01
   0.70201E+01   0.15366E+01
   0.70201E+01   0.15365E+01
   0.70201E+01   0.15363E+01
   0.70201E+01   0.15360E+01
   0.70201E+01   0.15358E+01
   0.70101E+01   0.15355E+01
   0.70101E+01   0.15352E+01
   0.70101E+01   0.15350E+01
   0.70101E+01   0.15347E+01
   0.70001E+01   0.15343E+01
   0.70001E+01   0.15342E+01
   0.70001E+01   0.15340E+01
   0.70001E+01   0.15335E+01
   0.70001E+01   0.15331E+01
   0.70001E+01   0.15329E+01
   0.69901E+01   0.15326E+01
   0.69901E+01   0.15324E+01
   0.69901E+01   0.15322E+01
   0.69901E+01   0.15319E+01
   0.69901E+01   0.15318E+01
   0.69901E+01   0.15314E+01
   0.69801E+01   0.15311E+01
   0.69801E+01   0.15309E+01
   0.69801E+01   0.15308E+01
   0.69801E+01   0.15305E+01
   0.69801E+01   0.15301E+01
   0.69701E+01   0.15298E+01
   0.69701E+01   0.15297E+01
   0.69701E+01   0.15296E+01
   0.69701E+01   0.15290E+01
   0.69701E+01   0.15291E+01
   0.69601E+01   0.15285E+01
   0.69601E+01   0.15282E+01
   0.69601E+01   0.15280E+01
   0.69601E+01   0.15277E+01
   0.69601E+01   0.15275E+01
   0.69601E+01   0.15274E+01
   0.69601E+01   0.15272E+01
   0.69501E+01   0.15270E+01
   0.69501E+01   0.15271E+01
   0.69501E+01   0.15264E+01
   0.69501E+01   0.15260E+01
   0.69501E+01   0.15257E+01
   0.69401E+01   0.15253E+01
   0.69401E+01   0.15251E+01
   0.69401E+01   0.15248E+01
   0.69401E+01   0.15247E+01
   0.69401E+01   0.15246E+01
   0.69401E+01   0.15242E+01
   0.69301E+01   0.15240E+01
   0.69301E+01   0.15238E+01
   0.69301E+01   0.15238E+01
   0.69301E+01   0.15232E+01
   0.69301E+01   0.15228E+01
   0.69301E+01   0.15227E+01
   0.69201E+01   0.15223E+01
   0.69201E+01   0.15222E+01
   0.69201E+01   0.15220E+01
   0.69201E+01   0.15217E+01
   0.69201E+01   0.15212E+01
   0.69201E+01   0.15210E+01
   0.69101E+01   0.15208E+01
   0.69101E+01   0.15208E+01
   0.69101E+01   0.15206E+01
   0.69101E+01   0.15202E+01
   0.69101E+01   0.15201E+01
   0.69101E+01   0.15200E+01
   0.69101E+01   0.15196E+01
   0.69001E+01   0.15193E+01
   0.69001E+01   0.15189E+01
   0.69001E+01   0.15185E+01
   0.69001E+01   0.15182E+01
   0.69001E+01   0.15180E+01
   0.68901E+01   0.15177E+01
   0.68901E+01   0.15177E+01
   0.68901E+01   0.15175E+01
   0.68901E+01   0.15172E+01
   0.68901E+01   0.15170E+01
   0.68901E+01   0.15167E+01
   0.68901E+01   0.15165E+01
   0.68801E+01   0.15161E+01
   0.68801E+01   0.15159E+01
   0.68801E+01   0.15155E+01
   0.68801E+01   0.15151E+01
   0.68801E+01   0.15149E+01
   0.68801E+01   0.15148E+01
   0.68801E+01   0.15147E+01
   0.68801E+01   0.15146E+01
   0.68701E+01   0.15142E+01
   0.68701E+01   0.15141E+01
   0.68701E+01   0.15138E+01
   0.68701E+01   0.15132E+01
   0.68601E+01   0.15131E+01
   0.68601E+01   0.15130E+01
   0.68601E+01   0.15127E+01
   0.68601E+01   0.15123E+01
   0.68601E+01   0.15121E+01
   0.68601E+01   0.15118E+01
   0.68601E+01   0.15117E+01
   0.68501E+01   0.15113E+01
   0.68501E+01   0.15112E+01
   0.68501E+01   0.15110E+01
   0.68501E+01   0.15106E+01
   0.68501E+01   0.15103E+01
   0.68501E+01   0.15100E+01
   0.68501E+01   0.15098E+01
   0.68401E+01   0.15095E+01
   0.68401E+01   0.15093E+01
   0.68401E+01   0.15091E+01
   0.68401E+01   0.15090E+01
   0.68401E+01   0.15087E+01
   0.68401E+01   0.15084E+01
   0.68301E+01   0.15083E+01
   0.68301E+01   0.15080E+01
   0.68301E+01   0.15079E+01
   0.68301E+01   0.15074E+01
   0.68301E+01   0.15072E+01
   0.68301E+01   0.15069E+01
   0.68201E+01   0.15066E+01
   0.68201E+01   0.15065E+01
   0.68201E+01   0.15063E+01
   0.68201E+01   0.15061E+01
   0.68201E+01   0.15055E+01
   0.68201E+01   0.15053E+01
   0.68201E+01   0.15052E+01
   0.68201E+01   0.15050E+01
   0.68101E+01   0.15047E+01
   0.68101E+01   0.15044E+01
   0.68101E+01   0.15041E+01
   0.68101E+01   0.15040E+01
   0.68101E+01   0.15036E+01
   0.68101E+01   0.15035E+01
   0.68101E+01   0.15034E+01
   0.68001E+01   0.15029E+01
   0.68001E+01   0.15027E+01
   0.68001E+01   0.15024E+01
   0.68001E+01   0.15022E+01
   0.68001E+01   0.15019E+01
   0.68001E+01   0.15017E+01
   0.67901E+01   0.15014E+01
   0.67901E+01   0.15013E+01
   0.67901E+01   0.15011E+01
   0.67901E+01   0.15008E+01
   0.67901E+01   0.15006E+01
   0.67901E+01   0.15005E+01
   0.67901E+01   0.15001E+01
   0.67901E+01   0.15001E+01
   0.67801E+01   0.14997E+01
   0.67801E+01   0.14993E+01
   0.67801E+01   0.14989E+01
   0.67801E+01   0.14988E+01
   0.67801E+01   0.14985E+01
   0.67801E+01   0.14983E+01
   0.67801E+01   0.14980E+01
   0.67701E+01   0.14979E+01
   0.67701E+01   0.14977E+01
   0.67701E+01   0.14976E+01
   0.67701E+01   0.14971E+01
   0.67701E+01   0.14969E+01
   0.67701E+01   0.14967E+01
   0.67701E+01   0.14965E+01
   0.67601E+01   0.14960E+01
   0.67601E+01   0.14957E+01
   0.67601E+01   0.14955E+01
   0.67601E+01   0.14953E+01
   0.67601E+01   0.14950E+01
   0.67601E+01   0.14950E+01
   0.67601E+01   0.14949E+01
   0.67601E+01   0.14948E+01
   0.67501E+01   0.14946E+01
   0.67501E+01   0.14943E+01
   0.67501E+01   0.14941E+01
   0.67501E+01   0.14938E+01
   0.67501E+01   0.14936E+01
   0.67501E+01   0.14931E+01
   0.67401E+01   0.14926E+01
   0.67401E+01   0.14924E+01
   0.67401E+01   0.14923E+01
   0.67401E+01   0.14922E+01
   0.67401E+01   0.14919E+01
   0.67401E+01   0.14917E+01
   0.67401E+01   0.14915E+01
   0.67401E+01   0.14914E+01
   0.67301E+01   0.14911E+01
   0.67301E+01   0.14907E+01
   0.67301E+01   0.14906E+01
   0.67301E+01   0.14902E+01
   0.67301E+01   0.14898E+01
   0.67301E+01   0.14896E+01
   0.67301E+01   0.14895E+01
   0.67201E+01   0.14891E+01
   0.67201E+01   0.14889E+01
   0.67201E+01   0.14888E+01
   0.67201E+01   0.14887E+01
   0.67201E+01   0.14886E+01
   0.67201E+01   0.14885E+01
   0.67201E+01   0.14884E+01
   0.67201E+01   0.14881E+01
   0.67101E+01   0.14876E+01
   0.67101E+01   0.14872E+01
   0.67101E+01   0.14869E+01
   0.67101E+01   0.14866E+01
   0.67101E+01   0.14864E+01
   0.67101E+01   0.14862E+01
   0.67001E+01   0.14858E+01
   0.67001E+01   0.14857E+01
   0.67001E+01   0.14855E+01
   0.67001E+01   0.14854E+01
   0.67001E+01   0.14854E+01
   0.67001E+01   0.14852E+01
   0.67001E+01   0.14849E+01
   0.67001E+01   0.14845E+01
   0.67001E+01   0.14843E+01
   0.67001E+01   0.14838E+01
   0.66901E+01   0.14836E+01
   0.66901E+01   0.14834E+01
   0.66901E+01   0.14830E+01
   0.66901E+01   0.14830E+01
   0.66901E+01   0.14828E+01
   0.66901E+01   0.14827E+01
   0.66901E+01   0.14823E+01
   0.66901E+01   0.14821E+01
   0.66801E+01   0.14820E+01
   0.66801E+01   0.14818E+01
   0.66801E+01   0.14816E+01
   0.66801E+01   0.14814E+01
   0.66801E+01   0.14809E+01
   0.66801E+01   0.14805E+01
   0.66701E+01   0.14802E+01
   0.66701E+01   0.14801E+01
   0.66701E+01   0.14800E+01
   0.66701E+01   0.14796E+01
   0.66701E+01   0.14794E+01
   0.66701E+01   0.14792E+01
   0.66701E+01   0.14791E+01
   0.66701E+01   0.14789E+01
   0.66701E+01   0.14788E+01
   0.66701E+01   0.14785E+01
   0.66601E+01   0.14783E+01
   0.66601E+01   0.14783E+01
   0.66601E+01   0.14780E+01
   0.66601E+01   0.14776E+01
   0.66601E+01   0.14774E+01
   0.66601E+01   0.14773E+01
   0.66601E+01   0.14769E+01
   0.66501E+01   0.14764E+01
   0.66501E+01   0.14762E+01
   0.66501E+01   0.14760E+01
   0.66501E+01   0.14758E+01
   0.66501E+01   0.14756E+01
   0.66501E+01   0.14755E+01
   0.66501E+01   0.14753E+01
   0.66501E+01   0.14751E+01
   0.66501E+01   0.14748E+01
   0.66501E+01   0.14748E+01
   0.66401E+01   0.14745E+01
   0.66401E+01   0.14743E+01
   0.66401E+01   0.14739E+01
   0.66401E+01   0.14737E+01
   0.66401E+01   0.14734E+01
   0.66401E+01   0.14733E+01
   0.66401E+01   0.14730E+01
   0.66301E+01   0.14728E+01
   0.66301E+01   0.14726E+01
   0.66301E+01   0.14724E+01
   0.66301E+01   0.14723E+01
   0.66301E+01   0.14720E+01
   0.66301E+01   0.14719E+01
   0.66301E+01   0.14717E+01
   0.66301E+01   0.14714E+01
   0.66301E+01   0.14710E+01
   0.66201E+01   0.14708E+01
   0.66201E+01   0.14706E+01
   0.66201E+01   0.14703E+01
   0.66201E+01   0.14700E+01
   0.66201E+01   0.14696E+01
   0.66201E+01   0.14695E+01
   0.66201E+01   0.14693E+01
   0.66201E+01   0.14691E+01
   0.66201E+01   0.14688E+01
   0.66101E+01   0.14687E+01
   0.66101E+01   0.14685E+01
   0.66101E+01   0.14683E+01
   0.66101E+01   0.14681E+01
   0.66101E+01   0.14681E+01
   0.66101E+01   0.14680E+01
   0.66101E+01   0.14677E+01
   0.66101E+01   0.14674E+01
   0.66101E+01   0.14673E+01
   0.66001E+01   0.14666E+01
   0.66001E+01   0.14664E+01
   0.66001E+01   0.14660E+01
   0.66001E+01   0.14658E+01
   0.66001E+01   0.14656E+01
   0.66001E+01   0.14655E+01
   0.66001E+01   0.14653E+01
   0.66001E+01   0.14651E+01
   0.66001E+01   0.14649E+01
   0.65901E+01   0.14649E+01
   0.65901E+01   0.14648E+01
   0.65901E+01   0.14647E+01
   0.65901E+01   0.14643E+01
   0.65901E+01   0.14641E+01
   0.65901E+01   0.14638E+01
   0.65901E+01   0.14635E+01
   0.65901E+01   0.14633E+01
   0.65801E+01   0.14630E+01
   0.65801E+01   0.14628E+01
   0.65801E+01   0.14626E+01
   0.65801E+01   0.14624E+01
   0.65801E+01   0.14622E+01
   0.65801E+01   0.14619E+01
   0.65801E+01   0.14618E+01
   0.65801E+01   0.14615E+01
   0.65801E+01   0.14614E+01
   0.65801E+01   0.14612E+01
   0.65801E+01   0.14610E+01
   0.65701E+01   0.14607E+01
   0.65701E+01   0.14605E+01
   0.65701E+01   0.14602E+01
   0.65701E+01   0.14600E+01
   0.65701E+01   0.14598E+01
   0.65701E+01   0.14594E+01
   0.65701E+01   0.14592E+01
   0.65701E+01   0.14590E+01
   0.65701E+01   0.14588E+01
   0.65701E+01   0.14587E+01
   0.65601E+01   0.14586E+01
   0.65601E+01   0.14583E+01
   0.65601E+01   0.14581E+01
   0.65601E+01   0.14581E+01
   0.65601E+01   0.14579E+01
   0.65601E+01   0.14574E+01
   0.65601E+01   0.14573E+01
   0.65601E+01   0.14571E+01
   0.65601E+01   0.14568E+01
   0.65501E+01   0.14566E+01
   0.65501E+01   0.14564E+01
   0.65501E+01   0.14560E+01
   0.65501E+01   0.14559E+01
   0.65501E+01   0.14558E+01
   0.65501E+01   0.14556E+01
   0.65501E+01   0.14552E+01
   0.65501E+01   0.14549E+01
   0.65401E+01   0.14547E+01
   0.65401E+01   0.14546E+01
   0.65401E+01   0.14543E+01
   0.65401E+01   0.14541E+01
   0.65401E+01   0.14540E+01
   0.65401E+01   0.14538E+01
   0.65401E+01   0.14537E+01
   0.65401E+01   0.14535E+01
   0.65401E+01   0.14532E+01
   0.65401E+01   0.14530E+01
   0.65401E+01   0.14528E+01
   0.65401E+01   0.14525E+01
   0.65301E+01   0.14523E+01
   0.65301E+01   0.14521E+01
   0.65301E+01   0.14518E+01
   0.65301E+01   0.14516E+01
   0.65301E+01   0.14515E+01
   0.65301E+01   0.14512E+01
   0.65301E+01   0.14510E+01
   0.65301E+01   0.14508E+01
   0.65301E+01   0.14506E+01
   0.65201E+01   0.14504E+01
   0.65201E+01   0.14501E+01
   0.65201E+01   0.14500E+01
   0.65201E+01   0.14498E+01
   0.65201E+01   0.14496E+01
   0.65201E+01   0.14494E+01
   0.65201E+01   0.14492E+01
   0.65201E+01   0.14490E+01
   0.65201E+01   0.14489E+01
   0.65201E+01   0.14485E+01
   0.65101E+01   0.14483E+01
   0.65101E+01   0.14479E+01
   0.65101E+01   0.14478E+01
   0.65101E+01   0.14476E+01
   0.65101E+01   0.14475E+01
   0.65101E+01   0.14473E+01
   0.65101E+01   0.14471E+01
   0.65101E+01   0.14469E+01
   0.65101E+01   0.14469E+01
   0.65101E+01   0.14464E+01
   0.65001E+01   0.14460E+01
   0.65001E+01   0.14459E+01
   0.65001E+01   0.14456E+01
   0.65001E+01   0.14455E+01
   0.65001E+01   0.14455E+01
   0.65001E+01   0.14453E+01
   0.65001E+01   0.14451E+01
   0.65001E+01   0.14449E+01
   0.65001E+01   0.14446E+01
   0.65001E+01   0.14443E+01
   0.64901E+01   0.14441E+01
   0.64901E+01   0.14440E+01
   0.64901E+01   0.14438E+01
   0.64901E+01   0.14436E+01
   0.64901E+01   0.14434E+01
   0.64901E+01   0.14433E+01
   0.64901E+01   0.14429E+01
   0.64901E+01   0.14426E+01
   0.64901E+01   0.14425E+01
   0.64901E+01   0.14422E+01
   0.64901E+01   0.14421E+01
   0.64801E+01   0.14419E+01
   0.64801E+01   0.14415E+01
   0.64801E+01   0.14415E+01
   0.64801E+01   0.14413E+01
   0.64801E+01   0.14411E+01
   0.64801E+01   0.14411E+01
   0.64801E+01   0.14408E+01
   0.64801E+01   0.14407E+01
   0.64801E+01   0.14404E+01
   0.64801E+01   0.14402E+01
   0.64801E+01   0.14399E+01
   0.64801E+01   0.14398E+01
   0.64701E+01   0.14396E+01
   0.64701E+01   0.14394E+01
   0.64701E+01   0.14391E+01
   0.64701E+01   0.14387E+01
   0.64701E+01   0.14386E+01
   0.64701E+01   0.14385E+01
   0.64701E+01   0.14382E+01
   0.64701E+01   0.14380E+01
   0.64701E+01   0.14379E+01
   0.64701E+01   0.14377E+01
   0.64601E+01   0.14376E+01
   0.64601E+01   0.14374E+01
   0.64601E+01   0.14373E+01
   0.64601E+01   0.14368E+01
   0.64601E+01   0.14365E+01
   0.64601E+01   0.14364E+01
   0.64601E+01   0.14363E+01
   0.64601E+01   0.14361E+01
   0.64601E+01   0.14359E+01
   0.64601E+01   0.14358E+01
   0.64601E+01   0.14357E+01
   0.64501E+01   0.14354E+01
   0.64501E+01   0.14352E+01
   0.64501E+01   0.14350E+01
   0.64501E+01   0.14347E+01
   0.64501E+01   0.14347E+01
   0.64501E+01   0.14344E+01
   0.64501E+01   0.14341E+01
   0.64501E+01   0.14340E+01
   0.64501E+01   0.14339E+01
   0.64501E+01   0.14336E+01
   0.64401E+01   0.14332E+01
   0.64401E+01   0.14330E+01
   0.64401E+01   0.14327E+01
   0.64401E+01   0.14326E+01
   0.64401E+01   0.14323E+01
   0.64401E+01   0.14322E+01
   0.64401E+01   0.14319E+01
   0.64401E+01   0.14317E+01
   0.64401E+01   0.14317E+01
   0.64401E+01   0.14316E+01
   0.64401E+01   0.14315E+01
   0.64401E+01   0.14312E+01
   0.64401E+01   0.14310E+01
   0.64301E+01   0.14308E+01
   0.64301E+01   0.14307E+01
   0.64301E+01   0.14305E+01
   0.64301E+01   0.14305E+01
   0.64301E+01   0.14304E+01
   0.64301E+01   0.14298E+01
   0.64301E+01   0.14296E+01
   0.64301E+01   0.14294E+01
   0.64301E+01   0.14292E+01
   0.64301E+01   0.14289E+01
   0.64201E+01   0.14287E+01
   0.64201E+01   0.14285E+01
   0.64201E+01   0.14284E+01
   0.64201E+01   0.14281E+01
   0.64201E+01   0.14281E+01
   0.64201E+01   0.14277E+01
   0.64201E+01   0.14274E+01
   0.64201E+01   0.14272E+01
   0.64201E+01   0.14272E+01
   0.64201E+01   0.14271E+01
   0.64201E+01   0.14269E+01
   0.64201E+01   0.14267E+01
   0.64101E+01   0.14265E+01
   0.64101E+01   0.14263E+01
   0.64101E+01   0.14262E+01
   0.64101E+01   0.14260E+01
   0.64101E+01   0.14259E+01
   0.64101E+01   0.14257E+01
   0.64101E+01   0.14254E+01
   0.64101E+01   0.14252E+01
   0.64101E+01   0.14250E+01
   0.64101E+01   0.14247E+01
   0.64101E+01   0.14245E+01
   0.64101E+01   0.14242E+01
   0.64001E+01   0.14241E+01
   0.64001E+01   0.14238E+01
   0.64001E+01   0.14236E+01
   0.64001E+01   0.14235E+01
   0.64001E+01   0.14235E+01
   0.64001E+01   0.14232E+01
   0.64001E+01   0.14230E+01
   0.64001E+01   0.14226E+01
   0.64001E+01   0.14224E+01
   0.64001E+01   0.14222E+01
   0.64001E+01   0.14221E+01
   0.64001E+01   0.14219E+01
   0.63901E+01   0.14216E+01
   0.63901E+01   0.14215E+01
   0.63901E+01   0.14213E+01
   0.63901E+01   0.14212E+01
   0.63901E+01   0.14210E+01
   0.63901E+01   0.14209E+01
   0.63901E+01   0.14209E+01
   0.63901E+01   0.14206E+01
   0.63901E+01   0.14204E+01
   0.63901E+01   0.14203E+01
   0.63901E+01   0.14202E+01
   0.63901E+01   0.14200E+01
   0.63901E+01   0.14198E+01
   0.63901E+01   0.14195E+01
   0.63901E+01   0.14194E+01
   0.63801E+01   0.14189E+01
   0.63801E+01   0.14188E+01
   0.63801E+01   0.14187E+01
   0.63801E+01   0.14186E+01
   0.63801E+01   0.14183E+01
   0.63801E+01   0.14179E+01
   0.63801E+01   0.14178E+01
   0.63801E+01   0.14175E+01
   0.63801E+01   0.14172E+01
   0.63801E+01   0.14171E+01
   0.63801E+01   0.14171E+01
   0.63801E+01   0.14169E+01
   0.63701E+01   0.14168E+01
   0.63701E+01   0.14167E+01
   0.63701E+01   0.14165E+01
   0.63701E+01   0.14161E+01
   0.63701E+01   0.14159E+01
   0.63701E+01   0.14158E+01
   0.63701E+01   0.14157E+01
   0.63701E+01   0.14155E+01
   0.63701E+01   0.14154E+01
   0.63701E+01   0.14151E+01
   0.63701E+01   0.14149E+01
   0.63701E+01   0.14148E+01
   0.63601E+01   0.14145E+01
   0.63601E+01   0.14143E+01
   0.63601E+01   0.14143E+01
   0.63601E+01   0.14142E+01
   0.63601E+01   0.14140E+01
   0.63601E+01   0.14138E+01
   0.63601E+01   0.14135E+01
   0.63601E+01   0.14133E+01
   0.63601E+01   0.14131E+01
   0.63601E+01   0.14127E+01
   0.63601E+01   0.14126E+01
   0.63601E+01   0.14124E+01
   0.63601E+01   0.14122E+01
   0.63601E+01   0.14122E+01
   0.63501E+01   0.14118E+01
   0.63501E+01   0.14117E+01
   0.63501E+01   0.14115E+01
   0.63501E+01   0.14111E+01
   0.63501E+01   0.14110E+01
   0.63501E+01   0.14108E+01
   0.63501E+01   0.14107E+01
   0.63501E+01   0.14108E+01
   0.63501E+01   0.14103E+01
   0.63501E+01   0.14100E+01
   0.63501E+01   0.14100E+01
   0.63401E+01   0.14097E+01
   0.63401E+01   0.14096E+01
   0.63401E+01   0.14095E+01
   0.63401E+01   0.14093E+01
   0.63401E+01   0.14092E+01
   0.63401E+01   0.14090E+01
   0.63401E+01   0.14090E+01
   0.63401E+01   0.14090E+01
   0.63401E+01   0.14087E+01
   0.63401E+01   0.14085E+01
   0.63401E+01   0.14082E+01
   0.63401E+01   0.14080E+01
   0.63401E+01   0.14079E+01
   0.63401E+01   0.14078E+01
   0.63401E+01   0.14074E+01
   0.63301E+01   0.14072E+01
   0.63301E+01   0.14070E+01
   0.63301E+01   0.14067E+01
   0.63301E+01   0.14065E+01
   0.63301E+01   0.14065E+01
   0.63301E+01   0.14063E+01
   0.63301E+01   0.14060E+01
   0.63301E+01   0.14058E+01
   0.63301E+01   0.14057E+01
   0.63301E+01   0.14056E+01
   0.63301E+01   0.14055E+01
   0.63301E+01   0.14055E+01
   0.63201E+01   0.14051E+01
   0.63201E+01   0.14047E+01
   0.63201E+01   0.14045E+01
   0.63201E+01   0.14043E+01
   0.63201E+01   0.14040E+01
   0.63201E+01   0.14038E+01
   0.63201E+01   0.14038E+01
   0.63201E+01   0.14036E+01
   0.63201E+01   0.14035E+01
   0.63201E+01   0.14033E+01
   0.63201E+01   0.14032E+01
   0.63201E+01   0.14028E+01
   0.63201E+01   0.14027E+01
   0.63201E+01   0.14026E+01
   0.63201E+01   0.14025E+01
   0.63201E+01   0.14024E+01
   0.63201E+01   0.14023E+01
   0.63201E+01   0.14021E+01
   0.63101E+01   0.14019E+01
   0.63101E+01   0.14018E+01
   0.63101E+01   0.14016E+01
   0.63101E+01   0.14015E+01
   0.63101E+01   0.14012E+01
   0.63101E+01   0.14009E+01
   0.63101E+01   0.14008E+01
   0.63101E+01   0.14008E+01
   0.63101E+01   0.14005E+01
   0.63101E+01   0.14003E+01
   0.63101E+01   0.14002E+01
   0.63001E+01   0.13999E+01
   0.63001E+01   0.13997E+01
   0.63001E+01   0.13995E+01
   0.63001E+01   0.13994E+01
   0.63001E+01   0.13991E+01
   0.63001E+01   0.13990E+01
   0.63001E+01   0.13989E+01
   0.63001E+01   0.13987E+01
   0.63001E+01   0.13985E+01
   0.63001E+01   0.13983E+01
   0.63001E+01   0.13981E+01
   0.63001E+01   0.13979E+01
   0.63001E+01   0.13977E+01
   0.63001E+01   0.13976E+01
   0.63001E+01   0.13972E+01
   0.62901E+01   0.13970E+01
   0.62901E+01   0.13969E+01
   0.62901E+01   0.13966E+01
   0.62901E+01   0.13965E+01
   0.62901E+01   0.13964E+01
   0.62901E+01   0.13962E+01
   0.62901E+01   0.13961E+01
   0.62901E+01   0.13960E+01
   0.62901E+01   0.13958E+01
   0.62901E+01   0.13956E+01
   0.62901E+01   0.13955E+01
   0.62901E+01   0.13952E+01
   0.62901E+01   0.13951E+01
   0.62901E+01   0.13949E+01
   0.62901E+01   0.13947E+01
   0.62801E+01   0.13946E+01
   0.62801E+01   0.13944E+01
   0.62801E+01   0.13942E+01
   0.62801E+01   0.13942E+01
   0.62801E+01   0.13940E+01
   0.62801E+01   0.13939E+01
   0.62801E+01   0.13937E+01
   0.62801E+01   0.13934E+01
   0.62801E+01   0.13932E+01
   0.62801E+01   0.13932E+01
   0.62801E+01   0.13931E+01
   0.62801E+01   0.13928E+01
   0.62801E+01   0.13927E+01
   0.62801E+01   0.13926E+01
   0.62801E+01   0.13924E+01
   0.62801E+01   0.13922E+01
   0.62801E+01   0.13921E+01
   0.62701E+01   0.13918E+01
   0.62701E+01   0.13916E+01
   0.62701E+01   0.13914E+01
   0.62701E+01   0.13913E+01
   0.62701E+01   0.13909E+01
   0.62701E+01   0.13908E+01
   0.62701E+01   0.13906E+01
   0.62701E+01   0.13906E+01
   0.62701E+01   0.13903E+01
   0.62701E+01   0.13902E+01
   0.62701E+01   0.13900E+01
   0.62701E+01   0.13897E+01
   0.62601E+01   0.13896E+01
   0.62601E+01   0.13894E+01
   0.62601E+01   0.13892E+01
   0.62601E+01   0.13889E+01
   0.62601E+01   0.13888E+01
   0.62601E+01   0.13887E+01
   0.62601E+01   0.13886E+01
   0.62601E+01   0.13885E+01
   0.62601E+01   0.13884E+01
   0.62601E+01   0.13879E+01
   0.62601E+01   0.13878E+01
   0.62601E+01   0.13877E+01
   0.62601E+01   0.13875E+01
   0.62601E+01   0.13873E+01
   0.62601E+01   0.13872E+01
   0.62601E+01   0.13870E+01
   0.62601E+01   0.13869E+01
   0.62501E+01   0.13865E+01
   0.62501E+01   0.13864E+01
   0.62501E+01   0.13862E+01
   0.62501E+01   0.13861E+01
   0.62501E+01   0.13860E+01
   0.62501E+01   0.13857E+01
   0.62501E+01   0.13857E+01
   0.62501E+01   0.13855E+01
   0.62501E+01   0.13854E+01
   0.62501E+01   0.13853E+01
   0.62501E+01   0.13851E+01
   0.62501E+01   0.13850E+01
   0.62501E+01   0.13848E+01
   0.62501E+01   0.13846E+01
   0.62501E+01   0.13844E+01
   0.62501E+01   0.13843E+01
   0.62501E+01   0.13842E+01
   0.62401E+01   0.13840E+01
   0.62401E+01   0.13838E+01
   0.62401E+01   0.13838E+01
   0.62401E+01   0.13836E+01
   0.62401E+01   0.13835E+01
   0.62401E+01   0.13832E+01
   0.62401E+01   0.13830E+01
   0.62401E+01   0.13830E+01
   0.62401E+01   0.13827E+01
   0.62401E+01   0.13825E+01
   0.62401E+01   0.13824E+01
   0.62401E+01   0.13822E+01
   0.62401E+01   0.13821E+01
   0.62401E+01   0.13820E+01
   0.62401E+01   0.13818E+01
   0.62401E+01   0.13816E+01
   0.62401E+01   0.13814E+01
   0.62401E+01   0.13813E+01
   0.62301E+01   0.13811E+01
   0.62301E+01   0.13809E+01
   0.62301E+01   0.13806E+01
   0.62301E+01   0.13806E+01
   0.62301E+01   0.13804E+01
   0.62301E+01   0.13802E+01
   0.62301E+01   0.13801E+01
   0.62301E+01   0.13797E+01
   0.62301E+01   0.13796E+01
   0.62301E+01   0.13792E+01
   0.62301E+01   0.13792E+01
   0.62301E+01   0.13791E+01
   0.62301E+01   0.13789E+01
   0.62301E+01   0.13788E+01
   0.62301E+01   0.13787E+01
   0.62301E+01   0.13786E+01
   0.62201E+01   0.13785E+01
   0.62201E+01   0.13783E+01
   0.62201E+01   0.13781E+01
   0.62201E+01   0.13778E+01
   0.62201E+01   0.13777E+01
   0.62201E+01   0.13775E+01
   0.62201E+01   0.13774E+01
   0.62201E+01   0.13772E+01
   0.62201E+01   0.13770E+01
   0.62201E+01   0.13767E+01
   0.62201E+01   0.13766E+01
   0.62201E+01   0.13764E+01
   0.62201E+01   0.13762E+01
   0.62201E+01   0.13761E+01
   0.62201E+01   0.13758E+01
   0.62101E+01   0.13757E+01
   0.62101E+01   0.13756E+01
   0.62101E+01   0.13754E+01
   0.62101E+01   0.13753E+01
   0.62101E+01   0.13752E+01
   0.62101E+01   0.13752E+01
   0.62101E+01   0.13750E+01
   0.62101E+01   0.13748E+01
   0.62101E+01   0.13747E+01
   0.62101E+01   0.13745E+01
   0.62101E+01   0.13743E+01
   0.62101E+01   0.13742E+01
   0.62101E+01   0.13739E+01
   0.62101E+01   0.13739E+01
   0.62101E+01   0.13734E+01
   0.62101E+01   0.13733E+01
   0.62101E+01   0.13731E+01
   0.62101E+01   0.13731E+01
   0.62101E+01   0.13730E+01
   0.62001E+01   0.13727E+01
   0.62001E+01   0.13726E+01
   0.62001E+01   0.13723E+01
   0.62001E+01   0.13721E+01
   0.62001E+01   0.13721E+01
   0.62001E+01   0.13719E+01
   0.62001E+01   0.13719E+01
   0.62001E+01   0.13718E+01
   0.62001E+01   0.13717E+01
   0.62001E+01   0.13716E+01
   0.62001E+01   0.13713E+01
   0.62001E+01   0.13711E+01
   0.62001E+01   0.13711E+01
   0.62001E+01   0.13708E+01
   0.62001E+01   0.13706E+01
   0.62001E+01   0.13705E+01
   0.62001E+01   0.13704E+01
   0.61901E+01   0.13701E+01
   0.61901E+01   0.13700E+01
   0.61901E+01   0.13699E+01
   0.61901E+01   0.13698E+01
   0.61901E+01   0.13696E+01
   0.61901E+01   0.13694E+01
   0.61901E+01   0.13691E+01
   0.61901E+01   0.13691E+01
   0.61901E+01   0.13689E+01
   0.61901E+01   0.13688E+01
   0.61901E+01   0.13686E+01
   0.61901E+01   0.13685E+01
   0.61901E+01   0.13683E+01
   0.61901E+01   0.13683E+01
   0.61901E+01   0.13682E+01
   0.61901E+01   0.13681E+01
   0.61901E+01   0.13680E+01
   0.61901E+01   0.13677E+01
   0.61901E+01   0.13676E+01
   0.61901E+01   0.13674E+01
   0.61901E+01   0.13674E+01
   0.61901E+01   0.13670E+01
   0.61801E+01   0.13669E+01
   0.61801E+01   0.13669E+01
   0.61801E+01   0.13666E+01
   0.61801E+01   0.13664E+01
   0.61801E+01   0.13663E+01
   0.61801E+01   0.13659E+01
   0.61801E+01   0.13659E+01
   0.61801E+01   0.13658E+01
   0.61801E+01   0.13657E+01
   0.61801E+01   0.13657E+01
   0.61801E+01   0.13655E+01
   0.61801E+01   0.13653E+01
   0.61801E+01   0.13651E+01
   0.61801E+01   0.13650E+01
   0.61801E+01   0.13649E+01
   0.61801E+01   0.13648E+01
   0.61701E+01   0.13645E+01
   0.61701E+01   0.13644E+01
   0.61701E+01   0.13641E+01
   0.61701E+01   0.13640E+01
   0.61701E+01   0.13639E+01
   0.61701E+01   0.13638E+01
   0.61701E+01   0.13635E+01
   0.61701E+01   0.13635E+01
   0.61701E+01   0.13633E+01
   0.61701E+01   0.13632E+01
   0.61701E+01   0.13629E+01
   0.61701E+01   0.13627E+01
   0.61701E+01   0.13624E+01
   0.61701E+01   0.13624E+01
   0.61701E+01   0.13622E+01
   0.61701E+01   0.13620E+01
   0.61701E+01   0.13619E+01
   0.61701E+01   0.13619E+01
   0.61701E+01   0.13618E+01
   0.61601E+01   0.13615E+01
   0.61601E+01   0.13615E+01
   0.61601E+01   0.13613E+01
   0.61601E+01   0.13612E+01
   0.61601E+01   0.13611E+01
   0.61601E+01   0.13608E+01
   0.61601E+01   0.13607E+01
   0.61601E+01   0.13604E+01
   0.61601E+01   0.13604E+01
   0.61601E+01   0.13602E+01
   0.61601E+01   0.13600E+01
   0.61601E+01   0.13599E+01
   0.61601E+01   0.13597E+01
   0.61601E+01   0.13596E+01
   0.61601E+01   0.13593E+01
   0.61601E+01   0.13592E+01
   0.61601E+01   0.13592E+01
   0.61601E+01   0.13590E+01
   0.61501E+01   0.13588E+01
   0.61501E+01   0.13586E+01
   0.61501E+01   0.13584E+01
   0.61501E+01   0.13583E+01
   0.61501E+01   0.13582E+01
   0.61501E+01   0.13582E+01
   0.61501E+01   0.13581E+01
   0.61501E+01   0.13579E+01
   0.61501E+01   0.13576E+01
   0.61501E+01   0.13574E+01
   0.61501E+01   0.13573E+01
   0.61501E+01   0.13573E+01
   0.61501E+01   0.13571E+01
   0.61501E+01   0.13569E+01
   0.61501E+01   0.13569E+01
   0.61501E+01   0.13568E+01
   0.61501E+01   0.13567E+01
   0.61501E+01   0.13563E+01
   0.61501E+01   0.13561E+01
   0.61501E+01   0.13558E+01
   0.61401E+01   0.13557E+01
   0.61501E+01   0.13557E+01
   0.61501E+01   0.13556E+01
   0.61501E+01   0.13556E+01
   0.61401E+01   0.13554E+01
   0.61401E+01   0.13551E+01
   0.61401E+01   0.13548E+01
   0.61401E+01   0.13547E+01
   0.61401E+01   0.13547E+01
   0.61401E+01   0.13546E+01
   0.61401E+01   0.13545E+01
   0.61401E+01   0.13544E+01
   0.61401E+01   0.13542E+01
   0.61401E+01   0.13540E+01
   0.61401E+01   0.13539E+01
   0.61401E+01   0.13536E+01
   0.61401E+01   0.13536E+01
   0.61401E+01   0.13533E+01
   0.61401E+01   0.13532E+01
   0.61401E+01   0.13531E+01
   0.61401E+01   0.13530E+01
   0.61401E+01   0.13529E+01
   0.61401E+01   0.13526E+01
   0.61401E+01   0.13524E+01
   0.61301E+01   0.13522E+01
   0.61301E+01   0.13520E+01
   0.61301E+01   0.13520E+01
   0.61301E+01   0.13520E+01
   0.61301E+01   0.13518E+01
   0.61301E+01   0.13518E+01
   0.61301E+01   0.13516E+01
   0.61301E+01   0.13515E+01
   0.61301E+01   0.13511E+01
   0.61301E+01   0.13511E+01
   0.61301E+01   0.13509E+01
   0.61301E+01   0.13507E+01
   0.61301E+01   0.13506E+01
   0.61301E+01   0.13504E+01
   0.61301E+01   0.13503E+01
   0.61301E+01   0.13499E+01
   0.61301E+01   0.13499E+01
   0.61301E+01   0.13498E+01
   0.61301E+01   0.13495E+01
   0.61301E+01   0.13494E+01
   0.61301E+01   0.13493E+01
   0.61301E+01   0.13493E+01
   0.61301E+01   0.13491E+01
   0.61201E+01   0.13488E+01
   0.61201E+01   0.13486E+01
   0.61201E+01   0.13485E+01
   0.61201E+01   0.13483E+01
   0.61201E+01   0.13481E+01
   0.61201E+01   0.13480E+01
   0.61201E+01   0.13479E+01
   0.61201E+01   0.13477E+01
   0.61201E+01   0.13476E+01
   0.61201E+01   0.13476E+01
   0.61201E+01   0.13474E+01
   0.61201E+01   0.13472E+01
   0.61201E+01   0.13471E+01
   0.61201E+01   0.13470E+01
   0.61201E+01   0.13467E+01
   0.61201E+01   0.13466E+01
   0.61201E+01   0.13464E+01
   0.61101E+01   0.13462E+01
   0.61201E+01   0.13462E+01
   0.61101E+01   0.13460E+01
   0.61101E+01   0.13457E+01
   0.61101E+01   0.13456E+01
   0.61101E+01   0.13456E+01
   0.61101E+01   0.13454E+01
   0.61101E+01   0.13453E+01
   0.61101E+01   0.13451E+01
   0.61101E+01   0.13450E+01
   0.61101E+01   0.13450E+01
   0.61101E+01   0.13449E+01
   0.61101E+01   0.13448E+01
   0.61101E+01   0.13444E+01
   0.61101E+01   0.13444E+01
   0.61101E+01   0.13442E+01
   0.61101E+01   0.13439E+01
   0.61101E+01   0.13438E+01
   0.61101E+01   0.13437E+01
   0.61101E+01   0.13436E+01
   0.61101E+01   0.13434E+01
   0.61101E+01   0.13433E+01
   0.61101E+01   0.13432E+01
   0.61101E+01   0.13429E+01
   0.61001E+01   0.13428E+01
   0.61001E+01   0.13428E+01
   0.61001E+01   0.13425E+01
   0.61001E+01   0.13425E+01
   0.61001E+01   0.13423E+01
   0.61001E+01   0.13421E+01
   0.61001E+01   0.13419E+01
   0.61001E+01   0.13419E+01
   0.61001E+01   0.13419E+01
   0.61001E+01   0.13418E+01
   0.61001E+01   0.13416E+01
   0.61001E+01   0.13414E+01
   0.61001E+01   0.13413E+01
   0.61001E+01   0.13412E+01
   0.61001E+01   0.13411E+01
   0.61001E+01   0.13408E+01
   0.61001E+01   0.13407E+01
   0.61001E+01   0.13405E+01
   0.61001E+01   0.13403E+01
   0.61001E+01   0.13402E+01
   0.61001E+01   0.13402E+01
   0.61001E+01   0.13400E+01
   0.61001E+01   0.13400E+01
   0.61001E+01   0.13399E+01
   0.61001E+01   0.13399E+01
   0.60901E+01   0.13396E+01
   0.60901E+01   0.13393E+01
   0.60901E+01   0.13391E+01
   0.60901E+01   0.13391E+01
   0.60901E+01   0.13388E+01
   0.60901E+01   0.13388E+01
   0.60901E+01   0.13388E+01
   0.60901E+01   0.13386E+01
   0.60901E+01   0.13385E+01
   0.60901E+01   0.13384E+01
   0.60901E+01   0.13382E+01
   0.60901E+01   0.13381E+01
   0.60901E+01   0.13381E+01
   0.60901E+01   0.13379E+01
   0.60901E+01   0.13377E+01
   0.60901E+01   0.13377E+01
   0.60901E+01   0.13375E+01
   0.60901E+01   0.13374E+01
   0.60901E+01   0.13372E+01
   0.60901E+01   0.13373E+01
   0.60901E+01   0.13370E+01
   0.60901E+01   0.13368E+01
   0.60901E+01   0.13367E+01
   0.60801E+01   0.13364E+01
   0.60801E+01   0.13363E+01
   0.60801E+01   0.13361E+01
   0.60801E+01   0.13359E+01
   0.60801E+01   0.13357E+01
   0.60801E+01   0.13353E+01
   0.60801E+01   0.13352E+01
   0.60801E+01   0.13351E+01
   0.60801E+01   0.13350E+01
   0.60801E+01   0.13349E+01
   0.60801E+01   0.13349E+01
   0.60801E+01   0.13347E+01
   0.60801E+01   0.13346E+01
   0.60801E+01   0.13346E+01
   0.60801E+01   0.13344E+01
   0.60801E+01   0.13343E+01
   0.60801E+01   0.13341E+01
   0.60801E+01   0.13340E+01
   0.60801E+01   0.13338E+01
   0.60801E+01   0.13337E+01
   0.60801E+01   0.13337E+01
   0.60801E+01   0.13336E+01
   0.60801E+01   0.13332E+01
   0.60801E+01   0.13331E+01
   0.60701E+01   0.13329E+01
   0.60801E+01   0.13328E+01
   0.60701E+01   0.13328E+01
   0.60701E+01   0.13325E+01
   0.60701E+01   0.13324E+01
   0.60701E+01   0.13323E+01
   0.60701E+01   0.13322E+01
   0.60701E+01   0.13321E+01
   0.60701E+01   0.13320E+01
   0.60701E+01   0.13318E+01
   0.60701E+01   0.13317E+01
   0.60701E+01   0.13317E+01
   0.60701E+01   0.13315E+01
   0.60701E+01   0.13314E+01
   0.60701E+01   0.13313E+01
   0.60701E+01   0.13310E+01
   0.60701E+01   0.13310E+01
   0.60701E+01   0.13308E+01
   0.60701E+01   0.13308E+01
   0.60701E+01   0.13306E+01
   0.60701E+01   0.13306E+01
   0.60701E+01   0.13305E+01
   0.60701E+01   0.13302E+01
   0.60701E+01   0.13302E+01
   0.60701E+01   0.13301E+01
   0.60601E+01   0.13299E+01
   0.60701E+01   0.13298E+01
   0.60601E+01   0.13297E+01
   0.60601E+01   0.13295E+01
   0.60601E+01   0.13294E+01
   0.60601E+01   0.13292E+01
   0.60601E+01   0.13288E+01
   0.60601E+01   0.13286E+01
   0.60601E+01   0.13285E+01
   0.60601E+01   0.13285E+01
   0.60601E+01   0.13284E+01
   0.60601E+01   0.13282E+01
   0.60601E+01   0.13282E+01
   0.60601E+01   0.13281E+01
   0.60601E+01   0.13280E+01
   0.60601E+01   0.13277E+01
   0.60601E+01   0.13276E+01
   0.60601E+01   0.13274E+01
   0.60601E+01   0.13271E+01
   0.60601E+01   0.13270E+01
   0.60601E+01   0.13269E+01
   0.60601E+01   0.13268E+01
   0.60601E+01   0.13268E+01
   0.60601E+01   0.13268E+01
   0.60601E+01   0.13266E+01
   0.60601E+01   0.13264E+01
   0.60601E+01   0.13264E+01
   0.60601E+01   0.13261E+01
   0.60601E+01   0.13261E+01
   0.60501E+01   0.13260E+01
   0.60501E+01   0.13257E+01
   0.60501E+01   0.13256E+01
   0.60501E+01   0.13255E+01
   0.60501E+01   0.13254E+01
   0.60501E+01   0.13252E+01
   0.60501E+01   0.13252E+01
   0.60501E+01   0.13250E+01
   0.60501E+01   0.13249E+01
   0.60501E+01   0.13248E+01
   0.60501E+01   0.13248E+01
   0.60501E+01   0.13247E+01
   0.60501E+01   0.13246E+01
   0.60501E+01   0.13244E+01
   0.60501E+01   0.13243E+01
   0.60501E+01   0.13241E+01
   0.60501E+01   0.13240E+01
   0.60501E+01   0.13239E+01
   0.60501E+01   0.13234E+01
   0.60501E+01   0.13233E+01
   0.60501E+01   0.13232E+01
   0.60501E+01   0.13231E+01
   0.60501E+01   0.13230E+01
   0.60401E+01   0.13228E+01
   0.60501E+01   0.13228E+01
   0.60501E+01   0.13227E+01
   0.60501E+01   0.13227E+01
   0.60501E+01   0.13226E+01
   0.60501E+01   0.13222E+01
   0.60401E+01   0.13221E+01
   0.60401E+01   0.13218E+01
   0.60401E+01   0.13218E+01
   0.60401E+01   0.13217E+01
   0.60401E+01   0.13217E+01
   0.60401E+01   0.13215E+01
   0.60401E+01   0.13213E+01
   0.60401E+01   0.13213E+01
   0.60401E+01   0.13212E+01
   0.60401E+01   0.13210E+01
   0.60401E+01   0.13209E+01
   0.60401E+01   0.13208E+01
   0.60401E+01   0.13205E+01
   0.60401E+01   0.13204E+01
   0.60401E+01   0.13203E+01
   0.60401E+01   0.13202E+01
   0.60401E+01   0.13202E+01
   0.60401E+01   0.13200E+01
   0.60401E+01   0.13200E+01
   0.60401E+01   0.13199E+01
   0.60301E+01   0.13198E+01
   0.60301E+01   0.13196E+01
   0.60401E+01   0.13194E+01
   0.60301E+01   0.13191E+01
   0.60301E+01   0.13190E+01
   0.60301E+01   0.13189E+01
   0.60401E+01   0.13188E+01
   0.60401E+01   0.13187E+01
   0.60401E+01   0.13186E+01
   0.60401E+01   0.13186E+01
   0.60401E+01   0.13186E+01
   0.60401E+01   0.13185E+01
   0.60301E+01   0.13184E+01
   0.60301E+01   0.13181E+01
   0.60301E+01   0.13179E+01
   0.60301E+01   0.13175E+01
   0.60301E+01   0.13174E+01
   0.60301E+01   0.13173E+01
   0.60301E+01   0.13172E+01
   0.60301E+01   0.13171E+01
   0.60301E+01   0.13171E+01
   0.60301E+01   0.13171E+01
   0.60301E+01   0.13170E+01
   0.60301E+01   0.13168E+01
   0.60301E+01   0.13167E+01
   0.60301E+01   0.13165E+01
   0.60301E+01   0.13164E+01
   0.60201E+01   0.13162E+01
   0.60301E+01   0.13162E+01
   0.60201E+01   0.13162E+01
   0.60201E+01   0.13159E+01
   0.60201E+01   0.13156E+01
   0.60201E+01   0.13156E+01
   0.60201E+01   0.13156E+01
   0.60201E+01   0.13153E+01
   0.60201E+01   0.13152E+01
   0.60201E+01   0.13152E+01
   0.60201E+01   0.13151E+01
   0.60201E+01   0.13150E+01
   0.60301E+01   0.13149E+01
   0.60201E+01   0.13146E+01
   0.60201E+01   0.13145E+01
   0.60201E+01   0.13143E+01
   0.60201E+01   0.13143E+01
   0.60201E+01   0.13141E+01
   0.60201E+01   0.13138E+01
   0.60201E+01   0.13138E+01
   0.60201E+01   0.13137E+01
   0.60201E+01   0.13136E+01
   0.60201E+01   0.13135E+01
   0.60201E+01   0.13133E+01
   0.60201E+01   0.13133E+01
   0.60201E+01   0.13131E+01
   0.60201E+01   0.13130E+01
   0.60201E+01   0.13129E+01
   0.60201E+01   0.13128E+01
   0.60201E+01   0.13127E+01
   0.60201E+01   0.13125E+01
   0.60201E+01   0.13122E+01
   0.60201E+01   0.13122E+01
   0.60201E+01   0.13122E+01
   0.60201E+01   0.13122E+01
   0.60201E+01   0.13119E+01
   0.60101E+01   0.13117E+01
   0.60201E+01   0.13117E+01
   0.60201E+01   0.13116E+01
   0.60101E+01   0.13115E+01
   0.60101E+01   0.13114E+01
   0.60101E+01   0.13112E+01
   0.60101E+01   0.13110E+01
   0.60101E+01   0.13109E+01
   0.60101E+01   0.13109E+01
   0.60101E+01   0.13106E+01
   0.60101E+01   0.13106E+01
   0.60101E+01   0.13105E+01
   0.60101E+01   0.13104E+01
   0.60101E+01   0.13103E+01
   0.60101E+01   0.13102E+01
   0.60101E+01   0.13100E+01
   0.60101E+01   0.13098E+01
   0.60101E+01   0.13097E+01
   0.60101E+01   0.13096E+01
   0.60101E+01   0.13094E+01
   0.60101E+01   0.13093E+01
   0.60101E+01   0.13092E+01
   0.60101E+01   0.13090E+01
   0.60101E+01   0.13089E+01
   0.60101E+01   0.13088E+01
   0.60101E+01   0.13087E+01
   0.60101E+01   0.13087E+01
   0.60101E+01   0.13087E+01
   0.60101E+01   0.13086E+01
   0.60101E+01   0.13084E+01
   0.60101E+01   0.13083E+01
   0.60001E+01   0.13081E+01
   0.60001E+01   0.13080E+01
   0.60001E+01   0.13078E+01
   0.60001E+01   0.13077E+01
   0.60001E+01   0.13076E+01
   0.60001E+01   0.13075E+01
   0.60001E+01   0.13073E+01
   0.60001E+01   0.13072E+01
   0.60001E+01   0.13072E+01
   0.60001E+01   0.13070E+01
   0.60001E+01   0.13069E+01
   0.60001E+01   0.13068E+01
   0.60001E+01   0.13064E+01
   0.60001E+01   0.13063E+01
   0.60001E+01   0.13063E+01
   0.60001E+01   0.13060E+01
   0.60001E+01   0.13059E+01
   0.60001E+01   0.13058E+01
   0.60001E+01   0.13057E+01
   0.60001E+01   0.13056E+01
   0.60001E+01   0.13055E+01
   0.60001E+01   0.13055E+01
   0.60001E+01   0.13054E+01
   0.60001E+01   0.13054E+01
   0.60001E+01   0.13053E+01
   0.60001E+01   0.13052E+01
   0.60001E+01   0.13051E+01
   0.60001E+01   0.13050E+01
   0.60001E+01   0.13049E+01
   0.60001E+01   0.13047E+01
   0.60001E+01   0.13046E+01
   0.60001E+01   0.13044E+01
   0.59901E+01   0.13042E+01
   0.59901E+01   0.13042E+01
   0.59901E+01   0.13041E+01
   0.59901E+01   0.13039E+01
   0.59901E+01   0.13038E+01
   0.59901E+01   0.13036E+01
   0.59901E+01   0.13034E+01
   0.59901E+01   0.13033E+01
   0.59901E+01   0.13031E+01
   0.59901E+01   0.13031E+01
   0.59901E+01   0.13030E+01
   0.59901E+01   0.13029E+01
   0.59901E+01   0.13029E+01
   0.59901E+01   0.13028E+01
   0.59901E+01   0.13027E+01
   0.59901E+01   0.13026E+01
   0.59901E+01   0.13024E+01
   0.59901E+01   0.13024E+01
   0.59901E+01   0.13022E+01
   0.59901E+01   0.13021E+01
   0.59901E+01   0.13019E+01
   0.59901E+01   0.13018E+01
   0.59901E+01   0.13016E+01
   0.59901E+01   0.13016E+01
   0.59901E+01   0.13014E+01
   0.59901E+01   0.13013E+01
   0.59901E+01   0.13012E+01
   0.59901E+01   0.13011E+01
   0.59901E+01   0.13010E+01
   0.59901E+01   0.13008E+01
   0.59901E+01   0.13005E+01
   0.59901E+01   0.13005E+01
   0.59901E+01   0.13003E+01
   0.59801E+01   0.13002E+01
   0.59801E+01   0.13001E+01
   0.59801E+01   0.13000E+01
   0.59801E+01   0.12998E+01
   0.59801E+01   0.12998E+01
   0.59801E+01   0.12997E+01
   0.59801E+01   0.12996E+01
   0.59801E+01   0.12996E+01
   0.59801E+01   0.12996E+01
   0.59801E+01   0.12995E+01
   0.59801E+01   0.12994E+01
   0.59801E+01   0.12993E+01
   0.59801E+01   0.12992E+01
   0.59801E+01   0.12990E+01
   0.59801E+01   0.12988E+01
   0.59801E+01   0.12987E+01
   0.59801E+01   0.12986E+01
   0.59801E+01   0.12986E+01
   0.59801E+01   0.12984E+01
   0.59801E+01   0.12985E+01
   0.59801E+01   0.12983E+01
   0.59801E+01   0.12982E+01
   0.59801E+01   0.12979E+01
   0.59801E+01   0.12977E+01
   0.59801E+01   0.12975E+01
   0.59801E+01   0.12975E+01
   0.59801E+01   0.12972E+01
   0.59801E+01   0.12971E+01
   0.59801E+01   0.12970E+01
   0.59801E+01   0.12969E+01
   0.59801E+01   0.12968E+01
   0.59801E+01   0.12967E+01
   0.59801E+01   0.12966E+01
   0.59801E+01   0.12965E+01
   0.59801E+01   0.12966E+01
   0.59801E+01   0.12965E+01
   0.59801E+01   0.12965E+01
   0.59801E+01   0.12963E+01
   0.59701E+01   0.12962E+01
   0.59701E+01   0.12959E+01
   0.59701E+01   0.12958E+01
   0.59701E+01   0.12956E+01
   0.59701E+01   0.12955E+01
   0.59701E+01   0.12954E+01
   0.59701E+01   0.12953E+01
   0.59701E+01   0.12952E+01
   0.59701E+01   0.12951E+01
   0.59701E+01   0.12951E+01
   0.59701E+01   0.12951E+01
   0.59701E+01   0.12949E+01
   0.59701E+01   0.12948E+01
   0.59701E+01   0.12947E+01
   0.59701E+01   0.12945E+01
   0.59701E+01   0.12944E+01
   0.59701E+01   0.12941E+01
   0.59701E+01   0.12940E+01
   0.59701E+01   0.12939E+01
   0.59701E+01   0.12937E+01
   0.59701E+01   0.12936E+01
   0.59701E+01   0.12936E+01
   0.59701E+01   0.12936E+01
   0.59701E+01   0.12934E+01
   0.59701E+01   0.12934E+01
   0.59701E+01   0.12933E+01
   0.59701E+01   0.12931E+01
   0.59701E+01   0.12931E+01
   0.59701E+01   0.12931E+01
   0.59701E+01   0.12929E+01
   0.59701E+01   0.12926E+01
   0.59701E+01   0.12926E+01
   0.59701E+01   0.12925E+01
   0.59701E+01   0.12925E+01
   0.59601E+01   0.12922E+01
   0.59601E+01   0.12921E+01
   0.59601E+01   0.12920E+01
   0.59601E+01   0.12920E+01
   0.59601E+01   0.12919E+01
   0.59601E+01   0.12918E+01
   0.59601E+01   0.12916E+01
   0.59601E+01   0.12915E+01
   0.59601E+01   0.12914E+01
   0.59601E+01   0.12913E+01
   0.59601E+01   0.12912E+01
   0.59601E+01   0.12912E+01
   0.59601E+01   0.12910E+01
   0.59601E+01   0.12908E+01
   0.59601E+01   0.12907E+01
   0.59601E+01   0.12907E+01
   0.59601E+01   0.12905E+01
   0.59601E+01   0.12905E+01
   0.59601E+01   0.12904E+01
   0.59601E+01   0.12904E+01
   0.59601E+01   0.12901E+01
   0.59601E+01   0.12899E+01
   0.59601E+01   0.12900E+01
   0.59601E+01   0.12900E+01
   0.59601E+01   0.12898E+01
   0.59601E+01   0.12895E+01
   0.59601E+01   0.12895E+01
   0.59601E+01   0.12892E+01
   0.59601E+01   0.12892E+01
   0.59601E+01   0.12890E+01
   0.59601E+01   0.12889E+01
   0.59601E+01   0.12888E+01
   0.59601E+01   0.12888E+01
   0.59601E+01   0.12887E+01
   0.59601E+01   0.12887E+01
   0.59601E+01   0.12885E+01
   0.59601E+01   0.12885E+01
   0.59601E+01   0.12883E+01
   0.59501E+01   0.12880E+01
   0.59501E+01   0.12879E+01
   0.59501E+01   0.12878E+01
   0.59501E+01   0.12876E+01
   0.59501E+01   0.12875E+01
   0.59501E+01   0.12874E+01
   0.59501E+01   0.12873E+01
   0.59501E+01   0.12872E+01
   0.59501E+01   0.12872E+01
   0.59501E+01   0.12871E+01
   0.59501E+01   0.12871E+01
   0.59501E+01   0.12871E+01
   0.59501E+01   0.12871E+01
   0.59501E+01   0.12869E+01
   0.59501E+01   0.12867E+01
   0.59501E+01   0.12865E+01
   0.59501E+01   0.12865E+01
   0.59501E+01   0.12863E+01
   0.59501E+01   0.12862E+01
   0.59501E+01   0.12861E+01
   0.59501E+01   0.12859E+01
   0.59501E+01   0.12859E+01
   0.59501E+01   0.12858E+01
   0.59501E+01   0.12856E+01
   0.59501E+01   0.12854E+01
   0.59501E+01   0.12854E+01
   0.59501E+01   0.12854E+01
   0.59501E+01   0.12851E+01
   0.59501E+01   0.12849E+01
   0.59501E+01   0.12849E+01
   0.59501E+01   0.12848E+01
   0.59501E+01   0.12848E+01
   0.59501E+01   0.12845E+01
   0.59501E+01   0.12844E+01
   0.59501E+01   0.12844E+01
   0.59501E+01   0.12844E+01
   0.59501E+01   0.12842E+01
   0.59501E+01   0.12841E+01
   0.59501E+01   0.12840E+01
   0.59501E+01   0.12839E+01
   0.59501E+01   0.12839E+01
   0.59501E+01   0.12838E+01
   0.59401E+01   0.12836E+01
   0.59401E+01   0.12836E+01
   0.59401E+01   0.12836E+01
   0.59401E+01   0.12833E+01
   0.59401E+01   0.12833E+01
   0.59401E+01   0.12833E+01
   0.59401E+01   0.12830E+01
   0.59401E+01   0.12828E+01
   0.59401E+01   0.12827E+01
   0.59401E+01   0.12826E+01
   0.59401E+01   0.12826E+01
   0.59401E+01   0.12825E+01
   0.59401E+01   0.12824E+01
   0.59401E+01   0.12823E+01
   0.59401E+01   0.12822E+01
   0.59401E+01   0.12821E+01
   0.59401E+01   0.12821E+01
   0.59401E+01   0.12819E+01
   0.59401E+01   0.12817E+01
   0.59401E+01   0.12815E+01
   0.59401E+01   0.12815E+01
   0.59401E+01   0.12815E+01
   0.59401E+01   0.12813E+01
   0.59401E+01   0.12811E+01
   0.59401E+01   0.12810E+01
   0.59401E+01   0.12809E+01
   0.59401E+01   0.12808E+01
   0.59401E+01   0.12808E+01
   0.59401E+01   0.12808E+01
   0.59401E+01   0.12807E+01
   0.59401E+01   0.12806E+01
   0.59401E+01   0.12805E+01
   0.59401E+01   0.12804E+01
   0.59401E+01   0.12804E+01
   0.59401E+01   0.12803E+01
   0.59401E+01   0.12802E+01
   0.59401E+01   0.12799E+01
   0.59401E+01   0.12797E+01
   0.59301E+01   0.12795E+01
   0.59301E+01   0.12793E+01
   0.59401E+01   0.12792E+01
   0.59401E+01   0.12792E+01
   0.59401E+01   0.12791E+01
   0.59301E+01   0.12789E+01
   0.59301E+01   0.12787E+01
   0.59301E+01   0.12787E+01
   0.59301E+01   0.12786E+01
   0.59301E+01   0.12786E+01
   0.59301E+01   0.12785E+01
   0.59301E+01   0.12785E+01
   0.59301E+01   0.12785E+01
   0.59301E+01   0.12783E+01
   0.59301E+01   0.12783E+01
   0.59301E+01   0.12782E+01
   0.59301E+01   0.12780E+01
   0.59301E+01   0.12778E+01
   0.59301E+01   0.12778E+01
   0.59301E+01   0.12778E+01
   0.59301E+01   0.12776E+01
   0.59301E+01   0.12776E+01
   0.59301E+01   0.12774E+01
   0.59301E+01   0.12773E+01
   0.59301E+01   0.12772E+01
   0.59301E+01   0.12771E+01
   0.59301E+01   0.12770E+01
   0.59301E+01   0.12769E+01
   0.59301E+01   0.12768E+01
   0.59301E+01   0.12768E+01
   0.59301E+01   0.12767E+01
   0.59301E+01   0.12765E+01
   0.59301E+01   0.12763E+01
   0.59301E+01   0.12762E+01
   0.59301E+01   0.12761E+01
   0.59301E+01   0.12761E+01
   0.59301E+01   0.12760E+01
   0.59301E+01   0.12759E+01
   0.59301E+01   0.12756E+01
   0.59301E+01   0.12755E+01
   0.59301E+01   0.12754E+01
   0.59301E+01   0.12753E+01
   0.59301E+01   0.12753E+01
   0.59301E+01   0.12751E+01
   0.59301E+01   0.12750E+01
   0.59301E+01   0.12750E+01
   0.59301E+01   0.12748E+01
   0.59301E+01   0.12747E+01
   0.59301E+01   0.12747E+01
   0.59301E+01   0.12747E+01
   0.59301E+01   0.12747E+01
   0.59301E+01   0.12744E+01
   0.59301E+01   0.12744E+01
   0.59301E+01   0.12743E+01
   0.59301E+01   0.12742E+01
   0.59301E+01   0.12742E+01
   0.59301E+01   0.12742E+01
   0.59301E+01   0.12739E+01
   0.59201E+01   0.12737E+01
   0.59201E+01   0.12736E+01
   0.59201E+01   0.12735E+01
   0.59201E+01   0.12733E+01
   0.59201E+01   0.12731E+01
   0.59201E+01   0.12731E+01
   0.59201E+01   0.12730E+01
   0.59201E+01   0.12730E+01
   0.59201E+01   0.12730E+01
   0.59201E+01   0.12729E+01
   0.59201E+01   0.12729E+01
   0.59201E+01   0.12727E+01
   0.59201E+01   0.12725E+01
   0.59201E+01   0.12724E+01
   0.59201E+01   0.12722E+01
   0.59201E+01   0.12722E+01
   0.59201E+01   0.12723E+01
   0.59201E+01   0.12722E+01
   0.59201E+01   0.12720E+01
   0.59201E+01   0.12721E+01
   0.59201E+01   0.12720E+01
   0.59201E+01   0.12717E+01
   0.59201E+01   0.12715E+01
   0.59201E+01   0.12715E+01
   0.59201E+01   0.12713E+01
   0.59201E+01   0.12711E+01
   0.59201E+01   0.12709E+01
   0.59201E+01   0.12709E+01
   0.59201E+01   0.12709E+01
   0.59201E+01   0.12708E+01
   0.59201E+01   0.12707E+01
   0.59201E+01   0.12708E+01
   0.59201E+01   0.12707E+01
   0.59201E+01   0.12706E+01
   0.59201E+01   0.12704E+01
   0.59201E+01   0.12703E+01
   0.59201E+01   0.12702E+01
   0.59201E+01   0.12700E+01
   0.59201E+01   0.12700E+01
   0.59201E+01   0.12699E+01
   0.59201E+01   0.12697E+01
   0.59201E+01   0.12696E+01
   0.59201E+01   0.12695E+01
   0.59201E+01   0.12692E+01
   0.59201E+01   0.12692E+01
   0.59201E+01   0.12691E+01
   0.59101E+01   0.12690E+01
   0.59101E+01   0.12689E+01
   0.59101E+01   0.12689E+01
   0.59101E+01   0.12689E+01
   0.59101E+01   0.12689E+01
   0.59201E+01   0.12690E+01
   0.59101E+01   0.12689E+01
   0.59101E+01   0.12688E+01
   0.59101E+01   0.12687E+01
   0.59101E+01   0.12684E+01
   0.59101E+01   0.12683E+01
   0.59101E+01   0.12681E+01
   0.59101E+01   0.12680E+01
   0.59101E+01   0.12678E+01
   0.59101E+01   0.12678E+01
   0.59101E+01   0.12677E+01
   0.59101E+01   0.12676E+01
   0.59101E+01   0.12675E+01
   0.59101E+01   0.12675E+01
   0.59101E+01   0.12672E+01
   0.59101E+01   0.12671E+01
   0.59101E+01   0.12670E+01
   0.59101E+01   0.12668E+01
   0.59101E+01   0.12667E+01
   0.59101E+01   0.12667E+01
   0.59101E+01   0.12666E+01
   0.59101E+01   0.12666E+01
   0.59101E+01   0.12664E+01
   0.59101E+01   0.12663E+01
   0.59101E+01   0.12663E+01
   0.59101E+01   0.12662E+01
   0.59101E+01   0.12661E+01
   0.59101E+01   0.12661E+01
   0.59101E+01   0.12661E+01
   0.59101E+01   0.12661E+01
   0.59101E+01   0.12660E+01
   0.59101E+01   0.12659E+01
   0.59101E+01   0.12659E+01
   0.59101E+01   0.12658E+01
   0.59101E+01   0.12657E+01
   0.59101E+01   0.12655E+01
   0.59101E+01   0.12653E+01
   0.59101E+01   0.12652E+01
   0.59101E+01   0.12651E+01
   0.59101E+01   0.12650E+01
   0.59101E+01   0.12646E+01
   0.59101E+01   0.12647E+01
   0.59101E+01   0.12645E+01
   0.59101E+01   0.12643E+01
   0.59001E+01   0.12642E+01
   0.59001E+01   0.12642E+01
   0.59001E+01   0.12640E+01
   0.59001E+01   0.12640E+01
   0.59001E+01   0.12638E+01
   0.59001E+01   0.12638E+01
   0.59001E+01   0.12637E+01
   0.59001E+01   0.12637E+01
   0.59001E+01   0.12637E+01
   0.59001E+01   0.12637E+01
   0.59001E+01   0.12637E+01
   0.59001E+01   0.12636E+01
   0.59001E+01   0.12634E+01
   0.59001E+01   0.12635E+01
   0.59001E+01   0.12635E+01
   0.59001E+01   0.12635E+01
   0.59001E+01   0.12635E+01
   0.59001E+01   0.12634E+01
   0.59001E+01   0.12630E+01
   0.59001E+01   0.12627E+01
   0.59001E+01   0.12627E+01
   0.59001E+01   0.12626E+01
   0.59001E+01   0.12624E+01
   0.59001E+01   0.12623E+01
   0.59001E+01   0.12620E+01
   0.59001E+01   0.12620E+01
   0.59001E+01   0.12619E+01
   0.59001E+01   0.12618E+01
   0.59001E+01   0.12617E+01
   0.59001E+01   0.12616E+01
   0.59001E+01   0.12616E+01
   0.59001E+01   0.12615E+01
   0.59001E+01   0.12614E+01
   0.59001E+01   0.12613E+01
   0.59001E+01   0.12612E+01
   0.59001E+01   0.12611E+01
   0.59001E+01   0.12609E+01
   0.59001E+01   0.12609E+01
   0.59001E+01   0.12606E+01
   0.59001E+01   0.12606E+01
   0.59001E+01   0.12604E+01
   0.59001E+01   0.12605E+01
   0.59001E+01   0.12605E+01
   0.59001E+01   0.12603E+01
   0.59001E+01   0.12603E+01
   0.59001E+01   0.12603E+01
   0.59001E+01   0.12603E+01
   0.59001E+01   0.12603E+01
   0.59001E+01   0.12603E+01
   0.59001E+01   0.12604E+01
   0.59001E+01   0.12601E+01
   0.59001E+01   0.12601E+01
   0.59001E+01   0.12598E+01
   0.59001E+01   0.12597E+01
   0.59001E+01   0.12595E+01
   0.59001E+01   0.12595E+01
   0.59001E+01   0.12595E+01
   0.59001E+01   0.12593E+01
   0.59001E+01   0.12592E+01
   0.59001E+01   0.12590E+01
   0.58901E+01   0.12588E+01
   0.58901E+01   0.12588E+01
   0.58901E+01   0.12587E+01
   0.58901E+01   0.12586E+01
   0.58901E+01   0.12585E+01
   0.58901E+01   0.12584E+01
   0.58901E+01   0.12583E+01
   0.58901E+01   0.12581E+01
   0.58901E+01   0.12580E+01
   0.58901E+01   0.12580E+01
   0.58901E+01   0.12578E+01
   0.58901E+01   0.12577E+01
   0.58901E+01   0.12576E+01
   0.58901E+01   0.12576E+01
   0.58901E+01   0.12575E+01
   0.58901E+01   0.12573E+01
   0.58901E+01   0.12573E+01
   0.58901E+01   0.12573E+01
   0.58901E+01   0.12573E+01
   0.58901E+01   0.12573E+01
   0.58901E+01   0.12571E+01
   0.58901E+01   0.12571E+01
   0.58901E+01   0.12571E+01
   0.58901E+01   0.12569E+01
   0.58901E+01   0.12568E+01
   0.58901E+01   0.12567E+01
   0.58901E+01   0.12567E+01
   0.58901E+01   0.12565E+01
   0.58901E+01   0.12563E+01
   0.58901E+01   0.12562E+01
   0.58901E+01   0.12560E+01
   0.58901E+01   0.12559E+01
   0.58901E+01   0.12558E+01
   0.58901E+01   0.12557E+01
   0.58901E+01   0.12555E+01
   0.58901E+01   0.12555E+01
   0.58901E+01   0.12555E+01
   0.58901E+01   0.12553E+01
   0.58901E+01   0.12553E+01
   0.58901E+01   0.12552E+01
   0.58901E+01   0.12551E+01
   0.58901E+01   0.12550E+01
   0.58901E+01   0.12549E+01
   0.58901E+01   0.12549E+01
   0.58901E+01   0.12548E+01
   0.58901E+01   0.12548E+01
   0.58901E+01   0.12546E+01
   0.58901E+01   0.12546E+01
   0.58901E+01   0.12546E+01
   0.58901E+01   0.12545E+01
   0.58901E+01   0.12544E+01
   0.58901E+01   0.12542E+01
   0.58901E+01   0.12542E+01
   0.58901E+01   0.12540E+01
   0.58901E+01   0.12539E+01
   0.58901E+01   0.12539E+01
   0.58901E+01   0.12537E+01
   0.58901E+01   0.12537E+01
   0.58901E+01   0.12538E+01
   0.58901E+01   0.12535E+01
   0.58901E+01   0.12534E+01
   0.58901E+01   0.12533E+01
   0.58901E+01   0.12532E+01
   0.58901E+01   0.12532E+01
   0.58901E+01   0.12531E+01
   0.58901E+01   0.12529E+01
   0.58901E+01   0.12528E+01
   0.58901E+01   0.12528E+01
   0.58901E+01   0.12528E+01
   0.58901E+01   0.12527E+01
   0.58901E+01   0.12527E+01
   0.58901E+01   0.12527E+01
   0.58801E+01   0.12526E+01
   0.58801E+01   0.12526E+01
   0.58801E+01   0.12525E+01
   0.58801E+01   0.12521E+01
   0.58801E+01   0.12520E+01
   0.58801E+01   0.12521E+01
   0.58801E+01   0.12521E+01
   0.58801E+01   0.12521E+01
   0.58801E+01   0.12519E+01
   0.58801E+01   0.12518E+01
   0.58801E+01   0.12516E+01
   0.58801E+01   0.12516E+01
   0.58801E+01   0.12516E+01
   0.58801E+01   0.12513E+01
   0.58801E+01   0.12512E+01
   0.58801E+01   0.12511E+01
   0.58801E+01   0.12510E+01
   0.58801E+01   0.12508E+01
   0.58801E+01   0.12507E+01
   0.58801E+01   0.12506E+01
   0.58801E+01   0.12506E+01
   0.58801E+01   0.12506E+01
   0.58801E+01   0.12505E+01
   0.58801E+01   0.12504E+01
   0.58801E+01   0.12503E+01
   0.58801E+01   0.12499E+01
   0.58801E+01   0.12500E+01
   0.58801E+01   0.12499E+01
   0.58801E+01   0.12499E+01
   0.58801E+01   0.12499E+01
   0.58801E+01   0.12499E+01
   0.58801E+01   0.12497E+01
   0.58801E+01   0.12496E+01
   0.58801E+01   0.12494E+01
   0.58801E+01   0.12492E+01
   0.58801E+01   0.12492E+01
   0.58801E+01   0.12492E+01
   0.58801E+01   0.12492E+01
   0.58801E+01   0.12492E+01
   0.58801E+01   0.12491E+01
   0.58801E+01   0.12491E+01
   0.58801E+01   0.12490E+01
   0.58801E+01   0.12488E+01
   0.58801E+01   0.12486E+01
   0.58801E+01   0.12485E+01
   0.58801E+01   0.12484E+01
   0.58801E+01   0.12484E+01
   0.58801E+01   0.12483E+01
   0.58801E+01   0.12483E+01
   0.58801E+01   0.12483E+01
   0.58801E+01   0.12483E+01
   0.58801E+01   0.12482E+01
   0.58801E+01   0.12479E+01
   0.58801E+01   0.12478E+01
   0.58801E+01   0.12477E+01
   0.58801E+01   0.12477E+01
   0.58801E+01   0.12474E+01
   0.58801E+01   0.12474E+01
   0.58801E+01   0.12472E+01
   0.58801E+01   0.12471E+01
   0.58701E+01   0.12470E+01
   0.58701E+01   0.12468E+01
   0.58701E+01   0.12468E+01
   0.58701E+01   0.12469E+01
   0.58701E+01   0.12469E+01
   0.58701E+01   0.12467E+01
   0.58701E+01   0.12466E+01
   0.58701E+01   0.12466E+01
   0.58701E+01   0.12465E+01
   0.58701E+01   0.12464E+01
   0.58701E+01   0.12463E+01
   0.58701E+01   0.12464E+01
   0.58701E+01   0.12464E+01
   0.58801E+01   0.12464E+01
   0.58701E+01   0.12461E+01
   0.58701E+01   0.12461E+01
   0.58701E+01   0.12459E+01
   0.58701E+01   0.12459E+01
   0.58701E+01   0.12458E+01
   0.58701E+01   0.12458E+01
   0.58701E+01   0.12457E+01
   0.58701E+01   0.12454E+01
   0.58701E+01   0.12454E+01
   0.58701E+01   0.12453E+01
   0.58701E+01   0.12451E+01
   0.58701E+01   0.12451E+01
   0.58701E+01   0.12450E+01
   0.58701E+01   0.12448E+01
   0.58701E+01   0.12446E+01
   0.58701E+01   0.12446E+01
   0.58701E+01   0.12445E+01
   0.58701E+01   0.12444E+01
   0.58701E+01   0.12443E+01
   0.58701E+01   0.12443E+01
   0.58701E+01   0.12443E+01
   0.58701E+01   0.12441E+01
   0.58701E+01   0.12441E+01
   0.58701E+01   0.12440E+01
   0.58701E+01   0.12440E+01
   0.58701E+01   0.12439E+01
   0.58701E+01   0.12439E+01
   0.58701E+01   0.12438E+01
   0.58701E+01   0.12438E+01
   0.58701E+01   0.12436E+01
   0.58701E+01   0.12435E+01
   0.58701E+01   0.12435E+01
   0.58701E+01   0.12435E+01
   0.58701E+01   0.12434E+01
   0.58701E+01   0.12434E+01
   0.58701E+01   0.12433E+01
   0.58701E+01   0.12433E+01
   0.58701E+01   0.12433E+01
   0.58701E+01   0.12432E+01
   0.58701E+01   0.12429E+01
   0.58701E+01   0.12428E+01
   0.58701E+01   0.12427E+01
   0.58701E+01   0.12427E+01
   0.58701E+01   0.12426E+01
   0.58701E+01   0.12424E+01
   0.58701E+01   0.12421E+01
   0.58701E+01   0.12420E+01
   0.58701E+01   0.12419E+01
   0.58701E+01   0.12418E+01
   0.58701E+01   0.12418E+01
   0.58701E+01   0.12419E+01
   0.58701E+01   0.12419E+01
   0.58701E+01   0.12418E+01
   0.58701E+01   0.12416E+01
   0.58701E+01   0.12415E+01
   0.58701E+01   0.12414E+01
   0.58701E+01   0.12413E+01
   0.58701E+01   0.12412E+01
   0.58701E+01   0.12411E+01
   0.58701E+01   0.12411E+01
   0.58701E+01   0.12411E+01
   0.58701E+01   0.12410E+01
   0.58701E+01   0.12409E+01
   0.58701E+01   0.12407E+01
   0.58601E+01   0.12407E+01
   0.58701E+01   0.12406E+01
   0.58701E+01   0.12405E+01
   0.58601E+01   0.12403E+01
   0.58601E+01   0.12403E+01
   0.58701E+01   0.12403E+01
   0.58601E+01   0.12403E+01
   0.58601E+01   0.12403E+01
   0.58601E+01   0.12402E+01
   0.58601E+01   0.12402E+01
   0.58601E+01   0.12398E+01
   0.58601E+01   0.12397E+01
   0.58601E+01   0.12396E+01
   0.58601E+01   0.12395E+01
   0.58601E+01   0.12395E+01
   0.58601E+01   0.12395E+01
   0.58601E+01   0.12395E+01
   0.58701E+01   0.12394E+01
   0.58701E+01   0.12393E+01
   0.58701E+01   0.12393E+01
   0.58701E+01   0.12392E+01
   0.58701E+01   0.12392E+01
   0.58601E+01   0.12390E+01
   0.58601E+01   0.12389E+01
   0.58601E+01   0.12389E+01
   0.58601E+01   0.12388E+01
   0.58601E+01   0.12388E+01
   0.58601E+01   0.12387E+01
   0.58601E+01   0.12387E+01
   0.58601E+01   0.12385E+01
   0.58601E+01   0.12384E+01
   0.58601E+01   0.12382E+01
   0.58601E+01   0.12382E+01
   0.58601E+01   0.12382E+01
   0.58601E+01   0.12380E+01
   0.58601E+01   0.12380E+01
   0.58601E+01   0.12379E+01
   0.58601E+01   0.12378E+01
   0.58601E+01   0.12378E+01
   0.58601E+01   0.12377E+01
   0.58601E+01   0.12375E+01
   0.58601E+01   0.12374E+01
   0.58601E+01   0.12374E+01
   0.58601E+01   0.12374E+01
   0.58601E+01   0.12371E+01
   0.58601E+01   0.12370E+01
   0.58601E+01   0.12370E+01
   0.58601E+01   0.12369E+01
   0.58601E+01   0.12367E+01
   0.58601E+01   0.12366E+01
   0.58601E+01   0.12366E+01
   0.58601E+01   0.12365E+01
   0.58601E+01   0.12364E+01
   0.58601E+01   0.12363E+01
   0.58601E+01   0.12364E+01
   0.58601E+01   0.12362E+01
   0.58601E+01   0.12362E+01
   0.58601E+01   0.12361E+01
   0.58601E+01   0.12359E+01
   0.58601E+01   0.12359E+01
   0.58601E+01   0.12359E+01
   0.58601E+01   0.12357E+01
   0.58601E+01   0.12357E+01
   0.58601E+01   0.12357E+01
   0.58601E+01   0.12356E+01
   0.58601E+01   0.12357E+01
   0.58601E+01   0.12356E+01
   0.58601E+01   0.12356E+01
   0.58601E+01   0.12355E+01
   0.58601E+01   0.12355E+01
   0.58601E+01   0.12354E+01
   0.58601E+01   0.12353E+01
   0.58601E+01   0.12351E+01
   0.58601E+01   0.12350E+01
   0.58601E+01   0.12349E+01
   0.58601E+01   0.12348E+01
   0.58601E+01   0.12348E+01
   0.58601E+01   0.12348E+01
   0.58601E+01   0.12347E+01
   0.58601E+01   0.12346E+01
   0.58601E+01   0.12341E+01
   0.58601E+01   0.12341E+01
   0.58601E+01   0.12341E+01
   0.58601E+01   0.12340E+01
   0.58601E+01   0.12341E+01
   0.58601E+01   0.12340E+01
   0.58601E+01   0.12339E+01
   0.58601E+01   0.12339E+01
   0.58601E+01   0.12339E+01
   0.58601E+01   0.12337E+01
   0.58601E+01   0.12336E+01
   0.58601E+01   0.12335E+01
   0.58601E+01   0.12335E+01
   0.58601E+01   0.12332E+01
   0.58501E+01   0.12331E+01
   0.58601E+01   0.12331E+01
   0.58601E+01   0.12330E+01
   0.58501E+01   0.12329E+01
   0.58501E+01   0.12328E+01
   0.58501E+01   0.12328E+01
   0.58501E+01   0.12328E+01
   0.58501E+01   0.12328E+01
   0.58501E+01   0.12328E+01
   0.58501E+01   0.12328E+01
   0.58501E+01   0.12326E+01
   0.58601E+01   0.12326E+01
   0.58501E+01   0.12324E+01
   0.58501E+01   0.12323E+01
   0.58501E+01   0.12322E+01
   0.58601E+01   0.12322E+01
   0.58601E+01   0.12322E+01
   0.58601E+01   0.12321E+01
   0.58601E+01   0.12320E+01
   0.58501E+01   0.12318E+01
   0.58501E+01   0.12318E+01
   0.58501E+01   0.12318E+01
   0.58501E+01   0.12316E+01
   0.58501E+01   0.12316E+01
   0.58501E+01   0.12315E+01
   0.58501E+01   0.12314E+01
   0.58501E+01   0.12312E+01
   0.58501E+01   0.12312E+01
   0.58501E+01   0.12312E+01
   0.58501E+01   0.12310E+01
   0.58501E+01   0.12309E+01
   0.58501E+01   0.12308E+01
   0.58501E+01   0.12307E+01
   0.58501E+01   0.12306E+01
   0.58501E+01   0.12306E+01
   0.58501E+01   0.12306E+01
   0.58501E+01   0.12306E+01
   0.58501E+01   0.12306E+01
   0.58501E+01   0.12305E+01
   0.58501E+01   0.12304E+01
   0.58501E+01   0.12304E+01
   0.58501E+01   0.12303E+01
   0.58501E+01   0.12303E+01
   0.58501E+01   0.12302E+01
   0.58501E+01   0.12302E+01
   0.58501E+01   0.12301E+01
   0.58501E+01   0.12298E+01
   0.58501E+01   0.12299E+01
   0.58501E+01   0.12297E+01
   0.58501E+01   0.12297E+01
   0.58501E+01   0.12293E+01
   0.58501E+01   0.12292E+01
   0.58501E+01   0.12290E+01
   0.58501E+01   0.12290E+01
   0.58501E+01   0.12290E+01
   0.58501E+01   0.12290E+01
   0.58501E+01   0.12290E+01
   0.58501E+01   0.12289E+01
   0.58501E+01   0.12288E+01
   0.58501E+01   0.12288E+01
   0.58501E+01   0.12286E+01
   0.58501E+01   0.12284E+01
   0.58501E+01   0.12284E+01
   0.58501E+01   0.12284E+01
   0.58501E+01   0.12283E+01
   0.58501E+01   0.12282E+01
   0.58501E+01   0.12283E+01
   0.58501E+01   0.12283E+01
   0.58501E+01   0.12282E+01
   0.58501E+01   0.12280E+01
   0.58501E+01   0.12280E+01
   0.58501E+01   0.12279E+01
   0.58501E+01   0.12279E+01
   0.58501E+01   0.12278E+01
   0.58501E+01   0.12278E+01
   0.58501E+01   0.12278E+01
   0.58501E+01   0.12278E+01
   0.58501E+01   0.12277E+01
   0.58501E+01   0.12275E+01
   0.58501E+01   0.12274E+01
   0.58501E+01   0.12273E+01
   0.58501E+01   0.12272E+01
   0.58501E+01   0.12271E+01
   0.58501E+01   0.12270E+01
   0.58501E+01   0.12268E+01
   0.58501E+01   0.12268E+01
   0.58501E+01   0.12268E+01
   0.58501E+01   0.12267E+01
   0.58501E+01   0.12267E+01
   0.58501E+01   0.12266E+01
   0.58501E+01   0.12266E+01
   0.58501E+01   0.12266E+01
   0.58501E+01   0.12265E+01
   0.58501E+01   0.12264E+01
   0.58501E+01   0.12263E+01
   0.58501E+01   0.12261E+01
   0.58501E+01   0.12260E+01
   0.58501E+01   0.12259E+01
   0.58501E+01   0.12259E+01
   0.58501E+01   0.12258E+01
   0.58501E+01   0.12258E+01
   0.58501E+01   0.12258E+01
   0.58501E+01   0.12257E+01
   0.58501E+01   0.12257E+01
   0.58501E+01   0.12255E+01
   0.58501E+01   0.12254E+01
   0.58501E+01   0.12253E+01
   0.58501E+01   0.12251E+01
   0.58501E+01   0.12250E+01
   0.58501E+01   0.12250E+01
   0.58501E+01   0.12250E+01
   0.58501E+01   0.12250E+01
   0.58501E+01   0.12250E+01
   0.58501E+01   0.12250E+01
   0.58501E+01   0.12250E+01
   0.58501E+01   0.12249E+01
   0.58501E+01   0.12248E+01
   0.58501E+01   0.12247E+01
   0.58501E+01   0.12246E+01
   0.58501E+01   0.12244E+01
   0.58501E+01   0.12244E+01
   0.58501E+01   0.12244E+01
   0.58501E+01   0.12243E+01
   0.58501E+01   0.12243E+01
   0.58501E+01   0.12243E+01
   0.58501E+01   0.12241E+01
   0.58501E+01   0.12238E+01
   0.58501E+01   0.12237E+01
   0.58401E+01   0.12235E+01
   0.58401E+01   0.12235E+01
   0.58401E+01   0.12235E+01
   0.58401E+01   0.12235E+01
   0.58401E+01   0.12234E+01
   0.58501E+01   0.12234E+01
   0.58501E+01   0.12233E+01
   0.58501E+01   0.12233E+01
   0.58501E+01   0.12233E+01
   0.58401E+01   0.12232E+01
   0.58401E+01   0.12231E+01
   0.58401E+01   0.12231E+01
   0.58401E+01   0.12229E+01
   0.58401E+01   0.12229E+01
   0.58401E+01   0.12228E+01
   0.58401E+01   0.12227E+01
   0.58401E+01   0.12227E+01
   0.58401E+01   0.12226E+01
   0.58401E+01   0.12226E+01
   0.58401E+01   0.12225E+01
   0.58401E+01   0.12223E+01
   0.58401E+01   0.12221E+01
   0.58401E+01   0.12221E+01
   0.58401E+01   0.12220E+01
   0.58401E+01   0.12220E+01
   0.58401E+01   0.12220E+01
   0.58401E+01   0.12220E+01
   0.58401E+01   0.12219E+01
   0.58401E+01   0.12219E+01
   0.58401E+01   0.12217E+01
   0.58401E+01   0.12217E+01
   0.58401E+01   0.12217E+01
   0.58401E+01   0.12216E+01
   0.58401E+01   0.12214E+01
   0.58401E+01   0.12212E+01
   0.58401E+01   0.12210E+01
   0.58401E+01   0.12210E+01
   0.58401E+01   0.12210E+01
   0.58401E+01   0.12210E+01
   0.58401E+01   0.12210E+01
   0.58401E+01   0.12210E+01
   0.58401E+01   0.12210E+01
   0.58401E+01   0.12209E+01
   0.58401E+01   0.12208E+01
   0.58401E+01   0.12208E+01
   0.58401E+01   0.12208E+01
   0.58401E+01   0.12206E+01
   0.58401E+01   0.12205E+01
   0.58401E+01   0.12205E+01
   0.58401E+01   0.12205E+01
   0.58401E+01   0.12203E+01
   0.58401E+01   0.12203E+01
   0.58401E+01   0.12203E+01
   0.58401E+01   0.12203E+01
   0.58401E+01   0.12204E+01
   0.58401E+01   0.12204E+01
   0.58401E+01   0.12202E+01
   0.58401E+01   0.12201E+01
   0.58401E+01   0.12199E+01
   0.58401E+01   0.12197E+01
   0.58401E+01   0.12197E+01
   0.58401E+01   0.12197E+01
   0.58401E+01   0.12196E+01
   0.58401E+01   0.12195E+01
   0.58401E+01   0.12194E+01
   0.58401E+01   0.12193E+01
   0.58401E+01   0.12191E+01
   0.58401E+01   0.12188E+01
   0.58401E+01   0.12188E+01
   0.58401E+01   0.12187E+01
   0.58401E+01   0.12187E+01
   0.58401E+01   0.12187E+01
   0.58401E+01   0.12187E+01
   0.58401E+01   0.12186E+01
   0.58401E+01   0.12185E+01
   0.58401E+01   0.12185E+01
   0.58401E+01   0.12184E+01
   0.58401E+01   0.12181E+01
   0.58401E+01   0.12179E+01
   0.58401E+01   0.12178E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12178E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12176E+01
   0.58401E+01   0.12176E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12177E+01
   0.58401E+01   0.12176E+01
   0.58401E+01   0.12176E+01
   0.58401E+01   0.12174E+01
   0.58401E+01   0.12173E+01
   0.58401E+01   0.12170E+01
   0.58401E+01   0.12169E+01
   0.58401E+01   0.12169E+01
   0.58401E+01   0.12168E+01
   0.58401E+01   0.12167E+01
   0.58401E+01   0.12168E+01
   0.58401E+01   0.12169E+01
   0.58401E+01   0.12167E+01
   0.58401E+01   0.12165E+01
   0.58401E+01   0.12164E+01
   0.58401E+01   0.12163E+01
   0.58401E+01   0.12162E+01
   0.58401E+01   0.12162E+01
   0.58401E+01   0.12162E+01
   0.58401E+01   0.12162E+01
   0.58401E+01   0.12162E+01
   0.58401E+01   0.12162E+01
   0.58401E+01   0.12162E+01
   0.58401E+01   0.12161E+01
   0.58401E+01   0.12159E+01
   0.58401E+01   0.12159E+01
   0.58401E+01   0.12160E+01
   0.58401E+01   0.12158E+01
   0.58401E+01   0.12154E+01
   0.58401E+01   0.12154E+01
   0.58401E+01   0.12153E+01
   0.58401E+01   0.12154E+01
   0.58401E+01   0.12154E+01
   0.58401E+01   0.12154E+01
   0.58401E+01   0.12153E+01
   0.58401E+01   0.12153E+01
   0.58401E+01   0.12153E+01
   0.58401E+01   0.12154E+01
   0.58401E+01   0.12152E+01
   0.58401E+01   0.12150E+01
   0.58401E+01   0.12150E+01
   0.58401E+01   0.12148E+01
   0.58401E+01   0.12146E+01
   0.58401E+01   0.12145E+01
   0.58401E+01   0.12144E+01
   0.58401E+01   0.12144E+01
   0.58401E+01   0.12144E+01
   0.58401E+01   0.12144E+01
   0.58401E+01   0.12144E+01
   0.58401E+01   0.12144E+01
   0.58401E+01   0.12142E+01
   0.58401E+01   0.12142E+01
   0.58401E+01   0.12139E+01
   0.58401E+01   0.12137E+01
   0.58401E+01   0.12137E+01
   0.58401E+01   0.12137E+01
   0.58401E+01   0.12137E+01
   0.58401E+01   0.12136E+01
   0.58401E+01   0.12135E+01
   0.58401E+01   0.12135E+01
   0.58401E+01   0.12135E+01
   0.58401E+01   0.12134E+01
   0.58401E+01   0.12134E+01
   0.58401E+01   0.12133E+01
   0.58401E+01   0.12131E+01
   0.58401E+01   0.12130E+01
   0.58401E+01   0.12129E+01
   0.58401E+01   0.12129E+01
   0.58401E+01   0.12130E+01
   0.58401E+01   0.12129E+01
   0.58401E+01   0.12130E+01
   0.58401E+01   0.12130E+01
   0.58401E+01   0.12128E+01
   0.58401E+01   0.12127E+01
   0.58401E+01   0.12126E+01
   0.58401E+01   0.12126E+01
   0.58401E+01   0.12126E+01
   0.58401E+01   0.12125E+01
   0.58401E+01   0.12124E+01
   0.58401E+01   0.12122E+01
   0.58401E+01   0.12121E+01
   0.58401E+01   0.12121E+01
   0.58401E+01   0.12121E+01
   0.58401E+01   0.12121E+01
   0.58401E+01   0.12119E+01
   0.58401E+01   0.12119E+01
   0.58401E+01   0.12119E+01
   0.58401E+01   0.12117E+01
   0.58401E+01   0.12117E+01
   0.58401E+01   0.12116E+01
   0.58401E+01   0.12115E+01
   0.58401E+01   0.12115E+01
   0.58401E+01   0.12114E+01
   0.58401E+01   0.12113E+01
   0.58401E+01   0.12113E+01
   0.58401E+01   0.12112E+01
   0.58401E+01   0.12112E+01
   0.58401E+01   0.12111E+01
   0.58401E+01   0.12111E+01
   0.58401E+01   0.12110E+01
   0.58401E+01   0.12108E+01
   0.58401E+01   0.12108E+01
   0.58401E+01   0.12108E+01
   0.58401E+01   0.12107E+01
   0.58401E+01   0.12106E+01
   0.58401E+01   0.12107E+01
   0.58401E+01   0.12106E+01
   0.58401E+01   0.12106E+01
   0.58401E+01   0.12107E+01
   0.58401E+01   0.12105E+01
   0.58401E+01   0.12104E+01
   0.58401E+01   0.12104E+01
   0.58401E+01   0.12104E+01
   0.58401E+01   0.12102E+01
   0.58301E+01   0.12100E+01
   0.58301E+01   0.12100E+01
   0.58301E+01   0.12099E+01
   0.58301E+01   0.12099E+01
   0.58301E+01   0.12097E+01
   0.58301E+01   0.12097E+01
   0.58301E+01   0.12097E+01
   0.58301E+01   0.12096E+01
   0.58301E+01   0.12095E+01
   0.58301E+01   0.12093E+01
   0.58301E+01   0.12092E+01
   0.58301E+01   0.12092E+01
   0.58301E+01   0.12091E+01
   0.58301E+01   0.12091E+01
   0.58301E+01   0.12090E+01
   0.58301E+01   0.12089E+01
   0.58301E+01   0.12089E+01
   0.58301E+01   0.12088E+01
   0.58301E+01   0.12087E+01
   0.58301E+01   0.12085E+01
   0.58301E+01   0.12087E+01
   0.58301E+01   0.12086E+01
   0.58301E+01   0.12086E+01
   0.58301E+01   0.12085E+01
   0.58301E+01   0.12084E+01
   0.58301E+01   0.12084E+01
   0.58301E+01   0.12085E+01
   0.58301E+01   0.12083E+01
   0.58301E+01   0.12083E+01
   0.58301E+01   0.12082E+01
   0.58301E+01   0.12080E+01
   0.58301E+01   0.12080E+01
   0.58301E+01   0.12080E+01
   0.58301E+01   0.12080E+01
   0.58301E+01   0.12079E+01
   0.58301E+01   0.12079E+01
   0.58301E+01   0.12078E+01
   0.58301E+01   0.12077E+01
   0.58301E+01   0.12076E+01
   0.58301E+01   0.12076E+01
   0.58301E+01   0.12075E+01
   0.58301E+01   0.12074E+01
   0.58301E+01   0.12073E+01
   0.58301E+01   0.12072E+01
   0.58301E+01   0.12072E+01
   0.58301E+01   0.12072E+01
   0.58301E+01   0.12072E+01
   0.58301E+01   0.12069E+01
   0.58301E+01   0.12069E+01
   0.58301E+01   0.12070E+01
   0.58301E+01   0.12069E+01
   0.58301E+01   0.12069E+01
   0.58301E+01   0.12068E+01
   0.58301E+01   0.12067E+01
   0.58301E+01   0.12066E+01
   0.58301E+01   0.12065E+01
   0.58301E+01   0.12065E+01
   0.58301E+01   0.12064E+01
   0.58301E+01   0.12064E+01
   0.58301E+01   0.12063E+01
   0.58301E+01   0.12063E+01
   0.58301E+01   0.12063E+01
   0.58301E+01   0.12063E+01
   0.58401E+01   0.12062E+01
   0.58401E+01   0.12062E+01
   0.58401E+01   0.12062E+01
   0.58301E+01   0.12061E+01
   0.58401E+01   0.12061E+01
   0.58401E+01   0.12061E+01
   0.58401E+01   0.12060E+01
   0.58401E+01   0.12060E+01
   0.58401E+01   0.12059E+01
   0.58401E+01   0.12059E+01
   0.58301E+01   0.12057E+01
   0.58301E+01   0.12057E+01
   0.58301E+01   0.12055E+01
   0.58301E+01   0.12054E+01
   0.58301E+01   0.12054E+01
   0.58301E+01   0.12052E+01
   0.58301E+01   0.12051E+01
   0.58301E+01   0.12051E+01
   0.58301E+01   0.12051E+01
   0.58301E+01   0.12049E+01
   0.58301E+01   0.12048E+01
   0.58301E+01   0.12048E+01
   0.58301E+01   0.12047E+01
   0.58301E+01   0.12046E+01
   0.58301E+01   0.12046E+01
   0.58301E+01   0.12045E+01
   0.58301E+01   0.12044E+01
   0.58301E+01   0.12043E+01
   0.58301E+01   0.12043E+01
   0.58301E+01   0.12043E+01
   0.58301E+01   0.12041E+01
   0.58301E+01   0.12041E+01
   0.58301E+01   0.12041E+01
   0.58301E+01   0.12041E+01
   0.58301E+01   0.12040E+01
   0.58301E+01   0.12040E+01
   0.58301E+01   0.12039E+01
   0.58301E+01   0.12038E+01
   0.58301E+01   0.12038E+01
   0.58301E+01   0.12037E+01
   0.58301E+01   0.12038E+01
   0.58301E+01   0.12037E+01
   0.58301E+01   0.12037E+01
   0.58301E+01   0.12037E+01
   0.58301E+01   0.12036E+01
   0.58301E+01   0.12036E+01
   0.58301E+01   0.12035E+01
   0.58301E+01   0.12034E+01
   0.58301E+01   0.12033E+01
   0.58301E+01   0.12033E+01
   0.58301E+01   0.12033E+01
   0.58301E+01   0.12031E+01
   0.58301E+01   0.12030E+01
   0.58301E+01   0.12029E+01
   0.58301E+01   0.12028E+01
   0.58301E+01   0.12028E+01
   0.58301E+01   0.12028E+01
   0.58301E+01   0.12027E+01
   0.58301E+01   0.12024E+01
   0.58301E+01   0.12024E+01
   0.58301E+01   0.12024E+01
   0.58301E+01   0.12023E+01
   0.58301E+01   0.12022E+01
   0.58301E+01   0.12022E+01
   0.58301E+01   0.12022E+01
   0.58301E+01   0.12021E+01
   0.58301E+01   0.12021E+01
   0.58301E+01   0.12021E+01
   0.58301E+01   0.12020E+01
   0.58301E+01   0.12019E+01
   0.58301E+01   0.12018E+01
   0.58301E+01   0.12017E+01
   0.58301E+01   0.12017E+01
   0.58301E+01   0.12017E+01
   0.58301E+01   0.12017E+01
   0.58301E+01   0.12017E+01
   0.58301E+01   0.12017E+01
   0.58301E+01   0.12016E+01
   0.58301E+01   0.12015E+01
   0.58301E+01   0.12014E+01
   0.58301E+01   0.12014E+01
   0.58301E+01   0.12013E+01
   0.58301E+01   0.12013E+01
   0.58301E+01   0.12013E+01
   0.58301E+01   0.12012E+01
   0.58301E+01   0.12012E+01
   0.58301E+01   0.12012E+01
   0.58301E+01   0.12012E+01
   0.58301E+01   0.12011E+01
   0.58301E+01   0.12011E+01
   0.58301E+01   0.12009E+01
   0.58301E+01   0.12009E+01
   0.58301E+01   0.12009E+01
   0.58301E+01   0.12007E+01
   0.58301E+01   0.12006E+01
   0.58301E+01   0.12007E+01
   0.58301E+01   0.12006E+01
   0.58301E+01   0.12004E+01
   0.58301E+01   0.12004E+01
   0.58301E+01   0.12004E+01
   0.58301E+01   0.12003E+01
   0.58301E+01   0.12001E+01
   0.58301E+01   0.12002E+01
   0.58301E+01   0.12000E+01
   0.58301E+01   0.12000E+01
   0.58301E+01   0.11999E+01
   0.58301E+01   0.11998E+01
   0.58301E+01   0.11997E+01
   0.58301E+01   0.11997E+01
   0.58301E+01   0.11996E+01
   0.58301E+01   0.11995E+01
   0.58301E+01   0.11995E+01
   0.58301E+01   0.11995E+01
   0.58301E+01   0.11995E+01
   0.58301E+01   0.11994E+01
   0.58301E+01   0.11993E+01
   0.58301E+01   0.11993E+01
   0.58301E+01   0.11993E+01
   0.58301E+01   0.11993E+01
   0.58301E+01   0.11991E+01
   0.58301E+01   0.11991E+01
   0.58301E+01   0.11990E+01
   0.58301E+01   0.11990E+01
   0.58301E+01   0.11990E+01
   0.58301E+01   0.11989E+01
   0.58301E+01   0.11989E+01
   0.58301E+01   0.11987E+01
   0.58301E+01   0.11987E+01
   0.58301E+01   0.11987E+01
   0.58301E+01   0.11985E+01
   0.58301E+01   0.11984E+01
   0.58301E+01   0.11984E+01
   0.58301E+01   0.11983E+01
   0.58301E+01   0.11983E+01
   0.58301E+01   0.11983E+01
   0.58301E+01   0.11982E+01
   0.58301E+01   0.11982E+01
   0.58301E+01   0.11982E+01
   0.58301E+01   0.11982E+01
   0.58301E+01   0.11981E+01
   0.58301E+01   0.11980E+01
   0.58301E+01   0.11979E+01
   0.58301E+01   0.11978E+01
   0.58301E+01   0.11977E+01
   0.58301E+01   0.11977E+01
   0.58301E+01   0.11977E+01
   0.58301E+01   0.11976E+01
   0.58301E+01   0.11976E+01
   0.58301E+01   0.11974E+01
   0.58301E+01   0.11974E+01
   0.58301E+01   0.11974E+01
   0.58301E+01   0.11974E+01
   0.58301E+01   0.11972E+01
   0.58301E+01   0.11971E+01
   0.58301E+01   0.11971E+01
   0.58301E+01   0.11971E+01
   0.58301E+01   0.11970E+01
   0.58301E+01   0.11970E+01
   0.58301E+01   0.11970E+01
   0.58301E+01   0.11967E+01
   0.58301E+01   0.11968E+01
   0.58301E+01   0.11967E+01
   0.58301E+01   0.11967E+01
   0.58301E+01   0.11967E+01
   0.58301E+01   0.11967E+01
   0.58301E+01   0.11966E+01
   0.58301E+01   0.11965E+01
   0.58301E+01   0.11964E+01
   0.58301E+01   0.11964E+01
   0.58301E+01   0.11964E+01
   0.58301E+01   0.11963E+01
   0.58301E+01   0.11962E+01
   0.58301E+01   0.11961E+01
   0.58301E+01   0.11962E+01
   0.58301E+01   0.11961E+01
   0.58301E+01   0.11961E+01
   0.58301E+01   0.11961E+01
   0.58301E+01   0.11959E+01
   0.58301E+01   0.11959E+01
   0.58301E+01   0.11959E+01
   0.58301E+01   0.11959E+01
   0.58301E+01   0.11959E+01
   0.58301E+01   0.11958E+01
   0.58301E+01   0.11956E+01
   0.58301E+01   0.11956E+01
   0.58301E+01   0.11957E+01
   0.58301E+01   0.11955E+01
   0.58301E+01   0.11955E+01
   0.58301E+01   0.11952E+01
   0.58301E+01   0.11952E+01
   0.58301E+01   0.11952E+01
   0.58301E+01   0.11951E+01
   0.58301E+01   0.11950E+01
   0.58301E+01   0.11951E+01
   0.58301E+01   0.11949E+01
   0.58301E+01   0.11949E+01
   0.58301E+01   0.11949E+01
   0.58301E+01   0.11948E+01
   0.58301E+01   0.11948E+01
   0.58301E+01   0.11949E+01
   0.58301E+01   0.11949E+01
   0.58301E+01   0.11948E+01
   0.58301E+01   0.11947E+01
   0.58301E+01   0.11946E+01
   0.58301E+01   0.11945E+01
   0.58301E+01   0.11945E+01
   0.58301E+01   0.11944E+01
   0.58301E+01   0.11944E+01
   0.58301E+01   0.11944E+01
   0.58301E+01   0.11944E+01
   0.58301E+01   0.11943E+01
   0.58301E+01   0.11943E+01
   0.58301E+01   0.11943E+01
   0.58301E+01   0.11940E+01
   0.58301E+01   0.11940E+01
   0.58301E+01   0.11939E+01
   0.58301E+01   0.11939E+01
   0.58301E+01   0.11938E+01
   0.58301E+01   0.11938E+01
   0.58301E+01   0.11937E+01
   0.58301E+01   0.11937E+01
   0.58301E+01   0.11937E+01
   0.58301E+01   0.11936E+01
   0.58301E+01   0.11935E+01
   0.58301E+01   0.11934E+01
   0.58301E+01   0.11933E+01
   0.58301E+01   0.11933E+01
   0.58301E+01   0.11932E+01
   0.58301E+01   0.11932E+01
   0.58301E+01   0.11932E+01
   0.58301E+01   0.11930E+01
   0.58301E+01   0.11930E+01
   0.58301E+01   0.11929E+01
   0.58301E+01   0.11930E+01
   0.58301E+01   0.11930E+01
   0.58301E+01   0.11928E+01
   0.58301E+01   0.11928E+01
   0.58301E+01   0.11927E+01
   0.58301E+01   0.11927E+01
   0.58301E+01   0.11926E+01
   0.58301E+01   0.11927E+01
   0.58301E+01   0.11927E+01
   0.58301E+01   0.11926E+01
   0.58301E+01   0.11925E+01
   0.58301E+01   0.11924E+01
   0.58301E+01   0.11924E+01
   0.58301E+01   0.11925E+01
   0.58301E+01   0.11923E+01
   0.58301E+01   0.11923E+01
   0.58301E+01   0.11922E+01
   0.58301E+01   0.11922E+01
   0.58301E+01   0.11920E+01
   0.58301E+01   0.11920E+01
   0.58301E+01   0.11920E+01
   0.58301E+01   0.11919E+01
   0.58301E+01   0.11917E+01
   0.58301E+01   0.11917E+01
   0.58301E+01   0.11916E+01
   0.58301E+01   0.11916E+01
   0.58301E+01   0.11916E+01
   0.58301E+01   0.11916E+01
   0.58301E+01   0.11915E+01
   0.58301E+01   0.11913E+01
   0.58301E+01   0.11913E+01
   0.58301E+01   0.11912E+01
   0.58301E+01   0.11913E+01
   0.58301E+01   0.11911E+01
   0.58301E+01   0.11910E+01
   0.58301E+01   0.11910E+01
   0.58301E+01   0.11910E+01
   0.58301E+01   0.11910E+01
   0.58301E+01   0.11910E+01
   0.58301E+01   0.11909E+01
   0.58301E+01   0.11909E+01
   0.58301E+01   0.11908E+01
   0.58301E+01   0.11908E+01
   0.58301E+01   0.11907E+01
   0.58301E+01   0.11907E+01
   0.58301E+01   0.11907E+01
   0.58301E+01   0.11906E+01
   0.58301E+01   0.11906E+01
   0.58301E+01   0.11906E+01
   0.58301E+01   0.11906E+01
   0.58301E+01   0.11906E+01
   0.58301E+01   0.11907E+01
   0.58301E+01   0.11906E+01
   0.58301E+01   0.11906E+01
   0.58301E+01   0.11904E+01
   0.58301E+01   0.11903E+01
   0.58301E+01   0.11903E+01
   0.58301E+01   0.11902E+01
   0.58301E+01   0.11901E+01
   0.58301E+01   0.11900E+01
   0.58301E+01   0.11899E+01
   0.58301E+01   0.11899E+01
   0.58301E+01   0.11898E+01
   0.58301E+01   0.11899E+01
   0.58301E+01   0.11895E+01
   0.58301E+01   0.11895E+01
   0.58301E+01   0.11893E+01
   0.58301E+01   0.11893E+01
   0.58301E+01   0.11893E+01
   0.58301E+01   0.11893E+01
   0.58301E+01   0.11892E+01
   0.58301E+01   0.11893E+01
   0.58301E+01   0.11892E+01
   0.58301E+01   0.11892E+01
   0.58301E+01   0.11892E+01
   0.58301E+01   0.11890E+01
   0.58301E+01   0.11888E+01
   0.58301E+01   0.11887E+01
   0.58301E+01   0.11887E+01
   0.58301E+01   0.11887E+01
   0.58301E+01   0.11887E+01
   0.58301E+01   0.11887E+01
   0.58301E+01   0.11887E+01
   0.58301E+01   0.11887E+01
   0.58301E+01   0.11887E+01
   0.58301E+01   0.11885E+01
   0.58301E+01   0.11885E+01
   0.58301E+01   0.11883E+01
   0.58301E+01   0.11882E+01
   0.58301E+01   0.11883E+01
   0.58301E+01   0.11883E+01
   0.58301E+01   0.11883E+01
   0.58301E+01   0.11883E+01
   0.58301E+01   0.11884E+01
   0.58301E+01   0.11883E+01
   0.58301E+01   0.11882E+01
   0.58301E+01   0.11882E+01
   0.58301E+01   0.11881E+01
   0.58301E+01   0.11880E+01
   0.58301E+01   0.11879E+01
   0.58301E+01   0.11879E+01
   0.58301E+01   0.11879E+01
   0.58301E+01   0.11877E+01
   0.58301E+01   0.11877E+01
   0.58301E+01   0.11877E+01
   0.58301E+01   0.11875E+01
   0.58301E+01   0.11876E+01
   0.58301E+01   0.11873E+01
   0.58301E+01   0.11872E+01
   0.58301E+01   0.11871E+01
   0.58301E+01   0.11870E+01
   0.58301E+01   0.11870E+01
   0.58301E+01   0.11871E+01
   0.58301E+01   0.11871E+01
   0.58301E+01   0.11869E+01
   0.58301E+01   0.11870E+01
   0.58301E+01   0.11870E+01
   0.58301E+01   0.11866E+01
   0.58301E+01   0.11866E+01
   0.58301E+01   0.11865E+01
   0.58301E+01   0.11866E+01
   0.58301E+01   0.11866E+01
   0.58301E+01   0.11866E+01
   0.58301E+01   0.11865E+01
   0.58301E+01   0.11866E+01
   0.58301E+01   0.11864E+01
   0.58301E+01   0.11864E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11863E+01
   0.58301E+01   0.11862E+01
   0.58301E+01   0.11860E+01
   0.58301E+01   0.11860E+01
   0.58301E+01   0.11858E+01
   0.58301E+01   0.11858E+01
   0.58301E+01   0.11858E+01
   0.58301E+01   0.11858E+01
   0.58301E+01   0.11856E+01
   0.58301E+01   0.11857E+01
   0.58301E+01   0.11856E+01
   0.58301E+01   0.11856E+01
   0.58301E+01   0.11855E+01
   0.58301E+01   0.11854E+01
   0.58301E+01   0.11854E+01
   0.58301E+01   0.11853E+01
   0.58301E+01   0.11852E+01
   0.58301E+01   0.11852E+01
   0.58301E+01   0.11852E+01
   0.58301E+01   0.11851E+01
   0.58301E+01   0.11851E+01
   0.58301E+01   0.11850E+01
   0.58401E+01   0.11850E+01
   0.58301E+01   0.11850E+01
   0.58301E+01   0.11850E+01
   0.58301E+01   0.11851E+01
   0.58301E+01   0.11848E+01
   0.58301E+01   0.11848E+01
   0.58301E+01   0.11848E+01
   0.58401E+01   0.11847E+01
   0.58301E+01   0.11847E+01
   0.58301E+01   0.11847E+01
   0.58301E+01   0.11846E+01
   0.58301E+01   0.11846E+01
   0.58401E+01   0.11846E+01
   0.58301E+01   0.11845E+01
   0.58401E+01   0.11845E+01
   0.58301E+01   0.11844E+01
   0.58301E+01   0.11844E+01
   0.58301E+01   0.11843E+01
   0.58301E+01   0.11843E+01
   0.58301E+01   0.11842E+01
   0.58401E+01   0.11844E+01
   0.58301E+01   0.11843E+01
   0.58301E+01   0.11842E+01
   0.58401E+01   0.11842E+01
   0.58301E+01   0.11841E+01
   0.58401E+01   0.11841E+01
   0.58401E+01   0.11841E+01
   0.58401E+01   0.11841E+01
   0.58401E+01   0.11841E+01
   0.58301E+01   0.11839E+01
   0.58301E+01   0.11837E+01
   0.58301E+01   0.11836E+01
   0.58301E+01   0.11836E+01
   0.58301E+01   0.11834E+01
   0.58301E+01   0.11834E+01
   0.58301E+01   0.11833E+01
   0.58301E+01   0.11833E+01
   0.58301E+01   0.11833E+01
   0.58301E+01   0.11833E+01
   0.58301E+01   0.11833E+01
   0.58301E+01   0.11830E+01
   0.58301E+01   0.11831E+01
   0.58301E+01   0.11830E+01
   0.58301E+01   0.11831E+01
   0.58301E+01   0.11831E+01
   0.58301E+01   0.11831E+01
   0.58301E+01   0.11831E+01
   0.58301E+01   0.11830E+01
   0.58301E+01   0.11830E+01
   0.58301E+01   0.11827E+01
   0.58301E+01   0.11826E+01
   0.58301E+01   0.11826E+01
   0.58301E+01   0.11826E+01
   0.58301E+01   0.11827E+01
   0.58301E+01   0.11826E+01
   0.58301E+01   0.11825E+01
   0.58301E+01   0.11825E+01
   0.58301E+01   0.11825E+01
   0.58401E+01   0.11825E+01
   0.58401E+01   0.11825E+01
   0.58401E+01   0.11824E+01
   0.58301E+01   0.11825E+01
   0.58401E+01   0.11824E+01
   0.58301E+01   0.11824E+01
   0.58401E+01   0.11824E+01
   0.58401E+01   0.11822E+01
   0.58401E+01   0.11822E+01
   0.58401E+01   0.11822E+01
   0.58401E+01   0.11821E+01
   0.58401E+01   0.11822E+01
   0.58401E+01   0.11821E+01
   0.58401E+01   0.11821E+01
   0.58401E+01   0.11820E+01
   0.58401E+01   0.11819E+01
   0.58401E+01   0.11818E+01
   0.58401E+01   0.11819E+01
   0.58401E+01   0.11817E+01
   0.58401E+01   0.11817E+01
   0.58401E+01   0.11815E+01
   0.58301E+01   0.11814E+01
   0.58301E+01   0.11814E+01
   0.58401E+01   0.11814E+01
   0.58301E+01   0.11813E+01
   0.58301E+01   0.11813E+01
   0.58301E+01   0.11813E+01
   0.58301E+01   0.11813E+01
   0.58401E+01   0.11814E+01
   0.58301E+01   0.11813E+01
   0.58401E+01   0.11812E+01
   0.58401E+01   0.11811E+01
   0.58301E+01   0.11810E+01
   0.58301E+01   0.11809E+01
   0.58301E+01   0.11808E+01
   0.58401E+01   0.11808E+01
   0.58301E+01   0.11808E+01
   0.58401E+01   0.11808E+01
   0.58401E+01   0.11808E+01
   0.58401E+01   0.11808E+01
   0.58401E+01   0.11807E+01
   0.58401E+01   0.11806E+01
   0.58401E+01   0.11806E+01
   0.58401E+01   0.11806E+01
   0.58401E+01   0.11806E+01
   0.58401E+01   0.11804E+01
   0.58401E+01   0.11804E+01
   0.58401E+01   0.11805E+01
   0.58401E+01   0.11806E+01
   0.58401E+01   0.11806E+01
   0.58401E+01   0.11805E+01
   0.58401E+01   0.11805E+01
   0.58401E+01   0.11804E+01
   0.58401E+01   0.11804E+01
   0.58401E+01   0.11803E+01
   0.58401E+01   0.11801E+01
   0.58401E+01   0.11800E+01
   0.58401E+01   0.11800E+01
   0.58401E+01   0.11800E+01
   0.58401E+01   0.11800E+01
   0.58401E+01   0.11800E+01
   0.58401E+01   0.11800E+01
   0.58401E+01   0.11798E+01
   0.58401E+01   0.11798E+01
   0.58401E+01   0.11797E+01
   0.58401E+01   0.11797E+01
   0.58401E+01   0.11796E+01
   0.58401E+01   0.11796E+01
   0.58401E+01   0.11794E+01
   0.58401E+01   0.11794E+01
   0.58401E+01   0.11795E+01
   0.58401E+01   0.11794E+01
   0.58401E+01   0.11794E+01
   0.58401E+01   0.11794E+01
   0.58401E+01   0.11793E+01
   0.58401E+01   0.11792E+01
   0.58401E+01   0.11792E+01
   0.58401E+01   0.11792E+01
   0.58401E+01   0.11792E+01
   0.58401E+01   0.11791E+01
   0.58401E+01   0.11790E+01
   0.58401E+01   0.11789E+01
   0.58401E+01   0.11789E+01
   0.58401E+01   0.11789E+01
   0.58401E+01   0.11788E+01
   0.58401E+01   0.11789E+01
   0.58401E+01   0.11788E+01
   0.58401E+01   0.11787E+01
   0.58401E+01   0.11787E+01
   0.58401E+01   0.11788E+01
   0.58401E+01   0.11786E+01
   0.58401E+01   0.11785E+01
   0.58401E+01   0.11785E+01
   0.58401E+01   0.11786E+01
   0.58401E+01   0.11785E+01
   0.58401E+01   0.11785E+01
   0.58401E+01   0.11785E+01
   0.58401E+01   0.11784E+01
   0.58401E+01   0.11784E+01
   0.58401E+01   0.11783E+01
   0.58401E+01   0.11782E+01
   0.58401E+01   0.11782E+01
   0.58401E+01   0.11782E+01
   0.58401E+01   0.11782E+01
   0.58401E+01   0.11780E+01
   0.58401E+01   0.11780E+01
   0.58401E+01   0.11779E+01
   0.58401E+01   0.11779E+01
   0.58401E+01   0.11778E+01
   0.58401E+01   0.11777E+01
   0.58401E+01   0.11776E+01
   0.58401E+01   0.11776E+01
   0.58401E+01   0.11775E+01
   0.58401E+01   0.11774E+01
   0.58401E+01   0.11773E+01
   0.58401E+01   0.11772E+01
   0.58401E+01   0.11772E+01
   0.58401E+01   0.11772E+01
   0.58401E+01   0.11771E+01
   0.58401E+01   0.11770E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11767E+01
   0.58401E+01   0.11767E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11768E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11768E+01
   0.58401E+01   0.11767E+01
   0.58401E+01   0.11768E+01
   0.58401E+01   0.11768E+01
   0.58401E+01   0.11767E+01
   0.58401E+01   0.11767E+01
   0.58401E+01   0.11768E+01
   0.58401E+01   0.11768E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11768E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11769E+01
   0.58401E+01   0.11767E+01
   0.58401E+01   0.11766E+01
   0.58401E+01   0.11766E+01
   0.58401E+01   0.11763E+01
   0.58401E+01   0.11762E+01
   0.58401E+01   0.11762E+01
   0.58401E+01   0.11762E+01
   0.58401E+01   0.11762E+01
   0.58401E+01   0.11762E+01
   0.58401E+01   0.11761E+01
   0.58401E+01   0.11761E+01
   0.58401E+01   0.11760E+01
   0.58401E+01   0.11760E+01
   0.58401E+01   0.11760E+01
   0.58401E+01   0.11758E+01
   0.58401E+01   0.11757E+01
   0.58401E+01   0.11757E+01
   0.58401E+01   0.11757E+01
   0.58401E+01   0.11757E+01
   0.58401E+01   0.11757E+01
   0.58401E+01   0.11756E+01
   0.58401E+01   0.11756E+01
   0.58401E+01   0.11755E+01
   0.58401E+01   0.11754E+01
   0.58401E+01   0.11754E+01
   0.58401E+01   0.11753E+01
   0.58401E+01   0.11752E+01
   0.58401E+01   0.11750E+01
   0.58401E+01   0.11750E+01
   0.58401E+01   0.11750E+01
   0.58401E+01   0.11750E+01
   0.58401E+01   0.11750E+01
   0.58401E+01   0.11749E+01
   0.58401E+01   0.11749E+01
   0.58401E+01   0.11749E+01
   0.58401E+01   0.11749E+01
   0.58401E+01   0.11749E+01
   0.58401E+01   0.11749E+01
   0.58401E+01   0.11748E+01
   0.58401E+01   0.11748E+01
   0.58401E+01   0.11747E+01
   0.58401E+01   0.11747E+01
   0.58401E+01   0.11748E+01
   0.58401E+01   0.11748E+01
   0.58501E+01   0.11749E+01
   0.58501E+01   0.11747E+01
   0.58401E+01   0.11745E+01
   0.58401E+01   0.11744E+01
   0.58401E+01   0.11744E+01
   0.58401E+01   0.11743E+01
   0.58401E+01   0.11743E+01
   0.58401E+01   0.11743E+01
   0.58401E+01   0.11741E+01
   0.58401E+01   0.11742E+01
   0.58401E+01   0.11740E+01
   0.58401E+01   0.11739E+01
   0.58401E+01   0.11739E+01
   0.58401E+01   0.11738E+01
   0.58401E+01   0.11738E+01
   0.58401E+01   0.11738E+01
   0.58401E+01   0.11737E+01
   0.58401E+01   0.11736E+01
   0.58401E+01   0.11735E+01
   0.58401E+01   0.11736E+01
   0.58401E+01   0.11735E+01
   0.58401E+01   0.11733E+01
   0.58501E+01   0.11734E+01
   0.58501E+01   0.11734E+01
   0.58501E+01   0.11732E+01
   0.58401E+01   0.11732E+01
   0.58501E+01   0.11731E+01
   0.58501E+01   0.11731E+01
   0.58501E+01   0.11731E+01
   0.58501E+01   0.11730E+01
   0.58501E+01   0.11729E+01
   0.58501E+01   0.11730E+01
   0.58501E+01   0.11729E+01
   0.58501E+01   0.11729E+01
   0.58501E+01   0.11729E+01
   0.58501E+01   0.11728E+01
   0.58501E+01   0.11727E+01
   0.58501E+01   0.11727E+01
   0.58501E+01   0.11727E+01
   0.58501E+01   0.11727E+01
   0.58501E+01   0.11727E+01
   0.58501E+01   0.11726E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11726E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11724E+01
   0.58501E+01   0.11723E+01
   0.58501E+01   0.11724E+01
   0.58501E+01   0.11723E+01
   0.58501E+01   0.11724E+01
   0.58501E+01   0.11724E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11725E+01
   0.58501E+01   0.11723E+01
   0.58501E+01   0.11722E+01
   0.58501E+01   0.11721E+01
   0.58501E+01   0.11721E+01
   0.58501E+01   0.11721E+01
   0.58501E+01   0.11721E+01
   0.58501E+01   0.11719E+01
   0.58501E+01   0.11719E+01
   0.58501E+01   0.11719E+01
   0.58501E+01   0.11719E+01
   0.58501E+01   0.11717E+01
   0.58501E+01   0.11718E+01
   0.58501E+01   0.11718E+01
   0.58501E+01   0.11718E+01
   0.58501E+01   0.11718E+01
   0.58501E+01   0.11717E+01
   0.58501E+01   0.11718E+01
   0.58501E+01   0.11718E+01
   0.58501E+01   0.11718E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11716E+01
   0.58501E+01   0.11716E+01
   0.58501E+01   0.11716E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11714E+01
   0.58501E+01   0.11714E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11714E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11714E+01
   0.58501E+01   0.11713E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11715E+01
   0.58501E+01   0.11713E+01
   0.58501E+01   0.11712E+01
   0.58501E+01   0.11711E+01
   0.58501E+01   0.11710E+01
   0.58501E+01   0.11710E+01
   0.58501E+01   0.11708E+01
   0.58501E+01   0.11708E+01
   0.58501E+01   0.11708E+01
   0.58501E+01   0.11708E+01
   0.58501E+01   0.11708E+01
   0.58501E+01   0.11706E+01
   0.58501E+01   0.11705E+01
   0.58501E+01   0.11705E+01
   0.58501E+01   0.11706E+01
   0.58501E+01   0.11706E+01
   0.58501E+01   0.11706E+01
   0.58501E+01   0.11705E+01
   0.58501E+01   0.11704E+01
   0.58501E+01   0.11704E+01
   0.58501E+01   0.11702E+01
   0.58501E+01   0.11702E+01
   0.58501E+01   0.11701E+01
   0.58501E+01   0.11701E+01
   0.58501E+01   0.11701E+01
   0.58501E+01   0.11701E+01
   0.58501E+01   0.11701E+01
   0.58501E+01   0.11699E+01
   0.58501E+01   0.11699E+01
   0.58501E+01   0.11699E+01
   0.58501E+01   0.11697E+01
   0.58501E+01   0.11696E+01
   0.58501E+01   0.11696E+01
   0.58501E+01   0.11695E+01
   0.58501E+01   0.11696E+01
   0.58501E+01   0.11696E+01
   0.58501E+01   0.11695E+01
   0.58501E+01   0.11695E+01
   0.58501E+01   0.11695E+01
   0.58501E+01   0.11695E+01
   0.58501E+01   0.11695E+01
   0.58501E+01   0.11693E+01
   0.58501E+01   0.11694E+01
   0.58501E+01   0.11694E+01
   0.58501E+01   0.11694E+01
   0.58501E+01   0.11693E+01
   0.58501E+01   0.11694E+01
   0.58501E+01   0.11693E+01
   0.58501E+01   0.11692E+01
   0.58501E+01   0.11692E+01
   0.58501E+01   0.11692E+01
   0.58501E+01   0.11691E+01
   0.58501E+01   0.11692E+01
   0.58501E+01   0.11691E+01
   0.58501E+01   0.11689E+01
   0.58501E+01   0.11690E+01
   0.58501E+01   0.11690E+01
   0.58501E+01   0.11690E+01
   0.58501E+01   0.11689E+01
   0.58501E+01   0.11689E+01
   0.58501E+01   0.11689E+01
   0.58501E+01   0.11689E+01
   0.58501E+01   0.11687E+01
   0.58501E+01   0.11688E+01
   0.58501E+01   0.11687E+01
   0.58501E+01   0.11687E+01
   0.58501E+01   0.11687E+01
   0.58501E+01   0.11687E+01
   0.58501E+01   0.11685E+01
   0.58501E+01   0.11685E+01
   0.58501E+01   0.11683E+01
   0.58501E+01   0.11684E+01
   0.58501E+01   0.11682E+01
   0.58501E+01   0.11682E+01
   0.58501E+01   0.11683E+01
   0.58501E+01   0.11683E+01
   0.58501E+01   0.11682E+01
   0.58601E+01   0.11681E+01
   0.58501E+01   0.11681E+01
   0.58501E+01   0.11681E+01
   0.58501E+01   0.11681E+01
   0.58501E+01   0.11681E+01
   0.58501E+01   0.11681E+01
   0.58501E+01   0.11681E+01
   0.58501E+01   0.11680E+01
   0.58601E+01   0.11679E+01
   0.58501E+01   0.11677E+01
   0.58501E+01   0.11677E+01
   0.58601E+01   0.11677E+01
   0.58601E+01   0.11677E+01
   0.58601E+01   0.11677E+01
   0.58601E+01   0.11678E+01
   0.58601E+01   0.11678E+01
   0.58601E+01   0.11677E+01
   0.58601E+01   0.11678E+01
   0.58601E+01   0.11676E+01
   0.58601E+01   0.11676E+01
   0.58601E+01   0.11676E+01
   0.58601E+01   0.11676E+01
   0.58601E+01   0.11675E+01
   0.58601E+01   0.11675E+01
   0.58601E+01   0.11674E+01
   0.58601E+01   0.11674E+01
   0.58601E+01   0.11673E+01
   0.58601E+01   0.11673E+01
   0.58601E+01   0.11672E+01
   0.58601E+01   0.11672E+01
   0.58601E+01   0.11671E+01
   0.58601E+01   0.11670E+01
   0.58601E+01   0.11670E+01
   0.58601E+01   0.11669E+01
   0.58601E+01   0.11668E+01
   0.58601E+01   0.11668E+01
   0.58601E+01   0.11667E+01
   0.58601E+01   0.11666E+01
   0.58601E+01   0.11666E+01
   0.58601E+01   0.11665E+01
   0.58601E+01   0.11666E+01
   0.58601E+01   0.11665E+01
   0.58601E+01   0.11665E+01
   0.58601E+01   0.11664E+01
   0.58601E+01   0.11663E+01
   0.58601E+01   0.11662E+01
   0.58601E+01   0.11662E+01
   0.58601E+01   0.11661E+01
   0.58601E+01   0.11661E+01
   0.58601E+01   0.11661E+01
   0.58601E+01   0.11660E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11657E+01
   0.58601E+01   0.11657E+01
   0.58601E+01   0.11657E+01
   0.58601E+01   0.11656E+01
   0.58601E+01   0.11656E+01
   0.58601E+01   0.11657E+01
   0.58601E+01   0.11657E+01
   0.58601E+01   0.11656E+01
   0.58601E+01   0.11656E+01
   0.58601E+01   0.11656E+01
   0.58601E+01   0.11656E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11659E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11659E+01
   0.58601E+01   0.11659E+01
   0.58601E+01   0.11659E+01
   0.58601E+01   0.11659E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11659E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11658E+01
   0.58601E+01   0.11657E+01
   0.58601E+01   0.11656E+01
   0.58601E+01   0.11656E+01
   0.58601E+01   0.11655E+01
   0.58601E+01   0.11655E+01
   0.58601E+01   0.11654E+01
   0.58601E+01   0.11655E+01
   0.58601E+01   0.11655E+01
   0.58601E+01   0.11655E+01
   0.58601E+01   0.11655E+01
   0.58601E+01   0.11655E+01
   0.58601E+01   0.11654E+01
   0.58601E+01   0.11653E+01
   0.58601E+01   0.11652E+01
   0.58601E+01   0.11652E+01
   0.58601E+01   0.11651E+01
   0.58601E+01   0.11651E+01
   0.58601E+01   0.11651E+01
   0.58601E+01   0.11651E+01
   0.58601E+01   0.11651E+01
   0.58601E+01   0.11650E+01
   0.58601E+01   0.11651E+01
   0.58601E+01   0.11650E+01
   0.58601E+01   0.11651E+01
   0.58601E+01   0.11650E+01
   0.58601E+01   0.11650E+01
   0.58601E+01   0.11650E+01
   0.58601E+01   0.11649E+01
   0.58601E+01   0.11649E+01
   0.58601E+01   0.11647E+01
   0.58601E+01   0.11647E+01
   0.58601E+01   0.11647E+01
   0.58601E+01   0.11646E+01
   0.58601E+01   0.11646E+01
   0.58601E+01   0.11645E+01
   0.58601E+01   0.11644E+01
   0.58601E+01   0.11645E+01
   0.58601E+01   0.11645E+01
   0.58601E+01   0.11646E+01
   0.58601E+01   0.11644E+01
   0.58601E+01   0.11645E+01
   0.58601E+01   0.11644E+01
   0.58601E+01   0.11645E+01
   0.58601E+01   0.11644E+01
   0.58601E+01   0.11644E+01
   0.58701E+01   0.11645E+01
   0.58701E+01   0.11644E+01
   0.58701E+01   0.11643E+01
   0.58601E+01   0.11642E+01
   0.58701E+01   0.11642E+01
   0.58701E+01   0.11642E+01
   0.58701E+01   0.11642E+01
   0.58701E+01   0.11642E+01
   0.58701E+01   0.11641E+01
   0.58701E+01   0.11641E+01
   0.58701E+01   0.11640E+01
   0.58701E+01   0.11639E+01
   0.58601E+01   0.11636E+01
   0.58601E+01   0.11636E+01
   0.58601E+01   0.11636E+01
   0.58701E+01   0.11637E+01
   0.58701E+01   0.11636E+01
   0.58701E+01   0.11634E+01
   0.58701E+01   0.11635E+01
   0.58701E+01   0.11635E+01
   0.58701E+01   0.11634E+01
   0.58701E+01   0.11633E+01
   0.58701E+01   0.11632E+01
   0.58701E+01   0.11632E+01
   0.58701E+01   0.11633E+01
   0.58701E+01   0.11632E+01
   0.58701E+01   0.11632E+01
   0.58701E+01   0.11632E+01
   0.58701E+01   0.11632E+01
   0.58701E+01   0.11632E+01
   0.58701E+01   0.11631E+01
   0.58701E+01   0.11631E+01
   0.58701E+01   0.11631E+01
   0.58701E+01   0.11631E+01
   0.58701E+01   0.11631E+01
   0.58701E+01   0.11630E+01
   0.58701E+01   0.11630E+01
   0.58701E+01   0.11631E+01
   0.58701E+01   0.11630E+01
   0.58701E+01   0.11629E+01
   0.58701E+01   0.11629E+01
   0.58701E+01   0.11629E+01
   0.58701E+01   0.11628E+01
   0.58701E+01   0.11628E+01
   0.58701E+01   0.11628E+01
   0.58701E+01   0.11628E+01
   0.58701E+01   0.11628E+01
   0.58701E+01   0.11627E+01
   0.58701E+01   0.11627E+01
   0.58701E+01   0.11627E+01
   0.58701E+01   0.11627E+01
   0.58701E+01   0.11627E+01
   0.58701E+01   0.11627E+01
   0.58701E+01   0.11627E+01
   0.58701E+01   0.11628E+01
   0.58701E+01   0.11628E+01
   0.58701E+01   0.11626E+01
   0.58701E+01   0.11626E+01
   0.58701E+01   0.11625E+01
   0.58701E+01   0.11625E+01
   0.58701E+01   0.11624E+01
   0.58701E+01   0.11624E+01
   0.58701E+01   0.11624E+01
   0.58701E+01   0.11623E+01
   0.58701E+01   0.11623E+01
   0.58701E+01   0.11622E+01
   0.58701E+01   0.11622E+01
   0.58701E+01   0.11622E+01
   0.58701E+01   0.11622E+01
   0.58701E+01   0.11619E+01
   0.58701E+01   0.11619E+01
   0.58701E+01   0.11618E+01
   0.58701E+01   0.11618E+01
   0.58701E+01   0.11617E+01
   0.58701E+01   0.11616E+01
   0.58701E+01   0.11616E+01
   0.58701E+01   0.11616E+01
   0.58701E+01   0.11615E+01
   0.58701E+01   0.11614E+01
   0.58701E+01   0.11614E+01
   0.58701E+01   0.11613E+01
   0.58701E+01   0.11613E+01
   0.58701E+01   0.11612E+01
   0.58701E+01   0.11611E+01
   0.58701E+01   0.11611E+01
   0.58701E+01   0.11611E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11608E+01
   0.58701E+01   0.11607E+01
   0.58701E+01   0.11606E+01
   0.58701E+01   0.11605E+01
   0.58701E+01   0.11606E+01
   0.58701E+01   0.11605E+01
   0.58701E+01   0.11605E+01
   0.58701E+01   0.11607E+01
   0.58701E+01   0.11608E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11609E+01
   0.58701E+01   0.11610E+01
   0.58701E+01   0.11610E+01
   0.58701E+01   0.11610E+01
   0.58701E+01   0.11610E+01
   0.58701E+01   0.11610E+01
   0.58701E+01   0.11610E+01
   0.58701E+01   0.11610E+01
   0.58701E+01   0.11611E+01
   0.58701E+01   0.11613E+01
   0.58701E+01   0.11612E+01
   0.58701E+01   0.11611E+01
   0.58701E+01   0.11610E+01
   0.58801E+01   0.11610E+01
   0.58801E+01   0.11610E+01
   0.58801E+01   0.11610E+01
   0.58701E+01   0.11608E+01
   0.58701E+01   0.11607E+01
   0.58701E+01   0.11607E+01
   0.58701E+01   0.11606E+01
   0.58701E+01   0.11606E+01
   0.58801E+01   0.11606E+01
   0.58701E+01   0.11606E+01
   0.58701E+01   0.11607E+01
   0.58701E+01   0.11606E+01
   0.58701E+01   0.11605E+01
   0.58701E+01   0.11605E+01
   0.58701E+01   0.11604E+01
   0.58701E+01   0.11604E+01
   0.58801E+01   0.11604E+01
   0.58801E+01   0.11604E+01
   0.58801E+01   0.11603E+01
   0.58801E+01   0.11604E+01
   0.58801E+01   0.11603E+01
   0.58801E+01   0.11603E+01
   0.58801E+01   0.11602E+01
   0.58801E+01   0.11603E+01
   0.58801E+01   0.11602E+01
   0.58801E+01   0.11602E+01
   0.58801E+01   0.11600E+01
   0.58801E+01   0.11601E+01
   0.58801E+01   0.11600E+01
   0.58801E+01   0.11599E+01
   0.58801E+01   0.11599E+01
   0.58801E+01   0.11599E+01
   0.58801E+01   0.11599E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11598E+01
   0.58801E+01   0.11598E+01
   0.58801E+01   0.11598E+01
   0.58801E+01   0.11597E+01
   0.58801E+01   0.11596E+01
   0.58801E+01   0.11595E+01
   0.58801E+01   0.11596E+01
   0.58801E+01   0.11596E+01
   0.58801E+01   0.11596E+01
   0.58801E+01   0.11595E+01
   0.58801E+01   0.11593E+01
   0.58801E+01   0.11593E+01
   0.58801E+01   0.11592E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11592E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11591E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11590E+01
   0.58801E+01   0.11588E+01
   0.58801E+01   0.11589E+01
   0.58801E+01   0.11587E+01
   0.58801E+01   0.11586E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11584E+01
   0.58801E+01   0.11582E+01
   0.58801E+01   0.11582E+01
   0.58801E+01   0.11581E+01
   0.58801E+01   0.11582E+01
   0.58801E+01   0.11582E+01
   0.58801E+01   0.11580E+01
   0.58801E+01   0.11580E+01
   0.58801E+01   0.11582E+01
   0.58801E+01   0.11580E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11577E+01
   0.58801E+01   0.11577E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11578E+01
   0.58801E+01   0.11578E+01
   0.58901E+01   0.11578E+01
   0.58901E+01   0.11578E+01
   0.58901E+01   0.11576E+01
   0.58901E+01   0.11576E+01
   0.58901E+01   0.11577E+01
   0.58901E+01   0.11577E+01
   0.58901E+01   0.11576E+01
   0.58901E+01   0.11576E+01
   0.58901E+01   0.11575E+01
   0.58901E+01   0.11575E+01
   0.58801E+01   0.11573E+01
   0.58901E+01   0.11572E+01
   0.58901E+01   0.11572E+01
   0.58901E+01   0.11572E+01
   0.58901E+01   0.11571E+01
   0.58901E+01   0.11571E+01
   0.58901E+01   0.11570E+01
   0.58901E+01   0.11569E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11565E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11568E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11568E+01
   0.58901E+01   0.11568E+01
   0.58901E+01   0.11568E+01
   0.58901E+01   0.11568E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11567E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11565E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11565E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11565E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11566E+01
   0.58901E+01   0.11565E+01
   0.58901E+01   0.11564E+01
   0.58901E+01   0.11565E+01
   0.58901E+01   0.11564E+01
   0.58901E+01   0.11565E+01
   0.58901E+01   0.11564E+01
   0.58901E+01   0.11564E+01
   0.58901E+01   0.11563E+01
   0.58901E+01   0.11561E+01
   0.58901E+01   0.11561E+01
   0.58901E+01   0.11561E+01
   0.58901E+01   0.11561E+01
   0.58901E+01   0.11561E+01
   0.58901E+01   0.11560E+01
   0.58901E+01   0.11558E+01
   0.58901E+01   0.11558E+01
   0.58901E+01   0.11558E+01
   0.58901E+01   0.11557E+01
   0.58901E+01   0.11557E+01
   0.58901E+01   0.11557E+01
   0.58901E+01   0.11557E+01
   0.58901E+01   0.11556E+01
   0.58901E+01   0.11556E+01
   0.58901E+01   0.11556E+01
   0.58901E+01   0.11555E+01
   0.58901E+01   0.11556E+01
   0.58901E+01   0.11555E+01
   0.58901E+01   0.11555E+01
   0.58901E+01   0.11555E+01
   0.58901E+01   0.11555E+01
   0.58901E+01   0.11554E+01
   0.58901E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.59001E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.59001E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.59001E+01   0.11551E+01
   0.58901E+01   0.11551E+01
   0.59001E+01   0.11551E+01
   0.59001E+01   0.11551E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11551E+01
   0.59001E+01   0.11551E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11549E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11549E+01
   0.59001E+01   0.11549E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11549E+01
   0.59001E+01   0.11549E+01
   0.59001E+01   0.11549E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11550E+01
   0.59001E+01   0.11551E+01
   0.59001E+01   0.11548E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11547E+01
   0.59001E+01   0.11544E+01
   0.59001E+01   0.11544E+01
   0.59001E+01   0.11544E+01
   0.59001E+01   0.11543E+01
   0.59001E+01   0.11541E+01
   0.59001E+01   0.11541E+01
   0.59001E+01   0.11540E+01
   0.59001E+01   0.11540E+01
   0.59001E+01   0.11540E+01
   0.59001E+01   0.11540E+01
   0.59001E+01   0.11540E+01
   0.59001E+01   0.11539E+01
   0.59001E+01   0.11539E+01
   0.59001E+01   0.11538E+01
   0.59001E+01   0.11538E+01
   0.59001E+01   0.11537E+01
   0.59001E+01   0.11537E+01
   0.59001E+01   0.11536E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11536E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11534E+01
   0.59001E+01   0.11534E+01
   0.59001E+01   0.11533E+01
   0.59001E+01   0.11532E+01
   0.59001E+01   0.11532E+01
   0.59001E+01   0.11533E+01
   0.59001E+01   0.11533E+01
   0.59001E+01   0.11531E+01
   0.59001E+01   0.11533E+01
   0.59001E+01   0.11533E+01
   0.59001E+01   0.11533E+01
   0.59001E+01   0.11533E+01
   0.59001E+01   0.11534E+01
   0.59001E+01   0.11534E+01
   0.59001E+01   0.11534E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11535E+01
   0.59001E+01   0.11536E+01
   0.59001E+01   0.11536E+01
   0.59001E+01   0.11536E+01
   0.59101E+01   0.11536E+01
   0.59101E+01   0.11537E+01
   0.59101E+01   0.11536E+01
   0.59101E+01   0.11537E+01
   0.59101E+01   0.11537E+01
   0.59101E+01   0.11537E+01
   0.59101E+01   0.11537E+01
   0.59101E+01   0.11537E+01
   0.59101E+01   0.11537E+01
   0.59101E+01   0.11537E+01
   0.59101E+01   0.11535E+01
   0.59101E+01   0.11535E+01
   0.59101E+01   0.11535E+01
   0.59101E+01   0.11535E+01
   0.59101E+01   0.11535E+01
   0.59101E+01   0.11536E+01
   0.59101E+01   0.11534E+01
   0.59101E+01   0.11532E+01
   0.59101E+01   0.11532E+01
   0.59101E+01   0.11532E+01
   0.59101E+01   0.11532E+01
   0.59101E+01   0.11532E+01
   0.59101E+01   0.11532E+01
   0.59101E+01   0.11532E+01
   0.59101E+01   0.11532E+01
   0.59101E+01   0.11531E+01
   0.59101E+01   0.11531E+01
   0.59101E+01   0.11531E+01
   0.59101E+01   0.11531E+01
   0.59101E+01   0.11528E+01
   0.59101E+01   0.11528E+01
   0.59101E+01   0.11528E+01
   0.59101E+01   0.11528E+01
   0.59101E+01   0.11527E+01
   0.59101E+01   0.11526E+01
   0.59101E+01   0.11527E+01
   0.59101E+01   0.11527E+01
   0.59101E+01   0.11527E+01
   0.59101E+01   0.11526E+01
   0.59101E+01   0.11526E+01
   0.59101E+01   0.11527E+01
   0.59101E+01   0.11527E+01
   0.59101E+01   0.11527E+01
   0.59101E+01   0.11525E+01
   0.59101E+01   0.11525E+01
   0.59101E+01   0.11524E+01
   0.59101E+01   0.11525E+01
   0.59101E+01   0.11525E+01
   0.59101E+01   0.11524E+01
   0.59101E+01   0.11524E+01
   0.59101E+01   0.11524E+01
   0.59101E+01   0.11522E+01
   0.59101E+01   0.11523E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11520E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11522E+01
   0.59101E+01   0.11523E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11522E+01
   0.59101E+01   0.11522E+01
   0.59101E+01   0.11522E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11522E+01
   0.59101E+01   0.11519E+01
   0.59101E+01   0.11519E+01
   0.59101E+01   0.11519E+01
   0.59101E+01   0.11520E+01
   0.59101E+01   0.11520E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11520E+01
   0.59101E+01   0.11520E+01
   0.59201E+01   0.11521E+01
   0.59101E+01   0.11521E+01
   0.59101E+01   0.11522E+01
   0.59201E+01   0.11521E+01
   0.59201E+01   0.11522E+01
   0.59201E+01   0.11522E+01
   0.59201E+01   0.11521E+01
   0.59201E+01   0.11519E+01
   0.59101E+01   0.11518E+01
   0.59201E+01   0.11519E+01
   0.59201E+01   0.11518E+01
   0.59201E+01   0.11518E+01
   0.59201E+01   0.11519E+01
   0.59201E+01   0.11519E+01
   0.59201E+01   0.11519E+01
   0.59201E+01   0.11519E+01
   0.59201E+01   0.11517E+01
   0.59201E+01   0.11517E+01
   0.59201E+01   0.11517E+01
   0.59201E+01   0.11517E+01
   0.59201E+01   0.11516E+01
   0.59201E+01   0.11516E+01
   0.59201E+01   0.11515E+01
   0.59201E+01   0.11514E+01
   0.59201E+01   0.11513E+01
   0.59201E+01   0.11514E+01
   0.59201E+01   0.11513E+01
   0.59201E+01   0.11512E+01
   0.59201E+01   0.11512E+01
   0.59201E+01   0.11511E+01
   0.59201E+01   0.11512E+01
   0.59201E+01   0.11511E+01
   0.59201E+01   0.11512E+01
   0.59201E+01   0.11512E+01
   0.59201E+01   0.11511E+01
   0.59201E+01   0.11510E+01
   0.59201E+01   0.11510E+01
   0.59201E+01   0.11508E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11508E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11505E+01
   0.59201E+01   0.11504E+01
   0.59201E+01   0.11504E+01
   0.59201E+01   0.11504E+01
   0.59201E+01   0.11504E+01
   0.59201E+01   0.11504E+01
   0.59201E+01   0.11506E+01
   0.59201E+01   0.11506E+01
   0.59201E+01   0.11506E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11506E+01
   0.59201E+01   0.11506E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11505E+01
   0.59201E+01   0.11506E+01
   0.59201E+01   0.11505E+01
   0.59201E+01   0.11505E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11505E+01
   0.59201E+01   0.11506E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11506E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11507E+01
   0.59201E+01   0.11508E+01
   0.59201E+01   0.11508E+01
   0.59201E+01   0.11508E+01
   0.59201E+01   0.11508E+01
   0.59201E+01   0.11508E+01
   0.59201E+01   0.11508E+01
   0.59201E+01   0.11509E+01
   0.59201E+01   0.11508E+01
   0.59301E+01   0.11509E+01
   0.59301E+01   0.11508E+01
   0.59301E+01   0.11509E+01
   0.59301E+01   0.11507E+01
   0.59301E+01   0.11506E+01
   0.59301E+01   0.11506E+01
   0.59301E+01   0.11506E+01
   0.59301E+01   0.11506E+01
   0.59301E+01   0.11506E+01
   0.59301E+01   0.11506E+01
   0.59301E+01   0.11504E+01
   0.59301E+01   0.11505E+01
   0.59301E+01   0.11504E+01
   0.59301E+01   0.11505E+01
   0.59301E+01   0.11505E+01
   0.59301E+01   0.11504E+01
   0.59301E+01   0.11503E+01
   0.59301E+01   0.11505E+01
   0.59301E+01   0.11504E+01
   0.59301E+01   0.11504E+01
   0.59301E+01   0.11504E+01
   0.59301E+01   0.11505E+01
   0.59301E+01   0.11505E+01
   0.59301E+01   0.11503E+01
   0.59301E+01   0.11502E+01
   0.59301E+01   0.11501E+01
   0.59301E+01   0.11500E+01
   0.59301E+01   0.11500E+01
   0.59301E+01   0.11500E+01
   0.59301E+01   0.11500E+01
   0.59301E+01   0.11499E+01
   0.59301E+01   0.11499E+01
   0.59301E+01   0.11498E+01
   0.59301E+01   0.11500E+01
   0.59301E+01   0.11499E+01
   0.59301E+01   0.11499E+01
   0.59301E+01   0.11498E+01
   0.59301E+01   0.11497E+01
   0.59301E+01   0.11497E+01
   0.59301E+01   0.11497E+01
   0.59301E+01   0.11496E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11496E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11496E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11496E+01
   0.59301E+01   0.11496E+01
   0.59301E+01   0.11496E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11496E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11494E+01
   0.59301E+01   0.11494E+01
   0.59301E+01   0.11494E+01
   0.59301E+01   0.11494E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11494E+01
   0.59301E+01   0.11495E+01
   0.59301E+01   0.11494E+01
   0.59301E+01   0.11493E+01
   0.59301E+01   0.11493E+01
   0.59301E+01   0.11493E+01
   0.59301E+01   0.11492E+01
   0.59301E+01   0.11492E+01
   0.59301E+01   0.11492E+01
   0.59301E+01   0.11493E+01
   0.59301E+01   0.11492E+01
   0.59301E+01   0.11492E+01
   0.59301E+01   0.11493E+01
   0.59401E+01   0.11493E+01
   0.59301E+01   0.11493E+01
   0.59301E+01   0.11492E+01
   0.59301E+01   0.11491E+01
   0.59301E+01   0.11492E+01
   0.59301E+01   0.11492E+01
   0.59301E+01   0.11493E+01
   0.59301E+01   0.11492E+01
   0.59401E+01   0.11492E+01
   0.59401E+01   0.11492E+01
   0.59401E+01   0.11492E+01
   0.59401E+01   0.11492E+01
   0.59401E+01   0.11492E+01
   0.59401E+01   0.11492E+01
   0.59401E+01   0.11491E+01
   0.59401E+01   0.11488E+01
   0.59401E+01   0.11488E+01
   0.59401E+01   0.11488E+01
   0.59401E+01   0.11488E+01
   0.59401E+01   0.11488E+01
   0.59401E+01   0.11488E+01
   0.59401E+01   0.11488E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11486E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11485E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11483E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11483E+01
   0.59401E+01   0.11483E+01
   0.59401E+01   0.11483E+01
   0.59401E+01   0.11483E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11483E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11484E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11483E+01
   0.59401E+01   0.11483E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11480E+01
   0.59401E+01   0.11479E+01
   0.59401E+01   0.11479E+01
   0.59401E+01   0.11479E+01
   0.59401E+01   0.11479E+01
   0.59401E+01   0.11479E+01
   0.59401E+01   0.11479E+01
   0.59401E+01   0.11480E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11482E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11481E+01
   0.59401E+01   0.11481E+01
   0.59501E+01   0.11482E+01
   0.59401E+01   0.11480E+01
   0.59501E+01   0.11481E+01
   0.59501E+01   0.11480E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11480E+01
   0.59501E+01   0.11477E+01
   0.59501E+01   0.11477E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11478E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11478E+01
   0.59501E+01   0.11480E+01
   0.59501E+01   0.11480E+01
   0.59501E+01   0.11480E+01
   0.59501E+01   0.11481E+01
   0.59501E+01   0.11481E+01
   0.59501E+01   0.11480E+01
   0.59501E+01   0.11480E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11480E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11478E+01
   0.59501E+01   0.11478E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11478E+01
   0.59501E+01   0.11478E+01
   0.59501E+01   0.11479E+01
   0.59501E+01   0.11477E+01
   0.59501E+01   0.11477E+01
   0.59501E+01   0.11476E+01
   0.59501E+01   0.11476E+01
   0.59501E+01   0.11477E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11475E+01
   0.59501E+01   0.11474E+01
   0.59501E+01   0.11471E+01
   0.59501E+01   0.11470E+01
   0.59501E+01   0.11471E+01
   0.59501E+01   0.11471E+01
   0.59501E+01   0.11470E+01
   0.59501E+01   0.11469E+01
   0.59501E+01   0.11470E+01
   0.59501E+01   0.11470E+01
   0.59501E+01   0.11469E+01
   0.59501E+01   0.11469E+01
   0.59501E+01   0.11468E+01
   0.59501E+01   0.11469E+01
   0.59501E+01   0.11469E+01
   0.59501E+01   0.11469E+01
   0.59601E+01   0.11470E+01
   0.59601E+01   0.11470E+01
   0.59501E+01   0.11468E+01
   0.59501E+01   0.11468E+01
   0.59601E+01   0.11467E+01
   0.59601E+01   0.11467E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11465E+01
   0.59601E+01   0.11466E+01
   0.59501E+01   0.11464E+01
   0.59501E+01   0.11464E+01
   0.59501E+01   0.11464E+01
   0.59501E+01   0.11462E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11461E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11463E+01
   0.59601E+01   0.11463E+01
   0.59601E+01   0.11462E+01
   0.59601E+01   0.11465E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11467E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11467E+01
   0.59601E+01   0.11466E+01
   0.59601E+01   0.11468E+01
   0.59601E+01   0.11468E+01
   0.59601E+01   0.11468E+01
   0.59601E+01   0.11468E+01
   0.59601E+01   0.11467E+01
   0.59601E+01   0.11468E+01
   0.59601E+01   0.11467E+01
   0.59601E+01   0.11467E+01
   0.59601E+01   0.11468E+01
   0.59601E+01   0.11467E+01
   0.59601E+01   0.11468E+01
   0.59601E+01   0.11469E+01
   0.59601E+01   0.11469E+01
   0.59601E+01   0.11469E+01
   0.59601E+01   0.11469E+01
   0.59601E+01   0.11469E+01
   0.59601E+01   0.11469E+01
   0.59601E+01   0.11469E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11468E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11468E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11468E+01
   0.59701E+01   0.11468E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11469E+01
   0.59701E+01   0.11468E+01
   0.59701E+01   0.11465E+01
   0.59701E+01   0.11467E+01
   0.59701E+01   0.11465E+01
   0.59701E+01   0.11467E+01
   0.59701E+01   0.11465E+01
   0.59701E+01   0.11466E+01
   0.59701E+01   0.11465E+01
   0.59701E+01   0.11463E+01
   0.59701E+01   0.11466E+01
   0.59701E+01   0.11465E+01
   0.59701E+01   0.11466E+01
   0.59701E+01   0.11466E+01
   0.59701E+01   0.11466E+01
   0.59701E+01   0.11464E+01
   0.59701E+01   0.11464E+01
   0.59701E+01   0.11464E+01
   0.59701E+01   0.11462E+01
   0.59701E+01   0.11463E+01
   0.59701E+01   0.11462E+01
   0.59701E+01   0.11462E+01
   0.59701E+01   0.11462E+01
   0.59701E+01   0.11461E+01
   0.59701E+01   0.11462E+01
   0.59701E+01   0.11462E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11457E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11457E+01
   0.59701E+01   0.11460E+01
   0.59701E+01   0.11460E+01
   0.59701E+01   0.11463E+01
   0.59701E+01   0.11460E+01
   0.59701E+01   0.11460E+01
   0.59701E+01   0.11462E+01
   0.59701E+01   0.11461E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11459E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11460E+01
   0.59701E+01   0.11460E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11457E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11457E+01
   0.59701E+01   0.11458E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11456E+01
   0.59801E+01   0.11455E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11456E+01
   0.59701E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11455E+01
   0.59801E+01   0.11454E+01
   0.59801E+01   0.11453E+01
   0.59801E+01   0.11455E+01
   0.59801E+01   0.11453E+01
   0.59801E+01   0.11452E+01
   0.59801E+01   0.11452E+01
   0.59801E+01   0.11451E+01
   0.59801E+01   0.11452E+01
   0.59801E+01   0.11452E+01
   0.59801E+01   0.11453E+01
   0.59801E+01   0.11452E+01
   0.59801E+01   0.11450E+01
   0.59801E+01   0.11450E+01
   0.59801E+01   0.11450E+01
   0.59801E+01   0.11448E+01
   0.59801E+01   0.11448E+01
   0.59801E+01   0.11449E+01
   0.59801E+01   0.11450E+01
   0.59801E+01   0.11449E+01
   0.59801E+01   0.11451E+01
   0.59801E+01   0.11451E+01
   0.59801E+01   0.11451E+01
   0.59801E+01   0.11452E+01
   0.59801E+01   0.11452E+01
   0.59801E+01   0.11453E+01
   0.59801E+01   0.11453E+01
   0.59801E+01   0.11453E+01
   0.59801E+01   0.11453E+01
   0.59801E+01   0.11453E+01
   0.59801E+01   0.11454E+01
   0.59801E+01   0.11455E+01
   0.59801E+01   0.11455E+01
   0.59801E+01   0.11455E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11458E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11458E+01
   0.59801E+01   0.11458E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11458E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11458E+01
   0.59801E+01   0.11458E+01
   0.59801E+01   0.11459E+01
   0.59801E+01   0.11457E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11456E+01
   0.59801E+01   0.11454E+01
   0.59801E+01   0.11455E+01
   0.59801E+01   0.11454E+01
   0.59901E+01   0.11455E+01
   0.59901E+01   0.11456E+01
   0.59901E+01   0.11455E+01
   0.59901E+01   0.11456E+01
   0.59901E+01   0.11456E+01
   0.59901E+01   0.11454E+01
   0.59901E+01   0.11455E+01
   0.59901E+01   0.11454E+01
   0.59901E+01   0.11454E+01
   0.59901E+01   0.11452E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11453E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11452E+01
   0.59901E+01   0.11452E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11452E+01
   0.59901E+01   0.11452E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11451E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11447E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11445E+01
   0.59901E+01   0.11446E+01
   0.59901E+01   0.11446E+01
   0.59901E+01   0.11447E+01
   0.59901E+01   0.11446E+01
   0.59901E+01   0.11446E+01
   0.59901E+01   0.11446E+01
   0.59901E+01   0.11447E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11447E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11450E+01
   0.59901E+01   0.11449E+01
   0.59901E+01   0.11448E+01
   0.59901E+01   0.11449E+01
   0.60001E+01   0.11450E+01
   0.60001E+01   0.11451E+01
   0.60001E+01   0.11450E+01
   0.60001E+01   0.11450E+01
   0.59901E+01   0.11447E+01
   0.59901E+01   0.11447E+01
   0.59901E+01   0.11447E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11446E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11446E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11446E+01
   0.60001E+01   0.11446E+01
   0.60001E+01   0.11446E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11443E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11439E+01
   0.60001E+01   0.11439E+01
   0.60001E+01   0.11439E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11441E+01
   0.60001E+01   0.11440E+01
   0.60001E+01   0.11440E+01
   0.60001E+01   0.11440E+01
   0.60001E+01   0.11442E+01
   0.60001E+01   0.11443E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11445E+01
   0.60001E+01   0.11444E+01
   0.60001E+01   0.11444E+01
   0.60101E+01   0.11443E+01
   0.60001E+01   0.11443E+01
   0.60001E+01   0.11443E+01
   0.60001E+01   0.11444E+01
   0.60101E+01   0.11444E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11447E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11447E+01
   0.60101E+01   0.11447E+01
   0.60101E+01   0.11447E+01
   0.60101E+01   0.11447E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11447E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11449E+01
   0.60101E+01   0.11449E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11447E+01
   0.60101E+01   0.11448E+01
   0.60101E+01   0.11447E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11444E+01
   0.60101E+01   0.11446E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11445E+01
   0.60101E+01   0.11443E+01
   0.60101E+01   0.11443E+01
   0.60101E+01   0.11444E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11447E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11447E+01
   0.60201E+01   0.11447E+01
   0.60201E+01   0.11447E+01
   0.60201E+01   0.11447E+01
   0.60201E+01   0.11447E+01
   0.60201E+01   0.11447E+01
   0.60201E+01   0.11448E+01
   0.60201E+01   0.11447E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11446E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11442E+01
   0.60201E+01   0.11443E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11445E+01
   0.60201E+01   0.11444E+01
   0.60201E+01   0.11443E+01
   0.60201E+01   0.11443E+01
   0.60201E+01   0.11443E+01
   0.60201E+01   0.11443E+01
   0.60201E+01   0.11442E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11442E+01
   0.60201E+01   0.11442E+01
   0.60201E+01   0.11442E+01
   0.60201E+01   0.11442E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11441E+01
   0.60201E+01   0.11442E+01
   0.60201E+01   0.11439E+01
   0.60201E+01   0.11440E+01
   0.60201E+01   0.11439E+01
   0.60201E+01   0.11440E+01
   0.60201E+01   0.11439E+01
   0.60201E+01   0.11440E+01
   0.60201E+01   0.11440E+01
   0.60201E+01   0.11439E+01
   0.60201E+01   0.11439E+01
   0.60201E+01   0.11439E+01
   0.60201E+01   0.11439E+01
   0.60201E+01   0.11437E+01
   0.60201E+01   0.11438E+01
   0.60201E+01   0.11437E+01
   0.60201E+01   0.11437E+01
   0.60301E+01   0.11436E+01
   0.60301E+01   0.11436E+01
   0.60201E+01   0.11438E+01
   0.60301E+01   0.11438E+01
   0.60201E+01   0.11436E+01
   0.60301E+01   0.11436E+01
   0.60301E+01   0.11436E+01
   0.60301E+01   0.11437E+01
   0.60301E+01   0.11437E+01
   0.60301E+01   0.11438E+01
   0.60301E+01   0.11438E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11443E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11443E+01
   0.60301E+01   0.11443E+01
   0.60301E+01   0.11443E+01
   0.60301E+01   0.11443E+01
   0.60301E+01   0.11444E+01
   0.60301E+01   0.11444E+01
   0.60301E+01   0.11445E+01
   0.60301E+01   0.11446E+01
   0.60301E+01   0.11446E+01
   0.60301E+01   0.11446E+01
   0.60301E+01   0.11447E+01
   0.60301E+01   0.11447E+01
   0.60301E+01   0.11446E+01
   0.60301E+01   0.11445E+01
   0.60301E+01   0.11446E+01
   0.60301E+01   0.11445E+01
   0.60301E+01   0.11444E+01
   0.60301E+01   0.11444E+01
   0.60301E+01   0.11445E+01
   0.60301E+01   0.11443E+01
   0.60301E+01   0.11444E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11443E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11441E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11441E+01
   0.60301E+01   0.11441E+01
   0.60301E+01   0.11441E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11441E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11441E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11442E+01
   0.60301E+01   0.11441E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11439E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60301E+01   0.11441E+01
   0.60301E+01   0.11440E+01
   0.60301E+01   0.11439E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11439E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11438E+01
   0.60401E+01   0.11439E+01
   0.60401E+01   0.11439E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11443E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11440E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11443E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11443E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11443E+01
   0.60401E+01   0.11443E+01
   0.60401E+01   0.11442E+01
   0.60401E+01   0.11443E+01
   0.60401E+01   0.11441E+01
   0.60401E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11441E+01
   0.60401E+01   0.11440E+01
   0.60501E+01   0.11441E+01
   0.60501E+01   0.11439E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11435E+01
   0.60501E+01   0.11435E+01
   0.60501E+01   0.11435E+01
   0.60501E+01   0.11436E+01
   0.60501E+01   0.11436E+01
   0.60501E+01   0.11437E+01
   0.60501E+01   0.11436E+01
   0.60501E+01   0.11437E+01
   0.60501E+01   0.11437E+01
   0.60501E+01   0.11438E+01
   0.60501E+01   0.11436E+01
   0.60501E+01   0.11437E+01
   0.60501E+01   0.11437E+01
   0.60501E+01   0.11436E+01
   0.60501E+01   0.11436E+01
   0.60501E+01   0.11436E+01
   0.60501E+01   0.11437E+01
   0.60501E+01   0.11439E+01
   0.60501E+01   0.11440E+01
   0.60501E+01   0.11440E+01
   0.60501E+01   0.11441E+01
   0.60501E+01   0.11440E+01
   0.60501E+01   0.11440E+01
   0.60501E+01   0.11439E+01
   0.60501E+01   0.11441E+01
   0.60501E+01   0.11440E+01
   0.60501E+01   0.11441E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11441E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11444E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11443E+01
   0.60501E+01   0.11442E+01
   0.60501E+01   0.11441E+01
   0.60501E+01   0.11441E+01
   0.60501E+01   0.11441E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11445E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11445E+01
   0.60601E+01   0.11445E+01
   0.60601E+01   0.11446E+01
   0.60601E+01   0.11445E+01
   0.60601E+01   0.11445E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11445E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11440E+01
   0.60601E+01   0.11440E+01
   0.60601E+01   0.11441E+01
   0.60601E+01   0.11441E+01
   0.60601E+01   0.11441E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11442E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11443E+01
   0.60601E+01   0.11444E+01
   0.60601E+01   0.11444E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11446E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11446E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11448E+01
   0.60701E+01   0.11448E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11448E+01
   0.60701E+01   0.11448E+01
   0.60701E+01   0.11446E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11446E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11446E+01
   0.60701E+01   0.11447E+01
   0.60701E+01   0.11446E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11443E+01
   0.60701E+01   0.11443E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11443E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11441E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11443E+01
   0.60701E+01   0.11441E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11444E+01
   0.60701E+01   0.11444E+01
   0.60801E+01   0.11444E+01
   0.60801E+01   0.11444E+01
   0.60701E+01   0.11442E+01
   0.60701E+01   0.11445E+01
   0.60701E+01   0.11445E+01
   0.60801E+01   0.11443E+01
   0.60701E+01   0.11445E+01
   0.60801E+01   0.11443E+01
   0.60801E+01   0.11444E+01
   0.60801E+01   0.11443E+01
   0.60801E+01   0.11443E+01
   0.60801E+01   0.11444E+01
   0.60801E+01   0.11444E+01
   0.60801E+01   0.11443E+01
   0.60801E+01   0.11444E+01
   0.60801E+01   0.11442E+01
   0.60801E+01   0.11443E+01
   0.60801E+01   0.11443E+01
   0.60801E+01   0.11445E+01
   0.60801E+01   0.11445E+01
   0.60801E+01   0.11445E+01
   0.60801E+01   0.11445E+01
   0.60801E+01   0.11446E+01
   0.60801E+01   0.11447E+01
   0.60801E+01   0.11447E+01
   0.60801E+01   0.11447E+01
   0.60801E+01   0.11448E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11448E+01
   0.60801E+01   0.11448E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11446E+01
   0.60801E+01   0.11447E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11447E+01
   0.60801E+01   0.11449E+01
   0.60801E+01   0.11450E+01
   0.60801E+01   0.11450E+01
   0.60801E+01   0.11450E+01
   0.60801E+01   0.11450E+01
   0.60801E+01   0.11450E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11452E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11453E+01
   0.60801E+01   0.11453E+01
   0.60801E+01   0.11453E+01
   0.60801E+01   0.11453E+01
   0.60801E+01   0.11453E+01
   0.60801E+01   0.11453E+01
   0.60801E+01   0.11453E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11452E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11453E+01
   0.60901E+01   0.11451E+01
   0.60901E+01   0.11452E+01
   0.60801E+01   0.11451E+01
   0.60801E+01   0.11450E+01
   0.60801E+01   0.11450E+01
   0.60901E+01   0.11451E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11451E+01
   0.60901E+01   0.11452E+01
   0.60901E+01   0.11452E+01
   0.60901E+01   0.11451E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11451E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11448E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11448E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11448E+01
   0.60901E+01   0.11448E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11449E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11450E+01
   0.60901E+01   0.11451E+01
   0.60901E+01   0.11452E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11453E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11453E+01
   0.60901E+01   0.11455E+01
   0.60901E+01   0.11455E+01
   0.60901E+01   0.11457E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11453E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11455E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11453E+01
   0.60901E+01   0.11453E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11452E+01
   0.60901E+01   0.11454E+01
   0.60901E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.60901E+01   0.11453E+01
   0.60901E+01   0.11453E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11453E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11453E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11454E+01
   0.61001E+01   0.11455E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11458E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61101E+01   0.11458E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61001E+01   0.11456E+01
   0.61101E+01   0.11456E+01
   0.61101E+01   0.11456E+01
   0.61101E+01   0.11457E+01
   0.61101E+01   0.11457E+01
   0.61101E+01   0.11457E+01
   0.61101E+01   0.11457E+01
   0.61101E+01   0.11457E+01
   0.61101E+01   0.11458E+01
   0.61101E+01   0.11458E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11458E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11459E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11461E+01
   0.61101E+01   0.11464E+01
   0.61101E+01   0.11464E+01
   0.61101E+01   0.11463E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11463E+01
   0.61101E+01   0.11464E+01
   0.61101E+01   0.11464E+01
   0.61101E+01   0.11465E+01
   0.61101E+01   0.11465E+01
   0.61101E+01   0.11466E+01
   0.61101E+01   0.11464E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11463E+01
   0.61101E+01   0.11461E+01
   0.61101E+01   0.11461E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11463E+01
   0.61101E+01   0.11463E+01
   0.61101E+01   0.11462E+01
   0.61101E+01   0.11463E+01
   0.61201E+01   0.11463E+01
   0.61101E+01   0.11463E+01
   0.61201E+01   0.11464E+01
   0.61201E+01   0.11464E+01
   0.61201E+01   0.11464E+01
   0.61201E+01   0.11465E+01
   0.61201E+01   0.11464E+01
   0.61201E+01   0.11465E+01
   0.61201E+01   0.11465E+01
   0.61201E+01   0.11466E+01
   0.61201E+01   0.11465E+01
   0.61201E+01   0.11466E+01
   0.61201E+01   0.11466E+01
   0.61201E+01   0.11466E+01
   0.61201E+01   0.11466E+01
   0.61201E+01   0.11467E+01
   0.61201E+01   0.11467E+01
   0.61201E+01   0.11465E+01
   0.61201E+01   0.11466E+01
   0.61201E+01   0.11467E+01
   0.61201E+01   0.11467E+01
   0.61201E+01   0.11467E+01
   0.61201E+01   0.11468E+01
   0.61201E+01   0.11468E+01
   0.61201E+01   0.11468E+01
   0.61201E+01   0.11469E+01
   0.61201E+01   0.11469E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11469E+01
   0.61201E+01   0.11469E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11470E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61301E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61201E+01   0.11471E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11467E+01
   0.61301E+01   0.11467E+01
   0.61301E+01   0.11467E+01
   0.61301E+01   0.11467E+01
   0.61301E+01   0.11467E+01
   0.61301E+01   0.11467E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11468E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11469E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11470E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11471E+01
   0.61301E+01   0.11472E+01
   0.61301E+01   0.11472E+01
   0.61301E+01   0.11472E+01
   0.61301E+01   0.11472E+01
   0.61301E+01   0.11473E+01
   0.61301E+01   0.11473E+01
   0.61301E+01   0.11472E+01
   0.61301E+01   0.11472E+01
   0.61301E+01   0.11473E+01
   0.61301E+01   0.11473E+01
   0.61301E+01   0.11472E+01
   0.61301E+01   0.11472E+01
   0.61301E+01   0.11473E+01
   0.61401E+01   0.11474E+01
   0.61401E+01   0.11474E+01
   0.61401E+01   0.11474E+01
   0.61301E+01   0.11474E+01
   0.61301E+01   0.11475E+01
   0.61401E+01   0.11475E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11475E+01
   0.61401E+01   0.11475E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11475E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11475E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11478E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11476E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11477E+01
   0.61401E+01   0.11479E+01
   0.61401E+01   0.11479E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11480E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11480E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11480E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11481E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11483E+01
   0.61401E+01   0.11483E+01
   0.61401E+01   0.11483E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11482E+01
   0.61401E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61401E+01   0.11482E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11482E+01
   0.61501E+01   0.11482E+01
   0.61501E+01   0.11482E+01
   0.61501E+01   0.11482E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11485E+01
   0.61501E+01   0.11485E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11483E+01
   0.61501E+01   0.11482E+01
   0.61501E+01   0.11484E+01
   0.61501E+01   0.11484E+01
   0.61501E+01   0.11484E+01
   0.61501E+01   0.11485E+01
   0.61501E+01   0.11484E+01
   0.61501E+01   0.11484E+01
   0.61501E+01   0.11484E+01
   0.61501E+01   0.11485E+01
   0.61501E+01   0.11485E+01
   0.61501E+01   0.11486E+01
   0.61501E+01   0.11488E+01
   0.61501E+01   0.11487E+01
   0.61501E+01   0.11486E+01
   0.61501E+01   0.11487E+01
   0.61501E+01   0.11487E+01
   0.61501E+01   0.11487E+01
   0.61501E+01   0.11487E+01
   0.61501E+01   0.11488E+01
   0.61501E+01   0.11488E+01
   0.61501E+01   0.11489E+01
   0.61501E+01   0.11489E+01
   0.61501E+01   0.11490E+01
   0.61501E+01   0.11490E+01
   0.61501E+01   0.11489E+01
   0.61501E+01   0.11489E+01
   0.61501E+01   0.11489E+01
   0.61501E+01   0.11488E+01
   0.61501E+01   0.11488E+01
   0.61501E+01   0.11490E+01
   0.61501E+01   0.11490E+01
   0.61601E+01   0.11492E+01
   0.61501E+01   0.11490E+01
   0.61501E+01   0.11490E+01
   0.61601E+01   0.11492E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11492E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11492E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11492E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11490E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11490E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11487E+01
   0.61601E+01   0.11487E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11486E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11486E+01
   0.61601E+01   0.11486E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11489E+01
   0.61601E+01   0.11489E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11489E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11488E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11491E+01
   0.61601E+01   0.11492E+01
   0.61601E+01   0.11492E+01
   0.61601E+01   0.11492E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11494E+01
   0.61601E+01   0.11493E+01
   0.61601E+01   0.11495E+01
   0.61601E+01   0.11495E+01
   0.61601E+01   0.11494E+01
   0.61601E+01   0.11495E+01
   0.61601E+01   0.11495E+01
   0.61601E+01   0.11495E+01
   0.61601E+01   0.11495E+01
   0.61601E+01   0.11495E+01
   0.61601E+01   0.11495E+01
   0.61601E+01   0.11496E+01
   0.61601E+01   0.11496E+01
   0.61601E+01   0.11496E+01
   0.61601E+01   0.11498E+01
   0.61601E+01   0.11499E+01
   0.61701E+01   0.11500E+01
   0.61701E+01   0.11502E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11502E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11502E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11502E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11503E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11505E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61701E+01   0.11504E+01
   0.61801E+01   0.11505E+01
   0.61701E+01   0.11504E+01
   0.61801E+01   0.11502E+01
   0.61801E+01   0.11502E+01
   0.61801E+01   0.11504E+01
   0.61801E+01   0.11504E+01
   0.61801E+01   0.11503E+01
   0.61801E+01   0.11502E+01
   0.61801E+01   0.11502E+01
   0.61801E+01   0.11502E+01
   0.61801E+01   0.11503E+01
   0.61801E+01   0.11505E+01
   0.61801E+01   0.11505E+01
   0.61801E+01   0.11504E+01
   0.61801E+01   0.11505E+01
   0.61801E+01   0.11505E+01
   0.61801E+01   0.11507E+01
   0.61801E+01   0.11505E+01
   0.61801E+01   0.11507E+01
   0.61801E+01   0.11508E+01
   0.61801E+01   0.11508E+01
   0.61801E+01   0.11509E+01
   0.61801E+01   0.11508E+01
   0.61801E+01   0.11508E+01
   0.61801E+01   0.11508E+01
   0.61801E+01   0.11508E+01
   0.61801E+01   0.11510E+01
   0.61801E+01   0.11510E+01
   0.61801E+01   0.11511E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11511E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11511E+01
   0.61801E+01   0.11511E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11511E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11513E+01
   0.61801E+01   0.11512E+01
   0.61901E+01   0.11512E+01
   0.61901E+01   0.11512E+01
   0.61901E+01   0.11512E+01
   0.61901E+01   0.11512E+01
   0.61901E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61801E+01   0.11512E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11513E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11512E+01
   0.61901E+01   0.11513E+01
   0.61901E+01   0.11512E+01
   0.61901E+01   0.11515E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11515E+01
   0.61901E+01   0.11515E+01
   0.61901E+01   0.11515E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11515E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11513E+01
   0.61901E+01   0.11513E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11513E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11513E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11515E+01
   0.61901E+01   0.11515E+01
   0.61901E+01   0.11514E+01
   0.61901E+01   0.11515E+01
   0.61901E+01   0.11516E+01
   0.61901E+01   0.11518E+01
   0.61901E+01   0.11519E+01
   0.61901E+01   0.11519E+01
   0.61901E+01   0.11519E+01
   0.61901E+01   0.11519E+01
   0.61901E+01   0.11519E+01
   0.61901E+01   0.11519E+01
   0.61901E+01   0.11521E+01
   0.61901E+01   0.11522E+01
   0.61901E+01   0.11521E+01
   0.61901E+01   0.11522E+01
   0.61901E+01   0.11522E+01
   0.61901E+01   0.11523E+01
   0.61901E+01   0.11523E+01
   0.61901E+01   0.11523E+01
   0.61901E+01   0.11523E+01
   0.61901E+01   0.11523E+01
   0.61901E+01   0.11525E+01
   0.62001E+01   0.11526E+01
   0.62001E+01   0.11525E+01
   0.62001E+01   0.11527E+01
   0.62001E+01   0.11525E+01
   0.62001E+01   0.11526E+01
   0.62001E+01   0.11528E+01
   0.62001E+01   0.11529E+01
   0.62001E+01   0.11529E+01
   0.62001E+01   0.11529E+01
   0.62001E+01   0.11529E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11529E+01
   0.62001E+01   0.11529E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11529E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11530E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11532E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11532E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11532E+01
   0.62001E+01   0.11532E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11531E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11532E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11534E+01
   0.62001E+01   0.11532E+01
   0.62001E+01   0.11533E+01
   0.62001E+01   0.11534E+01
   0.62001E+01   0.11535E+01
   0.62001E+01   0.11534E+01
   0.62001E+01   0.11535E+01
   0.62001E+01   0.11534E+01
   0.62001E+01   0.11535E+01
   0.62001E+01   0.11534E+01
   0.62001E+01   0.11535E+01
   0.62101E+01   0.11535E+01
   0.62001E+01   0.11535E+01
   0.62101E+01   0.11535E+01
   0.62101E+01   0.11535E+01
   0.62101E+01   0.11533E+01
   0.62101E+01   0.11533E+01
   0.62101E+01   0.11532E+01
   0.62101E+01   0.11531E+01
   0.62101E+01   0.11532E+01
   0.62101E+01   0.11533E+01
   0.62101E+01   0.11533E+01
   0.62101E+01   0.11533E+01
   0.62101E+01   0.11532E+01
   0.62101E+01   0.11533E+01
   0.62101E+01   0.11533E+01
   0.62101E+01   0.11533E+01
   0.62101E+01   0.11534E+01
   0.62101E+01   0.11534E+01
   0.62101E+01   0.11535E+01
   0.62101E+01   0.11534E+01
   0.62101E+01   0.11535E+01
   0.62101E+01   0.11535E+01
   0.62101E+01   0.11535E+01
   0.62101E+01   0.11536E+01
   0.62101E+01   0.11537E+01
   0.62101E+01   0.11536E+01
   0.62101E+01   0.11536E+01
   0.62101E+01   0.11538E+01
   0.62101E+01   0.11538E+01
   0.62101E+01   0.11538E+01
   0.62101E+01   0.11538E+01
   0.62101E+01   0.11538E+01
   0.62101E+01   0.11538E+01
   0.62101E+01   0.11538E+01
   0.62101E+01   0.11538E+01
   0.62101E+01   0.11539E+01
   0.62101E+01   0.11539E+01
   0.62101E+01   0.11539E+01
   0.62101E+01   0.11540E+01
   0.62101E+01   0.11540E+01
   0.62101E+01   0.11540E+01
   0.62101E+01   0.11540E+01
   0.62101E+01   0.11540E+01
   0.62101E+01   0.11542E+01
   0.62101E+01   0.11541E+01
   0.62101E+01   0.11543E+01
   0.62101E+01   0.11542E+01
   0.62101E+01   0.11541E+01
   0.62101E+01   0.11542E+01
   0.62101E+01   0.11544E+01
   0.62101E+01   0.11543E+01
   0.62101E+01   0.11545E+01
   0.62101E+01   0.11545E+01
   0.62101E+01   0.11545E+01
   0.62101E+01   0.11545E+01
   0.62101E+01   0.11547E+01
   0.62101E+01   0.11547E+01
   0.62101E+01   0.11547E+01
   0.62101E+01   0.11548E+01
   0.62101E+01   0.11548E+01
   0.62101E+01   0.11548E+01
   0.62101E+01   0.11548E+01
   0.62101E+01   0.11547E+01
   0.62101E+01   0.11547E+01
   0.62101E+01   0.11548E+01
   0.62101E+01   0.11548E+01
   0.62101E+01   0.11548E+01
   0.62101E+01   0.11548E+01
   0.62201E+01   0.11548E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11544E+01
   0.62201E+01   0.11544E+01
   0.62201E+01   0.11544E+01
   0.62201E+01   0.11545E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11545E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11545E+01
   0.62201E+01   0.11545E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11545E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11546E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11548E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11547E+01
   0.62201E+01   0.11549E+01
   0.62201E+01   0.11550E+01
   0.62201E+01   0.11550E+01
   0.62201E+01   0.11551E+01
   0.62201E+01   0.11552E+01
   0.62201E+01   0.11553E+01
   0.62201E+01   0.11555E+01
   0.62301E+01   0.11555E+01
   0.62201E+01   0.11556E+01
   0.62201E+01   0.11556E+01
   0.62201E+01   0.11553E+01
   0.62201E+01   0.11553E+01
   0.62201E+01   0.11553E+01
   0.62201E+01   0.11553E+01
   0.62201E+01   0.11553E+01
   0.62201E+01   0.11553E+01
   0.62201E+01   0.11553E+01
   0.62201E+01   0.11554E+01
   0.62201E+01   0.11554E+01
   0.62201E+01   0.11553E+01
   0.62301E+01   0.11555E+01
   0.62301E+01   0.11555E+01
   0.62301E+01   0.11556E+01
   0.62301E+01   0.11556E+01
   0.62301E+01   0.11556E+01
   0.62301E+01   0.11556E+01
   0.62301E+01   0.11556E+01
   0.62301E+01   0.11557E+01
   0.62301E+01   0.11557E+01
   0.62301E+01   0.11557E+01
   0.62301E+01   0.11557E+01
   0.62301E+01   0.11557E+01
   0.62301E+01   0.11558E+01
   0.62301E+01   0.11559E+01
   0.62301E+01   0.11559E+01
   0.62301E+01   0.11560E+01
   0.62301E+01   0.11560E+01
   0.62301E+01   0.11560E+01
   0.62301E+01   0.11560E+01
   0.62301E+01   0.11560E+01
   0.62301E+01   0.11559E+01
   0.62301E+01   0.11561E+01
   0.62301E+01   0.11561E+01
   0.62301E+01   0.11561E+01
   0.62301E+01   0.11562E+01
   0.62301E+01   0.11562E+01
   0.62301E+01   0.11562E+01
   0.62301E+01   0.11562E+01
   0.62301E+01   0.11562E+01
   0.62301E+01   0.11562E+01
   0.62301E+01   0.11563E+01
   0.62301E+01   0.11563E+01
   0.62301E+01   0.11564E+01
   0.62301E+01   0.11563E+01
   0.62301E+01   0.11563E+01
   0.62301E+01   0.11563E+01
   0.62301E+01   0.11564E+01
   0.62301E+01   0.11565E+01
   0.62301E+01   0.11565E+01
   0.62301E+01   0.11565E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11567E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11566E+01
   0.62301E+01   0.11567E+01
   0.62301E+01   0.11568E+01
   0.62301E+01   0.11567E+01
   0.62301E+01   0.11568E+01
   0.62301E+01   0.11568E+01
   0.62301E+01   0.11568E+01
   0.62301E+01   0.11568E+01
   0.62301E+01   0.11568E+01
   0.62301E+01   0.11568E+01
   0.62301E+01   0.11568E+01
   0.62301E+01   0.11568E+01
   0.62401E+01   0.11568E+01
   0.62401E+01   0.11568E+01
   0.62401E+01   0.11569E+01
   0.62401E+01   0.11568E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11571E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11571E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11571E+01
   0.62401E+01   0.11571E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11572E+01
   0.62401E+01   0.11571E+01
   0.62401E+01   0.11572E+01
   0.62401E+01   0.11571E+01
   0.62401E+01   0.11570E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11572E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11574E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11574E+01
   0.62401E+01   0.11573E+01
   0.62401E+01   0.11574E+01
   0.62401E+01   0.11574E+01
   0.62401E+01   0.11574E+01
   0.62401E+01   0.11575E+01
   0.62401E+01   0.11574E+01
   0.62401E+01   0.11574E+01
   0.62401E+01   0.11575E+01
   0.62401E+01   0.11578E+01
   0.62401E+01   0.11575E+01
   0.62401E+01   0.11576E+01
   0.62401E+01   0.11576E+01
   0.62401E+01   0.11575E+01
   0.62401E+01   0.11576E+01
   0.62401E+01   0.11577E+01
   0.62401E+01   0.11578E+01
   0.62401E+01   0.11579E+01
   0.62401E+01   0.11579E+01
   0.62401E+01   0.11579E+01
   0.62401E+01   0.11579E+01
   0.62401E+01   0.11579E+01
   0.62401E+01   0.11578E+01
   0.62401E+01   0.11578E+01
   0.62401E+01   0.11579E+01
   0.62401E+01   0.11578E+01
   0.62401E+01   0.11578E+01
   0.62401E+01   0.11578E+01
   0.62401E+01   0.11579E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62401E+01   0.11579E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11577E+01
   0.62501E+01   0.11577E+01
   0.62501E+01   0.11578E+01
   0.62501E+01   0.11578E+01
   0.62501E+01   0.11579E+01
   0.62501E+01   0.11578E+01
   0.62501E+01   0.11578E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11580E+01
   0.62501E+01   0.11581E+01
   0.62501E+01   0.11581E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11583E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11581E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11583E+01
   0.62501E+01   0.11583E+01
   0.62501E+01   0.11583E+01
   0.62501E+01   0.11583E+01
   0.62501E+01   0.11581E+01
   0.62501E+01   0.11581E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11581E+01
   0.62501E+01   0.11582E+01
   0.62501E+01   0.11581E+01
   0.62501E+01   0.11581E+01
   0.62501E+01   0.11583E+01
   0.62501E+01   0.11584E+01
   0.62501E+01   0.11584E+01
   0.62501E+01   0.11584E+01
   0.62501E+01   0.11585E+01
   0.62501E+01   0.11584E+01
   0.62501E+01   0.11586E+01
   0.62501E+01   0.11587E+01
   0.62501E+01   0.11587E+01
   0.62501E+01   0.11586E+01
   0.62501E+01   0.11587E+01
   0.62501E+01   0.11587E+01
   0.62501E+01   0.11589E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11589E+01
   0.62501E+01   0.11590E+01
   0.62601E+01   0.11589E+01
   0.62501E+01   0.11590E+01
   0.62601E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62601E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62501E+01   0.11590E+01
   0.62601E+01   0.11592E+01
   0.62601E+01   0.11593E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11595E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11595E+01
   0.62601E+01   0.11594E+01
   0.62601E+01   0.11595E+01
   0.62601E+01   0.11597E+01
   0.62601E+01   0.11596E+01
   0.62601E+01   0.11597E+01
   0.62601E+01   0.11597E+01
   0.62601E+01   0.11596E+01
   0.62601E+01   0.11597E+01
   0.62601E+01   0.11598E+01
   0.62601E+01   0.11599E+01
   0.62601E+01   0.11598E+01
   0.62601E+01   0.11599E+01
   0.62601E+01   0.11599E+01
   0.62601E+01   0.11599E+01
   0.62601E+01   0.11599E+01
   0.62601E+01   0.11599E+01
   0.62601E+01   0.11599E+01
   0.62601E+01   0.11600E+01
   0.62601E+01   0.11600E+01
   0.62601E+01   0.11600E+01
   0.62601E+01   0.11601E+01
   0.62601E+01   0.11602E+01
   0.62601E+01   0.11603E+01
   0.62601E+01   0.11602E+01
   0.62601E+01   0.11603E+01
   0.62601E+01   0.11602E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11605E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11605E+01
   0.62601E+01   0.11604E+01
   0.62601E+01   0.11604E+01
   0.62701E+01   0.11605E+01
   0.62701E+01   0.11606E+01
   0.62701E+01   0.11607E+01
   0.62701E+01   0.11606E+01
   0.62701E+01   0.11607E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11609E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11609E+01
   0.62701E+01   0.11609E+01
   0.62701E+01   0.11609E+01
   0.62701E+01   0.11609E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11608E+01
   0.62701E+01   0.11610E+01
   0.62701E+01   0.11611E+01
   0.62701E+01   0.11611E+01
   0.62701E+01   0.11612E+01
   0.62701E+01   0.11612E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11612E+01
   0.62701E+01   0.11614E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11611E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11616E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11612E+01
   0.62701E+01   0.11614E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11614E+01
   0.62701E+01   0.11614E+01
   0.62701E+01   0.11613E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11614E+01
   0.62701E+01   0.11615E+01
   0.62701E+01   0.11616E+01
   0.62701E+01   0.11616E+01
   0.62701E+01   0.11616E+01
   0.62801E+01   0.11616E+01
   0.62801E+01   0.11617E+01
   0.62801E+01   0.11617E+01
   0.62801E+01   0.11618E+01
   0.62801E+01   0.11617E+01
   0.62801E+01   0.11618E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11618E+01
   0.62801E+01   0.11619E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11619E+01
   0.62801E+01   0.11619E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11622E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11619E+01
   0.62801E+01   0.11619E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11619E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11619E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11620E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11621E+01
   0.62801E+01   0.11622E+01
   0.62801E+01   0.11622E+01
   0.62801E+01   0.11622E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11623E+01
   0.62801E+01   0.11624E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11626E+01
   0.62801E+01   0.11628E+01
   0.62801E+01   0.11627E+01
   0.62801E+01   0.11628E+01
   0.62801E+01   0.11628E+01
   0.62801E+01   0.11628E+01
   0.62801E+01   0.11628E+01
   0.62801E+01   0.11627E+01
   0.62801E+01   0.11627E+01
   0.62801E+01   0.11626E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11628E+01
   0.62801E+01   0.11627E+01
   0.62801E+01   0.11628E+01
   0.62801E+01   0.11628E+01
   0.62801E+01   0.11627E+01
   0.62801E+01   0.11626E+01
   0.62801E+01   0.11626E+01
   0.62801E+01   0.11626E+01
   0.62901E+01   0.11625E+01
   0.62801E+01   0.11625E+01
   0.62801E+01   0.11626E+01
   0.62801E+01   0.11626E+01
   0.62801E+01   0.11626E+01
   0.62901E+01   0.11626E+01
   0.62801E+01   0.11626E+01
   0.62801E+01   0.11626E+01
   0.62801E+01   0.11627E+01
   0.62801E+01   0.11629E+01
   0.62901E+01   0.11630E+01
   0.62901E+01   0.11630E+01
   0.62901E+01   0.11630E+01
   0.62901E+01   0.11631E+01
   0.62901E+01   0.11631E+01
   0.62901E+01   0.11631E+01
   0.62901E+01   0.11632E+01
   0.62901E+01   0.11634E+01
   0.62901E+01   0.11634E+01
   0.62901E+01   0.11634E+01
   0.62901E+01   0.11635E+01
   0.62901E+01   0.11636E+01
   0.62901E+01   0.11634E+01
   0.62901E+01   0.11637E+01
   0.62901E+01   0.11637E+01
   0.62901E+01   0.11638E+01
   0.62901E+01   0.11639E+01
   0.62901E+01   0.11639E+01
   0.62901E+01   0.11639E+01
   0.62901E+01   0.11639E+01
   0.62901E+01   0.11642E+01
   0.62901E+01   0.11642E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11644E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11642E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11645E+01
   0.62901E+01   0.11644E+01
   0.62901E+01   0.11642E+01
   0.62901E+01   0.11642E+01
   0.62901E+01   0.11642E+01
   0.62901E+01   0.11645E+01
   0.62901E+01   0.11643E+01
   0.62901E+01   0.11644E+01
   0.62901E+01   0.11644E+01
   0.62901E+01   0.11643E+01
   0.63001E+01   0.11645E+01
   0.63001E+01   0.11646E+01
   0.63001E+01   0.11645E+01
   0.63001E+01   0.11648E+01
   0.63001E+01   0.11645E+01
   0.63001E+01   0.11647E+01
   0.63001E+01   0.11646E+01
   0.63001E+01   0.11646E+01
   0.63001E+01   0.11647E+01
   0.63001E+01   0.11647E+01
   0.63001E+01   0.11647E+01
   0.63001E+01   0.11645E+01
   0.63001E+01   0.11647E+01
   0.63001E+01   0.11644E+01
   0.63001E+01   0.11643E+01
   0.63001E+01   0.11644E+01
   0.63001E+01   0.11647E+01
   0.63001E+01   0.11644E+01
   0.63001E+01   0.11646E+01
   0.63001E+01   0.11647E+01
   0.63001E+01   0.11649E+01
   0.63001E+01   0.11648E+01
   0.63001E+01   0.11650E+01
   0.63001E+01   0.11650E+01
   0.63001E+01   0.11650E+01
   0.63001E+01   0.11649E+01
   0.63001E+01   0.11650E+01
   0.63001E+01   0.11649E+01
   0.63001E+01   0.11650E+01
   0.63001E+01   0.11651E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11651E+01
   0.63001E+01   0.11651E+01
   0.63001E+01   0.11651E+01
   0.63001E+01   0.11651E+01
   0.63001E+01   0.11651E+01
   0.63001E+01   0.11651E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11651E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11652E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11653E+01
   0.63001E+01   0.11654E+01
   0.63001E+01   0.11654E+01
   0.63001E+01   0.11657E+01
   0.63001E+01   0.11654E+01
   0.63001E+01   0.11654E+01
   0.63001E+01   0.11654E+01
   0.63001E+01   0.11656E+01
   0.63001E+01   0.11655E+01
   0.63001E+01   0.11655E+01
   0.63001E+01   0.11656E+01
   0.63001E+01   0.11656E+01
   0.63001E+01   0.11656E+01
   0.63001E+01   0.11657E+01
   0.63001E+01   0.11657E+01
   0.63001E+01   0.11658E+01
   0.63001E+01   0.11658E+01
   0.63001E+01   0.11659E+01
   0.63001E+01   0.11658E+01
   0.63001E+01   0.11662E+01
   0.63001E+01   0.11662E+01
   0.63001E+01   0.11662E+01
   0.63001E+01   0.11662E+01
   0.63101E+01   0.11662E+01
   0.63001E+01   0.11662E+01
   0.63001E+01   0.11663E+01
   0.63101E+01   0.11664E+01
   0.63101E+01   0.11665E+01
   0.63101E+01   0.11665E+01
   0.63101E+01   0.11668E+01
   0.63101E+01   0.11665E+01
   0.63101E+01   0.11665E+01
   0.63101E+01   0.11664E+01
   0.63101E+01   0.11664E+01
   0.63101E+01   0.11663E+01
   0.63101E+01   0.11663E+01
   0.63101E+01   0.11663E+01
   0.63101E+01   0.11663E+01
   0.63101E+01   0.11664E+01
   0.63101E+01   0.11664E+01
   0.63101E+01   0.11664E+01
   0.63101E+01   0.11664E+01
   0.63101E+01   0.11665E+01
   0.63101E+01   0.11665E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11667E+01
   0.63101E+01   0.11667E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11665E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11666E+01
   0.63101E+01   0.11664E+01
   0.63101E+01   0.11667E+01
   0.63101E+01   0.11667E+01
   0.63101E+01   0.11668E+01
   0.63101E+01   0.11668E+01
   0.63101E+01   0.11670E+01
   0.63101E+01   0.11669E+01
   0.63101E+01   0.11669E+01
   0.63101E+01   0.11670E+01
   0.63101E+01   0.11671E+01
   0.63101E+01   0.11671E+01
   0.63101E+01   0.11672E+01
   0.63201E+01   0.11672E+01
   0.63201E+01   0.11673E+01
   0.63201E+01   0.11673E+01
   0.63201E+01   0.11673E+01
   0.63201E+01   0.11673E+01
   0.63201E+01   0.11673E+01
   0.63201E+01   0.11673E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11674E+01
   0.63201E+01   0.11675E+01
   0.63201E+01   0.11677E+01
   0.63201E+01   0.11676E+01
   0.63201E+01   0.11678E+01
   0.63201E+01   0.11678E+01
   0.63201E+01   0.11680E+01
   0.63201E+01   0.11680E+01
   0.63201E+01   0.11680E+01
   0.63201E+01   0.11681E+01
   0.63201E+01   0.11681E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11683E+01
   0.63201E+01   0.11683E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11683E+01
   0.63201E+01   0.11683E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11683E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11682E+01
   0.63201E+01   0.11683E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11684E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11685E+01
   0.63201E+01   0.11688E+01
   0.63201E+01   0.11690E+01
   0.63201E+01   0.11688E+01
   0.63201E+01   0.11688E+01
   0.63201E+01   0.11686E+01
   0.63201E+01   0.11686E+01
   0.63201E+01   0.11687E+01
   0.63201E+01   0.11687E+01
   0.63201E+01   0.11688E+01
   0.63201E+01   0.11689E+01
   0.63201E+01   0.11689E+01
   0.63201E+01   0.11688E+01
   0.63201E+01   0.11689E+01
   0.63201E+01   0.11689E+01
   0.63201E+01   0.11691E+01
   0.63201E+01   0.11691E+01
   0.63201E+01   0.11693E+01
   0.63201E+01   0.11691E+01
   0.63201E+01   0.11692E+01
   0.63201E+01   0.11691E+01
   0.63201E+01   0.11693E+01
   0.63301E+01   0.11693E+01
   0.63301E+01   0.11693E+01
   0.63301E+01   0.11693E+01
   0.63301E+01   0.11695E+01
   0.63301E+01   0.11694E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11696E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11700E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11696E+01
   0.63301E+01   0.11696E+01
   0.63301E+01   0.11696E+01
   0.63301E+01   0.11696E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11696E+01
   0.63301E+01   0.11696E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11700E+01
   0.63301E+01   0.11699E+01
   0.63301E+01   0.11697E+01
   0.63301E+01   0.11698E+01
   0.63301E+01   0.11700E+01
   0.63301E+01   0.11700E+01
   0.63301E+01   0.11700E+01
   0.63301E+01   0.11700E+01
   0.63301E+01   0.11701E+01
   0.63301E+01   0.11701E+01
   0.63301E+01   0.11702E+01
   0.63301E+01   0.11704E+01
   0.63301E+01   0.11704E+01
   0.63301E+01   0.11704E+01
   0.63301E+01   0.11705E+01
   0.63301E+01   0.11705E+01
   0.63401E+01   0.11706E+01
   0.63301E+01   0.11705E+01
   0.63401E+01   0.11706E+01
   0.63401E+01   0.11707E+01
   0.63401E+01   0.11707E+01
   0.63401E+01   0.11707E+01
   0.63401E+01   0.11708E+01
   0.63401E+01   0.11708E+01
   0.63401E+01   0.11708E+01
   0.63401E+01   0.11708E+01
   0.63401E+01   0.11708E+01
   0.63401E+01   0.11711E+01
   0.63401E+01   0.11712E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11712E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11715E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11713E+01
   0.63401E+01   0.11715E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11714E+01
   0.63401E+01   0.11715E+01
   0.63401E+01   0.11715E+01
   0.63401E+01   0.11715E+01
   0.63401E+01   0.11716E+01
   0.63401E+01   0.11716E+01
   0.63401E+01   0.11716E+01
   0.63401E+01   0.11716E+01
   0.63401E+01   0.11717E+01
   0.63401E+01   0.11717E+01
   0.63401E+01   0.11717E+01
   0.63401E+01   0.11718E+01
   0.63401E+01   0.11717E+01
   0.63401E+01   0.11717E+01
   0.63401E+01   0.11718E+01
   0.63401E+01   0.11717E+01
   0.63401E+01   0.11718E+01
   0.63401E+01   0.11719E+01
   0.63401E+01   0.11718E+01
   0.63401E+01   0.11719E+01
   0.63401E+01   0.11719E+01
   0.63401E+01   0.11719E+01
   0.63401E+01   0.11720E+01
   0.63401E+01   0.11720E+01
   0.63401E+01   0.11721E+01
   0.63401E+01   0.11720E+01
   0.63401E+01   0.11721E+01
   0.63401E+01   0.11720E+01
   0.63401E+01   0.11719E+01
   0.63401E+01   0.11722E+01
   0.63401E+01   0.11721E+01
   0.63401E+01   0.11720E+01
   0.63401E+01   0.11721E+01
   0.63401E+01   0.11720E+01
   0.63401E+01   0.11720E+01
   0.63401E+01   0.11720E+01
   0.63401E+01   0.11722E+01
   0.63401E+01   0.11722E+01
   0.63401E+01   0.11723E+01
   0.63401E+01   0.11723E+01
   0.63401E+01   0.11723E+01
   0.63401E+01   0.11723E+01
   0.63401E+01   0.11723E+01
   0.63401E+01   0.11723E+01
   0.63501E+01   0.11723E+01
   0.63401E+01   0.11724E+01
   0.63501E+01   0.11724E+01
   0.63501E+01   0.11724E+01
   0.63501E+01   0.11725E+01
   0.63501E+01   0.11725E+01
   0.63501E+01   0.11724E+01
   0.63501E+01   0.11724E+01
   0.63501E+01   0.11724E+01
   0.63501E+01   0.11726E+01
   0.63501E+01   0.11725E+01
   0.63501E+01   0.11727E+01
   0.63501E+01   0.11728E+01
   0.63501E+01   0.11730E+01
   0.63501E+01   0.11728E+01
   0.63501E+01   0.11729E+01
   0.63501E+01   0.11732E+01
   0.63501E+01   0.11730E+01
   0.63501E+01   0.11732E+01
   0.63501E+01   0.11732E+01
   0.63501E+01   0.11733E+01
   0.63501E+01   0.11734E+01
   0.63501E+01   0.11733E+01
   0.63501E+01   0.11735E+01
   0.63501E+01   0.11735E+01
   0.63501E+01   0.11735E+01
   0.63501E+01   0.11737E+01
   0.63501E+01   0.11738E+01
   0.63501E+01   0.11739E+01
   0.63501E+01   0.11739E+01
   0.63501E+01   0.11739E+01
   0.63501E+01   0.11740E+01
   0.63501E+01   0.11740E+01
   0.63501E+01   0.11739E+01
   0.63501E+01   0.11740E+01
   0.63501E+01   0.11739E+01
   0.63501E+01   0.11738E+01
   0.63501E+01   0.11739E+01
   0.63501E+01   0.11739E+01
   0.63501E+01   0.11739E+01
   0.63501E+01   0.11738E+01
   0.63501E+01   0.11740E+01
   0.63501E+01   0.11740E+01
   0.63501E+01   0.11741E+01
   0.63501E+01   0.11741E+01
   0.63501E+01   0.11741E+01
   0.63501E+01   0.11741E+01
   0.63501E+01   0.11741E+01
   0.63501E+01   0.11742E+01
   0.63501E+01   0.11742E+01
   0.63501E+01   0.11742E+01
   0.63501E+01   0.11743E+01
   0.63501E+01   0.11743E+01
   0.63501E+01   0.11742E+01
   0.63601E+01   0.11743E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11745E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11743E+01
   0.63601E+01   0.11742E+01
   0.63601E+01   0.11741E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11742E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11743E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11745E+01
   0.63601E+01   0.11745E+01
   0.63601E+01   0.11745E+01
   0.63601E+01   0.11745E+01
   0.63601E+01   0.11745E+01
   0.63601E+01   0.11744E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11745E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11746E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11747E+01
   0.63601E+01   0.11748E+01
   0.63601E+01   0.11750E+01
   0.63601E+01   0.11750E+01
   0.63601E+01   0.11750E+01
   0.63601E+01   0.11750E+01
   0.63601E+01   0.11750E+01
   0.63601E+01   0.11751E+01
   0.63601E+01   0.11750E+01
   0.63601E+01   0.11751E+01
   0.63601E+01   0.11751E+01
   0.63601E+01   0.11750E+01
   0.63601E+01   0.11753E+01
   0.63601E+01   0.11752E+01
   0.63601E+01   0.11754E+01
   0.63601E+01   0.11754E+01
   0.63601E+01   0.11752E+01
   0.63601E+01   0.11752E+01
   0.63601E+01   0.11754E+01
   0.63601E+01   0.11754E+01
   0.63601E+01   0.11752E+01
   0.63601E+01   0.11755E+01
   0.63601E+01   0.11755E+01
   0.63601E+01   0.11755E+01
   0.63601E+01   0.11755E+01
   0.63601E+01   0.11759E+01
   0.63601E+01   0.11758E+01
   0.63601E+01   0.11758E+01
   0.63601E+01   0.11759E+01
   0.63601E+01   0.11758E+01
   0.63601E+01   0.11758E+01
   0.63601E+01   0.11758E+01
   0.63601E+01   0.11758E+01
   0.63601E+01   0.11758E+01
   0.63601E+01   0.11759E+01
   0.63601E+01   0.11759E+01
   0.63601E+01   0.11760E+01
   0.63601E+01   0.11761E+01
   0.63601E+01   0.11760E+01
   0.63601E+01   0.11760E+01
   0.63601E+01   0.11762E+01
   0.63701E+01   0.11762E+01
   0.63701E+01   0.11763E+01
   0.63701E+01   0.11764E+01
   0.63701E+01   0.11763E+01
   0.63701E+01   0.11762E+01
   0.63701E+01   0.11764E+01
   0.63701E+01   0.11764E+01
   0.63701E+01   0.11765E+01
   0.63701E+01   0.11765E+01
   0.63701E+01   0.11767E+01
   0.63701E+01   0.11767E+01
   0.63701E+01   0.11765E+01
   0.63701E+01   0.11767E+01
   0.63701E+01   0.11767E+01
   0.63701E+01   0.11767E+01
   0.63701E+01   0.11768E+01
   0.63701E+01   0.11768E+01
   0.63701E+01   0.11768E+01
   0.63701E+01   0.11768E+01
   0.63701E+01   0.11769E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11771E+01
   0.63701E+01   0.11771E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11769E+01
   0.63701E+01   0.11768E+01
   0.63701E+01   0.11769E+01
   0.63701E+01   0.11769E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11769E+01
   0.63701E+01   0.11769E+01
   0.63701E+01   0.11771E+01
   0.63701E+01   0.11771E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11771E+01
   0.63701E+01   0.11771E+01
   0.63701E+01   0.11771E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11772E+01
   0.63701E+01   0.11772E+01
   0.63701E+01   0.11772E+01
   0.63701E+01   0.11772E+01
   0.63701E+01   0.11772E+01
   0.63701E+01   0.11772E+01
   0.63701E+01   0.11770E+01
   0.63701E+01   0.11771E+01
   0.63701E+01   0.11772E+01
   0.63701E+01   0.11774E+01
   0.63701E+01   0.11774E+01
   0.63701E+01   0.11773E+01
   0.63701E+01   0.11774E+01
   0.63701E+01   0.11774E+01
   0.63701E+01   0.11776E+01
   0.63701E+01   0.11775E+01
   0.63701E+01   0.11777E+01
   0.63701E+01   0.11778E+01
   0.63701E+01   0.11776E+01
   0.63801E+01   0.11776E+01
   0.63701E+01   0.11778E+01
   0.63701E+01   0.11777E+01
   0.63801E+01   0.11777E+01
   0.63801E+01   0.11775E+01
   0.63801E+01   0.11777E+01
   0.63801E+01   0.11777E+01
   0.63801E+01   0.11775E+01
   0.63801E+01   0.11777E+01
   0.63801E+01   0.11775E+01
   0.63801E+01   0.11776E+01
   0.63801E+01   0.11776E+01
   0.63801E+01   0.11776E+01
   0.63801E+01   0.11776E+01
   0.63801E+01   0.11776E+01
   0.63801E+01   0.11778E+01
   0.63801E+01   0.11777E+01
   0.63801E+01   0.11777E+01
   0.63801E+01   0.11778E+01
   0.63801E+01   0.11778E+01
   0.63801E+01   0.11778E+01
   0.63801E+01   0.11778E+01
   0.63801E+01   0.11778E+01
   0.63801E+01   0.11779E+01
   0.63801E+01   0.11779E+01
   0.63801E+01   0.11780E+01
   0.63801E+01   0.11782E+01
   0.63801E+01   0.11780E+01
   0.63801E+01   0.11781E+01
   0.63801E+01   0.11782E+01
   0.63801E+01   0.11783E+01
   0.63801E+01   0.11783E+01
   0.63801E+01   0.11783E+01
   0.63801E+01   0.11783E+01
   0.63801E+01   0.11783E+01
   0.63801E+01   0.11783E+01
   0.63801E+01   0.11784E+01
   0.63801E+01   0.11782E+01
   0.63801E+01   0.11781E+01
   0.63801E+01   0.11782E+01
   0.63801E+01   0.11779E+01
   0.63801E+01   0.11779E+01
   0.63801E+01   0.11780E+01
   0.63801E+01   0.11781E+01
   0.63801E+01   0.11781E+01
   0.63801E+01   0.11781E+01
   0.63801E+01   0.11781E+01
   0.63801E+01   0.11783E+01
   0.63801E+01   0.11783E+01
   0.63801E+01   0.11784E+01
   0.63801E+01   0.11789E+01
   0.63801E+01   0.11786E+01
   0.63801E+01   0.11790E+01
   0.63801E+01   0.11790E+01
   0.63801E+01   0.11790E+01
   0.63801E+01   0.11792E+01
   0.63801E+01   0.11790E+01
   0.63801E+01   0.11790E+01
   0.63801E+01   0.11788E+01
   0.63801E+01   0.11791E+01
   0.63801E+01   0.11791E+01
   0.63801E+01   0.11792E+01
   0.63801E+01   0.11792E+01
   0.63801E+01   0.11793E+01
   0.63801E+01   0.11793E+01
   0.63801E+01   0.11794E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11796E+01
   0.63801E+01   0.11795E+01
   0.63801E+01   0.11794E+01
   0.63801E+01   0.11794E+01
   0.63801E+01   0.11796E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11796E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11796E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11797E+01
   0.63801E+01   0.11797E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11799E+01
   0.63801E+01   0.11798E+01
   0.63801E+01   0.11799E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11802E+01
   0.63901E+01   0.11802E+01
   0.63901E+01   0.11802E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11800E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11804E+01
   0.63901E+01   0.11802E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11801E+01
   0.63901E+01   0.11802E+01
   0.63901E+01   0.11802E+01
   0.63901E+01   0.11804E+01
   0.63901E+01   0.11802E+01
   0.63901E+01   0.11806E+01
   0.63901E+01   0.11805E+01
   0.63901E+01   0.11806E+01
   0.63901E+01   0.11806E+01
   0.63901E+01   0.11806E+01
   0.63901E+01   0.11807E+01
   0.63901E+01   0.11806E+01
   0.63901E+01   0.11806E+01
   0.63901E+01   0.11807E+01
   0.63901E+01   0.11807E+01
   0.63901E+01   0.11807E+01
   0.63901E+01   0.11807E+01
   0.63901E+01   0.11808E+01
   0.63901E+01   0.11808E+01
   0.63901E+01   0.11808E+01
   0.63901E+01   0.11810E+01
   0.63901E+01   0.11807E+01
   0.63901E+01   0.11810E+01
   0.63901E+01   0.11810E+01
   0.63901E+01   0.11810E+01
   0.63901E+01   0.11811E+01
   0.63901E+01   0.11810E+01
   0.63901E+01   0.11811E+01
   0.63901E+01   0.11812E+01
   0.63901E+01   0.11812E+01
   0.63901E+01   0.11812E+01
   0.63901E+01   0.11812E+01
   0.63901E+01   0.11812E+01
   0.63901E+01   0.11812E+01
   0.63901E+01   0.11812E+01
   0.63901E+01   0.11812E+01
   0.63901E+01   0.11813E+01
   0.63901E+01   0.11813E+01
   0.63901E+01   0.11813E+01
   0.63901E+01   0.11814E+01
   0.63901E+01   0.11814E+01
   0.63901E+01   0.11814E+01
   0.63901E+01   0.11814E+01
   0.63901E+01   0.11815E+01
   0.63901E+01   0.11815E+01
   0.63901E+01   0.11814E+01
   0.64001E+01   0.11817E+01
   0.64001E+01   0.11816E+01
   0.64001E+01   0.11818E+01
   0.64001E+01   0.11818E+01
   0.64001E+01   0.11817E+01
   0.64001E+01   0.11817E+01
   0.64001E+01   0.11820E+01
   0.64001E+01   0.11818E+01
   0.64001E+01   0.11819E+01
   0.64001E+01   0.11817E+01
   0.64001E+01   0.11821E+01
   0.64001E+01   0.11820E+01
   0.64001E+01   0.11821E+01
   0.64001E+01   0.11821E+01
   0.64001E+01   0.11821E+01
   0.64001E+01   0.11820E+01
   0.64001E+01   0.11821E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11822E+01
   0.64001E+01   0.11823E+01
   0.64001E+01   0.11823E+01
   0.64001E+01   0.11823E+01
   0.64001E+01   0.11824E+01
   0.64001E+01   0.11827E+01
   0.64001E+01   0.11827E+01
   0.64001E+01   0.11827E+01
   0.64001E+01   0.11827E+01
   0.64001E+01   0.11828E+01
   0.64001E+01   0.11828E+01
   0.64001E+01   0.11828E+01
   0.64001E+01   0.11828E+01
   0.64001E+01   0.11830E+01
   0.64001E+01   0.11830E+01
   0.64001E+01   0.11831E+01
   0.64001E+01   0.11830E+01
   0.64001E+01   0.11828E+01
   0.64001E+01   0.11828E+01
   0.64001E+01   0.11828E+01
   0.64001E+01   0.11829E+01
   0.64001E+01   0.11829E+01
   0.64001E+01   0.11830E+01
   0.64001E+01   0.11831E+01
   0.64001E+01   0.11831E+01
   0.64001E+01   0.11832E+01
   0.64001E+01   0.11831E+01
   0.64001E+01   0.11834E+01
   0.64001E+01   0.11834E+01
   0.64001E+01   0.11835E+01
   0.64001E+01   0.11834E+01
   0.64101E+01   0.11833E+01
   0.64101E+01   0.11833E+01
   0.64101E+01   0.11834E+01
   0.64101E+01   0.11833E+01
   0.64101E+01   0.11834E+01
   0.64101E+01   0.11835E+01
   0.64101E+01   0.11835E+01
   0.64101E+01   0.11835E+01
   0.64101E+01   0.11834E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11836E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11836E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11836E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11836E+01
   0.64101E+01   0.11838E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11836E+01
   0.64101E+01   0.11838E+01
   0.64101E+01   0.11837E+01
   0.64101E+01   0.11839E+01
   0.64101E+01   0.11839E+01
   0.64101E+01   0.11839E+01
   0.64101E+01   0.11840E+01
   0.64101E+01   0.11839E+01
   0.64101E+01   0.11840E+01
   0.64101E+01   0.11839E+01
   0.64101E+01   0.11840E+01
   0.64101E+01   0.11840E+01
   0.64101E+01   0.11840E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11841E+01
   0.64101E+01   0.11840E+01
   0.64101E+01   0.11841E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11841E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11842E+01
   0.64101E+01   0.11843E+01
   0.64101E+01   0.11844E+01
   0.64101E+01   0.11847E+01
   0.64101E+01   0.11846E+01
   0.64101E+01   0.11846E+01
   0.64101E+01   0.11846E+01
   0.64101E+01   0.11846E+01
   0.64101E+01   0.11846E+01
   0.64101E+01   0.11847E+01
   0.64101E+01   0.11847E+01
   0.64101E+01   0.11849E+01
   0.64101E+01   0.11847E+01
   0.64101E+01   0.11848E+01
   0.64101E+01   0.11849E+01
   0.64101E+01   0.11848E+01
   0.64101E+01   0.11849E+01
   0.64101E+01   0.11849E+01
   0.64101E+01   0.11849E+01
   0.64101E+01   0.11849E+01
   0.64101E+01   0.11850E+01
   0.64101E+01   0.11850E+01
   0.64101E+01   0.11850E+01
   0.64101E+01   0.11850E+01
   0.64101E+01   0.11850E+01
   0.64101E+01   0.11850E+01
   0.64101E+01   0.11852E+01
   0.64101E+01   0.11850E+01
   0.64101E+01   0.11851E+01
   0.64101E+01   0.11851E+01
   0.64101E+01   0.11852E+01
   0.64101E+01   0.11852E+01
   0.64101E+01   0.11853E+01
   0.64101E+01   0.11852E+01
   0.64101E+01   0.11853E+01
   0.64101E+01   0.11854E+01
   0.64101E+01   0.11853E+01
   0.64101E+01   0.11853E+01
   0.64101E+01   0.11853E+01
   0.64101E+01   0.11856E+01
   0.64101E+01   0.11855E+01
   0.64101E+01   0.11855E+01
   0.64101E+01   0.11855E+01
   0.64101E+01   0.11856E+01
   0.64101E+01   0.11856E+01
   0.64101E+01   0.11856E+01
   0.64101E+01   0.11856E+01
   0.64101E+01   0.11855E+01
   0.64101E+01   0.11855E+01
   0.64101E+01   0.11857E+01
   0.64101E+01   0.11858E+01
   0.64101E+01   0.11858E+01
   0.64201E+01   0.11858E+01
   0.64101E+01   0.11858E+01
   0.64201E+01   0.11858E+01
   0.64201E+01   0.11858E+01
   0.64201E+01   0.11859E+01
   0.64201E+01   0.11859E+01
   0.64201E+01   0.11858E+01
   0.64201E+01   0.11859E+01
   0.64201E+01   0.11860E+01
   0.64201E+01   0.11861E+01
   0.64201E+01   0.11863E+01
   0.64201E+01   0.11862E+01
   0.64201E+01   0.11863E+01
   0.64201E+01   0.11863E+01
   0.64201E+01   0.11862E+01
   0.64201E+01   0.11863E+01
   0.64201E+01   0.11862E+01
   0.64201E+01   0.11864E+01
   0.64201E+01   0.11864E+01
   0.64201E+01   0.11864E+01
   0.64201E+01   0.11867E+01
   0.64201E+01   0.11866E+01
   0.64201E+01   0.11865E+01
   0.64201E+01   0.11865E+01
   0.64201E+01   0.11868E+01
   0.64201E+01   0.11865E+01
   0.64201E+01   0.11864E+01
   0.64201E+01   0.11866E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11868E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11868E+01
   0.64201E+01   0.11867E+01
   0.64201E+01   0.11867E+01
   0.64201E+01   0.11868E+01
   0.64201E+01   0.11868E+01
   0.64201E+01   0.11868E+01
   0.64201E+01   0.11867E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11869E+01
   0.64201E+01   0.11870E+01
   0.64201E+01   0.11870E+01
   0.64201E+01   0.11870E+01
   0.64201E+01   0.11873E+01
   0.64201E+01   0.11871E+01
   0.64201E+01   0.11871E+01
   0.64201E+01   0.11874E+01
   0.64201E+01   0.11874E+01
   0.64201E+01   0.11874E+01
   0.64201E+01   0.11873E+01
   0.64201E+01   0.11872E+01
   0.64201E+01   0.11872E+01
   0.64201E+01   0.11871E+01
   0.64201E+01   0.11872E+01
   0.64201E+01   0.11872E+01
   0.64201E+01   0.11872E+01
   0.64301E+01   0.11873E+01
   0.64201E+01   0.11872E+01
   0.64201E+01   0.11874E+01
   0.64301E+01   0.11873E+01
   0.64201E+01   0.11875E+01
   0.64201E+01   0.11875E+01
   0.64201E+01   0.11875E+01
   0.64201E+01   0.11875E+01
   0.64201E+01   0.11875E+01
   0.64201E+01   0.11875E+01
   0.64201E+01   0.11875E+01
   0.64201E+01   0.11875E+01
   0.64201E+01   0.11875E+01
   0.64301E+01   0.11876E+01
   0.64201E+01   0.11876E+01
   0.64201E+01   0.11876E+01
   0.64201E+01   0.11879E+01
   0.64201E+01   0.11879E+01
   0.64301E+01   0.11881E+01
   0.64301E+01   0.11882E+01
   0.64201E+01   0.11882E+01
   0.64301E+01   0.11881E+01
   0.64201E+01   0.11884E+01
   0.64201E+01   0.11883E+01
   0.64301E+01   0.11884E+01
   0.64301E+01   0.11884E+01
   0.64301E+01   0.11885E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11886E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11884E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11886E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11887E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11889E+01
   0.64301E+01   0.11889E+01
   0.64301E+01   0.11888E+01
   0.64301E+01   0.11889E+01
   0.64301E+01   0.11890E+01
   0.64301E+01   0.11890E+01
   0.64301E+01   0.11889E+01
   0.64301E+01   0.11891E+01
   0.64301E+01   0.11891E+01
   0.64301E+01   0.11891E+01
   0.64301E+01   0.11891E+01
   0.64301E+01   0.11891E+01
   0.64301E+01   0.11892E+01
   0.64301E+01   0.11893E+01
   0.64301E+01   0.11894E+01
   0.64301E+01   0.11894E+01
   0.64301E+01   0.11894E+01
   0.64301E+01   0.11894E+01
   0.64301E+01   0.11894E+01
   0.64301E+01   0.11895E+01
   0.64301E+01   0.11895E+01
   0.64301E+01   0.11896E+01
   0.64301E+01   0.11896E+01
   0.64301E+01   0.11896E+01
   0.64301E+01   0.11899E+01
   0.64301E+01   0.11897E+01
   0.64301E+01   0.11896E+01
   0.64301E+01   0.11896E+01
   0.64301E+01   0.11896E+01
   0.64401E+01   0.11898E+01
   0.64401E+01   0.11897E+01
   0.64401E+01   0.11897E+01
   0.64401E+01   0.11897E+01
   0.64401E+01   0.11896E+01
   0.64401E+01   0.11896E+01
   0.64301E+01   0.11896E+01
   0.64401E+01   0.11898E+01
   0.64401E+01   0.11898E+01
   0.64401E+01   0.11898E+01
   0.64401E+01   0.11899E+01
   0.64401E+01   0.11899E+01
   0.64401E+01   0.11898E+01
   0.64401E+01   0.11898E+01
   0.64401E+01   0.11899E+01
   0.64401E+01   0.11899E+01
   0.64401E+01   0.11899E+01
   0.64401E+01   0.11897E+01
   0.64401E+01   0.11897E+01
   0.64401E+01   0.11899E+01
   0.64401E+01   0.11900E+01
   0.64401E+01   0.11901E+01
   0.64401E+01   0.11901E+01
   0.64401E+01   0.11901E+01
   0.64401E+01   0.11901E+01
   0.64401E+01   0.11901E+01
   0.64401E+01   0.11901E+01
   0.64401E+01   0.11901E+01
   0.64401E+01   0.11901E+01
   0.64401E+01   0.11902E+01
   0.64401E+01   0.11902E+01
   0.64401E+01   0.11902E+01
   0.64401E+01   0.11902E+01
   0.64401E+01   0.11903E+01
   0.64401E+01   0.11902E+01
   0.64401E+01   0.11903E+01
   0.64401E+01   0.11904E+01
   0.64401E+01   0.11903E+01
   0.64401E+01   0.11906E+01
   0.64401E+01   0.11905E+01
   0.64401E+01   0.11907E+01
   0.64401E+01   0.11910E+01
   0.64401E+01   0.11909E+01
   0.64401E+01   0.11908E+01
   0.64401E+01   0.11906E+01
   0.64401E+01   0.11909E+01
   0.64401E+01   0.11909E+01
   0.64401E+01   0.11911E+01
   0.64401E+01   0.11910E+01
   0.64401E+01   0.11911E+01
   0.64401E+01   0.11911E+01
   0.64401E+01   0.11911E+01
   0.64401E+01   0.11911E+01
   0.64401E+01   0.11913E+01
   0.64401E+01   0.11913E+01
   0.64401E+01   0.11913E+01
   0.64401E+01   0.11914E+01
   0.64401E+01   0.11914E+01
   0.64401E+01   0.11914E+01
   0.64401E+01   0.11915E+01
   0.64401E+01   0.11915E+01
   0.64401E+01   0.11917E+01
   0.64401E+01   0.11916E+01
   0.64401E+01   0.11917E+01
   0.64401E+01   0.11917E+01
   0.64401E+01   0.11920E+01
   0.64401E+01   0.11921E+01
   0.64401E+01   0.11921E+01
   0.64401E+01   0.11921E+01
   0.64401E+01   0.11921E+01
   0.64401E+01   0.11921E+01
   0.64401E+01   0.11919E+01
   0.64401E+01   0.11921E+01


==> anc/Figure3/1outM_R_incomp_fermi_down_rc03.dat <==
   0.31810E+00   0.11321E+00
   0.35410E+00   0.11323E+00
   0.38110E+00   0.11326E+00
   0.40510E+00   0.11329E+00
   0.43060E+00   0.11332E+00
   0.45610E+00   0.11336E+00
   0.48310E+00   0.11341E+00
   0.51010E+00   0.11345E+00
   0.54010E+00   0.11351E+00
   0.57310E+00   0.11357E+00
   0.60760E+00   0.11364E+00
   0.64510E+00   0.11372E+00
   0.68560E+00   0.11381E+00
   0.73060E+00   0.11391E+00
   0.78159E+00   0.11403E+00
   0.83709E+00   0.11416E+00
   0.90009E+00   0.11432E+00
   0.97209E+00   0.11451E+00
   0.10531E+01   0.11473E+00
   0.11476E+01   0.11501E+00
   0.12571E+01   0.11534E+00
   0.13861E+01   0.11575E+00
   0.15421E+01   0.11629E+00
   0.17296E+01   0.11698E+00
   0.19591E+01   0.11790E+00
   0.22486E+01   0.11919E+00
   0.26191E+01   0.12106E+00
   0.30991E+01   0.12385E+00
   0.37366E+01   0.12828E+00
   0.45496E+01   0.13531E+00
   0.55591E+01   0.14672E+00
   0.67546E+01   0.16557E+00
   0.79560E+01   0.19364E+00
   0.89835E+01   0.23060E+00
   0.97725E+01   0.27451E+00
   0.10338E+02   0.32258E+00
   0.10728E+02   0.37275E+00
   0.10988E+02   0.42212E+00
   0.11166E+02   0.47202E+00
   0.11276E+02   0.51918E+00
   0.11343E+02   0.56373E+00
   0.11381E+02   0.60781E+00
   0.11394E+02   0.64904E+00
   0.11393E+02   0.68861E+00
   0.11378E+02   0.72511E+00
   0.11355E+02   0.76123E+00
   0.11324E+02   0.79491E+00
   0.11289E+02   0.82593E+00
   0.11250E+02   0.85671E+00
   0.11208E+02   0.88557E+00
   0.11166E+02   0.91255E+00
   0.11121E+02   0.93822E+00
   0.11075E+02   0.96338E+00
   0.11028E+02   0.98661E+00
   0.10982E+02   0.10091E+01
   0.10934E+02   0.10303E+01
   0.10887E+02   0.10507E+01
   0.10841E+02   0.10699E+01
   0.10796E+02   0.10879E+01
   0.10749E+02   0.11055E+01
   0.10704E+02   0.11221E+01
   0.10659E+02   0.11381E+01
   0.10616E+02   0.11536E+01
   0.10571E+02   0.11683E+01
   0.10527E+02   0.11826E+01
   0.10485E+02   0.11960E+01
   0.10442E+02   0.12091E+01
   0.10403E+02   0.12210E+01
   0.10362E+02   0.12327E+01
   0.10322E+02   0.12442E+01
   0.10281E+02   0.12550E+01
   0.10245E+02   0.12651E+01
   0.10205E+02   0.12754E+01
   0.10169E+02   0.12848E+01
   0.10131E+02   0.12940E+01
   0.10095E+02   0.13027E+01
   0.10061E+02   0.13110E+01
   0.10025E+02   0.13196E+01
   0.99900E+01   0.13272E+01
   0.99555E+01   0.13349E+01
   0.99240E+01   0.13418E+01
   0.98880E+01   0.13492E+01
   0.98580E+01   0.13556E+01
   0.98250E+01   0.13621E+01
   0.97950E+01   0.13682E+01
   0.97635E+01   0.13743E+01
   0.97335E+01   0.13800E+01
   0.97035E+01   0.13854E+01
   0.96735E+01   0.13910E+01
   0.96435E+01   0.13962E+01
   0.96180E+01   0.14008E+01
   0.95880E+01   0.14058E+01
   0.95610E+01   0.14104E+01
   0.95340E+01   0.14147E+01
   0.95070E+01   0.14191E+01
   0.94800E+01   0.14231E+01
   0.94545E+01   0.14272E+01
   0.94290E+01   0.14308E+01
   0.94050E+01   0.14344E+01
   0.93780E+01   0.14381E+01
   0.93540E+01   0.14415E+01
   0.93300E+01   0.14449E+01
   0.93060E+01   0.14480E+01
   0.92820E+01   0.14511E+01
   0.92595E+01   0.14541E+01
   0.92370E+01   0.14568E+01
   0.92145E+01   0.14597E+01
   0.91920E+01   0.14624E+01
   0.91695E+01   0.14650E+01
   0.91470E+01   0.14675E+01
   0.91260E+01   0.14699E+01
   0.91050E+01   0.14722E+01
   0.90840E+01   0.14744E+01
   0.90630E+01   0.14765E+01
   0.90435E+01   0.14786E+01
   0.90225E+01   0.14805E+01
   0.90030E+01   0.14824E+01
   0.89835E+01   0.14843E+01
   0.89640E+01   0.14860E+01
   0.89445E+01   0.14878E+01
   0.89265E+01   0.14894E+01
   0.89070E+01   0.14910E+01
   0.88890E+01   0.14926E+01
   0.88710E+01   0.14939E+01
   0.88530E+01   0.14954E+01
   0.88350E+01   0.14967E+01
   0.88170E+01   0.14981E+01
   0.88005E+01   0.14993E+01
   0.87825E+01   0.15005E+01
   0.87660E+01   0.15016E+01
   0.87480E+01   0.15028E+01
   0.87330E+01   0.15038E+01
   0.87165E+01   0.15048E+01
   0.87000E+01   0.15058E+01
   0.86835E+01   0.15068E+01
   0.86670E+01   0.15077E+01
   0.86520E+01   0.15085E+01
   0.86355E+01   0.15094E+01
   0.86220E+01   0.15102E+01
   0.86070E+01   0.15108E+01
   0.85920E+01   0.15116E+01
   0.85770E+01   0.15122E+01
   0.85620E+01   0.15129E+01
   0.85470E+01   0.15135E+01
   0.85335E+01   0.15141E+01
   0.85200E+01   0.15147E+01
   0.85035E+01   0.15153E+01
   0.84900E+01   0.15158E+01
   0.84765E+01   0.15162E+01
   0.84630E+01   0.15167E+01
   0.84495E+01   0.15171E+01
   0.84360E+01   0.15175E+01
   0.84225E+01   0.15179E+01
   0.84105E+01   0.15182E+01
   0.83970E+01   0.15186E+01
   0.83835E+01   0.15189E+01
   0.83700E+01   0.15192E+01
   0.83580E+01   0.15194E+01
   0.83475E+01   0.15196E+01
   0.83340E+01   0.15198E+01
   0.83205E+01   0.15201E+01
   0.83100E+01   0.15202E+01
   0.82965E+01   0.15204E+01
   0.82860E+01   0.15206E+01
   0.82740E+01   0.15207E+01
   0.82620E+01   0.15208E+01
   0.82515E+01   0.15209E+01
   0.82380E+01   0.15210E+01
   0.82275E+01   0.15210E+01
   0.82170E+01   0.15211E+01
   0.82050E+01   0.15211E+01
   0.81930E+01   0.15212E+01
   0.81840E+01   0.15211E+01
   0.81720E+01   0.15211E+01
   0.81615E+01   0.15211E+01
   0.81510E+01   0.15211E+01
   0.81405E+01   0.15210E+01
   0.81285E+01   0.15210E+01
   0.81195E+01   0.15209E+01
   0.81090E+01   0.15209E+01
   0.80985E+01   0.15207E+01
   0.80880E+01   0.15206E+01
   0.80775E+01   0.15205E+01
   0.80685E+01   0.15203E+01
   0.80580E+01   0.15202E+01
   0.80490E+01   0.15201E+01
   0.80385E+01   0.15199E+01
   0.80295E+01   0.15198E+01
   0.80190E+01   0.15196E+01
   0.80100E+01   0.15194E+01
   0.80010E+01   0.15192E+01
   0.79905E+01   0.15190E+01
   0.79815E+01   0.15188E+01
   0.79725E+01   0.15186E+01
   0.79635E+01   0.15183E+01
   0.79545E+01   0.15181E+01
   0.79455E+01   0.15179E+01
   0.79365E+01   0.15176E+01
   0.79275E+01   0.15173E+01
   0.79200E+01   0.15171E+01
   0.79110E+01   0.15168E+01
   0.79020E+01   0.15166E+01
   0.78930E+01   0.15162E+01
   0.78855E+01   0.15159E+01
   0.78765E+01   0.15157E+01
   0.78675E+01   0.15153E+01
   0.78600E+01   0.15151E+01
   0.78510E+01   0.15147E+01
   0.78435E+01   0.15144E+01
   0.78360E+01   0.15141E+01
   0.78285E+01   0.15138E+01
   0.78195E+01   0.15134E+01
   0.78120E+01   0.15130E+01
   0.78045E+01   0.15127E+01
   0.77955E+01   0.15123E+01
   0.77880E+01   0.15120E+01
   0.77805E+01   0.15116E+01
   0.77730E+01   0.15113E+01
   0.77655E+01   0.15109E+01
   0.77580E+01   0.15105E+01
   0.77505E+01   0.15101E+01
   0.77430E+01   0.15098E+01
   0.77355E+01   0.15093E+01
   0.77280E+01   0.15090E+01
   0.77220E+01   0.15086E+01
   0.77145E+01   0.15082E+01
   0.77070E+01   0.15078E+01
   0.76995E+01   0.15074E+01
   0.76935E+01   0.15070E+01
   0.76860E+01   0.15066E+01
   0.76785E+01   0.15062E+01
   0.76725E+01   0.15058E+01
   0.76650E+01   0.15054E+01
   0.76575E+01   0.15049E+01
   0.76515E+01   0.15045E+01
   0.76455E+01   0.15041E+01
   0.76380E+01   0.15036E+01
   0.76320E+01   0.15032E+01
   0.76245E+01   0.15028E+01
   0.76185E+01   0.15024E+01
   0.76110E+01   0.15019E+01
   0.76050E+01   0.15015E+01
   0.75990E+01   0.15010E+01
   0.75930E+01   0.15006E+01
   0.75855E+01   0.15001E+01
   0.75795E+01   0.14997E+01
   0.75735E+01   0.14992E+01
   0.75675E+01   0.14988E+01
   0.75615E+01   0.14983E+01
   0.75555E+01   0.14978E+01
   0.75495E+01   0.14974E+01
   0.75435E+01   0.14970E+01
   0.75375E+01   0.14965E+01
   0.75315E+01   0.14960E+01
   0.75255E+01   0.14955E+01
   0.75210E+01   0.14951E+01
   0.75135E+01   0.14946E+01
   0.75075E+01   0.14941E+01
   0.75015E+01   0.14936E+01
   0.74971E+01   0.14932E+01
   0.74911E+01   0.14927E+01
   0.74851E+01   0.14922E+01
   0.74791E+01   0.14917E+01
   0.74746E+01   0.14913E+01
   0.74686E+01   0.14908E+01
   0.74626E+01   0.14903E+01
   0.74581E+01   0.14898E+01
   0.74521E+01   0.14893E+01
   0.74461E+01   0.14889E+01
   0.74416E+01   0.14884E+01
   0.74356E+01   0.14879E+01
   0.74311E+01   0.14874E+01
   0.74266E+01   0.14870E+01
   0.74206E+01   0.14865E+01
   0.74146E+01   0.14859E+01
   0.74101E+01   0.14855E+01
   0.74056E+01   0.14850E+01
   0.73996E+01   0.14846E+01
   0.73951E+01   0.14840E+01
   0.73891E+01   0.14835E+01
   0.73846E+01   0.14830E+01
   0.73801E+01   0.14826E+01
   0.73741E+01   0.14820E+01
   0.73696E+01   0.14816E+01
   0.73651E+01   0.14811E+01
   0.73591E+01   0.14806E+01
   0.73546E+01   0.14801E+01
   0.73501E+01   0.14795E+01
   0.73456E+01   0.14791E+01
   0.73411E+01   0.14786E+01
   0.73366E+01   0.14782E+01
   0.73306E+01   0.14776E+01
   0.73261E+01   0.14771E+01
   0.73216E+01   0.14766E+01
   0.73171E+01   0.14761E+01
   0.73126E+01   0.14757E+01
   0.73081E+01   0.14751E+01
   0.73036E+01   0.14746E+01
   0.72991E+01   0.14741E+01
   0.72946E+01   0.14737E+01
   0.72901E+01   0.14732E+01
   0.72856E+01   0.14726E+01
   0.72811E+01   0.14721E+01
   0.72766E+01   0.14716E+01
   0.72736E+01   0.14713E+01
   0.72676E+01   0.14707E+01
   0.72631E+01   0.14701E+01
   0.72601E+01   0.14696E+01
   0.72556E+01   0.14692E+01
   0.72511E+01   0.14688E+01
   0.72466E+01   0.14682E+01
   0.72421E+01   0.14677E+01
   0.72391E+01   0.14672E+01
   0.72346E+01   0.14668E+01
   0.72316E+01   0.14663E+01
   0.72256E+01   0.14657E+01
   0.72226E+01   0.14653E+01
   0.72181E+01   0.14647E+01
   0.72136E+01   0.14643E+01
   0.72106E+01   0.14638E+01
   0.72061E+01   0.14633E+01
   0.72016E+01   0.14628E+01
   0.71986E+01   0.14623E+01
   0.71941E+01   0.14618E+01
   0.71911E+01   0.14614E+01
   0.71866E+01   0.14608E+01
   0.71821E+01   0.14604E+01
   0.71791E+01   0.14598E+01
   0.71746E+01   0.14593E+01
   0.71716E+01   0.14589E+01
   0.71671E+01   0.14584E+01
   0.71641E+01   0.14579E+01
   0.71596E+01   0.14574E+01
   0.71566E+01   0.14569E+01
   0.71536E+01   0.14565E+01
   0.71491E+01   0.14559E+01
   0.71446E+01   0.14554E+01
   0.71416E+01   0.14549E+01
   0.71371E+01   0.14545E+01
   0.71341E+01   0.14540E+01
   0.71311E+01   0.14535E+01
   0.71266E+01   0.14530E+01
   0.71236E+01   0.14525E+01
   0.71206E+01   0.14521E+01
   0.71161E+01   0.14516E+01
   0.71131E+01   0.14512E+01
   0.71086E+01   0.14506E+01
   0.71071E+01   0.14502E+01
   0.71026E+01   0.14496E+01
   0.70996E+01   0.14492E+01
   0.70966E+01   0.14488E+01
   0.70936E+01   0.14483E+01
   0.70891E+01   0.14477E+01
   0.70861E+01   0.14472E+01
   0.70831E+01   0.14467E+01
   0.70801E+01   0.14464E+01
   0.70756E+01   0.14459E+01
   0.70726E+01   0.14453E+01
   0.70696E+01   0.14449E+01
   0.70666E+01   0.14444E+01
   0.70636E+01   0.14440E+01
   0.70606E+01   0.14436E+01
   0.70561E+01   0.14430E+01
   0.70531E+01   0.14425E+01
   0.70501E+01   0.14420E+01
   0.70471E+01   0.14416E+01
   0.70441E+01   0.14411E+01
   0.70411E+01   0.14406E+01
   0.70381E+01   0.14401E+01
   0.70351E+01   0.14397E+01
   0.70321E+01   0.14392E+01
   0.70291E+01   0.14388E+01
   0.70261E+01   0.14384E+01
   0.70231E+01   0.14378E+01
   0.70201E+01   0.14374E+01
   0.70171E+01   0.14369E+01
   0.70141E+01   0.14364E+01
   0.70111E+01   0.14360E+01
   0.70081E+01   0.14355E+01
   0.70051E+01   0.14351E+01
   0.70021E+01   0.14346E+01
   0.69991E+01   0.14341E+01
   0.69961E+01   0.14337E+01
   0.69931E+01   0.14333E+01
   0.69901E+01   0.14328E+01
   0.69871E+01   0.14323E+01
   0.69856E+01   0.14319E+01
   0.69826E+01   0.14314E+01
   0.69796E+01   0.14310E+01
   0.69766E+01   0.14306E+01
   0.69736E+01   0.14301E+01
   0.69706E+01   0.14296E+01
   0.69676E+01   0.14292E+01
   0.69646E+01   0.14287E+01
   0.69631E+01   0.14282E+01
   0.69601E+01   0.14279E+01
   0.69571E+01   0.14274E+01
   0.69541E+01   0.14268E+01
   0.69526E+01   0.14265E+01
   0.69496E+01   0.14260E+01
   0.69466E+01   0.14255E+01
   0.69451E+01   0.14252E+01
   0.69421E+01   0.14247E+01
   0.69391E+01   0.14242E+01
   0.69361E+01   0.14238E+01
   0.69331E+01   0.14233E+01
   0.69316E+01   0.14229E+01
   0.69286E+01   0.14225E+01
   0.69271E+01   0.14221E+01
   0.69241E+01   0.14215E+01
   0.69211E+01   0.14212E+01
   0.69196E+01   0.14207E+01
   0.69166E+01   0.14203E+01
   0.69136E+01   0.14198E+01
   0.69121E+01   0.14195E+01
   0.69091E+01   0.14190E+01
   0.69061E+01   0.14185E+01
   0.69031E+01   0.14181E+01
   0.69016E+01   0.14177E+01
   0.68986E+01   0.14173E+01
   0.68971E+01   0.14169E+01
   0.68941E+01   0.14164E+01
   0.68911E+01   0.14159E+01
   0.68896E+01   0.14155E+01
   0.68866E+01   0.14151E+01
   0.68851E+01   0.14146E+01
   0.68836E+01   0.14143E+01
   0.68806E+01   0.14139E+01
   0.68776E+01   0.14133E+01
   0.68761E+01   0.14130E+01
   0.68731E+01   0.14126E+01
   0.68716E+01   0.14121E+01
   0.68686E+01   0.14118E+01
   0.68671E+01   0.14113E+01
   0.68641E+01   0.14108E+01
   0.68626E+01   0.14104E+01
   0.68596E+01   0.14100E+01
   0.68581E+01   0.14096E+01
   0.68551E+01   0.14092E+01
   0.68536E+01   0.14088E+01
   0.68521E+01   0.14084E+01
   0.68491E+01   0.14079E+01
   0.68476E+01   0.14075E+01
   0.68446E+01   0.14071E+01
   0.68431E+01   0.14067E+01
   0.68416E+01   0.14064E+01
   0.68386E+01   0.14060E+01
   0.68371E+01   0.14055E+01
   0.68341E+01   0.14050E+01
   0.68326E+01   0.14046E+01
   0.68296E+01   0.14042E+01
   0.68281E+01   0.14038E+01
   0.68266E+01   0.14035E+01
   0.68236E+01   0.14031E+01
   0.68221E+01   0.14026E+01
   0.68191E+01   0.14022E+01
   0.68176E+01   0.14018E+01
   0.68161E+01   0.14014E+01
   0.68146E+01   0.14011E+01
   0.68116E+01   0.14006E+01
   0.68101E+01   0.14003E+01
   0.68071E+01   0.13998E+01
   0.68056E+01   0.13994E+01
   0.68041E+01   0.13990E+01
   0.68011E+01   0.13986E+01
   0.68011E+01   0.13983E+01
   0.67981E+01   0.13978E+01
   0.67966E+01   0.13974E+01
   0.67936E+01   0.13970E+01
   0.67921E+01   0.13967E+01
   0.67906E+01   0.13962E+01
   0.67891E+01   0.13959E+01
   0.67876E+01   0.13955E+01
   0.67846E+01   0.13951E+01
   0.67831E+01   0.13947E+01
   0.67816E+01   0.13943E+01
   0.67801E+01   0.13939E+01
   0.67771E+01   0.13935E+01
   0.67756E+01   0.13932E+01
   0.67741E+01   0.13929E+01
   0.67726E+01   0.13924E+01
   0.67711E+01   0.13920E+01
   0.67681E+01   0.13916E+01
   0.67666E+01   0.13912E+01
   0.67651E+01   0.13908E+01
   0.67636E+01   0.13905E+01
   0.67621E+01   0.13902E+01
   0.67591E+01   0.13897E+01
   0.67576E+01   0.13893E+01
   0.67561E+01   0.13890E+01
   0.67546E+01   0.13886E+01
   0.67516E+01   0.13882E+01
   0.67516E+01   0.13878E+01
   0.67501E+01   0.13875E+01
   0.67486E+01   0.13871E+01
   0.67456E+01   0.13867E+01
   0.67441E+01   0.13863E+01
   0.67426E+01   0.13860E+01
   0.67411E+01   0.13856E+01
   0.67396E+01   0.13852E+01
   0.67381E+01   0.13849E+01
   0.67366E+01   0.13846E+01
   0.67351E+01   0.13841E+01
   0.67336E+01   0.13838E+01
   0.67306E+01   0.13834E+01
   0.67291E+01   0.13830E+01
   0.67276E+01   0.13827E+01
   0.67276E+01   0.13824E+01
   0.67246E+01   0.13820E+01
   0.67231E+01   0.13816E+01
   0.67216E+01   0.13812E+01
   0.67201E+01   0.13809E+01
   0.67186E+01   0.13805E+01
   0.67171E+01   0.13802E+01
   0.67156E+01   0.13798E+01
   0.67141E+01   0.13794E+01
   0.67126E+01   0.13791E+01
   0.67111E+01   0.13787E+01
   0.67096E+01   0.13784E+01
   0.67081E+01   0.13780E+01
   0.67066E+01   0.13776E+01
   0.67051E+01   0.13774E+01
   0.67036E+01   0.13770E+01
   0.67021E+01   0.13767E+01
   0.67006E+01   0.13763E+01
   0.66991E+01   0.13759E+01
   0.66976E+01   0.13755E+01
   0.66961E+01   0.13752E+01
   0.66946E+01   0.13748E+01
   0.66931E+01   0.13746E+01
   0.66916E+01   0.13742E+01
   0.66916E+01   0.13739E+01
   0.66886E+01   0.13734E+01
   0.66871E+01   0.13731E+01
   0.66856E+01   0.13727E+01
   0.66856E+01   0.13725E+01
   0.66841E+01   0.13721E+01
   0.66826E+01   0.13719E+01
   0.66811E+01   0.13715E+01
   0.66796E+01   0.13711E+01
   0.66781E+01   0.13707E+01
   0.66766E+01   0.13704E+01
   0.66751E+01   0.13700E+01
   0.66736E+01   0.13697E+01
   0.66736E+01   0.13696E+01
   0.66706E+01   0.13691E+01
   0.66691E+01   0.13687E+01
   0.66691E+01   0.13684E+01
   0.66676E+01   0.13681E+01
   0.66661E+01   0.13677E+01
   0.66646E+01   0.13673E+01
   0.66631E+01   0.13671E+01
   0.66631E+01   0.13668E+01
   0.66601E+01   0.13664E+01
   0.66601E+01   0.13661E+01
   0.66586E+01   0.13657E+01
   0.66571E+01   0.13654E+01
   0.66556E+01   0.13651E+01
   0.66541E+01   0.13647E+01
   0.66541E+01   0.13645E+01
   0.66526E+01   0.13642E+01
   0.66511E+01   0.13638E+01
   0.66496E+01   0.13635E+01
   0.66481E+01   0.13632E+01
   0.66466E+01   0.13628E+01
   0.66466E+01   0.13625E+01
   0.66451E+01   0.13622E+01
   0.66436E+01   0.13619E+01
   0.66421E+01   0.13616E+01
   0.66406E+01   0.13612E+01
   0.66391E+01   0.13609E+01
   0.66391E+01   0.13606E+01
   0.66376E+01   0.13603E+01
   0.66361E+01   0.13600E+01
   0.66346E+01   0.13596E+01
   0.66346E+01   0.13594E+01
   0.66331E+01   0.13590E+01
   0.66316E+01   0.13588E+01
   0.66301E+01   0.13583E+01
   0.66301E+01   0.13581E+01
   0.66286E+01   0.13578E+01
   0.66271E+01   0.13574E+01
   0.66256E+01   0.13571E+01
   0.66256E+01   0.13569E+01
   0.66241E+01   0.13566E+01
   0.66226E+01   0.13562E+01
   0.66211E+01   0.13559E+01
   0.66211E+01   0.13556E+01
   0.66196E+01   0.13553E+01
   0.66181E+01   0.13549E+01
   0.66166E+01   0.13547E+01
   0.66166E+01   0.13545E+01
   0.66151E+01   0.13541E+01
   0.66136E+01   0.13538E+01
   0.66121E+01   0.13534E+01
   0.66121E+01   0.13532E+01
   0.66106E+01   0.13529E+01
   0.66091E+01   0.13525E+01
   0.66091E+01   0.13522E+01
   0.66076E+01   0.13520E+01
   0.66061E+01   0.13517E+01
   0.66061E+01   0.13514E+01
   0.66046E+01   0.13510E+01
   0.66046E+01   0.13508E+01
   0.66031E+01   0.13505E+01
   0.66016E+01   0.13502E+01
   0.66001E+01   0.13499E+01
   0.66001E+01   0.13497E+01
   0.65986E+01   0.13494E+01
   0.65971E+01   0.13491E+01
   0.65971E+01   0.13487E+01
   0.65956E+01   0.13484E+01
   0.65941E+01   0.13482E+01
   0.65941E+01   0.13479E+01
   0.65926E+01   0.13476E+01
   0.65911E+01   0.13473E+01
   0.65911E+01   0.13470E+01
   0.65896E+01   0.13467E+01
   0.65896E+01   0.13464E+01
   0.65881E+01   0.13461E+01
   0.65866E+01   0.13459E+01
   0.65866E+01   0.13455E+01
   0.65851E+01   0.13453E+01
   0.65836E+01   0.13450E+01
   0.65836E+01   0.13447E+01
   0.65821E+01   0.13445E+01
   0.65821E+01   0.13442E+01
   0.65806E+01   0.13439E+01
   0.65806E+01   0.13436E+01
   0.65791E+01   0.13433E+01
   0.65776E+01   0.13430E+01
   0.65776E+01   0.13428E+01
   0.65761E+01   0.13425E+01
   0.65761E+01   0.13423E+01
   0.65746E+01   0.13420E+01
   0.65731E+01   0.13416E+01
   0.65731E+01   0.13414E+01
   0.65716E+01   0.13411E+01
   0.65716E+01   0.13409E+01
   0.65701E+01   0.13406E+01
   0.65686E+01   0.13402E+01
   0.65686E+01   0.13402E+01
   0.65671E+01   0.13398E+01
   0.65671E+01   0.13395E+01
   0.65656E+01   0.13392E+01
   0.65656E+01   0.13389E+01
   0.65641E+01   0.13387E+01
   0.65641E+01   0.13384E+01
   0.65626E+01   0.13381E+01
   0.65626E+01   0.13379E+01
   0.65611E+01   0.13377E+01
   0.65611E+01   0.13374E+01
   0.65596E+01   0.13370E+01
   0.65581E+01   0.13368E+01
   0.65581E+01   0.13366E+01
   0.65566E+01   0.13363E+01
   0.65566E+01   0.13360E+01
   0.65551E+01   0.13357E+01
   0.65551E+01   0.13355E+01
   0.65551E+01   0.13353E+01
   0.65536E+01   0.13350E+01
   0.65521E+01   0.13347E+01
   0.65521E+01   0.13345E+01
   0.65506E+01   0.13342E+01
   0.65506E+01   0.13339E+01
   0.65491E+01   0.13337E+01
   0.65491E+01   0.13334E+01
   0.65491E+01   0.13333E+01
   0.65476E+01   0.13330E+01
   0.65461E+01   0.13327E+01
   0.65461E+01   0.13323E+01
   0.65446E+01   0.13321E+01
   0.65446E+01   0.13319E+01
   0.65431E+01   0.13316E+01
   0.65431E+01   0.13313E+01
   0.65416E+01   0.13311E+01
   0.65416E+01   0.13310E+01
   0.65416E+01   0.13307E+01
   0.65401E+01   0.13304E+01
   0.65386E+01   0.13301E+01
   0.65386E+01   0.13299E+01
   0.65386E+01   0.13297E+01
   0.65371E+01   0.13294E+01
   0.65371E+01   0.13291E+01
   0.65356E+01   0.13289E+01
   0.65356E+01   0.13287E+01
   0.65341E+01   0.13284E+01
   0.65341E+01   0.13282E+01
   0.65341E+01   0.13280E+01
   0.65326E+01   0.13278E+01
   0.65326E+01   0.13275E+01
   0.65311E+01   0.13272E+01
   0.65311E+01   0.13269E+01
   0.65296E+01   0.13267E+01
   0.65296E+01   0.13265E+01
   0.65296E+01   0.13264E+01
   0.65281E+01   0.13260E+01
   0.65281E+01   0.13258E+01
   0.65266E+01   0.13256E+01
   0.65266E+01   0.13254E+01
   0.65251E+01   0.13250E+01
   0.65251E+01   0.13248E+01
   0.65251E+01   0.13245E+01
   0.65236E+01   0.13244E+01
   0.65236E+01   0.13242E+01
   0.65236E+01   0.13239E+01
   0.65221E+01   0.13236E+01
   0.65221E+01   0.13234E+01
   0.65206E+01   0.13232E+01
   0.65206E+01   0.13230E+01
   0.65191E+01   0.13227E+01
   0.65191E+01   0.13225E+01
   0.65191E+01   0.13222E+01
   0.65176E+01   0.13221E+01
   0.65176E+01   0.13218E+01
   0.65176E+01   0.13216E+01
   0.65161E+01   0.13213E+01
   0.65161E+01   0.13211E+01
   0.65161E+01   0.13209E+01
   0.65146E+01   0.13206E+01
   0.65146E+01   0.13205E+01
   0.65131E+01   0.13201E+01
   0.65131E+01   0.13201E+01
   0.65131E+01   0.13198E+01
   0.65116E+01   0.13195E+01
   0.65116E+01   0.13193E+01
   0.65116E+01   0.13190E+01
   0.65101E+01   0.13189E+01
   0.65101E+01   0.13186E+01
   0.65086E+01   0.13183E+01
   0.65086E+01   0.13182E+01
   0.65086E+01   0.13180E+01
   0.65086E+01   0.13179E+01
   0.65071E+01   0.13176E+01
   0.65071E+01   0.13173E+01
   0.65056E+01   0.13170E+01
   0.65056E+01   0.13169E+01
   0.65056E+01   0.13167E+01
   0.65056E+01   0.13164E+01
   0.65041E+01   0.13161E+01
   0.65041E+01   0.13160E+01
   0.65041E+01   0.13158E+01
   0.65026E+01   0.13157E+01
   0.65026E+01   0.13154E+01
   0.65026E+01   0.13152E+01
   0.65011E+01   0.13149E+01
   0.65011E+01   0.13148E+01
   0.65011E+01   0.13145E+01
   0.64996E+01   0.13143E+01
   0.64996E+01   0.13141E+01
   0.64996E+01   0.13140E+01
   0.64981E+01   0.13137E+01
   0.64981E+01   0.13135E+01
   0.64981E+01   0.13133E+01
   0.64981E+01   0.13131E+01
   0.64966E+01   0.13128E+01
   0.64966E+01   0.13126E+01
   0.64966E+01   0.13124E+01
   0.64951E+01   0.13122E+01
   0.64951E+01   0.13120E+01
   0.64951E+01   0.13119E+01
   0.64951E+01   0.13117E+01
   0.64936E+01   0.13114E+01
   0.64936E+01   0.13112E+01
   0.64921E+01   0.13110E+01
   0.64921E+01   0.13108E+01
   0.64921E+01   0.13106E+01
   0.64921E+01   0.13104E+01
   0.64906E+01   0.13101E+01
   0.64906E+01   0.13100E+01
   0.64906E+01   0.13098E+01
   0.64906E+01   0.13096E+01
   0.64906E+01   0.13094E+01
   0.64891E+01   0.13092E+01
   0.64891E+01   0.13089E+01
   0.64891E+01   0.13088E+01
   0.64876E+01   0.13086E+01
   0.64876E+01   0.13083E+01
   0.64876E+01   0.13082E+01
   0.64876E+01   0.13081E+01
   0.64861E+01   0.13079E+01
   0.64861E+01   0.13076E+01
   0.64861E+01   0.13074E+01
   0.64846E+01   0.13072E+01
   0.64846E+01   0.13071E+01
   0.64846E+01   0.13069E+01
   0.64846E+01   0.13067E+01
   0.64846E+01   0.13065E+01
   0.64831E+01   0.13062E+01
   0.64831E+01   0.13060E+01
   0.64831E+01   0.13059E+01
   0.64831E+01   0.13058E+01
   0.64831E+01   0.13055E+01
   0.64816E+01   0.13053E+01
   0.64816E+01   0.13052E+01
   0.64816E+01   0.13049E+01
   0.64816E+01   0.13047E+01
   0.64801E+01   0.13046E+01
   0.64801E+01   0.13043E+01
   0.64801E+01   0.13041E+01
   0.64801E+01   0.13040E+01
   0.64801E+01   0.13039E+01
   0.64786E+01   0.13036E+01
   0.64786E+01   0.13035E+01
   0.64786E+01   0.13032E+01
   0.64786E+01   0.13031E+01
   0.64786E+01   0.13029E+01
   0.64771E+01   0.13027E+01
   0.64771E+01   0.13025E+01
   0.64771E+01   0.13024E+01
   0.64771E+01   0.13023E+01
   0.64771E+01   0.13021E+01
   0.64756E+01   0.13018E+01
   0.64756E+01   0.13016E+01
   0.64756E+01   0.13014E+01
   0.64741E+01   0.13012E+01
   0.64741E+01   0.13011E+01
   0.64741E+01   0.13010E+01
   0.64741E+01   0.13007E+01
   0.64741E+01   0.13005E+01
   0.64741E+01   0.13004E+01
   0.64741E+01   0.13003E+01
   0.64741E+01   0.13001E+01
   0.64726E+01   0.12999E+01
   0.64726E+01   0.12997E+01
   0.64726E+01   0.12994E+01
   0.64726E+01   0.12993E+01
   0.64726E+01   0.12992E+01
   0.64711E+01   0.12991E+01
   0.64711E+01   0.12989E+01
   0.64711E+01   0.12986E+01
   0.64711E+01   0.12985E+01
   0.64711E+01   0.12984E+01
   0.64711E+01   0.12982E+01
   0.64696E+01   0.12980E+01
   0.64696E+01   0.12978E+01
   0.64696E+01   0.12976E+01
   0.64696E+01   0.12975E+01
   0.64696E+01   0.12974E+01
   0.64681E+01   0.12971E+01
   0.64681E+01   0.12969E+01
   0.64681E+01   0.12968E+01
   0.64681E+01   0.12967E+01
   0.64681E+01   0.12966E+01
   0.64681E+01   0.12963E+01
   0.64681E+01   0.12962E+01
   0.64666E+01   0.12959E+01
   0.64666E+01   0.12958E+01
   0.64666E+01   0.12956E+01
   0.64666E+01   0.12954E+01
   0.64666E+01   0.12953E+01
   0.64651E+01   0.12950E+01
   0.64666E+01   0.12950E+01
   0.64666E+01   0.12949E+01
   0.64651E+01   0.12947E+01
   0.64651E+01   0.12945E+01
   0.64651E+01   0.12943E+01
   0.64651E+01   0.12942E+01
   0.64651E+01   0.12940E+01
   0.64651E+01   0.12939E+01
   0.64651E+01   0.12937E+01
   0.64651E+01   0.12936E+01
   0.64636E+01   0.12934E+01
   0.64636E+01   0.12933E+01
   0.64636E+01   0.12932E+01
   0.64636E+01   0.12929E+01
   0.64636E+01   0.12928E+01
   0.64636E+01   0.12926E+01
   0.64621E+01   0.12924E+01
   0.64621E+01   0.12923E+01
   0.64621E+01   0.12921E+01
   0.64621E+01   0.12920E+01
   0.64621E+01   0.12918E+01
   0.64621E+01   0.12916E+01
   0.64621E+01   0.12916E+01
   0.64621E+01   0.12914E+01
   0.64621E+01   0.12912E+01
   0.64621E+01   0.12910E+01
   0.64621E+01   0.12909E+01
   0.64606E+01   0.12908E+01
   0.64606E+01   0.12906E+01
   0.64606E+01   0.12905E+01
   0.64606E+01   0.12903E+01
   0.64606E+01   0.12901E+01
   0.64606E+01   0.12900E+01
   0.64606E+01   0.12900E+01
   0.64606E+01   0.12898E+01
   0.64606E+01   0.12896E+01
   0.64606E+01   0.12894E+01
   0.64606E+01   0.12893E+01
   0.64606E+01   0.12891E+01
   0.64591E+01   0.12890E+01
   0.64591E+01   0.12889E+01
   0.64591E+01   0.12887E+01
   0.64591E+01   0.12885E+01
   0.64591E+01   0.12884E+01
   0.64591E+01   0.12883E+01
   0.64591E+01   0.12882E+01
   0.64591E+01   0.12880E+01
   0.64591E+01   0.12878E+01
   0.64591E+01   0.12877E+01
   0.64576E+01   0.12876E+01
   0.64591E+01   0.12875E+01
   0.64591E+01   0.12873E+01
   0.64576E+01   0.12871E+01
   0.64576E+01   0.12870E+01
   0.64576E+01   0.12868E+01
   0.64576E+01   0.12867E+01
   0.64576E+01   0.12867E+01
   0.64576E+01   0.12865E+01
   0.64576E+01   0.12863E+01
   0.64576E+01   0.12861E+01
   0.64576E+01   0.12860E+01
   0.64576E+01   0.12859E+01
   0.64576E+01   0.12857E+01
   0.64576E+01   0.12856E+01
   0.64576E+01   0.12855E+01
   0.64576E+01   0.12854E+01
   0.64576E+01   0.12852E+01
   0.64576E+01   0.12851E+01
   0.64576E+01   0.12850E+01
   0.64561E+01   0.12848E+01
   0.64561E+01   0.12847E+01
   0.64561E+01   0.12846E+01
   0.64576E+01   0.12844E+01
   0.64561E+01   0.12843E+01
   0.64561E+01   0.12841E+01
   0.64561E+01   0.12840E+01
   0.64561E+01   0.12839E+01
   0.64561E+01   0.12837E+01
   0.64561E+01   0.12836E+01
   0.64561E+01   0.12836E+01
   0.64561E+01   0.12835E+01
   0.64561E+01   0.12832E+01
   0.64561E+01   0.12831E+01
   0.64561E+01   0.12830E+01
   0.64561E+01   0.12828E+01
   0.64561E+01   0.12827E+01
   0.64561E+01   0.12825E+01
   0.64561E+01   0.12824E+01
   0.64561E+01   0.12823E+01
   0.64561E+01   0.12822E+01
   0.64561E+01   0.12822E+01
   0.64561E+01   0.12820E+01
   0.64561E+01   0.12818E+01
   0.64561E+01   0.12818E+01
   0.64546E+01   0.12815E+01
   0.64561E+01   0.12814E+01
   0.64561E+01   0.12814E+01
   0.64546E+01   0.12812E+01
   0.64561E+01   0.12811E+01
   0.64546E+01   0.12809E+01
   0.64561E+01   0.12808E+01
   0.64561E+01   0.12807E+01
   0.64561E+01   0.12807E+01
   0.64561E+01   0.12805E+01
   0.64561E+01   0.12804E+01
   0.64561E+01   0.12803E+01
   0.64546E+01   0.12801E+01
   0.64561E+01   0.12800E+01
   0.64561E+01   0.12799E+01
   0.64561E+01   0.12798E+01
   0.64546E+01   0.12796E+01
   0.64546E+01   0.12795E+01
   0.64546E+01   0.12793E+01
   0.64561E+01   0.12793E+01
   0.64561E+01   0.12794E+01
   0.64561E+01   0.12792E+01
   0.64546E+01   0.12790E+01
   0.64546E+01   0.12788E+01
   0.64546E+01   0.12787E+01
   0.64546E+01   0.12786E+01
   0.64546E+01   0.12785E+01
   0.64546E+01   0.12783E+01
   0.64561E+01   0.12783E+01
   0.64546E+01   0.12781E+01
   0.64546E+01   0.12780E+01
   0.64546E+01   0.12779E+01
   0.64561E+01   0.12779E+01
   0.64561E+01   0.12777E+01
   0.64561E+01   0.12776E+01
   0.64561E+01   0.12775E+01
   0.64561E+01   0.12773E+01
   0.64561E+01   0.12773E+01
   0.64561E+01   0.12771E+01
   0.64561E+01   0.12771E+01
   0.64561E+01   0.12769E+01
   0.64561E+01   0.12768E+01
   0.64561E+01   0.12766E+01
   0.64561E+01   0.12765E+01
   0.64561E+01   0.12766E+01
   0.64561E+01   0.12765E+01
   0.64561E+01   0.12764E+01
   0.64561E+01   0.12762E+01
   0.64561E+01   0.12760E+01
   0.64561E+01   0.12760E+01
   0.64561E+01   0.12759E+01
   0.64561E+01   0.12757E+01
   0.64561E+01   0.12756E+01
   0.64561E+01   0.12755E+01
   0.64561E+01   0.12754E+01
   0.64561E+01   0.12753E+01
   0.64561E+01   0.12752E+01
   0.64561E+01   0.12752E+01
   0.64576E+01   0.12751E+01
   0.64561E+01   0.12749E+01
   0.64561E+01   0.12748E+01
   0.64561E+01   0.12747E+01
   0.64561E+01   0.12746E+01
   0.64561E+01   0.12745E+01
   0.64576E+01   0.12744E+01
   0.64561E+01   0.12743E+01
   0.64561E+01   0.12742E+01
   0.64576E+01   0.12740E+01
   0.64576E+01   0.12740E+01
   0.64576E+01   0.12739E+01
   0.64576E+01   0.12739E+01
   0.64576E+01   0.12738E+01
   0.64576E+01   0.12736E+01
   0.64576E+01   0.12735E+01
   0.64576E+01   0.12734E+01
   0.64576E+01   0.12734E+01
   0.64576E+01   0.12733E+01
   0.64576E+01   0.12730E+01
   0.64576E+01   0.12729E+01
   0.64576E+01   0.12729E+01
   0.64591E+01   0.12729E+01
   0.64576E+01   0.12727E+01
   0.64591E+01   0.12727E+01
   0.64591E+01   0.12726E+01
   0.64591E+01   0.12725E+01
   0.64591E+01   0.12724E+01
   0.64591E+01   0.12723E+01
   0.64591E+01   0.12722E+01
   0.64591E+01   0.12721E+01
   0.64591E+01   0.12720E+01
   0.64591E+01   0.12719E+01
   0.64591E+01   0.12718E+01
   0.64591E+01   0.12716E+01
   0.64591E+01   0.12716E+01
   0.64606E+01   0.12716E+01
   0.64606E+01   0.12716E+01
   0.64606E+01   0.12714E+01
   0.64591E+01   0.12712E+01
   0.64606E+01   0.12712E+01
   0.64606E+01   0.12711E+01
   0.64591E+01   0.12709E+01
   0.64606E+01   0.12709E+01
   0.64606E+01   0.12708E+01
   0.64606E+01   0.12707E+01
   0.64606E+01   0.12706E+01
   0.64606E+01   0.12705E+01
   0.64606E+01   0.12705E+01
   0.64606E+01   0.12703E+01
   0.64621E+01   0.12704E+01
   0.64621E+01   0.12703E+01
   0.64621E+01   0.12702E+01
   0.64621E+01   0.12700E+01
   0.64621E+01   0.12699E+01
   0.64621E+01   0.12698E+01
   0.64621E+01   0.12698E+01
   0.64621E+01   0.12697E+01
   0.64621E+01   0.12696E+01
   0.64621E+01   0.12695E+01
   0.64621E+01   0.12694E+01
   0.64621E+01   0.12694E+01
   0.64636E+01   0.12693E+01
   0.64636E+01   0.12693E+01
   0.64636E+01   0.12692E+01
   0.64636E+01   0.12690E+01
   0.64636E+01   0.12689E+01
   0.64636E+01   0.12690E+01
   0.64636E+01   0.12688E+01
   0.64636E+01   0.12686E+01
   0.64636E+01   0.12686E+01
   0.64636E+01   0.12686E+01
   0.64636E+01   0.12685E+01
   0.64651E+01   0.12684E+01
   0.64651E+01   0.12683E+01
   0.64651E+01   0.12682E+01
   0.64651E+01   0.12681E+01
   0.64651E+01   0.12681E+01
   0.64651E+01   0.12681E+01
   0.64651E+01   0.12680E+01
   0.64666E+01   0.12679E+01
   0.64651E+01   0.12677E+01
   0.64651E+01   0.12677E+01
   0.64666E+01   0.12676E+01
   0.64666E+01   0.12676E+01
   0.64666E+01   0.12674E+01
   0.64666E+01   0.12673E+01
   0.64666E+01   0.12673E+01
   0.64666E+01   0.12672E+01
   0.64666E+01   0.12671E+01
   0.64666E+01   0.12671E+01
   0.64681E+01   0.12671E+01
   0.64681E+01   0.12670E+01
   0.64681E+01   0.12669E+01
   0.64681E+01   0.12668E+01
   0.64681E+01   0.12667E+01
   0.64681E+01   0.12667E+01
   0.64681E+01   0.12666E+01
   0.64696E+01   0.12666E+01
   0.64681E+01   0.12664E+01
   0.64696E+01   0.12663E+01
   0.64696E+01   0.12662E+01
   0.64696E+01   0.12662E+01
   0.64696E+01   0.12662E+01
   0.64696E+01   0.12661E+01
   0.64696E+01   0.12660E+01
   0.64696E+01   0.12660E+01
   0.64696E+01   0.12659E+01
   0.64696E+01   0.12658E+01
   0.64711E+01   0.12657E+01
   0.64711E+01   0.12657E+01
   0.64711E+01   0.12656E+01
   0.64711E+01   0.12655E+01
   0.64711E+01   0.12654E+01
   0.64711E+01   0.12654E+01
   0.64711E+01   0.12653E+01
   0.64711E+01   0.12652E+01
   0.64711E+01   0.12652E+01
   0.64726E+01   0.12651E+01
   0.64726E+01   0.12651E+01
   0.64726E+01   0.12651E+01
   0.64726E+01   0.12649E+01
   0.64741E+01   0.12649E+01
   0.64741E+01   0.12648E+01
   0.64741E+01   0.12647E+01
   0.64741E+01   0.12646E+01
   0.64741E+01   0.12647E+01
   0.64741E+01   0.12646E+01
   0.64741E+01   0.12644E+01
   0.64741E+01   0.12644E+01
   0.64741E+01   0.12643E+01
   0.64756E+01   0.12643E+01
   0.64756E+01   0.12642E+01
   0.64756E+01   0.12642E+01
   0.64756E+01   0.12643E+01
   0.64756E+01   0.12641E+01
   0.64771E+01   0.12641E+01
   0.64756E+01   0.12638E+01
   0.64756E+01   0.12639E+01
   0.64771E+01   0.12638E+01
   0.64771E+01   0.12638E+01
   0.64771E+01   0.12637E+01
   0.64771E+01   0.12637E+01
   0.64786E+01   0.12636E+01
   0.64771E+01   0.12635E+01
   0.64786E+01   0.12634E+01
   0.64786E+01   0.12633E+01
   0.64786E+01   0.12634E+01
   0.64786E+01   0.12633E+01
   0.64786E+01   0.12633E+01
   0.64801E+01   0.12632E+01
   0.64801E+01   0.12631E+01
   0.64801E+01   0.12631E+01
   0.64801E+01   0.12630E+01
   0.64801E+01   0.12630E+01
   0.64801E+01   0.12629E+01
   0.64801E+01   0.12628E+01
   0.64801E+01   0.12628E+01
   0.64816E+01   0.12627E+01
   0.64816E+01   0.12627E+01
   0.64816E+01   0.12626E+01
   0.64816E+01   0.12626E+01
   0.64816E+01   0.12625E+01
   0.64831E+01   0.12626E+01
   0.64831E+01   0.12624E+01
   0.64831E+01   0.12624E+01
   0.64831E+01   0.12623E+01
   0.64831E+01   0.12623E+01
   0.64831E+01   0.12623E+01
   0.64831E+01   0.12621E+01
   0.64846E+01   0.12621E+01
   0.64846E+01   0.12621E+01
   0.64846E+01   0.12620E+01
   0.64846E+01   0.12619E+01
   0.64846E+01   0.12618E+01
   0.64861E+01   0.12618E+01
   0.64861E+01   0.12618E+01
   0.64861E+01   0.12618E+01
   0.64861E+01   0.12618E+01
   0.64861E+01   0.12618E+01
   0.64876E+01   0.12617E+01
   0.64861E+01   0.12615E+01
   0.64876E+01   0.12615E+01
   0.64876E+01   0.12615E+01
   0.64876E+01   0.12615E+01
   0.64876E+01   0.12613E+01
   0.64876E+01   0.12613E+01
   0.64891E+01   0.12613E+01
   0.64891E+01   0.12612E+01
   0.64891E+01   0.12611E+01
   0.64891E+01   0.12611E+01
   0.64891E+01   0.12610E+01
   0.64906E+01   0.12611E+01
   0.64906E+01   0.12611E+01
   0.64906E+01   0.12611E+01
   0.64906E+01   0.12610E+01
   0.64906E+01   0.12609E+01
   0.64906E+01   0.12608E+01
   0.64921E+01   0.12608E+01
   0.64921E+01   0.12607E+01
   0.64921E+01   0.12607E+01
   0.64921E+01   0.12607E+01
   0.64921E+01   0.12607E+01
   0.64936E+01   0.12606E+01
   0.64936E+01   0.12605E+01
   0.64936E+01   0.12604E+01
   0.64936E+01   0.12604E+01
   0.64936E+01   0.12604E+01
   0.64936E+01   0.12603E+01
   0.64951E+01   0.12603E+01
   0.64951E+01   0.12604E+01
   0.64951E+01   0.12603E+01
   0.64951E+01   0.12602E+01
   0.64951E+01   0.12602E+01
   0.64966E+01   0.12602E+01
   0.64966E+01   0.12601E+01
   0.64966E+01   0.12600E+01
   0.64966E+01   0.12600E+01
   0.64981E+01   0.12600E+01
   0.64981E+01   0.12599E+01
   0.64966E+01   0.12598E+01
   0.64981E+01   0.12598E+01
   0.64981E+01   0.12597E+01
   0.64981E+01   0.12597E+01
   0.64996E+01   0.12597E+01
   0.64996E+01   0.12597E+01
   0.64996E+01   0.12597E+01
   0.64996E+01   0.12598E+01
   0.64996E+01   0.12597E+01
   0.65011E+01   0.12596E+01
   0.65011E+01   0.12595E+01
   0.65011E+01   0.12595E+01
   0.65011E+01   0.12595E+01
   0.65011E+01   0.12593E+01
   0.65011E+01   0.12594E+01
   0.65026E+01   0.12594E+01
   0.65026E+01   0.12593E+01
   0.65026E+01   0.12592E+01
   0.65026E+01   0.12592E+01
   0.65026E+01   0.12591E+01
   0.65041E+01   0.12591E+01
   0.65041E+01   0.12592E+01
   0.65041E+01   0.12591E+01
   0.65056E+01   0.12592E+01
   0.65056E+01   0.12591E+01
   0.65056E+01   0.12590E+01
   0.65056E+01   0.12590E+01
   0.65056E+01   0.12589E+01
   0.65071E+01   0.12589E+01
   0.65071E+01   0.12590E+01
   0.65071E+01   0.12589E+01
   0.65071E+01   0.12588E+01
   0.65071E+01   0.12588E+01
   0.65071E+01   0.12588E+01
   0.65086E+01   0.12587E+01
   0.65086E+01   0.12587E+01
   0.65086E+01   0.12586E+01
   0.65086E+01   0.12586E+01
   0.65101E+01   0.12587E+01
   0.65101E+01   0.12586E+01
   0.65101E+01   0.12586E+01
   0.65101E+01   0.12586E+01
   0.65101E+01   0.12585E+01
   0.65116E+01   0.12586E+01
   0.65116E+01   0.12584E+01
   0.65116E+01   0.12584E+01
   0.65116E+01   0.12583E+01
   0.65131E+01   0.12584E+01
   0.65131E+01   0.12584E+01
   0.65131E+01   0.12583E+01
   0.65131E+01   0.12583E+01
   0.65131E+01   0.12583E+01
   0.65131E+01   0.12582E+01
   0.65146E+01   0.12582E+01
   0.65146E+01   0.12581E+01
   0.65146E+01   0.12581E+01
   0.65161E+01   0.12582E+01
   0.65161E+01   0.12582E+01
   0.65161E+01   0.12582E+01
   0.65176E+01   0.12582E+01
   0.65161E+01   0.12580E+01
   0.65176E+01   0.12581E+01
   0.65176E+01   0.12581E+01
   0.65176E+01   0.12580E+01
   0.65176E+01   0.12579E+01
   0.65176E+01   0.12579E+01
   0.65191E+01   0.12579E+01
   0.65191E+01   0.12579E+01
   0.65191E+01   0.12579E+01
   0.65191E+01   0.12578E+01
   0.65206E+01   0.12578E+01
   0.65206E+01   0.12578E+01
   0.65206E+01   0.12577E+01
   0.65206E+01   0.12576E+01
   0.65206E+01   0.12577E+01
   0.65221E+01   0.12578E+01
   0.65221E+01   0.12577E+01
   0.65236E+01   0.12578E+01
   0.65236E+01   0.12578E+01
   0.65236E+01   0.12576E+01
   0.65236E+01   0.12576E+01
   0.65236E+01   0.12577E+01
   0.65236E+01   0.12576E+01
   0.65236E+01   0.12575E+01
   0.65251E+01   0.12575E+01
   0.65251E+01   0.12575E+01
   0.65251E+01   0.12575E+01
   0.65251E+01   0.12574E+01
   0.65266E+01   0.12575E+01
   0.65266E+01   0.12575E+01
   0.65266E+01   0.12574E+01
   0.65266E+01   0.12573E+01
   0.65266E+01   0.12573E+01
   0.65281E+01   0.12573E+01
   0.65281E+01   0.12573E+01
   0.65281E+01   0.12574E+01
   0.65296E+01   0.12574E+01
   0.65296E+01   0.12574E+01
   0.65296E+01   0.12573E+01
   0.65311E+01   0.12573E+01
   0.65311E+01   0.12573E+01
   0.65311E+01   0.12573E+01
   0.65311E+01   0.12571E+01
   0.65311E+01   0.12572E+01
   0.65326E+01   0.12572E+01
   0.65326E+01   0.12572E+01
   0.65326E+01   0.12572E+01
   0.65326E+01   0.12572E+01
   0.65326E+01   0.12572E+01
   0.65341E+01   0.12572E+01
   0.65341E+01   0.12571E+01
   0.65341E+01   0.12571E+01
   0.65341E+01   0.12570E+01
   0.65356E+01   0.12571E+01
   0.65356E+01   0.12572E+01
   0.65356E+01   0.12571E+01
   0.65371E+01   0.12571E+01
   0.65371E+01   0.12571E+01
   0.65371E+01   0.12571E+01
   0.65386E+01   0.12571E+01
   0.65386E+01   0.12571E+01
   0.65386E+01   0.12570E+01
   0.65386E+01   0.12570E+01
   0.65401E+01   0.12571E+01
   0.65401E+01   0.12570E+01
   0.65401E+01   0.12570E+01
   0.65401E+01   0.12569E+01
   0.65401E+01   0.12570E+01
   0.65401E+01   0.12569E+01
   0.65416E+01   0.12569E+01
   0.65416E+01   0.12569E+01
   0.65416E+01   0.12569E+01
   0.65416E+01   0.12568E+01
   0.65431E+01   0.12568E+01
   0.65431E+01   0.12570E+01
   0.65431E+01   0.12569E+01
   0.65446E+01   0.12570E+01
   0.65446E+01   0.12569E+01
   0.65446E+01   0.12569E+01
   0.65461E+01   0.12569E+01
   0.65461E+01   0.12569E+01
   0.65461E+01   0.12569E+01
   0.65461E+01   0.12568E+01
   0.65461E+01   0.12568E+01
   0.65476E+01   0.12568E+01
   0.65476E+01   0.12568E+01
   0.65476E+01   0.12568E+01
   0.65476E+01   0.12568E+01
   0.65491E+01   0.12568E+01
   0.65491E+01   0.12568E+01
   0.65491E+01   0.12568E+01
   0.65491E+01   0.12567E+01
   0.65491E+01   0.12567E+01
   0.65506E+01   0.12567E+01
   0.65506E+01   0.12568E+01
   0.65521E+01   0.12568E+01
   0.65521E+01   0.12568E+01
   0.65521E+01   0.12569E+01
   0.65521E+01   0.12569E+01
   0.65536E+01   0.12568E+01
   0.65536E+01   0.12568E+01
   0.65536E+01   0.12569E+01
   0.65536E+01   0.12568E+01
   0.65536E+01   0.12567E+01
   0.65551E+01   0.12567E+01
   0.65551E+01   0.12568E+01
   0.65551E+01   0.12567E+01
   0.65566E+01   0.12567E+01
   0.65566E+01   0.12568E+01
   0.65566E+01   0.12568E+01
   0.65581E+01   0.12568E+01
   0.65581E+01   0.12568E+01
   0.65581E+01   0.12568E+01
   0.65581E+01   0.12567E+01
   0.65581E+01   0.12567E+01
   0.65581E+01   0.12567E+01
   0.65596E+01   0.12568E+01
   0.65596E+01   0.12567E+01
   0.65596E+01   0.12567E+01
   0.65611E+01   0.12568E+01
   0.65611E+01   0.12569E+01
   0.65626E+01   0.12569E+01
   0.65626E+01   0.12568E+01
   0.65626E+01   0.12568E+01
   0.65626E+01   0.12568E+01
   0.65626E+01   0.12567E+01
   0.65641E+01   0.12568E+01
   0.65641E+01   0.12568E+01
   0.65641E+01   0.12568E+01
   0.65641E+01   0.12567E+01
   0.65656E+01   0.12568E+01
   0.65656E+01   0.12567E+01
   0.65656E+01   0.12568E+01
   0.65656E+01   0.12568E+01
   0.65671E+01   0.12568E+01
   0.65671E+01   0.12568E+01
   0.65671E+01   0.12568E+01
   0.65686E+01   0.12568E+01
   0.65686E+01   0.12569E+01
   0.65686E+01   0.12568E+01
   0.65686E+01   0.12568E+01
   0.65701E+01   0.12569E+01
   0.65701E+01   0.12569E+01
   0.65716E+01   0.12570E+01
   0.65716E+01   0.12570E+01
   0.65716E+01   0.12569E+01
   0.65716E+01   0.12570E+01
   0.65731E+01   0.12569E+01
   0.65731E+01   0.12569E+01
   0.65731E+01   0.12570E+01
   0.65731E+01   0.12569E+01
   0.65731E+01   0.12569E+01
   0.65746E+01   0.12569E+01
   0.65746E+01   0.12569E+01
   0.65746E+01   0.12569E+01
   0.65761E+01   0.12570E+01
   0.65761E+01   0.12570E+01
   0.65761E+01   0.12569E+01
   0.65761E+01   0.12569E+01
   0.65776E+01   0.12570E+01
   0.65776E+01   0.12570E+01
   0.65776E+01   0.12570E+01
   0.65776E+01   0.12569E+01
   0.65791E+01   0.12570E+01
   0.65791E+01   0.12570E+01
   0.65791E+01   0.12570E+01
   0.65806E+01   0.12570E+01
   0.65806E+01   0.12571E+01
   0.65821E+01   0.12571E+01
   0.65821E+01   0.12572E+01
   0.65821E+01   0.12572E+01
   0.65821E+01   0.12572E+01
   0.65836E+01   0.12572E+01
   0.65836E+01   0.12572E+01
   0.65836E+01   0.12572E+01
   0.65836E+01   0.12571E+01
   0.65851E+01   0.12571E+01
   0.65851E+01   0.12572E+01
   0.65851E+01   0.12573E+01
   0.65851E+01   0.12571E+01
   0.65866E+01   0.12571E+01
   0.65866E+01   0.12572E+01
   0.65866E+01   0.12573E+01
   0.65881E+01   0.12573E+01
   0.65881E+01   0.12573E+01
   0.65881E+01   0.12573E+01
   0.65881E+01   0.12572E+01
   0.65896E+01   0.12572E+01
   0.65896E+01   0.12572E+01
   0.65896E+01   0.12573E+01
   0.65911E+01   0.12573E+01
   0.65911E+01   0.12573E+01
   0.65911E+01   0.12573E+01
   0.65926E+01   0.12574E+01
   0.65926E+01   0.12574E+01
   0.65926E+01   0.12574E+01
   0.65941E+01   0.12576E+01
   0.65941E+01   0.12576E+01
   0.65941E+01   0.12575E+01
   0.65941E+01   0.12575E+01
   0.65941E+01   0.12575E+01
   0.65956E+01   0.12575E+01
   0.65956E+01   0.12575E+01
   0.65971E+01   0.12575E+01
   0.65971E+01   0.12576E+01
   0.65971E+01   0.12576E+01
   0.65971E+01   0.12576E+01
   0.65971E+01   0.12576E+01
   0.65986E+01   0.12576E+01
   0.65986E+01   0.12576E+01
   0.66001E+01   0.12577E+01
   0.66001E+01   0.12576E+01
   0.66001E+01   0.12576E+01
   0.66001E+01   0.12576E+01
   0.66016E+01   0.12577E+01
   0.66016E+01   0.12578E+01
   0.66016E+01   0.12577E+01
   0.66031E+01   0.12578E+01
   0.66031E+01   0.12578E+01
   0.66031E+01   0.12579E+01
   0.66046E+01   0.12579E+01
   0.66046E+01   0.12579E+01
   0.66046E+01   0.12579E+01
   0.66046E+01   0.12579E+01
   0.66061E+01   0.12579E+01
   0.66061E+01   0.12581E+01
   0.66076E+01   0.12581E+01
   0.66076E+01   0.12581E+01
   0.66076E+01   0.12581E+01
   0.66076E+01   0.12581E+01
   0.66091E+01   0.12581E+01
   0.66091E+01   0.12581E+01
   0.66091E+01   0.12581E+01
   0.66091E+01   0.12581E+01
   0.66106E+01   0.12582E+01
   0.66106E+01   0.12581E+01
   0.66106E+01   0.12581E+01
   0.66106E+01   0.12581E+01
   0.66121E+01   0.12583E+01
   0.66121E+01   0.12582E+01
   0.66121E+01   0.12582E+01
   0.66136E+01   0.12583E+01
   0.66136E+01   0.12583E+01
   0.66151E+01   0.12583E+01
   0.66151E+01   0.12584E+01
   0.66151E+01   0.12584E+01
   0.66166E+01   0.12585E+01
   0.66166E+01   0.12586E+01
   0.66166E+01   0.12585E+01
   0.66166E+01   0.12585E+01
   0.66166E+01   0.12584E+01
   0.66181E+01   0.12585E+01
   0.66181E+01   0.12585E+01
   0.66181E+01   0.12585E+01
   0.66196E+01   0.12585E+01
   0.66196E+01   0.12586E+01
   0.66211E+01   0.12587E+01
   0.66211E+01   0.12587E+01
   0.66211E+01   0.12587E+01
   0.66211E+01   0.12588E+01
   0.66226E+01   0.12588E+01
   0.66226E+01   0.12589E+01
   0.66241E+01   0.12589E+01
   0.66241E+01   0.12588E+01
   0.66241E+01   0.12589E+01
   0.66241E+01   0.12589E+01
   0.66241E+01   0.12589E+01
   0.66256E+01   0.12590E+01
   0.66256E+01   0.12590E+01
   0.66256E+01   0.12589E+01
   0.66271E+01   0.12589E+01
   0.66271E+01   0.12590E+01
   0.66271E+01   0.12590E+01
   0.66286E+01   0.12590E+01
   0.66286E+01   0.12591E+01
   0.66286E+01   0.12592E+01
   0.66301E+01   0.12592E+01
   0.66301E+01   0.12593E+01
   0.66301E+01   0.12593E+01
   0.66316E+01   0.12593E+01
   0.66316E+01   0.12593E+01
   0.66316E+01   0.12593E+01
   0.66331E+01   0.12594E+01
   0.66331E+01   0.12594E+01
   0.66331E+01   0.12594E+01
   0.66331E+01   0.12594E+01
   0.66346E+01   0.12595E+01
   0.66346E+01   0.12595E+01
   0.66346E+01   0.12596E+01
   0.66361E+01   0.12596E+01
   0.66361E+01   0.12596E+01
   0.66376E+01   0.12597E+01
   0.66376E+01   0.12597E+01
   0.66376E+01   0.12597E+01
   0.66391E+01   0.12598E+01
   0.66391E+01   0.12599E+01
   0.66391E+01   0.12598E+01
   0.66406E+01   0.12599E+01
   0.66406E+01   0.12599E+01
   0.66406E+01   0.12600E+01
   0.66406E+01   0.12600E+01
   0.66421E+01   0.12600E+01
   0.66421E+01   0.12600E+01
   0.66421E+01   0.12600E+01
   0.66436E+01   0.12601E+01
   0.66436E+01   0.12601E+01
   0.66436E+01   0.12600E+01
   0.66436E+01   0.12601E+01
   0.66451E+01   0.12601E+01
   0.66451E+01   0.12601E+01
   0.66451E+01   0.12602E+01
   0.66451E+01   0.12602E+01
   0.66466E+01   0.12603E+01
   0.66466E+01   0.12603E+01
   0.66481E+01   0.12604E+01
   0.66481E+01   0.12604E+01
   0.66481E+01   0.12604E+01
   0.66496E+01   0.12604E+01
   0.66496E+01   0.12605E+01
   0.66496E+01   0.12605E+01
   0.66496E+01   0.12605E+01
   0.66511E+01   0.12606E+01
   0.66511E+01   0.12606E+01
   0.66511E+01   0.12606E+01
   0.66526E+01   0.12607E+01
   0.66526E+01   0.12607E+01
   0.66526E+01   0.12607E+01
   0.66541E+01   0.12607E+01
   0.66541E+01   0.12608E+01
   0.66541E+01   0.12608E+01
   0.66541E+01   0.12609E+01
   0.66556E+01   0.12609E+01
   0.66556E+01   0.12610E+01
   0.66571E+01   0.12610E+01
   0.66571E+01   0.12611E+01
   0.66586E+01   0.12611E+01
   0.66586E+01   0.12612E+01
   0.66586E+01   0.12613E+01
   0.66601E+01   0.12613E+01
   0.66601E+01   0.12614E+01
   0.66601E+01   0.12614E+01
   0.66601E+01   0.12614E+01
   0.66616E+01   0.12614E+01
   0.66616E+01   0.12614E+01
   0.66631E+01   0.12616E+01
   0.66631E+01   0.12616E+01
   0.66631E+01   0.12616E+01
   0.66631E+01   0.12615E+01
   0.66631E+01   0.12615E+01
   0.66646E+01   0.12616E+01
   0.66646E+01   0.12616E+01
   0.66661E+01   0.12617E+01
   0.66661E+01   0.12617E+01
   0.66661E+01   0.12618E+01
   0.66676E+01   0.12619E+01
   0.66676E+01   0.12619E+01
   0.66676E+01   0.12618E+01
   0.66691E+01   0.12620E+01
   0.66691E+01   0.12620E+01
   0.66691E+01   0.12620E+01
   0.66706E+01   0.12621E+01
   0.66706E+01   0.12621E+01
   0.66721E+01   0.12622E+01
   0.66721E+01   0.12622E+01
   0.66721E+01   0.12622E+01
   0.66721E+01   0.12622E+01
   0.66736E+01   0.12623E+01
   0.66736E+01   0.12623E+01
   0.66736E+01   0.12623E+01
   0.66736E+01   0.12624E+01
   0.66751E+01   0.12624E+01
   0.66751E+01   0.12626E+01
   0.66766E+01   0.12626E+01
   0.66766E+01   0.12627E+01
   0.66766E+01   0.12627E+01
   0.66766E+01   0.12627E+01
   0.66781E+01   0.12627E+01
   0.66781E+01   0.12627E+01
   0.66781E+01   0.12628E+01
   0.66796E+01   0.12627E+01
   0.66796E+01   0.12628E+01
   0.66796E+01   0.12629E+01
   0.66811E+01   0.12630E+01
   0.66811E+01   0.12629E+01
   0.66811E+01   0.12630E+01
   0.66826E+01   0.12631E+01
   0.66826E+01   0.12631E+01
   0.66841E+01   0.12632E+01
   0.66841E+01   0.12633E+01
   0.66841E+01   0.12633E+01
   0.66856E+01   0.12634E+01
   0.66856E+01   0.12635E+01
   0.66856E+01   0.12635E+01
   0.66871E+01   0.12636E+01
   0.66871E+01   0.12635E+01
   0.66871E+01   0.12636E+01
   0.66871E+01   0.12635E+01
   0.66886E+01   0.12636E+01
   0.66886E+01   0.12637E+01
   0.66886E+01   0.12637E+01
   0.66901E+01   0.12638E+01
   0.66916E+01   0.12640E+01
   0.66916E+01   0.12640E+01
   0.66916E+01   0.12640E+01
   0.66916E+01   0.12640E+01
   0.66931E+01   0.12640E+01
   0.66931E+01   0.12640E+01
   0.66931E+01   0.12640E+01
   0.66931E+01   0.12641E+01
   0.66946E+01   0.12641E+01
   0.66946E+01   0.12642E+01
   0.66946E+01   0.12642E+01
   0.66961E+01   0.12642E+01
   0.66961E+01   0.12643E+01
   0.66961E+01   0.12643E+01
   0.66976E+01   0.12645E+01
   0.66976E+01   0.12645E+01
   0.66976E+01   0.12646E+01
   0.66991E+01   0.12646E+01
   0.66991E+01   0.12646E+01
   0.66991E+01   0.12646E+01
   0.67006E+01   0.12647E+01
   0.67006E+01   0.12647E+01
   0.67021E+01   0.12648E+01
   0.67021E+01   0.12648E+01
   0.67021E+01   0.12648E+01
   0.67021E+01   0.12649E+01
   0.67036E+01   0.12649E+01
   0.67036E+01   0.12650E+01
   0.67036E+01   0.12651E+01
   0.67051E+01   0.12652E+01
   0.67051E+01   0.12653E+01
   0.67066E+01   0.12653E+01
   0.67066E+01   0.12653E+01
   0.67066E+01   0.12654E+01
   0.67081E+01   0.12654E+01
   0.67081E+01   0.12654E+01
   0.67081E+01   0.12654E+01
   0.67081E+01   0.12654E+01
   0.67096E+01   0.12654E+01
   0.67096E+01   0.12655E+01
   0.67096E+01   0.12656E+01
   0.67111E+01   0.12656E+01
   0.67111E+01   0.12657E+01
   0.67111E+01   0.12658E+01
   0.67126E+01   0.12660E+01
   0.67141E+01   0.12661E+01
   0.67141E+01   0.12660E+01
   0.67141E+01   0.12660E+01
   0.67141E+01   0.12660E+01
   0.67141E+01   0.12661E+01
   0.67156E+01   0.12661E+01
   0.67156E+01   0.12661E+01
   0.67156E+01   0.12661E+01
   0.67171E+01   0.12663E+01
   0.67171E+01   0.12663E+01
   0.67186E+01   0.12664E+01
   0.67186E+01   0.12663E+01
   0.67186E+01   0.12665E+01
   0.67201E+01   0.12666E+01
   0.67201E+01   0.12668E+01
   0.67216E+01   0.12668E+01
   0.67216E+01   0.12668E+01
   0.67216E+01   0.12669E+01
   0.67231E+01   0.12669E+01
   0.67231E+01   0.12669E+01
   0.67231E+01   0.12669E+01
   0.67246E+01   0.12670E+01
   0.67246E+01   0.12671E+01
   0.67246E+01   0.12672E+01
   0.67261E+01   0.12672E+01
   0.67261E+01   0.12673E+01
   0.67276E+01   0.12673E+01
   0.67276E+01   0.12675E+01
   0.67276E+01   0.12675E+01
   0.67276E+01   0.12676E+01
   0.67276E+01   0.12676E+01
   0.67291E+01   0.12676E+01
   0.67291E+01   0.12677E+01
   0.67306E+01   0.12677E+01
   0.67306E+01   0.12677E+01
   0.67306E+01   0.12678E+01
   0.67321E+01   0.12679E+01
   0.67321E+01   0.12679E+01
   0.67336E+01   0.12679E+01
   0.67336E+01   0.12680E+01
   0.67336E+01   0.12679E+01
   0.67336E+01   0.12679E+01
   0.67351E+01   0.12680E+01
   0.67351E+01   0.12681E+01
   0.67351E+01   0.12682E+01
   0.67366E+01   0.12685E+01
   0.67381E+01   0.12686E+01
   0.67381E+01   0.12685E+01
   0.67381E+01   0.12686E+01
   0.67381E+01   0.12686E+01
   0.67396E+01   0.12686E+01
   0.67396E+01   0.12686E+01
   0.67396E+01   0.12687E+01
   0.67411E+01   0.12687E+01
   0.67411E+01   0.12687E+01
   0.67411E+01   0.12688E+01
   0.67411E+01   0.12687E+01
   0.67426E+01   0.12687E+01
   0.67426E+01   0.12689E+01
   0.67441E+01   0.12690E+01
   0.67441E+01   0.12691E+01
   0.67456E+01   0.12693E+01
   0.67456E+01   0.12694E+01
   0.67456E+01   0.12695E+01
   0.67471E+01   0.12695E+01
   0.67471E+01   0.12695E+01
   0.67471E+01   0.12695E+01
   0.67486E+01   0.12695E+01
   0.67486E+01   0.12695E+01
   0.67486E+01   0.12695E+01
   0.67486E+01   0.12696E+01
   0.67501E+01   0.12696E+01
   0.67501E+01   0.12697E+01
   0.67501E+01   0.12697E+01
   0.67516E+01   0.12698E+01
   0.67516E+01   0.12699E+01
   0.67516E+01   0.12699E+01
   0.67531E+01   0.12700E+01
   0.67531E+01   0.12701E+01
   0.67546E+01   0.12705E+01
   0.67546E+01   0.12704E+01
   0.67546E+01   0.12704E+01
   0.67561E+01   0.12705E+01
   0.67561E+01   0.12705E+01
   0.67576E+01   0.12705E+01
   0.67576E+01   0.12704E+01
   0.67576E+01   0.12705E+01
   0.67576E+01   0.12705E+01
   0.67591E+01   0.12705E+01
   0.67591E+01   0.12707E+01
   0.67591E+01   0.12707E+01
   0.67606E+01   0.12708E+01
   0.67606E+01   0.12709E+01
   0.67606E+01   0.12709E+01
   0.67621E+01   0.12710E+01
   0.67621E+01   0.12712E+01
   0.67636E+01   0.12713E+01
   0.67636E+01   0.12714E+01
   0.67651E+01   0.12714E+01
   0.67651E+01   0.12714E+01
   0.67651E+01   0.12715E+01
   0.67651E+01   0.12715E+01
   0.67666E+01   0.12715E+01
   0.67666E+01   0.12715E+01
   0.67681E+01   0.12716E+01
   0.67681E+01   0.12716E+01
   0.67681E+01   0.12716E+01
   0.67681E+01   0.12717E+01
   0.67696E+01   0.12718E+01
   0.67696E+01   0.12718E+01
   0.67696E+01   0.12719E+01
   0.67711E+01   0.12720E+01
   0.67711E+01   0.12721E+01
   0.67726E+01   0.12722E+01
   0.67726E+01   0.12723E+01
   0.67741E+01   0.12725E+01
   0.67741E+01   0.12725E+01
   0.67741E+01   0.12726E+01
   0.67756E+01   0.12726E+01
   0.67756E+01   0.12726E+01
   0.67756E+01   0.12727E+01
   0.67771E+01   0.12727E+01
   0.67771E+01   0.12727E+01
   0.67771E+01   0.12727E+01
   0.67771E+01   0.12728E+01
   0.67786E+01   0.12728E+01
   0.67786E+01   0.12729E+01
   0.67801E+01   0.12730E+01
   0.67801E+01   0.12730E+01
   0.67801E+01   0.12731E+01
   0.67816E+01   0.12732E+01
   0.67816E+01   0.12732E+01
   0.67816E+01   0.12733E+01
   0.67831E+01   0.12735E+01
   0.67846E+01   0.12737E+01
   0.67846E+01   0.12737E+01
   0.67846E+01   0.12737E+01
   0.67861E+01   0.12738E+01
   0.67861E+01   0.12738E+01
   0.67861E+01   0.12739E+01
   0.67861E+01   0.12739E+01
   0.67876E+01   0.12740E+01
   0.67876E+01   0.12740E+01
   0.67876E+01   0.12740E+01
   0.67891E+01   0.12740E+01
   0.67891E+01   0.12740E+01
   0.67891E+01   0.12742E+01
   0.67906E+01   0.12742E+01
   0.67906E+01   0.12742E+01
   0.67921E+01   0.12743E+01
   0.67921E+01   0.12744E+01
   0.67921E+01   0.12745E+01
   0.67936E+01   0.12746E+01
   0.67936E+01   0.12748E+01
   0.67951E+01   0.12749E+01
   0.67951E+01   0.12750E+01
   0.67966E+01   0.12751E+01
   0.67966E+01   0.12750E+01
   0.67966E+01   0.12751E+01
   0.67966E+01   0.12751E+01
   0.67966E+01   0.12751E+01
   0.67981E+01   0.12752E+01
   0.67981E+01   0.12752E+01
   0.67996E+01   0.12753E+01
   0.67996E+01   0.12753E+01
   0.67996E+01   0.12754E+01
   0.68011E+01   0.12755E+01
   0.68011E+01   0.12755E+01
   0.68011E+01   0.12756E+01
   0.68026E+01   0.12757E+01
   0.68026E+01   0.12757E+01
   0.68026E+01   0.12757E+01
   0.68041E+01   0.12759E+01
   0.68041E+01   0.12760E+01
   0.68056E+01   0.12761E+01
   0.68056E+01   0.12763E+01
   0.68071E+01   0.12763E+01
   0.68071E+01   0.12764E+01
   0.68071E+01   0.12764E+01
   0.68086E+01   0.12765E+01
   0.68086E+01   0.12766E+01
   0.68101E+01   0.12766E+01
   0.68101E+01   0.12766E+01
   0.68101E+01   0.12767E+01
   0.68101E+01   0.12767E+01
   0.68116E+01   0.12767E+01
   0.68116E+01   0.12768E+01
   0.68116E+01   0.12768E+01
   0.68131E+01   0.12768E+01
   0.68131E+01   0.12770E+01
   0.68131E+01   0.12771E+01
   0.68146E+01   0.12771E+01
   0.68146E+01   0.12771E+01
   0.68146E+01   0.12772E+01
   0.68161E+01   0.12773E+01
   0.68161E+01   0.12774E+01
   0.68176E+01   0.12775E+01
   0.68176E+01   0.12777E+01
   0.68191E+01   0.12778E+01
   0.68206E+01   0.12780E+01
   0.68206E+01   0.12780E+01
   0.68206E+01   0.12782E+01
   0.68206E+01   0.12781E+01
   0.68206E+01   0.12781E+01
   0.68221E+01   0.12782E+01
   0.68221E+01   0.12782E+01
   0.68236E+01   0.12783E+01
   0.68236E+01   0.12783E+01
   0.68251E+01   0.12784E+01
   0.68251E+01   0.12785E+01
   0.68251E+01   0.12786E+01
   0.68251E+01   0.12786E+01
   0.68266E+01   0.12787E+01
   0.68266E+01   0.12787E+01
   0.68266E+01   0.12787E+01
   0.68281E+01   0.12788E+01
   0.68281E+01   0.12788E+01
   0.68296E+01   0.12789E+01
   0.68296E+01   0.12791E+01
   0.68296E+01   0.12792E+01
   0.68311E+01   0.12792E+01
   0.68311E+01   0.12793E+01
   0.68326E+01   0.12794E+01
   0.68326E+01   0.12795E+01
   0.68326E+01   0.12796E+01
   0.68341E+01   0.12796E+01
   0.68341E+01   0.12796E+01
   0.68341E+01   0.12798E+01
   0.68356E+01   0.12799E+01
   0.68356E+01   0.12798E+01
   0.68356E+01   0.12799E+01
   0.68371E+01   0.12799E+01
   0.68371E+01   0.12800E+01
   0.68371E+01   0.12800E+01
   0.68386E+01   0.12801E+01
   0.68386E+01   0.12801E+01
   0.68386E+01   0.12801E+01
   0.68386E+01   0.12802E+01
   0.68401E+01   0.12803E+01
   0.68401E+01   0.12803E+01
   0.68401E+01   0.12803E+01
   0.68416E+01   0.12804E+01
   0.68416E+01   0.12805E+01
   0.68431E+01   0.12807E+01
   0.68431E+01   0.12807E+01
   0.68446E+01   0.12808E+01
   0.68446E+01   0.12809E+01
   0.68446E+01   0.12809E+01
   0.68461E+01   0.12810E+01
   0.68461E+01   0.12812E+01
   0.68476E+01   0.12814E+01
   0.68476E+01   0.12815E+01
   0.68491E+01   0.12816E+01
   0.68491E+01   0.12816E+01
   0.68491E+01   0.12816E+01
   0.68506E+01   0.12816E+01
   0.68506E+01   0.12818E+01
   0.68506E+01   0.12818E+01
   0.68506E+01   0.12818E+01


==> anc/Figure3/1outP0_R_incomp_fermi_down_rc005_huge.dat <==
   0.18010E+00   0.26372E-03   0.52681E-03
   0.23300E+02   0.26383E-03   0.17643E-01
   0.19550E+02   0.26393E-03   0.60355E-01
   0.18480E+02   0.26404E-03   0.92774E-01
   0.17900E+02   0.26414E-03   0.11950E+00
   0.17500E+02   0.26425E-03   0.14277E+00
   0.17210E+02   0.26436E-03   0.16361E+00
   0.16990E+02   0.26446E-03   0.18245E+00
   0.16800E+02   0.26457E-03   0.19969E+00
   0.16640E+02   0.26467E-03   0.21564E+00
   0.16510E+02   0.26478E-03   0.23074E+00
   0.16390E+02   0.26488E-03   0.24485E+00
   0.16280E+02   0.26499E-03   0.25811E+00
   0.16180E+02   0.26510E-03   0.27072E+00
   0.16100E+02   0.26520E-03   0.28275E+00
   0.16010E+02   0.26531E-03   0.29426E+00
   0.15940E+02   0.26541E-03   0.30515E+00
   0.15870E+02   0.26552E-03   0.31572E+00
   0.15810E+02   0.26563E-03   0.32589E+00
   0.15750E+02   0.26573E-03   0.33573E+00
   0.15690E+02   0.26584E-03   0.34523E+00
   0.15640E+02   0.26594E-03   0.35441E+00
   0.15590E+02   0.26605E-03   0.36327E+00
   0.15540E+02   0.26616E-03   0.37196E+00
   0.15490E+02   0.26626E-03   0.38034E+00
   0.15450E+02   0.26637E-03   0.38847E+00
   0.15410E+02   0.26648E-03   0.39634E+00
   0.15370E+02   0.26658E-03   0.40409E+00
   0.15330E+02   0.26669E-03   0.41159E+00
   0.15290E+02   0.26680E-03   0.41900E+00
   0.15260E+02   0.26690E-03   0.42615E+00
   0.15220E+02   0.26701E-03   0.43314E+00
   0.15190E+02   0.26712E-03   0.44009E+00
   0.15160E+02   0.26722E-03   0.44679E+00
   0.15130E+02   0.26733E-03   0.45330E+00
   0.15090E+02   0.26744E-03   0.45980E+00
   0.15060E+02   0.26754E-03   0.46621E+00
   0.15040E+02   0.26765E-03   0.47225E+00
   0.15010E+02   0.26776E-03   0.47847E+00
   0.14980E+02   0.26786E-03   0.48442E+00
   0.14950E+02   0.26797E-03   0.49030E+00
   0.14930E+02   0.26808E-03   0.49602E+00
   0.14900E+02   0.26819E-03   0.50167E+00
   0.14880E+02   0.26829E-03   0.50730E+00
   0.14860E+02   0.26840E-03   0.51269E+00
   0.14830E+02   0.26851E-03   0.51813E+00
   0.14810E+02   0.26861E-03   0.52339E+00
   0.14790E+02   0.26872E-03   0.52857E+00
   0.14770E+02   0.26883E-03   0.53383E+00
   0.14750E+02   0.26894E-03   0.53885E+00
   0.14720E+02   0.26904E-03   0.54385E+00
   0.14700E+02   0.26915E-03   0.54878E+00
   0.14680E+02   0.26926E-03   0.55360E+00
   0.14660E+02   0.26937E-03   0.55837E+00
   0.14640E+02   0.26947E-03   0.56306E+00
   0.14630E+02   0.26958E-03   0.56771E+00
   0.14610E+02   0.26969E-03   0.57236E+00
   0.14590E+02   0.26980E-03   0.57689E+00
   0.14570E+02   0.26991E-03   0.58133E+00
   0.14550E+02   0.27001E-03   0.58569E+00
   0.14540E+02   0.27012E-03   0.59014E+00
   0.14520E+02   0.27023E-03   0.59438E+00
   0.14500E+02   0.27034E-03   0.59861E+00
   0.14480E+02   0.27044E-03   0.60288E+00
   0.14470E+02   0.27055E-03   0.60711E+00
   0.14450E+02   0.27066E-03   0.61117E+00
   0.14440E+02   0.27077E-03   0.61523E+00
   0.14420E+02   0.27088E-03   0.61924E+00
   0.14400E+02   0.27099E-03   0.62314E+00
   0.14390E+02   0.27109E-03   0.62712E+00
   0.14370E+02   0.27120E-03   0.63101E+00
   0.14360E+02   0.27131E-03   0.63493E+00
   0.14350E+02   0.27142E-03   0.63868E+00
   0.14330E+02   0.27153E-03   0.64241E+00
   0.14320E+02   0.27164E-03   0.64609E+00
   0.14300E+02   0.27174E-03   0.64986E+00
   0.14290E+02   0.27185E-03   0.65349E+00
   0.14280E+02   0.27196E-03   0.65714E+00
   0.14260E+02   0.27207E-03   0.66062E+00
   0.14250E+02   0.27218E-03   0.66425E+00
   0.14240E+02   0.27229E-03   0.66770E+00
   0.14220E+02   0.27240E-03   0.67116E+00
   0.14210E+02   0.27251E-03   0.67465E+00
   0.14200E+02   0.27261E-03   0.67809E+00
   0.14180E+02   0.27272E-03   0.68142E+00
   0.14170E+02   0.27283E-03   0.68474E+00
   0.14160E+02   0.27294E-03   0.68806E+00
   0.14150E+02   0.27305E-03   0.69137E+00
   0.14140E+02   0.27316E-03   0.69467E+00
   0.14120E+02   0.27327E-03   0.69793E+00
   0.14110E+02   0.27338E-03   0.70109E+00
   0.14100E+02   0.27349E-03   0.70428E+00
   0.14090E+02   0.27360E-03   0.70733E+00
   0.14080E+02   0.27371E-03   0.71050E+00
   0.14070E+02   0.27381E-03   0.71373E+00
   0.14050E+02   0.27392E-03   0.71666E+00
   0.14040E+02   0.27403E-03   0.71977E+00
   0.14030E+02   0.27414E-03   0.72276E+00
   0.14020E+02   0.27425E-03   0.72575E+00
   0.14010E+02   0.27436E-03   0.72870E+00
   0.14000E+02   0.27447E-03   0.73160E+00
   0.13990E+02   0.27458E-03   0.73458E+00
   0.13980E+02   0.27469E-03   0.73744E+00
   0.13970E+02   0.27480E-03   0.74043E+00
   0.13960E+02   0.27491E-03   0.74321E+00
   0.13950E+02   0.27502E-03   0.74608E+00
   0.13940E+02   0.27513E-03   0.74892E+00
   0.13930E+02   0.27524E-03   0.75166E+00
   0.13920E+02   0.27535E-03   0.75449E+00
   0.13910E+02   0.27546E-03   0.75717E+00
   0.13900E+02   0.27557E-03   0.75996E+00
   0.13890E+02   0.27568E-03   0.76260E+00
   0.13880E+02   0.27579E-03   0.76536E+00
   0.13870E+02   0.27590E-03   0.76795E+00
   0.13860E+02   0.27601E-03   0.77063E+00
   0.13850E+02   0.27612E-03   0.77322E+00
   0.13840E+02   0.27623E-03   0.77583E+00
   0.13830E+02   0.27634E-03   0.77845E+00
   0.13820E+02   0.27645E-03   0.78109E+00
   0.13810E+02   0.27656E-03   0.78359E+00
   0.13810E+02   0.27667E-03   0.78625E+00
   0.13790E+02   0.27678E-03   0.78870E+00
   0.13790E+02   0.27689E-03   0.79125E+00
   0.13780E+02   0.27701E-03   0.79379E+00
   0.13770E+02   0.27712E-03   0.79628E+00
   0.13760E+02   0.27723E-03   0.79879E+00
   0.13750E+02   0.27734E-03   0.80112E+00
   0.13740E+02   0.27745E-03   0.80359E+00
   0.13740E+02   0.27756E-03   0.80595E+00
   0.13720E+02   0.27767E-03   0.80838E+00
   0.13720E+02   0.27778E-03   0.81074E+00
   0.13710E+02   0.27789E-03   0.81310E+00
   0.13700E+02   0.27800E-03   0.81550E+00
   0.13690E+02   0.27811E-03   0.81778E+00
   0.13680E+02   0.27823E-03   0.82019E+00
   0.13680E+02   0.27834E-03   0.82247E+00
   0.13670E+02   0.27845E-03   0.82476E+00
   0.13660E+02   0.27856E-03   0.82702E+00
   0.13650E+02   0.27867E-03   0.82928E+00
   0.13640E+02   0.27878E-03   0.83159E+00
   0.13640E+02   0.27889E-03   0.83377E+00
   0.13630E+02   0.27900E-03   0.83610E+00
   0.13620E+02   0.27912E-03   0.83832E+00
   0.13610E+02   0.27923E-03   0.84044E+00
   0.13600E+02   0.27934E-03   0.84267E+00
   0.13600E+02   0.27945E-03   0.84493E+00
   0.13590E+02   0.27956E-03   0.84701E+00
   0.13580E+02   0.27967E-03   0.84927E+00
   0.13570E+02   0.27979E-03   0.85128E+00
   0.13570E+02   0.27990E-03   0.85346E+00
   0.13560E+02   0.28001E-03   0.85555E+00
   0.13550E+02   0.28012E-03   0.85773E+00
   0.13540E+02   0.28023E-03   0.85979E+00
   0.13540E+02   0.28035E-03   0.86176E+00
   0.13530E+02   0.28046E-03   0.86388E+00
   0.13520E+02   0.28057E-03   0.86608E+00
   0.13520E+02   0.28068E-03   0.86792E+00
   0.13510E+02   0.28079E-03   0.87010E+00
   0.13500E+02   0.28091E-03   0.87209E+00
   0.13500E+02   0.28102E-03   0.87412E+00
   0.13490E+02   0.28113E-03   0.87612E+00
   0.13480E+02   0.28124E-03   0.87809E+00
   0.13470E+02   0.28135E-03   0.88015E+00
   0.13470E+02   0.28147E-03   0.88212E+00
   0.13460E+02   0.28158E-03   0.88406E+00
   0.13450E+02   0.28169E-03   0.88600E+00
   0.13450E+02   0.28180E-03   0.88797E+00
   0.13440E+02   0.28192E-03   0.88986E+00
   0.13430E+02   0.28203E-03   0.89178E+00
   0.13430E+02   0.28214E-03   0.89374E+00
   0.13420E+02   0.28226E-03   0.89570E+00
   0.13410E+02   0.28237E-03   0.89751E+00
   0.13410E+02   0.28248E-03   0.89945E+00
   0.13400E+02   0.28259E-03   0.90127E+00
   0.13390E+02   0.28271E-03   0.90313E+00
   0.13390E+02   0.28282E-03   0.90505E+00
   0.13380E+02   0.28293E-03   0.90693E+00
   0.13370E+02   0.28305E-03   0.90872E+00
   0.13370E+02   0.28316E-03   0.91058E+00
   0.13360E+02   0.28327E-03   0.91243E+00
   0.13350E+02   0.28339E-03   0.91414E+00
   0.13350E+02   0.28350E-03   0.91610E+00
   0.13340E+02   0.28361E-03   0.91784E+00
   0.13340E+02   0.28373E-03   0.91960E+00
   0.13330E+02   0.28384E-03   0.92132E+00
   0.13320E+02   0.28395E-03   0.92319E+00
   0.13320E+02   0.28407E-03   0.92487E+00
   0.13310E+02   0.28418E-03   0.92655E+00
   0.13310E+02   0.28429E-03   0.92843E+00
   0.13300E+02   0.28441E-03   0.93016E+00
   0.13290E+02   0.28452E-03   0.93172E+00
   0.13290E+02   0.28463E-03   0.93361E+00
   0.13280E+02   0.28475E-03   0.93537E+00
   0.13280E+02   0.28486E-03   0.93699E+00
   0.13270E+02   0.28497E-03   0.93874E+00
   0.13260E+02   0.28509E-03   0.94042E+00
   0.13260E+02   0.28520E-03   0.94210E+00
   0.13250E+02   0.28532E-03   0.94380E+00
   0.13250E+02   0.28543E-03   0.94550E+00
   0.13240E+02   0.28554E-03   0.94718E+00
   0.13230E+02   0.28566E-03   0.94867E+00
   0.13230E+02   0.28577E-03   0.95039E+00
   0.13220E+02   0.28589E-03   0.95217E+00
   0.13220E+02   0.28600E-03   0.95382E+00
   0.13210E+02   0.28612E-03   0.95532E+00
   0.13210E+02   0.28623E-03   0.95695E+00
   0.13200E+02   0.28634E-03   0.95865E+00
   0.13200E+02   0.28646E-03   0.96017E+00
   0.13190E+02   0.28657E-03   0.96174E+00
   0.13180E+02   0.28669E-03   0.96340E+00
   0.13180E+02   0.28680E-03   0.96499E+00
   0.13170E+02   0.28692E-03   0.96652E+00
   0.13170E+02   0.28703E-03   0.96809E+00
   0.13160E+02   0.28715E-03   0.96976E+00
   0.13160E+02   0.28726E-03   0.97132E+00
   0.13150E+02   0.28738E-03   0.97278E+00
   0.13150E+02   0.28749E-03   0.97439E+00
   0.13140E+02   0.28761E-03   0.97590E+00
   0.13140E+02   0.28772E-03   0.97752E+00
   0.13130E+02   0.28784E-03   0.97901E+00
   0.13120E+02   0.28795E-03   0.98051E+00
   0.13120E+02   0.28807E-03   0.98208E+00
   0.13110E+02   0.28818E-03   0.98350E+00
   0.13110E+02   0.28830E-03   0.98499E+00
   0.13100E+02   0.28841E-03   0.98652E+00
   0.13100E+02   0.28853E-03   0.98805E+00
   0.13090E+02   0.28864E-03   0.98941E+00
   0.13090E+02   0.28876E-03   0.99098E+00
   0.13080E+02   0.28887E-03   0.99245E+00
   0.13080E+02   0.28899E-03   0.99399E+00
   0.13070E+02   0.28910E-03   0.99544E+00
   0.13070E+02   0.28922E-03   0.99679E+00
   0.13060E+02   0.28933E-03   0.99831E+00
   0.13060E+02   0.28945E-03   0.99979E+00
   0.13050E+02   0.28956E-03   0.10012E+01
   0.13050E+02   0.28968E-03   0.10026E+01
   0.13040E+02   0.28980E-03   0.10041E+01
   0.13040E+02   0.28991E-03   0.10056E+01
   0.13030E+02   0.29003E-03   0.10069E+01
   0.13030E+02   0.29014E-03   0.10084E+01
   0.13020E+02   0.29026E-03   0.10097E+01
   0.13020E+02   0.29038E-03   0.10112E+01
   0.13010E+02   0.29049E-03   0.10125E+01
   0.13010E+02   0.29061E-03   0.10140E+01
   0.13000E+02   0.29072E-03   0.10153E+01
   0.13000E+02   0.29084E-03   0.10166E+01
   0.12990E+02   0.29096E-03   0.10182E+01
   0.12990E+02   0.29107E-03   0.10195E+01
   0.12980E+02   0.29119E-03   0.10208E+01
   0.12980E+02   0.29131E-03   0.10222E+01
   0.12980E+02   0.29142E-03   0.10236E+01
   0.12970E+02   0.29154E-03   0.10250E+01
   0.12960E+02   0.29165E-03   0.10263E+01
   0.12960E+02   0.29177E-03   0.10276E+01
   0.12960E+02   0.29189E-03   0.10291E+01
   0.12950E+02   0.29200E-03   0.10303E+01
   0.12950E+02   0.29212E-03   0.10316E+01
   0.12940E+02   0.29224E-03   0.10328E+01
   0.12940E+02   0.29235E-03   0.10342E+01
   0.12930E+02   0.29247E-03   0.10355E+01
   0.12930E+02   0.29259E-03   0.10370E+01
   0.12920E+02   0.29271E-03   0.10383E+01
   0.12920E+02   0.29282E-03   0.10395E+01
   0.12910E+02   0.29294E-03   0.10408E+01
   0.12910E+02   0.29306E-03   0.10421E+01
   0.12900E+02   0.29317E-03   0.10434E+01
   0.12900E+02   0.29329E-03   0.10447E+01
   0.12890E+02   0.29341E-03   0.10459E+01
   0.12890E+02   0.29352E-03   0.10473E+01
   0.12890E+02   0.29364E-03   0.10485E+01
   0.12880E+02   0.29376E-03   0.10497E+01
   0.12880E+02   0.29388E-03   0.10510E+01
   0.12870E+02   0.29399E-03   0.10523E+01
   0.12870E+02   0.29411E-03   0.10535E+01
   0.12860E+02   0.29423E-03   0.10548E+01
   0.12860E+02   0.29435E-03   0.10561E+01
   0.12860E+02   0.29446E-03   0.10572E+01
   0.12850E+02   0.29458E-03   0.10586E+01
   0.12850E+02   0.29470E-03   0.10596E+01
   0.12840E+02   0.29482E-03   0.10610E+01
   0.12840E+02   0.29494E-03   0.10622E+01
   0.12830E+02   0.29505E-03   0.10634E+01
   0.12830E+02   0.29517E-03   0.10646E+01
   0.12820E+02   0.29529E-03   0.10658E+01
   0.12820E+02   0.29541E-03   0.10671E+01
   0.12820E+02   0.29553E-03   0.10683E+01
   0.12810E+02   0.29564E-03   0.10695E+01
   0.12810E+02   0.29576E-03   0.10707E+01
   0.12800E+02   0.29588E-03   0.10719E+01
   0.12800E+02   0.29600E-03   0.10730E+01
   0.12800E+02   0.29612E-03   0.10742E+01
   0.12790E+02   0.29623E-03   0.10754E+01
   0.12790E+02   0.29635E-03   0.10766E+01
   0.12780E+02   0.29647E-03   0.10777E+01
   0.12780E+02   0.29659E-03   0.10790E+01
   0.12770E+02   0.29671E-03   0.10801E+01
   0.12770E+02   0.29683E-03   0.10813E+01
   0.12770E+02   0.29695E-03   0.10825E+01
   0.12760E+02   0.29706E-03   0.10836E+01
   0.12760E+02   0.29718E-03   0.10847E+01
   0.12750E+02   0.29730E-03   0.10859E+01
   0.12750E+02   0.29742E-03   0.10870E+01
   0.12750E+02   0.29754E-03   0.10882E+01
   0.12740E+02   0.29766E-03   0.10892E+01
   0.12740E+02   0.29778E-03   0.10905E+01
   0.12730E+02   0.29790E-03   0.10917E+01
   0.12730E+02   0.29801E-03   0.10927E+01
   0.12730E+02   0.29813E-03   0.10938E+01
   0.12720E+02   0.29825E-03   0.10949E+01
   0.12720E+02   0.29837E-03   0.10961E+01
   0.12710E+02   0.29849E-03   0.10972E+01
   0.12710E+02   0.29861E-03   0.10983E+01
   0.12710E+02   0.29873E-03   0.10993E+01
   0.12700E+02   0.29885E-03   0.11005E+01
   0.12700E+02   0.29897E-03   0.11016E+01
   0.12690E+02   0.29909E-03   0.11028E+01
   0.12690E+02   0.29921E-03   0.11038E+01
   0.12690E+02   0.29933E-03   0.11049E+01
   0.12680E+02   0.29945E-03   0.11060E+01
   0.12680E+02   0.29957E-03   0.11070E+01
   0.12670E+02   0.29969E-03   0.11082E+01
   0.12670E+02   0.29981E-03   0.11092E+01
   0.12670E+02   0.29993E-03   0.11102E+01
   0.12660E+02   0.30005E-03   0.11114E+01
   0.12660E+02   0.30017E-03   0.11124E+01
   0.12650E+02   0.30029E-03   0.11135E+01
   0.12650E+02   0.30041E-03   0.11147E+01
   0.12650E+02   0.30053E-03   0.11157E+01
   0.12640E+02   0.30065E-03   0.11168E+01
   0.12640E+02   0.30077E-03   0.11177E+01
   0.12640E+02   0.30089E-03   0.11188E+01
   0.12630E+02   0.30101E-03   0.11198E+01
   0.12630E+02   0.30113E-03   0.11210E+01
   0.12620E+02   0.30125E-03   0.11220E+01
   0.12620E+02   0.30137E-03   0.11230E+01
   0.12620E+02   0.30149E-03   0.11240E+01
   0.12610E+02   0.30161E-03   0.11250E+01
   0.12610E+02   0.30173E-03   0.11261E+01
   0.12610E+02   0.30185E-03   0.11271E+01
   0.12600E+02   0.30197E-03   0.11281E+01
   0.12600E+02   0.30209E-03   0.11292E+01
   0.12600E+02   0.30221E-03   0.11302E+01
   0.12590E+02   0.30233E-03   0.11312E+01
   0.12590E+02   0.30245E-03   0.11322E+01
   0.12580E+02   0.30257E-03   0.11332E+01
   0.12580E+02   0.30269E-03   0.11342E+01
   0.12580E+02   0.30282E-03   0.11353E+01
   0.12570E+02   0.30294E-03   0.11363E+01
   0.12570E+02   0.30306E-03   0.11372E+01
   0.12570E+02   0.30318E-03   0.11382E+01
   0.12560E+02   0.30330E-03   0.11392E+01
   0.12560E+02   0.30342E-03   0.11403E+01
   0.12550E+02   0.30354E-03   0.11412E+01
   0.12550E+02   0.30366E-03   0.11421E+01
   0.12550E+02   0.30378E-03   0.11431E+01
   0.12540E+02   0.30391E-03   0.11440E+01
   0.12540E+02   0.30403E-03   0.11450E+01
   0.12540E+02   0.30415E-03   0.11461E+01
   0.12530E+02   0.30427E-03   0.11471E+01
   0.12530E+02   0.30439E-03   0.11479E+01
   0.12530E+02   0.30451E-03   0.11489E+01
   0.12520E+02   0.30464E-03   0.11499E+01
   0.12520E+02   0.30476E-03   0.11509E+01
   0.12520E+02   0.30488E-03   0.11519E+01
   0.12510E+02   0.30500E-03   0.11529E+01
   0.12510E+02   0.30512E-03   0.11538E+01
   0.12510E+02   0.30524E-03   0.11548E+01
   0.12500E+02   0.30537E-03   0.11557E+01
   0.12500E+02   0.30549E-03   0.11566E+01
   0.12500E+02   0.30561E-03   0.11576E+01
   0.12490E+02   0.30573E-03   0.11585E+01
   0.12490E+02   0.30585E-03   0.11594E+01
   0.12490E+02   0.30598E-03   0.11604E+01
   0.12480E+02   0.30610E-03   0.11613E+01
   0.12480E+02   0.30622E-03   0.11622E+01
   0.12480E+02   0.30634E-03   0.11632E+01
   0.12470E+02   0.30647E-03   0.11641E+01
   0.12470E+02   0.30659E-03   0.11650E+01
   0.12460E+02   0.30671E-03   0.11660E+01
   0.12460E+02   0.30683E-03   0.11668E+01
   0.12460E+02   0.30696E-03   0.11678E+01
   0.12460E+02   0.30708E-03   0.11688E+01
   0.12450E+02   0.30720E-03   0.11696E+01
   0.12450E+02   0.30732E-03   0.11705E+01
   0.12450E+02   0.30745E-03   0.11714E+01
   0.12440E+02   0.30757E-03   0.11724E+01
   0.12440E+02   0.30769E-03   0.11732E+01
   0.12430E+02   0.30782E-03   0.11742E+01
   0.12430E+02   0.30794E-03   0.11750E+01
   0.12430E+02   0.30806E-03   0.11759E+01
   0.12420E+02   0.30818E-03   0.11768E+01
   0.12420E+02   0.30831E-03   0.11777E+01
   0.12420E+02   0.30843E-03   0.11786E+01
   0.12420E+02   0.30855E-03   0.11795E+01
   0.12410E+02   0.30868E-03   0.11804E+01
   0.12410E+02   0.30880E-03   0.11813E+01
   0.12410E+02   0.30892E-03   0.11822E+01
   0.12400E+02   0.30905E-03   0.11830E+01
   0.12400E+02   0.30917E-03   0.11838E+01
   0.12400E+02   0.30929E-03   0.11847E+01
   0.12390E+02   0.30942E-03   0.11856E+01
   0.12390E+02   0.30954E-03   0.11865E+01
   0.12390E+02   0.30967E-03   0.11874E+01
   0.12380E+02   0.30979E-03   0.11882E+01
   0.12380E+02   0.30991E-03   0.11891E+01
   0.12380E+02   0.31004E-03   0.11900E+01
   0.12370E+02   0.31016E-03   0.11909E+01
   0.12370E+02   0.31028E-03   0.11917E+01
   0.12370E+02   0.31041E-03   0.11926E+01
   0.12360E+02   0.31053E-03   0.11934E+01
   0.12360E+02   0.31066E-03   0.11942E+01
   0.12360E+02   0.31078E-03   0.11951E+01
   0.12350E+02   0.31091E-03   0.11959E+01
   0.12350E+02   0.31103E-03   0.11968E+01
   0.12350E+02   0.31115E-03   0.11976E+01
   0.12340E+02   0.31128E-03   0.11985E+01
   0.12340E+02   0.31140E-03   0.11993E+01
   0.12340E+02   0.31153E-03   0.12002E+01
   0.12330E+02   0.31165E-03   0.12010E+01
   0.12330E+02   0.31178E-03   0.12018E+01
   0.12330E+02   0.31190E-03   0.12027E+01
   0.12330E+02   0.31203E-03   0.12035E+01
   0.12320E+02   0.31215E-03   0.12042E+01
   0.12320E+02   0.31227E-03   0.12051E+01
   0.12320E+02   0.31240E-03   0.12060E+01
   0.12310E+02   0.31252E-03   0.12068E+01
   0.12310E+02   0.31265E-03   0.12076E+01
   0.12310E+02   0.31277E-03   0.12083E+01
   0.12310E+02   0.31290E-03   0.12094E+01
   0.12300E+02   0.31302E-03   0.12101E+01
   0.12300E+02   0.31315E-03   0.12109E+01
   0.12290E+02   0.31327E-03   0.12116E+01
   0.12290E+02   0.31340E-03   0.12125E+01
   0.12290E+02   0.31352E-03   0.12133E+01
   0.12290E+02   0.31365E-03   0.12140E+01
   0.12280E+02   0.31378E-03   0.12148E+01
   0.12280E+02   0.31390E-03   0.12156E+01
   0.12280E+02   0.31403E-03   0.12166E+01
   0.12270E+02   0.31415E-03   0.12172E+01
   0.12270E+02   0.31428E-03   0.12181E+01
   0.12270E+02   0.31440E-03   0.12188E+01
   0.12270E+02   0.31453E-03   0.12196E+01
   0.12260E+02   0.31465E-03   0.12204E+01
   0.12260E+02   0.31478E-03   0.12211E+01
   0.12260E+02   0.31491E-03   0.12220E+01
   0.12250E+02   0.31503E-03   0.12228E+01
   0.12250E+02   0.31516E-03   0.12236E+01
   0.12250E+02   0.31528E-03   0.12243E+01
   0.12240E+02   0.31541E-03   0.12251E+01
   0.12240E+02   0.31553E-03   0.12260E+01
   0.12240E+02   0.31566E-03   0.12267E+01
   0.12240E+02   0.31579E-03   0.12274E+01
   0.12230E+02   0.31591E-03   0.12283E+01
   0.12230E+02   0.31604E-03   0.12289E+01
   0.12230E+02   0.31617E-03   0.12298E+01
   0.12220E+02   0.31629E-03   0.12305E+01
   0.12220E+02   0.31642E-03   0.12313E+01
   0.12220E+02   0.31654E-03   0.12321E+01
   0.12210E+02   0.31667E-03   0.12328E+01
   0.12210E+02   0.31680E-03   0.12336E+01
   0.12210E+02   0.31692E-03   0.12344E+01
   0.12210E+02   0.31705E-03   0.12351E+01
   0.12200E+02   0.31718E-03   0.12358E+01
   0.12200E+02   0.31730E-03   0.12366E+01
   0.12200E+02   0.31743E-03   0.12372E+01
   0.12190E+02   0.31756E-03   0.12381E+01
   0.12190E+02   0.31769E-03   0.12387E+01
   0.12190E+02   0.31781E-03   0.12397E+01
   0.12190E+02   0.31794E-03   0.12404E+01
   0.12180E+02   0.31807E-03   0.12411E+01
   0.12180E+02   0.31819E-03   0.12419E+01
   0.12180E+02   0.31832E-03   0.12427E+01
   0.12180E+02   0.31845E-03   0.12433E+01
   0.12170E+02   0.31857E-03   0.12440E+01
   0.12170E+02   0.31870E-03   0.12448E+01
   0.12170E+02   0.31883E-03   0.12454E+01
   0.12160E+02   0.31896E-03   0.12462E+01
   0.12160E+02   0.31908E-03   0.12470E+01
   0.12160E+02   0.31921E-03   0.12478E+01
   0.12160E+02   0.31934E-03   0.12484E+01
   0.12150E+02   0.31947E-03   0.12491E+01
   0.12150E+02   0.31959E-03   0.12499E+01
   0.12150E+02   0.31972E-03   0.12506E+01
   0.12140E+02   0.31985E-03   0.12513E+01
   0.12140E+02   0.31998E-03   0.12521E+01
   0.12140E+02   0.32011E-03   0.12528E+01
   0.12140E+02   0.32023E-03   0.12535E+01
   0.12130E+02   0.32036E-03   0.12542E+01
   0.12130E+02   0.32049E-03   0.12549E+01
   0.12130E+02   0.32062E-03   0.12555E+01
   0.12120E+02   0.32075E-03   0.12563E+01
   0.12120E+02   0.32087E-03   0.12572E+01
   0.12120E+02   0.32100E-03   0.12578E+01
   0.12120E+02   0.32113E-03   0.12585E+01
   0.12110E+02   0.32126E-03   0.12592E+01
   0.12110E+02   0.32139E-03   0.12599E+01
   0.12110E+02   0.32152E-03   0.12606E+01
   0.12110E+02   0.32164E-03   0.12613E+01
   0.12100E+02   0.32177E-03   0.12619E+01
   0.12100E+02   0.32190E-03   0.12627E+01
   0.12100E+02   0.32203E-03   0.12633E+01
   0.12090E+02   0.32216E-03   0.12640E+01
   0.12090E+02   0.32229E-03   0.12648E+01
   0.12090E+02   0.32242E-03   0.12655E+01
   0.12090E+02   0.32254E-03   0.12661E+01
   0.12080E+02   0.32267E-03   0.12668E+01
   0.12080E+02   0.32280E-03   0.12674E+01
   0.12080E+02   0.32293E-03   0.12682E+01
   0.12080E+02   0.32306E-03   0.12689E+01
   0.12070E+02   0.32319E-03   0.12696E+01
   0.12070E+02   0.32332E-03   0.12702E+01
   0.12070E+02   0.32345E-03   0.12710E+01
   0.12070E+02   0.32358E-03   0.12717E+01
   0.12060E+02   0.32371E-03   0.12723E+01
   0.12060E+02   0.32384E-03   0.12729E+01
   0.12060E+02   0.32396E-03   0.12736E+01
   0.12060E+02   0.32409E-03   0.12743E+01
   0.12050E+02   0.32422E-03   0.12750E+01
   0.12050E+02   0.32435E-03   0.12757E+01
   0.12050E+02   0.32448E-03   0.12763E+01
   0.12040E+02   0.32461E-03   0.12771E+01
   0.12040E+02   0.32474E-03   0.12777E+01
   0.12040E+02   0.32487E-03   0.12782E+01
   0.12040E+02   0.32500E-03   0.12789E+01
   0.12030E+02   0.32513E-03   0.12796E+01
   0.12030E+02   0.32526E-03   0.12804E+01
   0.12030E+02   0.32539E-03   0.12809E+01
   0.12030E+02   0.32552E-03   0.12817E+01
   0.12020E+02   0.32565E-03   0.12822E+01
   0.12020E+02   0.32578E-03   0.12830E+01
   0.12020E+02   0.32591E-03   0.12836E+01
   0.12020E+02   0.32604E-03   0.12843E+01
   0.12010E+02   0.32617E-03   0.12849E+01
   0.12010E+02   0.32630E-03   0.12855E+01
   0.12010E+02   0.32643E-03   0.12861E+01
   0.12010E+02   0.32656E-03   0.12868E+01
   0.12000E+02   0.32669E-03   0.12874E+01
   0.12000E+02   0.32682E-03   0.12882E+01
   0.12000E+02   0.32696E-03   0.12888E+01
   0.12000E+02   0.32709E-03   0.12894E+01
   0.11990E+02   0.32722E-03   0.12901E+01
   0.11990E+02   0.32735E-03   0.12906E+01
   0.11990E+02   0.32748E-03   0.12913E+01
   0.11990E+02   0.32761E-03   0.12920E+01
   0.11980E+02   0.32774E-03   0.12927E+01
   0.11980E+02   0.32787E-03   0.12932E+01
   0.11980E+02   0.32800E-03   0.12939E+01
   0.11970E+02   0.32813E-03   0.12945E+01
   0.11970E+02   0.32826E-03   0.12953E+01
   0.11970E+02   0.32840E-03   0.12958E+01
   0.11970E+02   0.32853E-03   0.12964E+01
   0.11960E+02   0.32866E-03   0.12970E+01
   0.11960E+02   0.32879E-03   0.12977E+01
   0.11960E+02   0.32892E-03   0.12982E+01
   0.11960E+02   0.32905E-03   0.12989E+01
   0.11960E+02   0.32918E-03   0.12996E+01
   0.11950E+02   0.32931E-03   0.13003E+01
   0.11950E+02   0.32945E-03   0.13008E+01
   0.11950E+02   0.32958E-03   0.13016E+01
   0.11950E+02   0.32971E-03   0.13020E+01
   0.11940E+02   0.32984E-03   0.13027E+01
   0.11940E+02   0.32997E-03   0.13033E+01
   0.11940E+02   0.33011E-03   0.13039E+01
   0.11940E+02   0.33024E-03   0.13045E+01
   0.11930E+02   0.33037E-03   0.13050E+01
   0.11930E+02   0.33050E-03   0.13058E+01
   0.11930E+02   0.33063E-03   0.13064E+01
   0.11920E+02   0.33077E-03   0.13069E+01
   0.11920E+02   0.33090E-03   0.13075E+01
   0.11920E+02   0.33103E-03   0.13081E+01
   0.11920E+02   0.33116E-03   0.13088E+01
   0.11920E+02   0.33129E-03   0.13093E+01
   0.11910E+02   0.33143E-03   0.13099E+01
   0.11910E+02   0.33156E-03   0.13105E+01
   0.11910E+02   0.33169E-03   0.13113E+01
   0.11910E+02   0.33182E-03   0.13117E+01
   0.11900E+02   0.33196E-03   0.13124E+01
   0.11900E+02   0.33209E-03   0.13130E+01
   0.11900E+02   0.33222E-03   0.13135E+01
   0.11900E+02   0.33235E-03   0.13142E+01
   0.11890E+02   0.33249E-03   0.13148E+01
   0.11890E+02   0.33262E-03   0.13154E+01
   0.11890E+02   0.33275E-03   0.13159E+01
   0.11890E+02   0.33289E-03   0.13166E+01
   0.11880E+02   0.33302E-03   0.13171E+01
   0.11880E+02   0.33315E-03   0.13178E+01
   0.11880E+02   0.33329E-03   0.13184E+01
   0.11880E+02   0.33342E-03   0.13190E+01
   0.11870E+02   0.33355E-03   0.13194E+01
   0.11870E+02   0.33369E-03   0.13201E+01
   0.11870E+02   0.33382E-03   0.13207E+01
   0.11870E+02   0.33395E-03   0.13213E+01
   0.11870E+02   0.33409E-03   0.13218E+01
   0.11860E+02   0.33422E-03   0.13224E+01
   0.11860E+02   0.33435E-03   0.13231E+01
   0.11860E+02   0.33449E-03   0.13235E+01
   0.11860E+02   0.33462E-03   0.13242E+01
   0.11850E+02   0.33475E-03   0.13247E+01
   0.11850E+02   0.33489E-03   0.13253E+01
   0.11850E+02   0.33502E-03   0.13259E+01
   0.11850E+02   0.33515E-03   0.13266E+01
   0.11840E+02   0.33529E-03   0.13271E+01
   0.11840E+02   0.33542E-03   0.13276E+01
   0.11840E+02   0.33556E-03   0.13282E+01
   0.11840E+02   0.33569E-03   0.13288E+01
   0.11830E+02   0.33582E-03   0.13293E+01
   0.11830E+02   0.33596E-03   0.13300E+01
   0.11830E+02   0.33609E-03   0.13304E+01
   0.11830E+02   0.33623E-03   0.13311E+01
   0.11830E+02   0.33636E-03   0.13315E+01
   0.11820E+02   0.33650E-03   0.13322E+01
   0.11820E+02   0.33663E-03   0.13327E+01
   0.11820E+02   0.33677E-03   0.13333E+01
   0.11820E+02   0.33690E-03   0.13339E+01
   0.11810E+02   0.33703E-03   0.13344E+01
   0.11810E+02   0.33717E-03   0.13350E+01
   0.11810E+02   0.33730E-03   0.13355E+01
   0.11810E+02   0.33744E-03   0.13360E+01
   0.11800E+02   0.33757E-03   0.13366E+01
   0.11800E+02   0.33771E-03   0.13372E+01
   0.11800E+02   0.33784E-03   0.13377E+01
   0.11800E+02   0.33798E-03   0.13382E+01
   0.11800E+02   0.33811E-03   0.13388E+01
   0.11790E+02   0.33825E-03   0.13394E+01
   0.11790E+02   0.33838E-03   0.13399E+01
   0.11790E+02   0.33852E-03   0.13406E+01
   0.11790E+02   0.33865E-03   0.13410E+01
   0.11780E+02   0.33879E-03   0.13416E+01
   0.11780E+02   0.33892E-03   0.13420E+01
   0.11780E+02   0.33906E-03   0.13426E+01
   0.11780E+02   0.33920E-03   0.13432E+01
   0.11780E+02   0.33933E-03   0.13438E+01
   0.11770E+02   0.33947E-03   0.13442E+01
   0.11770E+02   0.33960E-03   0.13448E+01
   0.11770E+02   0.33974E-03   0.13455E+01
   0.11770E+02   0.33987E-03   0.13459E+01
   0.11760E+02   0.34001E-03   0.13465E+01
   0.11760E+02   0.34015E-03   0.13470E+01
   0.11760E+02   0.34028E-03   0.13475E+01
   0.11760E+02   0.34042E-03   0.13480E+01
   0.11760E+02   0.34055E-03   0.13486E+01
   0.11750E+02   0.34069E-03   0.13491E+01
   0.11750E+02   0.34083E-03   0.13498E+01
   0.11750E+02   0.34096E-03   0.13501E+01
   0.11750E+02   0.34110E-03   0.13507E+01
   0.11740E+02   0.34123E-03   0.13513E+01
   0.11740E+02   0.34137E-03   0.13518E+01
   0.11740E+02   0.34151E-03   0.13523E+01
   0.11740E+02   0.34164E-03   0.13528E+01
   0.11740E+02   0.34178E-03   0.13533E+01
   0.11730E+02   0.34192E-03   0.13540E+01
   0.11730E+02   0.34205E-03   0.13543E+01
   0.11730E+02   0.34219E-03   0.13549E+01
   0.11730E+02   0.34233E-03   0.13555E+01
   0.11720E+02   0.34246E-03   0.13559E+01
   0.11720E+02   0.34260E-03   0.13565E+01
   0.11720E+02   0.34274E-03   0.13571E+01
   0.11720E+02   0.34287E-03   0.13576E+01
   0.11720E+02   0.34301E-03   0.13581E+01
   0.11710E+02   0.34315E-03   0.13585E+01
   0.11710E+02   0.34329E-03   0.13591E+01
   0.11710E+02   0.34342E-03   0.13596E+01
   0.11710E+02   0.34356E-03   0.13603E+01
   0.11710E+02   0.34370E-03   0.13607E+01
   0.11700E+02   0.34383E-03   0.13611E+01
   0.11700E+02   0.34397E-03   0.13617E+01
   0.11700E+02   0.34411E-03   0.13622E+01
   0.11700E+02   0.34425E-03   0.13627E+01
   0.11690E+02   0.34438E-03   0.13632E+01
   0.11690E+02   0.34452E-03   0.13638E+01
   0.11690E+02   0.34466E-03   0.13642E+01
   0.11690E+02   0.34480E-03   0.13647E+01
   0.11680E+02   0.34493E-03   0.13652E+01
   0.11680E+02   0.34507E-03   0.13658E+01
   0.11680E+02   0.34521E-03   0.13662E+01
   0.11680E+02   0.34535E-03   0.13667E+01
   0.11680E+02   0.34549E-03   0.13673E+01
   0.11670E+02   0.34562E-03   0.13679E+01
   0.11670E+02   0.34576E-03   0.13682E+01
   0.11670E+02   0.34590E-03   0.13688E+01
   0.11670E+02   0.34604E-03   0.13693E+01
   0.11670E+02   0.34618E-03   0.13698E+01
   0.11660E+02   0.34632E-03   0.13703E+01
   0.11660E+02   0.34645E-03   0.13708E+01
   0.11660E+02   0.34659E-03   0.13712E+01
   0.11660E+02   0.34673E-03   0.13717E+01
   0.11660E+02   0.34687E-03   0.13722E+01
   0.11650E+02   0.34701E-03   0.13727E+01
   0.11650E+02   0.34715E-03   0.13732E+01
   0.11650E+02   0.34729E-03   0.13738E+01
   0.11650E+02   0.34742E-03   0.13742E+01
   0.11640E+02   0.34756E-03   0.13747E+01
   0.11640E+02   0.34770E-03   0.13752E+01
   0.11640E+02   0.34784E-03   0.13757E+01
   0.11640E+02   0.34798E-03   0.13763E+01
   0.11640E+02   0.34812E-03   0.13766E+01
   0.11630E+02   0.34826E-03   0.13771E+01
   0.11630E+02   0.34840E-03   0.13776E+01
   0.11630E+02   0.34854E-03   0.13782E+01
   0.11630E+02   0.34868E-03   0.13786E+01
   0.11630E+02   0.34881E-03   0.13791E+01
   0.11620E+02   0.34895E-03   0.13795E+01
   0.11620E+02   0.34909E-03   0.13802E+01
   0.11620E+02   0.34923E-03   0.13805E+01
   0.11620E+02   0.34937E-03   0.13810E+01
   0.11620E+02   0.34951E-03   0.13815E+01
   0.11610E+02   0.34965E-03   0.13820E+01
   0.11610E+02   0.34979E-03   0.13824E+01
   0.11610E+02   0.34993E-03   0.13830E+01
   0.11610E+02   0.35007E-03   0.13834E+01
   0.11610E+02   0.35021E-03   0.13838E+01
   0.11600E+02   0.35035E-03   0.13843E+01
   0.11600E+02   0.35049E-03   0.13848E+01
   0.11600E+02   0.35063E-03   0.13854E+01
   0.11600E+02   0.35077E-03   0.13857E+01
   0.11600E+02   0.35091E-03   0.13862E+01
   0.11590E+02   0.35105E-03   0.13867E+01
   0.11590E+02   0.35119E-03   0.13872E+01
   0.11590E+02   0.35133E-03   0.13877E+01
   0.11590E+02   0.35147E-03   0.13880E+01
   0.11580E+02   0.35161E-03   0.13885E+01
   0.11580E+02   0.35175E-03   0.13891E+01
   0.11580E+02   0.35189E-03   0.13895E+01
   0.11580E+02   0.35203E-03   0.13902E+01
   0.11580E+02   0.35217E-03   0.13905E+01
   0.11580E+02   0.35232E-03   0.13909E+01
   0.11570E+02   0.35246E-03   0.13915E+01
   0.11570E+02   0.35260E-03   0.13919E+01
   0.11570E+02   0.35274E-03   0.13923E+01
   0.11570E+02   0.35288E-03   0.13928E+01
   0.11560E+02   0.35302E-03   0.13933E+01
   0.11560E+02   0.35316E-03   0.13937E+01
   0.11560E+02   0.35330E-03   0.13943E+01
   0.11560E+02   0.35344E-03   0.13947E+01
   0.11560E+02   0.35358E-03   0.13952E+01
   0.11550E+02   0.35373E-03   0.13957E+01
   0.11550E+02   0.35387E-03   0.13960E+01
   0.11550E+02   0.35401E-03   0.13965E+01
   0.11550E+02   0.35415E-03   0.13969E+01
   0.11550E+02   0.35429E-03   0.13974E+01
   0.11540E+02   0.35443E-03   0.13978E+01
   0.11540E+02   0.35457E-03   0.13985E+01
   0.11540E+02   0.35472E-03   0.13988E+01
   0.11540E+02   0.35486E-03   0.13992E+01
   0.11540E+02   0.35500E-03   0.13996E+01
   0.11530E+02   0.35514E-03   0.14000E+01
   0.11530E+02   0.35528E-03   0.14005E+01
   0.11530E+02   0.35543E-03   0.14011E+01
   0.11530E+02   0.35557E-03   0.14015E+01
   0.11530E+02   0.35571E-03   0.14019E+01
   0.11530E+02   0.35585E-03   0.14024E+01
   0.11520E+02   0.35599E-03   0.14028E+01
   0.11520E+02   0.35614E-03   0.14032E+01
   0.11520E+02   0.35628E-03   0.14037E+01
   0.11520E+02   0.35642E-03   0.14040E+01
   0.11520E+02   0.35656E-03   0.14045E+01
   0.11510E+02   0.35671E-03   0.14051E+01
   0.11510E+02   0.35685E-03   0.14054E+01
   0.11510E+02   0.35699E-03   0.14060E+01
   0.11510E+02   0.35713E-03   0.14064E+01
   0.11500E+02   0.35728E-03   0.14067E+01
   0.11500E+02   0.35742E-03   0.14072E+01
   0.11500E+02   0.35756E-03   0.14077E+01
   0.11500E+02   0.35770E-03   0.14081E+01
   0.11500E+02   0.35785E-03   0.14085E+01
   0.11500E+02   0.35799E-03   0.14089E+01
   0.11490E+02   0.35813E-03   0.14094E+01
   0.11490E+02   0.35828E-03   0.14098E+01
   0.11490E+02   0.35842E-03   0.14103E+01
   0.11490E+02   0.35856E-03   0.14106E+01
   0.11490E+02   0.35871E-03   0.14110E+01
   0.11480E+02   0.35885E-03   0.14116E+01
   0.11480E+02   0.35899E-03   0.14121E+01
   0.11480E+02   0.35914E-03   0.14123E+01
   0.11480E+02   0.35928E-03   0.14128E+01
   0.11480E+02   0.35942E-03   0.14133E+01
   0.11470E+02   0.35957E-03   0.14137E+01
   0.11470E+02   0.35971E-03   0.14142E+01
   0.11470E+02   0.35985E-03   0.14145E+01
   0.11470E+02   0.36000E-03   0.14151E+01
   0.11470E+02   0.36014E-03   0.14154E+01
   0.11460E+02   0.36029E-03   0.14159E+01
   0.11460E+02   0.36043E-03   0.14162E+01
   0.11460E+02   0.36057E-03   0.14168E+01
   0.11460E+02   0.36072E-03   0.14171E+01
   0.11460E+02   0.36086E-03   0.14176E+01
   0.11460E+02   0.36101E-03   0.14180E+01
   0.11450E+02   0.36115E-03   0.14184E+01
   0.11450E+02   0.36130E-03   0.14187E+01
   0.11450E+02   0.36144E-03   0.14192E+01
   0.11450E+02   0.36158E-03   0.14197E+01
   0.11450E+02   0.36173E-03   0.14201E+01
   0.11440E+02   0.36187E-03   0.14205E+01
   0.11440E+02   0.36202E-03   0.14209E+01
   0.11440E+02   0.36216E-03   0.14214E+01
   0.11440E+02   0.36231E-03   0.14217E+01
   0.11440E+02   0.36245E-03   0.14221E+01
   0.11430E+02   0.36260E-03   0.14227E+01
   0.11430E+02   0.36274E-03   0.14230E+01
   0.11430E+02   0.36289E-03   0.14234E+01
   0.11430E+02   0.36303E-03   0.14239E+01
   0.11430E+02   0.36318E-03   0.14242E+01
   0.11420E+02   0.36332E-03   0.14246E+01
   0.11420E+02   0.36347E-03   0.14251E+01
   0.11420E+02   0.36361E-03   0.14257E+01
   0.11420E+02   0.36376E-03   0.14260E+01
   0.11420E+02   0.36390E-03   0.14263E+01
   0.11420E+02   0.36405E-03   0.14268E+01
   0.11410E+02   0.36419E-03   0.14271E+01
   0.11410E+02   0.36434E-03   0.14276E+01
   0.11410E+02   0.36448E-03   0.14280E+01
   0.11410E+02   0.36463E-03   0.14284E+01
   0.11410E+02   0.36478E-03   0.14288E+01
   0.11400E+02   0.36492E-03   0.14292E+01
   0.11400E+02   0.36507E-03   0.14297E+01
   0.11400E+02   0.36521E-03   0.14300E+01
   0.11400E+02   0.36536E-03   0.14303E+01
   0.11400E+02   0.36551E-03   0.14309E+01
   0.11400E+02   0.36565E-03   0.14312E+01
   0.11390E+02   0.36580E-03   0.14316E+01
   0.11390E+02   0.36594E-03   0.14320E+01
   0.11390E+02   0.36609E-03   0.14324E+01
   0.11390E+02   0.36624E-03   0.14329E+01
   0.11390E+02   0.36638E-03   0.14333E+01
   0.11380E+02   0.36653E-03   0.14337E+01
   0.11380E+02   0.36668E-03   0.14339E+01
   0.11380E+02   0.36682E-03   0.14344E+01
   0.11380E+02   0.36697E-03   0.14348E+01
   0.11380E+02   0.36711E-03   0.14351E+01
   0.11370E+02   0.36726E-03   0.14357E+01
   0.11370E+02   0.36741E-03   0.14361E+01
   0.11370E+02   0.36756E-03   0.14364E+01
   0.11370E+02   0.36770E-03   0.14368E+01
   0.11370E+02   0.36785E-03   0.14373E+01
   0.11370E+02   0.36800E-03   0.14376E+01
   0.11360E+02   0.36814E-03   0.14378E+01
   0.11360E+02   0.36829E-03   0.14383E+01
   0.11360E+02   0.36844E-03   0.14388E+01
   0.11360E+02   0.36858E-03   0.14392E+01
   0.11360E+02   0.36873E-03   0.14396E+01
   0.11350E+02   0.36888E-03   0.14400E+01
   0.11350E+02   0.36903E-03   0.14403E+01
   0.11350E+02   0.36917E-03   0.14408E+01
   0.11350E+02   0.36932E-03   0.14412E+01
   0.11350E+02   0.36947E-03   0.14415E+01
   0.11350E+02   0.36962E-03   0.14419E+01
   0.11340E+02   0.36976E-03   0.14423E+01
   0.11340E+02   0.36991E-03   0.14427E+01
   0.11340E+02   0.37006E-03   0.14430E+01
   0.11340E+02   0.37021E-03   0.14436E+01
   0.11340E+02   0.37036E-03   0.14439E+01
   0.11330E+02   0.37050E-03   0.14443E+01
   0.11330E+02   0.37065E-03   0.14446E+01
   0.11330E+02   0.37080E-03   0.14450E+01
   0.11330E+02   0.37095E-03   0.14454E+01
   0.11330E+02   0.37110E-03   0.14457E+01
   0.11330E+02   0.37124E-03   0.14462E+01
   0.11320E+02   0.37139E-03   0.14466E+01
   0.11320E+02   0.37154E-03   0.14471E+01
   0.11320E+02   0.37169E-03   0.14474E+01
   0.11320E+02   0.37184E-03   0.14478E+01
   0.11320E+02   0.37199E-03   0.14480E+01
   0.11310E+02   0.37214E-03   0.14484E+01
   0.11310E+02   0.37228E-03   0.14488E+01
   0.11310E+02   0.37243E-03   0.14492E+01
   0.11310E+02   0.37258E-03   0.14495E+01
   0.11310E+02   0.37273E-03   0.14499E+01
   0.11310E+02   0.37288E-03   0.14503E+01
   0.11310E+02   0.37303E-03   0.14507E+01
   0.11300E+02   0.37318E-03   0.14512E+01
   0.11300E+02   0.37333E-03   0.14515E+01
   0.11300E+02   0.37348E-03   0.14519E+01
   0.11300E+02   0.37362E-03   0.14522E+01
   0.11300E+02   0.37377E-03   0.14526E+01
   0.11290E+02   0.37392E-03   0.14529E+01
   0.11290E+02   0.37407E-03   0.14533E+01
   0.11290E+02   0.37422E-03   0.14537E+01
   0.11290E+02   0.37437E-03   0.14541E+01
   0.11290E+02   0.37452E-03   0.14544E+01
   0.11290E+02   0.37467E-03   0.14550E+01
   0.11290E+02   0.37482E-03   0.14552E+01
   0.11280E+02   0.37497E-03   0.14555E+01
   0.11280E+02   0.37512E-03   0.14561E+01
   0.11280E+02   0.37527E-03   0.14563E+01
   0.11280E+02   0.37542E-03   0.14566E+01
   0.11270E+02   0.37557E-03   0.14571E+01
   0.11270E+02   0.37572E-03   0.14574E+01
   0.11270E+02   0.37587E-03   0.14578E+01
   0.11270E+02   0.37602E-03   0.14581E+01
   0.11270E+02   0.37617E-03   0.14586E+01
   0.11270E+02   0.37632E-03   0.14590E+01
   0.11270E+02   0.37647E-03   0.14592E+01
   0.11260E+02   0.37662E-03   0.14596E+01
   0.11260E+02   0.37677E-03   0.14601E+01
   0.11260E+02   0.37692E-03   0.14602E+01
   0.11260E+02   0.37707E-03   0.14607E+01
   0.11260E+02   0.37722E-03   0.14611E+01
   0.11250E+02   0.37737E-03   0.14614E+01
   0.11250E+02   0.37753E-03   0.14618E+01
   0.11250E+02   0.37768E-03   0.14622E+01
   0.11250E+02   0.37783E-03   0.14626E+01
   0.11250E+02   0.37798E-03   0.14628E+01
   0.11250E+02   0.37813E-03   0.14632E+01
   0.11240E+02   0.37828E-03   0.14636E+01
   0.11240E+02   0.37843E-03   0.14640E+01
   0.11240E+02   0.37858E-03   0.14642E+01
   0.11240E+02   0.37873E-03   0.14646E+01
   0.11240E+02   0.37889E-03   0.14650E+01
   0.11230E+02   0.37904E-03   0.14653E+01
   0.11230E+02   0.37919E-03   0.14656E+01
   0.11230E+02   0.37934E-03   0.14661E+01
   0.11230E+02   0.37949E-03   0.14664E+01
   0.11230E+02   0.37964E-03   0.14667E+01
   0.11230E+02   0.37979E-03   0.14670E+01
   0.11230E+02   0.37995E-03   0.14675E+01
   0.11220E+02   0.38010E-03   0.14678E+01
   0.11220E+02   0.38025E-03   0.14681E+01
   0.11220E+02   0.38040E-03   0.14685E+01
   0.11220E+02   0.38055E-03   0.14690E+01
   0.11220E+02   0.38071E-03   0.14692E+01
   0.11210E+02   0.38086E-03   0.14695E+01
   0.11210E+02   0.38101E-03   0.14699E+01
   0.11210E+02   0.38116E-03   0.14702E+01
   0.11210E+02   0.38132E-03   0.14705E+01
   0.11210E+02   0.38147E-03   0.14709E+01
   0.11210E+02   0.38162E-03   0.14713E+01
   0.11210E+02   0.38177E-03   0.14717E+01
   0.11200E+02   0.38192E-03   0.14720E+01
   0.11200E+02   0.38208E-03   0.14723E+01
   0.11200E+02   0.38223E-03   0.14727E+01
   0.11200E+02   0.38238E-03   0.14730E+01
   0.11200E+02   0.38254E-03   0.14734E+01
   0.11190E+02   0.38269E-03   0.14738E+01
   0.11190E+02   0.38284E-03   0.14741E+01
   0.11190E+02   0.38299E-03   0.14744E+01
   0.11190E+02   0.38315E-03   0.14747E+01
   0.11190E+02   0.38330E-03   0.14751E+01
   0.11190E+02   0.38345E-03   0.14755E+01
   0.11180E+02   0.38361E-03   0.14758E+01
   0.11180E+02   0.38376E-03   0.14761E+01
   0.11180E+02   0.38391E-03   0.14764E+01
   0.11180E+02   0.38407E-03   0.14768E+01
   0.11180E+02   0.38422E-03   0.14772E+01
   0.11180E+02   0.38437E-03   0.14775E+01
   0.11170E+02   0.38453E-03   0.14778E+01
   0.11170E+02   0.38468E-03   0.14780E+01
   0.11170E+02   0.38483E-03   0.14785E+01
   0.11170E+02   0.38499E-03   0.14789E+01
   0.11170E+02   0.38514E-03   0.14793E+01
   0.11170E+02   0.38530E-03   0.14796E+01
   0.11170E+02   0.38545E-03   0.14799E+01
   0.11160E+02   0.38560E-03   0.14801E+01
   0.11160E+02   0.38576E-03   0.14806E+01
   0.11160E+02   0.38591E-03   0.14807E+01
   0.11160E+02   0.38607E-03   0.14811E+01
   0.11160E+02   0.38622E-03   0.14816E+01
   0.11150E+02   0.38638E-03   0.14817E+01
   0.11150E+02   0.38653E-03   0.14823E+01
   0.11150E+02   0.38668E-03   0.14825E+01
   0.11150E+02   0.38684E-03   0.14828E+01
   0.11150E+02   0.38699E-03   0.14832E+01
   0.11150E+02   0.38715E-03   0.14836E+01
   0.11140E+02   0.38730E-03   0.14838E+01
   0.11140E+02   0.38746E-03   0.14842E+01
   0.11140E+02   0.38761E-03   0.14845E+01
   0.11140E+02   0.38777E-03   0.14848E+01
   0.11140E+02   0.38792E-03   0.14851E+01
   0.11140E+02   0.38808E-03   0.14856E+01
   0.11130E+02   0.38823E-03   0.14858E+01
   0.11130E+02   0.38839E-03   0.14862E+01
   0.11130E+02   0.38854E-03   0.14864E+01
   0.11130E+02   0.38870E-03   0.14869E+01
   0.11130E+02   0.38885E-03   0.14872E+01
   0.11130E+02   0.38901E-03   0.14875E+01
   0.11130E+02   0.38916E-03   0.14878E+01
   0.11120E+02   0.38932E-03   0.14882E+01
   0.11120E+02   0.38947E-03   0.14884E+01
   0.11120E+02   0.38963E-03   0.14888E+01
   0.11120E+02   0.38979E-03   0.14890E+01
   0.11120E+02   0.38994E-03   0.14894E+01
   0.11110E+02   0.39010E-03   0.14898E+01
   0.11110E+02   0.39025E-03   0.14900E+01
   0.11110E+02   0.39041E-03   0.14904E+01
   0.11110E+02   0.39057E-03   0.14908E+01
   0.11110E+02   0.39072E-03   0.14910E+01
   0.11110E+02   0.39088E-03   0.14912E+01
   0.11110E+02   0.39103E-03   0.14918E+01
   0.11100E+02   0.39119E-03   0.14921E+01
   0.11100E+02   0.39135E-03   0.14923E+01
   0.11100E+02   0.39150E-03   0.14926E+01
   0.11100E+02   0.39166E-03   0.14929E+01
   0.11100E+02   0.39182E-03   0.14933E+01
   0.11100E+02   0.39197E-03   0.14937E+01
   0.11090E+02   0.39213E-03   0.14939E+01
   0.11090E+02   0.39229E-03   0.14943E+01
   0.11090E+02   0.39244E-03   0.14945E+01
   0.11090E+02   0.39260E-03   0.14949E+01
   0.11090E+02   0.39276E-03   0.14951E+01
   0.11090E+02   0.39291E-03   0.14955E+01
   0.11090E+02   0.39307E-03   0.14959E+01
   0.11080E+02   0.39323E-03   0.14961E+01
   0.11080E+02   0.39338E-03   0.14964E+01
   0.11080E+02   0.39354E-03   0.14968E+01
   0.11080E+02   0.39370E-03   0.14972E+01
   0.11080E+02   0.39386E-03   0.14974E+01
   0.11070E+02   0.39401E-03   0.14976E+01
   0.11070E+02   0.39417E-03   0.14981E+01
   0.11070E+02   0.39433E-03   0.14984E+01
   0.11070E+02   0.39449E-03   0.14987E+01
   0.11070E+02   0.39464E-03   0.14990E+01
   0.11070E+02   0.39480E-03   0.14993E+01
   0.11070E+02   0.39496E-03   0.14996E+01
   0.11060E+02   0.39512E-03   0.14998E+01
   0.11060E+02   0.39527E-03   0.15002E+01
   0.11060E+02   0.39543E-03   0.15005E+01
   0.11060E+02   0.39559E-03   0.15009E+01
   0.11060E+02   0.39575E-03   0.15011E+01
   0.11060E+02   0.39591E-03   0.15014E+01
   0.11050E+02   0.39606E-03   0.15019E+01
   0.11050E+02   0.39622E-03   0.15020E+01
   0.11050E+02   0.39638E-03   0.15023E+01
   0.11050E+02   0.39654E-03   0.15027E+01
   0.11050E+02   0.39670E-03   0.15029E+01
   0.11050E+02   0.39686E-03   0.15032E+01
   0.11050E+02   0.39702E-03   0.15037E+01
   0.11040E+02   0.39717E-03   0.15039E+01
   0.11040E+02   0.39733E-03   0.15043E+01
   0.11040E+02   0.39749E-03   0.15045E+01
   0.11040E+02   0.39765E-03   0.15048E+01
   0.11040E+02   0.39781E-03   0.15050E+01
   0.11040E+02   0.39797E-03   0.15055E+01
   0.11030E+02   0.39813E-03   0.15056E+01
   0.11030E+02   0.39829E-03   0.15061E+01
   0.11030E+02   0.39845E-03   0.15063E+01
   0.11030E+02   0.39860E-03   0.15067E+01
   0.11030E+02   0.39876E-03   0.15069E+01
   0.11030E+02   0.39892E-03   0.15073E+01
   0.11030E+02   0.39908E-03   0.15075E+01
   0.11020E+02   0.39924E-03   0.15079E+01
   0.11020E+02   0.39940E-03   0.15081E+01
   0.11020E+02   0.39956E-03   0.15084E+01
   0.11020E+02   0.39972E-03   0.15088E+01
   0.11020E+02   0.39988E-03   0.15091E+01
   0.11020E+02   0.40004E-03   0.15093E+01
   0.11010E+02   0.40020E-03   0.15095E+01
   0.11010E+02   0.40036E-03   0.15099E+01
   0.11010E+02   0.40052E-03   0.15103E+01
   0.11010E+02   0.40068E-03   0.15105E+01
   0.11010E+02   0.40084E-03   0.15108E+01
   0.11010E+02   0.40100E-03   0.15113E+01
   0.11010E+02   0.40116E-03   0.15114E+01
   0.11000E+02   0.40132E-03   0.15117E+01
   0.11000E+02   0.40148E-03   0.15119E+01
   0.11000E+02   0.40164E-03   0.15123E+01
   0.11000E+02   0.40180E-03   0.15128E+01
   0.11000E+02   0.40196E-03   0.15129E+01
   0.11000E+02   0.40212E-03   0.15132E+01
   0.10990E+02   0.40228E-03   0.15134E+01
   0.10990E+02   0.40244E-03   0.15137E+01
   0.10990E+02   0.40261E-03   0.15141E+01
   0.10990E+02   0.40277E-03   0.15143E+01
   0.10990E+02   0.40293E-03   0.15146E+01
   0.10990E+02   0.40309E-03   0.15150E+01
   0.10980E+02   0.40325E-03   0.15151E+01
   0.10980E+02   0.40341E-03   0.15155E+01
   0.10980E+02   0.40357E-03   0.15158E+01
   0.10980E+02   0.40373E-03   0.15162E+01
   0.10980E+02   0.40389E-03   0.15164E+01
   0.10980E+02   0.40406E-03   0.15167E+01
   0.10980E+02   0.40422E-03   0.15169E+01
   0.10970E+02   0.40438E-03   0.15172E+01
   0.10970E+02   0.40454E-03   0.15176E+01
   0.10970E+02   0.40470E-03   0.15178E+01
   0.10970E+02   0.40486E-03   0.15182E+01
   0.10970E+02   0.40502E-03   0.15184E+01
   0.10970E+02   0.40519E-03   0.15187E+01
   0.10970E+02   0.40535E-03   0.15190E+01
   0.10960E+02   0.40551E-03   0.15192E+01
   0.10960E+02   0.40567E-03   0.15196E+01
   0.10960E+02   0.40583E-03   0.15199E+01
   0.10960E+02   0.40600E-03   0.15201E+01
   0.10960E+02   0.40616E-03   0.15203E+01
   0.10960E+02   0.40632E-03   0.15207E+01
   0.10950E+02   0.40648E-03   0.15209E+01
   0.10950E+02   0.40665E-03   0.15213E+01
   0.10950E+02   0.40681E-03   0.15216E+01
   0.10950E+02   0.40697E-03   0.15219E+01
   0.10950E+02   0.40713E-03   0.15221E+01
   0.10950E+02   0.40730E-03   0.15224E+01
   0.10950E+02   0.40746E-03   0.15227E+01
   0.10940E+02   0.40762E-03   0.15229E+01
   0.10940E+02   0.40778E-03   0.15234E+01
   0.10940E+02   0.40795E-03   0.15235E+01
   0.10940E+02   0.40811E-03   0.15239E+01
   0.10940E+02   0.40827E-03   0.15241E+01
   0.10940E+02   0.40844E-03   0.15243E+01
   0.10940E+02   0.40860E-03   0.15247E+01
   0.10930E+02   0.40876E-03   0.15250E+01
   0.10930E+02   0.40893E-03   0.15252E+01
   0.10930E+02   0.40909E-03   0.15255E+01
   0.10930E+02   0.40925E-03   0.15257E+01
   0.10930E+02   0.40942E-03   0.15261E+01
   0.10930E+02   0.40958E-03   0.15262E+01
   0.10930E+02   0.40974E-03   0.15266E+01
   0.10920E+02   0.40991E-03   0.15270E+01
   0.10920E+02   0.41007E-03   0.15272E+01
   0.10920E+02   0.41024E-03   0.15274E+01
   0.10920E+02   0.41040E-03   0.15277E+01
   0.10920E+02   0.41056E-03   0.15280E+01
   0.10920E+02   0.41073E-03   0.15283E+01
   0.10920E+02   0.41089E-03   0.15287E+01
   0.10910E+02   0.41106E-03   0.15288E+01
   0.10910E+02   0.41122E-03   0.15291E+01
   0.10910E+02   0.41138E-03   0.15292E+01
   0.10910E+02   0.41155E-03   0.15296E+01
   0.10910E+02   0.41171E-03   0.15298E+01
   0.10910E+02   0.41188E-03   0.15302E+01
   0.10900E+02   0.41204E-03   0.15306E+01
   0.10900E+02   0.41221E-03   0.15307E+01
   0.10900E+02   0.41237E-03   0.15309E+01
   0.10900E+02   0.41254E-03   0.15312E+01
   0.10900E+02   0.41270E-03   0.15315E+01
   0.10900E+02   0.41287E-03   0.15318E+01
   0.10900E+02   0.41303E-03   0.15322E+01
   0.10890E+02   0.41320E-03   0.15323E+01
   0.10890E+02   0.41336E-03   0.15327E+01
   0.10890E+02   0.41353E-03   0.15328E+01
   0.10890E+02   0.41369E-03   0.15331E+01
   0.10890E+02   0.41386E-03   0.15334E+01
   0.10890E+02   0.41402E-03   0.15337E+01
   0.10890E+02   0.41419E-03   0.15341E+01
   0.10880E+02   0.41435E-03   0.15342E+01
   0.10880E+02   0.41452E-03   0.15345E+01
   0.10880E+02   0.41468E-03   0.15348E+01
   0.10880E+02   0.41485E-03   0.15350E+01
   0.10880E+02   0.41502E-03   0.15352E+01
   0.10880E+02   0.41518E-03   0.15356E+01
   0.10880E+02   0.41535E-03   0.15359E+01
   0.10870E+02   0.41551E-03   0.15360E+01
   0.10870E+02   0.41568E-03   0.15364E+01
   0.10870E+02   0.41585E-03   0.15366E+01
   0.10870E+02   0.41601E-03   0.15370E+01
   0.10870E+02   0.41618E-03   0.15372E+01
   0.10870E+02   0.41634E-03   0.15375E+01
   0.10860E+02   0.41651E-03   0.15376E+01
   0.10860E+02   0.41668E-03   0.15378E+01
   0.10860E+02   0.41684E-03   0.15382E+01
   0.10860E+02   0.41701E-03   0.15385E+01
   0.10860E+02   0.41718E-03   0.15387E+01
   0.10860E+02   0.41734E-03   0.15390E+01
   0.10860E+02   0.41751E-03   0.15393E+01
   0.10860E+02   0.41768E-03   0.15395E+01
   0.10850E+02   0.41784E-03   0.15397E+01
   0.10850E+02   0.41801E-03   0.15400E+01
   0.10850E+02   0.41818E-03   0.15404E+01
   0.10850E+02   0.41835E-03   0.15405E+01
   0.10850E+02   0.41851E-03   0.15410E+01
   0.10850E+02   0.41868E-03   0.15411E+01
   0.10840E+02   0.41885E-03   0.15414E+01
   0.10840E+02   0.41901E-03   0.15416E+01
   0.10840E+02   0.41918E-03   0.15419E+01
   0.10840E+02   0.41935E-03   0.15421E+01
   0.10840E+02   0.41952E-03   0.15424E+01
   0.10840E+02   0.41968E-03   0.15427E+01
   0.10840E+02   0.41985E-03   0.15429E+01
   0.10840E+02   0.42002E-03   0.15432E+01
   0.10830E+02   0.42019E-03   0.15434E+01
   0.10830E+02   0.42036E-03   0.15437E+01
   0.10830E+02   0.42052E-03   0.15440E+01
   0.10830E+02   0.42069E-03   0.15442E+01
   0.10830E+02   0.42086E-03   0.15444E+01
   0.10830E+02   0.42103E-03   0.15446E+01
   0.10820E+02   0.42120E-03   0.15450E+01
   0.10820E+02   0.42136E-03   0.15452E+01
   0.10820E+02   0.42153E-03   0.15454E+01
   0.10820E+02   0.42170E-03   0.15458E+01
   0.10820E+02   0.42187E-03   0.15460E+01
   0.10820E+02   0.42204E-03   0.15463E+01
   0.10820E+02   0.42221E-03   0.15465E+01
   0.10820E+02   0.42238E-03   0.15467E+01
   0.10810E+02   0.42254E-03   0.15469E+01
   0.10810E+02   0.42271E-03   0.15474E+01
   0.10810E+02   0.42288E-03   0.15475E+01
   0.10810E+02   0.42305E-03   0.15478E+01
   0.10810E+02   0.42322E-03   0.15479E+01
   0.10810E+02   0.42339E-03   0.15481E+01
   0.10800E+02   0.42356E-03   0.15485E+01
   0.10800E+02   0.42373E-03   0.15487E+01
   0.10800E+02   0.42390E-03   0.15488E+01
   0.10800E+02   0.42407E-03   0.15494E+01
   0.10800E+02   0.42424E-03   0.15495E+01
   0.10800E+02   0.42441E-03   0.15497E+01
   0.10800E+02   0.42457E-03   0.15500E+01
   0.10800E+02   0.42474E-03   0.15501E+01
   0.10790E+02   0.42491E-03   0.15505E+01
   0.10790E+02   0.42508E-03   0.15508E+01
   0.10790E+02   0.42525E-03   0.15511E+01
   0.10790E+02   0.42542E-03   0.15512E+01
   0.10790E+02   0.42559E-03   0.15513E+01
   0.10790E+02   0.42576E-03   0.15517E+01
   0.10780E+02   0.42593E-03   0.15520E+01
   0.10780E+02   0.42610E-03   0.15521E+01
   0.10780E+02   0.42627E-03   0.15524E+01
   0.10780E+02   0.42644E-03   0.15528E+01
   0.10780E+02   0.42661E-03   0.15530E+01
   0.10780E+02   0.42679E-03   0.15532E+01
   0.10780E+02   0.42696E-03   0.15534E+01
   0.10770E+02   0.42713E-03   0.15536E+01
   0.10770E+02   0.42730E-03   0.15540E+01
   0.10770E+02   0.42747E-03   0.15543E+01
   0.10770E+02   0.42764E-03   0.15545E+01
   0.10770E+02   0.42781E-03   0.15547E+01
   0.10770E+02   0.42798E-03   0.15548E+01
   0.10770E+02   0.42815E-03   0.15552E+01
   0.10770E+02   0.42832E-03   0.15554E+01
   0.10760E+02   0.42849E-03   0.15555E+01
   0.10760E+02   0.42866E-03   0.15559E+01
   0.10760E+02   0.42884E-03   0.15562E+01
   0.10760E+02   0.42901E-03   0.15564E+01
   0.10760E+02   0.42918E-03   0.15566E+01
   0.10760E+02   0.42935E-03   0.15567E+01
   0.10760E+02   0.42952E-03   0.15570E+01
   0.10750E+02   0.42969E-03   0.15574E+01
   0.10750E+02   0.42987E-03   0.15577E+01
   0.10750E+02   0.43004E-03   0.15580E+01
   0.10750E+02   0.43021E-03   0.15580E+01
   0.10750E+02   0.43038E-03   0.15581E+01
   0.10750E+02   0.43055E-03   0.15585E+01
   0.10750E+02   0.43072E-03   0.15588E+01
   0.10750E+02   0.43090E-03   0.15589E+01
   0.10740E+02   0.43107E-03   0.15594E+01
   0.10740E+02   0.43124E-03   0.15596E+01
   0.10740E+02   0.43141E-03   0.15598E+01
   0.10740E+02   0.43159E-03   0.15599E+01
   0.10740E+02   0.43176E-03   0.15601E+01
   0.10740E+02   0.43193E-03   0.15604E+01
   0.10740E+02   0.43210E-03   0.15607E+01
   0.10730E+02   0.43228E-03   0.15610E+01
   0.10730E+02   0.43245E-03   0.15612E+01
   0.10730E+02   0.43262E-03   0.15613E+01
   0.10730E+02   0.43279E-03   0.15616E+01
   0.10730E+02   0.43297E-03   0.15618E+01
   0.10730E+02   0.43314E-03   0.15622E+01
   0.10730E+02   0.43331E-03   0.15621E+01
   0.10730E+02   0.43349E-03   0.15627E+01
   0.10720E+02   0.43366E-03   0.15630E+01
   0.10720E+02   0.43383E-03   0.15631E+01
   0.10720E+02   0.43401E-03   0.15632E+01
   0.10720E+02   0.43418E-03   0.15634E+01
   0.10720E+02   0.43435E-03   0.15636E+01
   0.10720E+02   0.43453E-03   0.15640E+01
   0.10710E+02   0.43470E-03   0.15642E+01
   0.10710E+02   0.43487E-03   0.15644E+01
   0.10710E+02   0.43505E-03   0.15646E+01
   0.10710E+02   0.43522E-03   0.15648E+01
   0.10710E+02   0.43540E-03   0.15651E+01
   0.10710E+02   0.43557E-03   0.15655E+01
   0.10710E+02   0.43574E-03   0.15654E+01
   0.10710E+02   0.43592E-03   0.15658E+01
   0.10700E+02   0.43609E-03   0.15663E+01
   0.10700E+02   0.43627E-03   0.15663E+01
   0.10700E+02   0.43644E-03   0.15665E+01
   0.10700E+02   0.43662E-03   0.15667E+01
   0.10700E+02   0.43679E-03   0.15669E+01
   0.10700E+02   0.43696E-03   0.15672E+01
   0.10700E+02   0.43714E-03   0.15675E+01
   0.10700E+02   0.43731E-03   0.15678E+01
   0.10690E+02   0.43749E-03   0.15679E+01
   0.10690E+02   0.43766E-03   0.15681E+01
   0.10690E+02   0.43784E-03   0.15683E+01
   0.10690E+02   0.43801E-03   0.15685E+01
   0.10690E+02   0.43819E-03   0.15688E+01
   0.10690E+02   0.43836E-03   0.15689E+01
   0.10690E+02   0.43854E-03   0.15694E+01
   0.10680E+02   0.43871E-03   0.15695E+01
   0.10680E+02   0.43889E-03   0.15697E+01
   0.10680E+02   0.43906E-03   0.15699E+01
   0.10680E+02   0.43924E-03   0.15701E+01
   0.10680E+02   0.43941E-03   0.15703E+01
   0.10680E+02   0.43959E-03   0.15707E+01
   0.10680E+02   0.43977E-03   0.15708E+01
   0.10670E+02   0.43994E-03   0.15711E+01
   0.10670E+02   0.44012E-03   0.15712E+01
   0.10670E+02   0.44029E-03   0.15715E+01
   0.10670E+02   0.44047E-03   0.15716E+01
   0.10670E+02   0.44065E-03   0.15719E+01
   0.10670E+02   0.44082E-03   0.15721E+01
   0.10670E+02   0.44100E-03   0.15724E+01
   0.10670E+02   0.44117E-03   0.15728E+01
   0.10660E+02   0.44135E-03   0.15728E+01
   0.10660E+02   0.44153E-03   0.15730E+01
   0.10660E+02   0.44170E-03   0.15733E+01
   0.10660E+02   0.44188E-03   0.15735E+01
   0.10660E+02   0.44206E-03   0.15738E+01
   0.10660E+02   0.44223E-03   0.15740E+01
   0.10660E+02   0.44241E-03   0.15743E+01
   0.10650E+02   0.44259E-03   0.15744E+01
   0.10650E+02   0.44276E-03   0.15746E+01
   0.10650E+02   0.44294E-03   0.15748E+01
   0.10650E+02   0.44312E-03   0.15750E+01
   0.10650E+02   0.44329E-03   0.15753E+01
   0.10650E+02   0.44347E-03   0.15755E+01
   0.10650E+02   0.44365E-03   0.15757E+01
   0.10650E+02   0.44383E-03   0.15760E+01
   0.10640E+02   0.44400E-03   0.15761E+01
   0.10640E+02   0.44418E-03   0.15764E+01
   0.10640E+02   0.44436E-03   0.15766E+01
   0.10640E+02   0.44454E-03   0.15768E+01
   0.10640E+02   0.44471E-03   0.15771E+01
   0.10640E+02   0.44489E-03   0.15773E+01
   0.10640E+02   0.44507E-03   0.15776E+01
   0.10630E+02   0.44525E-03   0.15777E+01
   0.10630E+02   0.44542E-03   0.15777E+01
   0.10630E+02   0.44560E-03   0.15781E+01
   0.10630E+02   0.44578E-03   0.15783E+01
   0.10630E+02   0.44596E-03   0.15785E+01
   0.10630E+02   0.44614E-03   0.15788E+01
   0.10630E+02   0.44631E-03   0.15790E+01
   0.10630E+02   0.44649E-03   0.15792E+01
   0.10620E+02   0.44667E-03   0.15794E+01
   0.10620E+02   0.44685E-03   0.15798E+01
   0.10620E+02   0.44703E-03   0.15798E+01
   0.10620E+02   0.44721E-03   0.15800E+01
   0.10620E+02   0.44739E-03   0.15803E+01
   0.10620E+02   0.44756E-03   0.15805E+01
   0.10620E+02   0.44774E-03   0.15808E+01
   0.10610E+02   0.44792E-03   0.15808E+01
   0.10610E+02   0.44810E-03   0.15811E+01
   0.10610E+02   0.44828E-03   0.15813E+01
   0.10610E+02   0.44846E-03   0.15815E+01
   0.10610E+02   0.44864E-03   0.15818E+01
   0.10610E+02   0.44882E-03   0.15820E+01
   0.10610E+02   0.44900E-03   0.15823E+01
   0.10610E+02   0.44918E-03   0.15824E+01
   0.10600E+02   0.44936E-03   0.15826E+01
   0.10600E+02   0.44954E-03   0.15829E+01
   0.10600E+02   0.44971E-03   0.15830E+01
   0.10600E+02   0.44989E-03   0.15833E+01
   0.10600E+02   0.45007E-03   0.15836E+01
   0.10600E+02   0.45025E-03   0.15837E+01
   0.10600E+02   0.45043E-03   0.15839E+01
   0.10600E+02   0.45061E-03   0.15840E+01
   0.10590E+02   0.45079E-03   0.15843E+01
   0.10590E+02   0.45097E-03   0.15845E+01
   0.10590E+02   0.45115E-03   0.15847E+01
   0.10590E+02   0.45133E-03   0.15849E+01
   0.10590E+02   0.45152E-03   0.15851E+01
   0.10590E+02   0.45170E-03   0.15854E+01
   0.10590E+02   0.45188E-03   0.15856E+01
   0.10590E+02   0.45206E-03   0.15858E+01
   0.10580E+02   0.45224E-03   0.15860E+01
   0.10580E+02   0.45242E-03   0.15862E+01
   0.10580E+02   0.45260E-03   0.15863E+01
   0.10580E+02   0.45278E-03   0.15867E+01
   0.10580E+02   0.45296E-03   0.15868E+01
   0.10580E+02   0.45314E-03   0.15871E+01
   0.10580E+02   0.45332E-03   0.15872E+01
   0.10580E+02   0.45350E-03   0.15874E+01
   0.10570E+02   0.45368E-03   0.15876E+01
   0.10570E+02   0.45387E-03   0.15878E+01
   0.10570E+02   0.45405E-03   0.15879E+01
   0.10570E+02   0.45423E-03   0.15883E+01
   0.10570E+02   0.45441E-03   0.15885E+01
   0.10570E+02   0.45459E-03   0.15888E+01
   0.10570E+02   0.45477E-03   0.15888E+01
   0.10570E+02   0.45496E-03   0.15890E+01
   0.10560E+02   0.45514E-03   0.15893E+01
   0.10560E+02   0.45532E-03   0.15895E+01
   0.10560E+02   0.45550E-03   0.15897E+01
   0.10560E+02   0.45568E-03   0.15900E+01
   0.10560E+02   0.45586E-03   0.15903E+01
   0.10560E+02   0.45605E-03   0.15903E+01
   0.10560E+02   0.45623E-03   0.15905E+01
   0.10550E+02   0.45641E-03   0.15907E+01
   0.10550E+02   0.45659E-03   0.15909E+01
   0.10550E+02   0.45678E-03   0.15911E+01
   0.10550E+02   0.45696E-03   0.15914E+01
   0.10550E+02   0.45714E-03   0.15916E+01
   0.10550E+02   0.45732E-03   0.15918E+01
   0.10550E+02   0.45751E-03   0.15919E+01
   0.10550E+02   0.45769E-03   0.15921E+01
   0.10550E+02   0.45787E-03   0.15924E+01
   0.10540E+02   0.45806E-03   0.15926E+01
   0.10540E+02   0.45824E-03   0.15928E+01
   0.10540E+02   0.45842E-03   0.15931E+01
   0.10540E+02   0.45860E-03   0.15932E+01
   0.10540E+02   0.45879E-03   0.15934E+01
   0.10540E+02   0.45897E-03   0.15935E+01
   0.10540E+02   0.45915E-03   0.15938E+01
   0.10530E+02   0.45934E-03   0.15939E+01
   0.10530E+02   0.45952E-03   0.15941E+01
   0.10530E+02   0.45971E-03   0.15944E+01
   0.10530E+02   0.45989E-03   0.15945E+01
   0.10530E+02   0.46007E-03   0.15948E+01
   0.10530E+02   0.46026E-03   0.15951E+01
   0.10530E+02   0.46044E-03   0.15951E+01
   0.10530E+02   0.46062E-03   0.15954E+01
   0.10530E+02   0.46081E-03   0.15957E+01
   0.10520E+02   0.46099E-03   0.15958E+01
   0.10520E+02   0.46118E-03   0.15961E+01
   0.10520E+02   0.46136E-03   0.15962E+01
   0.10520E+02   0.46155E-03   0.15964E+01
   0.10520E+02   0.46173E-03   0.15966E+01
   0.10520E+02   0.46191E-03   0.15968E+01
   0.10520E+02   0.46210E-03   0.15969E+01
   0.10510E+02   0.46228E-03   0.15971E+01
   0.10510E+02   0.46247E-03   0.15973E+01
   0.10510E+02   0.46265E-03   0.15975E+01
   0.10510E+02   0.46284E-03   0.15977E+01
   0.10510E+02   0.46302E-03   0.15980E+01
   0.10510E+02   0.46321E-03   0.15981E+01
   0.10510E+02   0.46339E-03   0.15982E+01
   0.10510E+02   0.46358E-03   0.15985E+01
   0.10500E+02   0.46376E-03   0.15987E+01
   0.10500E+02   0.46395E-03   0.15988E+01
   0.10500E+02   0.46413E-03   0.15992E+01
   0.10500E+02   0.46432E-03   0.15995E+01
   0.10500E+02   0.46451E-03   0.15995E+01
   0.10500E+02   0.46469E-03   0.15997E+01
   0.10500E+02   0.46488E-03   0.15998E+01
   0.10500E+02   0.46506E-03   0.16000E+01
   0.10490E+02   0.46525E-03   0.16002E+01
   0.10490E+02   0.46543E-03   0.16005E+01
   0.10490E+02   0.46562E-03   0.16006E+01
   0.10490E+02   0.46581E-03   0.16008E+01
   0.10490E+02   0.46599E-03   0.16011E+01
   0.10490E+02   0.46618E-03   0.16011E+01
   0.10490E+02   0.46636E-03   0.16014E+01
   0.10490E+02   0.46655E-03   0.16016E+01
   0.10480E+02   0.46674E-03   0.16017E+01
   0.10480E+02   0.46692E-03   0.16019E+01
   0.10480E+02   0.46711E-03   0.16022E+01
   0.10480E+02   0.46730E-03   0.16025E+01
   0.10480E+02   0.46748E-03   0.16026E+01
   0.10480E+02   0.46767E-03   0.16028E+01
   0.10480E+02   0.46786E-03   0.16028E+01
   0.10480E+02   0.46804E-03   0.16031E+01
   0.10470E+02   0.46823E-03   0.16032E+01
   0.10470E+02   0.46842E-03   0.16035E+01
   0.10470E+02   0.46861E-03   0.16037E+01
   0.10470E+02   0.46879E-03   0.16039E+01
   0.10470E+02   0.46898E-03   0.16040E+01
   0.10470E+02   0.46917E-03   0.16042E+01
   0.10470E+02   0.46935E-03   0.16044E+01
   0.10470E+02   0.46954E-03   0.16046E+01
   0.10470E+02   0.46973E-03   0.16048E+01
   0.10460E+02   0.46992E-03   0.16050E+01
   0.10460E+02   0.47011E-03   0.16052E+01
   0.10460E+02   0.47029E-03   0.16054E+01
   0.10460E+02   0.47048E-03   0.16055E+01
   0.10460E+02   0.47067E-03   0.16058E+01
   0.10460E+02   0.47086E-03   0.16059E+01
   0.10460E+02   0.47105E-03   0.16061E+01
   0.10460E+02   0.47123E-03   0.16062E+01
   0.10450E+02   0.47142E-03   0.16064E+01
   0.10450E+02   0.47161E-03   0.16068E+01
   0.10450E+02   0.47180E-03   0.16068E+01
   0.10450E+02   0.47199E-03   0.16071E+01
   0.10450E+02   0.47218E-03   0.16071E+01
   0.10450E+02   0.47236E-03   0.16074E+01
   0.10450E+02   0.47255E-03   0.16075E+01
   0.10450E+02   0.47274E-03   0.16078E+01
   0.10440E+02   0.47293E-03   0.16079E+01
   0.10440E+02   0.47312E-03   0.16081E+01
   0.10440E+02   0.47331E-03   0.16084E+01
   0.10440E+02   0.47350E-03   0.16085E+01
   0.10440E+02   0.47369E-03   0.16088E+01
   0.10440E+02   0.47388E-03   0.16089E+01
   0.10440E+02   0.47407E-03   0.16091E+01
   0.10440E+02   0.47426E-03   0.16092E+01
   0.10430E+02   0.47444E-03   0.16093E+01
   0.10430E+02   0.47463E-03   0.16096E+01
   0.10430E+02   0.47482E-03   0.16098E+01
   0.10430E+02   0.47501E-03   0.16099E+01
   0.10430E+02   0.47520E-03   0.16100E+01
   0.10430E+02   0.47539E-03   0.16103E+01
   0.10430E+02   0.47558E-03   0.16104E+01
   0.10430E+02   0.47577E-03   0.16108E+01
   0.10420E+02   0.47596E-03   0.16109E+01
   0.10420E+02   0.47615E-03   0.16110E+01
   0.10420E+02   0.47634E-03   0.16113E+01
   0.10420E+02   0.47653E-03   0.16113E+01
   0.10420E+02   0.47672E-03   0.16117E+01
   0.10420E+02   0.47692E-03   0.16119E+01
   0.10420E+02   0.47711E-03   0.16119E+01
   0.10420E+02   0.47730E-03   0.16121E+01
   0.10410E+02   0.47749E-03   0.16122E+01
   0.10410E+02   0.47768E-03   0.16124E+01
   0.10410E+02   0.47787E-03   0.16127E+01
   0.10410E+02   0.47806E-03   0.16128E+01
   0.10410E+02   0.47825E-03   0.16129E+01
   0.10410E+02   0.47844E-03   0.16131E+01
   0.10410E+02   0.47863E-03   0.16134E+01
   0.10410E+02   0.47882E-03   0.16135E+01
   0.10410E+02   0.47902E-03   0.16137E+01
   0.10400E+02   0.47921E-03   0.16140E+01
   0.10400E+02   0.47940E-03   0.16142E+01
   0.10400E+02   0.47959E-03   0.16142E+01
   0.10400E+02   0.47978E-03   0.16145E+01
   0.10400E+02   0.47997E-03   0.16148E+01
   0.10400E+02   0.48017E-03   0.16148E+01
   0.10400E+02   0.48036E-03   0.16150E+01
   0.10400E+02   0.48055E-03   0.16151E+01
   0.10390E+02   0.48074E-03   0.16152E+01
   0.10390E+02   0.48093E-03   0.16154E+01
   0.10390E+02   0.48113E-03   0.16157E+01
   0.10390E+02   0.48132E-03   0.16158E+01
   0.10390E+02   0.48151E-03   0.16160E+01
   0.10390E+02   0.48170E-03   0.16161E+01
   0.10390E+02   0.48189E-03   0.16164E+01
   0.10390E+02   0.48209E-03   0.16164E+01
   0.10390E+02   0.48228E-03   0.16167E+01
   0.10380E+02   0.48247E-03   0.16169E+01
   0.10380E+02   0.48267E-03   0.16171E+01
   0.10380E+02   0.48286E-03   0.16172E+01
   0.10380E+02   0.48305E-03   0.16174E+01
   0.10380E+02   0.48324E-03   0.16177E+01
   0.10380E+02   0.48344E-03   0.16177E+01
   0.10380E+02   0.48363E-03   0.16179E+01
   0.10380E+02   0.48382E-03   0.16180E+01
   0.10370E+02   0.48402E-03   0.16182E+01
   0.10370E+02   0.48421E-03   0.16185E+01
   0.10370E+02   0.48440E-03   0.16187E+01
   0.10370E+02   0.48460E-03   0.16188E+01
   0.10370E+02   0.48479E-03   0.16189E+01
   0.10370E+02   0.48498E-03   0.16191E+01
   0.10370E+02   0.48518E-03   0.16194E+01
   0.10370E+02   0.48537E-03   0.16195E+01
   0.10360E+02   0.48557E-03   0.16197E+01
   0.10360E+02   0.48576E-03   0.16198E+01
   0.10360E+02   0.48595E-03   0.16200E+01
   0.10360E+02   0.48615E-03   0.16201E+01
   0.10360E+02   0.48634E-03   0.16204E+01
   0.10360E+02   0.48654E-03   0.16205E+01
   0.10360E+02   0.48673E-03   0.16206E+01
   0.10360E+02   0.48693E-03   0.16208E+01
   0.10360E+02   0.48712E-03   0.16210E+01
   0.10350E+02   0.48732E-03   0.16213E+01
   0.10350E+02   0.48751E-03   0.16215E+01
   0.10350E+02   0.48770E-03   0.16217E+01
   0.10350E+02   0.48790E-03   0.16217E+01
   0.10350E+02   0.48809E-03   0.16218E+01
   0.10350E+02   0.48829E-03   0.16220E+01
   0.10350E+02   0.48848E-03   0.16222E+01
   0.10350E+02   0.48868E-03   0.16224E+01
   0.10350E+02   0.48887E-03   0.16226E+01
   0.10340E+02   0.48907E-03   0.16227E+01
   0.10340E+02   0.48927E-03   0.16228E+01
   0.10340E+02   0.48946E-03   0.16229E+01
   0.10340E+02   0.48966E-03   0.16233E+01
   0.10340E+02   0.48985E-03   0.16234E+01
   0.10340E+02   0.49005E-03   0.16236E+01
   0.10340E+02   0.49024E-03   0.16236E+01
   0.10340E+02   0.49044E-03   0.16239E+01
   0.10330E+02   0.49064E-03   0.16240E+01
   0.10330E+02   0.49083E-03   0.16242E+01
   0.10330E+02   0.49103E-03   0.16245E+01
   0.10330E+02   0.49122E-03   0.16245E+01
   0.10330E+02   0.49142E-03   0.16246E+01
   0.10330E+02   0.49162E-03   0.16248E+01
   0.10330E+02   0.49181E-03   0.16250E+01
   0.10330E+02   0.49201E-03   0.16252E+01
   0.10330E+02   0.49221E-03   0.16254E+01
   0.10320E+02   0.49240E-03   0.16255E+01
   0.10320E+02   0.49260E-03   0.16257E+01
   0.10320E+02   0.49280E-03   0.16259E+01
   0.10320E+02   0.49299E-03   0.16260E+01
   0.10320E+02   0.49319E-03   0.16262E+01
   0.10320E+02   0.49339E-03   0.16263E+01
   0.10320E+02   0.49358E-03   0.16265E+01
   0.10320E+02   0.49378E-03   0.16267E+01
   0.10310E+02   0.49398E-03   0.16268E+01
   0.10310E+02   0.49418E-03   0.16271E+01
   0.10310E+02   0.49437E-03   0.16271E+01
   0.10310E+02   0.49457E-03   0.16272E+01
   0.10310E+02   0.49477E-03   0.16275E+01
   0.10310E+02   0.49497E-03   0.16276E+01
   0.10310E+02   0.49516E-03   0.16278E+01
   0.10310E+02   0.49536E-03   0.16280E+01
   0.10310E+02   0.49556E-03   0.16282E+01
   0.10300E+02   0.49576E-03   0.16284E+01
   0.10300E+02   0.49596E-03   0.16284E+01
   0.10300E+02   0.49615E-03   0.16287E+01
   0.10300E+02   0.49635E-03   0.16287E+01
   0.10300E+02   0.49655E-03   0.16290E+01
   0.10300E+02   0.49675E-03   0.16291E+01
   0.10300E+02   0.49695E-03   0.16293E+01
   0.10300E+02   0.49715E-03   0.16294E+01
   0.10290E+02   0.49735E-03   0.16295E+01
   0.10290E+02   0.49754E-03   0.16298E+01
   0.10290E+02   0.49774E-03   0.16300E+01
   0.10290E+02   0.49794E-03   0.16300E+01
   0.10290E+02   0.49814E-03   0.16302E+01
   0.10290E+02   0.49834E-03   0.16304E+01
   0.10290E+02   0.49854E-03   0.16306E+01
   0.10290E+02   0.49874E-03   0.16307E+01
   0.10290E+02   0.49894E-03   0.16309E+01
   0.10280E+02   0.49914E-03   0.16311E+01
   0.10280E+02   0.49934E-03   0.16311E+01
   0.10280E+02   0.49954E-03   0.16313E+01
   0.10280E+02   0.49974E-03   0.16314E+01
   0.10280E+02   0.49993E-03   0.16317E+01
   0.10280E+02   0.50013E-03   0.16318E+01
   0.10280E+02   0.50033E-03   0.16319E+01
   0.10280E+02   0.50053E-03   0.16322E+01
   0.10270E+02   0.50073E-03   0.16322E+01
   0.10270E+02   0.50093E-03   0.16325E+01
   0.10270E+02   0.50113E-03   0.16327E+01
   0.10270E+02   0.50133E-03   0.16327E+01
   0.10270E+02   0.50154E-03   0.16329E+01
   0.10270E+02   0.50174E-03   0.16332E+01
   0.10270E+02   0.50194E-03   0.16332E+01
   0.10270E+02   0.50214E-03   0.16333E+01
   0.10270E+02   0.50234E-03   0.16337E+01
   0.10270E+02   0.50254E-03   0.16337E+01
   0.10260E+02   0.50274E-03   0.16339E+01
   0.10260E+02   0.50294E-03   0.16339E+01
   0.10260E+02   0.50314E-03   0.16342E+01
   0.10260E+02   0.50334E-03   0.16344E+01
   0.10260E+02   0.50354E-03   0.16345E+01
   0.10260E+02   0.50374E-03   0.16346E+01
   0.10260E+02   0.50395E-03   0.16346E+01
   0.10260E+02   0.50415E-03   0.16349E+01
   0.10250E+02   0.50435E-03   0.16351E+01
   0.10250E+02   0.50455E-03   0.16352E+01
   0.10250E+02   0.50475E-03   0.16354E+01
   0.10250E+02   0.50495E-03   0.16355E+01
   0.10250E+02   0.50515E-03   0.16356E+01
   0.10250E+02   0.50536E-03   0.16359E+01
   0.10250E+02   0.50556E-03   0.16361E+01
   0.10250E+02   0.50576E-03   0.16363E+01
   0.10250E+02   0.50596E-03   0.16364E+01
   0.10240E+02   0.50616E-03   0.16365E+01
   0.10240E+02   0.50637E-03   0.16366E+01
   0.10240E+02   0.50657E-03   0.16367E+01
   0.10240E+02   0.50677E-03   0.16370E+01
   0.10240E+02   0.50697E-03   0.16372E+01
   0.10240E+02   0.50718E-03   0.16373E+01
   0.10240E+02   0.50738E-03   0.16373E+01
   0.10240E+02   0.50758E-03   0.16375E+01
   0.10240E+02   0.50778E-03   0.16378E+01
   0.10230E+02   0.50799E-03   0.16379E+01
   0.10230E+02   0.50819E-03   0.16381E+01
   0.10230E+02   0.50839E-03   0.16381E+01
   0.10230E+02   0.50860E-03   0.16382E+01
   0.10230E+02   0.50880E-03   0.16384E+01
   0.10230E+02   0.50900E-03   0.16386E+01
   0.10230E+02   0.50921E-03   0.16387E+01
   0.10230E+02   0.50941E-03   0.16389E+01
   0.10230E+02   0.50961E-03   0.16392E+01
   0.10230E+02   0.50982E-03   0.16393E+01
   0.10220E+02   0.51002E-03   0.16393E+01
   0.10220E+02   0.51022E-03   0.16395E+01
   0.10220E+02   0.51043E-03   0.16398E+01
   0.10220E+02   0.51063E-03   0.16399E+01
   0.10220E+02   0.51084E-03   0.16400E+01
   0.10220E+02   0.51104E-03   0.16401E+01
   0.10220E+02   0.51125E-03   0.16403E+01
   0.10220E+02   0.51145E-03   0.16406E+01
   0.10210E+02   0.51165E-03   0.16406E+01
   0.10210E+02   0.51186E-03   0.16408E+01
   0.10210E+02   0.51206E-03   0.16408E+01
   0.10210E+02   0.51227E-03   0.16410E+01
   0.10210E+02   0.51247E-03   0.16412E+01
   0.10210E+02   0.51268E-03   0.16413E+01
   0.10210E+02   0.51288E-03   0.16415E+01
   0.10210E+02   0.51309E-03   0.16418E+01
   0.10210E+02   0.51329E-03   0.16418E+01
   0.10210E+02   0.51350E-03   0.16420E+01
   0.10200E+02   0.51370E-03   0.16420E+01
   0.10200E+02   0.51391E-03   0.16423E+01
   0.10200E+02   0.51411E-03   0.16425E+01
   0.10200E+02   0.51432E-03   0.16427E+01
   0.10200E+02   0.51452E-03   0.16428E+01
   0.10200E+02   0.51473E-03   0.16428E+01
   0.10200E+02   0.51493E-03   0.16430E+01
   0.10200E+02   0.51514E-03   0.16432E+01
   0.10190E+02   0.51535E-03   0.16433E+01
   0.10190E+02   0.51555E-03   0.16434E+01
   0.10190E+02   0.51576E-03   0.16434E+01
   0.10190E+02   0.51596E-03   0.16436E+01
   0.10190E+02   0.51617E-03   0.16439E+01
   0.10190E+02   0.51638E-03   0.16439E+01
   0.10190E+02   0.51658E-03   0.16441E+01
   0.10190E+02   0.51679E-03   0.16444E+01
   0.10190E+02   0.51700E-03   0.16445E+01
   0.10190E+02   0.51720E-03   0.16446E+01
   0.10180E+02   0.51741E-03   0.16445E+01
   0.10180E+02   0.51762E-03   0.16450E+01
   0.10180E+02   0.51782E-03   0.16450E+01
   0.10180E+02   0.51803E-03   0.16454E+01
   0.10180E+02   0.51824E-03   0.16454E+01
   0.10180E+02   0.51844E-03   0.16455E+01
   0.10180E+02   0.51865E-03   0.16455E+01
   0.10180E+02   0.51886E-03   0.16457E+01
   0.10170E+02   0.51907E-03   0.16458E+01
   0.10170E+02   0.51927E-03   0.16461E+01
   0.10170E+02   0.51948E-03   0.16461E+01
   0.10170E+02   0.51969E-03   0.16462E+01
   0.10170E+02   0.51990E-03   0.16465E+01
   0.10170E+02   0.52010E-03   0.16466E+01
   0.10170E+02   0.52031E-03   0.16468E+01
   0.10170E+02   0.52052E-03   0.16470E+01
   0.10170E+02   0.52073E-03   0.16471E+01
   0.10160E+02   0.52093E-03   0.16471E+01
   0.10160E+02   0.52114E-03   0.16472E+01
   0.10160E+02   0.52135E-03   0.16473E+01
   0.10160E+02   0.52156E-03   0.16478E+01
   0.10160E+02   0.52177E-03   0.16478E+01
   0.10160E+02   0.52198E-03   0.16479E+01
   0.10160E+02   0.52219E-03   0.16482E+01
   0.10160E+02   0.52239E-03   0.16482E+01
   0.10160E+02   0.52260E-03   0.16482E+01
   0.10150E+02   0.52281E-03   0.16484E+01
   0.10150E+02   0.52302E-03   0.16485E+01
   0.10150E+02   0.52323E-03   0.16486E+01
   0.10150E+02   0.52344E-03   0.16487E+01
   0.10150E+02   0.52365E-03   0.16489E+01
   0.10150E+02   0.52386E-03   0.16491E+01
   0.10150E+02   0.52407E-03   0.16491E+01
   0.10150E+02   0.52428E-03   0.16495E+01
   0.10150E+02   0.52448E-03   0.16496E+01
   0.10140E+02   0.52469E-03   0.16496E+01
   0.10140E+02   0.52490E-03   0.16497E+01
   0.10140E+02   0.52511E-03   0.16498E+01
   0.10140E+02   0.52532E-03   0.16502E+01
   0.10140E+02   0.52553E-03   0.16505E+01
   0.10140E+02   0.52574E-03   0.16503E+01
   0.10140E+02   0.52595E-03   0.16505E+01
   0.10140E+02   0.52616E-03   0.16507E+01
   0.10140E+02   0.52637E-03   0.16507E+01
   0.10140E+02   0.52658E-03   0.16509E+01
   0.10130E+02   0.52679E-03   0.16511E+01
   0.10130E+02   0.52701E-03   0.16512E+01
   0.10130E+02   0.52722E-03   0.16512E+01
   0.10130E+02   0.52743E-03   0.16513E+01
   0.10130E+02   0.52764E-03   0.16516E+01
   0.10130E+02   0.52785E-03   0.16516E+01
   0.10130E+02   0.52806E-03   0.16518E+01
   0.10130E+02   0.52827E-03   0.16521E+01
   0.10130E+02   0.52848E-03   0.16521E+01
   0.10120E+02   0.52869E-03   0.16521E+01
   0.10120E+02   0.52890E-03   0.16523E+01
   0.10120E+02   0.52911E-03   0.16525E+01
   0.10120E+02   0.52933E-03   0.16527E+01
   0.10120E+02   0.52954E-03   0.16529E+01
   0.10120E+02   0.52975E-03   0.16529E+01
   0.10120E+02   0.52996E-03   0.16532E+01
   0.10120E+02   0.53017E-03   0.16533E+01
   0.10120E+02   0.53038E-03   0.16534E+01
   0.10110E+02   0.53060E-03   0.16535E+01
   0.10110E+02   0.53081E-03   0.16537E+01
   0.10110E+02   0.53102E-03   0.16537E+01
   0.10110E+02   0.53123E-03   0.16538E+01
   0.10110E+02   0.53144E-03   0.16540E+01
   0.10110E+02   0.53166E-03   0.16541E+01
   0.10110E+02   0.53187E-03   0.16542E+01
   0.10110E+02   0.53208E-03   0.16544E+01
   0.10110E+02   0.53229E-03   0.16546E+01
   0.10100E+02   0.53251E-03   0.16546E+01
   0.10100E+02   0.53272E-03   0.16547E+01
   0.10100E+02   0.53293E-03   0.16548E+01
   0.10100E+02   0.53315E-03   0.16551E+01
   0.10100E+02   0.53336E-03   0.16554E+01
   0.10100E+02   0.53357E-03   0.16553E+01
   0.10100E+02   0.53379E-03   0.16556E+01
   0.10100E+02   0.53400E-03   0.16558E+01
   0.10100E+02   0.53421E-03   0.16559E+01
   0.10100E+02   0.53443E-03   0.16560E+01
   0.10090E+02   0.53464E-03   0.16561E+01
   0.10090E+02   0.53485E-03   0.16562E+01
   0.10090E+02   0.53507E-03   0.16562E+01
   0.10090E+02   0.53528E-03   0.16564E+01
   0.10090E+02   0.53549E-03   0.16566E+01
   0.10090E+02   0.53571E-03   0.16567E+01
   0.10090E+02   0.53592E-03   0.16568E+01
   0.10090E+02   0.53614E-03   0.16570E+01
   0.10090E+02   0.53635E-03   0.16572E+01
   0.10080E+02   0.53656E-03   0.16571E+01
   0.10080E+02   0.53678E-03   0.16573E+01
   0.10080E+02   0.53699E-03   0.16574E+01
   0.10080E+02   0.53721E-03   0.16577E+01
   0.10080E+02   0.53742E-03   0.16578E+01
   0.10080E+02   0.53764E-03   0.16578E+01
   0.10080E+02   0.53785E-03   0.16580E+01
   0.10080E+02   0.53807E-03   0.16582E+01
   0.10080E+02   0.53828E-03   0.16583E+01
   0.10070E+02   0.53850E-03   0.16584E+01
   0.10070E+02   0.53871E-03   0.16586E+01
   0.10070E+02   0.53893E-03   0.16586E+01
   0.10070E+02   0.53914E-03   0.16586E+01
   0.10070E+02   0.53936E-03   0.16590E+01
   0.10070E+02   0.53957E-03   0.16591E+01
   0.10070E+02   0.53979E-03   0.16592E+01
   0.10070E+02   0.54001E-03   0.16594E+01
   0.10070E+02   0.54022E-03   0.16595E+01
   0.10070E+02   0.54044E-03   0.16596E+01
   0.10060E+02   0.54065E-03   0.16596E+01
   0.10060E+02   0.54087E-03   0.16596E+01
   0.10060E+02   0.54108E-03   0.16599E+01
   0.10060E+02   0.54130E-03   0.16601E+01
   0.10060E+02   0.54152E-03   0.16603E+01
   0.10060E+02   0.54173E-03   0.16602E+01
   0.10060E+02   0.54195E-03   0.16605E+01
   0.10060E+02   0.54217E-03   0.16605E+01
   0.10060E+02   0.54238E-03   0.16607E+01
   0.10050E+02   0.54260E-03   0.16608E+01
   0.10050E+02   0.54282E-03   0.16610E+01
   0.10050E+02   0.54303E-03   0.16610E+01
   0.10050E+02   0.54325E-03   0.16611E+01
   0.10050E+02   0.54347E-03   0.16612E+01
   0.10050E+02   0.54369E-03   0.16614E+01
   0.10050E+02   0.54390E-03   0.16615E+01
   0.10050E+02   0.54412E-03   0.16617E+01
   0.10050E+02   0.54434E-03   0.16620E+01
   0.10050E+02   0.54455E-03   0.16620E+01
   0.10040E+02   0.54477E-03   0.16620E+01
   0.10040E+02   0.54499E-03   0.16622E+01
   0.10040E+02   0.54521E-03   0.16623E+01
   0.10040E+02   0.54543E-03   0.16624E+01
   0.10040E+02   0.54564E-03   0.16626E+01
   0.10040E+02   0.54586E-03   0.16625E+01
   0.10040E+02   0.54608E-03   0.16628E+01
   0.10040E+02   0.54630E-03   0.16630E+01
   0.10040E+02   0.54652E-03   0.16632E+01
   0.10030E+02   0.54673E-03   0.16632E+01
   0.10030E+02   0.54695E-03   0.16635E+01
   0.10030E+02   0.54717E-03   0.16634E+01
   0.10030E+02   0.54739E-03   0.16635E+01
   0.10030E+02   0.54761E-03   0.16636E+01
   0.10030E+02   0.54783E-03   0.16639E+01
   0.10030E+02   0.54805E-03   0.16639E+01
   0.10030E+02   0.54827E-03   0.16641E+01
   0.10030E+02   0.54848E-03   0.16643E+01
   0.10030E+02   0.54870E-03   0.16645E+01
   0.10020E+02   0.54892E-03   0.16643E+01
   0.10020E+02   0.54914E-03   0.16644E+01
   0.10020E+02   0.54936E-03   0.16648E+01
   0.10020E+02   0.54958E-03   0.16649E+01
   0.10020E+02   0.54980E-03   0.16650E+01
   0.10020E+02   0.55002E-03   0.16651E+01
   0.10020E+02   0.55024E-03   0.16652E+01
   0.10020E+02   0.55046E-03   0.16654E+01
   0.10020E+02   0.55068E-03   0.16655E+01
   0.10010E+02   0.55090E-03   0.16655E+01
   0.10010E+02   0.55112E-03   0.16657E+01
   0.10010E+02   0.55134E-03   0.16658E+01
   0.10010E+02   0.55156E-03   0.16658E+01
   0.10010E+02   0.55178E-03   0.16659E+01
   0.10010E+02   0.55200E-03   0.16662E+01
   0.10010E+02   0.55222E-03   0.16662E+01
   0.10010E+02   0.55244E-03   0.16664E+01
   0.10010E+02   0.55266E-03   0.16666E+01
   0.10010E+02   0.55288E-03   0.16667E+01
   0.10000E+02   0.55311E-03   0.16668E+01
   0.10000E+02   0.55333E-03   0.16668E+01
   0.10000E+02   0.55355E-03   0.16670E+01
   0.10000E+02   0.55377E-03   0.16672E+01
   0.10000E+02   0.55399E-03   0.16673E+01
   0.10000E+02   0.55421E-03   0.16674E+01
   0.10000E+02   0.55443E-03   0.16675E+01
   0.10000E+02   0.55465E-03   0.16678E+01
   0.10000E+02   0.55488E-03   0.16678E+01
   0.10000E+02   0.55510E-03   0.16678E+01
   0.99901E+01   0.55532E-03   0.16680E+01
   0.99901E+01   0.55554E-03   0.16681E+01
   0.99901E+01   0.55576E-03   0.16681E+01
   0.99901E+01   0.55599E-03   0.16682E+01
   0.99901E+01   0.55621E-03   0.16683E+01
   0.99901E+01   0.55643E-03   0.16685E+01
   0.99901E+01   0.55665E-03   0.16688E+01
   0.99901E+01   0.55687E-03   0.16689E+01
   0.99901E+01   0.55710E-03   0.16691E+01
   0.99801E+01   0.55732E-03   0.16691E+01
   0.99801E+01   0.55754E-03   0.16692E+01
   0.99801E+01   0.55776E-03   0.16693E+01
   0.99801E+01   0.55799E-03   0.16695E+01
   0.99801E+01   0.55821E-03   0.16695E+01
   0.99801E+01   0.55843E-03   0.16697E+01
   0.99801E+01   0.55866E-03   0.16698E+01
   0.99801E+01   0.55888E-03   0.16699E+01
   0.99801E+01   0.55910E-03   0.16702E+01
   0.99801E+01   0.55933E-03   0.16702E+01
   0.99801E+01   0.55955E-03   0.16703E+01
   0.99701E+01   0.55977E-03   0.16704E+01
   0.99701E+01   0.56000E-03   0.16705E+01
   0.99701E+01   0.56022E-03   0.16706E+01
   0.99701E+01   0.56045E-03   0.16707E+01
   0.99701E+01   0.56067E-03   0.16709E+01
   0.99701E+01   0.56089E-03   0.16709E+01
   0.99701E+01   0.56112E-03   0.16711E+01
   0.99701E+01   0.56134E-03   0.16713E+01
   0.99701E+01   0.56157E-03   0.16714E+01
   0.99601E+01   0.56179E-03   0.16714E+01
   0.99601E+01   0.56201E-03   0.16714E+01
   0.99601E+01   0.56224E-03   0.16717E+01
   0.99601E+01   0.56246E-03   0.16719E+01
   0.99601E+01   0.56269E-03   0.16719E+01
   0.99601E+01   0.56291E-03   0.16721E+01
   0.99601E+01   0.56314E-03   0.16722E+01
   0.99601E+01   0.56336E-03   0.16723E+01
   0.99601E+01   0.56359E-03   0.16726E+01
   0.99601E+01   0.56381E-03   0.16726E+01
   0.99601E+01   0.56404E-03   0.16727E+01
   0.99501E+01   0.56426E-03   0.16728E+01
   0.99501E+01   0.56449E-03   0.16728E+01
   0.99501E+01   0.56472E-03   0.16729E+01
   0.99501E+01   0.56494E-03   0.16730E+01
   0.99501E+01   0.56517E-03   0.16732E+01
   0.99501E+01   0.56539E-03   0.16732E+01
   0.99501E+01   0.56562E-03   0.16735E+01
   0.99501E+01   0.56584E-03   0.16736E+01
   0.99401E+01   0.56607E-03   0.16735E+01
   0.99401E+01   0.56630E-03   0.16736E+01
   0.99401E+01   0.56652E-03   0.16738E+01
   0.99401E+01   0.56675E-03   0.16739E+01
   0.99401E+01   0.56698E-03   0.16741E+01
   0.99401E+01   0.56720E-03   0.16742E+01
   0.99401E+01   0.56743E-03   0.16743E+01
   0.99401E+01   0.56766E-03   0.16744E+01
   0.99401E+01   0.56788E-03   0.16745E+01
   0.99401E+01   0.56811E-03   0.16747E+01
   0.99401E+01   0.56834E-03   0.16748E+01
   0.99301E+01   0.56856E-03   0.16750E+01
   0.99301E+01   0.56879E-03   0.16751E+01
   0.99301E+01   0.56902E-03   0.16751E+01
   0.99301E+01   0.56925E-03   0.16751E+01
   0.99301E+01   0.56947E-03   0.16753E+01
   0.99301E+01   0.56970E-03   0.16753E+01
   0.99301E+01   0.56993E-03   0.16755E+01
   0.99301E+01   0.57016E-03   0.16756E+01
   0.99301E+01   0.57038E-03   0.16758E+01
   0.99201E+01   0.57061E-03   0.16757E+01
   0.99201E+01   0.57084E-03   0.16758E+01
   0.99201E+01   0.57107E-03   0.16761E+01
   0.99201E+01   0.57130E-03   0.16762E+01
   0.99201E+01   0.57152E-03   0.16763E+01
   0.99201E+01   0.57175E-03   0.16765E+01
   0.99201E+01   0.57198E-03   0.16765E+01
   0.99201E+01   0.57221E-03   0.16767E+01
   0.99201E+01   0.57244E-03   0.16768E+01
   0.99201E+01   0.57267E-03   0.16769E+01
   0.99101E+01   0.57290E-03   0.16769E+01
   0.99101E+01   0.57312E-03   0.16773E+01
   0.99101E+01   0.57335E-03   0.16773E+01
   0.99101E+01   0.57358E-03   0.16773E+01
   0.99101E+01   0.57381E-03   0.16773E+01
   0.99101E+01   0.57404E-03   0.16775E+01
   0.99101E+01   0.57427E-03   0.16776E+01
   0.99101E+01   0.57450E-03   0.16777E+01
   0.99101E+01   0.57473E-03   0.16780E+01
   0.99101E+01   0.57496E-03   0.16780E+01
   0.99001E+01   0.57519E-03   0.16779E+01
   0.99001E+01   0.57542E-03   0.16780E+01
   0.99001E+01   0.57565E-03   0.16781E+01
   0.99001E+01   0.57588E-03   0.16784E+01
   0.99001E+01   0.57611E-03   0.16784E+01
   0.99001E+01   0.57634E-03   0.16785E+01
   0.99001E+01   0.57657E-03   0.16786E+01
   0.99001E+01   0.57680E-03   0.16788E+01
   0.99001E+01   0.57703E-03   0.16788E+01
   0.98901E+01   0.57726E-03   0.16790E+01
   0.98901E+01   0.57749E-03   0.16791E+01
   0.98901E+01   0.57772E-03   0.16793E+01
   0.98901E+01   0.57795E-03   0.16795E+01
   0.98901E+01   0.57818E-03   0.16795E+01
   0.98901E+01   0.57841E-03   0.16795E+01
   0.98901E+01   0.57865E-03   0.16797E+01
   0.98901E+01   0.57888E-03   0.16798E+01
   0.98901E+01   0.57911E-03   0.16799E+01
   0.98901E+01   0.57934E-03   0.16801E+01
   0.98901E+01   0.57957E-03   0.16801E+01
   0.98801E+01   0.57980E-03   0.16802E+01
   0.98801E+01   0.58003E-03   0.16802E+01
   0.98801E+01   0.58027E-03   0.16804E+01
   0.98801E+01   0.58050E-03   0.16805E+01
   0.98801E+01   0.58073E-03   0.16806E+01
   0.98801E+01   0.58096E-03   0.16807E+01
   0.98801E+01   0.58119E-03   0.16808E+01
   0.98801E+01   0.58143E-03   0.16809E+01
   0.98801E+01   0.58166E-03   0.16810E+01
   0.98801E+01   0.58189E-03   0.16811E+01
   0.98701E+01   0.58212E-03   0.16812E+01
   0.98701E+01   0.58236E-03   0.16814E+01
   0.98701E+01   0.58259E-03   0.16815E+01
   0.98701E+01   0.58282E-03   0.16817E+01
   0.98701E+01   0.58305E-03   0.16817E+01
   0.98701E+01   0.58329E-03   0.16819E+01
   0.98701E+01   0.58352E-03   0.16818E+01
   0.98701E+01   0.58375E-03   0.16820E+01
   0.98701E+01   0.58399E-03   0.16822E+01
   0.98701E+01   0.58422E-03   0.16822E+01
   0.98601E+01   0.58445E-03   0.16822E+01
   0.98601E+01   0.58469E-03   0.16824E+01
   0.98601E+01   0.58492E-03   0.16825E+01
   0.98601E+01   0.58515E-03   0.16826E+01
   0.98601E+01   0.58539E-03   0.16827E+01
   0.98601E+01   0.58562E-03   0.16828E+01
   0.98601E+01   0.58586E-03   0.16829E+01
   0.98601E+01   0.58609E-03   0.16830E+01
   0.98601E+01   0.58632E-03   0.16831E+01
   0.98601E+01   0.58656E-03   0.16833E+01
   0.98501E+01   0.58679E-03   0.16834E+01
   0.98501E+01   0.58703E-03   0.16835E+01
   0.98501E+01   0.58726E-03   0.16836E+01
   0.98501E+01   0.58750E-03   0.16838E+01
   0.98501E+01   0.58773E-03   0.16836E+01
   0.98501E+01   0.58797E-03   0.16838E+01
   0.98501E+01   0.58820E-03   0.16840E+01
   0.98501E+01   0.58844E-03   0.16839E+01
   0.98501E+01   0.58867E-03   0.16842E+01
   0.98501E+01   0.58891E-03   0.16843E+01
   0.98401E+01   0.58914E-03   0.16842E+01
   0.98401E+01   0.58938E-03   0.16844E+01
   0.98401E+01   0.58961E-03   0.16845E+01
   0.98401E+01   0.58985E-03   0.16847E+01
   0.98401E+01   0.59008E-03   0.16848E+01
   0.98401E+01   0.59032E-03   0.16849E+01
   0.98401E+01   0.59056E-03   0.16849E+01
   0.98401E+01   0.59079E-03   0.16850E+01
   0.98401E+01   0.59103E-03   0.16850E+01
   0.98401E+01   0.59126E-03   0.16852E+01
   0.98401E+01   0.59150E-03   0.16853E+01
   0.98301E+01   0.59174E-03   0.16855E+01
   0.98301E+01   0.59197E-03   0.16856E+01
   0.98301E+01   0.59221E-03   0.16856E+01
   0.98301E+01   0.59245E-03   0.16858E+01
   0.98301E+01   0.59268E-03   0.16857E+01
   0.98301E+01   0.59292E-03   0.16860E+01
   0.98301E+01   0.59316E-03   0.16861E+01
   0.98301E+01   0.59339E-03   0.16862E+01
   0.98301E+01   0.59363E-03   0.16864E+01
   0.98201E+01   0.59387E-03   0.16863E+01
   0.98201E+01   0.59411E-03   0.16864E+01
   0.98201E+01   0.59434E-03   0.16865E+01
   0.98201E+01   0.59458E-03   0.16866E+01
   0.98201E+01   0.59482E-03   0.16867E+01
   0.98201E+01   0.59506E-03   0.16869E+01
   0.98201E+01   0.59529E-03   0.16870E+01
   0.98201E+01   0.59553E-03   0.16872E+01
   0.98201E+01   0.59577E-03   0.16872E+01
   0.98201E+01   0.59601E-03   0.16872E+01
   0.98201E+01   0.59624E-03   0.16873E+01
   0.98101E+01   0.59648E-03   0.16875E+01
   0.98101E+01   0.59672E-03   0.16875E+01
   0.98101E+01   0.59696E-03   0.16877E+01
   0.98101E+01   0.59720E-03   0.16878E+01
   0.98101E+01   0.59744E-03   0.16878E+01
   0.98101E+01   0.59768E-03   0.16880E+01
   0.98101E+01   0.59791E-03   0.16880E+01
   0.98101E+01   0.59815E-03   0.16881E+01
   0.98101E+01   0.59839E-03   0.16883E+01
   0.98101E+01   0.59863E-03   0.16884E+01
   0.98001E+01   0.59887E-03   0.16883E+01
   0.98001E+01   0.59911E-03   0.16883E+01
   0.98001E+01   0.59935E-03   0.16886E+01
   0.98001E+01   0.59959E-03   0.16886E+01
   0.98001E+01   0.59983E-03   0.16887E+01
   0.98001E+01   0.60007E-03   0.16890E+01
   0.98001E+01   0.60031E-03   0.16890E+01
   0.98001E+01   0.60055E-03   0.16891E+01
   0.98001E+01   0.60079E-03   0.16892E+01
   0.98001E+01   0.60103E-03   0.16893E+01
   0.98001E+01   0.60127E-03   0.16894E+01
   0.97901E+01   0.60151E-03   0.16895E+01
   0.97901E+01   0.60175E-03   0.16896E+01
   0.97901E+01   0.60199E-03   0.16898E+01
   0.97901E+01   0.60223E-03   0.16899E+01
   0.97901E+01   0.60247E-03   0.16898E+01
   0.97901E+01   0.60271E-03   0.16900E+01
   0.97901E+01   0.60295E-03   0.16901E+01
   0.97901E+01   0.60319E-03   0.16902E+01
   0.97901E+01   0.60343E-03   0.16902E+01
   0.97801E+01   0.60367E-03   0.16904E+01
   0.97801E+01   0.60392E-03   0.16903E+01
   0.97801E+01   0.60416E-03   0.16903E+01
   0.97801E+01   0.60440E-03   0.16906E+01
   0.97801E+01   0.60464E-03   0.16907E+01
   0.97801E+01   0.60488E-03   0.16908E+01
   0.97801E+01   0.60512E-03   0.16909E+01
   0.97801E+01   0.60537E-03   0.16911E+01
   0.97801E+01   0.60561E-03   0.16912E+01
   0.97801E+01   0.60585E-03   0.16913E+01
   0.97801E+01   0.60609E-03   0.16912E+01
   0.97701E+01   0.60633E-03   0.16915E+01
   0.97701E+01   0.60658E-03   0.16915E+01
   0.97701E+01   0.60682E-03   0.16917E+01
   0.97701E+01   0.60706E-03   0.16918E+01
   0.97701E+01   0.60730E-03   0.16919E+01
   0.97701E+01   0.60755E-03   0.16919E+01
   0.97701E+01   0.60779E-03   0.16920E+01
   0.97701E+01   0.60803E-03   0.16921E+01
   0.97701E+01   0.60827E-03   0.16923E+01
   0.97701E+01   0.60852E-03   0.16923E+01
   0.97701E+01   0.60876E-03   0.16924E+01
   0.97601E+01   0.60900E-03   0.16924E+01
   0.97601E+01   0.60925E-03   0.16925E+01
   0.97601E+01   0.60949E-03   0.16927E+01
   0.97601E+01   0.60973E-03   0.16927E+01
   0.97601E+01   0.60998E-03   0.16928E+01
   0.97601E+01   0.61022E-03   0.16930E+01
   0.97601E+01   0.61047E-03   0.16931E+01
   0.97601E+01   0.61071E-03   0.16932E+01
   0.97601E+01   0.61095E-03   0.16932E+01
   0.97601E+01   0.61120E-03   0.16932E+01
   0.97501E+01   0.61144E-03   0.16933E+01
   0.97501E+01   0.61169E-03   0.16935E+01
   0.97501E+01   0.61193E-03   0.16936E+01
   0.97501E+01   0.61217E-03   0.16938E+01
   0.97501E+01   0.61242E-03   0.16937E+01
   0.97501E+01   0.61266E-03   0.16938E+01
   0.97501E+01   0.61291E-03   0.16940E+01
   0.97501E+01   0.61315E-03   0.16941E+01
   0.97501E+01   0.61340E-03   0.16942E+01
   0.97501E+01   0.61364E-03   0.16943E+01
   0.97501E+01   0.61389E-03   0.16943E+01
   0.97401E+01   0.61413E-03   0.16943E+01
   0.97401E+01   0.61438E-03   0.16943E+01
   0.97401E+01   0.61463E-03   0.16945E+01
   0.97401E+01   0.61487E-03   0.16947E+01
   0.97401E+01   0.61512E-03   0.16946E+01
   0.97401E+01   0.61536E-03   0.16948E+01
   0.97401E+01   0.61561E-03   0.16950E+01
   0.97401E+01   0.61585E-03   0.16951E+01
   0.97401E+01   0.61610E-03   0.16952E+01
   0.97401E+01   0.61635E-03   0.16951E+01
   0.97301E+01   0.61659E-03   0.16952E+01
   0.97301E+01   0.61684E-03   0.16953E+01
   0.97301E+01   0.61709E-03   0.16954E+01
   0.97301E+01   0.61733E-03   0.16955E+01
   0.97301E+01   0.61758E-03   0.16956E+01
   0.97301E+01   0.61783E-03   0.16957E+01
   0.97301E+01   0.61807E-03   0.16959E+01
   0.97301E+01   0.61832E-03   0.16960E+01
   0.97301E+01   0.61857E-03   0.16962E+01
   0.97301E+01   0.61881E-03   0.16962E+01
   0.97301E+01   0.61906E-03   0.16962E+01
   0.97201E+01   0.61931E-03   0.16963E+01
   0.97201E+01   0.61956E-03   0.16962E+01
   0.97201E+01   0.61980E-03   0.16963E+01
   0.97201E+01   0.62005E-03   0.16965E+01
   0.97201E+01   0.62030E-03   0.16965E+01
   0.97201E+01   0.62055E-03   0.16966E+01
   0.97201E+01   0.62079E-03   0.16968E+01
   0.97201E+01   0.62104E-03   0.16969E+01
   0.97201E+01   0.62129E-03   0.16969E+01
   0.97201E+01   0.62154E-03   0.16970E+01
   0.97101E+01   0.62179E-03   0.16970E+01
   0.97101E+01   0.62204E-03   0.16972E+01
   0.97101E+01   0.62228E-03   0.16973E+01
   0.97101E+01   0.62253E-03   0.16974E+01
   0.97101E+01   0.62278E-03   0.16974E+01
   0.97101E+01   0.62303E-03   0.16975E+01
   0.97101E+01   0.62328E-03   0.16977E+01
   0.97101E+01   0.62353E-03   0.16977E+01
   0.97101E+01   0.62378E-03   0.16980E+01
   0.97101E+01   0.62403E-03   0.16981E+01
   0.97101E+01   0.62428E-03   0.16981E+01
   0.97001E+01   0.62453E-03   0.16981E+01
   0.97001E+01   0.62477E-03   0.16981E+01
   0.97001E+01   0.62502E-03   0.16982E+01
   0.97001E+01   0.62527E-03   0.16983E+01
   0.97001E+01   0.62552E-03   0.16984E+01
   0.97001E+01   0.62577E-03   0.16984E+01
   0.97001E+01   0.62602E-03   0.16987E+01
   0.97001E+01   0.62627E-03   0.16987E+01
   0.97001E+01   0.62652E-03   0.16988E+01
   0.97001E+01   0.62677E-03   0.16988E+01
   0.96901E+01   0.62703E-03   0.16988E+01
   0.96901E+01   0.62728E-03   0.16990E+01
   0.96901E+01   0.62753E-03   0.16991E+01
   0.96901E+01   0.62778E-03   0.16991E+01
   0.96901E+01   0.62803E-03   0.16993E+01
   0.96901E+01   0.62828E-03   0.16992E+01
   0.96901E+01   0.62853E-03   0.16995E+01
   0.96901E+01   0.62878E-03   0.16995E+01
   0.96901E+01   0.62903E-03   0.16996E+01
   0.96901E+01   0.62928E-03   0.16999E+01
   0.96901E+01   0.62954E-03   0.17000E+01
   0.96801E+01   0.62979E-03   0.16999E+01
   0.96801E+01   0.63004E-03   0.16999E+01
   0.96801E+01   0.63029E-03   0.17000E+01
   0.96801E+01   0.63054E-03   0.17001E+01
   0.96801E+01   0.63079E-03   0.17003E+01
   0.96801E+01   0.63105E-03   0.17003E+01
   0.96801E+01   0.63130E-03   0.17004E+01
   0.96801E+01   0.63155E-03   0.17006E+01
   0.96801E+01   0.63180E-03   0.17006E+01
   0.96801E+01   0.63206E-03   0.17006E+01
   0.96801E+01   0.63231E-03   0.17006E+01
   0.96701E+01   0.63256E-03   0.17008E+01
   0.96701E+01   0.63281E-03   0.17008E+01
   0.96701E+01   0.63307E-03   0.17010E+01
   0.96701E+01   0.63332E-03   0.17011E+01
   0.96701E+01   0.63357E-03   0.17011E+01
   0.96701E+01   0.63383E-03   0.17012E+01
   0.96701E+01   0.63408E-03   0.17013E+01
   0.96701E+01   0.63433E-03   0.17013E+01
   0.96701E+01   0.63459E-03   0.17015E+01
   0.96701E+01   0.63484E-03   0.17017E+01
   0.96601E+01   0.63509E-03   0.17018E+01
   0.96601E+01   0.63535E-03   0.17018E+01
   0.96601E+01   0.63560E-03   0.17017E+01
   0.96601E+01   0.63585E-03   0.17018E+01
   0.96601E+01   0.63611E-03   0.17021E+01
   0.96601E+01   0.63636E-03   0.17020E+01
   0.96601E+01   0.63662E-03   0.17020E+01
   0.96601E+01   0.63687E-03   0.17022E+01
   0.96601E+01   0.63713E-03   0.17024E+01
   0.96601E+01   0.63738E-03   0.17025E+01
   0.96601E+01   0.63763E-03   0.17025E+01
   0.96601E+01   0.63789E-03   0.17025E+01
   0.96501E+01   0.63814E-03   0.17025E+01
   0.96501E+01   0.63840E-03   0.17026E+01
   0.96501E+01   0.63865E-03   0.17028E+01
   0.96501E+01   0.63891E-03   0.17028E+01
   0.96501E+01   0.63916E-03   0.17029E+01
   0.96501E+01   0.63942E-03   0.17029E+01
   0.96501E+01   0.63968E-03   0.17031E+01
   0.96501E+01   0.63993E-03   0.17032E+01
   0.96501E+01   0.64019E-03   0.17033E+01
   0.96501E+01   0.64044E-03   0.17035E+01
   0.96401E+01   0.64070E-03   0.17035E+01
   0.96401E+01   0.64095E-03   0.17035E+01
   0.96401E+01   0.64121E-03   0.17035E+01
   0.96401E+01   0.64147E-03   0.17036E+01
   0.96401E+01   0.64172E-03   0.17037E+01
   0.96401E+01   0.64198E-03   0.17037E+01
   0.96401E+01   0.64224E-03   0.17038E+01
   0.96401E+01   0.64249E-03   0.17040E+01
   0.96401E+01   0.64275E-03   0.17042E+01
   0.96401E+01   0.64301E-03   0.17042E+01
   0.96401E+01   0.64326E-03   0.17042E+01
   0.96301E+01   0.64352E-03   0.17043E+01
   0.96301E+01   0.64378E-03   0.17044E+01
   0.96301E+01   0.64403E-03   0.17044E+01
   0.96301E+01   0.64429E-03   0.17046E+01
   0.96301E+01   0.64455E-03   0.17047E+01
   0.96301E+01   0.64481E-03   0.17046E+01
   0.96301E+01   0.64506E-03   0.17048E+01
   0.96301E+01   0.64532E-03   0.17048E+01
   0.96301E+01   0.64558E-03   0.17049E+01
   0.96301E+01   0.64584E-03   0.17049E+01
   0.96201E+01   0.64610E-03   0.17052E+01
   0.96201E+01   0.64635E-03   0.17052E+01
   0.96201E+01   0.64661E-03   0.17052E+01
   0.96201E+01   0.64687E-03   0.17052E+01
   0.96201E+01   0.64713E-03   0.17053E+01
   0.96201E+01   0.64739E-03   0.17054E+01
   0.96201E+01   0.64765E-03   0.17055E+01
   0.96201E+01   0.64791E-03   0.17056E+01
   0.96201E+01   0.64816E-03   0.17057E+01
   0.96201E+01   0.64842E-03   0.17058E+01
   0.96201E+01   0.64868E-03   0.17058E+01
   0.96101E+01   0.64894E-03   0.17058E+01
   0.96101E+01   0.64920E-03   0.17059E+01
   0.96101E+01   0.64946E-03   0.17061E+01
   0.96101E+01   0.64972E-03   0.17061E+01
   0.96101E+01   0.64998E-03   0.17064E+01
   0.96101E+01   0.65024E-03   0.17063E+01
   0.96101E+01   0.65050E-03   0.17063E+01
   0.96101E+01   0.65076E-03   0.17065E+01
   0.96101E+01   0.65102E-03   0.17065E+01
   0.96101E+01   0.65128E-03   0.17067E+01
   0.96101E+01   0.65154E-03   0.17068E+01
   0.96001E+01   0.65180E-03   0.17068E+01
   0.96001E+01   0.65206E-03   0.17069E+01
   0.96001E+01   0.65232E-03   0.17069E+01
   0.96001E+01   0.65258E-03   0.17071E+01
   0.96001E+01   0.65284E-03   0.17070E+01
   0.96001E+01   0.65310E-03   0.17071E+01
   0.96001E+01   0.65336E-03   0.17072E+01
   0.96001E+01   0.65362E-03   0.17073E+01
   0.96001E+01   0.65389E-03   0.17074E+01
   0.96001E+01   0.65415E-03   0.17076E+01
   0.96001E+01   0.65441E-03   0.17075E+01
   0.95901E+01   0.65467E-03   0.17075E+01
   0.95901E+01   0.65493E-03   0.17077E+01
   0.95901E+01   0.65519E-03   0.17078E+01
   0.95901E+01   0.65546E-03   0.17078E+01
   0.95901E+01   0.65572E-03   0.17080E+01
   0.95901E+01   0.65598E-03   0.17080E+01
   0.95901E+01   0.65624E-03   0.17080E+01
   0.95901E+01   0.65650E-03   0.17082E+01
   0.95901E+01   0.65677E-03   0.17082E+01
   0.95901E+01   0.65703E-03   0.17083E+01
   0.95901E+01   0.65729E-03   0.17085E+01
   0.95901E+01   0.65755E-03   0.17086E+01
   0.95901E+01   0.65782E-03   0.17087E+01
   0.95801E+01   0.65808E-03   0.17087E+01
   0.95801E+01   0.65834E-03   0.17088E+01
   0.95801E+01   0.65860E-03   0.17089E+01
   0.95801E+01   0.65887E-03   0.17089E+01
   0.95801E+01   0.65913E-03   0.17089E+01
   0.95801E+01   0.65939E-03   0.17090E+01
   0.95801E+01   0.65966E-03   0.17091E+01
   0.95801E+01   0.65992E-03   0.17092E+01
   0.95801E+01   0.66019E-03   0.17092E+01
   0.95701E+01   0.66045E-03   0.17092E+01
   0.95701E+01   0.66071E-03   0.17093E+01
   0.95701E+01   0.66098E-03   0.17095E+01
   0.95701E+01   0.66124E-03   0.17094E+01
   0.95701E+01   0.66151E-03   0.17097E+01
   0.95701E+01   0.66177E-03   0.17097E+01
   0.95701E+01   0.66203E-03   0.17097E+01
   0.95701E+01   0.66230E-03   0.17097E+01
   0.95701E+01   0.66256E-03   0.17099E+01
   0.95701E+01   0.66283E-03   0.17099E+01
   0.95701E+01   0.66309E-03   0.17101E+01
   0.95701E+01   0.66336E-03   0.17103E+01
   0.95601E+01   0.66362E-03   0.17102E+01
   0.95601E+01   0.66389E-03   0.17104E+01
   0.95601E+01   0.66415E-03   0.17104E+01
   0.95601E+01   0.66442E-03   0.17104E+01
   0.95601E+01   0.66468E-03   0.17105E+01
   0.95601E+01   0.66495E-03   0.17105E+01
   0.95601E+01   0.66522E-03   0.17106E+01
   0.95601E+01   0.66548E-03   0.17107E+01
   0.95601E+01   0.66575E-03   0.17108E+01
   0.95601E+01   0.66601E-03   0.17109E+01
   0.95501E+01   0.66628E-03   0.17107E+01
   0.95501E+01   0.66655E-03   0.17109E+01
   0.95501E+01   0.66681E-03   0.17110E+01
   0.95501E+01   0.66708E-03   0.17111E+01
   0.95501E+01   0.66734E-03   0.17111E+01
   0.95501E+01   0.66761E-03   0.17113E+01
   0.95501E+01   0.66788E-03   0.17113E+01
   0.95501E+01   0.66815E-03   0.17114E+01
   0.95501E+01   0.66841E-03   0.17114E+01
   0.95501E+01   0.66868E-03   0.17115E+01
   0.95501E+01   0.66895E-03   0.17117E+01
   0.95401E+01   0.66921E-03   0.17116E+01
   0.95401E+01   0.66948E-03   0.17118E+01
   0.95401E+01   0.66975E-03   0.17117E+01
   0.95401E+01   0.67002E-03   0.17119E+01
   0.95401E+01   0.67028E-03   0.17120E+01
   0.95401E+01   0.67055E-03   0.17121E+01
   0.95401E+01   0.67082E-03   0.17121E+01
   0.95401E+01   0.67109E-03   0.17122E+01
   0.95401E+01   0.67136E-03   0.17122E+01
   0.95401E+01   0.67162E-03   0.17124E+01
   0.95401E+01   0.67189E-03   0.17124E+01
   0.95301E+01   0.67216E-03   0.17123E+01
   0.95301E+01   0.67243E-03   0.17123E+01
   0.95301E+01   0.67270E-03   0.17125E+01
   0.95301E+01   0.67297E-03   0.17126E+01
   0.95301E+01   0.67324E-03   0.17126E+01
   0.95301E+01   0.67350E-03   0.17128E+01
   0.95301E+01   0.67377E-03   0.17128E+01
   0.95301E+01   0.67404E-03   0.17129E+01
   0.95301E+01   0.67431E-03   0.17129E+01
   0.95301E+01   0.67458E-03   0.17130E+01
   0.95301E+01   0.67485E-03   0.17131E+01
   0.95301E+01   0.67512E-03   0.17132E+01
   0.95201E+01   0.67539E-03   0.17133E+01
   0.95201E+01   0.67566E-03   0.17133E+01
   0.95201E+01   0.67593E-03   0.17134E+01
   0.95201E+01   0.67620E-03   0.17135E+01
   0.95201E+01   0.67647E-03   0.17136E+01
   0.95201E+01   0.67674E-03   0.17137E+01
   0.95201E+01   0.67701E-03   0.17137E+01
   0.95201E+01   0.67728E-03   0.17138E+01
   0.95201E+01   0.67755E-03   0.17138E+01
   0.95201E+01   0.67782E-03   0.17139E+01
   0.95201E+01   0.67809E-03   0.17139E+01
   0.95201E+01   0.67837E-03   0.17139E+01
   0.95101E+01   0.67864E-03   0.17140E+01
   0.95101E+01   0.67891E-03   0.17141E+01
   0.95101E+01   0.67918E-03   0.17141E+01
   0.95101E+01   0.67945E-03   0.17143E+01
   0.95101E+01   0.67972E-03   0.17143E+01
   0.95101E+01   0.67999E-03   0.17144E+01
   0.95101E+01   0.68026E-03   0.17145E+01
   0.95101E+01   0.68054E-03   0.17144E+01
   0.95101E+01   0.68081E-03   0.17147E+01
   0.95101E+01   0.68108E-03   0.17146E+01
   0.95101E+01   0.68135E-03   0.17148E+01
   0.95001E+01   0.68162E-03   0.17147E+01
   0.95001E+01   0.68190E-03   0.17147E+01
   0.95001E+01   0.68217E-03   0.17149E+01
   0.95001E+01   0.68244E-03   0.17150E+01
   0.95001E+01   0.68272E-03   0.17150E+01
   0.95001E+01   0.68299E-03   0.17151E+01
   0.95001E+01   0.68326E-03   0.17153E+01
   0.95001E+01   0.68353E-03   0.17153E+01
   0.95001E+01   0.68381E-03   0.17155E+01
   0.95001E+01   0.68408E-03   0.17155E+01
   0.95001E+01   0.68435E-03   0.17154E+01
   0.94901E+01   0.68463E-03   0.17154E+01
   0.94901E+01   0.68490E-03   0.17156E+01
   0.94901E+01   0.68517E-03   0.17157E+01
   0.94901E+01   0.68545E-03   0.17158E+01
   0.94901E+01   0.68572E-03   0.17159E+01
   0.94901E+01   0.68600E-03   0.17158E+01
   0.94901E+01   0.68627E-03   0.17160E+01
   0.94901E+01   0.68654E-03   0.17160E+01
   0.94901E+01   0.68682E-03   0.17160E+01
   0.94901E+01   0.68709E-03   0.17161E+01
   0.94901E+01   0.68737E-03   0.17162E+01
   0.94801E+01   0.68764E-03   0.17162E+01
   0.94801E+01   0.68792E-03   0.17163E+01
   0.94801E+01   0.68819E-03   0.17163E+01
   0.94801E+01   0.68847E-03   0.17164E+01
   0.94801E+01   0.68874E-03   0.17165E+01
   0.94801E+01   0.68902E-03   0.17166E+01
   0.94801E+01   0.68929E-03   0.17166E+01
   0.94801E+01   0.68957E-03   0.17169E+01
   0.94801E+01   0.68984E-03   0.17169E+01
   0.94801E+01   0.69012E-03   0.17169E+01
   0.94801E+01   0.69039E-03   0.17169E+01
   0.94701E+01   0.69067E-03   0.17168E+01
   0.94701E+01   0.69095E-03   0.17169E+01
   0.94701E+01   0.69122E-03   0.17171E+01
   0.94701E+01   0.69150E-03   0.17171E+01
   0.94701E+01   0.69177E-03   0.17173E+01
   0.94701E+01   0.69205E-03   0.17174E+01
   0.94701E+01   0.69233E-03   0.17173E+01
   0.94701E+01   0.69260E-03   0.17174E+01
   0.94701E+01   0.69288E-03   0.17173E+01
   0.94701E+01   0.69316E-03   0.17175E+01
   0.94701E+01   0.69344E-03   0.17176E+01
   0.94601E+01   0.69371E-03   0.17176E+01
   0.94601E+01   0.69399E-03   0.17176E+01
   0.94601E+01   0.69427E-03   0.17177E+01
   0.94601E+01   0.69454E-03   0.17178E+01
   0.94601E+01   0.69482E-03   0.17178E+01
   0.94601E+01   0.69510E-03   0.17180E+01
   0.94601E+01   0.69538E-03   0.17179E+01
   0.94601E+01   0.69565E-03   0.17181E+01
   0.94601E+01   0.69593E-03   0.17182E+01
   0.94601E+01   0.69621E-03   0.17184E+01
   0.94601E+01   0.69649E-03   0.17184E+01
   0.94601E+01   0.69677E-03   0.17183E+01
   0.94501E+01   0.69705E-03   0.17182E+01
   0.94501E+01   0.69732E-03   0.17182E+01
   0.94501E+01   0.69760E-03   0.17184E+01
   0.94501E+01   0.69788E-03   0.17185E+01
   0.94501E+01   0.69816E-03   0.17185E+01
   0.94501E+01   0.69844E-03   0.17187E+01
   0.94501E+01   0.69872E-03   0.17187E+01
   0.94501E+01   0.69900E-03   0.17190E+01
   0.94501E+01   0.69928E-03   0.17188E+01
   0.94501E+01   0.69956E-03   0.17190E+01
   0.94501E+01   0.69984E-03   0.17191E+01
   0.94501E+01   0.70012E-03   0.17191E+01
   0.94401E+01   0.70040E-03   0.17191E+01
   0.94401E+01   0.70068E-03   0.17192E+01
   0.94401E+01   0.70095E-03   0.17192E+01
   0.94401E+01   0.70124E-03   0.17193E+01
   0.94401E+01   0.70152E-03   0.17194E+01
   0.94401E+01   0.70180E-03   0.17193E+01
   0.94401E+01   0.70208E-03   0.17194E+01
   0.94401E+01   0.70236E-03   0.17195E+01
   0.94401E+01   0.70264E-03   0.17197E+01
   0.94401E+01   0.70292E-03   0.17197E+01
   0.94401E+01   0.70320E-03   0.17197E+01
   0.94301E+01   0.70348E-03   0.17197E+01
   0.94301E+01   0.70376E-03   0.17196E+01
   0.94301E+01   0.70404E-03   0.17199E+01
   0.94301E+01   0.70432E-03   0.17200E+01
   0.94301E+01   0.70460E-03   0.17200E+01
   0.94301E+01   0.70489E-03   0.17200E+01
   0.94301E+01   0.70517E-03   0.17201E+01
   0.94301E+01   0.70545E-03   0.17203E+01
   0.94301E+01   0.70573E-03   0.17203E+01
   0.94301E+01   0.70601E-03   0.17203E+01
   0.94301E+01   0.70630E-03   0.17205E+01
   0.94301E+01   0.70658E-03   0.17205E+01
   0.94201E+01   0.70686E-03   0.17205E+01
   0.94201E+01   0.70714E-03   0.17206E+01
   0.94201E+01   0.70743E-03   0.17207E+01
   0.94201E+01   0.70771E-03   0.17207E+01
   0.94201E+01   0.70799E-03   0.17208E+01
   0.94201E+01   0.70827E-03   0.17208E+01
   0.94201E+01   0.70856E-03   0.17208E+01
   0.94201E+01   0.70884E-03   0.17210E+01
   0.94201E+01   0.70912E-03   0.17211E+01
   0.94201E+01   0.70941E-03   0.17212E+01
   0.94201E+01   0.70969E-03   0.17212E+01
   0.94201E+01   0.70997E-03   0.17211E+01
   0.94101E+01   0.71026E-03   0.17212E+01
   0.94101E+01   0.71054E-03   0.17213E+01
   0.94101E+01   0.71082E-03   0.17213E+01
   0.94101E+01   0.71111E-03   0.17214E+01
   0.94101E+01   0.71139E-03   0.17214E+01
   0.94101E+01   0.71168E-03   0.17216E+01
   0.94101E+01   0.71196E-03   0.17217E+01
   0.94101E+01   0.71225E-03   0.17217E+01
   0.94101E+01   0.71253E-03   0.17218E+01
   0.94101E+01   0.71282E-03   0.17218E+01
   0.94101E+01   0.71310E-03   0.17220E+01
   0.94101E+01   0.71338E-03   0.17219E+01
   0.94001E+01   0.71367E-03   0.17220E+01
   0.94001E+01   0.71396E-03   0.17221E+01
   0.94001E+01   0.71424E-03   0.17221E+01
   0.94001E+01   0.71453E-03   0.17221E+01
   0.94001E+01   0.71481E-03   0.17223E+01
   0.94001E+01   0.71510E-03   0.17223E+01
   0.94001E+01   0.71538E-03   0.17225E+01
   0.94001E+01   0.71567E-03   0.17225E+01
   0.94001E+01   0.71595E-03   0.17227E+01
   0.94001E+01   0.71624E-03   0.17226E+01
   0.94001E+01   0.71653E-03   0.17225E+01
   0.93901E+01   0.71681E-03   0.17225E+01
   0.93901E+01   0.71710E-03   0.17226E+01
   0.93901E+01   0.71739E-03   0.17227E+01
   0.93901E+01   0.71767E-03   0.17228E+01
   0.93901E+01   0.71796E-03   0.17228E+01
   0.93901E+01   0.71825E-03   0.17228E+01
   0.93901E+01   0.71853E-03   0.17230E+01
   0.93901E+01   0.71882E-03   0.17230E+01
   0.93901E+01   0.71911E-03   0.17230E+01
   0.93901E+01   0.71939E-03   0.17232E+01
   0.93901E+01   0.71968E-03   0.17231E+01
   0.93901E+01   0.71997E-03   0.17232E+01
   0.93801E+01   0.72026E-03   0.17232E+01
   0.93801E+01   0.72055E-03   0.17233E+01
   0.93801E+01   0.72083E-03   0.17234E+01
   0.93801E+01   0.72112E-03   0.17235E+01
   0.93801E+01   0.72141E-03   0.17235E+01
   0.93801E+01   0.72170E-03   0.17236E+01
   0.93801E+01   0.72199E-03   0.17238E+01
   0.93801E+01   0.72227E-03   0.17238E+01
   0.93801E+01   0.72256E-03   0.17239E+01
   0.93801E+01   0.72285E-03   0.17238E+01
   0.93801E+01   0.72314E-03   0.17238E+01
   0.93701E+01   0.72343E-03   0.17238E+01
   0.93701E+01   0.72372E-03   0.17238E+01
   0.93701E+01   0.72401E-03   0.17239E+01
   0.93701E+01   0.72430E-03   0.17239E+01
   0.93701E+01   0.72459E-03   0.17241E+01
   0.93701E+01   0.72488E-03   0.17240E+01
   0.93701E+01   0.72517E-03   0.17241E+01
   0.93701E+01   0.72546E-03   0.17243E+01
   0.93701E+01   0.72575E-03   0.17242E+01
   0.93701E+01   0.72604E-03   0.17242E+01
   0.93701E+01   0.72633E-03   0.17244E+01
   0.93701E+01   0.72662E-03   0.17245E+01
   0.93601E+01   0.72691E-03   0.17245E+01
   0.93601E+01   0.72720E-03   0.17246E+01
   0.93601E+01   0.72749E-03   0.17245E+01
   0.93601E+01   0.72778E-03   0.17246E+01
   0.93601E+01   0.72807E-03   0.17245E+01
   0.93601E+01   0.72836E-03   0.17247E+01
   0.93601E+01   0.72865E-03   0.17248E+01
   0.93601E+01   0.72894E-03   0.17249E+01
   0.93601E+01   0.72923E-03   0.17250E+01
   0.93601E+01   0.72952E-03   0.17253E+01
   0.93601E+01   0.72982E-03   0.17252E+01
   0.93601E+01   0.73011E-03   0.17252E+01
   0.93501E+01   0.73040E-03   0.17252E+01
   0.93501E+01   0.73069E-03   0.17252E+01
   0.93501E+01   0.73098E-03   0.17252E+01
   0.93501E+01   0.73127E-03   0.17252E+01
   0.93501E+01   0.73157E-03   0.17253E+01
   0.93501E+01   0.73186E-03   0.17253E+01
   0.93501E+01   0.73215E-03   0.17254E+01
   0.93501E+01   0.73244E-03   0.17255E+01
   0.93501E+01   0.73274E-03   0.17255E+01
   0.93501E+01   0.73303E-03   0.17254E+01
   0.93501E+01   0.73332E-03   0.17257E+01
   0.93401E+01   0.73362E-03   0.17257E+01
   0.93401E+01   0.73391E-03   0.17257E+01
   0.93401E+01   0.73420E-03   0.17257E+01
   0.93401E+01   0.73450E-03   0.17258E+01
   0.93401E+01   0.73479E-03   0.17259E+01
   0.93401E+01   0.73508E-03   0.17258E+01
   0.93401E+01   0.73538E-03   0.17259E+01
   0.93401E+01   0.73567E-03   0.17261E+01
   0.93401E+01   0.73596E-03   0.17262E+01
   0.93401E+01   0.73626E-03   0.17264E+01
   0.93401E+01   0.73655E-03   0.17264E+01
   0.93401E+01   0.73685E-03   0.17264E+01
   0.93401E+01   0.73714E-03   0.17264E+01
   0.93301E+01   0.73744E-03   0.17265E+01
   0.93301E+01   0.73773E-03   0.17265E+01
   0.93301E+01   0.73802E-03   0.17265E+01
   0.93301E+01   0.73832E-03   0.17265E+01
   0.93301E+01   0.73861E-03   0.17266E+01
   0.93301E+01   0.73891E-03   0.17267E+01
   0.93301E+01   0.73921E-03   0.17268E+01
   0.93301E+01   0.73950E-03   0.17268E+01
   0.93301E+01   0.73980E-03   0.17268E+01
   0.93301E+01   0.74009E-03   0.17268E+01
   0.93201E+01   0.74039E-03   0.17269E+01
   0.93201E+01   0.74068E-03   0.17269E+01
   0.93201E+01   0.74098E-03   0.17269E+01
   0.93201E+01   0.74128E-03   0.17271E+01
   0.93201E+01   0.74157E-03   0.17271E+01
   0.93201E+01   0.74187E-03   0.17271E+01
   0.93201E+01   0.74216E-03   0.17271E+01
   0.93201E+01   0.74246E-03   0.17272E+01
   0.93201E+01   0.74276E-03   0.17273E+01
   0.93201E+01   0.74305E-03   0.17273E+01
   0.93201E+01   0.74335E-03   0.17276E+01
   0.93201E+01   0.74365E-03   0.17276E+01
   0.93201E+01   0.74395E-03   0.17276E+01
   0.93101E+01   0.74424E-03   0.17275E+01
   0.93101E+01   0.74454E-03   0.17278E+01
   0.93101E+01   0.74484E-03   0.17277E+01
   0.93101E+01   0.74513E-03   0.17278E+01
   0.93101E+01   0.74543E-03   0.17278E+01
   0.93101E+01   0.74573E-03   0.17278E+01
   0.93101E+01   0.74603E-03   0.17278E+01
   0.93101E+01   0.74633E-03   0.17280E+01
   0.93101E+01   0.74662E-03   0.17280E+01
   0.93101E+01   0.74692E-03   0.17280E+01
   0.93101E+01   0.74722E-03   0.17281E+01
   0.93101E+01   0.74752E-03   0.17281E+01
   0.93001E+01   0.74782E-03   0.17281E+01
   0.93001E+01   0.74812E-03   0.17282E+01
   0.93001E+01   0.74842E-03   0.17283E+01
   0.93001E+01   0.74872E-03   0.17283E+01
   0.93001E+01   0.74901E-03   0.17282E+01
   0.93001E+01   0.74931E-03   0.17284E+01
   0.93001E+01   0.74961E-03   0.17282E+01
   0.93001E+01   0.74991E-03   0.17286E+01
   0.93001E+01   0.75021E-03   0.17286E+01
   0.93001E+01   0.75051E-03   0.17287E+01
   0.93001E+01   0.75081E-03   0.17286E+01
   0.93001E+01   0.75111E-03   0.17287E+01
   0.93001E+01   0.75141E-03   0.17287E+01
   0.92901E+01   0.75171E-03   0.17288E+01
   0.92901E+01   0.75201E-03   0.17289E+01
   0.92901E+01   0.75231E-03   0.17289E+01
   0.92901E+01   0.75261E-03   0.17288E+01
   0.92901E+01   0.75291E-03   0.17290E+01
   0.92901E+01   0.75322E-03   0.17290E+01
   0.92901E+01   0.75352E-03   0.17291E+01
   0.92901E+01   0.75382E-03   0.17291E+01
   0.92901E+01   0.75412E-03   0.17291E+01
   0.92901E+01   0.75442E-03   0.17293E+01
   0.92901E+01   0.75472E-03   0.17293E+01
   0.92901E+01   0.75502E-03   0.17294E+01
   0.92801E+01   0.75532E-03   0.17294E+01
   0.92801E+01   0.75563E-03   0.17294E+01
   0.92801E+01   0.75593E-03   0.17294E+01
   0.92801E+01   0.75623E-03   0.17294E+01
   0.92801E+01   0.75653E-03   0.17294E+01
   0.92801E+01   0.75683E-03   0.17295E+01
   0.92801E+01   0.75714E-03   0.17296E+01
   0.92801E+01   0.75744E-03   0.17297E+01
   0.92801E+01   0.75774E-03   0.17298E+01
   0.92801E+01   0.75805E-03   0.17297E+01
   0.92701E+01   0.75835E-03   0.17297E+01
   0.92701E+01   0.75865E-03   0.17298E+01
   0.92701E+01   0.75895E-03   0.17299E+01
   0.92701E+01   0.75926E-03   0.17301E+01
   0.92701E+01   0.75956E-03   0.17300E+01
   0.92701E+01   0.75986E-03   0.17301E+01
   0.92701E+01   0.76017E-03   0.17301E+01
   0.92701E+01   0.76047E-03   0.17300E+01
   0.92701E+01   0.76078E-03   0.17302E+01
   0.92701E+01   0.76108E-03   0.17302E+01
   0.92701E+01   0.76138E-03   0.17303E+01
   0.92701E+01   0.76169E-03   0.17302E+01
   0.92701E+01   0.76199E-03   0.17303E+01
   0.92601E+01   0.76230E-03   0.17304E+01
   0.92601E+01   0.76260E-03   0.17305E+01
   0.92601E+01   0.76291E-03   0.17305E+01
   0.92601E+01   0.76321E-03   0.17307E+01
   0.92601E+01   0.76352E-03   0.17306E+01
   0.92601E+01   0.76382E-03   0.17306E+01
   0.92601E+01   0.76413E-03   0.17306E+01
   0.92601E+01   0.76443E-03   0.17308E+01
   0.92601E+01   0.76474E-03   0.17308E+01
   0.92601E+01   0.76504E-03   0.17309E+01
   0.92601E+01   0.76535E-03   0.17309E+01
   0.92501E+01   0.76565E-03   0.17308E+01
   0.92501E+01   0.76596E-03   0.17309E+01
   0.92501E+01   0.76627E-03   0.17308E+01
   0.92501E+01   0.76657E-03   0.17311E+01
   0.92501E+01   0.76688E-03   0.17311E+01
   0.92501E+01   0.76718E-03   0.17311E+01
   0.92501E+01   0.76749E-03   0.17312E+01
   0.92501E+01   0.76780E-03   0.17312E+01
   0.92501E+01   0.76810E-03   0.17312E+01
   0.92501E+01   0.76841E-03   0.17313E+01
   0.92501E+01   0.76872E-03   0.17313E+01
   0.92501E+01   0.76903E-03   0.17313E+01
   0.92501E+01   0.76933E-03   0.17314E+01
   0.92501E+01   0.76964E-03   0.17314E+01
   0.92401E+01   0.76995E-03   0.17317E+01
   0.92401E+01   0.77026E-03   0.17316E+01
   0.92401E+01   0.77056E-03   0.17317E+01
   0.92401E+01   0.77087E-03   0.17318E+01
   0.92401E+01   0.77118E-03   0.17316E+01
   0.92401E+01   0.77149E-03   0.17318E+01
   0.92401E+01   0.77180E-03   0.17319E+01
   0.92401E+01   0.77210E-03   0.17320E+01
   0.92401E+01   0.77241E-03   0.17320E+01
   0.92401E+01   0.77272E-03   0.17320E+01
   0.92401E+01   0.77303E-03   0.17320E+01
   0.92301E+01   0.77334E-03   0.17320E+01
   0.92301E+01   0.77365E-03   0.17321E+01
   0.92301E+01   0.77396E-03   0.17322E+01
   0.92301E+01   0.77427E-03   0.17323E+01
   0.92301E+01   0.77458E-03   0.17323E+01
   0.92301E+01   0.77489E-03   0.17323E+01
   0.92301E+01   0.77519E-03   0.17323E+01
   0.92301E+01   0.77550E-03   0.17324E+01
   0.92301E+01   0.77581E-03   0.17324E+01
   0.92301E+01   0.77612E-03   0.17325E+01
   0.92301E+01   0.77643E-03   0.17325E+01
   0.92301E+01   0.77674E-03   0.17324E+01
   0.92301E+01   0.77706E-03   0.17325E+01
   0.92201E+01   0.77737E-03   0.17326E+01
   0.92201E+01   0.77768E-03   0.17326E+01
   0.92201E+01   0.77799E-03   0.17327E+01
   0.92201E+01   0.77830E-03   0.17328E+01
   0.92201E+01   0.77861E-03   0.17327E+01
   0.92201E+01   0.77892E-03   0.17327E+01
   0.92201E+01   0.77923E-03   0.17329E+01
   0.92201E+01   0.77954E-03   0.17330E+01
   0.92201E+01   0.77985E-03   0.17331E+01
   0.92201E+01   0.78017E-03   0.17330E+01
   0.92201E+01   0.78048E-03   0.17330E+01
   0.92201E+01   0.78079E-03   0.17332E+01
   0.92201E+01   0.78110E-03   0.17332E+01
   0.92201E+01   0.78141E-03   0.17333E+01
   0.92101E+01   0.78173E-03   0.17332E+01
   0.92101E+01   0.78204E-03   0.17333E+01
   0.92101E+01   0.78235E-03   0.17334E+01
   0.92101E+01   0.78266E-03   0.17333E+01
   0.92101E+01   0.78298E-03   0.17334E+01
   0.92101E+01   0.78329E-03   0.17332E+01
   0.92101E+01   0.78360E-03   0.17334E+01
   0.92101E+01   0.78391E-03   0.17334E+01
   0.92101E+01   0.78423E-03   0.17334E+01
   0.92001E+01   0.78454E-03   0.17334E+01
   0.92001E+01   0.78485E-03   0.17334E+01
   0.92001E+01   0.78517E-03   0.17336E+01
   0.92001E+01   0.78548E-03   0.17336E+01
   0.92001E+01   0.78580E-03   0.17338E+01
   0.92001E+01   0.78611E-03   0.17337E+01
   0.92001E+01   0.78642E-03   0.17337E+01
   0.92001E+01   0.78674E-03   0.17338E+01
   0.92001E+01   0.78705E-03   0.17340E+01
   0.92001E+01   0.78737E-03   0.17341E+01
   0.92001E+01   0.78768E-03   0.17339E+01
   0.92001E+01   0.78800E-03   0.17340E+01
   0.92001E+01   0.78831E-03   0.17341E+01
   0.92001E+01   0.78863E-03   0.17340E+01
   0.91901E+01   0.78894E-03   0.17340E+01
   0.91901E+01   0.78926E-03   0.17343E+01
   0.91901E+01   0.78957E-03   0.17342E+01
   0.91901E+01   0.78989E-03   0.17343E+01
   0.91901E+01   0.79020E-03   0.17343E+01
   0.91901E+01   0.79052E-03   0.17343E+01
   0.91901E+01   0.79083E-03   0.17343E+01
   0.91901E+01   0.79115E-03   0.17344E+01
   0.91901E+01   0.79147E-03   0.17343E+01
   0.91901E+01   0.79178E-03   0.17344E+01
   0.91901E+01   0.79210E-03   0.17344E+01
   0.91801E+01   0.79242E-03   0.17344E+01
   0.91801E+01   0.79273E-03   0.17346E+01
   0.91801E+01   0.79305E-03   0.17345E+01
   0.91801E+01   0.79337E-03   0.17346E+01
   0.91801E+01   0.79368E-03   0.17347E+01
   0.91801E+01   0.79400E-03   0.17348E+01
   0.91801E+01   0.79432E-03   0.17347E+01
   0.91801E+01   0.79463E-03   0.17348E+01
   0.91801E+01   0.79495E-03   0.17349E+01
   0.91801E+01   0.79527E-03   0.17349E+01
   0.91801E+01   0.79559E-03   0.17348E+01
   0.91801E+01   0.79591E-03   0.17349E+01
   0.91801E+01   0.79622E-03   0.17350E+01
   0.91701E+01   0.79654E-03   0.17350E+01
   0.91701E+01   0.79686E-03   0.17351E+01
   0.91701E+01   0.79718E-03   0.17351E+01
   0.91701E+01   0.79750E-03   0.17353E+01
   0.91701E+01   0.79782E-03   0.17353E+01
   0.91701E+01   0.79813E-03   0.17353E+01
   0.91701E+01   0.79845E-03   0.17353E+01
   0.91701E+01   0.79877E-03   0.17353E+01
   0.91701E+01   0.79909E-03   0.17354E+01
   0.91701E+01   0.79941E-03   0.17353E+01
   0.91701E+01   0.79973E-03   0.17353E+01
   0.91701E+01   0.80005E-03   0.17353E+01
   0.91701E+01   0.80037E-03   0.17354E+01
   0.91601E+01   0.80069E-03   0.17355E+01
   0.91601E+01   0.80101E-03   0.17355E+01
   0.91601E+01   0.80133E-03   0.17356E+01
   0.91601E+01   0.80165E-03   0.17356E+01
   0.91601E+01   0.80197E-03   0.17357E+01
   0.91601E+01   0.80229E-03   0.17356E+01
   0.91601E+01   0.80261E-03   0.17357E+01
   0.91601E+01   0.80293E-03   0.17359E+01
   0.91601E+01   0.80325E-03   0.17357E+01
   0.91601E+01   0.80357E-03   0.17357E+01
   0.91601E+01   0.80389E-03   0.17358E+01
   0.91601E+01   0.80422E-03   0.17360E+01
   0.91501E+01   0.80454E-03   0.17359E+01
   0.91501E+01   0.80486E-03   0.17360E+01
   0.91501E+01   0.80518E-03   0.17361E+01
   0.91501E+01   0.80550E-03   0.17362E+01
   0.91501E+01   0.80582E-03   0.17363E+01
   0.91501E+01   0.80615E-03   0.17364E+01
   0.91501E+01   0.80647E-03   0.17363E+01
   0.91501E+01   0.80679E-03   0.17363E+01
   0.91501E+01   0.80711E-03   0.17362E+01
   0.91501E+01   0.80743E-03   0.17363E+01
   0.91501E+01   0.80776E-03   0.17364E+01
   0.91501E+01   0.80808E-03   0.17364E+01
   0.91501E+01   0.80840E-03   0.17364E+01
   0.91401E+01   0.80873E-03   0.17364E+01
   0.91401E+01   0.80905E-03   0.17365E+01
   0.91401E+01   0.80937E-03   0.17365E+01
   0.91401E+01   0.80970E-03   0.17364E+01
   0.91401E+01   0.81002E-03   0.17366E+01
   0.91401E+01   0.81034E-03   0.17366E+01
   0.91401E+01   0.81067E-03   0.17368E+01
   0.91401E+01   0.81099E-03   0.17368E+01
   0.91401E+01   0.81131E-03   0.17367E+01
   0.91401E+01   0.81164E-03   0.17367E+01
   0.91401E+01   0.81196E-03   0.17368E+01
   0.91401E+01   0.81229E-03   0.17368E+01
   0.91301E+01   0.81261E-03   0.17368E+01
   0.91301E+01   0.81294E-03   0.17368E+01
   0.91301E+01   0.81326E-03   0.17369E+01
   0.91301E+01   0.81359E-03   0.17371E+01
   0.91301E+01   0.81391E-03   0.17371E+01
   0.91301E+01   0.81424E-03   0.17372E+01
   0.91301E+01   0.81456E-03   0.17371E+01
   0.91301E+01   0.81489E-03   0.17372E+01
   0.91301E+01   0.81521E-03   0.17371E+01
   0.91301E+01   0.81554E-03   0.17371E+01
   0.91301E+01   0.81586E-03   0.17371E+01
   0.91301E+01   0.81619E-03   0.17372E+01
   0.91301E+01   0.81652E-03   0.17373E+01
   0.91201E+01   0.81684E-03   0.17372E+01
   0.91201E+01   0.81717E-03   0.17374E+01
   0.91201E+01   0.81750E-03   0.17374E+01
   0.91201E+01   0.81782E-03   0.17373E+01
   0.91201E+01   0.81815E-03   0.17374E+01
   0.91201E+01   0.81848E-03   0.17374E+01
   0.91201E+01   0.81880E-03   0.17376E+01
   0.91201E+01   0.81913E-03   0.17376E+01
   0.91201E+01   0.81946E-03   0.17375E+01
   0.91201E+01   0.81979E-03   0.17373E+01
   0.91201E+01   0.82011E-03   0.17375E+01
   0.91201E+01   0.82044E-03   0.17377E+01
   0.91101E+01   0.82077E-03   0.17377E+01
   0.91101E+01   0.82110E-03   0.17376E+01
   0.91101E+01   0.82142E-03   0.17377E+01
   0.91101E+01   0.82175E-03   0.17379E+01
   0.91101E+01   0.82208E-03   0.17379E+01
   0.91101E+01   0.82241E-03   0.17380E+01
   0.91101E+01   0.82274E-03   0.17381E+01
   0.91101E+01   0.82307E-03   0.17379E+01
   0.91101E+01   0.82340E-03   0.17380E+01
   0.91101E+01   0.82372E-03   0.17381E+01
   0.91101E+01   0.82405E-03   0.17379E+01
   0.91101E+01   0.82438E-03   0.17380E+01
   0.91101E+01   0.82471E-03   0.17381E+01
   0.91001E+01   0.82504E-03   0.17381E+01
   0.91001E+01   0.82537E-03   0.17381E+01
   0.91001E+01   0.82570E-03   0.17382E+01
   0.91001E+01   0.82603E-03   0.17382E+01
   0.91001E+01   0.82636E-03   0.17382E+01
   0.91001E+01   0.82669E-03   0.17383E+01
   0.91001E+01   0.82702E-03   0.17385E+01
   0.91001E+01   0.82735E-03   0.17384E+01
   0.91001E+01   0.82768E-03   0.17383E+01
   0.91001E+01   0.82801E-03   0.17382E+01
   0.91001E+01   0.82834E-03   0.17385E+01
   0.91001E+01   0.82868E-03   0.17385E+01
   0.90901E+01   0.82901E-03   0.17385E+01
   0.90901E+01   0.82934E-03   0.17385E+01
   0.90901E+01   0.82967E-03   0.17385E+01
   0.90901E+01   0.83000E-03   0.17387E+01
   0.90901E+01   0.83033E-03   0.17387E+01
   0.90901E+01   0.83066E-03   0.17389E+01
   0.90901E+01   0.83100E-03   0.17389E+01
   0.90901E+01   0.83133E-03   0.17388E+01
   0.90901E+01   0.83166E-03   0.17388E+01
   0.90901E+01   0.83199E-03   0.17388E+01
   0.90901E+01   0.83232E-03   0.17387E+01
   0.90901E+01   0.83266E-03   0.17388E+01
   0.90901E+01   0.83299E-03   0.17389E+01
   0.90801E+01   0.83332E-03   0.17389E+01
   0.90801E+01   0.83366E-03   0.17389E+01
   0.90801E+01   0.83399E-03   0.17390E+01
   0.90801E+01   0.83432E-03   0.17389E+01
   0.90801E+01   0.83466E-03   0.17391E+01
   0.90801E+01   0.83499E-03   0.17392E+01
   0.90801E+01   0.83532E-03   0.17393E+01
   0.90801E+01   0.83566E-03   0.17392E+01
   0.90801E+01   0.83599E-03   0.17392E+01
   0.90801E+01   0.83632E-03   0.17392E+01
   0.90801E+01   0.83666E-03   0.17393E+01
   0.90801E+01   0.83699E-03   0.17394E+01
   0.90801E+01   0.83733E-03   0.17394E+01
   0.90801E+01   0.83766E-03   0.17393E+01
   0.90701E+01   0.83800E-03   0.17394E+01
   0.90701E+01   0.83833E-03   0.17395E+01
   0.90701E+01   0.83867E-03   0.17395E+01
   0.90701E+01   0.83900E-03   0.17396E+01
   0.90701E+01   0.83934E-03   0.17396E+01
   0.90701E+01   0.83967E-03   0.17396E+01
   0.90701E+01   0.84001E-03   0.17395E+01
   0.90701E+01   0.84034E-03   0.17396E+01
   0.90701E+01   0.84068E-03   0.17396E+01
   0.90701E+01   0.84102E-03   0.17397E+01
   0.90701E+01   0.84135E-03   0.17397E+01
   0.90701E+01   0.84169E-03   0.17397E+01
   0.90601E+01   0.84202E-03   0.17398E+01
   0.90601E+01   0.84236E-03   0.17398E+01
   0.90601E+01   0.84270E-03   0.17398E+01
   0.90601E+01   0.84303E-03   0.17399E+01
   0.90601E+01   0.84337E-03   0.17400E+01
   0.90601E+01   0.84371E-03   0.17401E+01
   0.90601E+01   0.84404E-03   0.17401E+01
   0.90601E+01   0.84438E-03   0.17401E+01
   0.90601E+01   0.84472E-03   0.17400E+01
   0.90601E+01   0.84506E-03   0.17401E+01
   0.90601E+01   0.84539E-03   0.17403E+01
   0.90601E+01   0.84573E-03   0.17403E+01
   0.90601E+01   0.84607E-03   0.17402E+01
   0.90501E+01   0.84641E-03   0.17402E+01
   0.90501E+01   0.84675E-03   0.17403E+01
   0.90501E+01   0.84708E-03   0.17403E+01
   0.90501E+01   0.84742E-03   0.17404E+01
   0.90501E+01   0.84776E-03   0.17405E+01
   0.90501E+01   0.84810E-03   0.17405E+01
   0.90501E+01   0.84844E-03   0.17405E+01
   0.90501E+01   0.84878E-03   0.17404E+01
   0.90501E+01   0.84912E-03   0.17404E+01
   0.90501E+01   0.84946E-03   0.17404E+01
   0.90501E+01   0.84980E-03   0.17405E+01
   0.90501E+01   0.85014E-03   0.17405E+01
   0.90501E+01   0.85048E-03   0.17406E+01
   0.90401E+01   0.85081E-03   0.17406E+01
   0.90401E+01   0.85115E-03   0.17405E+01
   0.90401E+01   0.85150E-03   0.17406E+01
   0.90401E+01   0.85184E-03   0.17407E+01
   0.90401E+01   0.85218E-03   0.17408E+01
   0.90401E+01   0.85252E-03   0.17408E+01
   0.90401E+01   0.85286E-03   0.17407E+01
   0.90401E+01   0.85320E-03   0.17406E+01
   0.90401E+01   0.85354E-03   0.17406E+01
   0.90401E+01   0.85388E-03   0.17408E+01
   0.90401E+01   0.85422E-03   0.17409E+01
   0.90401E+01   0.85456E-03   0.17409E+01
   0.90401E+01   0.85490E-03   0.17409E+01
   0.90301E+01   0.85525E-03   0.17410E+01
   0.90301E+01   0.85559E-03   0.17411E+01
   0.90301E+01   0.85593E-03   0.17411E+01
   0.90301E+01   0.85627E-03   0.17410E+01
   0.90301E+01   0.85661E-03   0.17410E+01
   0.90301E+01   0.85696E-03   0.17412E+01
   0.90301E+01   0.85730E-03   0.17411E+01
   0.90301E+01   0.85764E-03   0.17410E+01
   0.90301E+01   0.85798E-03   0.17410E+01
   0.90301E+01   0.85833E-03   0.17411E+01
   0.90301E+01   0.85867E-03   0.17411E+01
   0.90301E+01   0.85901E-03   0.17411E+01
   0.90301E+01   0.85935E-03   0.17412E+01
   0.90201E+01   0.85970E-03   0.17412E+01
   0.90201E+01   0.86004E-03   0.17411E+01
   0.90201E+01   0.86039E-03   0.17413E+01
   0.90201E+01   0.86073E-03   0.17415E+01
   0.90201E+01   0.86107E-03   0.17414E+01
   0.90201E+01   0.86142E-03   0.17414E+01
   0.90201E+01   0.86176E-03   0.17414E+01
   0.90201E+01   0.86211E-03   0.17413E+01
   0.90201E+01   0.86245E-03   0.17414E+01
   0.90201E+01   0.86279E-03   0.17416E+01
   0.90201E+01   0.86314E-03   0.17415E+01
   0.90201E+01   0.86348E-03   0.17415E+01
   0.90201E+01   0.86383E-03   0.17416E+01
   0.90101E+01   0.86417E-03   0.17417E+01
   0.90101E+01   0.86452E-03   0.17418E+01
   0.90101E+01   0.86487E-03   0.17418E+01
   0.90101E+01   0.86521E-03   0.17417E+01
   0.90101E+01   0.86556E-03   0.17418E+01
   0.90101E+01   0.86590E-03   0.17418E+01
   0.90101E+01   0.86625E-03   0.17417E+01
   0.90101E+01   0.86659E-03   0.17417E+01
   0.90101E+01   0.86694E-03   0.17417E+01
   0.90101E+01   0.86729E-03   0.17418E+01
   0.90101E+01   0.86763E-03   0.17417E+01
   0.90101E+01   0.86798E-03   0.17418E+01
   0.90001E+01   0.86833E-03   0.17418E+01
   0.90001E+01   0.86867E-03   0.17418E+01
   0.90001E+01   0.86902E-03   0.17419E+01
   0.90001E+01   0.86937E-03   0.17420E+01
   0.90001E+01   0.86972E-03   0.17421E+01
   0.90001E+01   0.87006E-03   0.17421E+01
   0.90001E+01   0.87041E-03   0.17420E+01
   0.90001E+01   0.87076E-03   0.17420E+01
   0.90001E+01   0.87111E-03   0.17420E+01
   0.90001E+01   0.87145E-03   0.17421E+01
   0.90001E+01   0.87180E-03   0.17421E+01
   0.90001E+01   0.87215E-03   0.17421E+01
   0.90001E+01   0.87250E-03   0.17421E+01
   0.89901E+01   0.87285E-03   0.17423E+01
   0.89901E+01   0.87320E-03   0.17423E+01
   0.89901E+01   0.87355E-03   0.17424E+01
   0.89901E+01   0.87390E-03   0.17424E+01
   0.89901E+01   0.87424E-03   0.17424E+01
   0.89901E+01   0.87459E-03   0.17425E+01
   0.89901E+01   0.87494E-03   0.17425E+01
   0.89901E+01   0.87529E-03   0.17425E+01
   0.89901E+01   0.87564E-03   0.17425E+01
   0.89901E+01   0.87599E-03   0.17425E+01
   0.89901E+01   0.87634E-03   0.17425E+01
   0.89901E+01   0.87669E-03   0.17425E+01
   0.89901E+01   0.87704E-03   0.17425E+01
   0.89801E+01   0.87739E-03   0.17425E+01
   0.89801E+01   0.87774E-03   0.17425E+01
   0.89801E+01   0.87809E-03   0.17425E+01
   0.89801E+01   0.87845E-03   0.17427E+01
   0.89801E+01   0.87880E-03   0.17426E+01
   0.89801E+01   0.87915E-03   0.17427E+01
   0.89801E+01   0.87950E-03   0.17427E+01
   0.89801E+01   0.87985E-03   0.17427E+01
   0.89801E+01   0.88020E-03   0.17427E+01
   0.89801E+01   0.88055E-03   0.17427E+01
   0.89801E+01   0.88091E-03   0.17426E+01
   0.89801E+01   0.88126E-03   0.17427E+01
   0.89801E+01   0.88161E-03   0.17428E+01
   0.89801E+01   0.88196E-03   0.17429E+01
   0.89701E+01   0.88231E-03   0.17429E+01
   0.89701E+01   0.88267E-03   0.17430E+01
   0.89701E+01   0.88302E-03   0.17430E+01
   0.89701E+01   0.88337E-03   0.17430E+01
   0.89701E+01   0.88373E-03   0.17431E+01
   0.89701E+01   0.88408E-03   0.17432E+01
   0.89701E+01   0.88443E-03   0.17432E+01
   0.89701E+01   0.88478E-03   0.17431E+01
   0.89701E+01   0.88514E-03   0.17431E+01
   0.89701E+01   0.88549E-03   0.17431E+01
   0.89701E+01   0.88585E-03   0.17430E+01
   0.89701E+01   0.88620E-03   0.17432E+01
   0.89701E+01   0.88655E-03   0.17432E+01
   0.89601E+01   0.88691E-03   0.17431E+01
   0.89601E+01   0.88726E-03   0.17432E+01
   0.89601E+01   0.88762E-03   0.17432E+01
   0.89601E+01   0.88797E-03   0.17432E+01
   0.89601E+01   0.88833E-03   0.17431E+01
   0.89601E+01   0.88868E-03   0.17432E+01
   0.89601E+01   0.88904E-03   0.17433E+01
   0.89601E+01   0.88939E-03   0.17433E+01
   0.89601E+01   0.88975E-03   0.17434E+01
   0.89601E+01   0.89010E-03   0.17433E+01
   0.89601E+01   0.89046E-03   0.17434E+01
   0.89601E+01   0.89081E-03   0.17435E+01
   0.89601E+01   0.89117E-03   0.17435E+01
   0.89601E+01   0.89153E-03   0.17435E+01
   0.89501E+01   0.89188E-03   0.17436E+01
   0.89501E+01   0.89224E-03   0.17434E+01
   0.89501E+01   0.89260E-03   0.17435E+01
   0.89501E+01   0.89295E-03   0.17436E+01
   0.89501E+01   0.89331E-03   0.17437E+01
   0.89501E+01   0.89367E-03   0.17437E+01
   0.89501E+01   0.89402E-03   0.17436E+01
   0.89501E+01   0.89438E-03   0.17436E+01
   0.89501E+01   0.89474E-03   0.17436E+01
   0.89501E+01   0.89509E-03   0.17436E+01
   0.89501E+01   0.89545E-03   0.17436E+01
   0.89501E+01   0.89581E-03   0.17438E+01
   0.89401E+01   0.89617E-03   0.17438E+01
   0.89401E+01   0.89653E-03   0.17438E+01
   0.89401E+01   0.89688E-03   0.17438E+01
   0.89401E+01   0.89724E-03   0.17437E+01
   0.89401E+01   0.89760E-03   0.17438E+01
   0.89401E+01   0.89796E-03   0.17438E+01
   0.89401E+01   0.89832E-03   0.17438E+01
   0.89401E+01   0.89868E-03   0.17439E+01
   0.89401E+01   0.89904E-03   0.17438E+01
   0.89401E+01   0.89940E-03   0.17438E+01
   0.89401E+01   0.89976E-03   0.17439E+01
   0.89401E+01   0.90011E-03   0.17439E+01
   0.89301E+01   0.90047E-03   0.17440E+01
   0.89301E+01   0.90083E-03   0.17440E+01
   0.89301E+01   0.90119E-03   0.17439E+01
   0.89301E+01   0.90155E-03   0.17439E+01
   0.89301E+01   0.90191E-03   0.17441E+01
   0.89301E+01   0.90227E-03   0.17441E+01
   0.89301E+01   0.90264E-03   0.17443E+01
   0.89301E+01   0.90300E-03   0.17442E+01
   0.89301E+01   0.90336E-03   0.17442E+01
   0.89301E+01   0.90372E-03   0.17441E+01
   0.89301E+01   0.90408E-03   0.17441E+01
   0.89301E+01   0.90444E-03   0.17441E+01
   0.89301E+01   0.90480E-03   0.17442E+01
   0.89301E+01   0.90516E-03   0.17443E+01
   0.89301E+01   0.90552E-03   0.17444E+01
   0.89201E+01   0.90589E-03   0.17443E+01
   0.89201E+01   0.90625E-03   0.17444E+01
   0.89201E+01   0.90661E-03   0.17444E+01
   0.89201E+01   0.90697E-03   0.17443E+01
   0.89201E+01   0.90734E-03   0.17443E+01
   0.89201E+01   0.90770E-03   0.17444E+01
   0.89201E+01   0.90806E-03   0.17445E+01
   0.89201E+01   0.90842E-03   0.17444E+01
   0.89201E+01   0.90879E-03   0.17443E+01
   0.89201E+01   0.90915E-03   0.17444E+01
   0.89201E+01   0.90951E-03   0.17444E+01
   0.89101E+01   0.90988E-03   0.17444E+01
   0.89101E+01   0.91024E-03   0.17445E+01
   0.89101E+01   0.91060E-03   0.17444E+01
   0.89101E+01   0.91097E-03   0.17444E+01
   0.89101E+01   0.91133E-03   0.17445E+01
   0.89101E+01   0.91170E-03   0.17446E+01
   0.89101E+01   0.91206E-03   0.17448E+01
   0.89101E+01   0.91242E-03   0.17448E+01
   0.89101E+01   0.91279E-03   0.17447E+01
   0.89101E+01   0.91315E-03   0.17446E+01
   0.89101E+01   0.91352E-03   0.17446E+01
   0.89101E+01   0.91388E-03   0.17447E+01
   0.89101E+01   0.91425E-03   0.17447E+01
   0.89101E+01   0.91461E-03   0.17448E+01
   0.89101E+01   0.91498E-03   0.17448E+01
   0.89001E+01   0.91534E-03   0.17447E+01
   0.89001E+01   0.91571E-03   0.17448E+01
   0.89001E+01   0.91608E-03   0.17448E+01
   0.89001E+01   0.91644E-03   0.17448E+01
   0.89001E+01   0.91681E-03   0.17447E+01
   0.89001E+01   0.91717E-03   0.17448E+01
   0.89001E+01   0.91754E-03   0.17449E+01
   0.89001E+01   0.91791E-03   0.17449E+01
   0.89001E+01   0.91827E-03   0.17449E+01
   0.89001E+01   0.91864E-03   0.17449E+01
   0.89001E+01   0.91901E-03   0.17450E+01
   0.89001E+01   0.91938E-03   0.17450E+01
   0.89001E+01   0.91974E-03   0.17450E+01
   0.89001E+01   0.92011E-03   0.17451E+01
   0.88901E+01   0.92048E-03   0.17450E+01
   0.88901E+01   0.92085E-03   0.17451E+01
   0.88901E+01   0.92121E-03   0.17451E+01
   0.88901E+01   0.92158E-03   0.17452E+01
   0.88901E+01   0.92195E-03   0.17452E+01
   0.88901E+01   0.92232E-03   0.17452E+01
   0.88901E+01   0.92269E-03   0.17451E+01
   0.88901E+01   0.92306E-03   0.17452E+01
   0.88901E+01   0.92342E-03   0.17452E+01
   0.88901E+01   0.92379E-03   0.17452E+01
   0.88901E+01   0.92416E-03   0.17453E+01
   0.88901E+01   0.92453E-03   0.17453E+01
   0.88901E+01   0.92490E-03   0.17452E+01
   0.88801E+01   0.92527E-03   0.17454E+01
   0.88801E+01   0.92564E-03   0.17452E+01
   0.88801E+01   0.92601E-03   0.17454E+01
   0.88801E+01   0.92638E-03   0.17453E+01
   0.88801E+01   0.92675E-03   0.17454E+01
   0.88801E+01   0.92712E-03   0.17455E+01
   0.88801E+01   0.92749E-03   0.17456E+01
   0.88801E+01   0.92786E-03   0.17455E+01
   0.88801E+01   0.92823E-03   0.17456E+01
   0.88801E+01   0.92860E-03   0.17456E+01
   0.88801E+01   0.92897E-03   0.17457E+01
   0.88801E+01   0.92935E-03   0.17456E+01
   0.88801E+01   0.92972E-03   0.17456E+01
   0.88801E+01   0.93009E-03   0.17455E+01
   0.88701E+01   0.93046E-03   0.17456E+01
   0.88701E+01   0.93083E-03   0.17456E+01
   0.88701E+01   0.93120E-03   0.17457E+01
   0.88701E+01   0.93158E-03   0.17457E+01
   0.88701E+01   0.93195E-03   0.17457E+01
   0.88701E+01   0.93232E-03   0.17457E+01
   0.88701E+01   0.93269E-03   0.17456E+01
   0.88701E+01   0.93307E-03   0.17457E+01
   0.88701E+01   0.93344E-03   0.17457E+01
   0.88701E+01   0.93381E-03   0.17457E+01
   0.88701E+01   0.93419E-03   0.17458E+01
   0.88701E+01   0.93456E-03   0.17457E+01
   0.88701E+01   0.93493E-03   0.17458E+01
   0.88601E+01   0.93531E-03   0.17456E+01
   0.88601E+01   0.93568E-03   0.17458E+01
   0.88601E+01   0.93605E-03   0.17457E+01
   0.88601E+01   0.93643E-03   0.17458E+01
   0.88601E+01   0.93680E-03   0.17458E+01
   0.88601E+01   0.93718E-03   0.17459E+01
   0.88601E+01   0.93755E-03   0.17458E+01
   0.88601E+01   0.93792E-03   0.17459E+01
   0.88601E+01   0.93830E-03   0.17458E+01
   0.88601E+01   0.93867E-03   0.17459E+01
   0.88601E+01   0.93905E-03   0.17460E+01
   0.88601E+01   0.93942E-03   0.17459E+01
   0.88601E+01   0.93980E-03   0.17459E+01
   0.88501E+01   0.94018E-03   0.17460E+01
   0.88501E+01   0.94055E-03   0.17460E+01
   0.88501E+01   0.94093E-03   0.17461E+01
   0.88501E+01   0.94130E-03   0.17460E+01
   0.88501E+01   0.94168E-03   0.17460E+01
   0.88501E+01   0.94206E-03   0.17461E+01
   0.88501E+01   0.94243E-03   0.17460E+01
   0.88501E+01   0.94281E-03   0.17461E+01
   0.88501E+01   0.94318E-03   0.17460E+01
   0.88501E+01   0.94356E-03   0.17460E+01
   0.88501E+01   0.94394E-03   0.17461E+01
   0.88501E+01   0.94432E-03   0.17460E+01
   0.88501E+01   0.94469E-03   0.17461E+01
   0.88501E+01   0.94507E-03   0.17461E+01
   0.88401E+01   0.94545E-03   0.17460E+01
   0.88401E+01   0.94583E-03   0.17460E+01
   0.88401E+01   0.94620E-03   0.17462E+01
   0.88401E+01   0.94658E-03   0.17461E+01
   0.88401E+01   0.94696E-03   0.17462E+01
   0.88401E+01   0.94734E-03   0.17463E+01
   0.88401E+01   0.94772E-03   0.17463E+01
   0.88401E+01   0.94810E-03   0.17462E+01
   0.88401E+01   0.94847E-03   0.17462E+01
   0.88401E+01   0.94885E-03   0.17463E+01
   0.88401E+01   0.94923E-03   0.17462E+01
   0.88401E+01   0.94961E-03   0.17462E+01
   0.88401E+01   0.94999E-03   0.17464E+01
   0.88401E+01   0.95037E-03   0.17465E+01
   0.88401E+01   0.95075E-03   0.17466E+01
   0.88301E+01   0.95113E-03   0.17463E+01
   0.88301E+01   0.95151E-03   0.17463E+01
   0.88301E+01   0.95189E-03   0.17464E+01
   0.88301E+01   0.95227E-03   0.17464E+01
   0.88301E+01   0.95265E-03   0.17464E+01
   0.88301E+01   0.95303E-03   0.17464E+01
   0.88301E+01   0.95341E-03   0.17463E+01
   0.88301E+01   0.95379E-03   0.17464E+01
   0.88301E+01   0.95418E-03   0.17462E+01
   0.88301E+01   0.95456E-03   0.17464E+01
   0.88301E+01   0.95494E-03   0.17463E+01
   0.88201E+01   0.95532E-03   0.17464E+01
   0.88201E+01   0.95570E-03   0.17463E+01
   0.88201E+01   0.95608E-03   0.17462E+01
   0.88201E+01   0.95647E-03   0.17465E+01
   0.88201E+01   0.95685E-03   0.17465E+01
   0.88201E+01   0.95723E-03   0.17465E+01
   0.88201E+01   0.95761E-03   0.17467E+01
   0.88201E+01   0.95799E-03   0.17466E+01
   0.88201E+01   0.95838E-03   0.17467E+01
   0.88201E+01   0.95876E-03   0.17466E+01
   0.88201E+01   0.95914E-03   0.17466E+01
   0.88201E+01   0.95953E-03   0.17466E+01
   0.88201E+01   0.95991E-03   0.17466E+01
   0.88201E+01   0.96029E-03   0.17468E+01
   0.88201E+01   0.96068E-03   0.17468E+01
   0.88101E+01   0.96106E-03   0.17467E+01
   0.88101E+01   0.96145E-03   0.17467E+01
   0.88101E+01   0.96183E-03   0.17467E+01
   0.88101E+01   0.96221E-03   0.17468E+01
   0.88101E+01   0.96260E-03   0.17467E+01
   0.88101E+01   0.96298E-03   0.17467E+01
   0.88101E+01   0.96337E-03   0.17467E+01
   0.88101E+01   0.96375E-03   0.17467E+01
   0.88101E+01   0.96414E-03   0.17467E+01
   0.88101E+01   0.96452E-03   0.17467E+01
   0.88101E+01   0.96491E-03   0.17467E+01
   0.88101E+01   0.96529E-03   0.17467E+01
   0.88001E+01   0.96568E-03   0.17467E+01
   0.88001E+01   0.96607E-03   0.17467E+01
   0.88001E+01   0.96645E-03   0.17468E+01
   0.88001E+01   0.96684E-03   0.17468E+01
   0.88001E+01   0.96722E-03   0.17468E+01
   0.88001E+01   0.96761E-03   0.17469E+01
   0.88001E+01   0.96800E-03   0.17469E+01
   0.88001E+01   0.96838E-03   0.17469E+01
   0.88001E+01   0.96877E-03   0.17469E+01
   0.88001E+01   0.96916E-03   0.17468E+01
   0.88001E+01   0.96954E-03   0.17469E+01
   0.88001E+01   0.96993E-03   0.17468E+01
   0.88001E+01   0.97032E-03   0.17469E+01
   0.88001E+01   0.97071E-03   0.17471E+01
   0.88001E+01   0.97110E-03   0.17471E+01
   0.87901E+01   0.97148E-03   0.17470E+01
   0.87901E+01   0.97187E-03   0.17470E+01
   0.87901E+01   0.97226E-03   0.17471E+01
   0.87901E+01   0.97265E-03   0.17471E+01
   0.87901E+01   0.97304E-03   0.17471E+01
   0.87901E+01   0.97343E-03   0.17471E+01
   0.87901E+01   0.97381E-03   0.17471E+01
   0.87901E+01   0.97420E-03   0.17471E+01
   0.87901E+01   0.97459E-03   0.17471E+01
   0.87901E+01   0.97498E-03   0.17470E+01
   0.87901E+01   0.97537E-03   0.17470E+01
   0.87901E+01   0.97576E-03   0.17469E+01
   0.87901E+01   0.97615E-03   0.17469E+01
   0.87801E+01   0.97654E-03   0.17471E+01
   0.87801E+01   0.97693E-03   0.17471E+01
   0.87801E+01   0.97732E-03   0.17471E+01
   0.87801E+01   0.97771E-03   0.17471E+01
   0.87801E+01   0.97810E-03   0.17472E+01
   0.87801E+01   0.97849E-03   0.17471E+01
   0.87801E+01   0.97889E-03   0.17471E+01
   0.87801E+01   0.97928E-03   0.17471E+01
   0.87801E+01   0.97967E-03   0.17471E+01
   0.87801E+01   0.98006E-03   0.17472E+01
   0.87801E+01   0.98045E-03   0.17470E+01
   0.87801E+01   0.98084E-03   0.17472E+01
   0.87801E+01   0.98123E-03   0.17474E+01
   0.87801E+01   0.98163E-03   0.17474E+01
   0.87801E+01   0.98202E-03   0.17473E+01
   0.87801E+01   0.98241E-03   0.17473E+01
   0.87701E+01   0.98280E-03   0.17474E+01
   0.87701E+01   0.98320E-03   0.17475E+01
   0.87701E+01   0.98359E-03   0.17473E+01
   0.87701E+01   0.98398E-03   0.17474E+01
   0.87701E+01   0.98438E-03   0.17473E+01
   0.87701E+01   0.98477E-03   0.17473E+01
   0.87701E+01   0.98516E-03   0.17473E+01
   0.87701E+01   0.98556E-03   0.17472E+01
   0.87701E+01   0.98595E-03   0.17472E+01
   0.87701E+01   0.98634E-03   0.17472E+01
   0.87701E+01   0.98674E-03   0.17472E+01
   0.87701E+01   0.98713E-03   0.17473E+01
   0.87601E+01   0.98753E-03   0.17474E+01
   0.87601E+01   0.98792E-03   0.17473E+01
   0.87601E+01   0.98832E-03   0.17475E+01
   0.87601E+01   0.98871E-03   0.17473E+01
   0.87601E+01   0.98911E-03   0.17474E+01
   0.87601E+01   0.98950E-03   0.17474E+01
   0.87601E+01   0.98990E-03   0.17473E+01
   0.87601E+01   0.99029E-03   0.17472E+01
   0.87601E+01   0.99069E-03   0.17474E+01
   0.87601E+01   0.99108E-03   0.17474E+01
   0.87601E+01   0.99148E-03   0.17475E+01
   0.87601E+01   0.99188E-03   0.17476E+01
   0.87601E+01   0.99227E-03   0.17475E+01
   0.87501E+01   0.99267E-03   0.17474E+01
   0.87501E+01   0.99306E-03   0.17475E+01
   0.87501E+01   0.99346E-03   0.17475E+01
   0.87501E+01   0.99386E-03   0.17476E+01
   0.87501E+01   0.99426E-03   0.17475E+01
   0.87501E+01   0.99465E-03   0.17475E+01
   0.87501E+01   0.99505E-03   0.17474E+01
   0.87501E+01   0.99545E-03   0.17476E+01
   0.87501E+01   0.99585E-03   0.17476E+01
   0.87501E+01   0.99624E-03   0.17475E+01
   0.87501E+01   0.99664E-03   0.17475E+01
   0.87501E+01   0.99704E-03   0.17475E+01
   0.87501E+01   0.99744E-03   0.17475E+01
   0.87501E+01   0.99784E-03   0.17476E+01
   0.87501E+01   0.99824E-03   0.17475E+01
   0.87401E+01   0.99863E-03   0.17476E+01
   0.87401E+01   0.99903E-03   0.17476E+01
   0.87401E+01   0.99943E-03   0.17475E+01
   0.87401E+01   0.99983E-03   0.17476E+01
   0.87401E+01   0.10002E-02   0.17476E+01
   0.87401E+01   0.10006E-02   0.17475E+01
   0.87401E+01   0.10010E-02   0.17475E+01
   0.87401E+01   0.10014E-02   0.17475E+01
   0.87401E+01   0.10018E-02   0.17475E+01
   0.87401E+01   0.10022E-02   0.17477E+01
   0.87401E+01   0.10026E-02   0.17477E+01
   0.87401E+01   0.10030E-02   0.17476E+01
   0.87401E+01   0.10034E-02   0.17476E+01
   0.87301E+01   0.10038E-02   0.17476E+01
   0.87301E+01   0.10042E-02   0.17477E+01
   0.87301E+01   0.10046E-02   0.17478E+01
   0.87301E+01   0.10050E-02   0.17477E+01
   0.87301E+01   0.10054E-02   0.17477E+01
   0.87301E+01   0.10058E-02   0.17478E+01
   0.87301E+01   0.10062E-02   0.17478E+01
   0.87301E+01   0.10066E-02   0.17478E+01
   0.87301E+01   0.10070E-02   0.17478E+01
   0.87301E+01   0.10074E-02   0.17477E+01
   0.87301E+01   0.10079E-02   0.17478E+01
   0.87301E+01   0.10083E-02   0.17478E+01
   0.87301E+01   0.10087E-02   0.17478E+01
   0.87301E+01   0.10091E-02   0.17478E+01
   0.87301E+01   0.10095E-02   0.17478E+01
   0.87201E+01   0.10099E-02   0.17479E+01
   0.87201E+01   0.10103E-02   0.17478E+01
   0.87201E+01   0.10107E-02   0.17478E+01
   0.87201E+01   0.10111E-02   0.17477E+01
   0.87201E+01   0.10115E-02   0.17477E+01
   0.87201E+01   0.10119E-02   0.17477E+01
   0.87201E+01   0.10123E-02   0.17477E+01
   0.87201E+01   0.10127E-02   0.17477E+01
   0.87201E+01   0.10131E-02   0.17479E+01
   0.87201E+01   0.10135E-02   0.17478E+01
   0.87201E+01   0.10139E-02   0.17478E+01
   0.87201E+01   0.10143E-02   0.17479E+01
   0.87201E+01   0.10147E-02   0.17480E+01
   0.87201E+01   0.10151E-02   0.17480E+01
   0.87201E+01   0.10155E-02   0.17481E+01
   0.87101E+01   0.10159E-02   0.17481E+01
   0.87101E+01   0.10163E-02   0.17479E+01
   0.87101E+01   0.10167E-02   0.17480E+01
   0.87101E+01   0.10172E-02   0.17479E+01
   0.87101E+01   0.10176E-02   0.17479E+01
   0.87101E+01   0.10180E-02   0.17478E+01
   0.87101E+01   0.10184E-02   0.17478E+01
   0.87101E+01   0.10188E-02   0.17480E+01
   0.87101E+01   0.10192E-02   0.17480E+01
   0.87101E+01   0.10196E-02   0.17480E+01
   0.87101E+01   0.10200E-02   0.17481E+01
   0.87101E+01   0.10204E-02   0.17481E+01
   0.87101E+01   0.10208E-02   0.17481E+01
   0.87001E+01   0.10212E-02   0.17480E+01
   0.87001E+01   0.10216E-02   0.17480E+01
   0.87001E+01   0.10220E-02   0.17480E+01
   0.87001E+01   0.10225E-02   0.17480E+01
   0.87001E+01   0.10229E-02   0.17480E+01
   0.87001E+01   0.10233E-02   0.17480E+01
   0.87001E+01   0.10237E-02   0.17481E+01
   0.87001E+01   0.10241E-02   0.17481E+01
   0.87001E+01   0.10245E-02   0.17482E+01
   0.87001E+01   0.10249E-02   0.17481E+01
   0.87001E+01   0.10253E-02   0.17481E+01
   0.87001E+01   0.10257E-02   0.17482E+01
   0.87001E+01   0.10261E-02   0.17482E+01
   0.87001E+01   0.10265E-02   0.17482E+01
   0.86901E+01   0.10270E-02   0.17482E+01
   0.86901E+01   0.10274E-02   0.17480E+01
   0.86901E+01   0.10278E-02   0.17482E+01
   0.86901E+01   0.10282E-02   0.17481E+01
   0.86901E+01   0.10286E-02   0.17481E+01
   0.86901E+01   0.10290E-02   0.17480E+01
   0.86901E+01   0.10294E-02   0.17480E+01
   0.86901E+01   0.10298E-02   0.17482E+01
   0.86901E+01   0.10302E-02   0.17481E+01
   0.86901E+01   0.10307E-02   0.17481E+01
   0.86901E+01   0.10311E-02   0.17483E+01
   0.86901E+01   0.10315E-02   0.17483E+01
   0.86901E+01   0.10319E-02   0.17482E+01
   0.86901E+01   0.10323E-02   0.17482E+01
   0.86801E+01   0.10327E-02   0.17482E+01
   0.86801E+01   0.10331E-02   0.17482E+01
   0.86801E+01   0.10335E-02   0.17482E+01
   0.86801E+01   0.10340E-02   0.17482E+01
   0.86801E+01   0.10344E-02   0.17481E+01
   0.86801E+01   0.10348E-02   0.17483E+01
   0.86801E+01   0.10352E-02   0.17482E+01
   0.86801E+01   0.10356E-02   0.17481E+01
   0.86801E+01   0.10360E-02   0.17483E+01
   0.86801E+01   0.10364E-02   0.17482E+01
   0.86801E+01   0.10368E-02   0.17482E+01
   0.86801E+01   0.10373E-02   0.17484E+01
   0.86801E+01   0.10377E-02   0.17483E+01
   0.86801E+01   0.10381E-02   0.17482E+01
   0.86801E+01   0.10385E-02   0.17482E+01
   0.86701E+01   0.10389E-02   0.17482E+01
   0.86701E+01   0.10393E-02   0.17482E+01
   0.86701E+01   0.10398E-02   0.17482E+01
   0.86701E+01   0.10402E-02   0.17481E+01
   0.86701E+01   0.10406E-02   0.17481E+01
   0.86701E+01   0.10410E-02   0.17481E+01
   0.86701E+01   0.10414E-02   0.17483E+01
   0.86701E+01   0.10418E-02   0.17482E+01
   0.86701E+01   0.10422E-02   0.17483E+01
   0.86701E+01   0.10427E-02   0.17483E+01
   0.86701E+01   0.10431E-02   0.17483E+01
   0.86701E+01   0.10435E-02   0.17482E+01
   0.86701E+01   0.10439E-02   0.17482E+01
   0.86601E+01   0.10443E-02   0.17481E+01
   0.86601E+01   0.10447E-02   0.17482E+01
   0.86601E+01   0.10452E-02   0.17483E+01
   0.86601E+01   0.10456E-02   0.17482E+01
   0.86601E+01   0.10460E-02   0.17483E+01
   0.86601E+01   0.10464E-02   0.17482E+01
   0.86601E+01   0.10468E-02   0.17481E+01
   0.86601E+01   0.10473E-02   0.17481E+01
   0.86601E+01   0.10477E-02   0.17481E+01
   0.86601E+01   0.10481E-02   0.17483E+01
   0.86601E+01   0.10485E-02   0.17483E+01
   0.86601E+01   0.10489E-02   0.17483E+01
   0.86601E+01   0.10493E-02   0.17482E+01
   0.86601E+01   0.10498E-02   0.17482E+01
   0.86601E+01   0.10502E-02   0.17482E+01
   0.86501E+01   0.10506E-02   0.17482E+01
   0.86501E+01   0.10510E-02   0.17483E+01
   0.86501E+01   0.10514E-02   0.17482E+01
   0.86501E+01   0.10519E-02   0.17481E+01
   0.86501E+01   0.10523E-02   0.17481E+01
   0.86501E+01   0.10527E-02   0.17482E+01
   0.86501E+01   0.10531E-02   0.17484E+01
   0.86501E+01   0.10535E-02   0.17483E+01
   0.86501E+01   0.10540E-02   0.17482E+01
   0.86501E+01   0.10544E-02   0.17483E+01
   0.86501E+01   0.10548E-02   0.17483E+01
   0.86501E+01   0.10552E-02   0.17483E+01
   0.86501E+01   0.10557E-02   0.17483E+01
   0.86501E+01   0.10561E-02   0.17481E+01
   0.86401E+01   0.10565E-02   0.17482E+01
   0.86401E+01   0.10569E-02   0.17483E+01
   0.86401E+01   0.10573E-02   0.17484E+01
   0.86401E+01   0.10578E-02   0.17483E+01
   0.86401E+01   0.10582E-02   0.17482E+01
   0.86401E+01   0.10586E-02   0.17482E+01
   0.86401E+01   0.10590E-02   0.17482E+01
   0.86401E+01   0.10595E-02   0.17483E+01
   0.86401E+01   0.10599E-02   0.17484E+01
   0.86401E+01   0.10603E-02   0.17484E+01
   0.86401E+01   0.10607E-02   0.17483E+01
   0.86401E+01   0.10612E-02   0.17483E+01
   0.86401E+01   0.10616E-02   0.17481E+01
   0.86301E+01   0.10620E-02   0.17481E+01
   0.86301E+01   0.10624E-02   0.17483E+01
   0.86301E+01   0.10628E-02   0.17481E+01
   0.86301E+01   0.10633E-02   0.17480E+01
   0.86301E+01   0.10637E-02   0.17481E+01
   0.86301E+01   0.10641E-02   0.17482E+01
   0.86301E+01   0.10645E-02   0.17484E+01
   0.86301E+01   0.10650E-02   0.17483E+01
   0.86301E+01   0.10654E-02   0.17482E+01
   0.86301E+01   0.10658E-02   0.17483E+01
   0.86301E+01   0.10663E-02   0.17484E+01
   0.86301E+01   0.10667E-02   0.17482E+01
   0.86301E+01   0.10671E-02   0.17482E+01
   0.86301E+01   0.10675E-02   0.17482E+01
   0.86301E+01   0.10680E-02   0.17483E+01
   0.86301E+01   0.10684E-02   0.17484E+01
   0.86201E+01   0.10688E-02   0.17484E+01
   0.86201E+01   0.10692E-02   0.17485E+01
   0.86201E+01   0.10697E-02   0.17484E+01
   0.86201E+01   0.10701E-02   0.17483E+01
   0.86201E+01   0.10705E-02   0.17483E+01
   0.86201E+01   0.10709E-02   0.17483E+01
   0.86201E+01   0.10714E-02   0.17484E+01
   0.86201E+01   0.10718E-02   0.17484E+01
   0.86201E+01   0.10722E-02   0.17483E+01
   0.86201E+01   0.10727E-02   0.17482E+01
   0.86201E+01   0.10731E-02   0.17482E+01
   0.86201E+01   0.10735E-02   0.17482E+01
   0.86101E+01   0.10739E-02   0.17482E+01
   0.86101E+01   0.10744E-02   0.17482E+01
   0.86101E+01   0.10748E-02   0.17482E+01
   0.86101E+01   0.10752E-02   0.17482E+01
   0.86101E+01   0.10757E-02   0.17482E+01
   0.86101E+01   0.10761E-02   0.17483E+01
   0.86101E+01   0.10765E-02   0.17484E+01
   0.86101E+01   0.10770E-02   0.17482E+01
   0.86101E+01   0.10774E-02   0.17483E+01
   0.86101E+01   0.10778E-02   0.17483E+01
   0.86101E+01   0.10782E-02   0.17483E+01
   0.86101E+01   0.10787E-02   0.17483E+01
   0.86101E+01   0.10791E-02   0.17482E+01
   0.86101E+01   0.10795E-02   0.17483E+01
   0.86101E+01   0.10800E-02   0.17483E+01
   0.86101E+01   0.10804E-02   0.17483E+01
   0.86001E+01   0.10808E-02   0.17484E+01
   0.86001E+01   0.10813E-02   0.17484E+01
   0.86001E+01   0.10817E-02   0.17484E+01
   0.86001E+01   0.10821E-02   0.17483E+01
   0.86001E+01   0.10826E-02   0.17483E+01
   0.86001E+01   0.10830E-02   0.17484E+01
   0.86001E+01   0.10834E-02   0.17484E+01
   0.86001E+01   0.10839E-02   0.17483E+01
   0.86001E+01   0.10843E-02   0.17483E+01
   0.86001E+01   0.10847E-02   0.17482E+01
   0.86001E+01   0.10852E-02   0.17482E+01
   0.86001E+01   0.10856E-02   0.17483E+01
   0.86001E+01   0.10860E-02   0.17482E+01
   0.86001E+01   0.10865E-02   0.17482E+01
   0.86001E+01   0.10869E-02   0.17482E+01
   0.86001E+01   0.10873E-02   0.17483E+01
   0.85901E+01   0.10878E-02   0.17483E+01
   0.85901E+01   0.10882E-02   0.17484E+01
   0.85901E+01   0.10886E-02   0.17483E+01
   0.85901E+01   0.10891E-02   0.17482E+01
   0.85901E+01   0.10895E-02   0.17482E+01
   0.85901E+01   0.10899E-02   0.17481E+01
   0.85901E+01   0.10904E-02   0.17482E+01
   0.85901E+01   0.10908E-02   0.17481E+01
   0.85901E+01   0.10912E-02   0.17481E+01
   0.85901E+01   0.10917E-02   0.17482E+01
   0.85901E+01   0.10921E-02   0.17483E+01
   0.85901E+01   0.10926E-02   0.17482E+01
   0.85801E+01   0.10930E-02   0.17483E+01
   0.85801E+01   0.10934E-02   0.17483E+01
   0.85801E+01   0.10939E-02   0.17484E+01
   0.85801E+01   0.10943E-02   0.17483E+01
   0.85801E+01   0.10947E-02   0.17484E+01
   0.85801E+01   0.10952E-02   0.17484E+01
   0.85801E+01   0.10956E-02   0.17483E+01
   0.85801E+01   0.10961E-02   0.17483E+01
   0.85801E+01   0.10965E-02   0.17482E+01
   0.85801E+01   0.10969E-02   0.17482E+01
   0.85801E+01   0.10974E-02   0.17482E+01
   0.85801E+01   0.10978E-02   0.17481E+01
   0.85801E+01   0.10982E-02   0.17480E+01
   0.85801E+01   0.10987E-02   0.17481E+01
   0.85801E+01   0.10991E-02   0.17481E+01
   0.85701E+01   0.10996E-02   0.17482E+01
   0.85701E+01   0.11000E-02   0.17482E+01
   0.85701E+01   0.11004E-02   0.17481E+01
   0.85701E+01   0.11009E-02   0.17481E+01
   0.85701E+01   0.11013E-02   0.17481E+01
   0.85701E+01   0.11018E-02   0.17482E+01
   0.85701E+01   0.11022E-02   0.17482E+01
   0.85701E+01   0.11026E-02   0.17481E+01
   0.85701E+01   0.11031E-02   0.17481E+01
   0.85701E+01   0.11035E-02   0.17480E+01
   0.85701E+01   0.11040E-02   0.17481E+01
   0.85701E+01   0.11044E-02   0.17481E+01
   0.85701E+01   0.11048E-02   0.17482E+01
   0.85701E+01   0.11053E-02   0.17481E+01
   0.85701E+01   0.11057E-02   0.17483E+01
   0.85601E+01   0.11062E-02   0.17483E+01
   0.85601E+01   0.11066E-02   0.17483E+01
   0.85601E+01   0.11071E-02   0.17483E+01
   0.85601E+01   0.11075E-02   0.17483E+01
   0.85601E+01   0.11079E-02   0.17483E+01
   0.85601E+01   0.11084E-02   0.17482E+01
   0.85601E+01   0.11088E-02   0.17482E+01
   0.85601E+01   0.11093E-02   0.17482E+01
   0.85601E+01   0.11097E-02   0.17481E+01
   0.85601E+01   0.11102E-02   0.17481E+01
   0.85601E+01   0.11106E-02   0.17480E+01
   0.85601E+01   0.11110E-02   0.17480E+01
   0.85601E+01   0.11115E-02   0.17479E+01
   0.85601E+01   0.11119E-02   0.17481E+01
   0.85501E+01   0.11124E-02   0.17480E+01
   0.85501E+01   0.11128E-02   0.17480E+01
   0.85501E+01   0.11133E-02   0.17480E+01
   0.85501E+01   0.11137E-02   0.17479E+01
   0.85501E+01   0.11142E-02   0.17480E+01
   0.85501E+01   0.11146E-02   0.17481E+01
   0.85501E+01   0.11150E-02   0.17480E+01
   0.85501E+01   0.11155E-02   0.17480E+01
   0.85501E+01   0.11159E-02   0.17480E+01
   0.85501E+01   0.11164E-02   0.17481E+01
   0.85501E+01   0.11168E-02   0.17481E+01
   0.85501E+01   0.11173E-02   0.17479E+01
   0.85501E+01   0.11177E-02   0.17480E+01
   0.85501E+01   0.11182E-02   0.17481E+01
   0.85501E+01   0.11186E-02   0.17483E+01
   0.85501E+01   0.11191E-02   0.17482E+01
   0.85401E+01   0.11195E-02   0.17481E+01
   0.85401E+01   0.11200E-02   0.17481E+01
   0.85401E+01   0.11204E-02   0.17480E+01
   0.85401E+01   0.11208E-02   0.17479E+01
   0.85401E+01   0.11213E-02   0.17480E+01
   0.85401E+01   0.11217E-02   0.17480E+01
   0.85401E+01   0.11222E-02   0.17480E+01
   0.85401E+01   0.11226E-02   0.17479E+01
   0.85401E+01   0.11231E-02   0.17479E+01
   0.85401E+01   0.11235E-02   0.17479E+01
   0.85401E+01   0.11240E-02   0.17480E+01
   0.85401E+01   0.11244E-02   0.17480E+01
   0.85401E+01   0.11249E-02   0.17480E+01
   0.85401E+01   0.11253E-02   0.17480E+01
   0.85301E+01   0.11258E-02   0.17479E+01
   0.85301E+01   0.11262E-02   0.17480E+01
   0.85301E+01   0.11267E-02   0.17479E+01
   0.85301E+01   0.11271E-02   0.17478E+01
   0.85301E+01   0.11276E-02   0.17478E+01
   0.85301E+01   0.11280E-02   0.17478E+01
   0.85301E+01   0.11285E-02   0.17479E+01
   0.85301E+01   0.11289E-02   0.17478E+01
   0.85301E+01   0.11294E-02   0.17478E+01
   0.85301E+01   0.11298E-02   0.17479E+01
   0.85301E+01   0.11303E-02   0.17480E+01
   0.85301E+01   0.11307E-02   0.17480E+01
   0.85301E+01   0.11312E-02   0.17481E+01
   0.85301E+01   0.11316E-02   0.17480E+01
   0.85201E+01   0.11321E-02   0.17480E+01
   0.85201E+01   0.11326E-02   0.17479E+01
   0.85201E+01   0.11330E-02   0.17478E+01
   0.85201E+01   0.11335E-02   0.17478E+01
   0.85201E+01   0.11339E-02   0.17478E+01
   0.85201E+01   0.11344E-02   0.17479E+01
   0.85201E+01   0.11348E-02   0.17479E+01
   0.85201E+01   0.11353E-02   0.17478E+01
   0.85201E+01   0.11357E-02   0.17479E+01
   0.85201E+01   0.11362E-02   0.17478E+01
   0.85201E+01   0.11366E-02   0.17478E+01
   0.85201E+01   0.11371E-02   0.17478E+01
   0.85201E+01   0.11375E-02   0.17478E+01
   0.85201E+01   0.11380E-02   0.17478E+01
   0.85201E+01   0.11384E-02   0.17478E+01
   0.85101E+01   0.11389E-02   0.17477E+01
   0.85101E+01   0.11394E-02   0.17477E+01
   0.85101E+01   0.11398E-02   0.17477E+01
   0.85101E+01   0.11403E-02   0.17477E+01
   0.85101E+01   0.11407E-02   0.17477E+01
   0.85101E+01   0.11412E-02   0.17477E+01
   0.85101E+01   0.11416E-02   0.17476E+01
   0.85101E+01   0.11421E-02   0.17477E+01
   0.85101E+01   0.11425E-02   0.17477E+01
   0.85101E+01   0.11430E-02   0.17478E+01
   0.85101E+01   0.11435E-02   0.17479E+01
   0.85101E+01   0.11439E-02   0.17479E+01
   0.85101E+01   0.11444E-02   0.17479E+01
   0.85101E+01   0.11448E-02   0.17478E+01
   0.85101E+01   0.11453E-02   0.17478E+01
   0.85101E+01   0.11457E-02   0.17478E+01
   0.85001E+01   0.11462E-02   0.17477E+01
   0.85001E+01   0.11467E-02   0.17477E+01
   0.85001E+01   0.11471E-02   0.17477E+01
   0.85001E+01   0.11476E-02   0.17478E+01
   0.85001E+01   0.11480E-02   0.17478E+01
   0.85001E+01   0.11485E-02   0.17478E+01
   0.85001E+01   0.11490E-02   0.17477E+01
   0.85001E+01   0.11494E-02   0.17477E+01
   0.85001E+01   0.11499E-02   0.17477E+01
   0.85001E+01   0.11503E-02   0.17477E+01
   0.85001E+01   0.11508E-02   0.17476E+01
   0.85001E+01   0.11513E-02   0.17477E+01
   0.85001E+01   0.11517E-02   0.17477E+01
   0.85001E+01   0.11522E-02   0.17477E+01
   0.85001E+01   0.11526E-02   0.17477E+01
   0.84901E+01   0.11531E-02   0.17477E+01
   0.84901E+01   0.11536E-02   0.17476E+01
   0.84901E+01   0.11540E-02   0.17476E+01
   0.84901E+01   0.11545E-02   0.17476E+01
   0.84901E+01   0.11549E-02   0.17476E+01
   0.84901E+01   0.11554E-02   0.17476E+01
   0.84901E+01   0.11559E-02   0.17478E+01
   0.84901E+01   0.11563E-02   0.17478E+01
   0.84901E+01   0.11568E-02   0.17478E+01
   0.84901E+01   0.11572E-02   0.17478E+01
   0.84901E+01   0.11577E-02   0.17477E+01
   0.84901E+01   0.11582E-02   0.17475E+01
   0.84901E+01   0.11586E-02   0.17475E+01
   0.84801E+01   0.11591E-02   0.17474E+01
   0.84801E+01   0.11596E-02   0.17476E+01
   0.84801E+01   0.11600E-02   0.17474E+01
   0.84801E+01   0.11605E-02   0.17475E+01
   0.84801E+01   0.11610E-02   0.17478E+01
   0.84801E+01   0.11614E-02   0.17476E+01
   0.84801E+01   0.11619E-02   0.17475E+01
   0.84801E+01   0.11623E-02   0.17475E+01
   0.84801E+01   0.11628E-02   0.17476E+01
   0.84801E+01   0.11633E-02   0.17476E+01
   0.84801E+01   0.11637E-02   0.17476E+01
   0.84801E+01   0.11642E-02   0.17475E+01
   0.84801E+01   0.11647E-02   0.17475E+01
   0.84801E+01   0.11651E-02   0.17475E+01
   0.84801E+01   0.11656E-02   0.17475E+01
   0.84801E+01   0.11661E-02   0.17474E+01
   0.84701E+01   0.11665E-02   0.17475E+01
   0.84701E+01   0.11670E-02   0.17473E+01
   0.84701E+01   0.11675E-02   0.17475E+01
   0.84701E+01   0.11679E-02   0.17475E+01
   0.84701E+01   0.11684E-02   0.17474E+01
   0.84701E+01   0.11689E-02   0.17475E+01
   0.84701E+01   0.11693E-02   0.17475E+01
   0.84701E+01   0.11698E-02   0.17475E+01
   0.84701E+01   0.11703E-02   0.17474E+01
   0.84701E+01   0.11707E-02   0.17473E+01
   0.84701E+01   0.11712E-02   0.17472E+01
   0.84701E+01   0.11717E-02   0.17472E+01
   0.84701E+01   0.11721E-02   0.17473E+01
   0.84701E+01   0.11726E-02   0.17472E+01
   0.84601E+01   0.11731E-02   0.17471E+01
   0.84601E+01   0.11735E-02   0.17473E+01
   0.84601E+01   0.11740E-02   0.17474E+01
   0.84601E+01   0.11745E-02   0.17472E+01
   0.84601E+01   0.11749E-02   0.17472E+01
   0.84601E+01   0.11754E-02   0.17472E+01
   0.84601E+01   0.11759E-02   0.17472E+01
   0.84601E+01   0.11764E-02   0.17472E+01
   0.84601E+01   0.11768E-02   0.17473E+01
   0.84601E+01   0.11773E-02   0.17472E+01
   0.84601E+01   0.11778E-02   0.17473E+01
   0.84601E+01   0.11782E-02   0.17472E+01
   0.84601E+01   0.11787E-02   0.17471E+01
   0.84601E+01   0.11792E-02   0.17471E+01
   0.84601E+01   0.11797E-02   0.17471E+01
   0.84501E+01   0.11801E-02   0.17469E+01
   0.84501E+01   0.11806E-02   0.17471E+01
   0.84501E+01   0.11811E-02   0.17471E+01
   0.84501E+01   0.11815E-02   0.17472E+01
   0.84501E+01   0.11820E-02   0.17473E+01
   0.84501E+01   0.11825E-02   0.17473E+01
   0.84501E+01   0.11830E-02   0.17472E+01
   0.84501E+01   0.11834E-02   0.17470E+01
   0.84501E+01   0.11839E-02   0.17470E+01
   0.84501E+01   0.11844E-02   0.17470E+01
   0.84501E+01   0.11848E-02   0.17469E+01
   0.84501E+01   0.11853E-02   0.17470E+01
   0.84501E+01   0.11858E-02   0.17469E+01
   0.84501E+01   0.11863E-02   0.17469E+01
   0.84501E+01   0.11867E-02   0.17470E+01
   0.84401E+01   0.11872E-02   0.17470E+01
   0.84401E+01   0.11877E-02   0.17469E+01
   0.84401E+01   0.11882E-02   0.17471E+01
   0.84401E+01   0.11886E-02   0.17469E+01
   0.84401E+01   0.11891E-02   0.17469E+01
   0.84401E+01   0.11896E-02   0.17470E+01
   0.84401E+01   0.11901E-02   0.17469E+01
   0.84401E+01   0.11905E-02   0.17470E+01
   0.84401E+01   0.11910E-02   0.17470E+01
   0.84401E+01   0.11915E-02   0.17469E+01
   0.84401E+01   0.11920E-02   0.17468E+01
   0.84401E+01   0.11924E-02   0.17468E+01
   0.84401E+01   0.11929E-02   0.17466E+01
   0.84401E+01   0.11934E-02   0.17467E+01
   0.84401E+01   0.11939E-02   0.17467E+01
   0.84301E+01   0.11944E-02   0.17468E+01
   0.84301E+01   0.11948E-02   0.17469E+01
   0.84301E+01   0.11953E-02   0.17469E+01
   0.84301E+01   0.11958E-02   0.17469E+01
   0.84301E+01   0.11963E-02   0.17468E+01
   0.84301E+01   0.11967E-02   0.17467E+01
   0.84301E+01   0.11972E-02   0.17467E+01
   0.84301E+01   0.11977E-02   0.17466E+01
   0.84301E+01   0.11982E-02   0.17467E+01
   0.84301E+01   0.11987E-02   0.17466E+01
   0.84301E+01   0.11991E-02   0.17466E+01
   0.84301E+01   0.11996E-02   0.17467E+01
   0.84301E+01   0.12001E-02   0.17468E+01
   0.84301E+01   0.12006E-02   0.17467E+01
   0.84301E+01   0.12011E-02   0.17468E+01
   0.84201E+01   0.12015E-02   0.17467E+01
   0.84201E+01   0.12020E-02   0.17466E+01
   0.84201E+01   0.12025E-02   0.17465E+01
   0.84201E+01   0.12030E-02   0.17466E+01
   0.84201E+01   0.12035E-02   0.17465E+01
   0.84201E+01   0.12039E-02   0.17465E+01
   0.84201E+01   0.12044E-02   0.17466E+01
   0.84201E+01   0.12049E-02   0.17465E+01
   0.84201E+01   0.12054E-02   0.17465E+01
   0.84201E+01   0.12059E-02   0.17464E+01
   0.84201E+01   0.12063E-02   0.17464E+01
   0.84201E+01   0.12068E-02   0.17465E+01
   0.84201E+01   0.12073E-02   0.17465E+01
   0.84201E+01   0.12078E-02   0.17465E+01
   0.84201E+01   0.12083E-02   0.17466E+01
   0.84101E+01   0.12088E-02   0.17466E+01
   0.84101E+01   0.12092E-02   0.17465E+01
   0.84101E+01   0.12097E-02   0.17464E+01
   0.84101E+01   0.12102E-02   0.17464E+01
   0.84101E+01   0.12107E-02   0.17462E+01
   0.84101E+01   0.12112E-02   0.17462E+01
   0.84101E+01   0.12117E-02   0.17463E+01
   0.84101E+01   0.12121E-02   0.17464E+01
   0.84101E+01   0.12126E-02   0.17463E+01
   0.84101E+01   0.12131E-02   0.17463E+01
   0.84101E+01   0.12136E-02   0.17462E+01
   0.84101E+01   0.12141E-02   0.17463E+01
   0.84101E+01   0.12146E-02   0.17463E+01
   0.84101E+01   0.12150E-02   0.17463E+01
   0.84101E+01   0.12155E-02   0.17463E+01
   0.84001E+01   0.12160E-02   0.17463E+01
   0.84001E+01   0.12165E-02   0.17463E+01
   0.84001E+01   0.12170E-02   0.17462E+01
   0.84001E+01   0.12175E-02   0.17463E+01
   0.84001E+01   0.12180E-02   0.17462E+01
   0.84001E+01   0.12184E-02   0.17463E+01
   0.84001E+01   0.12189E-02   0.17463E+01
   0.84001E+01   0.12194E-02   0.17462E+01
   0.84001E+01   0.12199E-02   0.17462E+01
   0.84001E+01   0.12204E-02   0.17462E+01
   0.84001E+01   0.12209E-02   0.17462E+01
   0.84001E+01   0.12214E-02   0.17462E+01
   0.84001E+01   0.12219E-02   0.17462E+01
   0.84001E+01   0.12223E-02   0.17461E+01
   0.84001E+01   0.12228E-02   0.17461E+01
   0.83901E+01   0.12233E-02   0.17461E+01
   0.83901E+01   0.12238E-02   0.17460E+01
   0.83901E+01   0.12243E-02   0.17459E+01
   0.83901E+01   0.12248E-02   0.17459E+01
   0.83901E+01   0.12253E-02   0.17459E+01
   0.83901E+01   0.12258E-02   0.17460E+01
   0.83901E+01   0.12263E-02   0.17460E+01
   0.83901E+01   0.12268E-02   0.17460E+01
   0.83901E+01   0.12272E-02   0.17459E+01
   0.83901E+01   0.12277E-02   0.17459E+01
   0.83901E+01   0.12282E-02   0.17460E+01
   0.83901E+01   0.12287E-02   0.17460E+01
   0.83901E+01   0.12292E-02   0.17458E+01
   0.83901E+01   0.12297E-02   0.17459E+01
   0.83901E+01   0.12302E-02   0.17459E+01
   0.83901E+01   0.12307E-02   0.17459E+01
   0.83801E+01   0.12312E-02   0.17460E+01
   0.83801E+01   0.12317E-02   0.17460E+01
   0.83801E+01   0.12322E-02   0.17460E+01
   0.83801E+01   0.12326E-02   0.17459E+01
   0.83801E+01   0.12331E-02   0.17459E+01
   0.83801E+01   0.12336E-02   0.17458E+01
   0.83801E+01   0.12341E-02   0.17458E+01
   0.83801E+01   0.12346E-02   0.17459E+01
   0.83801E+01   0.12351E-02   0.17458E+01
   0.83801E+01   0.12356E-02   0.17458E+01
   0.83801E+01   0.12361E-02   0.17458E+01
   0.83801E+01   0.12366E-02   0.17458E+01
   0.83801E+01   0.12371E-02   0.17457E+01
   0.83801E+01   0.12376E-02   0.17457E+01
   0.83801E+01   0.12381E-02   0.17455E+01
   0.83701E+01   0.12386E-02   0.17456E+01
   0.83701E+01   0.12391E-02   0.17456E+01
   0.83701E+01   0.12396E-02   0.17456E+01
   0.83701E+01   0.12401E-02   0.17456E+01
   0.83701E+01   0.12406E-02   0.17456E+01
   0.83701E+01   0.12410E-02   0.17455E+01
   0.83701E+01   0.12415E-02   0.17455E+01
   0.83701E+01   0.12420E-02   0.17456E+01
   0.83701E+01   0.12425E-02   0.17457E+01
   0.83701E+01   0.12430E-02   0.17456E+01
   0.83701E+01   0.12435E-02   0.17455E+01
   0.83701E+01   0.12440E-02   0.17455E+01
   0.83701E+01   0.12445E-02   0.17454E+01
   0.83701E+01   0.12450E-02   0.17455E+01
   0.83701E+01   0.12455E-02   0.17455E+01
   0.83601E+01   0.12460E-02   0.17455E+01
   0.83601E+01   0.12465E-02   0.17455E+01
   0.83601E+01   0.12470E-02   0.17454E+01
   0.83601E+01   0.12475E-02   0.17454E+01
   0.83601E+01   0.12480E-02   0.17455E+01
   0.83601E+01   0.12485E-02   0.17455E+01
   0.83601E+01   0.12490E-02   0.17456E+01
   0.83601E+01   0.12495E-02   0.17455E+01
   0.83601E+01   0.12500E-02   0.17453E+01
   0.83601E+01   0.12505E-02   0.17454E+01
   0.83601E+01   0.12510E-02   0.17454E+01
   0.83601E+01   0.12515E-02   0.17452E+01
   0.83601E+01   0.12520E-02   0.17451E+01
   0.83601E+01   0.12525E-02   0.17452E+01
   0.83601E+01   0.12530E-02   0.17453E+01
   0.83601E+01   0.12535E-02   0.17453E+01
   0.83501E+01   0.12540E-02   0.17453E+01
   0.83501E+01   0.12545E-02   0.17451E+01
   0.83501E+01   0.12550E-02   0.17451E+01
   0.83501E+01   0.12555E-02   0.17451E+01
   0.83501E+01   0.12560E-02   0.17452E+01
   0.83501E+01   0.12565E-02   0.17452E+01
   0.83501E+01   0.12570E-02   0.17451E+01
   0.83501E+01   0.12575E-02   0.17451E+01
   0.83501E+01   0.12580E-02   0.17450E+01
   0.83501E+01   0.12585E-02   0.17450E+01
   0.83501E+01   0.12590E-02   0.17451E+01
   0.83501E+01   0.12595E-02   0.17451E+01
   0.83501E+01   0.12600E-02   0.17450E+01
   0.83501E+01   0.12605E-02   0.17449E+01
   0.83401E+01   0.12610E-02   0.17450E+01
   0.83401E+01   0.12615E-02   0.17450E+01
   0.83401E+01   0.12620E-02   0.17450E+01
   0.83401E+01   0.12625E-02   0.17450E+01
   0.83401E+01   0.12631E-02   0.17450E+01
   0.83401E+01   0.12636E-02   0.17450E+01
   0.83401E+01   0.12641E-02   0.17449E+01
   0.83401E+01   0.12646E-02   0.17449E+01
   0.83401E+01   0.12651E-02   0.17449E+01
   0.83401E+01   0.12656E-02   0.17448E+01
   0.83401E+01   0.12661E-02   0.17448E+01
   0.83401E+01   0.12666E-02   0.17446E+01
   0.83401E+01   0.12671E-02   0.17447E+01
   0.83401E+01   0.12676E-02   0.17448E+01
   0.83401E+01   0.12681E-02   0.17446E+01
   0.83401E+01   0.12686E-02   0.17446E+01
   0.83301E+01   0.12691E-02   0.17445E+01
   0.83301E+01   0.12696E-02   0.17447E+01
   0.83301E+01   0.12701E-02   0.17447E+01
   0.83301E+01   0.12706E-02   0.17447E+01
   0.83301E+01   0.12712E-02   0.17446E+01
   0.83301E+01   0.12717E-02   0.17446E+01
   0.83301E+01   0.12722E-02   0.17445E+01
   0.83301E+01   0.12727E-02   0.17446E+01
   0.83301E+01   0.12732E-02   0.17445E+01
   0.83301E+01   0.12737E-02   0.17446E+01
   0.83301E+01   0.12742E-02   0.17445E+01
   0.83301E+01   0.12747E-02   0.17444E+01
   0.83301E+01   0.12752E-02   0.17446E+01
   0.83301E+01   0.12757E-02   0.17446E+01
   0.83301E+01   0.12762E-02   0.17447E+01
   0.83301E+01   0.12768E-02   0.17447E+01
   0.83201E+01   0.12773E-02   0.17447E+01
   0.83201E+01   0.12778E-02   0.17446E+01
   0.83201E+01   0.12783E-02   0.17446E+01
   0.83201E+01   0.12788E-02   0.17445E+01
   0.83201E+01   0.12793E-02   0.17444E+01
   0.83201E+01   0.12798E-02   0.17443E+01
   0.83201E+01   0.12803E-02   0.17443E+01
   0.83201E+01   0.12808E-02   0.17442E+01
   0.83201E+01   0.12813E-02   0.17442E+01
   0.83201E+01   0.12819E-02   0.17442E+01
   0.83201E+01   0.12824E-02   0.17441E+01
   0.83201E+01   0.12829E-02   0.17441E+01
   0.83201E+01   0.12834E-02   0.17441E+01
   0.83201E+01   0.12839E-02   0.17441E+01
   0.83101E+01   0.12844E-02   0.17442E+01
   0.83101E+01   0.12849E-02   0.17442E+01
   0.83101E+01   0.12855E-02   0.17442E+01
   0.83101E+01   0.12860E-02   0.17440E+01
   0.83101E+01   0.12865E-02   0.17440E+01
   0.83101E+01   0.12870E-02   0.17440E+01
   0.83101E+01   0.12875E-02   0.17441E+01
   0.83101E+01   0.12880E-02   0.17441E+01
   0.83101E+01   0.12885E-02   0.17441E+01
   0.83101E+01   0.12891E-02   0.17441E+01
   0.83101E+01   0.12896E-02   0.17442E+01
   0.83101E+01   0.12901E-02   0.17441E+01
   0.83101E+01   0.12906E-02   0.17443E+01
   0.83101E+01   0.12911E-02   0.17444E+01
   0.83101E+01   0.12916E-02   0.17442E+01
   0.83101E+01   0.12921E-02   0.17441E+01
   0.83001E+01   0.12927E-02   0.17440E+01
   0.83001E+01   0.12932E-02   0.17439E+01
   0.83001E+01   0.12937E-02   0.17439E+01
   0.83001E+01   0.12942E-02   0.17438E+01
   0.83001E+01   0.12947E-02   0.17437E+01
   0.83001E+01   0.12952E-02   0.17438E+01
   0.83001E+01   0.12958E-02   0.17438E+01
   0.83001E+01   0.12963E-02   0.17437E+01
   0.83001E+01   0.12968E-02   0.17436E+01
   0.83001E+01   0.12973E-02   0.17436E+01
   0.83001E+01   0.12978E-02   0.17437E+01
   0.83001E+01   0.12984E-02   0.17437E+01
   0.83001E+01   0.12989E-02   0.17438E+01
   0.83001E+01   0.12994E-02   0.17437E+01
   0.83001E+01   0.12999E-02   0.17437E+01
   0.82901E+01   0.13004E-02   0.17436E+01
   0.82901E+01   0.13009E-02   0.17436E+01
   0.82901E+01   0.13015E-02   0.17435E+01
   0.82901E+01   0.13020E-02   0.17436E+01
   0.82901E+01   0.13025E-02   0.17435E+01
   0.82901E+01   0.13030E-02   0.17435E+01
   0.82901E+01   0.13035E-02   0.17436E+01
   0.82901E+01   0.13041E-02   0.17436E+01
   0.82901E+01   0.13046E-02   0.17436E+01
   0.82901E+01   0.13051E-02   0.17436E+01
   0.82901E+01   0.13056E-02   0.17437E+01
   0.82901E+01   0.13062E-02   0.17437E+01
   0.82901E+01   0.13067E-02   0.17435E+01
   0.82901E+01   0.13072E-02   0.17435E+01
   0.82901E+01   0.13077E-02   0.17434E+01
   0.82901E+01   0.13082E-02   0.17434E+01
   0.82801E+01   0.13088E-02   0.17433E+01
   0.82801E+01   0.13093E-02   0.17433E+01
   0.82801E+01   0.13098E-02   0.17433E+01
   0.82801E+01   0.13103E-02   0.17433E+01
   0.82801E+01   0.13109E-02   0.17432E+01
   0.82801E+01   0.13114E-02   0.17432E+01
   0.82801E+01   0.13119E-02   0.17431E+01
   0.82801E+01   0.13124E-02   0.17432E+01
   0.82801E+01   0.13130E-02   0.17432E+01
   0.82801E+01   0.13135E-02   0.17432E+01
   0.82801E+01   0.13140E-02   0.17432E+01
   0.82801E+01   0.13145E-02   0.17431E+01
   0.82801E+01   0.13151E-02   0.17431E+01
   0.82801E+01   0.13156E-02   0.17431E+01
   0.82801E+01   0.13161E-02   0.17430E+01
   0.82801E+01   0.13166E-02   0.17431E+01
   0.82801E+01   0.13172E-02   0.17431E+01
   0.82701E+01   0.13177E-02   0.17430E+01
   0.82701E+01   0.13182E-02   0.17431E+01
   0.82701E+01   0.13187E-02   0.17430E+01
   0.82701E+01   0.13193E-02   0.17431E+01
   0.82701E+01   0.13198E-02   0.17431E+01
   0.82701E+01   0.13203E-02   0.17432E+01
   0.82701E+01   0.13208E-02   0.17431E+01
   0.82701E+01   0.13214E-02   0.17430E+01
   0.82701E+01   0.13219E-02   0.17430E+01
   0.82701E+01   0.13224E-02   0.17429E+01
   0.82701E+01   0.13230E-02   0.17429E+01
   0.82701E+01   0.13235E-02   0.17429E+01
   0.82701E+01   0.13240E-02   0.17428E+01
   0.82701E+01   0.13245E-02   0.17428E+01
   0.82601E+01   0.13251E-02   0.17429E+01
   0.82601E+01   0.13256E-02   0.17428E+01
   0.82601E+01   0.13261E-02   0.17427E+01
   0.82601E+01   0.13267E-02   0.17427E+01
   0.82601E+01   0.13272E-02   0.17427E+01
   0.82601E+01   0.13277E-02   0.17426E+01
   0.82601E+01   0.13283E-02   0.17427E+01
   0.82601E+01   0.13288E-02   0.17426E+01
   0.82601E+01   0.13293E-02   0.17426E+01
   0.82601E+01   0.13298E-02   0.17426E+01
   0.82601E+01   0.13304E-02   0.17426E+01
   0.82601E+01   0.13309E-02   0.17425E+01
   0.82601E+01   0.13314E-02   0.17426E+01
   0.82601E+01   0.13320E-02   0.17426E+01
   0.82601E+01   0.13325E-02   0.17425E+01
   0.82601E+01   0.13330E-02   0.17425E+01
   0.82601E+01   0.13336E-02   0.17425E+01
   0.82501E+01   0.13341E-02   0.17425E+01
   0.82501E+01   0.13346E-02   0.17425E+01
   0.82501E+01   0.13352E-02   0.17426E+01
   0.82501E+01   0.13357E-02   0.17426E+01
   0.82501E+01   0.13362E-02   0.17425E+01
   0.82501E+01   0.13368E-02   0.17425E+01
   0.82501E+01   0.13373E-02   0.17425E+01
   0.82501E+01   0.13378E-02   0.17424E+01
   0.82501E+01   0.13384E-02   0.17425E+01
   0.82501E+01   0.13389E-02   0.17424E+01
   0.82501E+01   0.13394E-02   0.17424E+01
   0.82501E+01   0.13400E-02   0.17423E+01
   0.82501E+01   0.13405E-02   0.17423E+01
   0.82501E+01   0.13411E-02   0.17423E+01
   0.82501E+01   0.13416E-02   0.17423E+01
   0.82401E+01   0.13421E-02   0.17422E+01
   0.82401E+01   0.13427E-02   0.17422E+01
   0.82401E+01   0.13432E-02   0.17422E+01
   0.82401E+01   0.13437E-02   0.17422E+01
   0.82401E+01   0.13443E-02   0.17422E+01
   0.82401E+01   0.13448E-02   0.17422E+01
   0.82401E+01   0.13453E-02   0.17421E+01
   0.82401E+01   0.13459E-02   0.17420E+01
   0.82401E+01   0.13464E-02   0.17420E+01
   0.82401E+01   0.13470E-02   0.17421E+01
   0.82401E+01   0.13475E-02   0.17420E+01
   0.82401E+01   0.13480E-02   0.17421E+01
   0.82401E+01   0.13486E-02   0.17421E+01
   0.82401E+01   0.13491E-02   0.17421E+01
   0.82401E+01   0.13497E-02   0.17421E+01
   0.82401E+01   0.13502E-02   0.17421E+01
   0.82401E+01   0.13507E-02   0.17421E+01
   0.82301E+01   0.13513E-02   0.17421E+01
   0.82301E+01   0.13518E-02   0.17420E+01
   0.82301E+01   0.13524E-02   0.17420E+01
   0.82301E+01   0.13529E-02   0.17419E+01
   0.82301E+01   0.13534E-02   0.17419E+01
   0.82301E+01   0.13540E-02   0.17419E+01
   0.82301E+01   0.13545E-02   0.17418E+01
   0.82301E+01   0.13551E-02   0.17417E+01
   0.82301E+01   0.13556E-02   0.17417E+01
   0.82301E+01   0.13561E-02   0.17417E+01
   0.82301E+01   0.13567E-02   0.17418E+01
   0.82301E+01   0.13572E-02   0.17418E+01
   0.82301E+01   0.13578E-02   0.17417E+01
   0.82301E+01   0.13583E-02   0.17417E+01
   0.82301E+01   0.13588E-02   0.17416E+01
   0.82201E+01   0.13594E-02   0.17415E+01
   0.82201E+01   0.13599E-02   0.17415E+01
   0.82201E+01   0.13605E-02   0.17415E+01
   0.82201E+01   0.13610E-02   0.17414E+01
   0.82201E+01   0.13616E-02   0.17414E+01
   0.82201E+01   0.13621E-02   0.17414E+01
   0.82201E+01   0.13627E-02   0.17414E+01
   0.82201E+01   0.13632E-02   0.17414E+01
   0.82201E+01   0.13637E-02   0.17414E+01
   0.82201E+01   0.13643E-02   0.17415E+01
   0.82201E+01   0.13648E-02   0.17414E+01
   0.82201E+01   0.13654E-02   0.17414E+01
   0.82201E+01   0.13659E-02   0.17416E+01
   0.82201E+01   0.13665E-02   0.17414E+01
   0.82201E+01   0.13670E-02   0.17412E+01
   0.82201E+01   0.13676E-02   0.17412E+01
   0.82101E+01   0.13681E-02   0.17410E+01
   0.82101E+01   0.13687E-02   0.17413E+01
   0.82101E+01   0.13692E-02   0.17412E+01
   0.82101E+01   0.13697E-02   0.17412E+01
   0.82101E+01   0.13703E-02   0.17411E+01
   0.82101E+01   0.13708E-02   0.17409E+01
   0.82101E+01   0.13714E-02   0.17408E+01
   0.82101E+01   0.13719E-02   0.17409E+01
   0.82101E+01   0.13725E-02   0.17410E+01
   0.82101E+01   0.13730E-02   0.17410E+01
   0.82101E+01   0.13736E-02   0.17410E+01
   0.82101E+01   0.13741E-02   0.17409E+01
   0.82101E+01   0.13747E-02   0.17409E+01
   0.82101E+01   0.13752E-02   0.17410E+01
   0.82101E+01   0.13758E-02   0.17409E+01
   0.82101E+01   0.13763E-02   0.17409E+01
   0.82101E+01   0.13769E-02   0.17407E+01
   0.82001E+01   0.13774E-02   0.17409E+01
   0.82001E+01   0.13780E-02   0.17408E+01
   0.82001E+01   0.13785E-02   0.17408E+01
   0.82001E+01   0.13791E-02   0.17408E+01
   0.82001E+01   0.13796E-02   0.17408E+01
   0.82001E+01   0.13802E-02   0.17408E+01
   0.82001E+01   0.13807E-02   0.17408E+01
   0.82001E+01   0.13813E-02   0.17408E+01
   0.82001E+01   0.13818E-02   0.17407E+01
   0.82001E+01   0.13824E-02   0.17406E+01
   0.82001E+01   0.13829E-02   0.17405E+01
   0.82001E+01   0.13835E-02   0.17404E+01
   0.82001E+01   0.13841E-02   0.17404E+01
   0.81901E+01   0.13846E-02   0.17404E+01
   0.81901E+01   0.13852E-02   0.17405E+01
   0.81901E+01   0.13857E-02   0.17404E+01
   0.81901E+01   0.13863E-02   0.17403E+01
   0.81901E+01   0.13868E-02   0.17403E+01
   0.81901E+01   0.13874E-02   0.17402E+01
   0.81901E+01   0.13879E-02   0.17403E+01
   0.81901E+01   0.13885E-02   0.17404E+01
   0.81901E+01   0.13890E-02   0.17404E+01
   0.81901E+01   0.13896E-02   0.17403E+01
   0.81901E+01   0.13901E-02   0.17402E+01
   0.81901E+01   0.13907E-02   0.17404E+01
   0.81901E+01   0.13913E-02   0.17402E+01
   0.81901E+01   0.13918E-02   0.17402E+01
   0.81901E+01   0.13924E-02   0.17401E+01
   0.81901E+01   0.13929E-02   0.17400E+01
   0.81901E+01   0.13935E-02   0.17401E+01
   0.81801E+01   0.13940E-02   0.17400E+01
   0.81801E+01   0.13946E-02   0.17400E+01
   0.81801E+01   0.13952E-02   0.17401E+01
   0.81801E+01   0.13957E-02   0.17400E+01
   0.81801E+01   0.13963E-02   0.17400E+01
   0.81801E+01   0.13968E-02   0.17400E+01
   0.81801E+01   0.13974E-02   0.17399E+01
   0.81801E+01   0.13979E-02   0.17398E+01
   0.81801E+01   0.13985E-02   0.17397E+01
   0.81801E+01   0.13991E-02   0.17398E+01
   0.81801E+01   0.13996E-02   0.17397E+01
   0.81801E+01   0.14002E-02   0.17398E+01
   0.81801E+01   0.14007E-02   0.17398E+01
   0.81801E+01   0.14013E-02   0.17397E+01
   0.81801E+01   0.14019E-02   0.17397E+01
   0.81801E+01   0.14024E-02   0.17396E+01
   0.81801E+01   0.14030E-02   0.17397E+01
   0.81701E+01   0.14035E-02   0.17397E+01
   0.81701E+01   0.14041E-02   0.17398E+01
   0.81701E+01   0.14047E-02   0.17397E+01
   0.81701E+01   0.14052E-02   0.17396E+01
   0.81701E+01   0.14058E-02   0.17395E+01
   0.81701E+01   0.14063E-02   0.17395E+01
   0.81701E+01   0.14069E-02   0.17394E+01
   0.81701E+01   0.14075E-02   0.17394E+01
   0.81701E+01   0.14080E-02   0.17393E+01
   0.81701E+01   0.14086E-02   0.17393E+01
   0.81701E+01   0.14092E-02   0.17394E+01
   0.81701E+01   0.14097E-02   0.17394E+01
   0.81701E+01   0.14103E-02   0.17393E+01
   0.81701E+01   0.14108E-02   0.17395E+01
   0.81701E+01   0.14114E-02   0.17394E+01
   0.81701E+01   0.14120E-02   0.17393E+01
   0.81601E+01   0.14125E-02   0.17393E+01
   0.81601E+01   0.14131E-02   0.17392E+01
   0.81601E+01   0.14137E-02   0.17391E+01
   0.81601E+01   0.14142E-02   0.17391E+01
   0.81601E+01   0.14148E-02   0.17390E+01
   0.81601E+01   0.14154E-02   0.17391E+01
   0.81601E+01   0.14159E-02   0.17391E+01
   0.81601E+01   0.14165E-02   0.17391E+01
   0.81601E+01   0.14171E-02   0.17390E+01
   0.81601E+01   0.14176E-02   0.17391E+01
   0.81601E+01   0.14182E-02   0.17390E+01
   0.81601E+01   0.14188E-02   0.17391E+01
   0.81601E+01   0.14193E-02   0.17390E+01
   0.81601E+01   0.14199E-02   0.17389E+01
   0.81601E+01   0.14205E-02   0.17390E+01
   0.81601E+01   0.14210E-02   0.17389E+01
   0.81501E+01   0.14216E-02   0.17388E+01
   0.81501E+01   0.14222E-02   0.17388E+01
   0.81501E+01   0.14227E-02   0.17386E+01
   0.81501E+01   0.14233E-02   0.17386E+01
   0.81501E+01   0.14239E-02   0.17386E+01
   0.81501E+01   0.14244E-02   0.17387E+01
   0.81501E+01   0.14250E-02   0.17386E+01
   0.81501E+01   0.14256E-02   0.17387E+01
   0.81501E+01   0.14261E-02   0.17386E+01
   0.81501E+01   0.14267E-02   0.17387E+01
   0.81501E+01   0.14273E-02   0.17387E+01
   0.81501E+01   0.14279E-02   0.17385E+01
   0.81501E+01   0.14284E-02   0.17386E+01
   0.81501E+01   0.14290E-02   0.17385E+01
   0.81501E+01   0.14296E-02   0.17384E+01
   0.81401E+01   0.14301E-02   0.17384E+01
   0.81401E+01   0.14307E-02   0.17385E+01
   0.81401E+01   0.14313E-02   0.17384E+01
   0.81401E+01   0.14319E-02   0.17384E+01
   0.81401E+01   0.14324E-02   0.17384E+01
   0.81401E+01   0.14330E-02   0.17382E+01
   0.81401E+01   0.14336E-02   0.17383E+01
   0.81401E+01   0.14341E-02   0.17383E+01
   0.81401E+01   0.14347E-02   0.17383E+01
   0.81401E+01   0.14353E-02   0.17381E+01
   0.81401E+01   0.14359E-02   0.17381E+01
   0.81401E+01   0.14364E-02   0.17382E+01
   0.81401E+01   0.14370E-02   0.17381E+01
   0.81401E+01   0.14376E-02   0.17381E+01
   0.81401E+01   0.14382E-02   0.17380E+01
   0.81401E+01   0.14387E-02   0.17379E+01
   0.81301E+01   0.14393E-02   0.17378E+01
   0.81301E+01   0.14399E-02   0.17379E+01
   0.81301E+01   0.14405E-02   0.17379E+01
   0.81301E+01   0.14410E-02   0.17379E+01
   0.81301E+01   0.14416E-02   0.17380E+01
   0.81301E+01   0.14422E-02   0.17380E+01
   0.81301E+01   0.14428E-02   0.17379E+01
   0.81301E+01   0.14433E-02   0.17380E+01
   0.81301E+01   0.14439E-02   0.17380E+01
   0.81301E+01   0.14445E-02   0.17379E+01
   0.81301E+01   0.14451E-02   0.17379E+01
   0.81301E+01   0.14456E-02   0.17377E+01
   0.81301E+01   0.14462E-02   0.17377E+01
   0.81301E+01   0.14468E-02   0.17376E+01
   0.81301E+01   0.14474E-02   0.17377E+01
   0.81301E+01   0.14480E-02   0.17377E+01
   0.81201E+01   0.14485E-02   0.17376E+01
   0.81201E+01   0.14491E-02   0.17375E+01
   0.81201E+01   0.14497E-02   0.17375E+01
   0.81201E+01   0.14503E-02   0.17375E+01
   0.81201E+01   0.14509E-02   0.17375E+01
   0.81201E+01   0.14514E-02   0.17375E+01
   0.81201E+01   0.14520E-02   0.17374E+01
   0.81201E+01   0.14526E-02   0.17374E+01
   0.81201E+01   0.14532E-02   0.17373E+01
   0.81201E+01   0.14538E-02   0.17374E+01
   0.81201E+01   0.14543E-02   0.17372E+01
   0.81201E+01   0.14549E-02   0.17371E+01
   0.81201E+01   0.14555E-02   0.17371E+01
   0.81201E+01   0.14561E-02   0.17371E+01
   0.81201E+01   0.14567E-02   0.17371E+01
   0.81201E+01   0.14572E-02   0.17372E+01
   0.81201E+01   0.14578E-02   0.17372E+01
   0.81101E+01   0.14584E-02   0.17371E+01
   0.81101E+01   0.14590E-02   0.17372E+01
   0.81101E+01   0.14596E-02   0.17373E+01
   0.81101E+01   0.14602E-02   0.17373E+01
   0.81101E+01   0.14607E-02   0.17371E+01
   0.81101E+01   0.14613E-02   0.17371E+01
   0.81101E+01   0.14619E-02   0.17370E+01
   0.81101E+01   0.14625E-02   0.17368E+01
   0.81101E+01   0.14631E-02   0.17369E+01
   0.81101E+01   0.14637E-02   0.17369E+01
   0.81101E+01   0.14642E-02   0.17369E+01
   0.81101E+01   0.14648E-02   0.17369E+01
   0.81101E+01   0.14654E-02   0.17367E+01
   0.81101E+01   0.14660E-02   0.17369E+01
   0.81101E+01   0.14666E-02   0.17367E+01
   0.81101E+01   0.14672E-02   0.17368E+01
   0.81001E+01   0.14678E-02   0.17367E+01
   0.81001E+01   0.14683E-02   0.17367E+01
   0.81001E+01   0.14689E-02   0.17366E+01
   0.81001E+01   0.14695E-02   0.17365E+01
   0.81001E+01   0.14701E-02   0.17366E+01
   0.81001E+01   0.14707E-02   0.17365E+01
   0.81001E+01   0.14713E-02   0.17365E+01
   0.81001E+01   0.14719E-02   0.17364E+01
   0.81001E+01   0.14725E-02   0.17364E+01
   0.81001E+01   0.14730E-02   0.17365E+01
   0.81001E+01   0.14736E-02   0.17365E+01
   0.81001E+01   0.14742E-02   0.17365E+01
   0.81001E+01   0.14748E-02   0.17364E+01
   0.81001E+01   0.14754E-02   0.17364E+01
   0.81001E+01   0.14760E-02   0.17365E+01
   0.81001E+01   0.14766E-02   0.17365E+01
   0.80901E+01   0.14772E-02   0.17364E+01
   0.80901E+01   0.14778E-02   0.17362E+01
   0.80901E+01   0.14784E-02   0.17361E+01
   0.80901E+01   0.14789E-02   0.17362E+01
   0.80901E+01   0.14795E-02   0.17361E+01
   0.80901E+01   0.14801E-02   0.17361E+01
   0.80901E+01   0.14807E-02   0.17361E+01
   0.80901E+01   0.14813E-02   0.17361E+01
   0.80901E+01   0.14819E-02   0.17360E+01
   0.80901E+01   0.14825E-02   0.17361E+01
   0.80901E+01   0.14831E-02   0.17360E+01
   0.80901E+01   0.14837E-02   0.17360E+01
   0.80901E+01   0.14843E-02   0.17360E+01
   0.80901E+01   0.14849E-02   0.17359E+01
   0.80901E+01   0.14855E-02   0.17359E+01
   0.80901E+01   0.14861E-02   0.17358E+01
   0.80901E+01   0.14866E-02   0.17359E+01
   0.80801E+01   0.14872E-02   0.17358E+01
   0.80801E+01   0.14878E-02   0.17358E+01
   0.80801E+01   0.14884E-02   0.17356E+01
   0.80801E+01   0.14890E-02   0.17357E+01
   0.80801E+01   0.14896E-02   0.17356E+01
   0.80801E+01   0.14902E-02   0.17356E+01
   0.80801E+01   0.14908E-02   0.17356E+01
   0.80801E+01   0.14914E-02   0.17357E+01
   0.80801E+01   0.14920E-02   0.17357E+01
   0.80801E+01   0.14926E-02   0.17356E+01
   0.80801E+01   0.14932E-02   0.17356E+01
   0.80801E+01   0.14938E-02   0.17355E+01
   0.80801E+01   0.14944E-02   0.17355E+01
   0.80801E+01   0.14950E-02   0.17355E+01
   0.80801E+01   0.14956E-02   0.17354E+01
   0.80701E+01   0.14962E-02   0.17353E+01
   0.80701E+01   0.14968E-02   0.17353E+01
   0.80701E+01   0.14974E-02   0.17353E+01
   0.80701E+01   0.14980E-02   0.17353E+01
   0.80701E+01   0.14986E-02   0.17352E+01
   0.80701E+01   0.14992E-02   0.17352E+01
   0.80701E+01   0.14998E-02   0.17353E+01
   0.80701E+01   0.15004E-02   0.17353E+01
   0.80701E+01   0.15010E-02   0.17352E+01
   0.80701E+01   0.15016E-02   0.17352E+01
   0.80701E+01   0.15022E-02   0.17352E+01
   0.80701E+01   0.15028E-02   0.17351E+01
   0.80701E+01   0.15034E-02   0.17350E+01
   0.80701E+01   0.15040E-02   0.17350E+01
   0.80701E+01   0.15046E-02   0.17350E+01
   0.80701E+01   0.15052E-02   0.17349E+01
   0.80701E+01   0.15058E-02   0.17349E+01
   0.80601E+01   0.15064E-02   0.17348E+01
   0.80601E+01   0.15070E-02   0.17349E+01
   0.80601E+01   0.15076E-02   0.17349E+01
   0.80601E+01   0.15082E-02   0.17349E+01
   0.80601E+01   0.15088E-02   0.17348E+01
   0.80601E+01   0.15094E-02   0.17349E+01
   0.80601E+01   0.15100E-02   0.17348E+01
   0.80601E+01   0.15106E-02   0.17345E+01
   0.80601E+01   0.15112E-02   0.17346E+01
   0.80601E+01   0.15118E-02   0.17346E+01
   0.80601E+01   0.15124E-02   0.17346E+01
   0.80601E+01   0.15130E-02   0.17345E+01
   0.80601E+01   0.15136E-02   0.17345E+01
   0.80601E+01   0.15142E-02   0.17345E+01
   0.80601E+01   0.15148E-02   0.17345E+01
   0.80601E+01   0.15154E-02   0.17345E+01
   0.80601E+01   0.15160E-02   0.17343E+01
   0.80501E+01   0.15166E-02   0.17343E+01
   0.80501E+01   0.15172E-02   0.17344E+01
   0.80501E+01   0.15179E-02   0.17344E+01
   0.80501E+01   0.15185E-02   0.17344E+01
   0.80501E+01   0.15191E-02   0.17344E+01
   0.80501E+01   0.15197E-02   0.17343E+01
   0.80501E+01   0.15203E-02   0.17343E+01
   0.80501E+01   0.15209E-02   0.17343E+01
   0.80501E+01   0.15215E-02   0.17341E+01
   0.80501E+01   0.15221E-02   0.17341E+01
   0.80501E+01   0.15227E-02   0.17341E+01
   0.80501E+01   0.15233E-02   0.17339E+01
   0.80501E+01   0.15239E-02   0.17339E+01
   0.80501E+01   0.15245E-02   0.17339E+01
   0.80501E+01   0.15251E-02   0.17339E+01
   0.80501E+01   0.15258E-02   0.17339E+01
   0.80401E+01   0.15264E-02   0.17339E+01
   0.80401E+01   0.15270E-02   0.17338E+01
   0.80401E+01   0.15276E-02   0.17337E+01
   0.80401E+01   0.15282E-02   0.17336E+01
   0.80401E+01   0.15288E-02   0.17337E+01
   0.80401E+01   0.15294E-02   0.17336E+01
   0.80401E+01   0.15300E-02   0.17337E+01
   0.80401E+01   0.15306E-02   0.17337E+01
   0.80401E+01   0.15312E-02   0.17336E+01
   0.80401E+01   0.15319E-02   0.17336E+01
   0.80401E+01   0.15325E-02   0.17336E+01
   0.80401E+01   0.15331E-02   0.17337E+01
   0.80401E+01   0.15337E-02   0.17336E+01
   0.80401E+01   0.15343E-02   0.17336E+01
   0.80401E+01   0.15349E-02   0.17337E+01
   0.80401E+01   0.15355E-02   0.17336E+01
   0.80401E+01   0.15362E-02   0.17334E+01
   0.80301E+01   0.15368E-02   0.17334E+01
   0.80301E+01   0.15374E-02   0.17333E+01
   0.80301E+01   0.15380E-02   0.17333E+01
   0.80301E+01   0.15386E-02   0.17332E+01
   0.80301E+01   0.15392E-02   0.17331E+01
   0.80301E+01   0.15398E-02   0.17332E+01
   0.80301E+01   0.15405E-02   0.17331E+01
   0.80301E+01   0.15411E-02   0.17331E+01
   0.80301E+01   0.15417E-02   0.17330E+01
   0.80301E+01   0.15423E-02   0.17330E+01
   0.80301E+01   0.15429E-02   0.17331E+01
   0.80301E+01   0.15435E-02   0.17331E+01
   0.80301E+01   0.15441E-02   0.17329E+01
   0.80301E+01   0.15448E-02   0.17328E+01
   0.80301E+01   0.15454E-02   0.17328E+01
   0.80301E+01   0.15460E-02   0.17328E+01
   0.80301E+01   0.15466E-02   0.17328E+01
   0.80201E+01   0.15472E-02   0.17328E+01
   0.80201E+01   0.15479E-02   0.17328E+01
   0.80201E+01   0.15485E-02   0.17328E+01
   0.80201E+01   0.15491E-02   0.17327E+01
   0.80201E+01   0.15497E-02   0.17327E+01
   0.80201E+01   0.15503E-02   0.17326E+01
   0.80201E+01   0.15510E-02   0.17328E+01
   0.80201E+01   0.15516E-02   0.17327E+01
   0.80201E+01   0.15522E-02   0.17327E+01
   0.80201E+01   0.15528E-02   0.17325E+01
   0.80201E+01   0.15534E-02   0.17324E+01
   0.80201E+01   0.15541E-02   0.17325E+01
   0.80201E+01   0.15547E-02   0.17324E+01
   0.80201E+01   0.15553E-02   0.17324E+01
   0.80201E+01   0.15559E-02   0.17323E+01
   0.80201E+01   0.15565E-02   0.17323E+01
   0.80101E+01   0.15572E-02   0.17322E+01
   0.80101E+01   0.15578E-02   0.17323E+01
   0.80101E+01   0.15584E-02   0.17323E+01
   0.80101E+01   0.15590E-02   0.17322E+01
   0.80101E+01   0.15596E-02   0.17321E+01
   0.80101E+01   0.15603E-02   0.17322E+01
   0.80101E+01   0.15609E-02   0.17321E+01
   0.80101E+01   0.15615E-02   0.17321E+01
   0.80101E+01   0.15621E-02   0.17320E+01
   0.80101E+01   0.15628E-02   0.17319E+01
   0.80101E+01   0.15634E-02   0.17319E+01
   0.80101E+01   0.15640E-02   0.17320E+01
   0.80101E+01   0.15646E-02   0.17320E+01
   0.80101E+01   0.15653E-02   0.17320E+01
   0.80101E+01   0.15659E-02   0.17319E+01
   0.80101E+01   0.15665E-02   0.17318E+01
   0.80101E+01   0.15671E-02   0.17318E+01
   0.80001E+01   0.15678E-02   0.17317E+01
   0.80001E+01   0.15684E-02   0.17318E+01
   0.80001E+01   0.15690E-02   0.17316E+01
   0.80001E+01   0.15696E-02   0.17317E+01
   0.80001E+01   0.15703E-02   0.17316E+01
   0.80001E+01   0.15709E-02   0.17314E+01
   0.80001E+01   0.15715E-02   0.17314E+01
   0.80001E+01   0.15722E-02   0.17315E+01
   0.80001E+01   0.15728E-02   0.17315E+01
   0.80001E+01   0.15734E-02   0.17314E+01
   0.80001E+01   0.15740E-02   0.17313E+01
   0.80001E+01   0.15747E-02   0.17313E+01
   0.80001E+01   0.15753E-02   0.17313E+01
   0.80001E+01   0.15759E-02   0.17313E+01
   0.80001E+01   0.15766E-02   0.17313E+01
   0.80001E+01   0.15772E-02   0.17313E+01
   0.79901E+01   0.15778E-02   0.17313E+01
   0.79901E+01   0.15785E-02   0.17313E+01
   0.79901E+01   0.15791E-02   0.17312E+01
   0.79901E+01   0.15797E-02   0.17311E+01
   0.79901E+01   0.15803E-02   0.17309E+01
   0.79901E+01   0.15810E-02   0.17309E+01
   0.79901E+01   0.15816E-02   0.17309E+01
   0.79901E+01   0.15822E-02   0.17310E+01
   0.79901E+01   0.15829E-02   0.17310E+01
   0.79901E+01   0.15835E-02   0.17311E+01
   0.79901E+01   0.15841E-02   0.17310E+01
   0.79901E+01   0.15848E-02   0.17309E+01
   0.79901E+01   0.15854E-02   0.17308E+01
   0.79901E+01   0.15860E-02   0.17308E+01
   0.79901E+01   0.15867E-02   0.17308E+01
   0.79901E+01   0.15873E-02   0.17307E+01
   0.79801E+01   0.15879E-02   0.17307E+01
   0.79801E+01   0.15886E-02   0.17306E+01
   0.79801E+01   0.15892E-02   0.17305E+01
   0.79801E+01   0.15898E-02   0.17305E+01
   0.79801E+01   0.15905E-02   0.17305E+01
   0.79801E+01   0.15911E-02   0.17305E+01
   0.79801E+01   0.15918E-02   0.17305E+01
   0.79801E+01   0.15924E-02   0.17305E+01
   0.79801E+01   0.15930E-02   0.17304E+01
   0.79801E+01   0.15937E-02   0.17303E+01
   0.79801E+01   0.15943E-02   0.17304E+01
   0.79801E+01   0.15949E-02   0.17304E+01
   0.79801E+01   0.15956E-02   0.17303E+01
   0.79801E+01   0.15962E-02   0.17303E+01
   0.79801E+01   0.15968E-02   0.17303E+01
   0.79801E+01   0.15975E-02   0.17301E+01
   0.79801E+01   0.15981E-02   0.17300E+01
   0.79701E+01   0.15988E-02   0.17300E+01
   0.79801E+01   0.15994E-02   0.17300E+01
   0.79701E+01   0.16000E-02   0.17300E+01
   0.79701E+01   0.16007E-02   0.17300E+01
   0.79701E+01   0.16013E-02   0.17299E+01
   0.79701E+01   0.16020E-02   0.17300E+01
   0.79701E+01   0.16026E-02   0.17300E+01
   0.79701E+01   0.16032E-02   0.17299E+01
   0.79701E+01   0.16039E-02   0.17299E+01
   0.79701E+01   0.16045E-02   0.17299E+01
   0.79701E+01   0.16052E-02   0.17299E+01
   0.79701E+01   0.16058E-02   0.17297E+01
   0.79701E+01   0.16064E-02   0.17296E+01
   0.79701E+01   0.16071E-02   0.17295E+01
   0.79701E+01   0.16077E-02   0.17296E+01
   0.79701E+01   0.16084E-02   0.17295E+01
   0.79701E+01   0.16090E-02   0.17294E+01
   0.79701E+01   0.16097E-02   0.17295E+01
   0.79601E+01   0.16103E-02   0.17295E+01
   0.79601E+01   0.16109E-02   0.17295E+01
   0.79601E+01   0.16116E-02   0.17295E+01
   0.79601E+01   0.16122E-02   0.17294E+01
   0.79601E+01   0.16129E-02   0.17294E+01
   0.79601E+01   0.16135E-02   0.17294E+01
   0.79601E+01   0.16142E-02   0.17293E+01
   0.79601E+01   0.16148E-02   0.17292E+01
   0.79601E+01   0.16155E-02   0.17292E+01
   0.79601E+01   0.16161E-02   0.17291E+01
   0.79601E+01   0.16167E-02   0.17290E+01
   0.79601E+01   0.16174E-02   0.17291E+01
   0.79601E+01   0.16180E-02   0.17290E+01
   0.79601E+01   0.16187E-02   0.17290E+01
   0.79601E+01   0.16193E-02   0.17291E+01
   0.79601E+01   0.16200E-02   0.17292E+01
   0.79601E+01   0.16206E-02   0.17290E+01
   0.79501E+01   0.16213E-02   0.17290E+01
   0.79501E+01   0.16219E-02   0.17289E+01
   0.79501E+01   0.16226E-02   0.17290E+01
   0.79501E+01   0.16232E-02   0.17289E+01
   0.79501E+01   0.16239E-02   0.17287E+01
   0.79501E+01   0.16245E-02   0.17287E+01
   0.79501E+01   0.16252E-02   0.17286E+01
   0.79501E+01   0.16258E-02   0.17286E+01
   0.79501E+01   0.16265E-02   0.17285E+01
   0.79501E+01   0.16271E-02   0.17285E+01
   0.79501E+01   0.16278E-02   0.17286E+01
   0.79501E+01   0.16284E-02   0.17286E+01
   0.79501E+01   0.16291E-02   0.17286E+01
   0.79501E+01   0.16297E-02   0.17285E+01
   0.79501E+01   0.16304E-02   0.17286E+01
   0.79501E+01   0.16310E-02   0.17285E+01
   0.79401E+01   0.16317E-02   0.17284E+01
   0.79401E+01   0.16323E-02   0.17283E+01
   0.79401E+01   0.16330E-02   0.17283E+01
   0.79401E+01   0.16336E-02   0.17282E+01
   0.79401E+01   0.16343E-02   0.17281E+01
   0.79401E+01   0.16349E-02   0.17280E+01
   0.79401E+01   0.16356E-02   0.17281E+01
   0.79401E+01   0.16362E-02   0.17281E+01
   0.79401E+01   0.16369E-02   0.17281E+01
   0.79401E+01   0.16375E-02   0.17280E+01
   0.79401E+01   0.16382E-02   0.17281E+01
   0.79401E+01   0.16389E-02   0.17282E+01
   0.79401E+01   0.16395E-02   0.17280E+01
   0.79401E+01   0.16402E-02   0.17281E+01
   0.79401E+01   0.16408E-02   0.17280E+01
   0.79401E+01   0.16415E-02   0.17278E+01
   0.79401E+01   0.16421E-02   0.17278E+01
   0.79301E+01   0.16428E-02   0.17277E+01
   0.79301E+01   0.16434E-02   0.17276E+01
   0.79301E+01   0.16441E-02   0.17277E+01
   0.79301E+01   0.16448E-02   0.17276E+01
   0.79301E+01   0.16454E-02   0.17275E+01
   0.79301E+01   0.16461E-02   0.17275E+01
   0.79301E+01   0.16467E-02   0.17276E+01
   0.79301E+01   0.16474E-02   0.17276E+01
   0.79301E+01   0.16480E-02   0.17277E+01
   0.79301E+01   0.16487E-02   0.17275E+01
   0.79301E+01   0.16494E-02   0.17275E+01
   0.79301E+01   0.16500E-02   0.17274E+01
   0.79301E+01   0.16507E-02   0.17273E+01
   0.79301E+01   0.16513E-02   0.17273E+01
   0.79301E+01   0.16520E-02   0.17272E+01
   0.79301E+01   0.16527E-02   0.17272E+01
   0.79301E+01   0.16533E-02   0.17271E+01
   0.79201E+01   0.16540E-02   0.17270E+01
   0.79201E+01   0.16546E-02   0.17271E+01
   0.79201E+01   0.16553E-02   0.17271E+01
   0.79201E+01   0.16560E-02   0.17271E+01
   0.79201E+01   0.16566E-02   0.17272E+01
   0.79201E+01   0.16573E-02   0.17271E+01
   0.79201E+01   0.16580E-02   0.17271E+01
   0.79201E+01   0.16586E-02   0.17270E+01
   0.79201E+01   0.16593E-02   0.17270E+01
   0.79201E+01   0.16599E-02   0.17269E+01
   0.79201E+01   0.16606E-02   0.17267E+01
   0.79201E+01   0.16613E-02   0.17267E+01
   0.79201E+01   0.16619E-02   0.17267E+01
   0.79201E+01   0.16626E-02   0.17267E+01
   0.79201E+01   0.16633E-02   0.17266E+01
   0.79201E+01   0.16639E-02   0.17266E+01
   0.79201E+01   0.16646E-02   0.17265E+01
   0.79101E+01   0.16653E-02   0.17266E+01
   0.79101E+01   0.16659E-02   0.17265E+01
   0.79101E+01   0.16666E-02   0.17265E+01
   0.79101E+01   0.16672E-02   0.17265E+01
   0.79101E+01   0.16679E-02   0.17264E+01
   0.79101E+01   0.16686E-02   0.17264E+01
   0.79101E+01   0.16692E-02   0.17264E+01
   0.79101E+01   0.16699E-02   0.17263E+01
   0.79101E+01   0.16706E-02   0.17262E+01
   0.79101E+01   0.16713E-02   0.17261E+01
   0.79101E+01   0.16719E-02   0.17260E+01
   0.79101E+01   0.16726E-02   0.17260E+01
   0.79101E+01   0.16733E-02   0.17260E+01
   0.79101E+01   0.16739E-02   0.17260E+01
   0.79101E+01   0.16746E-02   0.17262E+01
   0.79101E+01   0.16753E-02   0.17261E+01
   0.79101E+01   0.16759E-02   0.17262E+01
   0.79101E+01   0.16766E-02   0.17261E+01
   0.79001E+01   0.16773E-02   0.17260E+01
   0.79101E+01   0.16779E-02   0.17259E+01
   0.79001E+01   0.16786E-02   0.17258E+01
   0.79001E+01   0.16793E-02   0.17258E+01
   0.79001E+01   0.16800E-02   0.17257E+01
   0.79001E+01   0.16806E-02   0.17256E+01
   0.79001E+01   0.16813E-02   0.17257E+01
   0.79001E+01   0.16820E-02   0.17256E+01
   0.79001E+01   0.16826E-02   0.17256E+01
   0.79001E+01   0.16833E-02   0.17256E+01
   0.79001E+01   0.16840E-02   0.17255E+01
   0.79001E+01   0.16847E-02   0.17255E+01
   0.79001E+01   0.16853E-02   0.17255E+01
   0.79001E+01   0.16860E-02   0.17255E+01
   0.79001E+01   0.16867E-02   0.17254E+01
   0.78901E+01   0.16874E-02   0.17253E+01
   0.78901E+01   0.16880E-02   0.17252E+01
   0.78901E+01   0.16887E-02   0.17252E+01
   0.78901E+01   0.16894E-02   0.17252E+01
   0.78901E+01   0.16900E-02   0.17251E+01
   0.78901E+01   0.16907E-02   0.17250E+01
   0.78901E+01   0.16914E-02   0.17250E+01
   0.78901E+01   0.16921E-02   0.17249E+01
   0.78901E+01   0.16928E-02   0.17250E+01
   0.78901E+01   0.16934E-02   0.17250E+01
   0.78901E+01   0.16941E-02   0.17251E+01
   0.78901E+01   0.16948E-02   0.17252E+01
   0.78901E+01   0.16955E-02   0.17251E+01
   0.78901E+01   0.16961E-02   0.17249E+01
   0.78901E+01   0.16968E-02   0.17249E+01
   0.78901E+01   0.16975E-02   0.17248E+01
   0.78901E+01   0.16982E-02   0.17247E+01
   0.78901E+01   0.16988E-02   0.17246E+01
   0.78901E+01   0.16995E-02   0.17246E+01
   0.78801E+01   0.17002E-02   0.17246E+01
   0.78801E+01   0.17009E-02   0.17246E+01
   0.78801E+01   0.17016E-02   0.17246E+01
   0.78801E+01   0.17022E-02   0.17245E+01
   0.78801E+01   0.17029E-02   0.17245E+01
   0.78801E+01   0.17036E-02   0.17245E+01
   0.78801E+01   0.17043E-02   0.17244E+01
   0.78801E+01   0.17050E-02   0.17244E+01
   0.78801E+01   0.17056E-02   0.17243E+01
   0.78801E+01   0.17063E-02   0.17243E+01
   0.78801E+01   0.17070E-02   0.17241E+01
   0.78801E+01   0.17077E-02   0.17241E+01
   0.78801E+01   0.17084E-02   0.17241E+01
   0.78801E+01   0.17091E-02   0.17240E+01
   0.78801E+01   0.17097E-02   0.17240E+01
   0.78801E+01   0.17104E-02   0.17240E+01
   0.78701E+01   0.17111E-02   0.17239E+01
   0.78701E+01   0.17118E-02   0.17239E+01
   0.78701E+01   0.17125E-02   0.17240E+01
   0.78701E+01   0.17132E-02   0.17240E+01
   0.78701E+01   0.17138E-02   0.17241E+01
   0.78701E+01   0.17145E-02   0.17240E+01
   0.78701E+01   0.17152E-02   0.17239E+01
   0.78701E+01   0.17159E-02   0.17239E+01
   0.78701E+01   0.17166E-02   0.17237E+01
   0.78701E+01   0.17173E-02   0.17237E+01
   0.78701E+01   0.17180E-02   0.17235E+01
   0.78701E+01   0.17186E-02   0.17236E+01
   0.78701E+01   0.17193E-02   0.17235E+01
   0.78701E+01   0.17200E-02   0.17235E+01
   0.78701E+01   0.17207E-02   0.17236E+01
   0.78701E+01   0.17214E-02   0.17235E+01
   0.78701E+01   0.17221E-02   0.17234E+01
   0.78701E+01   0.17228E-02   0.17235E+01
   0.78601E+01   0.17235E-02   0.17234E+01
   0.78601E+01   0.17241E-02   0.17233E+01
   0.78601E+01   0.17248E-02   0.17232E+01
   0.78601E+01   0.17255E-02   0.17232E+01
   0.78601E+01   0.17262E-02   0.17232E+01
   0.78601E+01   0.17269E-02   0.17231E+01
   0.78601E+01   0.17276E-02   0.17231E+01
   0.78601E+01   0.17283E-02   0.17228E+01
   0.78601E+01   0.17290E-02   0.17229E+01
   0.78601E+01   0.17297E-02   0.17229E+01
   0.78601E+01   0.17304E-02   0.17229E+01
   0.78601E+01   0.17310E-02   0.17229E+01
   0.78601E+01   0.17317E-02   0.17229E+01
   0.78601E+01   0.17324E-02   0.17230E+01
   0.78601E+01   0.17331E-02   0.17230E+01
   0.78601E+01   0.17338E-02   0.17229E+01
   0.78601E+01   0.17345E-02   0.17229E+01
   0.78601E+01   0.17352E-02   0.17227E+01
   0.78501E+01   0.17359E-02   0.17226E+01
   0.78501E+01   0.17366E-02   0.17226E+01
   0.78501E+01   0.17373E-02   0.17225E+01
   0.78501E+01   0.17380E-02   0.17225E+01
   0.78501E+01   0.17387E-02   0.17225E+01
   0.78501E+01   0.17394E-02   0.17224E+01
   0.78501E+01   0.17401E-02   0.17224E+01
   0.78501E+01   0.17408E-02   0.17224E+01
   0.78501E+01   0.17415E-02   0.17222E+01
   0.78501E+01   0.17421E-02   0.17224E+01
   0.78501E+01   0.17428E-02   0.17223E+01
   0.78501E+01   0.17435E-02   0.17222E+01
   0.78501E+01   0.17442E-02   0.17221E+01
   0.78501E+01   0.17449E-02   0.17221E+01
   0.78501E+01   0.17456E-02   0.17221E+01
   0.78401E+01   0.17463E-02   0.17220E+01
   0.78401E+01   0.17470E-02   0.17219E+01
   0.78401E+01   0.17477E-02   0.17219E+01
   0.78401E+01   0.17484E-02   0.17218E+01
   0.78401E+01   0.17491E-02   0.17217E+01
   0.78401E+01   0.17498E-02   0.17218E+01
   0.78401E+01   0.17505E-02   0.17219E+01
   0.78401E+01   0.17512E-02   0.17219E+01
   0.78401E+01   0.17519E-02   0.17218E+01
   0.78401E+01   0.17526E-02   0.17219E+01
   0.78401E+01   0.17533E-02   0.17218E+01
   0.78401E+01   0.17540E-02   0.17218E+01
   0.78401E+01   0.17547E-02   0.17215E+01
   0.78401E+01   0.17554E-02   0.17215E+01
   0.78401E+01   0.17561E-02   0.17215E+01
   0.78401E+01   0.17568E-02   0.17214E+01
   0.78401E+01   0.17575E-02   0.17213E+01
   0.78401E+01   0.17582E-02   0.17214E+01
   0.78401E+01   0.17589E-02   0.17214E+01
   0.78301E+01   0.17596E-02   0.17213E+01
   0.78301E+01   0.17603E-02   0.17212E+01
   0.78301E+01   0.17610E-02   0.17213E+01
   0.78301E+01   0.17617E-02   0.17212E+01
   0.78301E+01   0.17624E-02   0.17211E+01
   0.78301E+01   0.17632E-02   0.17211E+01
   0.78301E+01   0.17639E-02   0.17211E+01
   0.78301E+01   0.17646E-02   0.17210E+01
   0.78301E+01   0.17653E-02   0.17210E+01
   0.78301E+01   0.17660E-02   0.17210E+01
   0.78301E+01   0.17667E-02   0.17208E+01
   0.78301E+01   0.17674E-02   0.17207E+01
   0.78301E+01   0.17681E-02   0.17207E+01
   0.78301E+01   0.17688E-02   0.17207E+01
   0.78301E+01   0.17695E-02   0.17207E+01
   0.78301E+01   0.17702E-02   0.17208E+01
   0.78301E+01   0.17709E-02   0.17208E+01
   0.78301E+01   0.17716E-02   0.17208E+01
   0.78201E+01   0.17723E-02   0.17207E+01
   0.78201E+01   0.17730E-02   0.17207E+01
   0.78201E+01   0.17737E-02   0.17205E+01
   0.78201E+01   0.17745E-02   0.17205E+01
   0.78201E+01   0.17752E-02   0.17204E+01
   0.78201E+01   0.17759E-02   0.17205E+01
   0.78201E+01   0.17766E-02   0.17203E+01
   0.78201E+01   0.17773E-02   0.17202E+01
   0.78201E+01   0.17780E-02   0.17202E+01
   0.78201E+01   0.17787E-02   0.17202E+01
   0.78201E+01   0.17794E-02   0.17202E+01
   0.78201E+01   0.17801E-02   0.17202E+01
   0.78201E+01   0.17808E-02   0.17201E+01
   0.78201E+01   0.17816E-02   0.17200E+01
   0.78201E+01   0.17823E-02   0.17200E+01
   0.78201E+01   0.17830E-02   0.17199E+01
   0.78101E+01   0.17837E-02   0.17199E+01
   0.78101E+01   0.17844E-02   0.17199E+01
   0.78101E+01   0.17851E-02   0.17199E+01
   0.78101E+01   0.17858E-02   0.17198E+01
   0.78101E+01   0.17865E-02   0.17197E+01
   0.78101E+01   0.17873E-02   0.17197E+01
   0.78101E+01   0.17880E-02   0.17196E+01
   0.78101E+01   0.17887E-02   0.17196E+01
   0.78101E+01   0.17894E-02   0.17196E+01
   0.78101E+01   0.17901E-02   0.17196E+01
   0.78101E+01   0.17908E-02   0.17196E+01
   0.78101E+01   0.17916E-02   0.17196E+01
   0.78101E+01   0.17923E-02   0.17195E+01
   0.78101E+01   0.17930E-02   0.17195E+01
   0.78101E+01   0.17937E-02   0.17194E+01
   0.78101E+01   0.17944E-02   0.17193E+01
   0.78101E+01   0.17951E-02   0.17192E+01
   0.78101E+01   0.17959E-02   0.17192E+01
   0.78101E+01   0.17966E-02   0.17193E+01
   0.78001E+01   0.17973E-02   0.17193E+01
   0.78001E+01   0.17980E-02   0.17191E+01
   0.78001E+01   0.17987E-02   0.17190E+01
   0.78001E+01   0.17994E-02   0.17190E+01
   0.78001E+01   0.18002E-02   0.17190E+01
   0.78001E+01   0.18009E-02   0.17191E+01
   0.78001E+01   0.18016E-02   0.17190E+01
   0.78001E+01   0.18023E-02   0.17188E+01
   0.78001E+01   0.18030E-02   0.17187E+01
   0.78001E+01   0.18038E-02   0.17187E+01
   0.78001E+01   0.18045E-02   0.17187E+01
   0.78001E+01   0.18052E-02   0.17187E+01
   0.78001E+01   0.18059E-02   0.17186E+01
   0.78001E+01   0.18066E-02   0.17186E+01
   0.78001E+01   0.18074E-02   0.17186E+01
   0.78001E+01   0.18081E-02   0.17185E+01
   0.77901E+01   0.18088E-02   0.17185E+01
   0.77901E+01   0.18095E-02   0.17185E+01
   0.77901E+01   0.18103E-02   0.17186E+01
   0.77901E+01   0.18110E-02   0.17185E+01
   0.77901E+01   0.18117E-02   0.17184E+01
   0.77901E+01   0.18124E-02   0.17184E+01
   0.77901E+01   0.18132E-02   0.17183E+01
   0.77901E+01   0.18139E-02   0.17182E+01
   0.77901E+01   0.18146E-02   0.17182E+01
   0.77901E+01   0.18153E-02   0.17181E+01
   0.77901E+01   0.18161E-02   0.17180E+01
   0.77901E+01   0.18168E-02   0.17181E+01
   0.77901E+01   0.18175E-02   0.17181E+01
   0.77901E+01   0.18182E-02   0.17180E+01
   0.77901E+01   0.18190E-02   0.17179E+01
   0.77901E+01   0.18197E-02   0.17179E+01
   0.77901E+01   0.18204E-02   0.17179E+01
   0.77901E+01   0.18211E-02   0.17178E+01
   0.77801E+01   0.18219E-02   0.17178E+01
   0.77801E+01   0.18226E-02   0.17177E+01
   0.77801E+01   0.18233E-02   0.17176E+01
   0.77801E+01   0.18241E-02   0.17176E+01
   0.77801E+01   0.18248E-02   0.17175E+01
   0.77801E+01   0.18255E-02   0.17175E+01
   0.77801E+01   0.18262E-02   0.17175E+01
   0.77801E+01   0.18270E-02   0.17175E+01
   0.77801E+01   0.18277E-02   0.17175E+01
   0.77801E+01   0.18284E-02   0.17174E+01
   0.77801E+01   0.18292E-02   0.17175E+01
   0.77801E+01   0.18299E-02   0.17173E+01
   0.77801E+01   0.18306E-02   0.17173E+01
   0.77801E+01   0.18314E-02   0.17173E+01
   0.77801E+01   0.18321E-02   0.17172E+01
   0.77801E+01   0.18328E-02   0.17171E+01
   0.77801E+01   0.18335E-02   0.17170E+01
   0.77801E+01   0.18343E-02   0.17170E+01
   0.77801E+01   0.18350E-02   0.17170E+01
   0.77701E+01   0.18357E-02   0.17170E+01
   0.77701E+01   0.18365E-02   0.17169E+01
   0.77701E+01   0.18372E-02   0.17169E+01
   0.77701E+01   0.18379E-02   0.17168E+01
   0.77701E+01   0.18387E-02   0.17167E+01
   0.77701E+01   0.18394E-02   0.17167E+01
   0.77701E+01   0.18402E-02   0.17167E+01
   0.77701E+01   0.18409E-02   0.17168E+01
   0.77701E+01   0.18416E-02   0.17167E+01
   0.77701E+01   0.18424E-02   0.17165E+01
   0.77701E+01   0.18431E-02   0.17164E+01
   0.77701E+01   0.18438E-02   0.17164E+01
   0.77701E+01   0.18446E-02   0.17164E+01
   0.77701E+01   0.18453E-02   0.17164E+01
   0.77701E+01   0.18460E-02   0.17164E+01
   0.77701E+01   0.18468E-02   0.17163E+01
   0.77601E+01   0.18475E-02   0.17163E+01
   0.77601E+01   0.18483E-02   0.17164E+01
   0.77601E+01   0.18490E-02   0.17164E+01
   0.77601E+01   0.18497E-02   0.17162E+01
   0.77601E+01   0.18505E-02   0.17162E+01
   0.77601E+01   0.18512E-02   0.17161E+01
   0.77601E+01   0.18520E-02   0.17161E+01
   0.77601E+01   0.18527E-02   0.17159E+01
   0.77601E+01   0.18534E-02   0.17159E+01
   0.77601E+01   0.18542E-02   0.17158E+01
   0.77601E+01   0.18549E-02   0.17159E+01
   0.77601E+01   0.18557E-02   0.17157E+01
   0.77601E+01   0.18564E-02   0.17157E+01
   0.77601E+01   0.18571E-02   0.17158E+01
   0.77601E+01   0.18579E-02   0.17157E+01
   0.77601E+01   0.18586E-02   0.17157E+01
   0.77601E+01   0.18594E-02   0.17156E+01
   0.77601E+01   0.18601E-02   0.17156E+01
   0.77501E+01   0.18609E-02   0.17156E+01
   0.77501E+01   0.18616E-02   0.17155E+01
   0.77501E+01   0.18623E-02   0.17155E+01
   0.77501E+01   0.18631E-02   0.17154E+01
   0.77501E+01   0.18638E-02   0.17152E+01
   0.77501E+01   0.18646E-02   0.17152E+01
   0.77501E+01   0.18653E-02   0.17152E+01
   0.77501E+01   0.18661E-02   0.17152E+01
   0.77501E+01   0.18668E-02   0.17152E+01
   0.77501E+01   0.18676E-02   0.17151E+01
   0.77501E+01   0.18683E-02   0.17151E+01
   0.77501E+01   0.18690E-02   0.17152E+01
   0.77501E+01   0.18698E-02   0.17151E+01
   0.77501E+01   0.18705E-02   0.17150E+01
   0.77501E+01   0.18713E-02   0.17149E+01
   0.77501E+01   0.18720E-02   0.17148E+01
   0.77501E+01   0.18728E-02   0.17147E+01
   0.77501E+01   0.18735E-02   0.17147E+01
   0.77401E+01   0.18743E-02   0.17147E+01
   0.77401E+01   0.18750E-02   0.17146E+01
   0.77401E+01   0.18758E-02   0.17146E+01
   0.77401E+01   0.18765E-02   0.17145E+01
   0.77401E+01   0.18773E-02   0.17145E+01
   0.77401E+01   0.18780E-02   0.17145E+01
   0.77401E+01   0.18788E-02   0.17144E+01
   0.77401E+01   0.18795E-02   0.17145E+01
   0.77401E+01   0.18803E-02   0.17144E+01
   0.77401E+01   0.18810E-02   0.17144E+01
   0.77401E+01   0.18818E-02   0.17144E+01
   0.77401E+01   0.18825E-02   0.17144E+01
   0.77401E+01   0.18833E-02   0.17143E+01
   0.77401E+01   0.18840E-02   0.17141E+01
   0.77401E+01   0.18848E-02   0.17140E+01
   0.77401E+01   0.18855E-02   0.17140E+01
   0.77401E+01   0.18863E-02   0.17140E+01
   0.77301E+01   0.18871E-02   0.17140E+01
   0.77301E+01   0.18878E-02   0.17140E+01
   0.77301E+01   0.18886E-02   0.17140E+01
   0.77301E+01   0.18893E-02   0.17140E+01
   0.77301E+01   0.18901E-02   0.17139E+01
   0.77301E+01   0.18908E-02   0.17138E+01
   0.77301E+01   0.18916E-02   0.17138E+01
   0.77301E+01   0.18923E-02   0.17138E+01
   0.77301E+01   0.18931E-02   0.17136E+01
   0.77301E+01   0.18938E-02   0.17135E+01
   0.77301E+01   0.18946E-02   0.17134E+01
   0.77301E+01   0.18954E-02   0.17134E+01
   0.77301E+01   0.18961E-02   0.17134E+01
   0.77301E+01   0.18969E-02   0.17135E+01
   0.77301E+01   0.18976E-02   0.17134E+01
   0.77301E+01   0.18984E-02   0.17133E+01
   0.77301E+01   0.18992E-02   0.17133E+01
   0.77301E+01   0.18999E-02   0.17132E+01
   0.77301E+01   0.19007E-02   0.17132E+01
   0.77201E+01   0.19014E-02   0.17132E+01
   0.77201E+01   0.19022E-02   0.17133E+01
   0.77201E+01   0.19029E-02   0.17132E+01
   0.77201E+01   0.19037E-02   0.17131E+01
   0.77201E+01   0.19045E-02   0.17129E+01
   0.77201E+01   0.19052E-02   0.17128E+01
   0.77201E+01   0.19060E-02   0.17128E+01
   0.77201E+01   0.19068E-02   0.17128E+01
   0.77201E+01   0.19075E-02   0.17128E+01
   0.77201E+01   0.19083E-02   0.17127E+01
   0.77201E+01   0.19090E-02   0.17128E+01
   0.77201E+01   0.19098E-02   0.17127E+01
   0.77201E+01   0.19106E-02   0.17127E+01
   0.77201E+01   0.19113E-02   0.17126E+01
   0.77201E+01   0.19121E-02   0.17125E+01
   0.77201E+01   0.19129E-02   0.17125E+01
   0.77201E+01   0.19136E-02   0.17126E+01
   0.77201E+01   0.19144E-02   0.17125E+01
   0.77101E+01   0.19152E-02   0.17123E+01
   0.77101E+01   0.19159E-02   0.17123E+01
   0.77101E+01   0.19167E-02   0.17122E+01
   0.77101E+01   0.19174E-02   0.17121E+01
   0.77101E+01   0.19182E-02   0.17122E+01
   0.77101E+01   0.19190E-02   0.17121E+01
   0.77101E+01   0.19197E-02   0.17120E+01
   0.77101E+01   0.19205E-02   0.17120E+01
   0.77101E+01   0.19213E-02   0.17119E+01
   0.77101E+01   0.19220E-02   0.17119E+01
   0.77101E+01   0.19228E-02   0.17120E+01
   0.77101E+01   0.19236E-02   0.17119E+01
   0.77101E+01   0.19244E-02   0.17120E+01
   0.77101E+01   0.19251E-02   0.17119E+01
   0.77101E+01   0.19259E-02   0.17118E+01
   0.77101E+01   0.19267E-02   0.17116E+01
   0.77001E+01   0.19274E-02   0.17115E+01
   0.77001E+01   0.19282E-02   0.17116E+01
   0.77001E+01   0.19290E-02   0.17116E+01
   0.77001E+01   0.19297E-02   0.17115E+01
   0.77001E+01   0.19305E-02   0.17115E+01
   0.77001E+01   0.19313E-02   0.17115E+01
   0.77001E+01   0.19321E-02   0.17113E+01
   0.77001E+01   0.19328E-02   0.17113E+01
   0.77001E+01   0.19336E-02   0.17113E+01
   0.77001E+01   0.19344E-02   0.17113E+01
   0.77001E+01   0.19351E-02   0.17112E+01
   0.77001E+01   0.19359E-02   0.17112E+01
   0.77001E+01   0.19367E-02   0.17110E+01
   0.77001E+01   0.19375E-02   0.17110E+01
   0.77001E+01   0.19382E-02   0.17110E+01
   0.77001E+01   0.19390E-02   0.17109E+01
   0.77001E+01   0.19398E-02   0.17109E+01
   0.77001E+01   0.19406E-02   0.17108E+01
   0.76901E+01   0.19413E-02   0.17107E+01
   0.76901E+01   0.19421E-02   0.17107E+01
   0.76901E+01   0.19429E-02   0.17107E+01
   0.76901E+01   0.19437E-02   0.17107E+01
   0.76901E+01   0.19444E-02   0.17107E+01
   0.76901E+01   0.19452E-02   0.17107E+01
   0.76901E+01   0.19460E-02   0.17106E+01
   0.76901E+01   0.19468E-02   0.17106E+01
   0.76901E+01   0.19476E-02   0.17106E+01
   0.76901E+01   0.19483E-02   0.17104E+01
   0.76901E+01   0.19491E-02   0.17103E+01
   0.76901E+01   0.19499E-02   0.17103E+01
   0.76901E+01   0.19507E-02   0.17103E+01
   0.76901E+01   0.19515E-02   0.17103E+01
   0.76901E+01   0.19522E-02   0.17102E+01
   0.76901E+01   0.19530E-02   0.17102E+01
   0.76901E+01   0.19538E-02   0.17100E+01
   0.76901E+01   0.19546E-02   0.17100E+01
   0.76901E+01   0.19554E-02   0.17100E+01
   0.76901E+01   0.19561E-02   0.17100E+01
   0.76801E+01   0.19569E-02   0.17098E+01
   0.76801E+01   0.19577E-02   0.17098E+01
   0.76801E+01   0.19585E-02   0.17098E+01
   0.76801E+01   0.19593E-02   0.17098E+01
   0.76801E+01   0.19600E-02   0.17096E+01
   0.76801E+01   0.19608E-02   0.17096E+01
   0.76801E+01   0.19616E-02   0.17096E+01
   0.76801E+01   0.19624E-02   0.17096E+01
   0.76801E+01   0.19632E-02   0.17094E+01
   0.76801E+01   0.19640E-02   0.17094E+01
   0.76801E+01   0.19647E-02   0.17094E+01
   0.76801E+01   0.19655E-02   0.17095E+01
   0.76801E+01   0.19663E-02   0.17095E+01
   0.76801E+01   0.19671E-02   0.17094E+01
   0.76801E+01   0.19679E-02   0.17093E+01
   0.76801E+01   0.19687E-02   0.17093E+01
   0.76801E+01   0.19695E-02   0.17093E+01
   0.76701E+01   0.19702E-02   0.17091E+01
   0.76701E+01   0.19710E-02   0.17091E+01
   0.76701E+01   0.19718E-02   0.17091E+01
   0.76701E+01   0.19726E-02   0.17090E+01
   0.76701E+01   0.19734E-02   0.17089E+01
   0.76701E+01   0.19742E-02   0.17089E+01
   0.76701E+01   0.19750E-02   0.17089E+01
   0.76701E+01   0.19758E-02   0.17089E+01
   0.76701E+01   0.19766E-02   0.17088E+01
   0.76701E+01   0.19773E-02   0.17087E+01
   0.76701E+01   0.19781E-02   0.17086E+01
   0.76701E+01   0.19789E-02   0.17085E+01
   0.76701E+01   0.19797E-02   0.17087E+01
   0.76701E+01   0.19805E-02   0.17086E+01
   0.76701E+01   0.19813E-02   0.17085E+01
   0.76701E+01   0.19821E-02   0.17085E+01
   0.76701E+01   0.19829E-02   0.17084E+01
   0.76701E+01   0.19837E-02   0.17083E+01
   0.76601E+01   0.19845E-02   0.17083E+01
   0.76601E+01   0.19853E-02   0.17081E+01
   0.76601E+01   0.19861E-02   0.17082E+01
   0.76601E+01   0.19868E-02   0.17082E+01
   0.76601E+01   0.19876E-02   0.17083E+01
   0.76601E+01   0.19884E-02   0.17081E+01
   0.76601E+01   0.19892E-02   0.17080E+01
   0.76601E+01   0.19900E-02   0.17080E+01
   0.76601E+01   0.19908E-02   0.17079E+01
   0.76601E+01   0.19916E-02   0.17079E+01
   0.76601E+01   0.19924E-02   0.17078E+01
   0.76601E+01   0.19932E-02   0.17077E+01
   0.76601E+01   0.19940E-02   0.17077E+01
   0.76601E+01   0.19948E-02   0.17076E+01
   0.76601E+01   0.19956E-02   0.17076E+01
   0.76601E+01   0.19964E-02   0.17076E+01
   0.76601E+01   0.19972E-02   0.17075E+01
   0.76601E+01   0.19980E-02   0.17075E+01
   0.76601E+01   0.19988E-02   0.17076E+01
   0.76601E+01   0.19996E-02   0.17075E+01
   0.76501E+01   0.20004E-02   0.17074E+01
   0.76501E+01   0.20012E-02   0.17072E+01
   0.76501E+01   0.20020E-02   0.17072E+01
   0.76501E+01   0.20028E-02   0.17073E+01
   0.76501E+01   0.20036E-02   0.17072E+01
   0.76501E+01   0.20044E-02   0.17072E+01
   0.76501E+01   0.20052E-02   0.17071E+01
   0.76501E+01   0.20060E-02   0.17071E+01
   0.76501E+01   0.20068E-02   0.17071E+01
   0.76501E+01   0.20076E-02   0.17071E+01
   0.76501E+01   0.20084E-02   0.17070E+01
   0.76501E+01   0.20092E-02   0.17070E+01
   0.76501E+01   0.20100E-02   0.17068E+01
   0.76501E+01   0.20108E-02   0.17068E+01
   0.76501E+01   0.20116E-02   0.17067E+01
   0.76401E+01   0.20124E-02   0.17066E+01
   0.76401E+01   0.20132E-02   0.17065E+01
   0.76401E+01   0.20140E-02   0.17064E+01
   0.76401E+01   0.20148E-02   0.17064E+01
   0.76401E+01   0.20156E-02   0.17064E+01
   0.76401E+01   0.20164E-02   0.17064E+01
   0.76401E+01   0.20172E-02   0.17063E+01
   0.76401E+01   0.20180E-02   0.17063E+01
   0.76401E+01   0.20189E-02   0.17063E+01
   0.76401E+01   0.20197E-02   0.17063E+01
   0.76401E+01   0.20205E-02   0.17062E+01
   0.76401E+01   0.20213E-02   0.17062E+01
   0.76401E+01   0.20221E-02   0.17061E+01
   0.76401E+01   0.20229E-02   0.17060E+01
   0.76401E+01   0.20237E-02   0.17060E+01
   0.76401E+01   0.20245E-02   0.17060E+01
   0.76401E+01   0.20253E-02   0.17059E+01
   0.76401E+01   0.20261E-02   0.17059E+01
   0.76401E+01   0.20269E-02   0.17057E+01
   0.76401E+01   0.20277E-02   0.17059E+01
   0.76301E+01   0.20286E-02   0.17059E+01
   0.76301E+01   0.20294E-02   0.17058E+01
   0.76301E+01   0.20302E-02   0.17057E+01
   0.76301E+01   0.20310E-02   0.17056E+01
   0.76301E+01   0.20318E-02   0.17056E+01
   0.76301E+01   0.20326E-02   0.17055E+01
   0.76301E+01   0.20334E-02   0.17054E+01
   0.76301E+01   0.20342E-02   0.17053E+01
   0.76301E+01   0.20350E-02   0.17052E+01
   0.76301E+01   0.20359E-02   0.17051E+01
   0.76301E+01   0.20367E-02   0.17050E+01
   0.76301E+01   0.20375E-02   0.17052E+01
   0.76301E+01   0.20383E-02   0.17050E+01
   0.76301E+01   0.20391E-02   0.17050E+01
   0.76301E+01   0.20399E-02   0.17050E+01
   0.76301E+01   0.20407E-02   0.17049E+01
   0.76301E+01   0.20416E-02   0.17049E+01
   0.76301E+01   0.20424E-02   0.17049E+01
   0.76301E+01   0.20432E-02   0.17049E+01
   0.76301E+01   0.20440E-02   0.17049E+01
   0.76301E+01   0.20448E-02   0.17048E+01
   0.76201E+01   0.20456E-02   0.17047E+01
   0.76201E+01   0.20465E-02   0.17047E+01
   0.76201E+01   0.20473E-02   0.17047E+01
   0.76201E+01   0.20481E-02   0.17045E+01
   0.76201E+01   0.20489E-02   0.17046E+01
   0.76201E+01   0.20497E-02   0.17045E+01
   0.76201E+01   0.20506E-02   0.17045E+01
   0.76201E+01   0.20514E-02   0.17045E+01
   0.76201E+01   0.20522E-02   0.17046E+01
   0.76201E+01   0.20530E-02   0.17045E+01
   0.76201E+01   0.20538E-02   0.17043E+01
   0.76201E+01   0.20547E-02   0.17042E+01
   0.76201E+01   0.20555E-02   0.17041E+01
   0.76201E+01   0.20563E-02   0.17040E+01
   0.76101E+01   0.20571E-02   0.17039E+01
   0.76101E+01   0.20579E-02   0.17039E+01
   0.76101E+01   0.20588E-02   0.17039E+01
   0.76101E+01   0.20596E-02   0.17037E+01
   0.76101E+01   0.20604E-02   0.17037E+01
   0.76101E+01   0.20612E-02   0.17036E+01
   0.76101E+01   0.20621E-02   0.17036E+01
   0.76101E+01   0.20629E-02   0.17035E+01
   0.76101E+01   0.20637E-02   0.17036E+01
   0.76101E+01   0.20645E-02   0.17035E+01
   0.76101E+01   0.20654E-02   0.17036E+01
   0.76101E+01   0.20662E-02   0.17036E+01
   0.76101E+01   0.20670E-02   0.17036E+01
   0.76101E+01   0.20678E-02   0.17035E+01
   0.76101E+01   0.20687E-02   0.17035E+01
   0.76101E+01   0.20695E-02   0.17033E+01
   0.76101E+01   0.20703E-02   0.17033E+01
   0.76101E+01   0.20711E-02   0.17032E+01
   0.76101E+01   0.20720E-02   0.17033E+01
   0.76101E+01   0.20728E-02   0.17033E+01
   0.76001E+01   0.20736E-02   0.17032E+01
   0.76001E+01   0.20744E-02   0.17032E+01
   0.76001E+01   0.20753E-02   0.17032E+01
   0.76001E+01   0.20761E-02   0.17031E+01
   0.76001E+01   0.20769E-02   0.17030E+01
   0.76001E+01   0.20778E-02   0.17027E+01
   0.76001E+01   0.20786E-02   0.17027E+01
   0.76001E+01   0.20794E-02   0.17026E+01
   0.76001E+01   0.20803E-02   0.17026E+01
   0.76001E+01   0.20811E-02   0.17025E+01
   0.76001E+01   0.20819E-02   0.17025E+01
   0.76001E+01   0.20827E-02   0.17024E+01
   0.76001E+01   0.20836E-02   0.17023E+01
   0.76001E+01   0.20844E-02   0.17022E+01
   0.76001E+01   0.20852E-02   0.17022E+01
   0.76001E+01   0.20861E-02   0.17023E+01
   0.76001E+01   0.20869E-02   0.17023E+01
   0.75901E+01   0.20877E-02   0.17022E+01
   0.75901E+01   0.20886E-02   0.17022E+01
   0.75901E+01   0.20894E-02   0.17021E+01
   0.75901E+01   0.20903E-02   0.17022E+01
   0.75901E+01   0.20911E-02   0.17021E+01
   0.75901E+01   0.20919E-02   0.17020E+01
   0.75901E+01   0.20928E-02   0.17019E+01
   0.75901E+01   0.20936E-02   0.17019E+01
   0.75901E+01   0.20944E-02   0.17019E+01
   0.75901E+01   0.20953E-02   0.17019E+01
   0.75901E+01   0.20961E-02   0.17020E+01
   0.75901E+01   0.20969E-02   0.17019E+01
   0.75901E+01   0.20978E-02   0.17018E+01
   0.75901E+01   0.20986E-02   0.17018E+01
   0.75901E+01   0.20995E-02   0.17016E+01
   0.75901E+01   0.21003E-02   0.17016E+01
   0.75901E+01   0.21011E-02   0.17014E+01
   0.75901E+01   0.21020E-02   0.17013E+01
   0.75901E+01   0.21028E-02   0.17012E+01
   0.75901E+01   0.21037E-02   0.17012E+01
   0.75801E+01   0.21045E-02   0.17011E+01
   0.75801E+01   0.21053E-02   0.17010E+01
   0.75801E+01   0.21062E-02   0.17011E+01
   0.75801E+01   0.21070E-02   0.17010E+01
   0.75801E+01   0.21079E-02   0.17009E+01
   0.75801E+01   0.21087E-02   0.17009E+01
   0.75801E+01   0.21095E-02   0.17009E+01
   0.75801E+01   0.21104E-02   0.17009E+01
   0.75801E+01   0.21112E-02   0.17008E+01
   0.75801E+01   0.21121E-02   0.17008E+01
   0.75801E+01   0.21129E-02   0.17007E+01
   0.75801E+01   0.21138E-02   0.17007E+01
   0.75801E+01   0.21146E-02   0.17007E+01
   0.75801E+01   0.21155E-02   0.17007E+01
   0.75801E+01   0.21163E-02   0.17008E+01
   0.75801E+01   0.21171E-02   0.17007E+01
   0.75801E+01   0.21180E-02   0.17007E+01
   0.75801E+01   0.21188E-02   0.17007E+01
   0.75801E+01   0.21197E-02   0.17005E+01
   0.75801E+01   0.21205E-02   0.17005E+01
   0.75701E+01   0.21214E-02   0.17004E+01
   0.75701E+01   0.21222E-02   0.17003E+01
   0.75701E+01   0.21231E-02   0.17001E+01
   0.75701E+01   0.21239E-02   0.17001E+01
   0.75701E+01   0.21248E-02   0.17001E+01
   0.75701E+01   0.21256E-02   0.17000E+01
   0.75701E+01   0.21265E-02   0.16999E+01
   0.75701E+01   0.21273E-02   0.16998E+01
   0.75701E+01   0.21282E-02   0.16997E+01
   0.75701E+01   0.21290E-02   0.16997E+01
   0.75701E+01   0.21299E-02   0.16996E+01
   0.75701E+01   0.21307E-02   0.16997E+01
   0.75701E+01   0.21316E-02   0.16996E+01
   0.75701E+01   0.21324E-02   0.16996E+01
   0.75701E+01   0.21333E-02   0.16995E+01
   0.75701E+01   0.21341E-02   0.16995E+01
   0.75601E+01   0.21350E-02   0.16994E+01
   0.75601E+01   0.21358E-02   0.16994E+01
   0.75601E+01   0.21367E-02   0.16994E+01
   0.75601E+01   0.21375E-02   0.16993E+01
   0.75601E+01   0.21384E-02   0.16993E+01
   0.75601E+01   0.21392E-02   0.16993E+01
   0.75601E+01   0.21401E-02   0.16993E+01
   0.75601E+01   0.21410E-02   0.16993E+01
   0.75601E+01   0.21418E-02   0.16992E+01
   0.75601E+01   0.21427E-02   0.16991E+01
   0.75601E+01   0.21435E-02   0.16990E+01
   0.75601E+01   0.21444E-02   0.16991E+01
   0.75601E+01   0.21452E-02   0.16990E+01
   0.75601E+01   0.21461E-02   0.16989E+01
   0.75601E+01   0.21470E-02   0.16988E+01
   0.75601E+01   0.21478E-02   0.16986E+01
   0.75601E+01   0.21487E-02   0.16986E+01
   0.75601E+01   0.21495E-02   0.16985E+01
   0.75601E+01   0.21504E-02   0.16984E+01
   0.75501E+01   0.21512E-02   0.16984E+01
   0.75501E+01   0.21521E-02   0.16984E+01
   0.75501E+01   0.21530E-02   0.16983E+01
   0.75501E+01   0.21538E-02   0.16983E+01
   0.75501E+01   0.21547E-02   0.16984E+01
   0.75501E+01   0.21555E-02   0.16984E+01
   0.75501E+01   0.21564E-02   0.16983E+01
   0.75501E+01   0.21573E-02   0.16982E+01
   0.75501E+01   0.21581E-02   0.16981E+01
   0.75501E+01   0.21590E-02   0.16981E+01
   0.75501E+01   0.21599E-02   0.16980E+01
   0.75501E+01   0.21607E-02   0.16980E+01
   0.75501E+01   0.21616E-02   0.16980E+01
   0.75501E+01   0.21624E-02   0.16979E+01
   0.75501E+01   0.21633E-02   0.16978E+01
   0.75501E+01   0.21642E-02   0.16977E+01
   0.75501E+01   0.21650E-02   0.16977E+01
   0.75501E+01   0.21659E-02   0.16977E+01
   0.75501E+01   0.21668E-02   0.16977E+01
   0.75501E+01   0.21676E-02   0.16976E+01
   0.75401E+01   0.21685E-02   0.16975E+01
   0.75401E+01   0.21694E-02   0.16974E+01
   0.75401E+01   0.21702E-02   0.16974E+01
   0.75401E+01   0.21711E-02   0.16974E+01
   0.75401E+01   0.21720E-02   0.16972E+01
   0.75401E+01   0.21728E-02   0.16973E+01
   0.75401E+01   0.21737E-02   0.16972E+01
   0.75401E+01   0.21746E-02   0.16971E+01
   0.75401E+01   0.21754E-02   0.16971E+01
   0.75401E+01   0.21763E-02   0.16971E+01
   0.75401E+01   0.21772E-02   0.16971E+01
   0.75401E+01   0.21781E-02   0.16970E+01
   0.75401E+01   0.21789E-02   0.16970E+01
   0.75401E+01   0.21798E-02   0.16969E+01
   0.75401E+01   0.21807E-02   0.16968E+01
   0.75401E+01   0.21815E-02   0.16967E+01
   0.75401E+01   0.21824E-02   0.16967E+01
   0.75401E+01   0.21833E-02   0.16968E+01
   0.75301E+01   0.21842E-02   0.16968E+01
   0.75301E+01   0.21850E-02   0.16966E+01
   0.75301E+01   0.21859E-02   0.16966E+01
   0.75301E+01   0.21868E-02   0.16965E+01
   0.75301E+01   0.21876E-02   0.16963E+01
   0.75301E+01   0.21885E-02   0.16964E+01
   0.75301E+01   0.21894E-02   0.16963E+01
   0.75301E+01   0.21903E-02   0.16962E+01
   0.75301E+01   0.21911E-02   0.16962E+01
   0.75301E+01   0.21920E-02   0.16963E+01
   0.75301E+01   0.21929E-02   0.16962E+01
   0.75301E+01   0.21938E-02   0.16961E+01
   0.75301E+01   0.21946E-02   0.16960E+01
   0.75301E+01   0.21955E-02   0.16958E+01
   0.75301E+01   0.21964E-02   0.16959E+01
   0.75301E+01   0.21973E-02   0.16958E+01
   0.75301E+01   0.21982E-02   0.16959E+01
   0.75301E+01   0.21990E-02   0.16958E+01
   0.75301E+01   0.21999E-02   0.16957E+01
   0.75201E+01   0.22008E-02   0.16956E+01
   0.75301E+01   0.22017E-02   0.16957E+01
   0.75201E+01   0.22026E-02   0.16956E+01
   0.75201E+01   0.22034E-02   0.16956E+01
   0.75201E+01   0.22043E-02   0.16954E+01
   0.75201E+01   0.22052E-02   0.16953E+01
   0.75201E+01   0.22061E-02   0.16953E+01
   0.75201E+01   0.22070E-02   0.16953E+01
   0.75201E+01   0.22078E-02   0.16952E+01
   0.75201E+01   0.22087E-02   0.16952E+01
   0.75201E+01   0.22096E-02   0.16952E+01
   0.75201E+01   0.22105E-02   0.16951E+01
   0.75201E+01   0.22114E-02   0.16950E+01
   0.75201E+01   0.22123E-02   0.16950E+01
   0.75201E+01   0.22131E-02   0.16949E+01
   0.75201E+01   0.22140E-02   0.16948E+01
   0.75201E+01   0.22149E-02   0.16949E+01
   0.75201E+01   0.22158E-02   0.16948E+01
   0.75201E+01   0.22167E-02   0.16947E+01
   0.75101E+01   0.22176E-02   0.16947E+01
   0.75101E+01   0.22184E-02   0.16947E+01
   0.75101E+01   0.22193E-02   0.16946E+01
   0.75101E+01   0.22202E-02   0.16945E+01
   0.75101E+01   0.22211E-02   0.16944E+01
   0.75101E+01   0.22220E-02   0.16944E+01
   0.75101E+01   0.22229E-02   0.16944E+01
   0.75101E+01   0.22238E-02   0.16943E+01
   0.75101E+01   0.22247E-02   0.16943E+01
   0.75101E+01   0.22255E-02   0.16942E+01
   0.75101E+01   0.22264E-02   0.16942E+01
   0.75101E+01   0.22273E-02   0.16941E+01
   0.75101E+01   0.22282E-02   0.16940E+01
   0.75101E+01   0.22291E-02   0.16939E+01
   0.75101E+01   0.22300E-02   0.16937E+01
   0.75101E+01   0.22309E-02   0.16937E+01
   0.75101E+01   0.22318E-02   0.16936E+01
   0.75001E+01   0.22327E-02   0.16936E+01
   0.75001E+01   0.22336E-02   0.16935E+01
   0.75001E+01   0.22345E-02   0.16935E+01
   0.75001E+01   0.22354E-02   0.16936E+01
   0.75001E+01   0.22362E-02   0.16936E+01
   0.75001E+01   0.22371E-02   0.16936E+01
   0.75001E+01   0.22380E-02   0.16935E+01
   0.75001E+01   0.22389E-02   0.16935E+01
   0.75001E+01   0.22398E-02   0.16933E+01
   0.75001E+01   0.22407E-02   0.16932E+01
   0.75001E+01   0.22416E-02   0.16932E+01
   0.75001E+01   0.22425E-02   0.16932E+01
   0.75001E+01   0.22434E-02   0.16931E+01
   0.75001E+01   0.22443E-02   0.16931E+01
   0.75001E+01   0.22452E-02   0.16930E+01
   0.75001E+01   0.22461E-02   0.16929E+01
   0.75001E+01   0.22470E-02   0.16930E+01
   0.75001E+01   0.22479E-02   0.16928E+01
   0.75001E+01   0.22488E-02   0.16928E+01
   0.75001E+01   0.22497E-02   0.16927E+01
   0.74901E+01   0.22506E-02   0.16927E+01
   0.74901E+01   0.22515E-02   0.16926E+01
   0.74901E+01   0.22524E-02   0.16926E+01
   0.74901E+01   0.22533E-02   0.16925E+01
   0.74901E+01   0.22542E-02   0.16924E+01
   0.74901E+01   0.22551E-02   0.16924E+01
   0.74901E+01   0.22560E-02   0.16924E+01
   0.74901E+01   0.22569E-02   0.16923E+01
   0.74901E+01   0.22578E-02   0.16922E+01
   0.74901E+01   0.22587E-02   0.16922E+01
   0.74901E+01   0.22596E-02   0.16921E+01
   0.74901E+01   0.22605E-02   0.16920E+01
   0.74901E+01   0.22614E-02   0.16921E+01
   0.74901E+01   0.22623E-02   0.16921E+01
   0.74901E+01   0.22632E-02   0.16920E+01
   0.74901E+01   0.22641E-02   0.16919E+01
   0.74901E+01   0.22650E-02   0.16918E+01
   0.74901E+01   0.22659E-02   0.16917E+01
   0.74901E+01   0.22668E-02   0.16916E+01
   0.74901E+01   0.22677E-02   0.16916E+01
   0.74801E+01   0.22686E-02   0.16916E+01
   0.74801E+01   0.22695E-02   0.16916E+01
   0.74801E+01   0.22705E-02   0.16917E+01
   0.74801E+01   0.22714E-02   0.16915E+01
   0.74801E+01   0.22723E-02   0.16915E+01
   0.74801E+01   0.22732E-02   0.16915E+01
   0.74801E+01   0.22741E-02   0.16913E+01
   0.74801E+01   0.22750E-02   0.16913E+01
   0.74801E+01   0.22759E-02   0.16912E+01
   0.74801E+01   0.22768E-02   0.16912E+01
   0.74801E+01   0.22777E-02   0.16911E+01
   0.74801E+01   0.22786E-02   0.16910E+01
   0.74801E+01   0.22795E-02   0.16910E+01
   0.74801E+01   0.22804E-02   0.16909E+01
   0.74801E+01   0.22814E-02   0.16908E+01
   0.74801E+01   0.22823E-02   0.16908E+01
   0.74801E+01   0.22832E-02   0.16907E+01
   0.74801E+01   0.22841E-02   0.16908E+01
   0.74701E+01   0.22850E-02   0.16906E+01
   0.74701E+01   0.22859E-02   0.16906E+01
   0.74701E+01   0.22868E-02   0.16905E+01
   0.74701E+01   0.22877E-02   0.16905E+01
   0.74701E+01   0.22887E-02   0.16903E+01
   0.74701E+01   0.22896E-02   0.16903E+01
   0.74701E+01   0.22905E-02   0.16903E+01
   0.74701E+01   0.22914E-02   0.16902E+01
   0.74701E+01   0.22923E-02   0.16901E+01
   0.74701E+01   0.22932E-02   0.16902E+01
   0.74701E+01   0.22942E-02   0.16902E+01
   0.74701E+01   0.22951E-02   0.16901E+01
   0.74701E+01   0.22960E-02   0.16901E+01
   0.74701E+01   0.22969E-02   0.16900E+01
   0.74701E+01   0.22978E-02   0.16900E+01
   0.74701E+01   0.22987E-02   0.16899E+01
   0.74701E+01   0.22997E-02   0.16898E+01
   0.74701E+01   0.23006E-02   0.16898E+01
   0.74701E+01   0.23015E-02   0.16897E+01
   0.74601E+01   0.23024E-02   0.16897E+01
   0.74601E+01   0.23033E-02   0.16896E+01
   0.74601E+01   0.23043E-02   0.16896E+01
   0.74601E+01   0.23052E-02   0.16894E+01
   0.74601E+01   0.23061E-02   0.16894E+01
   0.74601E+01   0.23070E-02   0.16893E+01
   0.74601E+01   0.23079E-02   0.16893E+01
   0.74601E+01   0.23089E-02   0.16893E+01
   0.74601E+01   0.23098E-02   0.16893E+01
   0.74601E+01   0.23107E-02   0.16894E+01
   0.74601E+01   0.23116E-02   0.16893E+01
   0.74601E+01   0.23126E-02   0.16892E+01
   0.74601E+01   0.23135E-02   0.16891E+01
   0.74601E+01   0.23144E-02   0.16889E+01
   0.74601E+01   0.23153E-02   0.16888E+01
   0.74601E+01   0.23163E-02   0.16888E+01
   0.74601E+01   0.23172E-02   0.16888E+01
   0.74601E+01   0.23181E-02   0.16888E+01
   0.74601E+01   0.23190E-02   0.16887E+01
   0.74601E+01   0.23200E-02   0.16885E+01
   0.74501E+01   0.23209E-02   0.16885E+01
   0.74501E+01   0.23218E-02   0.16886E+01
   0.74501E+01   0.23227E-02   0.16885E+01
   0.74501E+01   0.23237E-02   0.16884E+01
   0.74501E+01   0.23246E-02   0.16884E+01
   0.74501E+01   0.23255E-02   0.16884E+01
   0.74501E+01   0.23265E-02   0.16883E+01
   0.74501E+01   0.23274E-02   0.16882E+01
   0.74501E+01   0.23283E-02   0.16881E+01
   0.74501E+01   0.23292E-02   0.16881E+01
   0.74501E+01   0.23302E-02   0.16882E+01
   0.74501E+01   0.23311E-02   0.16880E+01
   0.74501E+01   0.23320E-02   0.16879E+01
   0.74501E+01   0.23330E-02   0.16878E+01
   0.74501E+01   0.23339E-02   0.16878E+01
   0.74501E+01   0.23348E-02   0.16877E+01
   0.74501E+01   0.23358E-02   0.16878E+01
   0.74501E+01   0.23367E-02   0.16878E+01
   0.74501E+01   0.23376E-02   0.16878E+01
   0.74501E+01   0.23386E-02   0.16876E+01
   0.74401E+01   0.23395E-02   0.16876E+01
   0.74401E+01   0.23404E-02   0.16876E+01
   0.74401E+01   0.23414E-02   0.16875E+01
   0.74401E+01   0.23423E-02   0.16875E+01
   0.74401E+01   0.23432E-02   0.16873E+01
   0.74401E+01   0.23442E-02   0.16873E+01
   0.74401E+01   0.23451E-02   0.16872E+01
   0.74401E+01   0.23461E-02   0.16871E+01
   0.74401E+01   0.23470E-02   0.16870E+01
   0.74401E+01   0.23479E-02   0.16870E+01
   0.74401E+01   0.23489E-02   0.16870E+01
   0.74401E+01   0.23498E-02   0.16868E+01
   0.74401E+01   0.23507E-02   0.16869E+01
   0.74401E+01   0.23517E-02   0.16867E+01
   0.74401E+01   0.23526E-02   0.16868E+01
   0.74401E+01   0.23536E-02   0.16867E+01
   0.74401E+01   0.23545E-02   0.16867E+01
   0.74401E+01   0.23554E-02   0.16866E+01
   0.74301E+01   0.23564E-02   0.16868E+01
   0.74301E+01   0.23573E-02   0.16866E+01
   0.74301E+01   0.23583E-02   0.16866E+01
   0.74301E+01   0.23592E-02   0.16865E+01
   0.74301E+01   0.23602E-02   0.16864E+01
   0.74301E+01   0.23611E-02   0.16866E+01
   0.74301E+01   0.23620E-02   0.16865E+01
   0.74301E+01   0.23630E-02   0.16863E+01
   0.74301E+01   0.23639E-02   0.16863E+01
   0.74301E+01   0.23649E-02   0.16862E+01
   0.74301E+01   0.23658E-02   0.16861E+01
   0.74301E+01   0.23668E-02   0.16859E+01
   0.74301E+01   0.23677E-02   0.16859E+01
   0.74301E+01   0.23687E-02   0.16858E+01
   0.74301E+01   0.23696E-02   0.16858E+01
   0.74301E+01   0.23706E-02   0.16858E+01
   0.74301E+01   0.23715E-02   0.16856E+01
   0.74301E+01   0.23724E-02   0.16855E+01
   0.74301E+01   0.23734E-02   0.16855E+01
   0.74301E+01   0.23743E-02   0.16855E+01
   0.74201E+01   0.23753E-02   0.16854E+01
   0.74201E+01   0.23762E-02   0.16853E+01
   0.74201E+01   0.23772E-02   0.16853E+01
   0.74201E+01   0.23781E-02   0.16851E+01
   0.74201E+01   0.23791E-02   0.16851E+01
   0.74201E+01   0.23800E-02   0.16852E+01
   0.74201E+01   0.23810E-02   0.16852E+01
   0.74201E+01   0.23819E-02   0.16852E+01
   0.74201E+01   0.23829E-02   0.16853E+01
   0.74201E+01   0.23838E-02   0.16852E+01
   0.74201E+01   0.23848E-02   0.16851E+01
   0.74201E+01   0.23858E-02   0.16851E+01
   0.74201E+01   0.23867E-02   0.16850E+01
   0.74201E+01   0.23877E-02   0.16850E+01
   0.74201E+01   0.23886E-02   0.16849E+01
   0.74201E+01   0.23896E-02   0.16846E+01
   0.74201E+01   0.23905E-02   0.16846E+01
   0.74101E+01   0.23915E-02   0.16845E+01
   0.74101E+01   0.23924E-02   0.16845E+01
   0.74101E+01   0.23934E-02   0.16843E+01
   0.74101E+01   0.23943E-02   0.16842E+01
   0.74101E+01   0.23953E-02   0.16842E+01
   0.74101E+01   0.23963E-02   0.16843E+01
   0.74101E+01   0.23972E-02   0.16841E+01
   0.74101E+01   0.23982E-02   0.16843E+01
   0.74101E+01   0.23991E-02   0.16844E+01
   0.74101E+01   0.24001E-02   0.16843E+01
   0.74101E+01   0.24011E-02   0.16842E+01
   0.74101E+01   0.24020E-02   0.16839E+01
   0.74101E+01   0.24030E-02   0.16837E+01
   0.74101E+01   0.24039E-02   0.16838E+01
   0.74101E+01   0.24049E-02   0.16838E+01
   0.74101E+01   0.24059E-02   0.16838E+01
   0.74101E+01   0.24068E-02   0.16838E+01
   0.74101E+01   0.24078E-02   0.16837E+01
   0.74101E+01   0.24087E-02   0.16837E+01
   0.74101E+01   0.24097E-02   0.16838E+01
   0.74101E+01   0.24107E-02   0.16836E+01
   0.74001E+01   0.24116E-02   0.16835E+01
   0.74001E+01   0.24126E-02   0.16834E+01
   0.74001E+01   0.24136E-02   0.16833E+01
   0.74001E+01   0.24145E-02   0.16832E+01
   0.74001E+01   0.24155E-02   0.16831E+01
   0.74001E+01   0.24164E-02   0.16830E+01
   0.74001E+01   0.24174E-02   0.16830E+01
   0.74001E+01   0.24184E-02   0.16829E+01
   0.74001E+01   0.24193E-02   0.16829E+01
   0.74001E+01   0.24203E-02   0.16828E+01
   0.74001E+01   0.24213E-02   0.16828E+01
   0.74001E+01   0.24222E-02   0.16828E+01
   0.74001E+01   0.24232E-02   0.16827E+01
   0.74001E+01   0.24242E-02   0.16827E+01
   0.74001E+01   0.24252E-02   0.16828E+01
   0.74001E+01   0.24261E-02   0.16827E+01
   0.74001E+01   0.24271E-02   0.16826E+01
   0.74001E+01   0.24281E-02   0.16825E+01
   0.74001E+01   0.24290E-02   0.16825E+01
   0.74001E+01   0.24300E-02   0.16824E+01
   0.74001E+01   0.24310E-02   0.16823E+01
   0.74001E+01   0.24319E-02   0.16823E+01
   0.73901E+01   0.24329E-02   0.16823E+01
   0.73901E+01   0.24339E-02   0.16822E+01
   0.73901E+01   0.24349E-02   0.16822E+01
   0.73901E+01   0.24358E-02   0.16821E+01
   0.73901E+01   0.24368E-02   0.16820E+01
   0.73901E+01   0.24378E-02   0.16820E+01
   0.73901E+01   0.24388E-02   0.16819E+01
   0.73901E+01   0.24397E-02   0.16818E+01
   0.73901E+01   0.24407E-02   0.16818E+01
   0.73901E+01   0.24417E-02   0.16817E+01
   0.73901E+01   0.24427E-02   0.16816E+01
   0.73901E+01   0.24436E-02   0.16816E+01
   0.73901E+01   0.24446E-02   0.16816E+01
   0.73901E+01   0.24456E-02   0.16815E+01
   0.73901E+01   0.24466E-02   0.16814E+01
   0.73901E+01   0.24475E-02   0.16813E+01
   0.73801E+01   0.24485E-02   0.16812E+01
   0.73801E+01   0.24495E-02   0.16811E+01
   0.73801E+01   0.24505E-02   0.16811E+01
   0.73801E+01   0.24514E-02   0.16810E+01
   0.73801E+01   0.24524E-02   0.16810E+01
   0.73801E+01   0.24534E-02   0.16809E+01
   0.73801E+01   0.24544E-02   0.16810E+01
   0.73801E+01   0.24554E-02   0.16809E+01
   0.73801E+01   0.24564E-02   0.16808E+01
   0.73801E+01   0.24573E-02   0.16807E+01
   0.73801E+01   0.24583E-02   0.16807E+01
   0.73801E+01   0.24593E-02   0.16805E+01
   0.73801E+01   0.24603E-02   0.16804E+01
   0.73801E+01   0.24613E-02   0.16804E+01
   0.73801E+01   0.24622E-02   0.16804E+01
   0.73801E+01   0.24632E-02   0.16804E+01
   0.73801E+01   0.24642E-02   0.16804E+01
   0.73801E+01   0.24652E-02   0.16803E+01
   0.73801E+01   0.24662E-02   0.16802E+01
   0.73801E+01   0.24672E-02   0.16800E+01
   0.73701E+01   0.24682E-02   0.16800E+01
   0.73701E+01   0.24691E-02   0.16799E+01
   0.73701E+01   0.24701E-02   0.16799E+01
   0.73701E+01   0.24711E-02   0.16799E+01
   0.73701E+01   0.24721E-02   0.16798E+01
   0.73701E+01   0.24731E-02   0.16798E+01
   0.73701E+01   0.24741E-02   0.16797E+01
   0.73701E+01   0.24751E-02   0.16797E+01
   0.73701E+01   0.24761E-02   0.16796E+01
   0.73701E+01   0.24770E-02   0.16797E+01
   0.73701E+01   0.24780E-02   0.16796E+01
   0.73701E+01   0.24790E-02   0.16794E+01
   0.73701E+01   0.24800E-02   0.16793E+01
   0.73701E+01   0.24810E-02   0.16793E+01
   0.73701E+01   0.24820E-02   0.16792E+01
   0.73701E+01   0.24830E-02   0.16792E+01
   0.73701E+01   0.24840E-02   0.16791E+01
   0.73701E+01   0.24850E-02   0.16790E+01
   0.73701E+01   0.24860E-02   0.16788E+01
   0.73701E+01   0.24870E-02   0.16789E+01
   0.73701E+01   0.24880E-02   0.16789E+01
   0.73601E+01   0.24889E-02   0.16789E+01
   0.73601E+01   0.24899E-02   0.16788E+01
   0.73601E+01   0.24909E-02   0.16786E+01
   0.73601E+01   0.24919E-02   0.16785E+01
   0.73601E+01   0.24929E-02   0.16785E+01
   0.73601E+01   0.24939E-02   0.16784E+01
   0.73601E+01   0.24949E-02   0.16784E+01
   0.73601E+01   0.24959E-02   0.16783E+01
   0.73601E+01   0.24969E-02   0.16782E+01
   0.73601E+01   0.24979E-02   0.16782E+01
   0.73601E+01   0.24989E-02   0.16782E+01
   0.73601E+01   0.24999E-02   0.16782E+01
   0.73601E+01   0.25009E-02   0.16782E+01
   0.73601E+01   0.25019E-02   0.16781E+01
   0.73601E+01   0.25029E-02   0.16780E+01
   0.73601E+01   0.25039E-02   0.16780E+01
   0.73601E+01   0.25049E-02   0.16780E+01
   0.73601E+01   0.25059E-02   0.16780E+01
   0.73601E+01   0.25069E-02   0.16779E+01
   0.73501E+01   0.25079E-02   0.16777E+01
   0.73501E+01   0.25089E-02   0.16777E+01
   0.73501E+01   0.25099E-02   0.16776E+01
   0.73501E+01   0.25109E-02   0.16775E+01
   0.73501E+01   0.25119E-02   0.16775E+01
   0.73501E+01   0.25129E-02   0.16774E+01
   0.73501E+01   0.25139E-02   0.16773E+01
   0.73501E+01   0.25149E-02   0.16773E+01
   0.73501E+01   0.25159E-02   0.16772E+01
   0.73501E+01   0.25169E-02   0.16772E+01
   0.73501E+01   0.25180E-02   0.16771E+01
   0.73501E+01   0.25190E-02   0.16770E+01
   0.73501E+01   0.25200E-02   0.16770E+01
   0.73501E+01   0.25210E-02   0.16768E+01
   0.73501E+01   0.25220E-02   0.16768E+01
   0.73501E+01   0.25230E-02   0.16768E+01
   0.73501E+01   0.25240E-02   0.16767E+01
   0.73501E+01   0.25250E-02   0.16767E+01
   0.73501E+01   0.25260E-02   0.16766E+01
   0.73401E+01   0.25270E-02   0.16767E+01
   0.73401E+01   0.25280E-02   0.16766E+01
   0.73401E+01   0.25290E-02   0.16765E+01
   0.73401E+01   0.25300E-02   0.16764E+01
   0.73401E+01   0.25311E-02   0.16763E+01
   0.73401E+01   0.25321E-02   0.16762E+01
   0.73401E+01   0.25331E-02   0.16762E+01
   0.73401E+01   0.25341E-02   0.16762E+01
   0.73401E+01   0.25351E-02   0.16762E+01
   0.73401E+01   0.25361E-02   0.16761E+01
   0.73401E+01   0.25371E-02   0.16761E+01
   0.73401E+01   0.25381E-02   0.16761E+01
   0.73401E+01   0.25392E-02   0.16761E+01
   0.73401E+01   0.25402E-02   0.16760E+01
   0.73401E+01   0.25412E-02   0.16759E+01
   0.73401E+01   0.25422E-02   0.16759E+01
   0.73401E+01   0.25432E-02   0.16758E+01
   0.73401E+01   0.25442E-02   0.16756E+01
   0.73401E+01   0.25453E-02   0.16755E+01
   0.73401E+01   0.25463E-02   0.16754E+01
   0.73301E+01   0.25473E-02   0.16754E+01
   0.73301E+01   0.25483E-02   0.16754E+01
   0.73301E+01   0.25493E-02   0.16753E+01
   0.73301E+01   0.25503E-02   0.16753E+01
   0.73301E+01   0.25514E-02   0.16752E+01
   0.73301E+01   0.25524E-02   0.16753E+01
   0.73301E+01   0.25534E-02   0.16751E+01
   0.73301E+01   0.25544E-02   0.16751E+01
   0.73301E+01   0.25554E-02   0.16750E+01
   0.73301E+01   0.25565E-02   0.16750E+01
   0.73301E+01   0.25575E-02   0.16749E+01
   0.73301E+01   0.25585E-02   0.16747E+01
   0.73301E+01   0.25595E-02   0.16747E+01
   0.73301E+01   0.25606E-02   0.16746E+01
   0.73301E+01   0.25616E-02   0.16745E+01
   0.73301E+01   0.25626E-02   0.16745E+01
   0.73301E+01   0.25636E-02   0.16744E+01
   0.73301E+01   0.25646E-02   0.16745E+01
   0.73201E+01   0.25657E-02   0.16743E+01
   0.73201E+01   0.25667E-02   0.16744E+01
   0.73201E+01   0.25677E-02   0.16744E+01
   0.73201E+01   0.25688E-02   0.16743E+01
   0.73201E+01   0.25698E-02   0.16743E+01
   0.73201E+01   0.25708E-02   0.16743E+01
   0.73201E+01   0.25718E-02   0.16743E+01
   0.73201E+01   0.25729E-02   0.16743E+01
   0.73201E+01   0.25739E-02   0.16742E+01
   0.73201E+01   0.25749E-02   0.16740E+01
   0.73201E+01   0.25759E-02   0.16739E+01
   0.73201E+01   0.25770E-02   0.16739E+01
   0.73201E+01   0.25780E-02   0.16738E+01
   0.73201E+01   0.25790E-02   0.16737E+01
   0.73201E+01   0.25801E-02   0.16736E+01
   0.73201E+01   0.25811E-02   0.16735E+01
   0.73201E+01   0.25821E-02   0.16734E+01
   0.73201E+01   0.25832E-02   0.16734E+01
   0.73201E+01   0.25842E-02   0.16734E+01
   0.73201E+01   0.25852E-02   0.16733E+01
   0.73201E+01   0.25863E-02   0.16733E+01
   0.73201E+01   0.25873E-02   0.16732E+01
   0.73201E+01   0.25883E-02   0.16732E+01
   0.73101E+01   0.25894E-02   0.16730E+01
   0.73101E+01   0.25904E-02   0.16729E+01
   0.73101E+01   0.25914E-02   0.16729E+01
   0.73101E+01   0.25925E-02   0.16728E+01
   0.73101E+01   0.25935E-02   0.16730E+01
   0.73101E+01   0.25945E-02   0.16728E+01
   0.73101E+01   0.25956E-02   0.16728E+01
   0.73101E+01   0.25966E-02   0.16726E+01
   0.73101E+01   0.25976E-02   0.16726E+01
   0.73101E+01   0.25987E-02   0.16726E+01
   0.73101E+01   0.25997E-02   0.16725E+01
   0.73101E+01   0.26008E-02   0.16725E+01
   0.73101E+01   0.26018E-02   0.16725E+01
   0.73101E+01   0.26028E-02   0.16724E+01
   0.73101E+01   0.26039E-02   0.16723E+01
   0.73101E+01   0.26049E-02   0.16723E+01
   0.73101E+01   0.26060E-02   0.16722E+01
   0.73101E+01   0.26070E-02   0.16721E+01
   0.73101E+01   0.26080E-02   0.16720E+01
   0.73001E+01   0.26091E-02   0.16720E+01
   0.73001E+01   0.26101E-02   0.16719E+01
   0.73001E+01   0.26112E-02   0.16720E+01
   0.73001E+01   0.26122E-02   0.16718E+01
   0.73001E+01   0.26133E-02   0.16718E+01
   0.73001E+01   0.26143E-02   0.16717E+01
   0.73001E+01   0.26153E-02   0.16717E+01
   0.73001E+01   0.26164E-02   0.16716E+01
   0.73001E+01   0.26174E-02   0.16716E+01
   0.73001E+01   0.26185E-02   0.16715E+01
   0.73001E+01   0.26195E-02   0.16715E+01
   0.73001E+01   0.26206E-02   0.16714E+01
   0.73001E+01   0.26216E-02   0.16714E+01
   0.73001E+01   0.26227E-02   0.16714E+01
   0.73001E+01   0.26237E-02   0.16713E+01
   0.73001E+01   0.26248E-02   0.16713E+01
   0.73001E+01   0.26258E-02   0.16711E+01
   0.73001E+01   0.26269E-02   0.16711E+01
   0.73001E+01   0.26279E-02   0.16709E+01
   0.72901E+01   0.26290E-02   0.16709E+01
   0.72901E+01   0.26300E-02   0.16708E+01
   0.72901E+01   0.26311E-02   0.16707E+01
   0.72901E+01   0.26321E-02   0.16707E+01
   0.72901E+01   0.26332E-02   0.16706E+01
   0.72901E+01   0.26342E-02   0.16706E+01
   0.72901E+01   0.26353E-02   0.16705E+01
   0.72901E+01   0.26363E-02   0.16705E+01
   0.72901E+01   0.26374E-02   0.16705E+01
   0.72901E+01   0.26384E-02   0.16704E+01
   0.72901E+01   0.26395E-02   0.16704E+01
   0.72901E+01   0.26405E-02   0.16702E+01
   0.72901E+01   0.26416E-02   0.16701E+01
   0.72901E+01   0.26427E-02   0.16700E+01
   0.72901E+01   0.26437E-02   0.16700E+01
   0.72901E+01   0.26448E-02   0.16700E+01
   0.72901E+01   0.26458E-02   0.16700E+01
   0.72901E+01   0.26469E-02   0.16700E+01
   0.72901E+01   0.26479E-02   0.16699E+01
   0.72901E+01   0.26490E-02   0.16698E+01
   0.72801E+01   0.26501E-02   0.16698E+01
   0.72801E+01   0.26511E-02   0.16697E+01
   0.72801E+01   0.26522E-02   0.16697E+01
   0.72801E+01   0.26532E-02   0.16696E+01
   0.72801E+01   0.26543E-02   0.16695E+01
   0.72801E+01   0.26554E-02   0.16694E+01
   0.72801E+01   0.26564E-02   0.16693E+01
   0.72801E+01   0.26575E-02   0.16692E+01
   0.72801E+01   0.26585E-02   0.16692E+01
   0.72801E+01   0.26596E-02   0.16690E+01
   0.72801E+01   0.26607E-02   0.16690E+01
   0.72801E+01   0.26617E-02   0.16690E+01
   0.72801E+01   0.26628E-02   0.16689E+01
   0.72801E+01   0.26639E-02   0.16689E+01
   0.72801E+01   0.26649E-02   0.16687E+01
   0.72801E+01   0.26660E-02   0.16687E+01
   0.72801E+01   0.26670E-02   0.16687E+01
   0.72801E+01   0.26681E-02   0.16686E+01
   0.72801E+01   0.26692E-02   0.16685E+01
   0.72801E+01   0.26702E-02   0.16686E+01
   0.72701E+01   0.26713E-02   0.16685E+01
   0.72701E+01   0.26724E-02   0.16686E+01
   0.72801E+01   0.26734E-02   0.16685E+01
   0.72701E+01   0.26745E-02   0.16685E+01
   0.72701E+01   0.26756E-02   0.16684E+01
   0.72701E+01   0.26767E-02   0.16683E+01
   0.72701E+01   0.26777E-02   0.16683E+01
   0.72701E+01   0.26788E-02   0.16682E+01
   0.72701E+01   0.26799E-02   0.16682E+01
   0.72701E+01   0.26809E-02   0.16680E+01
   0.72701E+01   0.26820E-02   0.16678E+01
   0.72701E+01   0.26831E-02   0.16677E+01
   0.72701E+01   0.26841E-02   0.16677E+01
   0.72701E+01   0.26852E-02   0.16675E+01
   0.72701E+01   0.26863E-02   0.16674E+01
   0.72701E+01   0.26874E-02   0.16674E+01
   0.72701E+01   0.26884E-02   0.16675E+01
   0.72701E+01   0.26895E-02   0.16673E+01
   0.72701E+01   0.26906E-02   0.16673E+01
   0.72701E+01   0.26917E-02   0.16673E+01
   0.72601E+01   0.26927E-02   0.16673E+01
   0.72601E+01   0.26938E-02   0.16672E+01
   0.72601E+01   0.26949E-02   0.16670E+01
   0.72601E+01   0.26960E-02   0.16670E+01
   0.72601E+01   0.26970E-02   0.16669E+01
   0.72601E+01   0.26981E-02   0.16670E+01
   0.72601E+01   0.26992E-02   0.16669E+01
   0.72601E+01   0.27003E-02   0.16670E+01
   0.72601E+01   0.27014E-02   0.16669E+01
   0.72601E+01   0.27024E-02   0.16668E+01
   0.72601E+01   0.27035E-02   0.16667E+01
   0.72601E+01   0.27046E-02   0.16667E+01
   0.72601E+01   0.27057E-02   0.16665E+01
   0.72601E+01   0.27068E-02   0.16666E+01
   0.72601E+01   0.27078E-02   0.16666E+01
   0.72601E+01   0.27089E-02   0.16665E+01
   0.72601E+01   0.27100E-02   0.16664E+01
   0.72601E+01   0.27111E-02   0.16662E+01
   0.72601E+01   0.27122E-02   0.16662E+01
   0.72601E+01   0.27133E-02   0.16661E+01
   0.72501E+01   0.27143E-02   0.16659E+01
   0.72501E+01   0.27154E-02   0.16659E+01
   0.72501E+01   0.27165E-02   0.16659E+01
   0.72501E+01   0.27176E-02   0.16658E+01
   0.72501E+01   0.27187E-02   0.16658E+01
   0.72501E+01   0.27198E-02   0.16657E+01
   0.72501E+01   0.27209E-02   0.16657E+01
   0.72501E+01   0.27219E-02   0.16657E+01
   0.72501E+01   0.27230E-02   0.16657E+01
   0.72501E+01   0.27241E-02   0.16657E+01
   0.72501E+01   0.27252E-02   0.16657E+01
   0.72501E+01   0.27263E-02   0.16656E+01
   0.72501E+01   0.27274E-02   0.16656E+01
   0.72501E+01   0.27285E-02   0.16654E+01
   0.72501E+01   0.27296E-02   0.16652E+01
   0.72501E+01   0.27307E-02   0.16651E+01
   0.72501E+01   0.27317E-02   0.16651E+01
   0.72501E+01   0.27328E-02   0.16651E+01
   0.72501E+01   0.27339E-02   0.16650E+01
   0.72501E+01   0.27350E-02   0.16649E+01
   0.72401E+01   0.27361E-02   0.16650E+01
   0.72401E+01   0.27372E-02   0.16649E+01
   0.72401E+01   0.27383E-02   0.16647E+01
   0.72401E+01   0.27394E-02   0.16647E+01
   0.72401E+01   0.27405E-02   0.16647E+01
   0.72401E+01   0.27416E-02   0.16646E+01
   0.72401E+01   0.27427E-02   0.16646E+01
   0.72401E+01   0.27438E-02   0.16646E+01
   0.72401E+01   0.27449E-02   0.16645E+01
   0.72401E+01   0.27460E-02   0.16645E+01
   0.72401E+01   0.27471E-02   0.16644E+01
   0.72401E+01   0.27482E-02   0.16644E+01
   0.72401E+01   0.27493E-02   0.16644E+01
   0.72401E+01   0.27504E-02   0.16643E+01
   0.72401E+01   0.27515E-02   0.16643E+01
   0.72401E+01   0.27526E-02   0.16642E+01
   0.72401E+01   0.27537E-02   0.16641E+01
   0.72401E+01   0.27548E-02   0.16640E+01
   0.72401E+01   0.27559E-02   0.16639E+01
   0.72401E+01   0.27570E-02   0.16637E+01
   0.72401E+01   0.27581E-02   0.16637E+01
   0.72301E+01   0.27592E-02   0.16638E+01
   0.72301E+01   0.27603E-02   0.16636E+01
   0.72301E+01   0.27614E-02   0.16636E+01
   0.72301E+01   0.27625E-02   0.16637E+01
   0.72301E+01   0.27636E-02   0.16636E+01
   0.72301E+01   0.27647E-02   0.16636E+01
   0.72301E+01   0.27658E-02   0.16635E+01
   0.72301E+01   0.27669E-02   0.16633E+01
   0.72301E+01   0.27680E-02   0.16632E+01
   0.72301E+01   0.27691E-02   0.16632E+01
   0.72301E+01   0.27702E-02   0.16630E+01
   0.72301E+01   0.27713E-02   0.16632E+01
   0.72301E+01   0.27724E-02   0.16631E+01
   0.72301E+01   0.27735E-02   0.16630E+01
   0.72301E+01   0.27746E-02   0.16629E+01
   0.72301E+01   0.27757E-02   0.16628E+01
   0.72301E+01   0.27769E-02   0.16628E+01
   0.72301E+01   0.27780E-02   0.16627E+01
   0.72301E+01   0.27791E-02   0.16626E+01
   0.72301E+01   0.27802E-02   0.16625E+01
   0.72301E+01   0.27813E-02   0.16625E+01
   0.72201E+01   0.27824E-02   0.16624E+01
   0.72201E+01   0.27835E-02   0.16623E+01
   0.72201E+01   0.27846E-02   0.16623E+01
   0.72201E+01   0.27857E-02   0.16622E+01
   0.72201E+01   0.27869E-02   0.16621E+01
   0.72201E+01   0.27880E-02   0.16621E+01
   0.72201E+01   0.27891E-02   0.16619E+01
   0.72201E+01   0.27902E-02   0.16619E+01
   0.72201E+01   0.27913E-02   0.16618E+01
   0.72201E+01   0.27924E-02   0.16618E+01
   0.72201E+01   0.27935E-02   0.16618E+01
   0.72201E+01   0.27947E-02   0.16617E+01
   0.72201E+01   0.27958E-02   0.16615E+01
   0.72201E+01   0.27969E-02   0.16615E+01
   0.72201E+01   0.27980E-02   0.16614E+01
   0.72201E+01   0.27991E-02   0.16614E+01
   0.72201E+01   0.28002E-02   0.16613E+01
   0.72201E+01   0.28014E-02   0.16613E+01
   0.72201E+01   0.28025E-02   0.16612E+01
   0.72201E+01   0.28036E-02   0.16612E+01
   0.72101E+01   0.28047E-02   0.16611E+01
   0.72101E+01   0.28058E-02   0.16609E+01
   0.72101E+01   0.28070E-02   0.16609E+01
   0.72101E+01   0.28081E-02   0.16609E+01
   0.72101E+01   0.28092E-02   0.16608E+01
   0.72101E+01   0.28103E-02   0.16607E+01
   0.72101E+01   0.28115E-02   0.16607E+01
   0.72101E+01   0.28126E-02   0.16605E+01
   0.72101E+01   0.28137E-02   0.16604E+01
   0.72101E+01   0.28148E-02   0.16604E+01
   0.72101E+01   0.28160E-02   0.16604E+01
   0.72101E+01   0.28171E-02   0.16604E+01
   0.72101E+01   0.28182E-02   0.16604E+01
   0.72101E+01   0.28193E-02   0.16604E+01
   0.72101E+01   0.28205E-02   0.16603E+01
   0.72101E+01   0.28216E-02   0.16603E+01
   0.72101E+01   0.28227E-02   0.16601E+01
   0.72101E+01   0.28238E-02   0.16600E+01
   0.72101E+01   0.28250E-02   0.16600E+01
   0.72101E+01   0.28261E-02   0.16599E+01
   0.72001E+01   0.28272E-02   0.16597E+01
   0.72001E+01   0.28284E-02   0.16598E+01
   0.72001E+01   0.28295E-02   0.16596E+01
   0.72001E+01   0.28306E-02   0.16596E+01
   0.72001E+01   0.28317E-02   0.16595E+01
   0.72001E+01   0.28329E-02   0.16595E+01
   0.72001E+01   0.28340E-02   0.16593E+01
   0.72001E+01   0.28351E-02   0.16593E+01
   0.72001E+01   0.28363E-02   0.16592E+01
   0.72001E+01   0.28374E-02   0.16592E+01
   0.72001E+01   0.28385E-02   0.16592E+01
   0.72001E+01   0.28397E-02   0.16591E+01
   0.72001E+01   0.28408E-02   0.16589E+01
   0.72001E+01   0.28419E-02   0.16588E+01
   0.72001E+01   0.28431E-02   0.16587E+01
   0.72001E+01   0.28442E-02   0.16587E+01
   0.72001E+01   0.28454E-02   0.16587E+01
   0.72001E+01   0.28465E-02   0.16587E+01
   0.72001E+01   0.28476E-02   0.16587E+01
   0.72001E+01   0.28488E-02   0.16586E+01
   0.71901E+01   0.28499E-02   0.16586E+01
   0.71901E+01   0.28510E-02   0.16585E+01
   0.71901E+01   0.28522E-02   0.16585E+01
   0.71901E+01   0.28533E-02   0.16585E+01
   0.71901E+01   0.28545E-02   0.16585E+01
   0.71901E+01   0.28556E-02   0.16584E+01
   0.71901E+01   0.28567E-02   0.16583E+01
   0.71901E+01   0.28579E-02   0.16582E+01
   0.71901E+01   0.28590E-02   0.16580E+01
   0.71901E+01   0.28602E-02   0.16579E+01
   0.71901E+01   0.28613E-02   0.16579E+01
   0.71901E+01   0.28625E-02   0.16578E+01
   0.71901E+01   0.28636E-02   0.16577E+01
   0.71901E+01   0.28647E-02   0.16576E+01
   0.71901E+01   0.28659E-02   0.16576E+01
   0.71901E+01   0.28670E-02   0.16576E+01
   0.71901E+01   0.28682E-02   0.16575E+01
   0.71901E+01   0.28693E-02   0.16574E+01
   0.71901E+01   0.28705E-02   0.16573E+01
   0.71901E+01   0.28716E-02   0.16573E+01
   0.71901E+01   0.28728E-02   0.16573E+01
   0.71901E+01   0.28739E-02   0.16572E+01
   0.71901E+01   0.28751E-02   0.16573E+01
   0.71801E+01   0.28762E-02   0.16571E+01
   0.71801E+01   0.28774E-02   0.16571E+01
   0.71801E+01   0.28785E-02   0.16571E+01
   0.71801E+01   0.28797E-02   0.16569E+01
   0.71801E+01   0.28808E-02   0.16569E+01
   0.71801E+01   0.28820E-02   0.16567E+01
   0.71801E+01   0.28831E-02   0.16566E+01
   0.71801E+01   0.28843E-02   0.16566E+01
   0.71801E+01   0.28854E-02   0.16565E+01
   0.71801E+01   0.28866E-02   0.16565E+01
   0.71801E+01   0.28877E-02   0.16563E+01
   0.71801E+01   0.28889E-02   0.16563E+01
   0.71801E+01   0.28900E-02   0.16563E+01
   0.71801E+01   0.28912E-02   0.16563E+01
   0.71801E+01   0.28923E-02   0.16563E+01
   0.71801E+01   0.28935E-02   0.16562E+01
   0.71801E+01   0.28947E-02   0.16562E+01
   0.71801E+01   0.28958E-02   0.16562E+01
   0.71801E+01   0.28970E-02   0.16562E+01
   0.71701E+01   0.28981E-02   0.16560E+01
   0.71701E+01   0.28993E-02   0.16560E+01
   0.71701E+01   0.29004E-02   0.16559E+01
   0.71701E+01   0.29016E-02   0.16559E+01
   0.71701E+01   0.29028E-02   0.16559E+01
   0.71701E+01   0.29039E-02   0.16558E+01
   0.71701E+01   0.29051E-02   0.16557E+01
   0.71701E+01   0.29062E-02   0.16557E+01
   0.71701E+01   0.29074E-02   0.16557E+01
   0.71701E+01   0.29086E-02   0.16556E+01
   0.71701E+01   0.29097E-02   0.16555E+01
   0.71701E+01   0.29109E-02   0.16555E+01
   0.71701E+01   0.29121E-02   0.16554E+01
   0.71701E+01   0.29132E-02   0.16552E+01
   0.71701E+01   0.29144E-02   0.16552E+01
   0.71701E+01   0.29155E-02   0.16551E+01
   0.71701E+01   0.29167E-02   0.16549E+01
   0.71701E+01   0.29179E-02   0.16549E+01
   0.71701E+01   0.29190E-02   0.16548E+01
   0.71701E+01   0.29202E-02   0.16549E+01
   0.71601E+01   0.29214E-02   0.16548E+01
   0.71601E+01   0.29225E-02   0.16546E+01
   0.71601E+01   0.29237E-02   0.16544E+01
   0.71601E+01   0.29249E-02   0.16543E+01
   0.71601E+01   0.29260E-02   0.16543E+01
   0.71601E+01   0.29272E-02   0.16543E+01
   0.71601E+01   0.29284E-02   0.16542E+01
   0.71601E+01   0.29296E-02   0.16543E+01
   0.71601E+01   0.29307E-02   0.16542E+01
   0.71601E+01   0.29319E-02   0.16542E+01
   0.71601E+01   0.29331E-02   0.16541E+01
   0.71601E+01   0.29342E-02   0.16541E+01
   0.71601E+01   0.29354E-02   0.16541E+01
   0.71601E+01   0.29366E-02   0.16540E+01
   0.71601E+01   0.29378E-02   0.16539E+01
   0.71601E+01   0.29389E-02   0.16538E+01
   0.71601E+01   0.29401E-02   0.16538E+01
   0.71601E+01   0.29413E-02   0.16537E+01
   0.71601E+01   0.29425E-02   0.16536E+01
   0.71601E+01   0.29436E-02   0.16535E+01
   0.71601E+01   0.29448E-02   0.16533E+01
   0.71601E+01   0.29460E-02   0.16533E+01
   0.71501E+01   0.29472E-02   0.16532E+01
   0.71501E+01   0.29483E-02   0.16531E+01
   0.71501E+01   0.29495E-02   0.16531E+01
   0.71501E+01   0.29507E-02   0.16531E+01
   0.71501E+01   0.29519E-02   0.16530E+01
   0.71501E+01   0.29531E-02   0.16530E+01
   0.71501E+01   0.29542E-02   0.16529E+01
   0.71501E+01   0.29554E-02   0.16529E+01
   0.71501E+01   0.29566E-02   0.16529E+01
   0.71501E+01   0.29578E-02   0.16528E+01
   0.71501E+01   0.29590E-02   0.16527E+01
   0.71501E+01   0.29601E-02   0.16527E+01
   0.71501E+01   0.29613E-02   0.16525E+01
   0.71501E+01   0.29625E-02   0.16525E+01
   0.71501E+01   0.29637E-02   0.16523E+01
   0.71501E+01   0.29649E-02   0.16522E+01
   0.71501E+01   0.29661E-02   0.16521E+01
   0.71501E+01   0.29672E-02   0.16521E+01
   0.71501E+01   0.29684E-02   0.16521E+01
   0.71501E+01   0.29696E-02   0.16521E+01
   0.71401E+01   0.29708E-02   0.16522E+01
   0.71401E+01   0.29720E-02   0.16520E+01
   0.71401E+01   0.29732E-02   0.16519E+01
   0.71401E+01   0.29744E-02   0.16518E+01
   0.71401E+01   0.29756E-02   0.16518E+01
   0.71401E+01   0.29767E-02   0.16517E+01
   0.71401E+01   0.29779E-02   0.16516E+01
   0.71401E+01   0.29791E-02   0.16517E+01
   0.71401E+01   0.29803E-02   0.16516E+01
   0.71401E+01   0.29815E-02   0.16513E+01
   0.71401E+01   0.29827E-02   0.16515E+01
   0.71401E+01   0.29839E-02   0.16515E+01
   0.71401E+01   0.29851E-02   0.16514E+01
   0.71401E+01   0.29863E-02   0.16513E+01
   0.71401E+01   0.29875E-02   0.16513E+01
   0.71401E+01   0.29887E-02   0.16512E+01
   0.71401E+01   0.29899E-02   0.16511E+01
   0.71401E+01   0.29910E-02   0.16509E+01
   0.71401E+01   0.29922E-02   0.16508E+01
   0.71401E+01   0.29934E-02   0.16508E+01
   0.71401E+01   0.29946E-02   0.16507E+01
   0.71401E+01   0.29958E-02   0.16508E+01
   0.71301E+01   0.29970E-02   0.16506E+01
   0.71301E+01   0.29982E-02   0.16505E+01
   0.71301E+01   0.29994E-02   0.16504E+01
   0.71301E+01   0.30006E-02   0.16504E+01
   0.71301E+01   0.30018E-02   0.16504E+01
   0.71301E+01   0.30030E-02   0.16504E+01
   0.71301E+01   0.30042E-02   0.16502E+01
   0.71301E+01   0.30054E-02   0.16502E+01
   0.71301E+01   0.30066E-02   0.16502E+01
   0.71301E+01   0.30078E-02   0.16502E+01
   0.71301E+01   0.30090E-02   0.16500E+01
   0.71301E+01   0.30102E-02   0.16499E+01
   0.71301E+01   0.30114E-02   0.16498E+01
   0.71301E+01   0.30126E-02   0.16498E+01
   0.71301E+01   0.30138E-02   0.16498E+01
   0.71301E+01   0.30150E-02   0.16497E+01
   0.71301E+01   0.30162E-02   0.16496E+01
   0.71301E+01   0.30175E-02   0.16495E+01
   0.71301E+01   0.30187E-02   0.16496E+01
   0.71301E+01   0.30199E-02   0.16495E+01
   0.71301E+01   0.30211E-02   0.16495E+01
   0.71301E+01   0.30223E-02   0.16495E+01
   0.71201E+01   0.30235E-02   0.16494E+01
   0.71201E+01   0.30247E-02   0.16493E+01
   0.71201E+01   0.30259E-02   0.16492E+01
   0.71201E+01   0.30271E-02   0.16493E+01
   0.71201E+01   0.30283E-02   0.16492E+01
   0.71201E+01   0.30295E-02   0.16491E+01
   0.71201E+01   0.30307E-02   0.16489E+01
   0.71201E+01   0.30320E-02   0.16490E+01
   0.71201E+01   0.30332E-02   0.16491E+01
   0.71201E+01   0.30344E-02   0.16490E+01
   0.71201E+01   0.30356E-02   0.16488E+01
   0.71201E+01   0.30368E-02   0.16487E+01
   0.71201E+01   0.30380E-02   0.16487E+01
   0.71201E+01   0.30392E-02   0.16486E+01
   0.71201E+01   0.30404E-02   0.16486E+01
   0.71201E+01   0.30417E-02   0.16484E+01
   0.71201E+01   0.30429E-02   0.16483E+01
   0.71201E+01   0.30441E-02   0.16482E+01
   0.71101E+01   0.30453E-02   0.16480E+01
   0.71101E+01   0.30465E-02   0.16480E+01
   0.71101E+01   0.30477E-02   0.16481E+01
   0.71101E+01   0.30490E-02   0.16480E+01
   0.71101E+01   0.30502E-02   0.16479E+01
   0.71101E+01   0.30514E-02   0.16478E+01
   0.71101E+01   0.30526E-02   0.16477E+01
   0.71101E+01   0.30538E-02   0.16477E+01
   0.71101E+01   0.30551E-02   0.16476E+01
   0.71101E+01   0.30563E-02   0.16476E+01
   0.71101E+01   0.30575E-02   0.16475E+01
   0.71101E+01   0.30587E-02   0.16474E+01
   0.71101E+01   0.30599E-02   0.16473E+01
   0.71101E+01   0.30612E-02   0.16473E+01
   0.71101E+01   0.30624E-02   0.16473E+01
   0.71101E+01   0.30636E-02   0.16473E+01
   0.71101E+01   0.30648E-02   0.16472E+01
   0.71101E+01   0.30661E-02   0.16472E+01
   0.71101E+01   0.30673E-02   0.16471E+01
   0.71101E+01   0.30685E-02   0.16470E+01
   0.71101E+01   0.30697E-02   0.16469E+01
   0.71101E+01   0.30710E-02   0.16468E+01
   0.71101E+01   0.30722E-02   0.16467E+01
   0.71001E+01   0.30734E-02   0.16466E+01
   0.71001E+01   0.30746E-02   0.16465E+01
   0.71001E+01   0.30759E-02   0.16464E+01
   0.71001E+01   0.30771E-02   0.16463E+01
   0.71001E+01   0.30783E-02   0.16462E+01
   0.71001E+01   0.30796E-02   0.16462E+01
   0.71001E+01   0.30808E-02   0.16461E+01
   0.71001E+01   0.30820E-02   0.16460E+01
   0.71001E+01   0.30833E-02   0.16460E+01
   0.71001E+01   0.30845E-02   0.16459E+01
   0.71001E+01   0.30857E-02   0.16459E+01
   0.71001E+01   0.30869E-02   0.16458E+01
   0.71001E+01   0.30882E-02   0.16457E+01
   0.71001E+01   0.30894E-02   0.16456E+01
   0.71001E+01   0.30907E-02   0.16456E+01
   0.71001E+01   0.30919E-02   0.16457E+01
   0.71001E+01   0.30931E-02   0.16456E+01
   0.71001E+01   0.30944E-02   0.16455E+01
   0.71001E+01   0.30956E-02   0.16455E+01
   0.71001E+01   0.30968E-02   0.16454E+01
   0.70901E+01   0.30981E-02   0.16452E+01
   0.70901E+01   0.30993E-02   0.16450E+01
   0.70901E+01   0.31005E-02   0.16450E+01
   0.70901E+01   0.31018E-02   0.16450E+01
   0.70901E+01   0.31030E-02   0.16450E+01
   0.70901E+01   0.31043E-02   0.16449E+01
   0.70901E+01   0.31055E-02   0.16449E+01
   0.70901E+01   0.31067E-02   0.16449E+01
   0.70901E+01   0.31080E-02   0.16448E+01
   0.70901E+01   0.31092E-02   0.16446E+01
   0.70901E+01   0.31105E-02   0.16445E+01
   0.70901E+01   0.31117E-02   0.16445E+01
   0.70901E+01   0.31130E-02   0.16445E+01
   0.70901E+01   0.31142E-02   0.16444E+01
   0.70901E+01   0.31154E-02   0.16444E+01
   0.70901E+01   0.31167E-02   0.16444E+01
   0.70901E+01   0.31179E-02   0.16443E+01
   0.70901E+01   0.31192E-02   0.16442E+01
   0.70901E+01   0.31204E-02   0.16442E+01
   0.70901E+01   0.31217E-02   0.16441E+01
   0.70801E+01   0.31229E-02   0.16439E+01
   0.70801E+01   0.31242E-02   0.16438E+01
   0.70801E+01   0.31254E-02   0.16437E+01
   0.70801E+01   0.31267E-02   0.16437E+01
   0.70801E+01   0.31279E-02   0.16436E+01
   0.70801E+01   0.31292E-02   0.16435E+01
   0.70801E+01   0.31304E-02   0.16434E+01
   0.70801E+01   0.31317E-02   0.16434E+01
   0.70801E+01   0.31329E-02   0.16433E+01
   0.70801E+01   0.31342E-02   0.16432E+01
   0.70801E+01   0.31354E-02   0.16431E+01
   0.70801E+01   0.31367E-02   0.16431E+01
   0.70801E+01   0.31379E-02   0.16431E+01
   0.70801E+01   0.31392E-02   0.16430E+01
   0.70801E+01   0.31404E-02   0.16430E+01
   0.70801E+01   0.31417E-02   0.16428E+01
   0.70801E+01   0.31429E-02   0.16429E+01
   0.70801E+01   0.31442E-02   0.16428E+01
   0.70801E+01   0.31455E-02   0.16428E+01
   0.70801E+01   0.31467E-02   0.16427E+01
   0.70801E+01   0.31480E-02   0.16427E+01
   0.70801E+01   0.31492E-02   0.16426E+01
   0.70801E+01   0.31505E-02   0.16426E+01
   0.70801E+01   0.31517E-02   0.16426E+01
   0.70701E+01   0.31530E-02   0.16425E+01
   0.70701E+01   0.31543E-02   0.16425E+01
   0.70701E+01   0.31555E-02   0.16424E+01
   0.70701E+01   0.31568E-02   0.16424E+01
   0.70701E+01   0.31580E-02   0.16422E+01
   0.70701E+01   0.31593E-02   0.16423E+01
   0.70701E+01   0.31606E-02   0.16421E+01
   0.70701E+01   0.31618E-02   0.16420E+01
   0.70701E+01   0.31631E-02   0.16420E+01
   0.70701E+01   0.31644E-02   0.16417E+01
   0.70701E+01   0.31656E-02   0.16417E+01
   0.70701E+01   0.31669E-02   0.16417E+01
   0.70701E+01   0.31682E-02   0.16415E+01
   0.70701E+01   0.31694E-02   0.16414E+01
   0.70701E+01   0.31707E-02   0.16412E+01
   0.70701E+01   0.31720E-02   0.16414E+01
   0.70701E+01   0.31732E-02   0.16414E+01
   0.70701E+01   0.31745E-02   0.16413E+01
   0.70701E+01   0.31758E-02   0.16413E+01
   0.70701E+01   0.31770E-02   0.16414E+01
   0.70601E+01   0.31783E-02   0.16412E+01
   0.70601E+01   0.31796E-02   0.16411E+01
   0.70601E+01   0.31808E-02   0.16409E+01
   0.70601E+01   0.31821E-02   0.16407E+01
   0.70601E+01   0.31834E-02   0.16408E+01
   0.70601E+01   0.31847E-02   0.16408E+01
   0.70601E+01   0.31859E-02   0.16407E+01
   0.70601E+01   0.31872E-02   0.16406E+01
   0.70601E+01   0.31885E-02   0.16405E+01
   0.70601E+01   0.31897E-02   0.16404E+01
   0.70601E+01   0.31910E-02   0.16403E+01
   0.70601E+01   0.31923E-02   0.16403E+01
   0.70601E+01   0.31936E-02   0.16403E+01
   0.70601E+01   0.31948E-02   0.16403E+01
   0.70601E+01   0.31961E-02   0.16401E+01
   0.70601E+01   0.31974E-02   0.16401E+01
   0.70601E+01   0.31987E-02   0.16401E+01
   0.70601E+01   0.32000E-02   0.16401E+01
   0.70601E+01   0.32012E-02   0.16401E+01
   0.70601E+01   0.32025E-02   0.16400E+01
   0.70601E+01   0.32038E-02   0.16400E+01
   0.70601E+01   0.32051E-02   0.16399E+01
   0.70501E+01   0.32064E-02   0.16398E+01
   0.70501E+01   0.32076E-02   0.16396E+01
   0.70501E+01   0.32089E-02   0.16394E+01
   0.70501E+01   0.32102E-02   0.16393E+01
   0.70501E+01   0.32115E-02   0.16392E+01
   0.70501E+01   0.32128E-02   0.16392E+01
   0.70501E+01   0.32140E-02   0.16390E+01
   0.70501E+01   0.32153E-02   0.16391E+01
   0.70501E+01   0.32166E-02   0.16390E+01
   0.70501E+01   0.32179E-02   0.16390E+01
   0.70501E+01   0.32192E-02   0.16389E+01
   0.70501E+01   0.32205E-02   0.16389E+01
   0.70501E+01   0.32218E-02   0.16388E+01
   0.70501E+01   0.32230E-02   0.16388E+01
   0.70501E+01   0.32243E-02   0.16388E+01
   0.70501E+01   0.32256E-02   0.16387E+01
   0.70501E+01   0.32269E-02   0.16386E+01
   0.70501E+01   0.32282E-02   0.16385E+01
   0.70501E+01   0.32295E-02   0.16384E+01
   0.70501E+01   0.32308E-02   0.16383E+01
   0.70401E+01   0.32321E-02   0.16383E+01
   0.70401E+01   0.32334E-02   0.16382E+01
   0.70401E+01   0.32347E-02   0.16381E+01
   0.70401E+01   0.32360E-02   0.16380E+01
   0.70401E+01   0.32372E-02   0.16379E+01
   0.70401E+01   0.32385E-02   0.16379E+01
   0.70401E+01   0.32398E-02   0.16379E+01
   0.70401E+01   0.32411E-02   0.16378E+01
   0.70401E+01   0.32424E-02   0.16377E+01
   0.70401E+01   0.32437E-02   0.16377E+01
   0.70401E+01   0.32450E-02   0.16378E+01
   0.70401E+01   0.32463E-02   0.16378E+01
   0.70401E+01   0.32476E-02   0.16378E+01
   0.70401E+01   0.32489E-02   0.16376E+01
   0.70401E+01   0.32502E-02   0.16375E+01
   0.70401E+01   0.32515E-02   0.16375E+01
   0.70401E+01   0.32528E-02   0.16374E+01
   0.70401E+01   0.32541E-02   0.16374E+01
   0.70401E+01   0.32554E-02   0.16374E+01
   0.70401E+01   0.32567E-02   0.16372E+01
   0.70401E+01   0.32580E-02   0.16371E+01
   0.70401E+01   0.32593E-02   0.16370E+01
   0.70301E+01   0.32606E-02   0.16369E+01
   0.70301E+01   0.32619E-02   0.16368E+01
   0.70301E+01   0.32632E-02   0.16367E+01
   0.70301E+01   0.32645E-02   0.16365E+01
   0.70301E+01   0.32658E-02   0.16365E+01
   0.70301E+01   0.32671E-02   0.16364E+01
   0.70301E+01   0.32684E-02   0.16365E+01
   0.70301E+01   0.32697E-02   0.16365E+01
   0.70301E+01   0.32710E-02   0.16364E+01
   0.70301E+01   0.32724E-02   0.16362E+01
   0.70301E+01   0.32737E-02   0.16362E+01
   0.70301E+01   0.32750E-02   0.16362E+01
   0.70301E+01   0.32763E-02   0.16360E+01
   0.70301E+01   0.32776E-02   0.16359E+01
   0.70301E+01   0.32789E-02   0.16360E+01
   0.70301E+01   0.32802E-02   0.16359E+01
   0.70301E+01   0.32815E-02   0.16358E+01
   0.70301E+01   0.32828E-02   0.16358E+01
   0.70301E+01   0.32841E-02   0.16356E+01
   0.70301E+01   0.32854E-02   0.16356E+01
   0.70201E+01   0.32868E-02   0.16356E+01
   0.70201E+01   0.32881E-02   0.16357E+01
   0.70201E+01   0.32894E-02   0.16356E+01
   0.70201E+01   0.32907E-02   0.16355E+01
   0.70201E+01   0.32920E-02   0.16354E+01
   0.70201E+01   0.32933E-02   0.16354E+01
   0.70201E+01   0.32946E-02   0.16353E+01
   0.70201E+01   0.32960E-02   0.16353E+01
   0.70201E+01   0.32973E-02   0.16352E+01
   0.70201E+01   0.32986E-02   0.16351E+01
   0.70201E+01   0.32999E-02   0.16350E+01
   0.70201E+01   0.33012E-02   0.16350E+01
   0.70201E+01   0.33026E-02   0.16349E+01
   0.70201E+01   0.33039E-02   0.16349E+01
   0.70201E+01   0.33052E-02   0.16347E+01
   0.70201E+01   0.33065E-02   0.16348E+01
   0.70201E+01   0.33078E-02   0.16346E+01
   0.70201E+01   0.33092E-02   0.16346E+01
   0.70201E+01   0.33105E-02   0.16345E+01
   0.70201E+01   0.33118E-02   0.16344E+01
   0.70201E+01   0.33131E-02   0.16342E+01
   0.70201E+01   0.33145E-02   0.16342E+01
   0.70201E+01   0.33158E-02   0.16342E+01
   0.70101E+01   0.33171E-02   0.16341E+01
   0.70101E+01   0.33184E-02   0.16340E+01
   0.70101E+01   0.33198E-02   0.16339E+01
   0.70101E+01   0.33211E-02   0.16339E+01
   0.70101E+01   0.33224E-02   0.16337E+01
   0.70101E+01   0.33237E-02   0.16336E+01
   0.70101E+01   0.33251E-02   0.16335E+01
   0.70101E+01   0.33264E-02   0.16335E+01
   0.70101E+01   0.33277E-02   0.16334E+01
   0.70101E+01   0.33290E-02   0.16333E+01
   0.70101E+01   0.33304E-02   0.16333E+01
   0.70101E+01   0.33317E-02   0.16332E+01
   0.70101E+01   0.33330E-02   0.16331E+01
   0.70101E+01   0.33344E-02   0.16330E+01
   0.70101E+01   0.33357E-02   0.16330E+01
   0.70101E+01   0.33370E-02   0.16329E+01
   0.70101E+01   0.33384E-02   0.16329E+01
   0.70101E+01   0.33397E-02   0.16328E+01
   0.70101E+01   0.33410E-02   0.16328E+01
   0.70101E+01   0.33424E-02   0.16328E+01
   0.70101E+01   0.33437E-02   0.16328E+01
   0.70101E+01   0.33450E-02   0.16326E+01
   0.70001E+01   0.33464E-02   0.16325E+01
   0.70001E+01   0.33477E-02   0.16324E+01
   0.70001E+01   0.33491E-02   0.16324E+01
   0.70001E+01   0.33504E-02   0.16323E+01
   0.70001E+01   0.33517E-02   0.16322E+01
   0.70001E+01   0.33531E-02   0.16321E+01
   0.70001E+01   0.33544E-02   0.16321E+01
   0.70001E+01   0.33558E-02   0.16319E+01
   0.70001E+01   0.33571E-02   0.16318E+01
   0.70001E+01   0.33584E-02   0.16318E+01
   0.70001E+01   0.33598E-02   0.16318E+01
   0.70001E+01   0.33611E-02   0.16316E+01
   0.70001E+01   0.33625E-02   0.16316E+01
   0.70001E+01   0.33638E-02   0.16315E+01
   0.70001E+01   0.33651E-02   0.16314E+01
   0.70001E+01   0.33665E-02   0.16313E+01
   0.70001E+01   0.33678E-02   0.16312E+01
   0.70001E+01   0.33692E-02   0.16312E+01
   0.70001E+01   0.33705E-02   0.16312E+01
   0.70001E+01   0.33719E-02   0.16311E+01
   0.69901E+01   0.33732E-02   0.16311E+01
   0.69901E+01   0.33746E-02   0.16310E+01
   0.69901E+01   0.33759E-02   0.16309E+01
   0.69901E+01   0.33773E-02   0.16308E+01
   0.69901E+01   0.33786E-02   0.16307E+01
   0.69901E+01   0.33800E-02   0.16307E+01
   0.69901E+01   0.33813E-02   0.16308E+01
   0.69901E+01   0.33827E-02   0.16307E+01
   0.69901E+01   0.33840E-02   0.16307E+01
   0.69901E+01   0.33854E-02   0.16306E+01
   0.69901E+01   0.33867E-02   0.16306E+01
   0.69901E+01   0.33881E-02   0.16305E+01
   0.69901E+01   0.33894E-02   0.16304E+01
   0.69901E+01   0.33908E-02   0.16303E+01
   0.69901E+01   0.33921E-02   0.16302E+01
   0.69901E+01   0.33935E-02   0.16302E+01
   0.69901E+01   0.33949E-02   0.16302E+01
   0.69901E+01   0.33962E-02   0.16301E+01
   0.69901E+01   0.33976E-02   0.16299E+01
   0.69901E+01   0.33989E-02   0.16298E+01
   0.69901E+01   0.34003E-02   0.16299E+01
   0.69901E+01   0.34016E-02   0.16299E+01
   0.69901E+01   0.34030E-02   0.16299E+01
   0.69801E+01   0.34044E-02   0.16297E+01
   0.69801E+01   0.34057E-02   0.16297E+01
   0.69801E+01   0.34071E-02   0.16295E+01
   0.69801E+01   0.34084E-02   0.16294E+01
   0.69801E+01   0.34098E-02   0.16292E+01
   0.69801E+01   0.34112E-02   0.16293E+01
   0.69801E+01   0.34125E-02   0.16291E+01
   0.69801E+01   0.34139E-02   0.16291E+01
   0.69801E+01   0.34153E-02   0.16291E+01
   0.69801E+01   0.34166E-02   0.16289E+01
   0.69801E+01   0.34180E-02   0.16287E+01
   0.69801E+01   0.34194E-02   0.16287E+01
   0.69801E+01   0.34207E-02   0.16287E+01
   0.69801E+01   0.34221E-02   0.16288E+01
   0.69801E+01   0.34235E-02   0.16288E+01
   0.69801E+01   0.34248E-02   0.16286E+01
   0.69801E+01   0.34262E-02   0.16286E+01
   0.69801E+01   0.34276E-02   0.16285E+01
   0.69801E+01   0.34289E-02   0.16285E+01
   0.69801E+01   0.34303E-02   0.16284E+01
   0.69801E+01   0.34317E-02   0.16284E+01
   0.69801E+01   0.34330E-02   0.16283E+01
   0.69701E+01   0.34344E-02   0.16281E+01
   0.69701E+01   0.34358E-02   0.16280E+01
   0.69701E+01   0.34372E-02   0.16278E+01
   0.69701E+01   0.34385E-02   0.16278E+01
   0.69701E+01   0.34399E-02   0.16277E+01
   0.69701E+01   0.34413E-02   0.16277E+01
   0.69701E+01   0.34427E-02   0.16276E+01
   0.69701E+01   0.34440E-02   0.16276E+01
   0.69701E+01   0.34454E-02   0.16275E+01
   0.69701E+01   0.34468E-02   0.16275E+01
   0.69701E+01   0.34482E-02   0.16275E+01
   0.69701E+01   0.34495E-02   0.16274E+01
   0.69701E+01   0.34509E-02   0.16274E+01
   0.69701E+01   0.34523E-02   0.16273E+01
   0.69701E+01   0.34537E-02   0.16273E+01
   0.69701E+01   0.34551E-02   0.16272E+01
   0.69701E+01   0.34564E-02   0.16271E+01
   0.69701E+01   0.34578E-02   0.16270E+01
   0.69701E+01   0.34592E-02   0.16270E+01
   0.69701E+01   0.34606E-02   0.16269E+01
   0.69701E+01   0.34620E-02   0.16267E+01
   0.69601E+01   0.34633E-02   0.16265E+01
   0.69601E+01   0.34647E-02   0.16264E+01
   0.69601E+01   0.34661E-02   0.16264E+01
   0.69601E+01   0.34675E-02   0.16263E+01
   0.69601E+01   0.34689E-02   0.16263E+01
   0.69601E+01   0.34703E-02   0.16261E+01
   0.69601E+01   0.34717E-02   0.16261E+01
   0.69601E+01   0.34730E-02   0.16261E+01
   0.69601E+01   0.34744E-02   0.16260E+01
   0.69601E+01   0.34758E-02   0.16260E+01
   0.69601E+01   0.34772E-02   0.16260E+01
   0.69601E+01   0.34786E-02   0.16259E+01
   0.69601E+01   0.34800E-02   0.16259E+01
   0.69601E+01   0.34814E-02   0.16258E+01
   0.69601E+01   0.34828E-02   0.16256E+01
   0.69601E+01   0.34842E-02   0.16256E+01
   0.69601E+01   0.34856E-02   0.16255E+01
   0.69601E+01   0.34869E-02   0.16255E+01
   0.69601E+01   0.34883E-02   0.16255E+01
   0.69601E+01   0.34897E-02   0.16254E+01
   0.69601E+01   0.34911E-02   0.16253E+01
   0.69601E+01   0.34925E-02   0.16252E+01
   0.69501E+01   0.34939E-02   0.16252E+01
   0.69501E+01   0.34953E-02   0.16251E+01
   0.69501E+01   0.34967E-02   0.16250E+01
   0.69501E+01   0.34981E-02   0.16249E+01
   0.69501E+01   0.34995E-02   0.16249E+01
   0.69501E+01   0.35009E-02   0.16248E+01
   0.69501E+01   0.35023E-02   0.16249E+01
   0.69501E+01   0.35037E-02   0.16249E+01
   0.69501E+01   0.35051E-02   0.16247E+01
   0.69501E+01   0.35065E-02   0.16246E+01
   0.69501E+01   0.35079E-02   0.16244E+01
   0.69501E+01   0.35093E-02   0.16245E+01
   0.69501E+01   0.35107E-02   0.16246E+01
   0.69501E+01   0.35121E-02   0.16243E+01
   0.69501E+01   0.35135E-02   0.16242E+01
   0.69501E+01   0.35149E-02   0.16242E+01
   0.69501E+01   0.35163E-02   0.16243E+01
   0.69501E+01   0.35177E-02   0.16240E+01
   0.69501E+01   0.35191E-02   0.16240E+01
   0.69501E+01   0.35205E-02   0.16240E+01
   0.69501E+01   0.35219E-02   0.16240E+01
   0.69501E+01   0.35234E-02   0.16238E+01
   0.69501E+01   0.35248E-02   0.16238E+01
   0.69501E+01   0.35262E-02   0.16237E+01
   0.69501E+01   0.35276E-02   0.16237E+01
   0.69501E+01   0.35290E-02   0.16237E+01
   0.69401E+01   0.35304E-02   0.16236E+01
   0.69401E+01   0.35318E-02   0.16235E+01
   0.69401E+01   0.35332E-02   0.16232E+01
   0.69401E+01   0.35346E-02   0.16233E+01
   0.69401E+01   0.35360E-02   0.16232E+01
   0.69401E+01   0.35375E-02   0.16230E+01
   0.69401E+01   0.35389E-02   0.16232E+01
   0.69401E+01   0.35403E-02   0.16230E+01
   0.69401E+01   0.35417E-02   0.16229E+01
   0.69401E+01   0.35431E-02   0.16229E+01
   0.69401E+01   0.35445E-02   0.16229E+01
   0.69401E+01   0.35459E-02   0.16228E+01
   0.69401E+01   0.35474E-02   0.16227E+01
   0.69401E+01   0.35488E-02   0.16226E+01
   0.69401E+01   0.35502E-02   0.16224E+01
   0.69401E+01   0.35516E-02   0.16224E+01
   0.69401E+01   0.35530E-02   0.16223E+01
   0.69401E+01   0.35545E-02   0.16222E+01
   0.69401E+01   0.35559E-02   0.16221E+01
   0.69301E+01   0.35573E-02   0.16221E+01
   0.69301E+01   0.35587E-02   0.16220E+01
   0.69301E+01   0.35601E-02   0.16220E+01
   0.69301E+01   0.35616E-02   0.16219E+01
   0.69301E+01   0.35630E-02   0.16219E+01
   0.69301E+01   0.35644E-02   0.16219E+01
   0.69301E+01   0.35658E-02   0.16218E+01
   0.69301E+01   0.35673E-02   0.16216E+01
   0.69301E+01   0.35687E-02   0.16214E+01
   0.69301E+01   0.35701E-02   0.16213E+01
   0.69301E+01   0.35715E-02   0.16213E+01
   0.69301E+01   0.35730E-02   0.16213E+01
   0.69301E+01   0.35744E-02   0.16211E+01
   0.69301E+01   0.35758E-02   0.16211E+01
   0.69301E+01   0.35772E-02   0.16211E+01
   0.69301E+01   0.35787E-02   0.16210E+01
   0.69301E+01   0.35801E-02   0.16209E+01
   0.69301E+01   0.35815E-02   0.16209E+01
   0.69301E+01   0.35830E-02   0.16208E+01
   0.69301E+01   0.35844E-02   0.16206E+01
   0.69301E+01   0.35858E-02   0.16205E+01
   0.69201E+01   0.35873E-02   0.16204E+01
   0.69201E+01   0.35887E-02   0.16204E+01
   0.69201E+01   0.35901E-02   0.16203E+01
   0.69201E+01   0.35916E-02   0.16203E+01
   0.69201E+01   0.35930E-02   0.16203E+01
   0.69201E+01   0.35944E-02   0.16202E+01
   0.69201E+01   0.35959E-02   0.16202E+01
   0.69201E+01   0.35973E-02   0.16201E+01
   0.69201E+01   0.35987E-02   0.16201E+01
   0.69201E+01   0.36002E-02   0.16200E+01
   0.69201E+01   0.36016E-02   0.16199E+01
   0.69201E+01   0.36031E-02   0.16198E+01
   0.69201E+01   0.36045E-02   0.16197E+01
   0.69201E+01   0.36059E-02   0.16196E+01
   0.69201E+01   0.36074E-02   0.16196E+01
   0.69201E+01   0.36088E-02   0.16195E+01
   0.69201E+01   0.36103E-02   0.16194E+01
   0.69201E+01   0.36117E-02   0.16194E+01
   0.69201E+01   0.36132E-02   0.16194E+01
   0.69201E+01   0.36146E-02   0.16194E+01
   0.69201E+01   0.36160E-02   0.16193E+01
   0.69201E+01   0.36175E-02   0.16191E+01
   0.69201E+01   0.36189E-02   0.16190E+01
   0.69201E+01   0.36204E-02   0.16190E+01
   0.69101E+01   0.36218E-02   0.16188E+01
   0.69101E+01   0.36233E-02   0.16188E+01
   0.69101E+01   0.36247E-02   0.16188E+01
   0.69101E+01   0.36262E-02   0.16186E+01
   0.69101E+01   0.36276E-02   0.16187E+01
   0.69101E+01   0.36291E-02   0.16188E+01
   0.69101E+01   0.36305E-02   0.16187E+01
   0.69101E+01   0.36320E-02   0.16187E+01
   0.69101E+01   0.36334E-02   0.16188E+01
   0.69101E+01   0.36349E-02   0.16185E+01
   0.69101E+01   0.36363E-02   0.16184E+01
   0.69101E+01   0.36378E-02   0.16182E+01
   0.69101E+01   0.36392E-02   0.16181E+01
   0.69101E+01   0.36407E-02   0.16179E+01
   0.69101E+01   0.36421E-02   0.16178E+01
   0.69101E+01   0.36436E-02   0.16178E+01
   0.69101E+01   0.36450E-02   0.16177E+01
   0.69101E+01   0.36465E-02   0.16176E+01
   0.69101E+01   0.36480E-02   0.16175E+01
   0.69101E+01   0.36494E-02   0.16174E+01
   0.69101E+01   0.36509E-02   0.16174E+01
   0.69101E+01   0.36523E-02   0.16173E+01
   0.69001E+01   0.36538E-02   0.16173E+01
   0.69001E+01   0.36553E-02   0.16172E+01
   0.69101E+01   0.36567E-02   0.16173E+01
   0.69001E+01   0.36582E-02   0.16172E+01
   0.69001E+01   0.36596E-02   0.16171E+01
   0.69001E+01   0.36611E-02   0.16170E+01
   0.69001E+01   0.36626E-02   0.16170E+01
   0.69001E+01   0.36640E-02   0.16169E+01
   0.69001E+01   0.36655E-02   0.16169E+01
   0.69001E+01   0.36670E-02   0.16168E+01
   0.69001E+01   0.36684E-02   0.16167E+01
   0.69001E+01   0.36699E-02   0.16166E+01
   0.69001E+01   0.36714E-02   0.16166E+01
   0.69001E+01   0.36728E-02   0.16165E+01
   0.69001E+01   0.36743E-02   0.16165E+01
   0.69001E+01   0.36758E-02   0.16164E+01
   0.69001E+01   0.36772E-02   0.16164E+01
   0.69001E+01   0.36787E-02   0.16162E+01
   0.69001E+01   0.36802E-02   0.16162E+01
   0.69001E+01   0.36816E-02   0.16162E+01
   0.69001E+01   0.36831E-02   0.16160E+01
   0.69001E+01   0.36846E-02   0.16159E+01
   0.69001E+01   0.36861E-02   0.16159E+01
   0.68901E+01   0.36875E-02   0.16158E+01
   0.68901E+01   0.36890E-02   0.16158E+01
   0.68901E+01   0.36905E-02   0.16156E+01
   0.68901E+01   0.36919E-02   0.16155E+01
   0.68901E+01   0.36934E-02   0.16156E+01
   0.68901E+01   0.36949E-02   0.16154E+01
   0.68901E+01   0.36964E-02   0.16153E+01
   0.68901E+01   0.36978E-02   0.16152E+01
   0.68901E+01   0.36993E-02   0.16152E+01
   0.68901E+01   0.37008E-02   0.16150E+01
   0.68901E+01   0.37023E-02   0.16150E+01
   0.68901E+01   0.37038E-02   0.16150E+01
   0.68901E+01   0.37052E-02   0.16149E+01
   0.68901E+01   0.37067E-02   0.16147E+01
   0.68901E+01   0.37082E-02   0.16147E+01
   0.68901E+01   0.37097E-02   0.16146E+01
   0.68901E+01   0.37112E-02   0.16147E+01
   0.68901E+01   0.37127E-02   0.16145E+01
   0.68901E+01   0.37141E-02   0.16145E+01
   0.68901E+01   0.37156E-02   0.16144E+01
   0.68901E+01   0.37171E-02   0.16143E+01
   0.68901E+01   0.37186E-02   0.16142E+01
   0.68801E+01   0.37201E-02   0.16142E+01
   0.68801E+01   0.37216E-02   0.16141E+01
   0.68801E+01   0.37230E-02   0.16140E+01
   0.68801E+01   0.37245E-02   0.16141E+01
   0.68801E+01   0.37260E-02   0.16141E+01
   0.68801E+01   0.37275E-02   0.16140E+01
   0.68801E+01   0.37290E-02   0.16139E+01
   0.68801E+01   0.37305E-02   0.16139E+01
   0.68801E+01   0.37320E-02   0.16138E+01
   0.68801E+01   0.37335E-02   0.16138E+01
   0.68801E+01   0.37350E-02   0.16138E+01
   0.68801E+01   0.37365E-02   0.16136E+01
   0.68801E+01   0.37380E-02   0.16138E+01
   0.68801E+01   0.37394E-02   0.16137E+01
   0.68801E+01   0.37409E-02   0.16134E+01
   0.68801E+01   0.37424E-02   0.16135E+01
   0.68801E+01   0.37439E-02   0.16134E+01
   0.68801E+01   0.37454E-02   0.16133E+01
   0.68801E+01   0.37469E-02   0.16132E+01
   0.68801E+01   0.37484E-02   0.16131E+01
   0.68801E+01   0.37499E-02   0.16130E+01
   0.68801E+01   0.37514E-02   0.16129E+01
   0.68801E+01   0.37529E-02   0.16128E+01
   0.68801E+01   0.37544E-02   0.16128E+01
   0.68701E+01   0.37559E-02   0.16128E+01
   0.68701E+01   0.37574E-02   0.16128E+01
   0.68701E+01   0.37589E-02   0.16127E+01
   0.68701E+01   0.37604E-02   0.16126E+01
   0.68701E+01   0.37619E-02   0.16126E+01
   0.68701E+01   0.37634E-02   0.16124E+01
   0.68701E+01   0.37649E-02   0.16123E+01
   0.68701E+01   0.37664E-02   0.16121E+01
   0.68701E+01   0.37679E-02   0.16120E+01
   0.68701E+01   0.37694E-02   0.16120E+01
   0.68701E+01   0.37709E-02   0.16120E+01
   0.68701E+01   0.37725E-02   0.16120E+01
   0.68701E+01   0.37740E-02   0.16118E+01
   0.68701E+01   0.37755E-02   0.16117E+01
   0.68701E+01   0.37770E-02   0.16116E+01
   0.68701E+01   0.37785E-02   0.16115E+01
   0.68701E+01   0.37800E-02   0.16115E+01
   0.68701E+01   0.37815E-02   0.16114E+01
   0.68701E+01   0.37830E-02   0.16113E+01
   0.68701E+01   0.37845E-02   0.16112E+01
   0.68701E+01   0.37860E-02   0.16112E+01
   0.68701E+01   0.37876E-02   0.16111E+01
   0.68601E+01   0.37891E-02   0.16111E+01
   0.68601E+01   0.37906E-02   0.16111E+01
   0.68601E+01   0.37921E-02   0.16110E+01
   0.68601E+01   0.37936E-02   0.16109E+01
   0.68601E+01   0.37951E-02   0.16108E+01
   0.68601E+01   0.37966E-02   0.16107E+01
   0.68601E+01   0.37982E-02   0.16106E+01
   0.68601E+01   0.37997E-02   0.16105E+01
   0.68601E+01   0.38012E-02   0.16104E+01
   0.68601E+01   0.38027E-02   0.16104E+01
   0.68601E+01   0.38042E-02   0.16105E+01
   0.68601E+01   0.38058E-02   0.16104E+01
   0.68601E+01   0.38073E-02   0.16101E+01
   0.68601E+01   0.38088E-02   0.16099E+01
   0.68601E+01   0.38103E-02   0.16100E+01
   0.68601E+01   0.38118E-02   0.16099E+01
   0.68601E+01   0.38134E-02   0.16099E+01
   0.68601E+01   0.38149E-02   0.16097E+01
   0.68601E+01   0.38164E-02   0.16097E+01
   0.68601E+01   0.38179E-02   0.16096E+01
   0.68501E+01   0.38195E-02   0.16095E+01
   0.68501E+01   0.38210E-02   0.16094E+01
   0.68501E+01   0.38225E-02   0.16093E+01
   0.68501E+01   0.38240E-02   0.16093E+01
   0.68501E+01   0.38256E-02   0.16092E+01
   0.68501E+01   0.38271E-02   0.16090E+01
   0.68501E+01   0.38286E-02   0.16089E+01
   0.68501E+01   0.38302E-02   0.16089E+01
   0.68501E+01   0.38317E-02   0.16088E+01
   0.68501E+01   0.38332E-02   0.16088E+01
   0.68501E+01   0.38348E-02   0.16087E+01
   0.68501E+01   0.38363E-02   0.16087E+01
   0.68501E+01   0.38378E-02   0.16086E+01
   0.68501E+01   0.38394E-02   0.16086E+01
   0.68501E+01   0.38409E-02   0.16086E+01
   0.68501E+01   0.38424E-02   0.16085E+01
   0.68501E+01   0.38440E-02   0.16085E+01
   0.68501E+01   0.38455E-02   0.16085E+01
   0.68501E+01   0.38470E-02   0.16084E+01
   0.68501E+01   0.38486E-02   0.16083E+01
   0.68501E+01   0.38501E-02   0.16082E+01
   0.68501E+01   0.38516E-02   0.16082E+01
   0.68501E+01   0.38532E-02   0.16081E+01
   0.68501E+01   0.38547E-02   0.16080E+01
   0.68501E+01   0.38563E-02   0.16080E+01
   0.68501E+01   0.38578E-02   0.16079E+01
   0.68501E+01   0.38593E-02   0.16079E+01
   0.68401E+01   0.38609E-02   0.16077E+01
   0.68401E+01   0.38624E-02   0.16077E+01
   0.68401E+01   0.38640E-02   0.16077E+01
   0.68401E+01   0.38655E-02   0.16075E+01
   0.68401E+01   0.38671E-02   0.16074E+01
   0.68401E+01   0.38686E-02   0.16074E+01
   0.68401E+01   0.38701E-02   0.16074E+01
   0.68401E+01   0.38717E-02   0.16073E+01
   0.68401E+01   0.38732E-02   0.16072E+01
   0.68401E+01   0.38748E-02   0.16072E+01
   0.68401E+01   0.38763E-02   0.16071E+01
   0.68401E+01   0.38779E-02   0.16069E+01
   0.68401E+01   0.38794E-02   0.16068E+01
   0.68401E+01   0.38810E-02   0.16068E+01
   0.68401E+01   0.38825E-02   0.16068E+01
   0.68401E+01   0.38841E-02   0.16067E+01
   0.68401E+01   0.38856E-02   0.16066E+01
   0.68401E+01   0.38872E-02   0.16065E+01
   0.68401E+01   0.38887E-02   0.16063E+01
   0.68301E+01   0.38903E-02   0.16062E+01
   0.68301E+01   0.38919E-02   0.16063E+01
   0.68301E+01   0.38934E-02   0.16061E+01
   0.68301E+01   0.38950E-02   0.16060E+01
   0.68301E+01   0.38965E-02   0.16060E+01
   0.68301E+01   0.38981E-02   0.16060E+01
   0.68301E+01   0.38996E-02   0.16059E+01
   0.68301E+01   0.39012E-02   0.16057E+01
   0.68301E+01   0.39028E-02   0.16057E+01
   0.68301E+01   0.39043E-02   0.16056E+01
   0.68301E+01   0.39059E-02   0.16055E+01
   0.68301E+01   0.39074E-02   0.16055E+01
   0.68301E+01   0.39090E-02   0.16054E+01
   0.68301E+01   0.39106E-02   0.16053E+01
   0.68301E+01   0.39121E-02   0.16053E+01
   0.68301E+01   0.39137E-02   0.16053E+01
   0.68301E+01   0.39152E-02   0.16051E+01
   0.68301E+01   0.39168E-02   0.16051E+01
   0.68301E+01   0.39184E-02   0.16050E+01
   0.68301E+01   0.39199E-02   0.16050E+01
   0.68301E+01   0.39215E-02   0.16050E+01
   0.68301E+01   0.39231E-02   0.16049E+01
   0.68301E+01   0.39246E-02   0.16049E+01
   0.68301E+01   0.39262E-02   0.16048E+01
   0.68301E+01   0.39278E-02   0.16048E+01
   0.68201E+01   0.39293E-02   0.16046E+01
   0.68201E+01   0.39309E-02   0.16046E+01
   0.68201E+01   0.39325E-02   0.16045E+01
   0.68201E+01   0.39341E-02   0.16044E+01
   0.68201E+01   0.39356E-02   0.16042E+01
   0.68201E+01   0.39372E-02   0.16042E+01
   0.68201E+01   0.39388E-02   0.16041E+01
   0.68201E+01   0.39404E-02   0.16041E+01
   0.68201E+01   0.39419E-02   0.16041E+01
   0.68201E+01   0.39435E-02   0.16040E+01
   0.68201E+01   0.39451E-02   0.16039E+01
   0.68201E+01   0.39467E-02   0.16039E+01
   0.68201E+01   0.39482E-02   0.16038E+01
   0.68201E+01   0.39498E-02   0.16036E+01
   0.68201E+01   0.39514E-02   0.16035E+01
   0.68201E+01   0.39530E-02   0.16034E+01
   0.68201E+01   0.39545E-02   0.16034E+01
   0.68201E+01   0.39561E-02   0.16034E+01
   0.68201E+01   0.39577E-02   0.16033E+01
   0.68201E+01   0.39593E-02   0.16032E+01
   0.68201E+01   0.39609E-02   0.16031E+01
   0.68201E+01   0.39625E-02   0.16031E+01
   0.68201E+01   0.39640E-02   0.16030E+01
   0.68101E+01   0.39656E-02   0.16030E+01
   0.68101E+01   0.39672E-02   0.16029E+01
   0.68101E+01   0.39688E-02   0.16029E+01
   0.68101E+01   0.39704E-02   0.16029E+01
   0.68101E+01   0.39720E-02   0.16027E+01
   0.68101E+01   0.39735E-02   0.16026E+01
   0.68101E+01   0.39751E-02   0.16025E+01
   0.68101E+01   0.39767E-02   0.16025E+01
   0.68101E+01   0.39783E-02   0.16024E+01
   0.68101E+01   0.39799E-02   0.16023E+01
   0.68101E+01   0.39815E-02   0.16023E+01
   0.68101E+01   0.39831E-02   0.16022E+01
   0.68101E+01   0.39847E-02   0.16021E+01
   0.68101E+01   0.39863E-02   0.16022E+01
   0.68101E+01   0.39879E-02   0.16020E+01
   0.68101E+01   0.39895E-02   0.16019E+01
   0.68101E+01   0.39910E-02   0.16018E+01
   0.68101E+01   0.39926E-02   0.16017E+01
   0.68101E+01   0.39942E-02   0.16017E+01
   0.68101E+01   0.39958E-02   0.16017E+01
   0.68101E+01   0.39974E-02   0.16016E+01
   0.68101E+01   0.39990E-02   0.16015E+01
   0.68001E+01   0.40006E-02   0.16015E+01
   0.68001E+01   0.40022E-02   0.16013E+01
   0.68001E+01   0.40038E-02   0.16013E+01
   0.68001E+01   0.40054E-02   0.16012E+01
   0.68001E+01   0.40070E-02   0.16011E+01
   0.68001E+01   0.40086E-02   0.16010E+01
   0.68001E+01   0.40102E-02   0.16009E+01
   0.68001E+01   0.40118E-02   0.16008E+01
   0.68001E+01   0.40134E-02   0.16007E+01
   0.68001E+01   0.40150E-02   0.16006E+01
   0.68001E+01   0.40166E-02   0.16005E+01
   0.68001E+01   0.40182E-02   0.16005E+01
   0.68001E+01   0.40198E-02   0.16003E+01
   0.68001E+01   0.40215E-02   0.16002E+01
   0.68001E+01   0.40231E-02   0.16002E+01
   0.68001E+01   0.40247E-02   0.16001E+01
   0.68001E+01   0.40263E-02   0.16001E+01
   0.68001E+01   0.40279E-02   0.16000E+01
   0.68001E+01   0.40295E-02   0.15999E+01
   0.68001E+01   0.40311E-02   0.15997E+01
   0.68001E+01   0.40327E-02   0.15997E+01
   0.68001E+01   0.40343E-02   0.15997E+01
   0.67901E+01   0.40359E-02   0.15995E+01
   0.67901E+01   0.40376E-02   0.15995E+01
   0.67901E+01   0.40392E-02   0.15995E+01
   0.67901E+01   0.40408E-02   0.15995E+01
   0.67901E+01   0.40424E-02   0.15995E+01
   0.67901E+01   0.40440E-02   0.15994E+01
   0.67901E+01   0.40456E-02   0.15993E+01
   0.67901E+01   0.40472E-02   0.15992E+01
   0.67901E+01   0.40489E-02   0.15991E+01
   0.67901E+01   0.40505E-02   0.15990E+01
   0.67901E+01   0.40521E-02   0.15989E+01
   0.67901E+01   0.40537E-02   0.15989E+01
   0.67901E+01   0.40553E-02   0.15988E+01
   0.67901E+01   0.40570E-02   0.15987E+01
   0.67901E+01   0.40586E-02   0.15987E+01
   0.67901E+01   0.40602E-02   0.15986E+01
   0.67901E+01   0.40618E-02   0.15986E+01
   0.67901E+01   0.40634E-02   0.15986E+01
   0.67901E+01   0.40651E-02   0.15986E+01
   0.67901E+01   0.40667E-02   0.15986E+01
   0.67901E+01   0.40683E-02   0.15986E+01
   0.67901E+01   0.40699E-02   0.15985E+01
   0.67901E+01   0.40716E-02   0.15984E+01
   0.67901E+01   0.40732E-02   0.15983E+01
   0.67901E+01   0.40748E-02   0.15982E+01
   0.67901E+01   0.40764E-02   0.15980E+01
   0.67901E+01   0.40781E-02   0.15980E+01
   0.67801E+01   0.40797E-02   0.15978E+01
   0.67801E+01   0.40813E-02   0.15979E+01
   0.67801E+01   0.40830E-02   0.15978E+01
   0.67801E+01   0.40846E-02   0.15977E+01
   0.67801E+01   0.40862E-02   0.15976E+01
   0.67801E+01   0.40879E-02   0.15975E+01
   0.67801E+01   0.40895E-02   0.15975E+01
   0.67801E+01   0.40911E-02   0.15974E+01
   0.67801E+01   0.40928E-02   0.15972E+01
   0.67801E+01   0.40944E-02   0.15972E+01
   0.67801E+01   0.40960E-02   0.15971E+01
   0.67801E+01   0.40977E-02   0.15970E+01
   0.67801E+01   0.40993E-02   0.15969E+01
   0.67801E+01   0.41009E-02   0.15969E+01
   0.67801E+01   0.41026E-02   0.15967E+01
   0.67801E+01   0.41042E-02   0.15967E+01
   0.67801E+01   0.41059E-02   0.15966E+01
   0.67801E+01   0.41075E-02   0.15964E+01
   0.67801E+01   0.41091E-02   0.15963E+01
   0.67801E+01   0.41108E-02   0.15963E+01
   0.67801E+01   0.41124E-02   0.15962E+01
   0.67801E+01   0.41141E-02   0.15961E+01
   0.67801E+01   0.41157E-02   0.15961E+01
   0.67701E+01   0.41174E-02   0.15960E+01
   0.67701E+01   0.41190E-02   0.15959E+01
   0.67701E+01   0.41207E-02   0.15958E+01
   0.67701E+01   0.41223E-02   0.15958E+01
   0.67701E+01   0.41239E-02   0.15958E+01
   0.67701E+01   0.41256E-02   0.15957E+01
   0.67701E+01   0.41272E-02   0.15956E+01
   0.67701E+01   0.41289E-02   0.15956E+01
   0.67701E+01   0.41305E-02   0.15956E+01
   0.67701E+01   0.41322E-02   0.15956E+01
   0.67701E+01   0.41338E-02   0.15955E+01
   0.67701E+01   0.41355E-02   0.15955E+01
   0.67701E+01   0.41371E-02   0.15954E+01
   0.67701E+01   0.41388E-02   0.15954E+01
   0.67701E+01   0.41405E-02   0.15952E+01
   0.67701E+01   0.41421E-02   0.15952E+01
   0.67701E+01   0.41438E-02   0.15950E+01
   0.67701E+01   0.41454E-02   0.15949E+01
   0.67701E+01   0.41471E-02   0.15949E+01
   0.67701E+01   0.41487E-02   0.15947E+01
   0.67701E+01   0.41504E-02   0.15946E+01
   0.67601E+01   0.41521E-02   0.15945E+01
   0.67601E+01   0.41537E-02   0.15945E+01
   0.67601E+01   0.41554E-02   0.15944E+01
   0.67601E+01   0.41570E-02   0.15944E+01
   0.67601E+01   0.41587E-02   0.15944E+01
   0.67601E+01   0.41604E-02   0.15944E+01
   0.67601E+01   0.41620E-02   0.15943E+01
   0.67601E+01   0.41637E-02   0.15943E+01
   0.67601E+01   0.41653E-02   0.15943E+01
   0.67601E+01   0.41670E-02   0.15942E+01
   0.67601E+01   0.41687E-02   0.15939E+01
   0.67601E+01   0.41703E-02   0.15938E+01
   0.67601E+01   0.41720E-02   0.15937E+01
   0.67601E+01   0.41737E-02   0.15936E+01
   0.67601E+01   0.41753E-02   0.15935E+01
   0.67601E+01   0.41770E-02   0.15934E+01
   0.67601E+01   0.41787E-02   0.15934E+01
   0.67601E+01   0.41803E-02   0.15934E+01
   0.67601E+01   0.41820E-02   0.15933E+01
   0.67601E+01   0.41837E-02   0.15932E+01
   0.67601E+01   0.41854E-02   0.15932E+01
   0.67601E+01   0.41870E-02   0.15932E+01
   0.67601E+01   0.41887E-02   0.15932E+01
   0.67601E+01   0.41904E-02   0.15929E+01
   0.67601E+01   0.41921E-02   0.15930E+01
   0.67501E+01   0.41937E-02   0.15929E+01
   0.67501E+01   0.41954E-02   0.15929E+01
   0.67501E+01   0.41971E-02   0.15928E+01
   0.67501E+01   0.41988E-02   0.15927E+01
   0.67501E+01   0.42004E-02   0.15927E+01
   0.67501E+01   0.42021E-02   0.15926E+01
   0.67501E+01   0.42038E-02   0.15924E+01
   0.67501E+01   0.42055E-02   0.15923E+01
   0.67501E+01   0.42072E-02   0.15922E+01
   0.67501E+01   0.42088E-02   0.15922E+01
   0.67501E+01   0.42105E-02   0.15921E+01
   0.67501E+01   0.42122E-02   0.15920E+01
   0.67501E+01   0.42139E-02   0.15920E+01
   0.67501E+01   0.42156E-02   0.15918E+01
   0.67501E+01   0.42172E-02   0.15918E+01
   0.67501E+01   0.42189E-02   0.15916E+01
   0.67501E+01   0.42206E-02   0.15916E+01
   0.67501E+01   0.42223E-02   0.15915E+01
   0.67501E+01   0.42240E-02   0.15915E+01
   0.67501E+01   0.42257E-02   0.15914E+01
   0.67501E+01   0.42274E-02   0.15913E+01
   0.67501E+01   0.42291E-02   0.15911E+01
   0.67501E+01   0.42307E-02   0.15911E+01
   0.67401E+01   0.42324E-02   0.15911E+01
   0.67401E+01   0.42341E-02   0.15910E+01
   0.67401E+01   0.42358E-02   0.15909E+01
   0.67401E+01   0.42375E-02   0.15908E+01
   0.67401E+01   0.42392E-02   0.15906E+01
   0.67401E+01   0.42409E-02   0.15906E+01
   0.67401E+01   0.42426E-02   0.15905E+01
   0.67401E+01   0.42443E-02   0.15904E+01
   0.67401E+01   0.42460E-02   0.15904E+01
   0.67401E+01   0.42477E-02   0.15903E+01
   0.67401E+01   0.42494E-02   0.15902E+01
   0.67401E+01   0.42511E-02   0.15901E+01
   0.67401E+01   0.42528E-02   0.15900E+01
   0.67401E+01   0.42545E-02   0.15900E+01
   0.67401E+01   0.42562E-02   0.15899E+01
   0.67401E+01   0.42579E-02   0.15898E+01
   0.67401E+01   0.42596E-02   0.15898E+01
   0.67401E+01   0.42613E-02   0.15898E+01
   0.67401E+01   0.42630E-02   0.15898E+01
   0.67401E+01   0.42647E-02   0.15898E+01
   0.67401E+01   0.42664E-02   0.15895E+01
   0.67401E+01   0.42681E-02   0.15895E+01
   0.67401E+01   0.42698E-02   0.15894E+01
   0.67401E+01   0.42715E-02   0.15893E+01
   0.67301E+01   0.42732E-02   0.15892E+01
   0.67301E+01   0.42749E-02   0.15891E+01
   0.67301E+01   0.42766E-02   0.15890E+01
   0.67301E+01   0.42783E-02   0.15890E+01
   0.67301E+01   0.42800E-02   0.15889E+01
   0.67301E+01   0.42818E-02   0.15889E+01
   0.67301E+01   0.42835E-02   0.15889E+01
   0.67301E+01   0.42852E-02   0.15889E+01
   0.67301E+01   0.42869E-02   0.15888E+01
   0.67301E+01   0.42886E-02   0.15888E+01
   0.67301E+01   0.42903E-02   0.15887E+01
   0.67301E+01   0.42920E-02   0.15888E+01
   0.67301E+01   0.42937E-02   0.15885E+01
   0.67301E+01   0.42955E-02   0.15885E+01
   0.67301E+01   0.42972E-02   0.15882E+01
   0.67301E+01   0.42989E-02   0.15882E+01
   0.67301E+01   0.43006E-02   0.15882E+01
   0.67301E+01   0.43023E-02   0.15882E+01
   0.67301E+01   0.43040E-02   0.15880E+01
   0.67301E+01   0.43058E-02   0.15879E+01
   0.67301E+01   0.43075E-02   0.15879E+01
   0.67201E+01   0.43092E-02   0.15877E+01
   0.67201E+01   0.43109E-02   0.15876E+01
   0.67201E+01   0.43127E-02   0.15875E+01
   0.67301E+01   0.43144E-02   0.15875E+01
   0.67201E+01   0.43161E-02   0.15874E+01
   0.67201E+01   0.43178E-02   0.15874E+01
   0.67201E+01   0.43196E-02   0.15874E+01
   0.67201E+01   0.43213E-02   0.15873E+01
   0.67201E+01   0.43230E-02   0.15873E+01
   0.67201E+01   0.43247E-02   0.15872E+01
   0.67201E+01   0.43265E-02   0.15871E+01
   0.67201E+01   0.43282E-02   0.15870E+01
   0.67201E+01   0.43299E-02   0.15868E+01
   0.67201E+01   0.43316E-02   0.15867E+01
   0.67201E+01   0.43334E-02   0.15867E+01
   0.67201E+01   0.43351E-02   0.15867E+01
   0.67201E+01   0.43368E-02   0.15866E+01
   0.67201E+01   0.43386E-02   0.15865E+01
   0.67201E+01   0.43403E-02   0.15864E+01
   0.67201E+01   0.43420E-02   0.15863E+01
   0.67201E+01   0.43438E-02   0.15861E+01
   0.67201E+01   0.43455E-02   0.15861E+01
   0.67201E+01   0.43472E-02   0.15861E+01
   0.67201E+01   0.43490E-02   0.15859E+01
   0.67201E+01   0.43507E-02   0.15860E+01
   0.67201E+01   0.43525E-02   0.15859E+01
   0.67201E+01   0.43542E-02   0.15858E+01
   0.67101E+01   0.43559E-02   0.15858E+01
   0.67101E+01   0.43577E-02   0.15857E+01
   0.67101E+01   0.43594E-02   0.15857E+01
   0.67101E+01   0.43612E-02   0.15856E+01
   0.67101E+01   0.43629E-02   0.15855E+01
   0.67101E+01   0.43647E-02   0.15855E+01
   0.67101E+01   0.43664E-02   0.15855E+01
   0.67101E+01   0.43681E-02   0.15855E+01
   0.67101E+01   0.43699E-02   0.15854E+01
   0.67101E+01   0.43716E-02   0.15853E+01
   0.67101E+01   0.43734E-02   0.15853E+01
   0.67101E+01   0.43751E-02   0.15852E+01
   0.67101E+01   0.43769E-02   0.15851E+01
   0.67101E+01   0.43786E-02   0.15850E+01
   0.67101E+01   0.43804E-02   0.15849E+01
   0.67101E+01   0.43821E-02   0.15849E+01
   0.67101E+01   0.43839E-02   0.15848E+01
   0.67101E+01   0.43856E-02   0.15847E+01
   0.67101E+01   0.43874E-02   0.15847E+01
   0.67101E+01   0.43891E-02   0.15846E+01
   0.67101E+01   0.43909E-02   0.15845E+01
   0.67101E+01   0.43926E-02   0.15844E+01
   0.67101E+01   0.43944E-02   0.15844E+01
   0.67101E+01   0.43961E-02   0.15843E+01
   0.67101E+01   0.43979E-02   0.15843E+01
   0.67001E+01   0.43997E-02   0.15842E+01
   0.67001E+01   0.44014E-02   0.15841E+01
   0.67001E+01   0.44032E-02   0.15840E+01
   0.67001E+01   0.44049E-02   0.15839E+01
   0.67001E+01   0.44067E-02   0.15837E+01
   0.67001E+01   0.44085E-02   0.15835E+01
   0.67001E+01   0.44102E-02   0.15835E+01
   0.67001E+01   0.44120E-02   0.15835E+01
   0.67001E+01   0.44137E-02   0.15834E+01
   0.67001E+01   0.44155E-02   0.15833E+01
   0.67001E+01   0.44173E-02   0.15831E+01
   0.67001E+01   0.44190E-02   0.15831E+01
   0.67001E+01   0.44208E-02   0.15830E+01
   0.67001E+01   0.44226E-02   0.15829E+01
   0.67001E+01   0.44243E-02   0.15828E+01
   0.67001E+01   0.44261E-02   0.15828E+01
   0.67001E+01   0.44279E-02   0.15827E+01
   0.67001E+01   0.44296E-02   0.15826E+01
   0.67001E+01   0.44314E-02   0.15828E+01
   0.67001E+01   0.44332E-02   0.15826E+01
   0.66901E+01   0.44350E-02   0.15825E+01
   0.66901E+01   0.44367E-02   0.15824E+01
   0.66901E+01   0.44385E-02   0.15822E+01
   0.66901E+01   0.44403E-02   0.15822E+01
   0.66901E+01   0.44420E-02   0.15821E+01
   0.66901E+01   0.44438E-02   0.15820E+01
   0.66901E+01   0.44456E-02   0.15820E+01
   0.66901E+01   0.44474E-02   0.15820E+01
   0.66901E+01   0.44492E-02   0.15819E+01
   0.66901E+01   0.44509E-02   0.15818E+01
   0.66901E+01   0.44527E-02   0.15818E+01
   0.66901E+01   0.44545E-02   0.15818E+01
   0.66901E+01   0.44563E-02   0.15816E+01
   0.66901E+01   0.44580E-02   0.15816E+01
   0.66901E+01   0.44598E-02   0.15815E+01
   0.66901E+01   0.44616E-02   0.15815E+01
   0.66901E+01   0.44634E-02   0.15814E+01
   0.66901E+01   0.44652E-02   0.15813E+01
   0.66901E+01   0.44670E-02   0.15812E+01
   0.66901E+01   0.44687E-02   0.15811E+01
   0.66901E+01   0.44705E-02   0.15811E+01
   0.66901E+01   0.44723E-02   0.15808E+01
   0.66901E+01   0.44741E-02   0.15806E+01
   0.66901E+01   0.44759E-02   0.15807E+01
   0.66901E+01   0.44777E-02   0.15806E+01
   0.66801E+01   0.44795E-02   0.15805E+01
   0.66801E+01   0.44813E-02   0.15804E+01
   0.66801E+01   0.44831E-02   0.15804E+01
   0.66801E+01   0.44848E-02   0.15803E+01
   0.66801E+01   0.44866E-02   0.15804E+01
   0.66801E+01   0.44884E-02   0.15803E+01
   0.66801E+01   0.44902E-02   0.15804E+01
   0.66801E+01   0.44920E-02   0.15802E+01
   0.66801E+01   0.44938E-02   0.15800E+01
   0.66801E+01   0.44956E-02   0.15800E+01
   0.66801E+01   0.44974E-02   0.15800E+01
   0.66801E+01   0.44992E-02   0.15798E+01
   0.66801E+01   0.45010E-02   0.15797E+01
   0.66801E+01   0.45028E-02   0.15797E+01
   0.66801E+01   0.45046E-02   0.15796E+01
   0.66801E+01   0.45064E-02   0.15795E+01
   0.66801E+01   0.45082E-02   0.15794E+01
   0.66801E+01   0.45100E-02   0.15793E+01
   0.66801E+01   0.45118E-02   0.15791E+01
   0.66801E+01   0.45136E-02   0.15791E+01
   0.66801E+01   0.45154E-02   0.15790E+01
   0.66801E+01   0.45172E-02   0.15790E+01
   0.66801E+01   0.45190E-02   0.15789E+01
   0.66801E+01   0.45208E-02   0.15788E+01
   0.66801E+01   0.45226E-02   0.15788E+01
   0.66801E+01   0.45244E-02   0.15788E+01
   0.66801E+01   0.45262E-02   0.15787E+01
   0.66701E+01   0.45280E-02   0.15786E+01
   0.66701E+01   0.45299E-02   0.15785E+01
   0.66701E+01   0.45317E-02   0.15785E+01
   0.66701E+01   0.45335E-02   0.15785E+01
   0.66701E+01   0.45353E-02   0.15785E+01
   0.66701E+01   0.45371E-02   0.15784E+01
   0.66701E+01   0.45389E-02   0.15783E+01
   0.66701E+01   0.45407E-02   0.15783E+01
   0.66701E+01   0.45425E-02   0.15782E+01
   0.66701E+01   0.45444E-02   0.15780E+01
   0.66701E+01   0.45462E-02   0.15779E+01
   0.66701E+01   0.45480E-02   0.15777E+01
   0.66701E+01   0.45498E-02   0.15777E+01
   0.66701E+01   0.45516E-02   0.15776E+01
   0.66701E+01   0.45534E-02   0.15775E+01
   0.66701E+01   0.45553E-02   0.15775E+01
   0.66701E+01   0.45571E-02   0.15775E+01
   0.66701E+01   0.45589E-02   0.15776E+01
   0.66701E+01   0.45607E-02   0.15775E+01
   0.66701E+01   0.45625E-02   0.15772E+01
   0.66701E+01   0.45644E-02   0.15771E+01
   0.66701E+01   0.45662E-02   0.15771E+01
   0.66601E+01   0.45680E-02   0.15770E+01
   0.66601E+01   0.45698E-02   0.15770E+01
   0.66601E+01   0.45717E-02   0.15768E+01
   0.66601E+01   0.45735E-02   0.15768E+01
   0.66601E+01   0.45753E-02   0.15768E+01
   0.66601E+01   0.45772E-02   0.15767E+01
   0.66601E+01   0.45790E-02   0.15768E+01
   0.66601E+01   0.45808E-02   0.15766E+01
   0.66601E+01   0.45826E-02   0.15765E+01
   0.66601E+01   0.45845E-02   0.15765E+01
   0.66601E+01   0.45863E-02   0.15764E+01
   0.66601E+01   0.45881E-02   0.15762E+01
   0.66601E+01   0.45900E-02   0.15761E+01
   0.66601E+01   0.45918E-02   0.15762E+01
   0.66601E+01   0.45936E-02   0.15761E+01
   0.66601E+01   0.45955E-02   0.15760E+01
   0.66601E+01   0.45973E-02   0.15760E+01
   0.66601E+01   0.45991E-02   0.15759E+01
   0.66601E+01   0.46010E-02   0.15758E+01
   0.66601E+01   0.46028E-02   0.15757E+01
   0.66601E+01   0.46047E-02   0.15757E+01
   0.66601E+01   0.46065E-02   0.15756E+01
   0.66601E+01   0.46083E-02   0.15754E+01
   0.66601E+01   0.46102E-02   0.15754E+01
   0.66601E+01   0.46120E-02   0.15752E+01
   0.66501E+01   0.46139E-02   0.15751E+01
   0.66501E+01   0.46157E-02   0.15750E+01
   0.66501E+01   0.46176E-02   0.15750E+01
   0.66501E+01   0.46194E-02   0.15749E+01
   0.66501E+01   0.46212E-02   0.15748E+01
   0.66501E+01   0.46231E-02   0.15748E+01
   0.66501E+01   0.46249E-02   0.15747E+01
   0.66501E+01   0.46268E-02   0.15747E+01
   0.66501E+01   0.46286E-02   0.15746E+01
   0.66501E+01   0.46305E-02   0.15744E+01
   0.66501E+01   0.46323E-02   0.15744E+01
   0.66501E+01   0.46342E-02   0.15743E+01
   0.66501E+01   0.46360E-02   0.15743E+01
   0.66501E+01   0.46379E-02   0.15743E+01
   0.66501E+01   0.46397E-02   0.15741E+01
   0.66501E+01   0.46416E-02   0.15740E+01
   0.66501E+01   0.46435E-02   0.15739E+01
   0.66501E+01   0.46453E-02   0.15737E+01
   0.66501E+01   0.46472E-02   0.15736E+01
   0.66501E+01   0.46490E-02   0.15736E+01
   0.66501E+01   0.46509E-02   0.15735E+01
   0.66501E+01   0.46527E-02   0.15735E+01
   0.66501E+01   0.46546E-02   0.15733E+01
   0.66501E+01   0.46565E-02   0.15732E+01
   0.66501E+01   0.46583E-02   0.15732E+01
   0.66501E+01   0.46602E-02   0.15731E+01
   0.66401E+01   0.46620E-02   0.15732E+01
   0.66401E+01   0.46639E-02   0.15731E+01
   0.66401E+01   0.46658E-02   0.15731E+01
   0.66401E+01   0.46676E-02   0.15728E+01
   0.66401E+01   0.46695E-02   0.15728E+01
   0.66401E+01   0.46714E-02   0.15727E+01
   0.66401E+01   0.46732E-02   0.15726E+01
   0.66401E+01   0.46751E-02   0.15725E+01
   0.66401E+01   0.46770E-02   0.15725E+01
   0.66401E+01   0.46788E-02   0.15723E+01
   0.66401E+01   0.46807E-02   0.15723E+01
   0.66401E+01   0.46826E-02   0.15721E+01
   0.66401E+01   0.46844E-02   0.15721E+01
   0.66401E+01   0.46863E-02   0.15719E+01
   0.66401E+01   0.46882E-02   0.15721E+01
   0.66401E+01   0.46901E-02   0.15721E+01
   0.66401E+01   0.46919E-02   0.15719E+01
   0.66401E+01   0.46938E-02   0.15718E+01
   0.66401E+01   0.46957E-02   0.15717E+01
   0.66401E+01   0.46976E-02   0.15717E+01
   0.66401E+01   0.46994E-02   0.15717E+01
   0.66401E+01   0.47013E-02   0.15715E+01
   0.66401E+01   0.47032E-02   0.15714E+01
   0.66301E+01   0.47051E-02   0.15715E+01
   0.66301E+01   0.47070E-02   0.15714E+01
   0.66301E+01   0.47088E-02   0.15713E+01
   0.66301E+01   0.47107E-02   0.15712E+01
   0.66301E+01   0.47126E-02   0.15711E+01
   0.66301E+01   0.47145E-02   0.15710E+01
   0.66301E+01   0.47164E-02   0.15710E+01
   0.66301E+01   0.47183E-02   0.15709E+01
   0.66301E+01   0.47201E-02   0.15709E+01
   0.66301E+01   0.47220E-02   0.15708E+01
   0.66301E+01   0.47239E-02   0.15707E+01
   0.66301E+01   0.47258E-02   0.15707E+01
   0.66301E+01   0.47277E-02   0.15706E+01
   0.66301E+01   0.47296E-02   0.15706E+01
   0.66301E+01   0.47315E-02   0.15705E+01
   0.66301E+01   0.47334E-02   0.15704E+01
   0.66301E+01   0.47352E-02   0.15704E+01
   0.66301E+01   0.47371E-02   0.15704E+01
   0.66301E+01   0.47390E-02   0.15702E+01
   0.66301E+01   0.47409E-02   0.15702E+01
   0.66301E+01   0.47428E-02   0.15702E+01
   0.66301E+01   0.47447E-02   0.15700E+01
   0.66301E+01   0.47466E-02   0.15699E+01
   0.66301E+01   0.47485E-02   0.15697E+01
   0.66201E+01   0.47504E-02   0.15697E+01
   0.66301E+01   0.47523E-02   0.15696E+01
   0.66201E+01   0.47542E-02   0.15694E+01
   0.66201E+01   0.47561E-02   0.15694E+01
   0.66201E+01   0.47580E-02   0.15693E+01
   0.66201E+01   0.47599E-02   0.15693E+01
   0.66201E+01   0.47618E-02   0.15691E+01
   0.66201E+01   0.47637E-02   0.15690E+01
   0.66201E+01   0.47656E-02   0.15690E+01
   0.66201E+01   0.47675E-02   0.15689E+01
   0.66201E+01   0.47694E-02   0.15689E+01
   0.66201E+01   0.47713E-02   0.15689E+01
   0.66201E+01   0.47732E-02   0.15688E+01
   0.66201E+01   0.47751E-02   0.15687E+01
   0.66201E+01   0.47770E-02   0.15686E+01
   0.66201E+01   0.47790E-02   0.15686E+01
   0.66201E+01   0.47809E-02   0.15686E+01
   0.66201E+01   0.47828E-02   0.15685E+01
   0.66201E+01   0.47847E-02   0.15684E+01
   0.66201E+01   0.47866E-02   0.15683E+01
   0.66201E+01   0.47885E-02   0.15681E+01
   0.66201E+01   0.47904E-02   0.15680E+01
   0.66201E+01   0.47923E-02   0.15680E+01
   0.66201E+01   0.47943E-02   0.15680E+01
   0.66201E+01   0.47962E-02   0.15679E+01
   0.66101E+01   0.47981E-02   0.15678E+01
   0.66201E+01   0.48000E-02   0.15679E+01
   0.66101E+01   0.48019E-02   0.15677E+01
   0.66101E+01   0.48038E-02   0.15677E+01
   0.66101E+01   0.48058E-02   0.15676E+01
   0.66101E+01   0.48077E-02   0.15676E+01
   0.66101E+01   0.48096E-02   0.15675E+01
   0.66101E+01   0.48115E-02   0.15674E+01
   0.66101E+01   0.48134E-02   0.15673E+01
   0.66101E+01   0.48154E-02   0.15672E+01
   0.66101E+01   0.48173E-02   0.15671E+01
   0.66101E+01   0.48192E-02   0.15671E+01
   0.66101E+01   0.48211E-02   0.15669E+01
   0.66101E+01   0.48231E-02   0.15668E+01
   0.66101E+01   0.48250E-02   0.15667E+01
   0.66101E+01   0.48269E-02   0.15667E+01
   0.66101E+01   0.48289E-02   0.15666E+01
   0.66101E+01   0.48308E-02   0.15666E+01
   0.66101E+01   0.48327E-02   0.15663E+01
   0.66101E+01   0.48346E-02   0.15662E+01
   0.66101E+01   0.48366E-02   0.15662E+01
   0.66101E+01   0.48385E-02   0.15661E+01
   0.66101E+01   0.48404E-02   0.15661E+01
   0.66101E+01   0.48424E-02   0.15660E+01
   0.66101E+01   0.48443E-02   0.15660E+01
   0.66101E+01   0.48462E-02   0.15659E+01
   0.66101E+01   0.48482E-02   0.15659E+01
   0.66001E+01   0.48501E-02   0.15657E+01
   0.66001E+01   0.48521E-02   0.15655E+01
   0.66001E+01   0.48540E-02   0.15653E+01
   0.66001E+01   0.48559E-02   0.15652E+01
   0.66001E+01   0.48579E-02   0.15651E+01
   0.66001E+01   0.48598E-02   0.15651E+01
   0.66001E+01   0.48618E-02   0.15651E+01
   0.66001E+01   0.48637E-02   0.15649E+01
   0.66001E+01   0.48656E-02   0.15647E+01
   0.66001E+01   0.48676E-02   0.15649E+01
   0.66001E+01   0.48695E-02   0.15648E+01
   0.66001E+01   0.48715E-02   0.15648E+01
   0.66001E+01   0.48734E-02   0.15647E+01
   0.66001E+01   0.48754E-02   0.15646E+01
   0.66001E+01   0.48773E-02   0.15645E+01
   0.66001E+01   0.48793E-02   0.15645E+01
   0.66001E+01   0.48812E-02   0.15645E+01
   0.66001E+01   0.48832E-02   0.15644E+01
   0.66001E+01   0.48851E-02   0.15643E+01
   0.66001E+01   0.48871E-02   0.15644E+01
   0.66001E+01   0.48890E-02   0.15644E+01
   0.66001E+01   0.48910E-02   0.15641E+01
   0.65901E+01   0.48929E-02   0.15641E+01
   0.65901E+01   0.48949E-02   0.15640E+01
   0.65901E+01   0.48968E-02   0.15637E+01
   0.65901E+01   0.48988E-02   0.15638E+01
   0.65901E+01   0.49008E-02   0.15637E+01
   0.65901E+01   0.49027E-02   0.15636E+01
   0.65901E+01   0.49047E-02   0.15636E+01
   0.65901E+01   0.49066E-02   0.15635E+01
   0.65901E+01   0.49086E-02   0.15635E+01
   0.65901E+01   0.49106E-02   0.15633E+01
   0.65901E+01   0.49125E-02   0.15632E+01
   0.65901E+01   0.49145E-02   0.15632E+01
   0.65901E+01   0.49164E-02   0.15631E+01
   0.65901E+01   0.49184E-02   0.15631E+01
   0.65901E+01   0.49204E-02   0.15631E+01
   0.65901E+01   0.49223E-02   0.15631E+01
   0.65901E+01   0.49243E-02   0.15630E+01
   0.65901E+01   0.49263E-02   0.15628E+01
   0.65901E+01   0.49282E-02   0.15627E+01
   0.65901E+01   0.49302E-02   0.15627E+01
   0.65901E+01   0.49322E-02   0.15626E+01
   0.65901E+01   0.49342E-02   0.15625E+01
   0.65901E+01   0.49361E-02   0.15625E+01
   0.65901E+01   0.49381E-02   0.15624E+01
   0.65901E+01   0.49401E-02   0.15622E+01
   0.65801E+01   0.49420E-02   0.15621E+01
   0.65801E+01   0.49440E-02   0.15620E+01
   0.65801E+01   0.49460E-02   0.15619E+01
   0.65801E+01   0.49480E-02   0.15619E+01
   0.65801E+01   0.49499E-02   0.15618E+01
   0.65801E+01   0.49519E-02   0.15618E+01
   0.65801E+01   0.49539E-02   0.15617E+01
   0.65801E+01   0.49559E-02   0.15617E+01
   0.65801E+01   0.49579E-02   0.15617E+01
   0.65801E+01   0.49598E-02   0.15617E+01
   0.65801E+01   0.49618E-02   0.15615E+01
   0.65801E+01   0.49638E-02   0.15615E+01
   0.65801E+01   0.49658E-02   0.15614E+01
   0.65801E+01   0.49678E-02   0.15613E+01
   0.65801E+01   0.49698E-02   0.15611E+01
   0.65801E+01   0.49717E-02   0.15611E+01
   0.65801E+01   0.49737E-02   0.15610E+01
   0.65801E+01   0.49757E-02   0.15609E+01
   0.65801E+01   0.49777E-02   0.15609E+01
   0.65801E+01   0.49797E-02   0.15608E+01
   0.65801E+01   0.49817E-02   0.15607E+01
   0.65801E+01   0.49837E-02   0.15607E+01
   0.65801E+01   0.49857E-02   0.15606E+01
   0.65801E+01   0.49877E-02   0.15606E+01
   0.65801E+01   0.49897E-02   0.15605E+01
   0.65801E+01   0.49916E-02   0.15604E+01
   0.65701E+01   0.49936E-02   0.15603E+01
   0.65701E+01   0.49956E-02   0.15603E+01
   0.65701E+01   0.49976E-02   0.15602E+01
   0.65701E+01   0.49996E-02   0.15600E+01
   0.65701E+01   0.50016E-02   0.15599E+01
   0.65701E+01   0.50036E-02   0.15599E+01
   0.65701E+01   0.50056E-02   0.15598E+01
   0.65701E+01   0.50076E-02   0.15596E+01
   0.65701E+01   0.50096E-02   0.15596E+01
   0.65701E+01   0.50116E-02   0.15595E+01
   0.65701E+01   0.50136E-02   0.15595E+01
   0.65701E+01   0.50156E-02   0.15594E+01
   0.65701E+01   0.50176E-02   0.15592E+01
   0.65701E+01   0.50196E-02   0.15592E+01
   0.65701E+01   0.50216E-02   0.15591E+01
   0.65701E+01   0.50237E-02   0.15591E+01
   0.65701E+01   0.50257E-02   0.15590E+01
   0.65701E+01   0.50277E-02   0.15590E+01
   0.65701E+01   0.50297E-02   0.15589E+01
   0.65701E+01   0.50317E-02   0.15589E+01
   0.65701E+01   0.50337E-02   0.15587E+01
   0.65701E+01   0.50357E-02   0.15587E+01
   0.65701E+01   0.50377E-02   0.15586E+01
   0.65701E+01   0.50397E-02   0.15584E+01
   0.65701E+01   0.50417E-02   0.15584E+01
   0.65701E+01   0.50438E-02   0.15583E+01
   0.65701E+01   0.50458E-02   0.15581E+01
   0.65701E+01   0.50478E-02   0.15580E+01
   0.65601E+01   0.50498E-02   0.15581E+01
   0.65601E+01   0.50518E-02   0.15580E+01
   0.65601E+01   0.50538E-02   0.15579E+01
   0.65601E+01   0.50559E-02   0.15578E+01
   0.65601E+01   0.50579E-02   0.15578E+01
   0.65601E+01   0.50599E-02   0.15578E+01
   0.65601E+01   0.50619E-02   0.15575E+01
   0.65601E+01   0.50640E-02   0.15575E+01
   0.65601E+01   0.50660E-02   0.15575E+01
   0.65601E+01   0.50680E-02   0.15574E+01
   0.65601E+01   0.50700E-02   0.15573E+01
   0.65601E+01   0.50721E-02   0.15572E+01
   0.65601E+01   0.50741E-02   0.15572E+01
   0.65601E+01   0.50761E-02   0.15572E+01
   0.65601E+01   0.50781E-02   0.15571E+01
   0.65601E+01   0.50802E-02   0.15570E+01
   0.65601E+01   0.50822E-02   0.15567E+01
   0.65601E+01   0.50842E-02   0.15567E+01
   0.65601E+01   0.50863E-02   0.15566E+01
   0.65601E+01   0.50883E-02   0.15565E+01
   0.65601E+01   0.50903E-02   0.15565E+01
   0.65601E+01   0.50924E-02   0.15563E+01
   0.65501E+01   0.50944E-02   0.15563E+01
   0.65501E+01   0.50964E-02   0.15563E+01
   0.65501E+01   0.50985E-02   0.15563E+01
   0.65501E+01   0.51005E-02   0.15562E+01
   0.65501E+01   0.51025E-02   0.15561E+01
   0.65501E+01   0.51046E-02   0.15560E+01
   0.65501E+01   0.51066E-02   0.15559E+01
   0.65501E+01   0.51087E-02   0.15558E+01
   0.65501E+01   0.51107E-02   0.15557E+01
   0.65501E+01   0.51127E-02   0.15556E+01
   0.65501E+01   0.51148E-02   0.15556E+01
   0.65501E+01   0.51168E-02   0.15555E+01
   0.65501E+01   0.51189E-02   0.15555E+01
   0.65501E+01   0.51209E-02   0.15554E+01
   0.65501E+01   0.51230E-02   0.15554E+01
   0.65501E+01   0.51250E-02   0.15553E+01
   0.65501E+01   0.51271E-02   0.15551E+01
   0.65501E+01   0.51291E-02   0.15551E+01
   0.65501E+01   0.51312E-02   0.15550E+01
   0.65501E+01   0.51332E-02   0.15549E+01
   0.65501E+01   0.51353E-02   0.15549E+01
   0.65501E+01   0.51373E-02   0.15548E+01
   0.65501E+01   0.51394E-02   0.15548E+01
   0.65501E+01   0.51414E-02   0.15547E+01
   0.65501E+01   0.51435E-02   0.15547E+01
   0.65501E+01   0.51455E-02   0.15546E+01
   0.65401E+01   0.51476E-02   0.15545E+01
   0.65401E+01   0.51496E-02   0.15545E+01
   0.65401E+01   0.51517E-02   0.15544E+01
   0.65401E+01   0.51538E-02   0.15542E+01
   0.65401E+01   0.51558E-02   0.15542E+01
   0.65401E+01   0.51579E-02   0.15541E+01
   0.65401E+01   0.51599E-02   0.15540E+01
   0.65401E+01   0.51620E-02   0.15539E+01
   0.65401E+01   0.51641E-02   0.15538E+01
   0.65401E+01   0.51661E-02   0.15538E+01
   0.65401E+01   0.51682E-02   0.15537E+01
   0.65401E+01   0.51702E-02   0.15535E+01
   0.65401E+01   0.51723E-02   0.15535E+01
   0.65401E+01   0.51744E-02   0.15536E+01
   0.65401E+01   0.51764E-02   0.15534E+01
   0.65401E+01   0.51785E-02   0.15534E+01
   0.65401E+01   0.51806E-02   0.15532E+01
   0.65401E+01   0.51827E-02   0.15531E+01
   0.65401E+01   0.51847E-02   0.15530E+01
   0.65401E+01   0.51868E-02   0.15529E+01
   0.65401E+01   0.51889E-02   0.15529E+01
   0.65401E+01   0.51909E-02   0.15528E+01
   0.65401E+01   0.51930E-02   0.15527E+01
   0.65401E+01   0.51951E-02   0.15527E+01
   0.65401E+01   0.51972E-02   0.15527E+01
   0.65401E+01   0.51992E-02   0.15526E+01
   0.65401E+01   0.52013E-02   0.15525E+01
   0.65401E+01   0.52034E-02   0.15524E+01
   0.65401E+01   0.52055E-02   0.15523E+01
   0.65301E+01   0.52076E-02   0.15522E+01
   0.65301E+01   0.52096E-02   0.15521E+01
   0.65301E+01   0.52117E-02   0.15520E+01
   0.65301E+01   0.52138E-02   0.15519E+01
   0.65301E+01   0.52159E-02   0.15517E+01
   0.65301E+01   0.52180E-02   0.15517E+01
   0.65301E+01   0.52201E-02   0.15516E+01
   0.65301E+01   0.52221E-02   0.15515E+01
   0.65301E+01   0.52242E-02   0.15514E+01
   0.65301E+01   0.52263E-02   0.15513E+01
   0.65301E+01   0.52284E-02   0.15513E+01
   0.65301E+01   0.52305E-02   0.15512E+01
   0.65301E+01   0.52326E-02   0.15511E+01
   0.65301E+01   0.52347E-02   0.15511E+01
   0.65301E+01   0.52368E-02   0.15511E+01
   0.65301E+01   0.52389E-02   0.15511E+01
   0.65301E+01   0.52410E-02   0.15510E+01
   0.65301E+01   0.52430E-02   0.15508E+01
   0.65301E+01   0.52451E-02   0.15507E+01
   0.65301E+01   0.52472E-02   0.15506E+01
   0.65301E+01   0.52493E-02   0.15506E+01
   0.65301E+01   0.52514E-02   0.15505E+01
   0.65201E+01   0.52535E-02   0.15504E+01
   0.65201E+01   0.52556E-02   0.15504E+01
   0.65201E+01   0.52577E-02   0.15504E+01
   0.65201E+01   0.52598E-02   0.15502E+01
   0.65201E+01   0.52619E-02   0.15502E+01
   0.65201E+01   0.52640E-02   0.15502E+01
   0.65201E+01   0.52661E-02   0.15500E+01
   0.65201E+01   0.52682E-02   0.15501E+01
   0.65201E+01   0.52703E-02   0.15499E+01
   0.65201E+01   0.52725E-02   0.15497E+01
   0.65201E+01   0.52746E-02   0.15497E+01
   0.65201E+01   0.52767E-02   0.15497E+01
   0.65201E+01   0.52788E-02   0.15495E+01
   0.65201E+01   0.52809E-02   0.15494E+01
   0.65201E+01   0.52830E-02   0.15494E+01
   0.65201E+01   0.52851E-02   0.15494E+01
   0.65201E+01   0.52872E-02   0.15494E+01
   0.65201E+01   0.52893E-02   0.15493E+01
   0.65201E+01   0.52914E-02   0.15493E+01
   0.65201E+01   0.52936E-02   0.15493E+01
   0.65201E+01   0.52957E-02   0.15491E+01
   0.65201E+01   0.52978E-02   0.15489E+01
   0.65201E+01   0.52999E-02   0.15487E+01
   0.65201E+01   0.53020E-02   0.15487E+01
   0.65201E+01   0.53041E-02   0.15485E+01
   0.65101E+01   0.53063E-02   0.15484E+01
   0.65101E+01   0.53084E-02   0.15483E+01
   0.65101E+01   0.53105E-02   0.15483E+01
   0.65101E+01   0.53126E-02   0.15482E+01
   0.65101E+01   0.53147E-02   0.15481E+01
   0.65101E+01   0.53169E-02   0.15481E+01
   0.65101E+01   0.53190E-02   0.15481E+01
   0.65101E+01   0.53211E-02   0.15480E+01
   0.65101E+01   0.53232E-02   0.15479E+01
   0.65101E+01   0.53254E-02   0.15478E+01
   0.65101E+01   0.53275E-02   0.15477E+01
   0.65101E+01   0.53296E-02   0.15476E+01
   0.65101E+01   0.53318E-02   0.15476E+01
   0.65101E+01   0.53339E-02   0.15475E+01
   0.65101E+01   0.53360E-02   0.15475E+01
   0.65101E+01   0.53382E-02   0.15472E+01
   0.65101E+01   0.53403E-02   0.15471E+01
   0.65101E+01   0.53424E-02   0.15471E+01
   0.65101E+01   0.53446E-02   0.15470E+01
   0.65101E+01   0.53467E-02   0.15469E+01
   0.65101E+01   0.53488E-02   0.15469E+01
   0.65101E+01   0.53510E-02   0.15468E+01
   0.65101E+01   0.53531E-02   0.15468E+01
   0.65101E+01   0.53552E-02   0.15467E+01
   0.65101E+01   0.53574E-02   0.15467E+01
   0.65101E+01   0.53595E-02   0.15466E+01
   0.65101E+01   0.53617E-02   0.15466E+01
   0.65101E+01   0.53638E-02   0.15467E+01
   0.65001E+01   0.53659E-02   0.15467E+01
   0.65001E+01   0.53681E-02   0.15465E+01
   0.65101E+01   0.53702E-02   0.15464E+01
   0.65001E+01   0.53724E-02   0.15462E+01
   0.65001E+01   0.53745E-02   0.15461E+01
   0.65001E+01   0.53767E-02   0.15462E+01
   0.65001E+01   0.53788E-02   0.15461E+01
   0.65001E+01   0.53810E-02   0.15461E+01
   0.65001E+01   0.53831E-02   0.15460E+01
   0.65001E+01   0.53853E-02   0.15460E+01
   0.65001E+01   0.53874E-02   0.15459E+01
   0.65001E+01   0.53896E-02   0.15459E+01
   0.65001E+01   0.53917E-02   0.15458E+01
   0.65001E+01   0.53939E-02   0.15457E+01
   0.65001E+01   0.53960E-02   0.15455E+01
   0.65001E+01   0.53982E-02   0.15453E+01
   0.65001E+01   0.54004E-02   0.15453E+01
   0.65001E+01   0.54025E-02   0.15452E+01
   0.65001E+01   0.54047E-02   0.15451E+01
   0.65001E+01   0.54068E-02   0.15450E+01
   0.65001E+01   0.54090E-02   0.15449E+01
   0.65001E+01   0.54112E-02   0.15448E+01
   0.65001E+01   0.54133E-02   0.15448E+01
   0.65001E+01   0.54155E-02   0.15446E+01
   0.65001E+01   0.54176E-02   0.15445E+01
   0.65001E+01   0.54198E-02   0.15444E+01
   0.65001E+01   0.54220E-02   0.15443E+01
   0.64901E+01   0.54241E-02   0.15444E+01
   0.64901E+01   0.54263E-02   0.15441E+01
   0.64901E+01   0.54285E-02   0.15441E+01
   0.64901E+01   0.54306E-02   0.15439E+01
   0.64901E+01   0.54328E-02   0.15439E+01
   0.64901E+01   0.54350E-02   0.15437E+01
   0.64901E+01   0.54372E-02   0.15436E+01
   0.64901E+01   0.54393E-02   0.15436E+01
   0.64901E+01   0.54415E-02   0.15437E+01
   0.64901E+01   0.54437E-02   0.15436E+01
   0.64901E+01   0.54459E-02   0.15436E+01
   0.64901E+01   0.54480E-02   0.15434E+01
   0.64901E+01   0.54502E-02   0.15432E+01
   0.64901E+01   0.54524E-02   0.15432E+01
   0.64901E+01   0.54546E-02   0.15431E+01
   0.64901E+01   0.54567E-02   0.15431E+01
   0.64901E+01   0.54589E-02   0.15431E+01
   0.64901E+01   0.54611E-02   0.15430E+01
   0.64901E+01   0.54633E-02   0.15429E+01
   0.64901E+01   0.54655E-02   0.15428E+01
   0.64901E+01   0.54676E-02   0.15427E+01
   0.64901E+01   0.54698E-02   0.15426E+01
   0.64901E+01   0.54720E-02   0.15426E+01
   0.64901E+01   0.54742E-02   0.15425E+01
   0.64801E+01   0.54764E-02   0.15424E+01
   0.64801E+01   0.54786E-02   0.15424E+01
   0.64801E+01   0.54808E-02   0.15423E+01
   0.64801E+01   0.54830E-02   0.15422E+01
   0.64801E+01   0.54852E-02   0.15421E+01
   0.64801E+01   0.54873E-02   0.15419E+01
   0.64801E+01   0.54895E-02   0.15419E+01
   0.64801E+01   0.54917E-02   0.15419E+01
   0.64801E+01   0.54939E-02   0.15418E+01
   0.64801E+01   0.54961E-02   0.15417E+01
   0.64801E+01   0.54983E-02   0.15416E+01
   0.64801E+01   0.55005E-02   0.15416E+01
   0.64801E+01   0.55027E-02   0.15415E+01
   0.64801E+01   0.55049E-02   0.15415E+01
   0.64801E+01   0.55071E-02   0.15415E+01
   0.64801E+01   0.55093E-02   0.15415E+01
   0.64801E+01   0.55115E-02   0.15414E+01
   0.64801E+01   0.55137E-02   0.15413E+01
   0.64801E+01   0.55159E-02   0.15412E+01
   0.64801E+01   0.55181E-02   0.15411E+01
   0.64801E+01   0.55203E-02   0.15411E+01
   0.64801E+01   0.55225E-02   0.15410E+01
   0.64801E+01   0.55247E-02   0.15409E+01
   0.64801E+01   0.55269E-02   0.15406E+01
   0.64801E+01   0.55292E-02   0.15405E+01
   0.64801E+01   0.55314E-02   0.15405E+01
   0.64801E+01   0.55336E-02   0.15406E+01
   0.64701E+01   0.55358E-02   0.15404E+01
   0.64701E+01   0.55380E-02   0.15404E+01
   0.64701E+01   0.55402E-02   0.15403E+01
   0.64701E+01   0.55424E-02   0.15402E+01
   0.64701E+01   0.55446E-02   0.15402E+01
   0.64701E+01   0.55469E-02   0.15400E+01
   0.64701E+01   0.55491E-02   0.15400E+01
   0.64701E+01   0.55513E-02   0.15399E+01
   0.64701E+01   0.55535E-02   0.15399E+01
   0.64701E+01   0.55557E-02   0.15398E+01
   0.64701E+01   0.55579E-02   0.15396E+01
   0.64701E+01   0.55602E-02   0.15396E+01
   0.64701E+01   0.55624E-02   0.15395E+01
   0.64701E+01   0.55646E-02   0.15395E+01
   0.64701E+01   0.55668E-02   0.15393E+01
   0.64701E+01   0.55691E-02   0.15392E+01
   0.64701E+01   0.55713E-02   0.15391E+01
   0.64701E+01   0.55735E-02   0.15391E+01
   0.64701E+01   0.55757E-02   0.15391E+01
   0.64701E+01   0.55780E-02   0.15389E+01
   0.64701E+01   0.55802E-02   0.15388E+01
   0.64701E+01   0.55824E-02   0.15388E+01
   0.64701E+01   0.55846E-02   0.15387E+01
   0.64701E+01   0.55869E-02   0.15387E+01
   0.64701E+01   0.55891E-02   0.15386E+01
   0.64601E+01   0.55913E-02   0.15386E+01
   0.64601E+01   0.55936E-02   0.15383E+01
   0.64601E+01   0.55958E-02   0.15383E+01
   0.64601E+01   0.55981E-02   0.15381E+01
   0.64601E+01   0.56003E-02   0.15380E+01
   0.64601E+01   0.56025E-02   0.15379E+01
   0.64601E+01   0.56048E-02   0.15378E+01
   0.64601E+01   0.56070E-02   0.15377E+01
   0.64601E+01   0.56092E-02   0.15376E+01
   0.64601E+01   0.56115E-02   0.15375E+01
   0.64601E+01   0.56137E-02   0.15374E+01
   0.64601E+01   0.56160E-02   0.15374E+01
   0.64601E+01   0.56182E-02   0.15374E+01
   0.64601E+01   0.56205E-02   0.15373E+01
   0.64601E+01   0.56227E-02   0.15372E+01
   0.64601E+01   0.56250E-02   0.15373E+01
   0.64601E+01   0.56272E-02   0.15372E+01
   0.64601E+01   0.56294E-02   0.15372E+01
   0.64601E+01   0.56317E-02   0.15370E+01
   0.64601E+01   0.56339E-02   0.15370E+01
   0.64601E+01   0.56362E-02   0.15369E+01
   0.64601E+01   0.56385E-02   0.15368E+01
   0.64601E+01   0.56407E-02   0.15367E+01
   0.64601E+01   0.56430E-02   0.15367E+01
   0.64601E+01   0.56452E-02   0.15366E+01
   0.64601E+01   0.56475E-02   0.15365E+01
   0.64601E+01   0.56497E-02   0.15365E+01
   0.64601E+01   0.56520E-02   0.15364E+01
   0.64501E+01   0.56542E-02   0.15363E+01
   0.64501E+01   0.56565E-02   0.15362E+01
   0.64501E+01   0.56588E-02   0.15361E+01
   0.64501E+01   0.56610E-02   0.15360E+01
   0.64501E+01   0.56633E-02   0.15359E+01
   0.64501E+01   0.56655E-02   0.15360E+01
   0.64501E+01   0.56678E-02   0.15360E+01
   0.64501E+01   0.56701E-02   0.15359E+01
   0.64501E+01   0.56723E-02   0.15358E+01
   0.64501E+01   0.56746E-02   0.15357E+01
   0.64501E+01   0.56769E-02   0.15357E+01
   0.64501E+01   0.56791E-02   0.15356E+01
   0.64501E+01   0.56814E-02   0.15354E+01
   0.64501E+01   0.56837E-02   0.15353E+01
   0.64501E+01   0.56860E-02   0.15353E+01
   0.64501E+01   0.56882E-02   0.15351E+01
   0.64501E+01   0.56905E-02   0.15350E+01
   0.64501E+01   0.56928E-02   0.15349E+01
   0.64501E+01   0.56950E-02   0.15349E+01
   0.64501E+01   0.56973E-02   0.15347E+01
   0.64501E+01   0.56996E-02   0.15347E+01
   0.64501E+01   0.57019E-02   0.15347E+01
   0.64501E+01   0.57042E-02   0.15346E+01
   0.64501E+01   0.57064E-02   0.15345E+01
   0.64501E+01   0.57087E-02   0.15344E+01
   0.64401E+01   0.57110E-02   0.15343E+01
   0.64401E+01   0.57133E-02   0.15342E+01
   0.64401E+01   0.57156E-02   0.15341E+01
   0.64401E+01   0.57178E-02   0.15341E+01
   0.64401E+01   0.57201E-02   0.15341E+01
   0.64401E+01   0.57224E-02   0.15339E+01
   0.64401E+01   0.57247E-02   0.15338E+01
   0.64401E+01   0.57270E-02   0.15338E+01
   0.64401E+01   0.57293E-02   0.15337E+01
   0.64401E+01   0.57316E-02   0.15336E+01
   0.64401E+01   0.57339E-02   0.15335E+01
   0.64401E+01   0.57361E-02   0.15335E+01
   0.64401E+01   0.57384E-02   0.15334E+01
   0.64401E+01   0.57407E-02   0.15332E+01
   0.64401E+01   0.57430E-02   0.15333E+01
   0.64401E+01   0.57453E-02   0.15332E+01
   0.64401E+01   0.57476E-02   0.15332E+01
   0.64401E+01   0.57499E-02   0.15330E+01
   0.64401E+01   0.57522E-02   0.15329E+01
   0.64401E+01   0.57545E-02   0.15328E+01
   0.64401E+01   0.57568E-02   0.15328E+01
   0.64401E+01   0.57591E-02   0.15327E+01
   0.64401E+01   0.57614E-02   0.15327E+01
   0.64401E+01   0.57637E-02   0.15327E+01
   0.64401E+01   0.57660E-02   0.15326E+01
   0.64401E+01   0.57683E-02   0.15325E+01
   0.64401E+01   0.57706E-02   0.15324E+01
   0.64401E+01   0.57729E-02   0.15323E+01
   0.64301E+01   0.57752E-02   0.15322E+01
   0.64301E+01   0.57775E-02   0.15321E+01
   0.64301E+01   0.57798E-02   0.15321E+01
   0.64301E+01   0.57822E-02   0.15320E+01
   0.64301E+01   0.57845E-02   0.15320E+01
   0.64301E+01   0.57868E-02   0.15318E+01
   0.64301E+01   0.57891E-02   0.15317E+01
   0.64301E+01   0.57914E-02   0.15316E+01
   0.64301E+01   0.57937E-02   0.15316E+01
   0.64301E+01   0.57960E-02   0.15315E+01
   0.64301E+01   0.57983E-02   0.15314E+01
   0.64301E+01   0.58007E-02   0.15314E+01
   0.64301E+01   0.58030E-02   0.15313E+01
   0.64301E+01   0.58053E-02   0.15312E+01
   0.64301E+01   0.58076E-02   0.15311E+01
   0.64301E+01   0.58099E-02   0.15311E+01
   0.64301E+01   0.58123E-02   0.15310E+01
   0.64301E+01   0.58146E-02   0.15310E+01
   0.64301E+01   0.58169E-02   0.15309E+01
   0.64301E+01   0.58192E-02   0.15309E+01
   0.64301E+01   0.58216E-02   0.15307E+01
   0.64301E+01   0.58239E-02   0.15305E+01
   0.64301E+01   0.58262E-02   0.15304E+01
   0.64301E+01   0.58285E-02   0.15304E+01
   0.64301E+01   0.58309E-02   0.15303E+01
   0.64301E+01   0.58332E-02   0.15302E+01
   0.64301E+01   0.58355E-02   0.15302E+01
   0.64301E+01   0.58379E-02   0.15301E+01
   0.64201E+01   0.58402E-02   0.15297E+01
   0.64201E+01   0.58425E-02   0.15298E+01
   0.64201E+01   0.58449E-02   0.15297E+01
   0.64201E+01   0.58472E-02   0.15296E+01
   0.64201E+01   0.58495E-02   0.15295E+01
   0.64201E+01   0.58519E-02   0.15294E+01
   0.64201E+01   0.58542E-02   0.15293E+01
   0.64201E+01   0.58565E-02   0.15293E+01
   0.64201E+01   0.58589E-02   0.15292E+01
   0.64201E+01   0.58612E-02   0.15292E+01
   0.64201E+01   0.58636E-02   0.15292E+01
   0.64201E+01   0.58659E-02   0.15292E+01
   0.64201E+01   0.58683E-02   0.15291E+01
   0.64201E+01   0.58706E-02   0.15290E+01
   0.64201E+01   0.58729E-02   0.15289E+01
   0.64201E+01   0.58753E-02   0.15289E+01
   0.64201E+01   0.58776E-02   0.15287E+01
   0.64201E+01   0.58800E-02   0.15286E+01
   0.64201E+01   0.58823E-02   0.15285E+01
   0.64201E+01   0.58847E-02   0.15283E+01
   0.64201E+01   0.58870E-02   0.15282E+01
   0.64201E+01   0.58894E-02   0.15281E+01
   0.64101E+01   0.58917E-02   0.15281E+01
   0.64101E+01   0.58941E-02   0.15280E+01
   0.64101E+01   0.58965E-02   0.15280E+01
   0.64101E+01   0.58988E-02   0.15280E+01
   0.64101E+01   0.59012E-02   0.15280E+01
   0.64101E+01   0.59035E-02   0.15277E+01
   0.64101E+01   0.59059E-02   0.15277E+01
   0.64101E+01   0.59082E-02   0.15276E+01
   0.64101E+01   0.59106E-02   0.15276E+01
   0.64101E+01   0.59130E-02   0.15275E+01
   0.64101E+01   0.59153E-02   0.15275E+01
   0.64101E+01   0.59177E-02   0.15274E+01
   0.64101E+01   0.59201E-02   0.15272E+01
   0.64101E+01   0.59224E-02   0.15271E+01
   0.64101E+01   0.59248E-02   0.15271E+01
   0.64101E+01   0.59272E-02   0.15270E+01
   0.64101E+01   0.59295E-02   0.15270E+01
   0.64101E+01   0.59319E-02   0.15269E+01
   0.64101E+01   0.59343E-02   0.15268E+01
   0.64101E+01   0.59366E-02   0.15267E+01
   0.64101E+01   0.59390E-02   0.15266E+01
   0.64101E+01   0.59414E-02   0.15266E+01
   0.64101E+01   0.59438E-02   0.15266E+01
   0.64101E+01   0.59461E-02   0.15266E+01
   0.64101E+01   0.59485E-02   0.15265E+01
   0.64101E+01   0.59509E-02   0.15264E+01
   0.64101E+01   0.59533E-02   0.15263E+01
   0.64101E+01   0.59556E-02   0.15263E+01
   0.64101E+01   0.59580E-02   0.15263E+01
   0.64101E+01   0.59604E-02   0.15262E+01
   0.64101E+01   0.59628E-02   0.15262E+01
   0.64101E+01   0.59652E-02   0.15261E+01
   0.64101E+01   0.59675E-02   0.15261E+01
   0.64001E+01   0.59699E-02   0.15260E+01
   0.64001E+01   0.59723E-02   0.15260E+01
   0.64001E+01   0.59747E-02   0.15258E+01
   0.64001E+01   0.59771E-02   0.15258E+01
   0.64001E+01   0.59795E-02   0.15257E+01
   0.64001E+01   0.59819E-02   0.15255E+01
   0.64001E+01   0.59843E-02   0.15254E+01
   0.64001E+01   0.59867E-02   0.15252E+01
   0.64001E+01   0.59890E-02   0.15251E+01
   0.64001E+01   0.59914E-02   0.15250E+01
   0.64001E+01   0.59938E-02   0.15248E+01
   0.64001E+01   0.59962E-02   0.15248E+01
   0.64001E+01   0.59986E-02   0.15248E+01
   0.64001E+01   0.60010E-02   0.15246E+01
   0.64001E+01   0.60034E-02   0.15246E+01
   0.64001E+01   0.60058E-02   0.15245E+01
   0.64001E+01   0.60082E-02   0.15244E+01
   0.64001E+01   0.60106E-02   0.15244E+01
   0.64001E+01   0.60130E-02   0.15243E+01
   0.64001E+01   0.60154E-02   0.15242E+01
   0.64001E+01   0.60178E-02   0.15241E+01
   0.64001E+01   0.60202E-02   0.15241E+01
   0.64001E+01   0.60226E-02   0.15239E+01
   0.64001E+01   0.60250E-02   0.15238E+01
   0.63901E+01   0.60274E-02   0.15236E+01
   0.63901E+01   0.60299E-02   0.15236E+01
   0.63901E+01   0.60323E-02   0.15236E+01
   0.63901E+01   0.60347E-02   0.15236E+01
   0.63901E+01   0.60371E-02   0.15235E+01
   0.63901E+01   0.60395E-02   0.15234E+01
   0.63901E+01   0.60419E-02   0.15232E+01
   0.63901E+01   0.60443E-02   0.15230E+01
   0.63901E+01   0.60467E-02   0.15229E+01
   0.63901E+01   0.60492E-02   0.15228E+01
   0.63901E+01   0.60516E-02   0.15228E+01
   0.63901E+01   0.60540E-02   0.15227E+01
   0.63901E+01   0.60564E-02   0.15226E+01
   0.63901E+01   0.60588E-02   0.15226E+01
   0.63901E+01   0.60613E-02   0.15227E+01
   0.63901E+01   0.60637E-02   0.15226E+01
   0.63901E+01   0.60661E-02   0.15225E+01
   0.63901E+01   0.60685E-02   0.15224E+01
   0.63901E+01   0.60709E-02   0.15223E+01
   0.63901E+01   0.60734E-02   0.15222E+01
   0.63901E+01   0.60758E-02   0.15222E+01
   0.63901E+01   0.60782E-02   0.15221E+01
   0.63901E+01   0.60807E-02   0.15220E+01
   0.63901E+01   0.60831E-02   0.15219E+01
   0.63901E+01   0.60855E-02   0.15217E+01
   0.63801E+01   0.60879E-02   0.15216E+01
   0.63801E+01   0.60904E-02   0.15216E+01
   0.63801E+01   0.60928E-02   0.15215E+01
   0.63801E+01   0.60952E-02   0.15215E+01
   0.63801E+01   0.60977E-02   0.15214E+01
   0.63801E+01   0.61001E-02   0.15213E+01
   0.63801E+01   0.61026E-02   0.15213E+01
   0.63801E+01   0.61050E-02   0.15212E+01
   0.63801E+01   0.61074E-02   0.15212E+01
   0.63801E+01   0.61099E-02   0.15211E+01
   0.63801E+01   0.61123E-02   0.15211E+01
   0.63801E+01   0.61148E-02   0.15210E+01
   0.63801E+01   0.61172E-02   0.15210E+01
   0.63801E+01   0.61196E-02   0.15210E+01
   0.63801E+01   0.61221E-02   0.15209E+01
   0.63801E+01   0.61245E-02   0.15208E+01
   0.63801E+01   0.61270E-02   0.15207E+01
   0.63801E+01   0.61294E-02   0.15207E+01
   0.63801E+01   0.61319E-02   0.15207E+01
   0.63801E+01   0.61343E-02   0.15207E+01
   0.63801E+01   0.61368E-02   0.15204E+01
   0.63801E+01   0.61392E-02   0.15203E+01
   0.63801E+01   0.61417E-02   0.15203E+01
   0.63801E+01   0.61441E-02   0.15202E+01
   0.63801E+01   0.61466E-02   0.15202E+01
   0.63801E+01   0.61491E-02   0.15201E+01
   0.63801E+01   0.61515E-02   0.15200E+01
   0.63801E+01   0.61540E-02   0.15199E+01
   0.63801E+01   0.61564E-02   0.15199E+01
   0.63801E+01   0.61589E-02   0.15197E+01
   0.63701E+01   0.61613E-02   0.15198E+01
   0.63701E+01   0.61638E-02   0.15197E+01
   0.63701E+01   0.61663E-02   0.15197E+01
   0.63701E+01   0.61687E-02   0.15195E+01
   0.63801E+01   0.61712E-02   0.15194E+01
   0.63701E+01   0.61737E-02   0.15192E+01
   0.63701E+01   0.61761E-02   0.15191E+01
   0.63701E+01   0.61786E-02   0.15189E+01
   0.63701E+01   0.61811E-02   0.15188E+01
   0.63701E+01   0.61835E-02   0.15188E+01
   0.63701E+01   0.61860E-02   0.15188E+01
   0.63701E+01   0.61885E-02   0.15187E+01
   0.63701E+01   0.61910E-02   0.15185E+01
   0.63701E+01   0.61934E-02   0.15184E+01
   0.63701E+01   0.61959E-02   0.15183E+01
   0.63701E+01   0.61984E-02   0.15182E+01
   0.63701E+01   0.62009E-02   0.15182E+01
   0.63701E+01   0.62033E-02   0.15181E+01
   0.63701E+01   0.62058E-02   0.15181E+01
   0.63701E+01   0.62083E-02   0.15180E+01
   0.63701E+01   0.62108E-02   0.15180E+01
   0.63701E+01   0.62133E-02   0.15179E+01
   0.63701E+01   0.62157E-02   0.15177E+01
   0.63701E+01   0.62182E-02   0.15177E+01
   0.63701E+01   0.62207E-02   0.15175E+01
   0.63701E+01   0.62232E-02   0.15173E+01
   0.63701E+01   0.62257E-02   0.15173E+01
   0.63701E+01   0.62282E-02   0.15172E+01
   0.63601E+01   0.62307E-02   0.15172E+01
   0.63601E+01   0.62331E-02   0.15171E+01
   0.63601E+01   0.62356E-02   0.15170E+01
   0.63601E+01   0.62381E-02   0.15169E+01
   0.63601E+01   0.62406E-02   0.15168E+01
   0.63601E+01   0.62431E-02   0.15167E+01
   0.63601E+01   0.62456E-02   0.15168E+01
   0.63601E+01   0.62481E-02   0.15167E+01
   0.63601E+01   0.62506E-02   0.15167E+01
   0.63601E+01   0.62531E-02   0.15165E+01
   0.63601E+01   0.62556E-02   0.15164E+01
   0.63601E+01   0.62581E-02   0.15163E+01
   0.63601E+01   0.62606E-02   0.15162E+01
   0.63601E+01   0.62631E-02   0.15161E+01
   0.63601E+01   0.62656E-02   0.15160E+01
   0.63601E+01   0.62681E-02   0.15161E+01
   0.63601E+01   0.62706E-02   0.15159E+01
   0.63601E+01   0.62731E-02   0.15158E+01
   0.63601E+01   0.62756E-02   0.15158E+01
   0.63601E+01   0.62781E-02   0.15156E+01
   0.63601E+01   0.62806E-02   0.15156E+01
   0.63601E+01   0.62831E-02   0.15155E+01
   0.63601E+01   0.62857E-02   0.15154E+01
   0.63601E+01   0.62882E-02   0.15154E+01
   0.63601E+01   0.62907E-02   0.15153E+01
   0.63601E+01   0.62932E-02   0.15152E+01
   0.63601E+01   0.62957E-02   0.15152E+01
   0.63601E+01   0.62982E-02   0.15151E+01
   0.63501E+01   0.63007E-02   0.15151E+01
   0.63501E+01   0.63033E-02   0.15150E+01
   0.63501E+01   0.63058E-02   0.15149E+01
   0.63501E+01   0.63083E-02   0.15149E+01
   0.63501E+01   0.63108E-02   0.15149E+01
   0.63501E+01   0.63133E-02   0.15148E+01
   0.63501E+01   0.63159E-02   0.15148E+01
   0.63501E+01   0.63184E-02   0.15146E+01
   0.63501E+01   0.63209E-02   0.15147E+01
   0.63501E+01   0.63234E-02   0.15147E+01
   0.63501E+01   0.63260E-02   0.15146E+01
   0.63501E+01   0.63285E-02   0.15146E+01
   0.63501E+01   0.63310E-02   0.15144E+01
   0.63501E+01   0.63335E-02   0.15142E+01
   0.63501E+01   0.63361E-02   0.15141E+01
   0.63501E+01   0.63386E-02   0.15141E+01
   0.63501E+01   0.63411E-02   0.15140E+01
   0.63501E+01   0.63437E-02   0.15138E+01
   0.63501E+01   0.63462E-02   0.15139E+01
   0.63501E+01   0.63487E-02   0.15137E+01
   0.63501E+01   0.63513E-02   0.15137E+01
   0.63501E+01   0.63538E-02   0.15137E+01
   0.63501E+01   0.63564E-02   0.15135E+01
   0.63501E+01   0.63589E-02   0.15135E+01
   0.63501E+01   0.63614E-02   0.15134E+01
   0.63501E+01   0.63640E-02   0.15132E+01
   0.63401E+01   0.63665E-02   0.15132E+01
   0.63401E+01   0.63691E-02   0.15131E+01
   0.63401E+01   0.63716E-02   0.15130E+01
   0.63401E+01   0.63742E-02   0.15129E+01
   0.63401E+01   0.63767E-02   0.15128E+01
   0.63401E+01   0.63793E-02   0.15126E+01
   0.63401E+01   0.63818E-02   0.15125E+01
   0.63401E+01   0.63843E-02   0.15124E+01
   0.63401E+01   0.63869E-02   0.15123E+01
   0.63401E+01   0.63895E-02   0.15122E+01
   0.63401E+01   0.63920E-02   0.15121E+01
   0.63401E+01   0.63946E-02   0.15120E+01
   0.63401E+01   0.63971E-02   0.15119E+01
   0.63401E+01   0.63997E-02   0.15118E+01
   0.63401E+01   0.64022E-02   0.15117E+01
   0.63401E+01   0.64048E-02   0.15117E+01
   0.63401E+01   0.64073E-02   0.15116E+01
   0.63401E+01   0.64099E-02   0.15116E+01
   0.63401E+01   0.64125E-02   0.15115E+01
   0.63401E+01   0.64150E-02   0.15114E+01
   0.63401E+01   0.64176E-02   0.15113E+01
   0.63401E+01   0.64202E-02   0.15113E+01
   0.63401E+01   0.64227E-02   0.15112E+01
   0.63401E+01   0.64253E-02   0.15111E+01
   0.63401E+01   0.64279E-02   0.15110E+01
   0.63401E+01   0.64304E-02   0.15110E+01
   0.63401E+01   0.64330E-02   0.15108E+01
   0.63401E+01   0.64356E-02   0.15108E+01
   0.63401E+01   0.64381E-02   0.15108E+01
   0.63301E+01   0.64407E-02   0.15107E+01
   0.63301E+01   0.64433E-02   0.15107E+01
   0.63301E+01   0.64459E-02   0.15105E+01
   0.63301E+01   0.64484E-02   0.15104E+01
   0.63301E+01   0.64510E-02   0.15105E+01
   0.63301E+01   0.64536E-02   0.15103E+01
   0.63301E+01   0.64562E-02   0.15102E+01
   0.63301E+01   0.64587E-02   0.15101E+01
   0.63301E+01   0.64613E-02   0.15101E+01
   0.63301E+01   0.64639E-02   0.15099E+01
   0.63301E+01   0.64665E-02   0.15098E+01
   0.63301E+01   0.64691E-02   0.15097E+01
   0.63301E+01   0.64717E-02   0.15096E+01
   0.63301E+01   0.64742E-02   0.15096E+01
   0.63301E+01   0.64768E-02   0.15095E+01
   0.63301E+01   0.64794E-02   0.15094E+01
   0.63301E+01   0.64820E-02   0.15094E+01
   0.63301E+01   0.64846E-02   0.15092E+01
   0.63301E+01   0.64872E-02   0.15092E+01
   0.63301E+01   0.64898E-02   0.15092E+01
   0.63301E+01   0.64924E-02   0.15092E+01
   0.63301E+01   0.64950E-02   0.15092E+01
   0.63301E+01   0.64976E-02   0.15091E+01
   0.63301E+01   0.65002E-02   0.15090E+01
   0.63301E+01   0.65028E-02   0.15089E+01
   0.63301E+01   0.65054E-02   0.15088E+01
   0.63301E+01   0.65080E-02   0.15088E+01
   0.63301E+01   0.65106E-02   0.15088E+01
   0.63201E+01   0.65132E-02   0.15087E+01
   0.63201E+01   0.65158E-02   0.15086E+01
   0.63201E+01   0.65184E-02   0.15086E+01
   0.63201E+01   0.65210E-02   0.15085E+01
   0.63201E+01   0.65236E-02   0.15084E+01
   0.63201E+01   0.65262E-02   0.15084E+01
   0.63201E+01   0.65288E-02   0.15083E+01
   0.63201E+01   0.65314E-02   0.15083E+01
   0.63201E+01   0.65340E-02   0.15082E+01
   0.63201E+01   0.65366E-02   0.15082E+01
   0.63201E+01   0.65392E-02   0.15081E+01
   0.63201E+01   0.65418E-02   0.15081E+01
   0.63201E+01   0.65445E-02   0.15080E+01
   0.63201E+01   0.65471E-02   0.15080E+01
   0.63201E+01   0.65497E-02   0.15077E+01
   0.63201E+01   0.65523E-02   0.15076E+01
   0.63201E+01   0.65549E-02   0.15075E+01
   0.63201E+01   0.65575E-02   0.15075E+01
   0.63201E+01   0.65602E-02   0.15073E+01
   0.63201E+01   0.65628E-02   0.15071E+01
   0.63201E+01   0.65654E-02   0.15070E+01
   0.63201E+01   0.65680E-02   0.15069E+01
   0.63201E+01   0.65706E-02   0.15068E+01
   0.63201E+01   0.65733E-02   0.15067E+01
   0.63201E+01   0.65759E-02   0.15066E+01
   0.63201E+01   0.65785E-02   0.15065E+01
   0.63201E+01   0.65812E-02   0.15064E+01
   0.63201E+01   0.65838E-02   0.15065E+01
   0.63101E+01   0.65864E-02   0.15063E+01
   0.63101E+01   0.65890E-02   0.15061E+01
   0.63101E+01   0.65917E-02   0.15060E+01
   0.63101E+01   0.65943E-02   0.15059E+01
   0.63101E+01   0.65970E-02   0.15058E+01
   0.63101E+01   0.65996E-02   0.15057E+01
   0.63101E+01   0.66022E-02   0.15057E+01
   0.63101E+01   0.66049E-02   0.15056E+01
   0.63101E+01   0.66075E-02   0.15055E+01
   0.63101E+01   0.66101E-02   0.15054E+01
   0.63101E+01   0.66128E-02   0.15053E+01
   0.63101E+01   0.66154E-02   0.15051E+01
   0.63101E+01   0.66181E-02   0.15051E+01
   0.63101E+01   0.66207E-02   0.15051E+01
   0.63101E+01   0.66234E-02   0.15052E+01
   0.63101E+01   0.66260E-02   0.15051E+01
   0.63101E+01   0.66287E-02   0.15050E+01
   0.63101E+01   0.66313E-02   0.15048E+01
   0.63101E+01   0.66339E-02   0.15048E+01
   0.63101E+01   0.66366E-02   0.15047E+01
   0.63101E+01   0.66393E-02   0.15047E+01
   0.63101E+01   0.66419E-02   0.15047E+01
   0.63101E+01   0.66446E-02   0.15046E+01
   0.63101E+01   0.66472E-02   0.15046E+01
   0.63101E+01   0.66499E-02   0.15046E+01
   0.63101E+01   0.66525E-02   0.15045E+01
   0.63101E+01   0.66552E-02   0.15044E+01
   0.63101E+01   0.66578E-02   0.15042E+01
   0.63101E+01   0.66605E-02   0.15041E+01
   0.63101E+01   0.66632E-02   0.15040E+01
   0.63101E+01   0.66658E-02   0.15039E+01
   0.63001E+01   0.66685E-02   0.15038E+01
   0.63001E+01   0.66712E-02   0.15038E+01
   0.63001E+01   0.66738E-02   0.15037E+01
   0.63001E+01   0.66765E-02   0.15036E+01
   0.63001E+01   0.66792E-02   0.15034E+01
   0.63001E+01   0.66818E-02   0.15033E+01
   0.63001E+01   0.66845E-02   0.15033E+01
   0.63001E+01   0.66872E-02   0.15032E+01
   0.63001E+01   0.66898E-02   0.15032E+01
   0.63001E+01   0.66925E-02   0.15031E+01
   0.63001E+01   0.66952E-02   0.15031E+01
   0.63001E+01   0.66979E-02   0.15030E+01
   0.63001E+01   0.67005E-02   0.15030E+01
   0.63001E+01   0.67032E-02   0.15029E+01
   0.63001E+01   0.67059E-02   0.15028E+01
   0.63001E+01   0.67086E-02   0.15027E+01
   0.63001E+01   0.67113E-02   0.15026E+01
   0.63001E+01   0.67139E-02   0.15026E+01
   0.63001E+01   0.67166E-02   0.15025E+01
   0.63001E+01   0.67193E-02   0.15024E+01
   0.63001E+01   0.67220E-02   0.15023E+01
   0.63001E+01   0.67247E-02   0.15023E+01
   0.63001E+01   0.67274E-02   0.15021E+01
   0.63001E+01   0.67300E-02   0.15021E+01
   0.62901E+01   0.67327E-02   0.15020E+01
   0.62901E+01   0.67354E-02   0.15020E+01
   0.62901E+01   0.67381E-02   0.15019E+01
   0.62901E+01   0.67408E-02   0.15019E+01
   0.62901E+01   0.67435E-02   0.15018E+01
   0.62901E+01   0.67462E-02   0.15018E+01
   0.62901E+01   0.67489E-02   0.15017E+01
   0.62901E+01   0.67516E-02   0.15017E+01
   0.62901E+01   0.67543E-02   0.15014E+01
   0.62901E+01   0.67570E-02   0.15013E+01
   0.62901E+01   0.67597E-02   0.15013E+01
   0.62901E+01   0.67624E-02   0.15012E+01
   0.62901E+01   0.67651E-02   0.15012E+01
   0.62901E+01   0.67678E-02   0.15010E+01
   0.62901E+01   0.67705E-02   0.15009E+01
   0.62901E+01   0.67732E-02   0.15008E+01
   0.62901E+01   0.67759E-02   0.15008E+01
   0.62901E+01   0.67786E-02   0.15006E+01
   0.62901E+01   0.67813E-02   0.15005E+01
   0.62901E+01   0.67840E-02   0.15003E+01
   0.62901E+01   0.67867E-02   0.15004E+01
   0.62901E+01   0.67895E-02   0.15003E+01
   0.62901E+01   0.67922E-02   0.15002E+01
   0.62901E+01   0.67949E-02   0.15001E+01
   0.62901E+01   0.67976E-02   0.15000E+01
   0.62901E+01   0.68003E-02   0.14999E+01
   0.62901E+01   0.68030E-02   0.14998E+01
   0.62901E+01   0.68057E-02   0.14997E+01
   0.62801E+01   0.68085E-02   0.14996E+01
   0.62801E+01   0.68112E-02   0.14995E+01
   0.62801E+01   0.68139E-02   0.14995E+01
   0.62801E+01   0.68166E-02   0.14994E+01
   0.62801E+01   0.68194E-02   0.14994E+01
   0.62801E+01   0.68221E-02   0.14993E+01
   0.62801E+01   0.68248E-02   0.14992E+01
   0.62801E+01   0.68275E-02   0.14991E+01
   0.62801E+01   0.68303E-02   0.14991E+01
   0.62801E+01   0.68330E-02   0.14989E+01
   0.62801E+01   0.68357E-02   0.14989E+01
   0.62801E+01   0.68385E-02   0.14988E+01
   0.62801E+01   0.68412E-02   0.14988E+01
   0.62801E+01   0.68439E-02   0.14986E+01
   0.62801E+01   0.68467E-02   0.14985E+01
   0.62801E+01   0.68494E-02   0.14985E+01
   0.62801E+01   0.68521E-02   0.14983E+01
   0.62801E+01   0.68549E-02   0.14983E+01
   0.62801E+01   0.68576E-02   0.14982E+01
   0.62801E+01   0.68603E-02   0.14981E+01
   0.62801E+01   0.68631E-02   0.14980E+01
   0.62801E+01   0.68658E-02   0.14980E+01
   0.62801E+01   0.68686E-02   0.14978E+01
   0.62801E+01   0.68713E-02   0.14978E+01
   0.62801E+01   0.68741E-02   0.14977E+01
   0.62801E+01   0.68768E-02   0.14978E+01
   0.62801E+01   0.68796E-02   0.14977E+01
   0.62801E+01   0.68823E-02   0.14976E+01
   0.62801E+01   0.68851E-02   0.14975E+01
   0.62801E+01   0.68878E-02   0.14974E+01
   0.62801E+01   0.68906E-02   0.14973E+01
   0.62701E+01   0.68933E-02   0.14972E+01
   0.62701E+01   0.68961E-02   0.14970E+01
   0.62701E+01   0.68988E-02   0.14969E+01
   0.62701E+01   0.69016E-02   0.14968E+01
   0.62701E+01   0.69043E-02   0.14968E+01
   0.62701E+01   0.69071E-02   0.14968E+01
   0.62701E+01   0.69099E-02   0.14968E+01
   0.62701E+01   0.69126E-02   0.14967E+01
   0.62701E+01   0.69154E-02   0.14966E+01
   0.62701E+01   0.69181E-02   0.14966E+01
   0.62701E+01   0.69209E-02   0.14965E+01
   0.62701E+01   0.69237E-02   0.14964E+01
   0.62701E+01   0.69264E-02   0.14963E+01
   0.62701E+01   0.69292E-02   0.14962E+01
   0.62701E+01   0.69320E-02   0.14962E+01
   0.62701E+01   0.69347E-02   0.14961E+01
   0.62701E+01   0.69375E-02   0.14961E+01
   0.62701E+01   0.69403E-02   0.14961E+01
   0.62701E+01   0.69431E-02   0.14959E+01
   0.62701E+01   0.69458E-02   0.14959E+01
   0.62701E+01   0.69486E-02   0.14956E+01
   0.62701E+01   0.69514E-02   0.14956E+01
   0.62701E+01   0.69542E-02   0.14954E+01
   0.62701E+01   0.69569E-02   0.14954E+01
   0.62701E+01   0.69597E-02   0.14954E+01
   0.62701E+01   0.69625E-02   0.14954E+01
   0.62701E+01   0.69653E-02   0.14953E+01
   0.62701E+01   0.69681E-02   0.14952E+01
   0.62601E+01   0.69708E-02   0.14951E+01
   0.62601E+01   0.69736E-02   0.14950E+01
   0.62601E+01   0.69764E-02   0.14950E+01
   0.62601E+01   0.69792E-02   0.14949E+01
   0.62601E+01   0.69820E-02   0.14948E+01
   0.62601E+01   0.69848E-02   0.14948E+01
   0.62601E+01   0.69876E-02   0.14947E+01
   0.62601E+01   0.69904E-02   0.14946E+01
   0.62601E+01   0.69932E-02   0.14945E+01
   0.62601E+01   0.69960E-02   0.14945E+01
   0.62601E+01   0.69987E-02   0.14944E+01
   0.62601E+01   0.70015E-02   0.14943E+01
   0.62601E+01   0.70043E-02   0.14943E+01
   0.62601E+01   0.70071E-02   0.14942E+01
   0.62601E+01   0.70099E-02   0.14942E+01
   0.62601E+01   0.70127E-02   0.14941E+01
   0.62601E+01   0.70155E-02   0.14940E+01
   0.62601E+01   0.70183E-02   0.14939E+01
   0.62601E+01   0.70212E-02   0.14938E+01
   0.62601E+01   0.70240E-02   0.14938E+01
   0.62601E+01   0.70268E-02   0.14935E+01
   0.62601E+01   0.70296E-02   0.14933E+01
   0.62601E+01   0.70324E-02   0.14933E+01
   0.62601E+01   0.70352E-02   0.14932E+01
   0.62601E+01   0.70380E-02   0.14932E+01
   0.62601E+01   0.70408E-02   0.14931E+01
   0.62601E+01   0.70436E-02   0.14930E+01
   0.62601E+01   0.70464E-02   0.14929E+01
   0.62601E+01   0.70493E-02   0.14928E+01
   0.62501E+01   0.70521E-02   0.14927E+01
   0.62601E+01   0.70549E-02   0.14927E+01
   0.62501E+01   0.70577E-02   0.14926E+01
   0.62501E+01   0.70605E-02   0.14925E+01
   0.62501E+01   0.70634E-02   0.14924E+01
   0.62501E+01   0.70662E-02   0.14923E+01
   0.62501E+01   0.70690E-02   0.14923E+01
   0.62501E+01   0.70718E-02   0.14922E+01
   0.62501E+01   0.70746E-02   0.14921E+01
   0.62501E+01   0.70775E-02   0.14919E+01
   0.62501E+01   0.70803E-02   0.14918E+01
   0.62501E+01   0.70831E-02   0.14917E+01
   0.62501E+01   0.70860E-02   0.14917E+01
   0.62501E+01   0.70888E-02   0.14916E+01
   0.62501E+01   0.70916E-02   0.14916E+01
   0.62501E+01   0.70945E-02   0.14916E+01
   0.62501E+01   0.70973E-02   0.14916E+01
   0.62501E+01   0.71001E-02   0.14914E+01
   0.62501E+01   0.71030E-02   0.14913E+01
   0.62501E+01   0.71058E-02   0.14912E+01
   0.62501E+01   0.71086E-02   0.14912E+01
   0.62501E+01   0.71115E-02   0.14911E+01
   0.62501E+01   0.71143E-02   0.14911E+01
   0.62501E+01   0.71172E-02   0.14910E+01
   0.62501E+01   0.71200E-02   0.14910E+01
   0.62501E+01   0.71229E-02   0.14909E+01
   0.62501E+01   0.71257E-02   0.14908E+01
   0.62501E+01   0.71286E-02   0.14908E+01
   0.62501E+01   0.71314E-02   0.14907E+01
   0.62501E+01   0.71342E-02   0.14907E+01
   0.62401E+01   0.71371E-02   0.14905E+01
   0.62401E+01   0.71400E-02   0.14903E+01
   0.62401E+01   0.71428E-02   0.14903E+01
   0.62401E+01   0.71457E-02   0.14900E+01
   0.62401E+01   0.71485E-02   0.14900E+01
   0.62401E+01   0.71514E-02   0.14899E+01
   0.62401E+01   0.71542E-02   0.14898E+01
   0.62401E+01   0.71571E-02   0.14898E+01
   0.62401E+01   0.71599E-02   0.14897E+01
   0.62401E+01   0.71628E-02   0.14895E+01
   0.62401E+01   0.71657E-02   0.14894E+01
   0.62401E+01   0.71685E-02   0.14893E+01
   0.62401E+01   0.71714E-02   0.14892E+01
   0.62401E+01   0.71743E-02   0.14891E+01
   0.62401E+01   0.71771E-02   0.14891E+01
   0.62401E+01   0.71800E-02   0.14890E+01
   0.62401E+01   0.71829E-02   0.14890E+01
   0.62401E+01   0.71857E-02   0.14889E+01
   0.62401E+01   0.71886E-02   0.14888E+01
   0.62401E+01   0.71915E-02   0.14888E+01
   0.62401E+01   0.71944E-02   0.14887E+01
   0.62401E+01   0.71972E-02   0.14886E+01
   0.62401E+01   0.72001E-02   0.14885E+01
   0.62401E+01   0.72030E-02   0.14884E+01
   0.62401E+01   0.72059E-02   0.14883E+01
   0.62401E+01   0.72087E-02   0.14882E+01
   0.62301E+01   0.72116E-02   0.14881E+01
   0.62301E+01   0.72145E-02   0.14881E+01
   0.62301E+01   0.72174E-02   0.14880E+01
   0.62301E+01   0.72203E-02   0.14879E+01
   0.62301E+01   0.72231E-02   0.14879E+01
   0.62301E+01   0.72260E-02   0.14879E+01
   0.62301E+01   0.72289E-02   0.14878E+01
   0.62301E+01   0.72318E-02   0.14877E+01
   0.62301E+01   0.72347E-02   0.14877E+01
   0.62301E+01   0.72376E-02   0.14877E+01
   0.62301E+01   0.72405E-02   0.14876E+01
   0.62301E+01   0.72434E-02   0.14876E+01
   0.62301E+01   0.72463E-02   0.14875E+01
   0.62301E+01   0.72492E-02   0.14875E+01
   0.62301E+01   0.72521E-02   0.14874E+01
   0.62301E+01   0.72550E-02   0.14874E+01
   0.62301E+01   0.72579E-02   0.14873E+01
   0.62301E+01   0.72608E-02   0.14872E+01
   0.62301E+01   0.72637E-02   0.14871E+01
   0.62301E+01   0.72666E-02   0.14870E+01
   0.62301E+01   0.72695E-02   0.14868E+01
   0.62301E+01   0.72724E-02   0.14867E+01
   0.62301E+01   0.72753E-02   0.14867E+01
   0.62301E+01   0.72782E-02   0.14866E+01
   0.62301E+01   0.72811E-02   0.14866E+01
   0.62301E+01   0.72840E-02   0.14865E+01
   0.62301E+01   0.72869E-02   0.14864E+01
   0.62301E+01   0.72898E-02   0.14863E+01
   0.62301E+01   0.72927E-02   0.14862E+01
   0.62301E+01   0.72956E-02   0.14861E+01
   0.62301E+01   0.72986E-02   0.14859E+01
   0.62301E+01   0.73015E-02   0.14859E+01
   0.62201E+01   0.73044E-02   0.14859E+01
   0.62201E+01   0.73073E-02   0.14858E+01
   0.62201E+01   0.73102E-02   0.14857E+01
   0.62201E+01   0.73132E-02   0.14857E+01
   0.62201E+01   0.73161E-02   0.14856E+01
   0.62201E+01   0.73190E-02   0.14855E+01
   0.62201E+01   0.73219E-02   0.14853E+01
   0.62201E+01   0.73249E-02   0.14853E+01
   0.62201E+01   0.73278E-02   0.14852E+01
   0.62201E+01   0.73307E-02   0.14852E+01
   0.62201E+01   0.73336E-02   0.14852E+01
   0.62201E+01   0.73366E-02   0.14850E+01
   0.62201E+01   0.73395E-02   0.14848E+01
   0.62201E+01   0.73424E-02   0.14847E+01
   0.62201E+01   0.73454E-02   0.14846E+01
   0.62201E+01   0.73483E-02   0.14844E+01
   0.62201E+01   0.73512E-02   0.14843E+01
   0.62201E+01   0.73542E-02   0.14843E+01
   0.62201E+01   0.73571E-02   0.14842E+01
   0.62201E+01   0.73601E-02   0.14841E+01
   0.62201E+01   0.73630E-02   0.14840E+01
   0.62201E+01   0.73659E-02   0.14839E+01
   0.62201E+01   0.73689E-02   0.14839E+01
   0.62201E+01   0.73718E-02   0.14839E+01
   0.62201E+01   0.73748E-02   0.14839E+01
   0.62201E+01   0.73777E-02   0.14838E+01
   0.62201E+01   0.73807E-02   0.14837E+01
   0.62201E+01   0.73836E-02   0.14835E+01
   0.62201E+01   0.73866E-02   0.14835E+01
   0.62201E+01   0.73895E-02   0.14834E+01
   0.62201E+01   0.73925E-02   0.14833E+01
   0.62201E+01   0.73954E-02   0.14832E+01
   0.62101E+01   0.73984E-02   0.14831E+01
   0.62101E+01   0.74013E-02   0.14830E+01
   0.62101E+01   0.74043E-02   0.14830E+01
   0.62101E+01   0.74072E-02   0.14829E+01
   0.62101E+01   0.74102E-02   0.14828E+01
   0.62101E+01   0.74132E-02   0.14828E+01
   0.62101E+01   0.74161E-02   0.14826E+01
   0.62101E+01   0.74191E-02   0.14825E+01
   0.62101E+01   0.74221E-02   0.14824E+01
   0.62101E+01   0.74250E-02   0.14824E+01
   0.62101E+01   0.74280E-02   0.14824E+01
   0.62101E+01   0.74310E-02   0.14823E+01
   0.62101E+01   0.74339E-02   0.14822E+01
   0.62101E+01   0.74369E-02   0.14821E+01
   0.62101E+01   0.74399E-02   0.14821E+01
   0.62101E+01   0.74428E-02   0.14819E+01
   0.62101E+01   0.74458E-02   0.14818E+01
   0.62101E+01   0.74488E-02   0.14815E+01
   0.62101E+01   0.74518E-02   0.14815E+01
   0.62101E+01   0.74547E-02   0.14814E+01
   0.62101E+01   0.74577E-02   0.14814E+01
   0.62101E+01   0.74607E-02   0.14812E+01
   0.62101E+01   0.74637E-02   0.14812E+01
   0.62101E+01   0.74667E-02   0.14812E+01
   0.62101E+01   0.74696E-02   0.14811E+01
   0.62001E+01   0.74726E-02   0.14811E+01
   0.62001E+01   0.74756E-02   0.14811E+01
   0.62001E+01   0.74786E-02   0.14810E+01
   0.62001E+01   0.74816E-02   0.14809E+01
   0.62001E+01   0.74846E-02   0.14809E+01
   0.62001E+01   0.74876E-02   0.14808E+01
   0.62001E+01   0.74906E-02   0.14806E+01
   0.62001E+01   0.74936E-02   0.14806E+01
   0.62001E+01   0.74966E-02   0.14806E+01
   0.62001E+01   0.74995E-02   0.14805E+01
   0.62001E+01   0.75025E-02   0.14805E+01
   0.62001E+01   0.75055E-02   0.14804E+01
   0.62001E+01   0.75085E-02   0.14804E+01
   0.62001E+01   0.75115E-02   0.14803E+01
   0.62001E+01   0.75145E-02   0.14801E+01
   0.62001E+01   0.75175E-02   0.14801E+01
   0.62001E+01   0.75205E-02   0.14800E+01
   0.62001E+01   0.75236E-02   0.14799E+01
   0.62001E+01   0.75266E-02   0.14800E+01
   0.62001E+01   0.75296E-02   0.14799E+01
   0.62001E+01   0.75326E-02   0.14796E+01
   0.62001E+01   0.75356E-02   0.14795E+01
   0.62001E+01   0.75386E-02   0.14793E+01
   0.62001E+01   0.75416E-02   0.14792E+01
   0.62001E+01   0.75446E-02   0.14792E+01
   0.62001E+01   0.75476E-02   0.14791E+01
   0.62001E+01   0.75507E-02   0.14790E+01
   0.62001E+01   0.75537E-02   0.14790E+01
   0.62001E+01   0.75567E-02   0.14789E+01
   0.62001E+01   0.75597E-02   0.14788E+01
   0.62001E+01   0.75627E-02   0.14788E+01
   0.62001E+01   0.75657E-02   0.14787E+01
   0.61901E+01   0.75688E-02   0.14787E+01
   0.61901E+01   0.75718E-02   0.14786E+01
   0.61901E+01   0.75748E-02   0.14786E+01
   0.61901E+01   0.75778E-02   0.14785E+01
   0.61901E+01   0.75809E-02   0.14785E+01
   0.61901E+01   0.75839E-02   0.14785E+01
   0.62001E+01   0.75869E-02   0.14784E+01
   0.61901E+01   0.75900E-02   0.14782E+01
   0.61901E+01   0.75930E-02   0.14781E+01
   0.61901E+01   0.75960E-02   0.14781E+01
   0.61901E+01   0.75991E-02   0.14779E+01
   0.61901E+01   0.76021E-02   0.14778E+01
   0.61901E+01   0.76051E-02   0.14777E+01
   0.61901E+01   0.76082E-02   0.14777E+01
   0.61901E+01   0.76112E-02   0.14775E+01
   0.61901E+01   0.76143E-02   0.14775E+01
   0.61901E+01   0.76173E-02   0.14775E+01
   0.61901E+01   0.76203E-02   0.14775E+01
   0.61901E+01   0.76234E-02   0.14774E+01
   0.61901E+01   0.76264E-02   0.14774E+01
   0.61901E+01   0.76295E-02   0.14773E+01
   0.61901E+01   0.76325E-02   0.14771E+01
   0.61901E+01   0.76356E-02   0.14771E+01
   0.61901E+01   0.76386E-02   0.14770E+01
   0.61901E+01   0.76417E-02   0.14770E+01
   0.61901E+01   0.76447E-02   0.14769E+01
   0.61901E+01   0.76478E-02   0.14768E+01
   0.61901E+01   0.76509E-02   0.14768E+01
   0.61901E+01   0.76539E-02   0.14765E+01
   0.61901E+01   0.76570E-02   0.14764E+01
   0.61901E+01   0.76600E-02   0.14764E+01
   0.61901E+01   0.76631E-02   0.14763E+01
   0.61901E+01   0.76661E-02   0.14762E+01
   0.61901E+01   0.76692E-02   0.14762E+01
   0.61801E+01   0.76723E-02   0.14760E+01
   0.61801E+01   0.76753E-02   0.14759E+01
   0.61801E+01   0.76784E-02   0.14758E+01
   0.61801E+01   0.76815E-02   0.14757E+01
   0.61801E+01   0.76845E-02   0.14756E+01
   0.61801E+01   0.76876E-02   0.14756E+01
   0.61801E+01   0.76907E-02   0.14754E+01
   0.61801E+01   0.76938E-02   0.14754E+01
   0.61801E+01   0.76968E-02   0.14753E+01
   0.61801E+01   0.76999E-02   0.14752E+01
   0.61801E+01   0.77030E-02   0.14752E+01
   0.61801E+01   0.77061E-02   0.14751E+01
   0.61801E+01   0.77091E-02   0.14749E+01
   0.61801E+01   0.77122E-02   0.14749E+01
   0.61801E+01   0.77153E-02   0.14747E+01
   0.61801E+01   0.77184E-02   0.14747E+01
   0.61801E+01   0.77215E-02   0.14748E+01
   0.61801E+01   0.77246E-02   0.14748E+01
   0.61801E+01   0.77276E-02   0.14746E+01
   0.61801E+01   0.77307E-02   0.14744E+01
   0.61801E+01   0.77338E-02   0.14742E+01
   0.61801E+01   0.77369E-02   0.14742E+01
   0.61801E+01   0.77400E-02   0.14740E+01
   0.61801E+01   0.77431E-02   0.14739E+01
   0.61801E+01   0.77462E-02   0.14739E+01
   0.61801E+01   0.77493E-02   0.14738E+01
   0.61801E+01   0.77524E-02   0.14737E+01
   0.61801E+01   0.77555E-02   0.14737E+01
   0.61801E+01   0.77586E-02   0.14737E+01
   0.61701E+01   0.77617E-02   0.14735E+01
   0.61701E+01   0.77648E-02   0.14735E+01
   0.61701E+01   0.77679E-02   0.14734E+01
   0.61701E+01   0.77710E-02   0.14733E+01
   0.61701E+01   0.77741E-02   0.14733E+01
   0.61701E+01   0.77772E-02   0.14732E+01
   0.61701E+01   0.77803E-02   0.14732E+01
   0.61701E+01   0.77834E-02   0.14730E+01
   0.61701E+01   0.77865E-02   0.14729E+01
   0.61701E+01   0.77896E-02   0.14727E+01
   0.61701E+01   0.77927E-02   0.14726E+01
   0.61701E+01   0.77959E-02   0.14726E+01
   0.61701E+01   0.77990E-02   0.14726E+01
   0.61701E+01   0.78021E-02   0.14724E+01
   0.61701E+01   0.78052E-02   0.14724E+01
   0.61701E+01   0.78083E-02   0.14723E+01
   0.61701E+01   0.78114E-02   0.14721E+01
   0.61701E+01   0.78146E-02   0.14722E+01
   0.61701E+01   0.78177E-02   0.14721E+01
   0.61701E+01   0.78208E-02   0.14720E+01
   0.61701E+01   0.78239E-02   0.14719E+01
   0.61701E+01   0.78271E-02   0.14717E+01
   0.61701E+01   0.78302E-02   0.14717E+01
   0.61701E+01   0.78333E-02   0.14716E+01
   0.61701E+01   0.78365E-02   0.14716E+01
   0.61701E+01   0.78396E-02   0.14716E+01
   0.61701E+01   0.78427E-02   0.14716E+01
   0.61701E+01   0.78458E-02   0.14714E+01
   0.61701E+01   0.78490E-02   0.14714E+01
   0.61701E+01   0.78521E-02   0.14712E+01
   0.61601E+01   0.78553E-02   0.14711E+01
   0.61601E+01   0.78584E-02   0.14710E+01
   0.61601E+01   0.78615E-02   0.14710E+01
   0.61601E+01   0.78647E-02   0.14709E+01
   0.61601E+01   0.78678E-02   0.14708E+01
   0.61601E+01   0.78710E-02   0.14707E+01
   0.61601E+01   0.78741E-02   0.14705E+01
   0.61601E+01   0.78773E-02   0.14705E+01
   0.61601E+01   0.78804E-02   0.14705E+01
   0.61601E+01   0.78836E-02   0.14704E+01
   0.61601E+01   0.78867E-02   0.14703E+01
   0.61601E+01   0.78899E-02   0.14703E+01
   0.61601E+01   0.78930E-02   0.14702E+01
   0.61601E+01   0.78962E-02   0.14701E+01
   0.61601E+01   0.78993E-02   0.14701E+01
   0.61601E+01   0.79025E-02   0.14700E+01
   0.61601E+01   0.79056E-02   0.14700E+01
   0.61601E+01   0.79088E-02   0.14699E+01
   0.61601E+01   0.79119E-02   0.14697E+01
   0.61601E+01   0.79151E-02   0.14697E+01
   0.61601E+01   0.79183E-02   0.14697E+01
   0.61601E+01   0.79214E-02   0.14697E+01
   0.61601E+01   0.79246E-02   0.14695E+01
   0.61601E+01   0.79278E-02   0.14695E+01
   0.61601E+01   0.79309E-02   0.14694E+01
   0.61601E+01   0.79341E-02   0.14693E+01
   0.61601E+01   0.79373E-02   0.14692E+01
   0.61601E+01   0.79404E-02   0.14691E+01
   0.61601E+01   0.79436E-02   0.14691E+01
   0.61601E+01   0.79468E-02   0.14690E+01
   0.61601E+01   0.79500E-02   0.14689E+01
   0.61501E+01   0.79531E-02   0.14688E+01
   0.61501E+01   0.79563E-02   0.14687E+01
   0.61501E+01   0.79595E-02   0.14687E+01
   0.61501E+01   0.79627E-02   0.14685E+01
   0.61501E+01   0.79659E-02   0.14685E+01
   0.61501E+01   0.79690E-02   0.14684E+01
   0.61501E+01   0.79722E-02   0.14684E+01
   0.61501E+01   0.79754E-02   0.14683E+01
   0.61501E+01   0.79786E-02   0.14681E+01
   0.61501E+01   0.79818E-02   0.14681E+01
   0.61501E+01   0.79850E-02   0.14679E+01
   0.61501E+01   0.79882E-02   0.14679E+01
   0.61501E+01   0.79914E-02   0.14679E+01
   0.61501E+01   0.79946E-02   0.14678E+01
   0.61501E+01   0.79977E-02   0.14678E+01
   0.61501E+01   0.80009E-02   0.14679E+01
   0.61501E+01   0.80041E-02   0.14677E+01
   0.61501E+01   0.80073E-02   0.14676E+01
   0.61501E+01   0.80105E-02   0.14675E+01
   0.61501E+01   0.80137E-02   0.14674E+01
   0.61501E+01   0.80169E-02   0.14673E+01
   0.61501E+01   0.80201E-02   0.14671E+01
   0.61501E+01   0.80233E-02   0.14670E+01
   0.61501E+01   0.80266E-02   0.14670E+01
   0.61501E+01   0.80298E-02   0.14668E+01
   0.61501E+01   0.80330E-02   0.14667E+01
   0.61501E+01   0.80362E-02   0.14666E+01
   0.61501E+01   0.80394E-02   0.14666E+01
   0.61401E+01   0.80426E-02   0.14665E+01
   0.61401E+01   0.80458E-02   0.14664E+01
   0.61401E+01   0.80490E-02   0.14663E+01
   0.61401E+01   0.80522E-02   0.14662E+01
   0.61401E+01   0.80555E-02   0.14662E+01
   0.61401E+01   0.80587E-02   0.14662E+01
   0.61401E+01   0.80619E-02   0.14661E+01
   0.61401E+01   0.80651E-02   0.14661E+01
   0.61401E+01   0.80683E-02   0.14660E+01
   0.61401E+01   0.80716E-02   0.14659E+01
   0.61401E+01   0.80748E-02   0.14660E+01
   0.61401E+01   0.80780E-02   0.14658E+01
   0.61401E+01   0.80813E-02   0.14657E+01
   0.61401E+01   0.80845E-02   0.14656E+01
   0.61401E+01   0.80877E-02   0.14654E+01
   0.61401E+01   0.80909E-02   0.14654E+01
   0.61401E+01   0.80942E-02   0.14653E+01
   0.61401E+01   0.80974E-02   0.14653E+01
   0.61401E+01   0.81006E-02   0.14653E+01
   0.61401E+01   0.81039E-02   0.14653E+01
   0.61401E+01   0.81071E-02   0.14651E+01
   0.61401E+01   0.81104E-02   0.14650E+01
   0.61401E+01   0.81136E-02   0.14649E+01
   0.61401E+01   0.81168E-02   0.14649E+01
   0.61401E+01   0.81201E-02   0.14647E+01
   0.61401E+01   0.81233E-02   0.14647E+01
   0.61401E+01   0.81266E-02   0.14646E+01
   0.61401E+01   0.81298E-02   0.14645E+01
   0.61401E+01   0.81331E-02   0.14643E+01
   0.61401E+01   0.81363E-02   0.14642E+01
   0.61401E+01   0.81396E-02   0.14642E+01
   0.61401E+01   0.81428E-02   0.14641E+01
   0.61401E+01   0.81461E-02   0.14639E+01
   0.61301E+01   0.81493E-02   0.14638E+01
   0.61301E+01   0.81526E-02   0.14637E+01
   0.61301E+01   0.81558E-02   0.14636E+01
   0.61301E+01   0.81591E-02   0.14635E+01
   0.61301E+01   0.81624E-02   0.14634E+01
   0.61301E+01   0.81656E-02   0.14633E+01
   0.61301E+01   0.81689E-02   0.14632E+01
   0.61301E+01   0.81722E-02   0.14632E+01
   0.61301E+01   0.81754E-02   0.14632E+01
   0.61301E+01   0.81787E-02   0.14631E+01
   0.61301E+01   0.81820E-02   0.14630E+01
   0.61301E+01   0.81852E-02   0.14630E+01
   0.61301E+01   0.81885E-02   0.14628E+01
   0.61301E+01   0.81918E-02   0.14626E+01
   0.61301E+01   0.81950E-02   0.14626E+01
   0.61301E+01   0.81983E-02   0.14625E+01
   0.61301E+01   0.82016E-02   0.14625E+01
   0.61301E+01   0.82049E-02   0.14624E+01
   0.61301E+01   0.82081E-02   0.14625E+01
   0.61301E+01   0.82114E-02   0.14624E+01
   0.61301E+01   0.82147E-02   0.14624E+01
   0.61301E+01   0.82180E-02   0.14622E+01
   0.61301E+01   0.82213E-02   0.14620E+01
   0.61301E+01   0.82246E-02   0.14620E+01
   0.61301E+01   0.82278E-02   0.14620E+01
   0.61301E+01   0.82311E-02   0.14619E+01
   0.61301E+01   0.82344E-02   0.14617E+01
   0.61301E+01   0.82377E-02   0.14617E+01
   0.61301E+01   0.82410E-02   0.14616E+01
   0.61301E+01   0.82443E-02   0.14615E+01
   0.61301E+01   0.82476E-02   0.14614E+01
   0.61301E+01   0.82509E-02   0.14614E+01
   0.61201E+01   0.82542E-02   0.14613E+01
   0.61201E+01   0.82575E-02   0.14612E+01
   0.61201E+01   0.82608E-02   0.14611E+01
   0.61201E+01   0.82641E-02   0.14609E+01
   0.61201E+01   0.82674E-02   0.14608E+01
   0.61201E+01   0.82707E-02   0.14607E+01
   0.61201E+01   0.82740E-02   0.14607E+01
   0.61201E+01   0.82773E-02   0.14606E+01
   0.61201E+01   0.82806E-02   0.14606E+01
   0.61201E+01   0.82839E-02   0.14605E+01
   0.61201E+01   0.82872E-02   0.14604E+01
   0.61201E+01   0.82905E-02   0.14604E+01
   0.61201E+01   0.82938E-02   0.14603E+01
   0.61201E+01   0.82972E-02   0.14603E+01
   0.61201E+01   0.83005E-02   0.14602E+01
   0.61201E+01   0.83038E-02   0.14602E+01
   0.61201E+01   0.83071E-02   0.14601E+01
   0.61201E+01   0.83104E-02   0.14600E+01
   0.61201E+01   0.83137E-02   0.14599E+01
   0.61201E+01   0.83171E-02   0.14599E+01
   0.61201E+01   0.83204E-02   0.14597E+01
   0.61201E+01   0.83237E-02   0.14595E+01
   0.61201E+01   0.83270E-02   0.14594E+01
   0.61201E+01   0.83304E-02   0.14593E+01
   0.61201E+01   0.83337E-02   0.14593E+01
   0.61201E+01   0.83370E-02   0.14592E+01
   0.61201E+01   0.83404E-02   0.14591E+01
   0.61201E+01   0.83437E-02   0.14590E+01
   0.61201E+01   0.83470E-02   0.14590E+01
   0.61201E+01   0.83504E-02   0.14590E+01
   0.61201E+01   0.83537E-02   0.14589E+01
   0.61201E+01   0.83570E-02   0.14587E+01
   0.61201E+01   0.83604E-02   0.14587E+01
   0.61201E+01   0.83637E-02   0.14586E+01
   0.61201E+01   0.83671E-02   0.14586E+01
   0.61101E+01   0.83704E-02   0.14584E+01
   0.61101E+01   0.83737E-02   0.14584E+01
   0.61101E+01   0.83771E-02   0.14582E+01
   0.61101E+01   0.83804E-02   0.14580E+01
   0.61101E+01   0.83838E-02   0.14580E+01
   0.61101E+01   0.83871E-02   0.14579E+01
   0.61101E+01   0.83905E-02   0.14579E+01
   0.61101E+01   0.83938E-02   0.14578E+01
   0.61101E+01   0.83972E-02   0.14578E+01
   0.61101E+01   0.84005E-02   0.14577E+01
   0.61101E+01   0.84039E-02   0.14576E+01
   0.61101E+01   0.84073E-02   0.14576E+01
   0.61101E+01   0.84106E-02   0.14575E+01
   0.61101E+01   0.84140E-02   0.14575E+01
   0.61101E+01   0.84173E-02   0.14573E+01
   0.61101E+01   0.84207E-02   0.14573E+01
   0.61101E+01   0.84241E-02   0.14571E+01
   0.61101E+01   0.84274E-02   0.14571E+01
   0.61101E+01   0.84308E-02   0.14570E+01
   0.61101E+01   0.84342E-02   0.14569E+01
   0.61101E+01   0.84375E-02   0.14569E+01
   0.61101E+01   0.84409E-02   0.14568E+01
   0.61101E+01   0.84443E-02   0.14567E+01
   0.61101E+01   0.84477E-02   0.14566E+01
   0.61101E+01   0.84510E-02   0.14565E+01
   0.61101E+01   0.84544E-02   0.14564E+01
   0.61001E+01   0.84578E-02   0.14564E+01
   0.61001E+01   0.84612E-02   0.14563E+01
   0.61001E+01   0.84646E-02   0.14563E+01
   0.61001E+01   0.84679E-02   0.14562E+01
   0.61001E+01   0.84713E-02   0.14561E+01
   0.61001E+01   0.84747E-02   0.14561E+01
   0.61001E+01   0.84781E-02   0.14560E+01
   0.61001E+01   0.84815E-02   0.14558E+01
   0.61001E+01   0.84849E-02   0.14558E+01
   0.61001E+01   0.84883E-02   0.14557E+01
   0.61001E+01   0.84916E-02   0.14557E+01
   0.61001E+01   0.84950E-02   0.14556E+01
   0.61001E+01   0.84984E-02   0.14554E+01
   0.61001E+01   0.85018E-02   0.14554E+01
   0.61001E+01   0.85052E-02   0.14553E+01
   0.61001E+01   0.85086E-02   0.14553E+01
   0.61001E+01   0.85120E-02   0.14553E+01
   0.61001E+01   0.85154E-02   0.14552E+01
   0.61001E+01   0.85188E-02   0.14552E+01
   0.61001E+01   0.85222E-02   0.14551E+01
   0.61001E+01   0.85256E-02   0.14551E+01
   0.61001E+01   0.85290E-02   0.14550E+01
   0.61001E+01   0.85325E-02   0.14550E+01
   0.61001E+01   0.85359E-02   0.14550E+01
   0.61001E+01   0.85393E-02   0.14547E+01
   0.61001E+01   0.85427E-02   0.14546E+01
   0.61001E+01   0.85461E-02   0.14546E+01
   0.61001E+01   0.85495E-02   0.14544E+01
   0.61001E+01   0.85529E-02   0.14545E+01
   0.61001E+01   0.85563E-02   0.14543E+01
   0.61001E+01   0.85598E-02   0.14542E+01
   0.61001E+01   0.85632E-02   0.14540E+01
   0.61001E+01   0.85666E-02   0.14539E+01
   0.60901E+01   0.85700E-02   0.14538E+01
   0.60901E+01   0.85735E-02   0.14538E+01
   0.60901E+01   0.85769E-02   0.14538E+01
   0.60901E+01   0.85803E-02   0.14536E+01
   0.60901E+01   0.85837E-02   0.14535E+01
   0.60901E+01   0.85872E-02   0.14534E+01
   0.60901E+01   0.85906E-02   0.14532E+01
   0.60901E+01   0.85940E-02   0.14532E+01
   0.60901E+01   0.85975E-02   0.14532E+01
   0.60901E+01   0.86009E-02   0.14532E+01
   0.60901E+01   0.86043E-02   0.14532E+01
   0.60901E+01   0.86078E-02   0.14531E+01
   0.60901E+01   0.86112E-02   0.14531E+01
   0.60901E+01   0.86147E-02   0.14529E+01
   0.60901E+01   0.86181E-02   0.14528E+01
   0.60901E+01   0.86215E-02   0.14527E+01
   0.60901E+01   0.86250E-02   0.14525E+01
   0.60901E+01   0.86284E-02   0.14523E+01
   0.60901E+01   0.86319E-02   0.14523E+01
   0.60901E+01   0.86353E-02   0.14523E+01
   0.60901E+01   0.86388E-02   0.14521E+01
   0.60901E+01   0.86422E-02   0.14521E+01
   0.60901E+01   0.86457E-02   0.14521E+01
   0.60901E+01   0.86491E-02   0.14518E+01
   0.60901E+01   0.86526E-02   0.14518E+01
   0.60901E+01   0.86560E-02   0.14517E+01
   0.60901E+01   0.86595E-02   0.14517E+01
   0.60901E+01   0.86630E-02   0.14516E+01
   0.60901E+01   0.86664E-02   0.14516E+01
   0.60901E+01   0.86699E-02   0.14516E+01
   0.60901E+01   0.86734E-02   0.14515E+01
   0.60901E+01   0.86768E-02   0.14514E+01
   0.60901E+01   0.86803E-02   0.14514E+01
   0.60901E+01   0.86838E-02   0.14513E+01
   0.60901E+01   0.86872E-02   0.14513E+01
   0.60901E+01   0.86907E-02   0.14513E+01
   0.60901E+01   0.86942E-02   0.14512E+01
   0.60801E+01   0.86976E-02   0.14509E+01
   0.60801E+01   0.87011E-02   0.14508E+01
   0.60801E+01   0.87046E-02   0.14507E+01
   0.60801E+01   0.87081E-02   0.14506E+01
   0.60801E+01   0.87116E-02   0.14506E+01
   0.60801E+01   0.87150E-02   0.14506E+01
   0.60801E+01   0.87185E-02   0.14504E+01
   0.60801E+01   0.87220E-02   0.14505E+01
   0.60801E+01   0.87255E-02   0.14502E+01
   0.60801E+01   0.87290E-02   0.14501E+01
   0.60801E+01   0.87325E-02   0.14501E+01
   0.60801E+01   0.87359E-02   0.14500E+01
   0.60801E+01   0.87394E-02   0.14499E+01
   0.60801E+01   0.87429E-02   0.14498E+01
   0.60801E+01   0.87464E-02   0.14497E+01
   0.60801E+01   0.87499E-02   0.14496E+01
   0.60801E+01   0.87534E-02   0.14495E+01
   0.60801E+01   0.87569E-02   0.14494E+01
   0.60801E+01   0.87604E-02   0.14494E+01
   0.60801E+01   0.87639E-02   0.14493E+01
   0.60801E+01   0.87674E-02   0.14491E+01
   0.60801E+01   0.87709E-02   0.14491E+01
   0.60801E+01   0.87744E-02   0.14489E+01
   0.60801E+01   0.87779E-02   0.14489E+01
   0.60801E+01   0.87814E-02   0.14488E+01
   0.60801E+01   0.87849E-02   0.14488E+01
   0.60801E+01   0.87885E-02   0.14487E+01
   0.60701E+01   0.87920E-02   0.14485E+01
   0.60701E+01   0.87955E-02   0.14485E+01
   0.60801E+01   0.87990E-02   0.14485E+01
   0.60701E+01   0.88025E-02   0.14483E+01
   0.60701E+01   0.88060E-02   0.14482E+01
   0.60701E+01   0.88095E-02   0.14482E+01
   0.60701E+01   0.88131E-02   0.14482E+01
   0.60701E+01   0.88166E-02   0.14480E+01
   0.60701E+01   0.88201E-02   0.14480E+01
   0.60701E+01   0.88236E-02   0.14479E+01
   0.60701E+01   0.88272E-02   0.14478E+01
   0.60701E+01   0.88307E-02   0.14477E+01
   0.60701E+01   0.88342E-02   0.14476E+01
   0.60701E+01   0.88377E-02   0.14475E+01
   0.60701E+01   0.88413E-02   0.14475E+01
   0.60701E+01   0.88448E-02   0.14475E+01
   0.60701E+01   0.88483E-02   0.14473E+01
   0.60701E+01   0.88519E-02   0.14473E+01
   0.60701E+01   0.88554E-02   0.14472E+01
   0.60701E+01   0.88590E-02   0.14472E+01
   0.60701E+01   0.88625E-02   0.14471E+01
   0.60701E+01   0.88660E-02   0.14469E+01
   0.60701E+01   0.88696E-02   0.14468E+01
   0.60701E+01   0.88731E-02   0.14467E+01
   0.60701E+01   0.88767E-02   0.14467E+01
   0.60701E+01   0.88802E-02   0.14466E+01
   0.60701E+01   0.88838E-02   0.14466E+01
   0.60701E+01   0.88873E-02   0.14466E+01
   0.60701E+01   0.88909E-02   0.14465E+01
   0.60701E+01   0.88944E-02   0.14464E+01
   0.60701E+01   0.88980E-02   0.14463E+01
   0.60601E+01   0.89015E-02   0.14460E+01
   0.60601E+01   0.89051E-02   0.14460E+01
   0.60601E+01   0.89086E-02   0.14460E+01
   0.60601E+01   0.89122E-02   0.14458E+01
   0.60601E+01   0.89158E-02   0.14458E+01
   0.60601E+01   0.89193E-02   0.14458E+01
   0.60601E+01   0.89229E-02   0.14457E+01
   0.60601E+01   0.89265E-02   0.14457E+01
   0.60601E+01   0.89300E-02   0.14456E+01
   0.60601E+01   0.89336E-02   0.14456E+01
   0.60601E+01   0.89372E-02   0.14455E+01
   0.60601E+01   0.89407E-02   0.14454E+01
   0.60601E+01   0.89443E-02   0.14451E+01
   0.60601E+01   0.89479E-02   0.14450E+01
   0.60601E+01   0.89514E-02   0.14449E+01
   0.60601E+01   0.89550E-02   0.14449E+01
   0.60601E+01   0.89586E-02   0.14448E+01
   0.60601E+01   0.89622E-02   0.14446E+01
   0.60601E+01   0.89658E-02   0.14445E+01
   0.60601E+01   0.89693E-02   0.14444E+01
   0.60601E+01   0.89729E-02   0.14443E+01
   0.60601E+01   0.89765E-02   0.14443E+01
   0.60601E+01   0.89801E-02   0.14442E+01
   0.60601E+01   0.89837E-02   0.14442E+01
   0.60601E+01   0.89873E-02   0.14441E+01
   0.60601E+01   0.89909E-02   0.14441E+01
   0.60601E+01   0.89945E-02   0.14441E+01
   0.60601E+01   0.89981E-02   0.14440E+01
   0.60601E+01   0.90017E-02   0.14439E+01
   0.60601E+01   0.90052E-02   0.14438E+01
   0.60601E+01   0.90088E-02   0.14438E+01
   0.60601E+01   0.90124E-02   0.14437E+01
   0.60601E+01   0.90160E-02   0.14437E+01
   0.60601E+01   0.90197E-02   0.14435E+01
   0.60601E+01   0.90233E-02   0.14435E+01
   0.60601E+01   0.90269E-02   0.14434E+01
   0.60501E+01   0.90305E-02   0.14432E+01
   0.60501E+01   0.90341E-02   0.14431E+01
   0.60501E+01   0.90377E-02   0.14430E+01
   0.60501E+01   0.90413E-02   0.14429E+01
   0.60501E+01   0.90449E-02   0.14428E+01
   0.60501E+01   0.90485E-02   0.14428E+01
   0.60501E+01   0.90521E-02   0.14427E+01
   0.60501E+01   0.90558E-02   0.14427E+01
   0.60501E+01   0.90594E-02   0.14426E+01
   0.60501E+01   0.90630E-02   0.14425E+01
   0.60501E+01   0.90666E-02   0.14425E+01
   0.60501E+01   0.90702E-02   0.14425E+01
   0.60501E+01   0.90739E-02   0.14422E+01
   0.60501E+01   0.90775E-02   0.14422E+01
   0.60501E+01   0.90811E-02   0.14420E+01
   0.60501E+01   0.90847E-02   0.14420E+01
   0.60501E+01   0.90884E-02   0.14419E+01
   0.60501E+01   0.90920E-02   0.14419E+01
   0.60501E+01   0.90956E-02   0.14419E+01
   0.60501E+01   0.90993E-02   0.14417E+01
   0.60501E+01   0.91029E-02   0.14417E+01
   0.60501E+01   0.91065E-02   0.14416E+01
   0.60501E+01   0.91102E-02   0.14415E+01
   0.60501E+01   0.91138E-02   0.14413E+01
   0.60501E+01   0.91175E-02   0.14412E+01
   0.60501E+01   0.91211E-02   0.14412E+01
   0.60501E+01   0.91248E-02   0.14411E+01
   0.60501E+01   0.91284E-02   0.14410E+01
   0.60401E+01   0.91320E-02   0.14409E+01
   0.60401E+01   0.91357E-02   0.14409E+01
   0.60401E+01   0.91393E-02   0.14407E+01
   0.60401E+01   0.91430E-02   0.14406E+01
   0.60401E+01   0.91466E-02   0.14406E+01
   0.60401E+01   0.91503E-02   0.14405E+01
   0.60401E+01   0.91540E-02   0.14404E+01
   0.60401E+01   0.91576E-02   0.14403E+01
   0.60401E+01   0.91613E-02   0.14402E+01
   0.60401E+01   0.91649E-02   0.14401E+01
   0.60401E+01   0.91686E-02   0.14401E+01
   0.60401E+01   0.91723E-02   0.14401E+01
   0.60401E+01   0.91759E-02   0.14400E+01
   0.60401E+01   0.91796E-02   0.14400E+01
   0.60401E+01   0.91833E-02   0.14399E+01
   0.60401E+01   0.91869E-02   0.14399E+01
   0.60401E+01   0.91906E-02   0.14399E+01
   0.60401E+01   0.91943E-02   0.14398E+01
   0.60401E+01   0.91979E-02   0.14397E+01
   0.60401E+01   0.92016E-02   0.14396E+01
   0.60401E+01   0.92053E-02   0.14396E+01
   0.60401E+01   0.92090E-02   0.14395E+01
   0.60401E+01   0.92127E-02   0.14394E+01
   0.60401E+01   0.92163E-02   0.14393E+01
   0.60401E+01   0.92200E-02   0.14392E+01
   0.60401E+01   0.92237E-02   0.14391E+01
   0.60401E+01   0.92274E-02   0.14391E+01
   0.60401E+01   0.92311E-02   0.14389E+01
   0.60401E+01   0.92348E-02   0.14387E+01
   0.60401E+01   0.92385E-02   0.14386E+01
   0.60401E+01   0.92421E-02   0.14386E+01
   0.60401E+01   0.92458E-02   0.14385E+01
   0.60401E+01   0.92495E-02   0.14384E+01
   0.60401E+01   0.92532E-02   0.14383E+01
   0.60401E+01   0.92569E-02   0.14382E+01
   0.60301E+01   0.92606E-02   0.14382E+01
   0.60301E+01   0.92643E-02   0.14381E+01
   0.60301E+01   0.92680E-02   0.14381E+01
   0.60301E+01   0.92717E-02   0.14380E+01
   0.60301E+01   0.92754E-02   0.14379E+01
   0.60301E+01   0.92791E-02   0.14377E+01
   0.60301E+01   0.92828E-02   0.14377E+01
   0.60301E+01   0.92866E-02   0.14376E+01
   0.60301E+01   0.92903E-02   0.14376E+01
   0.60301E+01   0.92940E-02   0.14375E+01
   0.60301E+01   0.92977E-02   0.14375E+01
   0.60301E+01   0.93014E-02   0.14374E+01
   0.60301E+01   0.93051E-02   0.14373E+01
   0.60301E+01   0.93088E-02   0.14372E+01
   0.60301E+01   0.93126E-02   0.14371E+01
   0.60301E+01   0.93163E-02   0.14370E+01
   0.60301E+01   0.93200E-02   0.14369E+01
   0.60301E+01   0.93237E-02   0.14368E+01
   0.60301E+01   0.93275E-02   0.14368E+01
   0.60301E+01   0.93312E-02   0.14367E+01
   0.60301E+01   0.93349E-02   0.14366E+01
   0.60301E+01   0.93386E-02   0.14366E+01
   0.60301E+01   0.93424E-02   0.14364E+01
   0.60301E+01   0.93461E-02   0.14364E+01
   0.60301E+01   0.93498E-02   0.14364E+01
   0.60301E+01   0.93536E-02   0.14363E+01
   0.60301E+01   0.93573E-02   0.14362E+01
   0.60301E+01   0.93611E-02   0.14362E+01
   0.60301E+01   0.93648E-02   0.14362E+01
   0.60301E+01   0.93685E-02   0.14361E+01
   0.60301E+01   0.93723E-02   0.14361E+01
   0.60301E+01   0.93760E-02   0.14360E+01
   0.60301E+01   0.93798E-02   0.14358E+01
   0.60301E+01   0.93835E-02   0.14357E+01
   0.60301E+01   0.93873E-02   0.14356E+01
   0.60301E+01   0.93910E-02   0.14356E+01
   0.60301E+01   0.93948E-02   0.14355E+01
   0.60201E+01   0.93985E-02   0.14353E+01
   0.60201E+01   0.94023E-02   0.14352E+01
   0.60201E+01   0.94060E-02   0.14352E+01
   0.60201E+01   0.94098E-02   0.14351E+01
   0.60201E+01   0.94136E-02   0.14351E+01
   0.60201E+01   0.94173E-02   0.14350E+01
   0.60201E+01   0.94211E-02   0.14349E+01
   0.60201E+01   0.94248E-02   0.14348E+01
   0.60201E+01   0.94286E-02   0.14347E+01
   0.60201E+01   0.94324E-02   0.14346E+01
   0.60201E+01   0.94361E-02   0.14346E+01
   0.60201E+01   0.94399E-02   0.14345E+01
   0.60201E+01   0.94437E-02   0.14344E+01
   0.60201E+01   0.94475E-02   0.14344E+01
   0.60201E+01   0.94512E-02   0.14343E+01
   0.60201E+01   0.94550E-02   0.14343E+01
   0.60201E+01   0.94588E-02   0.14342E+01
   0.60201E+01   0.94626E-02   0.14341E+01
   0.60201E+01   0.94664E-02   0.14340E+01
   0.60201E+01   0.94701E-02   0.14339E+01
   0.60201E+01   0.94739E-02   0.14338E+01
   0.60201E+01   0.94777E-02   0.14337E+01
   0.60201E+01   0.94815E-02   0.14337E+01
   0.60201E+01   0.94853E-02   0.14336E+01
   0.60201E+01   0.94891E-02   0.14336E+01
   0.60201E+01   0.94929E-02   0.14334E+01
   0.60201E+01   0.94967E-02   0.14334E+01
   0.60201E+01   0.95004E-02   0.14333E+01
   0.60201E+01   0.95042E-02   0.14332E+01
   0.60101E+01   0.95080E-02   0.14331E+01
   0.60101E+01   0.95118E-02   0.14330E+01
   0.60101E+01   0.95156E-02   0.14330E+01
   0.60201E+01   0.95194E-02   0.14330E+01
   0.60101E+01   0.95232E-02   0.14328E+01
   0.60101E+01   0.95271E-02   0.14328E+01
   0.60101E+01   0.95309E-02   0.14327E+01
   0.60101E+01   0.95347E-02   0.14327E+01
   0.60101E+01   0.95385E-02   0.14326E+01
   0.60101E+01   0.95423E-02   0.14326E+01
   0.60101E+01   0.95461E-02   0.14324E+01
   0.60101E+01   0.95499E-02   0.14324E+01
   0.60101E+01   0.95537E-02   0.14322E+01
   0.60101E+01   0.95575E-02   0.14320E+01
   0.60101E+01   0.95614E-02   0.14319E+01
   0.60101E+01   0.95652E-02   0.14319E+01
   0.60101E+01   0.95690E-02   0.14318E+01
   0.60101E+01   0.95728E-02   0.14317E+01
   0.60101E+01   0.95767E-02   0.14317E+01
   0.60101E+01   0.95805E-02   0.14316E+01
   0.60101E+01   0.95843E-02   0.14314E+01
   0.60101E+01   0.95881E-02   0.14315E+01
   0.60101E+01   0.95920E-02   0.14314E+01
   0.60101E+01   0.95958E-02   0.14312E+01
   0.60101E+01   0.95996E-02   0.14310E+01
   0.60101E+01   0.96035E-02   0.14310E+01
   0.60101E+01   0.96073E-02   0.14309E+01
   0.60101E+01   0.96112E-02   0.14308E+01
   0.60101E+01   0.96150E-02   0.14309E+01
   0.60101E+01   0.96188E-02   0.14308E+01
   0.60101E+01   0.96227E-02   0.14307E+01
   0.60101E+01   0.96265E-02   0.14307E+01
   0.60101E+01   0.96304E-02   0.14307E+01
   0.60101E+01   0.96342E-02   0.14305E+01
   0.60101E+01   0.96381E-02   0.14305E+01
   0.60101E+01   0.96419E-02   0.14304E+01
   0.60101E+01   0.96458E-02   0.14303E+01
   0.60001E+01   0.96496E-02   0.14301E+01
   0.60001E+01   0.96535E-02   0.14300E+01
   0.60001E+01   0.96573E-02   0.14299E+01
   0.60001E+01   0.96612E-02   0.14298E+01
   0.60001E+01   0.96651E-02   0.14297E+01
   0.60001E+01   0.96689E-02   0.14297E+01
   0.60001E+01   0.96728E-02   0.14297E+01
   0.60001E+01   0.96766E-02   0.14296E+01
   0.60001E+01   0.96805E-02   0.14295E+01
   0.60001E+01   0.96844E-02   0.14295E+01
   0.60001E+01   0.96882E-02   0.14293E+01
   0.60001E+01   0.96921E-02   0.14293E+01
   0.60001E+01   0.96960E-02   0.14291E+01
   0.60001E+01   0.96999E-02   0.14291E+01
   0.60001E+01   0.97037E-02   0.14290E+01
   0.60001E+01   0.97076E-02   0.14289E+01
   0.60001E+01   0.97115E-02   0.14288E+01
   0.60001E+01   0.97154E-02   0.14287E+01
   0.60001E+01   0.97193E-02   0.14287E+01
   0.60001E+01   0.97231E-02   0.14287E+01
   0.60001E+01   0.97270E-02   0.14286E+01
   0.60001E+01   0.97309E-02   0.14286E+01
   0.60001E+01   0.97348E-02   0.14286E+01
   0.60001E+01   0.97387E-02   0.14285E+01
   0.60001E+01   0.97426E-02   0.14284E+01
   0.60001E+01   0.97465E-02   0.14283E+01
   0.60001E+01   0.97504E-02   0.14282E+01
   0.60001E+01   0.97543E-02   0.14282E+01
   0.60001E+01   0.97582E-02   0.14280E+01
   0.60001E+01   0.97621E-02   0.14277E+01
   0.60001E+01   0.97660E-02   0.14277E+01
   0.60001E+01   0.97699E-02   0.14276E+01
   0.60001E+01   0.97738E-02   0.14275E+01
   0.60001E+01   0.97777E-02   0.14275E+01
   0.60001E+01   0.97816E-02   0.14273E+01
   0.59901E+01   0.97855E-02   0.14272E+01
   0.59901E+01   0.97894E-02   0.14272E+01
   0.59901E+01   0.97933E-02   0.14270E+01
   0.59901E+01   0.97972E-02   0.14270E+01
   0.59901E+01   0.98011E-02   0.14269E+01
   0.59901E+01   0.98051E-02   0.14268E+01
   0.59901E+01   0.98090E-02   0.14267E+01
   0.59901E+01   0.98129E-02   0.14267E+01
   0.59901E+01   0.98168E-02   0.14266E+01
   0.59901E+01   0.98207E-02   0.14266E+01
   0.59901E+01   0.98247E-02   0.14266E+01
   0.59901E+01   0.98286E-02   0.14266E+01
   0.59901E+01   0.98325E-02   0.14265E+01
   0.59901E+01   0.98364E-02   0.14264E+01
   0.59901E+01   0.98404E-02   0.14263E+01
   0.59901E+01   0.98443E-02   0.14260E+01
   0.59901E+01   0.98482E-02   0.14260E+01
   0.59901E+01   0.98522E-02   0.14259E+01
   0.59901E+01   0.98561E-02   0.14258E+01
   0.59901E+01   0.98600E-02   0.14257E+01
   0.59901E+01   0.98640E-02   0.14256E+01
   0.59901E+01   0.98679E-02   0.14256E+01
   0.59901E+01   0.98719E-02   0.14255E+01
   0.59901E+01   0.98758E-02   0.14253E+01
   0.59901E+01   0.98798E-02   0.14253E+01
   0.59901E+01   0.98837E-02   0.14252E+01
   0.59901E+01   0.98877E-02   0.14251E+01
   0.59901E+01   0.98916E-02   0.14250E+01
   0.59901E+01   0.98956E-02   0.14250E+01
   0.59901E+01   0.98995E-02   0.14249E+01
   0.59901E+01   0.99035E-02   0.14249E+01
   0.59901E+01   0.99074E-02   0.14249E+01
   0.59901E+01   0.99114E-02   0.14249E+01
   0.59901E+01   0.99153E-02   0.14248E+01
   0.59901E+01   0.99193E-02   0.14248E+01
   0.59901E+01   0.99233E-02   0.14248E+01
   0.59901E+01   0.99272E-02   0.14247E+01
   0.59901E+01   0.99312E-02   0.14247E+01
   0.59901E+01   0.99352E-02   0.14244E+01
   0.59801E+01   0.99391E-02   0.14243E+01
   0.59801E+01   0.99431E-02   0.14243E+01
   0.59801E+01   0.99471E-02   0.14242E+01
   0.59801E+01   0.99511E-02   0.14241E+01
   0.59801E+01   0.99550E-02   0.14240E+01
   0.59801E+01   0.99590E-02   0.14238E+01
   0.59801E+01   0.99630E-02   0.14237E+01
   0.59801E+01   0.99670E-02   0.14236E+01
   0.59801E+01   0.99710E-02   0.14235E+01
   0.59801E+01   0.99749E-02   0.14234E+01
   0.59801E+01   0.99789E-02   0.14234E+01
   0.59801E+01   0.99829E-02   0.14232E+01
   0.59801E+01   0.99869E-02   0.14231E+01
   0.59801E+01   0.99909E-02   0.14231E+01
   0.59801E+01   0.99949E-02   0.14230E+01
   0.59801E+01   0.99989E-02   0.14229E+01
   0.59801E+01   0.10003E-01   0.14228E+01
   0.59801E+01   0.10007E-01   0.14227E+01
   0.59801E+01   0.10011E-01   0.14226E+01
   0.59801E+01   0.10015E-01   0.14226E+01
   0.59801E+01   0.10019E-01   0.14225E+01
   0.59801E+01   0.10023E-01   0.14224E+01
   0.59801E+01   0.10027E-01   0.14223E+01
   0.59801E+01   0.10031E-01   0.14223E+01
   0.59801E+01   0.10035E-01   0.14223E+01
   0.59801E+01   0.10039E-01   0.14222E+01
   0.59701E+01   0.10043E-01   0.14220E+01
   0.59701E+01   0.10047E-01   0.14220E+01
   0.59701E+01   0.10051E-01   0.14219E+01
   0.59701E+01   0.10055E-01   0.14218E+01
   0.59701E+01   0.10059E-01   0.14217E+01
   0.59701E+01   0.10063E-01   0.14215E+01
   0.59701E+01   0.10067E-01   0.14215E+01
   0.59701E+01   0.10071E-01   0.14215E+01
   0.59701E+01   0.10075E-01   0.14214E+01
   0.59701E+01   0.10079E-01   0.14214E+01
   0.59701E+01   0.10083E-01   0.14213E+01
   0.59701E+01   0.10087E-01   0.14213E+01
   0.59701E+01   0.10091E-01   0.14212E+01
   0.59701E+01   0.10095E-01   0.14210E+01
   0.59701E+01   0.10099E-01   0.14209E+01
   0.59701E+01   0.10103E-01   0.14209E+01
   0.59701E+01   0.10107E-01   0.14209E+01
   0.59701E+01   0.10111E-01   0.14208E+01
   0.59701E+01   0.10115E-01   0.14208E+01
   0.59701E+01   0.10119E-01   0.14207E+01
   0.59701E+01   0.10123E-01   0.14207E+01
   0.59701E+01   0.10128E-01   0.14207E+01
   0.59701E+01   0.10132E-01   0.14207E+01
   0.59701E+01   0.10136E-01   0.14204E+01
   0.59701E+01   0.10140E-01   0.14203E+01
   0.59701E+01   0.10144E-01   0.14202E+01
   0.59701E+01   0.10148E-01   0.14200E+01
   0.59701E+01   0.10152E-01   0.14200E+01
   0.59701E+01   0.10156E-01   0.14200E+01
   0.59701E+01   0.10160E-01   0.14198E+01
   0.59701E+01   0.10164E-01   0.14198E+01
   0.59701E+01   0.10168E-01   0.14198E+01
   0.59701E+01   0.10172E-01   0.14196E+01
   0.59701E+01   0.10176E-01   0.14195E+01
   0.59701E+01   0.10180E-01   0.14194E+01
   0.59601E+01   0.10184E-01   0.14192E+01
   0.59601E+01   0.10188E-01   0.14192E+01
   0.59601E+01   0.10192E-01   0.14190E+01
   0.59601E+01   0.10197E-01   0.14189E+01
   0.59601E+01   0.10201E-01   0.14189E+01
   0.59601E+01   0.10205E-01   0.14189E+01
   0.59601E+01   0.10209E-01   0.14188E+01
   0.59601E+01   0.10213E-01   0.14187E+01
   0.59601E+01   0.10217E-01   0.14184E+01
   0.59601E+01   0.10221E-01   0.14186E+01
   0.59601E+01   0.10225E-01   0.14184E+01
   0.59601E+01   0.10229E-01   0.14184E+01
   0.59601E+01   0.10233E-01   0.14183E+01
   0.59601E+01   0.10237E-01   0.14182E+01
   0.59601E+01   0.10241E-01   0.14182E+01
   0.59601E+01   0.10246E-01   0.14181E+01
   0.59601E+01   0.10250E-01   0.14179E+01
   0.59601E+01   0.10254E-01   0.14180E+01
   0.59601E+01   0.10258E-01   0.14178E+01
   0.59601E+01   0.10262E-01   0.14177E+01
   0.59601E+01   0.10266E-01   0.14178E+01
   0.59601E+01   0.10270E-01   0.14178E+01
   0.59601E+01   0.10274E-01   0.14176E+01
   0.59601E+01   0.10278E-01   0.14174E+01
   0.59601E+01   0.10282E-01   0.14174E+01
   0.59601E+01   0.10287E-01   0.14173E+01
   0.59601E+01   0.10291E-01   0.14172E+01
   0.59601E+01   0.10295E-01   0.14172E+01
   0.59601E+01   0.10299E-01   0.14171E+01
   0.59601E+01   0.10303E-01   0.14169E+01
   0.59601E+01   0.10307E-01   0.14169E+01
   0.59601E+01   0.10311E-01   0.14169E+01
   0.59601E+01   0.10315E-01   0.14169E+01
   0.59601E+01   0.10319E-01   0.14169E+01
   0.59601E+01   0.10324E-01   0.14168E+01
   0.59601E+01   0.10328E-01   0.14167E+01
   0.59601E+01   0.10332E-01   0.14167E+01
   0.59601E+01   0.10336E-01   0.14165E+01
   0.59601E+01   0.10340E-01   0.14165E+01
   0.59601E+01   0.10344E-01   0.14165E+01
   0.59601E+01   0.10348E-01   0.14162E+01
   0.59501E+01   0.10353E-01   0.14161E+01
   0.59501E+01   0.10357E-01   0.14160E+01
   0.59501E+01   0.10361E-01   0.14159E+01
   0.59501E+01   0.10365E-01   0.14157E+01
   0.59501E+01   0.10369E-01   0.14157E+01
   0.59501E+01   0.10373E-01   0.14157E+01
   0.59501E+01   0.10377E-01   0.14157E+01
   0.59501E+01   0.10381E-01   0.14157E+01
   0.59501E+01   0.10386E-01   0.14154E+01
   0.59501E+01   0.10390E-01   0.14153E+01
   0.59501E+01   0.10394E-01   0.14152E+01
   0.59501E+01   0.10398E-01   0.14150E+01
   0.59501E+01   0.10402E-01   0.14150E+01
   0.59501E+01   0.10406E-01   0.14149E+01
   0.59501E+01   0.10411E-01   0.14148E+01
   0.59501E+01   0.10415E-01   0.14148E+01
   0.59501E+01   0.10419E-01   0.14147E+01
   0.59501E+01   0.10423E-01   0.14147E+01
   0.59501E+01   0.10427E-01   0.14146E+01
   0.59501E+01   0.10431E-01   0.14146E+01
   0.59501E+01   0.10436E-01   0.14145E+01
   0.59501E+01   0.10440E-01   0.14144E+01
   0.59501E+01   0.10444E-01   0.14143E+01
   0.59501E+01   0.10448E-01   0.14141E+01
   0.59501E+01   0.10452E-01   0.14140E+01
   0.59501E+01   0.10456E-01   0.14139E+01
   0.59501E+01   0.10461E-01   0.14139E+01
   0.59501E+01   0.10465E-01   0.14138E+01
   0.59501E+01   0.10469E-01   0.14137E+01
   0.59501E+01   0.10473E-01   0.14136E+01
   0.59401E+01   0.10477E-01   0.14136E+01
   0.59401E+01   0.10482E-01   0.14136E+01
   0.59401E+01   0.10486E-01   0.14136E+01
   0.59401E+01   0.10490E-01   0.14134E+01
   0.59401E+01   0.10494E-01   0.14133E+01
   0.59401E+01   0.10498E-01   0.14132E+01
   0.59401E+01   0.10502E-01   0.14131E+01
   0.59401E+01   0.10507E-01   0.14131E+01
   0.59401E+01   0.10511E-01   0.14130E+01
   0.59401E+01   0.10515E-01   0.14130E+01
   0.59401E+01   0.10519E-01   0.14130E+01
   0.59401E+01   0.10523E-01   0.14129E+01
   0.59401E+01   0.10528E-01   0.14129E+01
   0.59401E+01   0.10532E-01   0.14129E+01
   0.59401E+01   0.10536E-01   0.14128E+01
   0.59401E+01   0.10540E-01   0.14126E+01
   0.59401E+01   0.10545E-01   0.14125E+01
   0.59401E+01   0.10549E-01   0.14123E+01
   0.59401E+01   0.10553E-01   0.14123E+01
   0.59401E+01   0.10557E-01   0.14122E+01
   0.59401E+01   0.10561E-01   0.14122E+01
   0.59401E+01   0.10566E-01   0.14121E+01
   0.59401E+01   0.10570E-01   0.14119E+01
   0.59401E+01   0.10574E-01   0.14119E+01
   0.59401E+01   0.10578E-01   0.14118E+01
   0.59401E+01   0.10582E-01   0.14118E+01
   0.59401E+01   0.10587E-01   0.14116E+01
   0.59401E+01   0.10591E-01   0.14116E+01
   0.59401E+01   0.10595E-01   0.14115E+01
   0.59401E+01   0.10599E-01   0.14114E+01
   0.59401E+01   0.10604E-01   0.14113E+01
   0.59401E+01   0.10608E-01   0.14111E+01
   0.59401E+01   0.10612E-01   0.14111E+01
   0.59401E+01   0.10616E-01   0.14111E+01
   0.59401E+01   0.10621E-01   0.14110E+01
   0.59401E+01   0.10625E-01   0.14110E+01
   0.59401E+01   0.10629E-01   0.14109E+01
   0.59401E+01   0.10633E-01   0.14107E+01
   0.59301E+01   0.10638E-01   0.14106E+01
   0.59301E+01   0.10642E-01   0.14105E+01
   0.59301E+01   0.10646E-01   0.14104E+01
   0.59301E+01   0.10650E-01   0.14103E+01
   0.59301E+01   0.10655E-01   0.14103E+01
   0.59301E+01   0.10659E-01   0.14102E+01
   0.59301E+01   0.10663E-01   0.14101E+01
   0.59301E+01   0.10667E-01   0.14100E+01
   0.59301E+01   0.10672E-01   0.14100E+01
   0.59301E+01   0.10676E-01   0.14099E+01
   0.59301E+01   0.10680E-01   0.14098E+01
   0.59301E+01   0.10684E-01   0.14098E+01
   0.59301E+01   0.10689E-01   0.14097E+01
   0.59301E+01   0.10693E-01   0.14095E+01
   0.59301E+01   0.10697E-01   0.14095E+01
   0.59301E+01   0.10702E-01   0.14094E+01
   0.59301E+01   0.10706E-01   0.14093E+01
   0.59301E+01   0.10710E-01   0.14093E+01
   0.59301E+01   0.10714E-01   0.14092E+01
   0.59301E+01   0.10719E-01   0.14091E+01
   0.59301E+01   0.10723E-01   0.14091E+01
   0.59301E+01   0.10727E-01   0.14091E+01
   0.59301E+01   0.10731E-01   0.14090E+01
   0.59301E+01   0.10736E-01   0.14090E+01
   0.59301E+01   0.10740E-01   0.14089E+01
   0.59301E+01   0.10744E-01   0.14087E+01
   0.59301E+01   0.10749E-01   0.14087E+01
   0.59301E+01   0.10753E-01   0.14085E+01
   0.59301E+01   0.10757E-01   0.14084E+01
   0.59301E+01   0.10762E-01   0.14084E+01
   0.59301E+01   0.10766E-01   0.14083E+01
   0.59301E+01   0.10770E-01   0.14083E+01
   0.59301E+01   0.10774E-01   0.14082E+01
   0.59301E+01   0.10779E-01   0.14081E+01
   0.59301E+01   0.10783E-01   0.14081E+01
   0.59301E+01   0.10787E-01   0.14080E+01
   0.59201E+01   0.10792E-01   0.14079E+01
   0.59201E+01   0.10796E-01   0.14078E+01
   0.59201E+01   0.10800E-01   0.14078E+01
   0.59201E+01   0.10805E-01   0.14077E+01
   0.59201E+01   0.10809E-01   0.14077E+01
   0.59201E+01   0.10813E-01   0.14076E+01
   0.59201E+01   0.10818E-01   0.14074E+01
   0.59201E+01   0.10822E-01   0.14072E+01
   0.59201E+01   0.10826E-01   0.14072E+01
   0.59201E+01   0.10831E-01   0.14072E+01
   0.59201E+01   0.10835E-01   0.14071E+01
   0.59201E+01   0.10839E-01   0.14070E+01
   0.59201E+01   0.10844E-01   0.14068E+01
   0.59201E+01   0.10848E-01   0.14068E+01
   0.59201E+01   0.10852E-01   0.14067E+01
   0.59201E+01   0.10857E-01   0.14066E+01
   0.59201E+01   0.10861E-01   0.14065E+01
   0.59201E+01   0.10865E-01   0.14064E+01
   0.59201E+01   0.10870E-01   0.14064E+01
   0.59201E+01   0.10874E-01   0.14063E+01
   0.59201E+01   0.10878E-01   0.14062E+01
   0.59201E+01   0.10883E-01   0.14061E+01
   0.59201E+01   0.10887E-01   0.14060E+01
   0.59201E+01   0.10891E-01   0.14058E+01
   0.59201E+01   0.10896E-01   0.14058E+01
   0.59201E+01   0.10900E-01   0.14057E+01
   0.59201E+01   0.10904E-01   0.14057E+01
   0.59201E+01   0.10909E-01   0.14057E+01
   0.59201E+01   0.10913E-01   0.14056E+01
   0.59201E+01   0.10917E-01   0.14056E+01
   0.59201E+01   0.10922E-01   0.14056E+01
   0.59201E+01   0.10926E-01   0.14055E+01
   0.59201E+01   0.10931E-01   0.14054E+01
   0.59201E+01   0.10935E-01   0.14053E+01
   0.59201E+01   0.10939E-01   0.14051E+01
   0.59201E+01   0.10944E-01   0.14050E+01
   0.59201E+01   0.10948E-01   0.14049E+01
   0.59201E+01   0.10952E-01   0.14050E+01
   0.59201E+01   0.10957E-01   0.14048E+01
   0.59201E+01   0.10961E-01   0.14048E+01
   0.59201E+01   0.10966E-01   0.14047E+01
   0.59101E+01   0.10970E-01   0.14047E+01
   0.59101E+01   0.10974E-01   0.14046E+01
   0.59101E+01   0.10979E-01   0.14044E+01
   0.59101E+01   0.10983E-01   0.14043E+01
   0.59101E+01   0.10987E-01   0.14042E+01
   0.59101E+01   0.10992E-01   0.14042E+01
   0.59101E+01   0.10996E-01   0.14041E+01
   0.59101E+01   0.11001E-01   0.14041E+01
   0.59101E+01   0.11005E-01   0.14039E+01
   0.59101E+01   0.11009E-01   0.14038E+01
   0.59101E+01   0.11014E-01   0.14039E+01
   0.59101E+01   0.11018E-01   0.14038E+01
   0.59101E+01   0.11023E-01   0.14036E+01
   0.59101E+01   0.11027E-01   0.14035E+01
   0.59101E+01   0.11031E-01   0.14035E+01
   0.59101E+01   0.11036E-01   0.14034E+01
   0.59101E+01   0.11040E-01   0.14032E+01
   0.59101E+01   0.11045E-01   0.14031E+01
   0.59101E+01   0.11049E-01   0.14031E+01
   0.59101E+01   0.11053E-01   0.14030E+01
   0.59101E+01   0.11058E-01   0.14030E+01
   0.59101E+01   0.11062E-01   0.14029E+01
   0.59101E+01   0.11067E-01   0.14028E+01
   0.59101E+01   0.11071E-01   0.14027E+01
   0.59101E+01   0.11076E-01   0.14027E+01
   0.59101E+01   0.11080E-01   0.14025E+01
   0.59101E+01   0.11084E-01   0.14025E+01
   0.59101E+01   0.11089E-01   0.14024E+01
   0.59101E+01   0.11093E-01   0.14023E+01
   0.59001E+01   0.11098E-01   0.14022E+01
   0.59001E+01   0.11102E-01   0.14021E+01
   0.59001E+01   0.11107E-01   0.14020E+01
   0.59001E+01   0.11111E-01   0.14020E+01
   0.59001E+01   0.11115E-01   0.14019E+01
   0.59001E+01   0.11120E-01   0.14018E+01
   0.59001E+01   0.11124E-01   0.14017E+01
   0.59001E+01   0.11129E-01   0.14017E+01
   0.59001E+01   0.11133E-01   0.14016E+01
   0.59001E+01   0.11138E-01   0.14015E+01
   0.59001E+01   0.11142E-01   0.14014E+01
   0.59001E+01   0.11147E-01   0.14012E+01
   0.59001E+01   0.11151E-01   0.14012E+01
   0.59001E+01   0.11155E-01   0.14011E+01
   0.59001E+01   0.11160E-01   0.14010E+01
   0.59001E+01   0.11164E-01   0.14010E+01
   0.59001E+01   0.11169E-01   0.14009E+01
   0.59001E+01   0.11173E-01   0.14008E+01
   0.59001E+01   0.11178E-01   0.14007E+01
   0.59001E+01   0.11182E-01   0.14007E+01
   0.59001E+01   0.11187E-01   0.14007E+01
   0.59001E+01   0.11191E-01   0.14006E+01
   0.59001E+01   0.11196E-01   0.14005E+01
   0.59001E+01   0.11200E-01   0.14004E+01
   0.59001E+01   0.11205E-01   0.14003E+01
   0.59001E+01   0.11209E-01   0.14003E+01
   0.59001E+01   0.11214E-01   0.14002E+01
   0.59001E+01   0.11218E-01   0.14001E+01
   0.59001E+01   0.11223E-01   0.14000E+01
   0.59001E+01   0.11227E-01   0.13998E+01
   0.59001E+01   0.11232E-01   0.13998E+01
   0.59001E+01   0.11236E-01   0.13997E+01
   0.59001E+01   0.11240E-01   0.13995E+01
   0.59001E+01   0.11245E-01   0.13995E+01
   0.58901E+01   0.11249E-01   0.13993E+01
   0.58901E+01   0.11254E-01   0.13992E+01
   0.58901E+01   0.11258E-01   0.13991E+01
   0.58901E+01   0.11263E-01   0.13990E+01
   0.58901E+01   0.11267E-01   0.13990E+01
   0.58901E+01   0.11272E-01   0.13990E+01
   0.58901E+01   0.11276E-01   0.13989E+01
   0.58901E+01   0.11281E-01   0.13989E+01
   0.58901E+01   0.11285E-01   0.13987E+01
   0.58901E+01   0.11290E-01   0.13987E+01
   0.58901E+01   0.11295E-01   0.13985E+01
   0.58901E+01   0.11299E-01   0.13985E+01
   0.58901E+01   0.11304E-01   0.13983E+01
   0.58901E+01   0.11308E-01   0.13983E+01
   0.58901E+01   0.11313E-01   0.13983E+01
   0.58901E+01   0.11317E-01   0.13983E+01
   0.58901E+01   0.11322E-01   0.13982E+01
   0.58901E+01   0.11326E-01   0.13981E+01
   0.58901E+01   0.11331E-01   0.13980E+01
   0.58901E+01   0.11335E-01   0.13980E+01
   0.58901E+01   0.11340E-01   0.13979E+01
   0.58901E+01   0.11344E-01   0.13978E+01
   0.58901E+01   0.11349E-01   0.13977E+01
   0.58901E+01   0.11353E-01   0.13976E+01
   0.58901E+01   0.11358E-01   0.13974E+01
   0.58901E+01   0.11362E-01   0.13973E+01
   0.58901E+01   0.11367E-01   0.13973E+01
   0.58901E+01   0.11371E-01   0.13972E+01
   0.58901E+01   0.11376E-01   0.13970E+01
   0.58901E+01   0.11381E-01   0.13970E+01
   0.58901E+01   0.11385E-01   0.13970E+01
   0.58901E+01   0.11390E-01   0.13970E+01
   0.58901E+01   0.11394E-01   0.13969E+01
   0.58901E+01   0.11399E-01   0.13969E+01
   0.58901E+01   0.11403E-01   0.13968E+01
   0.58901E+01   0.11408E-01   0.13966E+01
   0.58901E+01   0.11412E-01   0.13966E+01
   0.58901E+01   0.11417E-01   0.13965E+01
   0.58901E+01   0.11422E-01   0.13964E+01
   0.58901E+01   0.11426E-01   0.13964E+01
   0.58901E+01   0.11431E-01   0.13964E+01
   0.58901E+01   0.11435E-01   0.13963E+01
   0.58901E+01   0.11440E-01   0.13961E+01
   0.58801E+01   0.11444E-01   0.13961E+01
   0.58801E+01   0.11449E-01   0.13961E+01
   0.58801E+01   0.11454E-01   0.13959E+01
   0.58801E+01   0.11458E-01   0.13958E+01
   0.58801E+01   0.11463E-01   0.13957E+01
   0.58801E+01   0.11467E-01   0.13955E+01
   0.58801E+01   0.11472E-01   0.13955E+01
   0.58801E+01   0.11476E-01   0.13954E+01
   0.58801E+01   0.11481E-01   0.13953E+01
   0.58801E+01   0.11486E-01   0.13952E+01
   0.58801E+01   0.11490E-01   0.13951E+01
   0.58801E+01   0.11495E-01   0.13950E+01
   0.58801E+01   0.11499E-01   0.13948E+01
   0.58801E+01   0.11504E-01   0.13948E+01
   0.58801E+01   0.11509E-01   0.13947E+01
   0.58801E+01   0.11513E-01   0.13947E+01
   0.58801E+01   0.11518E-01   0.13946E+01
   0.58801E+01   0.11522E-01   0.13946E+01
   0.58801E+01   0.11527E-01   0.13945E+01
   0.58801E+01   0.11532E-01   0.13945E+01
   0.58801E+01   0.11536E-01   0.13944E+01
   0.58801E+01   0.11541E-01   0.13943E+01
   0.58801E+01   0.11545E-01   0.13943E+01
   0.58801E+01   0.11550E-01   0.13943E+01
   0.58801E+01   0.11555E-01   0.13942E+01
   0.58801E+01   0.11559E-01   0.13941E+01
   0.58801E+01   0.11564E-01   0.13939E+01
   0.58801E+01   0.11568E-01   0.13938E+01
   0.58801E+01   0.11573E-01   0.13937E+01
   0.58801E+01   0.11578E-01   0.13937E+01
   0.58801E+01   0.11582E-01   0.13935E+01
   0.58801E+01   0.11587E-01   0.13935E+01
   0.58801E+01   0.11592E-01   0.13934E+01
   0.58801E+01   0.11596E-01   0.13933E+01
   0.58701E+01   0.11601E-01   0.13932E+01
   0.58701E+01   0.11606E-01   0.13931E+01
   0.58701E+01   0.11610E-01   0.13931E+01
   0.58701E+01   0.11615E-01   0.13931E+01
   0.58701E+01   0.11619E-01   0.13930E+01
   0.58701E+01   0.11624E-01   0.13929E+01
   0.58701E+01   0.11629E-01   0.13929E+01
   0.58701E+01   0.11633E-01   0.13928E+01
   0.58701E+01   0.11638E-01   0.13929E+01
   0.58701E+01   0.11643E-01   0.13927E+01
   0.58701E+01   0.11647E-01   0.13927E+01
   0.58701E+01   0.11652E-01   0.13927E+01
   0.58701E+01   0.11657E-01   0.13926E+01
   0.58701E+01   0.11661E-01   0.13925E+01
   0.58701E+01   0.11666E-01   0.13925E+01
   0.58701E+01   0.11671E-01   0.13923E+01
   0.58701E+01   0.11675E-01   0.13923E+01
   0.58701E+01   0.11680E-01   0.13921E+01
   0.58701E+01   0.11685E-01   0.13920E+01
   0.58701E+01   0.11689E-01   0.13919E+01
   0.58701E+01   0.11694E-01   0.13917E+01
   0.58701E+01   0.11699E-01   0.13916E+01
   0.58701E+01   0.11703E-01   0.13916E+01
   0.58701E+01   0.11708E-01   0.13915E+01
   0.58701E+01   0.11713E-01   0.13913E+01
   0.58701E+01   0.11717E-01   0.13912E+01
   0.58701E+01   0.11722E-01   0.13911E+01
   0.58701E+01   0.11727E-01   0.13910E+01
   0.58701E+01   0.11731E-01   0.13909E+01
   0.58701E+01   0.11736E-01   0.13908E+01
   0.58701E+01   0.11741E-01   0.13908E+01
   0.58701E+01   0.11745E-01   0.13908E+01
   0.58701E+01   0.11750E-01   0.13907E+01
   0.58701E+01   0.11755E-01   0.13907E+01
   0.58701E+01   0.11760E-01   0.13907E+01
   0.58701E+01   0.11764E-01   0.13906E+01
   0.58701E+01   0.11769E-01   0.13905E+01
   0.58701E+01   0.11774E-01   0.13904E+01
   0.58701E+01   0.11778E-01   0.13904E+01
   0.58701E+01   0.11783E-01   0.13904E+01
   0.58701E+01   0.11788E-01   0.13903E+01
   0.58601E+01   0.11792E-01   0.13902E+01
   0.58601E+01   0.11797E-01   0.13900E+01
   0.58601E+01   0.11802E-01   0.13899E+01
   0.58601E+01   0.11807E-01   0.13897E+01
   0.58601E+01   0.11811E-01   0.13897E+01
   0.58601E+01   0.11816E-01   0.13896E+01
   0.58601E+01   0.11821E-01   0.13896E+01
   0.58601E+01   0.11825E-01   0.13895E+01
   0.58601E+01   0.11830E-01   0.13894E+01
   0.58601E+01   0.11835E-01   0.13893E+01
   0.58601E+01   0.11840E-01   0.13892E+01
   0.58601E+01   0.11844E-01   0.13892E+01
   0.58601E+01   0.11849E-01   0.13891E+01
   0.58601E+01   0.11854E-01   0.13890E+01
   0.58601E+01   0.11859E-01   0.13890E+01
   0.58601E+01   0.11863E-01   0.13890E+01
   0.58601E+01   0.11868E-01   0.13889E+01
   0.58601E+01   0.11873E-01   0.13889E+01
   0.58601E+01   0.11878E-01   0.13888E+01
   0.58601E+01   0.11882E-01   0.13888E+01
   0.58601E+01   0.11887E-01   0.13888E+01
   0.58601E+01   0.11892E-01   0.13887E+01
   0.58601E+01   0.11897E-01   0.13886E+01
   0.58601E+01   0.11901E-01   0.13886E+01
   0.58601E+01   0.11906E-01   0.13884E+01
   0.58601E+01   0.11911E-01   0.13884E+01
   0.58601E+01   0.11916E-01   0.13883E+01
   0.58601E+01   0.11920E-01   0.13881E+01
   0.58601E+01   0.11925E-01   0.13881E+01
   0.58601E+01   0.11930E-01   0.13879E+01
   0.58601E+01   0.11935E-01   0.13878E+01
   0.58601E+01   0.11939E-01   0.13877E+01
   0.58601E+01   0.11944E-01   0.13876E+01
   0.58601E+01   0.11949E-01   0.13875E+01
   0.58601E+01   0.11954E-01   0.13874E+01
   0.58601E+01   0.11959E-01   0.13872E+01
   0.58501E+01   0.11963E-01   0.13872E+01
   0.58601E+01   0.11968E-01   0.13870E+01
   0.58501E+01   0.11973E-01   0.13870E+01
   0.58501E+01   0.11978E-01   0.13870E+01
   0.58501E+01   0.11982E-01   0.13869E+01
   0.58501E+01   0.11987E-01   0.13868E+01
   0.58501E+01   0.11992E-01   0.13868E+01
   0.58501E+01   0.11997E-01   0.13867E+01
   0.58501E+01   0.12002E-01   0.13867E+01
   0.58501E+01   0.12006E-01   0.13867E+01
   0.58501E+01   0.12011E-01   0.13866E+01
   0.58501E+01   0.12016E-01   0.13866E+01
   0.58501E+01   0.12021E-01   0.13864E+01
   0.58501E+01   0.12026E-01   0.13863E+01
   0.58501E+01   0.12030E-01   0.13862E+01
   0.58501E+01   0.12035E-01   0.13861E+01
   0.58501E+01   0.12040E-01   0.13859E+01
   0.58501E+01   0.12045E-01   0.13859E+01
   0.58501E+01   0.12050E-01   0.13859E+01
   0.58501E+01   0.12054E-01   0.13858E+01
   0.58501E+01   0.12059E-01   0.13859E+01
   0.58501E+01   0.12064E-01   0.13857E+01
   0.58501E+01   0.12069E-01   0.13857E+01
   0.58501E+01   0.12074E-01   0.13856E+01
   0.58501E+01   0.12079E-01   0.13854E+01
   0.58501E+01   0.12083E-01   0.13852E+01
   0.58501E+01   0.12088E-01   0.13852E+01
   0.58501E+01   0.12093E-01   0.13851E+01
   0.58501E+01   0.12098E-01   0.13850E+01
   0.58501E+01   0.12103E-01   0.13850E+01
   0.58501E+01   0.12108E-01   0.13849E+01
   0.58501E+01   0.12112E-01   0.13848E+01
   0.58501E+01   0.12117E-01   0.13848E+01
   0.58501E+01   0.12122E-01   0.13848E+01
   0.58501E+01   0.12127E-01   0.13848E+01
   0.58501E+01   0.12132E-01   0.13847E+01
   0.58501E+01   0.12137E-01   0.13847E+01
   0.58501E+01   0.12141E-01   0.13847E+01
   0.58501E+01   0.12146E-01   0.13846E+01
   0.58501E+01   0.12151E-01   0.13845E+01
   0.58501E+01   0.12156E-01   0.13844E+01
   0.58501E+01   0.12161E-01   0.13843E+01
   0.58501E+01   0.12166E-01   0.13843E+01
   0.58501E+01   0.12171E-01   0.13842E+01
   0.58501E+01   0.12175E-01   0.13841E+01
   0.58501E+01   0.12180E-01   0.13841E+01
   0.58401E+01   0.12185E-01   0.13839E+01
   0.58401E+01   0.12190E-01   0.13839E+01
   0.58401E+01   0.12195E-01   0.13838E+01
   0.58401E+01   0.12200E-01   0.13837E+01
   0.58401E+01   0.12205E-01   0.13835E+01
   0.58401E+01   0.12210E-01   0.13833E+01
   0.58401E+01   0.12214E-01   0.13832E+01
   0.58401E+01   0.12219E-01   0.13831E+01
   0.58401E+01   0.12224E-01   0.13831E+01
   0.58401E+01   0.12229E-01   0.13830E+01
   0.58401E+01   0.12234E-01   0.13830E+01
   0.58401E+01   0.12239E-01   0.13827E+01
   0.58401E+01   0.12244E-01   0.13827E+01
   0.58401E+01   0.12249E-01   0.13826E+01
   0.58401E+01   0.12254E-01   0.13826E+01
   0.58401E+01   0.12258E-01   0.13825E+01
   0.58401E+01   0.12263E-01   0.13825E+01
   0.58401E+01   0.12268E-01   0.13823E+01
   0.58401E+01   0.12273E-01   0.13823E+01
   0.58401E+01   0.12278E-01   0.13821E+01
   0.58401E+01   0.12283E-01   0.13820E+01
   0.58401E+01   0.12288E-01   0.13821E+01
   0.58401E+01   0.12293E-01   0.13819E+01
   0.58401E+01   0.12298E-01   0.13818E+01
   0.58401E+01   0.12303E-01   0.13817E+01
   0.58401E+01   0.12307E-01   0.13815E+01
   0.58401E+01   0.12312E-01   0.13815E+01
   0.58401E+01   0.12317E-01   0.13815E+01
   0.58401E+01   0.12322E-01   0.13814E+01
   0.58401E+01   0.12327E-01   0.13813E+01
   0.58401E+01   0.12332E-01   0.13812E+01
   0.58401E+01   0.12337E-01   0.13811E+01
   0.58401E+01   0.12342E-01   0.13811E+01
   0.58401E+01   0.12347E-01   0.13810E+01
   0.58301E+01   0.12352E-01   0.13809E+01
   0.58301E+01   0.12357E-01   0.13808E+01
   0.58301E+01   0.12362E-01   0.13808E+01
   0.58301E+01   0.12367E-01   0.13807E+01
   0.58301E+01   0.12372E-01   0.13806E+01
   0.58301E+01   0.12376E-01   0.13806E+01
   0.58301E+01   0.12381E-01   0.13805E+01
   0.58301E+01   0.12386E-01   0.13803E+01
   0.58301E+01   0.12391E-01   0.13803E+01
   0.58301E+01   0.12396E-01   0.13802E+01
   0.58301E+01   0.12401E-01   0.13802E+01
   0.58301E+01   0.12406E-01   0.13801E+01
   0.58301E+01   0.12411E-01   0.13801E+01
   0.58301E+01   0.12416E-01   0.13801E+01
   0.58301E+01   0.12421E-01   0.13800E+01
   0.58301E+01   0.12426E-01   0.13800E+01
   0.58301E+01   0.12431E-01   0.13798E+01
   0.58301E+01   0.12436E-01   0.13796E+01
   0.58301E+01   0.12441E-01   0.13795E+01
   0.58301E+01   0.12446E-01   0.13794E+01
   0.58301E+01   0.12451E-01   0.13793E+01
   0.58301E+01   0.12456E-01   0.13793E+01
   0.58301E+01   0.12461E-01   0.13792E+01
   0.58301E+01   0.12466E-01   0.13791E+01
   0.58301E+01   0.12471E-01   0.13791E+01
   0.58301E+01   0.12476E-01   0.13789E+01
   0.58301E+01   0.12481E-01   0.13788E+01
   0.58301E+01   0.12486E-01   0.13787E+01
   0.58301E+01   0.12491E-01   0.13786E+01
   0.58301E+01   0.12496E-01   0.13786E+01
   0.58301E+01   0.12501E-01   0.13785E+01
   0.58301E+01   0.12506E-01   0.13784E+01
   0.58301E+01   0.12511E-01   0.13784E+01
   0.58301E+01   0.12516E-01   0.13783E+01
   0.58301E+01   0.12521E-01   0.13781E+01
   0.58301E+01   0.12526E-01   0.13780E+01
   0.58301E+01   0.12531E-01   0.13780E+01
   0.58301E+01   0.12536E-01   0.13779E+01
   0.58301E+01   0.12541E-01   0.13779E+01
   0.58301E+01   0.12546E-01   0.13779E+01
   0.58301E+01   0.12551E-01   0.13779E+01
   0.58201E+01   0.12556E-01   0.13777E+01
   0.58201E+01   0.12561E-01   0.13776E+01
   0.58201E+01   0.12566E-01   0.13775E+01
   0.58201E+01   0.12571E-01   0.13774E+01
   0.58201E+01   0.12576E-01   0.13775E+01
   0.58201E+01   0.12581E-01   0.13773E+01
   0.58201E+01   0.12586E-01   0.13772E+01
   0.58201E+01   0.12591E-01   0.13771E+01
   0.58201E+01   0.12596E-01   0.13770E+01
   0.58201E+01   0.12601E-01   0.13769E+01
   0.58201E+01   0.12606E-01   0.13769E+01
   0.58201E+01   0.12611E-01   0.13768E+01
   0.58201E+01   0.12616E-01   0.13767E+01
   0.58201E+01   0.12621E-01   0.13766E+01
   0.58201E+01   0.12626E-01   0.13765E+01
   0.58201E+01   0.12631E-01   0.13765E+01
   0.58201E+01   0.12636E-01   0.13764E+01
   0.58201E+01   0.12641E-01   0.13764E+01
   0.58201E+01   0.12646E-01   0.13764E+01
   0.58201E+01   0.12651E-01   0.13764E+01
   0.58201E+01   0.12656E-01   0.13763E+01
   0.58201E+01   0.12662E-01   0.13762E+01
   0.58201E+01   0.12667E-01   0.13761E+01
   0.58201E+01   0.12672E-01   0.13761E+01
   0.58201E+01   0.12677E-01   0.13760E+01
   0.58201E+01   0.12682E-01   0.13758E+01
   0.58201E+01   0.12687E-01   0.13758E+01
   0.58201E+01   0.12692E-01   0.13757E+01
   0.58201E+01   0.12697E-01   0.13757E+01
   0.58201E+01   0.12702E-01   0.13754E+01
   0.58201E+01   0.12707E-01   0.13754E+01
   0.58201E+01   0.12712E-01   0.13754E+01
   0.58201E+01   0.12717E-01   0.13753E+01
   0.58201E+01   0.12722E-01   0.13752E+01
   0.58101E+01   0.12727E-01   0.13751E+01
   0.58101E+01   0.12733E-01   0.13750E+01
   0.58101E+01   0.12738E-01   0.13749E+01
   0.58101E+01   0.12743E-01   0.13748E+01
   0.58101E+01   0.12748E-01   0.13747E+01
   0.58101E+01   0.12753E-01   0.13746E+01
   0.58101E+01   0.12758E-01   0.13745E+01
   0.58101E+01   0.12763E-01   0.13745E+01
   0.58101E+01   0.12768E-01   0.13744E+01
   0.58101E+01   0.12773E-01   0.13744E+01
   0.58101E+01   0.12778E-01   0.13743E+01
   0.58101E+01   0.12784E-01   0.13743E+01
   0.58101E+01   0.12789E-01   0.13741E+01
   0.58101E+01   0.12794E-01   0.13740E+01
   0.58101E+01   0.12799E-01   0.13740E+01
   0.58101E+01   0.12804E-01   0.13739E+01
   0.58101E+01   0.12809E-01   0.13739E+01
   0.58101E+01   0.12814E-01   0.13738E+01
   0.58101E+01   0.12819E-01   0.13737E+01
   0.58101E+01   0.12824E-01   0.13737E+01
   0.58101E+01   0.12830E-01   0.13736E+01
   0.58101E+01   0.12835E-01   0.13733E+01
   0.58101E+01   0.12840E-01   0.13732E+01
   0.58101E+01   0.12845E-01   0.13733E+01
   0.58101E+01   0.12850E-01   0.13732E+01
   0.58101E+01   0.12855E-01   0.13732E+01
   0.58101E+01   0.12860E-01   0.13732E+01
   0.58101E+01   0.12865E-01   0.13731E+01
   0.58101E+01   0.12871E-01   0.13730E+01
   0.58101E+01   0.12876E-01   0.13730E+01
   0.58101E+01   0.12881E-01   0.13729E+01
   0.58101E+01   0.12886E-01   0.13728E+01
   0.58101E+01   0.12891E-01   0.13728E+01
   0.58101E+01   0.12896E-01   0.13726E+01
   0.58101E+01   0.12902E-01   0.13726E+01
   0.58101E+01   0.12907E-01   0.13725E+01
   0.58101E+01   0.12912E-01   0.13724E+01
   0.58101E+01   0.12917E-01   0.13724E+01
   0.58101E+01   0.12922E-01   0.13723E+01
   0.58101E+01   0.12927E-01   0.13723E+01
   0.58101E+01   0.12932E-01   0.13722E+01
   0.58101E+01   0.12938E-01   0.13722E+01
   0.58101E+01   0.12943E-01   0.13721E+01
   0.58101E+01   0.12948E-01   0.13720E+01
   0.58101E+01   0.12953E-01   0.13719E+01
   0.58101E+01   0.12958E-01   0.13717E+01
   0.58001E+01   0.12964E-01   0.13715E+01
   0.58001E+01   0.12969E-01   0.13715E+01
   0.58001E+01   0.12974E-01   0.13713E+01
   0.58001E+01   0.12979E-01   0.13713E+01
   0.58001E+01   0.12984E-01   0.13713E+01
   0.58001E+01   0.12989E-01   0.13713E+01
   0.58001E+01   0.12995E-01   0.13710E+01
   0.58001E+01   0.13000E-01   0.13709E+01
   0.58001E+01   0.13005E-01   0.13708E+01
   0.58001E+01   0.13010E-01   0.13708E+01
   0.58001E+01   0.13015E-01   0.13708E+01
   0.58001E+01   0.13021E-01   0.13708E+01
   0.58001E+01   0.13026E-01   0.13705E+01
   0.58001E+01   0.13031E-01   0.13704E+01
   0.58001E+01   0.13036E-01   0.13704E+01
   0.58001E+01   0.13041E-01   0.13703E+01
   0.58001E+01   0.13047E-01   0.13702E+01
   0.58001E+01   0.13052E-01   0.13702E+01
   0.58001E+01   0.13057E-01   0.13701E+01
   0.58001E+01   0.13062E-01   0.13701E+01
   0.58001E+01   0.13068E-01   0.13699E+01
   0.58001E+01   0.13073E-01   0.13697E+01
   0.58001E+01   0.13078E-01   0.13696E+01
   0.58001E+01   0.13083E-01   0.13696E+01
   0.58001E+01   0.13088E-01   0.13695E+01
   0.58001E+01   0.13094E-01   0.13694E+01
   0.58001E+01   0.13099E-01   0.13693E+01
   0.58001E+01   0.13104E-01   0.13692E+01
   0.58001E+01   0.13109E-01   0.13691E+01
   0.58001E+01   0.13115E-01   0.13690E+01
   0.58001E+01   0.13120E-01   0.13689E+01
   0.58001E+01   0.13125E-01   0.13688E+01
   0.58001E+01   0.13130E-01   0.13688E+01
   0.58001E+01   0.13136E-01   0.13688E+01
   0.58001E+01   0.13141E-01   0.13688E+01
   0.58001E+01   0.13146E-01   0.13687E+01
   0.57901E+01   0.13151E-01   0.13686E+01
   0.57901E+01   0.13157E-01   0.13686E+01
   0.57901E+01   0.13162E-01   0.13686E+01
   0.57901E+01   0.13167E-01   0.13684E+01
   0.57901E+01   0.13172E-01   0.13683E+01
   0.57901E+01   0.13178E-01   0.13682E+01
   0.57901E+01   0.13183E-01   0.13681E+01
   0.57901E+01   0.13188E-01   0.13681E+01
   0.57901E+01   0.13193E-01   0.13680E+01
   0.57901E+01   0.13199E-01   0.13681E+01
   0.57901E+01   0.13204E-01   0.13680E+01
   0.57901E+01   0.13209E-01   0.13680E+01
   0.57901E+01   0.13215E-01   0.13678E+01
   0.57901E+01   0.13220E-01   0.13677E+01
   0.57901E+01   0.13225E-01   0.13676E+01
   0.57901E+01   0.13230E-01   0.13676E+01
   0.57901E+01   0.13236E-01   0.13674E+01
   0.57901E+01   0.13241E-01   0.13674E+01
   0.57901E+01   0.13246E-01   0.13673E+01
   0.57901E+01   0.13252E-01   0.13673E+01
   0.57901E+01   0.13257E-01   0.13670E+01
   0.57901E+01   0.13262E-01   0.13670E+01
   0.57901E+01   0.13267E-01   0.13669E+01
   0.57901E+01   0.13273E-01   0.13668E+01
   0.57901E+01   0.13278E-01   0.13668E+01
   0.57901E+01   0.13283E-01   0.13666E+01
   0.57901E+01   0.13289E-01   0.13666E+01
   0.57901E+01   0.13294E-01   0.13666E+01
   0.57901E+01   0.13299E-01   0.13665E+01
   0.57901E+01   0.13305E-01   0.13663E+01
   0.57901E+01   0.13310E-01   0.13663E+01
   0.57901E+01   0.13315E-01   0.13662E+01
   0.57901E+01   0.13321E-01   0.13661E+01
   0.57901E+01   0.13326E-01   0.13660E+01
   0.57901E+01   0.13331E-01   0.13659E+01
   0.57901E+01   0.13336E-01   0.13659E+01
   0.57901E+01   0.13342E-01   0.13659E+01
   0.57901E+01   0.13347E-01   0.13658E+01
   0.57901E+01   0.13352E-01   0.13657E+01
   0.57901E+01   0.13358E-01   0.13656E+01
   0.57901E+01   0.13363E-01   0.13656E+01
   0.57901E+01   0.13368E-01   0.13655E+01
   0.57801E+01   0.13374E-01   0.13654E+01
   0.57801E+01   0.13379E-01   0.13652E+01
   0.57801E+01   0.13385E-01   0.13651E+01
   0.57801E+01   0.13390E-01   0.13651E+01
   0.57801E+01   0.13395E-01   0.13651E+01
   0.57801E+01   0.13401E-01   0.13650E+01
   0.57801E+01   0.13406E-01   0.13648E+01
   0.57801E+01   0.13411E-01   0.13647E+01
   0.57801E+01   0.13417E-01   0.13646E+01
   0.57801E+01   0.13422E-01   0.13646E+01
   0.57801E+01   0.13427E-01   0.13645E+01
   0.57801E+01   0.13433E-01   0.13645E+01
   0.57801E+01   0.13438E-01   0.13644E+01
   0.57801E+01   0.13443E-01   0.13643E+01
   0.57801E+01   0.13449E-01   0.13641E+01
   0.57801E+01   0.13454E-01   0.13641E+01
   0.57801E+01   0.13460E-01   0.13641E+01
   0.57801E+01   0.13465E-01   0.13640E+01
   0.57801E+01   0.13470E-01   0.13640E+01
   0.57801E+01   0.13476E-01   0.13640E+01
   0.57801E+01   0.13481E-01   0.13639E+01
   0.57801E+01   0.13486E-01   0.13639E+01
   0.57801E+01   0.13492E-01   0.13639E+01
   0.57801E+01   0.13497E-01   0.13639E+01
   0.57801E+01   0.13503E-01   0.13638E+01
   0.57801E+01   0.13508E-01   0.13638E+01
   0.57801E+01   0.13513E-01   0.13637E+01
   0.57801E+01   0.13519E-01   0.13637E+01
   0.57801E+01   0.13524E-01   0.13637E+01
   0.57801E+01   0.13530E-01   0.13632E+01
   0.57801E+01   0.13535E-01   0.13633E+01
   0.57801E+01   0.13540E-01   0.13631E+01
   0.57801E+01   0.13546E-01   0.13630E+01
   0.57801E+01   0.13551E-01   0.13628E+01
   0.57801E+01   0.13557E-01   0.13628E+01
   0.57801E+01   0.13562E-01   0.13628E+01
   0.57801E+01   0.13568E-01   0.13627E+01
   0.57801E+01   0.13573E-01   0.13626E+01
   0.57801E+01   0.13578E-01   0.13625E+01
   0.57701E+01   0.13584E-01   0.13623E+01
   0.57801E+01   0.13589E-01   0.13623E+01
   0.57701E+01   0.13595E-01   0.13622E+01
   0.57701E+01   0.13600E-01   0.13621E+01
   0.57701E+01   0.13606E-01   0.13621E+01
   0.57701E+01   0.13611E-01   0.13620E+01
   0.57701E+01   0.13616E-01   0.13619E+01
   0.57701E+01   0.13622E-01   0.13618E+01
   0.57701E+01   0.13627E-01   0.13618E+01
   0.57701E+01   0.13633E-01   0.13618E+01
   0.57701E+01   0.13638E-01   0.13617E+01
   0.57701E+01   0.13644E-01   0.13616E+01
   0.57701E+01   0.13649E-01   0.13615E+01
   0.57701E+01   0.13655E-01   0.13615E+01
   0.57701E+01   0.13660E-01   0.13614E+01
   0.57701E+01   0.13665E-01   0.13613E+01
   0.57701E+01   0.13671E-01   0.13611E+01
   0.57701E+01   0.13676E-01   0.13611E+01
   0.57701E+01   0.13682E-01   0.13611E+01
   0.57701E+01   0.13687E-01   0.13610E+01
   0.57701E+01   0.13693E-01   0.13607E+01
   0.57701E+01   0.13698E-01   0.13606E+01
   0.57701E+01   0.13704E-01   0.13605E+01
   0.57701E+01   0.13709E-01   0.13605E+01
   0.57701E+01   0.13715E-01   0.13604E+01
   0.57701E+01   0.13720E-01   0.13604E+01
   0.57701E+01   0.13726E-01   0.13603E+01
   0.57701E+01   0.13731E-01   0.13601E+01
   0.57701E+01   0.13737E-01   0.13600E+01
   0.57701E+01   0.13742E-01   0.13600E+01
   0.57701E+01   0.13748E-01   0.13599E+01
   0.57701E+01   0.13753E-01   0.13599E+01
   0.57701E+01   0.13759E-01   0.13598E+01
   0.57701E+01   0.13764E-01   0.13597E+01
   0.57701E+01   0.13770E-01   0.13597E+01
   0.57701E+01   0.13775E-01   0.13596E+01
   0.57701E+01   0.13781E-01   0.13596E+01
   0.57701E+01   0.13786E-01   0.13596E+01
   0.57701E+01   0.13792E-01   0.13595E+01
   0.57701E+01   0.13797E-01   0.13595E+01
   0.57701E+01   0.13803E-01   0.13593E+01
   0.57701E+01   0.13808E-01   0.13592E+01
   0.57701E+01   0.13814E-01   0.13592E+01
   0.57701E+01   0.13819E-01   0.13591E+01
   0.57701E+01   0.13825E-01   0.13589E+01
   0.57701E+01   0.13830E-01   0.13588E+01
   0.57701E+01   0.13836E-01   0.13588E+01
   0.57701E+01   0.13841E-01   0.13587E+01
   0.57601E+01   0.13847E-01   0.13586E+01
   0.57601E+01   0.13852E-01   0.13587E+01
   0.57601E+01   0.13858E-01   0.13584E+01
   0.57601E+01   0.13863E-01   0.13584E+01
   0.57601E+01   0.13869E-01   0.13584E+01
   0.57601E+01   0.13874E-01   0.13583E+01
   0.57601E+01   0.13880E-01   0.13582E+01
   0.57601E+01   0.13886E-01   0.13580E+01
   0.57601E+01   0.13891E-01   0.13580E+01
   0.57601E+01   0.13897E-01   0.13579E+01
   0.57601E+01   0.13902E-01   0.13577E+01
   0.57601E+01   0.13908E-01   0.13576E+01
   0.57601E+01   0.13913E-01   0.13575E+01
   0.57601E+01   0.13919E-01   0.13575E+01
   0.57601E+01   0.13924E-01   0.13575E+01
   0.57601E+01   0.13930E-01   0.13575E+01
   0.57601E+01   0.13936E-01   0.13574E+01
   0.57601E+01   0.13941E-01   0.13572E+01
   0.57601E+01   0.13947E-01   0.13571E+01
   0.57601E+01   0.13952E-01   0.13571E+01
   0.57601E+01   0.13958E-01   0.13570E+01
   0.57601E+01   0.13963E-01   0.13570E+01
   0.57601E+01   0.13969E-01   0.13570E+01
   0.57601E+01   0.13975E-01   0.13568E+01
   0.57601E+01   0.13980E-01   0.13566E+01
   0.57601E+01   0.13986E-01   0.13566E+01
   0.57601E+01   0.13991E-01   0.13565E+01
   0.57601E+01   0.13997E-01   0.13563E+01
   0.57601E+01   0.14003E-01   0.13563E+01
   0.57601E+01   0.14008E-01   0.13562E+01
   0.57601E+01   0.14014E-01   0.13561E+01
   0.57601E+01   0.14019E-01   0.13561E+01
   0.57601E+01   0.14025E-01   0.13561E+01
   0.57601E+01   0.14031E-01   0.13561E+01
   0.57601E+01   0.14036E-01   0.13560E+01
   0.57601E+01   0.14042E-01   0.13559E+01
   0.57601E+01   0.14047E-01   0.13559E+01
   0.57601E+01   0.14053E-01   0.13558E+01
   0.57601E+01   0.14059E-01   0.13556E+01
   0.57501E+01   0.14064E-01   0.13556E+01
   0.57601E+01   0.14070E-01   0.13556E+01
   0.57501E+01   0.14075E-01   0.13555E+01
   0.57601E+01   0.14081E-01   0.13554E+01
   0.57601E+01   0.14087E-01   0.13554E+01
   0.57601E+01   0.14092E-01   0.13553E+01
   0.57601E+01   0.14098E-01   0.13553E+01
   0.57601E+01   0.14104E-01   0.13553E+01
   0.57501E+01   0.14109E-01   0.13552E+01
   0.57501E+01   0.14115E-01   0.13551E+01
   0.57501E+01   0.14121E-01   0.13551E+01
   0.57501E+01   0.14126E-01   0.13551E+01
   0.57501E+01   0.14132E-01   0.13548E+01
   0.57501E+01   0.14137E-01   0.13547E+01
   0.57501E+01   0.14143E-01   0.13547E+01
   0.57501E+01   0.14149E-01   0.13546E+01
   0.57501E+01   0.14154E-01   0.13545E+01
   0.57501E+01   0.14160E-01   0.13544E+01
   0.57501E+01   0.14166E-01   0.13542E+01
   0.57501E+01   0.14171E-01   0.13541E+01
   0.57501E+01   0.14177E-01   0.13541E+01
   0.57501E+01   0.14183E-01   0.13540E+01
   0.57501E+01   0.14188E-01   0.13539E+01
   0.57501E+01   0.14194E-01   0.13539E+01
   0.57501E+01   0.14200E-01   0.13538E+01
   0.57501E+01   0.14205E-01   0.13537E+01
   0.57501E+01   0.14211E-01   0.13537E+01
   0.57501E+01   0.14217E-01   0.13537E+01
   0.57501E+01   0.14222E-01   0.13534E+01
   0.57501E+01   0.14228E-01   0.13533E+01
   0.57501E+01   0.14234E-01   0.13533E+01
   0.57501E+01   0.14239E-01   0.13533E+01
   0.57501E+01   0.14245E-01   0.13532E+01
   0.57501E+01   0.14251E-01   0.13532E+01
   0.57501E+01   0.14257E-01   0.13529E+01
   0.57501E+01   0.14262E-01   0.13529E+01
   0.57501E+01   0.14268E-01   0.13529E+01
   0.57501E+01   0.14274E-01   0.13528E+01
   0.57501E+01   0.14279E-01   0.13527E+01
   0.57501E+01   0.14285E-01   0.13527E+01
   0.57501E+01   0.14291E-01   0.13524E+01
   0.57501E+01   0.14296E-01   0.13523E+01
   0.57501E+01   0.14302E-01   0.13522E+01
   0.57401E+01   0.14308E-01   0.13521E+01
   0.57501E+01   0.14314E-01   0.13521E+01
   0.57401E+01   0.14319E-01   0.13519E+01
   0.57401E+01   0.14325E-01   0.13518E+01
   0.57401E+01   0.14331E-01   0.13518E+01
   0.57401E+01   0.14337E-01   0.13516E+01
   0.57401E+01   0.14342E-01   0.13516E+01
   0.57401E+01   0.14348E-01   0.13516E+01
   0.57401E+01   0.14354E-01   0.13515E+01
   0.57401E+01   0.14359E-01   0.13515E+01
   0.57401E+01   0.14365E-01   0.13513E+01
   0.57401E+01   0.14371E-01   0.13513E+01
   0.57401E+01   0.14377E-01   0.13512E+01
   0.57401E+01   0.14382E-01   0.13512E+01
   0.57401E+01   0.14388E-01   0.13511E+01
   0.57401E+01   0.14394E-01   0.13511E+01
   0.57401E+01   0.14400E-01   0.13510E+01
   0.57401E+01   0.14405E-01   0.13510E+01
   0.57401E+01   0.14411E-01   0.13510E+01
   0.57401E+01   0.14417E-01   0.13510E+01
   0.57401E+01   0.14423E-01   0.13509E+01
   0.57401E+01   0.14428E-01   0.13509E+01
   0.57401E+01   0.14434E-01   0.13508E+01
   0.57401E+01   0.14440E-01   0.13508E+01
   0.57401E+01   0.14446E-01   0.13506E+01
   0.57401E+01   0.14452E-01   0.13505E+01
   0.57401E+01   0.14457E-01   0.13505E+01
   0.57401E+01   0.14463E-01   0.13504E+01
   0.57401E+01   0.14469E-01   0.13503E+01
   0.57401E+01   0.14475E-01   0.13501E+01
   0.57401E+01   0.14480E-01   0.13500E+01
   0.57401E+01   0.14486E-01   0.13499E+01
   0.57401E+01   0.14492E-01   0.13499E+01
   0.57401E+01   0.14498E-01   0.13497E+01
   0.57401E+01   0.14504E-01   0.13495E+01
   0.57401E+01   0.14509E-01   0.13495E+01
   0.57401E+01   0.14515E-01   0.13495E+01
   0.57401E+01   0.14521E-01   0.13494E+01
   0.57401E+01   0.14527E-01   0.13494E+01
   0.57401E+01   0.14533E-01   0.13493E+01
   0.57401E+01   0.14538E-01   0.13492E+01
   0.57401E+01   0.14544E-01   0.13492E+01
   0.57401E+01   0.14550E-01   0.13491E+01
   0.57401E+01   0.14556E-01   0.13490E+01
   0.57401E+01   0.14562E-01   0.13488E+01
   0.57401E+01   0.14567E-01   0.13487E+01
   0.57401E+01   0.14573E-01   0.13487E+01
   0.57401E+01   0.14579E-01   0.13487E+01
   0.57301E+01   0.14585E-01   0.13486E+01
   0.57301E+01   0.14591E-01   0.13485E+01
   0.57301E+01   0.14597E-01   0.13484E+01
   0.57301E+01   0.14602E-01   0.13483E+01
   0.57301E+01   0.14608E-01   0.13483E+01
   0.57301E+01   0.14614E-01   0.13482E+01
   0.57301E+01   0.14620E-01   0.13481E+01
   0.57301E+01   0.14626E-01   0.13481E+01
   0.57301E+01   0.14632E-01   0.13480E+01
   0.57301E+01   0.14637E-01   0.13479E+01
   0.57301E+01   0.14643E-01   0.13478E+01
   0.57301E+01   0.14649E-01   0.13477E+01
   0.57301E+01   0.14655E-01   0.13477E+01
   0.57301E+01   0.14661E-01   0.13475E+01
   0.57301E+01   0.14667E-01   0.13475E+01
   0.57301E+01   0.14673E-01   0.13475E+01
   0.57301E+01   0.14678E-01   0.13474E+01
   0.57301E+01   0.14684E-01   0.13473E+01
   0.57301E+01   0.14690E-01   0.13473E+01
   0.57301E+01   0.14696E-01   0.13472E+01
   0.57301E+01   0.14702E-01   0.13471E+01
   0.57301E+01   0.14708E-01   0.13471E+01
   0.57301E+01   0.14714E-01   0.13471E+01
   0.57301E+01   0.14720E-01   0.13470E+01
   0.57301E+01   0.14725E-01   0.13470E+01
   0.57301E+01   0.14731E-01   0.13469E+01
   0.57301E+01   0.14737E-01   0.13468E+01
   0.57301E+01   0.14743E-01   0.13468E+01
   0.57301E+01   0.14749E-01   0.13467E+01
   0.57301E+01   0.14755E-01   0.13466E+01
   0.57301E+01   0.14761E-01   0.13465E+01
   0.57301E+01   0.14767E-01   0.13464E+01
   0.57301E+01   0.14773E-01   0.13463E+01
   0.57301E+01   0.14778E-01   0.13462E+01
   0.57301E+01   0.14784E-01   0.13461E+01
   0.57301E+01   0.14790E-01   0.13460E+01
   0.57301E+01   0.14796E-01   0.13459E+01
   0.57301E+01   0.14802E-01   0.13458E+01
   0.57301E+01   0.14808E-01   0.13456E+01
   0.57301E+01   0.14814E-01   0.13455E+01
   0.57301E+01   0.14820E-01   0.13454E+01
   0.57201E+01   0.14826E-01   0.13453E+01
   0.57201E+01   0.14832E-01   0.13452E+01
   0.57201E+01   0.14838E-01   0.13451E+01
   0.57201E+01   0.14844E-01   0.13450E+01
   0.57201E+01   0.14849E-01   0.13449E+01
   0.57201E+01   0.14855E-01   0.13449E+01
   0.57201E+01   0.14861E-01   0.13449E+01
   0.57201E+01   0.14867E-01   0.13449E+01
   0.57201E+01   0.14873E-01   0.13449E+01
   0.57201E+01   0.14879E-01   0.13448E+01
   0.57201E+01   0.14885E-01   0.13448E+01
   0.57201E+01   0.14891E-01   0.13447E+01
   0.57201E+01   0.14897E-01   0.13445E+01
   0.57201E+01   0.14903E-01   0.13445E+01
   0.57201E+01   0.14909E-01   0.13443E+01
   0.57201E+01   0.14915E-01   0.13443E+01
   0.57201E+01   0.14921E-01   0.13442E+01
   0.57201E+01   0.14927E-01   0.13441E+01
   0.57201E+01   0.14933E-01   0.13440E+01
   0.57201E+01   0.14939E-01   0.13439E+01
   0.57201E+01   0.14945E-01   0.13439E+01
   0.57201E+01   0.14951E-01   0.13438E+01
   0.57201E+01   0.14957E-01   0.13437E+01
   0.57201E+01   0.14963E-01   0.13436E+01
   0.57201E+01   0.14969E-01   0.13435E+01
   0.57201E+01   0.14975E-01   0.13435E+01
   0.57201E+01   0.14981E-01   0.13434E+01
   0.57201E+01   0.14987E-01   0.13433E+01
   0.57201E+01   0.14993E-01   0.13433E+01
   0.57201E+01   0.14999E-01   0.13431E+01
   0.57201E+01   0.15005E-01   0.13430E+01
   0.57201E+01   0.15011E-01   0.13429E+01
   0.57201E+01   0.15017E-01   0.13428E+01
   0.57201E+01   0.15023E-01   0.13427E+01
   0.57201E+01   0.15029E-01   0.13427E+01
   0.57201E+01   0.15035E-01   0.13426E+01
   0.57201E+01   0.15041E-01   0.13425E+01
   0.57201E+01   0.15047E-01   0.13425E+01
   0.57201E+01   0.15053E-01   0.13425E+01
   0.57201E+01   0.15059E-01   0.13425E+01
   0.57201E+01   0.15065E-01   0.13425E+01
   0.57201E+01   0.15071E-01   0.13425E+01
   0.57201E+01   0.15077E-01   0.13424E+01
   0.57201E+01   0.15083E-01   0.13424E+01
   0.57201E+01   0.15089E-01   0.13422E+01
   0.57201E+01   0.15095E-01   0.13421E+01
   0.57201E+01   0.15101E-01   0.13421E+01
   0.57201E+01   0.15107E-01   0.13420E+01
   0.57201E+01   0.15113E-01   0.13419E+01
   0.57201E+01   0.15119E-01   0.13418E+01
   0.57101E+01   0.15125E-01   0.13416E+01
   0.57101E+01   0.15131E-01   0.13415E+01
   0.57101E+01   0.15137E-01   0.13415E+01
   0.57101E+01   0.15143E-01   0.13415E+01
   0.57101E+01   0.15149E-01   0.13413E+01
   0.57101E+01   0.15155E-01   0.13413E+01
   0.57101E+01   0.15161E-01   0.13412E+01
   0.57101E+01   0.15167E-01   0.13412E+01
   0.57101E+01   0.15173E-01   0.13412E+01
   0.57101E+01   0.15179E-01   0.13409E+01
   0.57101E+01   0.15185E-01   0.13409E+01
   0.57101E+01   0.15191E-01   0.13407E+01
   0.57101E+01   0.15198E-01   0.13406E+01
   0.57101E+01   0.15204E-01   0.13407E+01
   0.57101E+01   0.15210E-01   0.13407E+01
   0.57101E+01   0.15216E-01   0.13406E+01
   0.57101E+01   0.15222E-01   0.13405E+01
   0.57101E+01   0.15228E-01   0.13405E+01
   0.57101E+01   0.15234E-01   0.13404E+01
   0.57101E+01   0.15240E-01   0.13403E+01
   0.57101E+01   0.15246E-01   0.13402E+01
   0.57101E+01   0.15252E-01   0.13401E+01
   0.57101E+01   0.15258E-01   0.13400E+01
   0.57101E+01   0.15264E-01   0.13398E+01
   0.57101E+01   0.15271E-01   0.13397E+01
   0.57101E+01   0.15277E-01   0.13396E+01
   0.57101E+01   0.15283E-01   0.13394E+01
   0.57101E+01   0.15289E-01   0.13393E+01
   0.57101E+01   0.15295E-01   0.13392E+01
   0.57101E+01   0.15301E-01   0.13392E+01
   0.57101E+01   0.15307E-01   0.13391E+01
   0.57101E+01   0.15313E-01   0.13390E+01
   0.57101E+01   0.15319E-01   0.13390E+01
   0.57101E+01   0.15326E-01   0.13389E+01
   0.57101E+01   0.15332E-01   0.13389E+01
   0.57101E+01   0.15338E-01   0.13388E+01
   0.57101E+01   0.15344E-01   0.13387E+01
   0.57001E+01   0.15350E-01   0.13386E+01
   0.57001E+01   0.15356E-01   0.13385E+01
   0.57001E+01   0.15362E-01   0.13385E+01
   0.57001E+01   0.15369E-01   0.13384E+01
   0.57001E+01   0.15375E-01   0.13383E+01
   0.57001E+01   0.15381E-01   0.13383E+01
   0.57001E+01   0.15387E-01   0.13383E+01
   0.57001E+01   0.15393E-01   0.13382E+01
   0.57001E+01   0.15399E-01   0.13381E+01
   0.57001E+01   0.15405E-01   0.13381E+01
   0.57001E+01   0.15412E-01   0.13381E+01
   0.57001E+01   0.15418E-01   0.13381E+01
   0.57001E+01   0.15424E-01   0.13380E+01
   0.57001E+01   0.15430E-01   0.13380E+01
   0.57001E+01   0.15436E-01   0.13379E+01
   0.57001E+01   0.15442E-01   0.13378E+01
   0.57001E+01   0.15449E-01   0.13377E+01
   0.57001E+01   0.15455E-01   0.13376E+01
   0.57001E+01   0.15461E-01   0.13375E+01
   0.57001E+01   0.15467E-01   0.13374E+01
   0.57001E+01   0.15473E-01   0.13374E+01
   0.57001E+01   0.15479E-01   0.13372E+01
   0.57001E+01   0.15486E-01   0.13371E+01
   0.57001E+01   0.15492E-01   0.13369E+01
   0.57001E+01   0.15498E-01   0.13369E+01
   0.57001E+01   0.15504E-01   0.13368E+01
   0.57001E+01   0.15510E-01   0.13366E+01
   0.57001E+01   0.15517E-01   0.13365E+01
   0.57001E+01   0.15523E-01   0.13364E+01
   0.57001E+01   0.15529E-01   0.13364E+01
   0.57001E+01   0.15535E-01   0.13364E+01
   0.57001E+01   0.15541E-01   0.13363E+01
   0.57001E+01   0.15548E-01   0.13362E+01
   0.57001E+01   0.15554E-01   0.13362E+01
   0.57001E+01   0.15560E-01   0.13361E+01
   0.57001E+01   0.15566E-01   0.13360E+01
   0.57001E+01   0.15572E-01   0.13359E+01
   0.57001E+01   0.15579E-01   0.13359E+01
   0.57001E+01   0.15585E-01   0.13358E+01
   0.57001E+01   0.15591E-01   0.13358E+01
   0.57001E+01   0.15597E-01   0.13356E+01
   0.57001E+01   0.15604E-01   0.13355E+01
   0.57001E+01   0.15610E-01   0.13354E+01
   0.57001E+01   0.15616E-01   0.13353E+01
   0.57001E+01   0.15622E-01   0.13353E+01
   0.57001E+01   0.15629E-01   0.13353E+01
   0.57001E+01   0.15635E-01   0.13353E+01
   0.56901E+01   0.15641E-01   0.13351E+01
   0.56901E+01   0.15647E-01   0.13352E+01
   0.56901E+01   0.15654E-01   0.13351E+01
   0.56901E+01   0.15660E-01   0.13351E+01
   0.56901E+01   0.15666E-01   0.13349E+01
   0.56901E+01   0.15672E-01   0.13348E+01
   0.56901E+01   0.15679E-01   0.13347E+01
   0.56901E+01   0.15685E-01   0.13346E+01
   0.56901E+01   0.15691E-01   0.13346E+01
   0.56901E+01   0.15697E-01   0.13345E+01
   0.56901E+01   0.15704E-01   0.13344E+01
   0.56901E+01   0.15710E-01   0.13344E+01
   0.56901E+01   0.15716E-01   0.13344E+01
   0.56901E+01   0.15722E-01   0.13343E+01
   0.56901E+01   0.15729E-01   0.13341E+01
   0.56901E+01   0.15735E-01   0.13341E+01
   0.56901E+01   0.15741E-01   0.13340E+01
   0.56901E+01   0.15748E-01   0.13339E+01
   0.56901E+01   0.15754E-01   0.13338E+01
   0.56901E+01   0.15760E-01   0.13338E+01
   0.56901E+01   0.15767E-01   0.13338E+01
   0.56901E+01   0.15773E-01   0.13338E+01
   0.56901E+01   0.15779E-01   0.13337E+01
   0.56901E+01   0.15785E-01   0.13337E+01
   0.56901E+01   0.15792E-01   0.13336E+01
   0.56901E+01   0.15798E-01   0.13334E+01
   0.56901E+01   0.15804E-01   0.13334E+01
   0.56901E+01   0.15811E-01   0.13333E+01
   0.56901E+01   0.15817E-01   0.13331E+01
   0.56901E+01   0.15823E-01   0.13329E+01
   0.56901E+01   0.15830E-01   0.13329E+01
   0.56901E+01   0.15836E-01   0.13328E+01
   0.56901E+01   0.15842E-01   0.13327E+01
   0.56901E+01   0.15849E-01   0.13327E+01
   0.56901E+01   0.15855E-01   0.13327E+01
   0.56901E+01   0.15861E-01   0.13326E+01
   0.56901E+01   0.15868E-01   0.13324E+01
   0.56901E+01   0.15874E-01   0.13324E+01
   0.56901E+01   0.15880E-01   0.13322E+01
   0.56901E+01   0.15887E-01   0.13321E+01
   0.56901E+01   0.15893E-01   0.13320E+01
   0.56901E+01   0.15899E-01   0.13318E+01
   0.56901E+01   0.15906E-01   0.13318E+01
   0.56901E+01   0.15912E-01   0.13317E+01
   0.56901E+01   0.15918E-01   0.13317E+01
   0.56901E+01   0.15925E-01   0.13317E+01
   0.56801E+01   0.15931E-01   0.13316E+01
   0.56801E+01   0.15937E-01   0.13316E+01
   0.56801E+01   0.15944E-01   0.13316E+01
   0.56801E+01   0.15950E-01   0.13315E+01
   0.56901E+01   0.15957E-01   0.13315E+01
   0.56801E+01   0.15963E-01   0.13315E+01
   0.56901E+01   0.15969E-01   0.13315E+01
   0.56801E+01   0.15976E-01   0.13313E+01
   0.56801E+01   0.15982E-01   0.13313E+01
   0.56801E+01   0.15989E-01   0.13311E+01
   0.56801E+01   0.15995E-01   0.13310E+01
   0.56801E+01   0.16001E-01   0.13308E+01
   0.56801E+01   0.16008E-01   0.13308E+01
   0.56801E+01   0.16014E-01   0.13307E+01
   0.56801E+01   0.16020E-01   0.13306E+01
   0.56801E+01   0.16027E-01   0.13305E+01
   0.56801E+01   0.16033E-01   0.13303E+01
   0.56801E+01   0.16040E-01   0.13303E+01
   0.56801E+01   0.16046E-01   0.13302E+01
   0.56801E+01   0.16053E-01   0.13302E+01
   0.56801E+01   0.16059E-01   0.13301E+01
   0.56801E+01   0.16065E-01   0.13301E+01
   0.56801E+01   0.16072E-01   0.13300E+01
   0.56801E+01   0.16078E-01   0.13298E+01
   0.56801E+01   0.16085E-01   0.13298E+01
   0.56801E+01   0.16091E-01   0.13297E+01
   0.56801E+01   0.16097E-01   0.13298E+01
   0.56801E+01   0.16104E-01   0.13297E+01
   0.56801E+01   0.16110E-01   0.13296E+01
   0.56801E+01   0.16117E-01   0.13295E+01
   0.56801E+01   0.16123E-01   0.13294E+01
   0.56801E+01   0.16130E-01   0.13294E+01
   0.56801E+01   0.16136E-01   0.13294E+01
   0.56801E+01   0.16143E-01   0.13293E+01
   0.56801E+01   0.16149E-01   0.13293E+01
   0.56801E+01   0.16155E-01   0.13293E+01
   0.56801E+01   0.16162E-01   0.13293E+01
   0.56801E+01   0.16168E-01   0.13292E+01
   0.56801E+01   0.16175E-01   0.13292E+01
   0.56801E+01   0.16181E-01   0.13290E+01
   0.56801E+01   0.16188E-01   0.13289E+01
   0.56801E+01   0.16194E-01   0.13287E+01
   0.56801E+01   0.16201E-01   0.13286E+01
   0.56801E+01   0.16207E-01   0.13286E+01
   0.56801E+01   0.16214E-01   0.13284E+01
   0.56801E+01   0.16220E-01   0.13282E+01
   0.56701E+01   0.16227E-01   0.13281E+01
   0.56701E+01   0.16233E-01   0.13280E+01
   0.56701E+01   0.16240E-01   0.13280E+01
   0.56701E+01   0.16246E-01   0.13279E+01
   0.56701E+01   0.16253E-01   0.13278E+01
   0.56701E+01   0.16259E-01   0.13277E+01
   0.56701E+01   0.16266E-01   0.13277E+01
   0.56701E+01   0.16272E-01   0.13277E+01
   0.56701E+01   0.16279E-01   0.13277E+01
   0.56701E+01   0.16285E-01   0.13276E+01
   0.56701E+01   0.16292E-01   0.13275E+01
   0.56701E+01   0.16298E-01   0.13274E+01
   0.56701E+01   0.16305E-01   0.13273E+01
   0.56701E+01   0.16311E-01   0.13271E+01
   0.56701E+01   0.16318E-01   0.13270E+01
   0.56701E+01   0.16324E-01   0.13270E+01
   0.56701E+01   0.16331E-01   0.13270E+01
   0.56701E+01   0.16337E-01   0.13269E+01
   0.56701E+01   0.16344E-01   0.13268E+01
   0.56701E+01   0.16350E-01   0.13267E+01
   0.56701E+01   0.16357E-01   0.13266E+01
   0.56701E+01   0.16363E-01   0.13265E+01
   0.56701E+01   0.16370E-01   0.13265E+01
   0.56701E+01   0.16376E-01   0.13264E+01
   0.56701E+01   0.16383E-01   0.13263E+01
   0.56701E+01   0.16389E-01   0.13262E+01
   0.56701E+01   0.16396E-01   0.13261E+01
   0.56701E+01   0.16403E-01   0.13261E+01
   0.56701E+01   0.16409E-01   0.13261E+01
   0.56701E+01   0.16416E-01   0.13259E+01
   0.56701E+01   0.16422E-01   0.13259E+01
   0.56701E+01   0.16429E-01   0.13258E+01
   0.56701E+01   0.16435E-01   0.13257E+01
   0.56701E+01   0.16442E-01   0.13255E+01
   0.56701E+01   0.16448E-01   0.13254E+01
   0.56701E+01   0.16455E-01   0.13254E+01
   0.56701E+01   0.16462E-01   0.13254E+01
   0.56701E+01   0.16468E-01   0.13253E+01
   0.56701E+01   0.16475E-01   0.13253E+01
   0.56701E+01   0.16481E-01   0.13252E+01
   0.56701E+01   0.16488E-01   0.13252E+01
   0.56701E+01   0.16495E-01   0.13251E+01
   0.56701E+01   0.16501E-01   0.13251E+01
   0.56701E+01   0.16508E-01   0.13250E+01
   0.56701E+01   0.16514E-01   0.13250E+01
   0.56701E+01   0.16521E-01   0.13249E+01
   0.56701E+01   0.16528E-01   0.13249E+01
   0.56701E+01   0.16534E-01   0.13249E+01
   0.56701E+01   0.16541E-01   0.13248E+01
   0.56701E+01   0.16547E-01   0.13248E+01
   0.56701E+01   0.16554E-01   0.13247E+01
   0.56701E+01   0.16561E-01   0.13246E+01
   0.56701E+01   0.16567E-01   0.13244E+01
   0.56701E+01   0.16574E-01   0.13243E+01
   0.56601E+01   0.16580E-01   0.13242E+01
   0.56601E+01   0.16587E-01   0.13241E+01
   0.56601E+01   0.16594E-01   0.13240E+01
   0.56601E+01   0.16600E-01   0.13240E+01
   0.56601E+01   0.16607E-01   0.13238E+01
   0.56601E+01   0.16614E-01   0.13238E+01
   0.56601E+01   0.16620E-01   0.13237E+01
   0.56601E+01   0.16627E-01   0.13237E+01
   0.56601E+01   0.16634E-01   0.13236E+01
   0.56601E+01   0.16640E-01   0.13236E+01
   0.56601E+01   0.16647E-01   0.13235E+01
   0.56601E+01   0.16653E-01   0.13234E+01
   0.56601E+01   0.16660E-01   0.13233E+01
   0.56601E+01   0.16667E-01   0.13232E+01
   0.56601E+01   0.16673E-01   0.13231E+01
   0.56601E+01   0.16680E-01   0.13229E+01
   0.56601E+01   0.16687E-01   0.13229E+01
   0.56601E+01   0.16693E-01   0.13228E+01
   0.56601E+01   0.16700E-01   0.13227E+01
   0.56601E+01   0.16707E-01   0.13226E+01
   0.56601E+01   0.16713E-01   0.13226E+01
   0.56601E+01   0.16720E-01   0.13226E+01
   0.56601E+01   0.16727E-01   0.13226E+01
   0.56601E+01   0.16733E-01   0.13224E+01
   0.56601E+01   0.16740E-01   0.13224E+01
   0.56601E+01   0.16747E-01   0.13223E+01
   0.56601E+01   0.16754E-01   0.13223E+01
   0.56601E+01   0.16760E-01   0.13221E+01
   0.56601E+01   0.16767E-01   0.13220E+01
   0.56601E+01   0.16774E-01   0.13219E+01
   0.56601E+01   0.16780E-01   0.13218E+01
   0.56601E+01   0.16787E-01   0.13216E+01
   0.56601E+01   0.16794E-01   0.13215E+01
   0.56601E+01   0.16800E-01   0.13214E+01
   0.56601E+01   0.16807E-01   0.13214E+01
   0.56601E+01   0.16814E-01   0.13213E+01
   0.56601E+01   0.16821E-01   0.13212E+01
   0.56601E+01   0.16827E-01   0.13212E+01
   0.56601E+01   0.16834E-01   0.13211E+01
   0.56601E+01   0.16841E-01   0.13210E+01
   0.56601E+01   0.16848E-01   0.13210E+01
   0.56501E+01   0.16854E-01   0.13209E+01
   0.56501E+01   0.16861E-01   0.13208E+01
   0.56501E+01   0.16868E-01   0.13208E+01
   0.56501E+01   0.16874E-01   0.13207E+01
   0.56501E+01   0.16881E-01   0.13207E+01
   0.56501E+01   0.16888E-01   0.13207E+01
   0.56601E+01   0.16895E-01   0.13206E+01
   0.56501E+01   0.16901E-01   0.13206E+01
   0.56601E+01   0.16908E-01   0.13205E+01
   0.56501E+01   0.16915E-01   0.13205E+01
   0.56601E+01   0.16922E-01   0.13205E+01
   0.56601E+01   0.16928E-01   0.13204E+01
   0.56501E+01   0.16935E-01   0.13202E+01
   0.56501E+01   0.16942E-01   0.13201E+01
   0.56501E+01   0.16949E-01   0.13200E+01
   0.56501E+01   0.16956E-01   0.13200E+01
   0.56501E+01   0.16962E-01   0.13199E+01
   0.56501E+01   0.16969E-01   0.13198E+01
   0.56501E+01   0.16976E-01   0.13197E+01
   0.56501E+01   0.16983E-01   0.13197E+01
   0.56501E+01   0.16989E-01   0.13196E+01
   0.56501E+01   0.16996E-01   0.13195E+01
   0.56501E+01   0.17003E-01   0.13194E+01
   0.56501E+01   0.17010E-01   0.13195E+01
   0.56501E+01   0.17017E-01   0.13193E+01
   0.56501E+01   0.17023E-01   0.13193E+01
   0.56501E+01   0.17030E-01   0.13192E+01
   0.56501E+01   0.17037E-01   0.13192E+01
   0.56501E+01   0.17044E-01   0.13191E+01
   0.56501E+01   0.17051E-01   0.13189E+01
   0.56501E+01   0.17057E-01   0.13189E+01
   0.56501E+01   0.17064E-01   0.13187E+01
   0.56501E+01   0.17071E-01   0.13185E+01
   0.56501E+01   0.17078E-01   0.13185E+01
   0.56501E+01   0.17085E-01   0.13184E+01
   0.56501E+01   0.17092E-01   0.13184E+01
   0.56501E+01   0.17098E-01   0.13184E+01
   0.56501E+01   0.17105E-01   0.13184E+01
   0.56501E+01   0.17112E-01   0.13183E+01
   0.56501E+01   0.17119E-01   0.13182E+01
   0.56501E+01   0.17126E-01   0.13180E+01
   0.56501E+01   0.17133E-01   0.13180E+01
   0.56501E+01   0.17139E-01   0.13180E+01
   0.56501E+01   0.17146E-01   0.13177E+01
   0.56501E+01   0.17153E-01   0.13177E+01
   0.56501E+01   0.17160E-01   0.13177E+01
   0.56501E+01   0.17167E-01   0.13174E+01
   0.56501E+01   0.17174E-01   0.13173E+01
   0.56501E+01   0.17181E-01   0.13173E+01
   0.56501E+01   0.17187E-01   0.13173E+01
   0.56501E+01   0.17194E-01   0.13172E+01
   0.56401E+01   0.17201E-01   0.13172E+01
   0.56401E+01   0.17208E-01   0.13170E+01
   0.56401E+01   0.17215E-01   0.13169E+01
   0.56401E+01   0.17222E-01   0.13168E+01
   0.56401E+01   0.17229E-01   0.13167E+01
   0.56401E+01   0.17236E-01   0.13167E+01
   0.56401E+01   0.17242E-01   0.13166E+01
   0.56401E+01   0.17249E-01   0.13166E+01
   0.56401E+01   0.17256E-01   0.13165E+01
   0.56401E+01   0.17263E-01   0.13164E+01
   0.56401E+01   0.17270E-01   0.13165E+01
   0.56401E+01   0.17277E-01   0.13163E+01
   0.56401E+01   0.17284E-01   0.13162E+01
   0.56401E+01   0.17291E-01   0.13162E+01
   0.56401E+01   0.17298E-01   0.13161E+01
   0.56401E+01   0.17305E-01   0.13161E+01
   0.56401E+01   0.17311E-01   0.13161E+01
   0.56401E+01   0.17318E-01   0.13160E+01
   0.56401E+01   0.17325E-01   0.13160E+01
   0.56401E+01   0.17332E-01   0.13160E+01
   0.56401E+01   0.17339E-01   0.13159E+01
   0.56401E+01   0.17346E-01   0.13159E+01
   0.56401E+01   0.17353E-01   0.13158E+01
   0.56401E+01   0.17360E-01   0.13156E+01
   0.56401E+01   0.17367E-01   0.13156E+01
   0.56401E+01   0.17374E-01   0.13154E+01
   0.56401E+01   0.17381E-01   0.13154E+01
   0.56401E+01   0.17388E-01   0.13153E+01
   0.56401E+01   0.17395E-01   0.13153E+01
   0.56401E+01   0.17402E-01   0.13152E+01
   0.56401E+01   0.17409E-01   0.13150E+01
   0.56401E+01   0.17415E-01   0.13149E+01
   0.56401E+01   0.17422E-01   0.13149E+01
   0.56401E+01   0.17429E-01   0.13148E+01
   0.56401E+01   0.17436E-01   0.13148E+01
   0.56401E+01   0.17443E-01   0.13147E+01
   0.56401E+01   0.17450E-01   0.13144E+01
   0.56401E+01   0.17457E-01   0.13144E+01
   0.56401E+01   0.17464E-01   0.13143E+01
   0.56401E+01   0.17471E-01   0.13143E+01
   0.56401E+01   0.17478E-01   0.13143E+01
   0.56401E+01   0.17485E-01   0.13141E+01
   0.56401E+01   0.17492E-01   0.13139E+01
   0.56401E+01   0.17499E-01   0.13139E+01
   0.56401E+01   0.17506E-01   0.13139E+01
   0.56401E+01   0.17513E-01   0.13138E+01
   0.56401E+01   0.17520E-01   0.13137E+01
   0.56401E+01   0.17527E-01   0.13137E+01
   0.56401E+01   0.17534E-01   0.13136E+01
   0.56401E+01   0.17541E-01   0.13136E+01
   0.56401E+01   0.17548E-01   0.13136E+01
   0.56401E+01   0.17555E-01   0.13135E+01
   0.56301E+01   0.17562E-01   0.13134E+01
   0.56301E+01   0.17569E-01   0.13132E+01
   0.56301E+01   0.17576E-01   0.13131E+01
   0.56301E+01   0.17583E-01   0.13131E+01
   0.56301E+01   0.17590E-01   0.13130E+01
   0.56301E+01   0.17597E-01   0.13128E+01
   0.56301E+01   0.17604E-01   0.13128E+01
   0.56301E+01   0.17611E-01   0.13127E+01
   0.56301E+01   0.17618E-01   0.13125E+01
   0.56301E+01   0.17625E-01   0.13124E+01
   0.56301E+01   0.17633E-01   0.13124E+01
   0.56301E+01   0.17640E-01   0.13124E+01
   0.56301E+01   0.17647E-01   0.13124E+01
   0.56301E+01   0.17654E-01   0.13123E+01
   0.56301E+01   0.17661E-01   0.13122E+01
   0.56301E+01   0.17668E-01   0.13121E+01
   0.56301E+01   0.17675E-01   0.13120E+01
   0.56301E+01   0.17682E-01   0.13119E+01
   0.56301E+01   0.17689E-01   0.13118E+01
   0.56301E+01   0.17696E-01   0.13118E+01
   0.56301E+01   0.17703E-01   0.13117E+01
   0.56301E+01   0.17710E-01   0.13117E+01
   0.56301E+01   0.17717E-01   0.13116E+01
   0.56301E+01   0.17724E-01   0.13116E+01
   0.56301E+01   0.17731E-01   0.13115E+01
   0.56301E+01   0.17738E-01   0.13115E+01
   0.56301E+01   0.17746E-01   0.13115E+01
   0.56301E+01   0.17753E-01   0.13115E+01
   0.56301E+01   0.17760E-01   0.13114E+01
   0.56301E+01   0.17767E-01   0.13113E+01
   0.56301E+01   0.17774E-01   0.13112E+01
   0.56301E+01   0.17781E-01   0.13112E+01
   0.56301E+01   0.17788E-01   0.13112E+01
   0.56301E+01   0.17795E-01   0.13109E+01
   0.56301E+01   0.17802E-01   0.13109E+01
   0.56301E+01   0.17809E-01   0.13109E+01
   0.56301E+01   0.17817E-01   0.13107E+01
   0.56301E+01   0.17824E-01   0.13107E+01
   0.56301E+01   0.17831E-01   0.13107E+01
   0.56301E+01   0.17838E-01   0.13106E+01
   0.56301E+01   0.17845E-01   0.13105E+01
   0.56301E+01   0.17852E-01   0.13103E+01
   0.56301E+01   0.17859E-01   0.13101E+01
   0.56301E+01   0.17866E-01   0.13102E+01
   0.56301E+01   0.17874E-01   0.13100E+01
   0.56201E+01   0.17881E-01   0.13099E+01
   0.56201E+01   0.17888E-01   0.13099E+01
   0.56201E+01   0.17895E-01   0.13097E+01
   0.56201E+01   0.17902E-01   0.13096E+01
   0.56201E+01   0.17909E-01   0.13096E+01
   0.56201E+01   0.17917E-01   0.13094E+01
   0.56201E+01   0.17924E-01   0.13094E+01
   0.56201E+01   0.17931E-01   0.13094E+01
   0.56201E+01   0.17938E-01   0.13093E+01
   0.56201E+01   0.17945E-01   0.13092E+01
   0.56201E+01   0.17952E-01   0.13091E+01
   0.56201E+01   0.17960E-01   0.13091E+01
   0.56201E+01   0.17967E-01   0.13091E+01
   0.56201E+01   0.17974E-01   0.13090E+01
   0.56201E+01   0.17981E-01   0.13088E+01
   0.56201E+01   0.17988E-01   0.13087E+01
   0.56201E+01   0.17995E-01   0.13087E+01
   0.56201E+01   0.18003E-01   0.13086E+01
   0.56201E+01   0.18010E-01   0.13084E+01
   0.56201E+01   0.18017E-01   0.13083E+01
   0.56201E+01   0.18024E-01   0.13082E+01
   0.56201E+01   0.18031E-01   0.13082E+01
   0.56201E+01   0.18039E-01   0.13081E+01
   0.56201E+01   0.18046E-01   0.13081E+01
   0.56201E+01   0.18053E-01   0.13080E+01
   0.56201E+01   0.18060E-01   0.13079E+01
   0.56201E+01   0.18067E-01   0.13078E+01
   0.56201E+01   0.18075E-01   0.13078E+01
   0.56201E+01   0.18082E-01   0.13078E+01
   0.56201E+01   0.18089E-01   0.13078E+01
   0.56201E+01   0.18096E-01   0.13077E+01
   0.56201E+01   0.18104E-01   0.13076E+01
   0.56201E+01   0.18111E-01   0.13076E+01
   0.56201E+01   0.18118E-01   0.13075E+01
   0.56201E+01   0.18125E-01   0.13074E+01
   0.56201E+01   0.18133E-01   0.13074E+01
   0.56201E+01   0.18140E-01   0.13073E+01
   0.56201E+01   0.18147E-01   0.13073E+01
   0.56201E+01   0.18154E-01   0.13072E+01
   0.56201E+01   0.18162E-01   0.13072E+01
   0.56201E+01   0.18169E-01   0.13072E+01
   0.56201E+01   0.18176E-01   0.13070E+01
   0.56201E+01   0.18183E-01   0.13070E+01
   0.56201E+01   0.18191E-01   0.13070E+01
   0.56201E+01   0.18198E-01   0.13070E+01
   0.56201E+01   0.18205E-01   0.13068E+01
   0.56201E+01   0.18212E-01   0.13068E+01
   0.56201E+01   0.18220E-01   0.13067E+01
   0.56201E+01   0.18227E-01   0.13067E+01
   0.56201E+01   0.18234E-01   0.13066E+01
   0.56201E+01   0.18242E-01   0.13065E+01
   0.56201E+01   0.18249E-01   0.13065E+01
   0.56201E+01   0.18256E-01   0.13064E+01
   0.56201E+01   0.18263E-01   0.13063E+01
   0.56201E+01   0.18271E-01   0.13061E+01
   0.56201E+01   0.18278E-01   0.13060E+01
   0.56201E+01   0.18285E-01   0.13060E+01
   0.56101E+01   0.18293E-01   0.13058E+01
   0.56101E+01   0.18300E-01   0.13057E+01
   0.56101E+01   0.18307E-01   0.13057E+01
   0.56101E+01   0.18315E-01   0.13054E+01
   0.56101E+01   0.18322E-01   0.13054E+01
   0.56101E+01   0.18329E-01   0.13054E+01
   0.56101E+01   0.18337E-01   0.13053E+01
   0.56101E+01   0.18344E-01   0.13052E+01
   0.56101E+01   0.18351E-01   0.13051E+01
   0.56101E+01   0.18358E-01   0.13049E+01
   0.56101E+01   0.18366E-01   0.13049E+01
   0.56101E+01   0.18373E-01   0.13048E+01
   0.56101E+01   0.18381E-01   0.13048E+01
   0.56101E+01   0.18388E-01   0.13047E+01
   0.56101E+01   0.18395E-01   0.13047E+01
   0.56101E+01   0.18403E-01   0.13047E+01
   0.56101E+01   0.18410E-01   0.13046E+01
   0.56101E+01   0.18417E-01   0.13046E+01
   0.56101E+01   0.18425E-01   0.13044E+01
   0.56101E+01   0.18432E-01   0.13042E+01
   0.56101E+01   0.18439E-01   0.13041E+01
   0.56101E+01   0.18447E-01   0.13040E+01
   0.56101E+01   0.18454E-01   0.13040E+01
   0.56101E+01   0.18461E-01   0.13038E+01
   0.56101E+01   0.18469E-01   0.13037E+01
   0.56101E+01   0.18476E-01   0.13037E+01
   0.56101E+01   0.18484E-01   0.13036E+01
   0.56101E+01   0.18491E-01   0.13035E+01
   0.56101E+01   0.18498E-01   0.13034E+01
   0.56101E+01   0.18506E-01   0.13034E+01
   0.56101E+01   0.18513E-01   0.13033E+01
   0.56101E+01   0.18521E-01   0.13033E+01
   0.56101E+01   0.18528E-01   0.13032E+01
   0.56101E+01   0.18535E-01   0.13031E+01
   0.56101E+01   0.18543E-01   0.13030E+01
   0.56101E+01   0.18550E-01   0.13030E+01
   0.56101E+01   0.18558E-01   0.13029E+01
   0.56101E+01   0.18565E-01   0.13029E+01
   0.56101E+01   0.18572E-01   0.13028E+01
   0.56101E+01   0.18580E-01   0.13028E+01
   0.56101E+01   0.18587E-01   0.13026E+01
   0.56101E+01   0.18595E-01   0.13026E+01
   0.56101E+01   0.18602E-01   0.13026E+01
   0.56101E+01   0.18610E-01   0.13026E+01
   0.56101E+01   0.18617E-01   0.13026E+01
   0.56101E+01   0.18624E-01   0.13025E+01
   0.56101E+01   0.18632E-01   0.13025E+01
   0.56101E+01   0.18639E-01   0.13025E+01
   0.56101E+01   0.18647E-01   0.13025E+01
   0.56101E+01   0.18654E-01   0.13024E+01
   0.56101E+01   0.18662E-01   0.13023E+01
   0.56101E+01   0.18669E-01   0.13023E+01
   0.56101E+01   0.18677E-01   0.13021E+01
   0.56101E+01   0.18684E-01   0.13021E+01
   0.56101E+01   0.18692E-01   0.13020E+01
   0.56001E+01   0.18699E-01   0.13018E+01
   0.56001E+01   0.18706E-01   0.13018E+01
   0.56001E+01   0.18714E-01   0.13015E+01
   0.56001E+01   0.18721E-01   0.13015E+01
   0.56001E+01   0.18729E-01   0.13014E+01
   0.56001E+01   0.18736E-01   0.13013E+01
   0.56001E+01   0.18744E-01   0.13012E+01
   0.56001E+01   0.18751E-01   0.13012E+01
   0.56001E+01   0.18759E-01   0.13010E+01
   0.56001E+01   0.18766E-01   0.13011E+01
   0.56001E+01   0.18774E-01   0.13010E+01
   0.56001E+01   0.18781E-01   0.13009E+01
   0.56001E+01   0.18789E-01   0.13008E+01
   0.56001E+01   0.18796E-01   0.13006E+01
   0.56001E+01   0.18804E-01   0.13005E+01
   0.56001E+01   0.18811E-01   0.13004E+01
   0.56001E+01   0.18819E-01   0.13004E+01
   0.56001E+01   0.18826E-01   0.13003E+01
   0.56001E+01   0.18834E-01   0.13003E+01
   0.56001E+01   0.18841E-01   0.13002E+01
   0.56001E+01   0.18849E-01   0.13002E+01
   0.56001E+01   0.18857E-01   0.13001E+01
   0.56001E+01   0.18864E-01   0.13001E+01
   0.56001E+01   0.18872E-01   0.13000E+01
   0.56001E+01   0.18879E-01   0.12999E+01
   0.56001E+01   0.18887E-01   0.12999E+01
   0.56001E+01   0.18894E-01   0.12997E+01
   0.56001E+01   0.18902E-01   0.12997E+01
   0.56001E+01   0.18909E-01   0.12997E+01
   0.56001E+01   0.18917E-01   0.12996E+01
   0.56001E+01   0.18924E-01   0.12995E+01
   0.56001E+01   0.18932E-01   0.12994E+01
   0.56001E+01   0.18940E-01   0.12993E+01
   0.56001E+01   0.18947E-01   0.12992E+01
   0.56001E+01   0.18955E-01   0.12992E+01
   0.56001E+01   0.18962E-01   0.12991E+01
   0.56001E+01   0.18970E-01   0.12990E+01
   0.56001E+01   0.18977E-01   0.12990E+01
   0.56001E+01   0.18985E-01   0.12989E+01
   0.56001E+01   0.18993E-01   0.12988E+01
   0.56001E+01   0.19000E-01   0.12986E+01
   0.56001E+01   0.19008E-01   0.12986E+01
   0.56001E+01   0.19015E-01   0.12985E+01
   0.56001E+01   0.19023E-01   0.12984E+01
   0.56001E+01   0.19031E-01   0.12984E+01
   0.56001E+01   0.19038E-01   0.12983E+01
   0.56001E+01   0.19046E-01   0.12983E+01
   0.56001E+01   0.19053E-01   0.12981E+01
   0.56001E+01   0.19061E-01   0.12982E+01
   0.55901E+01   0.19069E-01   0.12981E+01
   0.56001E+01   0.19076E-01   0.12980E+01
   0.56001E+01   0.19084E-01   0.12980E+01
   0.56001E+01   0.19091E-01   0.12980E+01
   0.56001E+01   0.19099E-01   0.12980E+01
   0.56001E+01   0.19107E-01   0.12980E+01
   0.56001E+01   0.19114E-01   0.12980E+01
   0.56001E+01   0.19122E-01   0.12977E+01
   0.56001E+01   0.19130E-01   0.12976E+01
   0.56001E+01   0.19137E-01   0.12975E+01
   0.55901E+01   0.19145E-01   0.12975E+01
   0.55901E+01   0.19153E-01   0.12973E+01
   0.55901E+01   0.19160E-01   0.12971E+01
   0.55901E+01   0.19168E-01   0.12971E+01
   0.55901E+01   0.19176E-01   0.12969E+01
   0.55901E+01   0.19183E-01   0.12969E+01
   0.55901E+01   0.19191E-01   0.12968E+01
   0.55901E+01   0.19199E-01   0.12967E+01
   0.55901E+01   0.19206E-01   0.12966E+01
   0.55901E+01   0.19214E-01   0.12966E+01
   0.55901E+01   0.19222E-01   0.12963E+01
   0.55901E+01   0.19229E-01   0.12963E+01
   0.55901E+01   0.19237E-01   0.12963E+01
   0.55901E+01   0.19245E-01   0.12963E+01
   0.55901E+01   0.19252E-01   0.12962E+01
   0.55901E+01   0.19260E-01   0.12961E+01
   0.55901E+01   0.19268E-01   0.12960E+01
   0.55901E+01   0.19275E-01   0.12959E+01
   0.55901E+01   0.19283E-01   0.12959E+01
   0.55901E+01   0.19291E-01   0.12958E+01
   0.55901E+01   0.19299E-01   0.12956E+01
   0.55901E+01   0.19306E-01   0.12956E+01
   0.55901E+01   0.19314E-01   0.12956E+01
   0.55901E+01   0.19322E-01   0.12956E+01
   0.55901E+01   0.19329E-01   0.12956E+01
   0.55901E+01   0.19337E-01   0.12955E+01
   0.55901E+01   0.19345E-01   0.12955E+01
   0.55901E+01   0.19353E-01   0.12954E+01
   0.55901E+01   0.19360E-01   0.12953E+01
   0.55901E+01   0.19368E-01   0.12951E+01
   0.55901E+01   0.19376E-01   0.12949E+01
   0.55901E+01   0.19384E-01   0.12949E+01
   0.55901E+01   0.19391E-01   0.12948E+01
   0.55901E+01   0.19399E-01   0.12947E+01
   0.55901E+01   0.19407E-01   0.12947E+01
   0.55901E+01   0.19415E-01   0.12946E+01
   0.55901E+01   0.19422E-01   0.12945E+01
   0.55901E+01   0.19430E-01   0.12945E+01
   0.55901E+01   0.19438E-01   0.12944E+01
   0.55801E+01   0.19446E-01   0.12944E+01
   0.55801E+01   0.19453E-01   0.12942E+01
   0.55801E+01   0.19461E-01   0.12942E+01
   0.55801E+01   0.19469E-01   0.12942E+01
   0.55801E+01   0.19477E-01   0.12941E+01
   0.55801E+01   0.19484E-01   0.12941E+01
   0.55801E+01   0.19492E-01   0.12940E+01
   0.55801E+01   0.19500E-01   0.12939E+01
   0.55801E+01   0.19508E-01   0.12938E+01
   0.55801E+01   0.19516E-01   0.12937E+01
   0.55801E+01   0.19523E-01   0.12936E+01
   0.55801E+01   0.19531E-01   0.12935E+01
   0.55801E+01   0.19539E-01   0.12935E+01
   0.55801E+01   0.19547E-01   0.12935E+01
   0.55801E+01   0.19555E-01   0.12935E+01
   0.55801E+01   0.19562E-01   0.12935E+01
   0.55801E+01   0.19570E-01   0.12934E+01
   0.55901E+01   0.19578E-01   0.12934E+01
   0.55901E+01   0.19586E-01   0.12933E+01
   0.55901E+01   0.19594E-01   0.12933E+01
   0.55801E+01   0.19602E-01   0.12931E+01
   0.55801E+01   0.19609E-01   0.12930E+01
   0.55801E+01   0.19617E-01   0.12929E+01
   0.55801E+01   0.19625E-01   0.12929E+01
   0.55801E+01   0.19633E-01   0.12929E+01
   0.55801E+01   0.19641E-01   0.12928E+01
   0.55801E+01   0.19649E-01   0.12927E+01
   0.55801E+01   0.19656E-01   0.12927E+01
   0.55801E+01   0.19664E-01   0.12925E+01
   0.55801E+01   0.19672E-01   0.12924E+01
   0.55801E+01   0.19680E-01   0.12923E+01
   0.55801E+01   0.19688E-01   0.12922E+01
   0.55801E+01   0.19696E-01   0.12921E+01
   0.55801E+01   0.19704E-01   0.12920E+01
   0.55801E+01   0.19711E-01   0.12918E+01
   0.55801E+01   0.19719E-01   0.12918E+01
   0.55801E+01   0.19727E-01   0.12917E+01
   0.55801E+01   0.19735E-01   0.12917E+01
   0.55801E+01   0.19743E-01   0.12916E+01
   0.55801E+01   0.19751E-01   0.12915E+01
   0.55801E+01   0.19759E-01   0.12914E+01
   0.55801E+01   0.19767E-01   0.12914E+01
   0.55801E+01   0.19775E-01   0.12914E+01
   0.55801E+01   0.19782E-01   0.12913E+01
   0.55801E+01   0.19790E-01   0.12912E+01
   0.55801E+01   0.19798E-01   0.12912E+01
   0.55801E+01   0.19806E-01   0.12911E+01
   0.55801E+01   0.19814E-01   0.12911E+01
   0.55801E+01   0.19822E-01   0.12910E+01
   0.55801E+01   0.19830E-01   0.12908E+01
   0.55801E+01   0.19838E-01   0.12908E+01
   0.55801E+01   0.19846E-01   0.12908E+01
   0.55801E+01   0.19854E-01   0.12907E+01
   0.55801E+01   0.19862E-01   0.12907E+01
   0.55801E+01   0.19870E-01   0.12905E+01
   0.55801E+01   0.19878E-01   0.12905E+01
   0.55801E+01   0.19885E-01   0.12904E+01
   0.55801E+01   0.19893E-01   0.12903E+01
   0.55801E+01   0.19901E-01   0.12903E+01
   0.55801E+01   0.19909E-01   0.12901E+01
   0.55701E+01   0.19917E-01   0.12900E+01
   0.55701E+01   0.19925E-01   0.12899E+01
   0.55701E+01   0.19933E-01   0.12898E+01
   0.55701E+01   0.19941E-01   0.12898E+01
   0.55701E+01   0.19949E-01   0.12898E+01
   0.55801E+01   0.19957E-01   0.12896E+01
   0.55701E+01   0.19965E-01   0.12895E+01
   0.55701E+01   0.19973E-01   0.12894E+01
   0.55701E+01   0.19981E-01   0.12894E+01
   0.55701E+01   0.19989E-01   0.12894E+01
   0.55701E+01   0.19997E-01   0.12893E+01
   0.55701E+01   0.20005E-01   0.12893E+01
   0.55701E+01   0.20013E-01   0.12891E+01
   0.55701E+01   0.20021E-01   0.12890E+01
   0.55701E+01   0.20029E-01   0.12890E+01
   0.55701E+01   0.20037E-01   0.12890E+01
   0.55701E+01   0.20045E-01   0.12889E+01
   0.55701E+01   0.20053E-01   0.12889E+01
   0.55701E+01   0.20061E-01   0.12889E+01
   0.55701E+01   0.20069E-01   0.12888E+01
   0.55701E+01   0.20077E-01   0.12888E+01
   0.55701E+01   0.20085E-01   0.12888E+01
   0.55701E+01   0.20093E-01   0.12888E+01
   0.55701E+01   0.20101E-01   0.12888E+01
   0.55701E+01   0.20109E-01   0.12888E+01
   0.55701E+01   0.20117E-01   0.12886E+01
   0.55701E+01   0.20125E-01   0.12886E+01
   0.55701E+01   0.20133E-01   0.12885E+01
   0.55701E+01   0.20141E-01   0.12883E+01
   0.55701E+01   0.20149E-01   0.12882E+01
   0.55701E+01   0.20157E-01   0.12881E+01
   0.55701E+01   0.20165E-01   0.12880E+01
   0.55701E+01   0.20174E-01   0.12879E+01
   0.55701E+01   0.20182E-01   0.12878E+01
   0.55701E+01   0.20190E-01   0.12877E+01
   0.55701E+01   0.20198E-01   0.12876E+01
   0.55701E+01   0.20206E-01   0.12875E+01
   0.55701E+01   0.20214E-01   0.12874E+01
   0.55701E+01   0.20222E-01   0.12874E+01
   0.55701E+01   0.20230E-01   0.12873E+01
   0.55701E+01   0.20238E-01   0.12873E+01
   0.55701E+01   0.20246E-01   0.12872E+01
   0.55701E+01   0.20254E-01   0.12871E+01
   0.55701E+01   0.20262E-01   0.12869E+01
   0.55701E+01   0.20270E-01   0.12868E+01
   0.55701E+01   0.20279E-01   0.12868E+01
   0.55701E+01   0.20287E-01   0.12867E+01
   0.55701E+01   0.20295E-01   0.12866E+01
   0.55701E+01   0.20303E-01   0.12866E+01
   0.55701E+01   0.20311E-01   0.12866E+01
   0.55701E+01   0.20319E-01   0.12865E+01
   0.55701E+01   0.20327E-01   0.12865E+01
   0.55701E+01   0.20335E-01   0.12864E+01
   0.55701E+01   0.20343E-01   0.12864E+01
   0.55701E+01   0.20352E-01   0.12862E+01
   0.55701E+01   0.20360E-01   0.12861E+01
   0.55701E+01   0.20368E-01   0.12860E+01
   0.55701E+01   0.20376E-01   0.12860E+01
   0.55601E+01   0.20384E-01   0.12859E+01
   0.55701E+01   0.20392E-01   0.12859E+01
   0.55601E+01   0.20400E-01   0.12857E+01
   0.55601E+01   0.20409E-01   0.12856E+01
   0.55601E+01   0.20417E-01   0.12855E+01
   0.55601E+01   0.20425E-01   0.12855E+01
   0.55601E+01   0.20433E-01   0.12853E+01
   0.55601E+01   0.20441E-01   0.12853E+01
   0.55601E+01   0.20449E-01   0.12852E+01
   0.55601E+01   0.20458E-01   0.12852E+01
   0.55601E+01   0.20466E-01   0.12852E+01
   0.55601E+01   0.20474E-01   0.12849E+01
   0.55601E+01   0.20482E-01   0.12851E+01
   0.55601E+01   0.20490E-01   0.12848E+01
   0.55601E+01   0.20498E-01   0.12847E+01
   0.55601E+01   0.20507E-01   0.12847E+01
   0.55601E+01   0.20515E-01   0.12846E+01
   0.55601E+01   0.20523E-01   0.12845E+01
   0.55601E+01   0.20531E-01   0.12845E+01
   0.55601E+01   0.20539E-01   0.12845E+01
   0.55601E+01   0.20548E-01   0.12845E+01
   0.55601E+01   0.20556E-01   0.12844E+01
   0.55601E+01   0.20564E-01   0.12844E+01
   0.55601E+01   0.20572E-01   0.12843E+01
   0.55601E+01   0.20581E-01   0.12843E+01
   0.55601E+01   0.20589E-01   0.12842E+01
   0.55601E+01   0.20597E-01   0.12842E+01
   0.55601E+01   0.20605E-01   0.12842E+01
   0.55601E+01   0.20613E-01   0.12842E+01
   0.55601E+01   0.20622E-01   0.12842E+01
   0.55601E+01   0.20630E-01   0.12842E+01
   0.55601E+01   0.20638E-01   0.12841E+01
   0.55601E+01   0.20646E-01   0.12840E+01
   0.55601E+01   0.20655E-01   0.12838E+01
   0.55601E+01   0.20663E-01   0.12838E+01
   0.55601E+01   0.20671E-01   0.12836E+01
   0.55601E+01   0.20679E-01   0.12836E+01
   0.55601E+01   0.20688E-01   0.12834E+01
   0.55601E+01   0.20696E-01   0.12833E+01
   0.55601E+01   0.20704E-01   0.12832E+01
   0.55601E+01   0.20712E-01   0.12831E+01
   0.55601E+01   0.20721E-01   0.12831E+01
   0.55601E+01   0.20729E-01   0.12829E+01
   0.55601E+01   0.20737E-01   0.12826E+01
   0.55601E+01   0.20746E-01   0.12826E+01
   0.55601E+01   0.20754E-01   0.12825E+01
   0.55601E+01   0.20762E-01   0.12825E+01
   0.55601E+01   0.20770E-01   0.12825E+01
   0.55601E+01   0.20779E-01   0.12823E+01
   0.55601E+01   0.20787E-01   0.12822E+01
   0.55601E+01   0.20795E-01   0.12822E+01
   0.55601E+01   0.20804E-01   0.12821E+01
   0.55601E+01   0.20812E-01   0.12821E+01
   0.55601E+01   0.20820E-01   0.12820E+01
   0.55601E+01   0.20829E-01   0.12819E+01
   0.55601E+01   0.20837E-01   0.12819E+01
   0.55601E+01   0.20845E-01   0.12818E+01
   0.55601E+01   0.20854E-01   0.12818E+01
   0.55601E+01   0.20862E-01   0.12818E+01
   0.55601E+01   0.20870E-01   0.12818E+01
   0.55601E+01   0.20879E-01   0.12818E+01
   0.55601E+01   0.20887E-01   0.12817E+01
   0.55601E+01   0.20895E-01   0.12815E+01
   0.55601E+01   0.20904E-01   0.12814E+01
   0.55501E+01   0.20912E-01   0.12812E+01
   0.55501E+01   0.20920E-01   0.12812E+01
   0.55501E+01   0.20929E-01   0.12811E+01
   0.55501E+01   0.20937E-01   0.12810E+01
   0.55501E+01   0.20945E-01   0.12810E+01
   0.55501E+01   0.20954E-01   0.12810E+01
   0.55501E+01   0.20962E-01   0.12810E+01
   0.55501E+01   0.20971E-01   0.12809E+01
   0.55501E+01   0.20979E-01   0.12807E+01
   0.55501E+01   0.20987E-01   0.12807E+01
   0.55501E+01   0.20996E-01   0.12807E+01
   0.55501E+01   0.21004E-01   0.12805E+01
   0.55501E+01   0.21013E-01   0.12803E+01
   0.55501E+01   0.21021E-01   0.12802E+01
   0.55501E+01   0.21029E-01   0.12801E+01
   0.55501E+01   0.21038E-01   0.12801E+01
   0.55501E+01   0.21046E-01   0.12800E+01
   0.55501E+01   0.21055E-01   0.12799E+01
   0.55501E+01   0.21063E-01   0.12799E+01
   0.55501E+01   0.21071E-01   0.12799E+01
   0.55501E+01   0.21080E-01   0.12798E+01
   0.55501E+01   0.21088E-01   0.12798E+01
   0.55501E+01   0.21097E-01   0.12797E+01
   0.55501E+01   0.21105E-01   0.12797E+01
   0.55501E+01   0.21114E-01   0.12796E+01
   0.55501E+01   0.21122E-01   0.12796E+01
   0.55501E+01   0.21130E-01   0.12796E+01
   0.55501E+01   0.21139E-01   0.12796E+01
   0.55501E+01   0.21147E-01   0.12796E+01
   0.55501E+01   0.21156E-01   0.12795E+01
   0.55501E+01   0.21164E-01   0.12794E+01
   0.55501E+01   0.21173E-01   0.12793E+01
   0.55501E+01   0.21181E-01   0.12792E+01
   0.55501E+01   0.21190E-01   0.12792E+01
   0.55501E+01   0.21198E-01   0.12791E+01
   0.55501E+01   0.21206E-01   0.12790E+01
   0.55501E+01   0.21215E-01   0.12790E+01
   0.55501E+01   0.21223E-01   0.12786E+01
   0.55501E+01   0.21232E-01   0.12786E+01
   0.55501E+01   0.21240E-01   0.12785E+01
   0.55501E+01   0.21249E-01   0.12784E+01
   0.55501E+01   0.21257E-01   0.12783E+01
   0.55501E+01   0.21266E-01   0.12783E+01
   0.55501E+01   0.21274E-01   0.12782E+01
   0.55501E+01   0.21283E-01   0.12781E+01
   0.55501E+01   0.21291E-01   0.12781E+01
   0.55501E+01   0.21300E-01   0.12780E+01
   0.55501E+01   0.21308E-01   0.12780E+01
   0.55501E+01   0.21317E-01   0.12779E+01
   0.55501E+01   0.21325E-01   0.12777E+01
   0.55501E+01   0.21334E-01   0.12777E+01
   0.55501E+01   0.21342E-01   0.12777E+01
   0.55501E+01   0.21351E-01   0.12776E+01
   0.55501E+01   0.21360E-01   0.12774E+01
   0.55501E+01   0.21368E-01   0.12774E+01
   0.55501E+01   0.21377E-01   0.12774E+01
   0.55501E+01   0.21385E-01   0.12773E+01
   0.55401E+01   0.21394E-01   0.12772E+01
   0.55501E+01   0.21402E-01   0.12772E+01
   0.55501E+01   0.21411E-01   0.12772E+01
   0.55501E+01   0.21419E-01   0.12771E+01
   0.55401E+01   0.21428E-01   0.12769E+01
   0.55401E+01   0.21436E-01   0.12769E+01
   0.55401E+01   0.21445E-01   0.12768E+01
   0.55401E+01   0.21454E-01   0.12767E+01
   0.55401E+01   0.21462E-01   0.12766E+01
   0.55401E+01   0.21471E-01   0.12765E+01
   0.55401E+01   0.21479E-01   0.12765E+01
   0.55401E+01   0.21488E-01   0.12764E+01
   0.55401E+01   0.21496E-01   0.12763E+01
   0.55401E+01   0.21505E-01   0.12762E+01
   0.55401E+01   0.21514E-01   0.12761E+01
   0.55401E+01   0.21522E-01   0.12761E+01
   0.55401E+01   0.21531E-01   0.12758E+01
   0.55401E+01   0.21539E-01   0.12758E+01
   0.55401E+01   0.21548E-01   0.12758E+01
   0.55401E+01   0.21557E-01   0.12757E+01
   0.55401E+01   0.21565E-01   0.12756E+01
   0.55401E+01   0.21574E-01   0.12755E+01
   0.55401E+01   0.21583E-01   0.12755E+01
   0.55401E+01   0.21591E-01   0.12755E+01
   0.55401E+01   0.21600E-01   0.12754E+01
   0.55401E+01   0.21608E-01   0.12753E+01
   0.55401E+01   0.21617E-01   0.12752E+01
   0.55401E+01   0.21626E-01   0.12752E+01
   0.55401E+01   0.21634E-01   0.12752E+01
   0.55401E+01   0.21643E-01   0.12751E+01
   0.55401E+01   0.21652E-01   0.12751E+01
   0.55401E+01   0.21660E-01   0.12750E+01
   0.55401E+01   0.21669E-01   0.12750E+01
   0.55401E+01   0.21678E-01   0.12750E+01
   0.55401E+01   0.21686E-01   0.12749E+01
   0.55401E+01   0.21695E-01   0.12749E+01
   0.55401E+01   0.21704E-01   0.12749E+01
   0.55401E+01   0.21712E-01   0.12749E+01
   0.55401E+01   0.21721E-01   0.12748E+01
   0.55401E+01   0.21730E-01   0.12749E+01
   0.55401E+01   0.21738E-01   0.12747E+01
   0.55401E+01   0.21747E-01   0.12747E+01
   0.55401E+01   0.21756E-01   0.12746E+01
   0.55401E+01   0.21764E-01   0.12746E+01
   0.55401E+01   0.21773E-01   0.12745E+01
   0.55401E+01   0.21782E-01   0.12744E+01
   0.55401E+01   0.21790E-01   0.12742E+01
   0.55401E+01   0.21799E-01   0.12741E+01
   0.55401E+01   0.21808E-01   0.12740E+01
   0.55401E+01   0.21817E-01   0.12738E+01
   0.55401E+01   0.21825E-01   0.12736E+01
   0.55401E+01   0.21834E-01   0.12736E+01
   0.55401E+01   0.21843E-01   0.12735E+01
   0.55401E+01   0.21851E-01   0.12734E+01
   0.55401E+01   0.21860E-01   0.12734E+01
   0.55401E+01   0.21869E-01   0.12732E+01
   0.55401E+01   0.21878E-01   0.12730E+01
   0.55401E+01   0.21886E-01   0.12730E+01
   0.55401E+01   0.21895E-01   0.12729E+01
   0.55301E+01   0.21904E-01   0.12729E+01
   0.55301E+01   0.21913E-01   0.12728E+01
   0.55301E+01   0.21921E-01   0.12728E+01
   0.55301E+01   0.21930E-01   0.12727E+01
   0.55301E+01   0.21939E-01   0.12727E+01
   0.55301E+01   0.21948E-01   0.12727E+01
   0.55301E+01   0.21956E-01   0.12727E+01
   0.55301E+01   0.21965E-01   0.12726E+01
   0.55301E+01   0.21974E-01   0.12725E+01
   0.55301E+01   0.21983E-01   0.12725E+01
   0.55301E+01   0.21992E-01   0.12724E+01
   0.55301E+01   0.22000E-01   0.12723E+01
   0.55301E+01   0.22009E-01   0.12722E+01
   0.55301E+01   0.22018E-01   0.12720E+01
   0.55301E+01   0.22027E-01   0.12720E+01
   0.55301E+01   0.22036E-01   0.12719E+01
   0.55301E+01   0.22044E-01   0.12718E+01
   0.55301E+01   0.22053E-01   0.12717E+01
   0.55301E+01   0.22062E-01   0.12717E+01
   0.55301E+01   0.22071E-01   0.12717E+01
   0.55301E+01   0.22080E-01   0.12715E+01
   0.55301E+01   0.22088E-01   0.12715E+01
   0.55301E+01   0.22097E-01   0.12714E+01
   0.55301E+01   0.22106E-01   0.12713E+01
   0.55301E+01   0.22115E-01   0.12712E+01
   0.55301E+01   0.22124E-01   0.12711E+01
   0.55301E+01   0.22133E-01   0.12710E+01
   0.55301E+01   0.22141E-01   0.12710E+01
   0.55301E+01   0.22150E-01   0.12709E+01
   0.55301E+01   0.22159E-01   0.12708E+01
   0.55301E+01   0.22168E-01   0.12706E+01
   0.55301E+01   0.22177E-01   0.12706E+01
   0.55301E+01   0.22186E-01   0.12705E+01
   0.55301E+01   0.22195E-01   0.12705E+01
   0.55301E+01   0.22203E-01   0.12705E+01
   0.55301E+01   0.22212E-01   0.12705E+01
   0.55301E+01   0.22221E-01   0.12704E+01
   0.55301E+01   0.22230E-01   0.12704E+01
   0.55301E+01   0.22239E-01   0.12704E+01
   0.55301E+01   0.22248E-01   0.12703E+01
   0.55301E+01   0.22257E-01   0.12703E+01
   0.55301E+01   0.22266E-01   0.12703E+01
   0.55301E+01   0.22275E-01   0.12703E+01
   0.55301E+01   0.22283E-01   0.12702E+01
   0.55301E+01   0.22292E-01   0.12703E+01
   0.55301E+01   0.22301E-01   0.12702E+01
   0.55301E+01   0.22310E-01   0.12700E+01
   0.55301E+01   0.22319E-01   0.12700E+01
   0.55301E+01   0.22328E-01   0.12698E+01
   0.55301E+01   0.22337E-01   0.12698E+01
   0.55301E+01   0.22346E-01   0.12695E+01
   0.55301E+01   0.22355E-01   0.12695E+01
   0.55301E+01   0.22364E-01   0.12695E+01
   0.55301E+01   0.22373E-01   0.12693E+01
   0.55301E+01   0.22382E-01   0.12692E+01
   0.55301E+01   0.22391E-01   0.12692E+01
   0.55301E+01   0.22399E-01   0.12690E+01
   0.55301E+01   0.22408E-01   0.12690E+01
   0.55301E+01   0.22417E-01   0.12690E+01
   0.55301E+01   0.22426E-01   0.12689E+01
   0.55301E+01   0.22435E-01   0.12689E+01
   0.55301E+01   0.22444E-01   0.12688E+01
   0.55301E+01   0.22453E-01   0.12687E+01
   0.55301E+01   0.22462E-01   0.12687E+01
   0.55201E+01   0.22471E-01   0.12686E+01
   0.55201E+01   0.22480E-01   0.12684E+01
   0.55201E+01   0.22489E-01   0.12683E+01
   0.55201E+01   0.22498E-01   0.12683E+01
   0.55201E+01   0.22507E-01   0.12682E+01
   0.55201E+01   0.22516E-01   0.12681E+01
   0.55201E+01   0.22525E-01   0.12680E+01
   0.55201E+01   0.22534E-01   0.12679E+01
   0.55201E+01   0.22543E-01   0.12679E+01
   0.55201E+01   0.22552E-01   0.12678E+01
   0.55201E+01   0.22561E-01   0.12678E+01
   0.55201E+01   0.22570E-01   0.12678E+01
   0.55201E+01   0.22579E-01   0.12677E+01
   0.55201E+01   0.22588E-01   0.12675E+01
   0.55201E+01   0.22597E-01   0.12674E+01
   0.55201E+01   0.22606E-01   0.12673E+01
   0.55201E+01   0.22615E-01   0.12672E+01
   0.55201E+01   0.22624E-01   0.12671E+01
   0.55201E+01   0.22633E-01   0.12671E+01
   0.55201E+01   0.22642E-01   0.12669E+01
   0.55201E+01   0.22651E-01   0.12668E+01
   0.55201E+01   0.22660E-01   0.12667E+01
   0.55201E+01   0.22670E-01   0.12666E+01
   0.55201E+01   0.22679E-01   0.12665E+01
   0.55201E+01   0.22688E-01   0.12665E+01
   0.55201E+01   0.22697E-01   0.12664E+01
   0.55201E+01   0.22706E-01   0.12664E+01
   0.55201E+01   0.22715E-01   0.12664E+01
   0.55201E+01   0.22724E-01   0.12664E+01
   0.55201E+01   0.22733E-01   0.12663E+01
   0.55201E+01   0.22742E-01   0.12661E+01
   0.55201E+01   0.22751E-01   0.12661E+01
   0.55201E+01   0.22760E-01   0.12659E+01
   0.55201E+01   0.22769E-01   0.12659E+01
   0.55201E+01   0.22778E-01   0.12658E+01
   0.55201E+01   0.22788E-01   0.12658E+01
   0.55201E+01   0.22797E-01   0.12658E+01
   0.55201E+01   0.22806E-01   0.12658E+01
   0.55201E+01   0.22815E-01   0.12657E+01
   0.55201E+01   0.22824E-01   0.12657E+01
   0.55201E+01   0.22833E-01   0.12657E+01
   0.55201E+01   0.22842E-01   0.12656E+01
   0.55201E+01   0.22851E-01   0.12656E+01
   0.55201E+01   0.22860E-01   0.12656E+01
   0.55201E+01   0.22870E-01   0.12656E+01
   0.55201E+01   0.22879E-01   0.12656E+01
   0.55201E+01   0.22888E-01   0.12656E+01
   0.55201E+01   0.22897E-01   0.12656E+01
   0.55201E+01   0.22906E-01   0.12654E+01
   0.55201E+01   0.22915E-01   0.12652E+01
   0.55201E+01   0.22925E-01   0.12651E+01
   0.55201E+01   0.22934E-01   0.12652E+01
   0.55201E+01   0.22943E-01   0.12651E+01
   0.55201E+01   0.22952E-01   0.12649E+01
   0.55201E+01   0.22961E-01   0.12646E+01
   0.55201E+01   0.22970E-01   0.12645E+01
   0.55201E+01   0.22980E-01   0.12644E+01
   0.55201E+01   0.22989E-01   0.12644E+01
   0.55201E+01   0.22998E-01   0.12643E+01
   0.55201E+01   0.23007E-01   0.12643E+01
   0.55201E+01   0.23016E-01   0.12640E+01
   0.55201E+01   0.23025E-01   0.12640E+01
   0.55201E+01   0.23035E-01   0.12639E+01
   0.55201E+01   0.23044E-01   0.12639E+01
   0.55201E+01   0.23053E-01   0.12638E+01
   0.55201E+01   0.23062E-01   0.12638E+01
   0.55101E+01   0.23072E-01   0.12637E+01
   0.55101E+01   0.23081E-01   0.12637E+01
   0.55101E+01   0.23090E-01   0.12636E+01
   0.55101E+01   0.23099E-01   0.12635E+01
   0.55101E+01   0.23108E-01   0.12634E+01
   0.55101E+01   0.23118E-01   0.12634E+01
   0.55101E+01   0.23127E-01   0.12634E+01
   0.55101E+01   0.23136E-01   0.12633E+01
   0.55101E+01   0.23145E-01   0.12632E+01
   0.55101E+01   0.23155E-01   0.12632E+01
   0.55101E+01   0.23164E-01   0.12631E+01
   0.55101E+01   0.23173E-01   0.12631E+01
   0.55101E+01   0.23182E-01   0.12631E+01
   0.55101E+01   0.23192E-01   0.12630E+01
   0.55101E+01   0.23201E-01   0.12629E+01
   0.55101E+01   0.23210E-01   0.12628E+01
   0.55101E+01   0.23219E-01   0.12627E+01
   0.55101E+01   0.23229E-01   0.12626E+01
   0.55101E+01   0.23238E-01   0.12624E+01
   0.55101E+01   0.23247E-01   0.12623E+01
   0.55101E+01   0.23257E-01   0.12623E+01
   0.55101E+01   0.23266E-01   0.12622E+01
   0.55101E+01   0.23275E-01   0.12622E+01
   0.55101E+01   0.23284E-01   0.12621E+01
   0.55101E+01   0.23294E-01   0.12620E+01
   0.55101E+01   0.23303E-01   0.12619E+01
   0.55101E+01   0.23312E-01   0.12619E+01
   0.55101E+01   0.23322E-01   0.12619E+01
   0.55101E+01   0.23331E-01   0.12618E+01
   0.55101E+01   0.23340E-01   0.12616E+01
   0.55101E+01   0.23350E-01   0.12616E+01
   0.55101E+01   0.23359E-01   0.12615E+01
   0.55101E+01   0.23368E-01   0.12614E+01
   0.55101E+01   0.23378E-01   0.12613E+01
   0.55101E+01   0.23387E-01   0.12613E+01
   0.55101E+01   0.23396E-01   0.12613E+01
   0.55101E+01   0.23406E-01   0.12612E+01
   0.55101E+01   0.23415E-01   0.12611E+01
   0.55101E+01   0.23424E-01   0.12611E+01
   0.55101E+01   0.23434E-01   0.12610E+01
   0.55101E+01   0.23443E-01   0.12610E+01
   0.55101E+01   0.23453E-01   0.12609E+01
   0.55101E+01   0.23462E-01   0.12609E+01
   0.55101E+01   0.23471E-01   0.12609E+01
   0.55101E+01   0.23481E-01   0.12609E+01
   0.55101E+01   0.23490E-01   0.12609E+01
   0.55101E+01   0.23499E-01   0.12609E+01
   0.55101E+01   0.23509E-01   0.12609E+01
   0.55101E+01   0.23518E-01   0.12609E+01
   0.55101E+01   0.23528E-01   0.12609E+01
   0.55101E+01   0.23537E-01   0.12607E+01
   0.55101E+01   0.23546E-01   0.12607E+01
   0.55101E+01   0.23556E-01   0.12607E+01
   0.55101E+01   0.23565E-01   0.12606E+01
   0.55101E+01   0.23575E-01   0.12606E+01
   0.55101E+01   0.23584E-01   0.12602E+01
   0.55101E+01   0.23593E-01   0.12602E+01
   0.55101E+01   0.23603E-01   0.12601E+01
   0.55101E+01   0.23612E-01   0.12600E+01
   0.55101E+01   0.23622E-01   0.12600E+01
   0.55101E+01   0.23631E-01   0.12597E+01
   0.55101E+01   0.23641E-01   0.12596E+01
   0.55101E+01   0.23650E-01   0.12595E+01
   0.55101E+01   0.23660E-01   0.12594E+01
   0.55001E+01   0.23669E-01   0.12592E+01
   0.55001E+01   0.23678E-01   0.12592E+01
   0.55001E+01   0.23688E-01   0.12591E+01
   0.55001E+01   0.23697E-01   0.12591E+01
   0.55001E+01   0.23707E-01   0.12590E+01
   0.55001E+01   0.23716E-01   0.12590E+01
   0.55001E+01   0.23726E-01   0.12589E+01
   0.55001E+01   0.23735E-01   0.12588E+01
   0.55001E+01   0.23745E-01   0.12588E+01
   0.55001E+01   0.23754E-01   0.12586E+01
   0.55001E+01   0.23764E-01   0.12586E+01
   0.55001E+01   0.23773E-01   0.12585E+01
   0.55001E+01   0.23783E-01   0.12584E+01
   0.55001E+01   0.23792E-01   0.12584E+01
   0.55001E+01   0.23802E-01   0.12584E+01
   0.55001E+01   0.23811E-01   0.12584E+01
   0.55001E+01   0.23821E-01   0.12582E+01
   0.55001E+01   0.23830E-01   0.12580E+01
   0.55001E+01   0.23840E-01   0.12580E+01
   0.55001E+01   0.23849E-01   0.12580E+01
   0.55001E+01   0.23859E-01   0.12579E+01
   0.55001E+01   0.23868E-01   0.12578E+01
   0.55001E+01   0.23878E-01   0.12576E+01
   0.55001E+01   0.23887E-01   0.12576E+01
   0.55001E+01   0.23897E-01   0.12576E+01
   0.55001E+01   0.23907E-01   0.12575E+01
   0.55001E+01   0.23916E-01   0.12575E+01
   0.55001E+01   0.23926E-01   0.12574E+01
   0.55001E+01   0.23935E-01   0.12574E+01
   0.55001E+01   0.23945E-01   0.12574E+01
   0.55001E+01   0.23954E-01   0.12572E+01
   0.55001E+01   0.23964E-01   0.12571E+01
   0.55001E+01   0.23974E-01   0.12571E+01
   0.55001E+01   0.23983E-01   0.12569E+01
   0.55001E+01   0.23993E-01   0.12568E+01
   0.55001E+01   0.24002E-01   0.12567E+01
   0.55001E+01   0.24012E-01   0.12566E+01
   0.55001E+01   0.24021E-01   0.12565E+01
   0.55001E+01   0.24031E-01   0.12565E+01
   0.55001E+01   0.24041E-01   0.12565E+01
   0.55001E+01   0.24050E-01   0.12564E+01
   0.55001E+01   0.24060E-01   0.12564E+01
   0.55001E+01   0.24069E-01   0.12563E+01
   0.55001E+01   0.24079E-01   0.12563E+01
   0.55001E+01   0.24089E-01   0.12562E+01
   0.55001E+01   0.24098E-01   0.12563E+01
   0.55001E+01   0.24108E-01   0.12562E+01
   0.55001E+01   0.24118E-01   0.12561E+01
   0.55001E+01   0.24127E-01   0.12561E+01
   0.55001E+01   0.24137E-01   0.12561E+01
   0.55001E+01   0.24147E-01   0.12561E+01
   0.55001E+01   0.24156E-01   0.12561E+01
   0.55001E+01   0.24166E-01   0.12561E+01
   0.55001E+01   0.24175E-01   0.12560E+01
   0.55001E+01   0.24185E-01   0.12559E+01
   0.55001E+01   0.24195E-01   0.12558E+01
   0.55001E+01   0.24204E-01   0.12558E+01
   0.55001E+01   0.24214E-01   0.12557E+01
   0.55001E+01   0.24224E-01   0.12556E+01
   0.55001E+01   0.24233E-01   0.12554E+01
   0.55001E+01   0.24243E-01   0.12553E+01
   0.55001E+01   0.24253E-01   0.12553E+01
   0.55001E+01   0.24263E-01   0.12552E+01
   0.55001E+01   0.24272E-01   0.12552E+01
   0.55001E+01   0.24282E-01   0.12550E+01
   0.55001E+01   0.24292E-01   0.12549E+01
   0.55001E+01   0.24301E-01   0.12548E+01
   0.54901E+01   0.24311E-01   0.12547E+01
   0.54901E+01   0.24321E-01   0.12546E+01
   0.54901E+01   0.24330E-01   0.12544E+01
   0.54901E+01   0.24340E-01   0.12544E+01
   0.54901E+01   0.24350E-01   0.12544E+01
   0.54901E+01   0.24360E-01   0.12543E+01
   0.54901E+01   0.24369E-01   0.12543E+01
   0.54901E+01   0.24379E-01   0.12541E+01
   0.54901E+01   0.24389E-01   0.12541E+01
   0.54901E+01   0.24399E-01   0.12540E+01
   0.54901E+01   0.24408E-01   0.12539E+01
   0.54901E+01   0.24418E-01   0.12538E+01
   0.54901E+01   0.24428E-01   0.12538E+01
   0.54901E+01   0.24438E-01   0.12538E+01
   0.54901E+01   0.24447E-01   0.12537E+01
   0.54901E+01   0.24457E-01   0.12537E+01
   0.54901E+01   0.24467E-01   0.12537E+01
   0.54901E+01   0.24477E-01   0.12536E+01
   0.54901E+01   0.24487E-01   0.12536E+01
   0.54901E+01   0.24496E-01   0.12536E+01
   0.54901E+01   0.24506E-01   0.12534E+01
   0.54901E+01   0.24516E-01   0.12533E+01
   0.54901E+01   0.24526E-01   0.12533E+01
   0.54901E+01   0.24535E-01   0.12531E+01
   0.54901E+01   0.24545E-01   0.12531E+01
   0.54901E+01   0.24555E-01   0.12529E+01
   0.54901E+01   0.24565E-01   0.12528E+01
   0.54901E+01   0.24575E-01   0.12528E+01
   0.54901E+01   0.24585E-01   0.12527E+01
   0.54901E+01   0.24594E-01   0.12527E+01
   0.54901E+01   0.24604E-01   0.12526E+01
   0.54901E+01   0.24614E-01   0.12525E+01
   0.54901E+01   0.24624E-01   0.12524E+01
   0.54901E+01   0.24634E-01   0.12523E+01
   0.54901E+01   0.24644E-01   0.12522E+01
   0.54901E+01   0.24653E-01   0.12522E+01
   0.54901E+01   0.24663E-01   0.12521E+01
   0.54901E+01   0.24673E-01   0.12521E+01
   0.54901E+01   0.24683E-01   0.12519E+01
   0.54901E+01   0.24693E-01   0.12518E+01
   0.54901E+01   0.24703E-01   0.12518E+01
   0.54901E+01   0.24713E-01   0.12517E+01
   0.54901E+01   0.24722E-01   0.12516E+01
   0.54901E+01   0.24732E-01   0.12516E+01
   0.54901E+01   0.24742E-01   0.12516E+01
   0.54901E+01   0.24752E-01   0.12516E+01
   0.54901E+01   0.24762E-01   0.12515E+01
   0.54901E+01   0.24772E-01   0.12515E+01
   0.54901E+01   0.24782E-01   0.12514E+01
   0.54901E+01   0.24792E-01   0.12514E+01
   0.54901E+01   0.24802E-01   0.12514E+01
   0.54901E+01   0.24811E-01   0.12514E+01
   0.54901E+01   0.24821E-01   0.12514E+01
   0.54901E+01   0.24831E-01   0.12514E+01
   0.54901E+01   0.24841E-01   0.12514E+01
   0.54901E+01   0.24851E-01   0.12514E+01
   0.54901E+01   0.24861E-01   0.12512E+01
   0.54901E+01   0.24871E-01   0.12512E+01
   0.54901E+01   0.24881E-01   0.12510E+01
   0.54901E+01   0.24891E-01   0.12509E+01
   0.54901E+01   0.24901E-01   0.12508E+01
   0.54901E+01   0.24911E-01   0.12508E+01
   0.54901E+01   0.24921E-01   0.12506E+01
   0.54901E+01   0.24931E-01   0.12506E+01
   0.54901E+01   0.24941E-01   0.12505E+01
   0.54901E+01   0.24951E-01   0.12504E+01
   0.54901E+01   0.24961E-01   0.12503E+01
   0.54901E+01   0.24971E-01   0.12503E+01
   0.54901E+01   0.24981E-01   0.12501E+01
   0.54901E+01   0.24991E-01   0.12500E+01
   0.54901E+01   0.25000E-01   0.12500E+01
   0.54901E+01   0.25010E-01   0.12499E+01
   0.54801E+01   0.25020E-01   0.12497E+01
   0.54801E+01   0.25030E-01   0.12496E+01
   0.54801E+01   0.25040E-01   0.12495E+01
   0.54801E+01   0.25050E-01   0.12495E+01
   0.54801E+01   0.25060E-01   0.12495E+01
   0.54801E+01   0.25071E-01   0.12494E+01
   0.54801E+01   0.25081E-01   0.12493E+01
   0.54801E+01   0.25091E-01   0.12492E+01
   0.54801E+01   0.25101E-01   0.12491E+01
   0.54801E+01   0.25111E-01   0.12490E+01
   0.54801E+01   0.25121E-01   0.12490E+01
   0.54801E+01   0.25131E-01   0.12489E+01
   0.54801E+01   0.25141E-01   0.12489E+01
   0.54801E+01   0.25151E-01   0.12489E+01
   0.54801E+01   0.25161E-01   0.12488E+01
   0.54801E+01   0.25171E-01   0.12488E+01
   0.54801E+01   0.25181E-01   0.12486E+01
   0.54801E+01   0.25191E-01   0.12485E+01
   0.54801E+01   0.25201E-01   0.12484E+01
   0.54801E+01   0.25211E-01   0.12484E+01
   0.54801E+01   0.25221E-01   0.12483E+01
   0.54801E+01   0.25231E-01   0.12482E+01
   0.54801E+01   0.25241E-01   0.12482E+01
   0.54801E+01   0.25251E-01   0.12481E+01
   0.54801E+01   0.25262E-01   0.12480E+01
   0.54801E+01   0.25272E-01   0.12479E+01
   0.54801E+01   0.25282E-01   0.12479E+01
   0.54801E+01   0.25292E-01   0.12478E+01
   0.54801E+01   0.25302E-01   0.12477E+01
   0.54801E+01   0.25312E-01   0.12476E+01
   0.54801E+01   0.25322E-01   0.12475E+01
   0.54801E+01   0.25332E-01   0.12475E+01
   0.54801E+01   0.25342E-01   0.12473E+01
   0.54801E+01   0.25353E-01   0.12473E+01
   0.54801E+01   0.25363E-01   0.12473E+01
   0.54801E+01   0.25373E-01   0.12472E+01
   0.54801E+01   0.25383E-01   0.12471E+01
   0.54801E+01   0.25393E-01   0.12470E+01
   0.54801E+01   0.25403E-01   0.12470E+01
   0.54801E+01   0.25413E-01   0.12470E+01
   0.54801E+01   0.25424E-01   0.12470E+01
   0.54801E+01   0.25434E-01   0.12469E+01
   0.54801E+01   0.25444E-01   0.12468E+01
   0.54801E+01   0.25454E-01   0.12468E+01
   0.54801E+01   0.25464E-01   0.12467E+01
   0.54801E+01   0.25474E-01   0.12466E+01
   0.54801E+01   0.25485E-01   0.12466E+01
   0.54801E+01   0.25495E-01   0.12466E+01
   0.54801E+01   0.25505E-01   0.12466E+01
   0.54801E+01   0.25515E-01   0.12466E+01
   0.54801E+01   0.25525E-01   0.12466E+01
   0.54801E+01   0.25535E-01   0.12466E+01
   0.54801E+01   0.25546E-01   0.12466E+01
   0.54801E+01   0.25556E-01   0.12466E+01
   0.54801E+01   0.25566E-01   0.12466E+01
   0.54801E+01   0.25576E-01   0.12464E+01
   0.54801E+01   0.25587E-01   0.12464E+01
   0.54801E+01   0.25597E-01   0.12462E+01
   0.54801E+01   0.25607E-01   0.12461E+01
   0.54801E+01   0.25617E-01   0.12460E+01
   0.54801E+01   0.25627E-01   0.12459E+01
   0.54801E+01   0.25638E-01   0.12458E+01
   0.54801E+01   0.25648E-01   0.12457E+01
   0.54801E+01   0.25658E-01   0.12455E+01
   0.54801E+01   0.25668E-01   0.12455E+01
   0.54801E+01   0.25679E-01   0.12453E+01
   0.54801E+01   0.25689E-01   0.12451E+01
   0.54801E+01   0.25699E-01   0.12451E+01
   0.54801E+01   0.25709E-01   0.12450E+01
   0.54801E+01   0.25720E-01   0.12450E+01
   0.54801E+01   0.25730E-01   0.12449E+01
   0.54801E+01   0.25740E-01   0.12447E+01
   0.54801E+01   0.25751E-01   0.12447E+01
   0.54701E+01   0.25761E-01   0.12446E+01
   0.54701E+01   0.25771E-01   0.12446E+01
   0.54701E+01   0.25781E-01   0.12446E+01
   0.54701E+01   0.25792E-01   0.12445E+01
   0.54701E+01   0.25802E-01   0.12444E+01
   0.54701E+01   0.25812E-01   0.12443E+01
   0.54701E+01   0.25823E-01   0.12442E+01
   0.54701E+01   0.25833E-01   0.12441E+01
   0.54701E+01   0.25843E-01   0.12440E+01
   0.54701E+01   0.25854E-01   0.12440E+01
   0.54701E+01   0.25864E-01   0.12440E+01
   0.54701E+01   0.25874E-01   0.12440E+01
   0.54701E+01   0.25885E-01   0.12440E+01
   0.54701E+01   0.25895E-01   0.12440E+01
   0.54701E+01   0.25905E-01   0.12439E+01
   0.54701E+01   0.25916E-01   0.12439E+01
   0.54701E+01   0.25926E-01   0.12438E+01
   0.54701E+01   0.25936E-01   0.12438E+01
   0.54701E+01   0.25947E-01   0.12436E+01
   0.54701E+01   0.25957E-01   0.12434E+01
   0.54701E+01   0.25968E-01   0.12434E+01
   0.54701E+01   0.25978E-01   0.12434E+01
   0.54701E+01   0.25988E-01   0.12433E+01
   0.54701E+01   0.25999E-01   0.12432E+01
   0.54701E+01   0.26009E-01   0.12430E+01
   0.54701E+01   0.26019E-01   0.12430E+01
   0.54701E+01   0.26030E-01   0.12430E+01
   0.54701E+01   0.26040E-01   0.12429E+01
   0.54701E+01   0.26051E-01   0.12429E+01
   0.54701E+01   0.26061E-01   0.12428E+01
   0.54701E+01   0.26071E-01   0.12427E+01
   0.54701E+01   0.26082E-01   0.12425E+01
   0.54701E+01   0.26092E-01   0.12424E+01
   0.54701E+01   0.26103E-01   0.12424E+01
   0.54701E+01   0.26113E-01   0.12423E+01
   0.54701E+01   0.26124E-01   0.12423E+01
   0.54701E+01   0.26134E-01   0.12422E+01
   0.54701E+01   0.26144E-01   0.12421E+01
   0.54701E+01   0.26155E-01   0.12421E+01
   0.54701E+01   0.26165E-01   0.12420E+01
   0.54701E+01   0.26176E-01   0.12420E+01
   0.54701E+01   0.26186E-01   0.12420E+01
   0.54701E+01   0.26197E-01   0.12419E+01
   0.54701E+01   0.26207E-01   0.12418E+01
   0.54701E+01   0.26218E-01   0.12418E+01
   0.54701E+01   0.26228E-01   0.12418E+01
   0.54701E+01   0.26239E-01   0.12418E+01
   0.54701E+01   0.26249E-01   0.12418E+01
   0.54701E+01   0.26260E-01   0.12418E+01
   0.54701E+01   0.26270E-01   0.12418E+01
   0.54701E+01   0.26281E-01   0.12418E+01
   0.54701E+01   0.26291E-01   0.12418E+01
   0.54701E+01   0.26302E-01   0.12418E+01
   0.54701E+01   0.26312E-01   0.12417E+01
   0.54701E+01   0.26323E-01   0.12417E+01
   0.54701E+01   0.26333E-01   0.12414E+01
   0.54701E+01   0.26344E-01   0.12413E+01
   0.54701E+01   0.26354E-01   0.12412E+01
   0.54701E+01   0.26365E-01   0.12411E+01
   0.54701E+01   0.26375E-01   0.12410E+01
   0.54701E+01   0.26386E-01   0.12409E+01
   0.54701E+01   0.26396E-01   0.12408E+01
   0.54701E+01   0.26407E-01   0.12408E+01
   0.54701E+01   0.26417E-01   0.12407E+01
   0.54701E+01   0.26428E-01   0.12407E+01
   0.54701E+01   0.26439E-01   0.12406E+01
   0.54701E+01   0.26449E-01   0.12404E+01
   0.54701E+01   0.26460E-01   0.12404E+01
   0.54701E+01   0.26470E-01   0.12402E+01
   0.54701E+01   0.26481E-01   0.12401E+01
   0.54701E+01   0.26491E-01   0.12400E+01
   0.54701E+01   0.26502E-01   0.12400E+01
   0.54701E+01   0.26513E-01   0.12399E+01
   0.54701E+01   0.26523E-01   0.12399E+01
   0.54601E+01   0.26534E-01   0.12398E+01
   0.54601E+01   0.26544E-01   0.12397E+01
   0.54601E+01   0.26555E-01   0.12396E+01
   0.54701E+01   0.26566E-01   0.12395E+01
   0.54601E+01   0.26576E-01   0.12394E+01
   0.54601E+01   0.26587E-01   0.12394E+01
   0.54601E+01   0.26597E-01   0.12393E+01
   0.54601E+01   0.26608E-01   0.12393E+01
   0.54601E+01   0.26619E-01   0.12393E+01
   0.54601E+01   0.26629E-01   0.12392E+01
   0.54601E+01   0.26640E-01   0.12392E+01
   0.54701E+01   0.26651E-01   0.12392E+01
   0.54701E+01   0.26661E-01   0.12391E+01
   0.54601E+01   0.26672E-01   0.12390E+01
   0.54601E+01   0.26683E-01   0.12388E+01
   0.54601E+01   0.26693E-01   0.12387E+01
   0.54601E+01   0.26704E-01   0.12388E+01
   0.54601E+01   0.26715E-01   0.12387E+01
   0.54601E+01   0.26725E-01   0.12387E+01
   0.54601E+01   0.26736E-01   0.12386E+01
   0.54601E+01   0.26747E-01   0.12384E+01
   0.54601E+01   0.26757E-01   0.12384E+01
   0.54601E+01   0.26768E-01   0.12383E+01
   0.54601E+01   0.26779E-01   0.12381E+01
   0.54601E+01   0.26789E-01   0.12380E+01
   0.54601E+01   0.26800E-01   0.12379E+01
   0.54601E+01   0.26811E-01   0.12379E+01
   0.54601E+01   0.26822E-01   0.12379E+01
   0.54601E+01   0.26832E-01   0.12378E+01
   0.54601E+01   0.26843E-01   0.12378E+01
   0.54601E+01   0.26854E-01   0.12377E+01
   0.54601E+01   0.26864E-01   0.12376E+01
   0.54601E+01   0.26875E-01   0.12375E+01
   0.54601E+01   0.26886E-01   0.12374E+01
   0.54601E+01   0.26897E-01   0.12374E+01
   0.54601E+01   0.26907E-01   0.12373E+01
   0.54601E+01   0.26918E-01   0.12373E+01
   0.54601E+01   0.26929E-01   0.12372E+01
   0.54601E+01   0.26940E-01   0.12372E+01
   0.54601E+01   0.26950E-01   0.12370E+01
   0.54601E+01   0.26961E-01   0.12371E+01
   0.54601E+01   0.26972E-01   0.12370E+01
   0.54601E+01   0.26983E-01   0.12370E+01
   0.54601E+01   0.26994E-01   0.12370E+01
   0.54601E+01   0.27004E-01   0.12370E+01
   0.54601E+01   0.27015E-01   0.12370E+01
   0.54601E+01   0.27026E-01   0.12370E+01
   0.54601E+01   0.27037E-01   0.12370E+01
   0.54601E+01   0.27047E-01   0.12370E+01
   0.54601E+01   0.27058E-01   0.12370E+01
   0.54601E+01   0.27069E-01   0.12369E+01
   0.54601E+01   0.27080E-01   0.12369E+01
   0.54601E+01   0.27091E-01   0.12366E+01
   0.54601E+01   0.27102E-01   0.12365E+01
   0.54601E+01   0.27112E-01   0.12366E+01
   0.54601E+01   0.27123E-01   0.12365E+01
   0.54601E+01   0.27134E-01   0.12364E+01
   0.54601E+01   0.27145E-01   0.12362E+01
   0.54601E+01   0.27156E-01   0.12361E+01
   0.54601E+01   0.27167E-01   0.12361E+01
   0.54601E+01   0.27177E-01   0.12359E+01
   0.54601E+01   0.27188E-01   0.12358E+01
   0.54601E+01   0.27199E-01   0.12357E+01
   0.54601E+01   0.27210E-01   0.12356E+01
   0.54601E+01   0.27221E-01   0.12356E+01
   0.54601E+01   0.27232E-01   0.12355E+01
   0.54601E+01   0.27243E-01   0.12353E+01
   0.54601E+01   0.27254E-01   0.12353E+01
   0.54601E+01   0.27264E-01   0.12352E+01
   0.54601E+01   0.27275E-01   0.12352E+01
   0.54601E+01   0.27286E-01   0.12350E+01
   0.54601E+01   0.27297E-01   0.12350E+01
   0.54601E+01   0.27308E-01   0.12349E+01
   0.54601E+01   0.27319E-01   0.12348E+01
   0.54601E+01   0.27330E-01   0.12348E+01
   0.54601E+01   0.27341E-01   0.12347E+01
   0.54601E+01   0.27352E-01   0.12347E+01
   0.54501E+01   0.27363E-01   0.12345E+01
   0.54601E+01   0.27374E-01   0.12346E+01
   0.54501E+01   0.27385E-01   0.12345E+01
   0.54501E+01   0.27395E-01   0.12344E+01
   0.54501E+01   0.27406E-01   0.12344E+01
   0.54501E+01   0.27417E-01   0.12344E+01
   0.54601E+01   0.27428E-01   0.12344E+01
   0.54601E+01   0.27439E-01   0.12343E+01
   0.54601E+01   0.27450E-01   0.12342E+01
   0.54601E+01   0.27461E-01   0.12341E+01
   0.54501E+01   0.27472E-01   0.12340E+01
   0.54501E+01   0.27483E-01   0.12338E+01
   0.54501E+01   0.27494E-01   0.12338E+01
   0.54501E+01   0.27505E-01   0.12337E+01
   0.54501E+01   0.27516E-01   0.12335E+01
   0.54501E+01   0.27527E-01   0.12335E+01
   0.54501E+01   0.27538E-01   0.12334E+01
   0.54501E+01   0.27549E-01   0.12333E+01
   0.54501E+01   0.27560E-01   0.12332E+01
   0.54501E+01   0.27571E-01   0.12331E+01
   0.54501E+01   0.27582E-01   0.12331E+01
   0.54501E+01   0.27593E-01   0.12330E+01
   0.54501E+01   0.27604E-01   0.12330E+01
   0.54501E+01   0.27615E-01   0.12329E+01
   0.54501E+01   0.27626E-01   0.12329E+01
   0.54501E+01   0.27637E-01   0.12328E+01
   0.54501E+01   0.27648E-01   0.12327E+01
   0.54501E+01   0.27659E-01   0.12326E+01
   0.54501E+01   0.27670E-01   0.12326E+01
   0.54501E+01   0.27682E-01   0.12325E+01
   0.54501E+01   0.27693E-01   0.12325E+01
   0.54501E+01   0.27704E-01   0.12325E+01
   0.54501E+01   0.27715E-01   0.12323E+01
   0.54501E+01   0.27726E-01   0.12323E+01
   0.54501E+01   0.27737E-01   0.12322E+01
   0.54501E+01   0.27748E-01   0.12322E+01
   0.54501E+01   0.27759E-01   0.12322E+01
   0.54501E+01   0.27770E-01   0.12321E+01
   0.54501E+01   0.27781E-01   0.12321E+01
   0.54501E+01   0.27792E-01   0.12321E+01
   0.54501E+01   0.27803E-01   0.12321E+01
   0.54501E+01   0.27815E-01   0.12321E+01
   0.54501E+01   0.27826E-01   0.12321E+01
   0.54501E+01   0.27837E-01   0.12321E+01
   0.54501E+01   0.27848E-01   0.12321E+01
   0.54501E+01   0.27859E-01   0.12321E+01
   0.54501E+01   0.27870E-01   0.12322E+01
   0.54501E+01   0.27881E-01   0.12322E+01
   0.54501E+01   0.27892E-01   0.12321E+01
   0.54501E+01   0.27904E-01   0.12320E+01
   0.54501E+01   0.27915E-01   0.12320E+01
   0.54501E+01   0.27926E-01   0.12319E+01
   0.54501E+01   0.27937E-01   0.12317E+01
   0.54501E+01   0.27948E-01   0.12314E+01
   0.54501E+01   0.27959E-01   0.12313E+01
   0.54501E+01   0.27971E-01   0.12312E+01
   0.54501E+01   0.27982E-01   0.12311E+01
   0.54501E+01   0.27993E-01   0.12310E+01
   0.54501E+01   0.28004E-01   0.12309E+01
   0.54501E+01   0.28015E-01   0.12308E+01
   0.54501E+01   0.28026E-01   0.12307E+01
   0.54501E+01   0.28038E-01   0.12307E+01
   0.54501E+01   0.28049E-01   0.12305E+01
   0.54501E+01   0.28060E-01   0.12304E+01
   0.54501E+01   0.28071E-01   0.12303E+01
   0.54501E+01   0.28082E-01   0.12302E+01
   0.54501E+01   0.28094E-01   0.12302E+01
   0.54501E+01   0.28105E-01   0.12302E+01
   0.54501E+01   0.28116E-01   0.12300E+01
   0.54501E+01   0.28127E-01   0.12300E+01
   0.54501E+01   0.28139E-01   0.12299E+01
   0.54501E+01   0.28150E-01   0.12298E+01
   0.54501E+01   0.28161E-01   0.12297E+01
   0.54501E+01   0.28172E-01   0.12297E+01
   0.54501E+01   0.28184E-01   0.12296E+01
   0.54501E+01   0.28195E-01   0.12296E+01
   0.54501E+01   0.28206E-01   0.12296E+01
   0.54501E+01   0.28217E-01   0.12295E+01
   0.54501E+01   0.28229E-01   0.12295E+01
   0.54501E+01   0.28240E-01   0.12295E+01
   0.54501E+01   0.28251E-01   0.12295E+01
   0.54501E+01   0.28263E-01   0.12295E+01
   0.54501E+01   0.28274E-01   0.12293E+01
   0.54501E+01   0.28285E-01   0.12292E+01
   0.54501E+01   0.28296E-01   0.12291E+01
   0.54501E+01   0.28308E-01   0.12291E+01
   0.54501E+01   0.28319E-01   0.12289E+01
   0.54501E+01   0.28330E-01   0.12289E+01
   0.54401E+01   0.28342E-01   0.12287E+01
   0.54401E+01   0.28353E-01   0.12286E+01
   0.54401E+01   0.28364E-01   0.12286E+01
   0.54401E+01   0.28376E-01   0.12284E+01
   0.54401E+01   0.28387E-01   0.12283E+01
   0.54401E+01   0.28398E-01   0.12284E+01
   0.54401E+01   0.28410E-01   0.12283E+01
   0.54401E+01   0.28421E-01   0.12281E+01
   0.54401E+01   0.28432E-01   0.12280E+01
   0.54401E+01   0.28444E-01   0.12281E+01
   0.54401E+01   0.28455E-01   0.12279E+01
   0.54401E+01   0.28467E-01   0.12279E+01
   0.54401E+01   0.28478E-01   0.12278E+01
   0.54401E+01   0.28489E-01   0.12277E+01
   0.54401E+01   0.28501E-01   0.12277E+01
   0.54401E+01   0.28512E-01   0.12276E+01
   0.54401E+01   0.28523E-01   0.12276E+01
   0.54401E+01   0.28535E-01   0.12275E+01
   0.54401E+01   0.28546E-01   0.12275E+01
   0.54401E+01   0.28558E-01   0.12274E+01
   0.54401E+01   0.28569E-01   0.12273E+01
   0.54401E+01   0.28580E-01   0.12273E+01
   0.54401E+01   0.28592E-01   0.12273E+01
   0.54401E+01   0.28603E-01   0.12273E+01
   0.54401E+01   0.28615E-01   0.12273E+01
   0.54401E+01   0.28626E-01   0.12273E+01
   0.54401E+01   0.28638E-01   0.12273E+01
   0.54401E+01   0.28649E-01   0.12273E+01
   0.54401E+01   0.28661E-01   0.12273E+01
   0.54401E+01   0.28672E-01   0.12272E+01
   0.54401E+01   0.28683E-01   0.12273E+01
   0.54501E+01   0.28695E-01   0.12273E+01
   0.54501E+01   0.28706E-01   0.12273E+01
   0.54501E+01   0.28718E-01   0.12272E+01
   0.54401E+01   0.28729E-01   0.12271E+01
   0.54401E+01   0.28741E-01   0.12270E+01
   0.54401E+01   0.28752E-01   0.12269E+01
   0.54401E+01   0.28764E-01   0.12269E+01
   0.54401E+01   0.28775E-01   0.12267E+01
   0.54401E+01   0.28787E-01   0.12266E+01
   0.54401E+01   0.28798E-01   0.12264E+01
   0.54401E+01   0.28810E-01   0.12263E+01
   0.54401E+01   0.28821E-01   0.12263E+01
   0.54401E+01   0.28833E-01   0.12262E+01
   0.54401E+01   0.28844E-01   0.12260E+01
   0.54401E+01   0.28856E-01   0.12259E+01
   0.54401E+01   0.28867E-01   0.12258E+01
   0.54401E+01   0.28879E-01   0.12258E+01
   0.54401E+01   0.28890E-01   0.12257E+01
   0.54401E+01   0.28902E-01   0.12256E+01
   0.54401E+01   0.28914E-01   0.12254E+01
   0.54401E+01   0.28925E-01   0.12254E+01
   0.54401E+01   0.28937E-01   0.12253E+01
   0.54401E+01   0.28948E-01   0.12253E+01
   0.54401E+01   0.28960E-01   0.12252E+01
   0.54401E+01   0.28971E-01   0.12252E+01
   0.54401E+01   0.28983E-01   0.12251E+01
   0.54401E+01   0.28994E-01   0.12250E+01
   0.54401E+01   0.29006E-01   0.12249E+01
   0.54401E+01   0.29018E-01   0.12249E+01
   0.54401E+01   0.29029E-01   0.12248E+01
   0.54401E+01   0.29041E-01   0.12248E+01
   0.54401E+01   0.29052E-01   0.12247E+01
   0.54401E+01   0.29064E-01   0.12247E+01
   0.54401E+01   0.29076E-01   0.12246E+01
   0.54401E+01   0.29087E-01   0.12246E+01
   0.54401E+01   0.29099E-01   0.12246E+01
   0.54401E+01   0.29111E-01   0.12246E+01
   0.54401E+01   0.29122E-01   0.12244E+01
   0.54401E+01   0.29134E-01   0.12243E+01
   0.54401E+01   0.29145E-01   0.12243E+01
   0.54401E+01   0.29157E-01   0.12242E+01
   0.54401E+01   0.29169E-01   0.12242E+01
   0.54401E+01   0.29180E-01   0.12241E+01
   0.54401E+01   0.29192E-01   0.12239E+01
   0.54401E+01   0.29204E-01   0.12238E+01
   0.54401E+01   0.29215E-01   0.12237E+01
   0.54401E+01   0.29227E-01   0.12236E+01
   0.54401E+01   0.29239E-01   0.12235E+01
   0.54401E+01   0.29250E-01   0.12234E+01
   0.54301E+01   0.29262E-01   0.12233E+01
   0.54401E+01   0.29274E-01   0.12233E+01
   0.54401E+01   0.29285E-01   0.12232E+01
   0.54301E+01   0.29297E-01   0.12231E+01
   0.54301E+01   0.29309E-01   0.12231E+01
   0.54301E+01   0.29321E-01   0.12229E+01
   0.54301E+01   0.29332E-01   0.12228E+01
   0.54301E+01   0.29344E-01   0.12228E+01
   0.54301E+01   0.29356E-01   0.12228E+01
   0.54301E+01   0.29368E-01   0.12228E+01
   0.54301E+01   0.29379E-01   0.12228E+01
   0.54301E+01   0.29391E-01   0.12227E+01
   0.54301E+01   0.29403E-01   0.12226E+01
   0.54301E+01   0.29414E-01   0.12226E+01
   0.54301E+01   0.29426E-01   0.12226E+01
   0.54301E+01   0.29438E-01   0.12225E+01
   0.54301E+01   0.29450E-01   0.12225E+01
   0.54301E+01   0.29462E-01   0.12224E+01
   0.54301E+01   0.29473E-01   0.12224E+01
   0.54301E+01   0.29485E-01   0.12223E+01
   0.54301E+01   0.29497E-01   0.12223E+01
   0.54301E+01   0.29509E-01   0.12223E+01
   0.54301E+01   0.29520E-01   0.12223E+01
   0.54301E+01   0.29532E-01   0.12223E+01
   0.54301E+01   0.29544E-01   0.12223E+01
   0.54401E+01   0.29556E-01   0.12223E+01
   0.54401E+01   0.29568E-01   0.12224E+01
   0.54401E+01   0.29579E-01   0.12224E+01
   0.54401E+01   0.29591E-01   0.12224E+01
   0.54401E+01   0.29603E-01   0.12224E+01
   0.54401E+01   0.29615E-01   0.12223E+01
   0.54401E+01   0.29627E-01   0.12222E+01
   0.54401E+01   0.29639E-01   0.12221E+01
   0.54401E+01   0.29650E-01   0.12219E+01
   0.54301E+01   0.29662E-01   0.12218E+01
   0.54301E+01   0.29674E-01   0.12216E+01
   0.54301E+01   0.29686E-01   0.12215E+01
   0.54301E+01   0.29698E-01   0.12215E+01
   0.54301E+01   0.29710E-01   0.12213E+01
   0.54301E+01   0.29722E-01   0.12212E+01
   0.54301E+01   0.29733E-01   0.12211E+01
   0.54301E+01   0.29745E-01   0.12210E+01
   0.54301E+01   0.29757E-01   0.12209E+01
   0.54301E+01   0.29769E-01   0.12208E+01
   0.54301E+01   0.29781E-01   0.12207E+01
   0.54301E+01   0.29793E-01   0.12206E+01
   0.54301E+01   0.29805E-01   0.12206E+01
   0.54301E+01   0.29817E-01   0.12204E+01
   0.54301E+01   0.29829E-01   0.12204E+01
   0.54301E+01   0.29841E-01   0.12203E+01
   0.54301E+01   0.29852E-01   0.12202E+01
   0.54301E+01   0.29864E-01   0.12201E+01
   0.54301E+01   0.29876E-01   0.12200E+01
   0.54301E+01   0.29888E-01   0.12201E+01
   0.54301E+01   0.29900E-01   0.12200E+01
   0.54301E+01   0.29912E-01   0.12198E+01
   0.54301E+01   0.29924E-01   0.12198E+01
   0.54301E+01   0.29936E-01   0.12198E+01
   0.54301E+01   0.29948E-01   0.12198E+01
   0.54301E+01   0.29960E-01   0.12197E+01
   0.54301E+01   0.29972E-01   0.12197E+01
   0.54301E+01   0.29984E-01   0.12197E+01
   0.54301E+01   0.29996E-01   0.12197E+01
   0.54301E+01   0.30008E-01   0.12196E+01
   0.54301E+01   0.30020E-01   0.12196E+01
   0.54301E+01   0.30032E-01   0.12194E+01
   0.54301E+01   0.30044E-01   0.12192E+01
   0.54301E+01   0.30056E-01   0.12192E+01
   0.54301E+01   0.30068E-01   0.12192E+01
   0.54301E+01   0.30080E-01   0.12191E+01
   0.54301E+01   0.30092E-01   0.12189E+01
   0.54301E+01   0.30104E-01   0.12187E+01
   0.54301E+01   0.30116E-01   0.12186E+01
   0.54301E+01   0.30128E-01   0.12186E+01
   0.54301E+01   0.30140E-01   0.12185E+01
   0.54301E+01   0.30152E-01   0.12185E+01
   0.54301E+01   0.30164E-01   0.12184E+01
   0.54301E+01   0.30176E-01   0.12183E+01
   0.54301E+01   0.30188E-01   0.12182E+01
   0.54301E+01   0.30200E-01   0.12181E+01
   0.54301E+01   0.30212E-01   0.12181E+01
   0.54301E+01   0.30224E-01   0.12180E+01
   0.54301E+01   0.30237E-01   0.12179E+01
   0.54201E+01   0.30249E-01   0.12178E+01
   0.54201E+01   0.30261E-01   0.12178E+01
   0.54201E+01   0.30273E-01   0.12178E+01
   0.54201E+01   0.30285E-01   0.12177E+01
   0.54201E+01   0.30297E-01   0.12176E+01
   0.54201E+01   0.30309E-01   0.12176E+01
   0.54201E+01   0.30321E-01   0.12175E+01
   0.54201E+01   0.30333E-01   0.12175E+01
   0.54301E+01   0.30345E-01   0.12175E+01
   0.54301E+01   0.30358E-01   0.12175E+01
   0.54301E+01   0.30370E-01   0.12174E+01
   0.54301E+01   0.30382E-01   0.12174E+01
   0.54301E+01   0.30394E-01   0.12174E+01
   0.54301E+01   0.30406E-01   0.12174E+01
   0.54301E+01   0.30418E-01   0.12173E+01
   0.54301E+01   0.30430E-01   0.12174E+01
   0.54301E+01   0.30443E-01   0.12174E+01
   0.54301E+01   0.30455E-01   0.12174E+01
   0.54301E+01   0.30467E-01   0.12174E+01
   0.54301E+01   0.30479E-01   0.12174E+01
   0.54301E+01   0.30491E-01   0.12174E+01
   0.54301E+01   0.30503E-01   0.12174E+01
   0.54301E+01   0.30516E-01   0.12174E+01
   0.54301E+01   0.30528E-01   0.12175E+01
   0.54301E+01   0.30540E-01   0.12175E+01
   0.54301E+01   0.30552E-01   0.12175E+01
   0.54301E+01   0.30564E-01   0.12173E+01
   0.54301E+01   0.30577E-01   0.12173E+01
   0.54301E+01   0.30589E-01   0.12169E+01
   0.54301E+01   0.30601E-01   0.12168E+01
   0.54301E+01   0.30613E-01   0.12168E+01
   0.54301E+01   0.30626E-01   0.12168E+01
   0.54301E+01   0.30638E-01   0.12164E+01
   0.54301E+01   0.30650E-01   0.12163E+01
   0.54201E+01   0.30662E-01   0.12162E+01
   0.54201E+01   0.30675E-01   0.12161E+01
   0.54201E+01   0.30687E-01   0.12160E+01
   0.54201E+01   0.30699E-01   0.12158E+01
   0.54201E+01   0.30711E-01   0.12158E+01
   0.54201E+01   0.30724E-01   0.12156E+01
   0.54201E+01   0.30736E-01   0.12155E+01
   0.54201E+01   0.30748E-01   0.12154E+01
   0.54201E+01   0.30760E-01   0.12154E+01
   0.54201E+01   0.30773E-01   0.12152E+01
   0.54201E+01   0.30785E-01   0.12151E+01
   0.54201E+01   0.30797E-01   0.12151E+01
   0.54201E+01   0.30810E-01   0.12151E+01
   0.54201E+01   0.30822E-01   0.12150E+01
   0.54201E+01   0.30834E-01   0.12149E+01
   0.54201E+01   0.30847E-01   0.12148E+01
   0.54201E+01   0.30859E-01   0.12148E+01
   0.54201E+01   0.30871E-01   0.12148E+01
   0.54201E+01   0.30884E-01   0.12147E+01
   0.54201E+01   0.30896E-01   0.12147E+01
   0.54201E+01   0.30908E-01   0.12147E+01
   0.54201E+01   0.30921E-01   0.12147E+01
   0.54201E+01   0.30933E-01   0.12146E+01
   0.54201E+01   0.30945E-01   0.12146E+01
   0.54201E+01   0.30958E-01   0.12146E+01
   0.54201E+01   0.30970E-01   0.12147E+01
   0.54201E+01   0.30982E-01   0.12147E+01
   0.54201E+01   0.30995E-01   0.12144E+01
   0.54201E+01   0.31007E-01   0.12143E+01
   0.54201E+01   0.31020E-01   0.12142E+01
   0.54201E+01   0.31032E-01   0.12141E+01
   0.54201E+01   0.31044E-01   0.12141E+01
   0.54201E+01   0.31057E-01   0.12138E+01
   0.54201E+01   0.31069E-01   0.12137E+01
   0.54201E+01   0.31082E-01   0.12137E+01
   0.54201E+01   0.31094E-01   0.12135E+01
   0.54201E+01   0.31106E-01   0.12134E+01
   0.54201E+01   0.31119E-01   0.12134E+01
   0.54201E+01   0.31131E-01   0.12132E+01
   0.54201E+01   0.31144E-01   0.12131E+01
   0.54201E+01   0.31156E-01   0.12131E+01
   0.54201E+01   0.31169E-01   0.12131E+01
   0.54201E+01   0.31181E-01   0.12129E+01
   0.54201E+01   0.31194E-01   0.12129E+01
   0.54201E+01   0.31206E-01   0.12129E+01
   0.54201E+01   0.31218E-01   0.12127E+01
   0.54201E+01   0.31231E-01   0.12127E+01
   0.54201E+01   0.31243E-01   0.12126E+01
   0.54201E+01   0.31256E-01   0.12126E+01
   0.54201E+01   0.31268E-01   0.12125E+01
   0.54201E+01   0.31281E-01   0.12125E+01
   0.54201E+01   0.31293E-01   0.12125E+01
   0.54201E+01   0.31306E-01   0.12124E+01
   0.54201E+01   0.31318E-01   0.12124E+01
   0.54201E+01   0.31331E-01   0.12124E+01
   0.54201E+01   0.31343E-01   0.12124E+01
   0.54201E+01   0.31356E-01   0.12124E+01
   0.54201E+01   0.31368E-01   0.12124E+01
   0.54201E+01   0.31381E-01   0.12124E+01
   0.54201E+01   0.31394E-01   0.12123E+01
   0.54201E+01   0.31406E-01   0.12123E+01
   0.54201E+01   0.31419E-01   0.12123E+01
   0.54201E+01   0.31431E-01   0.12124E+01
   0.54201E+01   0.31444E-01   0.12124E+01
   0.54201E+01   0.31456E-01   0.12124E+01
   0.54201E+01   0.31469E-01   0.12124E+01
   0.54201E+01   0.31481E-01   0.12125E+01
   0.54201E+01   0.31494E-01   0.12125E+01
   0.54201E+01   0.31507E-01   0.12125E+01
   0.54201E+01   0.31519E-01   0.12125E+01
   0.54201E+01   0.31532E-01   0.12125E+01
   0.54201E+01   0.31544E-01   0.12124E+01
   0.54201E+01   0.31557E-01   0.12122E+01
   0.54201E+01   0.31570E-01   0.12120E+01
   0.54201E+01   0.31582E-01   0.12119E+01
   0.54201E+01   0.31595E-01   0.12118E+01
   0.54201E+01   0.31607E-01   0.12115E+01
   0.54201E+01   0.31620E-01   0.12115E+01
   0.54201E+01   0.31633E-01   0.12114E+01
   0.54201E+01   0.31645E-01   0.12113E+01
   0.54201E+01   0.31658E-01   0.12112E+01
   0.54201E+01   0.31671E-01   0.12111E+01
   0.54201E+01   0.31683E-01   0.12110E+01
   0.54201E+01   0.31696E-01   0.12108E+01
   0.54201E+01   0.31709E-01   0.12108E+01
   0.54201E+01   0.31721E-01   0.12107E+01
   0.54101E+01   0.31734E-01   0.12106E+01
   0.54101E+01   0.31747E-01   0.12104E+01
   0.54101E+01   0.31759E-01   0.12103E+01
   0.54101E+01   0.31772E-01   0.12103E+01
   0.54101E+01   0.31785E-01   0.12102E+01
   0.54101E+01   0.31797E-01   0.12102E+01
   0.54101E+01   0.31810E-01   0.12101E+01
   0.54101E+01   0.31823E-01   0.12101E+01
   0.54101E+01   0.31836E-01   0.12099E+01
   0.54101E+01   0.31848E-01   0.12098E+01
   0.54101E+01   0.31861E-01   0.12098E+01
   0.54101E+01   0.31874E-01   0.12097E+01
   0.54101E+01   0.31887E-01   0.12096E+01
   0.54101E+01   0.31899E-01   0.12096E+01
   0.54101E+01   0.31912E-01   0.12096E+01
   0.54101E+01   0.31925E-01   0.12096E+01
   0.54101E+01   0.31937E-01   0.12096E+01
   0.54101E+01   0.31950E-01   0.12096E+01
   0.54101E+01   0.31963E-01   0.12096E+01
   0.54101E+01   0.31976E-01   0.12096E+01
   0.54101E+01   0.31989E-01   0.12095E+01
   0.54101E+01   0.32001E-01   0.12094E+01
   0.54101E+01   0.32014E-01   0.12093E+01
   0.54101E+01   0.32027E-01   0.12090E+01
   0.54101E+01   0.32040E-01   0.12090E+01
   0.54101E+01   0.32053E-01   0.12088E+01
   0.54101E+01   0.32065E-01   0.12088E+01
   0.54101E+01   0.32078E-01   0.12086E+01
   0.54101E+01   0.32091E-01   0.12084E+01
   0.54101E+01   0.32104E-01   0.12085E+01
   0.54101E+01   0.32117E-01   0.12084E+01
   0.54101E+01   0.32129E-01   0.12082E+01
   0.54101E+01   0.32142E-01   0.12081E+01
   0.54101E+01   0.32155E-01   0.12080E+01
   0.54101E+01   0.32168E-01   0.12080E+01
   0.54101E+01   0.32181E-01   0.12079E+01
   0.54101E+01   0.32194E-01   0.12078E+01
   0.54101E+01   0.32207E-01   0.12077E+01
   0.54101E+01   0.32219E-01   0.12076E+01
   0.54101E+01   0.32232E-01   0.12076E+01
   0.54101E+01   0.32245E-01   0.12075E+01
   0.54101E+01   0.32258E-01   0.12075E+01
   0.54101E+01   0.32271E-01   0.12074E+01
   0.54101E+01   0.32284E-01   0.12074E+01
   0.54101E+01   0.32297E-01   0.12074E+01
   0.54101E+01   0.32310E-01   0.12073E+01
   0.54101E+01   0.32323E-01   0.12073E+01
   0.54101E+01   0.32335E-01   0.12073E+01
   0.54101E+01   0.32348E-01   0.12073E+01
   0.54101E+01   0.32361E-01   0.12072E+01
   0.54101E+01   0.32374E-01   0.12072E+01
   0.54101E+01   0.32387E-01   0.12072E+01
   0.54101E+01   0.32400E-01   0.12072E+01
   0.54101E+01   0.32413E-01   0.12073E+01
   0.54101E+01   0.32426E-01   0.12073E+01
   0.54101E+01   0.32439E-01   0.12073E+01
   0.54101E+01   0.32452E-01   0.12073E+01
   0.54101E+01   0.32465E-01   0.12073E+01
   0.54101E+01   0.32478E-01   0.12074E+01
   0.54101E+01   0.32491E-01   0.12073E+01
   0.54101E+01   0.32504E-01   0.12073E+01
   0.54101E+01   0.32517E-01   0.12074E+01
   0.54101E+01   0.32530E-01   0.12074E+01
   0.54101E+01   0.32543E-01   0.12074E+01
   0.54101E+01   0.32556E-01   0.12074E+01
   0.54101E+01   0.32569E-01   0.12074E+01
   0.54101E+01   0.32582E-01   0.12074E+01
   0.54101E+01   0.32595E-01   0.12074E+01
   0.54101E+01   0.32608E-01   0.12075E+01
   0.54101E+01   0.32621E-01   0.12075E+01
   0.54101E+01   0.32634E-01   0.12073E+01
   0.54101E+01   0.32647E-01   0.12070E+01
   0.54101E+01   0.32660E-01   0.12069E+01
   0.54101E+01   0.32673E-01   0.12068E+01
   0.54101E+01   0.32686E-01   0.12066E+01
   0.54101E+01   0.32699E-01   0.12064E+01
   0.54101E+01   0.32712E-01   0.12063E+01
   0.54101E+01   0.32725E-01   0.12062E+01
   0.54101E+01   0.32738E-01   0.12060E+01
   0.54101E+01   0.32751E-01   0.12059E+01
   0.54101E+01   0.32765E-01   0.12058E+01
   0.54101E+01   0.32778E-01   0.12056E+01
   0.54101E+01   0.32791E-01   0.12055E+01
   0.54101E+01   0.32804E-01   0.12053E+01
   0.54101E+01   0.32817E-01   0.12051E+01
   0.54101E+01   0.32830E-01   0.12050E+01
   0.54101E+01   0.32843E-01   0.12049E+01
   0.54101E+01   0.32856E-01   0.12048E+01
   0.54101E+01   0.32869E-01   0.12047E+01
   0.54101E+01   0.32883E-01   0.12047E+01
   0.54001E+01   0.32896E-01   0.12046E+01
   0.54101E+01   0.32909E-01   0.12046E+01
   0.54001E+01   0.32922E-01   0.12045E+01
   0.54101E+01   0.32935E-01   0.12044E+01
   0.54001E+01   0.32948E-01   0.12045E+01
   0.54101E+01   0.32962E-01   0.12044E+01
   0.54101E+01   0.32975E-01   0.12044E+01
   0.54101E+01   0.32988E-01   0.12044E+01
   0.54101E+01   0.33001E-01   0.12044E+01
   0.54101E+01   0.33014E-01   0.12044E+01
   0.54101E+01   0.33027E-01   0.12044E+01
   0.54101E+01   0.33041E-01   0.12044E+01
   0.54101E+01   0.33054E-01   0.12044E+01
   0.54101E+01   0.33067E-01   0.12045E+01
   0.54101E+01   0.33080E-01   0.12045E+01
   0.54101E+01   0.33093E-01   0.12045E+01
   0.54101E+01   0.33107E-01   0.12043E+01
   0.54101E+01   0.33120E-01   0.12042E+01
   0.54101E+01   0.33133E-01   0.12039E+01
   0.54101E+01   0.33146E-01   0.12039E+01
   0.54001E+01   0.33160E-01   0.12037E+01
   0.54001E+01   0.33173E-01   0.12037E+01
   0.54001E+01   0.33186E-01   0.12034E+01
   0.54001E+01   0.33199E-01   0.12033E+01
   0.54001E+01   0.33213E-01   0.12030E+01
   0.54001E+01   0.33226E-01   0.12030E+01
   0.54001E+01   0.33239E-01   0.12029E+01
   0.54001E+01   0.33252E-01   0.12027E+01
   0.54001E+01   0.33266E-01   0.12026E+01
   0.54001E+01   0.33279E-01   0.12025E+01
   0.54001E+01   0.33292E-01   0.12024E+01
   0.54001E+01   0.33306E-01   0.12023E+01
   0.54001E+01   0.33319E-01   0.12022E+01
   0.54001E+01   0.33332E-01   0.12021E+01
   0.54001E+01   0.33346E-01   0.12021E+01
   0.54001E+01   0.33359E-01   0.12020E+01
   0.54001E+01   0.33372E-01   0.12021E+01
   0.54001E+01   0.33386E-01   0.12020E+01
   0.54001E+01   0.33399E-01   0.12020E+01
   0.54001E+01   0.33412E-01   0.12020E+01
   0.54001E+01   0.33426E-01   0.12020E+01
   0.54001E+01   0.33439E-01   0.12020E+01
   0.54001E+01   0.33452E-01   0.12020E+01
   0.54001E+01   0.33466E-01   0.12020E+01
   0.54001E+01   0.33479E-01   0.12020E+01
   0.54001E+01   0.33492E-01   0.12020E+01
   0.54001E+01   0.33506E-01   0.12021E+01
   0.54001E+01   0.33519E-01   0.12020E+01
   0.54001E+01   0.33533E-01   0.12020E+01
   0.54001E+01   0.33546E-01   0.12020E+01
   0.54001E+01   0.33559E-01   0.12021E+01
   0.54001E+01   0.33573E-01   0.12021E+01
   0.54001E+01   0.33586E-01   0.12022E+01
   0.54101E+01   0.33600E-01   0.12022E+01
   0.54101E+01   0.33613E-01   0.12022E+01
   0.54101E+01   0.33627E-01   0.12023E+01
   0.54101E+01   0.33640E-01   0.12023E+01
   0.54101E+01   0.33653E-01   0.12022E+01
   0.54101E+01   0.33667E-01   0.12023E+01
   0.54101E+01   0.33680E-01   0.12023E+01
   0.54101E+01   0.33694E-01   0.12023E+01
   0.54101E+01   0.33707E-01   0.12023E+01
   0.54101E+01   0.33721E-01   0.12023E+01
   0.54101E+01   0.33734E-01   0.12023E+01
   0.54101E+01   0.33748E-01   0.12023E+01
   0.54101E+01   0.33761E-01   0.12023E+01
   0.54101E+01   0.33775E-01   0.12024E+01
   0.54101E+01   0.33788E-01   0.12024E+01
   0.54101E+01   0.33802E-01   0.12024E+01
   0.54101E+01   0.33815E-01   0.12024E+01
   0.54101E+01   0.33829E-01   0.12024E+01
   0.54101E+01   0.33842E-01   0.12021E+01
   0.54101E+01   0.33856E-01   0.12020E+01
   0.54101E+01   0.33869E-01   0.12017E+01
   0.54001E+01   0.33883E-01   0.12016E+01
   0.54001E+01   0.33896E-01   0.12015E+01
   0.54001E+01   0.33910E-01   0.12012E+01
   0.54001E+01   0.33923E-01   0.12010E+01
   0.54001E+01   0.33937E-01   0.12009E+01
   0.54001E+01   0.33950E-01   0.12008E+01
   0.54001E+01   0.33964E-01   0.12006E+01
   0.54001E+01   0.33978E-01   0.12003E+01
   0.54001E+01   0.33991E-01   0.12003E+01
   0.54001E+01   0.34005E-01   0.12001E+01
   0.54001E+01   0.34018E-01   0.11999E+01
   0.54001E+01   0.34032E-01   0.11998E+01
   0.54001E+01   0.34046E-01   0.11995E+01
   0.54001E+01   0.34059E-01   0.11995E+01
   0.54001E+01   0.34073E-01   0.11994E+01
   0.54001E+01   0.34086E-01   0.11993E+01
   0.54001E+01   0.34100E-01   0.11993E+01
   0.54001E+01   0.34114E-01   0.11992E+01
   0.54001E+01   0.34127E-01   0.11991E+01
   0.54001E+01   0.34141E-01   0.11990E+01
   0.54001E+01   0.34155E-01   0.11990E+01
   0.54001E+01   0.34168E-01   0.11989E+01
   0.54001E+01   0.34182E-01   0.11988E+01
   0.54001E+01   0.34195E-01   0.11988E+01
   0.54001E+01   0.34209E-01   0.11988E+01
   0.54001E+01   0.34223E-01   0.11987E+01
   0.54001E+01   0.34236E-01   0.11987E+01
   0.54001E+01   0.34250E-01   0.11987E+01
   0.54001E+01   0.34264E-01   0.11987E+01
   0.54001E+01   0.34278E-01   0.11988E+01
   0.54001E+01   0.34291E-01   0.11988E+01
   0.54001E+01   0.34305E-01   0.11988E+01
   0.54001E+01   0.34319E-01   0.11987E+01
   0.54001E+01   0.34332E-01   0.11987E+01
   0.54001E+01   0.34346E-01   0.11987E+01
   0.54001E+01   0.34360E-01   0.11988E+01
   0.54001E+01   0.34374E-01   0.11989E+01
   0.54001E+01   0.34387E-01   0.11989E+01
   0.54001E+01   0.34401E-01   0.11987E+01
   0.54001E+01   0.34415E-01   0.11986E+01
   0.54001E+01   0.34428E-01   0.11985E+01
   0.54001E+01   0.34442E-01   0.11982E+01
   0.54001E+01   0.34456E-01   0.11980E+01
   0.54001E+01   0.34470E-01   0.11979E+01
   0.54001E+01   0.34484E-01   0.11977E+01
   0.54001E+01   0.34497E-01   0.11976E+01
   0.54001E+01   0.34511E-01   0.11974E+01
   0.54001E+01   0.34525E-01   0.11973E+01
   0.53901E+01   0.34539E-01   0.11971E+01
   0.54001E+01   0.34552E-01   0.11971E+01
   0.54001E+01   0.34566E-01   0.11970E+01
   0.54001E+01   0.34580E-01   0.11969E+01
   0.54001E+01   0.34594E-01   0.11968E+01
   0.54001E+01   0.34608E-01   0.11967E+01
   0.54001E+01   0.34622E-01   0.11968E+01
   0.54001E+01   0.34635E-01   0.11967E+01
   0.54001E+01   0.34649E-01   0.11966E+01
   0.54001E+01   0.34663E-01   0.11966E+01
   0.54001E+01   0.34677E-01   0.11965E+01
   0.54001E+01   0.34691E-01   0.11964E+01
   0.54001E+01   0.34705E-01   0.11964E+01
   0.53901E+01   0.34719E-01   0.11964E+01
   0.53901E+01   0.34732E-01   0.11964E+01
   0.53901E+01   0.34746E-01   0.11963E+01
   0.54001E+01   0.34760E-01   0.11963E+01
   0.54001E+01   0.34774E-01   0.11963E+01
   0.54001E+01   0.34788E-01   0.11962E+01
   0.54001E+01   0.34802E-01   0.11962E+01
   0.54001E+01   0.34816E-01   0.11962E+01
   0.54001E+01   0.34830E-01   0.11962E+01
   0.54001E+01   0.34844E-01   0.11961E+01
   0.54001E+01   0.34858E-01   0.11961E+01
   0.54001E+01   0.34871E-01   0.11961E+01
   0.54001E+01   0.34885E-01   0.11961E+01
   0.54001E+01   0.34899E-01   0.11961E+01
   0.54001E+01   0.34913E-01   0.11961E+01
   0.54001E+01   0.34927E-01   0.11960E+01
   0.54001E+01   0.34941E-01   0.11960E+01
   0.54001E+01   0.34955E-01   0.11960E+01
   0.54001E+01   0.34969E-01   0.11960E+01
   0.54001E+01   0.34983E-01   0.11961E+01
   0.54001E+01   0.34997E-01   0.11961E+01
   0.54001E+01   0.35011E-01   0.11960E+01
   0.54001E+01   0.35025E-01   0.11961E+01
   0.54001E+01   0.35039E-01   0.11961E+01
   0.54001E+01   0.35053E-01   0.11960E+01
   0.54001E+01   0.35067E-01   0.11961E+01
   0.54001E+01   0.35081E-01   0.11963E+01
   0.54001E+01   0.35095E-01   0.11963E+01
   0.54001E+01   0.35109E-01   0.11963E+01
   0.54001E+01   0.35123E-01   0.11962E+01
   0.54001E+01   0.35137E-01   0.11961E+01
   0.54001E+01   0.35151E-01   0.11961E+01
   0.54001E+01   0.35165E-01   0.11961E+01
   0.54001E+01   0.35179E-01   0.11961E+01
   0.54001E+01   0.35193E-01   0.11961E+01
   0.54001E+01   0.35207E-01   0.11961E+01
   0.54001E+01   0.35221E-01   0.11961E+01
   0.54001E+01   0.35236E-01   0.11961E+01
   0.54001E+01   0.35250E-01   0.11961E+01
   0.54001E+01   0.35264E-01   0.11962E+01
   0.54001E+01   0.35278E-01   0.11962E+01
   0.54001E+01   0.35292E-01   0.11961E+01
   0.54001E+01   0.35306E-01   0.11962E+01
   0.54001E+01   0.35320E-01   0.11962E+01
   0.54001E+01   0.35334E-01   0.11962E+01
   0.54001E+01   0.35348E-01   0.11958E+01
   0.54001E+01   0.35362E-01   0.11956E+01
   0.54001E+01   0.35377E-01   0.11955E+01
   0.54001E+01   0.35391E-01   0.11952E+01
   0.54001E+01   0.35405E-01   0.11950E+01
   0.53901E+01   0.35419E-01   0.11949E+01
   0.53901E+01   0.35433E-01   0.11947E+01
   0.53901E+01   0.35447E-01   0.11947E+01
   0.53901E+01   0.35461E-01   0.11944E+01
   0.53901E+01   0.35476E-01   0.11944E+01
   0.53901E+01   0.35490E-01   0.11943E+01
   0.53901E+01   0.35504E-01   0.11941E+01
   0.53901E+01   0.35518E-01   0.11940E+01
   0.53901E+01   0.35532E-01   0.11939E+01
   0.53901E+01   0.35547E-01   0.11937E+01
   0.53901E+01   0.35561E-01   0.11936E+01
   0.53901E+01   0.35575E-01   0.11934E+01
   0.53901E+01   0.35589E-01   0.11933E+01
   0.53901E+01   0.35603E-01   0.11932E+01
   0.53901E+01   0.35618E-01   0.11930E+01
   0.53901E+01   0.35632E-01   0.11930E+01
   0.53901E+01   0.35646E-01   0.11929E+01
   0.53901E+01   0.35660E-01   0.11928E+01
   0.53901E+01   0.35675E-01   0.11927E+01
   0.53901E+01   0.35689E-01   0.11926E+01
   0.53901E+01   0.35703E-01   0.11925E+01
   0.53901E+01   0.35717E-01   0.11923E+01
   0.53901E+01   0.35732E-01   0.11923E+01
   0.53901E+01   0.35746E-01   0.11922E+01
   0.53901E+01   0.35760E-01   0.11921E+01
   0.53901E+01   0.35774E-01   0.11921E+01
   0.53901E+01   0.35789E-01   0.11920E+01
   0.53901E+01   0.35803E-01   0.11920E+01
   0.53901E+01   0.35817E-01   0.11918E+01
   0.53901E+01   0.35832E-01   0.11919E+01
   0.53901E+01   0.35846E-01   0.11917E+01
   0.53901E+01   0.35860E-01   0.11917E+01
   0.53901E+01   0.35875E-01   0.11916E+01
   0.53901E+01   0.35889E-01   0.11916E+01
   0.53901E+01   0.35903E-01   0.11915E+01
   0.53901E+01   0.35918E-01   0.11915E+01
   0.53901E+01   0.35932E-01   0.11914E+01
   0.53901E+01   0.35946E-01   0.11914E+01
   0.53901E+01   0.35961E-01   0.11913E+01
   0.53901E+01   0.35975E-01   0.11912E+01
   0.53901E+01   0.35990E-01   0.11912E+01
   0.53901E+01   0.36004E-01   0.11912E+01
   0.53901E+01   0.36018E-01   0.11910E+01
   0.53901E+01   0.36033E-01   0.11910E+01
   0.53901E+01   0.36047E-01   0.11910E+01
   0.53901E+01   0.36061E-01   0.11909E+01
   0.53901E+01   0.36076E-01   0.11909E+01
   0.53901E+01   0.36090E-01   0.11909E+01
   0.53901E+01   0.36105E-01   0.11908E+01
   0.53901E+01   0.36119E-01   0.11908E+01
   0.53901E+01   0.36134E-01   0.11908E+01
   0.53901E+01   0.36148E-01   0.11909E+01
   0.53901E+01   0.36162E-01   0.11909E+01
   0.53901E+01   0.36177E-01   0.11909E+01
   0.53901E+01   0.36191E-01   0.11909E+01
   0.53901E+01   0.36206E-01   0.11908E+01
   0.53901E+01   0.36220E-01   0.11907E+01
   0.53901E+01   0.36235E-01   0.11906E+01
   0.53901E+01   0.36249E-01   0.11907E+01
   0.53901E+01   0.36264E-01   0.11904E+01
   0.53901E+01   0.36278E-01   0.11905E+01
   0.53901E+01   0.36293E-01   0.11904E+01
   0.53901E+01   0.36307E-01   0.11904E+01
   0.53901E+01   0.36322E-01   0.11902E+01
   0.53901E+01   0.36336E-01   0.11900E+01
   0.53901E+01   0.36351E-01   0.11899E+01
   0.53901E+01   0.36365E-01   0.11899E+01
   0.53901E+01   0.36380E-01   0.11898E+01
   0.53901E+01   0.36394E-01   0.11898E+01
   0.53901E+01   0.36409E-01   0.11898E+01
   0.53901E+01   0.36423E-01   0.11897E+01
   0.53901E+01   0.36438E-01   0.11896E+01
   0.53901E+01   0.36453E-01   0.11896E+01
   0.53901E+01   0.36467E-01   0.11895E+01
   0.53901E+01   0.36482E-01   0.11894E+01
   0.53901E+01   0.36496E-01   0.11893E+01
   0.53901E+01   0.36511E-01   0.11892E+01
   0.53901E+01   0.36525E-01   0.11890E+01
   0.53901E+01   0.36540E-01   0.11890E+01
   0.53901E+01   0.36555E-01   0.11889E+01
   0.53901E+01   0.36569E-01   0.11889E+01
   0.53901E+01   0.36584E-01   0.11888E+01
   0.53901E+01   0.36598E-01   0.11887E+01
   0.53801E+01   0.36613E-01   0.11886E+01
   0.53901E+01   0.36628E-01   0.11885E+01
   0.53801E+01   0.36642E-01   0.11885E+01
   0.53801E+01   0.36657E-01   0.11884E+01
   0.53801E+01   0.36672E-01   0.11883E+01
   0.53801E+01   0.36686E-01   0.11883E+01
   0.53801E+01   0.36701E-01   0.11882E+01
   0.53801E+01   0.36716E-01   0.11882E+01
   0.53801E+01   0.36730E-01   0.11881E+01
   0.53801E+01   0.36745E-01   0.11880E+01
   0.53801E+01   0.36760E-01   0.11879E+01
   0.53801E+01   0.36774E-01   0.11878E+01
   0.53801E+01   0.36789E-01   0.11878E+01
   0.53801E+01   0.36804E-01   0.11877E+01
   0.53801E+01   0.36818E-01   0.11877E+01
   0.53801E+01   0.36833E-01   0.11876E+01
   0.53801E+01   0.36848E-01   0.11876E+01
   0.53801E+01   0.36863E-01   0.11875E+01
   0.53801E+01   0.36877E-01   0.11875E+01
   0.53801E+01   0.36892E-01   0.11874E+01
   0.53801E+01   0.36907E-01   0.11873E+01
   0.53801E+01   0.36922E-01   0.11873E+01
   0.53801E+01   0.36936E-01   0.11873E+01
   0.53801E+01   0.36951E-01   0.11872E+01
   0.53801E+01   0.36966E-01   0.11871E+01
   0.53801E+01   0.36981E-01   0.11871E+01
   0.53801E+01   0.36995E-01   0.11870E+01
   0.53801E+01   0.37010E-01   0.11869E+01
   0.53801E+01   0.37025E-01   0.11869E+01
   0.53801E+01   0.37040E-01   0.11869E+01
   0.53801E+01   0.37055E-01   0.11868E+01
   0.53801E+01   0.37069E-01   0.11868E+01
   0.53801E+01   0.37084E-01   0.11869E+01
   0.53801E+01   0.37099E-01   0.11868E+01
   0.53801E+01   0.37114E-01   0.11868E+01
   0.53801E+01   0.37129E-01   0.11867E+01
   0.53801E+01   0.37143E-01   0.11867E+01
   0.53801E+01   0.37158E-01   0.11866E+01
   0.53801E+01   0.37173E-01   0.11865E+01
   0.53801E+01   0.37188E-01   0.11865E+01
   0.53801E+01   0.37203E-01   0.11864E+01
   0.53801E+01   0.37218E-01   0.11865E+01
   0.53801E+01   0.37233E-01   0.11863E+01
   0.53801E+01   0.37247E-01   0.11863E+01
   0.53801E+01   0.37262E-01   0.11862E+01
   0.53801E+01   0.37277E-01   0.11862E+01
   0.53801E+01   0.37292E-01   0.11863E+01
   0.53801E+01   0.37307E-01   0.11861E+01
   0.53801E+01   0.37322E-01   0.11860E+01
   0.53801E+01   0.37337E-01   0.11861E+01
   0.53801E+01   0.37352E-01   0.11860E+01
   0.53801E+01   0.37367E-01   0.11860E+01
   0.53801E+01   0.37382E-01   0.11860E+01
   0.53801E+01   0.37397E-01   0.11861E+01
   0.53801E+01   0.37411E-01   0.11860E+01
   0.53801E+01   0.37426E-01   0.11859E+01
   0.53801E+01   0.37441E-01   0.11859E+01
   0.53801E+01   0.37456E-01   0.11858E+01
   0.53801E+01   0.37471E-01   0.11857E+01
   0.53801E+01   0.37486E-01   0.11858E+01
   0.53801E+01   0.37501E-01   0.11859E+01
   0.53801E+01   0.37516E-01   0.11859E+01
   0.53801E+01   0.37531E-01   0.11860E+01
   0.53801E+01   0.37546E-01   0.11858E+01
   0.53801E+01   0.37561E-01   0.11858E+01
   0.53801E+01   0.37576E-01   0.11858E+01
   0.53801E+01   0.37591E-01   0.11857E+01
   0.53801E+01   0.37606E-01   0.11857E+01
   0.53801E+01   0.37621E-01   0.11856E+01
   0.53801E+01   0.37636E-01   0.11856E+01
   0.53801E+01   0.37651E-01   0.11856E+01
   0.53801E+01   0.37666E-01   0.11857E+01
   0.53801E+01   0.37681E-01   0.11855E+01
   0.53801E+01   0.37697E-01   0.11855E+01
   0.53801E+01   0.37712E-01   0.11854E+01
   0.53801E+01   0.37727E-01   0.11853E+01
   0.53801E+01   0.37742E-01   0.11852E+01
   0.53801E+01   0.37757E-01   0.11851E+01
   0.53801E+01   0.37772E-01   0.11850E+01
   0.53801E+01   0.37787E-01   0.11848E+01
   0.53801E+01   0.37802E-01   0.11848E+01
   0.53801E+01   0.37817E-01   0.11847E+01
   0.53801E+01   0.37832E-01   0.11846E+01
   0.53801E+01   0.37847E-01   0.11845E+01
   0.53801E+01   0.37863E-01   0.11844E+01
   0.53801E+01   0.37878E-01   0.11844E+01
   0.53801E+01   0.37893E-01   0.11842E+01
   0.53801E+01   0.37908E-01   0.11842E+01
   0.53801E+01   0.37923E-01   0.11841E+01
   0.53801E+01   0.37938E-01   0.11841E+01
   0.53801E+01   0.37953E-01   0.11840E+01
   0.53801E+01   0.37969E-01   0.11839E+01
   0.53801E+01   0.37984E-01   0.11838E+01
   0.53801E+01   0.37999E-01   0.11838E+01
   0.53801E+01   0.38014E-01   0.11837E+01
   0.53801E+01   0.38029E-01   0.11836E+01
   0.53801E+01   0.38044E-01   0.11835E+01
   0.53801E+01   0.38060E-01   0.11834E+01
   0.53801E+01   0.38075E-01   0.11833E+01
   0.53801E+01   0.38090E-01   0.11833E+01
   0.53801E+01   0.38105E-01   0.11832E+01
   0.53801E+01   0.38121E-01   0.11831E+01
   0.53801E+01   0.38136E-01   0.11830E+01
   0.53801E+01   0.38151E-01   0.11830E+01
   0.53801E+01   0.38166E-01   0.11828E+01
   0.53801E+01   0.38182E-01   0.11828E+01
   0.53801E+01   0.38197E-01   0.11827E+01
   0.53801E+01   0.38212E-01   0.11827E+01
   0.53801E+01   0.38227E-01   0.11825E+01
   0.53801E+01   0.38243E-01   0.11826E+01
   0.53801E+01   0.38258E-01   0.11825E+01
   0.53801E+01   0.38273E-01   0.11823E+01
   0.53801E+01   0.38288E-01   0.11823E+01
   0.53801E+01   0.38304E-01   0.11822E+01
   0.53801E+01   0.38319E-01   0.11821E+01
   0.53801E+01   0.38334E-01   0.11820E+01
   0.53801E+01   0.38350E-01   0.11820E+01
   0.53801E+01   0.38365E-01   0.11819E+01
   0.53801E+01   0.38380E-01   0.11819E+01
   0.53801E+01   0.38396E-01   0.11818E+01
   0.53801E+01   0.38411E-01   0.11818E+01
   0.53801E+01   0.38426E-01   0.11817E+01
   0.53801E+01   0.38442E-01   0.11816E+01
   0.53801E+01   0.38457E-01   0.11815E+01
   0.53801E+01   0.38472E-01   0.11815E+01
   0.53801E+01   0.38488E-01   0.11814E+01
   0.53801E+01   0.38503E-01   0.11814E+01
   0.53801E+01   0.38519E-01   0.11813E+01
   0.53801E+01   0.38534E-01   0.11813E+01
   0.53801E+01   0.38549E-01   0.11812E+01
   0.53801E+01   0.38565E-01   0.11812E+01
   0.53801E+01   0.38580E-01   0.11810E+01
   0.53801E+01   0.38596E-01   0.11810E+01
   0.53801E+01   0.38611E-01   0.11810E+01
   0.53801E+01   0.38626E-01   0.11809E+01
   0.53801E+01   0.38642E-01   0.11808E+01
   0.53801E+01   0.38657E-01   0.11808E+01
   0.53801E+01   0.38673E-01   0.11807E+01
   0.53801E+01   0.38688E-01   0.11806E+01
   0.53801E+01   0.38704E-01   0.11806E+01
   0.53801E+01   0.38719E-01   0.11805E+01
   0.53801E+01   0.38735E-01   0.11804E+01
   0.53801E+01   0.38750E-01   0.11804E+01
   0.53801E+01   0.38766E-01   0.11804E+01
   0.53801E+01   0.38781E-01   0.11803E+01
   0.53801E+01   0.38797E-01   0.11801E+01
   0.53801E+01   0.38812E-01   0.11802E+01
   0.53801E+01   0.38828E-01   0.11801E+01
   0.53801E+01   0.38843E-01   0.11800E+01
   0.53801E+01   0.38859E-01   0.11799E+01
   0.53701E+01   0.38874E-01   0.11799E+01
   0.53701E+01   0.38890E-01   0.11798E+01
   0.53701E+01   0.38905E-01   0.11797E+01
   0.53701E+01   0.38921E-01   0.11797E+01
   0.53701E+01   0.38936E-01   0.11797E+01
   0.53701E+01   0.38952E-01   0.11796E+01
   0.53701E+01   0.38967E-01   0.11795E+01
   0.53701E+01   0.38983E-01   0.11795E+01
   0.53701E+01   0.38999E-01   0.11795E+01
   0.53701E+01   0.39014E-01   0.11794E+01
   0.53701E+01   0.39030E-01   0.11793E+01
   0.53801E+01   0.39045E-01   0.11793E+01
   0.53701E+01   0.39061E-01   0.11793E+01
   0.53701E+01   0.39077E-01   0.11792E+01
   0.53701E+01   0.39092E-01   0.11792E+01
   0.53701E+01   0.39108E-01   0.11791E+01
   0.53701E+01   0.39123E-01   0.11790E+01
   0.53701E+01   0.39139E-01   0.11790E+01
   0.53701E+01   0.39155E-01   0.11790E+01
   0.53701E+01   0.39170E-01   0.11789E+01
   0.53701E+01   0.39186E-01   0.11788E+01
   0.53701E+01   0.39202E-01   0.11787E+01
   0.53701E+01   0.39217E-01   0.11788E+01
   0.53701E+01   0.39233E-01   0.11787E+01
   0.53701E+01   0.39249E-01   0.11786E+01
   0.53701E+01   0.39264E-01   0.11786E+01
   0.53701E+01   0.39280E-01   0.11786E+01
   0.53701E+01   0.39296E-01   0.11785E+01
   0.53701E+01   0.39311E-01   0.11784E+01
   0.53701E+01   0.39327E-01   0.11783E+01
   0.53701E+01   0.39343E-01   0.11782E+01
   0.53701E+01   0.39359E-01   0.11782E+01
   0.53701E+01   0.39374E-01   0.11782E+01
   0.53701E+01   0.39390E-01   0.11782E+01
   0.53701E+01   0.39406E-01   0.11782E+01
   0.53701E+01   0.39421E-01   0.11782E+01
   0.53701E+01   0.39437E-01   0.11782E+01
   0.53701E+01   0.39453E-01   0.11781E+01
   0.53701E+01   0.39469E-01   0.11780E+01
   0.53701E+01   0.39485E-01   0.11780E+01
   0.53701E+01   0.39500E-01   0.11778E+01
   0.53701E+01   0.39516E-01   0.11778E+01
   0.53701E+01   0.39532E-01   0.11777E+01
   0.53701E+01   0.39548E-01   0.11777E+01
   0.53701E+01   0.39563E-01   0.11776E+01
   0.53701E+01   0.39579E-01   0.11774E+01
   0.53701E+01   0.39595E-01   0.11774E+01
   0.53701E+01   0.39611E-01   0.11773E+01
   0.53701E+01   0.39627E-01   0.11773E+01
   0.53701E+01   0.39643E-01   0.11772E+01
   0.53701E+01   0.39658E-01   0.11772E+01
   0.53701E+01   0.39674E-01   0.11771E+01
   0.53701E+01   0.39690E-01   0.11771E+01
   0.53701E+01   0.39706E-01   0.11770E+01
   0.53701E+01   0.39722E-01   0.11770E+01
   0.53701E+01   0.39738E-01   0.11769E+01
   0.53701E+01   0.39754E-01   0.11769E+01
   0.53701E+01   0.39769E-01   0.11768E+01
   0.53701E+01   0.39785E-01   0.11767E+01
   0.53701E+01   0.39801E-01   0.11767E+01
   0.53701E+01   0.39817E-01   0.11766E+01
   0.53701E+01   0.39833E-01   0.11766E+01
   0.53701E+01   0.39849E-01   0.11765E+01
   0.53701E+01   0.39865E-01   0.11764E+01
   0.53701E+01   0.39881E-01   0.11763E+01
   0.53701E+01   0.39897E-01   0.11763E+01
   0.53701E+01   0.39913E-01   0.11762E+01
   0.53701E+01   0.39929E-01   0.11761E+01
   0.53701E+01   0.39945E-01   0.11761E+01
   0.53701E+01   0.39961E-01   0.11760E+01
   0.53701E+01   0.39977E-01   0.11759E+01
   0.53701E+01   0.39992E-01   0.11758E+01
   0.53701E+01   0.40008E-01   0.11758E+01
   0.53701E+01   0.40024E-01   0.11757E+01
   0.53701E+01   0.40040E-01   0.11756E+01
   0.53701E+01   0.40056E-01   0.11756E+01
   0.53701E+01   0.40072E-01   0.11755E+01
   0.53701E+01   0.40088E-01   0.11755E+01
   0.53701E+01   0.40104E-01   0.11755E+01
   0.53701E+01   0.40121E-01   0.11754E+01
   0.53701E+01   0.40137E-01   0.11754E+01
   0.53701E+01   0.40153E-01   0.11754E+01
   0.53701E+01   0.40169E-01   0.11752E+01
   0.53701E+01   0.40185E-01   0.11752E+01
   0.53701E+01   0.40201E-01   0.11751E+01
   0.53701E+01   0.40217E-01   0.11750E+01
   0.53701E+01   0.40233E-01   0.11750E+01
   0.53701E+01   0.40249E-01   0.11748E+01
   0.53701E+01   0.40265E-01   0.11748E+01
   0.53701E+01   0.40281E-01   0.11747E+01
   0.53701E+01   0.40297E-01   0.11746E+01
   0.53701E+01   0.40313E-01   0.11746E+01
   0.53701E+01   0.40329E-01   0.11746E+01
   0.53701E+01   0.40346E-01   0.11746E+01
   0.53701E+01   0.40362E-01   0.11745E+01
   0.53701E+01   0.40378E-01   0.11745E+01
   0.53701E+01   0.40394E-01   0.11744E+01
   0.53701E+01   0.40410E-01   0.11743E+01
   0.53701E+01   0.40426E-01   0.11743E+01
   0.53701E+01   0.40442E-01   0.11743E+01
   0.53701E+01   0.40459E-01   0.11741E+01
   0.53701E+01   0.40475E-01   0.11741E+01
   0.53701E+01   0.40491E-01   0.11740E+01
   0.53701E+01   0.40507E-01   0.11739E+01
   0.53701E+01   0.40523E-01   0.11739E+01
   0.53701E+01   0.40539E-01   0.11738E+01
   0.53701E+01   0.40556E-01   0.11738E+01
   0.53701E+01   0.40572E-01   0.11737E+01
   0.53701E+01   0.40588E-01   0.11738E+01
   0.53701E+01   0.40604E-01   0.11736E+01
   0.53701E+01   0.40620E-01   0.11735E+01
   0.53701E+01   0.40637E-01   0.11734E+01
   0.53701E+01   0.40653E-01   0.11734E+01
   0.53701E+01   0.40669E-01   0.11734E+01
   0.53701E+01   0.40685E-01   0.11733E+01
   0.53701E+01   0.40702E-01   0.11732E+01
   0.53701E+01   0.40718E-01   0.11732E+01
   0.53701E+01   0.40734E-01   0.11731E+01
   0.53701E+01   0.40750E-01   0.11731E+01
   0.53701E+01   0.40767E-01   0.11730E+01
   0.53701E+01   0.40783E-01   0.11730E+01
   0.53701E+01   0.40799E-01   0.11730E+01
   0.53701E+01   0.40816E-01   0.11728E+01
   0.53701E+01   0.40832E-01   0.11728E+01
   0.53701E+01   0.40848E-01   0.11728E+01
   0.53701E+01   0.40865E-01   0.11727E+01
   0.53701E+01   0.40881E-01   0.11726E+01
   0.53701E+01   0.40897E-01   0.11726E+01
   0.53701E+01   0.40914E-01   0.11726E+01
   0.53701E+01   0.40930E-01   0.11725E+01
   0.53701E+01   0.40946E-01   0.11725E+01
   0.53701E+01   0.40963E-01   0.11724E+01
   0.53701E+01   0.40979E-01   0.11724E+01
   0.53701E+01   0.40995E-01   0.11723E+01
   0.53701E+01   0.41012E-01   0.11721E+01
   0.53701E+01   0.41028E-01   0.11721E+01
   0.53701E+01   0.41045E-01   0.11721E+01
   0.53701E+01   0.41061E-01   0.11721E+01
   0.53701E+01   0.41077E-01   0.11720E+01
   0.53701E+01   0.41094E-01   0.11719E+01
   0.53701E+01   0.41110E-01   0.11719E+01
   0.53701E+01   0.41127E-01   0.11719E+01
   0.53701E+01   0.41143E-01   0.11718E+01
   0.53701E+01   0.41160E-01   0.11717E+01
   0.53701E+01   0.41176E-01   0.11717E+01
   0.53701E+01   0.41192E-01   0.11716E+01
   0.53701E+01   0.41209E-01   0.11715E+01
   0.53701E+01   0.41225E-01   0.11715E+01
   0.53701E+01   0.41242E-01   0.11714E+01
   0.53701E+01   0.41258E-01   0.11714E+01
   0.53701E+01   0.41275E-01   0.11713E+01
   0.53701E+01   0.41291E-01   0.11713E+01
   0.53701E+01   0.41308E-01   0.11712E+01
   0.53701E+01   0.41324E-01   0.11712E+01
   0.53701E+01   0.41341E-01   0.11711E+01
   0.53701E+01   0.41357E-01   0.11711E+01
   0.53701E+01   0.41374E-01   0.11710E+01
   0.53701E+01   0.41390E-01   0.11709E+01
   0.53701E+01   0.41407E-01   0.11709E+01
   0.53701E+01   0.41423E-01   0.11708E+01
   0.53701E+01   0.41440E-01   0.11707E+01
   0.53701E+01   0.41457E-01   0.11707E+01
   0.53701E+01   0.41473E-01   0.11706E+01
   0.53701E+01   0.41490E-01   0.11705E+01
   0.53701E+01   0.41506E-01   0.11705E+01
   0.53701E+01   0.41523E-01   0.11705E+01
   0.53701E+01   0.41539E-01   0.11704E+01
   0.53701E+01   0.41556E-01   0.11704E+01
   0.53701E+01   0.41573E-01   0.11704E+01
   0.53701E+01   0.41589E-01   0.11703E+01
   0.53701E+01   0.41606E-01   0.11702E+01
   0.53701E+01   0.41622E-01   0.11701E+01
   0.53701E+01   0.41639E-01   0.11702E+01
   0.53701E+01   0.41656E-01   0.11700E+01
   0.53701E+01   0.41672E-01   0.11700E+01
   0.53701E+01   0.41689E-01   0.11699E+01
   0.53601E+01   0.41706E-01   0.11699E+01
   0.53701E+01   0.41722E-01   0.11698E+01
   0.53601E+01   0.41739E-01   0.11697E+01
   0.53601E+01   0.41756E-01   0.11697E+01
   0.53601E+01   0.41772E-01   0.11697E+01
   0.53601E+01   0.41789E-01   0.11696E+01
   0.53601E+01   0.41806E-01   0.11696E+01
   0.53601E+01   0.41822E-01   0.11695E+01
   0.53601E+01   0.41839E-01   0.11695E+01
   0.53601E+01   0.41856E-01   0.11694E+01
   0.53601E+01   0.41873E-01   0.11694E+01
   0.53601E+01   0.41889E-01   0.11694E+01
   0.53601E+01   0.41906E-01   0.11693E+01
   0.53601E+01   0.41923E-01   0.11691E+01
   0.53601E+01   0.41940E-01   0.11691E+01
   0.53601E+01   0.41956E-01   0.11690E+01
   0.53601E+01   0.41973E-01   0.11690E+01
   0.53601E+01   0.41990E-01   0.11690E+01
   0.53601E+01   0.42007E-01   0.11689E+01
   0.53601E+01   0.42023E-01   0.11689E+01
   0.53601E+01   0.42040E-01   0.11689E+01
   0.53601E+01   0.42057E-01   0.11689E+01
   0.53601E+01   0.42074E-01   0.11687E+01
   0.53601E+01   0.42091E-01   0.11687E+01
   0.53601E+01   0.42107E-01   0.11686E+01
   0.53601E+01   0.42124E-01   0.11686E+01
   0.53601E+01   0.42141E-01   0.11686E+01
   0.53701E+01   0.42158E-01   0.11685E+01
   0.53601E+01   0.42175E-01   0.11683E+01
   0.53601E+01   0.42192E-01   0.11684E+01
   0.53601E+01   0.42209E-01   0.11683E+01
   0.53601E+01   0.42225E-01   0.11682E+01
   0.53601E+01   0.42242E-01   0.11680E+01
   0.53601E+01   0.42259E-01   0.11680E+01
   0.53601E+01   0.42276E-01   0.11680E+01
   0.53601E+01   0.42293E-01   0.11681E+01
   0.53601E+01   0.42310E-01   0.11679E+01
   0.53601E+01   0.42327E-01   0.11679E+01
   0.53601E+01   0.42344E-01   0.11679E+01
   0.53601E+01   0.42361E-01   0.11679E+01
   0.53601E+01   0.42377E-01   0.11679E+01
   0.53601E+01   0.42394E-01   0.11678E+01
   0.53601E+01   0.42411E-01   0.11677E+01
   0.53601E+01   0.42428E-01   0.11676E+01
   0.53601E+01   0.42445E-01   0.11676E+01
   0.53601E+01   0.42462E-01   0.11675E+01
   0.53601E+01   0.42479E-01   0.11675E+01
   0.53601E+01   0.42496E-01   0.11675E+01
   0.53601E+01   0.42513E-01   0.11674E+01
   0.53601E+01   0.42530E-01   0.11673E+01
   0.53601E+01   0.42547E-01   0.11672E+01
   0.53601E+01   0.42564E-01   0.11672E+01
   0.53601E+01   0.42581E-01   0.11670E+01
   0.53601E+01   0.42598E-01   0.11670E+01
   0.53601E+01   0.42615E-01   0.11670E+01
   0.53601E+01   0.42632E-01   0.11670E+01
   0.53601E+01   0.42649E-01   0.11670E+01
   0.53601E+01   0.42666E-01   0.11668E+01
   0.53601E+01   0.42683E-01   0.11668E+01
   0.53601E+01   0.42700E-01   0.11667E+01
   0.53601E+01   0.42717E-01   0.11667E+01
   0.53601E+01   0.42735E-01   0.11666E+01
   0.53601E+01   0.42752E-01   0.11665E+01
   0.53601E+01   0.42769E-01   0.11665E+01
   0.53601E+01   0.42786E-01   0.11665E+01
   0.53601E+01   0.42803E-01   0.11665E+01
   0.53601E+01   0.42820E-01   0.11664E+01
   0.53601E+01   0.42837E-01   0.11663E+01
   0.53601E+01   0.42854E-01   0.11663E+01
   0.53601E+01   0.42871E-01   0.11663E+01
   0.53601E+01   0.42888E-01   0.11663E+01
   0.53601E+01   0.42906E-01   0.11662E+01
   0.53601E+01   0.42923E-01   0.11661E+01
   0.53601E+01   0.42940E-01   0.11661E+01
   0.53601E+01   0.42957E-01   0.11660E+01
   0.53601E+01   0.42974E-01   0.11659E+01
   0.53601E+01   0.42991E-01   0.11659E+01
   0.53601E+01   0.43009E-01   0.11659E+01
   0.53601E+01   0.43026E-01   0.11659E+01
   0.53601E+01   0.43043E-01   0.11658E+01
   0.53601E+01   0.43060E-01   0.11657E+01
   0.53601E+01   0.43077E-01   0.11657E+01
   0.53601E+01   0.43095E-01   0.11656E+01
   0.53601E+01   0.43112E-01   0.11656E+01
   0.53601E+01   0.43129E-01   0.11655E+01
   0.53601E+01   0.43146E-01   0.11654E+01
   0.53601E+01   0.43163E-01   0.11653E+01
   0.53601E+01   0.43181E-01   0.11653E+01
   0.53601E+01   0.43198E-01   0.11652E+01
   0.53601E+01   0.43215E-01   0.11652E+01
   0.53601E+01   0.43232E-01   0.11651E+01
   0.53601E+01   0.43250E-01   0.11650E+01
   0.53601E+01   0.43267E-01   0.11650E+01
   0.53601E+01   0.43284E-01   0.11650E+01
   0.53601E+01   0.43302E-01   0.11650E+01
   0.53601E+01   0.43319E-01   0.11650E+01
   0.53601E+01   0.43336E-01   0.11649E+01
   0.53601E+01   0.43354E-01   0.11648E+01
   0.53601E+01   0.43371E-01   0.11648E+01
   0.53601E+01   0.43388E-01   0.11647E+01
   0.53601E+01   0.43406E-01   0.11647E+01
   0.53601E+01   0.43423E-01   0.11646E+01
   0.53601E+01   0.43440E-01   0.11646E+01
   0.53601E+01   0.43458E-01   0.11645E+01
   0.53601E+01   0.43475E-01   0.11645E+01
   0.53601E+01   0.43492E-01   0.11645E+01
   0.53601E+01   0.43510E-01   0.11643E+01
   0.53601E+01   0.43527E-01   0.11642E+01
   0.53601E+01   0.43544E-01   0.11642E+01
   0.53601E+01   0.43562E-01   0.11642E+01
   0.53601E+01   0.43579E-01   0.11641E+01
   0.53601E+01   0.43597E-01   0.11640E+01
   0.53601E+01   0.43614E-01   0.11640E+01
   0.53601E+01   0.43632E-01   0.11639E+01
   0.53601E+01   0.43649E-01   0.11638E+01
   0.53601E+01   0.43666E-01   0.11638E+01
   0.53601E+01   0.43684E-01   0.11637E+01
   0.53601E+01   0.43701E-01   0.11637E+01
   0.53601E+01   0.43719E-01   0.11637E+01
   0.53601E+01   0.43736E-01   0.11636E+01
   0.53601E+01   0.43754E-01   0.11635E+01
   0.53601E+01   0.43771E-01   0.11635E+01
   0.53601E+01   0.43789E-01   0.11635E+01
   0.53601E+01   0.43806E-01   0.11636E+01
   0.53601E+01   0.43824E-01   0.11634E+01
   0.53601E+01   0.43841E-01   0.11633E+01
   0.53601E+01   0.43859E-01   0.11633E+01
   0.53601E+01   0.43876E-01   0.11633E+01
   0.53601E+01   0.43894E-01   0.11632E+01
   0.53601E+01   0.43911E-01   0.11632E+01
   0.53601E+01   0.43929E-01   0.11631E+01
   0.53601E+01   0.43946E-01   0.11630E+01
   0.53601E+01   0.43964E-01   0.11630E+01
   0.53601E+01   0.43982E-01   0.11629E+01
   0.53601E+01   0.43999E-01   0.11628E+01
   0.53601E+01   0.44017E-01   0.11627E+01
   0.53601E+01   0.44034E-01   0.11626E+01
   0.53601E+01   0.44052E-01   0.11626E+01
   0.53601E+01   0.44069E-01   0.11625E+01
   0.53601E+01   0.44087E-01   0.11625E+01
   0.53601E+01   0.44105E-01   0.11624E+01
   0.53601E+01   0.44122E-01   0.11624E+01
   0.53601E+01   0.44140E-01   0.11624E+01
   0.53601E+01   0.44158E-01   0.11624E+01
   0.53601E+01   0.44175E-01   0.11624E+01
   0.53601E+01   0.44193E-01   0.11624E+01
   0.53601E+01   0.44211E-01   0.11622E+01
   0.53601E+01   0.44228E-01   0.11622E+01
   0.53601E+01   0.44246E-01   0.11622E+01
   0.53601E+01   0.44264E-01   0.11621E+01
   0.53601E+01   0.44281E-01   0.11620E+01
   0.53601E+01   0.44299E-01   0.11619E+01
   0.53601E+01   0.44317E-01   0.11620E+01
   0.53601E+01   0.44334E-01   0.11619E+01
   0.53601E+01   0.44352E-01   0.11617E+01
   0.53601E+01   0.44370E-01   0.11617E+01
   0.53601E+01   0.44387E-01   0.11616E+01
   0.53601E+01   0.44405E-01   0.11616E+01
   0.53601E+01   0.44423E-01   0.11616E+01
   0.53601E+01   0.44441E-01   0.11615E+01
   0.53601E+01   0.44458E-01   0.11613E+01
   0.53601E+01   0.44476E-01   0.11612E+01
   0.53601E+01   0.44494E-01   0.11612E+01
   0.53601E+01   0.44512E-01   0.11612E+01
   0.53601E+01   0.44530E-01   0.11612E+01
   0.53601E+01   0.44547E-01   0.11612E+01
   0.53601E+01   0.44565E-01   0.11612E+01
   0.53601E+01   0.44583E-01   0.11612E+01
   0.53601E+01   0.44601E-01   0.11610E+01
   0.53601E+01   0.44619E-01   0.11610E+01
   0.53601E+01   0.44636E-01   0.11610E+01
   0.53601E+01   0.44654E-01   0.11610E+01
   0.53601E+01   0.44672E-01   0.11608E+01
   0.53601E+01   0.44690E-01   0.11608E+01
   0.53601E+01   0.44708E-01   0.11608E+01
   0.53601E+01   0.44726E-01   0.11607E+01
   0.53601E+01   0.44744E-01   0.11606E+01
   0.53601E+01   0.44761E-01   0.11605E+01
   0.53601E+01   0.44779E-01   0.11604E+01
   0.53601E+01   0.44797E-01   0.11603E+01
   0.53601E+01   0.44815E-01   0.11603E+01
   0.53601E+01   0.44833E-01   0.11603E+01
   0.53601E+01   0.44851E-01   0.11603E+01
   0.53601E+01   0.44869E-01   0.11601E+01
   0.53601E+01   0.44887E-01   0.11600E+01
   0.53601E+01   0.44905E-01   0.11601E+01
   0.53601E+01   0.44923E-01   0.11600E+01
   0.53601E+01   0.44941E-01   0.11599E+01
   0.53601E+01   0.44959E-01   0.11598E+01
   0.53601E+01   0.44977E-01   0.11598E+01
   0.53601E+01   0.44995E-01   0.11598E+01
   0.53601E+01   0.45012E-01   0.11598E+01
   0.53601E+01   0.45030E-01   0.11598E+01
   0.53601E+01   0.45048E-01   0.11597E+01
   0.53601E+01   0.45066E-01   0.11597E+01
   0.53601E+01   0.45084E-01   0.11595E+01
   0.53601E+01   0.45102E-01   0.11595E+01
   0.53601E+01   0.45121E-01   0.11594E+01
   0.53601E+01   0.45139E-01   0.11593E+01
   0.53601E+01   0.45157E-01   0.11593E+01
   0.53601E+01   0.45175E-01   0.11593E+01
   0.53601E+01   0.45193E-01   0.11592E+01
   0.53601E+01   0.45211E-01   0.11592E+01
   0.53601E+01   0.45229E-01   0.11592E+01
   0.53601E+01   0.45247E-01   0.11591E+01
   0.53601E+01   0.45265E-01   0.11589E+01
   0.53601E+01   0.45283E-01   0.11589E+01
   0.53601E+01   0.45301E-01   0.11587E+01
   0.53601E+01   0.45319E-01   0.11587E+01
   0.53601E+01   0.45337E-01   0.11587E+01
   0.53601E+01   0.45355E-01   0.11586E+01
   0.53601E+01   0.45374E-01   0.11586E+01
   0.53601E+01   0.45392E-01   0.11586E+01
   0.53601E+01   0.45410E-01   0.11585E+01
   0.53601E+01   0.45428E-01   0.11585E+01
   0.53601E+01   0.45446E-01   0.11584E+01
   0.53601E+01   0.45464E-01   0.11584E+01
   0.53601E+01   0.45482E-01   0.11585E+01
   0.53601E+01   0.45501E-01   0.11582E+01
   0.53601E+01   0.45519E-01   0.11582E+01
   0.53601E+01   0.45537E-01   0.11582E+01
   0.53601E+01   0.45555E-01   0.11581E+01
   0.53601E+01   0.45573E-01   0.11581E+01
   0.53601E+01   0.45592E-01   0.11580E+01
   0.53601E+01   0.45610E-01   0.11580E+01
   0.53601E+01   0.45628E-01   0.11580E+01
   0.53601E+01   0.45646E-01   0.11579E+01
   0.53601E+01   0.45665E-01   0.11577E+01
   0.53501E+01   0.45683E-01   0.11577E+01
   0.53501E+01   0.45701E-01   0.11576E+01
   0.53501E+01   0.45719E-01   0.11576E+01
   0.53601E+01   0.45738E-01   0.11576E+01
   0.53501E+01   0.45756E-01   0.11575E+01
   0.53501E+01   0.45774E-01   0.11573E+01
   0.53501E+01   0.45792E-01   0.11573E+01
   0.53501E+01   0.45811E-01   0.11572E+01
   0.53501E+01   0.45829E-01   0.11571E+01
   0.53501E+01   0.45847E-01   0.11571E+01
   0.53501E+01   0.45866E-01   0.11571E+01
   0.53501E+01   0.45884E-01   0.11570E+01
   0.53501E+01   0.45902E-01   0.11571E+01
   0.53501E+01   0.45921E-01   0.11571E+01
   0.53501E+01   0.45939E-01   0.11569E+01
   0.53501E+01   0.45957E-01   0.11569E+01
   0.53501E+01   0.45976E-01   0.11569E+01
   0.53601E+01   0.45994E-01   0.11568E+01
   0.53501E+01   0.46012E-01   0.11568E+01
   0.53501E+01   0.46031E-01   0.11567E+01
   0.53501E+01   0.46049E-01   0.11565E+01
   0.53501E+01   0.46068E-01   0.11565E+01
   0.53501E+01   0.46086E-01   0.11565E+01
   0.53501E+01   0.46104E-01   0.11565E+01
   0.53501E+01   0.46123E-01   0.11564E+01
   0.53501E+01   0.46141E-01   0.11564E+01
   0.53501E+01   0.46160E-01   0.11562E+01
   0.53501E+01   0.46178E-01   0.11561E+01
   0.53501E+01   0.46197E-01   0.11561E+01
   0.53501E+01   0.46215E-01   0.11561E+01
   0.53501E+01   0.46234E-01   0.11561E+01
   0.53501E+01   0.46252E-01   0.11559E+01
   0.53501E+01   0.46270E-01   0.11559E+01
   0.53501E+01   0.46289E-01   0.11559E+01
   0.53501E+01   0.46307E-01   0.11558E+01
   0.53501E+01   0.46326E-01   0.11558E+01
   0.53501E+01   0.46344E-01   0.11558E+01
   0.53501E+01   0.46363E-01   0.11557E+01
   0.53501E+01   0.46382E-01   0.11555E+01
   0.53501E+01   0.46400E-01   0.11555E+01
   0.53501E+01   0.46419E-01   0.11555E+01
   0.53501E+01   0.46437E-01   0.11555E+01
   0.53501E+01   0.46456E-01   0.11555E+01
   0.53501E+01   0.46474E-01   0.11554E+01
   0.53501E+01   0.46493E-01   0.11554E+01
   0.53501E+01   0.46511E-01   0.11553E+01
   0.53501E+01   0.46530E-01   0.11552E+01
   0.53501E+01   0.46549E-01   0.11552E+01
   0.53501E+01   0.46567E-01   0.11551E+01
   0.53501E+01   0.46586E-01   0.11550E+01
   0.53501E+01   0.46604E-01   0.11550E+01
   0.53501E+01   0.46623E-01   0.11549E+01
   0.53501E+01   0.46642E-01   0.11547E+01
   0.53501E+01   0.46660E-01   0.11547E+01
   0.53501E+01   0.46679E-01   0.11547E+01
   0.53501E+01   0.46698E-01   0.11545E+01
   0.53501E+01   0.46716E-01   0.11546E+01
   0.53501E+01   0.46735E-01   0.11545E+01
   0.53501E+01   0.46754E-01   0.11546E+01
   0.53501E+01   0.46772E-01   0.11545E+01
   0.53501E+01   0.46791E-01   0.11544E+01
   0.53501E+01   0.46810E-01   0.11544E+01
   0.53501E+01   0.46828E-01   0.11542E+01
   0.53501E+01   0.46847E-01   0.11542E+01
   0.53501E+01   0.46866E-01   0.11542E+01
   0.53501E+01   0.46885E-01   0.11541E+01
   0.53501E+01   0.46903E-01   0.11541E+01
   0.53501E+01   0.46922E-01   0.11541E+01
   0.53501E+01   0.46941E-01   0.11540E+01
   0.53501E+01   0.46959E-01   0.11539E+01
   0.53501E+01   0.46978E-01   0.11539E+01
   0.53501E+01   0.46997E-01   0.11538E+01
   0.53501E+01   0.47016E-01   0.11536E+01
   0.53501E+01   0.47035E-01   0.11536E+01
   0.53501E+01   0.47053E-01   0.11536E+01
   0.53501E+01   0.47072E-01   0.11536E+01
   0.53501E+01   0.47091E-01   0.11536E+01
   0.53501E+01   0.47110E-01   0.11535E+01
   0.53501E+01   0.47129E-01   0.11535E+01
   0.53501E+01   0.47147E-01   0.11533E+01
   0.53501E+01   0.47166E-01   0.11533E+01
   0.53501E+01   0.47185E-01   0.11533E+01
   0.53501E+01   0.47204E-01   0.11532E+01
   0.53501E+01   0.47223E-01   0.11531E+01
   0.53501E+01   0.47242E-01   0.11531E+01
   0.53501E+01   0.47261E-01   0.11531E+01
   0.53501E+01   0.47279E-01   0.11530E+01
   0.53501E+01   0.47298E-01   0.11530E+01
   0.53501E+01   0.47317E-01   0.11529E+01
   0.53501E+01   0.47336E-01   0.11529E+01
   0.53501E+01   0.47355E-01   0.11529E+01
   0.53501E+01   0.47374E-01   0.11527E+01
   0.53501E+01   0.47393E-01   0.11526E+01
   0.53501E+01   0.47412E-01   0.11526E+01
   0.53501E+01   0.47431E-01   0.11525E+01
   0.53501E+01   0.47450E-01   0.11524E+01
   0.53501E+01   0.47469E-01   0.11524E+01
   0.53501E+01   0.47488E-01   0.11523E+01
   0.53501E+01   0.47507E-01   0.11523E+01
   0.53501E+01   0.47526E-01   0.11523E+01
   0.53501E+01   0.47545E-01   0.11523E+01
   0.53501E+01   0.47564E-01   0.11522E+01
   0.53501E+01   0.47583E-01   0.11521E+01
   0.53501E+01   0.47602E-01   0.11520E+01
   0.53501E+01   0.47621E-01   0.11520E+01
   0.53501E+01   0.47640E-01   0.11519E+01
   0.53501E+01   0.47659E-01   0.11519E+01
   0.53501E+01   0.47678E-01   0.11519E+01
   0.53501E+01   0.47697E-01   0.11519E+01
   0.53501E+01   0.47716E-01   0.11519E+01
   0.53501E+01   0.47735E-01   0.11518E+01
   0.53501E+01   0.47754E-01   0.11516E+01
   0.53501E+01   0.47773E-01   0.11516E+01
   0.53501E+01   0.47792E-01   0.11516E+01
   0.53501E+01   0.47811E-01   0.11515E+01
   0.53501E+01   0.47830E-01   0.11515E+01
   0.53501E+01   0.47850E-01   0.11514E+01
   0.53501E+01   0.47869E-01   0.11514E+01
   0.53501E+01   0.47888E-01   0.11513E+01
   0.53501E+01   0.47907E-01   0.11512E+01
   0.53501E+01   0.47926E-01   0.11512E+01
   0.53501E+01   0.47945E-01   0.11511E+01
   0.53501E+01   0.47964E-01   0.11511E+01
   0.53501E+01   0.47984E-01   0.11510E+01
   0.53501E+01   0.48003E-01   0.11509E+01
   0.53501E+01   0.48022E-01   0.11508E+01
   0.53501E+01   0.48041E-01   0.11508E+01
   0.53501E+01   0.48060E-01   0.11507E+01
   0.53501E+01   0.48079E-01   0.11507E+01
   0.53501E+01   0.48099E-01   0.11507E+01
   0.53501E+01   0.48118E-01   0.11507E+01
   0.53501E+01   0.48137E-01   0.11507E+01
   0.53501E+01   0.48156E-01   0.11505E+01
   0.53501E+01   0.48176E-01   0.11505E+01
   0.53501E+01   0.48195E-01   0.11504E+01
   0.53501E+01   0.48214E-01   0.11505E+01
   0.53501E+01   0.48233E-01   0.11504E+01
   0.53501E+01   0.48253E-01   0.11504E+01
   0.53501E+01   0.48272E-01   0.11502E+01
   0.53501E+01   0.48291E-01   0.11502E+01
   0.53501E+01   0.48311E-01   0.11502E+01
   0.53501E+01   0.48330E-01   0.11502E+01
   0.53501E+01   0.48349E-01   0.11501E+01
   0.53501E+01   0.48368E-01   0.11500E+01
   0.53501E+01   0.48388E-01   0.11500E+01
   0.53501E+01   0.48407E-01   0.11499E+01
   0.53501E+01   0.48426E-01   0.11497E+01
   0.53501E+01   0.48446E-01   0.11498E+01
   0.53501E+01   0.48465E-01   0.11497E+01
   0.53501E+01   0.48485E-01   0.11497E+01
   0.53501E+01   0.48504E-01   0.11496E+01
   0.53501E+01   0.48523E-01   0.11496E+01
   0.53501E+01   0.48543E-01   0.11496E+01
   0.53501E+01   0.48562E-01   0.11494E+01
   0.53501E+01   0.48581E-01   0.11494E+01
   0.53501E+01   0.48601E-01   0.11493E+01
   0.53501E+01   0.48620E-01   0.11492E+01
   0.53501E+01   0.48640E-01   0.11492E+01
   0.53501E+01   0.48659E-01   0.11492E+01
   0.53501E+01   0.48679E-01   0.11492E+01
   0.53501E+01   0.48698E-01   0.11492E+01
   0.53501E+01   0.48717E-01   0.11491E+01
   0.53501E+01   0.48737E-01   0.11491E+01
   0.53501E+01   0.48756E-01   0.11489E+01
   0.53501E+01   0.48776E-01   0.11489E+01
   0.53501E+01   0.48795E-01   0.11487E+01
   0.53501E+01   0.48815E-01   0.11488E+01
   0.53501E+01   0.48834E-01   0.11487E+01
   0.53501E+01   0.48854E-01   0.11486E+01
   0.53501E+01   0.48873E-01   0.11486E+01
   0.53501E+01   0.48893E-01   0.11486E+01
   0.53501E+01   0.48913E-01   0.11486E+01
   0.53501E+01   0.48932E-01   0.11486E+01
   0.53501E+01   0.48952E-01   0.11485E+01
   0.53501E+01   0.48971E-01   0.11485E+01
   0.53501E+01   0.48991E-01   0.11482E+01
   0.53501E+01   0.49010E-01   0.11482E+01
   0.53501E+01   0.49030E-01   0.11482E+01
   0.53501E+01   0.49049E-01   0.11482E+01
   0.53501E+01   0.49069E-01   0.11482E+01
   0.53501E+01   0.49089E-01   0.11481E+01
   0.53501E+01   0.49108E-01   0.11480E+01
   0.53501E+01   0.49128E-01   0.11479E+01
   0.53501E+01   0.49148E-01   0.11478E+01
   0.53501E+01   0.49167E-01   0.11478E+01
   0.53501E+01   0.49187E-01   0.11478E+01
   0.53501E+01   0.49206E-01   0.11478E+01
   0.53501E+01   0.49226E-01   0.11477E+01
   0.53501E+01   0.49246E-01   0.11477E+01
   0.53501E+01   0.49265E-01   0.11477E+01
   0.53501E+01   0.49285E-01   0.11477E+01
   0.53501E+01   0.49305E-01   0.11476E+01
   0.53501E+01   0.49325E-01   0.11475E+01
   0.53501E+01   0.49344E-01   0.11474E+01
   0.53501E+01   0.49364E-01   0.11474E+01
   0.53501E+01   0.49384E-01   0.11474E+01
   0.53501E+01   0.49403E-01   0.11473E+01
   0.53501E+01   0.49423E-01   0.11471E+01
   0.53501E+01   0.49443E-01   0.11471E+01
   0.53501E+01   0.49463E-01   0.11471E+01
   0.53501E+01   0.49482E-01   0.11470E+01
   0.53501E+01   0.49502E-01   0.11470E+01
   0.53501E+01   0.49522E-01   0.11470E+01
   0.53501E+01   0.49542E-01   0.11470E+01
   0.53501E+01   0.49562E-01   0.11470E+01
   0.53501E+01   0.49581E-01   0.11468E+01
   0.53501E+01   0.49601E-01   0.11467E+01
   0.53501E+01   0.49621E-01   0.11467E+01
   0.53501E+01   0.49641E-01   0.11467E+01
   0.53501E+01   0.49661E-01   0.11467E+01
   0.53501E+01   0.49681E-01   0.11465E+01
   0.53501E+01   0.49700E-01   0.11465E+01
   0.53501E+01   0.49720E-01   0.11465E+01
   0.53501E+01   0.49740E-01   0.11463E+01
   0.53501E+01   0.49760E-01   0.11463E+01
   0.53501E+01   0.49780E-01   0.11462E+01
   0.53501E+01   0.49800E-01   0.11462E+01
   0.53501E+01   0.49820E-01   0.11461E+01
   0.53501E+01   0.49840E-01   0.11461E+01
   0.53501E+01   0.49859E-01   0.11461E+01
   0.53501E+01   0.49879E-01   0.11461E+01
   0.53501E+01   0.49899E-01   0.11461E+01
   0.53501E+01   0.49919E-01   0.11460E+01
   0.53501E+01   0.49939E-01   0.11460E+01
   0.53501E+01   0.49959E-01   0.11460E+01
   0.53501E+01   0.49979E-01   0.11458E+01
   0.53501E+01   0.49999E-01   0.11458E+01
   0.53501E+01   0.50019E-01   0.11457E+01
   0.53501E+01   0.50039E-01   0.11457E+01
   0.53501E+01   0.50059E-01   0.11457E+01
   0.53501E+01   0.50079E-01   0.11456E+01
   0.53501E+01   0.50099E-01   0.11456E+01
   0.53501E+01   0.50119E-01   0.11455E+01
   0.53501E+01   0.50139E-01   0.11454E+01
   0.53501E+01   0.50159E-01   0.11453E+01
   0.53501E+01   0.50179E-01   0.11454E+01
   0.53501E+01   0.50199E-01   0.11453E+01
   0.53501E+01   0.50219E-01   0.11453E+01
   0.53501E+01   0.50239E-01   0.11451E+01
   0.53501E+01   0.50259E-01   0.11452E+01
   0.53501E+01   0.50280E-01   0.11451E+01
   0.53501E+01   0.50300E-01   0.11449E+01
   0.53501E+01   0.50320E-01   0.11449E+01
   0.53501E+01   0.50340E-01   0.11449E+01
   0.53501E+01   0.50360E-01   0.11449E+01
   0.53501E+01   0.50380E-01   0.11449E+01
   0.53501E+01   0.50400E-01   0.11447E+01
   0.53501E+01   0.50420E-01   0.11447E+01
   0.53501E+01   0.50440E-01   0.11446E+01
   0.53501E+01   0.50461E-01   0.11446E+01
   0.53501E+01   0.50481E-01   0.11446E+01
   0.53501E+01   0.50501E-01   0.11446E+01
   0.53501E+01   0.50521E-01   0.11446E+01
   0.53501E+01   0.50541E-01   0.11444E+01
   0.53501E+01   0.50562E-01   0.11443E+01
   0.53501E+01   0.50582E-01   0.11443E+01
   0.53501E+01   0.50602E-01   0.11443E+01
   0.53501E+01   0.50622E-01   0.11443E+01
   0.53501E+01   0.50642E-01   0.11443E+01
   0.53501E+01   0.50663E-01   0.11441E+01
   0.53501E+01   0.50683E-01   0.11441E+01
   0.53501E+01   0.50703E-01   0.11441E+01
   0.53501E+01   0.50723E-01   0.11440E+01
   0.53501E+01   0.50744E-01   0.11439E+01
   0.53501E+01   0.50764E-01   0.11438E+01
   0.53501E+01   0.50784E-01   0.11438E+01
   0.53501E+01   0.50804E-01   0.11437E+01
   0.53501E+01   0.50825E-01   0.11437E+01
   0.53501E+01   0.50845E-01   0.11437E+01
   0.53501E+01   0.50865E-01   0.11437E+01
   0.53501E+01   0.50886E-01   0.11436E+01
   0.53501E+01   0.50906E-01   0.11434E+01
   0.53501E+01   0.50926E-01   0.11434E+01
   0.53501E+01   0.50947E-01   0.11435E+01
   0.53501E+01   0.50967E-01   0.11434E+01
   0.53501E+01   0.50987E-01   0.11434E+01
   0.53501E+01   0.51008E-01   0.11434E+01
   0.53501E+01   0.51028E-01   0.11434E+01
   0.53501E+01   0.51049E-01   0.11433E+01
   0.53501E+01   0.51069E-01   0.11432E+01
   0.53501E+01   0.51089E-01   0.11431E+01
   0.53501E+01   0.51110E-01   0.11431E+01
   0.53501E+01   0.51130E-01   0.11431E+01
   0.53501E+01   0.51151E-01   0.11430E+01
   0.53501E+01   0.51171E-01   0.11430E+01
   0.53501E+01   0.51192E-01   0.11430E+01
   0.53501E+01   0.51212E-01   0.11428E+01
   0.53501E+01   0.51232E-01   0.11428E+01
   0.53501E+01   0.51253E-01   0.11426E+01
   0.53501E+01   0.51273E-01   0.11426E+01
   0.53501E+01   0.51294E-01   0.11425E+01
   0.53501E+01   0.51314E-01   0.11425E+01
   0.53501E+01   0.51335E-01   0.11425E+01
   0.53501E+01   0.51355E-01   0.11425E+01
   0.53501E+01   0.51376E-01   0.11424E+01
   0.53501E+01   0.51396E-01   0.11424E+01
   0.53501E+01   0.51417E-01   0.11423E+01
   0.53501E+01   0.51438E-01   0.11422E+01
   0.53501E+01   0.51458E-01   0.11421E+01
   0.53501E+01   0.51479E-01   0.11420E+01
   0.53501E+01   0.51499E-01   0.11420E+01
   0.53501E+01   0.51520E-01   0.11420E+01
   0.53501E+01   0.51540E-01   0.11420E+01
   0.53501E+01   0.51561E-01   0.11419E+01
   0.53501E+01   0.51582E-01   0.11419E+01
   0.53501E+01   0.51602E-01   0.11418E+01
   0.53501E+01   0.51623E-01   0.11418E+01
   0.53501E+01   0.51643E-01   0.11418E+01
   0.53501E+01   0.51664E-01   0.11417E+01
   0.53501E+01   0.51685E-01   0.11417E+01
   0.53501E+01   0.51705E-01   0.11415E+01
   0.53501E+01   0.51726E-01   0.11415E+01
   0.53501E+01   0.51747E-01   0.11415E+01
   0.53501E+01   0.51767E-01   0.11413E+01
   0.53501E+01   0.51788E-01   0.11414E+01
   0.53501E+01   0.51809E-01   0.11414E+01
   0.53501E+01   0.51829E-01   0.11412E+01
   0.53501E+01   0.51850E-01   0.11412E+01
   0.53501E+01   0.51871E-01   0.11411E+01
   0.53501E+01   0.51892E-01   0.11411E+01
   0.53501E+01   0.51912E-01   0.11411E+01
   0.53501E+01   0.51933E-01   0.11411E+01
   0.53501E+01   0.51954E-01   0.11410E+01
   0.53501E+01   0.51975E-01   0.11409E+01
   0.53501E+01   0.51995E-01   0.11409E+01
   0.53501E+01   0.52016E-01   0.11408E+01
   0.53501E+01   0.52037E-01   0.11408E+01
   0.53501E+01   0.52058E-01   0.11408E+01
   0.53501E+01   0.52079E-01   0.11408E+01
   0.53501E+01   0.52099E-01   0.11408E+01
   0.53501E+01   0.52120E-01   0.11406E+01
   0.53501E+01   0.52141E-01   0.11406E+01
   0.53501E+01   0.52162E-01   0.11405E+01
   0.53501E+01   0.52183E-01   0.11405E+01
   0.53501E+01   0.52203E-01   0.11404E+01
   0.53501E+01   0.52224E-01   0.11403E+01
   0.53501E+01   0.52245E-01   0.11402E+01
   0.53501E+01   0.52266E-01   0.11402E+01
   0.53501E+01   0.52287E-01   0.11401E+01
   0.53501E+01   0.52308E-01   0.11401E+01
   0.53501E+01   0.52329E-01   0.11400E+01
   0.53501E+01   0.52350E-01   0.11400E+01
   0.53501E+01   0.52371E-01   0.11400E+01
   0.53501E+01   0.52392E-01   0.11400E+01
   0.53501E+01   0.52412E-01   0.11399E+01
   0.53501E+01   0.52433E-01   0.11398E+01
   0.53501E+01   0.52454E-01   0.11398E+01
   0.53501E+01   0.52475E-01   0.11398E+01
   0.53501E+01   0.52496E-01   0.11398E+01
   0.53501E+01   0.52517E-01   0.11397E+01
   0.53501E+01   0.52538E-01   0.11397E+01
   0.53501E+01   0.52559E-01   0.11396E+01
   0.53501E+01   0.52580E-01   0.11396E+01
   0.53501E+01   0.52601E-01   0.11395E+01
   0.53501E+01   0.52622E-01   0.11394E+01
   0.53501E+01   0.52643E-01   0.11394E+01
   0.53501E+01   0.52664E-01   0.11393E+01
   0.53501E+01   0.52685E-01   0.11392E+01
   0.53501E+01   0.52706E-01   0.11392E+01
   0.53501E+01   0.52727E-01   0.11392E+01
   0.53501E+01   0.52749E-01   0.11390E+01
   0.53501E+01   0.52770E-01   0.11391E+01
   0.53501E+01   0.52791E-01   0.11391E+01
   0.53501E+01   0.52812E-01   0.11390E+01
   0.53501E+01   0.52833E-01   0.11390E+01
   0.53501E+01   0.52854E-01   0.11389E+01
   0.53501E+01   0.52875E-01   0.11388E+01
   0.53501E+01   0.52896E-01   0.11388E+01
   0.53501E+01   0.52917E-01   0.11387E+01
   0.53501E+01   0.52939E-01   0.11386E+01
   0.53501E+01   0.52960E-01   0.11385E+01
   0.53501E+01   0.52981E-01   0.11385E+01
   0.53501E+01   0.53002E-01   0.11385E+01
   0.53501E+01   0.53023E-01   0.11386E+01
   0.53501E+01   0.53044E-01   0.11386E+01
   0.53501E+01   0.53066E-01   0.11385E+01
   0.53501E+01   0.53087E-01   0.11384E+01
   0.53501E+01   0.53108E-01   0.11384E+01
   0.53501E+01   0.53129E-01   0.11384E+01
   0.53501E+01   0.53150E-01   0.11383E+01
   0.53501E+01   0.53172E-01   0.11381E+01
   0.53501E+01   0.53193E-01   0.11381E+01
   0.53501E+01   0.53214E-01   0.11381E+01
   0.53501E+01   0.53235E-01   0.11380E+01
   0.53501E+01   0.53257E-01   0.11380E+01
   0.53501E+01   0.53278E-01   0.11379E+01
   0.53501E+01   0.53299E-01   0.11377E+01
   0.53501E+01   0.53321E-01   0.11377E+01
   0.53501E+01   0.53342E-01   0.11377E+01
   0.53501E+01   0.53363E-01   0.11377E+01
   0.53501E+01   0.53385E-01   0.11377E+01
   0.53501E+01   0.53406E-01   0.11377E+01
   0.53501E+01   0.53427E-01   0.11377E+01
   0.53501E+01   0.53449E-01   0.11376E+01
   0.53501E+01   0.53470E-01   0.11376E+01
   0.53501E+01   0.53491E-01   0.11375E+01
   0.53501E+01   0.53513E-01   0.11374E+01
   0.53501E+01   0.53534E-01   0.11375E+01
   0.53501E+01   0.53555E-01   0.11373E+01
   0.53501E+01   0.53577E-01   0.11373E+01
   0.53501E+01   0.53598E-01   0.11372E+01
   0.53501E+01   0.53620E-01   0.11372E+01
   0.53501E+01   0.53641E-01   0.11372E+01
   0.53501E+01   0.53662E-01   0.11371E+01
   0.53501E+01   0.53684E-01   0.11371E+01
   0.53501E+01   0.53705E-01   0.11371E+01
   0.53501E+01   0.53727E-01   0.11370E+01
   0.53501E+01   0.53748E-01   0.11370E+01
   0.53501E+01   0.53770E-01   0.11368E+01
   0.53501E+01   0.53791E-01   0.11368E+01
   0.53501E+01   0.53813E-01   0.11367E+01
   0.53501E+01   0.53834E-01   0.11367E+01
   0.53501E+01   0.53856E-01   0.11366E+01
   0.53501E+01   0.53877E-01   0.11366E+01
   0.53501E+01   0.53899E-01   0.11366E+01
   0.53501E+01   0.53920E-01   0.11366E+01
   0.53501E+01   0.53942E-01   0.11366E+01
   0.53501E+01   0.53963E-01   0.11364E+01
   0.53401E+01   0.53985E-01   0.11363E+01
   0.53501E+01   0.54007E-01   0.11363E+01
   0.53501E+01   0.54028E-01   0.11363E+01
   0.53501E+01   0.54050E-01   0.11363E+01
   0.53401E+01   0.54071E-01   0.11362E+01
   0.53501E+01   0.54093E-01   0.11361E+01
   0.53501E+01   0.54115E-01   0.11361E+01
   0.53501E+01   0.54136E-01   0.11361E+01
   0.53501E+01   0.54158E-01   0.11361E+01
   0.53501E+01   0.54179E-01   0.11360E+01
   0.53501E+01   0.54201E-01   0.11358E+01
   0.53501E+01   0.54223E-01   0.11357E+01
   0.53501E+01   0.54244E-01   0.11358E+01
   0.53501E+01   0.54266E-01   0.11358E+01
   0.53501E+01   0.54288E-01   0.11356E+01
   0.53501E+01   0.54309E-01   0.11356E+01
   0.53501E+01   0.54331E-01   0.11356E+01
   0.53501E+01   0.54353E-01   0.11355E+01
   0.53501E+01   0.54375E-01   0.11354E+01
   0.53501E+01   0.54396E-01   0.11354E+01
   0.53501E+01   0.54418E-01   0.11354E+01
   0.53501E+01   0.54440E-01   0.11353E+01
   0.53501E+01   0.54462E-01   0.11353E+01
   0.53501E+01   0.54483E-01   0.11352E+01
   0.53501E+01   0.54505E-01   0.11351E+01
   0.53501E+01   0.54527E-01   0.11350E+01
   0.53501E+01   0.54549E-01   0.11350E+01
   0.53501E+01   0.54570E-01   0.11350E+01
   0.53501E+01   0.54592E-01   0.11350E+01
   0.53501E+01   0.54614E-01   0.11350E+01
   0.53501E+01   0.54636E-01   0.11349E+01
   0.53501E+01   0.54658E-01   0.11349E+01
   0.53501E+01   0.54680E-01   0.11349E+01
   0.53501E+01   0.54701E-01   0.11348E+01
   0.53501E+01   0.54723E-01   0.11346E+01
   0.53501E+01   0.54745E-01   0.11346E+01
   0.53501E+01   0.54767E-01   0.11344E+01
   0.53501E+01   0.54789E-01   0.11344E+01
   0.53501E+01   0.54811E-01   0.11344E+01
   0.53501E+01   0.54833E-01   0.11343E+01
   0.53501E+01   0.54855E-01   0.11343E+01
   0.53501E+01   0.54877E-01   0.11343E+01
   0.53501E+01   0.54898E-01   0.11343E+01
   0.53501E+01   0.54920E-01   0.11342E+01
   0.53501E+01   0.54942E-01   0.11343E+01
   0.53501E+01   0.54964E-01   0.11342E+01
   0.53501E+01   0.54986E-01   0.11341E+01
   0.53501E+01   0.55008E-01   0.11340E+01
   0.53501E+01   0.55030E-01   0.11340E+01
   0.53501E+01   0.55052E-01   0.11339E+01
   0.53501E+01   0.55074E-01   0.11338E+01
   0.53501E+01   0.55096E-01   0.11338E+01
   0.53501E+01   0.55118E-01   0.11337E+01
   0.53501E+01   0.55140E-01   0.11337E+01
   0.53501E+01   0.55162E-01   0.11336E+01
   0.53501E+01   0.55184E-01   0.11336E+01
   0.53501E+01   0.55206E-01   0.11335E+01
   0.53501E+01   0.55228E-01   0.11336E+01
   0.53501E+01   0.55250E-01   0.11335E+01
   0.53501E+01   0.55273E-01   0.11335E+01
   0.53501E+01   0.55295E-01   0.11333E+01
   0.53501E+01   0.55317E-01   0.11333E+01
   0.53501E+01   0.55339E-01   0.11333E+01
   0.53501E+01   0.55361E-01   0.11333E+01
   0.53501E+01   0.55383E-01   0.11332E+01
   0.53501E+01   0.55405E-01   0.11332E+01
   0.53501E+01   0.55427E-01   0.11332E+01
   0.53501E+01   0.55449E-01   0.11332E+01
   0.53501E+01   0.55472E-01   0.11331E+01
   0.53501E+01   0.55494E-01   0.11331E+01
   0.53501E+01   0.55516E-01   0.11329E+01
   0.53501E+01   0.55538E-01   0.11328E+01
   0.53501E+01   0.55560E-01   0.11328E+01
   0.53501E+01   0.55583E-01   0.11328E+01
   0.53501E+01   0.55605E-01   0.11327E+01
   0.53501E+01   0.55627E-01   0.11327E+01
   0.53501E+01   0.55649E-01   0.11327E+01
   0.53501E+01   0.55671E-01   0.11327E+01
   0.53501E+01   0.55694E-01   0.11327E+01
   0.53501E+01   0.55716E-01   0.11325E+01
   0.53501E+01   0.55738E-01   0.11324E+01
   0.53501E+01   0.55760E-01   0.11323E+01
   0.53501E+01   0.55783E-01   0.11324E+01
   0.53501E+01   0.55805E-01   0.11322E+01
   0.53501E+01   0.55827E-01   0.11323E+01
   0.53501E+01   0.55850E-01   0.11323E+01
   0.53501E+01   0.55872E-01   0.11321E+01
   0.53501E+01   0.55894E-01   0.11322E+01
   0.53501E+01   0.55917E-01   0.11321E+01
   0.53501E+01   0.55939E-01   0.11320E+01
   0.53501E+01   0.55961E-01   0.11320E+01
   0.53501E+01   0.55984E-01   0.11321E+01
   0.53501E+01   0.56006E-01   0.11320E+01
   0.53501E+01   0.56028E-01   0.11319E+01
   0.53501E+01   0.56051E-01   0.11319E+01
   0.53501E+01   0.56073E-01   0.11318E+01
   0.53501E+01   0.56096E-01   0.11318E+01
   0.53501E+01   0.56118E-01   0.11317E+01
   0.53501E+01   0.56140E-01   0.11317E+01
   0.53501E+01   0.56163E-01   0.11316E+01
   0.53501E+01   0.56185E-01   0.11315E+01
   0.53501E+01   0.56208E-01   0.11316E+01
   0.53501E+01   0.56230E-01   0.11315E+01
   0.53501E+01   0.56253E-01   0.11314E+01
   0.53501E+01   0.56275E-01   0.11313E+01
   0.53501E+01   0.56298E-01   0.11313E+01
   0.53501E+01   0.56320E-01   0.11313E+01
   0.53501E+01   0.56343E-01   0.11312E+01
   0.53501E+01   0.56365E-01   0.11312E+01
   0.53501E+01   0.56388E-01   0.11311E+01
   0.53501E+01   0.56410E-01   0.11311E+01
   0.53501E+01   0.56433E-01   0.11312E+01
   0.53501E+01   0.56455E-01   0.11311E+01
   0.53501E+01   0.56478E-01   0.11310E+01
   0.53501E+01   0.56500E-01   0.11310E+01
   0.53501E+01   0.56523E-01   0.11308E+01
   0.53501E+01   0.56546E-01   0.11308E+01
   0.53501E+01   0.56568E-01   0.11308E+01
   0.53501E+01   0.56591E-01   0.11307E+01
   0.53501E+01   0.56613E-01   0.11307E+01
   0.53501E+01   0.56636E-01   0.11307E+01
   0.53501E+01   0.56659E-01   0.11305E+01
   0.53501E+01   0.56681E-01   0.11305E+01
   0.53501E+01   0.56704E-01   0.11305E+01
   0.53501E+01   0.56727E-01   0.11305E+01
   0.53501E+01   0.56749E-01   0.11304E+01
   0.53501E+01   0.56772E-01   0.11304E+01
   0.53501E+01   0.56795E-01   0.11303E+01
   0.53501E+01   0.56817E-01   0.11302E+01
   0.53501E+01   0.56840E-01   0.11302E+01
   0.53501E+01   0.56863E-01   0.11301E+01
   0.53501E+01   0.56885E-01   0.11299E+01
   0.53501E+01   0.56908E-01   0.11299E+01
   0.53501E+01   0.56931E-01   0.11299E+01
   0.53501E+01   0.56954E-01   0.11299E+01
   0.53501E+01   0.56976E-01   0.11299E+01
   0.53501E+01   0.56999E-01   0.11298E+01
   0.53501E+01   0.57022E-01   0.11299E+01
   0.53501E+01   0.57045E-01   0.11298E+01
   0.53501E+01   0.57068E-01   0.11298E+01
   0.53501E+01   0.57090E-01   0.11297E+01
   0.53501E+01   0.57113E-01   0.11297E+01
   0.53501E+01   0.57136E-01   0.11296E+01
   0.53501E+01   0.57159E-01   0.11294E+01
   0.53501E+01   0.57182E-01   0.11294E+01
   0.53501E+01   0.57204E-01   0.11294E+01
   0.53501E+01   0.57227E-01   0.11294E+01
   0.53501E+01   0.57250E-01   0.11294E+01
   0.53501E+01   0.57273E-01   0.11293E+01
   0.53501E+01   0.57296E-01   0.11293E+01
   0.53501E+01   0.57319E-01   0.11292E+01
   0.53501E+01   0.57342E-01   0.11290E+01
   0.53501E+01   0.57365E-01   0.11290E+01
   0.53501E+01   0.57388E-01   0.11290E+01
   0.53501E+01   0.57411E-01   0.11290E+01
   0.53501E+01   0.57433E-01   0.11290E+01
   0.53501E+01   0.57456E-01   0.11290E+01
   0.53501E+01   0.57479E-01   0.11288E+01
   0.53501E+01   0.57502E-01   0.11288E+01
   0.53501E+01   0.57525E-01   0.11288E+01
   0.53501E+01   0.57548E-01   0.11287E+01
   0.53501E+01   0.57571E-01   0.11287E+01
   0.53501E+01   0.57594E-01   0.11287E+01
   0.53501E+01   0.57617E-01   0.11286E+01
   0.53501E+01   0.57640E-01   0.11285E+01
   0.53501E+01   0.57663E-01   0.11285E+01
   0.53501E+01   0.57686E-01   0.11284E+01
   0.53501E+01   0.57709E-01   0.11284E+01
   0.53501E+01   0.57732E-01   0.11284E+01
   0.53501E+01   0.57756E-01   0.11283E+01
   0.53501E+01   0.57779E-01   0.11282E+01
   0.53501E+01   0.57802E-01   0.11281E+01
   0.53501E+01   0.57825E-01   0.11282E+01
   0.53501E+01   0.57848E-01   0.11280E+01
   0.53501E+01   0.57871E-01   0.11280E+01
   0.53501E+01   0.57894E-01   0.11281E+01
   0.53501E+01   0.57917E-01   0.11280E+01
   0.53501E+01   0.57940E-01   0.11280E+01
   0.53501E+01   0.57964E-01   0.11280E+01
   0.53501E+01   0.57987E-01   0.11280E+01
   0.53501E+01   0.58010E-01   0.11280E+01
   0.53501E+01   0.58033E-01   0.11279E+01
   0.53501E+01   0.58056E-01   0.11277E+01
   0.53501E+01   0.58079E-01   0.11277E+01
   0.53501E+01   0.58103E-01   0.11276E+01
   0.53501E+01   0.58126E-01   0.11275E+01
   0.53501E+01   0.58149E-01   0.11276E+01
   0.53501E+01   0.58172E-01   0.11275E+01
   0.53501E+01   0.58196E-01   0.11274E+01
   0.53501E+01   0.58219E-01   0.11274E+01
   0.53501E+01   0.58242E-01   0.11274E+01
   0.53501E+01   0.58265E-01   0.11273E+01
   0.53501E+01   0.58289E-01   0.11272E+01
   0.53501E+01   0.58312E-01   0.11271E+01
   0.53501E+01   0.58335E-01   0.11271E+01
   0.53501E+01   0.58359E-01   0.11270E+01
   0.53501E+01   0.58382E-01   0.11270E+01
   0.53501E+01   0.58405E-01   0.11271E+01
   0.53501E+01   0.58429E-01   0.11271E+01
   0.53501E+01   0.58452E-01   0.11271E+01
   0.53501E+01   0.58475E-01   0.11270E+01
   0.53501E+01   0.58499E-01   0.11269E+01
   0.53501E+01   0.58522E-01   0.11268E+01
   0.53501E+01   0.58545E-01   0.11268E+01
   0.53501E+01   0.58569E-01   0.11267E+01
   0.53501E+01   0.58592E-01   0.11267E+01
   0.53501E+01   0.58616E-01   0.11266E+01
   0.53501E+01   0.58639E-01   0.11266E+01
   0.53501E+01   0.58662E-01   0.11267E+01
   0.53501E+01   0.58686E-01   0.11267E+01
   0.53501E+01   0.58709E-01   0.11265E+01
   0.53501E+01   0.58733E-01   0.11264E+01
   0.53501E+01   0.58756E-01   0.11264E+01
   0.53501E+01   0.58780E-01   0.11263E+01
   0.53501E+01   0.58803E-01   0.11262E+01
   0.53501E+01   0.58827E-01   0.11262E+01
   0.53501E+01   0.58850E-01   0.11261E+01
   0.53501E+01   0.58874E-01   0.11260E+01
   0.53501E+01   0.58897E-01   0.11260E+01
   0.53501E+01   0.58921E-01   0.11260E+01
   0.53501E+01   0.58944E-01   0.11260E+01
   0.53501E+01   0.58968E-01   0.11259E+01
   0.53501E+01   0.58991E-01   0.11260E+01
   0.53501E+01   0.59015E-01   0.11260E+01
   0.53501E+01   0.59039E-01   0.11260E+01
   0.53501E+01   0.59062E-01   0.11258E+01
   0.53501E+01   0.59086E-01   0.11258E+01
   0.53501E+01   0.59109E-01   0.11258E+01
   0.53501E+01   0.59133E-01   0.11256E+01
   0.53501E+01   0.59157E-01   0.11256E+01
   0.53501E+01   0.59180E-01   0.11256E+01
   0.53501E+01   0.59204E-01   0.11255E+01
   0.53501E+01   0.59228E-01   0.11255E+01
   0.53501E+01   0.59251E-01   0.11255E+01
   0.53501E+01   0.59275E-01   0.11254E+01
   0.53501E+01   0.59299E-01   0.11253E+01
   0.53501E+01   0.59322E-01   0.11253E+01
   0.53501E+01   0.59346E-01   0.11251E+01
   0.53501E+01   0.59370E-01   0.11251E+01
   0.53501E+01   0.59393E-01   0.11250E+01
   0.53501E+01   0.59417E-01   0.11250E+01
   0.53501E+01   0.59441E-01   0.11250E+01
   0.53501E+01   0.59465E-01   0.11250E+01
   0.53501E+01   0.59488E-01   0.11250E+01
   0.53501E+01   0.59512E-01   0.11250E+01
   0.53501E+01   0.59536E-01   0.11248E+01
   0.53501E+01   0.59560E-01   0.11248E+01
   0.53501E+01   0.59584E-01   0.11248E+01
   0.53501E+01   0.59607E-01   0.11247E+01
   0.53501E+01   0.59631E-01   0.11247E+01
   0.53501E+01   0.59655E-01   0.11246E+01
   0.53501E+01   0.59679E-01   0.11245E+01
   0.53501E+01   0.59703E-01   0.11246E+01
   0.53501E+01   0.59727E-01   0.11246E+01
   0.53501E+01   0.59750E-01   0.11245E+01
   0.53501E+01   0.59774E-01   0.11244E+01
   0.53501E+01   0.59798E-01   0.11243E+01
   0.53501E+01   0.59822E-01   0.11243E+01
   0.53501E+01   0.59846E-01   0.11243E+01
   0.53501E+01   0.59870E-01   0.11242E+01
   0.53501E+01   0.59894E-01   0.11241E+01
   0.53501E+01   0.59918E-01   0.11241E+01
   0.53501E+01   0.59942E-01   0.11241E+01
   0.53501E+01   0.59966E-01   0.11240E+01
   0.53501E+01   0.59990E-01   0.11241E+01
   0.53501E+01   0.60014E-01   0.11241E+01
   0.53501E+01   0.60038E-01   0.11240E+01
   0.53501E+01   0.60062E-01   0.11239E+01
   0.53501E+01   0.60086E-01   0.11239E+01
   0.53501E+01   0.60110E-01   0.11238E+01
   0.53501E+01   0.60134E-01   0.11238E+01
   0.53501E+01   0.60158E-01   0.11238E+01
   0.53501E+01   0.60182E-01   0.11237E+01
   0.53501E+01   0.60206E-01   0.11236E+01
   0.53501E+01   0.60230E-01   0.11235E+01
   0.53501E+01   0.60254E-01   0.11235E+01
   0.53501E+01   0.60278E-01   0.11235E+01
   0.53501E+01   0.60302E-01   0.11234E+01
   0.53501E+01   0.60326E-01   0.11233E+01
   0.53501E+01   0.60350E-01   0.11233E+01
   0.53501E+01   0.60374E-01   0.11233E+01
   0.53501E+01   0.60398E-01   0.11232E+01
   0.53501E+01   0.60422E-01   0.11232E+01
   0.53501E+01   0.60447E-01   0.11232E+01
   0.53501E+01   0.60471E-01   0.11230E+01
   0.53501E+01   0.60495E-01   0.11230E+01
   0.53501E+01   0.60519E-01   0.11230E+01
   0.53501E+01   0.60543E-01   0.11229E+01
   0.53501E+01   0.60567E-01   0.11228E+01
   0.53501E+01   0.60592E-01   0.11229E+01
   0.53501E+01   0.60616E-01   0.11229E+01
   0.53501E+01   0.60640E-01   0.11229E+01
   0.53501E+01   0.60664E-01   0.11229E+01
   0.53501E+01   0.60689E-01   0.11228E+01
   0.53501E+01   0.60713E-01   0.11228E+01
   0.53501E+01   0.60737E-01   0.11227E+01
   0.53501E+01   0.60761E-01   0.11227E+01
   0.53501E+01   0.60786E-01   0.11227E+01
   0.53501E+01   0.60810E-01   0.11227E+01
   0.53501E+01   0.60834E-01   0.11225E+01
   0.53501E+01   0.60859E-01   0.11224E+01
   0.53501E+01   0.60883E-01   0.11224E+01
   0.53501E+01   0.60907E-01   0.11223E+01
   0.53501E+01   0.60932E-01   0.11223E+01
   0.53501E+01   0.60956E-01   0.11221E+01
   0.53501E+01   0.60980E-01   0.11221E+01
   0.53501E+01   0.61005E-01   0.11221E+01
   0.53501E+01   0.61029E-01   0.11221E+01
   0.53501E+01   0.61053E-01   0.11219E+01
   0.53501E+01   0.61078E-01   0.11219E+01
   0.53501E+01   0.61102E-01   0.11219E+01
   0.53501E+01   0.61127E-01   0.11218E+01
   0.53501E+01   0.61151E-01   0.11217E+01
   0.53501E+01   0.61175E-01   0.11217E+01
   0.53501E+01   0.61200E-01   0.11217E+01
   0.53501E+01   0.61224E-01   0.11217E+01
   0.53501E+01   0.61249E-01   0.11217E+01
   0.53501E+01   0.61273E-01   0.11216E+01
   0.53501E+01   0.61298E-01   0.11216E+01
   0.53501E+01   0.61322E-01   0.11216E+01
   0.53501E+01   0.61347E-01   0.11215E+01
   0.53501E+01   0.61371E-01   0.11215E+01
   0.53501E+01   0.61396E-01   0.11215E+01
   0.53501E+01   0.61420E-01   0.11215E+01
   0.53501E+01   0.61445E-01   0.11214E+01
   0.53501E+01   0.61469E-01   0.11214E+01
   0.53501E+01   0.61494E-01   0.11213E+01
   0.53501E+01   0.61519E-01   0.11213E+01
   0.53501E+01   0.61543E-01   0.11212E+01
   0.53501E+01   0.61568E-01   0.11211E+01
   0.53501E+01   0.61592E-01   0.11211E+01
   0.53501E+01   0.61617E-01   0.11209E+01
   0.53501E+01   0.61642E-01   0.11209E+01
   0.53501E+01   0.61666E-01   0.11209E+01
   0.53501E+01   0.61691E-01   0.11209E+01
   0.53501E+01   0.61715E-01   0.11209E+01
   0.53501E+01   0.61740E-01   0.11209E+01
   0.53501E+01   0.61765E-01   0.11208E+01
   0.53501E+01   0.61789E-01   0.11207E+01
   0.53501E+01   0.61814E-01   0.11207E+01
   0.53501E+01   0.61839E-01   0.11207E+01
   0.53501E+01   0.61864E-01   0.11207E+01
   0.53501E+01   0.61888E-01   0.11207E+01
   0.53501E+01   0.61913E-01   0.11206E+01
   0.53501E+01   0.61938E-01   0.11205E+01
   0.53501E+01   0.61962E-01   0.11204E+01
   0.53501E+01   0.61987E-01   0.11203E+01
   0.53501E+01   0.62012E-01   0.11203E+01
   0.53501E+01   0.62037E-01   0.11202E+01
   0.53501E+01   0.62062E-01   0.11201E+01
   0.53501E+01   0.62086E-01   0.11201E+01
   0.53501E+01   0.62111E-01   0.11201E+01
   0.53501E+01   0.62136E-01   0.11200E+01
   0.53501E+01   0.62161E-01   0.11201E+01
   0.53501E+01   0.62186E-01   0.11200E+01
   0.53501E+01   0.62211E-01   0.11200E+01
   0.53501E+01   0.62235E-01   0.11199E+01
   0.53501E+01   0.62260E-01   0.11199E+01
   0.53501E+01   0.62285E-01   0.11199E+01
   0.53501E+01   0.62310E-01   0.11198E+01
   0.53501E+01   0.62335E-01   0.11197E+01
   0.53501E+01   0.62360E-01   0.11196E+01
   0.53501E+01   0.62385E-01   0.11196E+01
   0.53501E+01   0.62410E-01   0.11195E+01
   0.53501E+01   0.62435E-01   0.11195E+01
   0.53501E+01   0.62460E-01   0.11195E+01
   0.53501E+01   0.62484E-01   0.11195E+01
   0.53501E+01   0.62509E-01   0.11194E+01
   0.53501E+01   0.62534E-01   0.11195E+01
   0.53501E+01   0.62559E-01   0.11194E+01
   0.53501E+01   0.62584E-01   0.11194E+01
   0.53501E+01   0.62609E-01   0.11192E+01
   0.53501E+01   0.62634E-01   0.11191E+01
   0.53501E+01   0.62659E-01   0.11190E+01
   0.53501E+01   0.62685E-01   0.11191E+01
   0.53501E+01   0.62710E-01   0.11189E+01
   0.53501E+01   0.62735E-01   0.11189E+01
   0.53501E+01   0.62760E-01   0.11189E+01
   0.53501E+01   0.62785E-01   0.11189E+01
   0.53501E+01   0.62810E-01   0.11189E+01
   0.53501E+01   0.62835E-01   0.11189E+01
   0.53501E+01   0.62860E-01   0.11188E+01
   0.53501E+01   0.62885E-01   0.11187E+01
   0.53501E+01   0.62910E-01   0.11188E+01
   0.53501E+01   0.62935E-01   0.11188E+01
   0.53501E+01   0.62961E-01   0.11188E+01
   0.53501E+01   0.62986E-01   0.11187E+01
   0.53501E+01   0.63011E-01   0.11185E+01
   0.53501E+01   0.63036E-01   0.11184E+01
   0.53501E+01   0.63061E-01   0.11184E+01
   0.53501E+01   0.63086E-01   0.11184E+01
   0.53501E+01   0.63112E-01   0.11184E+01
   0.53501E+01   0.63137E-01   0.11183E+01
   0.53501E+01   0.63162E-01   0.11183E+01
   0.53501E+01   0.63187E-01   0.11183E+01
   0.53501E+01   0.63213E-01   0.11183E+01
   0.53501E+01   0.63238E-01   0.11182E+01
   0.53501E+01   0.63263E-01   0.11181E+01
   0.53501E+01   0.63288E-01   0.11181E+01
   0.53501E+01   0.63314E-01   0.11182E+01
   0.53501E+01   0.63339E-01   0.11180E+01
   0.53501E+01   0.63364E-01   0.11180E+01
   0.53501E+01   0.63390E-01   0.11179E+01
   0.53501E+01   0.63415E-01   0.11178E+01
   0.53501E+01   0.63440E-01   0.11178E+01
   0.53501E+01   0.63466E-01   0.11178E+01
   0.53501E+01   0.63491E-01   0.11179E+01
   0.53501E+01   0.63516E-01   0.11176E+01
   0.53501E+01   0.63542E-01   0.11175E+01
   0.53501E+01   0.63567E-01   0.11175E+01
   0.53501E+01   0.63593E-01   0.11174E+01
   0.53501E+01   0.63618E-01   0.11174E+01
   0.53501E+01   0.63643E-01   0.11174E+01
   0.53501E+01   0.63669E-01   0.11175E+01
   0.53501E+01   0.63694E-01   0.11174E+01
   0.53501E+01   0.63720E-01   0.11174E+01
   0.53501E+01   0.63745E-01   0.11174E+01
   0.53501E+01   0.63771E-01   0.11173E+01
   0.53501E+01   0.63796E-01   0.11173E+01
   0.53501E+01   0.63822E-01   0.11172E+01
   0.53501E+01   0.63847E-01   0.11172E+01
   0.53501E+01   0.63873E-01   0.11172E+01
   0.53501E+01   0.63898E-01   0.11171E+01
   0.53501E+01   0.63924E-01   0.11170E+01
   0.53501E+01   0.63949E-01   0.11169E+01
   0.53501E+01   0.63975E-01   0.11169E+01
   0.53501E+01   0.64000E-01   0.11168E+01
   0.53501E+01   0.64026E-01   0.11168E+01
   0.53501E+01   0.64051E-01   0.11168E+01
   0.53501E+01   0.64077E-01   0.11168E+01
   0.53501E+01   0.64103E-01   0.11168E+01
   0.53501E+01   0.64128E-01   0.11167E+01
   0.53501E+01   0.64154E-01   0.11166E+01
   0.53501E+01   0.64180E-01   0.11166E+01
   0.53501E+01   0.64205E-01   0.11165E+01
   0.53501E+01   0.64231E-01   0.11164E+01
   0.53501E+01   0.64256E-01   0.11164E+01
   0.53501E+01   0.64282E-01   0.11164E+01
   0.53501E+01   0.64308E-01   0.11165E+01
   0.53501E+01   0.64334E-01   0.11165E+01
   0.53501E+01   0.64359E-01   0.11164E+01
   0.53501E+01   0.64385E-01   0.11163E+01
   0.53501E+01   0.64411E-01   0.11162E+01
   0.53501E+01   0.64436E-01   0.11161E+01
   0.53501E+01   0.64462E-01   0.11160E+01
   0.53501E+01   0.64488E-01   0.11160E+01
   0.53501E+01   0.64514E-01   0.11160E+01
   0.53501E+01   0.64539E-01   0.11159E+01
   0.53501E+01   0.64565E-01   0.11159E+01
   0.53501E+01   0.64591E-01   0.11159E+01
   0.53501E+01   0.64617E-01   0.11159E+01
   0.53501E+01   0.64643E-01   0.11159E+01
   0.53501E+01   0.64669E-01   0.11159E+01
   0.53501E+01   0.64694E-01   0.11159E+01
   0.53501E+01   0.64720E-01   0.11158E+01
   0.53501E+01   0.64746E-01   0.11157E+01
   0.53501E+01   0.64772E-01   0.11157E+01
   0.53501E+01   0.64798E-01   0.11157E+01
   0.53501E+01   0.64824E-01   0.11157E+01
   0.53501E+01   0.64850E-01   0.11155E+01
   0.53501E+01   0.64876E-01   0.11156E+01
   0.53501E+01   0.64901E-01   0.11154E+01
   0.53501E+01   0.64927E-01   0.11154E+01
   0.53501E+01   0.64953E-01   0.11154E+01
   0.53501E+01   0.64979E-01   0.11153E+01
   0.53501E+01   0.65005E-01   0.11152E+01
   0.53501E+01   0.65031E-01   0.11151E+01
   0.53501E+01   0.65057E-01   0.11151E+01
   0.53501E+01   0.65083E-01   0.11151E+01
   0.53501E+01   0.65109E-01   0.11150E+01
   0.53501E+01   0.65135E-01   0.11151E+01
   0.53501E+01   0.65161E-01   0.11151E+01
   0.53501E+01   0.65187E-01   0.11150E+01
   0.53501E+01   0.65213E-01   0.11150E+01
   0.53501E+01   0.65239E-01   0.11148E+01
   0.53501E+01   0.65265E-01   0.11148E+01
   0.53501E+01   0.65292E-01   0.11147E+01
   0.53501E+01   0.65318E-01   0.11146E+01
   0.53501E+01   0.65344E-01   0.11145E+01
   0.53501E+01   0.65370E-01   0.11146E+01
   0.53501E+01   0.65396E-01   0.11145E+01
   0.53501E+01   0.65422E-01   0.11145E+01
   0.53501E+01   0.65448E-01   0.11146E+01
   0.53501E+01   0.65474E-01   0.11146E+01
   0.53501E+01   0.65501E-01   0.11145E+01
   0.53501E+01   0.65527E-01   0.11144E+01
   0.53501E+01   0.65553E-01   0.11144E+01
   0.53501E+01   0.65579E-01   0.11144E+01
   0.53501E+01   0.65605E-01   0.11143E+01
   0.53501E+01   0.65631E-01   0.11143E+01
   0.53501E+01   0.65658E-01   0.11142E+01
   0.53501E+01   0.65684E-01   0.11142E+01
   0.53501E+01   0.65710E-01   0.11141E+01
   0.53501E+01   0.65736E-01   0.11141E+01
   0.53501E+01   0.65763E-01   0.11140E+01
   0.53501E+01   0.65789E-01   0.11139E+01
   0.53501E+01   0.65815E-01   0.11138E+01
   0.53501E+01   0.65842E-01   0.11138E+01
   0.53501E+01   0.65868E-01   0.11137E+01
   0.53501E+01   0.65894E-01   0.11137E+01
   0.53501E+01   0.65921E-01   0.11138E+01
   0.53501E+01   0.65947E-01   0.11138E+01
   0.53501E+01   0.65973E-01   0.11138E+01
   0.53501E+01   0.66000E-01   0.11137E+01
   0.53501E+01   0.66026E-01   0.11136E+01
   0.53501E+01   0.66052E-01   0.11135E+01
   0.53501E+01   0.66079E-01   0.11135E+01
   0.53501E+01   0.66105E-01   0.11135E+01
   0.53501E+01   0.66132E-01   0.11134E+01
   0.53501E+01   0.66158E-01   0.11134E+01
   0.53501E+01   0.66184E-01   0.11134E+01
   0.53501E+01   0.66211E-01   0.11134E+01
   0.53501E+01   0.66237E-01   0.11134E+01
   0.53501E+01   0.66264E-01   0.11133E+01
   0.53501E+01   0.66290E-01   0.11132E+01
   0.53501E+01   0.66317E-01   0.11132E+01
   0.53501E+01   0.66343E-01   0.11130E+01
   0.53501E+01   0.66370E-01   0.11130E+01
   0.53501E+01   0.66396E-01   0.11130E+01
   0.53501E+01   0.66423E-01   0.11130E+01
   0.53501E+01   0.66449E-01   0.11129E+01
   0.53501E+01   0.66476E-01   0.11128E+01
   0.53501E+01   0.66502E-01   0.11128E+01
   0.53501E+01   0.66529E-01   0.11127E+01
   0.53501E+01   0.66556E-01   0.11127E+01
   0.53501E+01   0.66582E-01   0.11127E+01
   0.53501E+01   0.66609E-01   0.11127E+01
   0.53501E+01   0.66635E-01   0.11126E+01
   0.53501E+01   0.66662E-01   0.11127E+01
   0.53501E+01   0.66689E-01   0.11127E+01
   0.53501E+01   0.66715E-01   0.11126E+01
   0.53501E+01   0.66742E-01   0.11125E+01
   0.53501E+01   0.66769E-01   0.11125E+01
   0.53501E+01   0.66795E-01   0.11124E+01
   0.53501E+01   0.66822E-01   0.11124E+01
   0.53501E+01   0.66849E-01   0.11122E+01
   0.53501E+01   0.66875E-01   0.11121E+01
   0.53501E+01   0.66902E-01   0.11121E+01
   0.53501E+01   0.66929E-01   0.11121E+01
   0.53501E+01   0.66956E-01   0.11120E+01
   0.53501E+01   0.66982E-01   0.11120E+01
   0.53501E+01   0.67009E-01   0.11120E+01
   0.53501E+01   0.67036E-01   0.11120E+01
   0.53501E+01   0.67063E-01   0.11120E+01
   0.53501E+01   0.67089E-01   0.11120E+01
   0.53501E+01   0.67116E-01   0.11119E+01
   0.53501E+01   0.67143E-01   0.11119E+01
   0.53501E+01   0.67170E-01   0.11119E+01
   0.53501E+01   0.67197E-01   0.11119E+01
   0.53501E+01   0.67224E-01   0.11118E+01
   0.53501E+01   0.67250E-01   0.11118E+01
   0.53501E+01   0.67277E-01   0.11117E+01
   0.53501E+01   0.67304E-01   0.11116E+01
   0.53501E+01   0.67331E-01   0.11115E+01
   0.53501E+01   0.67358E-01   0.11115E+01
   0.53501E+01   0.67385E-01   0.11115E+01
   0.53501E+01   0.67412E-01   0.11115E+01
   0.53501E+01   0.67439E-01   0.11115E+01
   0.53501E+01   0.67466E-01   0.11114E+01
   0.53601E+01   0.67493E-01   0.11114E+01
   0.53501E+01   0.67520E-01   0.11114E+01
   0.53601E+01   0.67547E-01   0.11113E+01
   0.53601E+01   0.67574E-01   0.11112E+01
   0.53601E+01   0.67601E-01   0.11112E+01
   0.53601E+01   0.67628E-01   0.11112E+01
   0.53601E+01   0.67655E-01   0.11111E+01
   0.53601E+01   0.67682E-01   0.11110E+01
   0.53601E+01   0.67709E-01   0.11109E+01
   0.53601E+01   0.67736E-01   0.11110E+01
   0.53601E+01   0.67763E-01   0.11110E+01
   0.53601E+01   0.67790E-01   0.11110E+01
   0.53601E+01   0.67817E-01   0.11110E+01
   0.53601E+01   0.67844E-01   0.11109E+01
   0.53601E+01   0.67871E-01   0.11109E+01
   0.53601E+01   0.67898E-01   0.11108E+01
   0.53601E+01   0.67925E-01   0.11108E+01
   0.53601E+01   0.67953E-01   0.11107E+01
   0.53601E+01   0.67980E-01   0.11106E+01
   0.53601E+01   0.68007E-01   0.11105E+01
   0.53601E+01   0.68034E-01   0.11104E+01
   0.53601E+01   0.68061E-01   0.11104E+01
   0.53601E+01   0.68088E-01   0.11104E+01
   0.53601E+01   0.68116E-01   0.11104E+01
   0.53601E+01   0.68143E-01   0.11104E+01
   0.53601E+01   0.68170E-01   0.11104E+01
   0.53601E+01   0.68197E-01   0.11104E+01
   0.53601E+01   0.68225E-01   0.11104E+01
   0.53601E+01   0.68252E-01   0.11102E+01
   0.53601E+01   0.68279E-01   0.11101E+01
   0.53601E+01   0.68306E-01   0.11100E+01
   0.53601E+01   0.68334E-01   0.11100E+01
   0.53601E+01   0.68361E-01   0.11100E+01
   0.53601E+01   0.68388E-01   0.11100E+01
   0.53601E+01   0.68416E-01   0.11100E+01
   0.53601E+01   0.68443E-01   0.11100E+01
   0.53601E+01   0.68470E-01   0.11099E+01
   0.53601E+01   0.68498E-01   0.11099E+01
   0.53601E+01   0.68525E-01   0.11099E+01
   0.53601E+01   0.68552E-01   0.11098E+01
   0.53601E+01   0.68580E-01   0.11097E+01
   0.53601E+01   0.68607E-01   0.11096E+01
   0.53601E+01   0.68635E-01   0.11096E+01
   0.53601E+01   0.68662E-01   0.11094E+01
   0.53601E+01   0.68690E-01   0.11094E+01
   0.53601E+01   0.68717E-01   0.11094E+01
   0.53601E+01   0.68744E-01   0.11094E+01
   0.53601E+01   0.68772E-01   0.11094E+01
   0.53601E+01   0.68799E-01   0.11094E+01
   0.53601E+01   0.68827E-01   0.11094E+01
   0.53601E+01   0.68854E-01   0.11093E+01
   0.53601E+01   0.68882E-01   0.11093E+01
   0.53601E+01   0.68909E-01   0.11092E+01
   0.53601E+01   0.68937E-01   0.11092E+01
   0.53601E+01   0.68964E-01   0.11092E+01
   0.53601E+01   0.68992E-01   0.11091E+01
   0.53601E+01   0.69020E-01   0.11090E+01
   0.53601E+01   0.69047E-01   0.11090E+01
   0.53601E+01   0.69075E-01   0.11090E+01
   0.53601E+01   0.69102E-01   0.11089E+01
   0.53601E+01   0.69130E-01   0.11089E+01
   0.53601E+01   0.69158E-01   0.11088E+01
   0.53601E+01   0.69185E-01   0.11088E+01
   0.53601E+01   0.69213E-01   0.11088E+01
   0.53601E+01   0.69241E-01   0.11087E+01
   0.53601E+01   0.69268E-01   0.11088E+01
   0.53601E+01   0.69296E-01   0.11087E+01
   0.53601E+01   0.69324E-01   0.11086E+01
   0.53601E+01   0.69351E-01   0.11085E+01
   0.53601E+01   0.69379E-01   0.11087E+01
   0.53601E+01   0.69407E-01   0.11085E+01
   0.53601E+01   0.69434E-01   0.11084E+01
   0.53601E+01   0.69462E-01   0.11084E+01
   0.53601E+01   0.69490E-01   0.11084E+01
   0.53601E+01   0.69518E-01   0.11084E+01
   0.53601E+01   0.69545E-01   0.11083E+01
   0.53601E+01   0.69573E-01   0.11082E+01
   0.53601E+01   0.69601E-01   0.11081E+01
   0.53601E+01   0.69629E-01   0.11081E+01
   0.53601E+01   0.69657E-01   0.11081E+01
   0.53601E+01   0.69685E-01   0.11081E+01
   0.53601E+01   0.69712E-01   0.11081E+01
   0.53601E+01   0.69740E-01   0.11080E+01
   0.53601E+01   0.69768E-01   0.11080E+01
   0.53601E+01   0.69796E-01   0.11078E+01
   0.53601E+01   0.69824E-01   0.11078E+01
   0.53601E+01   0.69852E-01   0.11077E+01
   0.53601E+01   0.69880E-01   0.11077E+01
   0.53601E+01   0.69908E-01   0.11076E+01
   0.53601E+01   0.69936E-01   0.11076E+01
   0.53601E+01   0.69963E-01   0.11077E+01
   0.53601E+01   0.69991E-01   0.11076E+01
   0.53601E+01   0.70019E-01   0.11076E+01
   0.53601E+01   0.70047E-01   0.11075E+01
   0.53601E+01   0.70075E-01   0.11075E+01
   0.53601E+01   0.70103E-01   0.11075E+01
   0.53601E+01   0.70131E-01   0.11075E+01
   0.53601E+01   0.70159E-01   0.11074E+01
   0.53601E+01   0.70187E-01   0.11074E+01
   0.53601E+01   0.70215E-01   0.11073E+01
   0.53601E+01   0.70244E-01   0.11073E+01
   0.53601E+01   0.70272E-01   0.11072E+01
   0.53601E+01   0.70300E-01   0.11072E+01
   0.53601E+01   0.70328E-01   0.11071E+01
   0.53601E+01   0.70356E-01   0.11071E+01
   0.53601E+01   0.70384E-01   0.11070E+01
   0.53601E+01   0.70412E-01   0.11070E+01
   0.53601E+01   0.70440E-01   0.11070E+01
   0.53601E+01   0.70468E-01   0.11069E+01
   0.53601E+01   0.70497E-01   0.11068E+01
   0.53601E+01   0.70525E-01   0.11069E+01
   0.53601E+01   0.70553E-01   0.11067E+01
   0.53601E+01   0.70581E-01   0.11066E+01
   0.53601E+01   0.70609E-01   0.11066E+01
   0.53601E+01   0.70637E-01   0.11066E+01
   0.53601E+01   0.70666E-01   0.11067E+01
   0.53601E+01   0.70694E-01   0.11066E+01
   0.53601E+01   0.70722E-01   0.11065E+01
   0.53601E+01   0.70750E-01   0.11065E+01
   0.53601E+01   0.70779E-01   0.11065E+01
   0.53601E+01   0.70807E-01   0.11065E+01
   0.53601E+01   0.70835E-01   0.11066E+01
   0.53601E+01   0.70864E-01   0.11065E+01
   0.53601E+01   0.70892E-01   0.11065E+01
   0.53601E+01   0.70920E-01   0.11062E+01
   0.53601E+01   0.70949E-01   0.11062E+01
   0.53601E+01   0.70977E-01   0.11062E+01
   0.53601E+01   0.71005E-01   0.11062E+01
   0.53601E+01   0.71034E-01   0.11062E+01
   0.53601E+01   0.71062E-01   0.11061E+01
   0.53601E+01   0.71090E-01   0.11062E+01
   0.53601E+01   0.71119E-01   0.11062E+01
   0.53601E+01   0.71147E-01   0.11062E+01
   0.53601E+01   0.71176E-01   0.11062E+01
   0.53601E+01   0.71204E-01   0.11062E+01
   0.53601E+01   0.71233E-01   0.11060E+01
   0.53601E+01   0.71261E-01   0.11059E+01
   0.53601E+01   0.71289E-01   0.11058E+01
   0.53601E+01   0.71318E-01   0.11058E+01
   0.53601E+01   0.71346E-01   0.11058E+01
   0.53601E+01   0.71375E-01   0.11057E+01
   0.53601E+01   0.71404E-01   0.11057E+01
   0.53601E+01   0.71432E-01   0.11057E+01
   0.53601E+01   0.71461E-01   0.11055E+01
   0.53601E+01   0.71489E-01   0.11055E+01
   0.53601E+01   0.71518E-01   0.11055E+01
   0.53601E+01   0.71546E-01   0.11054E+01
   0.53601E+01   0.71575E-01   0.11054E+01
   0.53601E+01   0.71603E-01   0.11053E+01
   0.53601E+01   0.71632E-01   0.11052E+01
   0.53601E+01   0.71661E-01   0.11052E+01
   0.53601E+01   0.71689E-01   0.11051E+01
   0.53601E+01   0.71718E-01   0.11051E+01
   0.53601E+01   0.71747E-01   0.11051E+01
   0.53601E+01   0.71775E-01   0.11050E+01
   0.53601E+01   0.71804E-01   0.11050E+01
   0.53601E+01   0.71833E-01   0.11049E+01
   0.53601E+01   0.71861E-01   0.11049E+01
   0.53601E+01   0.71890E-01   0.11049E+01
   0.53601E+01   0.71919E-01   0.11049E+01
   0.53601E+01   0.71948E-01   0.11048E+01
   0.53601E+01   0.71976E-01   0.11049E+01
   0.53601E+01   0.72005E-01   0.11048E+01
   0.53601E+01   0.72034E-01   0.11048E+01
   0.53601E+01   0.72063E-01   0.11048E+01
   0.53601E+01   0.72091E-01   0.11049E+01
   0.53601E+01   0.72120E-01   0.11048E+01
   0.53601E+01   0.72149E-01   0.11047E+01
   0.53601E+01   0.72178E-01   0.11047E+01
   0.53601E+01   0.72207E-01   0.11047E+01
   0.53601E+01   0.72236E-01   0.11046E+01
   0.53601E+01   0.72264E-01   0.11045E+01
   0.53601E+01   0.72293E-01   0.11045E+01
   0.53601E+01   0.72322E-01   0.11045E+01
   0.53601E+01   0.72351E-01   0.11046E+01
   0.53601E+01   0.72380E-01   0.11043E+01
   0.53601E+01   0.72409E-01   0.11043E+01
   0.53601E+01   0.72438E-01   0.11043E+01
   0.53601E+01   0.72467E-01   0.11043E+01
   0.53601E+01   0.72496E-01   0.11043E+01
   0.53601E+01   0.72525E-01   0.11044E+01
   0.53601E+01   0.72554E-01   0.11041E+01
   0.53601E+01   0.72583E-01   0.11041E+01
   0.53601E+01   0.72612E-01   0.11041E+01
   0.53601E+01   0.72641E-01   0.11039E+01
   0.53601E+01   0.72670E-01   0.11039E+01
   0.53601E+01   0.72699E-01   0.11039E+01
   0.53601E+01   0.72728E-01   0.11038E+01
   0.53601E+01   0.72757E-01   0.11037E+01
   0.53601E+01   0.72786E-01   0.11037E+01
   0.53601E+01   0.72815E-01   0.11037E+01
   0.53601E+01   0.72844E-01   0.11037E+01
   0.53601E+01   0.72873E-01   0.11037E+01
   0.53601E+01   0.72902E-01   0.11036E+01
   0.53601E+01   0.72931E-01   0.11036E+01
   0.53601E+01   0.72961E-01   0.11036E+01
   0.53601E+01   0.72990E-01   0.11037E+01
   0.53601E+01   0.73019E-01   0.11036E+01
   0.53601E+01   0.73048E-01   0.11036E+01
   0.53601E+01   0.73077E-01   0.11035E+01
   0.53601E+01   0.73106E-01   0.11034E+01
   0.53601E+01   0.73136E-01   0.11034E+01
   0.53601E+01   0.73165E-01   0.11035E+01
   0.53601E+01   0.73194E-01   0.11033E+01
   0.53601E+01   0.73223E-01   0.11033E+01
   0.53601E+01   0.73253E-01   0.11033E+01
   0.53601E+01   0.73282E-01   0.11032E+01
   0.53601E+01   0.73311E-01   0.11031E+01
   0.53601E+01   0.73340E-01   0.11030E+01
   0.53601E+01   0.73370E-01   0.11030E+01
   0.53601E+01   0.73399E-01   0.11030E+01
   0.53601E+01   0.73428E-01   0.11029E+01
   0.53601E+01   0.73458E-01   0.11028E+01
   0.53601E+01   0.73487E-01   0.11028E+01
   0.53601E+01   0.73516E-01   0.11028E+01
   0.53601E+01   0.73546E-01   0.11028E+01
   0.53601E+01   0.73575E-01   0.11027E+01
   0.53601E+01   0.73605E-01   0.11027E+01
   0.53601E+01   0.73634E-01   0.11027E+01
   0.53601E+01   0.73663E-01   0.11026E+01
   0.53601E+01   0.73693E-01   0.11024E+01
   0.53601E+01   0.73722E-01   0.11024E+01
   0.53601E+01   0.73752E-01   0.11024E+01
   0.53601E+01   0.73781E-01   0.11024E+01
   0.53601E+01   0.73811E-01   0.11024E+01
   0.53601E+01   0.73840E-01   0.11023E+01
   0.53601E+01   0.73870E-01   0.11023E+01
   0.53601E+01   0.73899E-01   0.11023E+01
   0.53601E+01   0.73929E-01   0.11022E+01
   0.53601E+01   0.73958E-01   0.11021E+01
   0.53601E+01   0.73988E-01   0.11021E+01
   0.53601E+01   0.74017E-01   0.11020E+01
   0.53601E+01   0.74047E-01   0.11020E+01
   0.53601E+01   0.74077E-01   0.11018E+01
   0.53601E+01   0.74106E-01   0.11019E+01
   0.53601E+01   0.74136E-01   0.11020E+01
   0.53601E+01   0.74165E-01   0.11020E+01
   0.53601E+01   0.74195E-01   0.11020E+01
   0.53601E+01   0.74225E-01   0.11019E+01
   0.53601E+01   0.74254E-01   0.11019E+01
   0.53601E+01   0.74284E-01   0.11019E+01
   0.53601E+01   0.74314E-01   0.11019E+01
   0.53601E+01   0.74343E-01   0.11019E+01
   0.53601E+01   0.74373E-01   0.11018E+01
   0.53701E+01   0.74403E-01   0.11018E+01
   0.53601E+01   0.74433E-01   0.11016E+01
   0.53601E+01   0.74462E-01   0.11016E+01
   0.53601E+01   0.74492E-01   0.11015E+01
   0.53701E+01   0.74522E-01   0.11015E+01
   0.53601E+01   0.74552E-01   0.11014E+01
   0.53701E+01   0.74581E-01   0.11015E+01
   0.53601E+01   0.74611E-01   0.11014E+01
   0.53601E+01   0.74641E-01   0.11013E+01
   0.53601E+01   0.74671E-01   0.11013E+01
   0.53601E+01   0.74701E-01   0.11013E+01
   0.53601E+01   0.74731E-01   0.11013E+01
   0.53701E+01   0.74760E-01   0.11014E+01
   0.53701E+01   0.74790E-01   0.11013E+01
   0.53701E+01   0.74820E-01   0.11013E+01
   0.53701E+01   0.74850E-01   0.11013E+01
   0.53701E+01   0.74880E-01   0.11013E+01
   0.53701E+01   0.74910E-01   0.11012E+01
   0.53701E+01   0.74940E-01   0.11011E+01
   0.53701E+01   0.74970E-01   0.11011E+01
   0.53701E+01   0.75000E-01   0.11011E+01
   0.53701E+01   0.75030E-01   0.11011E+01
   0.53701E+01   0.75060E-01   0.11011E+01
   0.53701E+01   0.75090E-01   0.11010E+01
   0.53701E+01   0.75120E-01   0.11008E+01
   0.53701E+01   0.75150E-01   0.11007E+01
   0.53701E+01   0.75180E-01   0.11007E+01
   0.53701E+01   0.75210E-01   0.11007E+01
   0.53701E+01   0.75240E-01   0.11007E+01
   0.53701E+01   0.75270E-01   0.11007E+01
   0.53701E+01   0.75300E-01   0.11006E+01
   0.53701E+01   0.75330E-01   0.11006E+01
   0.53701E+01   0.75360E-01   0.11006E+01
   0.53701E+01   0.75390E-01   0.11005E+01
   0.53701E+01   0.75420E-01   0.11005E+01
   0.53701E+01   0.75450E-01   0.11004E+01
   0.53701E+01   0.75481E-01   0.11004E+01
   0.53701E+01   0.75511E-01   0.11003E+01
   0.53701E+01   0.75541E-01   0.11003E+01
   0.53701E+01   0.75571E-01   0.11003E+01
   0.53701E+01   0.75601E-01   0.11001E+01
   0.53701E+01   0.75632E-01   0.11001E+01
   0.53701E+01   0.75662E-01   0.11001E+01
   0.53701E+01   0.75692E-01   0.11001E+01
   0.53701E+01   0.75722E-01   0.11001E+01
   0.53701E+01   0.75752E-01   0.11000E+01
   0.53701E+01   0.75783E-01   0.10999E+01
   0.53701E+01   0.75813E-01   0.10999E+01
   0.53701E+01   0.75843E-01   0.10998E+01
   0.53701E+01   0.75874E-01   0.10998E+01
   0.53701E+01   0.75904E-01   0.10998E+01
   0.53701E+01   0.75934E-01   0.10998E+01
   0.53701E+01   0.75965E-01   0.10999E+01
   0.53701E+01   0.75995E-01   0.10999E+01
   0.53701E+01   0.76025E-01   0.10998E+01
   0.53701E+01   0.76056E-01   0.10997E+01
   0.53701E+01   0.76086E-01   0.10997E+01
   0.53701E+01   0.76116E-01   0.10997E+01
   0.53701E+01   0.76147E-01   0.10996E+01
   0.53701E+01   0.76177E-01   0.10996E+01
   0.53701E+01   0.76208E-01   0.10995E+01
   0.53701E+01   0.76238E-01   0.10995E+01
   0.53701E+01   0.76269E-01   0.10995E+01
   0.53701E+01   0.76299E-01   0.10994E+01
   0.53701E+01   0.76330E-01   0.10993E+01
   0.53701E+01   0.76360E-01   0.10993E+01
   0.53701E+01   0.76391E-01   0.10993E+01
   0.53701E+01   0.76421E-01   0.10992E+01
   0.53701E+01   0.76452E-01   0.10991E+01
   0.53701E+01   0.76482E-01   0.10992E+01
   0.53701E+01   0.76513E-01   0.10992E+01
   0.53701E+01   0.76543E-01   0.10992E+01
   0.53701E+01   0.76574E-01   0.10991E+01
   0.53701E+01   0.76605E-01   0.10991E+01
   0.53701E+01   0.76635E-01   0.10989E+01
   0.53701E+01   0.76666E-01   0.10989E+01
   0.53701E+01   0.76696E-01   0.10988E+01
   0.53701E+01   0.76727E-01   0.10988E+01
   0.53701E+01   0.76758E-01   0.10988E+01
   0.53701E+01   0.76788E-01   0.10988E+01
   0.53701E+01   0.76819E-01   0.10988E+01
   0.53701E+01   0.76850E-01   0.10988E+01
   0.53701E+01   0.76880E-01   0.10988E+01
   0.53701E+01   0.76911E-01   0.10987E+01
   0.53701E+01   0.76942E-01   0.10987E+01
   0.53701E+01   0.76973E-01   0.10985E+01
   0.53701E+01   0.77003E-01   0.10985E+01
   0.53701E+01   0.77034E-01   0.10983E+01
   0.53701E+01   0.77065E-01   0.10983E+01
   0.53701E+01   0.77096E-01   0.10983E+01
   0.53701E+01   0.77127E-01   0.10982E+01
   0.53701E+01   0.77157E-01   0.10982E+01
   0.53701E+01   0.77188E-01   0.10982E+01
   0.53701E+01   0.77219E-01   0.10981E+01
   0.53701E+01   0.77250E-01   0.10981E+01
   0.53701E+01   0.77281E-01   0.10980E+01
   0.53701E+01   0.77312E-01   0.10980E+01
   0.53701E+01   0.77343E-01   0.10978E+01
   0.53701E+01   0.77373E-01   0.10979E+01
   0.53701E+01   0.77404E-01   0.10979E+01
   0.53701E+01   0.77435E-01   0.10979E+01
   0.53701E+01   0.77466E-01   0.10979E+01
   0.53701E+01   0.77497E-01   0.10979E+01
   0.53701E+01   0.77528E-01   0.10978E+01
   0.53701E+01   0.77559E-01   0.10979E+01
   0.53701E+01   0.77590E-01   0.10977E+01
   0.53701E+01   0.77621E-01   0.10977E+01
   0.53701E+01   0.77652E-01   0.10977E+01
   0.53701E+01   0.77683E-01   0.10977E+01
   0.53701E+01   0.77714E-01   0.10976E+01
   0.53701E+01   0.77745E-01   0.10975E+01
   0.53701E+01   0.77776E-01   0.10976E+01
   0.53701E+01   0.77807E-01   0.10976E+01
   0.53701E+01   0.77838E-01   0.10976E+01
   0.53701E+01   0.77870E-01   0.10976E+01
   0.53701E+01   0.77901E-01   0.10976E+01
   0.53701E+01   0.77932E-01   0.10976E+01
   0.53701E+01   0.77963E-01   0.10975E+01
   0.53701E+01   0.77994E-01   0.10975E+01
   0.53701E+01   0.78025E-01   0.10972E+01
   0.53701E+01   0.78056E-01   0.10972E+01
   0.53701E+01   0.78088E-01   0.10972E+01
   0.53701E+01   0.78119E-01   0.10972E+01
   0.53701E+01   0.78150E-01   0.10972E+01
   0.53701E+01   0.78181E-01   0.10973E+01
   0.53701E+01   0.78213E-01   0.10972E+01
   0.53701E+01   0.78244E-01   0.10973E+01
   0.53701E+01   0.78275E-01   0.10972E+01
   0.53701E+01   0.78306E-01   0.10971E+01
   0.53701E+01   0.78338E-01   0.10971E+01
   0.53701E+01   0.78369E-01   0.10970E+01
   0.53701E+01   0.78400E-01   0.10969E+01
   0.53701E+01   0.78432E-01   0.10968E+01
   0.53701E+01   0.78463E-01   0.10968E+01
   0.53701E+01   0.78494E-01   0.10969E+01
   0.53701E+01   0.78526E-01   0.10968E+01
   0.53701E+01   0.78557E-01   0.10967E+01
   0.53701E+01   0.78588E-01   0.10968E+01
   0.53701E+01   0.78620E-01   0.10967E+01
   0.53701E+01   0.78651E-01   0.10968E+01
   0.53701E+01   0.78683E-01   0.10967E+01
   0.53701E+01   0.78714E-01   0.10967E+01
   0.53701E+01   0.78746E-01   0.10966E+01
   0.53701E+01   0.78777E-01   0.10964E+01
   0.53701E+01   0.78808E-01   0.10963E+01
   0.53701E+01   0.78840E-01   0.10964E+01
   0.53701E+01   0.78871E-01   0.10963E+01
   0.53701E+01   0.78903E-01   0.10963E+01
   0.53701E+01   0.78934E-01   0.10963E+01
   0.53701E+01   0.78966E-01   0.10963E+01
   0.53701E+01   0.78998E-01   0.10963E+01
   0.53701E+01   0.79029E-01   0.10961E+01
   0.53701E+01   0.79061E-01   0.10961E+01
   0.53701E+01   0.79092E-01   0.10961E+01
   0.53701E+01   0.79124E-01   0.10960E+01
   0.53701E+01   0.79156E-01   0.10960E+01
   0.53701E+01   0.79187E-01   0.10959E+01
   0.53701E+01   0.79219E-01   0.10959E+01
   0.53701E+01   0.79250E-01   0.10959E+01
   0.53701E+01   0.79282E-01   0.10959E+01
   0.53701E+01   0.79314E-01   0.10959E+01
   0.53701E+01   0.79345E-01   0.10959E+01
   0.53701E+01   0.79377E-01   0.10958E+01
   0.53701E+01   0.79409E-01   0.10958E+01
   0.53701E+01   0.79441E-01   0.10958E+01
   0.53701E+01   0.79472E-01   0.10957E+01
   0.53701E+01   0.79504E-01   0.10956E+01
   0.53701E+01   0.79536E-01   0.10955E+01
   0.53701E+01   0.79568E-01   0.10954E+01
   0.53701E+01   0.79599E-01   0.10954E+01
   0.53701E+01   0.79631E-01   0.10954E+01
   0.53701E+01   0.79663E-01   0.10954E+01
   0.53701E+01   0.79695E-01   0.10954E+01
   0.53701E+01   0.79727E-01   0.10954E+01
   0.53701E+01   0.79759E-01   0.10953E+01
   0.53701E+01   0.79790E-01   0.10953E+01
   0.53701E+01   0.79822E-01   0.10953E+01
   0.53701E+01   0.79854E-01   0.10953E+01
   0.53701E+01   0.79886E-01   0.10953E+01
   0.53701E+01   0.79918E-01   0.10954E+01
   0.53701E+01   0.79950E-01   0.10953E+01
   0.53701E+01   0.79982E-01   0.10952E+01
   0.53701E+01   0.80014E-01   0.10950E+01
   0.53701E+01   0.80046E-01   0.10950E+01
   0.53701E+01   0.80078E-01   0.10950E+01
   0.53701E+01   0.80110E-01   0.10949E+01
   0.53701E+01   0.80142E-01   0.10949E+01
   0.53701E+01   0.80174E-01   0.10949E+01
   0.53701E+01   0.80206E-01   0.10949E+01
   0.53701E+01   0.80238E-01   0.10949E+01
   0.53701E+01   0.80270E-01   0.10949E+01
   0.53701E+01   0.80302E-01   0.10948E+01
   0.53701E+01   0.80334E-01   0.10946E+01
   0.53701E+01   0.80366E-01   0.10947E+01
   0.53701E+01   0.80398E-01   0.10946E+01
   0.53701E+01   0.80431E-01   0.10946E+01
   0.53701E+01   0.80463E-01   0.10944E+01
   0.53701E+01   0.80495E-01   0.10945E+01
   0.53701E+01   0.80527E-01   0.10943E+01
   0.53701E+01   0.80559E-01   0.10943E+01
   0.53701E+01   0.80591E-01   0.10943E+01
   0.53701E+01   0.80624E-01   0.10942E+01
   0.53701E+01   0.80656E-01   0.10941E+01
   0.53701E+01   0.80688E-01   0.10941E+01
   0.53701E+01   0.80720E-01   0.10941E+01
   0.53701E+01   0.80752E-01   0.10941E+01
   0.53701E+01   0.80785E-01   0.10942E+01
   0.53701E+01   0.80817E-01   0.10940E+01
   0.53701E+01   0.80849E-01   0.10940E+01
   0.53701E+01   0.80882E-01   0.10940E+01
   0.53701E+01   0.80914E-01   0.10940E+01
   0.53701E+01   0.80946E-01   0.10939E+01
   0.53801E+01   0.80979E-01   0.10939E+01
   0.53801E+01   0.81011E-01   0.10939E+01
   0.53801E+01   0.81043E-01   0.10937E+01
   0.53801E+01   0.81076E-01   0.10938E+01
   0.53801E+01   0.81108E-01   0.10938E+01
   0.53801E+01   0.81141E-01   0.10938E+01
   0.53801E+01   0.81173E-01   0.10937E+01
   0.53801E+01   0.81205E-01   0.10938E+01
   0.53801E+01   0.81238E-01   0.10937E+01
   0.53801E+01   0.81270E-01   0.10937E+01
   0.53801E+01   0.81303E-01   0.10937E+01
   0.53801E+01   0.81335E-01   0.10937E+01
   0.53801E+01   0.81368E-01   0.10937E+01
   0.53801E+01   0.81400E-01   0.10937E+01
   0.53801E+01   0.81433E-01   0.10938E+01
   0.53801E+01   0.81465E-01   0.10937E+01
   0.53801E+01   0.81498E-01   0.10935E+01
   0.53801E+01   0.81530E-01   0.10935E+01
   0.53801E+01   0.81563E-01   0.10934E+01
   0.53801E+01   0.81596E-01   0.10934E+01
   0.53801E+01   0.81628E-01   0.10934E+01
   0.53801E+01   0.81661E-01   0.10934E+01
   0.53801E+01   0.81693E-01   0.10933E+01
   0.53801E+01   0.81726E-01   0.10934E+01
   0.53801E+01   0.81759E-01   0.10933E+01
   0.53801E+01   0.81791E-01   0.10932E+01
   0.53801E+01   0.81824E-01   0.10932E+01
   0.53801E+01   0.81857E-01   0.10932E+01
   0.53801E+01   0.81890E-01   0.10932E+01
   0.53801E+01   0.81922E-01   0.10931E+01
   0.53801E+01   0.81955E-01   0.10931E+01
   0.53801E+01   0.81988E-01   0.10931E+01
   0.53801E+01   0.82020E-01   0.10930E+01
   0.53801E+01   0.82053E-01   0.10930E+01
   0.53801E+01   0.82086E-01   0.10930E+01
   0.53801E+01   0.82119E-01   0.10927E+01
   0.53801E+01   0.82152E-01   0.10927E+01
   0.53801E+01   0.82184E-01   0.10926E+01
   0.53801E+01   0.82217E-01   0.10927E+01
   0.53801E+01   0.82250E-01   0.10927E+01
   0.53801E+01   0.82283E-01   0.10928E+01
   0.53801E+01   0.82316E-01   0.10927E+01
   0.53801E+01   0.82349E-01   0.10926E+01
   0.53801E+01   0.82382E-01   0.10926E+01
   0.53801E+01   0.82415E-01   0.10927E+01
   0.53801E+01   0.82448E-01   0.10926E+01
   0.53801E+01   0.82480E-01   0.10925E+01
   0.53801E+01   0.82513E-01   0.10924E+01
   0.53801E+01   0.82546E-01   0.10924E+01
   0.53801E+01   0.82579E-01   0.10923E+01
   0.53801E+01   0.82612E-01   0.10923E+01
   0.53801E+01   0.82645E-01   0.10922E+01
   0.53801E+01   0.82678E-01   0.10922E+01
   0.53801E+01   0.82711E-01   0.10921E+01
   0.53801E+01   0.82744E-01   0.10921E+01
   0.53801E+01   0.82778E-01   0.10921E+01
   0.53801E+01   0.82811E-01   0.10921E+01
   0.53801E+01   0.82844E-01   0.10922E+01
   0.53801E+01   0.82877E-01   0.10920E+01
   0.53801E+01   0.82910E-01   0.10920E+01
   0.53801E+01   0.82943E-01   0.10919E+01
   0.53801E+01   0.82976E-01   0.10920E+01
   0.53801E+01   0.83009E-01   0.10919E+01
   0.53801E+01   0.83043E-01   0.10919E+01
   0.53801E+01   0.83076E-01   0.10919E+01
   0.53801E+01   0.83109E-01   0.10918E+01
   0.53801E+01   0.83142E-01   0.10918E+01
   0.53801E+01   0.83175E-01   0.10918E+01
   0.53801E+01   0.83209E-01   0.10918E+01
   0.53801E+01   0.83242E-01   0.10918E+01
   0.53801E+01   0.83275E-01   0.10917E+01
   0.53801E+01   0.83308E-01   0.10916E+01
   0.53801E+01   0.83342E-01   0.10916E+01
   0.53801E+01   0.83375E-01   0.10917E+01
   0.53801E+01   0.83408E-01   0.10916E+01
   0.53801E+01   0.83442E-01   0.10914E+01
   0.53801E+01   0.83475E-01   0.10914E+01
   0.53801E+01   0.83508E-01   0.10913E+01
   0.53801E+01   0.83542E-01   0.10913E+01
   0.53801E+01   0.83575E-01   0.10912E+01
   0.53801E+01   0.83608E-01   0.10912E+01
   0.53801E+01   0.83642E-01   0.10912E+01
   0.53801E+01   0.83675E-01   0.10911E+01
   0.53801E+01   0.83709E-01   0.10910E+01
   0.53801E+01   0.83742E-01   0.10910E+01
   0.53801E+01   0.83776E-01   0.10909E+01
   0.53801E+01   0.83809E-01   0.10910E+01
   0.53801E+01   0.83843E-01   0.10909E+01
   0.53801E+01   0.83876E-01   0.10909E+01
   0.53801E+01   0.83910E-01   0.10909E+01
   0.53801E+01   0.83943E-01   0.10909E+01
   0.53801E+01   0.83977E-01   0.10909E+01
   0.53801E+01   0.84010E-01   0.10909E+01
   0.53801E+01   0.84044E-01   0.10908E+01
   0.53801E+01   0.84077E-01   0.10907E+01
   0.53801E+01   0.84111E-01   0.10907E+01
   0.53801E+01   0.84145E-01   0.10905E+01
   0.53801E+01   0.84178E-01   0.10906E+01
   0.53801E+01   0.84212E-01   0.10905E+01
   0.53801E+01   0.84245E-01   0.10905E+01
   0.53801E+01   0.84279E-01   0.10904E+01
   0.53801E+01   0.84313E-01   0.10903E+01
   0.53801E+01   0.84346E-01   0.10903E+01
   0.53801E+01   0.84380E-01   0.10904E+01
   0.53801E+01   0.84414E-01   0.10904E+01
   0.53801E+01   0.84448E-01   0.10903E+01
   0.53801E+01   0.84481E-01   0.10903E+01
   0.53801E+01   0.84515E-01   0.10903E+01
   0.53801E+01   0.84549E-01   0.10903E+01
   0.53801E+01   0.84583E-01   0.10904E+01
   0.53801E+01   0.84616E-01   0.10903E+01
   0.53801E+01   0.84650E-01   0.10903E+01
   0.53801E+01   0.84684E-01   0.10902E+01
   0.53801E+01   0.84718E-01   0.10901E+01
   0.53801E+01   0.84752E-01   0.10901E+01
   0.53801E+01   0.84786E-01   0.10901E+01
   0.53801E+01   0.84820E-01   0.10901E+01
   0.53801E+01   0.84853E-01   0.10900E+01
   0.53801E+01   0.84887E-01   0.10901E+01
   0.53801E+01   0.84921E-01   0.10900E+01
   0.53801E+01   0.84955E-01   0.10901E+01
   0.53801E+01   0.84989E-01   0.10900E+01
   0.53801E+01   0.85023E-01   0.10900E+01
   0.53801E+01   0.85057E-01   0.10899E+01
   0.53801E+01   0.85091E-01   0.10899E+01
   0.53801E+01   0.85125E-01   0.10899E+01
   0.53801E+01   0.85159E-01   0.10898E+01
   0.53801E+01   0.85193E-01   0.10898E+01
   0.53801E+01   0.85227E-01   0.10897E+01
   0.53801E+01   0.85261E-01   0.10897E+01
   0.53801E+01   0.85295E-01   0.10896E+01
   0.53801E+01   0.85329E-01   0.10896E+01
   0.53801E+01   0.85363E-01   0.10896E+01
   0.53801E+01   0.85398E-01   0.10894E+01
   0.53801E+01   0.85432E-01   0.10894E+01
   0.53801E+01   0.85466E-01   0.10893E+01
   0.53801E+01   0.85500E-01   0.10893E+01
   0.53801E+01   0.85534E-01   0.10893E+01
   0.53801E+01   0.85568E-01   0.10894E+01
   0.53901E+01   0.85602E-01   0.10894E+01
   0.53801E+01   0.85637E-01   0.10893E+01
   0.53801E+01   0.85671E-01   0.10893E+01
   0.53801E+01   0.85705E-01   0.10893E+01
   0.53901E+01   0.85739E-01   0.10892E+01
   0.53901E+01   0.85774E-01   0.10892E+01
   0.53901E+01   0.85808E-01   0.10892E+01
   0.53901E+01   0.85842E-01   0.10893E+01
   0.53901E+01   0.85876E-01   0.10892E+01
   0.53901E+01   0.85911E-01   0.10892E+01
   0.53901E+01   0.85945E-01   0.10891E+01
   0.53901E+01   0.85979E-01   0.10890E+01
   0.53901E+01   0.86014E-01   0.10890E+01
   0.53901E+01   0.86048E-01   0.10890E+01
   0.53901E+01   0.86083E-01   0.10890E+01
   0.53901E+01   0.86117E-01   0.10890E+01
   0.53901E+01   0.86151E-01   0.10890E+01
   0.53901E+01   0.86186E-01   0.10889E+01
   0.53901E+01   0.86220E-01   0.10889E+01
   0.53901E+01   0.86255E-01   0.10887E+01
   0.53901E+01   0.86289E-01   0.10887E+01
   0.53901E+01   0.86324E-01   0.10888E+01
   0.53901E+01   0.86358E-01   0.10887E+01
   0.53901E+01   0.86393E-01   0.10887E+01
   0.53901E+01   0.86427E-01   0.10886E+01
   0.53901E+01   0.86462E-01   0.10886E+01
   0.53901E+01   0.86496E-01   0.10886E+01
   0.53901E+01   0.86531E-01   0.10886E+01
   0.53901E+01   0.86565E-01   0.10885E+01
   0.53901E+01   0.86600E-01   0.10886E+01
   0.53901E+01   0.86635E-01   0.10886E+01
   0.53901E+01   0.86669E-01   0.10886E+01
   0.53901E+01   0.86704E-01   0.10885E+01
   0.53901E+01   0.86738E-01   0.10883E+01
   0.53901E+01   0.86773E-01   0.10883E+01
   0.53901E+01   0.86808E-01   0.10884E+01
   0.53901E+01   0.86842E-01   0.10883E+01
   0.53901E+01   0.86877E-01   0.10883E+01
   0.53901E+01   0.86912E-01   0.10882E+01
   0.53901E+01   0.86947E-01   0.10880E+01
   0.53901E+01   0.86981E-01   0.10879E+01
   0.53901E+01   0.87016E-01   0.10879E+01
   0.53901E+01   0.87051E-01   0.10880E+01
   0.53901E+01   0.87086E-01   0.10879E+01
   0.53901E+01   0.87120E-01   0.10879E+01
   0.53901E+01   0.87155E-01   0.10879E+01
   0.53901E+01   0.87190E-01   0.10878E+01
   0.53901E+01   0.87225E-01   0.10878E+01
   0.53901E+01   0.87260E-01   0.10878E+01
   0.53901E+01   0.87295E-01   0.10878E+01
   0.53901E+01   0.87329E-01   0.10878E+01
   0.53901E+01   0.87364E-01   0.10877E+01
   0.53901E+01   0.87399E-01   0.10876E+01
   0.53901E+01   0.87434E-01   0.10876E+01
   0.53901E+01   0.87469E-01   0.10876E+01
   0.53901E+01   0.87504E-01   0.10876E+01
   0.53901E+01   0.87539E-01   0.10875E+01
   0.53901E+01   0.87574E-01   0.10874E+01
   0.53901E+01   0.87609E-01   0.10872E+01
   0.53901E+01   0.87644E-01   0.10874E+01
   0.53901E+01   0.87679E-01   0.10873E+01
   0.53901E+01   0.87714E-01   0.10873E+01
   0.53901E+01   0.87749E-01   0.10873E+01
   0.53901E+01   0.87784E-01   0.10872E+01
   0.53901E+01   0.87819E-01   0.10873E+01
   0.53901E+01   0.87854E-01   0.10872E+01
   0.53901E+01   0.87889E-01   0.10872E+01
   0.53901E+01   0.87925E-01   0.10870E+01
   0.53901E+01   0.87960E-01   0.10870E+01
   0.53901E+01   0.87995E-01   0.10870E+01
   0.53901E+01   0.88030E-01   0.10870E+01
   0.53901E+01   0.88065E-01   0.10871E+01
   0.53901E+01   0.88100E-01   0.10870E+01
   0.53901E+01   0.88136E-01   0.10870E+01
   0.53901E+01   0.88171E-01   0.10870E+01
   0.53901E+01   0.88206E-01   0.10870E+01
   0.53901E+01   0.88241E-01   0.10870E+01
   0.53901E+01   0.88277E-01   0.10870E+01
   0.53901E+01   0.88312E-01   0.10869E+01
   0.53901E+01   0.88347E-01   0.10868E+01
   0.53901E+01   0.88382E-01   0.10869E+01
   0.53901E+01   0.88418E-01   0.10868E+01
   0.53901E+01   0.88453E-01   0.10868E+01
   0.53901E+01   0.88488E-01   0.10868E+01
   0.53901E+01   0.88524E-01   0.10868E+01
   0.53901E+01   0.88559E-01   0.10868E+01
   0.53901E+01   0.88594E-01   0.10866E+01
   0.53901E+01   0.88630E-01   0.10865E+01
   0.53901E+01   0.88665E-01   0.10865E+01
   0.53901E+01   0.88701E-01   0.10865E+01
   0.53901E+01   0.88736E-01   0.10865E+01
   0.53901E+01   0.88772E-01   0.10864E+01
   0.53901E+01   0.88807E-01   0.10864E+01
   0.53901E+01   0.88843E-01   0.10864E+01
   0.53901E+01   0.88878E-01   0.10863E+01
   0.53901E+01   0.88914E-01   0.10863E+01
   0.53901E+01   0.88949E-01   0.10863E+01
   0.53901E+01   0.88985E-01   0.10863E+01
   0.53901E+01   0.89020E-01   0.10861E+01
   0.53901E+01   0.89056E-01   0.10860E+01
   0.53901E+01   0.89091E-01   0.10861E+01
   0.53901E+01   0.89127E-01   0.10861E+01
   0.53901E+01   0.89163E-01   0.10860E+01
   0.53901E+01   0.89198E-01   0.10860E+01
   0.53901E+01   0.89234E-01   0.10858E+01
   0.53901E+01   0.89270E-01   0.10858E+01
   0.53901E+01   0.89305E-01   0.10857E+01
   0.53901E+01   0.89341E-01   0.10857E+01
   0.53901E+01   0.89377E-01   0.10857E+01
   0.53901E+01   0.89412E-01   0.10858E+01
   0.53901E+01   0.89448E-01   0.10858E+01
   0.53901E+01   0.89484E-01   0.10857E+01
   0.53901E+01   0.89519E-01   0.10856E+01
   0.53901E+01   0.89555E-01   0.10855E+01
   0.53901E+01   0.89591E-01   0.10855E+01
   0.53901E+01   0.89627E-01   0.10855E+01
   0.53901E+01   0.89663E-01   0.10855E+01
   0.53901E+01   0.89698E-01   0.10855E+01
   0.53901E+01   0.89734E-01   0.10855E+01
   0.53901E+01   0.89770E-01   0.10855E+01
   0.53901E+01   0.89806E-01   0.10854E+01
   0.53901E+01   0.89842E-01   0.10853E+01
   0.53901E+01   0.89878E-01   0.10852E+01
   0.53901E+01   0.89914E-01   0.10852E+01
   0.53901E+01   0.89950E-01   0.10852E+01
   0.53901E+01   0.89986E-01   0.10853E+01
   0.53901E+01   0.90022E-01   0.10853E+01
   0.53901E+01   0.90058E-01   0.10853E+01
   0.53901E+01   0.90094E-01   0.10853E+01
   0.53901E+01   0.90130E-01   0.10853E+01
   0.53901E+01   0.90166E-01   0.10852E+01
   0.53901E+01   0.90202E-01   0.10851E+01
   0.53901E+01   0.90238E-01   0.10851E+01
   0.53901E+01   0.90274E-01   0.10850E+01
   0.54001E+01   0.90310E-01   0.10850E+01
   0.54001E+01   0.90346E-01   0.10849E+01
   0.54001E+01   0.90382E-01   0.10849E+01
   0.54001E+01   0.90418E-01   0.10848E+01
   0.54001E+01   0.90454E-01   0.10849E+01
   0.54001E+01   0.90490E-01   0.10849E+01
   0.54001E+01   0.90526E-01   0.10848E+01
   0.54001E+01   0.90563E-01   0.10848E+01
   0.54001E+01   0.90599E-01   0.10848E+01
   0.54001E+01   0.90635E-01   0.10849E+01
   0.54001E+01   0.90671E-01   0.10849E+01
   0.54001E+01   0.90707E-01   0.10848E+01
   0.54001E+01   0.90744E-01   0.10848E+01
   0.54001E+01   0.90780E-01   0.10848E+01
   0.54001E+01   0.90816E-01   0.10848E+01
   0.54001E+01   0.90853E-01   0.10847E+01
   0.54001E+01   0.90889E-01   0.10847E+01
   0.54001E+01   0.90925E-01   0.10847E+01
   0.54001E+01   0.90961E-01   0.10846E+01
   0.54001E+01   0.90998E-01   0.10846E+01
   0.54001E+01   0.91034E-01   0.10846E+01
   0.54001E+01   0.91071E-01   0.10846E+01
   0.54001E+01   0.91107E-01   0.10845E+01
   0.54001E+01   0.91143E-01   0.10845E+01
   0.54001E+01   0.91180E-01   0.10846E+01
   0.54001E+01   0.91216E-01   0.10846E+01
   0.54001E+01   0.91253E-01   0.10845E+01
   0.54001E+01   0.91289E-01   0.10846E+01
   0.54001E+01   0.91326E-01   0.10844E+01
   0.54001E+01   0.91362E-01   0.10844E+01
   0.54001E+01   0.91399E-01   0.10844E+01
   0.54001E+01   0.91435E-01   0.10844E+01
   0.54001E+01   0.91472E-01   0.10845E+01
   0.54001E+01   0.91508E-01   0.10844E+01
   0.54001E+01   0.91545E-01   0.10844E+01
   0.54001E+01   0.91581E-01   0.10843E+01
   0.54001E+01   0.91618E-01   0.10843E+01
   0.54001E+01   0.91655E-01   0.10842E+01
   0.54001E+01   0.91691E-01   0.10843E+01
   0.54001E+01   0.91728E-01   0.10842E+01
   0.54001E+01   0.91764E-01   0.10842E+01
   0.54001E+01   0.91801E-01   0.10841E+01
   0.54001E+01   0.91838E-01   0.10840E+01
   0.54001E+01   0.91874E-01   0.10840E+01
   0.54001E+01   0.91911E-01   0.10840E+01
   0.54001E+01   0.91948E-01   0.10840E+01
   0.54001E+01   0.91985E-01   0.10840E+01
   0.54001E+01   0.92021E-01   0.10840E+01
   0.54001E+01   0.92058E-01   0.10840E+01
   0.54001E+01   0.92095E-01   0.10838E+01
   0.54001E+01   0.92132E-01   0.10836E+01
   0.54001E+01   0.92169E-01   0.10836E+01
   0.54001E+01   0.92205E-01   0.10836E+01
   0.54001E+01   0.92242E-01   0.10835E+01
   0.54001E+01   0.92279E-01   0.10835E+01
   0.54001E+01   0.92316E-01   0.10835E+01
   0.54001E+01   0.92353E-01   0.10836E+01
   0.54001E+01   0.92390E-01   0.10835E+01
   0.54001E+01   0.92427E-01   0.10835E+01
   0.54001E+01   0.92464E-01   0.10834E+01
   0.54001E+01   0.92501E-01   0.10834E+01
   0.54001E+01   0.92537E-01   0.10833E+01
   0.54001E+01   0.92574E-01   0.10832E+01
   0.54001E+01   0.92611E-01   0.10832E+01
   0.54001E+01   0.92648E-01   0.10832E+01
   0.54001E+01   0.92685E-01   0.10830E+01
   0.54001E+01   0.92723E-01   0.10830E+01
   0.54001E+01   0.92760E-01   0.10830E+01
   0.54001E+01   0.92797E-01   0.10829E+01
   0.54001E+01   0.92834E-01   0.10829E+01
   0.54001E+01   0.92871E-01   0.10829E+01
   0.54001E+01   0.92908E-01   0.10829E+01
   0.54001E+01   0.92945E-01   0.10828E+01
   0.54001E+01   0.92982E-01   0.10828E+01
   0.54001E+01   0.93019E-01   0.10827E+01
   0.54001E+01   0.93056E-01   0.10827E+01
   0.54001E+01   0.93094E-01   0.10826E+01
   0.54001E+01   0.93131E-01   0.10827E+01
   0.54001E+01   0.93168E-01   0.10826E+01
   0.54001E+01   0.93205E-01   0.10827E+01
   0.54001E+01   0.93243E-01   0.10826E+01
   0.54001E+01   0.93280E-01   0.10826E+01
   0.54001E+01   0.93317E-01   0.10826E+01
   0.54001E+01   0.93354E-01   0.10826E+01
   0.54001E+01   0.93392E-01   0.10826E+01
   0.54001E+01   0.93429E-01   0.10825E+01
   0.54001E+01   0.93466E-01   0.10825E+01
   0.54001E+01   0.93504E-01   0.10825E+01
   0.54001E+01   0.93541E-01   0.10824E+01
   0.54001E+01   0.93578E-01   0.10824E+01
   0.54001E+01   0.93616E-01   0.10824E+01
   0.54001E+01   0.93653E-01   0.10824E+01
   0.54001E+01   0.93691E-01   0.10824E+01
   0.54001E+01   0.93728E-01   0.10824E+01
   0.54001E+01   0.93765E-01   0.10824E+01
   0.54001E+01   0.93803E-01   0.10823E+01
   0.54001E+01   0.93840E-01   0.10823E+01
   0.54001E+01   0.93878E-01   0.10822E+01
   0.54001E+01   0.93915E-01   0.10820E+01
   0.54001E+01   0.93953E-01   0.10819E+01
   0.54001E+01   0.93991E-01   0.10817E+01
   0.54001E+01   0.94028E-01   0.10817E+01
   0.54001E+01   0.94066E-01   0.10817E+01
   0.54001E+01   0.94103E-01   0.10817E+01
   0.54001E+01   0.94141E-01   0.10818E+01
   0.54001E+01   0.94178E-01   0.10817E+01
   0.54001E+01   0.94216E-01   0.10818E+01
   0.54001E+01   0.94254E-01   0.10818E+01
   0.54001E+01   0.94291E-01   0.10818E+01
   0.54001E+01   0.94329E-01   0.10816E+01
   0.54001E+01   0.94367E-01   0.10817E+01
   0.54001E+01   0.94404E-01   0.10817E+01
   0.54001E+01   0.94442E-01   0.10817E+01
   0.54001E+01   0.94480E-01   0.10817E+01
   0.54001E+01   0.94518E-01   0.10816E+01
   0.54001E+01   0.94555E-01   0.10813E+01
   0.54001E+01   0.94593E-01   0.10814E+01
   0.54001E+01   0.94631E-01   0.10813E+01
   0.54001E+01   0.94669E-01   0.10815E+01
   0.54001E+01   0.94707E-01   0.10815E+01
   0.54001E+01   0.94744E-01   0.10814E+01
   0.54001E+01   0.94782E-01   0.10813E+01
   0.54001E+01   0.94820E-01   0.10812E+01
   0.54001E+01   0.94858E-01   0.10811E+01
   0.54001E+01   0.94896E-01   0.10811E+01
   0.54001E+01   0.94934E-01   0.10810E+01
   0.54001E+01   0.94972E-01   0.10810E+01
   0.54001E+01   0.95010E-01   0.10811E+01
   0.54001E+01   0.95048E-01   0.10810E+01
   0.54001E+01   0.95086E-01   0.10809E+01
   0.54001E+01   0.95124E-01   0.10809E+01
   0.54001E+01   0.95162E-01   0.10809E+01
   0.54001E+01   0.95200E-01   0.10808E+01
   0.54001E+01   0.95238E-01   0.10809E+01
   0.54001E+01   0.95276E-01   0.10808E+01
   0.54001E+01   0.95314E-01   0.10808E+01
   0.54001E+01   0.95352E-01   0.10808E+01
   0.54001E+01   0.95390E-01   0.10806E+01
   0.54001E+01   0.95428E-01   0.10806E+01
   0.54001E+01   0.95466E-01   0.10806E+01
   0.54001E+01   0.95504E-01   0.10806E+01
   0.54001E+01   0.95543E-01   0.10806E+01
   0.54101E+01   0.95581E-01   0.10806E+01
   0.54101E+01   0.95619E-01   0.10806E+01
   0.54101E+01   0.95657E-01   0.10806E+01
   0.54101E+01   0.95695E-01   0.10806E+01
   0.54101E+01   0.95734E-01   0.10806E+01
   0.54101E+01   0.95772E-01   0.10806E+01
   0.54101E+01   0.95810E-01   0.10806E+01
   0.54101E+01   0.95848E-01   0.10805E+01
   0.54101E+01   0.95887E-01   0.10805E+01
   0.54101E+01   0.95925E-01   0.10805E+01
   0.54101E+01   0.95963E-01   0.10805E+01
   0.54101E+01   0.96002E-01   0.10805E+01
   0.54101E+01   0.96040E-01   0.10805E+01
   0.54101E+01   0.96078E-01   0.10805E+01
   0.54101E+01   0.96117E-01   0.10805E+01
   0.54101E+01   0.96155E-01   0.10805E+01
   0.54101E+01   0.96194E-01   0.10805E+01
   0.54101E+01   0.96232E-01   0.10805E+01
   0.54101E+01   0.96271E-01   0.10805E+01
   0.54101E+01   0.96309E-01   0.10805E+01
   0.54101E+01   0.96348E-01   0.10805E+01
   0.54101E+01   0.96386E-01   0.10805E+01
   0.54101E+01   0.96425E-01   0.10805E+01
   0.54101E+01   0.96463E-01   0.10805E+01
   0.54101E+01   0.96502E-01   0.10805E+01
   0.54101E+01   0.96540E-01   0.10805E+01
   0.54101E+01   0.96579E-01   0.10805E+01
   0.54101E+01   0.96617E-01   0.10805E+01
   0.54101E+01   0.96656E-01   0.10804E+01
   0.54101E+01   0.96695E-01   0.10804E+01
   0.54101E+01   0.96733E-01   0.10804E+01
   0.54101E+01   0.96772E-01   0.10804E+01
   0.54101E+01   0.96811E-01   0.10804E+01
   0.54101E+01   0.96849E-01   0.10804E+01
   0.54101E+01   0.96888E-01   0.10804E+01
   0.54101E+01   0.96927E-01   0.10804E+01
   0.54101E+01   0.96965E-01   0.10803E+01
   0.54101E+01   0.97004E-01   0.10802E+01
   0.54101E+01   0.97043E-01   0.10803E+01
   0.54101E+01   0.97082E-01   0.10803E+01
   0.54101E+01   0.97120E-01   0.10802E+01
   0.54101E+01   0.97159E-01   0.10800E+01
   0.54101E+01   0.97198E-01   0.10801E+01
   0.54101E+01   0.97237E-01   0.10801E+01
   0.54101E+01   0.97276E-01   0.10801E+01
   0.54201E+01   0.97315E-01   0.10802E+01
   0.54201E+01   0.97353E-01   0.10802E+01
   0.54101E+01   0.97392E-01   0.10800E+01
   0.54101E+01   0.97431E-01   0.10797E+01
   0.54101E+01   0.97470E-01   0.10796E+01
   0.54101E+01   0.97509E-01   0.10795E+01
   0.54101E+01   0.97548E-01   0.10794E+01
   0.54101E+01   0.97587E-01   0.10794E+01
   0.54101E+01   0.97626E-01   0.10794E+01
   0.54101E+01   0.97665E-01   0.10792E+01
   0.54101E+01   0.97704E-01   0.10791E+01
   0.54101E+01   0.97743E-01   0.10791E+01
   0.54101E+01   0.97782E-01   0.10791E+01
   0.54101E+01   0.97821E-01   0.10792E+01
   0.54101E+01   0.97860E-01   0.10791E+01
   0.54101E+01   0.97899E-01   0.10790E+01
   0.54101E+01   0.97939E-01   0.10791E+01
   0.54101E+01   0.97978E-01   0.10792E+01
   0.54101E+01   0.98017E-01   0.10792E+01
   0.54101E+01   0.98056E-01   0.10793E+01
   0.54101E+01   0.98095E-01   0.10794E+01
   0.54101E+01   0.98134E-01   0.10793E+01
   0.54101E+01   0.98174E-01   0.10793E+01
   0.54101E+01   0.98213E-01   0.10793E+01
   0.54101E+01   0.98252E-01   0.10793E+01
   0.54101E+01   0.98291E-01   0.10793E+01
   0.54101E+01   0.98331E-01   0.10791E+01
   0.54101E+01   0.98370E-01   0.10790E+01
   0.54101E+01   0.98409E-01   0.10789E+01
   0.54101E+01   0.98449E-01   0.10787E+01
   0.54101E+01   0.98488E-01   0.10785E+01
   0.54101E+01   0.98527E-01   0.10785E+01
   0.54101E+01   0.98567E-01   0.10786E+01
   0.54101E+01   0.98606E-01   0.10786E+01
   0.54101E+01   0.98645E-01   0.10785E+01
   0.54101E+01   0.98685E-01   0.10785E+01
   0.54101E+01   0.98724E-01   0.10787E+01
   0.54101E+01   0.98764E-01   0.10786E+01
   0.54101E+01   0.98803E-01   0.10786E+01
   0.54101E+01   0.98843E-01   0.10785E+01
   0.54101E+01   0.98882E-01   0.10785E+01
   0.54101E+01   0.98922E-01   0.10784E+01
   0.54101E+01   0.98961E-01   0.10782E+01
   0.54101E+01   0.99001E-01   0.10782E+01
   0.54101E+01   0.99040E-01   0.10782E+01
   0.54101E+01   0.99080E-01   0.10781E+01
   0.54101E+01   0.99119E-01   0.10781E+01
   0.54101E+01   0.99159E-01   0.10780E+01
   0.54101E+01   0.99199E-01   0.10780E+01
   0.54101E+01   0.99238E-01   0.10780E+01
   0.54101E+01   0.99278E-01   0.10780E+01
   0.54101E+01   0.99318E-01   0.10780E+01
   0.54101E+01   0.99357E-01   0.10780E+01
   0.54101E+01   0.99397E-01   0.10780E+01
   0.54101E+01   0.99437E-01   0.10780E+01
   0.54101E+01   0.99476E-01   0.10780E+01
   0.54101E+01   0.99516E-01   0.10779E+01
   0.54201E+01   0.99556E-01   0.10780E+01
   0.54201E+01   0.99596E-01   0.10780E+01
   0.54201E+01   0.99636E-01   0.10780E+01
   0.54201E+01   0.99675E-01   0.10780E+01
   0.54201E+01   0.99715E-01   0.10780E+01
   0.54201E+01   0.99755E-01   0.10779E+01
   0.54201E+01   0.99795E-01   0.10779E+01
   0.54201E+01   0.99835E-01   0.10779E+01
   0.54201E+01   0.99875E-01   0.10779E+01
   0.54201E+01   0.99915E-01   0.10779E+01
   0.54201E+01   0.99954E-01   0.10779E+01
   0.54201E+01   0.99994E-01   0.10777E+01
   0.54201E+01   0.10003E+00   0.10776E+01
   0.54201E+01   0.10007E+00   0.10776E+01
   0.54201E+01   0.10011E+00   0.10772E+01
   0.54201E+01   0.10015E+00   0.10771E+01
   0.54201E+01   0.10019E+00   0.10772E+01
   0.54201E+01   0.10023E+00   0.10774E+01
   0.54201E+01   0.10027E+00   0.10774E+01
   0.54201E+01   0.10031E+00   0.10775E+01
   0.54201E+01   0.10035E+00   0.10774E+01
   0.54201E+01   0.10039E+00   0.10773E+01
   0.54201E+01   0.10043E+00   0.10771E+01
   0.54201E+01   0.10047E+00   0.10772E+01
   0.54201E+01   0.10052E+00   0.10770E+01
   0.54201E+01   0.10056E+00   0.10769E+01
   0.54201E+01   0.10060E+00   0.10769E+01
   0.54201E+01   0.10064E+00   0.10767E+01
   0.54101E+01   0.10068E+00   0.10765E+01
   0.54101E+01   0.10072E+00   0.10764E+01
   0.54101E+01   0.10076E+00   0.10763E+01
   0.54101E+01   0.10080E+00   0.10763E+01
   0.54101E+01   0.10084E+00   0.10762E+01
   0.54101E+01   0.10088E+00   0.10762E+01
   0.54101E+01   0.10092E+00   0.10761E+01
   0.54101E+01   0.10096E+00   0.10761E+01
   0.54101E+01   0.10100E+00   0.10761E+01
   0.54101E+01   0.10104E+00   0.10759E+01
   0.54101E+01   0.10108E+00   0.10759E+01
   0.54101E+01   0.10112E+00   0.10759E+01
   0.54101E+01   0.10116E+00   0.10760E+01
   0.54101E+01   0.10120E+00   0.10762E+01
   0.54101E+01   0.10124E+00   0.10762E+01
   0.54201E+01   0.10128E+00   0.10763E+01
   0.54201E+01   0.10132E+00   0.10762E+01
   0.54201E+01   0.10136E+00   0.10763E+01
   0.54201E+01   0.10140E+00   0.10761E+01
   0.54101E+01   0.10144E+00   0.10760E+01
   0.54101E+01   0.10148E+00   0.10760E+01
   0.54201E+01   0.10152E+00   0.10761E+01
   0.54101E+01   0.10156E+00   0.10760E+01
   0.54101E+01   0.10161E+00   0.10760E+01
   0.54201E+01   0.10165E+00   0.10759E+01
   0.54201E+01   0.10169E+00   0.10759E+01
   0.54201E+01   0.10173E+00   0.10759E+01
   0.54201E+01   0.10177E+00   0.10759E+01
   0.54201E+01   0.10181E+00   0.10758E+01
   0.54201E+01   0.10185E+00   0.10759E+01
   0.54201E+01   0.10189E+00   0.10759E+01
   0.54201E+01   0.10193E+00   0.10758E+01
   0.54201E+01   0.10197E+00   0.10758E+01
   0.54201E+01   0.10201E+00   0.10758E+01
   0.54201E+01   0.10205E+00   0.10758E+01
   0.54201E+01   0.10209E+00   0.10758E+01
   0.54201E+01   0.10213E+00   0.10758E+01
   0.54201E+01   0.10217E+00   0.10758E+01
   0.54201E+01   0.10222E+00   0.10758E+01
   0.54201E+01   0.10226E+00   0.10758E+01
   0.54201E+01   0.10230E+00   0.10758E+01
   0.54201E+01   0.10234E+00   0.10757E+01
   0.54201E+01   0.10238E+00   0.10757E+01
   0.54201E+01   0.10242E+00   0.10757E+01
   0.54201E+01   0.10246E+00   0.10757E+01
   0.54201E+01   0.10250E+00   0.10757E+01
   0.54201E+01   0.10254E+00   0.10757E+01
   0.54201E+01   0.10258E+00   0.10757E+01
   0.54201E+01   0.10262E+00   0.10757E+01
   0.54201E+01   0.10267E+00   0.10757E+01
   0.54201E+01   0.10271E+00   0.10757E+01
   0.54201E+01   0.10275E+00   0.10757E+01
   0.54201E+01   0.10279E+00   0.10757E+01
   0.54201E+01   0.10283E+00   0.10756E+01
   0.54201E+01   0.10287E+00   0.10756E+01
   0.54201E+01   0.10291E+00   0.10756E+01
   0.54201E+01   0.10295E+00   0.10756E+01
   0.54201E+01   0.10299E+00   0.10756E+01
   0.54201E+01   0.10304E+00   0.10756E+01
   0.54201E+01   0.10308E+00   0.10756E+01
   0.54201E+01   0.10312E+00   0.10756E+01
   0.54201E+01   0.10316E+00   0.10756E+01
   0.54301E+01   0.10320E+00   0.10756E+01
   0.54301E+01   0.10324E+00   0.10756E+01
   0.54301E+01   0.10328E+00   0.10756E+01
   0.54301E+01   0.10332E+00   0.10755E+01
   0.54301E+01   0.10337E+00   0.10755E+01
   0.54301E+01   0.10341E+00   0.10755E+01
   0.54301E+01   0.10345E+00   0.10755E+01
   0.54301E+01   0.10349E+00   0.10755E+01
   0.54301E+01   0.10353E+00   0.10755E+01
   0.54301E+01   0.10357E+00   0.10755E+01
   0.54301E+01   0.10361E+00   0.10755E+01
   0.54301E+01   0.10365E+00   0.10755E+01
   0.54301E+01   0.10370E+00   0.10755E+01
   0.54301E+01   0.10374E+00   0.10755E+01
   0.54301E+01   0.10378E+00   0.10755E+01
   0.54301E+01   0.10382E+00   0.10754E+01
   0.54301E+01   0.10386E+00   0.10755E+01
   0.54301E+01   0.10390E+00   0.10755E+01
   0.54301E+01   0.10395E+00   0.10754E+01
   0.54301E+01   0.10399E+00   0.10754E+01
   0.54301E+01   0.10403E+00   0.10754E+01
   0.54301E+01   0.10407E+00   0.10754E+01
   0.54301E+01   0.10411E+00   0.10754E+01
   0.54301E+01   0.10415E+00   0.10754E+01
   0.54301E+01   0.10419E+00   0.10753E+01
   0.54301E+01   0.10424E+00   0.10754E+01
   0.54301E+01   0.10428E+00   0.10751E+01
   0.54301E+01   0.10432E+00   0.10749E+01
   0.54301E+01   0.10436E+00   0.10749E+01
   0.54301E+01   0.10440E+00   0.10749E+01
   0.54301E+01   0.10444E+00   0.10749E+01
   0.54301E+01   0.10449E+00   0.10749E+01
   0.54301E+01   0.10453E+00   0.10749E+01
   0.54301E+01   0.10457E+00   0.10749E+01
   0.54301E+01   0.10461E+00   0.10751E+01
   0.54301E+01   0.10465E+00   0.10752E+01
   0.54301E+01   0.10470E+00   0.10749E+01
   0.54301E+01   0.10474E+00   0.10750E+01
   0.54301E+01   0.10478E+00   0.10750E+01
   0.54301E+01   0.10482E+00   0.10750E+01
   0.54301E+01   0.10486E+00   0.10748E+01
   0.54301E+01   0.10490E+00   0.10746E+01
   0.54301E+01   0.10495E+00   0.10746E+01
   0.54301E+01   0.10499E+00   0.10746E+01
   0.54301E+01   0.10503E+00   0.10746E+01
   0.54301E+01   0.10507E+00   0.10743E+01
   0.54301E+01   0.10511E+00   0.10743E+01
   0.54301E+01   0.10516E+00   0.10740E+01
   0.54301E+01   0.10520E+00   0.10741E+01
   0.54301E+01   0.10524E+00   0.10739E+01
   0.54301E+01   0.10528E+00   0.10739E+01
   0.54301E+01   0.10532E+00   0.10739E+01
   0.54301E+01   0.10537E+00   0.10739E+01
   0.54301E+01   0.10541E+00   0.10739E+01
   0.54301E+01   0.10545E+00   0.10739E+01
   0.54301E+01   0.10549E+00   0.10740E+01
   0.54301E+01   0.10554E+00   0.10739E+01
   0.54301E+01   0.10558E+00   0.10740E+01
   0.54301E+01   0.10562E+00   0.10738E+01
   0.54301E+01   0.10566E+00   0.10738E+01
   0.54301E+01   0.10570E+00   0.10739E+01
   0.54301E+01   0.10575E+00   0.10738E+01
   0.54301E+01   0.10579E+00   0.10739E+01
   0.54301E+01   0.10583E+00   0.10738E+01
   0.54301E+01   0.10587E+00   0.10739E+01
   0.54301E+01   0.10592E+00   0.10738E+01
   0.54301E+01   0.10596E+00   0.10738E+01
   0.54301E+01   0.10600E+00   0.10739E+01
   0.54301E+01   0.10604E+00   0.10739E+01
   0.54301E+01   0.10608E+00   0.10739E+01
   0.54301E+01   0.10613E+00   0.10738E+01
   0.54301E+01   0.10617E+00   0.10737E+01
   0.54301E+01   0.10621E+00   0.10738E+01
   0.54301E+01   0.10625E+00   0.10735E+01
   0.54301E+01   0.10630E+00   0.10736E+01
   0.54301E+01   0.10634E+00   0.10736E+01
   0.54301E+01   0.10638E+00   0.10736E+01
   0.54301E+01   0.10642E+00   0.10737E+01
   0.54301E+01   0.10647E+00   0.10737E+01
   0.54301E+01   0.10651E+00   0.10735E+01
   0.54301E+01   0.10655E+00   0.10736E+01
   0.54301E+01   0.10659E+00   0.10736E+01
   0.54301E+01   0.10664E+00   0.10737E+01
   0.54301E+01   0.10668E+00   0.10735E+01
   0.54301E+01   0.10672E+00   0.10736E+01
   0.54301E+01   0.10676E+00   0.10734E+01
   0.54301E+01   0.10681E+00   0.10734E+01
   0.54301E+01   0.10685E+00   0.10734E+01
   0.54301E+01   0.10689E+00   0.10732E+01
   0.54301E+01   0.10694E+00   0.10733E+01
   0.54301E+01   0.10698E+00   0.10732E+01
   0.54301E+01   0.10702E+00   0.10731E+01
   0.54301E+01   0.10706E+00   0.10731E+01
   0.54301E+01   0.10711E+00   0.10731E+01
   0.54301E+01   0.10715E+00   0.10730E+01
   0.54301E+01   0.10719E+00   0.10728E+01
   0.54301E+01   0.10724E+00   0.10729E+01
   0.54301E+01   0.10728E+00   0.10728E+01
   0.54301E+01   0.10732E+00   0.10728E+01
   0.54301E+01   0.10736E+00   0.10728E+01
   0.54301E+01   0.10741E+00   0.10728E+01
   0.54301E+01   0.10745E+00   0.10727E+01
   0.54301E+01   0.10749E+00   0.10728E+01
   0.54301E+01   0.10754E+00   0.10726E+01
   0.54301E+01   0.10758E+00   0.10726E+01
   0.54301E+01   0.10762E+00   0.10726E+01
   0.54301E+01   0.10766E+00   0.10724E+01
   0.54301E+01   0.10771E+00   0.10722E+01
   0.54301E+01   0.10775E+00   0.10722E+01
   0.54301E+01   0.10779E+00   0.10721E+01
   0.54301E+01   0.10784E+00   0.10720E+01
   0.54301E+01   0.10788E+00   0.10717E+01
   0.54301E+01   0.10792E+00   0.10715E+01
   0.54301E+01   0.10797E+00   0.10714E+01
   0.54301E+01   0.10801E+00   0.10714E+01
   0.54301E+01   0.10805E+00   0.10714E+01
   0.54301E+01   0.10810E+00   0.10714E+01
   0.54301E+01   0.10814E+00   0.10715E+01
   0.54301E+01   0.10818E+00   0.10715E+01
   0.54301E+01   0.10823E+00   0.10715E+01
   0.54301E+01   0.10827E+00   0.10715E+01
   0.54301E+01   0.10831E+00   0.10715E+01
   0.54301E+01   0.10835E+00   0.10715E+01
   0.54301E+01   0.10840E+00   0.10715E+01
   0.54301E+01   0.10844E+00   0.10715E+01
   0.54301E+01   0.10848E+00   0.10715E+01
   0.54301E+01   0.10853E+00   0.10716E+01
   0.54301E+01   0.10857E+00   0.10716E+01
   0.54301E+01   0.10861E+00   0.10716E+01
   0.54301E+01   0.10866E+00   0.10716E+01
   0.54301E+01   0.10870E+00   0.10716E+01
   0.54301E+01   0.10875E+00   0.10715E+01
   0.54301E+01   0.10879E+00   0.10716E+01
   0.54301E+01   0.10883E+00   0.10716E+01
   0.54301E+01   0.10888E+00   0.10716E+01
   0.54301E+01   0.10892E+00   0.10716E+01
   0.54301E+01   0.10896E+00   0.10716E+01
   0.54301E+01   0.10901E+00   0.10716E+01
   0.54301E+01   0.10905E+00   0.10716E+01
   0.54301E+01   0.10909E+00   0.10717E+01
   0.54301E+01   0.10914E+00   0.10717E+01
   0.54301E+01   0.10918E+00   0.10717E+01
   0.54301E+01   0.10922E+00   0.10717E+01
   0.54401E+01   0.10927E+00   0.10717E+01
   0.54301E+01   0.10931E+00   0.10717E+01
   0.54401E+01   0.10935E+00   0.10717E+01
   0.54401E+01   0.10940E+00   0.10717E+01
   0.54401E+01   0.10944E+00   0.10716E+01
   0.54401E+01   0.10949E+00   0.10717E+01
   0.54401E+01   0.10953E+00   0.10716E+01
   0.54401E+01   0.10957E+00   0.10715E+01
   0.54401E+01   0.10962E+00   0.10716E+01
   0.54401E+01   0.10966E+00   0.10716E+01
   0.54401E+01   0.10971E+00   0.10716E+01
   0.54401E+01   0.10975E+00   0.10716E+01
   0.54401E+01   0.10979E+00   0.10715E+01
   0.54401E+01   0.10984E+00   0.10716E+01
   0.54401E+01   0.10988E+00   0.10716E+01
   0.54401E+01   0.10992E+00   0.10716E+01
   0.54401E+01   0.10997E+00   0.10716E+01
   0.54401E+01   0.11001E+00   0.10715E+01
   0.54401E+01   0.11006E+00   0.10714E+01
   0.54401E+01   0.11010E+00   0.10715E+01
   0.54401E+01   0.11014E+00   0.10715E+01
   0.54401E+01   0.11019E+00   0.10713E+01
   0.54401E+01   0.11023E+00   0.10712E+01
   0.54401E+01   0.11028E+00   0.10712E+01
   0.54401E+01   0.11032E+00   0.10711E+01
   0.54401E+01   0.11036E+00   0.10712E+01
   0.54401E+01   0.11041E+00   0.10711E+01
   0.54401E+01   0.11045E+00   0.10712E+01
   0.54401E+01   0.11050E+00   0.10710E+01
   0.54401E+01   0.11054E+00   0.10711E+01
   0.54401E+01   0.11059E+00   0.10711E+01
   0.54401E+01   0.11063E+00   0.10711E+01
   0.54401E+01   0.11067E+00   0.10712E+01
   0.54401E+01   0.11072E+00   0.10712E+01
   0.54401E+01   0.11076E+00   0.10712E+01
   0.54401E+01   0.11081E+00   0.10711E+01
   0.54401E+01   0.11085E+00   0.10711E+01
   0.54401E+01   0.11089E+00   0.10711E+01
   0.54401E+01   0.11094E+00   0.10709E+01
   0.54401E+01   0.11098E+00   0.10709E+01
   0.54401E+01   0.11103E+00   0.10709E+01
   0.54401E+01   0.11107E+00   0.10709E+01
   0.54401E+01   0.11112E+00   0.10709E+01
   0.54401E+01   0.11116E+00   0.10709E+01
   0.54401E+01   0.11121E+00   0.10708E+01
   0.54401E+01   0.11125E+00   0.10707E+01
   0.54401E+01   0.11129E+00   0.10706E+01
   0.54401E+01   0.11134E+00   0.10707E+01
   0.54401E+01   0.11138E+00   0.10706E+01
   0.54401E+01   0.11143E+00   0.10705E+01
   0.54401E+01   0.11147E+00   0.10705E+01
   0.54401E+01   0.11152E+00   0.10705E+01
   0.54401E+01   0.11156E+00   0.10706E+01
   0.54401E+01   0.11161E+00   0.10707E+01
   0.54401E+01   0.11165E+00   0.10706E+01
   0.54401E+01   0.11170E+00   0.10704E+01
   0.54401E+01   0.11174E+00   0.10705E+01
   0.54401E+01   0.11178E+00   0.10705E+01
   0.54401E+01   0.11183E+00   0.10704E+01
   0.54401E+01   0.11187E+00   0.10703E+01
   0.54401E+01   0.11192E+00   0.10703E+01
   0.54401E+01   0.11196E+00   0.10703E+01
   0.54401E+01   0.11201E+00   0.10703E+01
   0.54401E+01   0.11205E+00   0.10702E+01
   0.54401E+01   0.11210E+00   0.10702E+01
   0.54401E+01   0.11214E+00   0.10701E+01
   0.54401E+01   0.11219E+00   0.10701E+01
   0.54401E+01   0.11223E+00   0.10701E+01
   0.54401E+01   0.11228E+00   0.10701E+01
   0.54401E+01   0.11232E+00   0.10701E+01
   0.54401E+01   0.11237E+00   0.10701E+01
   0.54401E+01   0.11241E+00   0.10701E+01
   0.54401E+01   0.11246E+00   0.10701E+01
   0.54401E+01   0.11250E+00   0.10701E+01
   0.54401E+01   0.11255E+00   0.10701E+01
   0.54401E+01   0.11259E+00   0.10701E+01
   0.54501E+01   0.11264E+00   0.10702E+01
   0.54501E+01   0.11268E+00   0.10702E+01
   0.54501E+01   0.11273E+00   0.10702E+01
   0.54501E+01   0.11277E+00   0.10701E+01
   0.54501E+01   0.11282E+00   0.10701E+01
   0.54501E+01   0.11286E+00   0.10701E+01
   0.54501E+01   0.11291E+00   0.10701E+01
   0.54501E+01   0.11295E+00   0.10701E+01
   0.54501E+01   0.11300E+00   0.10701E+01
   0.54501E+01   0.11304E+00   0.10701E+01
   0.54501E+01   0.11309E+00   0.10701E+01
   0.54501E+01   0.11313E+00   0.10700E+01
   0.54501E+01   0.11318E+00   0.10700E+01
   0.54501E+01   0.11322E+00   0.10700E+01
   0.54501E+01   0.11327E+00   0.10700E+01
   0.54501E+01   0.11331E+00   0.10699E+01
   0.54501E+01   0.11336E+00   0.10700E+01
   0.54501E+01   0.11340E+00   0.10699E+01
   0.54501E+01   0.11345E+00   0.10699E+01
   0.54501E+01   0.11349E+00   0.10699E+01
   0.54501E+01   0.11354E+00   0.10698E+01
   0.54501E+01   0.11358E+00   0.10698E+01
   0.54501E+01   0.11363E+00   0.10698E+01
   0.54501E+01   0.11368E+00   0.10698E+01
   0.54501E+01   0.11372E+00   0.10698E+01
   0.54501E+01   0.11377E+00   0.10698E+01
   0.54501E+01   0.11381E+00   0.10697E+01
   0.54501E+01   0.11386E+00   0.10697E+01
   0.54501E+01   0.11390E+00   0.10697E+01
   0.54501E+01   0.11395E+00   0.10697E+01
   0.54501E+01   0.11399E+00   0.10695E+01
   0.54501E+01   0.11404E+00   0.10695E+01
   0.54501E+01   0.11409E+00   0.10696E+01
   0.54501E+01   0.11413E+00   0.10695E+01
   0.54501E+01   0.11418E+00   0.10695E+01
   0.54501E+01   0.11422E+00   0.10692E+01
   0.54501E+01   0.11427E+00   0.10691E+01
   0.54501E+01   0.11431E+00   0.10688E+01
   0.54501E+01   0.11436E+00   0.10690E+01
   0.54501E+01   0.11440E+00   0.10688E+01
   0.54501E+01   0.11445E+00   0.10687E+01
   0.54501E+01   0.11450E+00   0.10685E+01
   0.54501E+01   0.11454E+00   0.10684E+01
   0.54501E+01   0.11459E+00   0.10683E+01
   0.54401E+01   0.11463E+00   0.10680E+01
   0.54501E+01   0.11468E+00   0.10681E+01
   0.54501E+01   0.11472E+00   0.10680E+01
   0.54501E+01   0.11477E+00   0.10680E+01
   0.54501E+01   0.11482E+00   0.10679E+01
   0.54501E+01   0.11486E+00   0.10680E+01
   0.54501E+01   0.11491E+00   0.10681E+01
   0.54501E+01   0.11495E+00   0.10681E+01
   0.54501E+01   0.11500E+00   0.10681E+01
   0.54501E+01   0.11505E+00   0.10681E+01
   0.54501E+01   0.11509E+00   0.10682E+01
   0.54501E+01   0.11514E+00   0.10681E+01
   0.54501E+01   0.11518E+00   0.10682E+01
   0.54501E+01   0.11523E+00   0.10682E+01
   0.54501E+01   0.11528E+00   0.10684E+01
   0.54501E+01   0.11532E+00   0.10683E+01
   0.54501E+01   0.11537E+00   0.10683E+01
   0.54501E+01   0.11541E+00   0.10684E+01
   0.54501E+01   0.11546E+00   0.10685E+01
   0.54501E+01   0.11551E+00   0.10686E+01
   0.54501E+01   0.11555E+00   0.10684E+01
   0.54501E+01   0.11560E+00   0.10680E+01
   0.54501E+01   0.11565E+00   0.10679E+01
   0.54501E+01   0.11569E+00   0.10679E+01
   0.54501E+01   0.11574E+00   0.10679E+01
   0.54501E+01   0.11578E+00   0.10679E+01
   0.54501E+01   0.11583E+00   0.10679E+01
   0.54501E+01   0.11588E+00   0.10680E+01
   0.54501E+01   0.11592E+00   0.10680E+01
   0.54501E+01   0.11597E+00   0.10680E+01
   0.54501E+01   0.11602E+00   0.10680E+01
   0.54501E+01   0.11606E+00   0.10681E+01
   0.54501E+01   0.11611E+00   0.10681E+01
   0.54501E+01   0.11615E+00   0.10681E+01
   0.54501E+01   0.11620E+00   0.10681E+01
   0.54501E+01   0.11625E+00   0.10681E+01
   0.54501E+01   0.11629E+00   0.10682E+01
   0.54501E+01   0.11634E+00   0.10682E+01
   0.54501E+01   0.11639E+00   0.10682E+01
   0.54601E+01   0.11643E+00   0.10682E+01
   0.54601E+01   0.11648E+00   0.10682E+01
   0.54501E+01   0.11653E+00   0.10681E+01
   0.54501E+01   0.11657E+00   0.10681E+01
   0.54601E+01   0.11662E+00   0.10680E+01
   0.54601E+01   0.11667E+00   0.10680E+01
   0.54601E+01   0.11671E+00   0.10680E+01
   0.54601E+01   0.11676E+00   0.10681E+01
   0.54601E+01   0.11681E+00   0.10681E+01
   0.54601E+01   0.11685E+00   0.10681E+01
   0.54601E+01   0.11690E+00   0.10681E+01
   0.54601E+01   0.11695E+00   0.10681E+01
   0.54601E+01   0.11699E+00   0.10681E+01
   0.54601E+01   0.11704E+00   0.10682E+01
   0.54601E+01   0.11709E+00   0.10681E+01
   0.54601E+01   0.11713E+00   0.10681E+01
   0.54601E+01   0.11718E+00   0.10681E+01
   0.54601E+01   0.11723E+00   0.10681E+01
   0.54601E+01   0.11727E+00   0.10681E+01
   0.54601E+01   0.11732E+00   0.10682E+01
   0.54601E+01   0.11737E+00   0.10682E+01
   0.54601E+01   0.11741E+00   0.10682E+01
   0.54601E+01   0.11746E+00   0.10681E+01
   0.54601E+01   0.11751E+00   0.10681E+01
   0.54601E+01   0.11755E+00   0.10680E+01
   0.54601E+01   0.11760E+00   0.10680E+01
   0.54601E+01   0.11765E+00   0.10680E+01
   0.54601E+01   0.11770E+00   0.10681E+01
   0.54601E+01   0.11774E+00   0.10679E+01
   0.54601E+01   0.11779E+00   0.10679E+01
   0.54601E+01   0.11784E+00   0.10677E+01
   0.54601E+01   0.11788E+00   0.10677E+01
   0.54601E+01   0.11793E+00   0.10677E+01
   0.54601E+01   0.11798E+00   0.10677E+01
   0.54601E+01   0.11803E+00   0.10673E+01
   0.54601E+01   0.11807E+00   0.10672E+01
   0.54601E+01   0.11812E+00   0.10672E+01
   0.54601E+01   0.11817E+00   0.10673E+01
   0.54601E+01   0.11821E+00   0.10673E+01
   0.54601E+01   0.11826E+00   0.10672E+01
   0.54601E+01   0.11831E+00   0.10673E+01
   0.54601E+01   0.11836E+00   0.10673E+01
   0.54601E+01   0.11840E+00   0.10674E+01
   0.54601E+01   0.11845E+00   0.10673E+01
   0.54601E+01   0.11850E+00   0.10673E+01
   0.54601E+01   0.11855E+00   0.10673E+01
   0.54601E+01   0.11859E+00   0.10673E+01
   0.54601E+01   0.11864E+00   0.10673E+01
   0.54601E+01   0.11869E+00   0.10670E+01
   0.54601E+01   0.11873E+00   0.10669E+01
   0.54601E+01   0.11878E+00   0.10669E+01
   0.54601E+01   0.11883E+00   0.10668E+01
   0.54601E+01   0.11888E+00   0.10670E+01
   0.54601E+01   0.11892E+00   0.10669E+01
   0.54601E+01   0.11897E+00   0.10668E+01
   0.54601E+01   0.11902E+00   0.10667E+01
   0.54601E+01   0.11907E+00   0.10668E+01
   0.54601E+01   0.11911E+00   0.10667E+01
   0.54601E+01   0.11916E+00   0.10665E+01
   0.54601E+01   0.11921E+00   0.10665E+01
   0.54601E+01   0.11926E+00   0.10665E+01
   0.54601E+01   0.11931E+00   0.10667E+01
   0.54601E+01   0.11935E+00   0.10667E+01
   0.54601E+01   0.11940E+00   0.10668E+01
   0.54601E+01   0.11945E+00   0.10668E+01
   0.54601E+01   0.11950E+00   0.10667E+01
   0.54601E+01   0.11954E+00   0.10667E+01
   0.54601E+01   0.11959E+00   0.10667E+01
   0.54601E+01   0.11964E+00   0.10667E+01
   0.54601E+01   0.11969E+00   0.10668E+01
   0.54601E+01   0.11974E+00   0.10669E+01
   0.54601E+01   0.11978E+00   0.10667E+01
   0.54601E+01   0.11983E+00   0.10666E+01
   0.54601E+01   0.11988E+00   0.10666E+01
   0.54601E+01   0.11993E+00   0.10666E+01
   0.54601E+01   0.11997E+00   0.10666E+01
   0.54601E+01   0.12002E+00   0.10666E+01
   0.54601E+01   0.12007E+00   0.10666E+01
   0.54601E+01   0.12012E+00   0.10666E+01
   0.54601E+01   0.12017E+00   0.10666E+01
   0.54601E+01   0.12021E+00   0.10665E+01
   0.54601E+01   0.12026E+00   0.10665E+01
   0.54601E+01   0.12031E+00   0.10665E+01
   0.54601E+01   0.12036E+00   0.10665E+01
   0.54601E+01   0.12041E+00   0.10664E+01
   0.54601E+01   0.12045E+00   0.10664E+01
   0.54601E+01   0.12050E+00   0.10664E+01
   0.54601E+01   0.12055E+00   0.10664E+01
   0.54601E+01   0.12060E+00   0.10664E+01
   0.54601E+01   0.12065E+00   0.10664E+01
   0.54701E+01   0.12070E+00   0.10664E+01
   0.54701E+01   0.12074E+00   0.10664E+01
   0.54701E+01   0.12079E+00   0.10664E+01
   0.54701E+01   0.12084E+00   0.10664E+01
   0.54701E+01   0.12089E+00   0.10663E+01
   0.54701E+01   0.12094E+00   0.10663E+01
   0.54701E+01   0.12099E+00   0.10663E+01
   0.54701E+01   0.12103E+00   0.10661E+01
   0.54701E+01   0.12108E+00   0.10661E+01
   0.54701E+01   0.12113E+00   0.10661E+01
   0.54701E+01   0.12118E+00   0.10661E+01
   0.54701E+01   0.12123E+00   0.10661E+01
   0.54701E+01   0.12128E+00   0.10662E+01
   0.54701E+01   0.12132E+00   0.10661E+01
   0.54701E+01   0.12137E+00   0.10662E+01
   0.54701E+01   0.12142E+00   0.10659E+01
   0.54701E+01   0.12147E+00   0.10657E+01
   0.54601E+01   0.12152E+00   0.10657E+01
   0.54601E+01   0.12157E+00   0.10656E+01
   0.54701E+01   0.12162E+00   0.10656E+01
   0.54701E+01   0.12166E+00   0.10656E+01
   0.54701E+01   0.12171E+00   0.10657E+01
   0.54701E+01   0.12176E+00   0.10656E+01
   0.54701E+01   0.12181E+00   0.10656E+01
   0.54701E+01   0.12186E+00   0.10657E+01
   0.54701E+01   0.12191E+00   0.10657E+01
   0.54701E+01   0.12196E+00   0.10657E+01
   0.54701E+01   0.12200E+00   0.10657E+01
   0.54701E+01   0.12205E+00   0.10657E+01
   0.54701E+01   0.12210E+00   0.10657E+01
   0.54701E+01   0.12215E+00   0.10656E+01
   0.54701E+01   0.12220E+00   0.10653E+01
   0.54701E+01   0.12225E+00   0.10653E+01
   0.54701E+01   0.12230E+00   0.10654E+01
   0.54701E+01   0.12235E+00   0.10653E+01
   0.54701E+01   0.12240E+00   0.10654E+01
   0.54701E+01   0.12244E+00   0.10651E+01
   0.54701E+01   0.12249E+00   0.10651E+01
   0.54701E+01   0.12254E+00   0.10650E+01
   0.54701E+01   0.12259E+00   0.10653E+01
   0.54701E+01   0.12264E+00   0.10652E+01
   0.54701E+01   0.12269E+00   0.10648E+01
   0.54701E+01   0.12274E+00   0.10648E+01
   0.54701E+01   0.12279E+00   0.10648E+01
   0.54701E+01   0.12284E+00   0.10647E+01
   0.54701E+01   0.12289E+00   0.10649E+01
   0.54701E+01   0.12293E+00   0.10649E+01
   0.54701E+01   0.12298E+00   0.10646E+01
   0.54701E+01   0.12303E+00   0.10646E+01
   0.54701E+01   0.12308E+00   0.10646E+01
   0.54701E+01   0.12313E+00   0.10646E+01
   0.54701E+01   0.12318E+00   0.10646E+01
   0.54701E+01   0.12323E+00   0.10645E+01
   0.54701E+01   0.12328E+00   0.10644E+01
   0.54701E+01   0.12333E+00   0.10644E+01
   0.54701E+01   0.12338E+00   0.10644E+01
   0.54701E+01   0.12343E+00   0.10644E+01
   0.54701E+01   0.12348E+00   0.10644E+01
   0.54701E+01   0.12352E+00   0.10645E+01
   0.54701E+01   0.12357E+00   0.10645E+01
   0.54701E+01   0.12362E+00   0.10645E+01
   0.54701E+01   0.12367E+00   0.10645E+01
   0.54701E+01   0.12372E+00   0.10645E+01
   0.54701E+01   0.12377E+00   0.10646E+01
   0.54701E+01   0.12382E+00   0.10646E+01
   0.54701E+01   0.12387E+00   0.10646E+01
   0.54701E+01   0.12392E+00   0.10646E+01
   0.54701E+01   0.12397E+00   0.10646E+01
   0.54701E+01   0.12402E+00   0.10646E+01
   0.54701E+01   0.12407E+00   0.10646E+01
   0.54701E+01   0.12412E+00   0.10647E+01
   0.54701E+01   0.12417E+00   0.10647E+01
   0.54701E+01   0.12422E+00   0.10647E+01
   0.54701E+01   0.12427E+00   0.10646E+01
   0.54701E+01   0.12432E+00   0.10647E+01
   0.54701E+01   0.12437E+00   0.10647E+01
   0.54701E+01   0.12442E+00   0.10647E+01
   0.54701E+01   0.12447E+00   0.10647E+01
   0.54701E+01   0.12452E+00   0.10647E+01
   0.54701E+01   0.12457E+00   0.10647E+01
   0.54701E+01   0.12462E+00   0.10647E+01
   0.54701E+01   0.12467E+00   0.10647E+01
   0.54701E+01   0.12471E+00   0.10647E+01
   0.54701E+01   0.12476E+00   0.10647E+01
   0.54701E+01   0.12481E+00   0.10646E+01
   0.54701E+01   0.12486E+00   0.10646E+01
   0.54801E+01   0.12491E+00   0.10646E+01
   0.54801E+01   0.12496E+00   0.10647E+01
   0.54701E+01   0.12501E+00   0.10645E+01
   0.54701E+01   0.12506E+00   0.10645E+01
   0.54701E+01   0.12511E+00   0.10644E+01
   0.54701E+01   0.12516E+00   0.10644E+01
   0.54701E+01   0.12521E+00   0.10644E+01
   0.54701E+01   0.12526E+00   0.10644E+01
   0.54801E+01   0.12531E+00   0.10645E+01
   0.54801E+01   0.12536E+00   0.10644E+01
   0.54801E+01   0.12541E+00   0.10644E+01
   0.54801E+01   0.12546E+00   0.10643E+01
   0.54801E+01   0.12551E+00   0.10642E+01
   0.54801E+01   0.12556E+00   0.10642E+01
   0.54801E+01   0.12561E+00   0.10642E+01
   0.54801E+01   0.12567E+00   0.10640E+01
   0.54801E+01   0.12572E+00   0.10640E+01
   0.54801E+01   0.12577E+00   0.10640E+01
   0.54801E+01   0.12582E+00   0.10640E+01
   0.54801E+01   0.12587E+00   0.10641E+01
   0.54801E+01   0.12592E+00   0.10642E+01
   0.54801E+01   0.12597E+00   0.10642E+01
   0.54801E+01   0.12602E+00   0.10642E+01
   0.54801E+01   0.12607E+00   0.10643E+01
   0.54801E+01   0.12612E+00   0.10643E+01
   0.54801E+01   0.12617E+00   0.10643E+01
   0.54801E+01   0.12622E+00   0.10644E+01
   0.54801E+01   0.12627E+00   0.10642E+01
   0.54801E+01   0.12632E+00   0.10642E+01
   0.54801E+01   0.12637E+00   0.10642E+01
   0.54801E+01   0.12642E+00   0.10642E+01
   0.54801E+01   0.12647E+00   0.10642E+01
   0.54801E+01   0.12652E+00   0.10642E+01
   0.54801E+01   0.12657E+00   0.10642E+01
   0.54801E+01   0.12662E+00   0.10643E+01
   0.54801E+01   0.12667E+00   0.10640E+01
   0.54801E+01   0.12672E+00   0.10640E+01
   0.54801E+01   0.12677E+00   0.10639E+01
   0.54801E+01   0.12683E+00   0.10638E+01
   0.54801E+01   0.12688E+00   0.10639E+01
   0.54801E+01   0.12693E+00   0.10638E+01
   0.54801E+01   0.12698E+00   0.10638E+01
   0.54801E+01   0.12703E+00   0.10639E+01
   0.54801E+01   0.12708E+00   0.10638E+01
   0.54801E+01   0.12713E+00   0.10639E+01
   0.54801E+01   0.12718E+00   0.10638E+01
   0.54801E+01   0.12723E+00   0.10638E+01
   0.54801E+01   0.12728E+00   0.10636E+01
   0.54801E+01   0.12733E+00   0.10636E+01
   0.54801E+01   0.12738E+00   0.10636E+01
   0.54801E+01   0.12743E+00   0.10635E+01
   0.54801E+01   0.12749E+00   0.10635E+01
   0.54801E+01   0.12754E+00   0.10632E+01
   0.54801E+01   0.12759E+00   0.10632E+01
   0.54801E+01   0.12764E+00   0.10632E+01
   0.54801E+01   0.12769E+00   0.10632E+01
   0.54801E+01   0.12774E+00   0.10632E+01
   0.54801E+01   0.12779E+00   0.10632E+01
   0.54801E+01   0.12784E+00   0.10632E+01
   0.54801E+01   0.12789E+00   0.10632E+01
   0.54801E+01   0.12794E+00   0.10633E+01
   0.54801E+01   0.12800E+00   0.10633E+01
   0.54801E+01   0.12805E+00   0.10633E+01
   0.54801E+01   0.12810E+00   0.10633E+01
   0.54801E+01   0.12815E+00   0.10633E+01
   0.54801E+01   0.12820E+00   0.10632E+01
   0.54801E+01   0.12825E+00   0.10632E+01
   0.54801E+01   0.12830E+00   0.10632E+01
   0.54801E+01   0.12835E+00   0.10632E+01
   0.54801E+01   0.12841E+00   0.10632E+01
   0.54801E+01   0.12846E+00   0.10633E+01
   0.54801E+01   0.12851E+00   0.10632E+01
   0.54801E+01   0.12856E+00   0.10632E+01
   0.54801E+01   0.12861E+00   0.10632E+01
   0.54801E+01   0.12866E+00   0.10631E+01
   0.54801E+01   0.12871E+00   0.10631E+01
   0.54801E+01   0.12877E+00   0.10630E+01
   0.54801E+01   0.12882E+00   0.10630E+01
   0.54801E+01   0.12887E+00   0.10631E+01
   0.54801E+01   0.12892E+00   0.10631E+01
   0.54801E+01   0.12897E+00   0.10631E+01
   0.54801E+01   0.12902E+00   0.10631E+01
   0.54801E+01   0.12907E+00   0.10631E+01
   0.54801E+01   0.12913E+00   0.10630E+01
   0.54801E+01   0.12918E+00   0.10630E+01
   0.54901E+01   0.12923E+00   0.10631E+01
   0.54901E+01   0.12928E+00   0.10631E+01
   0.54901E+01   0.12933E+00   0.10630E+01
   0.54901E+01   0.12938E+00   0.10630E+01
   0.54901E+01   0.12944E+00   0.10629E+01
   0.54901E+01   0.12949E+00   0.10629E+01
   0.54901E+01   0.12954E+00   0.10628E+01
   0.54901E+01   0.12959E+00   0.10628E+01
   0.54901E+01   0.12964E+00   0.10629E+01
   0.54901E+01   0.12969E+00   0.10627E+01
   0.54901E+01   0.12975E+00   0.10626E+01
   0.54901E+01   0.12980E+00   0.10626E+01
   0.54901E+01   0.12985E+00   0.10626E+01
   0.54901E+01   0.12990E+00   0.10626E+01
   0.54901E+01   0.12995E+00   0.10627E+01
   0.54901E+01   0.13001E+00   0.10626E+01
   0.54901E+01   0.13006E+00   0.10626E+01
   0.54901E+01   0.13011E+00   0.10626E+01
   0.54901E+01   0.13016E+00   0.10626E+01
   0.54901E+01   0.13021E+00   0.10627E+01
   0.54901E+01   0.13027E+00   0.10627E+01
   0.54901E+01   0.13032E+00   0.10628E+01
   0.54901E+01   0.13037E+00   0.10627E+01
   0.54901E+01   0.13042E+00   0.10628E+01
   0.54901E+01   0.13047E+00   0.10628E+01
   0.54901E+01   0.13053E+00   0.10627E+01
   0.54901E+01   0.13058E+00   0.10627E+01
   0.54901E+01   0.13063E+00   0.10627E+01
   0.54901E+01   0.13068E+00   0.10626E+01
   0.54901E+01   0.13073E+00   0.10626E+01
   0.54901E+01   0.13079E+00   0.10626E+01
   0.54901E+01   0.13084E+00   0.10625E+01
   0.54901E+01   0.13089E+00   0.10625E+01
   0.54901E+01   0.13094E+00   0.10625E+01
   0.54901E+01   0.13100E+00   0.10624E+01
   0.54901E+01   0.13105E+00   0.10623E+01
   0.54901E+01   0.13110E+00   0.10622E+01
   0.54901E+01   0.13115E+00   0.10621E+01
   0.54901E+01   0.13121E+00   0.10622E+01
   0.54901E+01   0.13126E+00   0.10622E+01
   0.54901E+01   0.13131E+00   0.10622E+01
   0.54901E+01   0.13136E+00   0.10623E+01
   0.54901E+01   0.13142E+00   0.10620E+01
   0.54901E+01   0.13147E+00   0.10620E+01
   0.54901E+01   0.13152E+00   0.10618E+01
   0.54901E+01   0.13157E+00   0.10616E+01
   0.54901E+01   0.13163E+00   0.10617E+01
   0.54901E+01   0.13168E+00   0.10617E+01
   0.54901E+01   0.13173E+00   0.10617E+01
   0.54901E+01   0.13178E+00   0.10618E+01
   0.54901E+01   0.13184E+00   0.10617E+01
   0.54901E+01   0.13189E+00   0.10617E+01
   0.54901E+01   0.13194E+00   0.10613E+01
   0.54901E+01   0.13199E+00   0.10615E+01
   0.54901E+01   0.13205E+00   0.10614E+01
   0.54901E+01   0.13210E+00   0.10613E+01
   0.54901E+01   0.13215E+00   0.10613E+01
   0.54901E+01   0.13221E+00   0.10614E+01
   0.54901E+01   0.13226E+00   0.10614E+01
   0.54901E+01   0.13231E+00   0.10614E+01
   0.54901E+01   0.13236E+00   0.10614E+01
   0.54901E+01   0.13242E+00   0.10615E+01
   0.54901E+01   0.13247E+00   0.10615E+01
   0.54901E+01   0.13252E+00   0.10615E+01
   0.54901E+01   0.13258E+00   0.10615E+01
   0.54901E+01   0.13263E+00   0.10616E+01
   0.54901E+01   0.13268E+00   0.10616E+01
   0.54901E+01   0.13273E+00   0.10616E+01
   0.54901E+01   0.13279E+00   0.10616E+01
   0.54901E+01   0.13284E+00   0.10617E+01
   0.54901E+01   0.13289E+00   0.10617E+01
   0.54901E+01   0.13295E+00   0.10616E+01
   0.54901E+01   0.13300E+00   0.10617E+01
   0.54901E+01   0.13305E+00   0.10617E+01
   0.54901E+01   0.13311E+00   0.10617E+01
   0.55001E+01   0.13316E+00   0.10617E+01
   0.55001E+01   0.13321E+00   0.10618E+01
   0.55001E+01   0.13327E+00   0.10617E+01
   0.55001E+01   0.13332E+00   0.10618E+01
   0.55001E+01   0.13337E+00   0.10617E+01
   0.55001E+01   0.13343E+00   0.10616E+01
   0.55001E+01   0.13348E+00   0.10617E+01
   0.55001E+01   0.13353E+00   0.10618E+01
   0.55001E+01   0.13359E+00   0.10618E+01
   0.55001E+01   0.13364E+00   0.10618E+01
   0.55001E+01   0.13369E+00   0.10618E+01
   0.55001E+01   0.13375E+00   0.10618E+01
   0.55001E+01   0.13380E+00   0.10618E+01
   0.55001E+01   0.13385E+00   0.10618E+01
   0.55001E+01   0.13391E+00   0.10618E+01
   0.55001E+01   0.13396E+00   0.10618E+01
   0.55001E+01   0.13401E+00   0.10618E+01
   0.55001E+01   0.13407E+00   0.10618E+01
   0.55001E+01   0.13412E+00   0.10617E+01
   0.55001E+01   0.13417E+00   0.10617E+01
   0.55001E+01   0.13423E+00   0.10617E+01
   0.55001E+01   0.13428E+00   0.10616E+01
   0.55001E+01   0.13433E+00   0.10616E+01
   0.55001E+01   0.13439E+00   0.10616E+01
   0.55001E+01   0.13444E+00   0.10615E+01
   0.55001E+01   0.13450E+00   0.10616E+01
   0.55001E+01   0.13455E+00   0.10616E+01
   0.55001E+01   0.13460E+00   0.10614E+01
   0.55001E+01   0.13466E+00   0.10615E+01
   0.55001E+01   0.13471E+00   0.10615E+01
   0.55001E+01   0.13476E+00   0.10615E+01
   0.55001E+01   0.13482E+00   0.10615E+01
   0.55001E+01   0.13487E+00   0.10615E+01
   0.55001E+01   0.13493E+00   0.10615E+01
   0.55001E+01   0.13498E+00   0.10615E+01
   0.55001E+01   0.13503E+00   0.10613E+01
   0.55001E+01   0.13509E+00   0.10613E+01
   0.55001E+01   0.13514E+00   0.10613E+01
   0.55001E+01   0.13520E+00   0.10613E+01
   0.55001E+01   0.13525E+00   0.10614E+01
   0.55001E+01   0.13530E+00   0.10613E+01
   0.55001E+01   0.13536E+00   0.10614E+01
   0.55001E+01   0.13541E+00   0.10614E+01
   0.55001E+01   0.13547E+00   0.10614E+01
   0.55001E+01   0.13552E+00   0.10614E+01
   0.55001E+01   0.13557E+00   0.10614E+01
   0.55001E+01   0.13563E+00   0.10614E+01
   0.55001E+01   0.13568E+00   0.10613E+01
   0.55001E+01   0.13574E+00   0.10613E+01
   0.55001E+01   0.13579E+00   0.10613E+01
   0.55001E+01   0.13585E+00   0.10613E+01
   0.55001E+01   0.13590E+00   0.10613E+01
   0.55101E+01   0.13595E+00   0.10613E+01
   0.55101E+01   0.13601E+00   0.10613E+01
   0.55101E+01   0.13606E+00   0.10613E+01
   0.55101E+01   0.13612E+00   0.10611E+01
   0.55001E+01   0.13617E+00   0.10610E+01
   0.55001E+01   0.13623E+00   0.10609E+01
   0.55001E+01   0.13628E+00   0.10609E+01
   0.55001E+01   0.13634E+00   0.10609E+01
   0.55001E+01   0.13639E+00   0.10609E+01
   0.55001E+01   0.13644E+00   0.10607E+01
   0.55001E+01   0.13650E+00   0.10608E+01
   0.55001E+01   0.13655E+00   0.10606E+01
   0.55001E+01   0.13661E+00   0.10604E+01
   0.55001E+01   0.13666E+00   0.10603E+01
   0.55001E+01   0.13672E+00   0.10602E+01
   0.55001E+01   0.13677E+00   0.10603E+01
   0.55001E+01   0.13683E+00   0.10603E+01
   0.55001E+01   0.13688E+00   0.10603E+01
   0.55001E+01   0.13694E+00   0.10603E+01
   0.55001E+01   0.13699E+00   0.10603E+01
   0.55001E+01   0.13704E+00   0.10602E+01
   0.55001E+01   0.13710E+00   0.10602E+01
   0.55001E+01   0.13715E+00   0.10602E+01
   0.55001E+01   0.13721E+00   0.10602E+01
   0.55001E+01   0.13726E+00   0.10603E+01
   0.55101E+01   0.13732E+00   0.10604E+01
   0.55001E+01   0.13737E+00   0.10604E+01
   0.55101E+01   0.13743E+00   0.10605E+01
   0.55101E+01   0.13748E+00   0.10605E+01
   0.55101E+01   0.13754E+00   0.10606E+01
   0.55101E+01   0.13759E+00   0.10606E+01
   0.55101E+01   0.13765E+00   0.10603E+01
   0.55001E+01   0.13770E+00   0.10603E+01
   0.55101E+01   0.13776E+00   0.10603E+01
   0.55101E+01   0.13781E+00   0.10603E+01
   0.55101E+01   0.13787E+00   0.10605E+01
   0.55101E+01   0.13792E+00   0.10605E+01
   0.55101E+01   0.13798E+00   0.10605E+01
   0.55101E+01   0.13803E+00   0.10605E+01
   0.55101E+01   0.13809E+00   0.10604E+01
   0.55101E+01   0.13814E+00   0.10604E+01
   0.55101E+01   0.13820E+00   0.10604E+01
   0.55101E+01   0.13825E+00   0.10603E+01
   0.55101E+01   0.13831E+00   0.10602E+01
   0.55101E+01   0.13837E+00   0.10602E+01
   0.55101E+01   0.13842E+00   0.10603E+01
   0.55101E+01   0.13848E+00   0.10603E+01
   0.55101E+01   0.13853E+00   0.10603E+01
   0.55101E+01   0.13859E+00   0.10604E+01
   0.55101E+01   0.13864E+00   0.10604E+01
   0.55101E+01   0.13870E+00   0.10604E+01
   0.55101E+01   0.13875E+00   0.10604E+01
   0.55101E+01   0.13881E+00   0.10604E+01
   0.55101E+01   0.13886E+00   0.10603E+01
   0.55101E+01   0.13892E+00   0.10602E+01
   0.55101E+01   0.13897E+00   0.10602E+01
   0.55101E+01   0.13903E+00   0.10601E+01
   0.55101E+01   0.13909E+00   0.10600E+01
   0.55101E+01   0.13914E+00   0.10598E+01
   0.55101E+01   0.13920E+00   0.10599E+01
   0.55101E+01   0.13925E+00   0.10599E+01
   0.55101E+01   0.13931E+00   0.10598E+01
   0.55101E+01   0.13936E+00   0.10598E+01
   0.55101E+01   0.13942E+00   0.10596E+01
   0.55101E+01   0.13948E+00   0.10597E+01
   0.55101E+01   0.13953E+00   0.10597E+01
   0.55101E+01   0.13959E+00   0.10597E+01
   0.55101E+01   0.13964E+00   0.10596E+01
   0.55101E+01   0.13970E+00   0.10597E+01
   0.55101E+01   0.13975E+00   0.10598E+01
   0.55101E+01   0.13981E+00   0.10599E+01
   0.55101E+01   0.13987E+00   0.10600E+01
   0.55101E+01   0.13992E+00   0.10601E+01
   0.55101E+01   0.13998E+00   0.10599E+01
   0.55101E+01   0.14003E+00   0.10599E+01
   0.55101E+01   0.14009E+00   0.10598E+01
   0.55101E+01   0.14015E+00   0.10597E+01
   0.55101E+01   0.14020E+00   0.10597E+01
   0.55101E+01   0.14026E+00   0.10596E+01
   0.55101E+01   0.14031E+00   0.10596E+01
   0.55101E+01   0.14037E+00   0.10595E+01
   0.55101E+01   0.14043E+00   0.10595E+01
   0.55101E+01   0.14048E+00   0.10592E+01
   0.55101E+01   0.14054E+00   0.10591E+01
   0.55101E+01   0.14059E+00   0.10591E+01
   0.55101E+01   0.14065E+00   0.10591E+01
   0.55101E+01   0.14071E+00   0.10590E+01
   0.55101E+01   0.14076E+00   0.10591E+01
   0.55101E+01   0.14082E+00   0.10589E+01
   0.55101E+01   0.14088E+00   0.10590E+01
   0.55101E+01   0.14093E+00   0.10588E+01
   0.55101E+01   0.14099E+00   0.10588E+01
   0.55101E+01   0.14104E+00   0.10589E+01
   0.55101E+01   0.14110E+00   0.10587E+01
   0.55101E+01   0.14116E+00   0.10587E+01
   0.55101E+01   0.14121E+00   0.10589E+01
   0.55101E+01   0.14127E+00   0.10587E+01
   0.55101E+01   0.14133E+00   0.10588E+01
   0.55101E+01   0.14138E+00   0.10589E+01
   0.55101E+01   0.14144E+00   0.10586E+01
   0.55101E+01   0.14150E+00   0.10587E+01
   0.55101E+01   0.14155E+00   0.10585E+01
   0.55101E+01   0.14161E+00   0.10585E+01
   0.55101E+01   0.14167E+00   0.10585E+01
   0.55101E+01   0.14172E+00   0.10585E+01
   0.55101E+01   0.14178E+00   0.10586E+01
   0.55101E+01   0.14184E+00   0.10585E+01
   0.55101E+01   0.14189E+00   0.10584E+01
   0.55101E+01   0.14195E+00   0.10584E+01
   0.55101E+01   0.14201E+00   0.10584E+01
   0.55101E+01   0.14206E+00   0.10584E+01
   0.55101E+01   0.14212E+00   0.10584E+01
   0.55101E+01   0.14218E+00   0.10584E+01
   0.55101E+01   0.14223E+00   0.10585E+01
   0.55101E+01   0.14229E+00   0.10585E+01
   0.55101E+01   0.14235E+00   0.10585E+01
   0.55101E+01   0.14240E+00   0.10585E+01
   0.55101E+01   0.14246E+00   0.10586E+01
   0.55101E+01   0.14252E+00   0.10585E+01
   0.55101E+01   0.14257E+00   0.10585E+01
   0.55101E+01   0.14263E+00   0.10585E+01
   0.55101E+01   0.14269E+00   0.10585E+01
   0.55101E+01   0.14274E+00   0.10585E+01
   0.55101E+01   0.14280E+00   0.10586E+01
   0.55201E+01   0.14286E+00   0.10586E+01
   0.55201E+01   0.14292E+00   0.10586E+01
   0.55201E+01   0.14297E+00   0.10587E+01
   0.55201E+01   0.14303E+00   0.10587E+01
   0.55201E+01   0.14309E+00   0.10587E+01
   0.55201E+01   0.14314E+00   0.10588E+01
   0.55201E+01   0.14320E+00   0.10588E+01
   0.55201E+01   0.14326E+00   0.10588E+01
   0.55201E+01   0.14332E+00   0.10588E+01
   0.55201E+01   0.14337E+00   0.10588E+01
   0.55201E+01   0.14343E+00   0.10588E+01
   0.55201E+01   0.14349E+00   0.10588E+01
   0.55201E+01   0.14355E+00   0.10588E+01
   0.55201E+01   0.14360E+00   0.10588E+01
   0.55201E+01   0.14366E+00   0.10588E+01
   0.55201E+01   0.14372E+00   0.10588E+01
   0.55201E+01   0.14377E+00   0.10587E+01
   0.55201E+01   0.14383E+00   0.10587E+01
   0.55201E+01   0.14389E+00   0.10587E+01
   0.55201E+01   0.14395E+00   0.10587E+01
   0.55201E+01   0.14400E+00   0.10587E+01
   0.55201E+01   0.14406E+00   0.10587E+01
   0.55201E+01   0.14412E+00   0.10587E+01
   0.55201E+01   0.14418E+00   0.10586E+01
   0.55201E+01   0.14423E+00   0.10587E+01
   0.55201E+01   0.14429E+00   0.10586E+01
   0.55201E+01   0.14435E+00   0.10585E+01
   0.55201E+01   0.14441E+00   0.10585E+01
   0.55201E+01   0.14447E+00   0.10584E+01
   0.55201E+01   0.14452E+00   0.10586E+01
   0.55201E+01   0.14458E+00   0.10587E+01
   0.55201E+01   0.14464E+00   0.10587E+01
   0.55201E+01   0.14470E+00   0.10587E+01
   0.55201E+01   0.14475E+00   0.10587E+01
   0.55201E+01   0.14481E+00   0.10587E+01
   0.55201E+01   0.14487E+00   0.10586E+01
   0.55201E+01   0.14493E+00   0.10586E+01
   0.55201E+01   0.14499E+00   0.10587E+01
   0.55201E+01   0.14504E+00   0.10587E+01
   0.55201E+01   0.14510E+00   0.10587E+01
   0.55201E+01   0.14516E+00   0.10587E+01
   0.55201E+01   0.14522E+00   0.10587E+01
   0.55201E+01   0.14528E+00   0.10587E+01
   0.55201E+01   0.14533E+00   0.10587E+01
   0.55201E+01   0.14539E+00   0.10587E+01
   0.55201E+01   0.14545E+00   0.10585E+01
   0.55201E+01   0.14551E+00   0.10585E+01
   0.55201E+01   0.14557E+00   0.10586E+01
   0.55201E+01   0.14562E+00   0.10585E+01
   0.55301E+01   0.14568E+00   0.10585E+01
   0.55301E+01   0.14574E+00   0.10586E+01
   0.55301E+01   0.14580E+00   0.10586E+01
   0.55301E+01   0.14586E+00   0.10586E+01
   0.55301E+01   0.14592E+00   0.10586E+01
   0.55301E+01   0.14597E+00   0.10585E+01
   0.55301E+01   0.14603E+00   0.10583E+01
   0.55301E+01   0.14609E+00   0.10583E+01
   0.55301E+01   0.14615E+00   0.10582E+01
   0.55301E+01   0.14621E+00   0.10581E+01
   0.55301E+01   0.14627E+00   0.10581E+01
   0.55301E+01   0.14632E+00   0.10581E+01
   0.55301E+01   0.14638E+00   0.10581E+01
   0.55301E+01   0.14644E+00   0.10580E+01
   0.55301E+01   0.14650E+00   0.10581E+01
   0.55301E+01   0.14656E+00   0.10580E+01
   0.55301E+01   0.14662E+00   0.10580E+01
   0.55301E+01   0.14668E+00   0.10579E+01
   0.55301E+01   0.14673E+00   0.10579E+01
   0.55301E+01   0.14679E+00   0.10575E+01
   0.55301E+01   0.14685E+00   0.10576E+01
   0.55301E+01   0.14691E+00   0.10575E+01
   0.55301E+01   0.14697E+00   0.10576E+01
   0.55301E+01   0.14703E+00   0.10576E+01
   0.55301E+01   0.14709E+00   0.10577E+01
   0.55301E+01   0.14714E+00   0.10577E+01
   0.55301E+01   0.14720E+00   0.10578E+01
   0.55301E+01   0.14726E+00   0.10578E+01
   0.55301E+01   0.14732E+00   0.10578E+01
   0.55301E+01   0.14738E+00   0.10578E+01
   0.55301E+01   0.14744E+00   0.10579E+01
   0.55301E+01   0.14750E+00   0.10579E+01
   0.55301E+01   0.14756E+00   0.10579E+01
   0.55301E+01   0.14762E+00   0.10579E+01
   0.55301E+01   0.14767E+00   0.10579E+01
   0.55301E+01   0.14773E+00   0.10579E+01
   0.55301E+01   0.14779E+00   0.10579E+01
   0.55301E+01   0.14785E+00   0.10580E+01
   0.55301E+01   0.14791E+00   0.10579E+01
   0.55301E+01   0.14797E+00   0.10579E+01
   0.55301E+01   0.14803E+00   0.10578E+01
   0.55301E+01   0.14809E+00   0.10578E+01
   0.55301E+01   0.14815E+00   0.10575E+01
   0.55301E+01   0.14821E+00   0.10575E+01
   0.55301E+01   0.14827E+00   0.10575E+01
   0.55301E+01   0.14833E+00   0.10575E+01
   0.55301E+01   0.14838E+00   0.10576E+01
   0.55301E+01   0.14844E+00   0.10575E+01
   0.55301E+01   0.14850E+00   0.10576E+01
   0.55301E+01   0.14856E+00   0.10576E+01
   0.55301E+01   0.14862E+00   0.10575E+01
   0.55301E+01   0.14868E+00   0.10575E+01
   0.55301E+01   0.14874E+00   0.10575E+01
   0.55301E+01   0.14880E+00   0.10575E+01
   0.55301E+01   0.14886E+00   0.10575E+01
   0.55301E+01   0.14892E+00   0.10575E+01
   0.55301E+01   0.14898E+00   0.10575E+01
   0.55301E+01   0.14904E+00   0.10576E+01
   0.55301E+01   0.14910E+00   0.10575E+01
   0.55301E+01   0.14916E+00   0.10575E+01
   0.55301E+01   0.14922E+00   0.10575E+01
   0.55301E+01   0.14928E+00   0.10575E+01
   0.55301E+01   0.14934E+00   0.10574E+01
   0.55301E+01   0.14940E+00   0.10574E+01
   0.55301E+01   0.14946E+00   0.10573E+01
   0.55301E+01   0.14952E+00   0.10573E+01
   0.55301E+01   0.14957E+00   0.10574E+01
   0.55301E+01   0.14963E+00   0.10575E+01
   0.55301E+01   0.14969E+00   0.10576E+01
   0.55301E+01   0.14975E+00   0.10575E+01
   0.55301E+01   0.14981E+00   0.10574E+01
   0.55301E+01   0.14987E+00   0.10576E+01
   0.55301E+01   0.14993E+00   0.10575E+01
   0.55401E+01   0.14999E+00   0.10576E+01
   0.55401E+01   0.15005E+00   0.10575E+01
   0.55401E+01   0.15011E+00   0.10576E+01
   0.55401E+01   0.15017E+00   0.10577E+01
   0.55401E+01   0.15023E+00   0.10576E+01
   0.55401E+01   0.15029E+00   0.10576E+01
   0.55401E+01   0.15035E+00   0.10574E+01
   0.55401E+01   0.15041E+00   0.10574E+01
   0.55401E+01   0.15047E+00   0.10574E+01
   0.55401E+01   0.15053E+00   0.10574E+01
   0.55401E+01   0.15059E+00   0.10572E+01
   0.55401E+01   0.15065E+00   0.10573E+01
   0.55401E+01   0.15071E+00   0.10573E+01
   0.55401E+01   0.15077E+00   0.10572E+01
   0.55401E+01   0.15083E+00   0.10571E+01
   0.55401E+01   0.15090E+00   0.10572E+01
   0.55301E+01   0.15096E+00   0.10570E+01
   0.55401E+01   0.15102E+00   0.10568E+01
   0.55301E+01   0.15108E+00   0.10568E+01
   0.55401E+01   0.15114E+00   0.10569E+01
   0.55401E+01   0.15120E+00   0.10568E+01
   0.55401E+01   0.15126E+00   0.10567E+01
   0.55401E+01   0.15132E+00   0.10568E+01
   0.55401E+01   0.15138E+00   0.10568E+01
   0.55401E+01   0.15144E+00   0.10568E+01
   0.55401E+01   0.15150E+00   0.10568E+01
   0.55401E+01   0.15156E+00   0.10568E+01
   0.55401E+01   0.15162E+00   0.10567E+01
   0.55401E+01   0.15168E+00   0.10567E+01
   0.55401E+01   0.15174E+00   0.10566E+01
   0.55401E+01   0.15180E+00   0.10565E+01
   0.55401E+01   0.15186E+00   0.10563E+01
   0.55401E+01   0.15192E+00   0.10563E+01
   0.55401E+01   0.15198E+00   0.10562E+01
   0.55401E+01   0.15204E+00   0.10562E+01
   0.55401E+01   0.15211E+00   0.10562E+01
   0.55401E+01   0.15217E+00   0.10564E+01
   0.55401E+01   0.15223E+00   0.10564E+01
   0.55401E+01   0.15229E+00   0.10563E+01
   0.55401E+01   0.15235E+00   0.10563E+01
   0.55401E+01   0.15241E+00   0.10564E+01
   0.55401E+01   0.15247E+00   0.10563E+01
   0.55401E+01   0.15253E+00   0.10563E+01
   0.55401E+01   0.15259E+00   0.10563E+01
   0.55401E+01   0.15265E+00   0.10564E+01
   0.55401E+01   0.15271E+00   0.10561E+01
   0.55401E+01   0.15278E+00   0.10558E+01
   0.55401E+01   0.15284E+00   0.10558E+01
   0.55401E+01   0.15290E+00   0.10559E+01
   0.55401E+01   0.15296E+00   0.10560E+01
   0.55401E+01   0.15302E+00   0.10558E+01
   0.55401E+01   0.15308E+00   0.10559E+01
   0.55401E+01   0.15314E+00   0.10559E+01
   0.55401E+01   0.15320E+00   0.10558E+01
   0.55401E+01   0.15326E+00   0.10559E+01
   0.55401E+01   0.15333E+00   0.10558E+01
   0.55401E+01   0.15339E+00   0.10559E+01
   0.55401E+01   0.15345E+00   0.10558E+01
   0.55401E+01   0.15351E+00   0.10559E+01
   0.55401E+01   0.15357E+00   0.10558E+01
   0.55401E+01   0.15363E+00   0.10559E+01
   0.55401E+01   0.15369E+00   0.10558E+01
   0.55401E+01   0.15376E+00   0.10558E+01
   0.55401E+01   0.15382E+00   0.10558E+01
   0.55401E+01   0.15388E+00   0.10559E+01
   0.55401E+01   0.15394E+00   0.10558E+01
   0.55401E+01   0.15400E+00   0.10559E+01
   0.55401E+01   0.15406E+00   0.10559E+01
   0.55401E+01   0.15412E+00   0.10560E+01
   0.55401E+01   0.15419E+00   0.10560E+01
   0.55401E+01   0.15425E+00   0.10561E+01
   0.55401E+01   0.15431E+00   0.10561E+01
   0.55401E+01   0.15437E+00   0.10562E+01
   0.55401E+01   0.15443E+00   0.10562E+01
   0.55401E+01   0.15449E+00   0.10561E+01
   0.55401E+01   0.15456E+00   0.10562E+01
   0.55401E+01   0.15462E+00   0.10562E+01
   0.55401E+01   0.15468E+00   0.10563E+01
   0.55501E+01   0.15474E+00   0.10563E+01
   0.55401E+01   0.15480E+00   0.10563E+01
   0.55501E+01   0.15486E+00   0.10563E+01
   0.55501E+01   0.15493E+00   0.10563E+01
   0.55501E+01   0.15499E+00   0.10563E+01
   0.55501E+01   0.15505E+00   0.10563E+01
   0.55501E+01   0.15511E+00   0.10563E+01
   0.55501E+01   0.15517E+00   0.10563E+01
   0.55501E+01   0.15524E+00   0.10564E+01
   0.55501E+01   0.15530E+00   0.10564E+01
   0.55501E+01   0.15536E+00   0.10563E+01
   0.55501E+01   0.15542E+00   0.10564E+01
   0.55501E+01   0.15548E+00   0.10564E+01
   0.55501E+01   0.15555E+00   0.10565E+01
   0.55501E+01   0.15561E+00   0.10564E+01
   0.55501E+01   0.15567E+00   0.10564E+01
   0.55501E+01   0.15573E+00   0.10565E+01
   0.55501E+01   0.15580E+00   0.10564E+01
   0.55501E+01   0.15586E+00   0.10564E+01
   0.55501E+01   0.15592E+00   0.10563E+01
   0.55501E+01   0.15598E+00   0.10563E+01
   0.55501E+01   0.15604E+00   0.10562E+01
   0.55501E+01   0.15611E+00   0.10562E+01
   0.55501E+01   0.15617E+00   0.10562E+01
   0.55501E+01   0.15623E+00   0.10562E+01
   0.55501E+01   0.15629E+00   0.10563E+01
   0.55501E+01   0.15636E+00   0.10563E+01
   0.55501E+01   0.15642E+00   0.10562E+01
   0.55501E+01   0.15648E+00   0.10562E+01
   0.55501E+01   0.15654E+00   0.10561E+01
   0.55501E+01   0.15661E+00   0.10561E+01
   0.55501E+01   0.15667E+00   0.10561E+01
   0.55501E+01   0.15673E+00   0.10560E+01
   0.55501E+01   0.15679E+00   0.10559E+01
   0.55501E+01   0.15686E+00   0.10560E+01
   0.55501E+01   0.15692E+00   0.10558E+01
   0.55501E+01   0.15698E+00   0.10559E+01
   0.55501E+01   0.15705E+00   0.10559E+01
   0.55501E+01   0.15711E+00   0.10558E+01
   0.55501E+01   0.15717E+00   0.10560E+01
   0.55501E+01   0.15723E+00   0.10560E+01
   0.55501E+01   0.15730E+00   0.10560E+01
   0.55501E+01   0.15736E+00   0.10561E+01
   0.55501E+01   0.15742E+00   0.10560E+01
   0.55501E+01   0.15749E+00   0.10561E+01
   0.55501E+01   0.15755E+00   0.10563E+01
   0.55501E+01   0.15761E+00   0.10561E+01
   0.55501E+01   0.15767E+00   0.10562E+01
   0.55501E+01   0.15774E+00   0.10562E+01
   0.55501E+01   0.15780E+00   0.10559E+01
   0.55501E+01   0.15786E+00   0.10559E+01
   0.55501E+01   0.15793E+00   0.10558E+01
   0.55501E+01   0.15799E+00   0.10558E+01
   0.55501E+01   0.15805E+00   0.10558E+01
   0.55501E+01   0.15812E+00   0.10557E+01
   0.55501E+01   0.15818E+00   0.10558E+01
   0.55501E+01   0.15824E+00   0.10558E+01
   0.55501E+01   0.15831E+00   0.10559E+01
   0.55501E+01   0.15837E+00   0.10559E+01
   0.55501E+01   0.15843E+00   0.10559E+01
   0.55501E+01   0.15849E+00   0.10558E+01
   0.55501E+01   0.15856E+00   0.10558E+01
   0.55601E+01   0.15862E+00   0.10560E+01
   0.55501E+01   0.15868E+00   0.10558E+01
   0.55501E+01   0.15875E+00   0.10558E+01
   0.55501E+01   0.15881E+00   0.10558E+01
   0.55601E+01   0.15888E+00   0.10558E+01
   0.55601E+01   0.15894E+00   0.10559E+01
   0.55601E+01   0.15900E+00   0.10559E+01
   0.55601E+01   0.15907E+00   0.10558E+01
   0.55601E+01   0.15913E+00   0.10557E+01
   0.55601E+01   0.15919E+00   0.10555E+01
   0.55601E+01   0.15926E+00   0.10555E+01
   0.55601E+01   0.15932E+00   0.10554E+01
   0.55501E+01   0.15938E+00   0.10553E+01
   0.55601E+01   0.15945E+00   0.10554E+01
   0.55501E+01   0.15951E+00   0.10552E+01
   0.55501E+01   0.15957E+00   0.10552E+01
   0.55501E+01   0.15964E+00   0.10551E+01
   0.55601E+01   0.15970E+00   0.10554E+01
   0.55601E+01   0.15977E+00   0.10553E+01
   0.55501E+01   0.15983E+00   0.10552E+01
   0.55601E+01   0.15989E+00   0.10552E+01
   0.55601E+01   0.15996E+00   0.10552E+01
   0.55601E+01   0.16002E+00   0.10552E+01
   0.55601E+01   0.16009E+00   0.10552E+01
   0.55601E+01   0.16015E+00   0.10552E+01
   0.55601E+01   0.16021E+00   0.10552E+01
   0.55601E+01   0.16028E+00   0.10552E+01
   0.55601E+01   0.16034E+00   0.10552E+01
   0.55601E+01   0.16041E+00   0.10552E+01
   0.55601E+01   0.16047E+00   0.10552E+01
   0.55601E+01   0.16053E+00   0.10552E+01
   0.55601E+01   0.16060E+00   0.10552E+01
   0.55601E+01   0.16066E+00   0.10552E+01
   0.55601E+01   0.16073E+00   0.10552E+01
   0.55601E+01   0.16079E+00   0.10553E+01
   0.55601E+01   0.16085E+00   0.10553E+01
   0.55601E+01   0.16092E+00   0.10553E+01
   0.55601E+01   0.16098E+00   0.10553E+01
   0.55601E+01   0.16105E+00   0.10553E+01
   0.55601E+01   0.16111E+00   0.10553E+01
   0.55601E+01   0.16118E+00   0.10553E+01
   0.55601E+01   0.16124E+00   0.10553E+01
   0.55601E+01   0.16131E+00   0.10553E+01
   0.55601E+01   0.16137E+00   0.10553E+01
   0.55601E+01   0.16143E+00   0.10553E+01
   0.55601E+01   0.16150E+00   0.10554E+01
   0.55601E+01   0.16156E+00   0.10553E+01
   0.55601E+01   0.16163E+00   0.10553E+01
   0.55601E+01   0.16169E+00   0.10554E+01
   0.55601E+01   0.16176E+00   0.10554E+01
   0.55601E+01   0.16182E+00   0.10554E+01
   0.55601E+01   0.16189E+00   0.10554E+01
   0.55601E+01   0.16195E+00   0.10553E+01
   0.55601E+01   0.16202E+00   0.10553E+01
   0.55601E+01   0.16208E+00   0.10554E+01
   0.55601E+01   0.16215E+00   0.10553E+01
   0.55701E+01   0.16221E+00   0.10553E+01
   0.55601E+01   0.16227E+00   0.10552E+01
   0.55601E+01   0.16234E+00   0.10552E+01
   0.55601E+01   0.16240E+00   0.10551E+01
   0.55601E+01   0.16247E+00   0.10550E+01
   0.55601E+01   0.16253E+00   0.10551E+01
   0.55601E+01   0.16260E+00   0.10550E+01
   0.55701E+01   0.16266E+00   0.10551E+01
   0.55601E+01   0.16273E+00   0.10550E+01
   0.55701E+01   0.16279E+00   0.10551E+01
   0.55701E+01   0.16286E+00   0.10551E+01
   0.55601E+01   0.16292E+00   0.10548E+01
   0.55601E+01   0.16299E+00   0.10549E+01
   0.55601E+01   0.16305E+00   0.10547E+01
   0.55601E+01   0.16312E+00   0.10548E+01
   0.55601E+01   0.16319E+00   0.10548E+01
   0.55601E+01   0.16325E+00   0.10546E+01
   0.55601E+01   0.16332E+00   0.10546E+01
   0.55601E+01   0.16338E+00   0.10547E+01
   0.55601E+01   0.16345E+00   0.10548E+01
   0.55701E+01   0.16351E+00   0.10550E+01
   0.55701E+01   0.16358E+00   0.10549E+01
   0.55701E+01   0.16364E+00   0.10550E+01
   0.55701E+01   0.16371E+00   0.10548E+01
   0.55701E+01   0.16377E+00   0.10548E+01
   0.55701E+01   0.16384E+00   0.10548E+01
   0.55701E+01   0.16390E+00   0.10549E+01
   0.55701E+01   0.16397E+00   0.10549E+01
   0.55701E+01   0.16403E+00   0.10549E+01
   0.55701E+01   0.16410E+00   0.10549E+01
   0.55701E+01   0.16417E+00   0.10549E+01
   0.55701E+01   0.16423E+00   0.10550E+01
   0.55701E+01   0.16430E+00   0.10551E+01
   0.55701E+01   0.16436E+00   0.10550E+01
   0.55701E+01   0.16443E+00   0.10550E+01
   0.55701E+01   0.16449E+00   0.10549E+01
   0.55701E+01   0.16456E+00   0.10547E+01
   0.55701E+01   0.16463E+00   0.10547E+01
   0.55701E+01   0.16469E+00   0.10546E+01
   0.55701E+01   0.16476E+00   0.10545E+01
   0.55701E+01   0.16482E+00   0.10545E+01
   0.55701E+01   0.16489E+00   0.10544E+01
   0.55701E+01   0.16495E+00   0.10543E+01
   0.55701E+01   0.16502E+00   0.10543E+01
   0.55701E+01   0.16509E+00   0.10543E+01
   0.55701E+01   0.16515E+00   0.10542E+01
   0.55701E+01   0.16522E+00   0.10539E+01
   0.55701E+01   0.16528E+00   0.10541E+01
   0.55701E+01   0.16535E+00   0.10539E+01
   0.55701E+01   0.16542E+00   0.10539E+01
   0.55701E+01   0.16548E+00   0.10539E+01
   0.55701E+01   0.16555E+00   0.10539E+01
   0.55701E+01   0.16562E+00   0.10537E+01
   0.55701E+01   0.16568E+00   0.10538E+01
   0.55701E+01   0.16575E+00   0.10539E+01
   0.55701E+01   0.16581E+00   0.10541E+01
   0.55701E+01   0.16588E+00   0.10542E+01
   0.55701E+01   0.16595E+00   0.10543E+01
   0.55701E+01   0.16601E+00   0.10544E+01
   0.55701E+01   0.16608E+00   0.10544E+01
   0.55701E+01   0.16615E+00   0.10542E+01
   0.55701E+01   0.16621E+00   0.10541E+01
   0.55701E+01   0.16628E+00   0.10543E+01
   0.55701E+01   0.16634E+00   0.10541E+01
   0.55701E+01   0.16641E+00   0.10543E+01
   0.55701E+01   0.16648E+00   0.10543E+01
   0.55701E+01   0.16654E+00   0.10540E+01
   0.55701E+01   0.16661E+00   0.10539E+01
   0.55701E+01   0.16668E+00   0.10539E+01
   0.55701E+01   0.16674E+00   0.10539E+01
   0.55701E+01   0.16681E+00   0.10541E+01
   0.55701E+01   0.16688E+00   0.10541E+01
   0.55701E+01   0.16694E+00   0.10541E+01
   0.55701E+01   0.16701E+00   0.10541E+01
   0.55701E+01   0.16708E+00   0.10541E+01
   0.55701E+01   0.16714E+00   0.10541E+01
   0.55701E+01   0.16721E+00   0.10541E+01
   0.55701E+01   0.16728E+00   0.10540E+01
   0.55701E+01   0.16734E+00   0.10541E+01
   0.55701E+01   0.16741E+00   0.10541E+01
   0.55701E+01   0.16748E+00   0.10542E+01
   0.55801E+01   0.16754E+00   0.10543E+01
   0.55801E+01   0.16761E+00   0.10543E+01
   0.55801E+01   0.16768E+00   0.10543E+01
   0.55801E+01   0.16775E+00   0.10543E+01
   0.55801E+01   0.16781E+00   0.10543E+01
   0.55801E+01   0.16788E+00   0.10543E+01
   0.55801E+01   0.16795E+00   0.10543E+01
   0.55801E+01   0.16801E+00   0.10542E+01
   0.55801E+01   0.16808E+00   0.10543E+01
   0.55801E+01   0.16815E+00   0.10543E+01
   0.55801E+01   0.16822E+00   0.10543E+01
   0.55801E+01   0.16828E+00   0.10543E+01
   0.55801E+01   0.16835E+00   0.10543E+01
   0.55801E+01   0.16842E+00   0.10543E+01
   0.55801E+01   0.16848E+00   0.10543E+01
   0.55801E+01   0.16855E+00   0.10543E+01
   0.55801E+01   0.16862E+00   0.10543E+01
   0.55801E+01   0.16869E+00   0.10544E+01
   0.55801E+01   0.16875E+00   0.10543E+01
   0.55801E+01   0.16882E+00   0.10543E+01
   0.55801E+01   0.16889E+00   0.10544E+01
   0.55801E+01   0.16896E+00   0.10543E+01
   0.55801E+01   0.16902E+00   0.10543E+01
   0.55801E+01   0.16909E+00   0.10544E+01
   0.55801E+01   0.16916E+00   0.10543E+01
   0.55801E+01   0.16923E+00   0.10543E+01
   0.55801E+01   0.16929E+00   0.10542E+01
   0.55801E+01   0.16936E+00   0.10542E+01
   0.55801E+01   0.16943E+00   0.10542E+01
   0.55801E+01   0.16950E+00   0.10542E+01
   0.55801E+01   0.16956E+00   0.10542E+01
   0.55801E+01   0.16963E+00   0.10543E+01
   0.55801E+01   0.16970E+00   0.10542E+01
   0.55801E+01   0.16977E+00   0.10542E+01
   0.55801E+01   0.16984E+00   0.10542E+01
   0.55801E+01   0.16990E+00   0.10542E+01
   0.55801E+01   0.16997E+00   0.10542E+01
   0.55801E+01   0.17004E+00   0.10541E+01
   0.55801E+01   0.17011E+00   0.10542E+01
   0.55801E+01   0.17018E+00   0.10541E+01
   0.55801E+01   0.17024E+00   0.10541E+01
   0.55801E+01   0.17031E+00   0.10542E+01
   0.55801E+01   0.17038E+00   0.10542E+01
   0.55801E+01   0.17045E+00   0.10542E+01
   0.55801E+01   0.17052E+00   0.10540E+01
   0.55801E+01   0.17058E+00   0.10541E+01
   0.55801E+01   0.17065E+00   0.10540E+01
   0.55801E+01   0.17072E+00   0.10540E+01
   0.55801E+01   0.17079E+00   0.10540E+01
   0.55801E+01   0.17086E+00   0.10540E+01
   0.55801E+01   0.17093E+00   0.10540E+01
   0.55801E+01   0.17099E+00   0.10540E+01
   0.55801E+01   0.17106E+00   0.10540E+01
   0.55801E+01   0.17113E+00   0.10539E+01
   0.55801E+01   0.17120E+00   0.10539E+01
   0.55801E+01   0.17127E+00   0.10539E+01
   0.55801E+01   0.17134E+00   0.10540E+01
   0.55801E+01   0.17140E+00   0.10540E+01
   0.55801E+01   0.17147E+00   0.10540E+01
   0.55801E+01   0.17154E+00   0.10539E+01
   0.55801E+01   0.17161E+00   0.10539E+01
   0.55801E+01   0.17168E+00   0.10539E+01
   0.55801E+01   0.17175E+00   0.10538E+01
   0.55801E+01   0.17182E+00   0.10538E+01
   0.55801E+01   0.17188E+00   0.10538E+01
   0.55801E+01   0.17195E+00   0.10537E+01
   0.55801E+01   0.17202E+00   0.10537E+01
   0.55801E+01   0.17209E+00   0.10537E+01
   0.55801E+01   0.17216E+00   0.10537E+01
   0.55801E+01   0.17223E+00   0.10538E+01
   0.55801E+01   0.17230E+00   0.10538E+01
   0.55801E+01   0.17237E+00   0.10537E+01
   0.55801E+01   0.17243E+00   0.10537E+01
   0.55801E+01   0.17250E+00   0.10536E+01
   0.55801E+01   0.17257E+00   0.10537E+01
   0.55801E+01   0.17264E+00   0.10536E+01
   0.55801E+01   0.17271E+00   0.10536E+01
   0.55801E+01   0.17278E+00   0.10536E+01
   0.55801E+01   0.17285E+00   0.10536E+01
   0.55801E+01   0.17292E+00   0.10536E+01
   0.55901E+01   0.17299E+00   0.10536E+01
   0.55901E+01   0.17305E+00   0.10536E+01
   0.55901E+01   0.17312E+00   0.10536E+01
   0.55901E+01   0.17319E+00   0.10535E+01
   0.55901E+01   0.17326E+00   0.10534E+01
   0.55901E+01   0.17333E+00   0.10535E+01
   0.55901E+01   0.17340E+00   0.10534E+01
   0.55901E+01   0.17347E+00   0.10534E+01
   0.55901E+01   0.17354E+00   0.10534E+01
   0.55901E+01   0.17361E+00   0.10533E+01
   0.55901E+01   0.17368E+00   0.10533E+01
   0.55901E+01   0.17375E+00   0.10534E+01
   0.55901E+01   0.17382E+00   0.10534E+01
   0.55901E+01   0.17389E+00   0.10534E+01
   0.55901E+01   0.17396E+00   0.10534E+01
   0.55901E+01   0.17403E+00   0.10534E+01
   0.55901E+01   0.17410E+00   0.10534E+01
   0.55901E+01   0.17416E+00   0.10533E+01
   0.55901E+01   0.17423E+00   0.10533E+01
   0.55901E+01   0.17430E+00   0.10533E+01
   0.55901E+01   0.17437E+00   0.10533E+01
   0.55901E+01   0.17444E+00   0.10533E+01
   0.55901E+01   0.17451E+00   0.10534E+01
   0.55901E+01   0.17458E+00   0.10533E+01
   0.55901E+01   0.17465E+00   0.10533E+01
   0.55901E+01   0.17472E+00   0.10533E+01
   0.55901E+01   0.17479E+00   0.10534E+01
   0.55901E+01   0.17486E+00   0.10534E+01
   0.55901E+01   0.17493E+00   0.10534E+01
   0.55901E+01   0.17500E+00   0.10534E+01
   0.55901E+01   0.17507E+00   0.10534E+01
   0.55901E+01   0.17514E+00   0.10535E+01
   0.55901E+01   0.17521E+00   0.10535E+01
   0.55901E+01   0.17528E+00   0.10535E+01
   0.55901E+01   0.17535E+00   0.10534E+01
   0.55901E+01   0.17542E+00   0.10535E+01
   0.55901E+01   0.17549E+00   0.10535E+01
   0.55901E+01   0.17556E+00   0.10535E+01
   0.55901E+01   0.17563E+00   0.10536E+01
   0.55901E+01   0.17570E+00   0.10536E+01
   0.55901E+01   0.17577E+00   0.10536E+01
   0.55901E+01   0.17584E+00   0.10536E+01
   0.55901E+01   0.17591E+00   0.10535E+01
   0.55901E+01   0.17598E+00   0.10536E+01
   0.55901E+01   0.17605E+00   0.10535E+01
   0.55901E+01   0.17612E+00   0.10534E+01
   0.55901E+01   0.17619E+00   0.10534E+01
   0.55901E+01   0.17626E+00   0.10533E+01
   0.55901E+01   0.17633E+00   0.10533E+01
   0.55901E+01   0.17641E+00   0.10533E+01
   0.55901E+01   0.17648E+00   0.10531E+01
   0.55901E+01   0.17655E+00   0.10531E+01
   0.55901E+01   0.17662E+00   0.10531E+01
   0.55901E+01   0.17669E+00   0.10532E+01
   0.55901E+01   0.17676E+00   0.10532E+01
   0.55901E+01   0.17683E+00   0.10533E+01
   0.55901E+01   0.17690E+00   0.10533E+01
   0.55901E+01   0.17697E+00   0.10533E+01
   0.55901E+01   0.17704E+00   0.10533E+01
   0.55901E+01   0.17711E+00   0.10531E+01
   0.55901E+01   0.17718E+00   0.10531E+01
   0.55901E+01   0.17725E+00   0.10531E+01
   0.55901E+01   0.17732E+00   0.10532E+01
   0.55901E+01   0.17739E+00   0.10532E+01
   0.55901E+01   0.17747E+00   0.10531E+01
   0.56001E+01   0.17754E+00   0.10531E+01
   0.56001E+01   0.17761E+00   0.10531E+01
   0.56001E+01   0.17768E+00   0.10531E+01
   0.56001E+01   0.17775E+00   0.10531E+01
   0.56001E+01   0.17782E+00   0.10531E+01
   0.56001E+01   0.17789E+00   0.10531E+01
   0.56001E+01   0.17796E+00   0.10530E+01
   0.55901E+01   0.17803E+00   0.10530E+01
   0.55901E+01   0.17810E+00   0.10529E+01
   0.56001E+01   0.17818E+00   0.10528E+01
   0.56001E+01   0.17825E+00   0.10529E+01
   0.55901E+01   0.17832E+00   0.10528E+01
   0.55901E+01   0.17839E+00   0.10527E+01
   0.56001E+01   0.17846E+00   0.10526E+01
   0.56001E+01   0.17853E+00   0.10526E+01
   0.56001E+01   0.17860E+00   0.10527E+01
   0.56001E+01   0.17867E+00   0.10527E+01
   0.56001E+01   0.17875E+00   0.10527E+01
   0.56001E+01   0.17882E+00   0.10528E+01
   0.56001E+01   0.17889E+00   0.10528E+01
   0.56001E+01   0.17896E+00   0.10529E+01
   0.56001E+01   0.17903E+00   0.10528E+01
   0.56001E+01   0.17910E+00   0.10529E+01
   0.56001E+01   0.17918E+00   0.10529E+01
   0.56001E+01   0.17925E+00   0.10529E+01
   0.56001E+01   0.17932E+00   0.10531E+01
   0.56001E+01   0.17939E+00   0.10531E+01
   0.56001E+01   0.17946E+00   0.10530E+01
   0.56001E+01   0.17953E+00   0.10529E+01
   0.56001E+01   0.17961E+00   0.10529E+01
   0.56001E+01   0.17968E+00   0.10530E+01
   0.56001E+01   0.17975E+00   0.10531E+01
   0.56001E+01   0.17982E+00   0.10530E+01
   0.56001E+01   0.17989E+00   0.10529E+01
   0.56001E+01   0.17996E+00   0.10527E+01
   0.56001E+01   0.18004E+00   0.10528E+01
   0.56001E+01   0.18011E+00   0.10527E+01
   0.56001E+01   0.18018E+00   0.10528E+01
   0.56001E+01   0.18025E+00   0.10527E+01
   0.56001E+01   0.18032E+00   0.10526E+01
   0.56001E+01   0.18040E+00   0.10526E+01
   0.56001E+01   0.18047E+00   0.10525E+01
   0.56001E+01   0.18054E+00   0.10524E+01
   0.56001E+01   0.18061E+00   0.10524E+01
   0.56001E+01   0.18068E+00   0.10524E+01
   0.56001E+01   0.18076E+00   0.10521E+01
   0.56001E+01   0.18083E+00   0.10520E+01
   0.56001E+01   0.18090E+00   0.10520E+01
   0.56001E+01   0.18097E+00   0.10519E+01
   0.56001E+01   0.18105E+00   0.10520E+01
   0.56001E+01   0.18112E+00   0.10521E+01
   0.56001E+01   0.18119E+00   0.10522E+01
   0.56001E+01   0.18126E+00   0.10523E+01
   0.56001E+01   0.18134E+00   0.10523E+01
   0.56001E+01   0.18141E+00   0.10525E+01
   0.56001E+01   0.18148E+00   0.10524E+01
   0.56001E+01   0.18155E+00   0.10525E+01
   0.56001E+01   0.18163E+00   0.10523E+01
   0.56001E+01   0.18170E+00   0.10523E+01
   0.56001E+01   0.18177E+00   0.10523E+01
   0.56001E+01   0.18184E+00   0.10523E+01
   0.56001E+01   0.18192E+00   0.10523E+01
   0.56001E+01   0.18199E+00   0.10522E+01
   0.56001E+01   0.18206E+00   0.10523E+01
   0.56001E+01   0.18213E+00   0.10523E+01
   0.56001E+01   0.18221E+00   0.10523E+01
   0.56001E+01   0.18228E+00   0.10523E+01
   0.56001E+01   0.18235E+00   0.10524E+01
   0.56001E+01   0.18243E+00   0.10524E+01
   0.56001E+01   0.18250E+00   0.10524E+01
   0.56001E+01   0.18257E+00   0.10524E+01
   0.56001E+01   0.18264E+00   0.10524E+01
   0.56101E+01   0.18272E+00   0.10524E+01
   0.56101E+01   0.18279E+00   0.10525E+01
   0.56101E+01   0.18286E+00   0.10524E+01
   0.56101E+01   0.18294E+00   0.10525E+01
   0.56101E+01   0.18301E+00   0.10524E+01
   0.56101E+01   0.18308E+00   0.10525E+01
   0.56101E+01   0.18316E+00   0.10524E+01
   0.56101E+01   0.18323E+00   0.10526E+01
   0.56101E+01   0.18330E+00   0.10525E+01
   0.56101E+01   0.18338E+00   0.10526E+01
   0.56101E+01   0.18345E+00   0.10526E+01
   0.56101E+01   0.18352E+00   0.10526E+01
   0.56101E+01   0.18360E+00   0.10526E+01
   0.56101E+01   0.18367E+00   0.10525E+01
   0.56101E+01   0.18374E+00   0.10525E+01
   0.56101E+01   0.18382E+00   0.10525E+01
   0.56101E+01   0.18389E+00   0.10526E+01
   0.56101E+01   0.18396E+00   0.10526E+01
   0.56101E+01   0.18404E+00   0.10526E+01
   0.56101E+01   0.18411E+00   0.10526E+01
   0.56101E+01   0.18418E+00   0.10526E+01
   0.56101E+01   0.18426E+00   0.10527E+01
   0.56101E+01   0.18433E+00   0.10528E+01
   0.56101E+01   0.18440E+00   0.10528E+01
   0.56101E+01   0.18448E+00   0.10528E+01
   0.56101E+01   0.18455E+00   0.10529E+01
   0.56101E+01   0.18462E+00   0.10529E+01
   0.56101E+01   0.18470E+00   0.10528E+01
   0.56101E+01   0.18477E+00   0.10528E+01
   0.56101E+01   0.18485E+00   0.10528E+01
   0.56101E+01   0.18492E+00   0.10527E+01
   0.56101E+01   0.18499E+00   0.10527E+01
   0.56101E+01   0.18507E+00   0.10528E+01
   0.56101E+01   0.18514E+00   0.10528E+01
   0.56101E+01   0.18522E+00   0.10528E+01
   0.56101E+01   0.18529E+00   0.10528E+01
   0.56101E+01   0.18536E+00   0.10528E+01
   0.56101E+01   0.18544E+00   0.10528E+01
   0.56101E+01   0.18551E+00   0.10529E+01
   0.56101E+01   0.18559E+00   0.10527E+01
   0.56101E+01   0.18566E+00   0.10527E+01
   0.56101E+01   0.18573E+00   0.10528E+01
   0.56101E+01   0.18581E+00   0.10528E+01
   0.56101E+01   0.18588E+00   0.10526E+01
   0.56101E+01   0.18596E+00   0.10527E+01
   0.56101E+01   0.18603E+00   0.10527E+01
   0.56101E+01   0.18611E+00   0.10526E+01
   0.56101E+01   0.18618E+00   0.10526E+01
   0.56101E+01   0.18625E+00   0.10527E+01
   0.56101E+01   0.18633E+00   0.10526E+01
   0.56101E+01   0.18640E+00   0.10526E+01
   0.56101E+01   0.18648E+00   0.10526E+01
   0.56101E+01   0.18655E+00   0.10527E+01
   0.56101E+01   0.18663E+00   0.10527E+01
   0.56101E+01   0.18670E+00   0.10526E+01
   0.56101E+01   0.18678E+00   0.10526E+01
   0.56101E+01   0.18685E+00   0.10526E+01
   0.56201E+01   0.18693E+00   0.10525E+01
   0.56201E+01   0.18700E+00   0.10525E+01
   0.56201E+01   0.18707E+00   0.10523E+01
   0.56201E+01   0.18715E+00   0.10523E+01
   0.56201E+01   0.18722E+00   0.10522E+01
   0.56201E+01   0.18730E+00   0.10523E+01
   0.56201E+01   0.18737E+00   0.10522E+01
   0.56201E+01   0.18745E+00   0.10524E+01
   0.56201E+01   0.18752E+00   0.10522E+01
   0.56201E+01   0.18760E+00   0.10522E+01
   0.56201E+01   0.18767E+00   0.10523E+01
   0.56201E+01   0.18775E+00   0.10523E+01
   0.56201E+01   0.18782E+00   0.10523E+01
   0.56201E+01   0.18790E+00   0.10524E+01
   0.56201E+01   0.18797E+00   0.10523E+01
   0.56201E+01   0.18805E+00   0.10524E+01
   0.56201E+01   0.18812E+00   0.10525E+01
   0.56201E+01   0.18820E+00   0.10525E+01
   0.56201E+01   0.18827E+00   0.10527E+01
   0.56201E+01   0.18835E+00   0.10525E+01
   0.56201E+01   0.18842E+00   0.10527E+01
   0.56201E+01   0.18850E+00   0.10526E+01
   0.56201E+01   0.18858E+00   0.10525E+01
   0.56201E+01   0.18865E+00   0.10525E+01
   0.56201E+01   0.18873E+00   0.10524E+01
   0.56201E+01   0.18880E+00   0.10523E+01
   0.56201E+01   0.18888E+00   0.10523E+01
   0.56201E+01   0.18895E+00   0.10522E+01
   0.56201E+01   0.18903E+00   0.10521E+01
   0.56201E+01   0.18910E+00   0.10522E+01
   0.56201E+01   0.18918E+00   0.10520E+01
   0.56201E+01   0.18925E+00   0.10520E+01
   0.56201E+01   0.18933E+00   0.10521E+01
   0.56201E+01   0.18941E+00   0.10521E+01
   0.56201E+01   0.18948E+00   0.10520E+01
   0.56201E+01   0.18956E+00   0.10520E+01
   0.56201E+01   0.18963E+00   0.10521E+01
   0.56201E+01   0.18971E+00   0.10521E+01
   0.56201E+01   0.18978E+00   0.10521E+01
   0.56201E+01   0.18986E+00   0.10521E+01
   0.56201E+01   0.18994E+00   0.10520E+01
   0.56201E+01   0.19001E+00   0.10521E+01
   0.56201E+01   0.19009E+00   0.10521E+01
   0.56201E+01   0.19016E+00   0.10521E+01
   0.56201E+01   0.19024E+00   0.10521E+01
   0.56201E+01   0.19032E+00   0.10521E+01
   0.56201E+01   0.19039E+00   0.10522E+01
   0.56201E+01   0.19047E+00   0.10522E+01
   0.56201E+01   0.19054E+00   0.10523E+01
   0.56201E+01   0.19062E+00   0.10521E+01
   0.56201E+01   0.19070E+00   0.10522E+01
   0.56201E+01   0.19077E+00   0.10520E+01
   0.56201E+01   0.19085E+00   0.10520E+01
   0.56201E+01   0.19093E+00   0.10520E+01
   0.56201E+01   0.19100E+00   0.10520E+01
   0.56201E+01   0.19108E+00   0.10520E+01
   0.56201E+01   0.19115E+00   0.10520E+01
   0.56201E+01   0.19123E+00   0.10521E+01
   0.56201E+01   0.19131E+00   0.10521E+01
   0.56201E+01   0.19138E+00   0.10522E+01
   0.56201E+01   0.19146E+00   0.10521E+01
   0.56201E+01   0.19154E+00   0.10521E+01
   0.56201E+01   0.19161E+00   0.10522E+01
   0.56301E+01   0.19169E+00   0.10522E+01
   0.56301E+01   0.19177E+00   0.10522E+01
   0.56301E+01   0.19184E+00   0.10521E+01
   0.56301E+01   0.19192E+00   0.10521E+01
   0.56301E+01   0.19200E+00   0.10522E+01
   0.56301E+01   0.19207E+00   0.10522E+01
   0.56301E+01   0.19215E+00   0.10523E+01
   0.56301E+01   0.19223E+00   0.10523E+01
   0.56301E+01   0.19230E+00   0.10523E+01
   0.56301E+01   0.19238E+00   0.10522E+01
   0.56301E+01   0.19246E+00   0.10521E+01
   0.56301E+01   0.19253E+00   0.10520E+01
   0.56301E+01   0.19261E+00   0.10521E+01
   0.56301E+01   0.19269E+00   0.10520E+01
   0.56301E+01   0.19276E+00   0.10520E+01
   0.56301E+01   0.19284E+00   0.10521E+01
   0.56301E+01   0.19292E+00   0.10521E+01
   0.56301E+01   0.19300E+00   0.10521E+01
   0.56301E+01   0.19307E+00   0.10521E+01
   0.56301E+01   0.19315E+00   0.10522E+01
   0.56301E+01   0.19323E+00   0.10521E+01
   0.56301E+01   0.19330E+00   0.10520E+01
   0.56301E+01   0.19338E+00   0.10521E+01
   0.56301E+01   0.19346E+00   0.10521E+01
   0.56301E+01   0.19354E+00   0.10522E+01
   0.56301E+01   0.19361E+00   0.10521E+01
   0.56301E+01   0.19369E+00   0.10520E+01
   0.56301E+01   0.19377E+00   0.10521E+01
   0.56301E+01   0.19385E+00   0.10519E+01
   0.56301E+01   0.19392E+00   0.10519E+01
   0.56301E+01   0.19400E+00   0.10520E+01
   0.56301E+01   0.19408E+00   0.10518E+01
   0.56301E+01   0.19416E+00   0.10517E+01
   0.56301E+01   0.19423E+00   0.10518E+01
   0.56301E+01   0.19431E+00   0.10518E+01
   0.56301E+01   0.19439E+00   0.10518E+01
   0.56301E+01   0.19447E+00   0.10519E+01
   0.56301E+01   0.19454E+00   0.10520E+01
   0.56301E+01   0.19462E+00   0.10520E+01
   0.56301E+01   0.19470E+00   0.10520E+01
   0.56301E+01   0.19478E+00   0.10521E+01
   0.56301E+01   0.19486E+00   0.10520E+01
   0.56301E+01   0.19493E+00   0.10522E+01
   0.56301E+01   0.19501E+00   0.10521E+01
   0.56301E+01   0.19509E+00   0.10521E+01
   0.56301E+01   0.19517E+00   0.10521E+01
   0.56301E+01   0.19524E+00   0.10519E+01
   0.56301E+01   0.19532E+00   0.10519E+01
   0.56301E+01   0.19540E+00   0.10520E+01
   0.56301E+01   0.19548E+00   0.10519E+01
   0.56301E+01   0.19556E+00   0.10519E+01
   0.56301E+01   0.19564E+00   0.10519E+01
   0.56301E+01   0.19571E+00   0.10520E+01
   0.56301E+01   0.19579E+00   0.10521E+01
   0.56301E+01   0.19587E+00   0.10519E+01
   0.56301E+01   0.19595E+00   0.10520E+01
   0.56301E+01   0.19603E+00   0.10520E+01
   0.56301E+01   0.19610E+00   0.10520E+01
   0.56301E+01   0.19618E+00   0.10520E+01
   0.56301E+01   0.19626E+00   0.10520E+01
   0.56301E+01   0.19634E+00   0.10521E+01
   0.56301E+01   0.19642E+00   0.10520E+01
   0.56301E+01   0.19650E+00   0.10520E+01
   0.56301E+01   0.19658E+00   0.10517E+01
   0.56301E+01   0.19665E+00   0.10516E+01
   0.56301E+01   0.19673E+00   0.10516E+01
   0.56401E+01   0.19681E+00   0.10518E+01
   0.56401E+01   0.19689E+00   0.10517E+01
   0.56401E+01   0.19697E+00   0.10518E+01
   0.56401E+01   0.19705E+00   0.10518E+01
   0.56401E+01   0.19713E+00   0.10516E+01
   0.56401E+01   0.19720E+00   0.10516E+01
   0.56401E+01   0.19728E+00   0.10515E+01
   0.56301E+01   0.19736E+00   0.10514E+01
   0.56301E+01   0.19744E+00   0.10513E+01
   0.56401E+01   0.19752E+00   0.10514E+01
   0.56301E+01   0.19760E+00   0.10513E+01
   0.56401E+01   0.19768E+00   0.10512E+01
   0.56401E+01   0.19776E+00   0.10511E+01
   0.56401E+01   0.19784E+00   0.10512E+01
   0.56401E+01   0.19791E+00   0.10513E+01
   0.56401E+01   0.19799E+00   0.10513E+01
   0.56401E+01   0.19807E+00   0.10514E+01
   0.56401E+01   0.19815E+00   0.10513E+01
   0.56401E+01   0.19823E+00   0.10513E+01
   0.56401E+01   0.19831E+00   0.10512E+01
   0.56301E+01   0.19839E+00   0.10509E+01
   0.56401E+01   0.19847E+00   0.10511E+01
   0.56401E+01   0.19855E+00   0.10512E+01
   0.56401E+01   0.19863E+00   0.10510E+01
   0.56401E+01   0.19871E+00   0.10512E+01
   0.56401E+01   0.19879E+00   0.10513E+01
   0.56401E+01   0.19887E+00   0.10514E+01
   0.56401E+01   0.19895E+00   0.10515E+01
   0.56401E+01   0.19902E+00   0.10515E+01
   0.56401E+01   0.19910E+00   0.10516E+01
   0.56401E+01   0.19918E+00   0.10516E+01
   0.56401E+01   0.19926E+00   0.10513E+01
   0.56401E+01   0.19934E+00   0.10511E+01
   0.56401E+01   0.19942E+00   0.10513E+01
   0.56401E+01   0.19950E+00   0.10513E+01
   0.56401E+01   0.19958E+00   0.10513E+01
   0.56401E+01   0.19966E+00   0.10513E+01
   0.56401E+01   0.19974E+00   0.10514E+01
   0.56401E+01   0.19982E+00   0.10513E+01
   0.56401E+01   0.19990E+00   0.10513E+01
   0.56401E+01   0.19998E+00   0.10514E+01
   0.56401E+01   0.20006E+00   0.10514E+01
   0.56401E+01   0.20014E+00   0.10514E+01
   0.56401E+01   0.20022E+00   0.10514E+01
   0.56401E+01   0.20030E+00   0.10514E+01
   0.56401E+01   0.20038E+00   0.10514E+01
   0.56401E+01   0.20046E+00   0.10514E+01
   0.56401E+01   0.20054E+00   0.10515E+01
   0.56401E+01   0.20062E+00   0.10516E+01
   0.56401E+01   0.20070E+00   0.10516E+01
   0.56401E+01   0.20078E+00   0.10516E+01
   0.56401E+01   0.20086E+00   0.10515E+01
   0.56401E+01   0.20094E+00   0.10515E+01
   0.56401E+01   0.20102E+00   0.10515E+01
   0.56401E+01   0.20110E+00   0.10515E+01
   0.56401E+01   0.20118E+00   0.10515E+01
   0.56401E+01   0.20126E+00   0.10515E+01
   0.56401E+01   0.20134E+00   0.10516E+01
   0.56401E+01   0.20142E+00   0.10516E+01
   0.56401E+01   0.20150E+00   0.10516E+01
   0.56401E+01   0.20159E+00   0.10516E+01
   0.56401E+01   0.20167E+00   0.10516E+01
   0.56401E+01   0.20175E+00   0.10516E+01
   0.56401E+01   0.20183E+00   0.10516E+01
   0.56401E+01   0.20191E+00   0.10516E+01
   0.56401E+01   0.20199E+00   0.10516E+01
   0.56501E+01   0.20207E+00   0.10517E+01
   0.56501E+01   0.20215E+00   0.10517E+01
   0.56401E+01   0.20223E+00   0.10517E+01
   0.56401E+01   0.20231E+00   0.10517E+01
   0.56501E+01   0.20239E+00   0.10517E+01
   0.56501E+01   0.20247E+00   0.10518E+01
   0.56501E+01   0.20255E+00   0.10518E+01
   0.56501E+01   0.20264E+00   0.10517E+01
   0.56501E+01   0.20272E+00   0.10517E+01
   0.56501E+01   0.20280E+00   0.10517E+01
   0.56501E+01   0.20288E+00   0.10516E+01
   0.56501E+01   0.20296E+00   0.10516E+01
   0.56501E+01   0.20304E+00   0.10517E+01
   0.56501E+01   0.20312E+00   0.10517E+01
   0.56501E+01   0.20320E+00   0.10517E+01
   0.56501E+01   0.20328E+00   0.10517E+01
   0.56501E+01   0.20336E+00   0.10518E+01
   0.56501E+01   0.20345E+00   0.10516E+01
   0.56501E+01   0.20353E+00   0.10518E+01
   0.56501E+01   0.20361E+00   0.10517E+01
   0.56501E+01   0.20369E+00   0.10517E+01
   0.56501E+01   0.20377E+00   0.10517E+01
   0.56501E+01   0.20385E+00   0.10517E+01
   0.56501E+01   0.20393E+00   0.10517E+01
   0.56501E+01   0.20402E+00   0.10518E+01
   0.56501E+01   0.20410E+00   0.10517E+01
   0.56501E+01   0.20418E+00   0.10518E+01
   0.56501E+01   0.20426E+00   0.10517E+01
   0.56501E+01   0.20434E+00   0.10517E+01
   0.56501E+01   0.20442E+00   0.10517E+01
   0.56501E+01   0.20451E+00   0.10517E+01
   0.56501E+01   0.20459E+00   0.10517E+01
   0.56501E+01   0.20467E+00   0.10518E+01
   0.56501E+01   0.20475E+00   0.10518E+01
   0.56501E+01   0.20483E+00   0.10518E+01
   0.56501E+01   0.20491E+00   0.10517E+01
   0.56501E+01   0.20500E+00   0.10517E+01
   0.56501E+01   0.20508E+00   0.10515E+01
   0.56501E+01   0.20516E+00   0.10515E+01
   0.56501E+01   0.20524E+00   0.10516E+01
   0.56501E+01   0.20532E+00   0.10515E+01
   0.56501E+01   0.20541E+00   0.10515E+01
   0.56501E+01   0.20549E+00   0.10515E+01
   0.56501E+01   0.20557E+00   0.10515E+01
   0.56501E+01   0.20565E+00   0.10516E+01
   0.56501E+01   0.20573E+00   0.10517E+01
   0.56501E+01   0.20582E+00   0.10518E+01
   0.56501E+01   0.20590E+00   0.10517E+01
   0.56501E+01   0.20598E+00   0.10518E+01
   0.56501E+01   0.20606E+00   0.10517E+01
   0.56501E+01   0.20615E+00   0.10517E+01
   0.56501E+01   0.20623E+00   0.10518E+01
   0.56501E+01   0.20631E+00   0.10518E+01
   0.56501E+01   0.20639E+00   0.10517E+01
   0.56501E+01   0.20648E+00   0.10517E+01
   0.56501E+01   0.20656E+00   0.10517E+01
   0.56501E+01   0.20664E+00   0.10518E+01
   0.56601E+01   0.20672E+00   0.10518E+01
   0.56601E+01   0.20681E+00   0.10519E+01
   0.56601E+01   0.20689E+00   0.10519E+01
   0.56601E+01   0.20697E+00   0.10519E+01
   0.56601E+01   0.20705E+00   0.10518E+01
   0.56601E+01   0.20714E+00   0.10519E+01
   0.56601E+01   0.20722E+00   0.10517E+01
   0.56601E+01   0.20730E+00   0.10517E+01
   0.56601E+01   0.20738E+00   0.10516E+01
   0.56601E+01   0.20747E+00   0.10516E+01
   0.56601E+01   0.20755E+00   0.10515E+01
   0.56601E+01   0.20763E+00   0.10515E+01
   0.56601E+01   0.20772E+00   0.10515E+01
   0.56601E+01   0.20780E+00   0.10515E+01
   0.56601E+01   0.20788E+00   0.10515E+01
   0.56601E+01   0.20797E+00   0.10515E+01
   0.56601E+01   0.20805E+00   0.10515E+01
   0.56601E+01   0.20813E+00   0.10516E+01
   0.56601E+01   0.20822E+00   0.10516E+01
   0.56601E+01   0.20830E+00   0.10516E+01
   0.56601E+01   0.20838E+00   0.10516E+01
   0.56601E+01   0.20846E+00   0.10516E+01
   0.56601E+01   0.20855E+00   0.10516E+01
   0.56601E+01   0.20863E+00   0.10517E+01
   0.56601E+01   0.20871E+00   0.10517E+01
   0.56601E+01   0.20880E+00   0.10516E+01
   0.56601E+01   0.20888E+00   0.10516E+01
   0.56601E+01   0.20897E+00   0.10513E+01
   0.56601E+01   0.20905E+00   0.10514E+01
   0.56601E+01   0.20913E+00   0.10514E+01
   0.56601E+01   0.20922E+00   0.10516E+01
   0.56601E+01   0.20930E+00   0.10516E+01
   0.56601E+01   0.20938E+00   0.10514E+01
   0.56601E+01   0.20947E+00   0.10514E+01
   0.56601E+01   0.20955E+00   0.10516E+01
   0.56601E+01   0.20963E+00   0.10514E+01
   0.56601E+01   0.20972E+00   0.10514E+01
   0.56601E+01   0.20980E+00   0.10514E+01
   0.56601E+01   0.20989E+00   0.10514E+01
   0.56601E+01   0.20997E+00   0.10514E+01
   0.56601E+01   0.21005E+00   0.10514E+01
   0.56601E+01   0.21014E+00   0.10513E+01
   0.56601E+01   0.21022E+00   0.10513E+01
   0.56601E+01   0.21031E+00   0.10513E+01
   0.56601E+01   0.21039E+00   0.10514E+01
   0.56601E+01   0.21047E+00   0.10514E+01
   0.56601E+01   0.21056E+00   0.10513E+01
   0.56601E+01   0.21064E+00   0.10515E+01
   0.56601E+01   0.21073E+00   0.10515E+01
   0.56601E+01   0.21081E+00   0.10514E+01
   0.56601E+01   0.21089E+00   0.10515E+01
   0.56601E+01   0.21098E+00   0.10514E+01
   0.56601E+01   0.21106E+00   0.10514E+01
   0.56601E+01   0.21115E+00   0.10514E+01
   0.56601E+01   0.21123E+00   0.10515E+01
   0.56601E+01   0.21132E+00   0.10515E+01
   0.56601E+01   0.21140E+00   0.10515E+01
   0.56601E+01   0.21148E+00   0.10515E+01
   0.56601E+01   0.21157E+00   0.10515E+01
   0.56601E+01   0.21165E+00   0.10515E+01
   0.56601E+01   0.21174E+00   0.10515E+01
   0.56601E+01   0.21182E+00   0.10515E+01
   0.56601E+01   0.21191E+00   0.10514E+01
   0.56601E+01   0.21199E+00   0.10514E+01
   0.56701E+01   0.21208E+00   0.10514E+01
   0.56701E+01   0.21216E+00   0.10515E+01
   0.56601E+01   0.21225E+00   0.10514E+01
   0.56701E+01   0.21233E+00   0.10516E+01
   0.56701E+01   0.21242E+00   0.10516E+01
   0.56701E+01   0.21250E+00   0.10516E+01
   0.56701E+01   0.21259E+00   0.10515E+01
   0.56701E+01   0.21267E+00   0.10516E+01
   0.56701E+01   0.21276E+00   0.10515E+01
   0.56701E+01   0.21284E+00   0.10514E+01
   0.56701E+01   0.21293E+00   0.10514E+01
   0.56701E+01   0.21301E+00   0.10514E+01
   0.56701E+01   0.21310E+00   0.10514E+01
   0.56701E+01   0.21318E+00   0.10516E+01
   0.56701E+01   0.21327E+00   0.10515E+01
   0.56701E+01   0.21335E+00   0.10516E+01
   0.56701E+01   0.21344E+00   0.10516E+01
   0.56701E+01   0.21352E+00   0.10517E+01
   0.56701E+01   0.21361E+00   0.10517E+01
   0.56701E+01   0.21369E+00   0.10517E+01
   0.56701E+01   0.21378E+00   0.10517E+01
   0.56701E+01   0.21386E+00   0.10515E+01
   0.56701E+01   0.21395E+00   0.10516E+01
   0.56701E+01   0.21403E+00   0.10514E+01
   0.56701E+01   0.21412E+00   0.10515E+01
   0.56701E+01   0.21421E+00   0.10515E+01
   0.56701E+01   0.21429E+00   0.10515E+01
   0.56701E+01   0.21438E+00   0.10515E+01
   0.56701E+01   0.21446E+00   0.10515E+01
   0.56701E+01   0.21455E+00   0.10515E+01
   0.56701E+01   0.21463E+00   0.10515E+01
   0.56701E+01   0.21472E+00   0.10516E+01
   0.56701E+01   0.21481E+00   0.10516E+01
   0.56701E+01   0.21489E+00   0.10516E+01
   0.56701E+01   0.21498E+00   0.10517E+01
   0.56701E+01   0.21506E+00   0.10517E+01
   0.56701E+01   0.21515E+00   0.10517E+01
   0.56701E+01   0.21523E+00   0.10517E+01
   0.56701E+01   0.21532E+00   0.10517E+01
   0.56701E+01   0.21541E+00   0.10517E+01
   0.56701E+01   0.21549E+00   0.10515E+01
   0.56701E+01   0.21558E+00   0.10515E+01
   0.56701E+01   0.21567E+00   0.10515E+01
   0.56701E+01   0.21575E+00   0.10513E+01
   0.56701E+01   0.21584E+00   0.10512E+01
   0.56701E+01   0.21592E+00   0.10511E+01
   0.56701E+01   0.21601E+00   0.10512E+01
   0.56701E+01   0.21610E+00   0.10512E+01
   0.56701E+01   0.21618E+00   0.10513E+01
   0.56701E+01   0.21627E+00   0.10513E+01
   0.56701E+01   0.21636E+00   0.10513E+01
   0.56701E+01   0.21644E+00   0.10512E+01
   0.56701E+01   0.21653E+00   0.10513E+01
   0.56701E+01   0.21661E+00   0.10512E+01
   0.56701E+01   0.21670E+00   0.10511E+01
   0.56701E+01   0.21679E+00   0.10511E+01
   0.56701E+01   0.21687E+00   0.10512E+01
   0.56701E+01   0.21696E+00   0.10512E+01
   0.56701E+01   0.21705E+00   0.10513E+01
   0.56801E+01   0.21713E+00   0.10515E+01
   0.56801E+01   0.21722E+00   0.10514E+01
   0.56701E+01   0.21731E+00   0.10512E+01
   0.56701E+01   0.21740E+00   0.10512E+01
   0.56701E+01   0.21748E+00   0.10512E+01
   0.56701E+01   0.21757E+00   0.10513E+01
   0.56801E+01   0.21766E+00   0.10515E+01
   0.56801E+01   0.21774E+00   0.10515E+01
   0.56801E+01   0.21783E+00   0.10515E+01
   0.56801E+01   0.21792E+00   0.10515E+01
   0.56801E+01   0.21800E+00   0.10515E+01
   0.56801E+01   0.21809E+00   0.10514E+01
   0.56801E+01   0.21818E+00   0.10514E+01
   0.56801E+01   0.21827E+00   0.10513E+01
   0.56801E+01   0.21835E+00   0.10516E+01
   0.56801E+01   0.21844E+00   0.10515E+01
   0.56801E+01   0.21853E+00   0.10514E+01
   0.56801E+01   0.21861E+00   0.10514E+01
   0.56801E+01   0.21870E+00   0.10514E+01
   0.56801E+01   0.21879E+00   0.10513E+01
   0.56801E+01   0.21888E+00   0.10514E+01
   0.56801E+01   0.21896E+00   0.10513E+01
   0.56801E+01   0.21905E+00   0.10514E+01
   0.56801E+01   0.21914E+00   0.10514E+01
   0.56801E+01   0.21923E+00   0.10514E+01
   0.56801E+01   0.21931E+00   0.10512E+01
   0.56801E+01   0.21940E+00   0.10511E+01
   0.56801E+01   0.21949E+00   0.10511E+01
   0.56801E+01   0.21958E+00   0.10511E+01
   0.56801E+01   0.21966E+00   0.10510E+01
   0.56801E+01   0.21975E+00   0.10510E+01
   0.56801E+01   0.21984E+00   0.10510E+01
   0.56801E+01   0.21993E+00   0.10510E+01
   0.56801E+01   0.22002E+00   0.10510E+01
   0.56801E+01   0.22010E+00   0.10510E+01
   0.56801E+01   0.22019E+00   0.10510E+01
   0.56801E+01   0.22028E+00   0.10510E+01
   0.56801E+01   0.22037E+00   0.10510E+01
   0.56801E+01   0.22046E+00   0.10508E+01
   0.56801E+01   0.22054E+00   0.10509E+01
   0.56801E+01   0.22063E+00   0.10509E+01
   0.56801E+01   0.22072E+00   0.10510E+01
   0.56801E+01   0.22081E+00   0.10508E+01
   0.56801E+01   0.22090E+00   0.10509E+01
   0.56801E+01   0.22099E+00   0.10508E+01
   0.56801E+01   0.22107E+00   0.10508E+01
   0.56801E+01   0.22116E+00   0.10509E+01
   0.56801E+01   0.22125E+00   0.10509E+01
   0.56801E+01   0.22134E+00   0.10510E+01
   0.56801E+01   0.22143E+00   0.10510E+01
   0.56801E+01   0.22152E+00   0.10510E+01
   0.56801E+01   0.22160E+00   0.10510E+01
   0.56801E+01   0.22169E+00   0.10510E+01
   0.56801E+01   0.22178E+00   0.10511E+01
   0.56801E+01   0.22187E+00   0.10511E+01
   0.56801E+01   0.22196E+00   0.10511E+01
   0.56801E+01   0.22205E+00   0.10512E+01
   0.56801E+01   0.22214E+00   0.10512E+01
   0.56801E+01   0.22222E+00   0.10512E+01
   0.56801E+01   0.22231E+00   0.10513E+01
   0.56801E+01   0.22240E+00   0.10513E+01
   0.56801E+01   0.22249E+00   0.10513E+01
   0.56801E+01   0.22258E+00   0.10513E+01
   0.56801E+01   0.22267E+00   0.10513E+01
   0.56801E+01   0.22276E+00   0.10513E+01
   0.56801E+01   0.22285E+00   0.10514E+01
   0.56801E+01   0.22294E+00   0.10514E+01
   0.56801E+01   0.22302E+00   0.10514E+01
   0.56801E+01   0.22311E+00   0.10514E+01
   0.56801E+01   0.22320E+00   0.10514E+01
   0.56801E+01   0.22329E+00   0.10514E+01
   0.56801E+01   0.22338E+00   0.10514E+01
   0.56801E+01   0.22347E+00   0.10514E+01
   0.56801E+01   0.22356E+00   0.10514E+01
   0.56801E+01   0.22365E+00   0.10514E+01
   0.56901E+01   0.22374E+00   0.10515E+01
   0.56901E+01   0.22383E+00   0.10515E+01
   0.56901E+01   0.22392E+00   0.10515E+01
   0.56901E+01   0.22401E+00   0.10516E+01
   0.56901E+01   0.22410E+00   0.10516E+01
   0.56901E+01   0.22419E+00   0.10515E+01
   0.56901E+01   0.22428E+00   0.10516E+01
   0.56901E+01   0.22437E+00   0.10516E+01
   0.56901E+01   0.22445E+00   0.10516E+01
   0.56901E+01   0.22454E+00   0.10516E+01
   0.56901E+01   0.22463E+00   0.10516E+01
   0.56901E+01   0.22472E+00   0.10516E+01
   0.56901E+01   0.22481E+00   0.10515E+01
   0.56901E+01   0.22490E+00   0.10514E+01
   0.56901E+01   0.22499E+00   0.10514E+01
   0.56901E+01   0.22508E+00   0.10514E+01
   0.56901E+01   0.22517E+00   0.10514E+01
   0.56901E+01   0.22526E+00   0.10515E+01
   0.56901E+01   0.22535E+00   0.10515E+01
   0.56901E+01   0.22544E+00   0.10517E+01
   0.56901E+01   0.22553E+00   0.10517E+01
   0.56901E+01   0.22562E+00   0.10517E+01
   0.56901E+01   0.22571E+00   0.10518E+01
   0.56901E+01   0.22580E+00   0.10518E+01
   0.56901E+01   0.22589E+00   0.10518E+01
   0.56901E+01   0.22598E+00   0.10518E+01
   0.56901E+01   0.22607E+00   0.10518E+01
   0.56901E+01   0.22617E+00   0.10518E+01
   0.56901E+01   0.22626E+00   0.10518E+01
   0.56901E+01   0.22635E+00   0.10518E+01
   0.56901E+01   0.22644E+00   0.10518E+01
   0.56901E+01   0.22653E+00   0.10518E+01
   0.56901E+01   0.22662E+00   0.10517E+01
   0.56901E+01   0.22671E+00   0.10517E+01
   0.56901E+01   0.22680E+00   0.10517E+01
   0.56901E+01   0.22689E+00   0.10517E+01
   0.56901E+01   0.22698E+00   0.10517E+01
   0.56901E+01   0.22707E+00   0.10517E+01
   0.56901E+01   0.22716E+00   0.10517E+01
   0.56901E+01   0.22725E+00   0.10517E+01
   0.56901E+01   0.22734E+00   0.10517E+01
   0.56901E+01   0.22743E+00   0.10518E+01
   0.56901E+01   0.22752E+00   0.10517E+01
   0.56901E+01   0.22762E+00   0.10518E+01
   0.57001E+01   0.22771E+00   0.10518E+01
   0.56901E+01   0.22780E+00   0.10518E+01
   0.56901E+01   0.22789E+00   0.10518E+01
   0.57001E+01   0.22798E+00   0.10518E+01
   0.57001E+01   0.22807E+00   0.10519E+01
   0.57001E+01   0.22816E+00   0.10518E+01
   0.57001E+01   0.22825E+00   0.10518E+01
   0.57001E+01   0.22834E+00   0.10519E+01
   0.57001E+01   0.22844E+00   0.10519E+01
   0.57001E+01   0.22853E+00   0.10518E+01
   0.57001E+01   0.22862E+00   0.10519E+01
   0.57001E+01   0.22871E+00   0.10517E+01
   0.57001E+01   0.22880E+00   0.10517E+01
   0.57001E+01   0.22889E+00   0.10516E+01
   0.57001E+01   0.22898E+00   0.10516E+01
   0.57001E+01   0.22907E+00   0.10516E+01
   0.57001E+01   0.22917E+00   0.10516E+01
   0.57001E+01   0.22926E+00   0.10517E+01
   0.57001E+01   0.22935E+00   0.10516E+01
   0.57001E+01   0.22944E+00   0.10514E+01
   0.57001E+01   0.22953E+00   0.10515E+01
   0.57001E+01   0.22962E+00   0.10514E+01
   0.57001E+01   0.22972E+00   0.10513E+01
   0.57001E+01   0.22981E+00   0.10514E+01
   0.57001E+01   0.22990E+00   0.10515E+01
   0.57001E+01   0.22999E+00   0.10515E+01
   0.57001E+01   0.23008E+00   0.10516E+01
   0.57001E+01   0.23018E+00   0.10517E+01
   0.57001E+01   0.23027E+00   0.10517E+01
   0.57001E+01   0.23036E+00   0.10517E+01
   0.57001E+01   0.23045E+00   0.10518E+01
   0.57001E+01   0.23054E+00   0.10518E+01
   0.57001E+01   0.23064E+00   0.10518E+01
   0.57001E+01   0.23073E+00   0.10520E+01
   0.57001E+01   0.23082E+00   0.10518E+01
   0.57001E+01   0.23091E+00   0.10520E+01
   0.57001E+01   0.23100E+00   0.10519E+01
   0.57001E+01   0.23110E+00   0.10518E+01
   0.57001E+01   0.23119E+00   0.10518E+01
   0.57001E+01   0.23128E+00   0.10518E+01
   0.57001E+01   0.23137E+00   0.10518E+01
   0.57001E+01   0.23147E+00   0.10519E+01
   0.57001E+01   0.23156E+00   0.10518E+01
   0.57001E+01   0.23165E+00   0.10518E+01
   0.57001E+01   0.23174E+00   0.10517E+01
   0.57001E+01   0.23184E+00   0.10518E+01
   0.57001E+01   0.23193E+00   0.10517E+01
   0.57001E+01   0.23202E+00   0.10517E+01
   0.57001E+01   0.23211E+00   0.10517E+01
   0.57001E+01   0.23221E+00   0.10516E+01
   0.57001E+01   0.23230E+00   0.10516E+01
   0.57001E+01   0.23239E+00   0.10517E+01
   0.57001E+01   0.23249E+00   0.10516E+01
   0.57001E+01   0.23258E+00   0.10516E+01
   0.57001E+01   0.23267E+00   0.10515E+01
   0.57001E+01   0.23276E+00   0.10513E+01
   0.57001E+01   0.23286E+00   0.10513E+01
   0.57001E+01   0.23295E+00   0.10512E+01
   0.57001E+01   0.23304E+00   0.10513E+01
   0.57001E+01   0.23314E+00   0.10513E+01
   0.57001E+01   0.23323E+00   0.10513E+01
   0.57001E+01   0.23332E+00   0.10513E+01
   0.57001E+01   0.23342E+00   0.10513E+01
   0.57001E+01   0.23351E+00   0.10514E+01
   0.57001E+01   0.23360E+00   0.10512E+01
   0.57001E+01   0.23370E+00   0.10513E+01
   0.57001E+01   0.23379E+00   0.10513E+01
   0.57001E+01   0.23388E+00   0.10513E+01
   0.57001E+01   0.23398E+00   0.10513E+01
   0.57001E+01   0.23407E+00   0.10513E+01
   0.57001E+01   0.23416E+00   0.10513E+01
   0.57001E+01   0.23426E+00   0.10514E+01
   0.57001E+01   0.23435E+00   0.10514E+01
   0.57001E+01   0.23444E+00   0.10514E+01
   0.57001E+01   0.23454E+00   0.10515E+01
   0.57001E+01   0.23463E+00   0.10515E+01
   0.57001E+01   0.23473E+00   0.10515E+01
   0.57001E+01   0.23482E+00   0.10515E+01
   0.57001E+01   0.23491E+00   0.10516E+01
   0.57101E+01   0.23501E+00   0.10517E+01
   0.57101E+01   0.23510E+00   0.10517E+01
   0.57101E+01   0.23520E+00   0.10516E+01
   0.57101E+01   0.23529E+00   0.10517E+01
   0.57101E+01   0.23538E+00   0.10517E+01
   0.57101E+01   0.23548E+00   0.10518E+01
   0.57101E+01   0.23557E+00   0.10517E+01
   0.57101E+01   0.23567E+00   0.10517E+01
   0.57101E+01   0.23576E+00   0.10518E+01
   0.57101E+01   0.23585E+00   0.10518E+01
   0.57101E+01   0.23595E+00   0.10518E+01
   0.57101E+01   0.23604E+00   0.10518E+01
   0.57101E+01   0.23614E+00   0.10519E+01
   0.57101E+01   0.23623E+00   0.10518E+01
   0.57101E+01   0.23633E+00   0.10519E+01
   0.57101E+01   0.23642E+00   0.10519E+01
   0.57101E+01   0.23651E+00   0.10519E+01
   0.57101E+01   0.23661E+00   0.10519E+01
   0.57101E+01   0.23670E+00   0.10518E+01
   0.57101E+01   0.23680E+00   0.10518E+01
   0.57101E+01   0.23689E+00   0.10518E+01
   0.57101E+01   0.23699E+00   0.10519E+01
   0.57101E+01   0.23708E+00   0.10518E+01
   0.57101E+01   0.23718E+00   0.10518E+01
   0.57101E+01   0.23727E+00   0.10519E+01
   0.57101E+01   0.23737E+00   0.10519E+01
   0.57101E+01   0.23746E+00   0.10519E+01
   0.57101E+01   0.23756E+00   0.10520E+01
   0.57101E+01   0.23765E+00   0.10519E+01
   0.57101E+01   0.23775E+00   0.10520E+01
   0.57101E+01   0.23784E+00   0.10520E+01
   0.57101E+01   0.23794E+00   0.10520E+01
   0.57101E+01   0.23803E+00   0.10516E+01
   0.57101E+01   0.23813E+00   0.10517E+01
   0.57101E+01   0.23822E+00   0.10517E+01
   0.57101E+01   0.23832E+00   0.10517E+01
   0.57101E+01   0.23841E+00   0.10518E+01
   0.57101E+01   0.23851E+00   0.10519E+01
   0.57101E+01   0.23860E+00   0.10518E+01
   0.57101E+01   0.23870E+00   0.10520E+01
   0.57101E+01   0.23879E+00   0.10520E+01
   0.57201E+01   0.23889E+00   0.10520E+01
   0.57101E+01   0.23898E+00   0.10518E+01
   0.57101E+01   0.23908E+00   0.10518E+01
   0.57101E+01   0.23917E+00   0.10519E+01
   0.57101E+01   0.23927E+00   0.10519E+01
   0.57101E+01   0.23937E+00   0.10520E+01
   0.57101E+01   0.23946E+00   0.10520E+01
   0.57101E+01   0.23956E+00   0.10520E+01
   0.57101E+01   0.23965E+00   0.10520E+01
   0.57101E+01   0.23975E+00   0.10519E+01
   0.57101E+01   0.23984E+00   0.10519E+01
   0.57101E+01   0.23994E+00   0.10520E+01
   0.57101E+01   0.24004E+00   0.10520E+01
   0.57101E+01   0.24013E+00   0.10519E+01
   0.57101E+01   0.24023E+00   0.10521E+01
   0.57101E+01   0.24032E+00   0.10520E+01
   0.57101E+01   0.24042E+00   0.10520E+01
   0.57101E+01   0.24052E+00   0.10521E+01
   0.57101E+01   0.24061E+00   0.10521E+01
   0.57101E+01   0.24071E+00   0.10520E+01
   0.57201E+01   0.24080E+00   0.10520E+01
   0.57201E+01   0.24090E+00   0.10520E+01
   0.57201E+01   0.24100E+00   0.10520E+01
   0.57101E+01   0.24109E+00   0.10520E+01
   0.57201E+01   0.24119E+00   0.10520E+01
   0.57201E+01   0.24129E+00   0.10520E+01
   0.57201E+01   0.24138E+00   0.10517E+01
   0.57201E+01   0.24148E+00   0.10517E+01
   0.57201E+01   0.24158E+00   0.10517E+01
   0.57201E+01   0.24167E+00   0.10517E+01
   0.57201E+01   0.24177E+00   0.10518E+01
   0.57201E+01   0.24186E+00   0.10518E+01
   0.57201E+01   0.24196E+00   0.10518E+01
   0.57201E+01   0.24206E+00   0.10518E+01
   0.57201E+01   0.24215E+00   0.10517E+01
   0.57201E+01   0.24225E+00   0.10515E+01
   0.57201E+01   0.24235E+00   0.10515E+01
   0.57201E+01   0.24245E+00   0.10514E+01
   0.57201E+01   0.24254E+00   0.10514E+01
   0.57201E+01   0.24264E+00   0.10514E+01
   0.57201E+01   0.24274E+00   0.10515E+01
   0.57201E+01   0.24283E+00   0.10514E+01
   0.57201E+01   0.24293E+00   0.10515E+01
   0.57201E+01   0.24303E+00   0.10514E+01
   0.57201E+01   0.24312E+00   0.10515E+01
   0.57201E+01   0.24322E+00   0.10515E+01
   0.57201E+01   0.24332E+00   0.10515E+01
   0.57201E+01   0.24342E+00   0.10516E+01
   0.57201E+01   0.24351E+00   0.10517E+01
   0.57201E+01   0.24361E+00   0.10518E+01
   0.57201E+01   0.24371E+00   0.10516E+01
   0.57201E+01   0.24381E+00   0.10517E+01
   0.57201E+01   0.24390E+00   0.10515E+01
   0.57201E+01   0.24400E+00   0.10514E+01
   0.57201E+01   0.24410E+00   0.10515E+01
   0.57201E+01   0.24419E+00   0.10517E+01
   0.57201E+01   0.24429E+00   0.10517E+01
   0.57201E+01   0.24439E+00   0.10515E+01
   0.57201E+01   0.24449E+00   0.10516E+01
   0.57201E+01   0.24459E+00   0.10517E+01
   0.57201E+01   0.24468E+00   0.10515E+01
   0.57201E+01   0.24478E+00   0.10517E+01
   0.57201E+01   0.24488E+00   0.10518E+01
   0.57201E+01   0.24498E+00   0.10519E+01
   0.57201E+01   0.24507E+00   0.10518E+01
   0.57201E+01   0.24517E+00   0.10517E+01
   0.57201E+01   0.24527E+00   0.10519E+01
   0.57201E+01   0.24537E+00   0.10519E+01
   0.57201E+01   0.24547E+00   0.10519E+01
   0.57201E+01   0.24556E+00   0.10519E+01
   0.57201E+01   0.24566E+00   0.10519E+01
   0.57201E+01   0.24576E+00   0.10519E+01
   0.57201E+01   0.24586E+00   0.10519E+01
   0.57201E+01   0.24596E+00   0.10519E+01
   0.57201E+01   0.24606E+00   0.10519E+01
   0.57201E+01   0.24615E+00   0.10518E+01
   0.57201E+01   0.24625E+00   0.10517E+01
   0.57201E+01   0.24635E+00   0.10516E+01
   0.57201E+01   0.24645E+00   0.10515E+01
   0.57201E+01   0.24655E+00   0.10515E+01
   0.57201E+01   0.24665E+00   0.10515E+01
   0.57201E+01   0.24674E+00   0.10515E+01
   0.57201E+01   0.24684E+00   0.10513E+01
   0.57201E+01   0.24694E+00   0.10513E+01
   0.57201E+01   0.24704E+00   0.10513E+01
   0.57201E+01   0.24714E+00   0.10513E+01
   0.57201E+01   0.24724E+00   0.10513E+01
   0.57201E+01   0.24734E+00   0.10514E+01
   0.57201E+01   0.24744E+00   0.10514E+01
   0.57201E+01   0.24753E+00   0.10514E+01
   0.57301E+01   0.24763E+00   0.10516E+01
   0.57301E+01   0.24773E+00   0.10517E+01
   0.57201E+01   0.24783E+00   0.10514E+01
   0.57201E+01   0.24793E+00   0.10514E+01
   0.57201E+01   0.24803E+00   0.10515E+01
   0.57201E+01   0.24813E+00   0.10515E+01
   0.57301E+01   0.24823E+00   0.10515E+01
   0.57301E+01   0.24833E+00   0.10515E+01
   0.57301E+01   0.24843E+00   0.10516E+01
   0.57301E+01   0.24853E+00   0.10517E+01
   0.57301E+01   0.24862E+00   0.10518E+01
   0.57301E+01   0.24872E+00   0.10518E+01
   0.57301E+01   0.24882E+00   0.10518E+01
   0.57301E+01   0.24892E+00   0.10518E+01
   0.57301E+01   0.24902E+00   0.10518E+01
   0.57301E+01   0.24912E+00   0.10519E+01
   0.57301E+01   0.24922E+00   0.10519E+01
   0.57301E+01   0.24932E+00   0.10519E+01
   0.57301E+01   0.24942E+00   0.10519E+01
   0.57301E+01   0.24952E+00   0.10519E+01
   0.57301E+01   0.24962E+00   0.10519E+01
   0.57301E+01   0.24972E+00   0.10519E+01
   0.57301E+01   0.24982E+00   0.10520E+01
   0.57301E+01   0.24992E+00   0.10520E+01
   0.57301E+01   0.25002E+00   0.10519E+01
   0.57301E+01   0.25012E+00   0.10521E+01
   0.57301E+01   0.25022E+00   0.10521E+01
   0.57301E+01   0.25032E+00   0.10520E+01
   0.57301E+01   0.25042E+00   0.10521E+01
   0.57301E+01   0.25052E+00   0.10522E+01
   0.57301E+01   0.25062E+00   0.10522E+01
   0.57301E+01   0.25072E+00   0.10522E+01
   0.57301E+01   0.25082E+00   0.10522E+01
   0.57301E+01   0.25092E+00   0.10522E+01
   0.57301E+01   0.25102E+00   0.10522E+01
   0.57301E+01   0.25112E+00   0.10522E+01
   0.57301E+01   0.25122E+00   0.10522E+01
   0.57301E+01   0.25132E+00   0.10522E+01
   0.57301E+01   0.25142E+00   0.10523E+01
   0.57301E+01   0.25152E+00   0.10523E+01
   0.57301E+01   0.25162E+00   0.10523E+01
   0.57301E+01   0.25172E+00   0.10524E+01
   0.57301E+01   0.25182E+00   0.10524E+01
   0.57301E+01   0.25192E+00   0.10524E+01
   0.57401E+01   0.25202E+00   0.10525E+01
   0.57401E+01   0.25213E+00   0.10525E+01
   0.57301E+01   0.25223E+00   0.10524E+01
   0.57401E+01   0.25233E+00   0.10525E+01
   0.57401E+01   0.25243E+00   0.10524E+01
   0.57401E+01   0.25253E+00   0.10524E+01
   0.57401E+01   0.25263E+00   0.10524E+01
   0.57401E+01   0.25273E+00   0.10525E+01
   0.57401E+01   0.25283E+00   0.10524E+01
   0.57401E+01   0.25293E+00   0.10525E+01
   0.57401E+01   0.25303E+00   0.10524E+01
   0.57401E+01   0.25313E+00   0.10524E+01
   0.57401E+01   0.25324E+00   0.10523E+01
   0.57401E+01   0.25334E+00   0.10524E+01
   0.57401E+01   0.25344E+00   0.10524E+01
   0.57401E+01   0.25354E+00   0.10525E+01
   0.57401E+01   0.25364E+00   0.10524E+01
   0.57401E+01   0.25374E+00   0.10525E+01
   0.57401E+01   0.25384E+00   0.10526E+01
   0.57401E+01   0.25394E+00   0.10525E+01
   0.57401E+01   0.25405E+00   0.10526E+01
   0.57401E+01   0.25415E+00   0.10526E+01
   0.57401E+01   0.25425E+00   0.10525E+01
   0.57401E+01   0.25435E+00   0.10525E+01
   0.57401E+01   0.25445E+00   0.10525E+01
   0.57401E+01   0.25455E+00   0.10528E+01
   0.57401E+01   0.25466E+00   0.10527E+01
   0.57401E+01   0.25476E+00   0.10528E+01
   0.57401E+01   0.25486E+00   0.10528E+01
   0.57401E+01   0.25496E+00   0.10528E+01
   0.57401E+01   0.25506E+00   0.10527E+01
   0.57401E+01   0.25517E+00   0.10528E+01
   0.57401E+01   0.25527E+00   0.10527E+01
   0.57401E+01   0.25537E+00   0.10527E+01
   0.57401E+01   0.25547E+00   0.10526E+01
   0.57401E+01   0.25557E+00   0.10527E+01
   0.57401E+01   0.25568E+00   0.10526E+01
   0.57401E+01   0.25578E+00   0.10527E+01
   0.57401E+01   0.25588E+00   0.10527E+01
   0.57401E+01   0.25598E+00   0.10528E+01
   0.57401E+01   0.25608E+00   0.10526E+01
   0.57401E+01   0.25619E+00   0.10526E+01
   0.57401E+01   0.25629E+00   0.10526E+01
   0.57401E+01   0.25639E+00   0.10526E+01
   0.57401E+01   0.25649E+00   0.10525E+01
   0.57401E+01   0.25660E+00   0.10524E+01
   0.57401E+01   0.25670E+00   0.10523E+01
   0.57401E+01   0.25680E+00   0.10525E+01
   0.57501E+01   0.25690E+00   0.10527E+01
   0.57401E+01   0.25701E+00   0.10527E+01
   0.57401E+01   0.25711E+00   0.10527E+01
   0.57401E+01   0.25721E+00   0.10526E+01
   0.57401E+01   0.25731E+00   0.10527E+01
   0.57401E+01   0.25742E+00   0.10527E+01
   0.57401E+01   0.25752E+00   0.10527E+01
   0.57401E+01   0.25762E+00   0.10527E+01
   0.57501E+01   0.25773E+00   0.10527E+01
   0.57401E+01   0.25783E+00   0.10527E+01
   0.57501E+01   0.25793E+00   0.10527E+01
   0.57401E+01   0.25804E+00   0.10526E+01
   0.57401E+01   0.25814E+00   0.10527E+01
   0.57401E+01   0.25824E+00   0.10526E+01
   0.57501E+01   0.25834E+00   0.10526E+01
   0.57501E+01   0.25845E+00   0.10526E+01
   0.57501E+01   0.25855E+00   0.10527E+01
   0.57501E+01   0.25865E+00   0.10527E+01
   0.57501E+01   0.25876E+00   0.10527E+01
   0.57501E+01   0.25886E+00   0.10527E+01
   0.57501E+01   0.25896E+00   0.10527E+01
   0.57501E+01   0.25907E+00   0.10527E+01
   0.57501E+01   0.25917E+00   0.10527E+01
   0.57501E+01   0.25928E+00   0.10529E+01
   0.57501E+01   0.25938E+00   0.10529E+01
   0.57501E+01   0.25948E+00   0.10529E+01
   0.57501E+01   0.25959E+00   0.10528E+01
   0.57501E+01   0.25969E+00   0.10527E+01
   0.57501E+01   0.25979E+00   0.10528E+01
   0.57501E+01   0.25990E+00   0.10528E+01
   0.57501E+01   0.26000E+00   0.10528E+01
   0.57501E+01   0.26011E+00   0.10528E+01
   0.57501E+01   0.26021E+00   0.10528E+01
   0.57501E+01   0.26031E+00   0.10528E+01
   0.57501E+01   0.26042E+00   0.10528E+01
   0.57501E+01   0.26052E+00   0.10528E+01
   0.57501E+01   0.26063E+00   0.10528E+01
   0.57501E+01   0.26073E+00   0.10528E+01
   0.57501E+01   0.26083E+00   0.10529E+01
   0.57501E+01   0.26094E+00   0.10530E+01
   0.57501E+01   0.26104E+00   0.10530E+01
   0.57501E+01   0.26115E+00   0.10530E+01
   0.57501E+01   0.26125E+00   0.10527E+01
   0.57501E+01   0.26135E+00   0.10527E+01
   0.57501E+01   0.26146E+00   0.10525E+01
   0.57501E+01   0.26156E+00   0.10527E+01
   0.57501E+01   0.26167E+00   0.10526E+01
   0.57501E+01   0.26177E+00   0.10527E+01
   0.57501E+01   0.26188E+00   0.10528E+01
   0.57501E+01   0.26198E+00   0.10528E+01
   0.57501E+01   0.26209E+00   0.10529E+01
   0.57501E+01   0.26219E+00   0.10528E+01
   0.57501E+01   0.26230E+00   0.10527E+01
   0.57501E+01   0.26240E+00   0.10527E+01
   0.57501E+01   0.26251E+00   0.10528E+01
   0.57501E+01   0.26261E+00   0.10528E+01
   0.57501E+01   0.26272E+00   0.10528E+01
   0.57501E+01   0.26282E+00   0.10528E+01
   0.57501E+01   0.26293E+00   0.10529E+01
   0.57501E+01   0.26303E+00   0.10529E+01
   0.57501E+01   0.26314E+00   0.10530E+01
   0.57501E+01   0.26324E+00   0.10531E+01
   0.57501E+01   0.26335E+00   0.10529E+01
   0.57501E+01   0.26345E+00   0.10526E+01
   0.57501E+01   0.26356E+00   0.10526E+01
   0.57501E+01   0.26366E+00   0.10525E+01
   0.57501E+01   0.26377E+00   0.10525E+01
   0.57501E+01   0.26387E+00   0.10526E+01
   0.57501E+01   0.26398E+00   0.10526E+01
   0.57501E+01   0.26408E+00   0.10526E+01
   0.57501E+01   0.26419E+00   0.10526E+01
   0.57501E+01   0.26429E+00   0.10526E+01
   0.57501E+01   0.26440E+00   0.10526E+01
   0.57501E+01   0.26451E+00   0.10527E+01
   0.57501E+01   0.26461E+00   0.10527E+01
   0.57501E+01   0.26472E+00   0.10527E+01
   0.57501E+01   0.26482E+00   0.10528E+01
   0.57501E+01   0.26493E+00   0.10528E+01
   0.57501E+01   0.26503E+00   0.10527E+01
   0.57501E+01   0.26514E+00   0.10528E+01
   0.57501E+01   0.26525E+00   0.10528E+01
   0.57501E+01   0.26535E+00   0.10528E+01
   0.57501E+01   0.26546E+00   0.10528E+01
   0.57501E+01   0.26556E+00   0.10528E+01
   0.57501E+01   0.26567E+00   0.10529E+01
   0.57601E+01   0.26578E+00   0.10530E+01
   0.57601E+01   0.26588E+00   0.10530E+01
   0.57501E+01   0.26599E+00   0.10529E+01
   0.57601E+01   0.26610E+00   0.10529E+01
   0.57501E+01   0.26620E+00   0.10529E+01
   0.57601E+01   0.26631E+00   0.10529E+01
   0.57601E+01   0.26641E+00   0.10530E+01
   0.57601E+01   0.26652E+00   0.10532E+01
   0.57601E+01   0.26663E+00   0.10532E+01
   0.57601E+01   0.26673E+00   0.10532E+01
   0.57601E+01   0.26684E+00   0.10532E+01
   0.57601E+01   0.26695E+00   0.10532E+01
   0.57601E+01   0.26705E+00   0.10532E+01
   0.57601E+01   0.26716E+00   0.10533E+01
   0.57601E+01   0.26727E+00   0.10533E+01
   0.57601E+01   0.26737E+00   0.10533E+01
   0.57601E+01   0.26748E+00   0.10533E+01
   0.57601E+01   0.26759E+00   0.10532E+01
   0.57601E+01   0.26770E+00   0.10531E+01
   0.57601E+01   0.26780E+00   0.10531E+01
   0.57601E+01   0.26791E+00   0.10531E+01
   0.57601E+01   0.26802E+00   0.10531E+01
   0.57601E+01   0.26812E+00   0.10531E+01
   0.57601E+01   0.26823E+00   0.10531E+01
   0.57601E+01   0.26834E+00   0.10531E+01
   0.57601E+01   0.26844E+00   0.10531E+01
   0.57601E+01   0.26855E+00   0.10532E+01
   0.57601E+01   0.26866E+00   0.10532E+01
   0.57601E+01   0.26877E+00   0.10531E+01
   0.57601E+01   0.26887E+00   0.10531E+01
   0.57601E+01   0.26898E+00   0.10532E+01
   0.57601E+01   0.26909E+00   0.10532E+01
   0.57601E+01   0.26920E+00   0.10533E+01
   0.57601E+01   0.26930E+00   0.10532E+01
   0.57601E+01   0.26941E+00   0.10533E+01
   0.57601E+01   0.26952E+00   0.10533E+01
   0.57601E+01   0.26963E+00   0.10533E+01
   0.57601E+01   0.26973E+00   0.10533E+01
   0.57601E+01   0.26984E+00   0.10533E+01
   0.57601E+01   0.26995E+00   0.10533E+01
   0.57601E+01   0.27006E+00   0.10533E+01
   0.57601E+01   0.27017E+00   0.10533E+01
   0.57601E+01   0.27027E+00   0.10533E+01
   0.57601E+01   0.27038E+00   0.10533E+01
   0.57601E+01   0.27049E+00   0.10533E+01
   0.57601E+01   0.27060E+00   0.10533E+01
   0.57601E+01   0.27071E+00   0.10533E+01
   0.57601E+01   0.27081E+00   0.10534E+01
   0.57601E+01   0.27092E+00   0.10534E+01
   0.57601E+01   0.27103E+00   0.10534E+01
   0.57601E+01   0.27114E+00   0.10534E+01
   0.57601E+01   0.27125E+00   0.10534E+01
   0.57601E+01   0.27136E+00   0.10534E+01
   0.57701E+01   0.27146E+00   0.10536E+01
   0.57601E+01   0.27157E+00   0.10534E+01
   0.57701E+01   0.27168E+00   0.10534E+01
   0.57701E+01   0.27179E+00   0.10534E+01
   0.57701E+01   0.27190E+00   0.10534E+01
   0.57701E+01   0.27201E+00   0.10534E+01
   0.57701E+01   0.27212E+00   0.10533E+01
   0.57701E+01   0.27222E+00   0.10534E+01
   0.57701E+01   0.27233E+00   0.10535E+01
   0.57701E+01   0.27244E+00   0.10534E+01
   0.57701E+01   0.27255E+00   0.10535E+01
   0.57701E+01   0.27266E+00   0.10534E+01
   0.57701E+01   0.27277E+00   0.10534E+01
   0.57701E+01   0.27288E+00   0.10534E+01
   0.57701E+01   0.27299E+00   0.10533E+01
   0.57701E+01   0.27310E+00   0.10533E+01
   0.57701E+01   0.27321E+00   0.10534E+01
   0.57701E+01   0.27331E+00   0.10533E+01
   0.57701E+01   0.27342E+00   0.10534E+01
   0.57701E+01   0.27353E+00   0.10535E+01
   0.57701E+01   0.27364E+00   0.10534E+01
   0.57701E+01   0.27375E+00   0.10534E+01
   0.57701E+01   0.27386E+00   0.10536E+01
   0.57701E+01   0.27397E+00   0.10536E+01
   0.57701E+01   0.27408E+00   0.10536E+01
   0.57701E+01   0.27419E+00   0.10536E+01
   0.57701E+01   0.27430E+00   0.10537E+01
   0.57701E+01   0.27441E+00   0.10536E+01
   0.57701E+01   0.27452E+00   0.10535E+01
   0.57701E+01   0.27463E+00   0.10536E+01
   0.57701E+01   0.27474E+00   0.10535E+01
   0.57701E+01   0.27485E+00   0.10535E+01
   0.57701E+01   0.27496E+00   0.10534E+01
   0.57701E+01   0.27507E+00   0.10536E+01
   0.57701E+01   0.27518E+00   0.10535E+01
   0.57701E+01   0.27529E+00   0.10536E+01
   0.57701E+01   0.27540E+00   0.10536E+01
   0.57701E+01   0.27551E+00   0.10536E+01
   0.57701E+01   0.27562E+00   0.10536E+01
   0.57701E+01   0.27573E+00   0.10536E+01
   0.57701E+01   0.27584E+00   0.10537E+01
   0.57701E+01   0.27595E+00   0.10538E+01
   0.57701E+01   0.27606E+00   0.10538E+01
   0.57701E+01   0.27617E+00   0.10537E+01
   0.57701E+01   0.27628E+00   0.10538E+01
   0.57701E+01   0.27639E+00   0.10538E+01
   0.57701E+01   0.27650E+00   0.10537E+01
   0.57701E+01   0.27661E+00   0.10536E+01
   0.57701E+01   0.27672E+00   0.10535E+01
   0.57701E+01   0.27683E+00   0.10535E+01
   0.57701E+01   0.27694E+00   0.10535E+01
   0.57701E+01   0.27705E+00   0.10535E+01
   0.57701E+01   0.27716E+00   0.10535E+01
   0.57701E+01   0.27727E+00   0.10536E+01
   0.57701E+01   0.27738E+00   0.10536E+01
   0.57701E+01   0.27749E+00   0.10536E+01
   0.57701E+01   0.27761E+00   0.10537E+01
   0.57701E+01   0.27772E+00   0.10537E+01
   0.57701E+01   0.27783E+00   0.10538E+01
   0.57701E+01   0.27794E+00   0.10538E+01
   0.57701E+01   0.27805E+00   0.10537E+01
   0.57701E+01   0.27816E+00   0.10537E+01
   0.57701E+01   0.27827E+00   0.10536E+01
   0.57701E+01   0.27838E+00   0.10536E+01
   0.57701E+01   0.27849E+00   0.10533E+01
   0.57701E+01   0.27861E+00   0.10535E+01
   0.57701E+01   0.27872E+00   0.10535E+01
   0.57701E+01   0.27883E+00   0.10535E+01
   0.57701E+01   0.27894E+00   0.10535E+01
   0.57801E+01   0.27905E+00   0.10535E+01
   0.57701E+01   0.27916E+00   0.10534E+01
   0.57801E+01   0.27927E+00   0.10533E+01
   0.57801E+01   0.27939E+00   0.10534E+01
   0.57801E+01   0.27950E+00   0.10533E+01
   0.57801E+01   0.27961E+00   0.10534E+01
   0.57801E+01   0.27972E+00   0.10535E+01
   0.57801E+01   0.27983E+00   0.10535E+01
   0.57801E+01   0.27994E+00   0.10535E+01
   0.57801E+01   0.28006E+00   0.10534E+01
   0.57801E+01   0.28017E+00   0.10534E+01
   0.57801E+01   0.28028E+00   0.10535E+01
   0.57801E+01   0.28039E+00   0.10537E+01
   0.57801E+01   0.28050E+00   0.10537E+01
   0.57801E+01   0.28062E+00   0.10537E+01
   0.57801E+01   0.28073E+00   0.10537E+01
   0.57801E+01   0.28084E+00   0.10537E+01
   0.57801E+01   0.28095E+00   0.10538E+01
   0.57801E+01   0.28107E+00   0.10538E+01
   0.57801E+01   0.28118E+00   0.10538E+01
   0.57801E+01   0.28129E+00   0.10538E+01
   0.57801E+01   0.28140E+00   0.10537E+01
   0.57801E+01   0.28151E+00   0.10538E+01
   0.57801E+01   0.28163E+00   0.10538E+01
   0.57801E+01   0.28174E+00   0.10538E+01
   0.57801E+01   0.28185E+00   0.10540E+01
   0.57801E+01   0.28196E+00   0.10541E+01
   0.57801E+01   0.28208E+00   0.10538E+01
   0.57801E+01   0.28219E+00   0.10538E+01
   0.57801E+01   0.28230E+00   0.10538E+01
   0.57801E+01   0.28242E+00   0.10539E+01
   0.57801E+01   0.28253E+00   0.10539E+01
   0.57801E+01   0.28264E+00   0.10539E+01
   0.57801E+01   0.28275E+00   0.10539E+01
   0.57801E+01   0.28287E+00   0.10539E+01
   0.57801E+01   0.28298E+00   0.10539E+01
   0.57801E+01   0.28309E+00   0.10539E+01
   0.57801E+01   0.28321E+00   0.10539E+01
   0.57801E+01   0.28332E+00   0.10540E+01
   0.57801E+01   0.28343E+00   0.10539E+01
   0.57801E+01   0.28355E+00   0.10540E+01
   0.57801E+01   0.28366E+00   0.10540E+01
   0.57801E+01   0.28377E+00   0.10541E+01
   0.57801E+01   0.28389E+00   0.10541E+01
   0.57901E+01   0.28400E+00   0.10542E+01
   0.57901E+01   0.28411E+00   0.10542E+01
   0.57901E+01   0.28423E+00   0.10542E+01
   0.57901E+01   0.28434E+00   0.10543E+01
   0.57901E+01   0.28445E+00   0.10544E+01
   0.57901E+01   0.28457E+00   0.10544E+01
   0.57901E+01   0.28468E+00   0.10544E+01
   0.57901E+01   0.28479E+00   0.10544E+01
   0.57901E+01   0.28491E+00   0.10544E+01
   0.57901E+01   0.28502E+00   0.10544E+01
   0.57901E+01   0.28514E+00   0.10544E+01
   0.57901E+01   0.28525E+00   0.10545E+01
   0.57901E+01   0.28536E+00   0.10545E+01
   0.57901E+01   0.28548E+00   0.10545E+01
   0.57901E+01   0.28559E+00   0.10546E+01
   0.57901E+01   0.28571E+00   0.10547E+01
   0.57901E+01   0.28582E+00   0.10547E+01
   0.57901E+01   0.28593E+00   0.10548E+01
   0.57901E+01   0.28605E+00   0.10548E+01
   0.57901E+01   0.28616E+00   0.10548E+01
   0.57901E+01   0.28628E+00   0.10549E+01
   0.57901E+01   0.28639E+00   0.10548E+01
   0.57901E+01   0.28651E+00   0.10549E+01
   0.57901E+01   0.28662E+00   0.10549E+01
   0.57901E+01   0.28674E+00   0.10549E+01
   0.57901E+01   0.28685E+00   0.10549E+01
   0.57901E+01   0.28696E+00   0.10549E+01
   0.57901E+01   0.28708E+00   0.10550E+01
   0.57901E+01   0.28719E+00   0.10549E+01
   0.57901E+01   0.28731E+00   0.10551E+01
   0.57901E+01   0.28742E+00   0.10551E+01
   0.57901E+01   0.28754E+00   0.10553E+01
   0.57901E+01   0.28765E+00   0.10551E+01
   0.57901E+01   0.28777E+00   0.10551E+01
   0.57901E+01   0.28788E+00   0.10551E+01
   0.57901E+01   0.28800E+00   0.10551E+01
   0.57901E+01   0.28811E+00   0.10551E+01
   0.57901E+01   0.28823E+00   0.10552E+01
   0.57901E+01   0.28834E+00   0.10552E+01
   0.57901E+01   0.28846E+00   0.10551E+01
   0.57901E+01   0.28857E+00   0.10552E+01
   0.58001E+01   0.28869E+00   0.10553E+01
   0.58001E+01   0.28880E+00   0.10552E+01
   0.58001E+01   0.28892E+00   0.10553E+01
   0.58001E+01   0.28904E+00   0.10555E+01
   0.58001E+01   0.28915E+00   0.10553E+01
   0.58001E+01   0.28927E+00   0.10553E+01
   0.58001E+01   0.28938E+00   0.10554E+01
   0.58001E+01   0.28950E+00   0.10554E+01
   0.58001E+01   0.28961E+00   0.10554E+01
   0.58001E+01   0.28973E+00   0.10553E+01
   0.58001E+01   0.28985E+00   0.10553E+01
   0.58001E+01   0.28996E+00   0.10552E+01
   0.58001E+01   0.29008E+00   0.10551E+01
   0.58001E+01   0.29019E+00   0.10552E+01
   0.58001E+01   0.29031E+00   0.10552E+01
   0.58001E+01   0.29042E+00   0.10553E+01
   0.58001E+01   0.29054E+00   0.10552E+01
   0.58001E+01   0.29066E+00   0.10551E+01
   0.58001E+01   0.29077E+00   0.10552E+01
   0.58001E+01   0.29089E+00   0.10551E+01
   0.58001E+01   0.29101E+00   0.10552E+01
   0.58001E+01   0.29112E+00   0.10552E+01
   0.58001E+01   0.29124E+00   0.10551E+01
   0.58001E+01   0.29135E+00   0.10552E+01
   0.58001E+01   0.29147E+00   0.10551E+01
   0.58001E+01   0.29159E+00   0.10551E+01
   0.58001E+01   0.29170E+00   0.10552E+01
   0.58001E+01   0.29182E+00   0.10552E+01
   0.58001E+01   0.29194E+00   0.10552E+01
   0.58001E+01   0.29205E+00   0.10552E+01
   0.58001E+01   0.29217E+00   0.10552E+01
   0.58001E+01   0.29229E+00   0.10552E+01
   0.58001E+01   0.29240E+00   0.10552E+01
   0.58001E+01   0.29252E+00   0.10552E+01
   0.58001E+01   0.29264E+00   0.10552E+01
   0.58001E+01   0.29275E+00   0.10552E+01
   0.58001E+01   0.29287E+00   0.10552E+01
   0.58001E+01   0.29299E+00   0.10552E+01
   0.58001E+01   0.29311E+00   0.10553E+01
   0.58001E+01   0.29322E+00   0.10553E+01
   0.58001E+01   0.29334E+00   0.10553E+01
   0.58001E+01   0.29346E+00   0.10552E+01
   0.58001E+01   0.29357E+00   0.10553E+01
   0.58001E+01   0.29369E+00   0.10553E+01
   0.58001E+01   0.29381E+00   0.10553E+01
   0.58001E+01   0.29393E+00   0.10554E+01
   0.58001E+01   0.29404E+00   0.10553E+01
   0.58001E+01   0.29416E+00   0.10552E+01
   0.58001E+01   0.29428E+00   0.10553E+01
   0.58001E+01   0.29440E+00   0.10552E+01
   0.58001E+01   0.29451E+00   0.10552E+01
   0.58001E+01   0.29463E+00   0.10553E+01
   0.58001E+01   0.29475E+00   0.10553E+01
   0.58001E+01   0.29487E+00   0.10553E+01
   0.58001E+01   0.29498E+00   0.10554E+01
   0.58001E+01   0.29510E+00   0.10553E+01
   0.58001E+01   0.29522E+00   0.10553E+01
   0.58001E+01   0.29534E+00   0.10553E+01
   0.58001E+01   0.29546E+00   0.10553E+01
   0.58001E+01   0.29557E+00   0.10553E+01
   0.58001E+01   0.29569E+00   0.10553E+01
   0.58001E+01   0.29581E+00   0.10553E+01
   0.58001E+01   0.29593E+00   0.10553E+01
   0.58001E+01   0.29605E+00   0.10553E+01
   0.58001E+01   0.29617E+00   0.10553E+01
   0.58001E+01   0.29628E+00   0.10553E+01
   0.58001E+01   0.29640E+00   0.10553E+01
   0.58001E+01   0.29652E+00   0.10554E+01
   0.58001E+01   0.29664E+00   0.10553E+01
   0.58001E+01   0.29676E+00   0.10554E+01
   0.58001E+01   0.29688E+00   0.10553E+01
   0.58001E+01   0.29700E+00   0.10553E+01
   0.58001E+01   0.29711E+00   0.10554E+01
   0.58001E+01   0.29723E+00   0.10553E+01
   0.58001E+01   0.29735E+00   0.10554E+01
   0.58001E+01   0.29747E+00   0.10555E+01
   0.58001E+01   0.29759E+00   0.10555E+01
   0.58001E+01   0.29771E+00   0.10554E+01
   0.58001E+01   0.29783E+00   0.10554E+01
   0.58001E+01   0.29795E+00   0.10554E+01
   0.58001E+01   0.29806E+00   0.10554E+01
   0.58001E+01   0.29818E+00   0.10554E+01
   0.58001E+01   0.29830E+00   0.10554E+01
   0.58001E+01   0.29842E+00   0.10554E+01
   0.58001E+01   0.29854E+00   0.10553E+01
   0.58001E+01   0.29866E+00   0.10554E+01
   0.58001E+01   0.29878E+00   0.10552E+01
   0.58001E+01   0.29890E+00   0.10553E+01
   0.58001E+01   0.29902E+00   0.10553E+01
   0.58001E+01   0.29914E+00   0.10553E+01
   0.58001E+01   0.29926E+00   0.10553E+01
   0.58001E+01   0.29938E+00   0.10553E+01
   0.58001E+01   0.29950E+00   0.10553E+01
   0.58001E+01   0.29962E+00   0.10554E+01
   0.58001E+01   0.29974E+00   0.10554E+01
   0.58001E+01   0.29986E+00   0.10554E+01
   0.58101E+01   0.29998E+00   0.10554E+01
   0.58101E+01   0.30010E+00   0.10554E+01
   0.58101E+01   0.30022E+00   0.10555E+01
   0.58101E+01   0.30034E+00   0.10554E+01
   0.58101E+01   0.30046E+00   0.10555E+01
   0.58101E+01   0.30058E+00   0.10554E+01
   0.58101E+01   0.30070E+00   0.10555E+01
   0.58101E+01   0.30082E+00   0.10555E+01
   0.58101E+01   0.30094E+00   0.10555E+01
   0.58101E+01   0.30106E+00   0.10554E+01
   0.58101E+01   0.30118E+00   0.10553E+01
   0.58101E+01   0.30130E+00   0.10554E+01
   0.58101E+01   0.30142E+00   0.10554E+01
   0.58101E+01   0.30154E+00   0.10554E+01
   0.58101E+01   0.30166E+00   0.10554E+01
   0.58101E+01   0.30178E+00   0.10554E+01
   0.58101E+01   0.30190E+00   0.10554E+01
   0.58101E+01   0.30202E+00   0.10554E+01
   0.58101E+01   0.30214E+00   0.10555E+01
   0.58101E+01   0.30226E+00   0.10555E+01
   0.58101E+01   0.30238E+00   0.10554E+01
   0.58101E+01   0.30250E+00   0.10555E+01
   0.58101E+01   0.30262E+00   0.10556E+01
   0.58101E+01   0.30274E+00   0.10556E+01
   0.58101E+01   0.30287E+00   0.10557E+01
   0.58101E+01   0.30299E+00   0.10557E+01
   0.58101E+01   0.30311E+00   0.10557E+01
   0.58101E+01   0.30323E+00   0.10557E+01
   0.58101E+01   0.30335E+00   0.10556E+01
   0.58101E+01   0.30347E+00   0.10557E+01
   0.58101E+01   0.30359E+00   0.10558E+01
   0.58101E+01   0.30371E+00   0.10558E+01
   0.58101E+01   0.30384E+00   0.10557E+01
   0.58101E+01   0.30396E+00   0.10557E+01
   0.58101E+01   0.30408E+00   0.10557E+01
   0.58101E+01   0.30420E+00   0.10557E+01
   0.58101E+01   0.30432E+00   0.10557E+01
   0.58101E+01   0.30444E+00   0.10557E+01
   0.58101E+01   0.30456E+00   0.10557E+01
   0.58101E+01   0.30469E+00   0.10557E+01
   0.58101E+01   0.30481E+00   0.10555E+01
   0.58101E+01   0.30493E+00   0.10555E+01
   0.58101E+01   0.30505E+00   0.10555E+01
   0.58101E+01   0.30517E+00   0.10556E+01
   0.58101E+01   0.30530E+00   0.10556E+01
   0.58101E+01   0.30542E+00   0.10557E+01
   0.58101E+01   0.30554E+00   0.10555E+01
   0.58101E+01   0.30566E+00   0.10555E+01
   0.58101E+01   0.30578E+00   0.10556E+01
   0.58101E+01   0.30591E+00   0.10556E+01
   0.58101E+01   0.30603E+00   0.10557E+01
   0.58101E+01   0.30615E+00   0.10557E+01
   0.58101E+01   0.30627E+00   0.10557E+01
   0.58101E+01   0.30640E+00   0.10556E+01
   0.58101E+01   0.30652E+00   0.10557E+01
   0.58101E+01   0.30664E+00   0.10557E+01
   0.58101E+01   0.30676E+00   0.10557E+01
   0.58101E+01   0.30689E+00   0.10557E+01
   0.58101E+01   0.30701E+00   0.10557E+01
   0.58101E+01   0.30713E+00   0.10556E+01
   0.58101E+01   0.30725E+00   0.10557E+01
   0.58101E+01   0.30738E+00   0.10558E+01
   0.58101E+01   0.30750E+00   0.10558E+01
   0.58101E+01   0.30762E+00   0.10559E+01
   0.58101E+01   0.30774E+00   0.10558E+01
   0.58101E+01   0.30787E+00   0.10559E+01
   0.58101E+01   0.30799E+00   0.10559E+01
   0.58101E+01   0.30811E+00   0.10560E+01
   0.58101E+01   0.30824E+00   0.10560E+01
   0.58101E+01   0.30836E+00   0.10560E+01
   0.58101E+01   0.30848E+00   0.10560E+01
   0.58101E+01   0.30861E+00   0.10560E+01
   0.58201E+01   0.30873E+00   0.10561E+01
   0.58201E+01   0.30885E+00   0.10561E+01
   0.58101E+01   0.30898E+00   0.10560E+01
   0.58101E+01   0.30910E+00   0.10560E+01
   0.58201E+01   0.30922E+00   0.10561E+01
   0.58201E+01   0.30935E+00   0.10561E+01
   0.58201E+01   0.30947E+00   0.10561E+01
   0.58201E+01   0.30959E+00   0.10562E+01
   0.58201E+01   0.30972E+00   0.10562E+01
   0.58201E+01   0.30984E+00   0.10562E+01
   0.58201E+01   0.30997E+00   0.10562E+01
   0.58201E+01   0.31009E+00   0.10562E+01
   0.58201E+01   0.31021E+00   0.10563E+01
   0.58201E+01   0.31034E+00   0.10561E+01
   0.58201E+01   0.31046E+00   0.10562E+01
   0.58201E+01   0.31059E+00   0.10562E+01
   0.58201E+01   0.31071E+00   0.10562E+01
   0.58201E+01   0.31083E+00   0.10562E+01
   0.58201E+01   0.31096E+00   0.10563E+01
   0.58201E+01   0.31108E+00   0.10562E+01
   0.58201E+01   0.31121E+00   0.10563E+01
   0.58201E+01   0.31133E+00   0.10563E+01
   0.58201E+01   0.31145E+00   0.10564E+01
   0.58201E+01   0.31158E+00   0.10564E+01
   0.58201E+01   0.31170E+00   0.10564E+01
   0.58201E+01   0.31183E+00   0.10564E+01
   0.58201E+01   0.31195E+00   0.10565E+01
   0.58201E+01   0.31208E+00   0.10563E+01
   0.58201E+01   0.31220E+00   0.10564E+01
   0.58201E+01   0.31233E+00   0.10563E+01
   0.58201E+01   0.31245E+00   0.10563E+01
   0.58201E+01   0.31258E+00   0.10563E+01
   0.58201E+01   0.31270E+00   0.10562E+01
   0.58201E+01   0.31283E+00   0.10561E+01
   0.58201E+01   0.31295E+00   0.10563E+01
   0.58201E+01   0.31308E+00   0.10562E+01
   0.58201E+01   0.31320E+00   0.10563E+01
   0.58201E+01   0.31333E+00   0.10563E+01
   0.58201E+01   0.31345E+00   0.10562E+01
   0.58201E+01   0.31358E+00   0.10562E+01
   0.58201E+01   0.31370E+00   0.10561E+01
   0.58201E+01   0.31383E+00   0.10561E+01
   0.58201E+01   0.31395E+00   0.10561E+01
   0.58201E+01   0.31408E+00   0.10562E+01
   0.58201E+01   0.31420E+00   0.10562E+01
   0.58201E+01   0.31433E+00   0.10561E+01
   0.58201E+01   0.31446E+00   0.10561E+01
   0.58201E+01   0.31458E+00   0.10562E+01
   0.58201E+01   0.31471E+00   0.10562E+01
   0.58201E+01   0.31483E+00   0.10562E+01
   0.58201E+01   0.31496E+00   0.10562E+01
   0.58201E+01   0.31508E+00   0.10564E+01
   0.58201E+01   0.31521E+00   0.10564E+01
   0.58201E+01   0.31534E+00   0.10563E+01
   0.58201E+01   0.31546E+00   0.10564E+01
   0.58201E+01   0.31559E+00   0.10565E+01
   0.58201E+01   0.31571E+00   0.10565E+01
   0.58201E+01   0.31584E+00   0.10564E+01
   0.58201E+01   0.31597E+00   0.10564E+01
   0.58201E+01   0.31609E+00   0.10564E+01
   0.58201E+01   0.31622E+00   0.10563E+01
   0.58201E+01   0.31635E+00   0.10563E+01
   0.58301E+01   0.31647E+00   0.10565E+01
   0.58301E+01   0.31660E+00   0.10565E+01
   0.58301E+01   0.31672E+00   0.10565E+01
   0.58301E+01   0.31685E+00   0.10565E+01
   0.58301E+01   0.31698E+00   0.10566E+01
   0.58301E+01   0.31710E+00   0.10566E+01
   0.58301E+01   0.31723E+00   0.10566E+01
   0.58301E+01   0.31736E+00   0.10566E+01
   0.58301E+01   0.31748E+00   0.10564E+01
   0.58301E+01   0.31761E+00   0.10563E+01
   0.58301E+01   0.31774E+00   0.10563E+01
   0.58301E+01   0.31787E+00   0.10564E+01
   0.58301E+01   0.31799E+00   0.10565E+01
   0.58301E+01   0.31812E+00   0.10566E+01
   0.58301E+01   0.31825E+00   0.10565E+01
   0.58301E+01   0.31837E+00   0.10565E+01
   0.58301E+01   0.31850E+00   0.10565E+01
   0.58301E+01   0.31863E+00   0.10565E+01
   0.58301E+01   0.31876E+00   0.10563E+01
   0.58301E+01   0.31888E+00   0.10564E+01
   0.58301E+01   0.31901E+00   0.10563E+01
   0.58301E+01   0.31914E+00   0.10562E+01
   0.58301E+01   0.31927E+00   0.10562E+01
   0.58301E+01   0.31939E+00   0.10562E+01
   0.58301E+01   0.31952E+00   0.10563E+01
   0.58301E+01   0.31965E+00   0.10563E+01
   0.58301E+01   0.31978E+00   0.10562E+01
   0.58301E+01   0.31990E+00   0.10562E+01
   0.58301E+01   0.32003E+00   0.10562E+01
   0.58301E+01   0.32016E+00   0.10561E+01
   0.58301E+01   0.32029E+00   0.10561E+01
   0.58301E+01   0.32042E+00   0.10560E+01
   0.58301E+01   0.32054E+00   0.10561E+01
   0.58301E+01   0.32067E+00   0.10561E+01
   0.58301E+01   0.32080E+00   0.10561E+01
   0.58301E+01   0.32093E+00   0.10560E+01
   0.58301E+01   0.32106E+00   0.10561E+01
   0.58301E+01   0.32118E+00   0.10561E+01
   0.58301E+01   0.32131E+00   0.10561E+01
   0.58301E+01   0.32144E+00   0.10562E+01
   0.58301E+01   0.32157E+00   0.10562E+01
   0.58301E+01   0.32170E+00   0.10562E+01
   0.58301E+01   0.32183E+00   0.10563E+01
   0.58301E+01   0.32195E+00   0.10563E+01
   0.58301E+01   0.32208E+00   0.10562E+01
   0.58301E+01   0.32221E+00   0.10562E+01
   0.58301E+01   0.32234E+00   0.10562E+01
   0.58301E+01   0.32247E+00   0.10564E+01
   0.58301E+01   0.32260E+00   0.10564E+01
   0.58301E+01   0.32273E+00   0.10564E+01
   0.58301E+01   0.32286E+00   0.10564E+01
   0.58301E+01   0.32299E+00   0.10564E+01
   0.58301E+01   0.32311E+00   0.10563E+01
   0.58301E+01   0.32324E+00   0.10563E+01
   0.58301E+01   0.32337E+00   0.10562E+01
   0.58301E+01   0.32350E+00   0.10564E+01
   0.58301E+01   0.32363E+00   0.10564E+01
   0.58301E+01   0.32376E+00   0.10565E+01
   0.58301E+01   0.32389E+00   0.10566E+01
   0.58301E+01   0.32402E+00   0.10566E+01
   0.58301E+01   0.32415E+00   0.10565E+01
   0.58401E+01   0.32428E+00   0.10567E+01
   0.58401E+01   0.32441E+00   0.10567E+01
   0.58401E+01   0.32454E+00   0.10569E+01
   0.58401E+01   0.32467E+00   0.10567E+01
   0.58401E+01   0.32480E+00   0.10568E+01
   0.58401E+01   0.32493E+00   0.10569E+01
   0.58401E+01   0.32506E+00   0.10570E+01
   0.58401E+01   0.32519E+00   0.10568E+01
   0.58401E+01   0.32532E+00   0.10568E+01
   0.58401E+01   0.32545E+00   0.10568E+01
   0.58401E+01   0.32558E+00   0.10571E+01
   0.58401E+01   0.32571E+00   0.10570E+01
   0.58401E+01   0.32584E+00   0.10571E+01
   0.58401E+01   0.32597E+00   0.10571E+01
   0.58401E+01   0.32610E+00   0.10571E+01
   0.58401E+01   0.32623E+00   0.10571E+01
   0.58401E+01   0.32636E+00   0.10571E+01
   0.58401E+01   0.32649E+00   0.10570E+01
   0.58401E+01   0.32662E+00   0.10571E+01
   0.58401E+01   0.32675E+00   0.10570E+01
   0.58401E+01   0.32688E+00   0.10571E+01
   0.58401E+01   0.32701E+00   0.10571E+01
   0.58401E+01   0.32714E+00   0.10570E+01
   0.58401E+01   0.32727E+00   0.10570E+01
   0.58401E+01   0.32740E+00   0.10570E+01
   0.58401E+01   0.32753E+00   0.10570E+01
   0.58401E+01   0.32766E+00   0.10571E+01
   0.58401E+01   0.32780E+00   0.10570E+01
   0.58401E+01   0.32793E+00   0.10571E+01
   0.58401E+01   0.32806E+00   0.10570E+01
   0.58401E+01   0.32819E+00   0.10570E+01
   0.58401E+01   0.32832E+00   0.10571E+01
   0.58401E+01   0.32845E+00   0.10570E+01
   0.58401E+01   0.32858E+00   0.10570E+01
   0.58401E+01   0.32871E+00   0.10570E+01
   0.58401E+01   0.32884E+00   0.10570E+01
   0.58401E+01   0.32898E+00   0.10572E+01
   0.58401E+01   0.32911E+00   0.10570E+01
   0.58401E+01   0.32924E+00   0.10571E+01
   0.58401E+01   0.32937E+00   0.10572E+01
   0.58401E+01   0.32950E+00   0.10572E+01
   0.58401E+01   0.32963E+00   0.10572E+01
   0.58401E+01   0.32977E+00   0.10574E+01
   0.58401E+01   0.32990E+00   0.10574E+01
   0.58401E+01   0.33003E+00   0.10574E+01
   0.58401E+01   0.33016E+00   0.10574E+01
   0.58401E+01   0.33029E+00   0.10574E+01
   0.58401E+01   0.33042E+00   0.10574E+01
   0.58401E+01   0.33056E+00   0.10574E+01
   0.58401E+01   0.33069E+00   0.10574E+01
   0.58401E+01   0.33082E+00   0.10575E+01
   0.58401E+01   0.33095E+00   0.10573E+01
   0.58401E+01   0.33109E+00   0.10574E+01
   0.58401E+01   0.33122E+00   0.10574E+01
   0.58401E+01   0.33135E+00   0.10574E+01
   0.58401E+01   0.33148E+00   0.10575E+01
   0.58401E+01   0.33161E+00   0.10575E+01
   0.58401E+01   0.33175E+00   0.10575E+01
   0.58401E+01   0.33188E+00   0.10576E+01
   0.58401E+01   0.33201E+00   0.10576E+01
   0.58401E+01   0.33214E+00   0.10576E+01
   0.58401E+01   0.33228E+00   0.10576E+01
   0.58401E+01   0.33241E+00   0.10576E+01
   0.58401E+01   0.33254E+00   0.10576E+01
   0.58401E+01   0.33268E+00   0.10576E+01
   0.58401E+01   0.33281E+00   0.10576E+01
   0.58401E+01   0.33294E+00   0.10576E+01
   0.58401E+01   0.33308E+00   0.10576E+01
   0.58501E+01   0.33321E+00   0.10577E+01
   0.58501E+01   0.33334E+00   0.10577E+01
   0.58501E+01   0.33347E+00   0.10578E+01
   0.58501E+01   0.33361E+00   0.10578E+01
   0.58501E+01   0.33374E+00   0.10578E+01
   0.58501E+01   0.33387E+00   0.10578E+01
   0.58501E+01   0.33401E+00   0.10579E+01
   0.58501E+01   0.33414E+00   0.10579E+01
   0.58501E+01   0.33427E+00   0.10579E+01
   0.58501E+01   0.33441E+00   0.10579E+01
   0.58501E+01   0.33454E+00   0.10579E+01
   0.58501E+01   0.33468E+00   0.10579E+01
   0.58501E+01   0.33481E+00   0.10579E+01
   0.58501E+01   0.33494E+00   0.10579E+01
   0.58501E+01   0.33508E+00   0.10581E+01
   0.58501E+01   0.33521E+00   0.10580E+01
   0.58501E+01   0.33534E+00   0.10581E+01
   0.58501E+01   0.33548E+00   0.10581E+01
   0.58501E+01   0.33561E+00   0.10581E+01
   0.58501E+01   0.33575E+00   0.10581E+01
   0.58501E+01   0.33588E+00   0.10581E+01
   0.58501E+01   0.33602E+00   0.10581E+01
   0.58501E+01   0.33615E+00   0.10581E+01
   0.58501E+01   0.33628E+00   0.10581E+01
   0.58501E+01   0.33642E+00   0.10581E+01
   0.58501E+01   0.33655E+00   0.10581E+01
   0.58501E+01   0.33669E+00   0.10582E+01
   0.58501E+01   0.33682E+00   0.10582E+01
   0.58501E+01   0.33696E+00   0.10582E+01
   0.58501E+01   0.33709E+00   0.10583E+01
   0.58501E+01   0.33723E+00   0.10583E+01
   0.58501E+01   0.33736E+00   0.10584E+01
   0.58501E+01   0.33750E+00   0.10584E+01
   0.58501E+01   0.33763E+00   0.10584E+01
   0.58501E+01   0.33776E+00   0.10585E+01
   0.58501E+01   0.33790E+00   0.10585E+01
   0.58501E+01   0.33803E+00   0.10585E+01
   0.58501E+01   0.33817E+00   0.10585E+01
   0.58501E+01   0.33831E+00   0.10585E+01
   0.58501E+01   0.33844E+00   0.10585E+01
   0.58501E+01   0.33858E+00   0.10586E+01
   0.58501E+01   0.33871E+00   0.10585E+01
   0.58501E+01   0.33885E+00   0.10585E+01
   0.58501E+01   0.33898E+00   0.10585E+01
   0.58501E+01   0.33912E+00   0.10585E+01
   0.58501E+01   0.33925E+00   0.10585E+01
   0.58501E+01   0.33939E+00   0.10586E+01
   0.58501E+01   0.33952E+00   0.10586E+01
   0.58501E+01   0.33966E+00   0.10587E+01
   0.58501E+01   0.33979E+00   0.10588E+01
   0.58501E+01   0.33993E+00   0.10588E+01
   0.58501E+01   0.34007E+00   0.10587E+01
   0.58501E+01   0.34020E+00   0.10587E+01
   0.58501E+01   0.34034E+00   0.10586E+01
   0.58501E+01   0.34047E+00   0.10586E+01
   0.58501E+01   0.34061E+00   0.10585E+01
   0.58501E+01   0.34075E+00   0.10585E+01
   0.58501E+01   0.34088E+00   0.10585E+01
   0.58501E+01   0.34102E+00   0.10585E+01
   0.58501E+01   0.34116E+00   0.10585E+01
   0.58501E+01   0.34129E+00   0.10585E+01
   0.58601E+01   0.34143E+00   0.10585E+01
   0.58501E+01   0.34156E+00   0.10585E+01
   0.58601E+01   0.34170E+00   0.10586E+01
   0.58601E+01   0.34184E+00   0.10586E+01
   0.58601E+01   0.34197E+00   0.10587E+01
   0.58601E+01   0.34211E+00   0.10588E+01
   0.58601E+01   0.34225E+00   0.10589E+01
   0.58601E+01   0.34238E+00   0.10589E+01
   0.58601E+01   0.34252E+00   0.10589E+01
   0.58601E+01   0.34266E+00   0.10589E+01
   0.58601E+01   0.34279E+00   0.10588E+01
   0.58601E+01   0.34293E+00   0.10587E+01
   0.58601E+01   0.34307E+00   0.10589E+01
   0.58601E+01   0.34321E+00   0.10589E+01
   0.58601E+01   0.34334E+00   0.10587E+01
   0.58601E+01   0.34348E+00   0.10587E+01
   0.58601E+01   0.34362E+00   0.10587E+01
   0.58601E+01   0.34375E+00   0.10587E+01
   0.58601E+01   0.34389E+00   0.10588E+01
   0.58601E+01   0.34403E+00   0.10588E+01
   0.58601E+01   0.34417E+00   0.10586E+01
   0.58601E+01   0.34430E+00   0.10586E+01
   0.58601E+01   0.34444E+00   0.10587E+01
   0.58601E+01   0.34458E+00   0.10586E+01
   0.58601E+01   0.34472E+00   0.10586E+01
   0.58601E+01   0.34485E+00   0.10587E+01
   0.58601E+01   0.34499E+00   0.10588E+01
   0.58601E+01   0.34513E+00   0.10587E+01
   0.58601E+01   0.34527E+00   0.10588E+01
   0.58601E+01   0.34541E+00   0.10588E+01
   0.58601E+01   0.34554E+00   0.10589E+01
   0.58601E+01   0.34568E+00   0.10589E+01
   0.58601E+01   0.34582E+00   0.10590E+01
   0.58601E+01   0.34596E+00   0.10591E+01
   0.58601E+01   0.34610E+00   0.10592E+01
   0.58601E+01   0.34624E+00   0.10592E+01
   0.58601E+01   0.34637E+00   0.10592E+01
   0.58601E+01   0.34651E+00   0.10593E+01
   0.58601E+01   0.34665E+00   0.10593E+01
   0.58601E+01   0.34679E+00   0.10595E+01
   0.58601E+01   0.34693E+00   0.10594E+01
   0.58601E+01   0.34707E+00   0.10594E+01
   0.58601E+01   0.34720E+00   0.10594E+01
   0.58601E+01   0.34734E+00   0.10593E+01
   0.58601E+01   0.34748E+00   0.10596E+01
   0.58601E+01   0.34762E+00   0.10595E+01
   0.58601E+01   0.34776E+00   0.10595E+01
   0.58601E+01   0.34790E+00   0.10596E+01
   0.58601E+01   0.34804E+00   0.10595E+01
   0.58601E+01   0.34818E+00   0.10596E+01
   0.58701E+01   0.34832E+00   0.10597E+01
   0.58701E+01   0.34846E+00   0.10596E+01
   0.58701E+01   0.34859E+00   0.10596E+01
   0.58701E+01   0.34873E+00   0.10596E+01
   0.58701E+01   0.34887E+00   0.10596E+01
   0.58701E+01   0.34901E+00   0.10597E+01
   0.58701E+01   0.34915E+00   0.10596E+01
   0.58701E+01   0.34929E+00   0.10597E+01
   0.58701E+01   0.34943E+00   0.10595E+01
   0.58701E+01   0.34957E+00   0.10596E+01
   0.58701E+01   0.34971E+00   0.10596E+01
   0.58701E+01   0.34985E+00   0.10597E+01
   0.58701E+01   0.34999E+00   0.10598E+01
   0.58701E+01   0.35013E+00   0.10598E+01
   0.58701E+01   0.35027E+00   0.10596E+01
   0.58701E+01   0.35041E+00   0.10597E+01
   0.58701E+01   0.35055E+00   0.10597E+01
   0.58701E+01   0.35069E+00   0.10597E+01
   0.58701E+01   0.35083E+00   0.10598E+01
   0.58701E+01   0.35097E+00   0.10598E+01
   0.58701E+01   0.35111E+00   0.10598E+01
   0.58701E+01   0.35125E+00   0.10599E+01
   0.58701E+01   0.35139E+00   0.10599E+01
   0.58701E+01   0.35153E+00   0.10598E+01
   0.58701E+01   0.35167E+00   0.10599E+01
   0.58701E+01   0.35181E+00   0.10599E+01
   0.58701E+01   0.35195E+00   0.10600E+01
   0.58701E+01   0.35209E+00   0.10600E+01
   0.58701E+01   0.35223E+00   0.10600E+01
   0.58701E+01   0.35237E+00   0.10600E+01
   0.58701E+01   0.35252E+00   0.10600E+01
   0.58701E+01   0.35266E+00   0.10599E+01
   0.58701E+01   0.35280E+00   0.10600E+01
   0.58701E+01   0.35294E+00   0.10600E+01
   0.58701E+01   0.35308E+00   0.10600E+01
   0.58701E+01   0.35322E+00   0.10600E+01
   0.58701E+01   0.35336E+00   0.10600E+01
   0.58701E+01   0.35350E+00   0.10600E+01
   0.58701E+01   0.35364E+00   0.10600E+01
   0.58701E+01   0.35379E+00   0.10600E+01
   0.58701E+01   0.35393E+00   0.10600E+01
   0.58701E+01   0.35407E+00   0.10600E+01
   0.58701E+01   0.35421E+00   0.10601E+01
   0.58701E+01   0.35435E+00   0.10601E+01
   0.58701E+01   0.35449E+00   0.10601E+01
   0.58701E+01   0.35463E+00   0.10601E+01
   0.58701E+01   0.35478E+00   0.10602E+01
   0.58701E+01   0.35492E+00   0.10601E+01
   0.58701E+01   0.35506E+00   0.10601E+01
   0.58701E+01   0.35520E+00   0.10601E+01
   0.58701E+01   0.35534E+00   0.10602E+01
   0.58701E+01   0.35549E+00   0.10603E+01
   0.58701E+01   0.35563E+00   0.10603E+01
   0.58701E+01   0.35577E+00   0.10601E+01
   0.58701E+01   0.35591E+00   0.10601E+01
   0.58701E+01   0.35605E+00   0.10601E+01
   0.58701E+01   0.35620E+00   0.10603E+01
   0.58701E+01   0.35634E+00   0.10603E+01
   0.58701E+01   0.35648E+00   0.10603E+01
   0.58701E+01   0.35662E+00   0.10603E+01
   0.58701E+01   0.35677E+00   0.10603E+01
   0.58701E+01   0.35691E+00   0.10603E+01
   0.58701E+01   0.35705E+00   0.10602E+01
   0.58701E+01   0.35719E+00   0.10602E+01
   0.58701E+01   0.35734E+00   0.10602E+01
   0.58701E+01   0.35748E+00   0.10603E+01
   0.58701E+01   0.35762E+00   0.10602E+01
   0.58701E+01   0.35776E+00   0.10603E+01
   0.58701E+01   0.35791E+00   0.10602E+01
   0.58701E+01   0.35805E+00   0.10603E+01
   0.58701E+01   0.35819E+00   0.10603E+01
   0.58701E+01   0.35834E+00   0.10604E+01
   0.58701E+01   0.35848E+00   0.10604E+01
   0.58701E+01   0.35862E+00   0.10604E+01
   0.58701E+01   0.35877E+00   0.10606E+01
   0.58701E+01   0.35891E+00   0.10606E+01
   0.58701E+01   0.35905E+00   0.10606E+01
   0.58701E+01   0.35920E+00   0.10606E+01
   0.58701E+01   0.35934E+00   0.10605E+01
   0.58701E+01   0.35948E+00   0.10604E+01
   0.58701E+01   0.35963E+00   0.10604E+01
   0.58701E+01   0.35977E+00   0.10601E+01
   0.58701E+01   0.35992E+00   0.10601E+01
   0.58701E+01   0.36006E+00   0.10601E+01
   0.58701E+01   0.36020E+00   0.10601E+01
   0.58701E+01   0.36035E+00   0.10601E+01
   0.58801E+01   0.36049E+00   0.10602E+01
   0.58801E+01   0.36063E+00   0.10602E+01
   0.58801E+01   0.36078E+00   0.10602E+01
   0.58801E+01   0.36092E+00   0.10602E+01
   0.58801E+01   0.36107E+00   0.10601E+01
   0.58801E+01   0.36121E+00   0.10602E+01
   0.58801E+01   0.36136E+00   0.10602E+01
   0.58801E+01   0.36150E+00   0.10601E+01
   0.58801E+01   0.36164E+00   0.10601E+01
   0.58801E+01   0.36179E+00   0.10601E+01
   0.58801E+01   0.36193E+00   0.10601E+01
   0.58801E+01   0.36208E+00   0.10601E+01
   0.58801E+01   0.36222E+00   0.10602E+01
   0.58801E+01   0.36237E+00   0.10603E+01
   0.58801E+01   0.36251E+00   0.10603E+01
   0.58801E+01   0.36266E+00   0.10603E+01
   0.58801E+01   0.36280E+00   0.10602E+01
   0.58801E+01   0.36295E+00   0.10602E+01
   0.58801E+01   0.36309E+00   0.10603E+01
   0.58801E+01   0.36324E+00   0.10602E+01
   0.58801E+01   0.36338E+00   0.10603E+01
   0.58801E+01   0.36353E+00   0.10604E+01
   0.58801E+01   0.36367E+00   0.10604E+01
   0.58801E+01   0.36382E+00   0.10604E+01
   0.58801E+01   0.36396E+00   0.10604E+01
   0.58801E+01   0.36411E+00   0.10604E+01
   0.58801E+01   0.36425E+00   0.10604E+01
   0.58801E+01   0.36440E+00   0.10604E+01
   0.58801E+01   0.36455E+00   0.10604E+01
   0.58801E+01   0.36469E+00   0.10605E+01
   0.58801E+01   0.36484E+00   0.10604E+01
   0.58801E+01   0.36498E+00   0.10605E+01
   0.58801E+01   0.36513E+00   0.10607E+01
   0.58801E+01   0.36527E+00   0.10607E+01
   0.58801E+01   0.36542E+00   0.10607E+01
   0.58801E+01   0.36557E+00   0.10607E+01
   0.58801E+01   0.36571E+00   0.10607E+01
   0.58801E+01   0.36586E+00   0.10607E+01
   0.58801E+01   0.36600E+00   0.10608E+01
   0.58801E+01   0.36615E+00   0.10610E+01
   0.58801E+01   0.36630E+00   0.10610E+01
   0.58801E+01   0.36644E+00   0.10612E+01
   0.58801E+01   0.36659E+00   0.10612E+01
   0.58801E+01   0.36674E+00   0.10611E+01
   0.58801E+01   0.36688E+00   0.10611E+01
   0.58801E+01   0.36703E+00   0.10612E+01
   0.58801E+01   0.36718E+00   0.10612E+01
   0.58801E+01   0.36732E+00   0.10613E+01
   0.58801E+01   0.36747E+00   0.10611E+01
   0.58801E+01   0.36762E+00   0.10612E+01
   0.58901E+01   0.36776E+00   0.10613E+01
   0.58901E+01   0.36791E+00   0.10613E+01
   0.58901E+01   0.36806E+00   0.10614E+01
   0.58901E+01   0.36820E+00   0.10614E+01
   0.58901E+01   0.36835E+00   0.10614E+01
   0.58901E+01   0.36850E+00   0.10614E+01
   0.58901E+01   0.36865E+00   0.10614E+01
   0.58901E+01   0.36879E+00   0.10614E+01
   0.58901E+01   0.36894E+00   0.10614E+01
   0.58901E+01   0.36909E+00   0.10614E+01
   0.58901E+01   0.36924E+00   0.10615E+01
   0.58901E+01   0.36938E+00   0.10615E+01
   0.58901E+01   0.36953E+00   0.10615E+01
   0.58901E+01   0.36968E+00   0.10615E+01
   0.58901E+01   0.36983E+00   0.10615E+01
   0.58901E+01   0.36997E+00   0.10615E+01
   0.58901E+01   0.37012E+00   0.10616E+01
   0.58901E+01   0.37027E+00   0.10615E+01
   0.58901E+01   0.37042E+00   0.10616E+01
   0.58901E+01   0.37057E+00   0.10615E+01
   0.58901E+01   0.37071E+00   0.10616E+01
   0.58901E+01   0.37086E+00   0.10616E+01
   0.58901E+01   0.37101E+00   0.10615E+01
   0.58901E+01   0.37116E+00   0.10616E+01
   0.58901E+01   0.37131E+00   0.10616E+01
   0.58901E+01   0.37146E+00   0.10618E+01
   0.58901E+01   0.37160E+00   0.10618E+01
   0.58901E+01   0.37175E+00   0.10617E+01
   0.58901E+01   0.37190E+00   0.10617E+01
   0.58901E+01   0.37205E+00   0.10617E+01
   0.58901E+01   0.37220E+00   0.10617E+01
   0.58901E+01   0.37235E+00   0.10617E+01
   0.58901E+01   0.37250E+00   0.10617E+01
   0.58901E+01   0.37264E+00   0.10618E+01
   0.58901E+01   0.37279E+00   0.10618E+01
   0.58901E+01   0.37294E+00   0.10620E+01
   0.58901E+01   0.37309E+00   0.10620E+01
   0.58901E+01   0.37324E+00   0.10620E+01
   0.58901E+01   0.37339E+00   0.10621E+01
   0.58901E+01   0.37354E+00   0.10622E+01
   0.58901E+01   0.37369E+00   0.10623E+01
   0.58901E+01   0.37384E+00   0.10622E+01
   0.58901E+01   0.37399E+00   0.10621E+01
   0.58901E+01   0.37414E+00   0.10621E+01
   0.58901E+01   0.37429E+00   0.10621E+01
   0.58901E+01   0.37443E+00   0.10621E+01
   0.58901E+01   0.37458E+00   0.10622E+01
   0.58901E+01   0.37473E+00   0.10621E+01
   0.58901E+01   0.37488E+00   0.10621E+01
   0.58901E+01   0.37503E+00   0.10620E+01
   0.59001E+01   0.37518E+00   0.10619E+01
   0.59001E+01   0.37533E+00   0.10619E+01
   0.59001E+01   0.37548E+00   0.10618E+01
   0.59001E+01   0.37563E+00   0.10618E+01
   0.59001E+01   0.37578E+00   0.10619E+01
   0.59001E+01   0.37593E+00   0.10618E+01
   0.59001E+01   0.37608E+00   0.10619E+01
   0.59001E+01   0.37623E+00   0.10619E+01
   0.59001E+01   0.37638E+00   0.10619E+01
   0.59001E+01   0.37653E+00   0.10618E+01
   0.59001E+01   0.37669E+00   0.10618E+01
   0.59001E+01   0.37684E+00   0.10618E+01
   0.59001E+01   0.37699E+00   0.10619E+01
   0.59001E+01   0.37714E+00   0.10619E+01
   0.59001E+01   0.37729E+00   0.10619E+01
   0.59001E+01   0.37744E+00   0.10619E+01
   0.59001E+01   0.37759E+00   0.10618E+01
   0.59001E+01   0.37774E+00   0.10619E+01
   0.59001E+01   0.37789E+00   0.10619E+01
   0.59001E+01   0.37804E+00   0.10619E+01
   0.59001E+01   0.37819E+00   0.10619E+01
   0.59001E+01   0.37834E+00   0.10619E+01
   0.59001E+01   0.37850E+00   0.10619E+01
   0.59001E+01   0.37865E+00   0.10619E+01
   0.59001E+01   0.37880E+00   0.10619E+01
   0.59001E+01   0.37895E+00   0.10619E+01
   0.59001E+01   0.37910E+00   0.10619E+01
   0.59001E+01   0.37925E+00   0.10619E+01
   0.59001E+01   0.37940E+00   0.10620E+01
   0.59001E+01   0.37956E+00   0.10620E+01
   0.59001E+01   0.37971E+00   0.10620E+01
   0.59001E+01   0.37986E+00   0.10619E+01
   0.59001E+01   0.38001E+00   0.10620E+01
   0.59001E+01   0.38016E+00   0.10620E+01
   0.59001E+01   0.38031E+00   0.10620E+01
   0.59001E+01   0.38047E+00   0.10620E+01
   0.59001E+01   0.38062E+00   0.10620E+01
   0.59001E+01   0.38077E+00   0.10619E+01
   0.59001E+01   0.38092E+00   0.10619E+01
   0.59001E+01   0.38107E+00   0.10619E+01
   0.59001E+01   0.38123E+00   0.10620E+01
   0.59001E+01   0.38138E+00   0.10620E+01
   0.59001E+01   0.38153E+00   0.10621E+01
   0.59001E+01   0.38168E+00   0.10621E+01
   0.59001E+01   0.38184E+00   0.10621E+01
   0.59001E+01   0.38199E+00   0.10620E+01
   0.59001E+01   0.38214E+00   0.10621E+01
   0.59001E+01   0.38229E+00   0.10622E+01
   0.59001E+01   0.38245E+00   0.10621E+01
   0.59001E+01   0.38260E+00   0.10621E+01
   0.59001E+01   0.38275E+00   0.10621E+01
   0.59001E+01   0.38291E+00   0.10620E+01
   0.59001E+01   0.38306E+00   0.10621E+01
   0.59001E+01   0.38321E+00   0.10621E+01
   0.59001E+01   0.38336E+00   0.10624E+01
   0.59001E+01   0.38352E+00   0.10625E+01
   0.59001E+01   0.38367E+00   0.10625E+01
   0.59001E+01   0.38382E+00   0.10626E+01
   0.59001E+01   0.38398E+00   0.10626E+01
   0.59001E+01   0.38413E+00   0.10627E+01
   0.59001E+01   0.38428E+00   0.10627E+01
   0.59001E+01   0.38444E+00   0.10627E+01
   0.59001E+01   0.38459E+00   0.10627E+01
   0.59001E+01   0.38475E+00   0.10628E+01
   0.59001E+01   0.38490E+00   0.10628E+01
   0.59001E+01   0.38505E+00   0.10628E+01
   0.59001E+01   0.38521E+00   0.10628E+01
   0.59001E+01   0.38536E+00   0.10628E+01
   0.59001E+01   0.38552E+00   0.10628E+01
   0.59001E+01   0.38567E+00   0.10629E+01
   0.59001E+01   0.38582E+00   0.10630E+01
   0.59001E+01   0.38598E+00   0.10630E+01
   0.59001E+01   0.38613E+00   0.10629E+01
   0.59001E+01   0.38629E+00   0.10630E+01
   0.59001E+01   0.38644E+00   0.10629E+01
   0.59001E+01   0.38659E+00   0.10629E+01
   0.59001E+01   0.38675E+00   0.10630E+01
   0.59001E+01   0.38690E+00   0.10631E+01
   0.59001E+01   0.38706E+00   0.10631E+01
   0.59001E+01   0.38721E+00   0.10630E+01
   0.59001E+01   0.38737E+00   0.10630E+01
   0.59001E+01   0.38752E+00   0.10630E+01
   0.59001E+01   0.38768E+00   0.10632E+01
   0.59001E+01   0.38783E+00   0.10630E+01
   0.59001E+01   0.38799E+00   0.10630E+01
   0.59001E+01   0.38814E+00   0.10630E+01
   0.59001E+01   0.38830E+00   0.10630E+01
   0.59001E+01   0.38845E+00   0.10630E+01
   0.59001E+01   0.38861E+00   0.10631E+01
   0.59001E+01   0.38876E+00   0.10633E+01
   0.59001E+01   0.38892E+00   0.10632E+01
   0.59001E+01   0.38907E+00   0.10630E+01
   0.59001E+01   0.38923E+00   0.10631E+01
   0.59001E+01   0.38938E+00   0.10630E+01
   0.59001E+01   0.38954E+00   0.10630E+01
   0.59001E+01   0.38970E+00   0.10630E+01
   0.59001E+01   0.38985E+00   0.10630E+01
   0.59001E+01   0.39001E+00   0.10630E+01
   0.59101E+01   0.39016E+00   0.10631E+01
   0.59101E+01   0.39032E+00   0.10630E+01
   0.59101E+01   0.39047E+00   0.10628E+01
   0.59101E+01   0.39063E+00   0.10629E+01
   0.59101E+01   0.39079E+00   0.10630E+01
   0.59101E+01   0.39094E+00   0.10630E+01
   0.59101E+01   0.39110E+00   0.10630E+01
   0.59101E+01   0.39126E+00   0.10632E+01
   0.59101E+01   0.39141E+00   0.10631E+01
   0.59101E+01   0.39157E+00   0.10632E+01
   0.59101E+01   0.39172E+00   0.10632E+01
   0.59101E+01   0.39188E+00   0.10632E+01
   0.59101E+01   0.39204E+00   0.10632E+01
   0.59101E+01   0.39219E+00   0.10632E+01
   0.59101E+01   0.39235E+00   0.10632E+01
   0.59101E+01   0.39251E+00   0.10633E+01
   0.59101E+01   0.39266E+00   0.10633E+01
   0.59101E+01   0.39282E+00   0.10631E+01
   0.59101E+01   0.39298E+00   0.10630E+01
   0.59101E+01   0.39314E+00   0.10630E+01
   0.59101E+01   0.39329E+00   0.10631E+01
   0.59101E+01   0.39345E+00   0.10631E+01
   0.59101E+01   0.39361E+00   0.10631E+01
   0.59101E+01   0.39376E+00   0.10631E+01
   0.59101E+01   0.39392E+00   0.10632E+01
   0.59101E+01   0.39408E+00   0.10634E+01
   0.59101E+01   0.39424E+00   0.10634E+01
   0.59101E+01   0.39439E+00   0.10634E+01
   0.59101E+01   0.39455E+00   0.10636E+01
   0.59101E+01   0.39471E+00   0.10634E+01
   0.59101E+01   0.39487E+00   0.10635E+01
   0.59101E+01   0.39502E+00   0.10634E+01
   0.59101E+01   0.39518E+00   0.10633E+01
   0.59101E+01   0.39534E+00   0.10633E+01
   0.59101E+01   0.39550E+00   0.10633E+01
   0.59101E+01   0.39566E+00   0.10633E+01
   0.59101E+01   0.39581E+00   0.10633E+01
   0.59101E+01   0.39597E+00   0.10633E+01
   0.59101E+01   0.39613E+00   0.10632E+01
   0.59101E+01   0.39629E+00   0.10633E+01
   0.59101E+01   0.39645E+00   0.10633E+01
   0.59101E+01   0.39661E+00   0.10632E+01
   0.59101E+01   0.39676E+00   0.10633E+01
   0.59101E+01   0.39692E+00   0.10633E+01
   0.59101E+01   0.39708E+00   0.10634E+01
   0.59101E+01   0.39724E+00   0.10635E+01
   0.59201E+01   0.39740E+00   0.10635E+01
   0.59201E+01   0.39756E+00   0.10635E+01
   0.59101E+01   0.39772E+00   0.10635E+01
   0.59101E+01   0.39788E+00   0.10636E+01
   0.59101E+01   0.39803E+00   0.10635E+01
   0.59101E+01   0.39819E+00   0.10637E+01
   0.59101E+01   0.39835E+00   0.10636E+01
   0.59101E+01   0.39851E+00   0.10636E+01
   0.59101E+01   0.39867E+00   0.10637E+01
   0.59101E+01   0.39883E+00   0.10637E+01
   0.59101E+01   0.39899E+00   0.10637E+01
   0.59201E+01   0.39915E+00   0.10638E+01
   0.59201E+01   0.39931E+00   0.10637E+01
   0.59201E+01   0.39947E+00   0.10638E+01
   0.59201E+01   0.39963E+00   0.10637E+01
   0.59201E+01   0.39979E+00   0.10637E+01
   0.59201E+01   0.39995E+00   0.10638E+01
   0.59201E+01   0.40011E+00   0.10638E+01
   0.59201E+01   0.40027E+00   0.10639E+01
   0.59201E+01   0.40043E+00   0.10642E+01
   0.59201E+01   0.40059E+00   0.10642E+01
   0.59201E+01   0.40075E+00   0.10641E+01
   0.59201E+01   0.40091E+00   0.10642E+01
   0.59201E+01   0.40107E+00   0.10642E+01
   0.59201E+01   0.40123E+00   0.10643E+01
   0.59201E+01   0.40139E+00   0.10645E+01
   0.59201E+01   0.40155E+00   0.10644E+01
   0.59201E+01   0.40171E+00   0.10645E+01
   0.59201E+01   0.40187E+00   0.10645E+01
   0.59201E+01   0.40203E+00   0.10645E+01
   0.59201E+01   0.40219E+00   0.10646E+01
   0.59201E+01   0.40235E+00   0.10647E+01
   0.59201E+01   0.40251E+00   0.10646E+01
   0.59201E+01   0.40267E+00   0.10647E+01
   0.59201E+01   0.40283E+00   0.10647E+01
   0.59201E+01   0.40299E+00   0.10647E+01
   0.59201E+01   0.40316E+00   0.10647E+01
   0.59201E+01   0.40332E+00   0.10647E+01
   0.59201E+01   0.40348E+00   0.10647E+01
   0.59201E+01   0.40364E+00   0.10647E+01
   0.59201E+01   0.40380E+00   0.10647E+01
   0.59201E+01   0.40396E+00   0.10648E+01
   0.59201E+01   0.40412E+00   0.10647E+01
   0.59201E+01   0.40428E+00   0.10648E+01
   0.59201E+01   0.40445E+00   0.10648E+01
   0.59201E+01   0.40461E+00   0.10648E+01
   0.59201E+01   0.40477E+00   0.10648E+01
   0.59201E+01   0.40493E+00   0.10649E+01
   0.59201E+01   0.40509E+00   0.10647E+01
   0.59201E+01   0.40525E+00   0.10648E+01
   0.59201E+01   0.40542E+00   0.10648E+01
   0.59201E+01   0.40558E+00   0.10648E+01
   0.59201E+01   0.40574E+00   0.10649E+01
   0.59201E+01   0.40590E+00   0.10648E+01
   0.59201E+01   0.40607E+00   0.10648E+01
   0.59201E+01   0.40623E+00   0.10649E+01
   0.59201E+01   0.40639E+00   0.10649E+01
   0.59201E+01   0.40655E+00   0.10649E+01
   0.59201E+01   0.40671E+00   0.10649E+01
   0.59201E+01   0.40688E+00   0.10650E+01
   0.59201E+01   0.40704E+00   0.10649E+01
   0.59201E+01   0.40720E+00   0.10649E+01
   0.59201E+01   0.40736E+00   0.10649E+01
   0.59201E+01   0.40753E+00   0.10649E+01
   0.59201E+01   0.40769E+00   0.10650E+01
   0.59201E+01   0.40785E+00   0.10650E+01
   0.59201E+01   0.40802E+00   0.10650E+01
   0.59201E+01   0.40818E+00   0.10650E+01
   0.59201E+01   0.40834E+00   0.10650E+01
   0.59201E+01   0.40851E+00   0.10651E+01
   0.59201E+01   0.40867E+00   0.10651E+01
   0.59201E+01   0.40883E+00   0.10651E+01
   0.59201E+01   0.40900E+00   0.10651E+01
   0.59201E+01   0.40916E+00   0.10650E+01
   0.59201E+01   0.40932E+00   0.10651E+01
   0.59201E+01   0.40949E+00   0.10651E+01
   0.59201E+01   0.40965E+00   0.10651E+01
   0.59201E+01   0.40981E+00   0.10651E+01
   0.59201E+01   0.40998E+00   0.10651E+01
   0.59201E+01   0.41014E+00   0.10651E+01
   0.59201E+01   0.41030E+00   0.10651E+01
   0.59201E+01   0.41047E+00   0.10651E+01
   0.59301E+01   0.41063E+00   0.10653E+01
   0.59301E+01   0.41080E+00   0.10653E+01
   0.59301E+01   0.41096E+00   0.10653E+01
   0.59301E+01   0.41113E+00   0.10654E+01
   0.59301E+01   0.41129E+00   0.10654E+01
   0.59301E+01   0.41145E+00   0.10654E+01
   0.59301E+01   0.41162E+00   0.10654E+01
   0.59301E+01   0.41178E+00   0.10654E+01
   0.59301E+01   0.41195E+00   0.10653E+01
   0.59301E+01   0.41211E+00   0.10654E+01
   0.59301E+01   0.41228E+00   0.10654E+01
   0.59301E+01   0.41244E+00   0.10654E+01
   0.59301E+01   0.41261E+00   0.10654E+01
   0.59301E+01   0.41277E+00   0.10654E+01
   0.59301E+01   0.41294E+00   0.10654E+01
   0.59301E+01   0.41310E+00   0.10655E+01
   0.59301E+01   0.41327E+00   0.10654E+01
   0.59301E+01   0.41343E+00   0.10655E+01
   0.59301E+01   0.41360E+00   0.10655E+01
   0.59301E+01   0.41376E+00   0.10655E+01
   0.59301E+01   0.41393E+00   0.10656E+01
   0.59301E+01   0.41409E+00   0.10655E+01
   0.59301E+01   0.41426E+00   0.10655E+01
   0.59301E+01   0.41442E+00   0.10656E+01
   0.59301E+01   0.41459E+00   0.10656E+01
   0.59301E+01   0.41475E+00   0.10656E+01
   0.59301E+01   0.41492E+00   0.10657E+01
   0.59301E+01   0.41509E+00   0.10657E+01
   0.59301E+01   0.41525E+00   0.10657E+01
   0.59301E+01   0.41542E+00   0.10657E+01
   0.59301E+01   0.41558E+00   0.10657E+01
   0.59301E+01   0.41575E+00   0.10657E+01
   0.59301E+01   0.41592E+00   0.10657E+01
   0.59301E+01   0.41608E+00   0.10658E+01
   0.59301E+01   0.41625E+00   0.10658E+01
   0.59301E+01   0.41641E+00   0.10658E+01
   0.59301E+01   0.41658E+00   0.10658E+01
   0.59301E+01   0.41675E+00   0.10658E+01
   0.59301E+01   0.41691E+00   0.10658E+01
   0.59301E+01   0.41708E+00   0.10658E+01
   0.59301E+01   0.41725E+00   0.10660E+01
   0.59301E+01   0.41741E+00   0.10660E+01
   0.59301E+01   0.41758E+00   0.10660E+01
   0.59301E+01   0.41775E+00   0.10660E+01
   0.59301E+01   0.41791E+00   0.10660E+01
   0.59301E+01   0.41808E+00   0.10661E+01
   0.59301E+01   0.41825E+00   0.10661E+01
   0.59301E+01   0.41842E+00   0.10661E+01
   0.59301E+01   0.41858E+00   0.10661E+01
   0.59301E+01   0.41875E+00   0.10661E+01
   0.59301E+01   0.41892E+00   0.10662E+01
   0.59301E+01   0.41908E+00   0.10662E+01
   0.59301E+01   0.41925E+00   0.10661E+01
   0.59301E+01   0.41942E+00   0.10663E+01
   0.59301E+01   0.41959E+00   0.10664E+01
   0.59301E+01   0.41975E+00   0.10664E+01
   0.59301E+01   0.41992E+00   0.10663E+01
   0.59401E+01   0.42009E+00   0.10666E+01
   0.59301E+01   0.42026E+00   0.10664E+01
   0.59401E+01   0.42043E+00   0.10665E+01
   0.59401E+01   0.42059E+00   0.10664E+01
   0.59401E+01   0.42076E+00   0.10665E+01
   0.59401E+01   0.42093E+00   0.10665E+01
   0.59401E+01   0.42110E+00   0.10665E+01
   0.59401E+01   0.42127E+00   0.10666E+01
   0.59401E+01   0.42144E+00   0.10665E+01
   0.59401E+01   0.42160E+00   0.10665E+01
   0.59401E+01   0.42177E+00   0.10667E+01
   0.59401E+01   0.42194E+00   0.10667E+01
   0.59401E+01   0.42211E+00   0.10667E+01
   0.59401E+01   0.42228E+00   0.10667E+01
   0.59401E+01   0.42245E+00   0.10669E+01
   0.59401E+01   0.42262E+00   0.10670E+01
   0.59401E+01   0.42278E+00   0.10669E+01
   0.59401E+01   0.42295E+00   0.10669E+01
   0.59401E+01   0.42312E+00   0.10670E+01
   0.59401E+01   0.42329E+00   0.10670E+01
   0.59401E+01   0.42346E+00   0.10670E+01
   0.59401E+01   0.42363E+00   0.10670E+01
   0.59401E+01   0.42380E+00   0.10671E+01
   0.59401E+01   0.42397E+00   0.10670E+01
   0.59401E+01   0.42414E+00   0.10671E+01
   0.59401E+01   0.42431E+00   0.10671E+01
   0.59401E+01   0.42448E+00   0.10671E+01
   0.59401E+01   0.42465E+00   0.10671E+01
   0.59401E+01   0.42482E+00   0.10672E+01
   0.59401E+01   0.42499E+00   0.10670E+01
   0.59401E+01   0.42516E+00   0.10670E+01
   0.59401E+01   0.42533E+00   0.10671E+01
   0.59401E+01   0.42550E+00   0.10671E+01
   0.59401E+01   0.42567E+00   0.10671E+01
   0.59401E+01   0.42584E+00   0.10671E+01
   0.59401E+01   0.42601E+00   0.10672E+01
   0.59401E+01   0.42618E+00   0.10672E+01
   0.59401E+01   0.42635E+00   0.10672E+01
   0.59401E+01   0.42652E+00   0.10672E+01
   0.59401E+01   0.42669E+00   0.10672E+01
   0.59401E+01   0.42686E+00   0.10672E+01
   0.59401E+01   0.42703E+00   0.10673E+01
   0.59401E+01   0.42720E+00   0.10673E+01
   0.59401E+01   0.42737E+00   0.10673E+01
   0.59401E+01   0.42754E+00   0.10673E+01
   0.59401E+01   0.42771E+00   0.10672E+01
   0.59401E+01   0.42788E+00   0.10673E+01
   0.59401E+01   0.42805E+00   0.10673E+01
   0.59401E+01   0.42822E+00   0.10671E+01
   0.59401E+01   0.42839E+00   0.10673E+01
   0.59401E+01   0.42857E+00   0.10672E+01
   0.59401E+01   0.42874E+00   0.10669E+01
   0.59501E+01   0.42891E+00   0.10671E+01
   0.59401E+01   0.42908E+00   0.10670E+01
   0.59401E+01   0.42925E+00   0.10669E+01
   0.59401E+01   0.42942E+00   0.10669E+01
   0.59401E+01   0.42959E+00   0.10669E+01
   0.59401E+01   0.42977E+00   0.10669E+01
   0.59401E+01   0.42994E+00   0.10669E+01
   0.59401E+01   0.43011E+00   0.10670E+01
   0.59501E+01   0.43028E+00   0.10670E+01
   0.59401E+01   0.43045E+00   0.10670E+01
   0.59501E+01   0.43063E+00   0.10670E+01
   0.59501E+01   0.43080E+00   0.10670E+01
   0.59501E+01   0.43097E+00   0.10670E+01
   0.59501E+01   0.43114E+00   0.10670E+01
   0.59401E+01   0.43131E+00   0.10672E+01
   0.59401E+01   0.43149E+00   0.10672E+01
   0.59401E+01   0.43166E+00   0.10670E+01
   0.59401E+01   0.43183E+00   0.10672E+01
   0.59501E+01   0.43200E+00   0.10670E+01
   0.59501E+01   0.43218E+00   0.10672E+01
   0.59401E+01   0.43235E+00   0.10672E+01
   0.59401E+01   0.43252E+00   0.10670E+01
   0.59401E+01   0.43269E+00   0.10671E+01
   0.59501E+01   0.43287E+00   0.10672E+01
   0.59501E+01   0.43304E+00   0.10673E+01
   0.59501E+01   0.43321E+00   0.10673E+01
   0.59501E+01   0.43339E+00   0.10673E+01
   0.59501E+01   0.43356E+00   0.10674E+01
   0.59501E+01   0.43373E+00   0.10674E+01
   0.59501E+01   0.43391E+00   0.10675E+01
   0.59501E+01   0.43408E+00   0.10675E+01
   0.59501E+01   0.43425E+00   0.10675E+01
   0.59501E+01   0.43443E+00   0.10675E+01
   0.59501E+01   0.43460E+00   0.10675E+01
   0.59501E+01   0.43477E+00   0.10675E+01
   0.59501E+01   0.43495E+00   0.10676E+01
   0.59501E+01   0.43512E+00   0.10676E+01
   0.59501E+01   0.43530E+00   0.10676E+01
   0.59501E+01   0.43547E+00   0.10677E+01
   0.59501E+01   0.43564E+00   0.10676E+01
   0.59501E+01   0.43582E+00   0.10677E+01
   0.59501E+01   0.43599E+00   0.10677E+01
   0.59501E+01   0.43617E+00   0.10677E+01
   0.59501E+01   0.43634E+00   0.10678E+01
   0.59501E+01   0.43651E+00   0.10677E+01
   0.59501E+01   0.43669E+00   0.10679E+01
   0.59501E+01   0.43686E+00   0.10678E+01
   0.59501E+01   0.43704E+00   0.10678E+01
   0.59501E+01   0.43721E+00   0.10680E+01
   0.59501E+01   0.43739E+00   0.10680E+01
   0.59501E+01   0.43756E+00   0.10682E+01
   0.59501E+01   0.43774E+00   0.10682E+01
   0.59501E+01   0.43791E+00   0.10681E+01
   0.59501E+01   0.43809E+00   0.10682E+01
   0.59501E+01   0.43826E+00   0.10682E+01
   0.59501E+01   0.43844E+00   0.10682E+01
   0.59501E+01   0.43861E+00   0.10682E+01
   0.59501E+01   0.43879E+00   0.10682E+01
   0.59501E+01   0.43896E+00   0.10683E+01
   0.59501E+01   0.43914E+00   0.10683E+01
   0.59501E+01   0.43931E+00   0.10684E+01
   0.59501E+01   0.43949E+00   0.10684E+01
   0.59501E+01   0.43966E+00   0.10684E+01
   0.59501E+01   0.43984E+00   0.10684E+01
   0.59501E+01   0.44002E+00   0.10684E+01
   0.59501E+01   0.44019E+00   0.10684E+01
   0.59501E+01   0.44037E+00   0.10684E+01
   0.59501E+01   0.44054E+00   0.10684E+01
   0.59501E+01   0.44072E+00   0.10685E+01
   0.59501E+01   0.44090E+00   0.10685E+01
   0.59501E+01   0.44107E+00   0.10685E+01
   0.59501E+01   0.44125E+00   0.10684E+01
   0.59501E+01   0.44142E+00   0.10683E+01
   0.59501E+01   0.44160E+00   0.10683E+01
   0.59501E+01   0.44178E+00   0.10686E+01
   0.59501E+01   0.44195E+00   0.10685E+01
   0.59501E+01   0.44213E+00   0.10685E+01
   0.59501E+01   0.44231E+00   0.10686E+01
   0.59501E+01   0.44248E+00   0.10685E+01
   0.59501E+01   0.44266E+00   0.10686E+01
   0.59501E+01   0.44284E+00   0.10687E+01
   0.59501E+01   0.44301E+00   0.10686E+01
   0.59501E+01   0.44319E+00   0.10686E+01
   0.59501E+01   0.44337E+00   0.10687E+01
   0.59501E+01   0.44355E+00   0.10687E+01
   0.59501E+01   0.44372E+00   0.10686E+01
   0.59501E+01   0.44390E+00   0.10688E+01
   0.59501E+01   0.44408E+00   0.10688E+01
   0.59501E+01   0.44425E+00   0.10689E+01
   0.59501E+01   0.44443E+00   0.10686E+01
   0.59501E+01   0.44461E+00   0.10686E+01
   0.59501E+01   0.44479E+00   0.10687E+01
   0.59501E+01   0.44497E+00   0.10687E+01
   0.59501E+01   0.44514E+00   0.10686E+01
   0.59601E+01   0.44532E+00   0.10686E+01
   0.59601E+01   0.44550E+00   0.10687E+01
   0.59601E+01   0.44568E+00   0.10688E+01
   0.59601E+01   0.44585E+00   0.10687E+01
   0.59601E+01   0.44603E+00   0.10685E+01
   0.59601E+01   0.44621E+00   0.10685E+01
   0.59601E+01   0.44639E+00   0.10685E+01
   0.59601E+01   0.44657E+00   0.10685E+01
   0.59601E+01   0.44675E+00   0.10685E+01
   0.59601E+01   0.44692E+00   0.10687E+01
   0.59601E+01   0.44710E+00   0.10687E+01
   0.59601E+01   0.44728E+00   0.10687E+01
   0.59601E+01   0.44746E+00   0.10688E+01
   0.59601E+01   0.44764E+00   0.10687E+01
   0.59601E+01   0.44782E+00   0.10688E+01
   0.59601E+01   0.44800E+00   0.10688E+01
   0.59601E+01   0.44818E+00   0.10688E+01
   0.59601E+01   0.44836E+00   0.10689E+01
   0.59601E+01   0.44853E+00   0.10688E+01
   0.59601E+01   0.44871E+00   0.10688E+01
   0.59601E+01   0.44889E+00   0.10688E+01
   0.59601E+01   0.44907E+00   0.10688E+01
   0.59601E+01   0.44925E+00   0.10688E+01
   0.59601E+01   0.44943E+00   0.10688E+01
   0.59601E+01   0.44961E+00   0.10688E+01
   0.59601E+01   0.44979E+00   0.10689E+01
   0.59601E+01   0.44997E+00   0.10689E+01
   0.59601E+01   0.45015E+00   0.10689E+01
   0.59601E+01   0.45033E+00   0.10689E+01
   0.59601E+01   0.45051E+00   0.10690E+01
   0.59601E+01   0.45069E+00   0.10690E+01
   0.59601E+01   0.45087E+00   0.10691E+01
   0.59601E+01   0.45105E+00   0.10691E+01
   0.59601E+01   0.45123E+00   0.10691E+01
   0.59601E+01   0.45141E+00   0.10691E+01
   0.59601E+01   0.45159E+00   0.10692E+01
   0.59601E+01   0.45177E+00   0.10691E+01
   0.59601E+01   0.45195E+00   0.10693E+01
   0.59601E+01   0.45213E+00   0.10692E+01
   0.59601E+01   0.45231E+00   0.10692E+01
   0.59601E+01   0.45249E+00   0.10694E+01
   0.59601E+01   0.45267E+00   0.10694E+01
   0.59601E+01   0.45286E+00   0.10694E+01
   0.59601E+01   0.45304E+00   0.10694E+01
   0.59601E+01   0.45322E+00   0.10694E+01
   0.59601E+01   0.45340E+00   0.10695E+01
   0.59601E+01   0.45358E+00   0.10695E+01
   0.59601E+01   0.45376E+00   0.10695E+01
   0.59601E+01   0.45394E+00   0.10696E+01
   0.59601E+01   0.45412E+00   0.10696E+01
   0.59601E+01   0.45431E+00   0.10697E+01
   0.59601E+01   0.45449E+00   0.10696E+01
   0.59601E+01   0.45467E+00   0.10696E+01
   0.59601E+01   0.45485E+00   0.10696E+01
   0.59601E+01   0.45503E+00   0.10696E+01
   0.59701E+01   0.45521E+00   0.10696E+01
   0.59701E+01   0.45540E+00   0.10696E+01
   0.59701E+01   0.45558E+00   0.10696E+01
   0.59701E+01   0.45576E+00   0.10697E+01
   0.59701E+01   0.45594E+00   0.10697E+01
   0.59701E+01   0.45612E+00   0.10698E+01
   0.59701E+01   0.45631E+00   0.10699E+01
   0.59701E+01   0.45649E+00   0.10698E+01
   0.59701E+01   0.45667E+00   0.10699E+01
   0.59701E+01   0.45685E+00   0.10699E+01
   0.59701E+01   0.45704E+00   0.10700E+01
   0.59701E+01   0.45722E+00   0.10701E+01
   0.59701E+01   0.45740E+00   0.10700E+01
   0.59701E+01   0.45758E+00   0.10700E+01
   0.59701E+01   0.45777E+00   0.10700E+01
   0.59701E+01   0.45795E+00   0.10702E+01
   0.59701E+01   0.45813E+00   0.10702E+01
   0.59701E+01   0.45832E+00   0.10700E+01
   0.59701E+01   0.45850E+00   0.10700E+01
   0.59701E+01   0.45868E+00   0.10701E+01
   0.59701E+01   0.45887E+00   0.10700E+01
   0.59701E+01   0.45905E+00   0.10701E+01
   0.59701E+01   0.45923E+00   0.10701E+01
   0.59701E+01   0.45942E+00   0.10702E+01
   0.59701E+01   0.45960E+00   0.10702E+01
   0.59701E+01   0.45978E+00   0.10702E+01
   0.59701E+01   0.45997E+00   0.10703E+01
   0.59701E+01   0.46015E+00   0.10703E+01
   0.59701E+01   0.46033E+00   0.10703E+01
   0.59701E+01   0.46052E+00   0.10703E+01
   0.59701E+01   0.46070E+00   0.10703E+01
   0.59701E+01   0.46089E+00   0.10703E+01
   0.59701E+01   0.46107E+00   0.10703E+01
   0.59701E+01   0.46125E+00   0.10703E+01
   0.59701E+01   0.46144E+00   0.10703E+01
   0.59701E+01   0.46162E+00   0.10703E+01
   0.59701E+01   0.46181E+00   0.10703E+01
   0.59701E+01   0.46199E+00   0.10703E+01
   0.59701E+01   0.46218E+00   0.10703E+01
   0.59701E+01   0.46236E+00   0.10703E+01
   0.59701E+01   0.46255E+00   0.10703E+01
   0.59701E+01   0.46273E+00   0.10704E+01
   0.59701E+01   0.46292E+00   0.10704E+01
   0.59701E+01   0.46310E+00   0.10704E+01
   0.59701E+01   0.46329E+00   0.10704E+01
   0.59701E+01   0.46347E+00   0.10703E+01
   0.59701E+01   0.46366E+00   0.10704E+01
   0.59701E+01   0.46384E+00   0.10704E+01
   0.59701E+01   0.46403E+00   0.10704E+01
   0.59701E+01   0.46421E+00   0.10704E+01
   0.59701E+01   0.46440E+00   0.10705E+01
   0.59701E+01   0.46458E+00   0.10704E+01
   0.59701E+01   0.46477E+00   0.10705E+01
   0.59701E+01   0.46495E+00   0.10707E+01
   0.59701E+01   0.46514E+00   0.10707E+01
   0.59701E+01   0.46533E+00   0.10706E+01
   0.59701E+01   0.46551E+00   0.10707E+01
   0.59701E+01   0.46570E+00   0.10706E+01
   0.59701E+01   0.46588E+00   0.10705E+01
   0.59701E+01   0.46607E+00   0.10708E+01
   0.59701E+01   0.46626E+00   0.10708E+01
   0.59701E+01   0.46644E+00   0.10708E+01
   0.59701E+01   0.46663E+00   0.10708E+01
   0.59701E+01   0.46682E+00   0.10708E+01
   0.59701E+01   0.46700E+00   0.10708E+01
   0.59701E+01   0.46719E+00   0.10708E+01
   0.59701E+01   0.46738E+00   0.10708E+01
   0.59701E+01   0.46756E+00   0.10708E+01
   0.59701E+01   0.46775E+00   0.10708E+01
   0.59701E+01   0.46794E+00   0.10708E+01
   0.59701E+01   0.46812E+00   0.10708E+01
   0.59701E+01   0.46831E+00   0.10708E+01
   0.59701E+01   0.46850E+00   0.10709E+01
   0.59701E+01   0.46868E+00   0.10710E+01
   0.59701E+01   0.46887E+00   0.10711E+01
   0.59701E+01   0.46906E+00   0.10711E+01
   0.59701E+01   0.46925E+00   0.10711E+01
   0.59701E+01   0.46943E+00   0.10710E+01
   0.59701E+01   0.46962E+00   0.10711E+01
   0.59701E+01   0.46981E+00   0.10711E+01
   0.59701E+01   0.47000E+00   0.10711E+01
   0.59701E+01   0.47018E+00   0.10711E+01
   0.59701E+01   0.47037E+00   0.10712E+01
   0.59701E+01   0.47056E+00   0.10712E+01
   0.59701E+01   0.47075E+00   0.10712E+01
   0.59701E+01   0.47094E+00   0.10713E+01
   0.59701E+01   0.47112E+00   0.10712E+01
   0.59701E+01   0.47131E+00   0.10713E+01
   0.59701E+01   0.47150E+00   0.10713E+01
   0.59701E+01   0.47169E+00   0.10713E+01
   0.59701E+01   0.47188E+00   0.10713E+01
   0.59801E+01   0.47207E+00   0.10713E+01
   0.59701E+01   0.47226E+00   0.10713E+01
   0.59701E+01   0.47244E+00   0.10713E+01
   0.59701E+01   0.47263E+00   0.10713E+01
   0.59801E+01   0.47282E+00   0.10713E+01
   0.59801E+01   0.47301E+00   0.10713E+01
   0.59801E+01   0.47320E+00   0.10713E+01
   0.59801E+01   0.47339E+00   0.10713E+01
   0.59801E+01   0.47358E+00   0.10714E+01
   0.59701E+01   0.47377E+00   0.10713E+01
   0.59701E+01   0.47396E+00   0.10713E+01
   0.59801E+01   0.47415E+00   0.10714E+01
   0.59801E+01   0.47433E+00   0.10716E+01
   0.59801E+01   0.47452E+00   0.10715E+01
   0.59801E+01   0.47471E+00   0.10715E+01
   0.59801E+01   0.47490E+00   0.10716E+01
   0.59801E+01   0.47509E+00   0.10718E+01
   0.59801E+01   0.47528E+00   0.10718E+01
   0.59801E+01   0.47547E+00   0.10719E+01
   0.59801E+01   0.47566E+00   0.10719E+01
   0.59801E+01   0.47585E+00   0.10717E+01
   0.59801E+01   0.47604E+00   0.10717E+01
   0.59801E+01   0.47623E+00   0.10718E+01
   0.59801E+01   0.47642E+00   0.10718E+01
   0.59801E+01   0.47661E+00   0.10717E+01
   0.59801E+01   0.47680E+00   0.10718E+01
   0.59801E+01   0.47700E+00   0.10719E+01
   0.59801E+01   0.47719E+00   0.10720E+01
   0.59801E+01   0.47738E+00   0.10718E+01
   0.59801E+01   0.47757E+00   0.10719E+01
   0.59801E+01   0.47776E+00   0.10719E+01
   0.59801E+01   0.47795E+00   0.10718E+01
   0.59801E+01   0.47814E+00   0.10720E+01
   0.59801E+01   0.47833E+00   0.10719E+01
   0.59801E+01   0.47852E+00   0.10720E+01
   0.59801E+01   0.47871E+00   0.10719E+01
   0.59801E+01   0.47890E+00   0.10719E+01
   0.59801E+01   0.47910E+00   0.10719E+01
   0.59801E+01   0.47929E+00   0.10719E+01
   0.59801E+01   0.47948E+00   0.10718E+01
   0.59801E+01   0.47967E+00   0.10720E+01
   0.59801E+01   0.47986E+00   0.10719E+01
   0.59801E+01   0.48005E+00   0.10720E+01
   0.59801E+01   0.48025E+00   0.10720E+01
   0.59801E+01   0.48044E+00   0.10721E+01
   0.59801E+01   0.48063E+00   0.10721E+01
   0.59801E+01   0.48082E+00   0.10721E+01
   0.59801E+01   0.48101E+00   0.10719E+01
   0.59801E+01   0.48121E+00   0.10718E+01
   0.59801E+01   0.48140E+00   0.10718E+01
   0.59801E+01   0.48159E+00   0.10719E+01
   0.59801E+01   0.48178E+00   0.10718E+01
   0.59801E+01   0.48198E+00   0.10720E+01
   0.59801E+01   0.48217E+00   0.10721E+01
   0.59801E+01   0.48236E+00   0.10721E+01
   0.59801E+01   0.48255E+00   0.10721E+01
   0.59901E+01   0.48275E+00   0.10721E+01
   0.59901E+01   0.48294E+00   0.10724E+01
   0.59901E+01   0.48313E+00   0.10724E+01
   0.59801E+01   0.48333E+00   0.10724E+01
   0.59801E+01   0.48352E+00   0.10724E+01
   0.59801E+01   0.48371E+00   0.10724E+01
   0.59901E+01   0.48390E+00   0.10722E+01
   0.59901E+01   0.48410E+00   0.10724E+01
   0.59901E+01   0.48429E+00   0.10725E+01
   0.59901E+01   0.48449E+00   0.10725E+01
   0.59901E+01   0.48468E+00   0.10726E+01
   0.59901E+01   0.48487E+00   0.10726E+01
   0.59901E+01   0.48507E+00   0.10728E+01
   0.59901E+01   0.48526E+00   0.10726E+01
   0.59901E+01   0.48545E+00   0.10726E+01
   0.59901E+01   0.48565E+00   0.10727E+01
   0.59901E+01   0.48584E+00   0.10727E+01
   0.59901E+01   0.48604E+00   0.10727E+01
   0.59901E+01   0.48623E+00   0.10727E+01
   0.59901E+01   0.48642E+00   0.10727E+01
   0.59901E+01   0.48662E+00   0.10728E+01
   0.59901E+01   0.48681E+00   0.10729E+01
   0.59901E+01   0.48701E+00   0.10727E+01
   0.59901E+01   0.48720E+00   0.10729E+01
   0.59901E+01   0.48740E+00   0.10729E+01
   0.59901E+01   0.48759E+00   0.10728E+01
   0.59901E+01   0.48779E+00   0.10730E+01
   0.59901E+01   0.48798E+00   0.10730E+01
   0.59901E+01   0.48818E+00   0.10729E+01
   0.59901E+01   0.48837E+00   0.10729E+01
   0.59901E+01   0.48857E+00   0.10729E+01
   0.59901E+01   0.48876E+00   0.10729E+01
   0.59901E+01   0.48896E+00   0.10729E+01
   0.59901E+01   0.48915E+00   0.10729E+01
   0.59901E+01   0.48935E+00   0.10730E+01
   0.59901E+01   0.48954E+00   0.10731E+01
   0.59901E+01   0.48974E+00   0.10731E+01
   0.59901E+01   0.48993E+00   0.10731E+01
   0.59901E+01   0.49013E+00   0.10731E+01
   0.59901E+01   0.49033E+00   0.10733E+01
   0.59901E+01   0.49052E+00   0.10732E+01
   0.59901E+01   0.49072E+00   0.10732E+01
   0.59901E+01   0.49091E+00   0.10732E+01
   0.59901E+01   0.49111E+00   0.10733E+01
   0.59901E+01   0.49131E+00   0.10732E+01
   0.59901E+01   0.49150E+00   0.10734E+01
   0.59901E+01   0.49170E+00   0.10731E+01
   0.59901E+01   0.49190E+00   0.10733E+01
   0.59901E+01   0.49209E+00   0.10733E+01
   0.59901E+01   0.49229E+00   0.10733E+01
   0.59901E+01   0.49249E+00   0.10731E+01
   0.59901E+01   0.49268E+00   0.10733E+01
   0.59901E+01   0.49288E+00   0.10733E+01
   0.59901E+01   0.49308E+00   0.10733E+01
   0.59901E+01   0.49327E+00   0.10733E+01
   0.59901E+01   0.49347E+00   0.10733E+01
   0.59901E+01   0.49367E+00   0.10735E+01
   0.59901E+01   0.49386E+00   0.10733E+01
   0.59901E+01   0.49406E+00   0.10733E+01
   0.59901E+01   0.49426E+00   0.10734E+01
   0.59901E+01   0.49446E+00   0.10735E+01
   0.59901E+01   0.49465E+00   0.10735E+01
   0.59901E+01   0.49485E+00   0.10735E+01
   0.59901E+01   0.49505E+00   0.10736E+01
   0.59901E+01   0.49525E+00   0.10736E+01
   0.59901E+01   0.49545E+00   0.10736E+01
   0.59901E+01   0.49564E+00   0.10736E+01
   0.59901E+01   0.49584E+00   0.10736E+01
   0.59901E+01   0.49604E+00   0.10736E+01
   0.59901E+01   0.49624E+00   0.10734E+01
   0.59901E+01   0.49644E+00   0.10734E+01
   0.59901E+01   0.49663E+00   0.10734E+01
   0.59901E+01   0.49683E+00   0.10734E+01
   0.59901E+01   0.49703E+00   0.10734E+01
   0.59901E+01   0.49723E+00   0.10734E+01
   0.59901E+01   0.49743E+00   0.10734E+01
   0.59901E+01   0.49763E+00   0.10734E+01
   0.59901E+01   0.49783E+00   0.10734E+01
   0.59901E+01   0.49803E+00   0.10735E+01
   0.59901E+01   0.49822E+00   0.10735E+01
   0.59901E+01   0.49842E+00   0.10736E+01
   0.59901E+01   0.49862E+00   0.10737E+01
   0.59901E+01   0.49882E+00   0.10735E+01
   0.59901E+01   0.49902E+00   0.10735E+01
   0.59901E+01   0.49922E+00   0.10735E+01
   0.59901E+01   0.49942E+00   0.10736E+01
   0.59901E+01   0.49962E+00   0.10737E+01
   0.59901E+01   0.49982E+00   0.10737E+01
   0.59901E+01   0.50002E+00   0.10737E+01
   0.59901E+01   0.50022E+00   0.10738E+01
   0.59901E+01   0.50042E+00   0.10737E+01
   0.59901E+01   0.50062E+00   0.10737E+01
   0.59901E+01   0.50082E+00   0.10739E+01
   0.59901E+01   0.50102E+00   0.10741E+01
   0.59901E+01   0.50122E+00   0.10741E+01
   0.59901E+01   0.50142E+00   0.10741E+01
   0.59901E+01   0.50162E+00   0.10740E+01
   0.59901E+01   0.50182E+00   0.10741E+01
   0.59901E+01   0.50202E+00   0.10739E+01
   0.59901E+01   0.50222E+00   0.10738E+01
   0.59901E+01   0.50242E+00   0.10739E+01
   0.59901E+01   0.50262E+00   0.10738E+01
   0.60001E+01   0.50282E+00   0.10738E+01
   0.59901E+01   0.50302E+00   0.10739E+01
   0.59901E+01   0.50323E+00   0.10738E+01
   0.59901E+01   0.50343E+00   0.10738E+01
   0.59901E+01   0.50363E+00   0.10739E+01
   0.60001E+01   0.50383E+00   0.10739E+01
   0.60001E+01   0.50403E+00   0.10739E+01
   0.60001E+01   0.50423E+00   0.10740E+01
   0.60001E+01   0.50443E+00   0.10740E+01
   0.60001E+01   0.50463E+00   0.10740E+01
   0.60001E+01   0.50484E+00   0.10741E+01
   0.60001E+01   0.50504E+00   0.10741E+01
   0.60001E+01   0.50524E+00   0.10741E+01
   0.60001E+01   0.50544E+00   0.10741E+01
   0.60001E+01   0.50564E+00   0.10744E+01
   0.60001E+01   0.50585E+00   0.10744E+01
   0.60001E+01   0.50605E+00   0.10743E+01
   0.60001E+01   0.50625E+00   0.10745E+01
   0.60001E+01   0.50645E+00   0.10744E+01
   0.60001E+01   0.50665E+00   0.10745E+01
   0.60001E+01   0.50686E+00   0.10745E+01
   0.60001E+01   0.50706E+00   0.10745E+01
   0.60001E+01   0.50726E+00   0.10745E+01
   0.60001E+01   0.50746E+00   0.10745E+01
   0.60001E+01   0.50767E+00   0.10745E+01
   0.60001E+01   0.50787E+00   0.10745E+01
   0.60001E+01   0.50807E+00   0.10745E+01
   0.60001E+01   0.50828E+00   0.10745E+01
   0.60001E+01   0.50848E+00   0.10746E+01
   0.60001E+01   0.50868E+00   0.10745E+01
   0.60001E+01   0.50889E+00   0.10746E+01
   0.60001E+01   0.50909E+00   0.10746E+01
   0.60001E+01   0.50929E+00   0.10746E+01
   0.60001E+01   0.50950E+00   0.10746E+01
   0.60001E+01   0.50970E+00   0.10746E+01
   0.60001E+01   0.50990E+00   0.10745E+01
   0.60001E+01   0.51011E+00   0.10746E+01
   0.60001E+01   0.51031E+00   0.10745E+01
   0.60001E+01   0.51051E+00   0.10746E+01
   0.60001E+01   0.51072E+00   0.10745E+01
   0.60001E+01   0.51092E+00   0.10745E+01
   0.60001E+01   0.51113E+00   0.10745E+01
   0.60001E+01   0.51133E+00   0.10744E+01
   0.60001E+01   0.51154E+00   0.10744E+01
   0.60001E+01   0.51174E+00   0.10744E+01
   0.60001E+01   0.51194E+00   0.10743E+01
   0.60001E+01   0.51215E+00   0.10744E+01
   0.60001E+01   0.51235E+00   0.10744E+01
   0.60001E+01   0.51256E+00   0.10744E+01
   0.60001E+01   0.51276E+00   0.10745E+01
   0.60001E+01   0.51297E+00   0.10744E+01
   0.60001E+01   0.51317E+00   0.10744E+01
   0.60001E+01   0.51338E+00   0.10744E+01
   0.60001E+01   0.51358E+00   0.10743E+01
   0.60001E+01   0.51379E+00   0.10744E+01
   0.60001E+01   0.51399E+00   0.10746E+01
   0.60001E+01   0.51420E+00   0.10746E+01
   0.60001E+01   0.51440E+00   0.10744E+01
   0.60001E+01   0.51461E+00   0.10745E+01
   0.60001E+01   0.51482E+00   0.10746E+01
   0.60101E+01   0.51502E+00   0.10748E+01
   0.60001E+01   0.51523E+00   0.10746E+01
   0.60101E+01   0.51543E+00   0.10748E+01
   0.60001E+01   0.51564E+00   0.10748E+01
   0.60101E+01   0.51584E+00   0.10748E+01
   0.60101E+01   0.51605E+00   0.10748E+01
   0.60101E+01   0.51626E+00   0.10748E+01
   0.60101E+01   0.51646E+00   0.10749E+01
   0.60101E+01   0.51667E+00   0.10749E+01
   0.60101E+01   0.51688E+00   0.10749E+01
   0.60101E+01   0.51708E+00   0.10750E+01
   0.60101E+01   0.51729E+00   0.10749E+01
   0.60101E+01   0.51750E+00   0.10751E+01
   0.60101E+01   0.51770E+00   0.10751E+01
   0.60101E+01   0.51791E+00   0.10752E+01
   0.60101E+01   0.51812E+00   0.10753E+01
   0.60101E+01   0.51832E+00   0.10753E+01
   0.60101E+01   0.51853E+00   0.10754E+01
   0.60101E+01   0.51874E+00   0.10754E+01
   0.60101E+01   0.51895E+00   0.10754E+01
   0.60101E+01   0.51915E+00   0.10755E+01
   0.60101E+01   0.51936E+00   0.10754E+01
   0.60101E+01   0.51957E+00   0.10754E+01
   0.60101E+01   0.51978E+00   0.10755E+01
   0.60101E+01   0.51998E+00   0.10755E+01
   0.60101E+01   0.52019E+00   0.10755E+01
   0.60101E+01   0.52040E+00   0.10755E+01
   0.60101E+01   0.52061E+00   0.10755E+01
   0.60101E+01   0.52081E+00   0.10756E+01
   0.60101E+01   0.52102E+00   0.10756E+01
   0.60101E+01   0.52123E+00   0.10756E+01
   0.60101E+01   0.52144E+00   0.10757E+01
   0.60101E+01   0.52165E+00   0.10755E+01
   0.60101E+01   0.52186E+00   0.10757E+01
   0.60101E+01   0.52206E+00   0.10756E+01
   0.60101E+01   0.52227E+00   0.10758E+01
   0.60101E+01   0.52248E+00   0.10758E+01
   0.60101E+01   0.52269E+00   0.10758E+01
   0.60101E+01   0.52290E+00   0.10758E+01
   0.60101E+01   0.52311E+00   0.10758E+01
   0.60101E+01   0.52332E+00   0.10758E+01
   0.60101E+01   0.52353E+00   0.10758E+01
   0.60101E+01   0.52374E+00   0.10758E+01
   0.60101E+01   0.52394E+00   0.10758E+01
   0.60101E+01   0.52415E+00   0.10758E+01
   0.60101E+01   0.52436E+00   0.10758E+01
   0.60101E+01   0.52457E+00   0.10758E+01
   0.60101E+01   0.52478E+00   0.10758E+01
   0.60101E+01   0.52499E+00   0.10758E+01
   0.60101E+01   0.52520E+00   0.10758E+01
   0.60101E+01   0.52541E+00   0.10758E+01
   0.60101E+01   0.52562E+00   0.10757E+01
   0.60101E+01   0.52583E+00   0.10759E+01
   0.60101E+01   0.52604E+00   0.10757E+01
   0.60101E+01   0.52625E+00   0.10757E+01
   0.60101E+01   0.52646E+00   0.10759E+01
   0.60101E+01   0.52667E+00   0.10759E+01
   0.60101E+01   0.52688E+00   0.10759E+01
   0.60101E+01   0.52709E+00   0.10759E+01
   0.60101E+01   0.52730E+00   0.10760E+01
   0.60101E+01   0.52751E+00   0.10761E+01
   0.60101E+01   0.52773E+00   0.10760E+01
   0.60101E+01   0.52794E+00   0.10761E+01
   0.60101E+01   0.52815E+00   0.10760E+01
   0.60101E+01   0.52836E+00   0.10761E+01
   0.60101E+01   0.52857E+00   0.10761E+01
   0.60101E+01   0.52878E+00   0.10761E+01
   0.60101E+01   0.52899E+00   0.10761E+01
   0.60101E+01   0.52920E+00   0.10761E+01
   0.60101E+01   0.52941E+00   0.10760E+01
   0.60101E+01   0.52963E+00   0.10759E+01
   0.60101E+01   0.52984E+00   0.10761E+01
   0.60101E+01   0.53005E+00   0.10761E+01
   0.60101E+01   0.53026E+00   0.10760E+01
   0.60101E+01   0.53047E+00   0.10761E+01
   0.60101E+01   0.53069E+00   0.10761E+01
   0.60101E+01   0.53090E+00   0.10762E+01
   0.60101E+01   0.53111E+00   0.10763E+01
   0.60101E+01   0.53132E+00   0.10764E+01
   0.60101E+01   0.53153E+00   0.10764E+01
   0.60101E+01   0.53175E+00   0.10765E+01
   0.60101E+01   0.53196E+00   0.10765E+01
   0.60101E+01   0.53217E+00   0.10766E+01
   0.60101E+01   0.53238E+00   0.10766E+01
   0.60101E+01   0.53260E+00   0.10765E+01
   0.60101E+01   0.53281E+00   0.10765E+01
   0.60101E+01   0.53302E+00   0.10765E+01
   0.60101E+01   0.53324E+00   0.10765E+01
   0.60101E+01   0.53345E+00   0.10765E+01
   0.60101E+01   0.53366E+00   0.10765E+01
   0.60101E+01   0.53388E+00   0.10766E+01
   0.60101E+01   0.53409E+00   0.10765E+01
   0.60101E+01   0.53430E+00   0.10766E+01
   0.60101E+01   0.53452E+00   0.10765E+01
   0.60201E+01   0.53473E+00   0.10766E+01
   0.60101E+01   0.53494E+00   0.10765E+01
   0.60101E+01   0.53516E+00   0.10766E+01
   0.60101E+01   0.53537E+00   0.10766E+01
   0.60101E+01   0.53558E+00   0.10766E+01
   0.60201E+01   0.53580E+00   0.10766E+01
   0.60201E+01   0.53601E+00   0.10766E+01
   0.60201E+01   0.53623E+00   0.10766E+01
   0.60101E+01   0.53644E+00   0.10766E+01
   0.60201E+01   0.53665E+00   0.10766E+01
   0.60201E+01   0.53687E+00   0.10766E+01
   0.60201E+01   0.53708E+00   0.10766E+01
   0.60201E+01   0.53730E+00   0.10767E+01
   0.60201E+01   0.53751E+00   0.10767E+01
   0.60201E+01   0.53773E+00   0.10768E+01
   0.60201E+01   0.53794E+00   0.10768E+01
   0.60201E+01   0.53816E+00   0.10767E+01
   0.60201E+01   0.53837E+00   0.10768E+01
   0.60201E+01   0.53859E+00   0.10768E+01
   0.60201E+01   0.53880E+00   0.10768E+01
   0.60201E+01   0.53902E+00   0.10769E+01
   0.60201E+01   0.53923E+00   0.10770E+01
   0.60201E+01   0.53945E+00   0.10770E+01
   0.60201E+01   0.53966E+00   0.10771E+01
   0.60201E+01   0.53988E+00   0.10771E+01
   0.60201E+01   0.54010E+00   0.10772E+01
   0.60201E+01   0.54031E+00   0.10773E+01
   0.60201E+01   0.54053E+00   0.10774E+01
   0.60201E+01   0.54074E+00   0.10771E+01
   0.60201E+01   0.54096E+00   0.10774E+01
   0.60201E+01   0.54118E+00   0.10776E+01
   0.60201E+01   0.54139E+00   0.10774E+01
   0.60201E+01   0.54161E+00   0.10776E+01
   0.60201E+01   0.54182E+00   0.10776E+01
   0.60201E+01   0.54204E+00   0.10777E+01
   0.60201E+01   0.54226E+00   0.10777E+01
   0.60201E+01   0.54247E+00   0.10777E+01
   0.60201E+01   0.54269E+00   0.10777E+01
   0.60201E+01   0.54291E+00   0.10777E+01
   0.60201E+01   0.54313E+00   0.10779E+01
   0.60201E+01   0.54334E+00   0.10780E+01
   0.60201E+01   0.54356E+00   0.10780E+01
   0.60201E+01   0.54378E+00   0.10780E+01
   0.60201E+01   0.54399E+00   0.10780E+01
   0.60201E+01   0.54421E+00   0.10780E+01
   0.60201E+01   0.54443E+00   0.10780E+01
   0.60201E+01   0.54465E+00   0.10780E+01
   0.60201E+01   0.54486E+00   0.10780E+01
   0.60201E+01   0.54508E+00   0.10781E+01
   0.60201E+01   0.54530E+00   0.10781E+01
   0.60201E+01   0.54552E+00   0.10781E+01
   0.60201E+01   0.54573E+00   0.10782E+01
   0.60201E+01   0.54595E+00   0.10781E+01
   0.60201E+01   0.54617E+00   0.10782E+01
   0.60201E+01   0.54639E+00   0.10783E+01
   0.60201E+01   0.54661E+00   0.10782E+01
   0.60201E+01   0.54683E+00   0.10783E+01
   0.60201E+01   0.54704E+00   0.10782E+01
   0.60301E+01   0.54726E+00   0.10782E+01
   0.60301E+01   0.54748E+00   0.10781E+01
   0.60301E+01   0.54770E+00   0.10782E+01
   0.60301E+01   0.54792E+00   0.10782E+01
   0.60301E+01   0.54814E+00   0.10782E+01
   0.60301E+01   0.54836E+00   0.10785E+01
   0.60301E+01   0.54858E+00   0.10782E+01
   0.60301E+01   0.54880E+00   0.10785E+01
   0.60301E+01   0.54902E+00   0.10786E+01
   0.60301E+01   0.54923E+00   0.10786E+01
   0.60301E+01   0.54945E+00   0.10785E+01
   0.60301E+01   0.54967E+00   0.10785E+01
   0.60301E+01   0.54989E+00   0.10786E+01
   0.60301E+01   0.55011E+00   0.10786E+01
   0.60301E+01   0.55033E+00   0.10786E+01
   0.60301E+01   0.55055E+00   0.10786E+01
   0.60301E+01   0.55077E+00   0.10788E+01
   0.60301E+01   0.55099E+00   0.10787E+01
   0.60301E+01   0.55121E+00   0.10788E+01
   0.60301E+01   0.55143E+00   0.10788E+01
   0.60301E+01   0.55165E+00   0.10787E+01
   0.60301E+01   0.55187E+00   0.10787E+01
   0.60301E+01   0.55209E+00   0.10788E+01
   0.60301E+01   0.55231E+00   0.10788E+01
   0.60301E+01   0.55254E+00   0.10788E+01
   0.60301E+01   0.55276E+00   0.10788E+01
   0.60301E+01   0.55298E+00   0.10787E+01
   0.60301E+01   0.55320E+00   0.10788E+01
   0.60301E+01   0.55342E+00   0.10788E+01
   0.60301E+01   0.55364E+00   0.10788E+01
   0.60301E+01   0.55386E+00   0.10788E+01
   0.60301E+01   0.55408E+00   0.10788E+01
   0.60301E+01   0.55430E+00   0.10788E+01
   0.60301E+01   0.55453E+00   0.10788E+01
   0.60301E+01   0.55475E+00   0.10789E+01
   0.60301E+01   0.55497E+00   0.10788E+01
   0.60301E+01   0.55519E+00   0.10789E+01
   0.60301E+01   0.55541E+00   0.10788E+01
   0.60301E+01   0.55563E+00   0.10789E+01
   0.60301E+01   0.55586E+00   0.10788E+01
   0.60301E+01   0.55608E+00   0.10788E+01
   0.60301E+01   0.55630E+00   0.10789E+01
   0.60301E+01   0.55652E+00   0.10789E+01
   0.60301E+01   0.55675E+00   0.10789E+01
   0.60301E+01   0.55697E+00   0.10790E+01
   0.60301E+01   0.55719E+00   0.10791E+01
   0.60301E+01   0.55741E+00   0.10791E+01
   0.60301E+01   0.55764E+00   0.10792E+01
   0.60301E+01   0.55786E+00   0.10792E+01
   0.60301E+01   0.55808E+00   0.10792E+01
   0.60301E+01   0.55830E+00   0.10792E+01
   0.60301E+01   0.55853E+00   0.10792E+01
   0.60301E+01   0.55875E+00   0.10793E+01
   0.60301E+01   0.55897E+00   0.10793E+01
   0.60301E+01   0.55920E+00   0.10793E+01
   0.60301E+01   0.55942E+00   0.10793E+01
   0.60301E+01   0.55964E+00   0.10793E+01
   0.60301E+01   0.55987E+00   0.10793E+01
   0.60301E+01   0.56009E+00   0.10793E+01
   0.60301E+01   0.56032E+00   0.10793E+01
   0.60301E+01   0.56054E+00   0.10793E+01
   0.60301E+01   0.56076E+00   0.10793E+01
   0.60301E+01   0.56099E+00   0.10796E+01
   0.60301E+01   0.56121E+00   0.10795E+01
   0.60301E+01   0.56144E+00   0.10796E+01
   0.60301E+01   0.56166E+00   0.10796E+01
   0.60301E+01   0.56188E+00   0.10795E+01
   0.60301E+01   0.56211E+00   0.10797E+01
   0.60301E+01   0.56233E+00   0.10797E+01
   0.60301E+01   0.56256E+00   0.10797E+01
   0.60301E+01   0.56278E+00   0.10798E+01
   0.60301E+01   0.56301E+00   0.10798E+01
   0.60301E+01   0.56323E+00   0.10798E+01
   0.60301E+01   0.56346E+00   0.10798E+01
   0.60301E+01   0.56368E+00   0.10798E+01
   0.60301E+01   0.56391E+00   0.10798E+01
   0.60301E+01   0.56413E+00   0.10798E+01
   0.60301E+01   0.56436E+00   0.10798E+01
   0.60301E+01   0.56458E+00   0.10797E+01
   0.60301E+01   0.56481E+00   0.10798E+01
   0.60301E+01   0.56504E+00   0.10798E+01
   0.60301E+01   0.56526E+00   0.10798E+01
   0.60301E+01   0.56549E+00   0.10798E+01
   0.60301E+01   0.56571E+00   0.10798E+01
   0.60301E+01   0.56594E+00   0.10799E+01
   0.60301E+01   0.56617E+00   0.10799E+01
   0.60301E+01   0.56639E+00   0.10799E+01
   0.60301E+01   0.56662E+00   0.10799E+01
   0.60301E+01   0.56684E+00   0.10800E+01
   0.60301E+01   0.56707E+00   0.10800E+01
   0.60301E+01   0.56730E+00   0.10800E+01
   0.60301E+01   0.56752E+00   0.10800E+01
   0.60301E+01   0.56775E+00   0.10801E+01
   0.60301E+01   0.56798E+00   0.10801E+01
   0.60301E+01   0.56820E+00   0.10801E+01
   0.60301E+01   0.56843E+00   0.10801E+01
   0.60301E+01   0.56866E+00   0.10801E+01
   0.60301E+01   0.56889E+00   0.10801E+01
   0.60301E+01   0.56911E+00   0.10801E+01
   0.60301E+01   0.56934E+00   0.10802E+01
   0.60301E+01   0.56957E+00   0.10801E+01
   0.60301E+01   0.56980E+00   0.10801E+01
   0.60301E+01   0.57002E+00   0.10803E+01
   0.60301E+01   0.57025E+00   0.10803E+01
   0.60301E+01   0.57048E+00   0.10803E+01
   0.60401E+01   0.57071E+00   0.10804E+01
   0.60401E+01   0.57094E+00   0.10804E+01
   0.60401E+01   0.57116E+00   0.10804E+01
   0.60401E+01   0.57139E+00   0.10804E+01
   0.60401E+01   0.57162E+00   0.10803E+01
   0.60401E+01   0.57185E+00   0.10804E+01
   0.60401E+01   0.57208E+00   0.10804E+01
   0.60401E+01   0.57231E+00   0.10804E+01
   0.60401E+01   0.57253E+00   0.10804E+01
   0.60401E+01   0.57276E+00   0.10804E+01
   0.60401E+01   0.57299E+00   0.10805E+01
   0.60401E+01   0.57322E+00   0.10805E+01
   0.60401E+01   0.57345E+00   0.10805E+01
   0.60401E+01   0.57368E+00   0.10806E+01
   0.60401E+01   0.57391E+00   0.10806E+01
   0.60401E+01   0.57414E+00   0.10807E+01
   0.60401E+01   0.57437E+00   0.10807E+01
   0.60401E+01   0.57460E+00   0.10806E+01
   0.60401E+01   0.57483E+00   0.10806E+01
   0.60401E+01   0.57506E+00   0.10807E+01
   0.60401E+01   0.57529E+00   0.10807E+01
   0.60401E+01   0.57551E+00   0.10807E+01
   0.60401E+01   0.57574E+00   0.10808E+01
   0.60401E+01   0.57597E+00   0.10809E+01
   0.60401E+01   0.57621E+00   0.10808E+01
   0.60401E+01   0.57644E+00   0.10809E+01
   0.60401E+01   0.57667E+00   0.10808E+01
   0.60401E+01   0.57690E+00   0.10808E+01
   0.60401E+01   0.57713E+00   0.10809E+01
   0.60401E+01   0.57736E+00   0.10809E+01
   0.60401E+01   0.57759E+00   0.10809E+01
   0.60401E+01   0.57782E+00   0.10810E+01
   0.60401E+01   0.57805E+00   0.10810E+01
   0.60401E+01   0.57828E+00   0.10811E+01
   0.60401E+01   0.57851E+00   0.10811E+01
   0.60401E+01   0.57874E+00   0.10813E+01
   0.60401E+01   0.57897E+00   0.10813E+01
   0.60401E+01   0.57921E+00   0.10814E+01
   0.60401E+01   0.57944E+00   0.10812E+01
   0.60401E+01   0.57967E+00   0.10814E+01
   0.60401E+01   0.57990E+00   0.10813E+01
   0.60401E+01   0.58013E+00   0.10815E+01
   0.60401E+01   0.58036E+00   0.10815E+01
   0.60401E+01   0.58060E+00   0.10815E+01
   0.60401E+01   0.58083E+00   0.10814E+01
   0.60401E+01   0.58106E+00   0.10815E+01
   0.60401E+01   0.58129E+00   0.10815E+01
   0.60401E+01   0.58152E+00   0.10816E+01
   0.60401E+01   0.58176E+00   0.10816E+01
   0.60401E+01   0.58199E+00   0.10817E+01
   0.60401E+01   0.58222E+00   0.10817E+01
   0.60401E+01   0.58245E+00   0.10818E+01
   0.60501E+01   0.58269E+00   0.10818E+01
   0.60401E+01   0.58292E+00   0.10818E+01
   0.60401E+01   0.58315E+00   0.10818E+01
   0.60501E+01   0.58339E+00   0.10817E+01
   0.60501E+01   0.58362E+00   0.10817E+01
   0.60501E+01   0.58385E+00   0.10818E+01
   0.60501E+01   0.58408E+00   0.10818E+01
   0.60501E+01   0.58432E+00   0.10818E+01
   0.60501E+01   0.58455E+00   0.10817E+01
   0.60501E+01   0.58479E+00   0.10818E+01
   0.60501E+01   0.58502E+00   0.10819E+01
   0.60501E+01   0.58525E+00   0.10819E+01
   0.60501E+01   0.58549E+00   0.10820E+01
   0.60501E+01   0.58572E+00   0.10819E+01
   0.60501E+01   0.58595E+00   0.10820E+01
   0.60501E+01   0.58619E+00   0.10819E+01
   0.60501E+01   0.58642E+00   0.10820E+01
   0.60501E+01   0.58666E+00   0.10820E+01
   0.60501E+01   0.58689E+00   0.10820E+01
   0.60501E+01   0.58713E+00   0.10820E+01
   0.60501E+01   0.58736E+00   0.10820E+01
   0.60501E+01   0.58760E+00   0.10820E+01
   0.60501E+01   0.58783E+00   0.10820E+01
   0.60501E+01   0.58807E+00   0.10820E+01
   0.60501E+01   0.58830E+00   0.10820E+01
   0.60501E+01   0.58854E+00   0.10820E+01
   0.60501E+01   0.58877E+00   0.10820E+01
   0.60501E+01   0.58901E+00   0.10820E+01
   0.60501E+01   0.58924E+00   0.10821E+01
   0.60501E+01   0.58948E+00   0.10820E+01
   0.60501E+01   0.58971E+00   0.10820E+01
   0.60501E+01   0.58995E+00   0.10821E+01
   0.60501E+01   0.59018E+00   0.10822E+01
   0.60501E+01   0.59042E+00   0.10822E+01
   0.60501E+01   0.59065E+00   0.10822E+01
   0.60501E+01   0.59089E+00   0.10823E+01
   0.60501E+01   0.59113E+00   0.10822E+01
   0.60501E+01   0.59136E+00   0.10823E+01
   0.60501E+01   0.59160E+00   0.10823E+01
   0.60501E+01   0.59184E+00   0.10823E+01
   0.60501E+01   0.59207E+00   0.10823E+01
   0.60501E+01   0.59231E+00   0.10823E+01
   0.60501E+01   0.59255E+00   0.10823E+01
   0.60501E+01   0.59278E+00   0.10823E+01
   0.60501E+01   0.59302E+00   0.10823E+01
   0.60501E+01   0.59326E+00   0.10823E+01
   0.60501E+01   0.59349E+00   0.10824E+01
   0.60501E+01   0.59373E+00   0.10823E+01
   0.60501E+01   0.59397E+00   0.10824E+01
   0.60501E+01   0.59420E+00   0.10824E+01
   0.60501E+01   0.59444E+00   0.10824E+01
   0.60501E+01   0.59468E+00   0.10824E+01
   0.60501E+01   0.59492E+00   0.10825E+01
   0.60501E+01   0.59516E+00   0.10824E+01
   0.60501E+01   0.59539E+00   0.10825E+01
   0.60501E+01   0.59563E+00   0.10825E+01
   0.60501E+01   0.59587E+00   0.10825E+01
   0.60501E+01   0.59611E+00   0.10825E+01
   0.60501E+01   0.59635E+00   0.10825E+01
   0.60501E+01   0.59658E+00   0.10828E+01
   0.60501E+01   0.59682E+00   0.10828E+01
   0.60501E+01   0.59706E+00   0.10827E+01
   0.60501E+01   0.59730E+00   0.10826E+01
   0.60501E+01   0.59754E+00   0.10828E+01
   0.60501E+01   0.59778E+00   0.10828E+01
   0.60501E+01   0.59802E+00   0.10828E+01
   0.60501E+01   0.59825E+00   0.10828E+01
   0.60501E+01   0.59849E+00   0.10828E+01
   0.60501E+01   0.59873E+00   0.10828E+01
   0.60501E+01   0.59897E+00   0.10828E+01
   0.60501E+01   0.59921E+00   0.10828E+01
   0.60501E+01   0.59945E+00   0.10830E+01
   0.60501E+01   0.59969E+00   0.10829E+01
   0.60501E+01   0.59993E+00   0.10830E+01
   0.60501E+01   0.60017E+00   0.10831E+01
   0.60501E+01   0.60041E+00   0.10831E+01
   0.60501E+01   0.60065E+00   0.10831E+01
   0.60501E+01   0.60089E+00   0.10831E+01
   0.60501E+01   0.60113E+00   0.10832E+01
   0.60501E+01   0.60137E+00   0.10832E+01
   0.60501E+01   0.60161E+00   0.10832E+01
   0.60501E+01   0.60185E+00   0.10834E+01
   0.60501E+01   0.60209E+00   0.10833E+01
   0.60501E+01   0.60233E+00   0.10833E+01
   0.60501E+01   0.60257E+00   0.10833E+01
   0.60501E+01   0.60281E+00   0.10834E+01
   0.60501E+01   0.60305E+00   0.10834E+01
   0.60501E+01   0.60329E+00   0.10835E+01
   0.60501E+01   0.60354E+00   0.10835E+01
   0.60501E+01   0.60378E+00   0.10836E+01
   0.60501E+01   0.60402E+00   0.10835E+01
   0.60501E+01   0.60426E+00   0.10836E+01
   0.60501E+01   0.60450E+00   0.10836E+01
   0.60501E+01   0.60474E+00   0.10836E+01
   0.60501E+01   0.60498E+00   0.10836E+01
   0.60501E+01   0.60523E+00   0.10836E+01
   0.60501E+01   0.60547E+00   0.10837E+01
   0.60501E+01   0.60571E+00   0.10837E+01
   0.60501E+01   0.60595E+00   0.10837E+01
   0.60501E+01   0.60619E+00   0.10837E+01
   0.60501E+01   0.60644E+00   0.10837E+01
   0.60501E+01   0.60668E+00   0.10837E+01
   0.60501E+01   0.60692E+00   0.10837E+01
   0.60501E+01   0.60716E+00   0.10837E+01
   0.60501E+01   0.60741E+00   0.10838E+01
   0.60501E+01   0.60765E+00   0.10837E+01
   0.60501E+01   0.60789E+00   0.10837E+01
   0.60501E+01   0.60813E+00   0.10837E+01
   0.60501E+01   0.60838E+00   0.10838E+01
   0.60501E+01   0.60862E+00   0.10838E+01
   0.60501E+01   0.60886E+00   0.10838E+01
   0.60501E+01   0.60911E+00   0.10838E+01
   0.60501E+01   0.60935E+00   0.10838E+01
   0.60601E+01   0.60959E+00   0.10839E+01
   0.60601E+01   0.60984E+00   0.10839E+01
   0.60501E+01   0.61008E+00   0.10838E+01
   0.60501E+01   0.61032E+00   0.10839E+01
   0.60601E+01   0.61057E+00   0.10840E+01
   0.60601E+01   0.61081E+00   0.10840E+01
   0.60601E+01   0.61106E+00   0.10839E+01
   0.60601E+01   0.61130E+00   0.10840E+01
   0.60601E+01   0.61154E+00   0.10839E+01
   0.60601E+01   0.61179E+00   0.10839E+01
   0.60601E+01   0.61203E+00   0.10839E+01
   0.60601E+01   0.61228E+00   0.10839E+01
   0.60601E+01   0.61252E+00   0.10839E+01
   0.60601E+01   0.61277E+00   0.10840E+01
   0.60601E+01   0.61301E+00   0.10840E+01
   0.60601E+01   0.61326E+00   0.10840E+01
   0.60601E+01   0.61350E+00   0.10839E+01
   0.60601E+01   0.61375E+00   0.10840E+01
   0.60601E+01   0.61399E+00   0.10840E+01
   0.60601E+01   0.61424E+00   0.10841E+01
   0.60601E+01   0.61448E+00   0.10842E+01
   0.60601E+01   0.61473E+00   0.10842E+01
   0.60601E+01   0.61497E+00   0.10842E+01
   0.60601E+01   0.61522E+00   0.10843E+01
   0.60601E+01   0.61547E+00   0.10842E+01
   0.60601E+01   0.61571E+00   0.10842E+01
   0.60601E+01   0.61596E+00   0.10842E+01
   0.60601E+01   0.61620E+00   0.10845E+01
   0.60601E+01   0.61645E+00   0.10845E+01
   0.60601E+01   0.61670E+00   0.10846E+01
   0.60601E+01   0.61694E+00   0.10846E+01
   0.60601E+01   0.61719E+00   0.10845E+01
   0.60601E+01   0.61744E+00   0.10846E+01
   0.60601E+01   0.61768E+00   0.10846E+01
   0.60601E+01   0.61793E+00   0.10847E+01
   0.60601E+01   0.61818E+00   0.10847E+01
   0.60601E+01   0.61842E+00   0.10847E+01
   0.60601E+01   0.61867E+00   0.10847E+01
   0.60601E+01   0.61892E+00   0.10847E+01
   0.60601E+01   0.61916E+00   0.10848E+01
   0.60601E+01   0.61941E+00   0.10848E+01
   0.60601E+01   0.61966E+00   0.10849E+01
   0.60601E+01   0.61991E+00   0.10848E+01
   0.60601E+01   0.62015E+00   0.10849E+01
   0.60601E+01   0.62040E+00   0.10849E+01
   0.60601E+01   0.62065E+00   0.10850E+01
   0.60601E+01   0.62090E+00   0.10850E+01
   0.60601E+01   0.62115E+00   0.10850E+01
   0.60601E+01   0.62139E+00   0.10850E+01
   0.60601E+01   0.62164E+00   0.10850E+01
   0.60601E+01   0.62189E+00   0.10850E+01
   0.60601E+01   0.62214E+00   0.10850E+01
   0.60601E+01   0.62239E+00   0.10850E+01
   0.60601E+01   0.62264E+00   0.10850E+01
   0.60601E+01   0.62289E+00   0.10850E+01
   0.60601E+01   0.62313E+00   0.10850E+01
   0.60601E+01   0.62338E+00   0.10851E+01
   0.60601E+01   0.62363E+00   0.10850E+01
   0.60601E+01   0.62388E+00   0.10850E+01
   0.60601E+01   0.62413E+00   0.10849E+01
   0.60601E+01   0.62438E+00   0.10849E+01
   0.60601E+01   0.62463E+00   0.10850E+01
   0.60601E+01   0.62488E+00   0.10849E+01
   0.60601E+01   0.62513E+00   0.10850E+01
   0.60601E+01   0.62538E+00   0.10850E+01
   0.60601E+01   0.62563E+00   0.10850E+01
   0.60601E+01   0.62588E+00   0.10850E+01
   0.60601E+01   0.62613E+00   0.10850E+01
   0.60601E+01   0.62638E+00   0.10850E+01
   0.60601E+01   0.62663E+00   0.10851E+01
   0.60601E+01   0.62688E+00   0.10850E+01
   0.60601E+01   0.62713E+00   0.10851E+01
   0.60601E+01   0.62738E+00   0.10851E+01
   0.60601E+01   0.62763E+00   0.10850E+01
   0.60601E+01   0.62788E+00   0.10851E+01
   0.60601E+01   0.62813E+00   0.10851E+01
   0.60601E+01   0.62838E+00   0.10851E+01
   0.60701E+01   0.62864E+00   0.10854E+01
   0.60701E+01   0.62889E+00   0.10852E+01
   0.60701E+01   0.62914E+00   0.10855E+01
   0.60701E+01   0.62939E+00   0.10854E+01
   0.60601E+01   0.62964E+00   0.10855E+01
   0.60701E+01   0.62989E+00   0.10857E+01
   0.60701E+01   0.63014E+00   0.10857E+01
   0.60701E+01   0.63040E+00   0.10857E+01
   0.60701E+01   0.63065E+00   0.10857E+01
   0.60701E+01   0.63090E+00   0.10857E+01
   0.60701E+01   0.63115E+00   0.10857E+01
   0.60701E+01   0.63140E+00   0.10858E+01
   0.60701E+01   0.63166E+00   0.10858E+01
   0.60701E+01   0.63191E+00   0.10857E+01
   0.60701E+01   0.63216E+00   0.10858E+01
   0.60701E+01   0.63241E+00   0.10858E+01
   0.60701E+01   0.63267E+00   0.10858E+01
   0.60701E+01   0.63292E+00   0.10858E+01
   0.60701E+01   0.63317E+00   0.10858E+01
   0.60701E+01   0.63343E+00   0.10860E+01
   0.60701E+01   0.63368E+00   0.10860E+01
   0.60701E+01   0.63393E+00   0.10861E+01
   0.60701E+01   0.63418E+00   0.10861E+01
   0.60601E+01   0.63444E+00   0.10861E+01
   0.60601E+01   0.63469E+00   0.10861E+01
   0.60701E+01   0.63495E+00   0.10861E+01
   0.60701E+01   0.63520E+00   0.10861E+01
   0.60701E+01   0.63545E+00   0.10861E+01
   0.60701E+01   0.63571E+00   0.10861E+01
   0.60701E+01   0.63596E+00   0.10861E+01
   0.60701E+01   0.63621E+00   0.10861E+01
   0.60701E+01   0.63647E+00   0.10861E+01
   0.60701E+01   0.63672E+00   0.10862E+01
   0.60701E+01   0.63698E+00   0.10861E+01
   0.60701E+01   0.63723E+00   0.10862E+01
   0.60701E+01   0.63749E+00   0.10860E+01
   0.60701E+01   0.63774E+00   0.10861E+01
   0.60701E+01   0.63800E+00   0.10860E+01
   0.60701E+01   0.63825E+00   0.10859E+01
   0.60701E+01   0.63851E+00   0.10861E+01
   0.60701E+01   0.63876E+00   0.10862E+01
   0.60701E+01   0.63902E+00   0.10862E+01
   0.60701E+01   0.63927E+00   0.10861E+01
   0.60701E+01   0.63953E+00   0.10862E+01
   0.60701E+01   0.63978E+00   0.10862E+01
   0.60701E+01   0.64004E+00   0.10862E+01
   0.60701E+01   0.64029E+00   0.10864E+01
   0.60701E+01   0.64055E+00   0.10862E+01
   0.60701E+01   0.64081E+00   0.10862E+01
   0.60701E+01   0.64106E+00   0.10863E+01
   0.60701E+01   0.64132E+00   0.10864E+01
   0.60701E+01   0.64157E+00   0.10864E+01
   0.60701E+01   0.64183E+00   0.10864E+01
   0.60701E+01   0.64209E+00   0.10864E+01
   0.60701E+01   0.64234E+00   0.10864E+01
   0.60701E+01   0.64260E+00   0.10863E+01
   0.60701E+01   0.64286E+00   0.10864E+01
   0.60701E+01   0.64311E+00   0.10864E+01
   0.60701E+01   0.64337E+00   0.10863E+01
   0.60701E+01   0.64363E+00   0.10864E+01
   0.60701E+01   0.64389E+00   0.10865E+01
   0.60701E+01   0.64414E+00   0.10866E+01
   0.60701E+01   0.64440E+00   0.10867E+01
   0.60701E+01   0.64466E+00   0.10867E+01
   0.60701E+01   0.64492E+00   0.10866E+01
   0.60701E+01   0.64517E+00   0.10867E+01
   0.60701E+01   0.64543E+00   0.10868E+01
   0.60701E+01   0.64569E+00   0.10867E+01
   0.60701E+01   0.64595E+00   0.10867E+01
   0.60701E+01   0.64620E+00   0.10868E+01
   0.60701E+01   0.64646E+00   0.10868E+01
   0.60701E+01   0.64672E+00   0.10869E+01
   0.60701E+01   0.64698E+00   0.10868E+01
   0.60701E+01   0.64724E+00   0.10870E+01
   0.60701E+01   0.64750E+00   0.10870E+01
   0.60701E+01   0.64776E+00   0.10870E+01
   0.60701E+01   0.64801E+00   0.10870E+01
   0.60701E+01   0.64827E+00   0.10870E+01
   0.60701E+01   0.64853E+00   0.10872E+01
   0.60701E+01   0.64879E+00   0.10871E+01
   0.60701E+01   0.64905E+00   0.10872E+01
   0.60701E+01   0.64931E+00   0.10872E+01
   0.60701E+01   0.64957E+00   0.10871E+01
   0.60701E+01   0.64983E+00   0.10872E+01
   0.60701E+01   0.65009E+00   0.10873E+01
   0.60701E+01   0.65035E+00   0.10872E+01
   0.60701E+01   0.65061E+00   0.10873E+01
   0.60701E+01   0.65087E+00   0.10873E+01
   0.60701E+01   0.65113E+00   0.10874E+01
   0.60701E+01   0.65139E+00   0.10874E+01
   0.60701E+01   0.65165E+00   0.10874E+01
   0.60701E+01   0.65191E+00   0.10873E+01
   0.60701E+01   0.65217E+00   0.10874E+01
   0.60701E+01   0.65243E+00   0.10876E+01
   0.60701E+01   0.65269E+00   0.10875E+01
   0.60701E+01   0.65295E+00   0.10875E+01
   0.60701E+01   0.65321E+00   0.10876E+01
   0.60701E+01   0.65347E+00   0.10876E+01
   0.60701E+01   0.65373E+00   0.10876E+01
   0.60701E+01   0.65400E+00   0.10877E+01
   0.60801E+01   0.65426E+00   0.10875E+01
   0.60801E+01   0.65452E+00   0.10876E+01
   0.60801E+01   0.65478E+00   0.10876E+01
   0.60801E+01   0.65504E+00   0.10876E+01
   0.60801E+01   0.65530E+00   0.10877E+01
   0.60801E+01   0.65557E+00   0.10877E+01
   0.60801E+01   0.65583E+00   0.10876E+01
   0.60801E+01   0.65609E+00   0.10878E+01
   0.60801E+01   0.65635E+00   0.10877E+01
   0.60801E+01   0.65661E+00   0.10879E+01
   0.60801E+01   0.65688E+00   0.10877E+01
   0.60801E+01   0.65714E+00   0.10877E+01
   0.60801E+01   0.65740E+00   0.10878E+01
   0.60801E+01   0.65766E+00   0.10878E+01
   0.60801E+01   0.65793E+00   0.10878E+01
   0.60801E+01   0.65819E+00   0.10878E+01
   0.60801E+01   0.65845E+00   0.10877E+01
   0.60801E+01   0.65872E+00   0.10878E+01
   0.60801E+01   0.65898E+00   0.10879E+01
   0.60801E+01   0.65924E+00   0.10878E+01
   0.60801E+01   0.65951E+00   0.10879E+01
   0.60801E+01   0.65977E+00   0.10879E+01
   0.60801E+01   0.66003E+00   0.10879E+01
   0.60801E+01   0.66030E+00   0.10878E+01
   0.60801E+01   0.66056E+00   0.10880E+01
   0.60801E+01   0.66082E+00   0.10880E+01
   0.60801E+01   0.66109E+00   0.10880E+01
   0.60801E+01   0.66135E+00   0.10879E+01
   0.60801E+01   0.66162E+00   0.10879E+01
   0.60801E+01   0.66188E+00   0.10878E+01
   0.60801E+01   0.66215E+00   0.10878E+01
   0.60801E+01   0.66241E+00   0.10879E+01
   0.60801E+01   0.66267E+00   0.10881E+01
   0.60801E+01   0.66294E+00   0.10880E+01
   0.60801E+01   0.66320E+00   0.10880E+01
   0.60801E+01   0.66347E+00   0.10881E+01
   0.60801E+01   0.66373E+00   0.10881E+01
   0.60801E+01   0.66400E+00   0.10881E+01
   0.60801E+01   0.66426E+00   0.10881E+01
   0.60801E+01   0.66453E+00   0.10880E+01
   0.60801E+01   0.66480E+00   0.10880E+01
   0.60801E+01   0.66506E+00   0.10881E+01
   0.60801E+01   0.66533E+00   0.10880E+01
   0.60801E+01   0.66559E+00   0.10881E+01
   0.60801E+01   0.66586E+00   0.10881E+01
   0.60801E+01   0.66613E+00   0.10882E+01
   0.60801E+01   0.66639E+00   0.10883E+01
   0.60801E+01   0.66666E+00   0.10882E+01
   0.60801E+01   0.66692E+00   0.10882E+01
   0.60801E+01   0.66719E+00   0.10883E+01
   0.60801E+01   0.66746E+00   0.10883E+01
   0.60801E+01   0.66772E+00   0.10884E+01
   0.60801E+01   0.66799E+00   0.10884E+01
   0.60801E+01   0.66826E+00   0.10885E+01
   0.60801E+01   0.66852E+00   0.10886E+01
   0.60801E+01   0.66879E+00   0.10886E+01
   0.60801E+01   0.66906E+00   0.10886E+01
   0.60801E+01   0.66933E+00   0.10886E+01
   0.60801E+01   0.66959E+00   0.10887E+01
   0.60801E+01   0.66986E+00   0.10886E+01
   0.60801E+01   0.67013E+00   0.10887E+01
   0.60801E+01   0.67040E+00   0.10887E+01
   0.60801E+01   0.67066E+00   0.10887E+01
   0.60801E+01   0.67093E+00   0.10888E+01
   0.60801E+01   0.67120E+00   0.10888E+01
   0.60801E+01   0.67147E+00   0.10887E+01
   0.60801E+01   0.67174E+00   0.10888E+01
   0.60801E+01   0.67201E+00   0.10889E+01
   0.60801E+01   0.67227E+00   0.10889E+01
   0.60801E+01   0.67254E+00   0.10888E+01
   0.60801E+01   0.67281E+00   0.10890E+01
   0.60801E+01   0.67308E+00   0.10890E+01
   0.60801E+01   0.67335E+00   0.10890E+01
   0.60801E+01   0.67362E+00   0.10890E+01
   0.60801E+01   0.67389E+00   0.10890E+01
   0.60801E+01   0.67416E+00   0.10890E+01
   0.60801E+01   0.67443E+00   0.10891E+01
   0.60801E+01   0.67470E+00   0.10891E+01
   0.60801E+01   0.67496E+00   0.10891E+01
   0.60801E+01   0.67523E+00   0.10893E+01
   0.60801E+01   0.67550E+00   0.10893E+01
   0.60801E+01   0.67577E+00   0.10891E+01
   0.60801E+01   0.67604E+00   0.10893E+01
   0.60801E+01   0.67631E+00   0.10893E+01
   0.60801E+01   0.67658E+00   0.10893E+01
   0.60801E+01   0.67685E+00   0.10893E+01
   0.60801E+01   0.67713E+00   0.10893E+01
   0.60801E+01   0.67740E+00   0.10894E+01
   0.60801E+01   0.67767E+00   0.10894E+01
   0.60801E+01   0.67794E+00   0.10894E+01
   0.60801E+01   0.67821E+00   0.10894E+01
   0.60801E+01   0.67848E+00   0.10894E+01
   0.60801E+01   0.67875E+00   0.10894E+01
   0.60801E+01   0.67902E+00   0.10894E+01
   0.60801E+01   0.67929E+00   0.10895E+01
   0.60801E+01   0.67956E+00   0.10896E+01
   0.60801E+01   0.67984E+00   0.10895E+01
   0.60801E+01   0.68011E+00   0.10896E+01
   0.60801E+01   0.68038E+00   0.10895E+01
   0.60801E+01   0.68065E+00   0.10896E+01
   0.60801E+01   0.68092E+00   0.10895E+01
   0.60801E+01   0.68119E+00   0.10896E+01
   0.60801E+01   0.68147E+00   0.10896E+01
   0.60801E+01   0.68174E+00   0.10896E+01
   0.60801E+01   0.68201E+00   0.10896E+01
   0.60801E+01   0.68228E+00   0.10896E+01
   0.60801E+01   0.68256E+00   0.10896E+01
   0.60801E+01   0.68283E+00   0.10896E+01
   0.60801E+01   0.68310E+00   0.10897E+01
   0.60801E+01   0.68338E+00   0.10896E+01
   0.60801E+01   0.68365E+00   0.10897E+01
   0.60801E+01   0.68392E+00   0.10897E+01
   0.60801E+01   0.68419E+00   0.10897E+01
   0.60801E+01   0.68447E+00   0.10896E+01
   0.60901E+01   0.68474E+00   0.10898E+01
   0.60901E+01   0.68502E+00   0.10898E+01
   0.60801E+01   0.68529E+00   0.10898E+01
   0.60801E+01   0.68556E+00   0.10898E+01
   0.60801E+01   0.68584E+00   0.10898E+01
   0.60801E+01   0.68611E+00   0.10898E+01
   0.60801E+01   0.68639E+00   0.10898E+01
   0.60901E+01   0.68666E+00   0.10900E+01
   0.60801E+01   0.68693E+00   0.10899E+01
   0.60901E+01   0.68721E+00   0.10900E+01
   0.60901E+01   0.68748E+00   0.10900E+01
   0.60901E+01   0.68776E+00   0.10900E+01
   0.60901E+01   0.68803E+00   0.10900E+01
   0.60901E+01   0.68831E+00   0.10901E+01
   0.60901E+01   0.68858E+00   0.10901E+01
   0.60901E+01   0.68886E+00   0.10901E+01
   0.60901E+01   0.68913E+00   0.10903E+01
   0.60901E+01   0.68941E+00   0.10902E+01
   0.60901E+01   0.68968E+00   0.10903E+01
   0.60901E+01   0.68996E+00   0.10902E+01
   0.60901E+01   0.69023E+00   0.10902E+01
   0.60901E+01   0.69051E+00   0.10903E+01
   0.60901E+01   0.69079E+00   0.10903E+01
   0.60901E+01   0.69106E+00   0.10903E+01
   0.60901E+01   0.69134E+00   0.10903E+01
   0.60901E+01   0.69161E+00   0.10903E+01
   0.60901E+01   0.69189E+00   0.10903E+01
   0.60901E+01   0.69217E+00   0.10903E+01
   0.60901E+01   0.69244E+00   0.10904E+01
   0.60901E+01   0.69272E+00   0.10904E+01
   0.60901E+01   0.69300E+00   0.10904E+01
   0.60901E+01   0.69327E+00   0.10903E+01
   0.60901E+01   0.69355E+00   0.10903E+01
   0.60901E+01   0.69383E+00   0.10904E+01
   0.60901E+01   0.69411E+00   0.10904E+01
   0.60901E+01   0.69438E+00   0.10904E+01
   0.60901E+01   0.69466E+00   0.10904E+01
   0.60901E+01   0.69494E+00   0.10904E+01
   0.60901E+01   0.69522E+00   0.10905E+01
   0.60901E+01   0.69549E+00   0.10905E+01
   0.60901E+01   0.69577E+00   0.10906E+01
   0.60901E+01   0.69605E+00   0.10905E+01
   0.60901E+01   0.69633E+00   0.10905E+01
   0.60901E+01   0.69661E+00   0.10907E+01
   0.60901E+01   0.69688E+00   0.10906E+01
   0.60901E+01   0.69716E+00   0.10907E+01
   0.60901E+01   0.69744E+00   0.10907E+01
   0.60901E+01   0.69772E+00   0.10907E+01
   0.60901E+01   0.69800E+00   0.10909E+01
   0.60901E+01   0.69828E+00   0.10909E+01
   0.60901E+01   0.69856E+00   0.10908E+01
   0.60901E+01   0.69884E+00   0.10908E+01
   0.60901E+01   0.69911E+00   0.10910E+01
   0.60901E+01   0.69939E+00   0.10910E+01
   0.60901E+01   0.69967E+00   0.10910E+01
   0.60901E+01   0.69995E+00   0.10910E+01
   0.60901E+01   0.70023E+00   0.10910E+01
   0.60901E+01   0.70051E+00   0.10910E+01
   0.60901E+01   0.70079E+00   0.10910E+01
   0.60901E+01   0.70107E+00   0.10910E+01
   0.60901E+01   0.70135E+00   0.10910E+01
   0.60901E+01   0.70163E+00   0.10910E+01
   0.60901E+01   0.70191E+00   0.10910E+01
   0.60901E+01   0.70219E+00   0.10911E+01
   0.60901E+01   0.70247E+00   0.10911E+01
   0.60901E+01   0.70276E+00   0.10912E+01
   0.60901E+01   0.70304E+00   0.10910E+01
   0.60901E+01   0.70332E+00   0.10912E+01
   0.60901E+01   0.70360E+00   0.10911E+01
   0.60901E+01   0.70388E+00   0.10912E+01
   0.60901E+01   0.70416E+00   0.10912E+01
   0.60901E+01   0.70444E+00   0.10913E+01
   0.60901E+01   0.70472E+00   0.10912E+01
   0.60901E+01   0.70500E+00   0.10912E+01
   0.60901E+01   0.70529E+00   0.10913E+01
   0.60901E+01   0.70557E+00   0.10914E+01
   0.60901E+01   0.70585E+00   0.10915E+01
   0.60901E+01   0.70613E+00   0.10915E+01
   0.60901E+01   0.70641E+00   0.10915E+01
   0.60901E+01   0.70670E+00   0.10915E+01
   0.60901E+01   0.70698E+00   0.10915E+01
   0.60901E+01   0.70726E+00   0.10915E+01
   0.60901E+01   0.70754E+00   0.10915E+01
   0.60901E+01   0.70783E+00   0.10914E+01
   0.60901E+01   0.70811E+00   0.10915E+01
   0.61001E+01   0.70839E+00   0.10916E+01
   0.60901E+01   0.70868E+00   0.10915E+01
   0.61001E+01   0.70896E+00   0.10916E+01
   0.61001E+01   0.70924E+00   0.10917E+01
   0.61001E+01   0.70953E+00   0.10918E+01
   0.61001E+01   0.70981E+00   0.10917E+01
   0.61001E+01   0.71009E+00   0.10918E+01
   0.61001E+01   0.71038E+00   0.10918E+01
   0.61001E+01   0.71066E+00   0.10918E+01
   0.61001E+01   0.71094E+00   0.10917E+01
   0.61001E+01   0.71123E+00   0.10918E+01
   0.61001E+01   0.71151E+00   0.10918E+01
   0.61001E+01   0.71180E+00   0.10918E+01
   0.61001E+01   0.71208E+00   0.10918E+01
   0.61001E+01   0.71237E+00   0.10918E+01
   0.61001E+01   0.71265E+00   0.10918E+01
   0.61001E+01   0.71293E+00   0.10918E+01
   0.61001E+01   0.71322E+00   0.10918E+01
   0.61001E+01   0.71350E+00   0.10918E+01
   0.61001E+01   0.71379E+00   0.10918E+01
   0.61001E+01   0.71408E+00   0.10920E+01
   0.61001E+01   0.71436E+00   0.10919E+01
   0.61001E+01   0.71465E+00   0.10919E+01
   0.61001E+01   0.71493E+00   0.10920E+01
   0.61001E+01   0.71522E+00   0.10921E+01
   0.61001E+01   0.71550E+00   0.10920E+01
   0.61001E+01   0.71579E+00   0.10922E+01
   0.61001E+01   0.71607E+00   0.10921E+01
   0.61001E+01   0.71636E+00   0.10921E+01
   0.61001E+01   0.71665E+00   0.10921E+01
   0.61001E+01   0.71693E+00   0.10922E+01
   0.61001E+01   0.71722E+00   0.10922E+01
   0.61001E+01   0.71751E+00   0.10922E+01
   0.61001E+01   0.71779E+00   0.10922E+01
   0.61001E+01   0.71808E+00   0.10922E+01
   0.61001E+01   0.71837E+00   0.10922E+01
   0.61001E+01   0.71865E+00   0.10922E+01
   0.61001E+01   0.71894E+00   0.10922E+01
   0.61001E+01   0.71923E+00   0.10923E+01
   0.61001E+01   0.71952E+00   0.10922E+01
   0.61001E+01   0.71980E+00   0.10923E+01
   0.61001E+01   0.72009E+00   0.10923E+01
   0.61001E+01   0.72038E+00   0.10924E+01
   0.61001E+01   0.72067E+00   0.10924E+01
   0.61001E+01   0.72095E+00   0.10925E+01
   0.61001E+01   0.72124E+00   0.10926E+01
   0.61001E+01   0.72153E+00   0.10926E+01
   0.61001E+01   0.72182E+00   0.10925E+01
   0.61001E+01   0.72211E+00   0.10926E+01
   0.61001E+01   0.72240E+00   0.10927E+01
   0.61001E+01   0.72268E+00   0.10926E+01
   0.61001E+01   0.72297E+00   0.10926E+01
   0.61001E+01   0.72326E+00   0.10927E+01
   0.61001E+01   0.72355E+00   0.10927E+01
   0.61001E+01   0.72384E+00   0.10928E+01
   0.61001E+01   0.72413E+00   0.10928E+01
   0.61001E+01   0.72442E+00   0.10927E+01
   0.61001E+01   0.72471E+00   0.10928E+01
   0.61001E+01   0.72500E+00   0.10928E+01
   0.61001E+01   0.72529E+00   0.10929E+01
   0.61001E+01   0.72558E+00   0.10928E+01
   0.61001E+01   0.72587E+00   0.10929E+01
   0.61001E+01   0.72616E+00   0.10929E+01
   0.61001E+01   0.72645E+00   0.10929E+01
   0.61001E+01   0.72674E+00   0.10929E+01
   0.61001E+01   0.72703E+00   0.10929E+01
   0.61001E+01   0.72732E+00   0.10932E+01
   0.61001E+01   0.72761E+00   0.10932E+01
   0.61001E+01   0.72790E+00   0.10932E+01
   0.61001E+01   0.72819E+00   0.10932E+01
   0.61001E+01   0.72848E+00   0.10932E+01
   0.61001E+01   0.72877E+00   0.10933E+01
   0.61001E+01   0.72906E+00   0.10933E+01
   0.61001E+01   0.72936E+00   0.10935E+01
   0.61001E+01   0.72965E+00   0.10933E+01
   0.61001E+01   0.72994E+00   0.10934E+01
   0.61001E+01   0.73023E+00   0.10935E+01
   0.61001E+01   0.73052E+00   0.10935E+01
   0.61001E+01   0.73081E+00   0.10935E+01
   0.61001E+01   0.73111E+00   0.10935E+01
   0.61001E+01   0.73140E+00   0.10935E+01
   0.61001E+01   0.73169E+00   0.10936E+01
   0.61001E+01   0.73198E+00   0.10936E+01
   0.61001E+01   0.73227E+00   0.10936E+01
   0.61001E+01   0.73257E+00   0.10936E+01
   0.61001E+01   0.73286E+00   0.10937E+01
   0.61001E+01   0.73315E+00   0.10936E+01
   0.61001E+01   0.73345E+00   0.10936E+01
   0.61001E+01   0.73374E+00   0.10937E+01
   0.61001E+01   0.73403E+00   0.10938E+01
   0.61001E+01   0.73433E+00   0.10938E+01
   0.61001E+01   0.73462E+00   0.10938E+01
   0.61001E+01   0.73491E+00   0.10939E+01
   0.61001E+01   0.73521E+00   0.10939E+01
   0.61001E+01   0.73550E+00   0.10939E+01
   0.61001E+01   0.73579E+00   0.10939E+01
   0.61001E+01   0.73609E+00   0.10939E+01
   0.61001E+01   0.73638E+00   0.10939E+01
   0.61101E+01   0.73668E+00   0.10941E+01
   0.61001E+01   0.73697E+00   0.10940E+01
   0.61001E+01   0.73726E+00   0.10941E+01
   0.61001E+01   0.73756E+00   0.10941E+01
   0.61001E+01   0.73785E+00   0.10941E+01
   0.61001E+01   0.73815E+00   0.10941E+01
   0.61101E+01   0.73844E+00   0.10940E+01
   0.61001E+01   0.73874E+00   0.10941E+01
   0.61001E+01   0.73903E+00   0.10941E+01
   0.61101E+01   0.73933E+00   0.10941E+01
   0.61101E+01   0.73962E+00   0.10941E+01
   0.61101E+01   0.73992E+00   0.10941E+01
   0.61101E+01   0.74022E+00   0.10941E+01
   0.61101E+01   0.74051E+00   0.10941E+01
   0.61101E+01   0.74081E+00   0.10941E+01
   0.61101E+01   0.74110E+00   0.10940E+01
   0.61101E+01   0.74140E+00   0.10943E+01
   0.61101E+01   0.74170E+00   0.10941E+01
   0.61101E+01   0.74199E+00   0.10941E+01
   0.61101E+01   0.74229E+00   0.10944E+01
   0.61101E+01   0.74259E+00   0.10941E+01
   0.61101E+01   0.74288E+00   0.10941E+01
   0.61101E+01   0.74318E+00   0.10941E+01
   0.61001E+01   0.74348E+00   0.10942E+01
   0.61101E+01   0.74377E+00   0.10941E+01
   0.61101E+01   0.74407E+00   0.10943E+01
   0.61001E+01   0.74437E+00   0.10942E+01
   0.61101E+01   0.74466E+00   0.10944E+01
   0.61101E+01   0.74496E+00   0.10940E+01
   0.61101E+01   0.74526E+00   0.10940E+01
   0.61101E+01   0.74556E+00   0.10944E+01
   0.61101E+01   0.74586E+00   0.10942E+01
   0.61101E+01   0.74615E+00   0.10940E+01
   0.61101E+01   0.74645E+00   0.10940E+01
   0.61101E+01   0.74675E+00   0.10940E+01
   0.61101E+01   0.74705E+00   0.10941E+01
   0.61101E+01   0.74735E+00   0.10941E+01
   0.61101E+01   0.74765E+00   0.10944E+01
   0.61101E+01   0.74794E+00   0.10945E+01
   0.61101E+01   0.74824E+00   0.10945E+01
   0.61101E+01   0.74854E+00   0.10947E+01
   0.61101E+01   0.74884E+00   0.10947E+01
   0.61101E+01   0.74914E+00   0.10946E+01
   0.61101E+01   0.74944E+00   0.10944E+01
   0.61101E+01   0.74974E+00   0.10947E+01
   0.61101E+01   0.75004E+00   0.10944E+01
   0.61101E+01   0.75034E+00   0.10947E+01
   0.61101E+01   0.75064E+00   0.10947E+01
   0.61101E+01   0.75094E+00   0.10946E+01
   0.61101E+01   0.75124E+00   0.10945E+01
   0.61101E+01   0.75154E+00   0.10944E+01
   0.61101E+01   0.75184E+00   0.10946E+01
   0.61101E+01   0.75214E+00   0.10948E+01
   0.61101E+01   0.75244E+00   0.10946E+01
   0.61101E+01   0.75274E+00   0.10949E+01
   0.61101E+01   0.75304E+00   0.10950E+01
   0.61101E+01   0.75334E+00   0.10950E+01
   0.61101E+01   0.75364E+00   0.10950E+01
   0.61101E+01   0.75394E+00   0.10950E+01
   0.61101E+01   0.75425E+00   0.10950E+01
   0.61101E+01   0.75455E+00   0.10950E+01
   0.61101E+01   0.75485E+00   0.10950E+01
   0.61101E+01   0.75515E+00   0.10950E+01
   0.61101E+01   0.75545E+00   0.10950E+01
   0.61101E+01   0.75575E+00   0.10950E+01
   0.61101E+01   0.75606E+00   0.10951E+01
   0.61101E+01   0.75636E+00   0.10950E+01
   0.61101E+01   0.75666E+00   0.10951E+01
   0.61101E+01   0.75696E+00   0.10950E+01
   0.61101E+01   0.75726E+00   0.10952E+01
   0.61101E+01   0.75757E+00   0.10951E+01
   0.61101E+01   0.75787E+00   0.10952E+01
   0.61101E+01   0.75817E+00   0.10951E+01
   0.61101E+01   0.75848E+00   0.10951E+01
   0.61101E+01   0.75878E+00   0.10951E+01
   0.61101E+01   0.75908E+00   0.10951E+01
   0.61101E+01   0.75939E+00   0.10952E+01
   0.61101E+01   0.75969E+00   0.10952E+01
   0.61101E+01   0.75999E+00   0.10952E+01
   0.61101E+01   0.76030E+00   0.10953E+01
   0.61101E+01   0.76060E+00   0.10953E+01
   0.61101E+01   0.76090E+00   0.10953E+01
   0.61101E+01   0.76121E+00   0.10953E+01
   0.61101E+01   0.76151E+00   0.10953E+01
   0.61101E+01   0.76182E+00   0.10954E+01
   0.61101E+01   0.76212E+00   0.10953E+01
   0.61101E+01   0.76242E+00   0.10953E+01
   0.61101E+01   0.76273E+00   0.10953E+01
   0.61101E+01   0.76303E+00   0.10955E+01
   0.61101E+01   0.76334E+00   0.10956E+01
   0.61101E+01   0.76364E+00   0.10955E+01
   0.61101E+01   0.76395E+00   0.10955E+01
   0.61101E+01   0.76425E+00   0.10956E+01
   0.61101E+01   0.76456E+00   0.10954E+01
   0.61101E+01   0.76487E+00   0.10956E+01
   0.61101E+01   0.76517E+00   0.10956E+01
   0.61101E+01   0.76548E+00   0.10956E+01
   0.61101E+01   0.76578E+00   0.10956E+01
   0.61101E+01   0.76609E+00   0.10956E+01
   0.61101E+01   0.76639E+00   0.10955E+01
   0.61101E+01   0.76670E+00   0.10956E+01
   0.61101E+01   0.76701E+00   0.10956E+01
   0.61101E+01   0.76731E+00   0.10957E+01
   0.61101E+01   0.76762E+00   0.10956E+01
   0.61101E+01   0.76793E+00   0.10956E+01
   0.61101E+01   0.76823E+00   0.10957E+01
   0.61101E+01   0.76854E+00   0.10958E+01
   0.61101E+01   0.76885E+00   0.10958E+01
   0.61101E+01   0.76916E+00   0.10958E+01
   0.61101E+01   0.76946E+00   0.10958E+01
   0.61101E+01   0.76977E+00   0.10959E+01
   0.61101E+01   0.77008E+00   0.10958E+01
   0.61101E+01   0.77039E+00   0.10958E+01
   0.61101E+01   0.77069E+00   0.10958E+01
   0.61101E+01   0.77100E+00   0.10958E+01
   0.61101E+01   0.77131E+00   0.10958E+01
   0.61101E+01   0.77162E+00   0.10958E+01
   0.61101E+01   0.77193E+00   0.10961E+01
   0.61101E+01   0.77223E+00   0.10959E+01
   0.61101E+01   0.77254E+00   0.10959E+01
   0.61101E+01   0.77285E+00   0.10961E+01
   0.61101E+01   0.77316E+00   0.10961E+01
   0.61101E+01   0.77347E+00   0.10961E+01
   0.61101E+01   0.77378E+00   0.10961E+01
   0.61101E+01   0.77409E+00   0.10961E+01
   0.61101E+01   0.77440E+00   0.10961E+01
   0.61101E+01   0.77471E+00   0.10961E+01
   0.61101E+01   0.77502E+00   0.10961E+01
   0.61101E+01   0.77532E+00   0.10961E+01
   0.61101E+01   0.77563E+00   0.10962E+01
   0.61101E+01   0.77594E+00   0.10962E+01
   0.61101E+01   0.77625E+00   0.10962E+01
   0.61101E+01   0.77656E+00   0.10963E+01
   0.61101E+01   0.77688E+00   0.10963E+01
   0.61101E+01   0.77719E+00   0.10962E+01
   0.61101E+01   0.77750E+00   0.10963E+01
   0.61101E+01   0.77781E+00   0.10963E+01
   0.61101E+01   0.77812E+00   0.10963E+01
   0.61101E+01   0.77843E+00   0.10963E+01
   0.61101E+01   0.77874E+00   0.10963E+01
   0.61101E+01   0.77905E+00   0.10964E+01
   0.61101E+01   0.77936E+00   0.10963E+01
   0.61101E+01   0.77967E+00   0.10965E+01
   0.61101E+01   0.77998E+00   0.10964E+01
   0.61201E+01   0.78030E+00   0.10967E+01
   0.61101E+01   0.78061E+00   0.10964E+01
   0.61101E+01   0.78092E+00   0.10965E+01
   0.61101E+01   0.78123E+00   0.10967E+01
   0.61201E+01   0.78154E+00   0.10965E+01
   0.61101E+01   0.78186E+00   0.10965E+01
   0.61101E+01   0.78217E+00   0.10965E+01
   0.61201E+01   0.78248E+00   0.10965E+01
   0.61101E+01   0.78279E+00   0.10965E+01
   0.61201E+01   0.78311E+00   0.10966E+01
   0.61201E+01   0.78342E+00   0.10966E+01
   0.61201E+01   0.78373E+00   0.10968E+01
   0.61201E+01   0.78405E+00   0.10967E+01
   0.61201E+01   0.78436E+00   0.10968E+01
   0.61201E+01   0.78467E+00   0.10969E+01
   0.61201E+01   0.78499E+00   0.10969E+01
   0.61201E+01   0.78530E+00   0.10968E+01
   0.61201E+01   0.78561E+00   0.10970E+01
   0.61201E+01   0.78593E+00   0.10970E+01
   0.61201E+01   0.78624E+00   0.10971E+01
   0.61201E+01   0.78656E+00   0.10972E+01
   0.61201E+01   0.78687E+00   0.10971E+01
   0.61201E+01   0.78718E+00   0.10972E+01
   0.61201E+01   0.78750E+00   0.10972E+01
   0.61201E+01   0.78781E+00   0.10972E+01
   0.61201E+01   0.78813E+00   0.10972E+01
   0.61201E+01   0.78844E+00   0.10972E+01
   0.61201E+01   0.78876E+00   0.10972E+01
   0.61201E+01   0.78907E+00   0.10972E+01
   0.61201E+01   0.78939E+00   0.10972E+01
   0.61201E+01   0.78970E+00   0.10972E+01
   0.61201E+01   0.79002E+00   0.10972E+01
   0.61201E+01   0.79034E+00   0.10972E+01
   0.61201E+01   0.79065E+00   0.10972E+01
   0.61201E+01   0.79097E+00   0.10972E+01
   0.61201E+01   0.79128E+00   0.10972E+01
   0.61201E+01   0.79160E+00   0.10972E+01
   0.61201E+01   0.79192E+00   0.10972E+01
   0.61201E+01   0.79223E+00   0.10972E+01
   0.61201E+01   0.79255E+00   0.10973E+01
   0.61201E+01   0.79287E+00   0.10973E+01
   0.61201E+01   0.79318E+00   0.10973E+01
   0.61201E+01   0.79350E+00   0.10972E+01
   0.61201E+01   0.79382E+00   0.10973E+01
   0.61201E+01   0.79413E+00   0.10973E+01
   0.61201E+01   0.79445E+00   0.10973E+01
   0.61201E+01   0.79477E+00   0.10973E+01
   0.61201E+01   0.79509E+00   0.10973E+01
   0.61201E+01   0.79540E+00   0.10973E+01
   0.61201E+01   0.79572E+00   0.10973E+01
   0.61201E+01   0.79604E+00   0.10974E+01
   0.61201E+01   0.79636E+00   0.10974E+01
   0.61201E+01   0.79668E+00   0.10974E+01
   0.61201E+01   0.79699E+00   0.10974E+01
   0.61201E+01   0.79731E+00   0.10974E+01
   0.61201E+01   0.79763E+00   0.10975E+01
   0.61201E+01   0.79795E+00   0.10975E+01
   0.61201E+01   0.79827E+00   0.10975E+01
   0.61201E+01   0.79859E+00   0.10975E+01
   0.61201E+01   0.79891E+00   0.10975E+01
   0.61201E+01   0.79923E+00   0.10976E+01
   0.61201E+01   0.79954E+00   0.10977E+01
   0.61201E+01   0.79986E+00   0.10977E+01
   0.61201E+01   0.80018E+00   0.10978E+01
   0.61201E+01   0.80050E+00   0.10980E+01
   0.61201E+01   0.80082E+00   0.10980E+01
   0.61201E+01   0.80114E+00   0.10979E+01
   0.61201E+01   0.80146E+00   0.10981E+01
   0.61201E+01   0.80178E+00   0.10983E+01
   0.61201E+01   0.80210E+00   0.10983E+01
   0.61201E+01   0.80242E+00   0.10983E+01
   0.61201E+01   0.80275E+00   0.10984E+01
   0.61201E+01   0.80307E+00   0.10984E+01
   0.61201E+01   0.80339E+00   0.10983E+01
   0.61201E+01   0.80371E+00   0.10983E+01
   0.61201E+01   0.80403E+00   0.10983E+01
   0.61201E+01   0.80435E+00   0.10983E+01
   0.61201E+01   0.80467E+00   0.10983E+01
   0.61201E+01   0.80499E+00   0.10983E+01
   0.61201E+01   0.80532E+00   0.10983E+01
   0.61201E+01   0.80564E+00   0.10984E+01
   0.61201E+01   0.80596E+00   0.10983E+01
   0.61201E+01   0.80628E+00   0.10983E+01
   0.61201E+01   0.80660E+00   0.10983E+01
   0.61201E+01   0.80693E+00   0.10984E+01
   0.61201E+01   0.80725E+00   0.10985E+01
   0.61201E+01   0.80757E+00   0.10984E+01
   0.61201E+01   0.80789E+00   0.10985E+01
   0.61201E+01   0.80822E+00   0.10986E+01
   0.61201E+01   0.80854E+00   0.10985E+01
   0.61201E+01   0.80886E+00   0.10986E+01
   0.61201E+01   0.80918E+00   0.10987E+01
   0.61201E+01   0.80951E+00   0.10987E+01
   0.61201E+01   0.80983E+00   0.10987E+01
   0.61201E+01   0.81016E+00   0.10987E+01
   0.61201E+01   0.81048E+00   0.10988E+01
   0.61301E+01   0.81080E+00   0.10988E+01
   0.61301E+01   0.81113E+00   0.10988E+01
   0.61201E+01   0.81145E+00   0.10987E+01
   0.61301E+01   0.81178E+00   0.10990E+01
   0.61301E+01   0.81210E+00   0.10990E+01
   0.61301E+01   0.81242E+00   0.10991E+01
   0.61301E+01   0.81275E+00   0.10990E+01
   0.61301E+01   0.81307E+00   0.10991E+01
   0.61301E+01   0.81340E+00   0.10991E+01
   0.61301E+01   0.81372E+00   0.10991E+01
   0.61301E+01   0.81405E+00   0.10991E+01
   0.61301E+01   0.81437E+00   0.10991E+01
   0.61301E+01   0.81470E+00   0.10991E+01
   0.61301E+01   0.81502E+00   0.10991E+01
   0.61301E+01   0.81535E+00   0.10992E+01
   0.61301E+01   0.81568E+00   0.10991E+01
   0.61301E+01   0.81600E+00   0.10992E+01
   0.61301E+01   0.81633E+00   0.10991E+01
   0.61301E+01   0.81665E+00   0.10991E+01
   0.61301E+01   0.81698E+00   0.10991E+01
   0.61301E+01   0.81731E+00   0.10991E+01
   0.61301E+01   0.81763E+00   0.10990E+01
   0.61301E+01   0.81796E+00   0.10992E+01
   0.61301E+01   0.81829E+00   0.10993E+01
   0.61301E+01   0.81861E+00   0.10992E+01
   0.61301E+01   0.81894E+00   0.10993E+01
   0.61301E+01   0.81927E+00   0.10992E+01
   0.61301E+01   0.81960E+00   0.10993E+01
   0.61301E+01   0.81992E+00   0.10993E+01
   0.61301E+01   0.82025E+00   0.10992E+01
   0.61301E+01   0.82058E+00   0.10992E+01
   0.61301E+01   0.82091E+00   0.10993E+01
   0.61301E+01   0.82123E+00   0.10992E+01
   0.61301E+01   0.82156E+00   0.10992E+01
   0.61301E+01   0.82189E+00   0.10992E+01
   0.61301E+01   0.82222E+00   0.10993E+01
   0.61301E+01   0.82255E+00   0.10994E+01
   0.61301E+01   0.82288E+00   0.10994E+01
   0.61301E+01   0.82321E+00   0.10994E+01
   0.61301E+01   0.82353E+00   0.10994E+01
   0.61301E+01   0.82386E+00   0.10995E+01
   0.61301E+01   0.82419E+00   0.10995E+01
   0.61301E+01   0.82452E+00   0.10996E+01
   0.61301E+01   0.82485E+00   0.10996E+01
   0.61301E+01   0.82518E+00   0.10996E+01
   0.61301E+01   0.82551E+00   0.10997E+01
   0.61301E+01   0.82584E+00   0.10997E+01
   0.61301E+01   0.82617E+00   0.10997E+01
   0.61301E+01   0.82650E+00   0.10997E+01
   0.61301E+01   0.82683E+00   0.10997E+01
   0.61301E+01   0.82716E+00   0.10997E+01
   0.61301E+01   0.82749E+00   0.10997E+01
   0.61301E+01   0.82782E+00   0.10998E+01
   0.61301E+01   0.82815E+00   0.11001E+01
   0.61301E+01   0.82848E+00   0.11000E+01
   0.61301E+01   0.82881E+00   0.11001E+01
   0.61301E+01   0.82915E+00   0.11001E+01
   0.61301E+01   0.82948E+00   0.11002E+01
   0.61301E+01   0.82981E+00   0.11003E+01
   0.61301E+01   0.83014E+00   0.11001E+01
   0.61301E+01   0.83047E+00   0.11003E+01
   0.61301E+01   0.83080E+00   0.11003E+01
   0.61301E+01   0.83114E+00   0.11003E+01
   0.61301E+01   0.83147E+00   0.11002E+01
   0.61301E+01   0.83180E+00   0.11002E+01
   0.61301E+01   0.83213E+00   0.11003E+01
   0.61301E+01   0.83246E+00   0.11003E+01
   0.61301E+01   0.83280E+00   0.11003E+01
   0.61301E+01   0.83313E+00   0.11003E+01
   0.61301E+01   0.83346E+00   0.11003E+01
   0.61301E+01   0.83380E+00   0.11004E+01
   0.61301E+01   0.83413E+00   0.11003E+01
   0.61301E+01   0.83446E+00   0.11004E+01
   0.61301E+01   0.83480E+00   0.11004E+01
   0.61301E+01   0.83513E+00   0.11004E+01
   0.61301E+01   0.83546E+00   0.11004E+01
   0.61301E+01   0.83580E+00   0.11006E+01
   0.61301E+01   0.83613E+00   0.11004E+01
   0.61301E+01   0.83647E+00   0.11005E+01
   0.61301E+01   0.83680E+00   0.11004E+01
   0.61301E+01   0.83713E+00   0.11005E+01
   0.61301E+01   0.83747E+00   0.11008E+01
   0.61301E+01   0.83780E+00   0.11009E+01
   0.61301E+01   0.83814E+00   0.11009E+01
   0.61301E+01   0.83847E+00   0.11009E+01
   0.61301E+01   0.83881E+00   0.11009E+01
   0.61301E+01   0.83914E+00   0.11009E+01
   0.61301E+01   0.83948E+00   0.11009E+01
   0.61301E+01   0.83981E+00   0.11009E+01
   0.61301E+01   0.84015E+00   0.11008E+01
   0.61301E+01   0.84048E+00   0.11010E+01
   0.61301E+01   0.84082E+00   0.11010E+01
   0.61301E+01   0.84116E+00   0.11010E+01
   0.61301E+01   0.84149E+00   0.11010E+01
   0.61301E+01   0.84183E+00   0.11011E+01
   0.61301E+01   0.84217E+00   0.11010E+01
   0.61301E+01   0.84250E+00   0.11010E+01
   0.61301E+01   0.84284E+00   0.11010E+01
   0.61301E+01   0.84317E+00   0.11012E+01
   0.61301E+01   0.84351E+00   0.11012E+01
   0.61301E+01   0.84385E+00   0.11011E+01
   0.61301E+01   0.84419E+00   0.11009E+01
   0.61301E+01   0.84452E+00   0.11009E+01
   0.61301E+01   0.84486E+00   0.11011E+01
   0.61301E+01   0.84520E+00   0.11010E+01
   0.61301E+01   0.84554E+00   0.11011E+01
   0.61301E+01   0.84587E+00   0.11011E+01
   0.61301E+01   0.84621E+00   0.11007E+01
   0.61301E+01   0.84655E+00   0.11008E+01
   0.61301E+01   0.84689E+00   0.11009E+01
   0.61301E+01   0.84723E+00   0.11008E+01
   0.61301E+01   0.84757E+00   0.11008E+01
   0.61301E+01   0.84790E+00   0.11013E+01
   0.61301E+01   0.84824E+00   0.11009E+01
   0.61301E+01   0.84858E+00   0.11011E+01
   0.61301E+01   0.84892E+00   0.11011E+01
   0.61301E+01   0.84926E+00   0.11011E+01
   0.61301E+01   0.84960E+00   0.11009E+01
   0.61301E+01   0.84994E+00   0.11013E+01
   0.61301E+01   0.85028E+00   0.11015E+01
   0.61301E+01   0.85062E+00   0.11015E+01
   0.61301E+01   0.85096E+00   0.11014E+01
   0.61301E+01   0.85130E+00   0.11015E+01
   0.61301E+01   0.85164E+00   0.11015E+01
   0.61301E+01   0.85198E+00   0.11014E+01
   0.61301E+01   0.85232E+00   0.11015E+01
   0.61301E+01   0.85266E+00   0.11015E+01
   0.61301E+01   0.85300E+00   0.11015E+01
   0.61301E+01   0.85334E+00   0.11015E+01
   0.61401E+01   0.85368E+00   0.11014E+01
   0.61401E+01   0.85402E+00   0.11015E+01
   0.61401E+01   0.85436E+00   0.11015E+01
   0.61401E+01   0.85471E+00   0.11015E+01
   0.61301E+01   0.85505E+00   0.11015E+01
   0.61301E+01   0.85539E+00   0.11015E+01
   0.61401E+01   0.85573E+00   0.11015E+01
   0.61301E+01   0.85607E+00   0.11015E+01
   0.61301E+01   0.85641E+00   0.11015E+01
   0.61401E+01   0.85676E+00   0.11016E+01
   0.61401E+01   0.85710E+00   0.11016E+01
   0.61401E+01   0.85744E+00   0.11016E+01
   0.61301E+01   0.85778E+00   0.11015E+01
   0.61301E+01   0.85813E+00   0.11016E+01
   0.61401E+01   0.85847E+00   0.11016E+01
   0.61301E+01   0.85881E+00   0.11016E+01
   0.61401E+01   0.85916E+00   0.11017E+01
   0.61401E+01   0.85950E+00   0.11017E+01
   0.61301E+01   0.85984E+00   0.11017E+01
   0.61301E+01   0.86019E+00   0.11018E+01
   0.61301E+01   0.86053E+00   0.11018E+01
   0.61301E+01   0.86087E+00   0.11018E+01
   0.61401E+01   0.86122E+00   0.11017E+01
   0.61401E+01   0.86156E+00   0.11017E+01
   0.61401E+01   0.86191E+00   0.11017E+01
   0.61401E+01   0.86225E+00   0.11017E+01
   0.61401E+01   0.86259E+00   0.11017E+01
   0.61401E+01   0.86294E+00   0.11017E+01
   0.61401E+01   0.86328E+00   0.11017E+01
   0.61401E+01   0.86363E+00   0.11018E+01
   0.61401E+01   0.86397E+00   0.11018E+01
   0.61401E+01   0.86432E+00   0.11017E+01
   0.61401E+01   0.86466E+00   0.11019E+01
   0.61401E+01   0.86501E+00   0.11019E+01
   0.61401E+01   0.86536E+00   0.11019E+01
   0.61401E+01   0.86570E+00   0.11020E+01
   0.61401E+01   0.86605E+00   0.11020E+01
   0.61401E+01   0.86639E+00   0.11020E+01
   0.61401E+01   0.86674E+00   0.11021E+01
   0.61401E+01   0.86709E+00   0.11022E+01
   0.61401E+01   0.86743E+00   0.11025E+01
   0.61401E+01   0.86778E+00   0.11022E+01
   0.61401E+01   0.86813E+00   0.11021E+01
   0.61401E+01   0.86847E+00   0.11022E+01
   0.61401E+01   0.86882E+00   0.11025E+01
   0.61401E+01   0.86917E+00   0.11025E+01
   0.61401E+01   0.86951E+00   0.11025E+01
   0.61401E+01   0.86986E+00   0.11025E+01
   0.61401E+01   0.87021E+00   0.11025E+01
   0.61401E+01   0.87056E+00   0.11025E+01
   0.61401E+01   0.87090E+00   0.11025E+01
   0.61401E+01   0.87125E+00   0.11025E+01
   0.61401E+01   0.87160E+00   0.11026E+01
   0.61401E+01   0.87195E+00   0.11027E+01
   0.61401E+01   0.87230E+00   0.11027E+01
   0.61401E+01   0.87265E+00   0.11026E+01
   0.61401E+01   0.87299E+00   0.11027E+01
   0.61401E+01   0.87334E+00   0.11028E+01
   0.61401E+01   0.87369E+00   0.11028E+01
   0.61401E+01   0.87404E+00   0.11029E+01
   0.61401E+01   0.87439E+00   0.11028E+01
   0.61401E+01   0.87474E+00   0.11030E+01
   0.61401E+01   0.87509E+00   0.11030E+01
   0.61401E+01   0.87544E+00   0.11030E+01
   0.61401E+01   0.87579E+00   0.11030E+01
   0.61401E+01   0.87614E+00   0.11030E+01
   0.61401E+01   0.87649E+00   0.11030E+01
   0.61401E+01   0.87684E+00   0.11030E+01
   0.61401E+01   0.87719E+00   0.11030E+01
   0.61401E+01   0.87754E+00   0.11030E+01
   0.61401E+01   0.87789E+00   0.11030E+01
   0.61401E+01   0.87824E+00   0.11030E+01
   0.61401E+01   0.87859E+00   0.11031E+01
   0.61401E+01   0.87894E+00   0.11031E+01
   0.61401E+01   0.87930E+00   0.11031E+01
   0.61401E+01   0.87965E+00   0.11031E+01
   0.61401E+01   0.88000E+00   0.11031E+01
   0.61401E+01   0.88035E+00   0.11032E+01
   0.61401E+01   0.88070E+00   0.11032E+01
   0.61401E+01   0.88105E+00   0.11031E+01
   0.61401E+01   0.88141E+00   0.11032E+01
   0.61401E+01   0.88176E+00   0.11032E+01
   0.61401E+01   0.88211E+00   0.11031E+01
   0.61401E+01   0.88246E+00   0.11032E+01
   0.61401E+01   0.88281E+00   0.11032E+01
   0.61401E+01   0.88317E+00   0.11032E+01
   0.61401E+01   0.88352E+00   0.11032E+01
   0.61401E+01   0.88387E+00   0.11032E+01
   0.61401E+01   0.88423E+00   0.11032E+01
   0.61401E+01   0.88458E+00   0.11032E+01
   0.61401E+01   0.88493E+00   0.11032E+01
   0.61401E+01   0.88529E+00   0.11032E+01
   0.61401E+01   0.88564E+00   0.11032E+01
   0.61401E+01   0.88599E+00   0.11032E+01
   0.61401E+01   0.88635E+00   0.11032E+01
   0.61401E+01   0.88670E+00   0.11034E+01
   0.61401E+01   0.88706E+00   0.11033E+01
   0.61401E+01   0.88741E+00   0.11034E+01
   0.61401E+01   0.88777E+00   0.11034E+01
   0.61401E+01   0.88812E+00   0.11034E+01
   0.61401E+01   0.88848E+00   0.11035E+01
   0.61401E+01   0.88883E+00   0.11035E+01
   0.61401E+01   0.88919E+00   0.11034E+01
   0.61401E+01   0.88954E+00   0.11034E+01
   0.61401E+01   0.88990E+00   0.11034E+01
   0.61401E+01   0.89025E+00   0.11035E+01
   0.61401E+01   0.89061E+00   0.11035E+01
   0.61401E+01   0.89096E+00   0.11036E+01
   0.61401E+01   0.89132E+00   0.11036E+01
   0.61401E+01   0.89168E+00   0.11036E+01
   0.61401E+01   0.89203E+00   0.11036E+01
   0.61401E+01   0.89239E+00   0.11036E+01
   0.61401E+01   0.89275E+00   0.11036E+01
   0.61401E+01   0.89310E+00   0.11036E+01
   0.61401E+01   0.89346E+00   0.11036E+01
   0.61401E+01   0.89382E+00   0.11036E+01
   0.61401E+01   0.89417E+00   0.11037E+01
   0.61401E+01   0.89453E+00   0.11039E+01
   0.61401E+01   0.89489E+00   0.11039E+01
   0.61401E+01   0.89525E+00   0.11041E+01
   0.61401E+01   0.89560E+00   0.11039E+01
   0.61401E+01   0.89596E+00   0.11040E+01
   0.61401E+01   0.89632E+00   0.11041E+01
   0.61401E+01   0.89668E+00   0.11040E+01
   0.61401E+01   0.89704E+00   0.11041E+01
   0.61401E+01   0.89739E+00   0.11041E+01
   0.61401E+01   0.89775E+00   0.11041E+01
   0.61401E+01   0.89811E+00   0.11043E+01
   0.61401E+01   0.89847E+00   0.11043E+01
   0.61401E+01   0.89883E+00   0.11044E+01
   0.61401E+01   0.89919E+00   0.11043E+01
   0.61401E+01   0.89955E+00   0.11044E+01
   0.61401E+01   0.89991E+00   0.11044E+01
   0.61401E+01   0.90027E+00   0.11044E+01
   0.61401E+01   0.90063E+00   0.11045E+01
   0.61401E+01   0.90099E+00   0.11045E+01
   0.61401E+01   0.90135E+00   0.11045E+01
   0.61401E+01   0.90171E+00   0.11045E+01
   0.61401E+01   0.90207E+00   0.11045E+01
   0.61401E+01   0.90243E+00   0.11046E+01
   0.61401E+01   0.90279E+00   0.11046E+01
   0.61401E+01   0.90315E+00   0.11046E+01
   0.61401E+01   0.90351E+00   0.11045E+01
   0.61401E+01   0.90387E+00   0.11047E+01
   0.61401E+01   0.90423E+00   0.11046E+01
   0.61401E+01   0.90459E+00   0.11045E+01
   0.61401E+01   0.90495E+00   0.11045E+01
   0.61401E+01   0.90532E+00   0.11046E+01
   0.61401E+01   0.90568E+00   0.11046E+01
   0.61401E+01   0.90604E+00   0.11045E+01
   0.61401E+01   0.90640E+00   0.11046E+01
   0.61401E+01   0.90676E+00   0.11048E+01
   0.61401E+01   0.90713E+00   0.11048E+01
   0.61501E+01   0.90749E+00   0.11050E+01
   0.61501E+01   0.90785E+00   0.11050E+01
   0.61501E+01   0.90821E+00   0.11051E+01
   0.61501E+01   0.90858E+00   0.11051E+01
   0.61501E+01   0.90894E+00   0.11051E+01
   0.61501E+01   0.90930E+00   0.11052E+01
   0.61501E+01   0.90967E+00   0.11050E+01
   0.61501E+01   0.91003E+00   0.11050E+01
   0.61501E+01   0.91039E+00   0.11051E+01
   0.61501E+01   0.91076E+00   0.11050E+01
   0.61501E+01   0.91112E+00   0.11049E+01
   0.61501E+01   0.91148E+00   0.11049E+01
   0.61501E+01   0.91185E+00   0.11049E+01
   0.61501E+01   0.91221E+00   0.11049E+01
   0.61501E+01   0.91258E+00   0.11052E+01
   0.61501E+01   0.91294E+00   0.11049E+01
   0.61501E+01   0.91331E+00   0.11052E+01
   0.61501E+01   0.91367E+00   0.11053E+01
   0.61501E+01   0.91404E+00   0.11052E+01
   0.61501E+01   0.91440E+00   0.11053E+01
   0.61501E+01   0.91477E+00   0.11054E+01
   0.61501E+01   0.91513E+00   0.11052E+01
   0.61501E+01   0.91550E+00   0.11054E+01
   0.61501E+01   0.91586E+00   0.11051E+01
   0.61501E+01   0.91623E+00   0.11052E+01
   0.61501E+01   0.91660E+00   0.11053E+01
   0.61501E+01   0.91696E+00   0.11055E+01
   0.61501E+01   0.91733E+00   0.11055E+01
   0.61501E+01   0.91770E+00   0.11054E+01
   0.61501E+01   0.91806E+00   0.11054E+01
   0.61501E+01   0.91843E+00   0.11055E+01
   0.61501E+01   0.91880E+00   0.11054E+01
   0.61501E+01   0.91916E+00   0.11054E+01
   0.61501E+01   0.91953E+00   0.11054E+01
   0.61501E+01   0.91990E+00   0.11056E+01
   0.61501E+01   0.92027E+00   0.11055E+01
   0.61501E+01   0.92063E+00   0.11055E+01
   0.61501E+01   0.92100E+00   0.11055E+01
   0.61501E+01   0.92137E+00   0.11056E+01
   0.61501E+01   0.92174E+00   0.11055E+01
   0.61501E+01   0.92211E+00   0.11056E+01
   0.61501E+01   0.92247E+00   0.11055E+01
   0.61501E+01   0.92284E+00   0.11056E+01
   0.61501E+01   0.92321E+00   0.11056E+01
   0.61501E+01   0.92358E+00   0.11056E+01
   0.61501E+01   0.92395E+00   0.11056E+01
   0.61501E+01   0.92432E+00   0.11057E+01
   0.61501E+01   0.92469E+00   0.11057E+01
   0.61501E+01   0.92506E+00   0.11058E+01
   0.61501E+01   0.92543E+00   0.11057E+01
   0.61501E+01   0.92580E+00   0.11059E+01
   0.61501E+01   0.92617E+00   0.11057E+01
   0.61501E+01   0.92654E+00   0.11058E+01
   0.61501E+01   0.92691E+00   0.11058E+01
   0.61501E+01   0.92728E+00   0.11059E+01
   0.61501E+01   0.92765E+00   0.11058E+01
   0.61501E+01   0.92802E+00   0.11059E+01
   0.61501E+01   0.92839E+00   0.11060E+01
   0.61501E+01   0.92876E+00   0.11060E+01
   0.61501E+01   0.92913E+00   0.11060E+01
   0.61501E+01   0.92950E+00   0.11060E+01
   0.61501E+01   0.92987E+00   0.11059E+01
   0.61501E+01   0.93025E+00   0.11059E+01
   0.61501E+01   0.93062E+00   0.11059E+01
   0.61501E+01   0.93099E+00   0.11060E+01
   0.61501E+01   0.93136E+00   0.11060E+01
   0.61501E+01   0.93173E+00   0.11060E+01
   0.61501E+01   0.93211E+00   0.11061E+01
   0.61501E+01   0.93248E+00   0.11061E+01
   0.61501E+01   0.93285E+00   0.11062E+01
   0.61501E+01   0.93322E+00   0.11062E+01
   0.61501E+01   0.93360E+00   0.11062E+01
   0.61501E+01   0.93397E+00   0.11062E+01
   0.61501E+01   0.93434E+00   0.11062E+01
   0.61501E+01   0.93472E+00   0.11063E+01
   0.61501E+01   0.93509E+00   0.11063E+01
   0.61501E+01   0.93546E+00   0.11063E+01
   0.61501E+01   0.93584E+00   0.11063E+01
   0.61501E+01   0.93621E+00   0.11062E+01
   0.61501E+01   0.93658E+00   0.11064E+01
   0.61501E+01   0.93696E+00   0.11063E+01
   0.61501E+01   0.93733E+00   0.11064E+01
   0.61501E+01   0.93771E+00   0.11065E+01
   0.61501E+01   0.93808E+00   0.11065E+01
   0.61501E+01   0.93846E+00   0.11065E+01
   0.61501E+01   0.93883E+00   0.11065E+01
   0.61501E+01   0.93921E+00   0.11064E+01
   0.61501E+01   0.93958E+00   0.11063E+01
   0.61501E+01   0.93996E+00   0.11064E+01
   0.61501E+01   0.94033E+00   0.11064E+01
   0.61501E+01   0.94071E+00   0.11065E+01
   0.61501E+01   0.94108E+00   0.11065E+01
   0.61501E+01   0.94146E+00   0.11065E+01
   0.61501E+01   0.94184E+00   0.11065E+01
   0.61501E+01   0.94221E+00   0.11065E+01
   0.61501E+01   0.94259E+00   0.11065E+01
   0.61501E+01   0.94297E+00   0.11065E+01
   0.61501E+01   0.94334E+00   0.11065E+01
   0.61501E+01   0.94372E+00   0.11066E+01
   0.61501E+01   0.94410E+00   0.11070E+01
   0.61501E+01   0.94447E+00   0.11067E+01
   0.61501E+01   0.94485E+00   0.11069E+01
   0.61501E+01   0.94523E+00   0.11069E+01
   0.61501E+01   0.94561E+00   0.11069E+01
   0.61501E+01   0.94598E+00   0.11069E+01
   0.61501E+01   0.94636E+00   0.11069E+01
   0.61501E+01   0.94674E+00   0.11069E+01
   0.61501E+01   0.94712E+00   0.11069E+01
   0.61501E+01   0.94750E+00   0.11069E+01
   0.61501E+01   0.94788E+00   0.11069E+01
   0.61501E+01   0.94826E+00   0.11069E+01
   0.61501E+01   0.94863E+00   0.11070E+01
   0.61501E+01   0.94901E+00   0.11071E+01
   0.61501E+01   0.94939E+00   0.11070E+01
   0.61501E+01   0.94977E+00   0.11070E+01
   0.61501E+01   0.95015E+00   0.11071E+01
   0.61501E+01   0.95053E+00   0.11071E+01
   0.61501E+01   0.95091E+00   0.11072E+01
   0.61501E+01   0.95129E+00   0.11072E+01
   0.61501E+01   0.95167E+00   0.11072E+01
   0.61501E+01   0.95205E+00   0.11073E+01
   0.61501E+01   0.95243E+00   0.11073E+01
   0.61501E+01   0.95281E+00   0.11073E+01
   0.61501E+01   0.95319E+00   0.11074E+01
   0.61501E+01   0.95357E+00   0.11073E+01
   0.61501E+01   0.95395E+00   0.11074E+01
   0.61501E+01   0.95434E+00   0.11074E+01
   0.61501E+01   0.95472E+00   0.11074E+01
   0.61501E+01   0.95510E+00   0.11074E+01
   0.61501E+01   0.95548E+00   0.11075E+01
   0.61501E+01   0.95586E+00   0.11075E+01
   0.61501E+01   0.95624E+00   0.11074E+01
   0.61501E+01   0.95663E+00   0.11075E+01
   0.61501E+01   0.95701E+00   0.11074E+01
   0.61501E+01   0.95739E+00   0.11074E+01
   0.61501E+01   0.95777E+00   0.11074E+01
   0.61501E+01   0.95816E+00   0.11075E+01
   0.61501E+01   0.95854E+00   0.11075E+01
   0.61501E+01   0.95892E+00   0.11075E+01
   0.61501E+01   0.95930E+00   0.11075E+01
   0.61501E+01   0.95969E+00   0.11075E+01
   0.61501E+01   0.96007E+00   0.11075E+01
   0.61501E+01   0.96045E+00   0.11075E+01
   0.61501E+01   0.96084E+00   0.11075E+01
   0.61501E+01   0.96122E+00   0.11076E+01
   0.61501E+01   0.96161E+00   0.11076E+01
   0.61501E+01   0.96199E+00   0.11075E+01
   0.61501E+01   0.96238E+00   0.11076E+01
   0.61501E+01   0.96276E+00   0.11075E+01
   0.61601E+01   0.96314E+00   0.11076E+01
   0.61501E+01   0.96353E+00   0.11077E+01
   0.61501E+01   0.96391E+00   0.11076E+01
   0.61501E+01   0.96430E+00   0.11077E+01
   0.61501E+01   0.96468E+00   0.11078E+01
   0.61501E+01   0.96507E+00   0.11076E+01
   0.61601E+01   0.96546E+00   0.11079E+01
   0.61601E+01   0.96584E+00   0.11080E+01
   0.61601E+01   0.96623E+00   0.11079E+01
   0.61501E+01   0.96661E+00   0.11079E+01
   0.61501E+01   0.96700E+00   0.11078E+01
   0.61501E+01   0.96739E+00   0.11079E+01
   0.61501E+01   0.96777E+00   0.11079E+01
   0.61601E+01   0.96816E+00   0.11081E+01
   0.61601E+01   0.96855E+00   0.11082E+01
   0.61601E+01   0.96893E+00   0.11081E+01
   0.61601E+01   0.96932E+00   0.11082E+01
   0.61601E+01   0.96971E+00   0.11081E+01
   0.61601E+01   0.97010E+00   0.11083E+01
   0.61601E+01   0.97048E+00   0.11084E+01
   0.61601E+01   0.97087E+00   0.11083E+01
   0.61601E+01   0.97126E+00   0.11084E+01
   0.61601E+01   0.97165E+00   0.11084E+01
   0.61601E+01   0.97203E+00   0.11086E+01
   0.61601E+01   0.97242E+00   0.11086E+01
   0.61601E+01   0.97281E+00   0.11086E+01
   0.61601E+01   0.97320E+00   0.11086E+01
   0.61601E+01   0.97359E+00   0.11086E+01
   0.61601E+01   0.97398E+00   0.11086E+01
   0.61601E+01   0.97437E+00   0.11086E+01
   0.61601E+01   0.97476E+00   0.11085E+01
   0.61601E+01   0.97515E+00   0.11086E+01
   0.61601E+01   0.97554E+00   0.11086E+01
   0.61601E+01   0.97593E+00   0.11086E+01
   0.61601E+01   0.97632E+00   0.11087E+01
   0.61601E+01   0.97671E+00   0.11086E+01
   0.61601E+01   0.97710E+00   0.11086E+01
   0.61601E+01   0.97749E+00   0.11086E+01
   0.61601E+01   0.97788E+00   0.11088E+01
   0.61601E+01   0.97827E+00   0.11088E+01
   0.61601E+01   0.97866E+00   0.11088E+01
   0.61601E+01   0.97905E+00   0.11087E+01
   0.61601E+01   0.97944E+00   0.11087E+01
   0.61601E+01   0.97983E+00   0.11088E+01
   0.61601E+01   0.98022E+00   0.11088E+01
   0.61601E+01   0.98062E+00   0.11089E+01
   0.61601E+01   0.98101E+00   0.11089E+01
   0.61601E+01   0.98140E+00   0.11089E+01
   0.61601E+01   0.98179E+00   0.11090E+01
   0.61601E+01   0.98218E+00   0.11089E+01
   0.61601E+01   0.98258E+00   0.11090E+01
   0.61601E+01   0.98297E+00   0.11092E+01
   0.61601E+01   0.98336E+00   0.11091E+01
   0.61601E+01   0.98375E+00   0.11096E+01
   0.61601E+01   0.98415E+00   0.11097E+01
   0.61601E+01   0.98454E+00   0.11097E+01
   0.61601E+01   0.98493E+00   0.11097E+01
   0.61601E+01   0.98533E+00   0.11097E+01
   0.61601E+01   0.98572E+00   0.11097E+01
   0.61601E+01   0.98612E+00   0.11096E+01
   0.61601E+01   0.98651E+00   0.11096E+01
   0.61601E+01   0.98690E+00   0.11097E+01
   0.61601E+01   0.98730E+00   0.11097E+01
   0.61601E+01   0.98769E+00   0.11097E+01
   0.61601E+01   0.98809E+00   0.11097E+01
   0.61601E+01   0.98848E+00   0.11098E+01
   0.61601E+01   0.98888E+00   0.11097E+01
   0.61601E+01   0.98927E+00   0.11097E+01
   0.61601E+01   0.98967E+00   0.11097E+01
   0.61601E+01   0.99006E+00   0.11097E+01
   0.61601E+01   0.99046E+00   0.11097E+01
   0.61601E+01   0.99085E+00   0.11097E+01
   0.61601E+01   0.99125E+00   0.11097E+01
   0.61601E+01   0.99165E+00   0.11097E+01
   0.61601E+01   0.99204E+00   0.11097E+01
   0.61601E+01   0.99244E+00   0.11097E+01
   0.61601E+01   0.99284E+00   0.11098E+01
   0.61601E+01   0.99323E+00   0.11097E+01
   0.61601E+01   0.99363E+00   0.11097E+01
   0.61601E+01   0.99403E+00   0.11097E+01
   0.61601E+01   0.99442E+00   0.11098E+01
   0.61601E+01   0.99482E+00   0.11098E+01
   0.61601E+01   0.99522E+00   0.11098E+01
   0.61601E+01   0.99562E+00   0.11098E+01
   0.61601E+01   0.99601E+00   0.11098E+01
   0.61601E+01   0.99641E+00   0.11098E+01
   0.61601E+01   0.99681E+00   0.11097E+01
   0.61601E+01   0.99721E+00   0.11099E+01
   0.61601E+01   0.99761E+00   0.11098E+01
   0.61601E+01   0.99800E+00   0.11098E+01
   0.61601E+01   0.99840E+00   0.11097E+01
   0.61601E+01   0.99880E+00   0.11099E+01
   0.61601E+01   0.99920E+00   0.11098E+01
   0.61601E+01   0.99960E+00   0.11099E+01


==> anc/Figure3/1outP0_R_incomp_fermi_down_rc015_huge.dat <==
   0.17010E+00   0.72898E-02   0.14166E-01
   0.25010E+00   0.72927E-02   0.14168E-01
   0.32010E+00   0.72956E-02   0.14171E-01
   0.41010E+00   0.72986E-02   0.14178E-01
   0.55010E+00   0.73015E-02   0.14190E-01
   0.78010E+00   0.73044E-02   0.14219E-01
   0.12701E+01   0.73073E-02   0.14304E-01
   0.29101E+01   0.73102E-02   0.14816E-01
   0.12650E+02   0.73132E-02   0.32459E-01
   0.15550E+02   0.73161E-02   0.10209E+00
   0.15550E+02   0.73190E-02   0.17262E+00
   0.15350E+02   0.73219E-02   0.23560E+00
   0.15140E+02   0.73249E-02   0.29405E+00
   0.14950E+02   0.73278E-02   0.34610E+00
   0.14770E+02   0.73307E-02   0.39528E+00
   0.14610E+02   0.73336E-02   0.44014E+00
   0.14470E+02   0.73366E-02   0.48167E+00
   0.14340E+02   0.73395E-02   0.52105E+00
   0.14220E+02   0.73424E-02   0.55797E+00
   0.14100E+02   0.73454E-02   0.59296E+00
   0.14000E+02   0.73483E-02   0.62554E+00
   0.13900E+02   0.73512E-02   0.65645E+00
   0.13810E+02   0.73542E-02   0.68559E+00
   0.13720E+02   0.73571E-02   0.71349E+00
   0.13630E+02   0.73601E-02   0.73991E+00
   0.13550E+02   0.73630E-02   0.76490E+00
   0.13480E+02   0.73659E-02   0.78925E+00
   0.13410E+02   0.73689E-02   0.81177E+00
   0.13340E+02   0.73718E-02   0.83394E+00
   0.13270E+02   0.73748E-02   0.85498E+00
   0.13200E+02   0.73777E-02   0.87527E+00
   0.13140E+02   0.73807E-02   0.89493E+00
   0.13080E+02   0.73836E-02   0.91315E+00
   0.13030E+02   0.73866E-02   0.93076E+00
   0.12970E+02   0.73895E-02   0.94793E+00
   0.12920E+02   0.73925E-02   0.96486E+00
   0.12870E+02   0.73954E-02   0.98064E+00
   0.12810E+02   0.73984E-02   0.99689E+00
   0.12760E+02   0.74013E-02   0.10112E+01
   0.12720E+02   0.74043E-02   0.10261E+01
   0.12670E+02   0.74072E-02   0.10400E+01
   0.12620E+02   0.74102E-02   0.10536E+01
   0.12580E+02   0.74132E-02   0.10668E+01
   0.12540E+02   0.74161E-02   0.10795E+01
   0.12500E+02   0.74191E-02   0.10914E+01
   0.12450E+02   0.74221E-02   0.11039E+01
   0.12410E+02   0.74250E-02   0.11157E+01
   0.12380E+02   0.74280E-02   0.11271E+01
   0.12340E+02   0.74310E-02   0.11379E+01
   0.12300E+02   0.74339E-02   0.11485E+01
   0.12260E+02   0.74369E-02   0.11586E+01
   0.12230E+02   0.74399E-02   0.11691E+01
   0.12190E+02   0.74428E-02   0.11789E+01
   0.12160E+02   0.74458E-02   0.11885E+01
   0.12120E+02   0.74488E-02   0.11980E+01
   0.12090E+02   0.74518E-02   0.12072E+01
   0.12060E+02   0.74547E-02   0.12158E+01
   0.12030E+02   0.74577E-02   0.12242E+01
   0.12000E+02   0.74607E-02   0.12329E+01
   0.11970E+02   0.74637E-02   0.12412E+01
   0.11930E+02   0.74667E-02   0.12492E+01
   0.11900E+02   0.74696E-02   0.12572E+01
   0.11880E+02   0.74726E-02   0.12650E+01
   0.11850E+02   0.74756E-02   0.12724E+01
   0.11820E+02   0.74786E-02   0.12797E+01
   0.11790E+02   0.74816E-02   0.12867E+01
   0.11770E+02   0.74846E-02   0.12937E+01
   0.11740E+02   0.74876E-02   0.13009E+01
   0.11710E+02   0.74906E-02   0.13077E+01
   0.11680E+02   0.74936E-02   0.13144E+01
   0.11660E+02   0.74966E-02   0.13205E+01
   0.11630E+02   0.74995E-02   0.13267E+01
   0.11610E+02   0.75025E-02   0.13328E+01
   0.11580E+02   0.75055E-02   0.13387E+01
   0.11560E+02   0.75085E-02   0.13451E+01
   0.11540E+02   0.75115E-02   0.13506E+01
   0.11510E+02   0.75145E-02   0.13564E+01
   0.11490E+02   0.75175E-02   0.13618E+01
   0.11470E+02   0.75205E-02   0.13674E+01
   0.11440E+02   0.75236E-02   0.13728E+01
   0.11420E+02   0.75266E-02   0.13779E+01
   0.11400E+02   0.75296E-02   0.13830E+01
   0.11380E+02   0.75326E-02   0.13881E+01
   0.11360E+02   0.75356E-02   0.13932E+01
   0.11340E+02   0.75386E-02   0.13978E+01
   0.11310E+02   0.75416E-02   0.14026E+01
   0.11290E+02   0.75446E-02   0.14073E+01
   0.11270E+02   0.75476E-02   0.14119E+01
   0.11250E+02   0.75507E-02   0.14163E+01
   0.11230E+02   0.75537E-02   0.14208E+01
   0.11210E+02   0.75567E-02   0.14250E+01
   0.11190E+02   0.75597E-02   0.14295E+01
   0.11170E+02   0.75627E-02   0.14337E+01
   0.11150E+02   0.75657E-02   0.14377E+01
   0.11140E+02   0.75688E-02   0.14419E+01
   0.11120E+02   0.75718E-02   0.14458E+01
   0.11100E+02   0.75748E-02   0.14496E+01
   0.11080E+02   0.75778E-02   0.14537E+01
   0.11060E+02   0.75809E-02   0.14573E+01
   0.11040E+02   0.75839E-02   0.14610E+01
   0.11030E+02   0.75869E-02   0.14646E+01
   0.11010E+02   0.75900E-02   0.14682E+01
   0.10990E+02   0.75930E-02   0.14719E+01
   0.10980E+02   0.75960E-02   0.14752E+01
   0.10960E+02   0.75991E-02   0.14788E+01
   0.10940E+02   0.76021E-02   0.14820E+01
   0.10920E+02   0.76051E-02   0.14854E+01
   0.10910E+02   0.76082E-02   0.14886E+01
   0.10890E+02   0.76112E-02   0.14918E+01
   0.10870E+02   0.76143E-02   0.14950E+01
   0.10860E+02   0.76173E-02   0.14982E+01
   0.10840E+02   0.76203E-02   0.15011E+01
   0.10830E+02   0.76234E-02   0.15042E+01
   0.10810E+02   0.76264E-02   0.15072E+01
   0.10800E+02   0.76295E-02   0.15101E+01
   0.10780E+02   0.76325E-02   0.15130E+01
   0.10770E+02   0.76356E-02   0.15157E+01
   0.10750E+02   0.76386E-02   0.15187E+01
   0.10740E+02   0.76417E-02   0.15214E+01
   0.10720E+02   0.76447E-02   0.15241E+01
   0.10710E+02   0.76478E-02   0.15267E+01
   0.10690E+02   0.76509E-02   0.15293E+01
   0.10680E+02   0.76539E-02   0.15318E+01
   0.10660E+02   0.76570E-02   0.15345E+01
   0.10650E+02   0.76600E-02   0.15371E+01
   0.10640E+02   0.76631E-02   0.15394E+01
   0.10620E+02   0.76661E-02   0.15420E+01
   0.10610E+02   0.76692E-02   0.15442E+01
   0.10590E+02   0.76723E-02   0.15468E+01
   0.10580E+02   0.76753E-02   0.15488E+01
   0.10570E+02   0.76784E-02   0.15513E+01
   0.10550E+02   0.76815E-02   0.15535E+01
   0.10540E+02   0.76845E-02   0.15557E+01
   0.10530E+02   0.76876E-02   0.15580E+01
   0.10510E+02   0.76907E-02   0.15600E+01
   0.10500E+02   0.76938E-02   0.15623E+01
   0.10490E+02   0.76968E-02   0.15642E+01
   0.10480E+02   0.76999E-02   0.15663E+01
   0.10460E+02   0.77030E-02   0.15687E+01
   0.10450E+02   0.77061E-02   0.15705E+01
   0.10440E+02   0.77091E-02   0.15726E+01
   0.10430E+02   0.77122E-02   0.15744E+01
   0.10410E+02   0.77153E-02   0.15765E+01
   0.10400E+02   0.77184E-02   0.15784E+01
   0.10390E+02   0.77215E-02   0.15803E+01
   0.10380E+02   0.77246E-02   0.15822E+01
   0.10370E+02   0.77276E-02   0.15839E+01
   0.10350E+02   0.77307E-02   0.15859E+01
   0.10340E+02   0.77338E-02   0.15878E+01
   0.10330E+02   0.77369E-02   0.15894E+01
   0.10320E+02   0.77400E-02   0.15911E+01
   0.10310E+02   0.77431E-02   0.15930E+01
   0.10300E+02   0.77462E-02   0.15946E+01
   0.10280E+02   0.77493E-02   0.15963E+01
   0.10270E+02   0.77524E-02   0.15979E+01
   0.10260E+02   0.77555E-02   0.15994E+01
   0.10250E+02   0.77586E-02   0.16012E+01
   0.10240E+02   0.77617E-02   0.16026E+01
   0.10230E+02   0.77648E-02   0.16044E+01
   0.10220E+02   0.77679E-02   0.16059E+01
   0.10210E+02   0.77710E-02   0.16074E+01
   0.10200E+02   0.77741E-02   0.16089E+01
   0.10190E+02   0.77772E-02   0.16104E+01
   0.10180E+02   0.77803E-02   0.16118E+01
   0.10160E+02   0.77834E-02   0.16133E+01
   0.10150E+02   0.77865E-02   0.16147E+01
   0.10140E+02   0.77896E-02   0.16161E+01
   0.10130E+02   0.77927E-02   0.16176E+01
   0.10120E+02   0.77959E-02   0.16190E+01
   0.10110E+02   0.77990E-02   0.16203E+01
   0.10100E+02   0.78021E-02   0.16217E+01
   0.10090E+02   0.78052E-02   0.16231E+01
   0.10080E+02   0.78083E-02   0.16243E+01
   0.10070E+02   0.78114E-02   0.16256E+01
   0.10060E+02   0.78146E-02   0.16269E+01
   0.10050E+02   0.78177E-02   0.16282E+01
   0.10040E+02   0.78208E-02   0.16294E+01
   0.10030E+02   0.78239E-02   0.16307E+01
   0.10020E+02   0.78271E-02   0.16318E+01
   0.10010E+02   0.78302E-02   0.16330E+01
   0.10000E+02   0.78333E-02   0.16343E+01
   0.99901E+01   0.78365E-02   0.16355E+01
   0.99901E+01   0.78396E-02   0.16367E+01
   0.99801E+01   0.78427E-02   0.16379E+01
   0.99701E+01   0.78458E-02   0.16389E+01
   0.99601E+01   0.78490E-02   0.16400E+01
   0.99501E+01   0.78521E-02   0.16412E+01
   0.99401E+01   0.78553E-02   0.16423E+01
   0.99301E+01   0.78584E-02   0.16433E+01
   0.99201E+01   0.78615E-02   0.16445E+01
   0.99101E+01   0.78647E-02   0.16455E+01
   0.99001E+01   0.78678E-02   0.16464E+01
   0.99001E+01   0.78710E-02   0.16476E+01
   0.98801E+01   0.78741E-02   0.16485E+01
   0.98801E+01   0.78773E-02   0.16495E+01
   0.98701E+01   0.78804E-02   0.16506E+01
   0.98601E+01   0.78836E-02   0.16515E+01
   0.98501E+01   0.78867E-02   0.16524E+01
   0.98401E+01   0.78899E-02   0.16534E+01
   0.98301E+01   0.78930E-02   0.16544E+01
   0.98201E+01   0.78962E-02   0.16556E+01
   0.98201E+01   0.78993E-02   0.16561E+01
   0.98101E+01   0.79025E-02   0.16571E+01
   0.98001E+01   0.79056E-02   0.16582E+01
   0.97901E+01   0.79088E-02   0.16590E+01
   0.97801E+01   0.79119E-02   0.16598E+01
   0.97701E+01   0.79151E-02   0.16607E+01
   0.97601E+01   0.79183E-02   0.16617E+01
   0.97601E+01   0.79214E-02   0.16624E+01
   0.97501E+01   0.79246E-02   0.16632E+01
   0.97401E+01   0.79278E-02   0.16641E+01
   0.97301E+01   0.79309E-02   0.16650E+01
   0.97301E+01   0.79341E-02   0.16657E+01
   0.97201E+01   0.79373E-02   0.16666E+01
   0.97101E+01   0.79404E-02   0.16673E+01
   0.97001E+01   0.79436E-02   0.16681E+01
   0.97001E+01   0.79468E-02   0.16690E+01
   0.96801E+01   0.79500E-02   0.16696E+01
   0.96801E+01   0.79531E-02   0.16705E+01
   0.96701E+01   0.79563E-02   0.16713E+01
   0.96601E+01   0.79595E-02   0.16719E+01
   0.96501E+01   0.79627E-02   0.16728E+01
   0.96501E+01   0.79659E-02   0.16734E+01
   0.96401E+01   0.79690E-02   0.16742E+01
   0.96301E+01   0.79722E-02   0.16750E+01
   0.96201E+01   0.79754E-02   0.16755E+01
   0.96201E+01   0.79786E-02   0.16761E+01
   0.96101E+01   0.79818E-02   0.16770E+01
   0.96001E+01   0.79850E-02   0.16775E+01
   0.95901E+01   0.79882E-02   0.16782E+01
   0.95901E+01   0.79914E-02   0.16789E+01
   0.95801E+01   0.79946E-02   0.16794E+01
   0.95701E+01   0.79977E-02   0.16802E+01
   0.95601E+01   0.80009E-02   0.16808E+01
   0.95601E+01   0.80041E-02   0.16815E+01
   0.95501E+01   0.80073E-02   0.16821E+01
   0.95401E+01   0.80105E-02   0.16828E+01
   0.95401E+01   0.80137E-02   0.16833E+01
   0.95301E+01   0.80169E-02   0.16839E+01
   0.95201E+01   0.80201E-02   0.16845E+01
   0.95101E+01   0.80233E-02   0.16851E+01
   0.95101E+01   0.80266E-02   0.16856E+01
   0.95001E+01   0.80298E-02   0.16861E+01
   0.94901E+01   0.80330E-02   0.16869E+01
   0.94901E+01   0.80362E-02   0.16873E+01
   0.94801E+01   0.80394E-02   0.16878E+01
   0.94701E+01   0.80426E-02   0.16884E+01
   0.94701E+01   0.80458E-02   0.16890E+01
   0.94601E+01   0.80490E-02   0.16896E+01
   0.94501E+01   0.80522E-02   0.16901E+01
   0.94501E+01   0.80555E-02   0.16905E+01
   0.94401E+01   0.80587E-02   0.16910E+01
   0.94301E+01   0.80619E-02   0.16917E+01
   0.94301E+01   0.80651E-02   0.16921E+01
   0.94201E+01   0.80683E-02   0.16926E+01
   0.94101E+01   0.80716E-02   0.16932E+01
   0.94101E+01   0.80748E-02   0.16935E+01
   0.94001E+01   0.80780E-02   0.16941E+01
   0.93901E+01   0.80813E-02   0.16946E+01
   0.93901E+01   0.80845E-02   0.16950E+01
   0.93801E+01   0.80877E-02   0.16953E+01
   0.93701E+01   0.80909E-02   0.16960E+01
   0.93701E+01   0.80942E-02   0.16964E+01
   0.93601E+01   0.80974E-02   0.16967E+01
   0.93601E+01   0.81006E-02   0.16974E+01
   0.93501E+01   0.81039E-02   0.16976E+01
   0.93401E+01   0.81071E-02   0.16981E+01
   0.93401E+01   0.81104E-02   0.16985E+01
   0.93301E+01   0.81136E-02   0.16989E+01
   0.93201E+01   0.81168E-02   0.16994E+01
   0.93201E+01   0.81201E-02   0.16998E+01
   0.93101E+01   0.81233E-02   0.17002E+01
   0.93101E+01   0.81266E-02   0.17006E+01
   0.93001E+01   0.81298E-02   0.17009E+01
   0.92901E+01   0.81331E-02   0.17015E+01
   0.92901E+01   0.81363E-02   0.17018E+01
   0.92801E+01   0.81396E-02   0.17022E+01
   0.92701E+01   0.81428E-02   0.17025E+01
   0.92701E+01   0.81461E-02   0.17028E+01
   0.92601E+01   0.81493E-02   0.17034E+01
   0.92601E+01   0.81526E-02   0.17037E+01
   0.92501E+01   0.81558E-02   0.17039E+01
   0.92501E+01   0.81591E-02   0.17043E+01
   0.92401E+01   0.81624E-02   0.17048E+01
   0.92301E+01   0.81656E-02   0.17049E+01
   0.92301E+01   0.81689E-02   0.17054E+01
   0.92201E+01   0.81722E-02   0.17057E+01
   0.92201E+01   0.81754E-02   0.17062E+01
   0.92101E+01   0.81787E-02   0.17065E+01
   0.92001E+01   0.81820E-02   0.17067E+01
   0.92001E+01   0.81852E-02   0.17074E+01
   0.91901E+01   0.81885E-02   0.17073E+01
   0.91901E+01   0.81918E-02   0.17077E+01
   0.91801E+01   0.81950E-02   0.17080E+01
   0.91801E+01   0.81983E-02   0.17082E+01
   0.91701E+01   0.82016E-02   0.17085E+01
   0.91601E+01   0.82049E-02   0.17089E+01
   0.91601E+01   0.82081E-02   0.17094E+01
   0.91501E+01   0.82114E-02   0.17095E+01
   0.91501E+01   0.82147E-02   0.17097E+01
   0.91401E+01   0.82180E-02   0.17099E+01
   0.91401E+01   0.82213E-02   0.17102E+01
   0.91301E+01   0.82246E-02   0.17106E+01
   0.91301E+01   0.82278E-02   0.17108E+01
   0.91201E+01   0.82311E-02   0.17113E+01
   0.91101E+01   0.82344E-02   0.17114E+01
   0.91101E+01   0.82377E-02   0.17116E+01
   0.91001E+01   0.82410E-02   0.17118E+01
   0.91001E+01   0.82443E-02   0.17120E+01
   0.90901E+01   0.82476E-02   0.17124E+01
   0.90901E+01   0.82509E-02   0.17127E+01
   0.90801E+01   0.82542E-02   0.17128E+01
   0.90801E+01   0.82575E-02   0.17131E+01
   0.90701E+01   0.82608E-02   0.17134E+01
   0.90701E+01   0.82641E-02   0.17137E+01
   0.90601E+01   0.82674E-02   0.17138E+01
   0.90601E+01   0.82707E-02   0.17140E+01
   0.90501E+01   0.82740E-02   0.17142E+01
   0.90501E+01   0.82773E-02   0.17145E+01
   0.90401E+01   0.82806E-02   0.17147E+01
   0.90301E+01   0.82839E-02   0.17148E+01
   0.90301E+01   0.82872E-02   0.17151E+01
   0.90301E+01   0.82905E-02   0.17156E+01
   0.90201E+01   0.82938E-02   0.17155E+01
   0.90101E+01   0.82972E-02   0.17158E+01
   0.90101E+01   0.83005E-02   0.17159E+01
   0.90101E+01   0.83038E-02   0.17164E+01
   0.90001E+01   0.83071E-02   0.17163E+01
   0.90001E+01   0.83104E-02   0.17167E+01
   0.89901E+01   0.83137E-02   0.17168E+01
   0.89901E+01   0.83171E-02   0.17170E+01
   0.89801E+01   0.83204E-02   0.17171E+01
   0.89701E+01   0.83237E-02   0.17173E+01
   0.89701E+01   0.83270E-02   0.17175E+01
   0.89601E+01   0.83304E-02   0.17177E+01
   0.89601E+01   0.83337E-02   0.17178E+01
   0.89601E+01   0.83370E-02   0.17180E+01
   0.89501E+01   0.83404E-02   0.17182E+01
   0.89501E+01   0.83437E-02   0.17184E+01
   0.89401E+01   0.83470E-02   0.17185E+01
   0.89401E+01   0.83504E-02   0.17186E+01
   0.89301E+01   0.83537E-02   0.17188E+01
   0.89301E+01   0.83570E-02   0.17190E+01
   0.89201E+01   0.83604E-02   0.17191E+01
   0.89201E+01   0.83637E-02   0.17192E+01
   0.89101E+01   0.83671E-02   0.17194E+01
   0.89101E+01   0.83704E-02   0.17196E+01
   0.89001E+01   0.83737E-02   0.17198E+01
   0.89001E+01   0.83771E-02   0.17198E+01
   0.88901E+01   0.83804E-02   0.17200E+01
   0.88901E+01   0.83838E-02   0.17202E+01
   0.88801E+01   0.83871E-02   0.17202E+01
   0.88801E+01   0.83905E-02   0.17203E+01
   0.88701E+01   0.83938E-02   0.17205E+01
   0.88701E+01   0.83972E-02   0.17206E+01
   0.88701E+01   0.84005E-02   0.17207E+01
   0.88601E+01   0.84039E-02   0.17208E+01
   0.88601E+01   0.84073E-02   0.17209E+01
   0.88501E+01   0.84106E-02   0.17211E+01
   0.88501E+01   0.84140E-02   0.17211E+01
   0.88401E+01   0.84173E-02   0.17213E+01
   0.88401E+01   0.84207E-02   0.17214E+01
   0.88301E+01   0.84241E-02   0.17215E+01
   0.88301E+01   0.84274E-02   0.17216E+01
   0.88201E+01   0.84308E-02   0.17216E+01
   0.88201E+01   0.84342E-02   0.17219E+01
   0.88201E+01   0.84375E-02   0.17220E+01
   0.88101E+01   0.84409E-02   0.17220E+01
   0.88101E+01   0.84443E-02   0.17220E+01
   0.88001E+01   0.84477E-02   0.17222E+01
   0.88001E+01   0.84510E-02   0.17224E+01
   0.87901E+01   0.84544E-02   0.17225E+01
   0.87901E+01   0.84578E-02   0.17224E+01
   0.87801E+01   0.84612E-02   0.17227E+01
   0.87801E+01   0.84646E-02   0.17228E+01
   0.87801E+01   0.84679E-02   0.17230E+01
   0.87701E+01   0.84713E-02   0.17229E+01
   0.87701E+01   0.84747E-02   0.17228E+01
   0.87601E+01   0.84781E-02   0.17230E+01
   0.87601E+01   0.84815E-02   0.17231E+01
   0.87501E+01   0.84849E-02   0.17230E+01
   0.87501E+01   0.84883E-02   0.17231E+01
   0.87501E+01   0.84916E-02   0.17232E+01
   0.87401E+01   0.84950E-02   0.17232E+01
   0.87401E+01   0.84984E-02   0.17235E+01
   0.87301E+01   0.85018E-02   0.17234E+01
   0.87301E+01   0.85052E-02   0.17234E+01
   0.87201E+01   0.85086E-02   0.17234E+01
   0.87201E+01   0.85120E-02   0.17237E+01
   0.87201E+01   0.85154E-02   0.17237E+01
   0.87101E+01   0.85188E-02   0.17237E+01
   0.87101E+01   0.85222E-02   0.17238E+01
   0.87001E+01   0.85256E-02   0.17237E+01
   0.87001E+01   0.85290E-02   0.17239E+01
   0.87001E+01   0.85325E-02   0.17238E+01
   0.86901E+01   0.85359E-02   0.17240E+01
   0.86901E+01   0.85393E-02   0.17239E+01
   0.86801E+01   0.85427E-02   0.17241E+01
   0.86801E+01   0.85461E-02   0.17242E+01
   0.86801E+01   0.85495E-02   0.17244E+01
   0.86701E+01   0.85529E-02   0.17242E+01
   0.86701E+01   0.85563E-02   0.17240E+01
   0.86601E+01   0.85598E-02   0.17243E+01
   0.86601E+01   0.85632E-02   0.17242E+01
   0.86601E+01   0.85666E-02   0.17243E+01
   0.86501E+01   0.85700E-02   0.17242E+01
   0.86501E+01   0.85735E-02   0.17244E+01
   0.86401E+01   0.85769E-02   0.17244E+01
   0.86401E+01   0.85803E-02   0.17244E+01
   0.86301E+01   0.85837E-02   0.17244E+01
   0.86301E+01   0.85872E-02   0.17244E+01
   0.86301E+01   0.85906E-02   0.17246E+01
   0.86201E+01   0.85940E-02   0.17244E+01
   0.86201E+01   0.85975E-02   0.17245E+01
   0.86201E+01   0.86009E-02   0.17247E+01
   0.86101E+01   0.86043E-02   0.17245E+01
   0.86101E+01   0.86078E-02   0.17246E+01
   0.86001E+01   0.86112E-02   0.17245E+01
   0.86001E+01   0.86147E-02   0.17245E+01
   0.86001E+01   0.86181E-02   0.17245E+01
   0.85901E+01   0.86215E-02   0.17247E+01
   0.85901E+01   0.86250E-02   0.17246E+01
   0.85901E+01   0.86284E-02   0.17246E+01
   0.85801E+01   0.86319E-02   0.17246E+01
   0.85801E+01   0.86353E-02   0.17246E+01
   0.85701E+01   0.86388E-02   0.17247E+01
   0.85701E+01   0.86422E-02   0.17248E+01
   0.85701E+01   0.86457E-02   0.17248E+01
   0.85601E+01   0.86491E-02   0.17247E+01
   0.85601E+01   0.86526E-02   0.17247E+01
   0.85601E+01   0.86560E-02   0.17248E+01
   0.85501E+01   0.86595E-02   0.17248E+01
   0.85501E+01   0.86630E-02   0.17247E+01
   0.85401E+01   0.86664E-02   0.17248E+01
   0.85401E+01   0.86699E-02   0.17247E+01
   0.85401E+01   0.86734E-02   0.17248E+01
   0.85301E+01   0.86768E-02   0.17246E+01
   0.85301E+01   0.86803E-02   0.17245E+01
   0.85301E+01   0.86838E-02   0.17247E+01
   0.85201E+01   0.86872E-02   0.17246E+01
   0.85201E+01   0.86907E-02   0.17246E+01
   0.85101E+01   0.86942E-02   0.17244E+01
   0.85101E+01   0.86976E-02   0.17244E+01
   0.85101E+01   0.87011E-02   0.17246E+01
   0.85001E+01   0.87046E-02   0.17244E+01
   0.85001E+01   0.87081E-02   0.17245E+01
   0.85001E+01   0.87116E-02   0.17244E+01
   0.84901E+01   0.87150E-02   0.17243E+01
   0.84901E+01   0.87185E-02   0.17244E+01
   0.84801E+01   0.87220E-02   0.17243E+01
   0.84801E+01   0.87255E-02   0.17244E+01
   0.84801E+01   0.87290E-02   0.17244E+01
   0.84801E+01   0.87325E-02   0.17242E+01
   0.84701E+01   0.87359E-02   0.17242E+01
   0.84701E+01   0.87394E-02   0.17241E+01
   0.84601E+01   0.87429E-02   0.17243E+01
   0.84601E+01   0.87464E-02   0.17242E+01
   0.84601E+01   0.87499E-02   0.17240E+01
   0.84501E+01   0.87534E-02   0.17242E+01
   0.84501E+01   0.87569E-02   0.17240E+01
   0.84501E+01   0.87604E-02   0.17240E+01
   0.84401E+01   0.87639E-02   0.17241E+01
   0.84401E+01   0.87674E-02   0.17241E+01
   0.84401E+01   0.87709E-02   0.17241E+01
   0.84301E+01   0.87744E-02   0.17238E+01
   0.84301E+01   0.87779E-02   0.17239E+01
   0.84301E+01   0.87814E-02   0.17240E+01
   0.84201E+01   0.87849E-02   0.17238E+01
   0.84201E+01   0.87885E-02   0.17237E+01
   0.84201E+01   0.87920E-02   0.17236E+01
   0.84101E+01   0.87955E-02   0.17237E+01
   0.84101E+01   0.87990E-02   0.17236E+01
   0.84101E+01   0.88025E-02   0.17235E+01
   0.84001E+01   0.88060E-02   0.17236E+01
   0.84001E+01   0.88095E-02   0.17234E+01
   0.83901E+01   0.88131E-02   0.17232E+01
   0.83901E+01   0.88166E-02   0.17233E+01
   0.83901E+01   0.88201E-02   0.17232E+01
   0.83901E+01   0.88236E-02   0.17231E+01
   0.83801E+01   0.88272E-02   0.17231E+01
   0.83801E+01   0.88307E-02   0.17229E+01
   0.83801E+01   0.88342E-02   0.17229E+01
   0.83701E+01   0.88377E-02   0.17231E+01
   0.83701E+01   0.88413E-02   0.17230E+01
   0.83701E+01   0.88448E-02   0.17230E+01
   0.83601E+01   0.88483E-02   0.17227E+01
   0.83601E+01   0.88519E-02   0.17228E+01
   0.83601E+01   0.88554E-02   0.17228E+01
   0.83501E+01   0.88590E-02   0.17224E+01
   0.83501E+01   0.88625E-02   0.17225E+01
   0.83501E+01   0.88660E-02   0.17225E+01
   0.83401E+01   0.88696E-02   0.17224E+01
   0.83401E+01   0.88731E-02   0.17223E+01
   0.83401E+01   0.88767E-02   0.17223E+01
   0.83301E+01   0.88802E-02   0.17221E+01
   0.83301E+01   0.88838E-02   0.17223E+01
   0.83301E+01   0.88873E-02   0.17222E+01
   0.83201E+01   0.88909E-02   0.17220E+01
   0.83201E+01   0.88944E-02   0.17220E+01
   0.83201E+01   0.88980E-02   0.17218E+01
   0.83101E+01   0.89015E-02   0.17219E+01
   0.83101E+01   0.89051E-02   0.17219E+01
   0.83101E+01   0.89086E-02   0.17217E+01
   0.83101E+01   0.89122E-02   0.17217E+01
   0.83001E+01   0.89158E-02   0.17217E+01
   0.83001E+01   0.89193E-02   0.17214E+01
   0.83001E+01   0.89229E-02   0.17216E+01
   0.82901E+01   0.89265E-02   0.17215E+01
   0.82901E+01   0.89300E-02   0.17212E+01
   0.82901E+01   0.89336E-02   0.17214E+01
   0.82801E+01   0.89372E-02   0.17211E+01
   0.82801E+01   0.89407E-02   0.17212E+01
   0.82801E+01   0.89443E-02   0.17211E+01
   0.82701E+01   0.89479E-02   0.17209E+01
   0.82701E+01   0.89514E-02   0.17209E+01
   0.82701E+01   0.89550E-02   0.17209E+01
   0.82701E+01   0.89586E-02   0.17206E+01
   0.82601E+01   0.89622E-02   0.17207E+01
   0.82601E+01   0.89658E-02   0.17206E+01
   0.82601E+01   0.89693E-02   0.17204E+01
   0.82501E+01   0.89729E-02   0.17205E+01
   0.82501E+01   0.89765E-02   0.17203E+01
   0.82501E+01   0.89801E-02   0.17200E+01
   0.82401E+01   0.89837E-02   0.17201E+01
   0.82401E+01   0.89873E-02   0.17201E+01
   0.82401E+01   0.89909E-02   0.17199E+01
   0.82401E+01   0.89945E-02   0.17199E+01
   0.82301E+01   0.89981E-02   0.17198E+01
   0.82301E+01   0.90017E-02   0.17196E+01
   0.82301E+01   0.90052E-02   0.17195E+01
   0.82201E+01   0.90088E-02   0.17195E+01
   0.82201E+01   0.90124E-02   0.17193E+01
   0.82201E+01   0.90160E-02   0.17192E+01
   0.82101E+01   0.90197E-02   0.17191E+01
   0.82101E+01   0.90233E-02   0.17191E+01
   0.82101E+01   0.90269E-02   0.17190E+01
   0.82001E+01   0.90305E-02   0.17190E+01
   0.82001E+01   0.90341E-02   0.17189E+01
   0.82001E+01   0.90377E-02   0.17187E+01
   0.82001E+01   0.90413E-02   0.17184E+01
   0.81901E+01   0.90449E-02   0.17185E+01
   0.81901E+01   0.90485E-02   0.17185E+01
   0.81901E+01   0.90521E-02   0.17183E+01
   0.81801E+01   0.90558E-02   0.17183E+01
   0.81801E+01   0.90594E-02   0.17179E+01
   0.81801E+01   0.90630E-02   0.17179E+01
   0.81801E+01   0.90666E-02   0.17179E+01
   0.81701E+01   0.90702E-02   0.17178E+01
   0.81701E+01   0.90739E-02   0.17177E+01
   0.81701E+01   0.90775E-02   0.17177E+01
   0.81601E+01   0.90811E-02   0.17174E+01
   0.81601E+01   0.90847E-02   0.17173E+01
   0.81601E+01   0.90884E-02   0.17174E+01
   0.81601E+01   0.90920E-02   0.17172E+01
   0.81501E+01   0.90956E-02   0.17171E+01
   0.81501E+01   0.90993E-02   0.17170E+01
   0.81501E+01   0.91029E-02   0.17168E+01
   0.81401E+01   0.91065E-02   0.17167E+01
   0.81401E+01   0.91102E-02   0.17166E+01
   0.81401E+01   0.91138E-02   0.17165E+01
   0.81401E+01   0.91175E-02   0.17165E+01
   0.81301E+01   0.91211E-02   0.17164E+01
   0.81301E+01   0.91248E-02   0.17162E+01
   0.81301E+01   0.91284E-02   0.17161E+01
   0.81301E+01   0.91320E-02   0.17160E+01
   0.81201E+01   0.91357E-02   0.17158E+01
   0.81201E+01   0.91393E-02   0.17159E+01
   0.81201E+01   0.91430E-02   0.17157E+01
   0.81101E+01   0.91466E-02   0.17157E+01
   0.81101E+01   0.91503E-02   0.17155E+01
   0.81101E+01   0.91540E-02   0.17153E+01
   0.81101E+01   0.91576E-02   0.17151E+01
   0.81001E+01   0.91613E-02   0.17151E+01
   0.81001E+01   0.91649E-02   0.17151E+01
   0.81001E+01   0.91686E-02   0.17149E+01
   0.80901E+01   0.91723E-02   0.17147E+01
   0.80901E+01   0.91759E-02   0.17146E+01
   0.80901E+01   0.91796E-02   0.17144E+01
   0.80901E+01   0.91833E-02   0.17146E+01
   0.80901E+01   0.91869E-02   0.17145E+01
   0.80801E+01   0.91906E-02   0.17142E+01
   0.80801E+01   0.91943E-02   0.17141E+01
   0.80801E+01   0.91979E-02   0.17139E+01
   0.80701E+01   0.92016E-02   0.17137E+01
   0.80701E+01   0.92053E-02   0.17139E+01
   0.80701E+01   0.92090E-02   0.17138E+01
   0.80701E+01   0.92127E-02   0.17134E+01
   0.80601E+01   0.92163E-02   0.17132E+01
   0.80601E+01   0.92200E-02   0.17132E+01
   0.80601E+01   0.92237E-02   0.17131E+01
   0.80601E+01   0.92274E-02   0.17131E+01
   0.80501E+01   0.92311E-02   0.17130E+01
   0.80501E+01   0.92348E-02   0.17127E+01
   0.80501E+01   0.92385E-02   0.17125E+01
   0.80401E+01   0.92421E-02   0.17126E+01
   0.80401E+01   0.92458E-02   0.17124E+01
   0.80401E+01   0.92495E-02   0.17123E+01
   0.80401E+01   0.92532E-02   0.17124E+01
   0.80401E+01   0.92569E-02   0.17121E+01
   0.80301E+01   0.92606E-02   0.17118E+01
   0.80301E+01   0.92643E-02   0.17116E+01
   0.80301E+01   0.92680E-02   0.17116E+01
   0.80201E+01   0.92717E-02   0.17115E+01
   0.80201E+01   0.92754E-02   0.17116E+01
   0.80201E+01   0.92791E-02   0.17114E+01
   0.80201E+01   0.92828E-02   0.17111E+01
   0.80101E+01   0.92866E-02   0.17109E+01
   0.80101E+01   0.92903E-02   0.17110E+01
   0.80101E+01   0.92940E-02   0.17106E+01
   0.80101E+01   0.92977E-02   0.17108E+01
   0.80001E+01   0.93014E-02   0.17107E+01
   0.80001E+01   0.93051E-02   0.17104E+01
   0.80001E+01   0.93088E-02   0.17101E+01
   0.79901E+01   0.93126E-02   0.17101E+01
   0.79901E+01   0.93163E-02   0.17100E+01
   0.79901E+01   0.93200E-02   0.17099E+01
   0.79901E+01   0.93237E-02   0.17099E+01
   0.79901E+01   0.93275E-02   0.17098E+01
   0.79801E+01   0.93312E-02   0.17094E+01
   0.79801E+01   0.93349E-02   0.17092E+01
   0.79801E+01   0.93386E-02   0.17093E+01
   0.79801E+01   0.93424E-02   0.17091E+01
   0.79701E+01   0.93461E-02   0.17089E+01
   0.79701E+01   0.93498E-02   0.17091E+01
   0.79701E+01   0.93536E-02   0.17086E+01
   0.79701E+01   0.93573E-02   0.17084E+01
   0.79601E+01   0.93611E-02   0.17084E+01
   0.79601E+01   0.93648E-02   0.17083E+01
   0.79601E+01   0.93685E-02   0.17082E+01
   0.79601E+01   0.93723E-02   0.17082E+01
   0.79501E+01   0.93760E-02   0.17080E+01
   0.79501E+01   0.93798E-02   0.17076E+01
   0.79501E+01   0.93835E-02   0.17076E+01
   0.79501E+01   0.93873E-02   0.17075E+01
   0.79401E+01   0.93910E-02   0.17073E+01
   0.79401E+01   0.93948E-02   0.17073E+01
   0.79401E+01   0.93985E-02   0.17073E+01
   0.79401E+01   0.94023E-02   0.17069E+01
   0.79301E+01   0.94060E-02   0.17067E+01
   0.79301E+01   0.94098E-02   0.17066E+01
   0.79301E+01   0.94136E-02   0.17066E+01
   0.79301E+01   0.94173E-02   0.17064E+01
   0.79201E+01   0.94211E-02   0.17064E+01
   0.79201E+01   0.94248E-02   0.17061E+01
   0.79201E+01   0.94286E-02   0.17059E+01
   0.79201E+01   0.94324E-02   0.17059E+01
   0.79101E+01   0.94361E-02   0.17057E+01
   0.79101E+01   0.94399E-02   0.17057E+01
   0.79101E+01   0.94437E-02   0.17055E+01
   0.79101E+01   0.94475E-02   0.17054E+01
   0.79001E+01   0.94512E-02   0.17050E+01
   0.79001E+01   0.94550E-02   0.17049E+01
   0.79001E+01   0.94588E-02   0.17048E+01
   0.79001E+01   0.94626E-02   0.17047E+01
   0.79001E+01   0.94664E-02   0.17047E+01
   0.78901E+01   0.94701E-02   0.17043E+01
   0.78901E+01   0.94739E-02   0.17043E+01
   0.78901E+01   0.94777E-02   0.17040E+01
   0.78901E+01   0.94815E-02   0.17039E+01
   0.78801E+01   0.94853E-02   0.17039E+01
   0.78801E+01   0.94891E-02   0.17038E+01
   0.78801E+01   0.94929E-02   0.17037E+01
   0.78801E+01   0.94967E-02   0.17035E+01
   0.78701E+01   0.95004E-02   0.17033E+01
   0.78701E+01   0.95042E-02   0.17031E+01
   0.78701E+01   0.95080E-02   0.17030E+01
   0.78701E+01   0.95118E-02   0.17030E+01
   0.78701E+01   0.95156E-02   0.17027E+01
   0.78601E+01   0.95194E-02   0.17026E+01
   0.78601E+01   0.95232E-02   0.17024E+01
   0.78601E+01   0.95271E-02   0.17023E+01
   0.78601E+01   0.95309E-02   0.17021E+01
   0.78501E+01   0.95347E-02   0.17020E+01
   0.78501E+01   0.95385E-02   0.17018E+01
   0.78501E+01   0.95423E-02   0.17018E+01
   0.78501E+01   0.95461E-02   0.17015E+01
   0.78401E+01   0.95499E-02   0.17014E+01
   0.78401E+01   0.95537E-02   0.17012E+01
   0.78401E+01   0.95575E-02   0.17011E+01
   0.78401E+01   0.95614E-02   0.17010E+01
   0.78401E+01   0.95652E-02   0.17009E+01
   0.78301E+01   0.95690E-02   0.17008E+01
   0.78301E+01   0.95728E-02   0.17006E+01
   0.78301E+01   0.95767E-02   0.17004E+01
   0.78301E+01   0.95805E-02   0.17002E+01
   0.78301E+01   0.95843E-02   0.17000E+01
   0.78201E+01   0.95881E-02   0.17000E+01
   0.78201E+01   0.95920E-02   0.16996E+01
   0.78201E+01   0.95958E-02   0.16998E+01
   0.78201E+01   0.95996E-02   0.16996E+01
   0.78101E+01   0.96035E-02   0.16994E+01
   0.78101E+01   0.96073E-02   0.16992E+01
   0.78101E+01   0.96112E-02   0.16991E+01
   0.78101E+01   0.96150E-02   0.16990E+01
   0.78001E+01   0.96188E-02   0.16986E+01
   0.78001E+01   0.96227E-02   0.16985E+01
   0.78001E+01   0.96265E-02   0.16985E+01
   0.78001E+01   0.96304E-02   0.16983E+01
   0.78001E+01   0.96342E-02   0.16981E+01
   0.77901E+01   0.96381E-02   0.16980E+01
   0.77901E+01   0.96419E-02   0.16979E+01
   0.77901E+01   0.96458E-02   0.16977E+01
   0.77901E+01   0.96496E-02   0.16975E+01
   0.77901E+01   0.96535E-02   0.16975E+01
   0.77801E+01   0.96573E-02   0.16971E+01
   0.77801E+01   0.96612E-02   0.16970E+01
   0.77801E+01   0.96651E-02   0.16969E+01
   0.77801E+01   0.96689E-02   0.16969E+01
   0.77801E+01   0.96728E-02   0.16967E+01
   0.77701E+01   0.96766E-02   0.16964E+01
   0.77701E+01   0.96805E-02   0.16964E+01
   0.77701E+01   0.96844E-02   0.16961E+01
   0.77701E+01   0.96882E-02   0.16959E+01
   0.77601E+01   0.96921E-02   0.16959E+01
   0.77601E+01   0.96960E-02   0.16958E+01
   0.77601E+01   0.96999E-02   0.16957E+01
   0.77601E+01   0.97037E-02   0.16953E+01
   0.77601E+01   0.97076E-02   0.16953E+01
   0.77501E+01   0.97115E-02   0.16949E+01
   0.77501E+01   0.97154E-02   0.16948E+01
   0.77501E+01   0.97193E-02   0.16947E+01
   0.77501E+01   0.97231E-02   0.16947E+01
   0.77401E+01   0.97270E-02   0.16946E+01
   0.77401E+01   0.97309E-02   0.16944E+01
   0.77401E+01   0.97348E-02   0.16941E+01
   0.77401E+01   0.97387E-02   0.16940E+01
   0.77401E+01   0.97426E-02   0.16937E+01
   0.77301E+01   0.97465E-02   0.16936E+01
   0.77301E+01   0.97504E-02   0.16936E+01
   0.77301E+01   0.97543E-02   0.16936E+01
   0.77301E+01   0.97582E-02   0.16934E+01
   0.77301E+01   0.97621E-02   0.16931E+01
   0.77201E+01   0.97660E-02   0.16930E+01
   0.77201E+01   0.97699E-02   0.16926E+01
   0.77201E+01   0.97738E-02   0.16926E+01
   0.77201E+01   0.97777E-02   0.16924E+01
   0.77201E+01   0.97816E-02   0.16924E+01
   0.77101E+01   0.97855E-02   0.16923E+01
   0.77101E+01   0.97894E-02   0.16919E+01
   0.77101E+01   0.97933E-02   0.16918E+01
   0.77101E+01   0.97972E-02   0.16914E+01
   0.77101E+01   0.98011E-02   0.16914E+01
   0.77001E+01   0.98051E-02   0.16913E+01
   0.77001E+01   0.98090E-02   0.16913E+01
   0.77001E+01   0.98129E-02   0.16913E+01
   0.77001E+01   0.98168E-02   0.16910E+01
   0.77001E+01   0.98207E-02   0.16906E+01
   0.76901E+01   0.98247E-02   0.16905E+01
   0.76901E+01   0.98286E-02   0.16902E+01
   0.76901E+01   0.98325E-02   0.16902E+01
   0.76901E+01   0.98364E-02   0.16901E+01
   0.76901E+01   0.98404E-02   0.16900E+01
   0.76801E+01   0.98443E-02   0.16897E+01
   0.76801E+01   0.98482E-02   0.16898E+01
   0.76801E+01   0.98522E-02   0.16895E+01
   0.76801E+01   0.98561E-02   0.16891E+01
   0.76801E+01   0.98600E-02   0.16891E+01
   0.76701E+01   0.98640E-02   0.16890E+01
   0.76701E+01   0.98679E-02   0.16887E+01
   0.76701E+01   0.98719E-02   0.16887E+01
   0.76701E+01   0.98758E-02   0.16886E+01
   0.76701E+01   0.98798E-02   0.16885E+01
   0.76601E+01   0.98837E-02   0.16881E+01
   0.76601E+01   0.98877E-02   0.16879E+01
   0.76601E+01   0.98916E-02   0.16879E+01
   0.76601E+01   0.98956E-02   0.16876E+01
   0.76601E+01   0.98995E-02   0.16874E+01
   0.76501E+01   0.99035E-02   0.16876E+01
   0.76501E+01   0.99074E-02   0.16873E+01
   0.76501E+01   0.99114E-02   0.16871E+01
   0.76501E+01   0.99153E-02   0.16867E+01
   0.76501E+01   0.99193E-02   0.16867E+01
   0.76401E+01   0.99233E-02   0.16866E+01
   0.76401E+01   0.99272E-02   0.16862E+01
   0.76401E+01   0.99312E-02   0.16862E+01
   0.76401E+01   0.99352E-02   0.16861E+01
   0.76401E+01   0.99391E-02   0.16861E+01
   0.76301E+01   0.99431E-02   0.16859E+01
   0.76301E+01   0.99471E-02   0.16855E+01
   0.76301E+01   0.99511E-02   0.16855E+01
   0.76301E+01   0.99550E-02   0.16852E+01
   0.76301E+01   0.99590E-02   0.16850E+01
   0.76201E+01   0.99630E-02   0.16849E+01
   0.76201E+01   0.99670E-02   0.16849E+01
   0.76201E+01   0.99710E-02   0.16847E+01
   0.76201E+01   0.99749E-02   0.16846E+01
   0.76201E+01   0.99789E-02   0.16844E+01
   0.76201E+01   0.99829E-02   0.16841E+01
   0.76101E+01   0.99869E-02   0.16838E+01
   0.76101E+01   0.99909E-02   0.16837E+01
   0.76101E+01   0.99949E-02   0.16836E+01
   0.76101E+01   0.99989E-02   0.16836E+01
   0.76101E+01   0.10003E-01   0.16833E+01
   0.76001E+01   0.10007E-01   0.16833E+01
   0.76001E+01   0.10011E-01   0.16831E+01
   0.76001E+01   0.10015E-01   0.16829E+01
   0.76001E+01   0.10019E-01   0.16825E+01
   0.76001E+01   0.10023E-01   0.16824E+01
   0.75901E+01   0.10027E-01   0.16824E+01
   0.75901E+01   0.10031E-01   0.16822E+01
   0.75901E+01   0.10035E-01   0.16821E+01
   0.75901E+01   0.10039E-01   0.16818E+01
   0.75901E+01   0.10043E-01   0.16817E+01
   0.75901E+01   0.10047E-01   0.16815E+01
   0.75801E+01   0.10051E-01   0.16813E+01
   0.75801E+01   0.10055E-01   0.16812E+01
   0.75801E+01   0.10059E-01   0.16811E+01
   0.75801E+01   0.10063E-01   0.16808E+01
   0.75801E+01   0.10067E-01   0.16807E+01
   0.75701E+01   0.10071E-01   0.16804E+01
   0.75701E+01   0.10075E-01   0.16802E+01
   0.75701E+01   0.10079E-01   0.16802E+01
   0.75701E+01   0.10083E-01   0.16801E+01
   0.75701E+01   0.10087E-01   0.16800E+01
   0.75601E+01   0.10091E-01   0.16797E+01
   0.75601E+01   0.10095E-01   0.16795E+01
   0.75601E+01   0.10099E-01   0.16793E+01
   0.75601E+01   0.10103E-01   0.16791E+01
   0.75601E+01   0.10107E-01   0.16788E+01
   0.75601E+01   0.10111E-01   0.16789E+01
   0.75501E+01   0.10115E-01   0.16787E+01
   0.75501E+01   0.10119E-01   0.16786E+01
   0.75501E+01   0.10123E-01   0.16782E+01
   0.75501E+01   0.10128E-01   0.16780E+01
   0.75501E+01   0.10132E-01   0.16779E+01
   0.75401E+01   0.10136E-01   0.16779E+01
   0.75401E+01   0.10140E-01   0.16776E+01
   0.75401E+01   0.10144E-01   0.16775E+01
   0.75401E+01   0.10148E-01   0.16773E+01
   0.75401E+01   0.10152E-01   0.16774E+01
   0.75401E+01   0.10156E-01   0.16769E+01
   0.75301E+01   0.10160E-01   0.16767E+01
   0.75301E+01   0.10164E-01   0.16767E+01
   0.75301E+01   0.10168E-01   0.16765E+01
   0.75301E+01   0.10172E-01   0.16764E+01
   0.75301E+01   0.10176E-01   0.16762E+01
   0.75301E+01   0.10180E-01   0.16761E+01
   0.75201E+01   0.10184E-01   0.16759E+01
   0.75201E+01   0.10188E-01   0.16757E+01
   0.75201E+01   0.10192E-01   0.16754E+01
   0.75201E+01   0.10197E-01   0.16753E+01
   0.75201E+01   0.10201E-01   0.16752E+01
   0.75101E+01   0.10205E-01   0.16750E+01
   0.75101E+01   0.10209E-01   0.16749E+01
   0.75101E+01   0.10213E-01   0.16748E+01
   0.75101E+01   0.10217E-01   0.16744E+01
   0.75101E+01   0.10221E-01   0.16744E+01
   0.75101E+01   0.10225E-01   0.16740E+01
   0.75001E+01   0.10229E-01   0.16739E+01
   0.75001E+01   0.10233E-01   0.16738E+01
   0.75001E+01   0.10237E-01   0.16737E+01
   0.75001E+01   0.10241E-01   0.16736E+01
   0.75001E+01   0.10246E-01   0.16735E+01
   0.75001E+01   0.10250E-01   0.16731E+01
   0.74901E+01   0.10254E-01   0.16730E+01
   0.74901E+01   0.10258E-01   0.16727E+01
   0.74901E+01   0.10262E-01   0.16727E+01
   0.74901E+01   0.10266E-01   0.16726E+01
   0.74901E+01   0.10270E-01   0.16725E+01
   0.74901E+01   0.10274E-01   0.16723E+01
   0.74801E+01   0.10278E-01   0.16722E+01
   0.74801E+01   0.10282E-01   0.16719E+01
   0.74801E+01   0.10287E-01   0.16716E+01
   0.74801E+01   0.10291E-01   0.16715E+01
   0.74801E+01   0.10295E-01   0.16713E+01
   0.74701E+01   0.10299E-01   0.16713E+01
   0.74701E+01   0.10303E-01   0.16710E+01
   0.74701E+01   0.10307E-01   0.16709E+01
   0.74701E+01   0.10311E-01   0.16708E+01
   0.74701E+01   0.10315E-01   0.16704E+01
   0.74701E+01   0.10319E-01   0.16704E+01
   0.74701E+01   0.10324E-01   0.16702E+01
   0.74601E+01   0.10328E-01   0.16702E+01
   0.74601E+01   0.10332E-01   0.16701E+01
   0.74601E+01   0.10336E-01   0.16696E+01
   0.74601E+01   0.10340E-01   0.16694E+01
   0.74601E+01   0.10344E-01   0.16695E+01
   0.74601E+01   0.10348E-01   0.16692E+01
   0.74501E+01   0.10353E-01   0.16690E+01
   0.74501E+01   0.10357E-01   0.16688E+01
   0.74501E+01   0.10361E-01   0.16687E+01
   0.74501E+01   0.10365E-01   0.16685E+01
   0.74501E+01   0.10369E-01   0.16683E+01
   0.74401E+01   0.10373E-01   0.16680E+01
   0.74401E+01   0.10377E-01   0.16679E+01
   0.74401E+01   0.10381E-01   0.16677E+01
   0.74401E+01   0.10386E-01   0.16675E+01
   0.74401E+01   0.10390E-01   0.16674E+01
   0.74401E+01   0.10394E-01   0.16672E+01
   0.74301E+01   0.10398E-01   0.16669E+01
   0.74301E+01   0.10402E-01   0.16668E+01
   0.74301E+01   0.10406E-01   0.16667E+01
   0.74301E+01   0.10411E-01   0.16665E+01
   0.74301E+01   0.10415E-01   0.16663E+01
   0.74301E+01   0.10419E-01   0.16661E+01
   0.74201E+01   0.10423E-01   0.16660E+01
   0.74201E+01   0.10427E-01   0.16658E+01
   0.74201E+01   0.10431E-01   0.16655E+01
   0.74201E+01   0.10436E-01   0.16655E+01
   0.74201E+01   0.10440E-01   0.16653E+01
   0.74201E+01   0.10444E-01   0.16652E+01
   0.74101E+01   0.10448E-01   0.16650E+01
   0.74101E+01   0.10452E-01   0.16648E+01
   0.74101E+01   0.10456E-01   0.16645E+01
   0.74101E+01   0.10461E-01   0.16643E+01
   0.74101E+01   0.10465E-01   0.16642E+01
   0.74101E+01   0.10469E-01   0.16641E+01
   0.74001E+01   0.10473E-01   0.16640E+01
   0.74001E+01   0.10477E-01   0.16640E+01
   0.74001E+01   0.10482E-01   0.16637E+01
   0.74001E+01   0.10486E-01   0.16634E+01
   0.74001E+01   0.10490E-01   0.16631E+01
   0.74001E+01   0.10494E-01   0.16629E+01
   0.73901E+01   0.10498E-01   0.16628E+01
   0.73901E+01   0.10502E-01   0.16626E+01
   0.73901E+01   0.10507E-01   0.16625E+01
   0.73901E+01   0.10511E-01   0.16625E+01
   0.73901E+01   0.10515E-01   0.16623E+01
   0.73901E+01   0.10519E-01   0.16620E+01
   0.73901E+01   0.10523E-01   0.16619E+01
   0.73801E+01   0.10528E-01   0.16616E+01
   0.73801E+01   0.10532E-01   0.16614E+01
   0.73801E+01   0.10536E-01   0.16613E+01
   0.73801E+01   0.10540E-01   0.16611E+01
   0.73801E+01   0.10545E-01   0.16611E+01
   0.73801E+01   0.10549E-01   0.16609E+01
   0.73701E+01   0.10553E-01   0.16607E+01
   0.73701E+01   0.10557E-01   0.16605E+01
   0.73701E+01   0.10561E-01   0.16603E+01
   0.73701E+01   0.10566E-01   0.16602E+01
   0.73701E+01   0.10570E-01   0.16600E+01
   0.73701E+01   0.10574E-01   0.16599E+01
   0.73601E+01   0.10578E-01   0.16598E+01
   0.73601E+01   0.10582E-01   0.16596E+01
   0.73601E+01   0.10587E-01   0.16592E+01
   0.73601E+01   0.10591E-01   0.16590E+01
   0.73601E+01   0.10595E-01   0.16590E+01
   0.73601E+01   0.10599E-01   0.16588E+01
   0.73601E+01   0.10604E-01   0.16588E+01
   0.73501E+01   0.10608E-01   0.16587E+01
   0.73501E+01   0.10612E-01   0.16585E+01
   0.73501E+01   0.10616E-01   0.16581E+01
   0.73501E+01   0.10621E-01   0.16579E+01
   0.73501E+01   0.10625E-01   0.16578E+01
   0.73501E+01   0.10629E-01   0.16574E+01
   0.73401E+01   0.10633E-01   0.16575E+01
   0.73401E+01   0.10638E-01   0.16572E+01
   0.73401E+01   0.10642E-01   0.16570E+01
   0.73401E+01   0.10646E-01   0.16569E+01
   0.73401E+01   0.10650E-01   0.16569E+01
   0.73401E+01   0.10655E-01   0.16567E+01
   0.73301E+01   0.10659E-01   0.16563E+01
   0.73301E+01   0.10663E-01   0.16562E+01
   0.73301E+01   0.10667E-01   0.16560E+01
   0.73301E+01   0.10672E-01   0.16559E+01
   0.73301E+01   0.10676E-01   0.16556E+01
   0.73301E+01   0.10680E-01   0.16555E+01
   0.73301E+01   0.10684E-01   0.16554E+01
   0.73301E+01   0.10689E-01   0.16552E+01
   0.73201E+01   0.10693E-01   0.16550E+01
   0.73201E+01   0.10697E-01   0.16548E+01
   0.73201E+01   0.10702E-01   0.16548E+01
   0.73201E+01   0.10706E-01   0.16545E+01
   0.73201E+01   0.10710E-01   0.16543E+01
   0.73201E+01   0.10714E-01   0.16541E+01
   0.73101E+01   0.10719E-01   0.16540E+01
   0.73101E+01   0.10723E-01   0.16538E+01
   0.73101E+01   0.10727E-01   0.16535E+01
   0.73101E+01   0.10731E-01   0.16535E+01
   0.73101E+01   0.10736E-01   0.16534E+01
   0.73101E+01   0.10740E-01   0.16532E+01
   0.73101E+01   0.10744E-01   0.16531E+01
   0.73001E+01   0.10749E-01   0.16528E+01
   0.73001E+01   0.10753E-01   0.16526E+01
   0.73001E+01   0.10757E-01   0.16525E+01
   0.73001E+01   0.10762E-01   0.16525E+01
   0.73001E+01   0.10766E-01   0.16519E+01
   0.73001E+01   0.10770E-01   0.16520E+01
   0.73001E+01   0.10774E-01   0.16519E+01
   0.72901E+01   0.10779E-01   0.16517E+01
   0.72901E+01   0.10783E-01   0.16516E+01
   0.72901E+01   0.10787E-01   0.16513E+01
   0.72901E+01   0.10792E-01   0.16512E+01
   0.72901E+01   0.10796E-01   0.16513E+01
   0.72901E+01   0.10800E-01   0.16510E+01
   0.72801E+01   0.10805E-01   0.16508E+01
   0.72801E+01   0.10809E-01   0.16504E+01
   0.72801E+01   0.10813E-01   0.16502E+01
   0.72801E+01   0.10818E-01   0.16501E+01
   0.72801E+01   0.10822E-01   0.16499E+01
   0.72801E+01   0.10826E-01   0.16497E+01
   0.72801E+01   0.10831E-01   0.16495E+01
   0.72701E+01   0.10835E-01   0.16495E+01
   0.72701E+01   0.10839E-01   0.16493E+01
   0.72701E+01   0.10844E-01   0.16489E+01
   0.72701E+01   0.10848E-01   0.16488E+01
   0.72701E+01   0.10852E-01   0.16487E+01
   0.72701E+01   0.10857E-01   0.16483E+01
   0.72601E+01   0.10861E-01   0.16481E+01
   0.72601E+01   0.10865E-01   0.16481E+01
   0.72601E+01   0.10870E-01   0.16479E+01
   0.72601E+01   0.10874E-01   0.16477E+01
   0.72601E+01   0.10878E-01   0.16476E+01
   0.72601E+01   0.10883E-01   0.16474E+01
   0.72601E+01   0.10887E-01   0.16471E+01
   0.72501E+01   0.10891E-01   0.16469E+01
   0.72501E+01   0.10896E-01   0.16467E+01
   0.72501E+01   0.10900E-01   0.16466E+01
   0.72501E+01   0.10904E-01   0.16465E+01
   0.72501E+01   0.10909E-01   0.16463E+01
   0.72501E+01   0.10913E-01   0.16460E+01
   0.72501E+01   0.10917E-01   0.16459E+01
   0.72401E+01   0.10922E-01   0.16457E+01
   0.72401E+01   0.10926E-01   0.16457E+01
   0.72401E+01   0.10931E-01   0.16455E+01
   0.72401E+01   0.10935E-01   0.16453E+01
   0.72401E+01   0.10939E-01   0.16451E+01
   0.72401E+01   0.10944E-01   0.16451E+01
   0.72401E+01   0.10948E-01   0.16449E+01
   0.72301E+01   0.10952E-01   0.16445E+01
   0.72301E+01   0.10957E-01   0.16442E+01
   0.72301E+01   0.10961E-01   0.16442E+01
   0.72301E+01   0.10966E-01   0.16441E+01
   0.72301E+01   0.10970E-01   0.16440E+01
   0.72301E+01   0.10974E-01   0.16438E+01
   0.72301E+01   0.10979E-01   0.16436E+01
   0.72301E+01   0.10983E-01   0.16434E+01
   0.72201E+01   0.10987E-01   0.16432E+01
   0.72201E+01   0.10992E-01   0.16431E+01
   0.72201E+01   0.10996E-01   0.16429E+01
   0.72201E+01   0.11001E-01   0.16427E+01
   0.72201E+01   0.11005E-01   0.16426E+01
   0.72201E+01   0.11009E-01   0.16423E+01
   0.72101E+01   0.11014E-01   0.16421E+01
   0.72101E+01   0.11018E-01   0.16419E+01
   0.72101E+01   0.11023E-01   0.16419E+01
   0.72101E+01   0.11027E-01   0.16418E+01
   0.72101E+01   0.11031E-01   0.16415E+01
   0.72101E+01   0.11036E-01   0.16415E+01
   0.72101E+01   0.11040E-01   0.16412E+01
   0.72101E+01   0.11045E-01   0.16410E+01
   0.72001E+01   0.11049E-01   0.16408E+01
   0.72001E+01   0.11053E-01   0.16407E+01
   0.72001E+01   0.11058E-01   0.16404E+01
   0.72001E+01   0.11062E-01   0.16402E+01
   0.72001E+01   0.11067E-01   0.16400E+01
   0.72001E+01   0.11071E-01   0.16399E+01
   0.72001E+01   0.11076E-01   0.16397E+01
   0.71901E+01   0.11080E-01   0.16396E+01
   0.71901E+01   0.11084E-01   0.16394E+01
   0.71901E+01   0.11089E-01   0.16392E+01
   0.71901E+01   0.11093E-01   0.16392E+01
   0.71901E+01   0.11098E-01   0.16390E+01
   0.71901E+01   0.11102E-01   0.16388E+01
   0.71901E+01   0.11107E-01   0.16386E+01
   0.71801E+01   0.11111E-01   0.16384E+01
   0.71801E+01   0.11115E-01   0.16382E+01
   0.71801E+01   0.11120E-01   0.16381E+01
   0.71801E+01   0.11124E-01   0.16379E+01
   0.71801E+01   0.11129E-01   0.16377E+01
   0.71801E+01   0.11133E-01   0.16376E+01
   0.71801E+01   0.11138E-01   0.16376E+01
   0.71801E+01   0.11142E-01   0.16373E+01
   0.71701E+01   0.11147E-01   0.16371E+01
   0.71701E+01   0.11151E-01   0.16369E+01
   0.71701E+01   0.11155E-01   0.16366E+01
   0.71701E+01   0.11160E-01   0.16366E+01
   0.71701E+01   0.11164E-01   0.16364E+01
   0.71701E+01   0.11169E-01   0.16362E+01
   0.71701E+01   0.11173E-01   0.16361E+01
   0.71601E+01   0.11178E-01   0.16360E+01
   0.71601E+01   0.11182E-01   0.16357E+01
   0.71601E+01   0.11187E-01   0.16356E+01
   0.71601E+01   0.11191E-01   0.16353E+01
   0.71601E+01   0.11196E-01   0.16353E+01
   0.71601E+01   0.11200E-01   0.16352E+01
   0.71601E+01   0.11205E-01   0.16349E+01
   0.71601E+01   0.11209E-01   0.16348E+01
   0.71501E+01   0.11214E-01   0.16344E+01
   0.71501E+01   0.11218E-01   0.16343E+01
   0.71501E+01   0.11223E-01   0.16340E+01
   0.71501E+01   0.11227E-01   0.16338E+01
   0.71501E+01   0.11232E-01   0.16337E+01
   0.71501E+01   0.11236E-01   0.16336E+01
   0.71501E+01   0.11240E-01   0.16333E+01
   0.71401E+01   0.11245E-01   0.16332E+01
   0.71401E+01   0.11249E-01   0.16330E+01
   0.71401E+01   0.11254E-01   0.16329E+01
   0.71401E+01   0.11258E-01   0.16327E+01
   0.71401E+01   0.11263E-01   0.16325E+01
   0.71401E+01   0.11267E-01   0.16323E+01
   0.71401E+01   0.11272E-01   0.16321E+01
   0.71401E+01   0.11276E-01   0.16320E+01
   0.71301E+01   0.11281E-01   0.16319E+01
   0.71301E+01   0.11285E-01   0.16316E+01
   0.71301E+01   0.11290E-01   0.16314E+01
   0.71301E+01   0.11295E-01   0.16313E+01
   0.71301E+01   0.11299E-01   0.16311E+01
   0.71301E+01   0.11304E-01   0.16310E+01
   0.71301E+01   0.11308E-01   0.16308E+01
   0.71301E+01   0.11313E-01   0.16306E+01
   0.71201E+01   0.11317E-01   0.16305E+01
   0.71201E+01   0.11322E-01   0.16302E+01
   0.71201E+01   0.11326E-01   0.16300E+01
   0.71201E+01   0.11331E-01   0.16297E+01
   0.71201E+01   0.11335E-01   0.16297E+01
   0.71201E+01   0.11340E-01   0.16297E+01
   0.71201E+01   0.11344E-01   0.16295E+01
   0.71201E+01   0.11349E-01   0.16293E+01
   0.71101E+01   0.11353E-01   0.16291E+01
   0.71101E+01   0.11358E-01   0.16288E+01
   0.71101E+01   0.11362E-01   0.16288E+01
   0.71101E+01   0.11367E-01   0.16286E+01
   0.71101E+01   0.11371E-01   0.16284E+01
   0.71101E+01   0.11376E-01   0.16283E+01
   0.71101E+01   0.11381E-01   0.16283E+01
   0.71001E+01   0.11385E-01   0.16279E+01
   0.71001E+01   0.11390E-01   0.16275E+01
   0.71001E+01   0.11394E-01   0.16274E+01
   0.71001E+01   0.11399E-01   0.16272E+01
   0.71001E+01   0.11403E-01   0.16271E+01
   0.71001E+01   0.11408E-01   0.16268E+01
   0.71001E+01   0.11412E-01   0.16267E+01
   0.71001E+01   0.11417E-01   0.16267E+01
   0.70901E+01   0.11422E-01   0.16266E+01
   0.70901E+01   0.11426E-01   0.16263E+01
   0.70901E+01   0.11431E-01   0.16262E+01
   0.70901E+01   0.11435E-01   0.16259E+01
   0.70901E+01   0.11440E-01   0.16259E+01
   0.70901E+01   0.11444E-01   0.16256E+01
   0.70901E+01   0.11449E-01   0.16254E+01
   0.70901E+01   0.11454E-01   0.16254E+01
   0.70801E+01   0.11458E-01   0.16254E+01
   0.70801E+01   0.11463E-01   0.16251E+01
   0.70801E+01   0.11467E-01   0.16247E+01
   0.70801E+01   0.11472E-01   0.16245E+01
   0.70801E+01   0.11476E-01   0.16243E+01
   0.70801E+01   0.11481E-01   0.16242E+01
   0.70801E+01   0.11486E-01   0.16242E+01
   0.70801E+01   0.11490E-01   0.16241E+01
   0.70801E+01   0.11495E-01   0.16240E+01
   0.70701E+01   0.11499E-01   0.16238E+01
   0.70701E+01   0.11504E-01   0.16235E+01
   0.70701E+01   0.11509E-01   0.16234E+01
   0.70701E+01   0.11513E-01   0.16231E+01
   0.70701E+01   0.11518E-01   0.16231E+01
   0.70701E+01   0.11522E-01   0.16229E+01
   0.70701E+01   0.11527E-01   0.16226E+01
   0.70601E+01   0.11532E-01   0.16225E+01
   0.70601E+01   0.11536E-01   0.16223E+01
   0.70601E+01   0.11541E-01   0.16221E+01
   0.70601E+01   0.11545E-01   0.16219E+01
   0.70601E+01   0.11550E-01   0.16218E+01
   0.70601E+01   0.11555E-01   0.16216E+01
   0.70601E+01   0.11559E-01   0.16215E+01
   0.70601E+01   0.11564E-01   0.16212E+01
   0.70501E+01   0.11568E-01   0.16211E+01
   0.70501E+01   0.11573E-01   0.16209E+01
   0.70501E+01   0.11578E-01   0.16207E+01
   0.70501E+01   0.11582E-01   0.16203E+01
   0.70501E+01   0.11587E-01   0.16202E+01
   0.70501E+01   0.11592E-01   0.16201E+01
   0.70501E+01   0.11596E-01   0.16197E+01
   0.70501E+01   0.11601E-01   0.16196E+01
   0.70401E+01   0.11606E-01   0.16196E+01
   0.70401E+01   0.11610E-01   0.16193E+01
   0.70401E+01   0.11615E-01   0.16192E+01
   0.70401E+01   0.11619E-01   0.16190E+01
   0.70401E+01   0.11624E-01   0.16189E+01
   0.70401E+01   0.11629E-01   0.16187E+01
   0.70401E+01   0.11633E-01   0.16188E+01
   0.70401E+01   0.11638E-01   0.16185E+01
   0.70401E+01   0.11643E-01   0.16183E+01
   0.70301E+01   0.11647E-01   0.16180E+01
   0.70301E+01   0.11652E-01   0.16177E+01
   0.70301E+01   0.11657E-01   0.16178E+01
   0.70301E+01   0.11661E-01   0.16175E+01
   0.70301E+01   0.11666E-01   0.16174E+01
   0.70301E+01   0.11671E-01   0.16172E+01
   0.70301E+01   0.11675E-01   0.16172E+01
   0.70201E+01   0.11680E-01   0.16169E+01
   0.70201E+01   0.11685E-01   0.16167E+01
   0.70201E+01   0.11689E-01   0.16165E+01
   0.70201E+01   0.11694E-01   0.16165E+01
   0.70201E+01   0.11699E-01   0.16163E+01
   0.70201E+01   0.11703E-01   0.16160E+01
   0.70201E+01   0.11708E-01   0.16158E+01
   0.70201E+01   0.11713E-01   0.16156E+01
   0.70201E+01   0.11717E-01   0.16155E+01
   0.70101E+01   0.11722E-01   0.16153E+01
   0.70101E+01   0.11727E-01   0.16150E+01
   0.70101E+01   0.11731E-01   0.16148E+01
   0.70101E+01   0.11736E-01   0.16147E+01
   0.70101E+01   0.11741E-01   0.16145E+01
   0.70101E+01   0.11745E-01   0.16145E+01
   0.70101E+01   0.11750E-01   0.16143E+01
   0.70101E+01   0.11755E-01   0.16143E+01
   0.70101E+01   0.11760E-01   0.16140E+01
   0.70001E+01   0.11764E-01   0.16140E+01
   0.70001E+01   0.11769E-01   0.16137E+01
   0.70001E+01   0.11774E-01   0.16134E+01
   0.70001E+01   0.11778E-01   0.16134E+01
   0.70001E+01   0.11783E-01   0.16132E+01
   0.70001E+01   0.11788E-01   0.16130E+01
   0.70001E+01   0.11792E-01   0.16129E+01
   0.70001E+01   0.11797E-01   0.16125E+01
   0.69901E+01   0.11802E-01   0.16123E+01
   0.69901E+01   0.11807E-01   0.16123E+01
   0.69901E+01   0.11811E-01   0.16122E+01
   0.69901E+01   0.11816E-01   0.16120E+01
   0.69901E+01   0.11821E-01   0.16119E+01
   0.69901E+01   0.11825E-01   0.16118E+01
   0.69901E+01   0.11830E-01   0.16117E+01
   0.69901E+01   0.11835E-01   0.16115E+01
   0.69901E+01   0.11840E-01   0.16112E+01
   0.69801E+01   0.11844E-01   0.16111E+01
   0.69801E+01   0.11849E-01   0.16109E+01
   0.69801E+01   0.11854E-01   0.16106E+01
   0.69801E+01   0.11859E-01   0.16104E+01
   0.69801E+01   0.11863E-01   0.16102E+01
   0.69801E+01   0.11868E-01   0.16099E+01
   0.69801E+01   0.11873E-01   0.16097E+01
   0.69801E+01   0.11878E-01   0.16096E+01
   0.69701E+01   0.11882E-01   0.16094E+01
   0.69801E+01   0.11887E-01   0.16094E+01
   0.69701E+01   0.11892E-01   0.16093E+01
   0.69701E+01   0.11897E-01   0.16092E+01
   0.69701E+01   0.11901E-01   0.16091E+01
   0.69701E+01   0.11906E-01   0.16088E+01
   0.69701E+01   0.11911E-01   0.16085E+01
   0.69701E+01   0.11916E-01   0.16083E+01
   0.69701E+01   0.11920E-01   0.16081E+01
   0.69601E+01   0.11925E-01   0.16078E+01
   0.69601E+01   0.11930E-01   0.16077E+01
   0.69601E+01   0.11935E-01   0.16076E+01
   0.69601E+01   0.11939E-01   0.16075E+01
   0.69601E+01   0.11944E-01   0.16073E+01
   0.69601E+01   0.11949E-01   0.16070E+01
   0.69601E+01   0.11954E-01   0.16068E+01
   0.69601E+01   0.11959E-01   0.16068E+01
   0.69601E+01   0.11963E-01   0.16067E+01
   0.69601E+01   0.11968E-01   0.16066E+01
   0.69501E+01   0.11973E-01   0.16064E+01
   0.69501E+01   0.11978E-01   0.16061E+01
   0.69501E+01   0.11982E-01   0.16061E+01
   0.69501E+01   0.11987E-01   0.16059E+01
   0.69501E+01   0.11992E-01   0.16057E+01
   0.69501E+01   0.11997E-01   0.16054E+01
   0.69501E+01   0.12002E-01   0.16052E+01
   0.69401E+01   0.12006E-01   0.16049E+01
   0.69401E+01   0.12011E-01   0.16049E+01
   0.69401E+01   0.12016E-01   0.16048E+01
   0.69401E+01   0.12021E-01   0.16046E+01
   0.69401E+01   0.12026E-01   0.16044E+01
   0.69401E+01   0.12030E-01   0.16043E+01
   0.69401E+01   0.12035E-01   0.16042E+01
   0.69401E+01   0.12040E-01   0.16040E+01
   0.69401E+01   0.12045E-01   0.16038E+01
   0.69401E+01   0.12050E-01   0.16036E+01
   0.69301E+01   0.12054E-01   0.16036E+01
   0.69301E+01   0.12059E-01   0.16034E+01
   0.69301E+01   0.12064E-01   0.16031E+01
   0.69301E+01   0.12069E-01   0.16027E+01
   0.69301E+01   0.12074E-01   0.16026E+01
   0.69301E+01   0.12079E-01   0.16025E+01
   0.69301E+01   0.12083E-01   0.16025E+01
   0.69301E+01   0.12088E-01   0.16024E+01
   0.69301E+01   0.12093E-01   0.16021E+01
   0.69301E+01   0.12098E-01   0.16020E+01
   0.69201E+01   0.12103E-01   0.16018E+01
   0.69201E+01   0.12108E-01   0.16017E+01
   0.69201E+01   0.12112E-01   0.16015E+01
   0.69201E+01   0.12117E-01   0.16013E+01
   0.69201E+01   0.12122E-01   0.16013E+01
   0.69201E+01   0.12127E-01   0.16013E+01
   0.69201E+01   0.12132E-01   0.16011E+01
   0.69201E+01   0.12137E-01   0.16009E+01
   0.69101E+01   0.12141E-01   0.16006E+01
   0.69101E+01   0.12146E-01   0.16003E+01
   0.69101E+01   0.12151E-01   0.16001E+01
   0.69101E+01   0.12156E-01   0.15998E+01
   0.69101E+01   0.12161E-01   0.15997E+01
   0.69101E+01   0.12166E-01   0.15995E+01
   0.69101E+01   0.12171E-01   0.15994E+01
   0.69101E+01   0.12175E-01   0.15993E+01
   0.69101E+01   0.12180E-01   0.15990E+01
   0.69001E+01   0.12185E-01   0.15987E+01
   0.69001E+01   0.12190E-01   0.15986E+01
   0.69001E+01   0.12195E-01   0.15986E+01
   0.69001E+01   0.12200E-01   0.15984E+01
   0.69001E+01   0.12205E-01   0.15982E+01
   0.69001E+01   0.12210E-01   0.15980E+01
   0.69001E+01   0.12214E-01   0.15979E+01
   0.69001E+01   0.12219E-01   0.15977E+01
   0.69001E+01   0.12224E-01   0.15976E+01
   0.69001E+01   0.12229E-01   0.15973E+01
   0.68901E+01   0.12234E-01   0.15971E+01
   0.68901E+01   0.12239E-01   0.15970E+01
   0.68901E+01   0.12244E-01   0.15969E+01
   0.68901E+01   0.12249E-01   0.15968E+01
   0.68901E+01   0.12254E-01   0.15966E+01
   0.68901E+01   0.12258E-01   0.15962E+01
   0.68901E+01   0.12263E-01   0.15961E+01
   0.68901E+01   0.12268E-01   0.15960E+01
   0.68901E+01   0.12273E-01   0.15960E+01
   0.68901E+01   0.12278E-01   0.15958E+01
   0.68801E+01   0.12283E-01   0.15957E+01
   0.68801E+01   0.12288E-01   0.15954E+01
   0.68801E+01   0.12293E-01   0.15953E+01
   0.68801E+01   0.12298E-01   0.15953E+01
   0.68801E+01   0.12303E-01   0.15948E+01
   0.68801E+01   0.12307E-01   0.15946E+01
   0.68801E+01   0.12312E-01   0.15946E+01
   0.68801E+01   0.12317E-01   0.15944E+01
   0.68701E+01   0.12322E-01   0.15942E+01
   0.68701E+01   0.12327E-01   0.15939E+01
   0.68701E+01   0.12332E-01   0.15938E+01
   0.68701E+01   0.12337E-01   0.15936E+01
   0.68701E+01   0.12342E-01   0.15935E+01
   0.68701E+01   0.12347E-01   0.15933E+01
   0.68701E+01   0.12352E-01   0.15931E+01
   0.68701E+01   0.12357E-01   0.15930E+01
   0.68701E+01   0.12362E-01   0.15929E+01
   0.68701E+01   0.12367E-01   0.15929E+01
   0.68701E+01   0.12372E-01   0.15928E+01
   0.68601E+01   0.12376E-01   0.15924E+01
   0.68601E+01   0.12381E-01   0.15923E+01
   0.68601E+01   0.12386E-01   0.15921E+01
   0.68601E+01   0.12391E-01   0.15921E+01
   0.68601E+01   0.12396E-01   0.15918E+01
   0.68601E+01   0.12401E-01   0.15917E+01
   0.68601E+01   0.12406E-01   0.15915E+01
   0.68601E+01   0.12411E-01   0.15914E+01
   0.68501E+01   0.12416E-01   0.15912E+01
   0.68501E+01   0.12421E-01   0.15911E+01
   0.68501E+01   0.12426E-01   0.15908E+01
   0.68501E+01   0.12431E-01   0.15907E+01
   0.68501E+01   0.12436E-01   0.15904E+01
   0.68501E+01   0.12441E-01   0.15902E+01
   0.68501E+01   0.12446E-01   0.15900E+01
   0.68501E+01   0.12451E-01   0.15899E+01
   0.68501E+01   0.12456E-01   0.15899E+01
   0.68501E+01   0.12461E-01   0.15897E+01
   0.68501E+01   0.12466E-01   0.15895E+01
   0.68401E+01   0.12471E-01   0.15893E+01
   0.68401E+01   0.12476E-01   0.15890E+01
   0.68401E+01   0.12481E-01   0.15887E+01
   0.68401E+01   0.12486E-01   0.15886E+01
   0.68401E+01   0.12491E-01   0.15885E+01
   0.68401E+01   0.12496E-01   0.15884E+01
   0.68401E+01   0.12501E-01   0.15880E+01
   0.68401E+01   0.12506E-01   0.15879E+01
   0.68301E+01   0.12511E-01   0.15877E+01
   0.68301E+01   0.12516E-01   0.15876E+01
   0.68301E+01   0.12521E-01   0.15873E+01
   0.68301E+01   0.12526E-01   0.15872E+01
   0.68301E+01   0.12531E-01   0.15872E+01
   0.68301E+01   0.12536E-01   0.15872E+01
   0.68301E+01   0.12541E-01   0.15871E+01
   0.68301E+01   0.12546E-01   0.15868E+01
   0.68301E+01   0.12551E-01   0.15867E+01
   0.68301E+01   0.12556E-01   0.15865E+01
   0.68301E+01   0.12561E-01   0.15862E+01
   0.68201E+01   0.12566E-01   0.15861E+01
   0.68201E+01   0.12571E-01   0.15859E+01
   0.68201E+01   0.12576E-01   0.15858E+01
   0.68201E+01   0.12581E-01   0.15854E+01
   0.68201E+01   0.12586E-01   0.15852E+01
   0.68201E+01   0.12591E-01   0.15850E+01
   0.68201E+01   0.12596E-01   0.15849E+01
   0.68201E+01   0.12601E-01   0.15849E+01
   0.68201E+01   0.12606E-01   0.15847E+01
   0.68101E+01   0.12611E-01   0.15846E+01
   0.68101E+01   0.12616E-01   0.15845E+01
   0.68101E+01   0.12621E-01   0.15843E+01
   0.68101E+01   0.12626E-01   0.15841E+01
   0.68101E+01   0.12631E-01   0.15840E+01
   0.68101E+01   0.12636E-01   0.15837E+01
   0.68101E+01   0.12641E-01   0.15837E+01
   0.68101E+01   0.12646E-01   0.15834E+01
   0.68101E+01   0.12651E-01   0.15833E+01
   0.68101E+01   0.12656E-01   0.15833E+01
   0.68101E+01   0.12662E-01   0.15832E+01
   0.68001E+01   0.12667E-01   0.15830E+01
   0.68001E+01   0.12672E-01   0.15827E+01
   0.68001E+01   0.12677E-01   0.15824E+01
   0.68001E+01   0.12682E-01   0.15824E+01
   0.68001E+01   0.12687E-01   0.15822E+01
   0.68001E+01   0.12692E-01   0.15821E+01
   0.68001E+01   0.12697E-01   0.15820E+01
   0.68001E+01   0.12702E-01   0.15818E+01
   0.68001E+01   0.12707E-01   0.15817E+01
   0.68001E+01   0.12712E-01   0.15813E+01
   0.67901E+01   0.12717E-01   0.15812E+01
   0.67901E+01   0.12722E-01   0.15810E+01
   0.67901E+01   0.12727E-01   0.15808E+01
   0.67901E+01   0.12733E-01   0.15807E+01
   0.67901E+01   0.12738E-01   0.15806E+01
   0.67901E+01   0.12743E-01   0.15805E+01
   0.67901E+01   0.12748E-01   0.15801E+01
   0.67901E+01   0.12753E-01   0.15799E+01
   0.67901E+01   0.12758E-01   0.15797E+01
   0.67901E+01   0.12763E-01   0.15796E+01
   0.67801E+01   0.12768E-01   0.15794E+01
   0.67801E+01   0.12773E-01   0.15793E+01
   0.67801E+01   0.12778E-01   0.15791E+01
   0.67801E+01   0.12784E-01   0.15789E+01
   0.67801E+01   0.12789E-01   0.15788E+01
   0.67801E+01   0.12794E-01   0.15786E+01
   0.67801E+01   0.12799E-01   0.15783E+01
   0.67801E+01   0.12804E-01   0.15782E+01
   0.67801E+01   0.12809E-01   0.15781E+01
   0.67801E+01   0.12814E-01   0.15779E+01
   0.67701E+01   0.12819E-01   0.15780E+01
   0.67701E+01   0.12824E-01   0.15778E+01
   0.67701E+01   0.12830E-01   0.15778E+01
   0.67701E+01   0.12835E-01   0.15774E+01
   0.67701E+01   0.12840E-01   0.15771E+01
   0.67701E+01   0.12845E-01   0.15770E+01
   0.67701E+01   0.12850E-01   0.15768E+01
   0.67701E+01   0.12855E-01   0.15766E+01
   0.67701E+01   0.12860E-01   0.15766E+01
   0.67701E+01   0.12865E-01   0.15765E+01
   0.67701E+01   0.12871E-01   0.15763E+01
   0.67601E+01   0.12876E-01   0.15759E+01
   0.67601E+01   0.12881E-01   0.15757E+01
   0.67601E+01   0.12886E-01   0.15755E+01
   0.67601E+01   0.12891E-01   0.15754E+01
   0.67601E+01   0.12896E-01   0.15753E+01
   0.67601E+01   0.12902E-01   0.15752E+01
   0.67601E+01   0.12907E-01   0.15750E+01
   0.67601E+01   0.12912E-01   0.15750E+01
   0.67601E+01   0.12917E-01   0.15748E+01
   0.67601E+01   0.12922E-01   0.15747E+01
   0.67601E+01   0.12927E-01   0.15745E+01
   0.67501E+01   0.12932E-01   0.15743E+01
   0.67501E+01   0.12938E-01   0.15741E+01
   0.67501E+01   0.12943E-01   0.15742E+01
   0.67501E+01   0.12948E-01   0.15740E+01
   0.67501E+01   0.12953E-01   0.15739E+01
   0.67501E+01   0.12958E-01   0.15736E+01
   0.67501E+01   0.12964E-01   0.15735E+01
   0.67501E+01   0.12969E-01   0.15732E+01
   0.67501E+01   0.12974E-01   0.15731E+01
   0.67401E+01   0.12979E-01   0.15727E+01
   0.67401E+01   0.12984E-01   0.15726E+01
   0.67401E+01   0.12989E-01   0.15725E+01
   0.67401E+01   0.12995E-01   0.15721E+01
   0.67401E+01   0.13000E-01   0.15720E+01
   0.67401E+01   0.13005E-01   0.15718E+01
   0.67401E+01   0.13010E-01   0.15716E+01
   0.67401E+01   0.13015E-01   0.15715E+01
   0.67401E+01   0.13021E-01   0.15715E+01
   0.67401E+01   0.13026E-01   0.15714E+01
   0.67401E+01   0.13031E-01   0.15713E+01
   0.67401E+01   0.13036E-01   0.15710E+01
   0.67301E+01   0.13041E-01   0.15709E+01
   0.67301E+01   0.13047E-01   0.15707E+01
   0.67301E+01   0.13052E-01   0.15705E+01
   0.67301E+01   0.13057E-01   0.15703E+01
   0.67301E+01   0.13062E-01   0.15701E+01
   0.67301E+01   0.13068E-01   0.15700E+01
   0.67301E+01   0.13073E-01   0.15699E+01
   0.67301E+01   0.13078E-01   0.15699E+01
   0.67301E+01   0.13083E-01   0.15696E+01
   0.67301E+01   0.13088E-01   0.15694E+01
   0.67201E+01   0.13094E-01   0.15692E+01
   0.67201E+01   0.13099E-01   0.15691E+01
   0.67201E+01   0.13104E-01   0.15688E+01
   0.67201E+01   0.13109E-01   0.15688E+01
   0.67201E+01   0.13115E-01   0.15686E+01
   0.67201E+01   0.13120E-01   0.15685E+01
   0.67201E+01   0.13125E-01   0.15683E+01
   0.67201E+01   0.13130E-01   0.15681E+01
   0.67201E+01   0.13136E-01   0.15681E+01
   0.67201E+01   0.13141E-01   0.15679E+01
   0.67201E+01   0.13146E-01   0.15678E+01
   0.67201E+01   0.13151E-01   0.15675E+01
   0.67101E+01   0.13157E-01   0.15674E+01
   0.67101E+01   0.13162E-01   0.15672E+01
   0.67101E+01   0.13167E-01   0.15671E+01
   0.67101E+01   0.13172E-01   0.15667E+01
   0.67101E+01   0.13178E-01   0.15668E+01
   0.67101E+01   0.13183E-01   0.15667E+01
   0.67101E+01   0.13188E-01   0.15663E+01
   0.67101E+01   0.13193E-01   0.15663E+01
   0.67101E+01   0.13199E-01   0.15660E+01
   0.67101E+01   0.13204E-01   0.15659E+01
   0.67101E+01   0.13209E-01   0.15659E+01
   0.67001E+01   0.13215E-01   0.15657E+01
   0.67001E+01   0.13220E-01   0.15655E+01
   0.67001E+01   0.13225E-01   0.15653E+01
   0.67001E+01   0.13230E-01   0.15652E+01
   0.67001E+01   0.13236E-01   0.15650E+01
   0.67001E+01   0.13241E-01   0.15648E+01
   0.67001E+01   0.13246E-01   0.15646E+01
   0.67001E+01   0.13252E-01   0.15645E+01
   0.67001E+01   0.13257E-01   0.15644E+01
   0.67001E+01   0.13262E-01   0.15643E+01
   0.66901E+01   0.13267E-01   0.15639E+01
   0.66901E+01   0.13273E-01   0.15637E+01
   0.66901E+01   0.13278E-01   0.15636E+01
   0.66901E+01   0.13283E-01   0.15633E+01
   0.66901E+01   0.13289E-01   0.15632E+01
   0.66901E+01   0.13294E-01   0.15631E+01
   0.66901E+01   0.13299E-01   0.15630E+01
   0.66901E+01   0.13305E-01   0.15629E+01
   0.66901E+01   0.13310E-01   0.15626E+01
   0.66901E+01   0.13315E-01   0.15623E+01
   0.66901E+01   0.13321E-01   0.15621E+01
   0.66801E+01   0.13326E-01   0.15620E+01
   0.66801E+01   0.13331E-01   0.15619E+01
   0.66801E+01   0.13336E-01   0.15617E+01
   0.66801E+01   0.13342E-01   0.15618E+01
   0.66801E+01   0.13347E-01   0.15616E+01
   0.66801E+01   0.13352E-01   0.15613E+01
   0.66801E+01   0.13358E-01   0.15612E+01
   0.66801E+01   0.13363E-01   0.15611E+01
   0.66801E+01   0.13368E-01   0.15610E+01
   0.66801E+01   0.13374E-01   0.15608E+01
   0.66801E+01   0.13379E-01   0.15607E+01
   0.66801E+01   0.13385E-01   0.15606E+01
   0.66701E+01   0.13390E-01   0.15603E+01
   0.66701E+01   0.13395E-01   0.15600E+01
   0.66701E+01   0.13401E-01   0.15598E+01
   0.66701E+01   0.13406E-01   0.15598E+01
   0.66701E+01   0.13411E-01   0.15596E+01
   0.66701E+01   0.13417E-01   0.15593E+01
   0.66701E+01   0.13422E-01   0.15592E+01
   0.66701E+01   0.13427E-01   0.15590E+01
   0.66701E+01   0.13433E-01   0.15589E+01
   0.66701E+01   0.13438E-01   0.15589E+01
   0.66601E+01   0.13443E-01   0.15586E+01
   0.66601E+01   0.13449E-01   0.15584E+01
   0.66601E+01   0.13454E-01   0.15581E+01
   0.66601E+01   0.13460E-01   0.15582E+01
   0.66601E+01   0.13465E-01   0.15580E+01
   0.66601E+01   0.13470E-01   0.15579E+01
   0.66601E+01   0.13476E-01   0.15578E+01
   0.66601E+01   0.13481E-01   0.15578E+01
   0.66601E+01   0.13486E-01   0.15576E+01
   0.66601E+01   0.13492E-01   0.15575E+01
   0.66601E+01   0.13497E-01   0.15574E+01
   0.66601E+01   0.13503E-01   0.15571E+01
   0.66601E+01   0.13508E-01   0.15568E+01
   0.66501E+01   0.13513E-01   0.15567E+01
   0.66501E+01   0.13519E-01   0.15565E+01
   0.66501E+01   0.13524E-01   0.15564E+01
   0.66501E+01   0.13530E-01   0.15560E+01
   0.66501E+01   0.13535E-01   0.15559E+01
   0.66501E+01   0.13540E-01   0.15556E+01
   0.66501E+01   0.13546E-01   0.15555E+01
   0.66501E+01   0.13551E-01   0.15553E+01
   0.66501E+01   0.13557E-01   0.15550E+01
   0.66501E+01   0.13562E-01   0.15550E+01
   0.66401E+01   0.13568E-01   0.15549E+01
   0.66401E+01   0.13573E-01   0.15547E+01
   0.66401E+01   0.13578E-01   0.15546E+01
   0.66401E+01   0.13584E-01   0.15544E+01
   0.66401E+01   0.13589E-01   0.15543E+01
   0.66401E+01   0.13595E-01   0.15541E+01
   0.66401E+01   0.13600E-01   0.15539E+01
   0.66401E+01   0.13606E-01   0.15539E+01
   0.66401E+01   0.13611E-01   0.15539E+01
   0.66401E+01   0.13616E-01   0.15538E+01
   0.66401E+01   0.13622E-01   0.15536E+01
   0.66401E+01   0.13627E-01   0.15534E+01
   0.66301E+01   0.13633E-01   0.15532E+01
   0.66301E+01   0.13638E-01   0.15532E+01
   0.66301E+01   0.13644E-01   0.15527E+01
   0.66301E+01   0.13649E-01   0.15526E+01
   0.66301E+01   0.13655E-01   0.15524E+01
   0.66301E+01   0.13660E-01   0.15524E+01
   0.66301E+01   0.13665E-01   0.15520E+01
   0.66301E+01   0.13671E-01   0.15519E+01
   0.66301E+01   0.13676E-01   0.15518E+01
   0.66301E+01   0.13682E-01   0.15517E+01
   0.66301E+01   0.13687E-01   0.15514E+01
   0.66301E+01   0.13693E-01   0.15514E+01
   0.66201E+01   0.13698E-01   0.15512E+01
   0.66201E+01   0.13704E-01   0.15510E+01
   0.66201E+01   0.13709E-01   0.15508E+01
   0.66201E+01   0.13715E-01   0.15507E+01
   0.66201E+01   0.13720E-01   0.15505E+01
   0.66201E+01   0.13726E-01   0.15504E+01
   0.66201E+01   0.13731E-01   0.15503E+01
   0.66201E+01   0.13737E-01   0.15502E+01
   0.66201E+01   0.13742E-01   0.15502E+01
   0.66201E+01   0.13748E-01   0.15500E+01
   0.66201E+01   0.13753E-01   0.15499E+01
   0.66201E+01   0.13759E-01   0.15498E+01
   0.66201E+01   0.13764E-01   0.15495E+01
   0.66201E+01   0.13770E-01   0.15492E+01
   0.66101E+01   0.13775E-01   0.15491E+01
   0.66101E+01   0.13781E-01   0.15489E+01
   0.66101E+01   0.13786E-01   0.15488E+01
   0.66101E+01   0.13792E-01   0.15485E+01
   0.66101E+01   0.13797E-01   0.15484E+01
   0.66101E+01   0.13803E-01   0.15482E+01
   0.66101E+01   0.13808E-01   0.15480E+01
   0.66101E+01   0.13814E-01   0.15478E+01
   0.66101E+01   0.13819E-01   0.15474E+01
   0.66101E+01   0.13825E-01   0.15473E+01
   0.66101E+01   0.13830E-01   0.15474E+01
   0.66001E+01   0.13836E-01   0.15473E+01
   0.66001E+01   0.13841E-01   0.15470E+01
   0.66001E+01   0.13847E-01   0.15469E+01
   0.66001E+01   0.13852E-01   0.15466E+01
   0.66001E+01   0.13858E-01   0.15465E+01
   0.66001E+01   0.13863E-01   0.15464E+01
   0.66001E+01   0.13869E-01   0.15464E+01
   0.66001E+01   0.13874E-01   0.15462E+01
   0.66001E+01   0.13880E-01   0.15461E+01
   0.66001E+01   0.13886E-01   0.15461E+01
   0.66001E+01   0.13891E-01   0.15460E+01
   0.66001E+01   0.13897E-01   0.15458E+01
   0.65901E+01   0.13902E-01   0.15456E+01
   0.65901E+01   0.13908E-01   0.15453E+01
   0.65901E+01   0.13913E-01   0.15450E+01
   0.65901E+01   0.13919E-01   0.15450E+01
   0.65901E+01   0.13924E-01   0.15449E+01
   0.65901E+01   0.13930E-01   0.15448E+01
   0.65901E+01   0.13936E-01   0.15446E+01
   0.65901E+01   0.13941E-01   0.15442E+01
   0.65901E+01   0.13947E-01   0.15440E+01
   0.65901E+01   0.13952E-01   0.15440E+01
   0.65901E+01   0.13958E-01   0.15439E+01
   0.65801E+01   0.13963E-01   0.15437E+01
   0.65801E+01   0.13969E-01   0.15436E+01
   0.65801E+01   0.13975E-01   0.15434E+01
   0.65801E+01   0.13980E-01   0.15433E+01
   0.65801E+01   0.13986E-01   0.15431E+01
   0.65801E+01   0.13991E-01   0.15431E+01
   0.65801E+01   0.13997E-01   0.15429E+01
   0.65801E+01   0.14003E-01   0.15427E+01
   0.65801E+01   0.14008E-01   0.15425E+01
   0.65801E+01   0.14014E-01   0.15423E+01
   0.65801E+01   0.14019E-01   0.15423E+01
   0.65801E+01   0.14025E-01   0.15421E+01
   0.65801E+01   0.14031E-01   0.15420E+01
   0.65801E+01   0.14036E-01   0.15417E+01
   0.65701E+01   0.14042E-01   0.15416E+01
   0.65701E+01   0.14047E-01   0.15414E+01
   0.65701E+01   0.14053E-01   0.15412E+01
   0.65701E+01   0.14059E-01   0.15410E+01
   0.65701E+01   0.14064E-01   0.15408E+01
   0.65701E+01   0.14070E-01   0.15408E+01
   0.65701E+01   0.14075E-01   0.15406E+01
   0.65701E+01   0.14081E-01   0.15404E+01
   0.65701E+01   0.14087E-01   0.15402E+01
   0.65701E+01   0.14092E-01   0.15401E+01
   0.65701E+01   0.14098E-01   0.15401E+01
   0.65701E+01   0.14104E-01   0.15399E+01
   0.65601E+01   0.14109E-01   0.15396E+01
   0.65601E+01   0.14115E-01   0.15394E+01
   0.65601E+01   0.14121E-01   0.15393E+01
   0.65601E+01   0.14126E-01   0.15391E+01
   0.65601E+01   0.14132E-01   0.15390E+01
   0.65601E+01   0.14137E-01   0.15388E+01
   0.65601E+01   0.14143E-01   0.15388E+01
   0.65601E+01   0.14149E-01   0.15385E+01
   0.65601E+01   0.14154E-01   0.15383E+01
   0.65601E+01   0.14160E-01   0.15382E+01
   0.65601E+01   0.14166E-01   0.15382E+01
   0.65601E+01   0.14171E-01   0.15380E+01
   0.65501E+01   0.14177E-01   0.15379E+01
   0.65501E+01   0.14183E-01   0.15376E+01
   0.65501E+01   0.14188E-01   0.15375E+01
   0.65501E+01   0.14194E-01   0.15373E+01
   0.65501E+01   0.14200E-01   0.15373E+01
   0.65501E+01   0.14205E-01   0.15372E+01
   0.65501E+01   0.14211E-01   0.15371E+01
   0.65501E+01   0.14217E-01   0.15369E+01
   0.65501E+01   0.14222E-01   0.15367E+01
   0.65501E+01   0.14228E-01   0.15366E+01
   0.65501E+01   0.14234E-01   0.15363E+01
   0.65501E+01   0.14239E-01   0.15361E+01
   0.65401E+01   0.14245E-01   0.15359E+01
   0.65401E+01   0.14251E-01   0.15359E+01
   0.65401E+01   0.14257E-01   0.15357E+01
   0.65401E+01   0.14262E-01   0.15356E+01
   0.65401E+01   0.14268E-01   0.15353E+01
   0.65401E+01   0.14274E-01   0.15351E+01
   0.65401E+01   0.14279E-01   0.15349E+01
   0.65401E+01   0.14285E-01   0.15348E+01
   0.65401E+01   0.14291E-01   0.15345E+01
   0.65401E+01   0.14296E-01   0.15344E+01
   0.65401E+01   0.14302E-01   0.15343E+01
   0.65401E+01   0.14308E-01   0.15342E+01
   0.65401E+01   0.14314E-01   0.15341E+01
   0.65401E+01   0.14319E-01   0.15340E+01
   0.65401E+01   0.14325E-01   0.15339E+01
   0.65401E+01   0.14331E-01   0.15337E+01
   0.65301E+01   0.14337E-01   0.15335E+01
   0.65301E+01   0.14342E-01   0.15335E+01
   0.65301E+01   0.14348E-01   0.15334E+01
   0.65301E+01   0.14354E-01   0.15331E+01
   0.65301E+01   0.14359E-01   0.15329E+01
   0.65301E+01   0.14365E-01   0.15328E+01
   0.65301E+01   0.14371E-01   0.15327E+01
   0.65301E+01   0.14377E-01   0.15325E+01
   0.65301E+01   0.14382E-01   0.15322E+01
   0.65201E+01   0.14388E-01   0.15320E+01
   0.65201E+01   0.14394E-01   0.15319E+01
   0.65201E+01   0.14400E-01   0.15317E+01
   0.65201E+01   0.14405E-01   0.15316E+01
   0.65201E+01   0.14411E-01   0.15316E+01
   0.65201E+01   0.14417E-01   0.15313E+01
   0.65201E+01   0.14423E-01   0.15311E+01
   0.65201E+01   0.14428E-01   0.15309E+01
   0.65201E+01   0.14434E-01   0.15309E+01
   0.65201E+01   0.14440E-01   0.15307E+01
   0.65201E+01   0.14446E-01   0.15308E+01
   0.65201E+01   0.14452E-01   0.15304E+01
   0.65201E+01   0.14457E-01   0.15303E+01
   0.65201E+01   0.14463E-01   0.15301E+01
   0.65101E+01   0.14469E-01   0.15300E+01
   0.65101E+01   0.14475E-01   0.15299E+01
   0.65101E+01   0.14480E-01   0.15298E+01
   0.65101E+01   0.14486E-01   0.15297E+01
   0.65101E+01   0.14492E-01   0.15295E+01
   0.65101E+01   0.14498E-01   0.15294E+01
   0.65101E+01   0.14504E-01   0.15292E+01
   0.65101E+01   0.14509E-01   0.15291E+01
   0.65101E+01   0.14515E-01   0.15288E+01
   0.65101E+01   0.14521E-01   0.15287E+01
   0.65101E+01   0.14527E-01   0.15285E+01
   0.65101E+01   0.14533E-01   0.15284E+01
   0.65101E+01   0.14538E-01   0.15283E+01
   0.65101E+01   0.14544E-01   0.15281E+01
   0.65101E+01   0.14550E-01   0.15279E+01
   0.65001E+01   0.14556E-01   0.15278E+01
   0.65001E+01   0.14562E-01   0.15276E+01
   0.65001E+01   0.14567E-01   0.15273E+01
   0.65001E+01   0.14573E-01   0.15272E+01
   0.65001E+01   0.14579E-01   0.15271E+01
   0.65001E+01   0.14585E-01   0.15269E+01
   0.65001E+01   0.14591E-01   0.15267E+01
   0.65001E+01   0.14597E-01   0.15266E+01
   0.65001E+01   0.14602E-01   0.15265E+01
   0.65001E+01   0.14608E-01   0.15265E+01
   0.65001E+01   0.14614E-01   0.15262E+01
   0.64901E+01   0.14620E-01   0.15259E+01
   0.64901E+01   0.14626E-01   0.15258E+01
   0.64901E+01   0.14632E-01   0.15257E+01
   0.64901E+01   0.14637E-01   0.15255E+01
   0.64901E+01   0.14643E-01   0.15253E+01
   0.64901E+01   0.14649E-01   0.15252E+01
   0.64901E+01   0.14655E-01   0.15252E+01
   0.64901E+01   0.14661E-01   0.15250E+01
   0.64901E+01   0.14667E-01   0.15250E+01
   0.64901E+01   0.14673E-01   0.15249E+01
   0.64901E+01   0.14678E-01   0.15246E+01
   0.64901E+01   0.14684E-01   0.15246E+01
   0.64901E+01   0.14690E-01   0.15244E+01
   0.64901E+01   0.14696E-01   0.15243E+01
   0.64901E+01   0.14702E-01   0.15241E+01
   0.64801E+01   0.14708E-01   0.15241E+01
   0.64801E+01   0.14714E-01   0.15238E+01
   0.64801E+01   0.14720E-01   0.15235E+01
   0.64801E+01   0.14725E-01   0.15235E+01
   0.64801E+01   0.14731E-01   0.15235E+01
   0.64801E+01   0.14737E-01   0.15233E+01
   0.64801E+01   0.14743E-01   0.15230E+01
   0.64801E+01   0.14749E-01   0.15230E+01
   0.64801E+01   0.14755E-01   0.15227E+01
   0.64801E+01   0.14761E-01   0.15224E+01
   0.64801E+01   0.14767E-01   0.15222E+01
   0.64801E+01   0.14773E-01   0.15221E+01
   0.64801E+01   0.14778E-01   0.15219E+01
   0.64701E+01   0.14784E-01   0.15217E+01
   0.64701E+01   0.14790E-01   0.15216E+01
   0.64701E+01   0.14796E-01   0.15215E+01
   0.64701E+01   0.14802E-01   0.15213E+01
   0.64701E+01   0.14808E-01   0.15211E+01
   0.64701E+01   0.14814E-01   0.15209E+01
   0.64701E+01   0.14820E-01   0.15208E+01
   0.64701E+01   0.14826E-01   0.15207E+01
   0.64701E+01   0.14832E-01   0.15207E+01
   0.64701E+01   0.14838E-01   0.15205E+01
   0.64701E+01   0.14844E-01   0.15204E+01
   0.64701E+01   0.14849E-01   0.15203E+01
   0.64701E+01   0.14855E-01   0.15201E+01
   0.64701E+01   0.14861E-01   0.15200E+01
   0.64601E+01   0.14867E-01   0.15199E+01
   0.64601E+01   0.14873E-01   0.15197E+01
   0.64601E+01   0.14879E-01   0.15196E+01
   0.64601E+01   0.14885E-01   0.15194E+01
   0.64601E+01   0.14891E-01   0.15191E+01
   0.64601E+01   0.14897E-01   0.15191E+01
   0.64601E+01   0.14903E-01   0.15190E+01
   0.64601E+01   0.14909E-01   0.15188E+01
   0.64601E+01   0.14915E-01   0.15186E+01
   0.64601E+01   0.14921E-01   0.15184E+01
   0.64601E+01   0.14927E-01   0.15183E+01
   0.64601E+01   0.14933E-01   0.15181E+01
   0.64601E+01   0.14939E-01   0.15178E+01
   0.64501E+01   0.14945E-01   0.15177E+01
   0.64501E+01   0.14951E-01   0.15177E+01
   0.64501E+01   0.14957E-01   0.15176E+01
   0.64501E+01   0.14963E-01   0.15173E+01
   0.64501E+01   0.14969E-01   0.15171E+01
   0.64501E+01   0.14975E-01   0.15171E+01
   0.64501E+01   0.14981E-01   0.15169E+01
   0.64501E+01   0.14987E-01   0.15169E+01
   0.64501E+01   0.14993E-01   0.15168E+01
   0.64501E+01   0.14999E-01   0.15165E+01
   0.64501E+01   0.15005E-01   0.15162E+01
   0.64501E+01   0.15011E-01   0.15160E+01
   0.64501E+01   0.15017E-01   0.15158E+01
   0.64401E+01   0.15023E-01   0.15157E+01
   0.64401E+01   0.15029E-01   0.15157E+01
   0.64401E+01   0.15035E-01   0.15156E+01
   0.64401E+01   0.15041E-01   0.15156E+01
   0.64401E+01   0.15047E-01   0.15155E+01
   0.64401E+01   0.15053E-01   0.15153E+01
   0.64401E+01   0.15059E-01   0.15150E+01
   0.64401E+01   0.15065E-01   0.15150E+01
   0.64401E+01   0.15071E-01   0.15146E+01
   0.64401E+01   0.15077E-01   0.15145E+01
   0.64401E+01   0.15083E-01   0.15144E+01
   0.64401E+01   0.15089E-01   0.15144E+01
   0.64401E+01   0.15095E-01   0.15140E+01
   0.64401E+01   0.15101E-01   0.15141E+01
   0.64401E+01   0.15107E-01   0.15140E+01
   0.64301E+01   0.15113E-01   0.15138E+01
   0.64301E+01   0.15119E-01   0.15137E+01
   0.64301E+01   0.15125E-01   0.15133E+01
   0.64301E+01   0.15131E-01   0.15132E+01
   0.64301E+01   0.15137E-01   0.15130E+01
   0.64301E+01   0.15143E-01   0.15127E+01
   0.64301E+01   0.15149E-01   0.15128E+01
   0.64301E+01   0.15155E-01   0.15127E+01
   0.64301E+01   0.15161E-01   0.15125E+01
   0.64301E+01   0.15167E-01   0.15123E+01
   0.64301E+01   0.15173E-01   0.15121E+01
   0.64301E+01   0.15179E-01   0.15120E+01
   0.64301E+01   0.15185E-01   0.15118E+01
   0.64301E+01   0.15191E-01   0.15118E+01
   0.64301E+01   0.15198E-01   0.15116E+01
   0.64201E+01   0.15204E-01   0.15114E+01
   0.64201E+01   0.15210E-01   0.15113E+01
   0.64201E+01   0.15216E-01   0.15111E+01
   0.64201E+01   0.15222E-01   0.15109E+01
   0.64201E+01   0.15228E-01   0.15109E+01
   0.64201E+01   0.15234E-01   0.15107E+01
   0.64201E+01   0.15240E-01   0.15106E+01
   0.64201E+01   0.15246E-01   0.15104E+01
   0.64201E+01   0.15252E-01   0.15103E+01
   0.64201E+01   0.15258E-01   0.15101E+01
   0.64201E+01   0.15264E-01   0.15100E+01
   0.64201E+01   0.15271E-01   0.15100E+01
   0.64201E+01   0.15277E-01   0.15096E+01
   0.64201E+01   0.15283E-01   0.15095E+01
   0.64201E+01   0.15289E-01   0.15094E+01
   0.64101E+01   0.15295E-01   0.15094E+01
   0.64101E+01   0.15301E-01   0.15091E+01
   0.64101E+01   0.15307E-01   0.15089E+01
   0.64101E+01   0.15313E-01   0.15089E+01
   0.64101E+01   0.15319E-01   0.15086E+01
   0.64101E+01   0.15326E-01   0.15083E+01
   0.64101E+01   0.15332E-01   0.15085E+01
   0.64101E+01   0.15338E-01   0.15081E+01
   0.64101E+01   0.15344E-01   0.15080E+01
   0.64101E+01   0.15350E-01   0.15078E+01
   0.64101E+01   0.15356E-01   0.15078E+01
   0.64101E+01   0.15362E-01   0.15077E+01
   0.64101E+01   0.15369E-01   0.15075E+01
   0.64001E+01   0.15375E-01   0.15072E+01
   0.64001E+01   0.15381E-01   0.15070E+01
   0.64001E+01   0.15387E-01   0.15068E+01
   0.64001E+01   0.15393E-01   0.15067E+01
   0.64001E+01   0.15399E-01   0.15066E+01
   0.64001E+01   0.15405E-01   0.15065E+01
   0.64001E+01   0.15412E-01   0.15063E+01
   0.64001E+01   0.15418E-01   0.15063E+01
   0.64001E+01   0.15424E-01   0.15062E+01
   0.64001E+01   0.15430E-01   0.15061E+01
   0.64001E+01   0.15436E-01   0.15059E+01
   0.64001E+01   0.15442E-01   0.15057E+01
   0.64001E+01   0.15449E-01   0.15055E+01
   0.64001E+01   0.15455E-01   0.15055E+01
   0.64001E+01   0.15461E-01   0.15054E+01
   0.64001E+01   0.15467E-01   0.15053E+01
   0.63901E+01   0.15473E-01   0.15051E+01
   0.63901E+01   0.15479E-01   0.15048E+01
   0.63901E+01   0.15486E-01   0.15048E+01
   0.63901E+01   0.15492E-01   0.15047E+01
   0.63901E+01   0.15498E-01   0.15046E+01
   0.63901E+01   0.15504E-01   0.15044E+01
   0.63901E+01   0.15510E-01   0.15043E+01
   0.63901E+01   0.15517E-01   0.15041E+01
   0.63901E+01   0.15523E-01   0.15038E+01
   0.63901E+01   0.15529E-01   0.15035E+01
   0.63901E+01   0.15535E-01   0.15034E+01
   0.63901E+01   0.15541E-01   0.15034E+01
   0.63901E+01   0.15548E-01   0.15031E+01
   0.63901E+01   0.15554E-01   0.15030E+01
   0.63901E+01   0.15560E-01   0.15029E+01
   0.63801E+01   0.15566E-01   0.15028E+01
   0.63801E+01   0.15572E-01   0.15027E+01
   0.63801E+01   0.15579E-01   0.15026E+01
   0.63801E+01   0.15585E-01   0.15024E+01
   0.63801E+01   0.15591E-01   0.15023E+01
   0.63801E+01   0.15597E-01   0.15022E+01
   0.63801E+01   0.15604E-01   0.15021E+01
   0.63801E+01   0.15610E-01   0.15017E+01
   0.63801E+01   0.15616E-01   0.15016E+01
   0.63801E+01   0.15622E-01   0.15015E+01
   0.63801E+01   0.15629E-01   0.15013E+01
   0.63801E+01   0.15635E-01   0.15010E+01
   0.63801E+01   0.15641E-01   0.15009E+01
   0.63701E+01   0.15647E-01   0.15008E+01
   0.63801E+01   0.15654E-01   0.15008E+01
   0.63701E+01   0.15660E-01   0.15007E+01
   0.63701E+01   0.15666E-01   0.15004E+01
   0.63701E+01   0.15672E-01   0.15002E+01
   0.63701E+01   0.15679E-01   0.15002E+01
   0.63701E+01   0.15685E-01   0.15000E+01
   0.63701E+01   0.15691E-01   0.14998E+01
   0.63701E+01   0.15697E-01   0.14997E+01
   0.63701E+01   0.15704E-01   0.14997E+01
   0.63701E+01   0.15710E-01   0.14996E+01
   0.63701E+01   0.15716E-01   0.14995E+01
   0.63701E+01   0.15722E-01   0.14993E+01
   0.63701E+01   0.15729E-01   0.14992E+01
   0.63701E+01   0.15735E-01   0.14990E+01
   0.63701E+01   0.15741E-01   0.14989E+01
   0.63601E+01   0.15748E-01   0.14989E+01
   0.63601E+01   0.15754E-01   0.14986E+01
   0.63601E+01   0.15760E-01   0.14984E+01
   0.63601E+01   0.15767E-01   0.14982E+01
   0.63601E+01   0.15773E-01   0.14981E+01
   0.63601E+01   0.15779E-01   0.14979E+01
   0.63601E+01   0.15785E-01   0.14976E+01
   0.63601E+01   0.15792E-01   0.14976E+01
   0.63601E+01   0.15798E-01   0.14974E+01
   0.63601E+01   0.15804E-01   0.14971E+01
   0.63601E+01   0.15811E-01   0.14971E+01
   0.63601E+01   0.15817E-01   0.14969E+01
   0.63601E+01   0.15823E-01   0.14969E+01
   0.63601E+01   0.15830E-01   0.14968E+01
   0.63601E+01   0.15836E-01   0.14966E+01
   0.63501E+01   0.15842E-01   0.14965E+01
   0.63501E+01   0.15849E-01   0.14963E+01
   0.63501E+01   0.15855E-01   0.14963E+01
   0.63501E+01   0.15861E-01   0.14961E+01
   0.63501E+01   0.15868E-01   0.14959E+01
   0.63501E+01   0.15874E-01   0.14957E+01
   0.63501E+01   0.15880E-01   0.14955E+01
   0.63501E+01   0.15887E-01   0.14953E+01
   0.63501E+01   0.15893E-01   0.14952E+01
   0.63501E+01   0.15899E-01   0.14950E+01
   0.63501E+01   0.15906E-01   0.14950E+01
   0.63501E+01   0.15912E-01   0.14949E+01
   0.63501E+01   0.15918E-01   0.14947E+01
   0.63501E+01   0.15925E-01   0.14945E+01
   0.63501E+01   0.15931E-01   0.14943E+01
   0.63401E+01   0.15937E-01   0.14942E+01
   0.63401E+01   0.15944E-01   0.14941E+01
   0.63401E+01   0.15950E-01   0.14940E+01
   0.63401E+01   0.15957E-01   0.14939E+01
   0.63401E+01   0.15963E-01   0.14938E+01
   0.63401E+01   0.15969E-01   0.14938E+01
   0.63401E+01   0.15976E-01   0.14935E+01
   0.63401E+01   0.15982E-01   0.14933E+01
   0.63401E+01   0.15989E-01   0.14932E+01
   0.63401E+01   0.15995E-01   0.14931E+01
   0.63401E+01   0.16001E-01   0.14931E+01
   0.63401E+01   0.16008E-01   0.14930E+01
   0.63401E+01   0.16014E-01   0.14928E+01
   0.63401E+01   0.16020E-01   0.14926E+01
   0.63401E+01   0.16027E-01   0.14924E+01
   0.63401E+01   0.16033E-01   0.14923E+01
   0.63401E+01   0.16040E-01   0.14922E+01
   0.63301E+01   0.16046E-01   0.14919E+01
   0.63301E+01   0.16053E-01   0.14918E+01
   0.63301E+01   0.16059E-01   0.14916E+01
   0.63301E+01   0.16065E-01   0.14915E+01
   0.63301E+01   0.16072E-01   0.14915E+01
   0.63301E+01   0.16078E-01   0.14913E+01
   0.63301E+01   0.16085E-01   0.14911E+01
   0.63301E+01   0.16091E-01   0.14909E+01
   0.63301E+01   0.16097E-01   0.14908E+01
   0.63301E+01   0.16104E-01   0.14906E+01
   0.63301E+01   0.16110E-01   0.14904E+01
   0.63301E+01   0.16117E-01   0.14903E+01
   0.63301E+01   0.16123E-01   0.14900E+01
   0.63301E+01   0.16130E-01   0.14899E+01
   0.63301E+01   0.16136E-01   0.14898E+01
   0.63201E+01   0.16143E-01   0.14897E+01
   0.63301E+01   0.16149E-01   0.14896E+01
   0.63201E+01   0.16155E-01   0.14893E+01
   0.63201E+01   0.16162E-01   0.14893E+01
   0.63201E+01   0.16168E-01   0.14891E+01
   0.63201E+01   0.16175E-01   0.14891E+01
   0.63201E+01   0.16181E-01   0.14890E+01
   0.63201E+01   0.16188E-01   0.14888E+01
   0.63201E+01   0.16194E-01   0.14887E+01
   0.63201E+01   0.16201E-01   0.14885E+01
   0.63201E+01   0.16207E-01   0.14884E+01
   0.63201E+01   0.16214E-01   0.14883E+01
   0.63201E+01   0.16220E-01   0.14882E+01
   0.63201E+01   0.16227E-01   0.14881E+01
   0.63201E+01   0.16233E-01   0.14879E+01
   0.63201E+01   0.16240E-01   0.14876E+01
   0.63101E+01   0.16246E-01   0.14874E+01
   0.63101E+01   0.16253E-01   0.14873E+01
   0.63101E+01   0.16259E-01   0.14871E+01
   0.63101E+01   0.16266E-01   0.14870E+01
   0.63101E+01   0.16272E-01   0.14869E+01
   0.63101E+01   0.16279E-01   0.14868E+01
   0.63101E+01   0.16285E-01   0.14867E+01
   0.63101E+01   0.16292E-01   0.14866E+01
   0.63101E+01   0.16298E-01   0.14865E+01
   0.63101E+01   0.16305E-01   0.14864E+01
   0.63101E+01   0.16311E-01   0.14862E+01
   0.63101E+01   0.16318E-01   0.14860E+01
   0.63101E+01   0.16324E-01   0.14860E+01
   0.63101E+01   0.16331E-01   0.14859E+01
   0.63101E+01   0.16337E-01   0.14858E+01
   0.63101E+01   0.16344E-01   0.14856E+01
   0.63101E+01   0.16350E-01   0.14853E+01
   0.63001E+01   0.16357E-01   0.14851E+01
   0.63001E+01   0.16363E-01   0.14850E+01
   0.63001E+01   0.16370E-01   0.14849E+01
   0.63001E+01   0.16376E-01   0.14847E+01
   0.63001E+01   0.16383E-01   0.14846E+01
   0.63001E+01   0.16389E-01   0.14844E+01
   0.63001E+01   0.16396E-01   0.14844E+01
   0.63001E+01   0.16403E-01   0.14842E+01
   0.63001E+01   0.16409E-01   0.14841E+01
   0.63001E+01   0.16416E-01   0.14839E+01
   0.63001E+01   0.16422E-01   0.14837E+01
   0.63001E+01   0.16429E-01   0.14836E+01
   0.63001E+01   0.16435E-01   0.14834E+01
   0.63001E+01   0.16442E-01   0.14832E+01
   0.62901E+01   0.16448E-01   0.14832E+01
   0.62901E+01   0.16455E-01   0.14831E+01
   0.62901E+01   0.16462E-01   0.14830E+01
   0.62901E+01   0.16468E-01   0.14830E+01
   0.62901E+01   0.16475E-01   0.14826E+01
   0.62901E+01   0.16481E-01   0.14823E+01
   0.62901E+01   0.16488E-01   0.14821E+01
   0.62901E+01   0.16495E-01   0.14819E+01
   0.62901E+01   0.16501E-01   0.14818E+01
   0.62901E+01   0.16508E-01   0.14818E+01
   0.62901E+01   0.16514E-01   0.14816E+01
   0.62901E+01   0.16521E-01   0.14813E+01
   0.62901E+01   0.16528E-01   0.14812E+01
   0.62901E+01   0.16534E-01   0.14811E+01
   0.62901E+01   0.16541E-01   0.14810E+01
   0.62901E+01   0.16547E-01   0.14810E+01
   0.62801E+01   0.16554E-01   0.14808E+01
   0.62801E+01   0.16561E-01   0.14807E+01
   0.62801E+01   0.16567E-01   0.14805E+01
   0.62801E+01   0.16574E-01   0.14804E+01
   0.62801E+01   0.16580E-01   0.14802E+01
   0.62801E+01   0.16587E-01   0.14802E+01
   0.62801E+01   0.16594E-01   0.14801E+01
   0.62801E+01   0.16600E-01   0.14800E+01
   0.62801E+01   0.16607E-01   0.14798E+01
   0.62801E+01   0.16614E-01   0.14797E+01
   0.62801E+01   0.16620E-01   0.14797E+01
   0.62801E+01   0.16627E-01   0.14797E+01
   0.62801E+01   0.16634E-01   0.14794E+01
   0.62801E+01   0.16640E-01   0.14794E+01
   0.62801E+01   0.16647E-01   0.14792E+01
   0.62801E+01   0.16653E-01   0.14789E+01
   0.62801E+01   0.16660E-01   0.14788E+01
   0.62801E+01   0.16667E-01   0.14787E+01
   0.62701E+01   0.16673E-01   0.14786E+01
   0.62701E+01   0.16680E-01   0.14784E+01
   0.62701E+01   0.16687E-01   0.14783E+01
   0.62701E+01   0.16693E-01   0.14781E+01
   0.62701E+01   0.16700E-01   0.14781E+01
   0.62701E+01   0.16707E-01   0.14780E+01
   0.62701E+01   0.16713E-01   0.14778E+01
   0.62701E+01   0.16720E-01   0.14775E+01
   0.62701E+01   0.16727E-01   0.14773E+01
   0.62701E+01   0.16733E-01   0.14770E+01
   0.62701E+01   0.16740E-01   0.14769E+01
   0.62701E+01   0.16747E-01   0.14768E+01
   0.62701E+01   0.16754E-01   0.14767E+01
   0.62701E+01   0.16760E-01   0.14766E+01
   0.62701E+01   0.16767E-01   0.14763E+01
   0.62701E+01   0.16774E-01   0.14763E+01
   0.62701E+01   0.16780E-01   0.14762E+01
   0.62701E+01   0.16787E-01   0.14761E+01
   0.62601E+01   0.16794E-01   0.14758E+01
   0.62601E+01   0.16800E-01   0.14757E+01
   0.62601E+01   0.16807E-01   0.14756E+01
   0.62601E+01   0.16814E-01   0.14755E+01
   0.62601E+01   0.16821E-01   0.14752E+01
   0.62601E+01   0.16827E-01   0.14750E+01
   0.62601E+01   0.16834E-01   0.14749E+01
   0.62601E+01   0.16841E-01   0.14748E+01
   0.62601E+01   0.16848E-01   0.14747E+01
   0.62601E+01   0.16854E-01   0.14745E+01
   0.62601E+01   0.16861E-01   0.14745E+01
   0.62601E+01   0.16868E-01   0.14743E+01
   0.62601E+01   0.16874E-01   0.14741E+01
   0.62601E+01   0.16881E-01   0.14740E+01
   0.62601E+01   0.16888E-01   0.14737E+01
   0.62501E+01   0.16895E-01   0.14737E+01
   0.62501E+01   0.16901E-01   0.14735E+01
   0.62501E+01   0.16908E-01   0.14735E+01
   0.62501E+01   0.16915E-01   0.14733E+01
   0.62501E+01   0.16922E-01   0.14733E+01
   0.62501E+01   0.16928E-01   0.14732E+01
   0.62501E+01   0.16935E-01   0.14730E+01
   0.62501E+01   0.16942E-01   0.14730E+01
   0.62501E+01   0.16949E-01   0.14729E+01
   0.62501E+01   0.16956E-01   0.14728E+01
   0.62501E+01   0.16962E-01   0.14726E+01
   0.62501E+01   0.16969E-01   0.14724E+01
   0.62501E+01   0.16976E-01   0.14723E+01
   0.62501E+01   0.16983E-01   0.14721E+01
   0.62501E+01   0.16989E-01   0.14720E+01
   0.62501E+01   0.16996E-01   0.14719E+01
   0.62501E+01   0.17003E-01   0.14717E+01
   0.62501E+01   0.17010E-01   0.14717E+01
   0.62401E+01   0.17017E-01   0.14714E+01
   0.62401E+01   0.17023E-01   0.14715E+01
   0.62401E+01   0.17030E-01   0.14712E+01
   0.62401E+01   0.17037E-01   0.14709E+01
   0.62401E+01   0.17044E-01   0.14708E+01
   0.62401E+01   0.17051E-01   0.14707E+01
   0.62401E+01   0.17057E-01   0.14706E+01
   0.62401E+01   0.17064E-01   0.14705E+01
   0.62401E+01   0.17071E-01   0.14705E+01
   0.62401E+01   0.17078E-01   0.14702E+01
   0.62401E+01   0.17085E-01   0.14701E+01
   0.62401E+01   0.17092E-01   0.14699E+01
   0.62401E+01   0.17098E-01   0.14697E+01
   0.62401E+01   0.17105E-01   0.14696E+01
   0.62401E+01   0.17112E-01   0.14694E+01
   0.62401E+01   0.17119E-01   0.14694E+01
   0.62401E+01   0.17126E-01   0.14693E+01
   0.62401E+01   0.17133E-01   0.14693E+01
   0.62401E+01   0.17139E-01   0.14690E+01
   0.62301E+01   0.17146E-01   0.14687E+01
   0.62301E+01   0.17153E-01   0.14686E+01
   0.62301E+01   0.17160E-01   0.14683E+01
   0.62301E+01   0.17167E-01   0.14683E+01
   0.62301E+01   0.17174E-01   0.14682E+01
   0.62301E+01   0.17181E-01   0.14681E+01
   0.62301E+01   0.17187E-01   0.14679E+01
   0.62301E+01   0.17194E-01   0.14679E+01
   0.62301E+01   0.17201E-01   0.14678E+01
   0.62301E+01   0.17208E-01   0.14676E+01
   0.62301E+01   0.17215E-01   0.14673E+01
   0.62301E+01   0.17222E-01   0.14670E+01
   0.62301E+01   0.17229E-01   0.14669E+01
   0.62301E+01   0.17236E-01   0.14667E+01
   0.62201E+01   0.17242E-01   0.14666E+01
   0.62201E+01   0.17249E-01   0.14666E+01
   0.62201E+01   0.17256E-01   0.14664E+01
   0.62201E+01   0.17263E-01   0.14663E+01
   0.62201E+01   0.17270E-01   0.14663E+01
   0.62201E+01   0.17277E-01   0.14660E+01
   0.62201E+01   0.17284E-01   0.14659E+01
   0.62201E+01   0.17291E-01   0.14659E+01
   0.62201E+01   0.17298E-01   0.14658E+01
   0.62201E+01   0.17305E-01   0.14657E+01
   0.62201E+01   0.17311E-01   0.14655E+01
   0.62201E+01   0.17318E-01   0.14654E+01
   0.62201E+01   0.17325E-01   0.14652E+01
   0.62201E+01   0.17332E-01   0.14650E+01
   0.62201E+01   0.17339E-01   0.14648E+01
   0.62201E+01   0.17346E-01   0.14647E+01
   0.62201E+01   0.17353E-01   0.14646E+01
   0.62201E+01   0.17360E-01   0.14644E+01
   0.62201E+01   0.17367E-01   0.14643E+01
   0.62201E+01   0.17374E-01   0.14642E+01
   0.62101E+01   0.17381E-01   0.14641E+01
   0.62101E+01   0.17388E-01   0.14641E+01
   0.62101E+01   0.17395E-01   0.14640E+01
   0.62101E+01   0.17402E-01   0.14637E+01
   0.62101E+01   0.17409E-01   0.14637E+01
   0.62101E+01   0.17415E-01   0.14635E+01
   0.62101E+01   0.17422E-01   0.14634E+01
   0.62101E+01   0.17429E-01   0.14633E+01
   0.62101E+01   0.17436E-01   0.14632E+01
   0.62101E+01   0.17443E-01   0.14631E+01
   0.62101E+01   0.17450E-01   0.14630E+01
   0.62101E+01   0.17457E-01   0.14628E+01
   0.62101E+01   0.17464E-01   0.14628E+01
   0.62101E+01   0.17471E-01   0.14626E+01
   0.62101E+01   0.17478E-01   0.14624E+01
   0.62101E+01   0.17485E-01   0.14623E+01
   0.62101E+01   0.17492E-01   0.14621E+01
   0.62101E+01   0.17499E-01   0.14621E+01
   0.62101E+01   0.17506E-01   0.14619E+01
   0.62001E+01   0.17513E-01   0.14616E+01
   0.62001E+01   0.17520E-01   0.14615E+01
   0.62001E+01   0.17527E-01   0.14615E+01
   0.62001E+01   0.17534E-01   0.14613E+01
   0.62001E+01   0.17541E-01   0.14612E+01
   0.62001E+01   0.17548E-01   0.14610E+01
   0.62001E+01   0.17555E-01   0.14608E+01
   0.62001E+01   0.17562E-01   0.14606E+01
   0.62001E+01   0.17569E-01   0.14605E+01
   0.62001E+01   0.17576E-01   0.14604E+01
   0.62001E+01   0.17583E-01   0.14602E+01
   0.62001E+01   0.17590E-01   0.14601E+01
   0.62001E+01   0.17597E-01   0.14600E+01
   0.62001E+01   0.17604E-01   0.14597E+01
   0.61901E+01   0.17611E-01   0.14595E+01
   0.61901E+01   0.17618E-01   0.14594E+01
   0.61901E+01   0.17625E-01   0.14592E+01
   0.61901E+01   0.17633E-01   0.14591E+01
   0.61901E+01   0.17640E-01   0.14591E+01
   0.61901E+01   0.17647E-01   0.14590E+01
   0.61901E+01   0.17654E-01   0.14590E+01
   0.61901E+01   0.17661E-01   0.14589E+01
   0.61901E+01   0.17668E-01   0.14588E+01
   0.61901E+01   0.17675E-01   0.14589E+01
   0.61901E+01   0.17682E-01   0.14585E+01
   0.61901E+01   0.17689E-01   0.14583E+01
   0.61901E+01   0.17696E-01   0.14582E+01
   0.61901E+01   0.17703E-01   0.14580E+01
   0.61901E+01   0.17710E-01   0.14577E+01
   0.61901E+01   0.17717E-01   0.14577E+01
   0.61901E+01   0.17724E-01   0.14574E+01
   0.61901E+01   0.17731E-01   0.14574E+01
   0.61901E+01   0.17738E-01   0.14572E+01
   0.61901E+01   0.17746E-01   0.14571E+01
   0.61801E+01   0.17753E-01   0.14568E+01
   0.61801E+01   0.17760E-01   0.14568E+01
   0.61801E+01   0.17767E-01   0.14566E+01
   0.61801E+01   0.17774E-01   0.14563E+01
   0.61801E+01   0.17781E-01   0.14562E+01
   0.61801E+01   0.17788E-01   0.14562E+01
   0.61801E+01   0.17795E-01   0.14561E+01
   0.61801E+01   0.17802E-01   0.14560E+01
   0.61801E+01   0.17809E-01   0.14558E+01
   0.61801E+01   0.17817E-01   0.14557E+01
   0.61801E+01   0.17824E-01   0.14556E+01
   0.61801E+01   0.17831E-01   0.14554E+01
   0.61801E+01   0.17838E-01   0.14553E+01
   0.61801E+01   0.17845E-01   0.14553E+01
   0.61801E+01   0.17852E-01   0.14551E+01
   0.61801E+01   0.17859E-01   0.14551E+01
   0.61801E+01   0.17866E-01   0.14549E+01
   0.61801E+01   0.17874E-01   0.14548E+01
   0.61801E+01   0.17881E-01   0.14547E+01
   0.61801E+01   0.17888E-01   0.14545E+01
   0.61701E+01   0.17895E-01   0.14544E+01
   0.61701E+01   0.17902E-01   0.14544E+01
   0.61701E+01   0.17909E-01   0.14542E+01
   0.61701E+01   0.17917E-01   0.14539E+01
   0.61701E+01   0.17924E-01   0.14538E+01
   0.61701E+01   0.17931E-01   0.14537E+01
   0.61701E+01   0.17938E-01   0.14536E+01
   0.61701E+01   0.17945E-01   0.14536E+01
   0.61701E+01   0.17952E-01   0.14534E+01
   0.61701E+01   0.17960E-01   0.14534E+01
   0.61701E+01   0.17967E-01   0.14532E+01
   0.61701E+01   0.17974E-01   0.14531E+01
   0.61701E+01   0.17981E-01   0.14529E+01
   0.61701E+01   0.17988E-01   0.14526E+01
   0.61701E+01   0.17995E-01   0.14525E+01
   0.61701E+01   0.18003E-01   0.14523E+01
   0.61701E+01   0.18010E-01   0.14522E+01
   0.61701E+01   0.18017E-01   0.14522E+01
   0.61701E+01   0.18024E-01   0.14521E+01
   0.61701E+01   0.18031E-01   0.14519E+01
   0.61601E+01   0.18039E-01   0.14520E+01
   0.61601E+01   0.18046E-01   0.14518E+01
   0.61601E+01   0.18053E-01   0.14517E+01
   0.61601E+01   0.18060E-01   0.14517E+01
   0.61601E+01   0.18067E-01   0.14514E+01
   0.61601E+01   0.18075E-01   0.14511E+01
   0.61601E+01   0.18082E-01   0.14510E+01
   0.61601E+01   0.18089E-01   0.14508E+01
   0.61601E+01   0.18096E-01   0.14508E+01
   0.61601E+01   0.18104E-01   0.14507E+01
   0.61601E+01   0.18111E-01   0.14505E+01
   0.61601E+01   0.18118E-01   0.14503E+01
   0.61601E+01   0.18125E-01   0.14501E+01
   0.61601E+01   0.18133E-01   0.14500E+01
   0.61601E+01   0.18140E-01   0.14499E+01
   0.61601E+01   0.18147E-01   0.14498E+01
   0.61501E+01   0.18154E-01   0.14495E+01
   0.61501E+01   0.18162E-01   0.14495E+01
   0.61501E+01   0.18169E-01   0.14495E+01
   0.61501E+01   0.18176E-01   0.14495E+01
   0.61501E+01   0.18183E-01   0.14493E+01
   0.61501E+01   0.18191E-01   0.14492E+01
   0.61501E+01   0.18198E-01   0.14490E+01
   0.61501E+01   0.18205E-01   0.14486E+01
   0.61501E+01   0.18212E-01   0.14485E+01
   0.61501E+01   0.18220E-01   0.14483E+01
   0.61501E+01   0.18227E-01   0.14483E+01
   0.61501E+01   0.18234E-01   0.14481E+01
   0.61501E+01   0.18242E-01   0.14480E+01
   0.61501E+01   0.18249E-01   0.14478E+01
   0.61501E+01   0.18256E-01   0.14477E+01
   0.61501E+01   0.18263E-01   0.14476E+01
   0.61501E+01   0.18271E-01   0.14474E+01
   0.61501E+01   0.18278E-01   0.14473E+01
   0.61501E+01   0.18285E-01   0.14472E+01
   0.61401E+01   0.18293E-01   0.14471E+01
   0.61401E+01   0.18300E-01   0.14470E+01
   0.61401E+01   0.18307E-01   0.14469E+01
   0.61401E+01   0.18315E-01   0.14468E+01
   0.61401E+01   0.18322E-01   0.14466E+01
   0.61401E+01   0.18329E-01   0.14464E+01
   0.61401E+01   0.18337E-01   0.14462E+01
   0.61401E+01   0.18344E-01   0.14462E+01
   0.61401E+01   0.18351E-01   0.14460E+01
   0.61401E+01   0.18358E-01   0.14457E+01
   0.61401E+01   0.18366E-01   0.14455E+01
   0.61401E+01   0.18373E-01   0.14455E+01
   0.61401E+01   0.18381E-01   0.14454E+01
   0.61401E+01   0.18388E-01   0.14452E+01
   0.61401E+01   0.18395E-01   0.14451E+01
   0.61401E+01   0.18403E-01   0.14451E+01
   0.61401E+01   0.18410E-01   0.14450E+01
   0.61401E+01   0.18417E-01   0.14448E+01
   0.61401E+01   0.18425E-01   0.14448E+01
   0.61401E+01   0.18432E-01   0.14447E+01
   0.61301E+01   0.18439E-01   0.14447E+01
   0.61401E+01   0.18447E-01   0.14446E+01
   0.61301E+01   0.18454E-01   0.14442E+01
   0.61301E+01   0.18461E-01   0.14440E+01
   0.61301E+01   0.18469E-01   0.14439E+01
   0.61301E+01   0.18476E-01   0.14438E+01
   0.61301E+01   0.18484E-01   0.14436E+01
   0.61301E+01   0.18491E-01   0.14434E+01
   0.61301E+01   0.18498E-01   0.14433E+01
   0.61301E+01   0.18506E-01   0.14432E+01
   0.61301E+01   0.18513E-01   0.14431E+01
   0.61301E+01   0.18521E-01   0.14429E+01
   0.61301E+01   0.18528E-01   0.14428E+01
   0.61301E+01   0.18535E-01   0.14427E+01
   0.61301E+01   0.18543E-01   0.14426E+01
   0.61301E+01   0.18550E-01   0.14425E+01
   0.61301E+01   0.18558E-01   0.14424E+01
   0.61301E+01   0.18565E-01   0.14423E+01
   0.61301E+01   0.18572E-01   0.14422E+01
   0.61301E+01   0.18580E-01   0.14421E+01
   0.61201E+01   0.18587E-01   0.14419E+01
   0.61201E+01   0.18595E-01   0.14418E+01
   0.61201E+01   0.18602E-01   0.14416E+01
   0.61201E+01   0.18610E-01   0.14414E+01
   0.61201E+01   0.18617E-01   0.14412E+01
   0.61201E+01   0.18624E-01   0.14411E+01
   0.61201E+01   0.18632E-01   0.14410E+01
   0.61201E+01   0.18639E-01   0.14410E+01
   0.61201E+01   0.18647E-01   0.14410E+01
   0.61201E+01   0.18654E-01   0.14409E+01
   0.61201E+01   0.18662E-01   0.14409E+01
   0.61201E+01   0.18669E-01   0.14407E+01
   0.61201E+01   0.18677E-01   0.14404E+01
   0.61201E+01   0.18684E-01   0.14403E+01
   0.61201E+01   0.18692E-01   0.14402E+01
   0.61201E+01   0.18699E-01   0.14401E+01
   0.61201E+01   0.18706E-01   0.14398E+01
   0.61201E+01   0.18714E-01   0.14397E+01
   0.61201E+01   0.18721E-01   0.14397E+01
   0.61201E+01   0.18729E-01   0.14396E+01
   0.61201E+01   0.18736E-01   0.14396E+01
   0.61101E+01   0.18744E-01   0.14395E+01
   0.61101E+01   0.18751E-01   0.14393E+01
   0.61101E+01   0.18759E-01   0.14390E+01
   0.61101E+01   0.18766E-01   0.14389E+01
   0.61101E+01   0.18774E-01   0.14387E+01
   0.61101E+01   0.18781E-01   0.14385E+01
   0.61101E+01   0.18789E-01   0.14385E+01
   0.61101E+01   0.18796E-01   0.14384E+01
   0.61101E+01   0.18804E-01   0.14383E+01
   0.61101E+01   0.18811E-01   0.14382E+01
   0.61101E+01   0.18819E-01   0.14380E+01
   0.61101E+01   0.18826E-01   0.14378E+01
   0.61101E+01   0.18834E-01   0.14377E+01
   0.61101E+01   0.18841E-01   0.14376E+01
   0.61101E+01   0.18849E-01   0.14374E+01
   0.61101E+01   0.18857E-01   0.14374E+01
   0.61101E+01   0.18864E-01   0.14373E+01
   0.61101E+01   0.18872E-01   0.14372E+01
   0.61101E+01   0.18879E-01   0.14371E+01
   0.61101E+01   0.18887E-01   0.14369E+01
   0.61101E+01   0.18894E-01   0.14368E+01
   0.61001E+01   0.18902E-01   0.14367E+01
   0.61001E+01   0.18909E-01   0.14365E+01
   0.61001E+01   0.18917E-01   0.14364E+01
   0.61001E+01   0.18924E-01   0.14363E+01
   0.61001E+01   0.18932E-01   0.14362E+01
   0.61001E+01   0.18940E-01   0.14362E+01
   0.61001E+01   0.18947E-01   0.14359E+01
   0.61001E+01   0.18955E-01   0.14356E+01
   0.61001E+01   0.18962E-01   0.14355E+01
   0.61001E+01   0.18970E-01   0.14354E+01
   0.61001E+01   0.18977E-01   0.14352E+01
   0.61001E+01   0.18985E-01   0.14352E+01
   0.61001E+01   0.18993E-01   0.14349E+01
   0.61001E+01   0.19000E-01   0.14348E+01
   0.61001E+01   0.19008E-01   0.14346E+01
   0.61001E+01   0.19015E-01   0.14345E+01
   0.61001E+01   0.19023E-01   0.14344E+01
   0.60901E+01   0.19031E-01   0.14342E+01
   0.60901E+01   0.19038E-01   0.14341E+01
   0.60901E+01   0.19046E-01   0.14340E+01
   0.60901E+01   0.19053E-01   0.14339E+01
   0.60901E+01   0.19061E-01   0.14338E+01
   0.60901E+01   0.19069E-01   0.14338E+01
   0.60901E+01   0.19076E-01   0.14337E+01
   0.60901E+01   0.19084E-01   0.14334E+01
   0.60901E+01   0.19091E-01   0.14333E+01
   0.60901E+01   0.19099E-01   0.14332E+01
   0.60901E+01   0.19107E-01   0.14331E+01
   0.60901E+01   0.19114E-01   0.14329E+01
   0.60901E+01   0.19122E-01   0.14328E+01
   0.60901E+01   0.19130E-01   0.14326E+01
   0.60901E+01   0.19137E-01   0.14325E+01
   0.60901E+01   0.19145E-01   0.14323E+01
   0.60901E+01   0.19153E-01   0.14323E+01
   0.60901E+01   0.19160E-01   0.14321E+01
   0.60901E+01   0.19168E-01   0.14320E+01
   0.60801E+01   0.19176E-01   0.14318E+01
   0.60801E+01   0.19183E-01   0.14317E+01
   0.60801E+01   0.19191E-01   0.14317E+01
   0.60901E+01   0.19199E-01   0.14317E+01
   0.60801E+01   0.19206E-01   0.14315E+01
   0.60801E+01   0.19214E-01   0.14312E+01
   0.60801E+01   0.19222E-01   0.14310E+01
   0.60801E+01   0.19229E-01   0.14309E+01
   0.60801E+01   0.19237E-01   0.14308E+01
   0.60801E+01   0.19245E-01   0.14307E+01
   0.60801E+01   0.19252E-01   0.14305E+01
   0.60801E+01   0.19260E-01   0.14304E+01
   0.60801E+01   0.19268E-01   0.14302E+01
   0.60801E+01   0.19275E-01   0.14300E+01
   0.60801E+01   0.19283E-01   0.14299E+01
   0.60801E+01   0.19291E-01   0.14299E+01
   0.60801E+01   0.19299E-01   0.14298E+01
   0.60801E+01   0.19306E-01   0.14297E+01
   0.60801E+01   0.19314E-01   0.14297E+01
   0.60801E+01   0.19322E-01   0.14296E+01
   0.60801E+01   0.19329E-01   0.14294E+01
   0.60801E+01   0.19337E-01   0.14293E+01
   0.60801E+01   0.19345E-01   0.14291E+01
   0.60701E+01   0.19353E-01   0.14289E+01
   0.60701E+01   0.19360E-01   0.14288E+01
   0.60701E+01   0.19368E-01   0.14286E+01
   0.60701E+01   0.19376E-01   0.14285E+01
   0.60701E+01   0.19384E-01   0.14283E+01
   0.60701E+01   0.19391E-01   0.14283E+01
   0.60701E+01   0.19399E-01   0.14282E+01
   0.60701E+01   0.19407E-01   0.14280E+01
   0.60701E+01   0.19415E-01   0.14280E+01
   0.60701E+01   0.19422E-01   0.14279E+01
   0.60701E+01   0.19430E-01   0.14277E+01
   0.60701E+01   0.19438E-01   0.14275E+01
   0.60701E+01   0.19446E-01   0.14276E+01
   0.60701E+01   0.19453E-01   0.14274E+01
   0.60701E+01   0.19461E-01   0.14271E+01
   0.60701E+01   0.19469E-01   0.14269E+01
   0.60701E+01   0.19477E-01   0.14268E+01
   0.60701E+01   0.19484E-01   0.14267E+01
   0.60701E+01   0.19492E-01   0.14265E+01
   0.60701E+01   0.19500E-01   0.14265E+01
   0.60701E+01   0.19508E-01   0.14265E+01
   0.60701E+01   0.19516E-01   0.14262E+01
   0.60601E+01   0.19523E-01   0.14261E+01
   0.60601E+01   0.19531E-01   0.14261E+01
   0.60601E+01   0.19539E-01   0.14260E+01
   0.60601E+01   0.19547E-01   0.14258E+01
   0.60601E+01   0.19555E-01   0.14256E+01
   0.60601E+01   0.19562E-01   0.14254E+01
   0.60601E+01   0.19570E-01   0.14253E+01
   0.60601E+01   0.19578E-01   0.14252E+01
   0.60601E+01   0.19586E-01   0.14251E+01
   0.60601E+01   0.19594E-01   0.14250E+01
   0.60601E+01   0.19602E-01   0.14249E+01
   0.60601E+01   0.19609E-01   0.14246E+01
   0.60601E+01   0.19617E-01   0.14247E+01
   0.60601E+01   0.19625E-01   0.14245E+01
   0.60601E+01   0.19633E-01   0.14244E+01
   0.60601E+01   0.19641E-01   0.14243E+01
   0.60601E+01   0.19649E-01   0.14242E+01
   0.60601E+01   0.19656E-01   0.14239E+01
   0.60601E+01   0.19664E-01   0.14238E+01
   0.60501E+01   0.19672E-01   0.14237E+01
   0.60501E+01   0.19680E-01   0.14236E+01
   0.60501E+01   0.19688E-01   0.14235E+01
   0.60501E+01   0.19696E-01   0.14235E+01
   0.60501E+01   0.19704E-01   0.14234E+01
   0.60501E+01   0.19711E-01   0.14233E+01
   0.60501E+01   0.19719E-01   0.14231E+01
   0.60501E+01   0.19727E-01   0.14229E+01
   0.60501E+01   0.19735E-01   0.14227E+01
   0.60501E+01   0.19743E-01   0.14226E+01
   0.60501E+01   0.19751E-01   0.14225E+01
   0.60501E+01   0.19759E-01   0.14224E+01
   0.60501E+01   0.19767E-01   0.14223E+01
   0.60501E+01   0.19775E-01   0.14222E+01
   0.60501E+01   0.19782E-01   0.14221E+01
   0.60501E+01   0.19790E-01   0.14221E+01
   0.60501E+01   0.19798E-01   0.14218E+01
   0.60501E+01   0.19806E-01   0.14216E+01
   0.60501E+01   0.19814E-01   0.14215E+01
   0.60501E+01   0.19822E-01   0.14213E+01
   0.60501E+01   0.19830E-01   0.14212E+01
   0.60501E+01   0.19838E-01   0.14212E+01
   0.60401E+01   0.19846E-01   0.14209E+01
   0.60401E+01   0.19854E-01   0.14208E+01
   0.60401E+01   0.19862E-01   0.14207E+01
   0.60401E+01   0.19870E-01   0.14206E+01
   0.60401E+01   0.19878E-01   0.14206E+01
   0.60401E+01   0.19885E-01   0.14205E+01
   0.60401E+01   0.19893E-01   0.14204E+01
   0.60401E+01   0.19901E-01   0.14204E+01
   0.60401E+01   0.19909E-01   0.14202E+01
   0.60401E+01   0.19917E-01   0.14200E+01
   0.60401E+01   0.19925E-01   0.14198E+01
   0.60401E+01   0.19933E-01   0.14196E+01
   0.60401E+01   0.19941E-01   0.14195E+01
   0.60401E+01   0.19949E-01   0.14195E+01
   0.60401E+01   0.19957E-01   0.14192E+01
   0.60401E+01   0.19965E-01   0.14192E+01
   0.60401E+01   0.19973E-01   0.14190E+01
   0.60401E+01   0.19981E-01   0.14190E+01
   0.60401E+01   0.19989E-01   0.14188E+01
   0.60401E+01   0.19997E-01   0.14188E+01
   0.60401E+01   0.20005E-01   0.14187E+01
   0.60401E+01   0.20013E-01   0.14186E+01
   0.60401E+01   0.20021E-01   0.14186E+01
   0.60401E+01   0.20029E-01   0.14184E+01
   0.60401E+01   0.20037E-01   0.14182E+01
   0.60301E+01   0.20045E-01   0.14180E+01
   0.60301E+01   0.20053E-01   0.14179E+01
   0.60301E+01   0.20061E-01   0.14177E+01
   0.60301E+01   0.20069E-01   0.14176E+01
   0.60301E+01   0.20077E-01   0.14175E+01
   0.60301E+01   0.20085E-01   0.14174E+01
   0.60301E+01   0.20093E-01   0.14174E+01
   0.60301E+01   0.20101E-01   0.14172E+01
   0.60301E+01   0.20109E-01   0.14171E+01
   0.60301E+01   0.20117E-01   0.14170E+01
   0.60301E+01   0.20125E-01   0.14169E+01
   0.60301E+01   0.20133E-01   0.14167E+01
   0.60301E+01   0.20141E-01   0.14166E+01
   0.60301E+01   0.20149E-01   0.14164E+01
   0.60301E+01   0.20157E-01   0.14163E+01
   0.60301E+01   0.20165E-01   0.14161E+01
   0.60301E+01   0.20174E-01   0.14160E+01
   0.60301E+01   0.20182E-01   0.14160E+01
   0.60301E+01   0.20190E-01   0.14158E+01
   0.60201E+01   0.20198E-01   0.14157E+01
   0.60201E+01   0.20206E-01   0.14156E+01
   0.60201E+01   0.20214E-01   0.14154E+01
   0.60201E+01   0.20222E-01   0.14154E+01
   0.60201E+01   0.20230E-01   0.14152E+01
   0.60201E+01   0.20238E-01   0.14151E+01
   0.60201E+01   0.20246E-01   0.14150E+01
   0.60201E+01   0.20254E-01   0.14149E+01
   0.60201E+01   0.20262E-01   0.14148E+01
   0.60201E+01   0.20270E-01   0.14148E+01
   0.60201E+01   0.20279E-01   0.14147E+01
   0.60201E+01   0.20287E-01   0.14146E+01
   0.60201E+01   0.20295E-01   0.14145E+01
   0.60201E+01   0.20303E-01   0.14142E+01
   0.60201E+01   0.20311E-01   0.14141E+01
   0.60201E+01   0.20319E-01   0.14141E+01
   0.60201E+01   0.20327E-01   0.14139E+01
   0.60201E+01   0.20335E-01   0.14139E+01
   0.60201E+01   0.20343E-01   0.14138E+01
   0.60201E+01   0.20352E-01   0.14135E+01
   0.60201E+01   0.20360E-01   0.14133E+01
   0.60201E+01   0.20368E-01   0.14131E+01
   0.60201E+01   0.20376E-01   0.14130E+01
   0.60201E+01   0.20384E-01   0.14130E+01
   0.60201E+01   0.20392E-01   0.14130E+01
   0.60101E+01   0.20400E-01   0.14127E+01
   0.60101E+01   0.20409E-01   0.14127E+01
   0.60101E+01   0.20417E-01   0.14125E+01
   0.60101E+01   0.20425E-01   0.14124E+01
   0.60101E+01   0.20433E-01   0.14123E+01
   0.60101E+01   0.20441E-01   0.14122E+01
   0.60101E+01   0.20449E-01   0.14119E+01
   0.60101E+01   0.20458E-01   0.14118E+01
   0.60101E+01   0.20466E-01   0.14116E+01
   0.60101E+01   0.20474E-01   0.14116E+01
   0.60101E+01   0.20482E-01   0.14114E+01
   0.60101E+01   0.20490E-01   0.14113E+01
   0.60101E+01   0.20498E-01   0.14113E+01
   0.60101E+01   0.20507E-01   0.14112E+01
   0.60101E+01   0.20515E-01   0.14112E+01
   0.60101E+01   0.20523E-01   0.14110E+01
   0.60101E+01   0.20531E-01   0.14110E+01
   0.60101E+01   0.20539E-01   0.14108E+01
   0.60101E+01   0.20548E-01   0.14106E+01
   0.60101E+01   0.20556E-01   0.14104E+01
   0.60101E+01   0.20564E-01   0.14103E+01
   0.60101E+01   0.20572E-01   0.14102E+01
   0.60101E+01   0.20581E-01   0.14100E+01
   0.60001E+01   0.20589E-01   0.14099E+01
   0.60001E+01   0.20597E-01   0.14098E+01
   0.60001E+01   0.20605E-01   0.14097E+01
   0.60001E+01   0.20613E-01   0.14096E+01
   0.60001E+01   0.20622E-01   0.14095E+01
   0.60001E+01   0.20630E-01   0.14094E+01
   0.60001E+01   0.20638E-01   0.14093E+01
   0.60001E+01   0.20646E-01   0.14092E+01
   0.60001E+01   0.20655E-01   0.14089E+01
   0.60001E+01   0.20663E-01   0.14088E+01
   0.60001E+01   0.20671E-01   0.14086E+01
   0.60001E+01   0.20679E-01   0.14085E+01
   0.60001E+01   0.20688E-01   0.14084E+01
   0.60001E+01   0.20696E-01   0.14083E+01
   0.60001E+01   0.20704E-01   0.14081E+01
   0.60001E+01   0.20712E-01   0.14080E+01
   0.60001E+01   0.20721E-01   0.14079E+01
   0.60001E+01   0.20729E-01   0.14079E+01
   0.60001E+01   0.20737E-01   0.14078E+01
   0.60001E+01   0.20746E-01   0.14076E+01
   0.60001E+01   0.20754E-01   0.14076E+01
   0.60001E+01   0.20762E-01   0.14076E+01
   0.60001E+01   0.20770E-01   0.14073E+01
   0.59901E+01   0.20779E-01   0.14072E+01
   0.60001E+01   0.20787E-01   0.14071E+01
   0.59901E+01   0.20795E-01   0.14069E+01
   0.59901E+01   0.20804E-01   0.14068E+01
   0.59901E+01   0.20812E-01   0.14067E+01
   0.59901E+01   0.20820E-01   0.14066E+01
   0.59901E+01   0.20829E-01   0.14064E+01
   0.59901E+01   0.20837E-01   0.14063E+01
   0.59901E+01   0.20845E-01   0.14062E+01
   0.59901E+01   0.20854E-01   0.14061E+01
   0.59901E+01   0.20862E-01   0.14060E+01
   0.59901E+01   0.20870E-01   0.14059E+01
   0.59901E+01   0.20879E-01   0.14059E+01
   0.59901E+01   0.20887E-01   0.14056E+01
   0.59901E+01   0.20895E-01   0.14053E+01
   0.59901E+01   0.20904E-01   0.14052E+01
   0.59901E+01   0.20912E-01   0.14052E+01
   0.59901E+01   0.20920E-01   0.14051E+01
   0.59901E+01   0.20929E-01   0.14049E+01
   0.59901E+01   0.20937E-01   0.14049E+01
   0.59901E+01   0.20945E-01   0.14048E+01
   0.59901E+01   0.20954E-01   0.14047E+01
   0.59801E+01   0.20962E-01   0.14045E+01
   0.59801E+01   0.20971E-01   0.14044E+01
   0.59801E+01   0.20979E-01   0.14043E+01
   0.59801E+01   0.20987E-01   0.14042E+01
   0.59801E+01   0.20996E-01   0.14040E+01
   0.59801E+01   0.21004E-01   0.14039E+01
   0.59801E+01   0.21013E-01   0.14038E+01
   0.59801E+01   0.21021E-01   0.14036E+01
   0.59801E+01   0.21029E-01   0.14035E+01
   0.59801E+01   0.21038E-01   0.14034E+01
   0.59801E+01   0.21046E-01   0.14033E+01
   0.59801E+01   0.21055E-01   0.14032E+01
   0.59801E+01   0.21063E-01   0.14031E+01
   0.59801E+01   0.21071E-01   0.14030E+01
   0.59801E+01   0.21080E-01   0.14029E+01
   0.59801E+01   0.21088E-01   0.14026E+01
   0.59801E+01   0.21097E-01   0.14024E+01
   0.59801E+01   0.21105E-01   0.14023E+01
   0.59801E+01   0.21114E-01   0.14024E+01
   0.59801E+01   0.21122E-01   0.14022E+01
   0.59801E+01   0.21130E-01   0.14021E+01
   0.59801E+01   0.21139E-01   0.14019E+01
   0.59701E+01   0.21147E-01   0.14017E+01
   0.59701E+01   0.21156E-01   0.14017E+01
   0.59801E+01   0.21164E-01   0.14016E+01
   0.59701E+01   0.21173E-01   0.14015E+01
   0.59701E+01   0.21181E-01   0.14014E+01
   0.59701E+01   0.21190E-01   0.14013E+01
   0.59701E+01   0.21198E-01   0.14012E+01
   0.59701E+01   0.21206E-01   0.14010E+01
   0.59701E+01   0.21215E-01   0.14009E+01
   0.59701E+01   0.21223E-01   0.14008E+01
   0.59701E+01   0.21232E-01   0.14005E+01
   0.59701E+01   0.21240E-01   0.14004E+01
   0.59701E+01   0.21249E-01   0.14003E+01
   0.59701E+01   0.21257E-01   0.14002E+01
   0.59701E+01   0.21266E-01   0.14000E+01
   0.59701E+01   0.21274E-01   0.13999E+01
   0.59701E+01   0.21283E-01   0.13998E+01
   0.59701E+01   0.21291E-01   0.13996E+01
   0.59701E+01   0.21300E-01   0.13996E+01
   0.59701E+01   0.21308E-01   0.13996E+01
   0.59701E+01   0.21317E-01   0.13995E+01
   0.59701E+01   0.21325E-01   0.13994E+01
   0.59701E+01   0.21334E-01   0.13992E+01
   0.59701E+01   0.21342E-01   0.13991E+01
   0.59701E+01   0.21351E-01   0.13989E+01
   0.59701E+01   0.21360E-01   0.13988E+01
   0.59701E+01   0.21368E-01   0.13986E+01
   0.59601E+01   0.21377E-01   0.13985E+01
   0.59601E+01   0.21385E-01   0.13984E+01
   0.59601E+01   0.21394E-01   0.13983E+01
   0.59601E+01   0.21402E-01   0.13982E+01
   0.59601E+01   0.21411E-01   0.13980E+01
   0.59601E+01   0.21419E-01   0.13979E+01
   0.59601E+01   0.21428E-01   0.13978E+01
   0.59601E+01   0.21436E-01   0.13978E+01
   0.59601E+01   0.21445E-01   0.13976E+01
   0.59601E+01   0.21454E-01   0.13975E+01
   0.59601E+01   0.21462E-01   0.13974E+01
   0.59601E+01   0.21471E-01   0.13973E+01
   0.59601E+01   0.21479E-01   0.13971E+01
   0.59601E+01   0.21488E-01   0.13969E+01
   0.59601E+01   0.21496E-01   0.13968E+01
   0.59601E+01   0.21505E-01   0.13967E+01
   0.59601E+01   0.21514E-01   0.13965E+01
   0.59601E+01   0.21522E-01   0.13963E+01
   0.59601E+01   0.21531E-01   0.13963E+01
   0.59601E+01   0.21539E-01   0.13962E+01
   0.59601E+01   0.21548E-01   0.13961E+01
   0.59601E+01   0.21557E-01   0.13960E+01
   0.59601E+01   0.21565E-01   0.13959E+01
   0.59601E+01   0.21574E-01   0.13957E+01
   0.59501E+01   0.21583E-01   0.13956E+01
   0.59501E+01   0.21591E-01   0.13955E+01
   0.59601E+01   0.21600E-01   0.13954E+01
   0.59501E+01   0.21608E-01   0.13954E+01
   0.59501E+01   0.21617E-01   0.13952E+01
   0.59501E+01   0.21626E-01   0.13951E+01
   0.59501E+01   0.21634E-01   0.13949E+01
   0.59501E+01   0.21643E-01   0.13949E+01
   0.59501E+01   0.21652E-01   0.13947E+01
   0.59501E+01   0.21660E-01   0.13946E+01
   0.59501E+01   0.21669E-01   0.13945E+01
   0.59501E+01   0.21678E-01   0.13945E+01
   0.59501E+01   0.21686E-01   0.13944E+01
   0.59501E+01   0.21695E-01   0.13940E+01
   0.59501E+01   0.21704E-01   0.13939E+01
   0.59501E+01   0.21712E-01   0.13937E+01
   0.59501E+01   0.21721E-01   0.13936E+01
   0.59501E+01   0.21730E-01   0.13935E+01
   0.59501E+01   0.21738E-01   0.13934E+01
   0.59501E+01   0.21747E-01   0.13933E+01
   0.59501E+01   0.21756E-01   0.13932E+01
   0.59501E+01   0.21764E-01   0.13930E+01
   0.59501E+01   0.21773E-01   0.13928E+01
   0.59401E+01   0.21782E-01   0.13928E+01
   0.59401E+01   0.21790E-01   0.13927E+01
   0.59401E+01   0.21799E-01   0.13927E+01
   0.59401E+01   0.21808E-01   0.13927E+01
   0.59401E+01   0.21817E-01   0.13923E+01
   0.59401E+01   0.21825E-01   0.13922E+01
   0.59401E+01   0.21834E-01   0.13921E+01
   0.59401E+01   0.21843E-01   0.13919E+01
   0.59401E+01   0.21851E-01   0.13918E+01
   0.59401E+01   0.21860E-01   0.13917E+01
   0.59401E+01   0.21869E-01   0.13917E+01
   0.59401E+01   0.21878E-01   0.13916E+01
   0.59401E+01   0.21886E-01   0.13915E+01
   0.59401E+01   0.21895E-01   0.13914E+01
   0.59401E+01   0.21904E-01   0.13913E+01
   0.59401E+01   0.21913E-01   0.13912E+01
   0.59401E+01   0.21921E-01   0.13912E+01
   0.59401E+01   0.21930E-01   0.13911E+01
   0.59401E+01   0.21939E-01   0.13910E+01
   0.59401E+01   0.21948E-01   0.13908E+01
   0.59401E+01   0.21956E-01   0.13906E+01
   0.59401E+01   0.21965E-01   0.13905E+01
   0.59401E+01   0.21974E-01   0.13903E+01
   0.59301E+01   0.21983E-01   0.13900E+01
   0.59301E+01   0.21992E-01   0.13899E+01
   0.59301E+01   0.22000E-01   0.13899E+01
   0.59301E+01   0.22009E-01   0.13898E+01
   0.59301E+01   0.22018E-01   0.13896E+01
   0.59301E+01   0.22027E-01   0.13896E+01
   0.59301E+01   0.22036E-01   0.13894E+01
   0.59301E+01   0.22044E-01   0.13893E+01
   0.59301E+01   0.22053E-01   0.13892E+01
   0.59301E+01   0.22062E-01   0.13892E+01
   0.59301E+01   0.22071E-01   0.13892E+01
   0.59301E+01   0.22080E-01   0.13890E+01
   0.59301E+01   0.22088E-01   0.13888E+01
   0.59301E+01   0.22097E-01   0.13885E+01
   0.59301E+01   0.22106E-01   0.13885E+01
   0.59301E+01   0.22115E-01   0.13883E+01
   0.59301E+01   0.22124E-01   0.13881E+01
   0.59301E+01   0.22133E-01   0.13880E+01
   0.59301E+01   0.22141E-01   0.13879E+01
   0.59301E+01   0.22150E-01   0.13879E+01
   0.59301E+01   0.22159E-01   0.13878E+01
   0.59301E+01   0.22168E-01   0.13876E+01
   0.59301E+01   0.22177E-01   0.13876E+01
   0.59301E+01   0.22186E-01   0.13876E+01
   0.59301E+01   0.22195E-01   0.13876E+01
   0.59301E+01   0.22203E-01   0.13875E+01
   0.59301E+01   0.22212E-01   0.13875E+01
   0.59301E+01   0.22221E-01   0.13873E+01
   0.59301E+01   0.22230E-01   0.13872E+01
   0.59301E+01   0.22239E-01   0.13870E+01
   0.59201E+01   0.22248E-01   0.13868E+01
   0.59201E+01   0.22257E-01   0.13866E+01
   0.59201E+01   0.22266E-01   0.13864E+01
   0.59201E+01   0.22275E-01   0.13862E+01
   0.59201E+01   0.22283E-01   0.13861E+01
   0.59201E+01   0.22292E-01   0.13860E+01
   0.59201E+01   0.22301E-01   0.13861E+01
   0.59201E+01   0.22310E-01   0.13859E+01
   0.59201E+01   0.22319E-01   0.13857E+01
   0.59201E+01   0.22328E-01   0.13857E+01
   0.59201E+01   0.22337E-01   0.13856E+01
   0.59201E+01   0.22346E-01   0.13855E+01
   0.59201E+01   0.22355E-01   0.13853E+01
   0.59201E+01   0.22364E-01   0.13851E+01
   0.59201E+01   0.22373E-01   0.13850E+01
   0.59201E+01   0.22382E-01   0.13848E+01
   0.59201E+01   0.22391E-01   0.13847E+01
   0.59201E+01   0.22399E-01   0.13845E+01
   0.59201E+01   0.22408E-01   0.13845E+01
   0.59201E+01   0.22417E-01   0.13845E+01
   0.59201E+01   0.22426E-01   0.13843E+01
   0.59201E+01   0.22435E-01   0.13841E+01
   0.59101E+01   0.22444E-01   0.13840E+01
   0.59101E+01   0.22453E-01   0.13839E+01
   0.59101E+01   0.22462E-01   0.13838E+01
   0.59101E+01   0.22471E-01   0.13838E+01
   0.59101E+01   0.22480E-01   0.13838E+01
   0.59201E+01   0.22489E-01   0.13836E+01
   0.59101E+01   0.22498E-01   0.13836E+01
   0.59101E+01   0.22507E-01   0.13835E+01
   0.59101E+01   0.22516E-01   0.13834E+01
   0.59101E+01   0.22525E-01   0.13833E+01
   0.59101E+01   0.22534E-01   0.13832E+01
   0.59101E+01   0.22543E-01   0.13830E+01
   0.59101E+01   0.22552E-01   0.13830E+01
   0.59101E+01   0.22561E-01   0.13828E+01
   0.59101E+01   0.22570E-01   0.13826E+01
   0.59101E+01   0.22579E-01   0.13825E+01
   0.59101E+01   0.22588E-01   0.13823E+01
   0.59101E+01   0.22597E-01   0.13823E+01
   0.59101E+01   0.22606E-01   0.13821E+01
   0.59101E+01   0.22615E-01   0.13820E+01
   0.59101E+01   0.22624E-01   0.13820E+01
   0.59101E+01   0.22633E-01   0.13819E+01
   0.59101E+01   0.22642E-01   0.13816E+01
   0.59101E+01   0.22651E-01   0.13816E+01
   0.59101E+01   0.22660E-01   0.13815E+01
   0.59101E+01   0.22670E-01   0.13813E+01
   0.59101E+01   0.22679E-01   0.13811E+01
   0.59101E+01   0.22688E-01   0.13811E+01
   0.59001E+01   0.22697E-01   0.13809E+01
   0.59001E+01   0.22706E-01   0.13807E+01
   0.59001E+01   0.22715E-01   0.13808E+01
   0.59001E+01   0.22724E-01   0.13806E+01
   0.59001E+01   0.22733E-01   0.13806E+01
   0.59001E+01   0.22742E-01   0.13804E+01
   0.59001E+01   0.22751E-01   0.13803E+01
   0.59001E+01   0.22760E-01   0.13802E+01
   0.59001E+01   0.22769E-01   0.13801E+01
   0.59001E+01   0.22778E-01   0.13801E+01
   0.59001E+01   0.22788E-01   0.13799E+01
   0.59001E+01   0.22797E-01   0.13799E+01
   0.59001E+01   0.22806E-01   0.13798E+01
   0.59001E+01   0.22815E-01   0.13797E+01
   0.59001E+01   0.22824E-01   0.13796E+01
   0.59001E+01   0.22833E-01   0.13794E+01
   0.59001E+01   0.22842E-01   0.13793E+01
   0.59001E+01   0.22851E-01   0.13791E+01
   0.59001E+01   0.22860E-01   0.13792E+01
   0.59001E+01   0.22870E-01   0.13791E+01
   0.59001E+01   0.22879E-01   0.13789E+01
   0.59001E+01   0.22888E-01   0.13787E+01
   0.59001E+01   0.22897E-01   0.13786E+01
   0.59001E+01   0.22906E-01   0.13785E+01
   0.59001E+01   0.22915E-01   0.13784E+01
   0.59001E+01   0.22925E-01   0.13783E+01
   0.59001E+01   0.22934E-01   0.13781E+01
   0.59001E+01   0.22943E-01   0.13781E+01
   0.58901E+01   0.22952E-01   0.13780E+01
   0.58901E+01   0.22961E-01   0.13779E+01
   0.58901E+01   0.22970E-01   0.13778E+01
   0.58901E+01   0.22980E-01   0.13776E+01
   0.58901E+01   0.22989E-01   0.13775E+01
   0.58901E+01   0.22998E-01   0.13773E+01
   0.58901E+01   0.23007E-01   0.13772E+01
   0.58901E+01   0.23016E-01   0.13770E+01
   0.58901E+01   0.23025E-01   0.13769E+01
   0.58901E+01   0.23035E-01   0.13767E+01
   0.58901E+01   0.23044E-01   0.13766E+01
   0.58901E+01   0.23053E-01   0.13765E+01
   0.58901E+01   0.23062E-01   0.13765E+01
   0.58901E+01   0.23072E-01   0.13764E+01
   0.58901E+01   0.23081E-01   0.13762E+01
   0.58901E+01   0.23090E-01   0.13761E+01
   0.58901E+01   0.23099E-01   0.13761E+01
   0.58901E+01   0.23108E-01   0.13759E+01
   0.58901E+01   0.23118E-01   0.13758E+01
   0.58901E+01   0.23127E-01   0.13758E+01
   0.58901E+01   0.23136E-01   0.13756E+01
   0.58901E+01   0.23145E-01   0.13756E+01
   0.58901E+01   0.23155E-01   0.13755E+01
   0.58901E+01   0.23164E-01   0.13752E+01
   0.58901E+01   0.23173E-01   0.13751E+01
   0.58901E+01   0.23182E-01   0.13749E+01
   0.58901E+01   0.23192E-01   0.13749E+01
   0.58801E+01   0.23201E-01   0.13747E+01
   0.58801E+01   0.23210E-01   0.13746E+01
   0.58801E+01   0.23219E-01   0.13744E+01
   0.58801E+01   0.23229E-01   0.13744E+01
   0.58801E+01   0.23238E-01   0.13743E+01
   0.58801E+01   0.23247E-01   0.13741E+01
   0.58801E+01   0.23257E-01   0.13740E+01
   0.58801E+01   0.23266E-01   0.13739E+01
   0.58801E+01   0.23275E-01   0.13740E+01
   0.58801E+01   0.23284E-01   0.13737E+01
   0.58801E+01   0.23294E-01   0.13736E+01
   0.58801E+01   0.23303E-01   0.13735E+01
   0.58801E+01   0.23312E-01   0.13732E+01
   0.58801E+01   0.23322E-01   0.13731E+01
   0.58801E+01   0.23331E-01   0.13730E+01
   0.58801E+01   0.23340E-01   0.13729E+01
   0.58801E+01   0.23350E-01   0.13728E+01
   0.58801E+01   0.23359E-01   0.13726E+01
   0.58801E+01   0.23368E-01   0.13726E+01
   0.58801E+01   0.23378E-01   0.13725E+01
   0.58801E+01   0.23387E-01   0.13724E+01
   0.58801E+01   0.23396E-01   0.13723E+01
   0.58801E+01   0.23406E-01   0.13722E+01
   0.58801E+01   0.23415E-01   0.13720E+01
   0.58801E+01   0.23424E-01   0.13720E+01
   0.58801E+01   0.23434E-01   0.13718E+01
   0.58801E+01   0.23443E-01   0.13717E+01
   0.58801E+01   0.23453E-01   0.13716E+01
   0.58801E+01   0.23462E-01   0.13716E+01
   0.58801E+01   0.23471E-01   0.13714E+01
   0.58701E+01   0.23481E-01   0.13713E+01
   0.58701E+01   0.23490E-01   0.13713E+01
   0.58701E+01   0.23499E-01   0.13711E+01
   0.58701E+01   0.23509E-01   0.13709E+01
   0.58701E+01   0.23518E-01   0.13707E+01
   0.58701E+01   0.23528E-01   0.13706E+01
   0.58701E+01   0.23537E-01   0.13706E+01
   0.58701E+01   0.23546E-01   0.13704E+01
   0.58701E+01   0.23556E-01   0.13704E+01
   0.58701E+01   0.23565E-01   0.13703E+01
   0.58701E+01   0.23575E-01   0.13702E+01
   0.58701E+01   0.23584E-01   0.13700E+01
   0.58701E+01   0.23593E-01   0.13699E+01
   0.58701E+01   0.23603E-01   0.13698E+01
   0.58701E+01   0.23612E-01   0.13697E+01
   0.58701E+01   0.23622E-01   0.13696E+01
   0.58701E+01   0.23631E-01   0.13695E+01
   0.58701E+01   0.23641E-01   0.13693E+01
   0.58701E+01   0.23650E-01   0.13693E+01
   0.58701E+01   0.23660E-01   0.13692E+01
   0.58701E+01   0.23669E-01   0.13692E+01
   0.58701E+01   0.23678E-01   0.13691E+01
   0.58701E+01   0.23688E-01   0.13689E+01
   0.58601E+01   0.23697E-01   0.13688E+01
   0.58601E+01   0.23707E-01   0.13686E+01
   0.58601E+01   0.23716E-01   0.13685E+01
   0.58601E+01   0.23726E-01   0.13684E+01
   0.58601E+01   0.23735E-01   0.13684E+01
   0.58601E+01   0.23745E-01   0.13683E+01
   0.58601E+01   0.23754E-01   0.13683E+01
   0.58601E+01   0.23764E-01   0.13680E+01
   0.58601E+01   0.23773E-01   0.13679E+01
   0.58601E+01   0.23783E-01   0.13677E+01
   0.58601E+01   0.23792E-01   0.13677E+01
   0.58601E+01   0.23802E-01   0.13676E+01
   0.58601E+01   0.23811E-01   0.13675E+01
   0.58601E+01   0.23821E-01   0.13675E+01
   0.58601E+01   0.23830E-01   0.13674E+01
   0.58601E+01   0.23840E-01   0.13671E+01
   0.58601E+01   0.23849E-01   0.13671E+01
   0.58601E+01   0.23859E-01   0.13670E+01
   0.58601E+01   0.23868E-01   0.13668E+01
   0.58601E+01   0.23878E-01   0.13667E+01
   0.58601E+01   0.23887E-01   0.13666E+01
   0.58601E+01   0.23897E-01   0.13665E+01
   0.58601E+01   0.23907E-01   0.13664E+01
   0.58601E+01   0.23916E-01   0.13663E+01
   0.58601E+01   0.23926E-01   0.13662E+01
   0.58601E+01   0.23935E-01   0.13661E+01
   0.58601E+01   0.23945E-01   0.13661E+01
   0.58501E+01   0.23954E-01   0.13660E+01
   0.58501E+01   0.23964E-01   0.13660E+01
   0.58501E+01   0.23974E-01   0.13658E+01
   0.58501E+01   0.23983E-01   0.13656E+01
   0.58501E+01   0.23993E-01   0.13655E+01
   0.58601E+01   0.24002E-01   0.13654E+01
   0.58501E+01   0.24012E-01   0.13653E+01
   0.58501E+01   0.24021E-01   0.13650E+01
   0.58501E+01   0.24031E-01   0.13648E+01
   0.58501E+01   0.24041E-01   0.13648E+01
   0.58501E+01   0.24050E-01   0.13647E+01
   0.58501E+01   0.24060E-01   0.13646E+01
   0.58501E+01   0.24069E-01   0.13645E+01
   0.58501E+01   0.24079E-01   0.13644E+01
   0.58501E+01   0.24089E-01   0.13642E+01
   0.58501E+01   0.24098E-01   0.13642E+01
   0.58501E+01   0.24108E-01   0.13641E+01
   0.58501E+01   0.24118E-01   0.13640E+01
   0.58501E+01   0.24127E-01   0.13638E+01
   0.58501E+01   0.24137E-01   0.13637E+01
   0.58501E+01   0.24147E-01   0.13636E+01
   0.58501E+01   0.24156E-01   0.13635E+01
   0.58501E+01   0.24166E-01   0.13634E+01
   0.58501E+01   0.24175E-01   0.13634E+01
   0.58501E+01   0.24185E-01   0.13632E+01
   0.58501E+01   0.24195E-01   0.13630E+01
   0.58501E+01   0.24204E-01   0.13629E+01
   0.58501E+01   0.24214E-01   0.13628E+01
   0.58501E+01   0.24224E-01   0.13626E+01
   0.58501E+01   0.24233E-01   0.13625E+01
   0.58401E+01   0.24243E-01   0.13623E+01
   0.58401E+01   0.24253E-01   0.13622E+01
   0.58401E+01   0.24263E-01   0.13622E+01
   0.58401E+01   0.24272E-01   0.13621E+01
   0.58401E+01   0.24282E-01   0.13621E+01
   0.58401E+01   0.24292E-01   0.13618E+01
   0.58401E+01   0.24301E-01   0.13617E+01
   0.58401E+01   0.24311E-01   0.13616E+01
   0.58401E+01   0.24321E-01   0.13615E+01
   0.58401E+01   0.24330E-01   0.13614E+01
   0.58401E+01   0.24340E-01   0.13613E+01
   0.58401E+01   0.24350E-01   0.13611E+01
   0.58401E+01   0.24360E-01   0.13610E+01
   0.58401E+01   0.24369E-01   0.13610E+01
   0.58401E+01   0.24379E-01   0.13608E+01
   0.58401E+01   0.24389E-01   0.13607E+01
   0.58401E+01   0.24399E-01   0.13607E+01
   0.58401E+01   0.24408E-01   0.13604E+01
   0.58401E+01   0.24418E-01   0.13603E+01
   0.58401E+01   0.24428E-01   0.13603E+01
   0.58401E+01   0.24438E-01   0.13602E+01
   0.58401E+01   0.24447E-01   0.13601E+01
   0.58401E+01   0.24457E-01   0.13600E+01
   0.58401E+01   0.24467E-01   0.13598E+01
   0.58401E+01   0.24477E-01   0.13598E+01
   0.58401E+01   0.24487E-01   0.13597E+01
   0.58401E+01   0.24496E-01   0.13597E+01
   0.58401E+01   0.24506E-01   0.13595E+01
   0.58401E+01   0.24516E-01   0.13594E+01
   0.58401E+01   0.24526E-01   0.13594E+01
   0.58401E+01   0.24535E-01   0.13594E+01
   0.58401E+01   0.24545E-01   0.13593E+01
   0.58401E+01   0.24555E-01   0.13592E+01
   0.58301E+01   0.24565E-01   0.13589E+01
   0.58401E+01   0.24575E-01   0.13587E+01
   0.58301E+01   0.24585E-01   0.13587E+01
   0.58301E+01   0.24594E-01   0.13584E+01
   0.58301E+01   0.24604E-01   0.13584E+01
   0.58301E+01   0.24614E-01   0.13583E+01
   0.58301E+01   0.24624E-01   0.13582E+01
   0.58301E+01   0.24634E-01   0.13581E+01
   0.58301E+01   0.24644E-01   0.13580E+01
   0.58301E+01   0.24653E-01   0.13579E+01
   0.58301E+01   0.24663E-01   0.13579E+01
   0.58301E+01   0.24673E-01   0.13578E+01
   0.58301E+01   0.24683E-01   0.13578E+01
   0.58301E+01   0.24693E-01   0.13577E+01
   0.58301E+01   0.24703E-01   0.13574E+01
   0.58301E+01   0.24713E-01   0.13573E+01
   0.58301E+01   0.24722E-01   0.13572E+01
   0.58301E+01   0.24732E-01   0.13571E+01
   0.58301E+01   0.24742E-01   0.13570E+01
   0.58301E+01   0.24752E-01   0.13569E+01
   0.58301E+01   0.24762E-01   0.13569E+01
   0.58301E+01   0.24772E-01   0.13567E+01
   0.58301E+01   0.24782E-01   0.13566E+01
   0.58301E+01   0.24792E-01   0.13563E+01
   0.58201E+01   0.24802E-01   0.13561E+01
   0.58201E+01   0.24811E-01   0.13560E+01
   0.58201E+01   0.24821E-01   0.13560E+01
   0.58201E+01   0.24831E-01   0.13559E+01
   0.58201E+01   0.24841E-01   0.13559E+01
   0.58201E+01   0.24851E-01   0.13557E+01
   0.58201E+01   0.24861E-01   0.13557E+01
   0.58201E+01   0.24871E-01   0.13556E+01
   0.58201E+01   0.24881E-01   0.13555E+01
   0.58201E+01   0.24891E-01   0.13554E+01
   0.58201E+01   0.24901E-01   0.13553E+01
   0.58201E+01   0.24911E-01   0.13552E+01
   0.58201E+01   0.24921E-01   0.13551E+01
   0.58201E+01   0.24931E-01   0.13549E+01
   0.58201E+01   0.24941E-01   0.13548E+01
   0.58201E+01   0.24951E-01   0.13546E+01
   0.58201E+01   0.24961E-01   0.13545E+01
   0.58201E+01   0.24971E-01   0.13544E+01
   0.58201E+01   0.24981E-01   0.13542E+01
   0.58201E+01   0.24991E-01   0.13541E+01
   0.58201E+01   0.25000E-01   0.13539E+01
   0.58201E+01   0.25010E-01   0.13539E+01
   0.58201E+01   0.25020E-01   0.13536E+01
   0.58201E+01   0.25030E-01   0.13536E+01
   0.58201E+01   0.25040E-01   0.13535E+01
   0.58201E+01   0.25050E-01   0.13534E+01
   0.58201E+01   0.25060E-01   0.13534E+01
   0.58201E+01   0.25071E-01   0.13533E+01
   0.58201E+01   0.25081E-01   0.13532E+01
   0.58201E+01   0.25091E-01   0.13531E+01
   0.58201E+01   0.25101E-01   0.13530E+01
   0.58201E+01   0.25111E-01   0.13530E+01
   0.58101E+01   0.25121E-01   0.13527E+01
   0.58101E+01   0.25131E-01   0.13525E+01
   0.58101E+01   0.25141E-01   0.13524E+01
   0.58101E+01   0.25151E-01   0.13522E+01
   0.58101E+01   0.25161E-01   0.13521E+01
   0.58101E+01   0.25171E-01   0.13520E+01
   0.58101E+01   0.25181E-01   0.13520E+01
   0.58101E+01   0.25191E-01   0.13519E+01
   0.58101E+01   0.25201E-01   0.13518E+01
   0.58101E+01   0.25211E-01   0.13516E+01
   0.58101E+01   0.25221E-01   0.13515E+01
   0.58101E+01   0.25231E-01   0.13514E+01
   0.58101E+01   0.25241E-01   0.13514E+01
   0.58101E+01   0.25251E-01   0.13513E+01
   0.58101E+01   0.25262E-01   0.13513E+01
   0.58101E+01   0.25272E-01   0.13512E+01
   0.58101E+01   0.25282E-01   0.13511E+01
   0.58101E+01   0.25292E-01   0.13511E+01
   0.58101E+01   0.25302E-01   0.13510E+01
   0.58101E+01   0.25312E-01   0.13509E+01
   0.58101E+01   0.25322E-01   0.13509E+01
   0.58101E+01   0.25332E-01   0.13509E+01
   0.58101E+01   0.25342E-01   0.13507E+01
   0.58101E+01   0.25353E-01   0.13506E+01
   0.58101E+01   0.25363E-01   0.13504E+01
   0.58101E+01   0.25373E-01   0.13503E+01
   0.58101E+01   0.25383E-01   0.13500E+01
   0.58101E+01   0.25393E-01   0.13500E+01
   0.58101E+01   0.25403E-01   0.13499E+01
   0.58101E+01   0.25413E-01   0.13497E+01
   0.58101E+01   0.25424E-01   0.13495E+01
   0.58001E+01   0.25434E-01   0.13493E+01
   0.58001E+01   0.25444E-01   0.13493E+01
   0.58001E+01   0.25454E-01   0.13491E+01
   0.58001E+01   0.25464E-01   0.13491E+01
   0.58001E+01   0.25474E-01   0.13490E+01
   0.58001E+01   0.25485E-01   0.13489E+01
   0.58001E+01   0.25495E-01   0.13488E+01
   0.58001E+01   0.25505E-01   0.13488E+01
   0.58001E+01   0.25515E-01   0.13487E+01
   0.58001E+01   0.25525E-01   0.13487E+01
   0.58001E+01   0.25535E-01   0.13486E+01
   0.58001E+01   0.25546E-01   0.13486E+01
   0.58001E+01   0.25556E-01   0.13484E+01
   0.58001E+01   0.25566E-01   0.13482E+01
   0.58001E+01   0.25576E-01   0.13481E+01
   0.58001E+01   0.25587E-01   0.13479E+01
   0.58001E+01   0.25597E-01   0.13478E+01
   0.58001E+01   0.25607E-01   0.13475E+01
   0.58001E+01   0.25617E-01   0.13474E+01
   0.58001E+01   0.25627E-01   0.13473E+01
   0.58001E+01   0.25638E-01   0.13472E+01
   0.58001E+01   0.25648E-01   0.13471E+01
   0.58001E+01   0.25658E-01   0.13471E+01
   0.58001E+01   0.25668E-01   0.13471E+01
   0.58001E+01   0.25679E-01   0.13470E+01
   0.58001E+01   0.25689E-01   0.13469E+01
   0.58001E+01   0.25699E-01   0.13468E+01
   0.58001E+01   0.25709E-01   0.13467E+01
   0.58001E+01   0.25720E-01   0.13466E+01
   0.58001E+01   0.25730E-01   0.13464E+01
   0.58001E+01   0.25740E-01   0.13463E+01
   0.58001E+01   0.25751E-01   0.13462E+01
   0.58001E+01   0.25761E-01   0.13461E+01
   0.57901E+01   0.25771E-01   0.13460E+01
   0.58001E+01   0.25781E-01   0.13459E+01
   0.57901E+01   0.25792E-01   0.13456E+01
   0.57901E+01   0.25802E-01   0.13455E+01
   0.57901E+01   0.25812E-01   0.13454E+01
   0.57901E+01   0.25823E-01   0.13452E+01
   0.57901E+01   0.25833E-01   0.13451E+01
   0.57901E+01   0.25843E-01   0.13450E+01
   0.57901E+01   0.25854E-01   0.13450E+01
   0.57901E+01   0.25864E-01   0.13449E+01
   0.57901E+01   0.25874E-01   0.13448E+01
   0.57901E+01   0.25885E-01   0.13447E+01
   0.57901E+01   0.25895E-01   0.13445E+01
   0.57901E+01   0.25905E-01   0.13444E+01
   0.57901E+01   0.25916E-01   0.13443E+01
   0.57901E+01   0.25926E-01   0.13442E+01
   0.57901E+01   0.25936E-01   0.13442E+01
   0.57901E+01   0.25947E-01   0.13441E+01
   0.57901E+01   0.25957E-01   0.13439E+01
   0.57901E+01   0.25968E-01   0.13438E+01
   0.57901E+01   0.25978E-01   0.13437E+01
   0.57901E+01   0.25988E-01   0.13436E+01
   0.57901E+01   0.25999E-01   0.13436E+01
   0.57901E+01   0.26009E-01   0.13434E+01
   0.57901E+01   0.26019E-01   0.13434E+01
   0.57901E+01   0.26030E-01   0.13433E+01
   0.57901E+01   0.26040E-01   0.13432E+01
   0.57901E+01   0.26051E-01   0.13432E+01
   0.57901E+01   0.26061E-01   0.13430E+01
   0.57901E+01   0.26071E-01   0.13429E+01
   0.57901E+01   0.26082E-01   0.13429E+01
   0.57901E+01   0.26092E-01   0.13428E+01
   0.57901E+01   0.26103E-01   0.13427E+01
   0.57901E+01   0.26113E-01   0.13427E+01
   0.57901E+01   0.26124E-01   0.13427E+01
   0.57801E+01   0.26134E-01   0.13424E+01
   0.57801E+01   0.26144E-01   0.13424E+01
   0.57801E+01   0.26155E-01   0.13423E+01
   0.57801E+01   0.26165E-01   0.13422E+01
   0.57801E+01   0.26176E-01   0.13420E+01
   0.57801E+01   0.26186E-01   0.13418E+01
   0.57801E+01   0.26197E-01   0.13417E+01
   0.57801E+01   0.26207E-01   0.13415E+01
   0.57801E+01   0.26218E-01   0.13415E+01
   0.57801E+01   0.26228E-01   0.13414E+01
   0.57801E+01   0.26239E-01   0.13414E+01
   0.57801E+01   0.26249E-01   0.13412E+01
   0.57801E+01   0.26260E-01   0.13409E+01
   0.57801E+01   0.26270E-01   0.13410E+01
   0.57801E+01   0.26281E-01   0.13409E+01
   0.57801E+01   0.26291E-01   0.13407E+01
   0.57801E+01   0.26302E-01   0.13407E+01
   0.57801E+01   0.26312E-01   0.13405E+01
   0.57801E+01   0.26323E-01   0.13403E+01
   0.57801E+01   0.26333E-01   0.13402E+01
   0.57801E+01   0.26344E-01   0.13401E+01
   0.57801E+01   0.26354E-01   0.13399E+01
   0.57801E+01   0.26365E-01   0.13397E+01
   0.57801E+01   0.26375E-01   0.13396E+01
   0.57801E+01   0.26386E-01   0.13396E+01
   0.57801E+01   0.26396E-01   0.13395E+01
   0.57801E+01   0.26407E-01   0.13394E+01
   0.57801E+01   0.26417E-01   0.13393E+01
   0.57701E+01   0.26428E-01   0.13392E+01
   0.57701E+01   0.26439E-01   0.13390E+01
   0.57701E+01   0.26449E-01   0.13389E+01
   0.57701E+01   0.26460E-01   0.13388E+01
   0.57701E+01   0.26470E-01   0.13388E+01
   0.57701E+01   0.26481E-01   0.13387E+01
   0.57701E+01   0.26491E-01   0.13387E+01
   0.57701E+01   0.26502E-01   0.13387E+01
   0.57701E+01   0.26513E-01   0.13386E+01
   0.57701E+01   0.26523E-01   0.13386E+01
   0.57701E+01   0.26534E-01   0.13385E+01
   0.57701E+01   0.26544E-01   0.13384E+01
   0.57701E+01   0.26555E-01   0.13382E+01
   0.57701E+01   0.26566E-01   0.13381E+01
   0.57701E+01   0.26576E-01   0.13379E+01
   0.57701E+01   0.26587E-01   0.13378E+01
   0.57701E+01   0.26597E-01   0.13376E+01
   0.57701E+01   0.26608E-01   0.13376E+01
   0.57701E+01   0.26619E-01   0.13374E+01
   0.57701E+01   0.26629E-01   0.13371E+01
   0.57701E+01   0.26640E-01   0.13370E+01
   0.57701E+01   0.26651E-01   0.13369E+01
   0.57701E+01   0.26661E-01   0.13369E+01
   0.57701E+01   0.26672E-01   0.13368E+01
   0.57701E+01   0.26683E-01   0.13367E+01
   0.57701E+01   0.26693E-01   0.13367E+01
   0.57701E+01   0.26704E-01   0.13367E+01
   0.57701E+01   0.26715E-01   0.13365E+01
   0.57701E+01   0.26725E-01   0.13365E+01
   0.57701E+01   0.26736E-01   0.13364E+01
   0.57701E+01   0.26747E-01   0.13363E+01
   0.57701E+01   0.26757E-01   0.13362E+01
   0.57701E+01   0.26768E-01   0.13360E+01
   0.57701E+01   0.26779E-01   0.13359E+01
   0.57601E+01   0.26789E-01   0.13358E+01
   0.57601E+01   0.26800E-01   0.13357E+01
   0.57601E+01   0.26811E-01   0.13356E+01
   0.57601E+01   0.26822E-01   0.13356E+01
   0.57601E+01   0.26832E-01   0.13354E+01
   0.57601E+01   0.26843E-01   0.13354E+01
   0.57601E+01   0.26854E-01   0.13353E+01
   0.57601E+01   0.26864E-01   0.13352E+01
   0.57601E+01   0.26875E-01   0.13350E+01
   0.57601E+01   0.26886E-01   0.13348E+01
   0.57601E+01   0.26897E-01   0.13346E+01
   0.57601E+01   0.26907E-01   0.13345E+01
   0.57601E+01   0.26918E-01   0.13345E+01
   0.57601E+01   0.26929E-01   0.13344E+01
   0.57601E+01   0.26940E-01   0.13343E+01
   0.57601E+01   0.26950E-01   0.13343E+01
   0.57601E+01   0.26961E-01   0.13342E+01
   0.57601E+01   0.26972E-01   0.13341E+01
   0.57601E+01   0.26983E-01   0.13339E+01
   0.57601E+01   0.26994E-01   0.13338E+01
   0.57601E+01   0.27004E-01   0.13337E+01
   0.57601E+01   0.27015E-01   0.13335E+01
   0.57601E+01   0.27026E-01   0.13334E+01
   0.57601E+01   0.27037E-01   0.13334E+01
   0.57601E+01   0.27047E-01   0.13333E+01
   0.57601E+01   0.27058E-01   0.13333E+01
   0.57601E+01   0.27069E-01   0.13331E+01
   0.57601E+01   0.27080E-01   0.13328E+01
   0.57601E+01   0.27091E-01   0.13328E+01
   0.57601E+01   0.27102E-01   0.13327E+01
   0.57601E+01   0.27112E-01   0.13327E+01
   0.57601E+01   0.27123E-01   0.13326E+01
   0.57601E+01   0.27134E-01   0.13323E+01
   0.57501E+01   0.27145E-01   0.13323E+01
   0.57501E+01   0.27156E-01   0.13322E+01
   0.57501E+01   0.27167E-01   0.13322E+01
   0.57501E+01   0.27177E-01   0.13322E+01
   0.57501E+01   0.27188E-01   0.13321E+01
   0.57501E+01   0.27199E-01   0.13319E+01
   0.57501E+01   0.27210E-01   0.13317E+01
   0.57501E+01   0.27221E-01   0.13315E+01
   0.57501E+01   0.27232E-01   0.13314E+01
   0.57501E+01   0.27243E-01   0.13313E+01
   0.57501E+01   0.27254E-01   0.13313E+01
   0.57501E+01   0.27264E-01   0.13311E+01
   0.57501E+01   0.27275E-01   0.13311E+01
   0.57501E+01   0.27286E-01   0.13310E+01
   0.57501E+01   0.27297E-01   0.13310E+01
   0.57501E+01   0.27308E-01   0.13307E+01
   0.57501E+01   0.27319E-01   0.13307E+01
   0.57501E+01   0.27330E-01   0.13306E+01
   0.57501E+01   0.27341E-01   0.13306E+01
   0.57501E+01   0.27352E-01   0.13304E+01
   0.57501E+01   0.27363E-01   0.13304E+01
   0.57501E+01   0.27374E-01   0.13302E+01
   0.57501E+01   0.27385E-01   0.13302E+01
   0.57501E+01   0.27395E-01   0.13302E+01
   0.57501E+01   0.27406E-01   0.13301E+01
   0.57501E+01   0.27417E-01   0.13301E+01
   0.57501E+01   0.27428E-01   0.13301E+01
   0.57501E+01   0.27439E-01   0.13301E+01
   0.57501E+01   0.27450E-01   0.13298E+01
   0.57501E+01   0.27461E-01   0.13296E+01
   0.57501E+01   0.27472E-01   0.13294E+01
   0.57501E+01   0.27483E-01   0.13293E+01
   0.57501E+01   0.27494E-01   0.13292E+01
   0.57501E+01   0.27505E-01   0.13290E+01
   0.57501E+01   0.27516E-01   0.13290E+01
   0.57501E+01   0.27527E-01   0.13289E+01
   0.57401E+01   0.27538E-01   0.13286E+01
   0.57401E+01   0.27549E-01   0.13285E+01
   0.57401E+01   0.27560E-01   0.13284E+01
   0.57401E+01   0.27571E-01   0.13283E+01
   0.57401E+01   0.27582E-01   0.13282E+01
   0.57401E+01   0.27593E-01   0.13280E+01
   0.57401E+01   0.27604E-01   0.13279E+01
   0.57401E+01   0.27615E-01   0.13279E+01
   0.57401E+01   0.27626E-01   0.13277E+01
   0.57401E+01   0.27637E-01   0.13276E+01
   0.57401E+01   0.27648E-01   0.13276E+01
   0.57401E+01   0.27659E-01   0.13274E+01
   0.57401E+01   0.27670E-01   0.13274E+01
   0.57401E+01   0.27682E-01   0.13273E+01
   0.57401E+01   0.27693E-01   0.13272E+01
   0.57401E+01   0.27704E-01   0.13272E+01
   0.57401E+01   0.27715E-01   0.13271E+01
   0.57401E+01   0.27726E-01   0.13269E+01
   0.57401E+01   0.27737E-01   0.13268E+01
   0.57401E+01   0.27748E-01   0.13267E+01
   0.57401E+01   0.27759E-01   0.13267E+01
   0.57401E+01   0.27770E-01   0.13266E+01
   0.57401E+01   0.27781E-01   0.13265E+01
   0.57401E+01   0.27792E-01   0.13262E+01
   0.57401E+01   0.27803E-01   0.13261E+01
   0.57401E+01   0.27815E-01   0.13260E+01
   0.57401E+01   0.27826E-01   0.13259E+01
   0.57401E+01   0.27837E-01   0.13260E+01
   0.57401E+01   0.27848E-01   0.13258E+01
   0.57401E+01   0.27859E-01   0.13258E+01
   0.57401E+01   0.27870E-01   0.13258E+01
   0.57401E+01   0.27881E-01   0.13258E+01
   0.57401E+01   0.27892E-01   0.13257E+01
   0.57401E+01   0.27904E-01   0.13254E+01
   0.57401E+01   0.27915E-01   0.13253E+01
   0.57401E+01   0.27926E-01   0.13252E+01
   0.57401E+01   0.27937E-01   0.13252E+01
   0.57401E+01   0.27948E-01   0.13252E+01
   0.57301E+01   0.27959E-01   0.13250E+01
   0.57301E+01   0.27971E-01   0.13249E+01
   0.57301E+01   0.27982E-01   0.13248E+01
   0.57301E+01   0.27993E-01   0.13245E+01
   0.57301E+01   0.28004E-01   0.13245E+01
   0.57301E+01   0.28015E-01   0.13244E+01
   0.57301E+01   0.28026E-01   0.13241E+01
   0.57301E+01   0.28038E-01   0.13242E+01
   0.57301E+01   0.28049E-01   0.13240E+01
   0.57301E+01   0.28060E-01   0.13239E+01
   0.57301E+01   0.28071E-01   0.13238E+01
   0.57301E+01   0.28082E-01   0.13237E+01
   0.57301E+01   0.28094E-01   0.13237E+01
   0.57301E+01   0.28105E-01   0.13237E+01
   0.57301E+01   0.28116E-01   0.13236E+01
   0.57301E+01   0.28127E-01   0.13234E+01
   0.57301E+01   0.28139E-01   0.13233E+01
   0.57301E+01   0.28150E-01   0.13231E+01
   0.57301E+01   0.28161E-01   0.13230E+01
   0.57301E+01   0.28172E-01   0.13228E+01
   0.57301E+01   0.28184E-01   0.13226E+01
   0.57301E+01   0.28195E-01   0.13224E+01
   0.57301E+01   0.28206E-01   0.13223E+01
   0.57301E+01   0.28217E-01   0.13223E+01
   0.57301E+01   0.28229E-01   0.13223E+01
   0.57301E+01   0.28240E-01   0.13222E+01
   0.57301E+01   0.28251E-01   0.13221E+01
   0.57301E+01   0.28263E-01   0.13220E+01
   0.57301E+01   0.28274E-01   0.13218E+01
   0.57301E+01   0.28285E-01   0.13217E+01
   0.57301E+01   0.28296E-01   0.13217E+01
   0.57301E+01   0.28308E-01   0.13216E+01
   0.57301E+01   0.28319E-01   0.13216E+01
   0.57301E+01   0.28330E-01   0.13215E+01
   0.57301E+01   0.28342E-01   0.13215E+01
   0.57301E+01   0.28353E-01   0.13215E+01
   0.57301E+01   0.28364E-01   0.13213E+01
   0.57201E+01   0.28376E-01   0.13212E+01
   0.57201E+01   0.28387E-01   0.13210E+01
   0.57201E+01   0.28398E-01   0.13210E+01
   0.57201E+01   0.28410E-01   0.13209E+01
   0.57201E+01   0.28421E-01   0.13208E+01
   0.57201E+01   0.28432E-01   0.13208E+01
   0.57201E+01   0.28444E-01   0.13206E+01
   0.57201E+01   0.28455E-01   0.13205E+01
   0.57201E+01   0.28467E-01   0.13204E+01
   0.57201E+01   0.28478E-01   0.13204E+01
   0.57201E+01   0.28489E-01   0.13202E+01
   0.57201E+01   0.28501E-01   0.13201E+01
   0.57201E+01   0.28512E-01   0.13201E+01
   0.57201E+01   0.28523E-01   0.13201E+01
   0.57201E+01   0.28535E-01   0.13199E+01
   0.57201E+01   0.28546E-01   0.13198E+01
   0.57201E+01   0.28558E-01   0.13197E+01
   0.57201E+01   0.28569E-01   0.13195E+01
   0.57201E+01   0.28580E-01   0.13193E+01
   0.57201E+01   0.28592E-01   0.13191E+01
   0.57201E+01   0.28603E-01   0.13190E+01
   0.57201E+01   0.28615E-01   0.13189E+01
   0.57201E+01   0.28626E-01   0.13189E+01
   0.57201E+01   0.28638E-01   0.13188E+01
   0.57201E+01   0.28649E-01   0.13187E+01
   0.57201E+01   0.28661E-01   0.13186E+01
   0.57201E+01   0.28672E-01   0.13183E+01
   0.57201E+01   0.28683E-01   0.13182E+01
   0.57201E+01   0.28695E-01   0.13181E+01
   0.57201E+01   0.28706E-01   0.13181E+01
   0.57101E+01   0.28718E-01   0.13179E+01
   0.57101E+01   0.28729E-01   0.13178E+01
   0.57101E+01   0.28741E-01   0.13178E+01
   0.57101E+01   0.28752E-01   0.13176E+01
   0.57101E+01   0.28764E-01   0.13175E+01
   0.57101E+01   0.28775E-01   0.13174E+01
   0.57101E+01   0.28787E-01   0.13174E+01
   0.57101E+01   0.28798E-01   0.13173E+01
   0.57101E+01   0.28810E-01   0.13173E+01
   0.57101E+01   0.28821E-01   0.13173E+01
   0.57101E+01   0.28833E-01   0.13173E+01
   0.57101E+01   0.28844E-01   0.13172E+01
   0.57101E+01   0.28856E-01   0.13171E+01
   0.57101E+01   0.28867E-01   0.13170E+01
   0.57101E+01   0.28879E-01   0.13169E+01
   0.57101E+01   0.28890E-01   0.13168E+01
   0.57101E+01   0.28902E-01   0.13168E+01
   0.57101E+01   0.28914E-01   0.13166E+01
   0.57101E+01   0.28925E-01   0.13164E+01
   0.57101E+01   0.28937E-01   0.13164E+01
   0.57101E+01   0.28948E-01   0.13163E+01
   0.57101E+01   0.28960E-01   0.13162E+01
   0.57101E+01   0.28971E-01   0.13162E+01
   0.57101E+01   0.28983E-01   0.13160E+01
   0.57101E+01   0.28994E-01   0.13158E+01
   0.57101E+01   0.29006E-01   0.13158E+01
   0.57101E+01   0.29018E-01   0.13157E+01
   0.57101E+01   0.29029E-01   0.13156E+01
   0.57101E+01   0.29041E-01   0.13154E+01
   0.57101E+01   0.29052E-01   0.13153E+01
   0.57101E+01   0.29064E-01   0.13151E+01
   0.57101E+01   0.29076E-01   0.13151E+01
   0.57101E+01   0.29087E-01   0.13151E+01
   0.57101E+01   0.29099E-01   0.13149E+01
   0.57101E+01   0.29111E-01   0.13148E+01
   0.57101E+01   0.29122E-01   0.13146E+01
   0.57101E+01   0.29134E-01   0.13146E+01
   0.57101E+01   0.29145E-01   0.13144E+01
   0.57101E+01   0.29157E-01   0.13143E+01
   0.57001E+01   0.29169E-01   0.13141E+01
   0.57001E+01   0.29180E-01   0.13140E+01
   0.57001E+01   0.29192E-01   0.13139E+01
   0.57001E+01   0.29204E-01   0.13137E+01
   0.57001E+01   0.29215E-01   0.13137E+01
   0.57001E+01   0.29227E-01   0.13136E+01
   0.57001E+01   0.29239E-01   0.13137E+01
   0.57001E+01   0.29250E-01   0.13134E+01
   0.57001E+01   0.29262E-01   0.13134E+01
   0.57001E+01   0.29274E-01   0.13132E+01
   0.57001E+01   0.29285E-01   0.13131E+01
   0.57001E+01   0.29297E-01   0.13131E+01
   0.57001E+01   0.29309E-01   0.13130E+01
   0.57001E+01   0.29321E-01   0.13130E+01
   0.57001E+01   0.29332E-01   0.13130E+01
   0.57001E+01   0.29344E-01   0.13129E+01
   0.57001E+01   0.29356E-01   0.13129E+01
   0.57001E+01   0.29368E-01   0.13129E+01
   0.57001E+01   0.29379E-01   0.13128E+01
   0.57001E+01   0.29391E-01   0.13126E+01
   0.57001E+01   0.29403E-01   0.13124E+01
   0.57001E+01   0.29414E-01   0.13122E+01
   0.57001E+01   0.29426E-01   0.13121E+01
   0.57001E+01   0.29438E-01   0.13120E+01
   0.57001E+01   0.29450E-01   0.13119E+01
   0.57001E+01   0.29462E-01   0.13118E+01
   0.57001E+01   0.29473E-01   0.13118E+01
   0.57001E+01   0.29485E-01   0.13117E+01
   0.57001E+01   0.29497E-01   0.13116E+01
   0.57001E+01   0.29509E-01   0.13115E+01
   0.57001E+01   0.29520E-01   0.13114E+01
   0.57001E+01   0.29532E-01   0.13114E+01
   0.57001E+01   0.29544E-01   0.13113E+01
   0.57001E+01   0.29556E-01   0.13112E+01
   0.57001E+01   0.29568E-01   0.13111E+01
   0.57001E+01   0.29579E-01   0.13109E+01
   0.57001E+01   0.29591E-01   0.13108E+01
   0.57001E+01   0.29603E-01   0.13107E+01
   0.57001E+01   0.29615E-01   0.13105E+01
   0.57001E+01   0.29627E-01   0.13104E+01
   0.56901E+01   0.29639E-01   0.13102E+01
   0.56901E+01   0.29650E-01   0.13101E+01
   0.56901E+01   0.29662E-01   0.13100E+01
   0.56901E+01   0.29674E-01   0.13099E+01
   0.56901E+01   0.29686E-01   0.13098E+01
   0.56901E+01   0.29698E-01   0.13096E+01
   0.56901E+01   0.29710E-01   0.13095E+01
   0.56901E+01   0.29722E-01   0.13095E+01
   0.56901E+01   0.29733E-01   0.13093E+01
   0.56901E+01   0.29745E-01   0.13093E+01
   0.56901E+01   0.29757E-01   0.13093E+01
   0.56901E+01   0.29769E-01   0.13091E+01
   0.56901E+01   0.29781E-01   0.13090E+01
   0.56901E+01   0.29793E-01   0.13090E+01
   0.56901E+01   0.29805E-01   0.13090E+01
   0.56901E+01   0.29817E-01   0.13089E+01
   0.56901E+01   0.29829E-01   0.13088E+01
   0.56901E+01   0.29841E-01   0.13087E+01
   0.56901E+01   0.29852E-01   0.13087E+01
   0.56901E+01   0.29864E-01   0.13086E+01
   0.56901E+01   0.29876E-01   0.13086E+01
   0.56901E+01   0.29888E-01   0.13086E+01
   0.56901E+01   0.29900E-01   0.13084E+01
   0.56901E+01   0.29912E-01   0.13083E+01
   0.56901E+01   0.29924E-01   0.13082E+01
   0.56901E+01   0.29936E-01   0.13081E+01
   0.56901E+01   0.29948E-01   0.13079E+01
   0.56901E+01   0.29960E-01   0.13079E+01
   0.56901E+01   0.29972E-01   0.13078E+01
   0.56901E+01   0.29984E-01   0.13077E+01
   0.56901E+01   0.29996E-01   0.13076E+01
   0.56901E+01   0.30008E-01   0.13076E+01
   0.56901E+01   0.30020E-01   0.13074E+01
   0.56901E+01   0.30032E-01   0.13074E+01
   0.56901E+01   0.30044E-01   0.13072E+01
   0.56901E+01   0.30056E-01   0.13070E+01
   0.56901E+01   0.30068E-01   0.13070E+01
   0.56901E+01   0.30080E-01   0.13069E+01
   0.56801E+01   0.30092E-01   0.13066E+01
   0.56801E+01   0.30104E-01   0.13065E+01
   0.56801E+01   0.30116E-01   0.13064E+01
   0.56801E+01   0.30128E-01   0.13063E+01
   0.56901E+01   0.30140E-01   0.13063E+01
   0.56801E+01   0.30152E-01   0.13062E+01
   0.56801E+01   0.30164E-01   0.13059E+01
   0.56801E+01   0.30176E-01   0.13058E+01
   0.56801E+01   0.30188E-01   0.13058E+01
   0.56801E+01   0.30200E-01   0.13056E+01
   0.56801E+01   0.30212E-01   0.13055E+01
   0.56801E+01   0.30224E-01   0.13055E+01
   0.56801E+01   0.30237E-01   0.13054E+01
   0.56801E+01   0.30249E-01   0.13053E+01
   0.56801E+01   0.30261E-01   0.13052E+01
   0.56801E+01   0.30273E-01   0.13051E+01
   0.56801E+01   0.30285E-01   0.13048E+01
   0.56801E+01   0.30297E-01   0.13049E+01
   0.56801E+01   0.30309E-01   0.13048E+01
   0.56801E+01   0.30321E-01   0.13047E+01
   0.56801E+01   0.30333E-01   0.13046E+01
   0.56801E+01   0.30345E-01   0.13045E+01
   0.56801E+01   0.30358E-01   0.13044E+01
   0.56801E+01   0.30370E-01   0.13044E+01
   0.56801E+01   0.30382E-01   0.13044E+01
   0.56801E+01   0.30394E-01   0.13043E+01
   0.56801E+01   0.30406E-01   0.13042E+01
   0.56801E+01   0.30418E-01   0.13042E+01
   0.56801E+01   0.30430E-01   0.13042E+01
   0.56801E+01   0.30443E-01   0.13042E+01
   0.56801E+01   0.30455E-01   0.13040E+01
   0.56801E+01   0.30467E-01   0.13040E+01
   0.56801E+01   0.30479E-01   0.13038E+01
   0.56801E+01   0.30491E-01   0.13037E+01
   0.56801E+01   0.30503E-01   0.13036E+01
   0.56801E+01   0.30516E-01   0.13034E+01
   0.56801E+01   0.30528E-01   0.13035E+01
   0.56801E+01   0.30540E-01   0.13034E+01
   0.56801E+01   0.30552E-01   0.13032E+01
   0.56801E+01   0.30564E-01   0.13032E+01
   0.56801E+01   0.30577E-01   0.13030E+01
   0.56701E+01   0.30589E-01   0.13027E+01
   0.56701E+01   0.30601E-01   0.13025E+01
   0.56701E+01   0.30613E-01   0.13024E+01
   0.56701E+01   0.30626E-01   0.13024E+01
   0.56701E+01   0.30638E-01   0.13023E+01
   0.56701E+01   0.30650E-01   0.13023E+01
   0.56701E+01   0.30662E-01   0.13023E+01
   0.56701E+01   0.30675E-01   0.13020E+01
   0.56701E+01   0.30687E-01   0.13019E+01
   0.56701E+01   0.30699E-01   0.13019E+01
   0.56701E+01   0.30711E-01   0.13018E+01
   0.56701E+01   0.30724E-01   0.13016E+01
   0.56701E+01   0.30736E-01   0.13014E+01
   0.56701E+01   0.30748E-01   0.13014E+01
   0.56701E+01   0.30760E-01   0.13012E+01
   0.56701E+01   0.30773E-01   0.13011E+01
   0.56701E+01   0.30785E-01   0.13010E+01
   0.56701E+01   0.30797E-01   0.13010E+01
   0.56701E+01   0.30810E-01   0.13010E+01
   0.56701E+01   0.30822E-01   0.13009E+01
   0.56701E+01   0.30834E-01   0.13007E+01
   0.56701E+01   0.30847E-01   0.13005E+01
   0.56701E+01   0.30859E-01   0.13004E+01
   0.56701E+01   0.30871E-01   0.13004E+01
   0.56701E+01   0.30884E-01   0.13003E+01
   0.56701E+01   0.30896E-01   0.13002E+01
   0.56701E+01   0.30908E-01   0.13001E+01
   0.56701E+01   0.30921E-01   0.13000E+01
   0.56701E+01   0.30933E-01   0.13000E+01
   0.56701E+01   0.30945E-01   0.12999E+01
   0.56701E+01   0.30958E-01   0.12998E+01
   0.56701E+01   0.30970E-01   0.12998E+01
   0.56701E+01   0.30982E-01   0.12998E+01
   0.56701E+01   0.30995E-01   0.12998E+01
   0.56701E+01   0.31007E-01   0.12997E+01
   0.56701E+01   0.31020E-01   0.12997E+01
   0.56701E+01   0.31032E-01   0.12995E+01
   0.56701E+01   0.31044E-01   0.12993E+01
   0.56701E+01   0.31057E-01   0.12992E+01
   0.56701E+01   0.31069E-01   0.12991E+01
   0.56701E+01   0.31082E-01   0.12989E+01
   0.56701E+01   0.31094E-01   0.12988E+01
   0.56601E+01   0.31106E-01   0.12986E+01
   0.56601E+01   0.31119E-01   0.12986E+01
   0.56601E+01   0.31131E-01   0.12985E+01
   0.56601E+01   0.31144E-01   0.12984E+01
   0.56601E+01   0.31156E-01   0.12984E+01
   0.56601E+01   0.31169E-01   0.12983E+01
   0.56601E+01   0.31181E-01   0.12982E+01
   0.56601E+01   0.31194E-01   0.12979E+01
   0.56601E+01   0.31206E-01   0.12979E+01
   0.56601E+01   0.31218E-01   0.12979E+01
   0.56601E+01   0.31231E-01   0.12978E+01
   0.56601E+01   0.31243E-01   0.12978E+01
   0.56601E+01   0.31256E-01   0.12976E+01
   0.56601E+01   0.31268E-01   0.12976E+01
   0.56601E+01   0.31281E-01   0.12974E+01
   0.56601E+01   0.31293E-01   0.12974E+01
   0.56601E+01   0.31306E-01   0.12972E+01
   0.56601E+01   0.31318E-01   0.12970E+01
   0.56601E+01   0.31331E-01   0.12970E+01
   0.56601E+01   0.31343E-01   0.12969E+01
   0.56601E+01   0.31356E-01   0.12968E+01
   0.56601E+01   0.31368E-01   0.12967E+01
   0.56601E+01   0.31381E-01   0.12966E+01
   0.56601E+01   0.31394E-01   0.12966E+01
   0.56601E+01   0.31406E-01   0.12964E+01
   0.56601E+01   0.31419E-01   0.12964E+01
   0.56601E+01   0.31431E-01   0.12963E+01
   0.56601E+01   0.31444E-01   0.12961E+01
   0.56601E+01   0.31456E-01   0.12961E+01
   0.56601E+01   0.31469E-01   0.12960E+01
   0.56601E+01   0.31481E-01   0.12960E+01
   0.56601E+01   0.31494E-01   0.12958E+01
   0.56601E+01   0.31507E-01   0.12957E+01
   0.56601E+01   0.31519E-01   0.12956E+01
   0.56601E+01   0.31532E-01   0.12955E+01
   0.56601E+01   0.31544E-01   0.12955E+01
   0.56601E+01   0.31557E-01   0.12954E+01
   0.56601E+01   0.31570E-01   0.12954E+01
   0.56601E+01   0.31582E-01   0.12954E+01
   0.56601E+01   0.31595E-01   0.12953E+01
   0.56601E+01   0.31607E-01   0.12951E+01
   0.56601E+01   0.31620E-01   0.12949E+01
   0.56601E+01   0.31633E-01   0.12947E+01
   0.56601E+01   0.31645E-01   0.12946E+01
   0.56501E+01   0.31658E-01   0.12944E+01
   0.56501E+01   0.31671E-01   0.12944E+01
   0.56501E+01   0.31683E-01   0.12943E+01
   0.56501E+01   0.31696E-01   0.12942E+01
   0.56501E+01   0.31709E-01   0.12940E+01
   0.56501E+01   0.31721E-01   0.12940E+01
   0.56501E+01   0.31734E-01   0.12940E+01
   0.56501E+01   0.31747E-01   0.12939E+01
   0.56501E+01   0.31759E-01   0.12939E+01
   0.56501E+01   0.31772E-01   0.12938E+01
   0.56501E+01   0.31785E-01   0.12937E+01
   0.56501E+01   0.31797E-01   0.12935E+01
   0.56501E+01   0.31810E-01   0.12933E+01
   0.56501E+01   0.31823E-01   0.12933E+01
   0.56501E+01   0.31836E-01   0.12932E+01
   0.56501E+01   0.31848E-01   0.12932E+01
   0.56501E+01   0.31861E-01   0.12931E+01
   0.56501E+01   0.31874E-01   0.12931E+01
   0.56501E+01   0.31887E-01   0.12929E+01
   0.56501E+01   0.31899E-01   0.12927E+01
   0.56501E+01   0.31912E-01   0.12927E+01
   0.56501E+01   0.31925E-01   0.12926E+01
   0.56501E+01   0.31937E-01   0.12925E+01
   0.56501E+01   0.31950E-01   0.12923E+01
   0.56501E+01   0.31963E-01   0.12923E+01
   0.56501E+01   0.31976E-01   0.12922E+01
   0.56501E+01   0.31989E-01   0.12921E+01
   0.56501E+01   0.32001E-01   0.12921E+01
   0.56501E+01   0.32014E-01   0.12919E+01
   0.56501E+01   0.32027E-01   0.12917E+01
   0.56501E+01   0.32040E-01   0.12916E+01
   0.56501E+01   0.32053E-01   0.12916E+01
   0.56501E+01   0.32065E-01   0.12915E+01
   0.56501E+01   0.32078E-01   0.12913E+01
   0.56501E+01   0.32091E-01   0.12913E+01
   0.56501E+01   0.32104E-01   0.12913E+01
   0.56501E+01   0.32117E-01   0.12912E+01
   0.56501E+01   0.32129E-01   0.12912E+01
   0.56501E+01   0.32142E-01   0.12912E+01
   0.56501E+01   0.32155E-01   0.12910E+01
   0.56501E+01   0.32168E-01   0.12910E+01
   0.56501E+01   0.32181E-01   0.12910E+01
   0.56501E+01   0.32194E-01   0.12908E+01
   0.56501E+01   0.32207E-01   0.12908E+01
   0.56501E+01   0.32219E-01   0.12908E+01
   0.56501E+01   0.32232E-01   0.12908E+01
   0.56401E+01   0.32245E-01   0.12905E+01
   0.56401E+01   0.32258E-01   0.12904E+01
   0.56401E+01   0.32271E-01   0.12901E+01
   0.56401E+01   0.32284E-01   0.12900E+01
   0.56401E+01   0.32297E-01   0.12900E+01
   0.56401E+01   0.32310E-01   0.12899E+01
   0.56401E+01   0.32323E-01   0.12898E+01
   0.56401E+01   0.32335E-01   0.12897E+01
   0.56401E+01   0.32348E-01   0.12897E+01
   0.56401E+01   0.32361E-01   0.12895E+01
   0.56401E+01   0.32374E-01   0.12894E+01
   0.56401E+01   0.32387E-01   0.12892E+01
   0.56401E+01   0.32400E-01   0.12891E+01
   0.56401E+01   0.32413E-01   0.12891E+01
   0.56401E+01   0.32426E-01   0.12891E+01
   0.56401E+01   0.32439E-01   0.12890E+01
   0.56401E+01   0.32452E-01   0.12888E+01
   0.56401E+01   0.32465E-01   0.12888E+01
   0.56401E+01   0.32478E-01   0.12888E+01
   0.56401E+01   0.32491E-01   0.12886E+01
   0.56401E+01   0.32504E-01   0.12884E+01
   0.56401E+01   0.32517E-01   0.12884E+01
   0.56401E+01   0.32530E-01   0.12882E+01
   0.56401E+01   0.32543E-01   0.12881E+01
   0.56401E+01   0.32556E-01   0.12880E+01
   0.56401E+01   0.32569E-01   0.12879E+01
   0.56401E+01   0.32582E-01   0.12878E+01
   0.56401E+01   0.32595E-01   0.12877E+01
   0.56401E+01   0.32608E-01   0.12876E+01
   0.56401E+01   0.32621E-01   0.12876E+01
   0.56401E+01   0.32634E-01   0.12874E+01
   0.56401E+01   0.32647E-01   0.12872E+01
   0.56401E+01   0.32660E-01   0.12872E+01
   0.56401E+01   0.32673E-01   0.12871E+01
   0.56401E+01   0.32686E-01   0.12870E+01
   0.56401E+01   0.32699E-01   0.12870E+01
   0.56401E+01   0.32712E-01   0.12869E+01
   0.56401E+01   0.32725E-01   0.12868E+01
   0.56301E+01   0.32738E-01   0.12867E+01
   0.56401E+01   0.32751E-01   0.12867E+01
   0.56401E+01   0.32765E-01   0.12866E+01
   0.56301E+01   0.32778E-01   0.12866E+01
   0.56401E+01   0.32791E-01   0.12866E+01
   0.56401E+01   0.32804E-01   0.12866E+01
   0.56401E+01   0.32817E-01   0.12865E+01
   0.56401E+01   0.32830E-01   0.12864E+01
   0.56401E+01   0.32843E-01   0.12864E+01
   0.56301E+01   0.32856E-01   0.12862E+01
   0.56301E+01   0.32869E-01   0.12861E+01
   0.56301E+01   0.32883E-01   0.12860E+01
   0.56301E+01   0.32896E-01   0.12858E+01
   0.56301E+01   0.32909E-01   0.12857E+01
   0.56301E+01   0.32922E-01   0.12856E+01
   0.56301E+01   0.32935E-01   0.12855E+01
   0.56301E+01   0.32948E-01   0.12853E+01
   0.56301E+01   0.32962E-01   0.12851E+01
   0.56301E+01   0.32975E-01   0.12850E+01
   0.56301E+01   0.32988E-01   0.12848E+01
   0.56301E+01   0.33001E-01   0.12847E+01
   0.56301E+01   0.33014E-01   0.12847E+01
   0.56301E+01   0.33027E-01   0.12847E+01
   0.56301E+01   0.33041E-01   0.12846E+01
   0.56301E+01   0.33054E-01   0.12846E+01
   0.56301E+01   0.33067E-01   0.12845E+01
   0.56301E+01   0.33080E-01   0.12844E+01
   0.56301E+01   0.33093E-01   0.12844E+01
   0.56301E+01   0.33107E-01   0.12843E+01
   0.56301E+01   0.33120E-01   0.12842E+01
   0.56301E+01   0.33133E-01   0.12840E+01
   0.56301E+01   0.33146E-01   0.12838E+01
   0.56301E+01   0.33160E-01   0.12838E+01
   0.56301E+01   0.33173E-01   0.12837E+01
   0.56301E+01   0.33186E-01   0.12836E+01
   0.56301E+01   0.33199E-01   0.12836E+01
   0.56301E+01   0.33213E-01   0.12834E+01
   0.56301E+01   0.33226E-01   0.12832E+01
   0.56301E+01   0.33239E-01   0.12831E+01
   0.56301E+01   0.33252E-01   0.12830E+01
   0.56201E+01   0.33266E-01   0.12829E+01
   0.56201E+01   0.33279E-01   0.12829E+01
   0.56201E+01   0.33292E-01   0.12828E+01
   0.56201E+01   0.33306E-01   0.12828E+01
   0.56201E+01   0.33319E-01   0.12827E+01
   0.56201E+01   0.33332E-01   0.12826E+01
   0.56201E+01   0.33346E-01   0.12827E+01
   0.56201E+01   0.33359E-01   0.12825E+01
   0.56201E+01   0.33372E-01   0.12824E+01
   0.56201E+01   0.33386E-01   0.12822E+01
   0.56201E+01   0.33399E-01   0.12822E+01
   0.56201E+01   0.33412E-01   0.12821E+01
   0.56201E+01   0.33426E-01   0.12821E+01
   0.56301E+01   0.33439E-01   0.12821E+01
   0.56301E+01   0.33452E-01   0.12820E+01
   0.56301E+01   0.33466E-01   0.12819E+01
   0.56201E+01   0.33479E-01   0.12817E+01
   0.56201E+01   0.33492E-01   0.12815E+01
   0.56201E+01   0.33506E-01   0.12815E+01
   0.56201E+01   0.33519E-01   0.12814E+01
   0.56201E+01   0.33533E-01   0.12814E+01
   0.56201E+01   0.33546E-01   0.12814E+01
   0.56201E+01   0.33559E-01   0.12813E+01
   0.56201E+01   0.33573E-01   0.12812E+01
   0.56201E+01   0.33586E-01   0.12809E+01
   0.56201E+01   0.33600E-01   0.12809E+01
   0.56201E+01   0.33613E-01   0.12808E+01
   0.56201E+01   0.33627E-01   0.12807E+01
   0.56201E+01   0.33640E-01   0.12805E+01
   0.56201E+01   0.33653E-01   0.12805E+01
   0.56201E+01   0.33667E-01   0.12805E+01
   0.56201E+01   0.33680E-01   0.12802E+01
   0.56201E+01   0.33694E-01   0.12802E+01
   0.56201E+01   0.33707E-01   0.12800E+01
   0.56201E+01   0.33721E-01   0.12800E+01
   0.56201E+01   0.33734E-01   0.12798E+01
   0.56201E+01   0.33748E-01   0.12798E+01
   0.56201E+01   0.33761E-01   0.12798E+01
   0.56201E+01   0.33775E-01   0.12796E+01
   0.56201E+01   0.33788E-01   0.12797E+01
   0.56201E+01   0.33802E-01   0.12795E+01
   0.56201E+01   0.33815E-01   0.12794E+01
   0.56201E+01   0.33829E-01   0.12792E+01
   0.56201E+01   0.33842E-01   0.12792E+01
   0.56201E+01   0.33856E-01   0.12792E+01
   0.56201E+01   0.33869E-01   0.12791E+01
   0.56201E+01   0.33883E-01   0.12789E+01
   0.56201E+01   0.33896E-01   0.12789E+01
   0.56201E+01   0.33910E-01   0.12787E+01
   0.56201E+01   0.33923E-01   0.12786E+01
   0.56201E+01   0.33937E-01   0.12785E+01
   0.56101E+01   0.33950E-01   0.12783E+01
   0.56101E+01   0.33964E-01   0.12783E+01
   0.56101E+01   0.33978E-01   0.12783E+01
   0.56101E+01   0.33991E-01   0.12782E+01
   0.56101E+01   0.34005E-01   0.12780E+01
   0.56101E+01   0.34018E-01   0.12780E+01
   0.56101E+01   0.34032E-01   0.12779E+01
   0.56101E+01   0.34046E-01   0.12778E+01
   0.56101E+01   0.34059E-01   0.12777E+01
   0.56101E+01   0.34073E-01   0.12777E+01
   0.56101E+01   0.34086E-01   0.12777E+01
   0.56101E+01   0.34100E-01   0.12777E+01
   0.56101E+01   0.34114E-01   0.12777E+01
   0.56101E+01   0.34127E-01   0.12776E+01
   0.56101E+01   0.34141E-01   0.12775E+01
   0.56101E+01   0.34155E-01   0.12774E+01
   0.56101E+01   0.34168E-01   0.12774E+01
   0.56101E+01   0.34182E-01   0.12771E+01
   0.56101E+01   0.34195E-01   0.12771E+01
   0.56101E+01   0.34209E-01   0.12771E+01
   0.56101E+01   0.34223E-01   0.12771E+01
   0.56101E+01   0.34236E-01   0.12767E+01
   0.56101E+01   0.34250E-01   0.12766E+01
   0.56101E+01   0.34264E-01   0.12765E+01
   0.56101E+01   0.34278E-01   0.12764E+01
   0.56101E+01   0.34291E-01   0.12761E+01
   0.56101E+01   0.34305E-01   0.12762E+01
   0.56101E+01   0.34319E-01   0.12760E+01
   0.56101E+01   0.34332E-01   0.12758E+01
   0.56101E+01   0.34346E-01   0.12757E+01
   0.56101E+01   0.34360E-01   0.12757E+01
   0.56101E+01   0.34374E-01   0.12757E+01
   0.56101E+01   0.34387E-01   0.12756E+01
   0.56101E+01   0.34401E-01   0.12755E+01
   0.56101E+01   0.34415E-01   0.12755E+01
   0.56101E+01   0.34428E-01   0.12755E+01
   0.56101E+01   0.34442E-01   0.12754E+01
   0.56101E+01   0.34456E-01   0.12753E+01
   0.56101E+01   0.34470E-01   0.12753E+01
   0.56101E+01   0.34484E-01   0.12751E+01
   0.56101E+01   0.34497E-01   0.12751E+01
   0.56101E+01   0.34511E-01   0.12748E+01
   0.56101E+01   0.34525E-01   0.12747E+01
   0.56101E+01   0.34539E-01   0.12747E+01
   0.56101E+01   0.34552E-01   0.12746E+01
   0.56101E+01   0.34566E-01   0.12743E+01
   0.56101E+01   0.34580E-01   0.12742E+01
   0.56001E+01   0.34594E-01   0.12741E+01
   0.56001E+01   0.34608E-01   0.12741E+01
   0.56001E+01   0.34622E-01   0.12740E+01
   0.56001E+01   0.34635E-01   0.12740E+01
   0.56001E+01   0.34649E-01   0.12738E+01
   0.56001E+01   0.34663E-01   0.12737E+01
   0.56001E+01   0.34677E-01   0.12737E+01
   0.56001E+01   0.34691E-01   0.12736E+01
   0.56001E+01   0.34705E-01   0.12736E+01
   0.56001E+01   0.34719E-01   0.12735E+01
   0.56001E+01   0.34732E-01   0.12734E+01
   0.56001E+01   0.34746E-01   0.12734E+01
   0.56001E+01   0.34760E-01   0.12733E+01
   0.56001E+01   0.34774E-01   0.12733E+01
   0.56001E+01   0.34788E-01   0.12733E+01
   0.56101E+01   0.34802E-01   0.12732E+01
   0.56101E+01   0.34816E-01   0.12732E+01
   0.56101E+01   0.34830E-01   0.12731E+01
   0.56101E+01   0.34844E-01   0.12730E+01
   0.56001E+01   0.34858E-01   0.12729E+01
   0.56001E+01   0.34871E-01   0.12728E+01
   0.56001E+01   0.34885E-01   0.12726E+01
   0.56001E+01   0.34899E-01   0.12724E+01
   0.56001E+01   0.34913E-01   0.12724E+01
   0.56001E+01   0.34927E-01   0.12721E+01
   0.56001E+01   0.34941E-01   0.12721E+01
   0.56001E+01   0.34955E-01   0.12720E+01
   0.56001E+01   0.34969E-01   0.12718E+01
   0.56001E+01   0.34983E-01   0.12718E+01
   0.56001E+01   0.34997E-01   0.12717E+01
   0.56001E+01   0.35011E-01   0.12717E+01
   0.56001E+01   0.35025E-01   0.12715E+01
   0.56001E+01   0.35039E-01   0.12713E+01
   0.56001E+01   0.35053E-01   0.12713E+01
   0.56001E+01   0.35067E-01   0.12713E+01
   0.56001E+01   0.35081E-01   0.12711E+01
   0.56001E+01   0.35095E-01   0.12711E+01
   0.56001E+01   0.35109E-01   0.12709E+01
   0.56001E+01   0.35123E-01   0.12709E+01
   0.56001E+01   0.35137E-01   0.12709E+01
   0.56001E+01   0.35151E-01   0.12709E+01
   0.56001E+01   0.35165E-01   0.12708E+01
   0.56001E+01   0.35179E-01   0.12707E+01
   0.56001E+01   0.35193E-01   0.12705E+01
   0.56001E+01   0.35207E-01   0.12704E+01
   0.56001E+01   0.35221E-01   0.12703E+01
   0.56001E+01   0.35236E-01   0.12702E+01
   0.56001E+01   0.35250E-01   0.12702E+01
   0.56001E+01   0.35264E-01   0.12700E+01
   0.56001E+01   0.35278E-01   0.12699E+01
   0.56001E+01   0.35292E-01   0.12699E+01
   0.55901E+01   0.35306E-01   0.12696E+01
   0.56001E+01   0.35320E-01   0.12696E+01
   0.56001E+01   0.35334E-01   0.12695E+01
   0.56001E+01   0.35348E-01   0.12694E+01
   0.55901E+01   0.35362E-01   0.12693E+01
   0.55901E+01   0.35377E-01   0.12692E+01
   0.56001E+01   0.35391E-01   0.12692E+01
   0.55901E+01   0.35405E-01   0.12691E+01
   0.55901E+01   0.35419E-01   0.12690E+01
   0.55901E+01   0.35433E-01   0.12689E+01
   0.55901E+01   0.35447E-01   0.12689E+01
   0.55901E+01   0.35461E-01   0.12689E+01
   0.55901E+01   0.35476E-01   0.12689E+01
   0.55901E+01   0.35490E-01   0.12688E+01
   0.55901E+01   0.35504E-01   0.12688E+01
   0.55901E+01   0.35518E-01   0.12687E+01
   0.55901E+01   0.35532E-01   0.12687E+01
   0.55901E+01   0.35547E-01   0.12687E+01
   0.55901E+01   0.35561E-01   0.12686E+01
   0.55901E+01   0.35575E-01   0.12684E+01
   0.55901E+01   0.35589E-01   0.12683E+01
   0.55901E+01   0.35603E-01   0.12683E+01
   0.55901E+01   0.35618E-01   0.12681E+01
   0.55901E+01   0.35632E-01   0.12679E+01
   0.55901E+01   0.35646E-01   0.12677E+01
   0.55901E+01   0.35660E-01   0.12676E+01
   0.55901E+01   0.35675E-01   0.12675E+01
   0.55901E+01   0.35689E-01   0.12674E+01
   0.55901E+01   0.35703E-01   0.12673E+01
   0.55901E+01   0.35717E-01   0.12670E+01
   0.55901E+01   0.35732E-01   0.12670E+01
   0.55901E+01   0.35746E-01   0.12669E+01
   0.55901E+01   0.35760E-01   0.12669E+01
   0.55901E+01   0.35774E-01   0.12669E+01
   0.55901E+01   0.35789E-01   0.12668E+01
   0.55901E+01   0.35803E-01   0.12667E+01
   0.55901E+01   0.35817E-01   0.12666E+01
   0.55901E+01   0.35832E-01   0.12666E+01
   0.55901E+01   0.35846E-01   0.12665E+01
   0.55901E+01   0.35860E-01   0.12665E+01
   0.55901E+01   0.35875E-01   0.12664E+01
   0.55901E+01   0.35889E-01   0.12663E+01
   0.55901E+01   0.35903E-01   0.12662E+01
   0.55901E+01   0.35918E-01   0.12661E+01
   0.55901E+01   0.35932E-01   0.12660E+01
   0.55901E+01   0.35946E-01   0.12659E+01
   0.55901E+01   0.35961E-01   0.12658E+01
   0.55901E+01   0.35975E-01   0.12656E+01
   0.55901E+01   0.35990E-01   0.12656E+01
   0.55901E+01   0.36004E-01   0.12655E+01
   0.55901E+01   0.36018E-01   0.12653E+01
   0.55901E+01   0.36033E-01   0.12652E+01
   0.55901E+01   0.36047E-01   0.12651E+01
   0.55901E+01   0.36061E-01   0.12650E+01
   0.55901E+01   0.36076E-01   0.12649E+01
   0.55901E+01   0.36090E-01   0.12649E+01
   0.55901E+01   0.36105E-01   0.12649E+01
   0.55801E+01   0.36119E-01   0.12648E+01
   0.55801E+01   0.36134E-01   0.12646E+01
   0.55801E+01   0.36148E-01   0.12646E+01
   0.55901E+01   0.36162E-01   0.12645E+01
   0.55801E+01   0.36177E-01   0.12644E+01
   0.55801E+01   0.36191E-01   0.12644E+01
   0.55801E+01   0.36206E-01   0.12643E+01
   0.55801E+01   0.36220E-01   0.12643E+01
   0.55801E+01   0.36235E-01   0.12642E+01
   0.55801E+01   0.36249E-01   0.12642E+01
   0.55801E+01   0.36264E-01   0.12642E+01
   0.55801E+01   0.36278E-01   0.12642E+01
   0.55901E+01   0.36293E-01   0.12641E+01
   0.55901E+01   0.36307E-01   0.12641E+01
   0.55801E+01   0.36322E-01   0.12639E+01
   0.55801E+01   0.36336E-01   0.12638E+01
   0.55801E+01   0.36351E-01   0.12638E+01
   0.55801E+01   0.36365E-01   0.12637E+01
   0.55801E+01   0.36380E-01   0.12636E+01
   0.55801E+01   0.36394E-01   0.12636E+01
   0.55801E+01   0.36409E-01   0.12632E+01
   0.55801E+01   0.36423E-01   0.12632E+01
   0.55801E+01   0.36438E-01   0.12630E+01
   0.55801E+01   0.36453E-01   0.12628E+01
   0.55801E+01   0.36467E-01   0.12627E+01
   0.55801E+01   0.36482E-01   0.12626E+01
   0.55801E+01   0.36496E-01   0.12624E+01
   0.55801E+01   0.36511E-01   0.12624E+01
   0.55801E+01   0.36525E-01   0.12622E+01
   0.55801E+01   0.36540E-01   0.12622E+01
   0.55801E+01   0.36555E-01   0.12622E+01
   0.55801E+01   0.36569E-01   0.12621E+01
   0.55801E+01   0.36584E-01   0.12621E+01
   0.55801E+01   0.36598E-01   0.12619E+01
   0.55801E+01   0.36613E-01   0.12619E+01
   0.55801E+01   0.36628E-01   0.12618E+01
   0.55801E+01   0.36642E-01   0.12618E+01
   0.55801E+01   0.36657E-01   0.12617E+01
   0.55801E+01   0.36672E-01   0.12616E+01
   0.55801E+01   0.36686E-01   0.12616E+01
   0.55801E+01   0.36701E-01   0.12615E+01
   0.55801E+01   0.36716E-01   0.12614E+01
   0.55801E+01   0.36730E-01   0.12612E+01
   0.55801E+01   0.36745E-01   0.12611E+01
   0.55801E+01   0.36760E-01   0.12611E+01
   0.55801E+01   0.36774E-01   0.12610E+01
   0.55801E+01   0.36789E-01   0.12609E+01
   0.55801E+01   0.36804E-01   0.12608E+01
   0.55801E+01   0.36818E-01   0.12607E+01
   0.55801E+01   0.36833E-01   0.12606E+01
   0.55801E+01   0.36848E-01   0.12605E+01
   0.55701E+01   0.36863E-01   0.12605E+01
   0.55701E+01   0.36877E-01   0.12603E+01
   0.55701E+01   0.36892E-01   0.12602E+01
   0.55701E+01   0.36907E-01   0.12602E+01
   0.55701E+01   0.36922E-01   0.12601E+01
   0.55801E+01   0.36936E-01   0.12600E+01
   0.55701E+01   0.36951E-01   0.12600E+01
   0.55701E+01   0.36966E-01   0.12598E+01
   0.55701E+01   0.36981E-01   0.12597E+01
   0.55701E+01   0.36995E-01   0.12597E+01
   0.55701E+01   0.37010E-01   0.12597E+01
   0.55801E+01   0.37025E-01   0.12596E+01
   0.55801E+01   0.37040E-01   0.12596E+01
   0.55801E+01   0.37055E-01   0.12596E+01
   0.55801E+01   0.37069E-01   0.12595E+01
   0.55801E+01   0.37084E-01   0.12595E+01
   0.55801E+01   0.37099E-01   0.12594E+01
   0.55701E+01   0.37114E-01   0.12592E+01
   0.55701E+01   0.37129E-01   0.12591E+01
   0.55701E+01   0.37143E-01   0.12590E+01
   0.55701E+01   0.37158E-01   0.12589E+01
   0.55701E+01   0.37173E-01   0.12588E+01
   0.55701E+01   0.37188E-01   0.12587E+01
   0.55701E+01   0.37203E-01   0.12587E+01
   0.55701E+01   0.37218E-01   0.12585E+01
   0.55701E+01   0.37233E-01   0.12584E+01
   0.55701E+01   0.37247E-01   0.12582E+01
   0.55701E+01   0.37262E-01   0.12582E+01
   0.55701E+01   0.37277E-01   0.12581E+01
   0.55701E+01   0.37292E-01   0.12580E+01
   0.55701E+01   0.37307E-01   0.12580E+01
   0.55701E+01   0.37322E-01   0.12579E+01
   0.55701E+01   0.37337E-01   0.12578E+01
   0.55701E+01   0.37352E-01   0.12578E+01
   0.55701E+01   0.37367E-01   0.12575E+01
   0.55701E+01   0.37382E-01   0.12575E+01
   0.55701E+01   0.37397E-01   0.12574E+01
   0.55701E+01   0.37411E-01   0.12573E+01
   0.55701E+01   0.37426E-01   0.12573E+01
   0.55701E+01   0.37441E-01   0.12572E+01
   0.55701E+01   0.37456E-01   0.12572E+01
   0.55701E+01   0.37471E-01   0.12571E+01
   0.55701E+01   0.37486E-01   0.12569E+01
   0.55701E+01   0.37501E-01   0.12567E+01
   0.55701E+01   0.37516E-01   0.12566E+01
   0.55701E+01   0.37531E-01   0.12566E+01
   0.55701E+01   0.37546E-01   0.12565E+01
   0.55701E+01   0.37561E-01   0.12564E+01
   0.55701E+01   0.37576E-01   0.12564E+01
   0.55701E+01   0.37591E-01   0.12562E+01
   0.55701E+01   0.37606E-01   0.12560E+01
   0.55701E+01   0.37621E-01   0.12559E+01
   0.55701E+01   0.37636E-01   0.12559E+01
   0.55701E+01   0.37651E-01   0.12558E+01
   0.55701E+01   0.37666E-01   0.12558E+01
   0.55701E+01   0.37681E-01   0.12557E+01
   0.55701E+01   0.37697E-01   0.12556E+01
   0.55601E+01   0.37712E-01   0.12554E+01
   0.55701E+01   0.37727E-01   0.12555E+01
   0.55701E+01   0.37742E-01   0.12554E+01
   0.55701E+01   0.37757E-01   0.12553E+01
   0.55601E+01   0.37772E-01   0.12553E+01
   0.55601E+01   0.37787E-01   0.12552E+01
   0.55701E+01   0.37802E-01   0.12552E+01
   0.55701E+01   0.37817E-01   0.12551E+01
   0.55701E+01   0.37832E-01   0.12551E+01
   0.55701E+01   0.37847E-01   0.12551E+01
   0.55701E+01   0.37863E-01   0.12551E+01
   0.55701E+01   0.37878E-01   0.12550E+01
   0.55701E+01   0.37893E-01   0.12549E+01
   0.55701E+01   0.37908E-01   0.12549E+01
   0.55601E+01   0.37923E-01   0.12545E+01
   0.55601E+01   0.37938E-01   0.12545E+01
   0.55601E+01   0.37953E-01   0.12545E+01
   0.55601E+01   0.37969E-01   0.12543E+01
   0.55601E+01   0.37984E-01   0.12543E+01
   0.55601E+01   0.37999E-01   0.12542E+01
   0.55601E+01   0.38014E-01   0.12541E+01
   0.55601E+01   0.38029E-01   0.12541E+01
   0.55601E+01   0.38044E-01   0.12539E+01
   0.55601E+01   0.38060E-01   0.12539E+01
   0.55601E+01   0.38075E-01   0.12538E+01
   0.55601E+01   0.38090E-01   0.12538E+01
   0.55601E+01   0.38105E-01   0.12536E+01
   0.55601E+01   0.38121E-01   0.12534E+01
   0.55601E+01   0.38136E-01   0.12534E+01
   0.55601E+01   0.38151E-01   0.12532E+01
   0.55601E+01   0.38166E-01   0.12530E+01
   0.55601E+01   0.38182E-01   0.12529E+01
   0.55601E+01   0.38197E-01   0.12528E+01
   0.55601E+01   0.38212E-01   0.12528E+01
   0.55601E+01   0.38227E-01   0.12528E+01
   0.55601E+01   0.38243E-01   0.12528E+01
   0.55601E+01   0.38258E-01   0.12527E+01
   0.55601E+01   0.38273E-01   0.12526E+01
   0.55601E+01   0.38288E-01   0.12526E+01
   0.55601E+01   0.38304E-01   0.12524E+01
   0.55601E+01   0.38319E-01   0.12523E+01
   0.55601E+01   0.38334E-01   0.12522E+01
   0.55601E+01   0.38350E-01   0.12522E+01
   0.55601E+01   0.38365E-01   0.12521E+01
   0.55601E+01   0.38380E-01   0.12518E+01
   0.55601E+01   0.38396E-01   0.12518E+01
   0.55601E+01   0.38411E-01   0.12517E+01
   0.55601E+01   0.38426E-01   0.12517E+01
   0.55601E+01   0.38442E-01   0.12516E+01
   0.55601E+01   0.38457E-01   0.12515E+01
   0.55601E+01   0.38472E-01   0.12514E+01
   0.55601E+01   0.38488E-01   0.12513E+01
   0.55601E+01   0.38503E-01   0.12512E+01
   0.55601E+01   0.38519E-01   0.12510E+01
   0.55601E+01   0.38534E-01   0.12510E+01
   0.55601E+01   0.38549E-01   0.12510E+01
   0.55601E+01   0.38565E-01   0.12510E+01
   0.55601E+01   0.38580E-01   0.12509E+01
   0.55601E+01   0.38596E-01   0.12508E+01
   0.55601E+01   0.38611E-01   0.12508E+01
   0.55601E+01   0.38626E-01   0.12507E+01
   0.55601E+01   0.38642E-01   0.12507E+01
   0.55601E+01   0.38657E-01   0.12506E+01
   0.55601E+01   0.38673E-01   0.12505E+01
   0.55601E+01   0.38688E-01   0.12506E+01
   0.55601E+01   0.38704E-01   0.12505E+01
   0.55601E+01   0.38719E-01   0.12505E+01
   0.55601E+01   0.38735E-01   0.12503E+01
   0.55601E+01   0.38750E-01   0.12502E+01
   0.55601E+01   0.38766E-01   0.12500E+01
   0.55601E+01   0.38781E-01   0.12499E+01
   0.55601E+01   0.38797E-01   0.12499E+01
   0.55501E+01   0.38812E-01   0.12498E+01
   0.55501E+01   0.38828E-01   0.12497E+01
   0.55501E+01   0.38843E-01   0.12497E+01
   0.55501E+01   0.38859E-01   0.12494E+01
   0.55501E+01   0.38874E-01   0.12494E+01
   0.55501E+01   0.38890E-01   0.12493E+01
   0.55501E+01   0.38905E-01   0.12491E+01
   0.55501E+01   0.38921E-01   0.12491E+01
   0.55501E+01   0.38936E-01   0.12490E+01
   0.55501E+01   0.38952E-01   0.12489E+01
   0.55501E+01   0.38967E-01   0.12488E+01
   0.55501E+01   0.38983E-01   0.12486E+01
   0.55501E+01   0.38999E-01   0.12486E+01
   0.55501E+01   0.39014E-01   0.12485E+01
   0.55501E+01   0.39030E-01   0.12484E+01
   0.55501E+01   0.39045E-01   0.12484E+01
   0.55501E+01   0.39061E-01   0.12483E+01
   0.55501E+01   0.39077E-01   0.12481E+01
   0.55501E+01   0.39092E-01   0.12481E+01
   0.55501E+01   0.39108E-01   0.12480E+01
   0.55501E+01   0.39123E-01   0.12481E+01
   0.55501E+01   0.39139E-01   0.12480E+01
   0.55501E+01   0.39155E-01   0.12477E+01
   0.55501E+01   0.39170E-01   0.12477E+01
   0.55501E+01   0.39186E-01   0.12475E+01
   0.55501E+01   0.39202E-01   0.12475E+01
   0.55501E+01   0.39217E-01   0.12475E+01
   0.55501E+01   0.39233E-01   0.12473E+01
   0.55501E+01   0.39249E-01   0.12472E+01
   0.55501E+01   0.39264E-01   0.12472E+01
   0.55501E+01   0.39280E-01   0.12471E+01
   0.55501E+01   0.39296E-01   0.12469E+01
   0.55501E+01   0.39311E-01   0.12469E+01
   0.55501E+01   0.39327E-01   0.12469E+01
   0.55501E+01   0.39343E-01   0.12469E+01
   0.55501E+01   0.39359E-01   0.12467E+01
   0.55501E+01   0.39374E-01   0.12467E+01
   0.55501E+01   0.39390E-01   0.12466E+01
   0.55501E+01   0.39406E-01   0.12464E+01
   0.55501E+01   0.39421E-01   0.12463E+01
   0.55501E+01   0.39437E-01   0.12463E+01
   0.55501E+01   0.39453E-01   0.12462E+01
   0.55501E+01   0.39469E-01   0.12461E+01
   0.55501E+01   0.39485E-01   0.12461E+01
   0.55501E+01   0.39500E-01   0.12461E+01
   0.55501E+01   0.39516E-01   0.12460E+01
   0.55501E+01   0.39532E-01   0.12460E+01
   0.55501E+01   0.39548E-01   0.12459E+01
   0.55501E+01   0.39563E-01   0.12459E+01
   0.55501E+01   0.39579E-01   0.12459E+01
   0.55501E+01   0.39595E-01   0.12459E+01
   0.55501E+01   0.39611E-01   0.12459E+01
   0.55501E+01   0.39627E-01   0.12458E+01
   0.55501E+01   0.39643E-01   0.12456E+01
   0.55501E+01   0.39658E-01   0.12454E+01
   0.55501E+01   0.39674E-01   0.12454E+01
   0.55501E+01   0.39690E-01   0.12452E+01
   0.55401E+01   0.39706E-01   0.12450E+01
   0.55401E+01   0.39722E-01   0.12450E+01
   0.55501E+01   0.39738E-01   0.12450E+01
   0.55401E+01   0.39754E-01   0.12449E+01
   0.55401E+01   0.39769E-01   0.12447E+01
   0.55401E+01   0.39785E-01   0.12445E+01
   0.55401E+01   0.39801E-01   0.12444E+01
   0.55401E+01   0.39817E-01   0.12444E+01
   0.55401E+01   0.39833E-01   0.12444E+01
   0.55401E+01   0.39849E-01   0.12444E+01
   0.55401E+01   0.39865E-01   0.12442E+01
   0.55401E+01   0.39881E-01   0.12440E+01
   0.55401E+01   0.39897E-01   0.12439E+01
   0.55401E+01   0.39913E-01   0.12438E+01
   0.55401E+01   0.39929E-01   0.12437E+01
   0.55401E+01   0.39945E-01   0.12437E+01
   0.55401E+01   0.39961E-01   0.12437E+01
   0.55401E+01   0.39977E-01   0.12436E+01
   0.55401E+01   0.39992E-01   0.12436E+01
   0.55401E+01   0.40008E-01   0.12436E+01
   0.55401E+01   0.40024E-01   0.12436E+01
   0.55401E+01   0.40040E-01   0.12434E+01
   0.55401E+01   0.40056E-01   0.12432E+01
   0.55401E+01   0.40072E-01   0.12431E+01
   0.55401E+01   0.40088E-01   0.12431E+01
   0.55401E+01   0.40104E-01   0.12429E+01
   0.55401E+01   0.40121E-01   0.12428E+01
   0.55401E+01   0.40137E-01   0.12428E+01
   0.55401E+01   0.40153E-01   0.12426E+01
   0.55401E+01   0.40169E-01   0.12425E+01
   0.55401E+01   0.40185E-01   0.12424E+01
   0.55401E+01   0.40201E-01   0.12423E+01
   0.55401E+01   0.40217E-01   0.12424E+01
   0.55401E+01   0.40233E-01   0.12423E+01
   0.55401E+01   0.40249E-01   0.12422E+01
   0.55401E+01   0.40265E-01   0.12420E+01
   0.55401E+01   0.40281E-01   0.12420E+01
   0.55401E+01   0.40297E-01   0.12418E+01
   0.55401E+01   0.40313E-01   0.12418E+01
   0.55401E+01   0.40329E-01   0.12418E+01
   0.55401E+01   0.40346E-01   0.12417E+01
   0.55401E+01   0.40362E-01   0.12416E+01
   0.55401E+01   0.40378E-01   0.12416E+01
   0.55401E+01   0.40394E-01   0.12416E+01
   0.55401E+01   0.40410E-01   0.12415E+01
   0.55401E+01   0.40426E-01   0.12414E+01
   0.55401E+01   0.40442E-01   0.12414E+01
   0.55401E+01   0.40459E-01   0.12413E+01
   0.55401E+01   0.40475E-01   0.12413E+01
   0.55401E+01   0.40491E-01   0.12413E+01
   0.55401E+01   0.40507E-01   0.12412E+01
   0.55401E+01   0.40523E-01   0.12411E+01
   0.55401E+01   0.40539E-01   0.12410E+01
   0.55401E+01   0.40556E-01   0.12408E+01
   0.55401E+01   0.40572E-01   0.12408E+01
   0.55401E+01   0.40588E-01   0.12407E+01
   0.55401E+01   0.40604E-01   0.12406E+01
   0.55401E+01   0.40620E-01   0.12405E+01
   0.55401E+01   0.40637E-01   0.12404E+01
   0.55401E+01   0.40653E-01   0.12400E+01
   0.55401E+01   0.40669E-01   0.12400E+01
   0.55401E+01   0.40685E-01   0.12399E+01
   0.55401E+01   0.40702E-01   0.12400E+01
   0.55401E+01   0.40718E-01   0.12399E+01
   0.55401E+01   0.40734E-01   0.12399E+01
   0.55301E+01   0.40750E-01   0.12397E+01
   0.55301E+01   0.40767E-01   0.12396E+01
   0.55301E+01   0.40783E-01   0.12394E+01
   0.55301E+01   0.40799E-01   0.12394E+01
   0.55301E+01   0.40816E-01   0.12393E+01
   0.55301E+01   0.40832E-01   0.12393E+01
   0.55301E+01   0.40848E-01   0.12393E+01
   0.55301E+01   0.40865E-01   0.12392E+01
   0.55301E+01   0.40881E-01   0.12390E+01
   0.55301E+01   0.40897E-01   0.12390E+01
   0.55301E+01   0.40914E-01   0.12390E+01
   0.55301E+01   0.40930E-01   0.12389E+01
   0.55301E+01   0.40946E-01   0.12388E+01
   0.55301E+01   0.40963E-01   0.12387E+01
   0.55301E+01   0.40979E-01   0.12386E+01
   0.55301E+01   0.40995E-01   0.12385E+01
   0.55301E+01   0.41012E-01   0.12384E+01
   0.55301E+01   0.41028E-01   0.12384E+01
   0.55301E+01   0.41045E-01   0.12382E+01
   0.55301E+01   0.41061E-01   0.12380E+01
   0.55301E+01   0.41077E-01   0.12380E+01
   0.55301E+01   0.41094E-01   0.12380E+01
   0.55301E+01   0.41110E-01   0.12379E+01
   0.55301E+01   0.41127E-01   0.12379E+01
   0.55301E+01   0.41143E-01   0.12378E+01
   0.55301E+01   0.41160E-01   0.12377E+01
   0.55301E+01   0.41176E-01   0.12375E+01
   0.55301E+01   0.41192E-01   0.12375E+01
   0.55301E+01   0.41209E-01   0.12374E+01
   0.55301E+01   0.41225E-01   0.12373E+01
   0.55301E+01   0.41242E-01   0.12372E+01
   0.55301E+01   0.41258E-01   0.12371E+01
   0.55301E+01   0.41275E-01   0.12370E+01
   0.55301E+01   0.41291E-01   0.12370E+01
   0.55301E+01   0.41308E-01   0.12369E+01
   0.55301E+01   0.41324E-01   0.12369E+01
   0.55301E+01   0.41341E-01   0.12368E+01
   0.55301E+01   0.41357E-01   0.12368E+01
   0.55301E+01   0.41374E-01   0.12368E+01
   0.55301E+01   0.41390E-01   0.12368E+01
   0.55301E+01   0.41407E-01   0.12368E+01
   0.55301E+01   0.41423E-01   0.12368E+01
   0.55301E+01   0.41440E-01   0.12366E+01
   0.55301E+01   0.41457E-01   0.12366E+01
   0.55301E+01   0.41473E-01   0.12365E+01
   0.55301E+01   0.41490E-01   0.12362E+01
   0.55301E+01   0.41506E-01   0.12362E+01
   0.55301E+01   0.41523E-01   0.12362E+01
   0.55301E+01   0.41539E-01   0.12361E+01
   0.55301E+01   0.41556E-01   0.12360E+01
   0.55301E+01   0.41573E-01   0.12358E+01
   0.55301E+01   0.41589E-01   0.12358E+01
   0.55301E+01   0.41606E-01   0.12356E+01
   0.55301E+01   0.41622E-01   0.12355E+01
   0.55301E+01   0.41639E-01   0.12354E+01
   0.55301E+01   0.41656E-01   0.12354E+01
   0.55301E+01   0.41672E-01   0.12353E+01
   0.55301E+01   0.41689E-01   0.12353E+01
   0.55301E+01   0.41706E-01   0.12351E+01
   0.55301E+01   0.41722E-01   0.12350E+01
   0.55301E+01   0.41739E-01   0.12350E+01
   0.55301E+01   0.41756E-01   0.12349E+01
   0.55301E+01   0.41772E-01   0.12349E+01
   0.55201E+01   0.41789E-01   0.12347E+01
   0.55201E+01   0.41806E-01   0.12347E+01
   0.55201E+01   0.41822E-01   0.12346E+01
   0.55201E+01   0.41839E-01   0.12345E+01
   0.55201E+01   0.41856E-01   0.12344E+01
   0.55201E+01   0.41873E-01   0.12344E+01
   0.55201E+01   0.41889E-01   0.12343E+01
   0.55201E+01   0.41906E-01   0.12342E+01
   0.55201E+01   0.41923E-01   0.12340E+01
   0.55201E+01   0.41940E-01   0.12341E+01
   0.55201E+01   0.41956E-01   0.12340E+01
   0.55201E+01   0.41973E-01   0.12338E+01
   0.55201E+01   0.41990E-01   0.12337E+01
   0.55201E+01   0.42007E-01   0.12336E+01
   0.55201E+01   0.42023E-01   0.12334E+01
   0.55201E+01   0.42040E-01   0.12334E+01
   0.55201E+01   0.42057E-01   0.12334E+01
   0.55201E+01   0.42074E-01   0.12331E+01
   0.55201E+01   0.42091E-01   0.12331E+01
   0.55201E+01   0.42107E-01   0.12331E+01
   0.55201E+01   0.42124E-01   0.12331E+01
   0.55201E+01   0.42141E-01   0.12329E+01
   0.55201E+01   0.42158E-01   0.12329E+01
   0.55201E+01   0.42175E-01   0.12328E+01
   0.55201E+01   0.42192E-01   0.12327E+01
   0.55201E+01   0.42209E-01   0.12326E+01
   0.55201E+01   0.42225E-01   0.12326E+01
   0.55201E+01   0.42242E-01   0.12325E+01
   0.55201E+01   0.42259E-01   0.12324E+01
   0.55201E+01   0.42276E-01   0.12323E+01
   0.55201E+01   0.42293E-01   0.12323E+01
   0.55201E+01   0.42310E-01   0.12323E+01
   0.55201E+01   0.42327E-01   0.12322E+01
   0.55201E+01   0.42344E-01   0.12322E+01
   0.55201E+01   0.42361E-01   0.12322E+01
   0.55201E+01   0.42377E-01   0.12322E+01
   0.55201E+01   0.42394E-01   0.12322E+01
   0.55201E+01   0.42411E-01   0.12322E+01
   0.55201E+01   0.42428E-01   0.12322E+01
   0.55201E+01   0.42445E-01   0.12320E+01
   0.55201E+01   0.42462E-01   0.12319E+01
   0.55201E+01   0.42479E-01   0.12318E+01
   0.55201E+01   0.42496E-01   0.12317E+01
   0.55201E+01   0.42513E-01   0.12316E+01
   0.55201E+01   0.42530E-01   0.12314E+01
   0.55201E+01   0.42547E-01   0.12313E+01
   0.55201E+01   0.42564E-01   0.12311E+01
   0.55201E+01   0.42581E-01   0.12310E+01
   0.55201E+01   0.42598E-01   0.12308E+01
   0.55201E+01   0.42615E-01   0.12308E+01
   0.55201E+01   0.42632E-01   0.12307E+01
   0.55201E+01   0.42649E-01   0.12306E+01
   0.55201E+01   0.42666E-01   0.12306E+01
   0.55201E+01   0.42683E-01   0.12304E+01
   0.55201E+01   0.42700E-01   0.12304E+01
   0.55201E+01   0.42717E-01   0.12303E+01
   0.55201E+01   0.42735E-01   0.12302E+01
   0.55201E+01   0.42752E-01   0.12301E+01
   0.55201E+01   0.42769E-01   0.12300E+01
   0.55201E+01   0.42786E-01   0.12300E+01
   0.55201E+01   0.42803E-01   0.12301E+01
   0.55201E+01   0.42820E-01   0.12300E+01
   0.55201E+01   0.42837E-01   0.12298E+01
   0.55201E+01   0.42854E-01   0.12298E+01
   0.55201E+01   0.42871E-01   0.12298E+01
   0.55201E+01   0.42888E-01   0.12297E+01
   0.55201E+01   0.42906E-01   0.12297E+01
   0.55201E+01   0.42923E-01   0.12295E+01
   0.55201E+01   0.42940E-01   0.12294E+01
   0.55201E+01   0.42957E-01   0.12294E+01
   0.55201E+01   0.42974E-01   0.12292E+01
   0.55201E+01   0.42991E-01   0.12291E+01
   0.55101E+01   0.43009E-01   0.12290E+01
   0.55101E+01   0.43026E-01   0.12289E+01
   0.55101E+01   0.43043E-01   0.12288E+01
   0.55101E+01   0.43060E-01   0.12287E+01
   0.55101E+01   0.43077E-01   0.12287E+01
   0.55101E+01   0.43095E-01   0.12287E+01
   0.55101E+01   0.43112E-01   0.12285E+01
   0.55101E+01   0.43129E-01   0.12285E+01
   0.55101E+01   0.43146E-01   0.12284E+01
   0.55101E+01   0.43163E-01   0.12283E+01
   0.55101E+01   0.43181E-01   0.12283E+01
   0.55101E+01   0.43198E-01   0.12281E+01
   0.55101E+01   0.43215E-01   0.12280E+01
   0.55101E+01   0.43232E-01   0.12279E+01
   0.55101E+01   0.43250E-01   0.12279E+01
   0.55101E+01   0.43267E-01   0.12278E+01
   0.55101E+01   0.43284E-01   0.12278E+01
   0.55101E+01   0.43302E-01   0.12277E+01
   0.55101E+01   0.43319E-01   0.12277E+01
   0.55101E+01   0.43336E-01   0.12276E+01
   0.55101E+01   0.43354E-01   0.12276E+01
   0.55101E+01   0.43371E-01   0.12276E+01
   0.55101E+01   0.43388E-01   0.12276E+01
   0.55201E+01   0.43406E-01   0.12276E+01
   0.55201E+01   0.43423E-01   0.12276E+01
   0.55201E+01   0.43440E-01   0.12276E+01
   0.55101E+01   0.43458E-01   0.12274E+01
   0.55101E+01   0.43475E-01   0.12272E+01
   0.55101E+01   0.43492E-01   0.12270E+01
   0.55101E+01   0.43510E-01   0.12270E+01
   0.55101E+01   0.43527E-01   0.12270E+01
   0.55101E+01   0.43544E-01   0.12269E+01
   0.55101E+01   0.43562E-01   0.12267E+01
   0.55101E+01   0.43579E-01   0.12267E+01
   0.55101E+01   0.43597E-01   0.12266E+01
   0.55101E+01   0.43614E-01   0.12265E+01
   0.55101E+01   0.43632E-01   0.12263E+01
   0.55101E+01   0.43649E-01   0.12263E+01
   0.55101E+01   0.43666E-01   0.12261E+01
   0.55101E+01   0.43684E-01   0.12260E+01
   0.55101E+01   0.43701E-01   0.12260E+01
   0.55101E+01   0.43719E-01   0.12260E+01
   0.55101E+01   0.43736E-01   0.12259E+01
   0.55101E+01   0.43754E-01   0.12258E+01
   0.55101E+01   0.43771E-01   0.12257E+01
   0.55101E+01   0.43789E-01   0.12256E+01
   0.55101E+01   0.43806E-01   0.12255E+01
   0.55101E+01   0.43824E-01   0.12255E+01
   0.55101E+01   0.43841E-01   0.12254E+01
   0.55101E+01   0.43859E-01   0.12253E+01
   0.55101E+01   0.43876E-01   0.12253E+01
   0.55101E+01   0.43894E-01   0.12252E+01
   0.55101E+01   0.43911E-01   0.12251E+01
   0.55101E+01   0.43929E-01   0.12250E+01
   0.55101E+01   0.43946E-01   0.12250E+01
   0.55101E+01   0.43964E-01   0.12249E+01
   0.55101E+01   0.43982E-01   0.12249E+01
   0.55101E+01   0.43999E-01   0.12247E+01
   0.55101E+01   0.44017E-01   0.12247E+01
   0.55101E+01   0.44034E-01   0.12245E+01
   0.55101E+01   0.44052E-01   0.12245E+01
   0.55101E+01   0.44069E-01   0.12242E+01
   0.55101E+01   0.44087E-01   0.12241E+01
   0.55101E+01   0.44105E-01   0.12241E+01
   0.55101E+01   0.44122E-01   0.12240E+01
   0.55101E+01   0.44140E-01   0.12240E+01
   0.55101E+01   0.44158E-01   0.12239E+01
   0.55101E+01   0.44175E-01   0.12238E+01
   0.55101E+01   0.44193E-01   0.12237E+01
   0.55101E+01   0.44211E-01   0.12236E+01
   0.55101E+01   0.44228E-01   0.12236E+01
   0.55101E+01   0.44246E-01   0.12235E+01
   0.55001E+01   0.44264E-01   0.12234E+01
   0.55101E+01   0.44281E-01   0.12234E+01
   0.55001E+01   0.44299E-01   0.12233E+01
   0.55001E+01   0.44317E-01   0.12232E+01
   0.55001E+01   0.44334E-01   0.12232E+01
   0.55001E+01   0.44352E-01   0.12231E+01
   0.55101E+01   0.44370E-01   0.12230E+01
   0.55101E+01   0.44387E-01   0.12230E+01
   0.55101E+01   0.44405E-01   0.12230E+01
   0.55101E+01   0.44423E-01   0.12230E+01
   0.55101E+01   0.44441E-01   0.12230E+01
   0.55101E+01   0.44458E-01   0.12230E+01
   0.55101E+01   0.44476E-01   0.12230E+01
   0.55101E+01   0.44494E-01   0.12229E+01
   0.55101E+01   0.44512E-01   0.12229E+01
   0.55101E+01   0.44530E-01   0.12229E+01
   0.55101E+01   0.44547E-01   0.12229E+01
   0.55101E+01   0.44565E-01   0.12225E+01
   0.55101E+01   0.44583E-01   0.12225E+01
   0.55101E+01   0.44601E-01   0.12225E+01
   0.55101E+01   0.44619E-01   0.12223E+01
   0.55101E+01   0.44636E-01   0.12222E+01
   0.55001E+01   0.44654E-01   0.12220E+01
   0.55001E+01   0.44672E-01   0.12219E+01
   0.55001E+01   0.44690E-01   0.12218E+01
   0.55001E+01   0.44708E-01   0.12216E+01
   0.55001E+01   0.44726E-01   0.12215E+01
   0.55001E+01   0.44744E-01   0.12214E+01
   0.55001E+01   0.44761E-01   0.12214E+01
   0.55001E+01   0.44779E-01   0.12213E+01
   0.55001E+01   0.44797E-01   0.12213E+01
   0.55001E+01   0.44815E-01   0.12211E+01
   0.55001E+01   0.44833E-01   0.12210E+01
   0.55001E+01   0.44851E-01   0.12210E+01
   0.55001E+01   0.44869E-01   0.12209E+01
   0.55001E+01   0.44887E-01   0.12208E+01
   0.55001E+01   0.44905E-01   0.12208E+01
   0.55001E+01   0.44923E-01   0.12206E+01
   0.55001E+01   0.44941E-01   0.12206E+01
   0.55001E+01   0.44959E-01   0.12206E+01
   0.55001E+01   0.44977E-01   0.12206E+01
   0.55001E+01   0.44995E-01   0.12206E+01
   0.55001E+01   0.45012E-01   0.12206E+01
   0.55001E+01   0.45030E-01   0.12205E+01
   0.55001E+01   0.45048E-01   0.12204E+01
   0.55001E+01   0.45066E-01   0.12201E+01
   0.55001E+01   0.45084E-01   0.12201E+01
   0.55001E+01   0.45102E-01   0.12200E+01
   0.55001E+01   0.45121E-01   0.12197E+01
   0.55001E+01   0.45139E-01   0.12197E+01
   0.55001E+01   0.45157E-01   0.12197E+01
   0.55001E+01   0.45175E-01   0.12197E+01
   0.55001E+01   0.45193E-01   0.12196E+01
   0.55001E+01   0.45211E-01   0.12195E+01
   0.55001E+01   0.45229E-01   0.12194E+01
   0.55001E+01   0.45247E-01   0.12193E+01
   0.55001E+01   0.45265E-01   0.12192E+01
   0.55001E+01   0.45283E-01   0.12192E+01
   0.55001E+01   0.45301E-01   0.12191E+01
   0.55001E+01   0.45319E-01   0.12190E+01
   0.55001E+01   0.45337E-01   0.12190E+01
   0.55001E+01   0.45355E-01   0.12189E+01
   0.55001E+01   0.45374E-01   0.12189E+01
   0.55001E+01   0.45392E-01   0.12188E+01
   0.55001E+01   0.45410E-01   0.12187E+01
   0.55001E+01   0.45428E-01   0.12186E+01
   0.55001E+01   0.45446E-01   0.12186E+01
   0.55001E+01   0.45464E-01   0.12185E+01
   0.55001E+01   0.45482E-01   0.12184E+01
   0.55001E+01   0.45501E-01   0.12184E+01
   0.55001E+01   0.45519E-01   0.12184E+01
   0.55001E+01   0.45537E-01   0.12184E+01
   0.55001E+01   0.45555E-01   0.12183E+01
   0.55001E+01   0.45573E-01   0.12183E+01
   0.55001E+01   0.45592E-01   0.12183E+01
   0.55001E+01   0.45610E-01   0.12183E+01
   0.55001E+01   0.45628E-01   0.12183E+01
   0.55001E+01   0.45646E-01   0.12183E+01
   0.55001E+01   0.45665E-01   0.12182E+01
   0.55001E+01   0.45683E-01   0.12180E+01
   0.55001E+01   0.45701E-01   0.12178E+01
   0.55001E+01   0.45719E-01   0.12178E+01
   0.55001E+01   0.45738E-01   0.12177E+01
   0.55001E+01   0.45756E-01   0.12175E+01
   0.55001E+01   0.45774E-01   0.12174E+01
   0.55001E+01   0.45792E-01   0.12174E+01
   0.55001E+01   0.45811E-01   0.12171E+01
   0.55001E+01   0.45829E-01   0.12171E+01
   0.55001E+01   0.45847E-01   0.12169E+01
   0.54901E+01   0.45866E-01   0.12168E+01
   0.54901E+01   0.45884E-01   0.12167E+01
   0.55001E+01   0.45902E-01   0.12167E+01
   0.54901E+01   0.45921E-01   0.12166E+01
   0.54901E+01   0.45939E-01   0.12165E+01
   0.54901E+01   0.45957E-01   0.12165E+01
   0.54901E+01   0.45976E-01   0.12163E+01
   0.54901E+01   0.45994E-01   0.12163E+01
   0.54901E+01   0.46012E-01   0.12162E+01
   0.54901E+01   0.46031E-01   0.12162E+01
   0.54901E+01   0.46049E-01   0.12161E+01
   0.54901E+01   0.46068E-01   0.12160E+01
   0.54901E+01   0.46086E-01   0.12159E+01
   0.54901E+01   0.46104E-01   0.12159E+01
   0.54901E+01   0.46123E-01   0.12159E+01
   0.54901E+01   0.46141E-01   0.12159E+01
   0.54901E+01   0.46160E-01   0.12159E+01
   0.54901E+01   0.46178E-01   0.12157E+01
   0.54901E+01   0.46197E-01   0.12156E+01
   0.54901E+01   0.46215E-01   0.12155E+01
   0.54901E+01   0.46234E-01   0.12154E+01
   0.54901E+01   0.46252E-01   0.12153E+01
   0.54901E+01   0.46270E-01   0.12152E+01
   0.54901E+01   0.46289E-01   0.12152E+01
   0.54901E+01   0.46307E-01   0.12149E+01
   0.54901E+01   0.46326E-01   0.12149E+01
   0.54901E+01   0.46344E-01   0.12149E+01
   0.54901E+01   0.46363E-01   0.12148E+01
   0.54901E+01   0.46382E-01   0.12148E+01
   0.54901E+01   0.46400E-01   0.12146E+01
   0.54901E+01   0.46419E-01   0.12146E+01
   0.54901E+01   0.46437E-01   0.12145E+01
   0.54901E+01   0.46456E-01   0.12144E+01
   0.54901E+01   0.46474E-01   0.12144E+01
   0.54901E+01   0.46493E-01   0.12143E+01
   0.54901E+01   0.46511E-01   0.12144E+01
   0.54901E+01   0.46530E-01   0.12141E+01
   0.54901E+01   0.46549E-01   0.12141E+01
   0.54901E+01   0.46567E-01   0.12140E+01
   0.54901E+01   0.46586E-01   0.12139E+01
   0.54901E+01   0.46604E-01   0.12138E+01
   0.54901E+01   0.46623E-01   0.12138E+01
   0.54901E+01   0.46642E-01   0.12138E+01
   0.54901E+01   0.46660E-01   0.12137E+01
   0.54901E+01   0.46679E-01   0.12137E+01
   0.54901E+01   0.46698E-01   0.12137E+01
   0.54901E+01   0.46716E-01   0.12137E+01
   0.54901E+01   0.46735E-01   0.12137E+01
   0.54901E+01   0.46754E-01   0.12137E+01
   0.54901E+01   0.46772E-01   0.12137E+01
   0.54901E+01   0.46791E-01   0.12136E+01
   0.54901E+01   0.46810E-01   0.12135E+01
   0.54901E+01   0.46828E-01   0.12133E+01
   0.54901E+01   0.46847E-01   0.12132E+01
   0.54901E+01   0.46866E-01   0.12131E+01
   0.54901E+01   0.46885E-01   0.12130E+01
   0.54901E+01   0.46903E-01   0.12131E+01
   0.54901E+01   0.46922E-01   0.12130E+01
   0.54901E+01   0.46941E-01   0.12129E+01
   0.54901E+01   0.46959E-01   0.12128E+01
   0.54901E+01   0.46978E-01   0.12127E+01
   0.54901E+01   0.46997E-01   0.12124E+01
   0.54901E+01   0.47016E-01   0.12125E+01
   0.54901E+01   0.47035E-01   0.12123E+01
   0.54901E+01   0.47053E-01   0.12122E+01
   0.54901E+01   0.47072E-01   0.12122E+01
   0.54901E+01   0.47091E-01   0.12119E+01
   0.54901E+01   0.47110E-01   0.12120E+01
   0.54901E+01   0.47129E-01   0.12119E+01
   0.54901E+01   0.47147E-01   0.12118E+01
   0.54901E+01   0.47166E-01   0.12116E+01
   0.54901E+01   0.47185E-01   0.12116E+01
   0.54901E+01   0.47204E-01   0.12115E+01
   0.54901E+01   0.47223E-01   0.12114E+01
   0.54901E+01   0.47242E-01   0.12114E+01
   0.54901E+01   0.47261E-01   0.12113E+01
   0.54901E+01   0.47279E-01   0.12113E+01
   0.54901E+01   0.47298E-01   0.12113E+01
   0.54901E+01   0.47317E-01   0.12112E+01
   0.54901E+01   0.47336E-01   0.12112E+01
   0.54901E+01   0.47355E-01   0.12112E+01
   0.54901E+01   0.47374E-01   0.12110E+01
   0.54901E+01   0.47393E-01   0.12109E+01
   0.54901E+01   0.47412E-01   0.12107E+01
   0.54901E+01   0.47431E-01   0.12107E+01
   0.54901E+01   0.47450E-01   0.12106E+01
   0.54901E+01   0.47469E-01   0.12106E+01
   0.54801E+01   0.47488E-01   0.12104E+01
   0.54801E+01   0.47507E-01   0.12104E+01
   0.54901E+01   0.47526E-01   0.12103E+01
   0.54901E+01   0.47545E-01   0.12103E+01
   0.54801E+01   0.47564E-01   0.12101E+01
   0.54801E+01   0.47583E-01   0.12100E+01
   0.54801E+01   0.47602E-01   0.12100E+01
   0.54801E+01   0.47621E-01   0.12098E+01
   0.54801E+01   0.47640E-01   0.12097E+01
   0.54801E+01   0.47659E-01   0.12097E+01
   0.54801E+01   0.47678E-01   0.12095E+01
   0.54801E+01   0.47697E-01   0.12095E+01
   0.54801E+01   0.47716E-01   0.12095E+01
   0.54801E+01   0.47735E-01   0.12094E+01
   0.54801E+01   0.47754E-01   0.12094E+01
   0.54801E+01   0.47773E-01   0.12092E+01
   0.54801E+01   0.47792E-01   0.12092E+01
   0.54801E+01   0.47811E-01   0.12092E+01
   0.54801E+01   0.47830E-01   0.12092E+01
   0.54801E+01   0.47850E-01   0.12091E+01
   0.54801E+01   0.47869E-01   0.12091E+01
   0.54801E+01   0.47888E-01   0.12091E+01
   0.54801E+01   0.47907E-01   0.12090E+01
   0.54801E+01   0.47926E-01   0.12090E+01
   0.54901E+01   0.47945E-01   0.12090E+01
   0.54901E+01   0.47964E-01   0.12090E+01
   0.54901E+01   0.47984E-01   0.12090E+01
   0.54901E+01   0.48003E-01   0.12089E+01
   0.54901E+01   0.48022E-01   0.12089E+01
   0.54901E+01   0.48041E-01   0.12089E+01
   0.54801E+01   0.48060E-01   0.12086E+01
   0.54801E+01   0.48079E-01   0.12086E+01
   0.54801E+01   0.48099E-01   0.12084E+01
   0.54801E+01   0.48118E-01   0.12082E+01
   0.54801E+01   0.48137E-01   0.12082E+01
   0.54801E+01   0.48156E-01   0.12082E+01
   0.54801E+01   0.48176E-01   0.12079E+01
   0.54801E+01   0.48195E-01   0.12079E+01
   0.54801E+01   0.48214E-01   0.12078E+01
   0.54801E+01   0.48233E-01   0.12077E+01
   0.54801E+01   0.48253E-01   0.12076E+01
   0.54801E+01   0.48272E-01   0.12076E+01
   0.54801E+01   0.48291E-01   0.12074E+01
   0.54801E+01   0.48311E-01   0.12074E+01
   0.54801E+01   0.48330E-01   0.12072E+01
   0.54801E+01   0.48349E-01   0.12071E+01
   0.54801E+01   0.48368E-01   0.12072E+01
   0.54801E+01   0.48388E-01   0.12070E+01
   0.54801E+01   0.48407E-01   0.12070E+01
   0.54801E+01   0.48426E-01   0.12069E+01
   0.54801E+01   0.48446E-01   0.12068E+01
   0.54801E+01   0.48465E-01   0.12068E+01
   0.54801E+01   0.48485E-01   0.12067E+01
   0.54801E+01   0.48504E-01   0.12066E+01
   0.54801E+01   0.48523E-01   0.12066E+01
   0.54801E+01   0.48543E-01   0.12066E+01
   0.54801E+01   0.48562E-01   0.12066E+01
   0.54801E+01   0.48581E-01   0.12066E+01
   0.54801E+01   0.48601E-01   0.12066E+01
   0.54801E+01   0.48620E-01   0.12064E+01
   0.54801E+01   0.48640E-01   0.12062E+01
   0.54801E+01   0.48659E-01   0.12062E+01
   0.54801E+01   0.48679E-01   0.12060E+01
   0.54801E+01   0.48698E-01   0.12059E+01
   0.54801E+01   0.48717E-01   0.12059E+01
   0.54801E+01   0.48737E-01   0.12058E+01
   0.54801E+01   0.48756E-01   0.12056E+01
   0.54801E+01   0.48776E-01   0.12057E+01
   0.54801E+01   0.48795E-01   0.12055E+01
   0.54801E+01   0.48815E-01   0.12055E+01
   0.54801E+01   0.48834E-01   0.12054E+01
   0.54801E+01   0.48854E-01   0.12052E+01
   0.54801E+01   0.48873E-01   0.12052E+01
   0.54801E+01   0.48893E-01   0.12052E+01
   0.54801E+01   0.48913E-01   0.12050E+01
   0.54801E+01   0.48932E-01   0.12049E+01
   0.54801E+01   0.48952E-01   0.12049E+01
   0.54801E+01   0.48971E-01   0.12048E+01
   0.54801E+01   0.48991E-01   0.12047E+01
   0.54801E+01   0.49010E-01   0.12047E+01
   0.54801E+01   0.49030E-01   0.12047E+01
   0.54801E+01   0.49049E-01   0.12047E+01
   0.54801E+01   0.49069E-01   0.12046E+01
   0.54801E+01   0.49089E-01   0.12045E+01
   0.54801E+01   0.49108E-01   0.12045E+01
   0.54801E+01   0.49128E-01   0.12045E+01
   0.54801E+01   0.49148E-01   0.12045E+01
   0.54801E+01   0.49167E-01   0.12044E+01
   0.54801E+01   0.49187E-01   0.12044E+01
   0.54801E+01   0.49206E-01   0.12044E+01
   0.54801E+01   0.49226E-01   0.12044E+01
   0.54801E+01   0.49246E-01   0.12044E+01
   0.54801E+01   0.49265E-01   0.12044E+01
   0.54801E+01   0.49285E-01   0.12044E+01
   0.54801E+01   0.49305E-01   0.12042E+01
   0.54801E+01   0.49325E-01   0.12040E+01
   0.54801E+01   0.49344E-01   0.12040E+01
   0.54801E+01   0.49364E-01   0.12039E+01
   0.54801E+01   0.49384E-01   0.12038E+01
   0.54801E+01   0.49403E-01   0.12036E+01
   0.54801E+01   0.49423E-01   0.12036E+01
   0.54801E+01   0.49443E-01   0.12034E+01
   0.54801E+01   0.49463E-01   0.12033E+01
   0.54801E+01   0.49482E-01   0.12033E+01
   0.54801E+01   0.49502E-01   0.12031E+01
   0.54801E+01   0.49522E-01   0.12030E+01
   0.54801E+01   0.49542E-01   0.12029E+01
   0.54801E+01   0.49562E-01   0.12028E+01
   0.54701E+01   0.49581E-01   0.12027E+01
   0.54701E+01   0.49601E-01   0.12026E+01
   0.54701E+01   0.49621E-01   0.12025E+01
   0.54701E+01   0.49641E-01   0.12025E+01
   0.54701E+01   0.49661E-01   0.12025E+01
   0.54701E+01   0.49681E-01   0.12023E+01
   0.54701E+01   0.49700E-01   0.12023E+01
   0.54701E+01   0.49720E-01   0.12022E+01
   0.54701E+01   0.49740E-01   0.12021E+01
   0.54701E+01   0.49760E-01   0.12021E+01
   0.54701E+01   0.49780E-01   0.12020E+01
   0.54701E+01   0.49800E-01   0.12019E+01
   0.54701E+01   0.49820E-01   0.12019E+01
   0.54701E+01   0.49840E-01   0.12019E+01
   0.54701E+01   0.49859E-01   0.12019E+01
   0.54701E+01   0.49879E-01   0.12019E+01
   0.54701E+01   0.49899E-01   0.12019E+01
   0.54701E+01   0.49919E-01   0.12017E+01
   0.54701E+01   0.49939E-01   0.12016E+01
   0.54701E+01   0.49959E-01   0.12015E+01
   0.54701E+01   0.49979E-01   0.12014E+01
   0.54701E+01   0.49999E-01   0.12013E+01
   0.54701E+01   0.50019E-01   0.12012E+01
   0.54701E+01   0.50039E-01   0.12011E+01
   0.54701E+01   0.50059E-01   0.12010E+01
   0.54701E+01   0.50079E-01   0.12008E+01
   0.54701E+01   0.50099E-01   0.12008E+01
   0.54701E+01   0.50119E-01   0.12007E+01
   0.54701E+01   0.50139E-01   0.12007E+01
   0.54701E+01   0.50159E-01   0.12006E+01
   0.54701E+01   0.50179E-01   0.12004E+01
   0.54701E+01   0.50199E-01   0.12004E+01
   0.54701E+01   0.50219E-01   0.12003E+01
   0.54701E+01   0.50239E-01   0.12003E+01
   0.54701E+01   0.50259E-01   0.12001E+01
   0.54701E+01   0.50280E-01   0.12001E+01
   0.54701E+01   0.50300E-01   0.12001E+01
   0.54701E+01   0.50320E-01   0.12000E+01
   0.54701E+01   0.50340E-01   0.11999E+01
   0.54701E+01   0.50360E-01   0.11999E+01
   0.54701E+01   0.50380E-01   0.11999E+01
   0.54701E+01   0.50400E-01   0.11998E+01
   0.54701E+01   0.50420E-01   0.11998E+01
   0.54701E+01   0.50440E-01   0.11998E+01
   0.54701E+01   0.50461E-01   0.11997E+01
   0.54701E+01   0.50481E-01   0.11997E+01
   0.54701E+01   0.50501E-01   0.11997E+01
   0.54701E+01   0.50521E-01   0.11997E+01
   0.54701E+01   0.50541E-01   0.11997E+01
   0.54701E+01   0.50562E-01   0.11997E+01
   0.54701E+01   0.50582E-01   0.11997E+01
   0.54701E+01   0.50602E-01   0.11997E+01
   0.54701E+01   0.50622E-01   0.11996E+01
   0.54701E+01   0.50642E-01   0.11994E+01
   0.54701E+01   0.50663E-01   0.11994E+01
   0.54701E+01   0.50683E-01   0.11993E+01
   0.54701E+01   0.50703E-01   0.11992E+01
   0.54701E+01   0.50723E-01   0.11990E+01
   0.54701E+01   0.50744E-01   0.11990E+01
   0.54701E+01   0.50764E-01   0.11989E+01
   0.54701E+01   0.50784E-01   0.11988E+01
   0.54701E+01   0.50804E-01   0.11986E+01
   0.54701E+01   0.50825E-01   0.11985E+01
   0.54701E+01   0.50845E-01   0.11984E+01
   0.54701E+01   0.50865E-01   0.11983E+01
   0.54701E+01   0.50886E-01   0.11982E+01
   0.54701E+01   0.50906E-01   0.11981E+01
   0.54701E+01   0.50926E-01   0.11981E+01
   0.54701E+01   0.50947E-01   0.11979E+01
   0.54701E+01   0.50967E-01   0.11979E+01
   0.54701E+01   0.50987E-01   0.11978E+01
   0.54701E+01   0.51008E-01   0.11977E+01
   0.54701E+01   0.51028E-01   0.11977E+01
   0.54701E+01   0.51049E-01   0.11976E+01
   0.54701E+01   0.51069E-01   0.11975E+01
   0.54701E+01   0.51089E-01   0.11975E+01
   0.54701E+01   0.51110E-01   0.11974E+01
   0.54701E+01   0.51130E-01   0.11973E+01
   0.54701E+01   0.51151E-01   0.11973E+01
   0.54701E+01   0.51171E-01   0.11973E+01
   0.54701E+01   0.51192E-01   0.11973E+01
   0.54701E+01   0.51212E-01   0.11973E+01
   0.54701E+01   0.51232E-01   0.11973E+01
   0.54701E+01   0.51253E-01   0.11970E+01
   0.54701E+01   0.51273E-01   0.11969E+01
   0.54701E+01   0.51294E-01   0.11968E+01
   0.54701E+01   0.51314E-01   0.11968E+01
   0.54701E+01   0.51335E-01   0.11967E+01
   0.54701E+01   0.51355E-01   0.11965E+01
   0.54701E+01   0.51376E-01   0.11965E+01
   0.54701E+01   0.51396E-01   0.11964E+01
   0.54701E+01   0.51417E-01   0.11963E+01
   0.54701E+01   0.51438E-01   0.11962E+01
   0.54701E+01   0.51458E-01   0.11961E+01
   0.54701E+01   0.51479E-01   0.11960E+01
   0.54701E+01   0.51499E-01   0.11960E+01
   0.54701E+01   0.51520E-01   0.11959E+01
   0.54701E+01   0.51540E-01   0.11959E+01
   0.54701E+01   0.51561E-01   0.11958E+01
   0.54701E+01   0.51582E-01   0.11958E+01
   0.54601E+01   0.51602E-01   0.11956E+01
   0.54601E+01   0.51623E-01   0.11956E+01
   0.54601E+01   0.51643E-01   0.11955E+01
   0.54601E+01   0.51664E-01   0.11955E+01
   0.54601E+01   0.51685E-01   0.11954E+01
   0.54601E+01   0.51705E-01   0.11953E+01
   0.54601E+01   0.51726E-01   0.11953E+01
   0.54601E+01   0.51747E-01   0.11953E+01
   0.54601E+01   0.51767E-01   0.11952E+01
   0.54601E+01   0.51788E-01   0.11952E+01
   0.54701E+01   0.51809E-01   0.11951E+01
   0.54701E+01   0.51829E-01   0.11951E+01
   0.54701E+01   0.51850E-01   0.11951E+01
   0.54701E+01   0.51871E-01   0.11951E+01
   0.54701E+01   0.51892E-01   0.11951E+01
   0.54701E+01   0.51912E-01   0.11951E+01
   0.54701E+01   0.51933E-01   0.11951E+01
   0.54701E+01   0.51954E-01   0.11951E+01
   0.54701E+01   0.51975E-01   0.11951E+01
   0.54701E+01   0.51995E-01   0.11951E+01
   0.54701E+01   0.52016E-01   0.11950E+01
   0.54701E+01   0.52037E-01   0.11948E+01
   0.54701E+01   0.52058E-01   0.11947E+01
   0.54701E+01   0.52079E-01   0.11946E+01
   0.54701E+01   0.52099E-01   0.11945E+01
   0.54701E+01   0.52120E-01   0.11944E+01
   0.54601E+01   0.52141E-01   0.11942E+01
   0.54601E+01   0.52162E-01   0.11942E+01
   0.54601E+01   0.52183E-01   0.11941E+01
   0.54601E+01   0.52203E-01   0.11940E+01
   0.54601E+01   0.52224E-01   0.11939E+01
   0.54601E+01   0.52245E-01   0.11937E+01
   0.54601E+01   0.52266E-01   0.11936E+01
   0.54601E+01   0.52287E-01   0.11936E+01
   0.54601E+01   0.52308E-01   0.11935E+01
   0.54601E+01   0.52329E-01   0.11933E+01
   0.54601E+01   0.52350E-01   0.11933E+01
   0.54601E+01   0.52371E-01   0.11932E+01
   0.54601E+01   0.52392E-01   0.11931E+01
   0.54601E+01   0.52412E-01   0.11931E+01
   0.54601E+01   0.52433E-01   0.11930E+01
   0.54601E+01   0.52454E-01   0.11929E+01
   0.54601E+01   0.52475E-01   0.11929E+01
   0.54601E+01   0.52496E-01   0.11928E+01
   0.54601E+01   0.52517E-01   0.11927E+01
   0.54601E+01   0.52538E-01   0.11926E+01
   0.54601E+01   0.52559E-01   0.11926E+01
   0.54601E+01   0.52580E-01   0.11926E+01
   0.54601E+01   0.52601E-01   0.11926E+01
   0.54601E+01   0.52622E-01   0.11926E+01
   0.54601E+01   0.52643E-01   0.11926E+01
   0.54601E+01   0.52664E-01   0.11924E+01
   0.54601E+01   0.52685E-01   0.11923E+01
   0.54601E+01   0.52706E-01   0.11923E+01
   0.54601E+01   0.52727E-01   0.11921E+01
   0.54601E+01   0.52749E-01   0.11921E+01
   0.54601E+01   0.52770E-01   0.11920E+01
   0.54601E+01   0.52791E-01   0.11919E+01
   0.54601E+01   0.52812E-01   0.11918E+01
   0.54601E+01   0.52833E-01   0.11916E+01
   0.54601E+01   0.52854E-01   0.11916E+01
   0.54601E+01   0.52875E-01   0.11915E+01
   0.54601E+01   0.52896E-01   0.11914E+01
   0.54601E+01   0.52917E-01   0.11913E+01
   0.54601E+01   0.52939E-01   0.11912E+01
   0.54601E+01   0.52960E-01   0.11911E+01
   0.54601E+01   0.52981E-01   0.11910E+01
   0.54601E+01   0.53002E-01   0.11910E+01
   0.54601E+01   0.53023E-01   0.11910E+01
   0.54601E+01   0.53044E-01   0.11909E+01
   0.54601E+01   0.53066E-01   0.11908E+01
   0.54601E+01   0.53087E-01   0.11908E+01
   0.54601E+01   0.53108E-01   0.11907E+01
   0.54601E+01   0.53129E-01   0.11907E+01
   0.54601E+01   0.53150E-01   0.11907E+01
   0.54601E+01   0.53172E-01   0.11906E+01
   0.54601E+01   0.53193E-01   0.11906E+01
   0.54601E+01   0.53214E-01   0.11905E+01
   0.54601E+01   0.53235E-01   0.11905E+01
   0.54601E+01   0.53257E-01   0.11905E+01
   0.54601E+01   0.53278E-01   0.11905E+01
   0.54601E+01   0.53299E-01   0.11905E+01
   0.54601E+01   0.53321E-01   0.11904E+01
   0.54601E+01   0.53342E-01   0.11904E+01
   0.54601E+01   0.53363E-01   0.11904E+01
   0.54601E+01   0.53385E-01   0.11904E+01
   0.54601E+01   0.53406E-01   0.11904E+01
   0.54601E+01   0.53427E-01   0.11904E+01
   0.54601E+01   0.53449E-01   0.11904E+01
   0.54601E+01   0.53470E-01   0.11904E+01
   0.54601E+01   0.53491E-01   0.11902E+01
   0.54601E+01   0.53513E-01   0.11901E+01
   0.54601E+01   0.53534E-01   0.11900E+01
   0.54601E+01   0.53555E-01   0.11899E+01
   0.54601E+01   0.53577E-01   0.11897E+01
   0.54601E+01   0.53598E-01   0.11896E+01
   0.54601E+01   0.53620E-01   0.11896E+01
   0.54601E+01   0.53641E-01   0.11894E+01
   0.54601E+01   0.53662E-01   0.11894E+01
   0.54601E+01   0.53684E-01   0.11893E+01
   0.54601E+01   0.53705E-01   0.11891E+01
   0.54601E+01   0.53727E-01   0.11891E+01
   0.54601E+01   0.53748E-01   0.11889E+01
   0.54601E+01   0.53770E-01   0.11887E+01
   0.54601E+01   0.53791E-01   0.11887E+01
   0.54601E+01   0.53813E-01   0.11886E+01
   0.54601E+01   0.53834E-01   0.11885E+01
   0.54601E+01   0.53856E-01   0.11885E+01
   0.54601E+01   0.53877E-01   0.11883E+01
   0.54601E+01   0.53899E-01   0.11883E+01
   0.54601E+01   0.53920E-01   0.11883E+01
   0.54601E+01   0.53942E-01   0.11882E+01
   0.54601E+01   0.53963E-01   0.11881E+01
   0.54601E+01   0.53985E-01   0.11881E+01
   0.54601E+01   0.54007E-01   0.11880E+01
   0.54601E+01   0.54028E-01   0.11880E+01
   0.54601E+01   0.54050E-01   0.11880E+01
   0.54601E+01   0.54071E-01   0.11879E+01
   0.54601E+01   0.54093E-01   0.11879E+01
   0.54601E+01   0.54115E-01   0.11879E+01
   0.54601E+01   0.54136E-01   0.11879E+01
   0.54601E+01   0.54158E-01   0.11876E+01
   0.54601E+01   0.54179E-01   0.11876E+01
   0.54601E+01   0.54201E-01   0.11875E+01
   0.54601E+01   0.54223E-01   0.11874E+01
   0.54601E+01   0.54244E-01   0.11872E+01
   0.54601E+01   0.54266E-01   0.11871E+01
   0.54601E+01   0.54288E-01   0.11870E+01
   0.54501E+01   0.54309E-01   0.11869E+01
   0.54501E+01   0.54331E-01   0.11867E+01
   0.54501E+01   0.54353E-01   0.11867E+01
   0.54501E+01   0.54375E-01   0.11866E+01
   0.54501E+01   0.54396E-01   0.11865E+01
   0.54501E+01   0.54418E-01   0.11864E+01
   0.54501E+01   0.54440E-01   0.11863E+01
   0.54501E+01   0.54462E-01   0.11863E+01
   0.54501E+01   0.54483E-01   0.11862E+01
   0.54501E+01   0.54505E-01   0.11862E+01
   0.54501E+01   0.54527E-01   0.11861E+01
   0.54501E+01   0.54549E-01   0.11860E+01
   0.54501E+01   0.54570E-01   0.11860E+01
   0.54501E+01   0.54592E-01   0.11860E+01
   0.54501E+01   0.54614E-01   0.11859E+01
   0.54501E+01   0.54636E-01   0.11858E+01
   0.54501E+01   0.54658E-01   0.11858E+01
   0.54501E+01   0.54680E-01   0.11858E+01
   0.54601E+01   0.54701E-01   0.11857E+01
   0.54601E+01   0.54723E-01   0.11857E+01
   0.54601E+01   0.54745E-01   0.11857E+01
   0.54601E+01   0.54767E-01   0.11858E+01
   0.54601E+01   0.54789E-01   0.11858E+01
   0.54601E+01   0.54811E-01   0.11858E+01
   0.54601E+01   0.54833E-01   0.11858E+01
   0.54601E+01   0.54855E-01   0.11855E+01
   0.54601E+01   0.54877E-01   0.11855E+01
   0.54601E+01   0.54898E-01   0.11854E+01
   0.54601E+01   0.54920E-01   0.11854E+01
   0.54601E+01   0.54942E-01   0.11851E+01
   0.54501E+01   0.54964E-01   0.11850E+01
   0.54501E+01   0.54986E-01   0.11849E+01
   0.54501E+01   0.55008E-01   0.11849E+01
   0.54501E+01   0.55030E-01   0.11848E+01
   0.54501E+01   0.55052E-01   0.11846E+01
   0.54501E+01   0.55074E-01   0.11845E+01
   0.54501E+01   0.55096E-01   0.11845E+01
   0.54501E+01   0.55118E-01   0.11845E+01
   0.54501E+01   0.55140E-01   0.11844E+01
   0.54501E+01   0.55162E-01   0.11843E+01
   0.54501E+01   0.55184E-01   0.11841E+01
   0.54501E+01   0.55206E-01   0.11842E+01
   0.54501E+01   0.55228E-01   0.11841E+01
   0.54501E+01   0.55250E-01   0.11842E+01
   0.54501E+01   0.55273E-01   0.11842E+01
   0.54501E+01   0.55295E-01   0.11842E+01
   0.54501E+01   0.55317E-01   0.11842E+01
   0.54501E+01   0.55339E-01   0.11840E+01
   0.54501E+01   0.55361E-01   0.11841E+01
   0.54501E+01   0.55383E-01   0.11840E+01
   0.54501E+01   0.55405E-01   0.11839E+01
   0.54501E+01   0.55427E-01   0.11839E+01
   0.54501E+01   0.55449E-01   0.11839E+01
   0.54501E+01   0.55472E-01   0.11837E+01
   0.54501E+01   0.55494E-01   0.11837E+01
   0.54501E+01   0.55516E-01   0.11838E+01
   0.54501E+01   0.55538E-01   0.11837E+01
   0.54501E+01   0.55560E-01   0.11836E+01
   0.54501E+01   0.55583E-01   0.11835E+01
   0.54501E+01   0.55605E-01   0.11834E+01
   0.54501E+01   0.55627E-01   0.11834E+01
   0.54501E+01   0.55649E-01   0.11833E+01
   0.54501E+01   0.55671E-01   0.11833E+01
   0.54501E+01   0.55694E-01   0.11833E+01
   0.54501E+01   0.55716E-01   0.11833E+01
   0.54501E+01   0.55738E-01   0.11832E+01
   0.54501E+01   0.55760E-01   0.11831E+01
   0.54501E+01   0.55783E-01   0.11830E+01
   0.54501E+01   0.55805E-01   0.11828E+01
   0.54501E+01   0.55827E-01   0.11827E+01
   0.54501E+01   0.55850E-01   0.11825E+01
   0.54501E+01   0.55872E-01   0.11824E+01
   0.54501E+01   0.55894E-01   0.11823E+01
   0.54501E+01   0.55917E-01   0.11820E+01
   0.54501E+01   0.55939E-01   0.11820E+01
   0.54501E+01   0.55961E-01   0.11820E+01
   0.54501E+01   0.55984E-01   0.11818E+01
   0.54501E+01   0.56006E-01   0.11817E+01
   0.54501E+01   0.56028E-01   0.11816E+01
   0.54501E+01   0.56051E-01   0.11814E+01
   0.54501E+01   0.56073E-01   0.11813E+01
   0.54501E+01   0.56096E-01   0.11812E+01
   0.54501E+01   0.56118E-01   0.11812E+01
   0.54501E+01   0.56140E-01   0.11812E+01
   0.54501E+01   0.56163E-01   0.11812E+01
   0.54501E+01   0.56185E-01   0.11812E+01
   0.54501E+01   0.56208E-01   0.11812E+01
   0.54501E+01   0.56230E-01   0.11812E+01
   0.54501E+01   0.56253E-01   0.11812E+01
   0.54501E+01   0.56275E-01   0.11812E+01
   0.54501E+01   0.56298E-01   0.11812E+01
   0.54501E+01   0.56320E-01   0.11811E+01
   0.54501E+01   0.56343E-01   0.11812E+01
   0.54501E+01   0.56365E-01   0.11812E+01
   0.54501E+01   0.56388E-01   0.11813E+01
   0.54501E+01   0.56410E-01   0.11812E+01
   0.54501E+01   0.56433E-01   0.11812E+01
   0.54501E+01   0.56455E-01   0.11812E+01
   0.54501E+01   0.56478E-01   0.11812E+01
   0.54501E+01   0.56500E-01   0.11811E+01
   0.54501E+01   0.56523E-01   0.11811E+01
   0.54501E+01   0.56546E-01   0.11811E+01
   0.54501E+01   0.56568E-01   0.11811E+01
   0.54501E+01   0.56591E-01   0.11811E+01
   0.54501E+01   0.56613E-01   0.11811E+01
   0.54501E+01   0.56636E-01   0.11808E+01
   0.54501E+01   0.56659E-01   0.11805E+01
   0.54501E+01   0.56681E-01   0.11802E+01
   0.54501E+01   0.56704E-01   0.11800E+01
   0.54501E+01   0.56727E-01   0.11800E+01
   0.54501E+01   0.56749E-01   0.11799E+01
   0.54501E+01   0.56772E-01   0.11799E+01
   0.54501E+01   0.56795E-01   0.11795E+01
   0.54501E+01   0.56817E-01   0.11791E+01
   0.54501E+01   0.56840E-01   0.11790E+01
   0.54501E+01   0.56863E-01   0.11786E+01
   0.54501E+01   0.56885E-01   0.11786E+01
   0.54501E+01   0.56908E-01   0.11783E+01
   0.54401E+01   0.56931E-01   0.11779E+01
   0.54401E+01   0.56954E-01   0.11775E+01
   0.54401E+01   0.56976E-01   0.11771E+01
   0.54401E+01   0.56999E-01   0.11770E+01
   0.54401E+01   0.57022E-01   0.11771E+01
   0.54401E+01   0.57045E-01   0.11772E+01
   0.54401E+01   0.57068E-01   0.11773E+01
   0.54401E+01   0.57090E-01   0.11773E+01
   0.54401E+01   0.57113E-01   0.11774E+01
   0.54401E+01   0.57136E-01   0.11774E+01
   0.54401E+01   0.57159E-01   0.11773E+01
   0.54401E+01   0.57182E-01   0.11774E+01
   0.54401E+01   0.57204E-01   0.11774E+01
   0.54401E+01   0.57227E-01   0.11774E+01
   0.54401E+01   0.57250E-01   0.11774E+01
   0.54401E+01   0.57273E-01   0.11774E+01
   0.54401E+01   0.57296E-01   0.11775E+01
   0.54401E+01   0.57319E-01   0.11775E+01
   0.54401E+01   0.57342E-01   0.11775E+01
   0.54401E+01   0.57365E-01   0.11775E+01
   0.54401E+01   0.57388E-01   0.11775E+01
   0.54501E+01   0.57411E-01   0.11776E+01
   0.54501E+01   0.57433E-01   0.11776E+01
   0.54501E+01   0.57456E-01   0.11777E+01
   0.54501E+01   0.57479E-01   0.11777E+01
   0.54501E+01   0.57502E-01   0.11778E+01
   0.54501E+01   0.57525E-01   0.11779E+01
   0.54501E+01   0.57548E-01   0.11779E+01
   0.54501E+01   0.57571E-01   0.11779E+01
   0.54501E+01   0.57594E-01   0.11778E+01
   0.54501E+01   0.57617E-01   0.11778E+01
   0.54501E+01   0.57640E-01   0.11778E+01
   0.54501E+01   0.57663E-01   0.11778E+01
   0.54501E+01   0.57686E-01   0.11779E+01
   0.54501E+01   0.57709E-01   0.11779E+01
   0.54501E+01   0.57732E-01   0.11778E+01
   0.54501E+01   0.57756E-01   0.11778E+01
   0.54501E+01   0.57779E-01   0.11777E+01
   0.54501E+01   0.57802E-01   0.11777E+01
   0.54501E+01   0.57825E-01   0.11777E+01
   0.54501E+01   0.57848E-01   0.11777E+01
   0.54501E+01   0.57871E-01   0.11776E+01
   0.54501E+01   0.57894E-01   0.11776E+01
   0.54501E+01   0.57917E-01   0.11777E+01
   0.54501E+01   0.57940E-01   0.11777E+01
   0.54501E+01   0.57964E-01   0.11777E+01
   0.54501E+01   0.57987E-01   0.11776E+01
   0.54501E+01   0.58010E-01   0.11775E+01
   0.54501E+01   0.58033E-01   0.11775E+01
   0.54501E+01   0.58056E-01   0.11775E+01
   0.54501E+01   0.58079E-01   0.11775E+01
   0.54501E+01   0.58103E-01   0.11775E+01
   0.54501E+01   0.58126E-01   0.11775E+01
   0.54501E+01   0.58149E-01   0.11775E+01
   0.54501E+01   0.58172E-01   0.11775E+01
   0.54501E+01   0.58196E-01   0.11773E+01
   0.54501E+01   0.58219E-01   0.11771E+01
   0.54501E+01   0.58242E-01   0.11771E+01
   0.54501E+01   0.58265E-01   0.11771E+01
   0.54501E+01   0.58289E-01   0.11771E+01
   0.54401E+01   0.58312E-01   0.11771E+01
   0.54401E+01   0.58335E-01   0.11770E+01
   0.54501E+01   0.58359E-01   0.11769E+01
   0.54401E+01   0.58382E-01   0.11770E+01
   0.54401E+01   0.58405E-01   0.11770E+01
   0.54401E+01   0.58429E-01   0.11770E+01
   0.54401E+01   0.58452E-01   0.11770E+01
   0.54501E+01   0.58475E-01   0.11769E+01
   0.54501E+01   0.58499E-01   0.11768E+01
   0.54401E+01   0.58522E-01   0.11766E+01
   0.54501E+01   0.58545E-01   0.11766E+01
   0.54501E+01   0.58569E-01   0.11765E+01
   0.54501E+01   0.58592E-01   0.11765E+01
   0.54501E+01   0.58616E-01   0.11764E+01
   0.54501E+01   0.58639E-01   0.11765E+01
   0.54501E+01   0.58662E-01   0.11763E+01
   0.54501E+01   0.58686E-01   0.11758E+01
   0.54501E+01   0.58709E-01   0.11757E+01
   0.54401E+01   0.58733E-01   0.11752E+01
   0.54401E+01   0.58756E-01   0.11752E+01
   0.54501E+01   0.58780E-01   0.11754E+01
   0.54501E+01   0.58803E-01   0.11754E+01
   0.54501E+01   0.58827E-01   0.11754E+01
   0.54501E+01   0.58850E-01   0.11755E+01
   0.54501E+01   0.58874E-01   0.11754E+01
   0.54501E+01   0.58897E-01   0.11753E+01
   0.54501E+01   0.58921E-01   0.11752E+01
   0.54501E+01   0.58944E-01   0.11751E+01
   0.54501E+01   0.58968E-01   0.11749E+01
   0.54501E+01   0.58991E-01   0.11748E+01
   0.54401E+01   0.59015E-01   0.11747E+01
   0.54401E+01   0.59039E-01   0.11745E+01
   0.54401E+01   0.59062E-01   0.11744E+01
   0.54401E+01   0.59086E-01   0.11742E+01
   0.54401E+01   0.59109E-01   0.11741E+01
   0.54401E+01   0.59133E-01   0.11740E+01
   0.54401E+01   0.59157E-01   0.11740E+01
   0.54401E+01   0.59180E-01   0.11739E+01
   0.54401E+01   0.59204E-01   0.11733E+01
   0.54401E+01   0.59228E-01   0.11731E+01
   0.54401E+01   0.59251E-01   0.11729E+01
   0.54401E+01   0.59275E-01   0.11725E+01
   0.54401E+01   0.59299E-01   0.11724E+01
   0.54401E+01   0.59322E-01   0.11720E+01
   0.54401E+01   0.59346E-01   0.11719E+01
   0.54401E+01   0.59370E-01   0.11718E+01
   0.54401E+01   0.59393E-01   0.11718E+01
   0.54401E+01   0.59417E-01   0.11718E+01
   0.54401E+01   0.59441E-01   0.11718E+01
   0.54401E+01   0.59465E-01   0.11718E+01
   0.54401E+01   0.59488E-01   0.11718E+01
   0.54401E+01   0.59512E-01   0.11719E+01
   0.54401E+01   0.59536E-01   0.11719E+01
   0.54401E+01   0.59560E-01   0.11719E+01
   0.54401E+01   0.59584E-01   0.11720E+01
   0.54401E+01   0.59607E-01   0.11720E+01
   0.54401E+01   0.59631E-01   0.11721E+01
   0.54401E+01   0.59655E-01   0.11720E+01
   0.54401E+01   0.59679E-01   0.11720E+01
   0.54401E+01   0.59703E-01   0.11720E+01
   0.54401E+01   0.59727E-01   0.11720E+01
   0.54401E+01   0.59750E-01   0.11721E+01
   0.54401E+01   0.59774E-01   0.11722E+01
   0.54401E+01   0.59798E-01   0.11721E+01
   0.54401E+01   0.59822E-01   0.11721E+01
   0.54401E+01   0.59846E-01   0.11721E+01
   0.54401E+01   0.59870E-01   0.11721E+01
   0.54401E+01   0.59894E-01   0.11721E+01
   0.54401E+01   0.59918E-01   0.11720E+01
   0.54401E+01   0.59942E-01   0.11720E+01
   0.54401E+01   0.59966E-01   0.11720E+01
   0.54401E+01   0.59990E-01   0.11719E+01
   0.54401E+01   0.60014E-01   0.11719E+01
   0.54401E+01   0.60038E-01   0.11718E+01
   0.54401E+01   0.60062E-01   0.11718E+01
   0.54401E+01   0.60086E-01   0.11718E+01
   0.54401E+01   0.60110E-01   0.11718E+01
   0.54401E+01   0.60134E-01   0.11718E+01
   0.54501E+01   0.60158E-01   0.11718E+01
   0.54501E+01   0.60182E-01   0.11718E+01
   0.54501E+01   0.60206E-01   0.11718E+01
   0.54501E+01   0.60230E-01   0.11718E+01
   0.54501E+01   0.60254E-01   0.11718E+01
   0.54501E+01   0.60278E-01   0.11715E+01
   0.54401E+01   0.60302E-01   0.11711E+01
   0.54401E+01   0.60326E-01   0.11709E+01
   0.54401E+01   0.60350E-01   0.11705E+01
   0.54401E+01   0.60374E-01   0.11702E+01
   0.54401E+01   0.60398E-01   0.11700E+01
   0.54401E+01   0.60422E-01   0.11700E+01
   0.54401E+01   0.60447E-01   0.11700E+01
   0.54401E+01   0.60471E-01   0.11700E+01
   0.54401E+01   0.60495E-01   0.11700E+01
   0.54401E+01   0.60519E-01   0.11700E+01
   0.54401E+01   0.60543E-01   0.11700E+01
   0.54401E+01   0.60567E-01   0.11701E+01
   0.54401E+01   0.60592E-01   0.11700E+01
   0.54401E+01   0.60616E-01   0.11699E+01
   0.54401E+01   0.60640E-01   0.11699E+01
   0.54401E+01   0.60664E-01   0.11700E+01
   0.54401E+01   0.60689E-01   0.11698E+01
   0.54401E+01   0.60713E-01   0.11698E+01
   0.54401E+01   0.60737E-01   0.11697E+01
   0.54401E+01   0.60761E-01   0.11696E+01
   0.54401E+01   0.60786E-01   0.11696E+01
   0.54401E+01   0.60810E-01   0.11695E+01
   0.54401E+01   0.60834E-01   0.11695E+01
   0.54401E+01   0.60859E-01   0.11694E+01
   0.54401E+01   0.60883E-01   0.11694E+01
   0.54401E+01   0.60907E-01   0.11693E+01
   0.54401E+01   0.60932E-01   0.11693E+01
   0.54401E+01   0.60956E-01   0.11693E+01
   0.54401E+01   0.60980E-01   0.11693E+01
   0.54401E+01   0.61005E-01   0.11688E+01
   0.54401E+01   0.61029E-01   0.11686E+01
   0.54401E+01   0.61053E-01   0.11683E+01
   0.54401E+01   0.61078E-01   0.11681E+01
   0.54401E+01   0.61102E-01   0.11679E+01
   0.54401E+01   0.61127E-01   0.11678E+01
   0.54401E+01   0.61151E-01   0.11678E+01
   0.54401E+01   0.61175E-01   0.11676E+01
   0.54401E+01   0.61200E-01   0.11675E+01
   0.54401E+01   0.61224E-01   0.11672E+01
   0.54401E+01   0.61249E-01   0.11671E+01
   0.54401E+01   0.61273E-01   0.11671E+01
   0.54401E+01   0.61298E-01   0.11671E+01
   0.54401E+01   0.61322E-01   0.11671E+01
   0.54401E+01   0.61347E-01   0.11671E+01
   0.54401E+01   0.61371E-01   0.11671E+01
   0.54401E+01   0.61396E-01   0.11672E+01
   0.54401E+01   0.61420E-01   0.11671E+01
   0.54401E+01   0.61445E-01   0.11672E+01
   0.54401E+01   0.61469E-01   0.11672E+01
   0.54401E+01   0.61494E-01   0.11672E+01
   0.54401E+01   0.61519E-01   0.11672E+01
   0.54401E+01   0.61543E-01   0.11672E+01
   0.54401E+01   0.61568E-01   0.11672E+01
   0.54401E+01   0.61592E-01   0.11672E+01
   0.54401E+01   0.61617E-01   0.11672E+01
   0.54401E+01   0.61642E-01   0.11672E+01
   0.54401E+01   0.61666E-01   0.11672E+01
   0.54401E+01   0.61691E-01   0.11672E+01
   0.54401E+01   0.61715E-01   0.11672E+01
   0.54401E+01   0.61740E-01   0.11672E+01
   0.54401E+01   0.61765E-01   0.11672E+01
   0.54401E+01   0.61789E-01   0.11672E+01
   0.54401E+01   0.61814E-01   0.11672E+01
   0.54401E+01   0.61839E-01   0.11672E+01
   0.54401E+01   0.61864E-01   0.11672E+01
   0.54401E+01   0.61888E-01   0.11672E+01
   0.54401E+01   0.61913E-01   0.11672E+01
   0.54401E+01   0.61938E-01   0.11672E+01
   0.54401E+01   0.61962E-01   0.11672E+01
   0.54401E+01   0.61987E-01   0.11672E+01
   0.54401E+01   0.62012E-01   0.11672E+01
   0.54401E+01   0.62037E-01   0.11672E+01
   0.54401E+01   0.62062E-01   0.11672E+01
   0.54401E+01   0.62086E-01   0.11672E+01
   0.54401E+01   0.62111E-01   0.11672E+01
   0.54401E+01   0.62136E-01   0.11672E+01
   0.54401E+01   0.62161E-01   0.11672E+01
   0.54501E+01   0.62186E-01   0.11672E+01
   0.54501E+01   0.62211E-01   0.11672E+01
   0.54401E+01   0.62235E-01   0.11671E+01
   0.54401E+01   0.62260E-01   0.11667E+01
   0.54401E+01   0.62285E-01   0.11666E+01
   0.54401E+01   0.62310E-01   0.11662E+01
   0.54401E+01   0.62335E-01   0.11661E+01
   0.54401E+01   0.62360E-01   0.11660E+01
   0.54401E+01   0.62385E-01   0.11655E+01
   0.54401E+01   0.62410E-01   0.11654E+01
   0.54401E+01   0.62435E-01   0.11653E+01
   0.54401E+01   0.62460E-01   0.11650E+01
   0.54401E+01   0.62484E-01   0.11649E+01
   0.54401E+01   0.62509E-01   0.11648E+01
   0.54401E+01   0.62534E-01   0.11649E+01
   0.54401E+01   0.62559E-01   0.11649E+01
   0.54401E+01   0.62584E-01   0.11649E+01
   0.54401E+01   0.62609E-01   0.11650E+01
   0.54401E+01   0.62634E-01   0.11650E+01
   0.54401E+01   0.62659E-01   0.11650E+01
   0.54401E+01   0.62685E-01   0.11650E+01
   0.54401E+01   0.62710E-01   0.11649E+01
   0.54401E+01   0.62735E-01   0.11649E+01
   0.54401E+01   0.62760E-01   0.11649E+01
   0.54401E+01   0.62785E-01   0.11648E+01
   0.54401E+01   0.62810E-01   0.11648E+01
   0.54401E+01   0.62835E-01   0.11647E+01
   0.54401E+01   0.62860E-01   0.11647E+01
   0.54401E+01   0.62885E-01   0.11647E+01
   0.54401E+01   0.62910E-01   0.11647E+01
   0.54401E+01   0.62935E-01   0.11647E+01
   0.54401E+01   0.62961E-01   0.11647E+01
   0.54401E+01   0.62986E-01   0.11647E+01
   0.54401E+01   0.63011E-01   0.11646E+01
   0.54401E+01   0.63036E-01   0.11644E+01
   0.54401E+01   0.63061E-01   0.11643E+01
   0.54401E+01   0.63086E-01   0.11642E+01
   0.54401E+01   0.63112E-01   0.11638E+01
   0.54401E+01   0.63137E-01   0.11637E+01
   0.54401E+01   0.63162E-01   0.11635E+01
   0.54401E+01   0.63187E-01   0.11633E+01
   0.54301E+01   0.63213E-01   0.11630E+01
   0.54301E+01   0.63238E-01   0.11629E+01
   0.54301E+01   0.63263E-01   0.11627E+01
   0.54301E+01   0.63288E-01   0.11627E+01
   0.54301E+01   0.63314E-01   0.11626E+01
   0.54301E+01   0.63339E-01   0.11626E+01
   0.54301E+01   0.63364E-01   0.11625E+01
   0.54301E+01   0.63390E-01   0.11625E+01
   0.54301E+01   0.63415E-01   0.11625E+01
   0.54301E+01   0.63440E-01   0.11625E+01
   0.54401E+01   0.63466E-01   0.11625E+01
   0.54401E+01   0.63491E-01   0.11626E+01
   0.54401E+01   0.63516E-01   0.11626E+01
   0.54401E+01   0.63542E-01   0.11625E+01
   0.54401E+01   0.63567E-01   0.11626E+01
   0.54401E+01   0.63593E-01   0.11626E+01
   0.54401E+01   0.63618E-01   0.11625E+01
   0.54401E+01   0.63643E-01   0.11625E+01
   0.54401E+01   0.63669E-01   0.11626E+01
   0.54401E+01   0.63694E-01   0.11625E+01
   0.54401E+01   0.63720E-01   0.11626E+01
   0.54401E+01   0.63745E-01   0.11626E+01
   0.54401E+01   0.63771E-01   0.11626E+01
   0.54401E+01   0.63796E-01   0.11625E+01
   0.54401E+01   0.63822E-01   0.11626E+01
   0.54401E+01   0.63847E-01   0.11626E+01
   0.54401E+01   0.63873E-01   0.11626E+01
   0.54401E+01   0.63898E-01   0.11626E+01
   0.54401E+01   0.63924E-01   0.11626E+01
   0.54401E+01   0.63949E-01   0.11626E+01
   0.54401E+01   0.63975E-01   0.11626E+01
   0.54401E+01   0.64000E-01   0.11626E+01
   0.54401E+01   0.64026E-01   0.11626E+01
   0.54401E+01   0.64051E-01   0.11626E+01
   0.54401E+01   0.64077E-01   0.11626E+01
   0.54401E+01   0.64103E-01   0.11626E+01
   0.54401E+01   0.64128E-01   0.11626E+01
   0.54401E+01   0.64154E-01   0.11626E+01
   0.54401E+01   0.64180E-01   0.11626E+01
   0.54401E+01   0.64205E-01   0.11626E+01
   0.54401E+01   0.64231E-01   0.11623E+01
   0.54401E+01   0.64256E-01   0.11624E+01
   0.54401E+01   0.64282E-01   0.11621E+01
   0.54401E+01   0.64308E-01   0.11619E+01
   0.54401E+01   0.64334E-01   0.11617E+01
   0.54401E+01   0.64359E-01   0.11616E+01
   0.54401E+01   0.64385E-01   0.11615E+01
   0.54401E+01   0.64411E-01   0.11613E+01
   0.54401E+01   0.64436E-01   0.11611E+01
   0.54401E+01   0.64462E-01   0.11611E+01
   0.54401E+01   0.64488E-01   0.11609E+01
   0.54401E+01   0.64514E-01   0.11609E+01
   0.54401E+01   0.64539E-01   0.11605E+01
   0.54301E+01   0.64565E-01   0.11603E+01
   0.54301E+01   0.64591E-01   0.11602E+01
   0.54301E+01   0.64617E-01   0.11603E+01
   0.54301E+01   0.64643E-01   0.11601E+01
   0.54301E+01   0.64669E-01   0.11601E+01
   0.54301E+01   0.64694E-01   0.11601E+01
   0.54301E+01   0.64720E-01   0.11601E+01
   0.54401E+01   0.64746E-01   0.11601E+01
   0.54401E+01   0.64772E-01   0.11601E+01
   0.54401E+01   0.64798E-01   0.11601E+01
   0.54401E+01   0.64824E-01   0.11601E+01
   0.54401E+01   0.64850E-01   0.11601E+01
   0.54401E+01   0.64876E-01   0.11601E+01
   0.54401E+01   0.64901E-01   0.11601E+01
   0.54401E+01   0.64927E-01   0.11601E+01
   0.54401E+01   0.64953E-01   0.11601E+01
   0.54401E+01   0.64979E-01   0.11601E+01
   0.54401E+01   0.65005E-01   0.11601E+01
   0.54401E+01   0.65031E-01   0.11600E+01
   0.54401E+01   0.65057E-01   0.11598E+01
   0.54401E+01   0.65083E-01   0.11597E+01
   0.54401E+01   0.65109E-01   0.11596E+01
   0.54401E+01   0.65135E-01   0.11596E+01
   0.54401E+01   0.65161E-01   0.11593E+01
   0.54401E+01   0.65187E-01   0.11592E+01
   0.54401E+01   0.65213E-01   0.11592E+01
   0.54301E+01   0.65239E-01   0.11589E+01
   0.54301E+01   0.65265E-01   0.11585E+01
   0.54301E+01   0.65292E-01   0.11586E+01
   0.54301E+01   0.65318E-01   0.11585E+01
   0.54301E+01   0.65344E-01   0.11585E+01
   0.54301E+01   0.65370E-01   0.11583E+01
   0.54301E+01   0.65396E-01   0.11581E+01
   0.54301E+01   0.65422E-01   0.11580E+01
   0.54301E+01   0.65448E-01   0.11580E+01
   0.54301E+01   0.65474E-01   0.11580E+01
   0.54301E+01   0.65501E-01   0.11579E+01
   0.54301E+01   0.65527E-01   0.11579E+01
   0.54301E+01   0.65553E-01   0.11579E+01
   0.54301E+01   0.65579E-01   0.11580E+01
   0.54301E+01   0.65605E-01   0.11580E+01
   0.54301E+01   0.65631E-01   0.11579E+01
   0.54301E+01   0.65658E-01   0.11579E+01
   0.54301E+01   0.65684E-01   0.11579E+01
   0.54301E+01   0.65710E-01   0.11579E+01
   0.54301E+01   0.65736E-01   0.11579E+01
   0.54401E+01   0.65763E-01   0.11579E+01
   0.54401E+01   0.65789E-01   0.11579E+01
   0.54401E+01   0.65815E-01   0.11579E+01
   0.54401E+01   0.65842E-01   0.11579E+01
   0.54401E+01   0.65868E-01   0.11579E+01
   0.54401E+01   0.65894E-01   0.11579E+01
   0.54401E+01   0.65921E-01   0.11580E+01
   0.54401E+01   0.65947E-01   0.11580E+01
   0.54401E+01   0.65973E-01   0.11580E+01
   0.54401E+01   0.66000E-01   0.11580E+01
   0.54401E+01   0.66026E-01   0.11580E+01
   0.54401E+01   0.66052E-01   0.11580E+01
   0.54401E+01   0.66079E-01   0.11580E+01
   0.54401E+01   0.66105E-01   0.11580E+01
   0.54401E+01   0.66132E-01   0.11580E+01
   0.54401E+01   0.66158E-01   0.11580E+01
   0.54401E+01   0.66184E-01   0.11580E+01
   0.54401E+01   0.66211E-01   0.11580E+01
   0.54401E+01   0.66237E-01   0.11580E+01
   0.54401E+01   0.66264E-01   0.11580E+01
   0.54401E+01   0.66290E-01   0.11580E+01
   0.54401E+01   0.66317E-01   0.11580E+01
   0.54401E+01   0.66343E-01   0.11579E+01
   0.54401E+01   0.66370E-01   0.11579E+01
   0.54401E+01   0.66396E-01   0.11577E+01
   0.54401E+01   0.66423E-01   0.11576E+01
   0.54401E+01   0.66449E-01   0.11572E+01
   0.54401E+01   0.66476E-01   0.11570E+01
   0.54401E+01   0.66502E-01   0.11569E+01
   0.54401E+01   0.66529E-01   0.11569E+01
   0.54401E+01   0.66556E-01   0.11568E+01
   0.54301E+01   0.66582E-01   0.11565E+01
   0.54301E+01   0.66609E-01   0.11564E+01
   0.54301E+01   0.66635E-01   0.11562E+01
   0.54301E+01   0.66662E-01   0.11561E+01
   0.54301E+01   0.66689E-01   0.11559E+01
   0.54301E+01   0.66715E-01   0.11558E+01
   0.54301E+01   0.66742E-01   0.11557E+01
   0.54301E+01   0.66769E-01   0.11556E+01
   0.54301E+01   0.66795E-01   0.11555E+01
   0.54301E+01   0.66822E-01   0.11555E+01
   0.54301E+01   0.66849E-01   0.11554E+01
   0.54301E+01   0.66875E-01   0.11554E+01
   0.54301E+01   0.66902E-01   0.11555E+01
   0.54301E+01   0.66929E-01   0.11555E+01
   0.54301E+01   0.66956E-01   0.11555E+01
   0.54301E+01   0.66982E-01   0.11555E+01
   0.54301E+01   0.67009E-01   0.11555E+01
   0.54401E+01   0.67036E-01   0.11555E+01
   0.54401E+01   0.67063E-01   0.11555E+01
   0.54401E+01   0.67089E-01   0.11555E+01
   0.54401E+01   0.67116E-01   0.11555E+01
   0.54401E+01   0.67143E-01   0.11555E+01
   0.54401E+01   0.67170E-01   0.11555E+01
   0.54401E+01   0.67197E-01   0.11554E+01
   0.54401E+01   0.67224E-01   0.11553E+01
   0.54401E+01   0.67250E-01   0.11553E+01
   0.54401E+01   0.67277E-01   0.11551E+01
   0.54301E+01   0.67304E-01   0.11549E+01
   0.54301E+01   0.67331E-01   0.11548E+01
   0.54301E+01   0.67358E-01   0.11547E+01
   0.54301E+01   0.67385E-01   0.11546E+01
   0.54301E+01   0.67412E-01   0.11546E+01
   0.54301E+01   0.67439E-01   0.11545E+01
   0.54301E+01   0.67466E-01   0.11545E+01
   0.54301E+01   0.67493E-01   0.11542E+01
   0.54301E+01   0.67520E-01   0.11541E+01
   0.54301E+01   0.67547E-01   0.11540E+01
   0.54301E+01   0.67574E-01   0.11539E+01
   0.54301E+01   0.67601E-01   0.11538E+01
   0.54301E+01   0.67628E-01   0.11536E+01
   0.54301E+01   0.67655E-01   0.11534E+01
   0.54301E+01   0.67682E-01   0.11535E+01
   0.54301E+01   0.67709E-01   0.11534E+01
   0.54301E+01   0.67736E-01   0.11534E+01
   0.54301E+01   0.67763E-01   0.11533E+01
   0.54301E+01   0.67790E-01   0.11533E+01
   0.54301E+01   0.67817E-01   0.11533E+01
   0.54301E+01   0.67844E-01   0.11533E+01
   0.54301E+01   0.67871E-01   0.11534E+01
   0.54301E+01   0.67898E-01   0.11534E+01
   0.54301E+01   0.67925E-01   0.11533E+01
   0.54301E+01   0.67953E-01   0.11533E+01
   0.54301E+01   0.67980E-01   0.11533E+01
   0.54301E+01   0.68007E-01   0.11533E+01
   0.54301E+01   0.68034E-01   0.11533E+01
   0.54301E+01   0.68061E-01   0.11533E+01
   0.54301E+01   0.68088E-01   0.11533E+01
   0.54301E+01   0.68116E-01   0.11533E+01
   0.54301E+01   0.68143E-01   0.11534E+01
   0.54301E+01   0.68170E-01   0.11533E+01
   0.54301E+01   0.68197E-01   0.11533E+01
   0.54401E+01   0.68225E-01   0.11534E+01
   0.54401E+01   0.68252E-01   0.11534E+01
   0.54401E+01   0.68279E-01   0.11534E+01
   0.54401E+01   0.68306E-01   0.11534E+01
   0.54401E+01   0.68334E-01   0.11534E+01
   0.54401E+01   0.68361E-01   0.11534E+01
   0.54401E+01   0.68388E-01   0.11534E+01
   0.54401E+01   0.68416E-01   0.11534E+01
   0.54401E+01   0.68443E-01   0.11534E+01
   0.54401E+01   0.68470E-01   0.11534E+01
   0.54401E+01   0.68498E-01   0.11534E+01
   0.54401E+01   0.68525E-01   0.11534E+01
   0.54401E+01   0.68552E-01   0.11534E+01
   0.54401E+01   0.68580E-01   0.11533E+01
   0.54401E+01   0.68607E-01   0.11534E+01
   0.54401E+01   0.68635E-01   0.11532E+01
   0.54401E+01   0.68662E-01   0.11532E+01
   0.54401E+01   0.68690E-01   0.11531E+01
   0.54401E+01   0.68717E-01   0.11529E+01
   0.54401E+01   0.68744E-01   0.11527E+01
   0.54401E+01   0.68772E-01   0.11526E+01
   0.54401E+01   0.68799E-01   0.11525E+01
   0.54401E+01   0.68827E-01   0.11525E+01
   0.54301E+01   0.68854E-01   0.11522E+01
   0.54301E+01   0.68882E-01   0.11521E+01
   0.54301E+01   0.68909E-01   0.11518E+01
   0.54301E+01   0.68937E-01   0.11517E+01
   0.54301E+01   0.68964E-01   0.11517E+01
   0.54301E+01   0.68992E-01   0.11515E+01
   0.54301E+01   0.69020E-01   0.11515E+01
   0.54301E+01   0.69047E-01   0.11512E+01
   0.54301E+01   0.69075E-01   0.11512E+01
   0.54301E+01   0.69102E-01   0.11511E+01
   0.54301E+01   0.69130E-01   0.11511E+01
   0.54301E+01   0.69158E-01   0.11510E+01
   0.54301E+01   0.69185E-01   0.11509E+01
   0.54301E+01   0.69213E-01   0.11509E+01
   0.54301E+01   0.69241E-01   0.11508E+01
   0.54301E+01   0.69268E-01   0.11508E+01
   0.54301E+01   0.69296E-01   0.11508E+01
   0.54301E+01   0.69324E-01   0.11509E+01
   0.54301E+01   0.69351E-01   0.11509E+01
   0.54301E+01   0.69379E-01   0.11509E+01
   0.54301E+01   0.69407E-01   0.11509E+01
   0.54301E+01   0.69434E-01   0.11508E+01
   0.54301E+01   0.69462E-01   0.11508E+01
   0.54301E+01   0.69490E-01   0.11509E+01
   0.54301E+01   0.69518E-01   0.11508E+01
   0.54301E+01   0.69545E-01   0.11508E+01
   0.54301E+01   0.69573E-01   0.11508E+01
   0.54301E+01   0.69601E-01   0.11508E+01
   0.54301E+01   0.69629E-01   0.11508E+01
   0.54301E+01   0.69657E-01   0.11507E+01
   0.54301E+01   0.69685E-01   0.11505E+01
   0.54301E+01   0.69712E-01   0.11504E+01
   0.54301E+01   0.69740E-01   0.11503E+01
   0.54301E+01   0.69768E-01   0.11502E+01
   0.54301E+01   0.69796E-01   0.11499E+01
   0.54301E+01   0.69824E-01   0.11499E+01
   0.54301E+01   0.69852E-01   0.11497E+01
   0.54301E+01   0.69880E-01   0.11496E+01
   0.54301E+01   0.69908E-01   0.11495E+01
   0.54301E+01   0.69936E-01   0.11492E+01
   0.54301E+01   0.69963E-01   0.11493E+01
   0.54301E+01   0.69991E-01   0.11491E+01
   0.54301E+01   0.70019E-01   0.11491E+01
   0.54301E+01   0.70047E-01   0.11490E+01
   0.54301E+01   0.70075E-01   0.11488E+01
   0.54301E+01   0.70103E-01   0.11487E+01
   0.54301E+01   0.70131E-01   0.11487E+01
   0.54301E+01   0.70159E-01   0.11487E+01
   0.54301E+01   0.70187E-01   0.11487E+01
   0.54301E+01   0.70215E-01   0.11488E+01
   0.54301E+01   0.70244E-01   0.11487E+01
   0.54301E+01   0.70272E-01   0.11488E+01
   0.54301E+01   0.70300E-01   0.11487E+01
   0.54301E+01   0.70328E-01   0.11487E+01
   0.54301E+01   0.70356E-01   0.11487E+01
   0.54301E+01   0.70384E-01   0.11488E+01
   0.54301E+01   0.70412E-01   0.11488E+01
   0.54301E+01   0.70440E-01   0.11488E+01
   0.54301E+01   0.70468E-01   0.11488E+01
   0.54301E+01   0.70497E-01   0.11488E+01
   0.54301E+01   0.70525E-01   0.11488E+01
   0.54301E+01   0.70553E-01   0.11488E+01
   0.54301E+01   0.70581E-01   0.11488E+01
   0.54401E+01   0.70609E-01   0.11488E+01
   0.54401E+01   0.70637E-01   0.11488E+01
   0.54401E+01   0.70666E-01   0.11488E+01
   0.54401E+01   0.70694E-01   0.11488E+01
   0.54401E+01   0.70722E-01   0.11488E+01
   0.54401E+01   0.70750E-01   0.11488E+01
   0.54401E+01   0.70779E-01   0.11488E+01
   0.54401E+01   0.70807E-01   0.11488E+01
   0.54401E+01   0.70835E-01   0.11488E+01
   0.54401E+01   0.70864E-01   0.11488E+01
   0.54401E+01   0.70892E-01   0.11487E+01
   0.54401E+01   0.70920E-01   0.11486E+01
   0.54401E+01   0.70949E-01   0.11485E+01
   0.54401E+01   0.70977E-01   0.11485E+01
   0.54401E+01   0.71005E-01   0.11483E+01
   0.54401E+01   0.71034E-01   0.11482E+01
   0.54401E+01   0.71062E-01   0.11482E+01
   0.54401E+01   0.71090E-01   0.11480E+01
   0.54401E+01   0.71119E-01   0.11478E+01
   0.54301E+01   0.71147E-01   0.11477E+01
   0.54301E+01   0.71176E-01   0.11476E+01
   0.54301E+01   0.71204E-01   0.11475E+01
   0.54301E+01   0.71233E-01   0.11475E+01
   0.54301E+01   0.71261E-01   0.11472E+01
   0.54301E+01   0.71289E-01   0.11472E+01
   0.54301E+01   0.71318E-01   0.11469E+01
   0.54301E+01   0.71346E-01   0.11467E+01
   0.54301E+01   0.71375E-01   0.11465E+01
   0.54301E+01   0.71404E-01   0.11465E+01
   0.54301E+01   0.71432E-01   0.11463E+01
   0.54301E+01   0.71461E-01   0.11463E+01
   0.54301E+01   0.71489E-01   0.11464E+01
   0.54301E+01   0.71518E-01   0.11463E+01
   0.54301E+01   0.71546E-01   0.11463E+01
   0.54301E+01   0.71575E-01   0.11463E+01
   0.54301E+01   0.71603E-01   0.11463E+01
   0.54301E+01   0.71632E-01   0.11463E+01
   0.54301E+01   0.71661E-01   0.11463E+01
   0.54301E+01   0.71689E-01   0.11463E+01
   0.54301E+01   0.71718E-01   0.11463E+01
   0.54301E+01   0.71747E-01   0.11463E+01
   0.54301E+01   0.71775E-01   0.11463E+01
   0.54301E+01   0.71804E-01   0.11463E+01
   0.54301E+01   0.71833E-01   0.11463E+01
   0.54301E+01   0.71861E-01   0.11462E+01
   0.54301E+01   0.71890E-01   0.11460E+01
   0.54301E+01   0.71919E-01   0.11461E+01
   0.54301E+01   0.71948E-01   0.11461E+01
   0.54301E+01   0.71976E-01   0.11459E+01
   0.54301E+01   0.72005E-01   0.11457E+01
   0.54301E+01   0.72034E-01   0.11458E+01
   0.54301E+01   0.72063E-01   0.11457E+01
   0.54301E+01   0.72091E-01   0.11455E+01
   0.54301E+01   0.72120E-01   0.11454E+01
   0.54301E+01   0.72149E-01   0.11453E+01
   0.54301E+01   0.72178E-01   0.11452E+01
   0.54301E+01   0.72207E-01   0.11453E+01
   0.54301E+01   0.72236E-01   0.11452E+01
   0.54301E+01   0.72264E-01   0.11450E+01
   0.54301E+01   0.72293E-01   0.11449E+01
   0.54301E+01   0.72322E-01   0.11445E+01
   0.54301E+01   0.72351E-01   0.11445E+01
   0.54301E+01   0.72380E-01   0.11443E+01
   0.54301E+01   0.72409E-01   0.11444E+01
   0.54301E+01   0.72438E-01   0.11443E+01
   0.54301E+01   0.72467E-01   0.11444E+01
   0.54301E+01   0.72496E-01   0.11443E+01
   0.54301E+01   0.72525E-01   0.11443E+01
   0.54301E+01   0.72554E-01   0.11442E+01
   0.54301E+01   0.72583E-01   0.11442E+01
   0.54301E+01   0.72612E-01   0.11442E+01
   0.54301E+01   0.72641E-01   0.11442E+01
   0.54301E+01   0.72670E-01   0.11442E+01
   0.54301E+01   0.72699E-01   0.11442E+01
   0.54301E+01   0.72728E-01   0.11442E+01
   0.54301E+01   0.72757E-01   0.11442E+01
   0.54301E+01   0.72786E-01   0.11442E+01
   0.54301E+01   0.72815E-01   0.11442E+01
   0.54301E+01   0.72844E-01   0.11442E+01
   0.54301E+01   0.72873E-01   0.11442E+01
   0.54301E+01   0.72902E-01   0.11442E+01
   0.54301E+01   0.72931E-01   0.11442E+01
   0.54301E+01   0.72961E-01   0.11442E+01
   0.54301E+01   0.72990E-01   0.11442E+01
   0.54301E+01   0.73019E-01   0.11442E+01
   0.54301E+01   0.73048E-01   0.11442E+01
   0.54301E+01   0.73077E-01   0.11442E+01
   0.54301E+01   0.73106E-01   0.11442E+01
   0.54301E+01   0.73136E-01   0.11442E+01
   0.54301E+01   0.73165E-01   0.11442E+01
   0.54301E+01   0.73194E-01   0.11442E+01
   0.54401E+01   0.73223E-01   0.11442E+01
   0.54401E+01   0.73253E-01   0.11442E+01
   0.54401E+01   0.73282E-01   0.11442E+01
   0.54401E+01   0.73311E-01   0.11442E+01
   0.54401E+01   0.73340E-01   0.11442E+01
   0.54401E+01   0.73370E-01   0.11442E+01
   0.54401E+01   0.73399E-01   0.11439E+01
   0.54401E+01   0.73428E-01   0.11439E+01
   0.54401E+01   0.73458E-01   0.11440E+01
   0.54401E+01   0.73487E-01   0.11440E+01
   0.54401E+01   0.73516E-01   0.11440E+01
   0.54401E+01   0.73546E-01   0.11437E+01
   0.54401E+01   0.73575E-01   0.11436E+01
   0.54401E+01   0.73605E-01   0.11434E+01
   0.54401E+01   0.73634E-01   0.11434E+01
   0.54401E+01   0.73663E-01   0.11434E+01
   0.54301E+01   0.73693E-01   0.11433E+01
   0.54301E+01   0.73722E-01   0.11429E+01
   0.54301E+01   0.73752E-01   0.11428E+01
   0.54301E+01   0.73781E-01   0.11426E+01
   0.54301E+01   0.73811E-01   0.11424E+01
   0.54301E+01   0.73840E-01   0.11423E+01
   0.54301E+01   0.73870E-01   0.11422E+01
   0.54301E+01   0.73899E-01   0.11422E+01
   0.54301E+01   0.73929E-01   0.11421E+01
   0.54301E+01   0.73958E-01   0.11422E+01
   0.54301E+01   0.73988E-01   0.11421E+01
   0.54301E+01   0.74017E-01   0.11419E+01
   0.54301E+01   0.74047E-01   0.11418E+01
   0.54301E+01   0.74077E-01   0.11417E+01
   0.54301E+01   0.74106E-01   0.11417E+01
   0.54301E+01   0.74136E-01   0.11417E+01
   0.54301E+01   0.74165E-01   0.11417E+01
   0.54301E+01   0.74195E-01   0.11417E+01
   0.54301E+01   0.74225E-01   0.11417E+01
   0.54301E+01   0.74254E-01   0.11417E+01
   0.54301E+01   0.74284E-01   0.11417E+01
   0.54301E+01   0.74314E-01   0.11417E+01
   0.54301E+01   0.74343E-01   0.11417E+01
   0.54301E+01   0.74373E-01   0.11417E+01
   0.54301E+01   0.74403E-01   0.11417E+01
   0.54301E+01   0.74433E-01   0.11417E+01
   0.54301E+01   0.74462E-01   0.11417E+01
   0.54301E+01   0.74492E-01   0.11417E+01
   0.54301E+01   0.74522E-01   0.11415E+01
   0.54301E+01   0.74552E-01   0.11416E+01
   0.54301E+01   0.74581E-01   0.11414E+01
   0.54301E+01   0.74611E-01   0.11412E+01
   0.54301E+01   0.74641E-01   0.11411E+01
   0.54301E+01   0.74671E-01   0.11408E+01
   0.54301E+01   0.74701E-01   0.11409E+01
   0.54301E+01   0.74731E-01   0.11409E+01
   0.54301E+01   0.74760E-01   0.11408E+01
   0.54301E+01   0.74790E-01   0.11406E+01
   0.54301E+01   0.74820E-01   0.11404E+01
   0.54301E+01   0.74850E-01   0.11404E+01
   0.54301E+01   0.74880E-01   0.11404E+01
   0.54301E+01   0.74910E-01   0.11404E+01
   0.54301E+01   0.74940E-01   0.11403E+01
   0.54301E+01   0.74970E-01   0.11401E+01
   0.54301E+01   0.75000E-01   0.11401E+01
   0.54301E+01   0.75030E-01   0.11401E+01
   0.54301E+01   0.75060E-01   0.11399E+01
   0.54301E+01   0.75090E-01   0.11397E+01
   0.54301E+01   0.75120E-01   0.11396E+01
   0.54301E+01   0.75150E-01   0.11396E+01
   0.54301E+01   0.75180E-01   0.11396E+01
   0.54301E+01   0.75210E-01   0.11396E+01
   0.54301E+01   0.75240E-01   0.11396E+01
   0.54301E+01   0.75270E-01   0.11396E+01
   0.54301E+01   0.75300E-01   0.11396E+01
   0.54301E+01   0.75330E-01   0.11396E+01
   0.54301E+01   0.75360E-01   0.11396E+01
   0.54301E+01   0.75390E-01   0.11396E+01
   0.54301E+01   0.75420E-01   0.11396E+01
   0.54301E+01   0.75450E-01   0.11396E+01
   0.54301E+01   0.75481E-01   0.11396E+01
   0.54301E+01   0.75511E-01   0.11396E+01
   0.54301E+01   0.75541E-01   0.11396E+01
   0.54301E+01   0.75571E-01   0.11396E+01
   0.54301E+01   0.75601E-01   0.11396E+01
   0.54301E+01   0.75632E-01   0.11396E+01
   0.54301E+01   0.75662E-01   0.11396E+01
   0.54301E+01   0.75692E-01   0.11396E+01
   0.54301E+01   0.75722E-01   0.11396E+01
   0.54301E+01   0.75752E-01   0.11396E+01
   0.54301E+01   0.75783E-01   0.11396E+01
   0.54301E+01   0.75813E-01   0.11396E+01
   0.54301E+01   0.75843E-01   0.11396E+01
   0.54301E+01   0.75874E-01   0.11396E+01
   0.54301E+01   0.75904E-01   0.11396E+01
   0.54301E+01   0.75934E-01   0.11396E+01
   0.54401E+01   0.75965E-01   0.11396E+01
   0.54401E+01   0.75995E-01   0.11396E+01
   0.54401E+01   0.76025E-01   0.11396E+01
   0.54401E+01   0.76056E-01   0.11396E+01
   0.54401E+01   0.76086E-01   0.11395E+01
   0.54401E+01   0.76116E-01   0.11396E+01
   0.54401E+01   0.76147E-01   0.11395E+01
   0.54401E+01   0.76177E-01   0.11394E+01
   0.54401E+01   0.76208E-01   0.11392E+01
   0.54401E+01   0.76238E-01   0.11389E+01
   0.54401E+01   0.76269E-01   0.11388E+01
   0.54401E+01   0.76299E-01   0.11388E+01
   0.54401E+01   0.76330E-01   0.11387E+01
   0.54401E+01   0.76360E-01   0.11387E+01
   0.54401E+01   0.76391E-01   0.11387E+01
   0.54301E+01   0.76421E-01   0.11384E+01
   0.54301E+01   0.76452E-01   0.11381E+01
   0.54301E+01   0.76482E-01   0.11382E+01
   0.54301E+01   0.76513E-01   0.11380E+01
   0.54301E+01   0.76543E-01   0.11377E+01
   0.54301E+01   0.76574E-01   0.11378E+01
   0.54301E+01   0.76605E-01   0.11377E+01
   0.54301E+01   0.76635E-01   0.11374E+01
   0.54301E+01   0.76666E-01   0.11374E+01
   0.54301E+01   0.76696E-01   0.11374E+01
   0.54301E+01   0.76727E-01   0.11373E+01
   0.54301E+01   0.76758E-01   0.11372E+01
   0.54301E+01   0.76788E-01   0.11372E+01
   0.54301E+01   0.76819E-01   0.11372E+01
   0.54301E+01   0.76850E-01   0.11372E+01
   0.54301E+01   0.76880E-01   0.11371E+01
   0.54301E+01   0.76911E-01   0.11372E+01
   0.54301E+01   0.76942E-01   0.11371E+01
   0.54301E+01   0.76973E-01   0.11371E+01
   0.54301E+01   0.77003E-01   0.11371E+01
   0.54301E+01   0.77034E-01   0.11371E+01
   0.54301E+01   0.77065E-01   0.11371E+01
   0.54301E+01   0.77096E-01   0.11371E+01
   0.54301E+01   0.77127E-01   0.11371E+01
   0.54301E+01   0.77157E-01   0.11372E+01
   0.54401E+01   0.77188E-01   0.11372E+01
   0.54301E+01   0.77219E-01   0.11370E+01
   0.54301E+01   0.77250E-01   0.11370E+01
   0.54401E+01   0.77281E-01   0.11371E+01
   0.54301E+01   0.77312E-01   0.11369E+01
   0.54301E+01   0.77343E-01   0.11367E+01
   0.54301E+01   0.77373E-01   0.11366E+01
   0.54301E+01   0.77404E-01   0.11366E+01
   0.54301E+01   0.77435E-01   0.11366E+01
   0.54301E+01   0.77466E-01   0.11365E+01
   0.54301E+01   0.77497E-01   0.11363E+01
   0.54301E+01   0.77528E-01   0.11363E+01
   0.54301E+01   0.77559E-01   0.11361E+01
   0.54301E+01   0.77590E-01   0.11358E+01
   0.54301E+01   0.77621E-01   0.11358E+01
   0.54301E+01   0.77652E-01   0.11357E+01
   0.54301E+01   0.77683E-01   0.11355E+01
   0.54301E+01   0.77714E-01   0.11354E+01
   0.54301E+01   0.77745E-01   0.11354E+01
   0.54301E+01   0.77776E-01   0.11353E+01
   0.54301E+01   0.77807E-01   0.11352E+01
   0.54301E+01   0.77838E-01   0.11351E+01
   0.54301E+01   0.77870E-01   0.11352E+01
   0.54301E+01   0.77901E-01   0.11352E+01
   0.54301E+01   0.77932E-01   0.11351E+01
   0.54301E+01   0.77963E-01   0.11350E+01
   0.54301E+01   0.77994E-01   0.11350E+01
   0.54301E+01   0.78025E-01   0.11350E+01
   0.54301E+01   0.78056E-01   0.11350E+01
   0.54301E+01   0.78088E-01   0.11350E+01
   0.54301E+01   0.78119E-01   0.11350E+01
   0.54301E+01   0.78150E-01   0.11350E+01
   0.54301E+01   0.78181E-01   0.11350E+01
   0.54301E+01   0.78213E-01   0.11350E+01
   0.54301E+01   0.78244E-01   0.11350E+01
   0.54301E+01   0.78275E-01   0.11350E+01
   0.54301E+01   0.78306E-01   0.11350E+01
   0.54301E+01   0.78338E-01   0.11350E+01
   0.54301E+01   0.78369E-01   0.11350E+01
   0.54301E+01   0.78400E-01   0.11350E+01
   0.54401E+01   0.78432E-01   0.11350E+01
   0.54301E+01   0.78463E-01   0.11350E+01
   0.54301E+01   0.78494E-01   0.11350E+01
   0.54401E+01   0.78526E-01   0.11350E+01
   0.54401E+01   0.78557E-01   0.11350E+01
   0.54401E+01   0.78588E-01   0.11350E+01
   0.54401E+01   0.78620E-01   0.11350E+01
   0.54401E+01   0.78651E-01   0.11350E+01
   0.54401E+01   0.78683E-01   0.11350E+01
   0.54401E+01   0.78714E-01   0.11350E+01
   0.54401E+01   0.78746E-01   0.11350E+01
   0.54401E+01   0.78777E-01   0.11350E+01
   0.54401E+01   0.78808E-01   0.11350E+01
   0.54401E+01   0.78840E-01   0.11350E+01
   0.54401E+01   0.78871E-01   0.11350E+01
   0.54401E+01   0.78903E-01   0.11350E+01
   0.54401E+01   0.78934E-01   0.11350E+01
   0.54401E+01   0.78966E-01   0.11350E+01
   0.54401E+01   0.78998E-01   0.11349E+01
   0.54401E+01   0.79029E-01   0.11349E+01
   0.54401E+01   0.79061E-01   0.11345E+01
   0.54401E+01   0.79092E-01   0.11345E+01
   0.54401E+01   0.79124E-01   0.11344E+01
   0.54401E+01   0.79156E-01   0.11342E+01
   0.54401E+01   0.79187E-01   0.11342E+01
   0.54401E+01   0.79219E-01   0.11340E+01
   0.54401E+01   0.79250E-01   0.11340E+01
   0.54401E+01   0.79282E-01   0.11338E+01
   0.54401E+01   0.79314E-01   0.11338E+01
   0.54301E+01   0.79345E-01   0.11336E+01
   0.54301E+01   0.79377E-01   0.11335E+01
   0.54301E+01   0.79409E-01   0.11332E+01
   0.54301E+01   0.79441E-01   0.11333E+01
   0.54301E+01   0.79472E-01   0.11333E+01
   0.54301E+01   0.79504E-01   0.11332E+01
   0.54301E+01   0.79536E-01   0.11329E+01
   0.54301E+01   0.79568E-01   0.11327E+01
   0.54301E+01   0.79599E-01   0.11327E+01
   0.54301E+01   0.79631E-01   0.11326E+01
   0.54301E+01   0.79663E-01   0.11326E+01
   0.54301E+01   0.79695E-01   0.11326E+01
   0.54301E+01   0.79727E-01   0.11326E+01
   0.54301E+01   0.79759E-01   0.11326E+01
   0.54301E+01   0.79790E-01   0.11326E+01
   0.54301E+01   0.79822E-01   0.11326E+01
   0.54301E+01   0.79854E-01   0.11326E+01
   0.54301E+01   0.79886E-01   0.11326E+01
   0.54301E+01   0.79918E-01   0.11326E+01
   0.54301E+01   0.79950E-01   0.11326E+01
   0.54301E+01   0.79982E-01   0.11325E+01
   0.54301E+01   0.80014E-01   0.11325E+01
   0.54301E+01   0.80046E-01   0.11325E+01
   0.54301E+01   0.80078E-01   0.11325E+01
   0.54301E+01   0.80110E-01   0.11325E+01
   0.54301E+01   0.80142E-01   0.11325E+01
   0.54301E+01   0.80174E-01   0.11325E+01
   0.54301E+01   0.80206E-01   0.11325E+01
   0.54301E+01   0.80238E-01   0.11324E+01
   0.54301E+01   0.80270E-01   0.11325E+01
   0.54301E+01   0.80302E-01   0.11323E+01
   0.54301E+01   0.80334E-01   0.11323E+01
   0.54301E+01   0.80366E-01   0.11322E+01
   0.54301E+01   0.80398E-01   0.11321E+01
   0.54301E+01   0.80431E-01   0.11317E+01
   0.54301E+01   0.80463E-01   0.11315E+01
   0.54301E+01   0.80495E-01   0.11316E+01
   0.54301E+01   0.80527E-01   0.11314E+01
   0.54301E+01   0.80559E-01   0.11314E+01
   0.54301E+01   0.80591E-01   0.11312E+01
   0.54301E+01   0.80624E-01   0.11312E+01
   0.54301E+01   0.80656E-01   0.11309E+01
   0.54301E+01   0.80688E-01   0.11309E+01
   0.54301E+01   0.80720E-01   0.11308E+01
   0.54301E+01   0.80752E-01   0.11307E+01
   0.54301E+01   0.80785E-01   0.11306E+01
   0.54301E+01   0.80817E-01   0.11305E+01
   0.54301E+01   0.80849E-01   0.11305E+01
   0.54301E+01   0.80882E-01   0.11305E+01
   0.54301E+01   0.80914E-01   0.11305E+01
   0.54301E+01   0.80946E-01   0.11304E+01
   0.54301E+01   0.80979E-01   0.11304E+01
   0.54301E+01   0.81011E-01   0.11304E+01
   0.54301E+01   0.81043E-01   0.11304E+01
   0.54301E+01   0.81076E-01   0.11305E+01
   0.54301E+01   0.81108E-01   0.11304E+01
   0.54301E+01   0.81141E-01   0.11304E+01
   0.54301E+01   0.81173E-01   0.11304E+01
   0.54301E+01   0.81205E-01   0.11304E+01
   0.54301E+01   0.81238E-01   0.11304E+01
   0.54301E+01   0.81270E-01   0.11304E+01
   0.54401E+01   0.81303E-01   0.11304E+01
   0.54401E+01   0.81335E-01   0.11304E+01
   0.54401E+01   0.81368E-01   0.11304E+01
   0.54401E+01   0.81400E-01   0.11304E+01
   0.54401E+01   0.81433E-01   0.11304E+01
   0.54401E+01   0.81465E-01   0.11304E+01
   0.54401E+01   0.81498E-01   0.11304E+01
   0.54401E+01   0.81530E-01   0.11304E+01
   0.54401E+01   0.81563E-01   0.11304E+01
   0.54401E+01   0.81596E-01   0.11304E+01
   0.54401E+01   0.81628E-01   0.11304E+01
   0.54401E+01   0.81661E-01   0.11304E+01
   0.54401E+01   0.81693E-01   0.11304E+01
   0.54401E+01   0.81726E-01   0.11304E+01
   0.54401E+01   0.81759E-01   0.11304E+01
   0.54401E+01   0.81791E-01   0.11304E+01
   0.54401E+01   0.81824E-01   0.11304E+01
   0.54401E+01   0.81857E-01   0.11304E+01
   0.54401E+01   0.81890E-01   0.11304E+01
   0.54401E+01   0.81922E-01   0.11304E+01
   0.54401E+01   0.81955E-01   0.11304E+01
   0.54401E+01   0.81988E-01   0.11303E+01
   0.54401E+01   0.82020E-01   0.11303E+01
   0.54401E+01   0.82053E-01   0.11303E+01
   0.54401E+01   0.82086E-01   0.11302E+01
   0.54401E+01   0.82119E-01   0.11302E+01
   0.54401E+01   0.82152E-01   0.11302E+01
   0.54401E+01   0.82184E-01   0.11300E+01
   0.54401E+01   0.82217E-01   0.11300E+01
   0.54401E+01   0.82250E-01   0.11299E+01
   0.54401E+01   0.82283E-01   0.11296E+01
   0.54401E+01   0.82316E-01   0.11296E+01
   0.54401E+01   0.82349E-01   0.11295E+01
   0.54401E+01   0.82382E-01   0.11293E+01
   0.54401E+01   0.82415E-01   0.11292E+01
   0.54401E+01   0.82448E-01   0.11290E+01
   0.54401E+01   0.82480E-01   0.11290E+01
   0.54401E+01   0.82513E-01   0.11288E+01
   0.54401E+01   0.82546E-01   0.11287E+01
   0.54301E+01   0.82579E-01   0.11286E+01
   0.54301E+01   0.82612E-01   0.11284E+01
   0.54301E+01   0.82645E-01   0.11281E+01
   0.54301E+01   0.82678E-01   0.11281E+01
   0.54301E+01   0.82711E-01   0.11280E+01
   0.54301E+01   0.82744E-01   0.11280E+01
   0.54301E+01   0.82778E-01   0.11281E+01
   0.54301E+01   0.82811E-01   0.11281E+01
   0.54401E+01   0.82844E-01   0.11281E+01
   0.54401E+01   0.82877E-01   0.11281E+01
   0.54401E+01   0.82910E-01   0.11281E+01
   0.54401E+01   0.82943E-01   0.11282E+01
   0.54401E+01   0.82976E-01   0.11282E+01
   0.54401E+01   0.83009E-01   0.11281E+01
   0.54401E+01   0.83043E-01   0.11281E+01
   0.54401E+01   0.83076E-01   0.11281E+01
   0.54401E+01   0.83109E-01   0.11281E+01
   0.54401E+01   0.83142E-01   0.11281E+01
   0.54401E+01   0.83175E-01   0.11280E+01
   0.54401E+01   0.83209E-01   0.11280E+01
   0.54401E+01   0.83242E-01   0.11280E+01
   0.54401E+01   0.83275E-01   0.11280E+01
   0.54401E+01   0.83308E-01   0.11279E+01
   0.54401E+01   0.83342E-01   0.11279E+01
   0.54401E+01   0.83375E-01   0.11279E+01
   0.54401E+01   0.83408E-01   0.11276E+01
   0.54401E+01   0.83442E-01   0.11275E+01
   0.54401E+01   0.83475E-01   0.11274E+01
   0.54401E+01   0.83508E-01   0.11274E+01
   0.54401E+01   0.83542E-01   0.11273E+01
   0.54401E+01   0.83575E-01   0.11272E+01
   0.54401E+01   0.83608E-01   0.11272E+01
   0.54401E+01   0.83642E-01   0.11271E+01
   0.54301E+01   0.83675E-01   0.11266E+01
   0.54301E+01   0.83709E-01   0.11267E+01
   0.54301E+01   0.83742E-01   0.11267E+01
   0.54301E+01   0.83776E-01   0.11268E+01
   0.54301E+01   0.83809E-01   0.11266E+01
   0.54301E+01   0.83843E-01   0.11265E+01
   0.54301E+01   0.83876E-01   0.11264E+01
   0.54301E+01   0.83910E-01   0.11263E+01
   0.54301E+01   0.83943E-01   0.11263E+01
   0.54301E+01   0.83977E-01   0.11261E+01
   0.54301E+01   0.84010E-01   0.11260E+01
   0.54301E+01   0.84044E-01   0.11258E+01
   0.54301E+01   0.84077E-01   0.11258E+01
   0.54301E+01   0.84111E-01   0.11259E+01
   0.54301E+01   0.84145E-01   0.11259E+01
   0.54301E+01   0.84178E-01   0.11259E+01
   0.54301E+01   0.84212E-01   0.11258E+01
   0.54301E+01   0.84245E-01   0.11258E+01
   0.54301E+01   0.84279E-01   0.11258E+01
   0.54301E+01   0.84313E-01   0.11258E+01
   0.54301E+01   0.84346E-01   0.11258E+01
   0.54301E+01   0.84380E-01   0.11258E+01
   0.54301E+01   0.84414E-01   0.11258E+01
   0.54301E+01   0.84448E-01   0.11258E+01
   0.54301E+01   0.84481E-01   0.11258E+01
   0.54301E+01   0.84515E-01   0.11258E+01
   0.54301E+01   0.84549E-01   0.11258E+01
   0.54401E+01   0.84583E-01   0.11258E+01
   0.54401E+01   0.84616E-01   0.11258E+01
   0.54401E+01   0.84650E-01   0.11258E+01
   0.54401E+01   0.84684E-01   0.11258E+01
   0.54401E+01   0.84718E-01   0.11258E+01
   0.54401E+01   0.84752E-01   0.11258E+01
   0.54401E+01   0.84786E-01   0.11258E+01
   0.54401E+01   0.84820E-01   0.11258E+01
   0.54401E+01   0.84853E-01   0.11258E+01
   0.54401E+01   0.84887E-01   0.11258E+01
   0.54401E+01   0.84921E-01   0.11258E+01
   0.54401E+01   0.84955E-01   0.11258E+01
   0.54401E+01   0.84989E-01   0.11258E+01
   0.54401E+01   0.85023E-01   0.11258E+01
   0.54401E+01   0.85057E-01   0.11258E+01
   0.54401E+01   0.85091E-01   0.11257E+01
   0.54401E+01   0.85125E-01   0.11258E+01
   0.54401E+01   0.85159E-01   0.11258E+01
   0.54401E+01   0.85193E-01   0.11258E+01
   0.54401E+01   0.85227E-01   0.11257E+01
   0.54401E+01   0.85261E-01   0.11257E+01
   0.54401E+01   0.85295E-01   0.11257E+01
   0.54401E+01   0.85329E-01   0.11257E+01
   0.54401E+01   0.85363E-01   0.11257E+01
   0.54401E+01   0.85398E-01   0.11257E+01
   0.54401E+01   0.85432E-01   0.11256E+01
   0.54401E+01   0.85466E-01   0.11255E+01
   0.54401E+01   0.85500E-01   0.11254E+01
   0.54401E+01   0.85534E-01   0.11254E+01
   0.54401E+01   0.85568E-01   0.11253E+01
   0.54401E+01   0.85602E-01   0.11252E+01
   0.54401E+01   0.85637E-01   0.11251E+01
   0.54401E+01   0.85671E-01   0.11249E+01
   0.54401E+01   0.85705E-01   0.11248E+01
   0.54401E+01   0.85739E-01   0.11247E+01
   0.54401E+01   0.85774E-01   0.11243E+01
   0.54401E+01   0.85808E-01   0.11243E+01
   0.54401E+01   0.85842E-01   0.11243E+01
   0.54401E+01   0.85876E-01   0.11242E+01
   0.54401E+01   0.85911E-01   0.11242E+01
   0.54401E+01   0.85945E-01   0.11240E+01
   0.54401E+01   0.85979E-01   0.11240E+01
   0.54401E+01   0.86014E-01   0.11238E+01
   0.54401E+01   0.86048E-01   0.11238E+01
   0.54401E+01   0.86083E-01   0.11237E+01
   0.54401E+01   0.86117E-01   0.11237E+01
   0.54401E+01   0.86151E-01   0.11238E+01
   0.54401E+01   0.86186E-01   0.11237E+01
   0.54401E+01   0.86220E-01   0.11238E+01
   0.54401E+01   0.86255E-01   0.11237E+01
   0.54401E+01   0.86289E-01   0.11238E+01
   0.54401E+01   0.86324E-01   0.11238E+01
   0.54401E+01   0.86358E-01   0.11237E+01
   0.54401E+01   0.86393E-01   0.11235E+01
   0.54401E+01   0.86427E-01   0.11234E+01
   0.54401E+01   0.86462E-01   0.11234E+01
   0.54401E+01   0.86496E-01   0.11234E+01
   0.54401E+01   0.86531E-01   0.11234E+01
   0.54401E+01   0.86565E-01   0.11234E+01
   0.54401E+01   0.86600E-01   0.11233E+01
   0.54401E+01   0.86635E-01   0.11233E+01
   0.54401E+01   0.86669E-01   0.11233E+01
   0.54401E+01   0.86704E-01   0.11234E+01
   0.54401E+01   0.86738E-01   0.11233E+01
   0.54401E+01   0.86773E-01   0.11233E+01
   0.54401E+01   0.86808E-01   0.11233E+01
   0.54401E+01   0.86842E-01   0.11233E+01
   0.54401E+01   0.86877E-01   0.11231E+01
   0.54401E+01   0.86912E-01   0.11229E+01
   0.54401E+01   0.86947E-01   0.11229E+01
   0.54401E+01   0.86981E-01   0.11230E+01
   0.54401E+01   0.87016E-01   0.11229E+01
   0.54401E+01   0.87051E-01   0.11227E+01
   0.54401E+01   0.87086E-01   0.11225E+01
   0.54401E+01   0.87120E-01   0.11224E+01
   0.54401E+01   0.87155E-01   0.11223E+01
   0.54401E+01   0.87190E-01   0.11220E+01
   0.54401E+01   0.87225E-01   0.11220E+01
   0.54401E+01   0.87260E-01   0.11216E+01
   0.54301E+01   0.87295E-01   0.11214E+01
   0.54301E+01   0.87329E-01   0.11215E+01
   0.54401E+01   0.87364E-01   0.11213E+01
   0.54401E+01   0.87399E-01   0.11213E+01
   0.54301E+01   0.87434E-01   0.11214E+01
   0.54301E+01   0.87469E-01   0.11213E+01
   0.54401E+01   0.87504E-01   0.11213E+01
   0.54401E+01   0.87539E-01   0.11213E+01
   0.54401E+01   0.87574E-01   0.11212E+01
   0.54401E+01   0.87609E-01   0.11212E+01
   0.54401E+01   0.87644E-01   0.11212E+01
   0.54401E+01   0.87679E-01   0.11212E+01
   0.54401E+01   0.87714E-01   0.11212E+01
   0.54401E+01   0.87749E-01   0.11212E+01
   0.54401E+01   0.87784E-01   0.11212E+01
   0.54401E+01   0.87819E-01   0.11212E+01
   0.54401E+01   0.87854E-01   0.11213E+01
   0.54401E+01   0.87889E-01   0.11213E+01
   0.54401E+01   0.87925E-01   0.11213E+01
   0.54401E+01   0.87960E-01   0.11213E+01
   0.54401E+01   0.87995E-01   0.11213E+01
   0.54401E+01   0.88030E-01   0.11213E+01
   0.54401E+01   0.88065E-01   0.11213E+01
   0.54401E+01   0.88100E-01   0.11213E+01
   0.54401E+01   0.88136E-01   0.11213E+01
   0.54401E+01   0.88171E-01   0.11213E+01
   0.54401E+01   0.88206E-01   0.11213E+01
   0.54401E+01   0.88241E-01   0.11213E+01
   0.54401E+01   0.88277E-01   0.11212E+01
   0.54401E+01   0.88312E-01   0.11212E+01
   0.54401E+01   0.88347E-01   0.11212E+01
   0.54401E+01   0.88382E-01   0.11212E+01
   0.54401E+01   0.88418E-01   0.11212E+01
   0.54401E+01   0.88453E-01   0.11212E+01
   0.54401E+01   0.88488E-01   0.11212E+01
   0.54401E+01   0.88524E-01   0.11211E+01
   0.54401E+01   0.88559E-01   0.11211E+01
   0.54401E+01   0.88594E-01   0.11211E+01
   0.54401E+01   0.88630E-01   0.11211E+01
   0.54401E+01   0.88665E-01   0.11211E+01
   0.54401E+01   0.88701E-01   0.11211E+01
   0.54401E+01   0.88736E-01   0.11211E+01
   0.54401E+01   0.88772E-01   0.11211E+01
   0.54401E+01   0.88807E-01   0.11211E+01
   0.54501E+01   0.88843E-01   0.11211E+01
   0.54501E+01   0.88878E-01   0.11210E+01
   0.54501E+01   0.88914E-01   0.11210E+01
   0.54501E+01   0.88949E-01   0.11210E+01
   0.54501E+01   0.88985E-01   0.11210E+01
   0.54501E+01   0.89020E-01   0.11209E+01
   0.54501E+01   0.89056E-01   0.11207E+01
   0.54501E+01   0.89091E-01   0.11208E+01
   0.54501E+01   0.89127E-01   0.11205E+01
   0.54501E+01   0.89163E-01   0.11206E+01
   0.54401E+01   0.89198E-01   0.11203E+01
   0.54501E+01   0.89234E-01   0.11205E+01
   0.54501E+01   0.89270E-01   0.11207E+01
   0.54401E+01   0.89305E-01   0.11203E+01
   0.54401E+01   0.89341E-01   0.11200E+01
   0.54401E+01   0.89377E-01   0.11199E+01
   0.54401E+01   0.89412E-01   0.11199E+01
   0.54401E+01   0.89448E-01   0.11200E+01
   0.54401E+01   0.89484E-01   0.11197E+01
   0.54401E+01   0.89519E-01   0.11196E+01
   0.54401E+01   0.89555E-01   0.11195E+01
   0.54401E+01   0.89591E-01   0.11195E+01
   0.54401E+01   0.89627E-01   0.11196E+01
   0.54401E+01   0.89663E-01   0.11195E+01
   0.54401E+01   0.89698E-01   0.11195E+01
   0.54401E+01   0.89734E-01   0.11194E+01
   0.54401E+01   0.89770E-01   0.11194E+01
   0.54401E+01   0.89806E-01   0.11194E+01
   0.54401E+01   0.89842E-01   0.11194E+01
   0.54401E+01   0.89878E-01   0.11193E+01
   0.54401E+01   0.89914E-01   0.11193E+01
   0.54401E+01   0.89950E-01   0.11193E+01
   0.54401E+01   0.89986E-01   0.11191E+01
   0.54401E+01   0.90022E-01   0.11190E+01
   0.54401E+01   0.90058E-01   0.11191E+01
   0.54401E+01   0.90094E-01   0.11190E+01
   0.54401E+01   0.90130E-01   0.11191E+01
   0.54401E+01   0.90166E-01   0.11190E+01
   0.54401E+01   0.90202E-01   0.11189E+01
   0.54401E+01   0.90238E-01   0.11188E+01
   0.54401E+01   0.90274E-01   0.11188E+01
   0.54401E+01   0.90310E-01   0.11188E+01
   0.54401E+01   0.90346E-01   0.11187E+01
   0.54401E+01   0.90382E-01   0.11187E+01
   0.54401E+01   0.90418E-01   0.11186E+01
   0.54401E+01   0.90454E-01   0.11186E+01
   0.54401E+01   0.90490E-01   0.11186E+01
   0.54401E+01   0.90526E-01   0.11184E+01
   0.54401E+01   0.90563E-01   0.11181E+01
   0.54401E+01   0.90599E-01   0.11182E+01
   0.54401E+01   0.90635E-01   0.11181E+01
   0.54401E+01   0.90671E-01   0.11181E+01
   0.54401E+01   0.90707E-01   0.11182E+01
   0.54401E+01   0.90744E-01   0.11181E+01
   0.54401E+01   0.90780E-01   0.11180E+01
   0.54401E+01   0.90816E-01   0.11179E+01
   0.54401E+01   0.90853E-01   0.11176E+01
   0.54401E+01   0.90889E-01   0.11177E+01
   0.54401E+01   0.90925E-01   0.11177E+01
   0.54401E+01   0.90961E-01   0.11174E+01
   0.54401E+01   0.90998E-01   0.11174E+01
   0.54401E+01   0.91034E-01   0.11171E+01
   0.54401E+01   0.91071E-01   0.11168E+01
   0.54401E+01   0.91107E-01   0.11168E+01
   0.54401E+01   0.91143E-01   0.11167E+01
   0.54401E+01   0.91180E-01   0.11167E+01
   0.54401E+01   0.91216E-01   0.11168E+01
   0.54401E+01   0.91253E-01   0.11168E+01
   0.54401E+01   0.91289E-01   0.11168E+01
   0.54401E+01   0.91326E-01   0.11168E+01
   0.54401E+01   0.91362E-01   0.11169E+01
   0.54401E+01   0.91399E-01   0.11169E+01
   0.54401E+01   0.91435E-01   0.11169E+01
   0.54401E+01   0.91472E-01   0.11169E+01
   0.54401E+01   0.91508E-01   0.11169E+01
   0.54401E+01   0.91545E-01   0.11169E+01
   0.54401E+01   0.91581E-01   0.11169E+01
   0.54401E+01   0.91618E-01   0.11169E+01
   0.54401E+01   0.91655E-01   0.11169E+01
   0.54401E+01   0.91691E-01   0.11169E+01
   0.54401E+01   0.91728E-01   0.11169E+01
   0.54401E+01   0.91764E-01   0.11169E+01
   0.54401E+01   0.91801E-01   0.11169E+01
   0.54401E+01   0.91838E-01   0.11169E+01
   0.54401E+01   0.91874E-01   0.11169E+01
   0.54401E+01   0.91911E-01   0.11168E+01
   0.54401E+01   0.91948E-01   0.11168E+01
   0.54401E+01   0.91985E-01   0.11169E+01
   0.54401E+01   0.92021E-01   0.11168E+01
   0.54501E+01   0.92058E-01   0.11167E+01
   0.54501E+01   0.92095E-01   0.11167E+01
   0.54501E+01   0.92132E-01   0.11167E+01
   0.54501E+01   0.92169E-01   0.11167E+01
   0.54501E+01   0.92205E-01   0.11167E+01
   0.54501E+01   0.92242E-01   0.11167E+01
   0.54501E+01   0.92279E-01   0.11167E+01
   0.54501E+01   0.92316E-01   0.11167E+01
   0.54501E+01   0.92353E-01   0.11166E+01
   0.54501E+01   0.92390E-01   0.11166E+01
   0.54501E+01   0.92427E-01   0.11165E+01
   0.54501E+01   0.92464E-01   0.11165E+01
   0.54501E+01   0.92501E-01   0.11165E+01
   0.54501E+01   0.92537E-01   0.11165E+01
   0.54501E+01   0.92574E-01   0.11164E+01
   0.54501E+01   0.92611E-01   0.11164E+01
   0.54501E+01   0.92648E-01   0.11164E+01
   0.54501E+01   0.92685E-01   0.11164E+01
   0.54501E+01   0.92723E-01   0.11163E+01
   0.54501E+01   0.92760E-01   0.11163E+01
   0.54501E+01   0.92797E-01   0.11163E+01
   0.54501E+01   0.92834E-01   0.11163E+01
   0.54501E+01   0.92871E-01   0.11163E+01
   0.54501E+01   0.92908E-01   0.11163E+01
   0.54501E+01   0.92945E-01   0.11163E+01
   0.54501E+01   0.92982E-01   0.11160E+01
   0.54501E+01   0.93019E-01   0.11160E+01
   0.54501E+01   0.93056E-01   0.11162E+01
   0.54501E+01   0.93094E-01   0.11162E+01
   0.54501E+01   0.93131E-01   0.11160E+01
   0.54501E+01   0.93168E-01   0.11161E+01
   0.54501E+01   0.93205E-01   0.11157E+01
   0.54501E+01   0.93243E-01   0.11155E+01
   0.54501E+01   0.93280E-01   0.11154E+01
   0.54501E+01   0.93317E-01   0.11154E+01
   0.54501E+01   0.93354E-01   0.11154E+01
   0.54501E+01   0.93392E-01   0.11155E+01
   0.54501E+01   0.93429E-01   0.11154E+01
   0.54501E+01   0.93466E-01   0.11154E+01
   0.54501E+01   0.93504E-01   0.11153E+01
   0.54501E+01   0.93541E-01   0.11153E+01
   0.54501E+01   0.93578E-01   0.11152E+01
   0.54501E+01   0.93616E-01   0.11152E+01
   0.54501E+01   0.93653E-01   0.11152E+01
   0.54501E+01   0.93691E-01   0.11151E+01
   0.54501E+01   0.93728E-01   0.11152E+01
   0.54501E+01   0.93765E-01   0.11150E+01
   0.54501E+01   0.93803E-01   0.11150E+01
   0.54501E+01   0.93840E-01   0.11150E+01
   0.54501E+01   0.93878E-01   0.11150E+01
   0.54501E+01   0.93915E-01   0.11150E+01
   0.54501E+01   0.93953E-01   0.11149E+01
   0.54501E+01   0.93991E-01   0.11149E+01
   0.54501E+01   0.94028E-01   0.11148E+01
   0.54501E+01   0.94066E-01   0.11147E+01
   0.54501E+01   0.94103E-01   0.11146E+01
   0.54501E+01   0.94141E-01   0.11144E+01
   0.54501E+01   0.94178E-01   0.11142E+01
   0.54501E+01   0.94216E-01   0.11142E+01
   0.54501E+01   0.94254E-01   0.11142E+01
   0.54501E+01   0.94291E-01   0.11142E+01
   0.54501E+01   0.94329E-01   0.11141E+01
   0.54501E+01   0.94367E-01   0.11140E+01
   0.54501E+01   0.94404E-01   0.11140E+01
   0.54501E+01   0.94442E-01   0.11140E+01
   0.54501E+01   0.94480E-01   0.11140E+01
   0.54501E+01   0.94518E-01   0.11139E+01
   0.54501E+01   0.94555E-01   0.11139E+01
   0.54501E+01   0.94593E-01   0.11139E+01
   0.54501E+01   0.94631E-01   0.11136E+01
   0.54501E+01   0.94669E-01   0.11133E+01
   0.54401E+01   0.94707E-01   0.11132E+01
   0.54401E+01   0.94744E-01   0.11132E+01
   0.54401E+01   0.94782E-01   0.11131E+01
   0.54401E+01   0.94820E-01   0.11127E+01
   0.54401E+01   0.94858E-01   0.11127E+01
   0.54401E+01   0.94896E-01   0.11126E+01
   0.54401E+01   0.94934E-01   0.11125E+01
   0.54401E+01   0.94972E-01   0.11124E+01
   0.54401E+01   0.95010E-01   0.11124E+01
   0.54401E+01   0.95048E-01   0.11125E+01
   0.54401E+01   0.95086E-01   0.11125E+01
   0.54401E+01   0.95124E-01   0.11125E+01
   0.54401E+01   0.95162E-01   0.11125E+01
   0.54401E+01   0.95200E-01   0.11125E+01
   0.54401E+01   0.95238E-01   0.11126E+01
   0.54401E+01   0.95276E-01   0.11126E+01
   0.54501E+01   0.95314E-01   0.11127E+01
   0.54501E+01   0.95352E-01   0.11127E+01
   0.54501E+01   0.95390E-01   0.11127E+01
   0.54501E+01   0.95428E-01   0.11128E+01
   0.54501E+01   0.95466E-01   0.11128E+01
   0.54501E+01   0.95504E-01   0.11128E+01
   0.54501E+01   0.95543E-01   0.11129E+01
   0.54501E+01   0.95581E-01   0.11128E+01
   0.54501E+01   0.95619E-01   0.11128E+01
   0.54501E+01   0.95657E-01   0.11128E+01
   0.54501E+01   0.95695E-01   0.11128E+01
   0.54501E+01   0.95734E-01   0.11129E+01
   0.54501E+01   0.95772E-01   0.11128E+01
   0.54501E+01   0.95810E-01   0.11128E+01
   0.54501E+01   0.95848E-01   0.11128E+01
   0.54501E+01   0.95887E-01   0.11128E+01
   0.54501E+01   0.95925E-01   0.11128E+01
   0.54501E+01   0.95963E-01   0.11128E+01
   0.54501E+01   0.96002E-01   0.11127E+01
   0.54501E+01   0.96040E-01   0.11126E+01
   0.54501E+01   0.96078E-01   0.11126E+01
   0.54501E+01   0.96117E-01   0.11125E+01
   0.54501E+01   0.96155E-01   0.11124E+01
   0.54501E+01   0.96194E-01   0.11124E+01
   0.54501E+01   0.96232E-01   0.11124E+01
   0.54501E+01   0.96271E-01   0.11124E+01
   0.54501E+01   0.96309E-01   0.11124E+01
   0.54501E+01   0.96348E-01   0.11124E+01
   0.54501E+01   0.96386E-01   0.11124E+01
   0.54501E+01   0.96425E-01   0.11123E+01
   0.54501E+01   0.96463E-01   0.11123E+01
   0.54501E+01   0.96502E-01   0.11122E+01
   0.54501E+01   0.96540E-01   0.11120E+01
   0.54501E+01   0.96579E-01   0.11120E+01
   0.54501E+01   0.96617E-01   0.11120E+01
   0.54501E+01   0.96656E-01   0.11120E+01
   0.54501E+01   0.96695E-01   0.11118E+01
   0.54501E+01   0.96733E-01   0.11118E+01
   0.54501E+01   0.96772E-01   0.11118E+01
   0.54501E+01   0.96811E-01   0.11117E+01
   0.54501E+01   0.96849E-01   0.11117E+01
   0.54501E+01   0.96888E-01   0.11116E+01
   0.54501E+01   0.96927E-01   0.11116E+01
   0.54501E+01   0.96965E-01   0.11115E+01
   0.54501E+01   0.97004E-01   0.11115E+01
   0.54501E+01   0.97043E-01   0.11115E+01
   0.54501E+01   0.97082E-01   0.11115E+01
   0.54501E+01   0.97120E-01   0.11115E+01
   0.54601E+01   0.97159E-01   0.11115E+01
   0.54501E+01   0.97198E-01   0.11115E+01
   0.54601E+01   0.97237E-01   0.11115E+01
   0.54601E+01   0.97276E-01   0.11115E+01
   0.54601E+01   0.97315E-01   0.11115E+01
   0.54601E+01   0.97353E-01   0.11115E+01
   0.54601E+01   0.97392E-01   0.11115E+01
   0.54601E+01   0.97431E-01   0.11114E+01
   0.54601E+01   0.97470E-01   0.11114E+01
   0.54601E+01   0.97509E-01   0.11114E+01
   0.54601E+01   0.97548E-01   0.11114E+01
   0.54601E+01   0.97587E-01   0.11114E+01
   0.54601E+01   0.97626E-01   0.11113E+01
   0.54601E+01   0.97665E-01   0.11113E+01
   0.54601E+01   0.97704E-01   0.11113E+01
   0.54601E+01   0.97743E-01   0.11112E+01
   0.54601E+01   0.97782E-01   0.11111E+01
   0.54601E+01   0.97821E-01   0.11113E+01
   0.54601E+01   0.97860E-01   0.11112E+01
   0.54601E+01   0.97899E-01   0.11112E+01
   0.54601E+01   0.97939E-01   0.11111E+01
   0.54601E+01   0.97978E-01   0.11108E+01
   0.54501E+01   0.98017E-01   0.11106E+01
   0.54501E+01   0.98056E-01   0.11106E+01
   0.54501E+01   0.98095E-01   0.11105E+01
   0.54501E+01   0.98134E-01   0.11104E+01
   0.54501E+01   0.98174E-01   0.11103E+01
   0.54501E+01   0.98213E-01   0.11103E+01
   0.54501E+01   0.98252E-01   0.11099E+01
   0.54501E+01   0.98291E-01   0.11099E+01
   0.54501E+01   0.98331E-01   0.11098E+01
   0.54501E+01   0.98370E-01   0.11100E+01
   0.54501E+01   0.98409E-01   0.11096E+01
   0.54501E+01   0.98449E-01   0.11096E+01
   0.54501E+01   0.98488E-01   0.11095E+01
   0.54501E+01   0.98527E-01   0.11092E+01
   0.54501E+01   0.98567E-01   0.11091E+01
   0.54501E+01   0.98606E-01   0.11091E+01
   0.54501E+01   0.98645E-01   0.11091E+01
   0.54501E+01   0.98685E-01   0.11092E+01
   0.54501E+01   0.98724E-01   0.11092E+01
   0.54501E+01   0.98764E-01   0.11093E+01
   0.54501E+01   0.98803E-01   0.11094E+01
   0.54501E+01   0.98843E-01   0.11092E+01
   0.54501E+01   0.98882E-01   0.11092E+01
   0.54501E+01   0.98922E-01   0.11093E+01
   0.54501E+01   0.98961E-01   0.11091E+01
   0.54501E+01   0.99001E-01   0.11091E+01
   0.54501E+01   0.99040E-01   0.11090E+01
   0.54501E+01   0.99080E-01   0.11089E+01
   0.54501E+01   0.99119E-01   0.11088E+01
   0.54501E+01   0.99159E-01   0.11086E+01
   0.54501E+01   0.99199E-01   0.11085E+01
   0.54501E+01   0.99238E-01   0.11085E+01
   0.54501E+01   0.99278E-01   0.11085E+01
   0.54501E+01   0.99318E-01   0.11086E+01
   0.54501E+01   0.99357E-01   0.11087E+01
   0.54501E+01   0.99397E-01   0.11087E+01
   0.54501E+01   0.99437E-01   0.11088E+01
   0.54601E+01   0.99476E-01   0.11089E+01
   0.54601E+01   0.99516E-01   0.11089E+01
   0.54601E+01   0.99556E-01   0.11089E+01
   0.54601E+01   0.99596E-01   0.11089E+01
   0.54601E+01   0.99636E-01   0.11089E+01
   0.54601E+01   0.99675E-01   0.11089E+01
   0.54601E+01   0.99715E-01   0.11089E+01
   0.54601E+01   0.99755E-01   0.11089E+01
   0.54601E+01   0.99795E-01   0.11089E+01
   0.54601E+01   0.99835E-01   0.11089E+01
   0.54601E+01   0.99875E-01   0.11089E+01
   0.54601E+01   0.99915E-01   0.11089E+01
   0.54601E+01   0.99954E-01   0.11088E+01
   0.54601E+01   0.99994E-01   0.11088E+01
   0.54601E+01   0.10003E+00   0.11087E+01
   0.54601E+01   0.10007E+00   0.11087E+01
   0.54601E+01   0.10011E+00   0.11087E+01
   0.54601E+01   0.10015E+00   0.11086E+01
   0.54601E+01   0.10019E+00   0.11085E+01
   0.54601E+01   0.10023E+00   0.11084E+01
   0.54601E+01   0.10027E+00   0.11084E+01
   0.54601E+01   0.10031E+00   0.11084E+01
   0.54601E+01   0.10035E+00   0.11084E+01
   0.54601E+01   0.10039E+00   0.11084E+01
   0.54601E+01   0.10043E+00   0.11084E+01
   0.54601E+01   0.10047E+00   0.11083E+01
   0.54601E+01   0.10052E+00   0.11084E+01
   0.54601E+01   0.10056E+00   0.11084E+01
   0.54601E+01   0.10060E+00   0.11083E+01
   0.54601E+01   0.10064E+00   0.11083E+01
   0.54601E+01   0.10068E+00   0.11083E+01
   0.54601E+01   0.10072E+00   0.11082E+01
   0.54601E+01   0.10076E+00   0.11080E+01
   0.54601E+01   0.10080E+00   0.11080E+01
   0.54601E+01   0.10084E+00   0.11080E+01
   0.54601E+01   0.10088E+00   0.11081E+01
   0.54601E+01   0.10092E+00   0.11081E+01
   0.54601E+01   0.10096E+00   0.11079E+01
   0.54601E+01   0.10100E+00   0.11079E+01
   0.54601E+01   0.10104E+00   0.11077E+01
   0.54601E+01   0.10108E+00   0.11075E+01
   0.54601E+01   0.10112E+00   0.11075E+01
   0.54601E+01   0.10116E+00   0.11074E+01
   0.54601E+01   0.10120E+00   0.11074E+01
   0.54601E+01   0.10124E+00   0.11073E+01
   0.54601E+01   0.10128E+00   0.11073E+01
   0.54601E+01   0.10132E+00   0.11073E+01
   0.54601E+01   0.10136E+00   0.11073E+01
   0.54601E+01   0.10140E+00   0.11071E+01
   0.54601E+01   0.10144E+00   0.11070E+01
   0.54601E+01   0.10148E+00   0.11069E+01
   0.54601E+01   0.10152E+00   0.11069E+01
   0.54601E+01   0.10156E+00   0.11069E+01
   0.54601E+01   0.10161E+00   0.11069E+01
   0.54601E+01   0.10165E+00   0.11069E+01
   0.54601E+01   0.10169E+00   0.11068E+01
   0.54601E+01   0.10173E+00   0.11068E+01
   0.54601E+01   0.10177E+00   0.11069E+01
   0.54601E+01   0.10181E+00   0.11068E+01
   0.54601E+01   0.10185E+00   0.11068E+01
   0.54601E+01   0.10189E+00   0.11068E+01
   0.54601E+01   0.10193E+00   0.11067E+01
   0.54601E+01   0.10197E+00   0.11068E+01
   0.54601E+01   0.10201E+00   0.11068E+01
   0.54601E+01   0.10205E+00   0.11068E+01
   0.54601E+01   0.10209E+00   0.11067E+01
   0.54601E+01   0.10213E+00   0.11067E+01
   0.54601E+01   0.10217E+00   0.11068E+01
   0.54601E+01   0.10222E+00   0.11068E+01
   0.54601E+01   0.10226E+00   0.11068E+01
   0.54601E+01   0.10230E+00   0.11068E+01
   0.54601E+01   0.10234E+00   0.11066E+01
   0.54601E+01   0.10238E+00   0.11066E+01
   0.54601E+01   0.10242E+00   0.11066E+01
   0.54601E+01   0.10246E+00   0.11065E+01
   0.54601E+01   0.10250E+00   0.11065E+01
   0.54601E+01   0.10254E+00   0.11065E+01
   0.54601E+01   0.10258E+00   0.11065E+01
   0.54601E+01   0.10262E+00   0.11065E+01
   0.54601E+01   0.10267E+00   0.11065E+01
   0.54601E+01   0.10271E+00   0.11064E+01
   0.54601E+01   0.10275E+00   0.11064E+01
   0.54601E+01   0.10279E+00   0.11062E+01
   0.54601E+01   0.10283E+00   0.11061E+01
   0.54601E+01   0.10287E+00   0.11062E+01
   0.54601E+01   0.10291E+00   0.11060E+01
   0.54601E+01   0.10295E+00   0.11059E+01
   0.54601E+01   0.10299E+00   0.11058E+01
   0.54601E+01   0.10304E+00   0.11055E+01
   0.54601E+01   0.10308E+00   0.11055E+01
   0.54601E+01   0.10312E+00   0.11053E+01
   0.54601E+01   0.10316E+00   0.11053E+01
   0.54601E+01   0.10320E+00   0.11052E+01
   0.54601E+01   0.10324E+00   0.11052E+01
   0.54601E+01   0.10328E+00   0.11051E+01
   0.54601E+01   0.10332E+00   0.11052E+01
   0.54601E+01   0.10337E+00   0.11048E+01
   0.54601E+01   0.10341E+00   0.11048E+01
   0.54601E+01   0.10345E+00   0.11046E+01
   0.54601E+01   0.10349E+00   0.11046E+01
   0.54601E+01   0.10353E+00   0.11047E+01
   0.54601E+01   0.10357E+00   0.11046E+01
   0.54601E+01   0.10361E+00   0.11046E+01
   0.54601E+01   0.10365E+00   0.11045E+01
   0.54601E+01   0.10370E+00   0.11044E+01
   0.54601E+01   0.10374E+00   0.11044E+01
   0.54601E+01   0.10378E+00   0.11045E+01
   0.54601E+01   0.10382E+00   0.11045E+01
   0.54601E+01   0.10386E+00   0.11045E+01
   0.54601E+01   0.10390E+00   0.11046E+01
   0.54601E+01   0.10395E+00   0.11046E+01
   0.54601E+01   0.10399E+00   0.11047E+01
   0.54601E+01   0.10403E+00   0.11047E+01
   0.54601E+01   0.10407E+00   0.11047E+01
   0.54601E+01   0.10411E+00   0.11047E+01
   0.54601E+01   0.10415E+00   0.11047E+01
   0.54601E+01   0.10419E+00   0.11047E+01
   0.54601E+01   0.10424E+00   0.11047E+01
   0.54601E+01   0.10428E+00   0.11047E+01
   0.54601E+01   0.10432E+00   0.11047E+01
   0.54601E+01   0.10436E+00   0.11046E+01
   0.54601E+01   0.10440E+00   0.11047E+01
   0.54601E+01   0.10444E+00   0.11045E+01
   0.54601E+01   0.10449E+00   0.11046E+01
   0.54601E+01   0.10453E+00   0.11045E+01
   0.54601E+01   0.10457E+00   0.11045E+01
   0.54601E+01   0.10461E+00   0.11045E+01
   0.54601E+01   0.10465E+00   0.11044E+01
   0.54601E+01   0.10470E+00   0.11044E+01
   0.54601E+01   0.10474E+00   0.11044E+01
   0.54601E+01   0.10478E+00   0.11044E+01
   0.54601E+01   0.10482E+00   0.11043E+01
   0.54601E+01   0.10486E+00   0.11044E+01
   0.54601E+01   0.10490E+00   0.11043E+01
   0.54601E+01   0.10495E+00   0.11043E+01
   0.54601E+01   0.10499E+00   0.11043E+01
   0.54601E+01   0.10503E+00   0.11043E+01
   0.54601E+01   0.10507E+00   0.11043E+01
   0.54601E+01   0.10511E+00   0.11042E+01
   0.54601E+01   0.10516E+00   0.11041E+01
   0.54601E+01   0.10520E+00   0.11041E+01
   0.54701E+01   0.10524E+00   0.11041E+01
   0.54701E+01   0.10528E+00   0.11041E+01
   0.54701E+01   0.10532E+00   0.11041E+01
   0.54701E+01   0.10537E+00   0.11040E+01
   0.54701E+01   0.10541E+00   0.11040E+01
   0.54701E+01   0.10545E+00   0.11039E+01
   0.54701E+01   0.10549E+00   0.11038E+01
   0.54701E+01   0.10554E+00   0.11039E+01
   0.54701E+01   0.10558E+00   0.11039E+01
   0.54701E+01   0.10562E+00   0.11038E+01
   0.54701E+01   0.10566E+00   0.11038E+01
   0.54701E+01   0.10570E+00   0.11036E+01
   0.54701E+01   0.10575E+00   0.11038E+01
   0.54701E+01   0.10579E+00   0.11037E+01
   0.54701E+01   0.10583E+00   0.11034E+01
   0.54701E+01   0.10587E+00   0.11032E+01
   0.54701E+01   0.10592E+00   0.11034E+01
   0.54701E+01   0.10596E+00   0.11032E+01
   0.54701E+01   0.10600E+00   0.11031E+01
   0.54701E+01   0.10604E+00   0.11032E+01
   0.54701E+01   0.10608E+00   0.11031E+01
   0.54601E+01   0.10613E+00   0.11030E+01
   0.54701E+01   0.10617E+00   0.11030E+01
   0.54701E+01   0.10621E+00   0.11030E+01
   0.54601E+01   0.10625E+00   0.11029E+01
   0.54701E+01   0.10630E+00   0.11029E+01
   0.54701E+01   0.10634E+00   0.11029E+01
   0.54701E+01   0.10638E+00   0.11029E+01
   0.54701E+01   0.10642E+00   0.11029E+01
   0.54701E+01   0.10647E+00   0.11029E+01
   0.54701E+01   0.10651E+00   0.11028E+01
   0.54701E+01   0.10655E+00   0.11028E+01
   0.54701E+01   0.10659E+00   0.11029E+01
   0.54701E+01   0.10664E+00   0.11028E+01
   0.54701E+01   0.10668E+00   0.11028E+01
   0.54701E+01   0.10672E+00   0.11028E+01
   0.54701E+01   0.10676E+00   0.11026E+01
   0.54701E+01   0.10681E+00   0.11027E+01
   0.54701E+01   0.10685E+00   0.11027E+01
   0.54701E+01   0.10689E+00   0.11027E+01
   0.54701E+01   0.10694E+00   0.11026E+01
   0.54701E+01   0.10698E+00   0.11026E+01
   0.54701E+01   0.10702E+00   0.11025E+01
   0.54701E+01   0.10706E+00   0.11025E+01
   0.54701E+01   0.10711E+00   0.11023E+01
   0.54701E+01   0.10715E+00   0.11022E+01
   0.54701E+01   0.10719E+00   0.11021E+01
   0.54701E+01   0.10724E+00   0.11021E+01
   0.54701E+01   0.10728E+00   0.11021E+01
   0.54701E+01   0.10732E+00   0.11021E+01
   0.54701E+01   0.10736E+00   0.11021E+01
   0.54701E+01   0.10741E+00   0.11020E+01
   0.54701E+01   0.10745E+00   0.11019E+01
   0.54701E+01   0.10749E+00   0.11019E+01
   0.54701E+01   0.10754E+00   0.11020E+01
   0.54701E+01   0.10758E+00   0.11019E+01
   0.54701E+01   0.10762E+00   0.11018E+01
   0.54701E+01   0.10766E+00   0.11018E+01
   0.54701E+01   0.10771E+00   0.11017E+01
   0.54701E+01   0.10775E+00   0.11016E+01
   0.54701E+01   0.10779E+00   0.11016E+01
   0.54701E+01   0.10784E+00   0.11015E+01
   0.54701E+01   0.10788E+00   0.11015E+01
   0.54701E+01   0.10792E+00   0.11015E+01
   0.54701E+01   0.10797E+00   0.11015E+01
   0.54701E+01   0.10801E+00   0.11013E+01
   0.54701E+01   0.10805E+00   0.11011E+01
   0.54701E+01   0.10810E+00   0.11007E+01
   0.54701E+01   0.10814E+00   0.11007E+01
   0.54701E+01   0.10818E+00   0.11007E+01
   0.54701E+01   0.10823E+00   0.11009E+01
   0.54701E+01   0.10827E+00   0.11008E+01
   0.54701E+01   0.10831E+00   0.11008E+01
   0.54701E+01   0.10835E+00   0.11010E+01
   0.54701E+01   0.10840E+00   0.11011E+01
   0.54701E+01   0.10844E+00   0.11012E+01
   0.54701E+01   0.10848E+00   0.11008E+01
   0.54701E+01   0.10853E+00   0.11008E+01
   0.54701E+01   0.10857E+00   0.11007E+01
   0.54701E+01   0.10861E+00   0.11006E+01
   0.54701E+01   0.10866E+00   0.11007E+01
   0.54701E+01   0.10870E+00   0.11008E+01
   0.54701E+01   0.10875E+00   0.11009E+01
   0.54701E+01   0.10879E+00   0.11009E+01
   0.54701E+01   0.10883E+00   0.11009E+01
   0.54701E+01   0.10888E+00   0.11010E+01
   0.54701E+01   0.10892E+00   0.11010E+01
   0.54701E+01   0.10896E+00   0.11010E+01
   0.54701E+01   0.10901E+00   0.11011E+01
   0.54701E+01   0.10905E+00   0.11012E+01
   0.54701E+01   0.10909E+00   0.11011E+01
   0.54701E+01   0.10914E+00   0.11011E+01
   0.54701E+01   0.10918E+00   0.11011E+01
   0.54701E+01   0.10922E+00   0.11011E+01
   0.54701E+01   0.10927E+00   0.11011E+01
   0.54801E+01   0.10931E+00   0.11010E+01
   0.54801E+01   0.10935E+00   0.11010E+01
   0.54801E+01   0.10940E+00   0.11010E+01
   0.54801E+01   0.10944E+00   0.11009E+01
   0.54801E+01   0.10949E+00   0.11008E+01
   0.54801E+01   0.10953E+00   0.11008E+01
   0.54801E+01   0.10957E+00   0.11008E+01
   0.54801E+01   0.10962E+00   0.11010E+01
   0.54801E+01   0.10966E+00   0.11008E+01
   0.54801E+01   0.10971E+00   0.11008E+01
   0.54801E+01   0.10975E+00   0.11007E+01
   0.54801E+01   0.10979E+00   0.11007E+01
   0.54801E+01   0.10984E+00   0.11007E+01
   0.54801E+01   0.10988E+00   0.11007E+01
   0.54801E+01   0.10992E+00   0.11006E+01
   0.54801E+01   0.10997E+00   0.11006E+01
   0.54801E+01   0.11001E+00   0.11004E+01
   0.54801E+01   0.11006E+00   0.11003E+01
   0.54801E+01   0.11010E+00   0.11003E+01
   0.54801E+01   0.11014E+00   0.11003E+01
   0.54801E+01   0.11019E+00   0.11002E+01
   0.54801E+01   0.11023E+00   0.11003E+01
   0.54801E+01   0.11028E+00   0.11003E+01
   0.54801E+01   0.11032E+00   0.11002E+01
   0.54801E+01   0.11036E+00   0.11001E+01
   0.54801E+01   0.11041E+00   0.11001E+01
   0.54801E+01   0.11045E+00   0.11001E+01
   0.54801E+01   0.11050E+00   0.11000E+01
   0.54801E+01   0.11054E+00   0.11000E+01
   0.54801E+01   0.11059E+00   0.11000E+01
   0.54801E+01   0.11063E+00   0.11000E+01
   0.54801E+01   0.11067E+00   0.10998E+01
   0.54701E+01   0.11072E+00   0.10995E+01
   0.54701E+01   0.11076E+00   0.10995E+01
   0.54701E+01   0.11081E+00   0.10992E+01
   0.54701E+01   0.11085E+00   0.10990E+01
   0.54701E+01   0.11089E+00   0.10990E+01
   0.54701E+01   0.11094E+00   0.10990E+01
   0.54701E+01   0.11098E+00   0.10990E+01
   0.54701E+01   0.11103E+00   0.10990E+01
   0.54701E+01   0.11107E+00   0.10989E+01
   0.54701E+01   0.11112E+00   0.10990E+01
   0.54701E+01   0.11116E+00   0.10989E+01
   0.54701E+01   0.11121E+00   0.10989E+01
   0.54701E+01   0.11125E+00   0.10990E+01
   0.54701E+01   0.11129E+00   0.10989E+01
   0.54701E+01   0.11134E+00   0.10990E+01
   0.54701E+01   0.11138E+00   0.10990E+01
   0.54701E+01   0.11143E+00   0.10990E+01
   0.54801E+01   0.11147E+00   0.10990E+01
   0.54801E+01   0.11152E+00   0.10990E+01
   0.54801E+01   0.11156E+00   0.10990E+01
   0.54801E+01   0.11161E+00   0.10990E+01
   0.54801E+01   0.11165E+00   0.10990E+01
   0.54801E+01   0.11170E+00   0.10990E+01
   0.54801E+01   0.11174E+00   0.10989E+01
   0.54801E+01   0.11178E+00   0.10988E+01
   0.54801E+01   0.11183E+00   0.10989E+01
   0.54801E+01   0.11187E+00   0.10989E+01
   0.54801E+01   0.11192E+00   0.10989E+01
   0.54801E+01   0.11196E+00   0.10989E+01
   0.54801E+01   0.11201E+00   0.10988E+01
   0.54801E+01   0.11205E+00   0.10986E+01
   0.54801E+01   0.11210E+00   0.10987E+01
   0.54801E+01   0.11214E+00   0.10986E+01
   0.54801E+01   0.11219E+00   0.10987E+01
   0.54801E+01   0.11223E+00   0.10987E+01
   0.54801E+01   0.11228E+00   0.10987E+01
   0.54801E+01   0.11232E+00   0.10986E+01
   0.54801E+01   0.11237E+00   0.10986E+01
   0.54801E+01   0.11241E+00   0.10986E+01
   0.54801E+01   0.11246E+00   0.10985E+01
   0.54801E+01   0.11250E+00   0.10983E+01
   0.54801E+01   0.11255E+00   0.10983E+01
   0.54801E+01   0.11259E+00   0.10982E+01
   0.54801E+01   0.11264E+00   0.10983E+01
   0.54801E+01   0.11268E+00   0.10982E+01
   0.54801E+01   0.11273E+00   0.10981E+01
   0.54801E+01   0.11277E+00   0.10980E+01
   0.54801E+01   0.11282E+00   0.10978E+01
   0.54801E+01   0.11286E+00   0.10979E+01
   0.54801E+01   0.11291E+00   0.10976E+01
   0.54801E+01   0.11295E+00   0.10975E+01
   0.54801E+01   0.11300E+00   0.10974E+01
   0.54801E+01   0.11304E+00   0.10972E+01
   0.54801E+01   0.11309E+00   0.10973E+01
   0.54801E+01   0.11313E+00   0.10973E+01
   0.54801E+01   0.11318E+00   0.10973E+01
   0.54801E+01   0.11322E+00   0.10973E+01
   0.54801E+01   0.11327E+00   0.10973E+01
   0.54801E+01   0.11331E+00   0.10974E+01
   0.54801E+01   0.11336E+00   0.10972E+01
   0.54801E+01   0.11340E+00   0.10971E+01
   0.54801E+01   0.11345E+00   0.10971E+01
   0.54801E+01   0.11349E+00   0.10971E+01
   0.54801E+01   0.11354E+00   0.10969E+01
   0.54801E+01   0.11358E+00   0.10969E+01
   0.54801E+01   0.11363E+00   0.10968E+01
   0.54801E+01   0.11368E+00   0.10967E+01
   0.54801E+01   0.11372E+00   0.10966E+01
   0.54801E+01   0.11377E+00   0.10966E+01
   0.54801E+01   0.11381E+00   0.10967E+01
   0.54801E+01   0.11386E+00   0.10967E+01
   0.54801E+01   0.11390E+00   0.10967E+01
   0.54801E+01   0.11395E+00   0.10968E+01
   0.54801E+01   0.11399E+00   0.10968E+01
   0.54801E+01   0.11404E+00   0.10968E+01
   0.54801E+01   0.11409E+00   0.10968E+01
   0.54801E+01   0.11413E+00   0.10968E+01
   0.54801E+01   0.11418E+00   0.10968E+01
   0.54801E+01   0.11422E+00   0.10968E+01
   0.54801E+01   0.11427E+00   0.10968E+01
   0.54801E+01   0.11431E+00   0.10967E+01
   0.54801E+01   0.11436E+00   0.10968E+01
   0.54801E+01   0.11440E+00   0.10968E+01
   0.54801E+01   0.11445E+00   0.10967E+01
   0.54801E+01   0.11450E+00   0.10968E+01
   0.54801E+01   0.11454E+00   0.10968E+01
   0.54801E+01   0.11459E+00   0.10968E+01
   0.54801E+01   0.11463E+00   0.10968E+01
   0.54801E+01   0.11468E+00   0.10968E+01
   0.54801E+01   0.11472E+00   0.10968E+01
   0.54801E+01   0.11477E+00   0.10968E+01
   0.54801E+01   0.11482E+00   0.10968E+01
   0.54801E+01   0.11486E+00   0.10969E+01
   0.54801E+01   0.11491E+00   0.10969E+01
   0.54801E+01   0.11495E+00   0.10967E+01
   0.54801E+01   0.11500E+00   0.10967E+01
   0.54801E+01   0.11505E+00   0.10967E+01
   0.54801E+01   0.11509E+00   0.10966E+01
   0.54801E+01   0.11514E+00   0.10966E+01
   0.54801E+01   0.11518E+00   0.10966E+01
   0.54801E+01   0.11523E+00   0.10965E+01
   0.54801E+01   0.11528E+00   0.10964E+01
   0.54801E+01   0.11532E+00   0.10965E+01
   0.54801E+01   0.11537E+00   0.10964E+01
   0.54801E+01   0.11541E+00   0.10963E+01
   0.54801E+01   0.11546E+00   0.10964E+01
   0.54801E+01   0.11551E+00   0.10964E+01
   0.54801E+01   0.11555E+00   0.10963E+01
   0.54801E+01   0.11560E+00   0.10963E+01
   0.54801E+01   0.11565E+00   0.10962E+01
   0.54801E+01   0.11569E+00   0.10962E+01
   0.54801E+01   0.11574E+00   0.10961E+01
   0.54801E+01   0.11578E+00   0.10961E+01
   0.54801E+01   0.11583E+00   0.10961E+01
   0.54801E+01   0.11588E+00   0.10961E+01
   0.54801E+01   0.11592E+00   0.10961E+01
   0.54801E+01   0.11597E+00   0.10961E+01
   0.54901E+01   0.11602E+00   0.10959E+01
   0.54901E+01   0.11606E+00   0.10959E+01
   0.54901E+01   0.11611E+00   0.10959E+01
   0.54901E+01   0.11615E+00   0.10959E+01
   0.54901E+01   0.11620E+00   0.10959E+01
   0.54901E+01   0.11625E+00   0.10959E+01
   0.54901E+01   0.11629E+00   0.10959E+01
   0.54901E+01   0.11634E+00   0.10958E+01
   0.54901E+01   0.11639E+00   0.10958E+01
   0.54901E+01   0.11643E+00   0.10958E+01
   0.54901E+01   0.11648E+00   0.10958E+01
   0.54901E+01   0.11653E+00   0.10957E+01
   0.54901E+01   0.11657E+00   0.10955E+01
   0.54901E+01   0.11662E+00   0.10955E+01
   0.54901E+01   0.11667E+00   0.10954E+01
   0.54901E+01   0.11671E+00   0.10954E+01
   0.54901E+01   0.11676E+00   0.10954E+01
   0.54901E+01   0.11681E+00   0.10955E+01
   0.54901E+01   0.11685E+00   0.10954E+01
   0.54901E+01   0.11690E+00   0.10955E+01
   0.54901E+01   0.11695E+00   0.10955E+01
   0.54901E+01   0.11699E+00   0.10954E+01
   0.54901E+01   0.11704E+00   0.10953E+01
   0.54901E+01   0.11709E+00   0.10954E+01
   0.54901E+01   0.11713E+00   0.10953E+01
   0.54901E+01   0.11718E+00   0.10953E+01
   0.54901E+01   0.11723E+00   0.10952E+01
   0.54901E+01   0.11727E+00   0.10953E+01
   0.54901E+01   0.11732E+00   0.10953E+01
   0.54901E+01   0.11737E+00   0.10951E+01
   0.54901E+01   0.11741E+00   0.10953E+01
   0.54901E+01   0.11746E+00   0.10953E+01
   0.54901E+01   0.11751E+00   0.10952E+01
   0.54901E+01   0.11755E+00   0.10952E+01
   0.54901E+01   0.11760E+00   0.10951E+01
   0.54901E+01   0.11765E+00   0.10949E+01
   0.54901E+01   0.11770E+00   0.10950E+01
   0.54901E+01   0.11774E+00   0.10951E+01
   0.54901E+01   0.11779E+00   0.10949E+01
   0.54901E+01   0.11784E+00   0.10948E+01
   0.54901E+01   0.11788E+00   0.10948E+01
   0.54901E+01   0.11793E+00   0.10949E+01
   0.54901E+01   0.11798E+00   0.10949E+01
   0.54901E+01   0.11803E+00   0.10947E+01
   0.54901E+01   0.11807E+00   0.10947E+01
   0.54901E+01   0.11812E+00   0.10947E+01
   0.54901E+01   0.11817E+00   0.10946E+01
   0.54901E+01   0.11821E+00   0.10945E+01
   0.54901E+01   0.11826E+00   0.10945E+01
   0.54901E+01   0.11831E+00   0.10945E+01
   0.54901E+01   0.11836E+00   0.10945E+01
   0.54901E+01   0.11840E+00   0.10942E+01
   0.54901E+01   0.11845E+00   0.10941E+01
   0.54901E+01   0.11850E+00   0.10940E+01
   0.54901E+01   0.11855E+00   0.10940E+01
   0.54901E+01   0.11859E+00   0.10938E+01
   0.54901E+01   0.11864E+00   0.10938E+01
   0.54901E+01   0.11869E+00   0.10938E+01
   0.54901E+01   0.11873E+00   0.10939E+01
   0.54901E+01   0.11878E+00   0.10937E+01
   0.54901E+01   0.11883E+00   0.10936E+01
   0.54901E+01   0.11888E+00   0.10933E+01
   0.54901E+01   0.11892E+00   0.10933E+01
   0.54901E+01   0.11897E+00   0.10933E+01
   0.54901E+01   0.11902E+00   0.10932E+01
   0.54901E+01   0.11907E+00   0.10932E+01
   0.54901E+01   0.11911E+00   0.10933E+01
   0.54901E+01   0.11916E+00   0.10934E+01
   0.54901E+01   0.11921E+00   0.10932E+01
   0.54901E+01   0.11926E+00   0.10932E+01
   0.54901E+01   0.11931E+00   0.10932E+01
   0.54901E+01   0.11935E+00   0.10931E+01
   0.54901E+01   0.11940E+00   0.10930E+01
   0.54901E+01   0.11945E+00   0.10930E+01
   0.54901E+01   0.11950E+00   0.10930E+01
   0.54901E+01   0.11954E+00   0.10930E+01
   0.54901E+01   0.11959E+00   0.10931E+01
   0.54901E+01   0.11964E+00   0.10930E+01
   0.54901E+01   0.11969E+00   0.10931E+01
   0.54901E+01   0.11974E+00   0.10931E+01
   0.54901E+01   0.11978E+00   0.10931E+01
   0.54901E+01   0.11983E+00   0.10931E+01
   0.54901E+01   0.11988E+00   0.10931E+01
   0.54901E+01   0.11993E+00   0.10932E+01
   0.54901E+01   0.11997E+00   0.10931E+01
   0.54901E+01   0.12002E+00   0.10931E+01
   0.54901E+01   0.12007E+00   0.10931E+01
   0.54901E+01   0.12012E+00   0.10931E+01
   0.54901E+01   0.12017E+00   0.10931E+01
   0.54901E+01   0.12021E+00   0.10931E+01
   0.54901E+01   0.12026E+00   0.10931E+01
   0.54901E+01   0.12031E+00   0.10931E+01
   0.54901E+01   0.12036E+00   0.10930E+01
   0.54901E+01   0.12041E+00   0.10930E+01
   0.54901E+01   0.12045E+00   0.10930E+01
   0.54901E+01   0.12050E+00   0.10930E+01
   0.54901E+01   0.12055E+00   0.10931E+01
   0.54901E+01   0.12060E+00   0.10931E+01
   0.54901E+01   0.12065E+00   0.10931E+01
   0.54901E+01   0.12070E+00   0.10931E+01
   0.54901E+01   0.12074E+00   0.10930E+01
   0.54901E+01   0.12079E+00   0.10930E+01
   0.54901E+01   0.12084E+00   0.10930E+01
   0.55001E+01   0.12089E+00   0.10930E+01
   0.55001E+01   0.12094E+00   0.10930E+01
   0.55001E+01   0.12099E+00   0.10930E+01
   0.55001E+01   0.12103E+00   0.10929E+01
   0.55001E+01   0.12108E+00   0.10929E+01
   0.55001E+01   0.12113E+00   0.10930E+01
   0.55001E+01   0.12118E+00   0.10929E+01
   0.55001E+01   0.12123E+00   0.10930E+01
   0.55001E+01   0.12128E+00   0.10930E+01
   0.55001E+01   0.12132E+00   0.10930E+01
   0.55001E+01   0.12137E+00   0.10929E+01
   0.55001E+01   0.12142E+00   0.10927E+01
   0.55001E+01   0.12147E+00   0.10927E+01
   0.55001E+01   0.12152E+00   0.10927E+01
   0.55001E+01   0.12157E+00   0.10927E+01
   0.55001E+01   0.12162E+00   0.10926E+01
   0.55001E+01   0.12166E+00   0.10925E+01
   0.55001E+01   0.12171E+00   0.10926E+01
   0.55001E+01   0.12176E+00   0.10924E+01
   0.55001E+01   0.12181E+00   0.10924E+01
   0.55001E+01   0.12186E+00   0.10922E+01
   0.55001E+01   0.12191E+00   0.10922E+01
   0.55001E+01   0.12196E+00   0.10921E+01
   0.55001E+01   0.12200E+00   0.10921E+01
   0.55001E+01   0.12205E+00   0.10921E+01
   0.55001E+01   0.12210E+00   0.10921E+01
   0.55001E+01   0.12215E+00   0.10921E+01
   0.55001E+01   0.12220E+00   0.10922E+01
   0.55001E+01   0.12225E+00   0.10921E+01
   0.55001E+01   0.12230E+00   0.10918E+01
   0.55001E+01   0.12235E+00   0.10916E+01
   0.55001E+01   0.12240E+00   0.10915E+01
   0.55001E+01   0.12244E+00   0.10915E+01
   0.55001E+01   0.12249E+00   0.10914E+01
   0.55001E+01   0.12254E+00   0.10915E+01
   0.55001E+01   0.12259E+00   0.10915E+01
   0.55001E+01   0.12264E+00   0.10915E+01
   0.55001E+01   0.12269E+00   0.10915E+01
   0.55001E+01   0.12274E+00   0.10915E+01
   0.55001E+01   0.12279E+00   0.10915E+01
   0.55001E+01   0.12284E+00   0.10915E+01
   0.55001E+01   0.12289E+00   0.10915E+01
   0.55001E+01   0.12293E+00   0.10914E+01
   0.55001E+01   0.12298E+00   0.10915E+01
   0.55001E+01   0.12303E+00   0.10914E+01
   0.55001E+01   0.12308E+00   0.10914E+01
   0.55001E+01   0.12313E+00   0.10914E+01
   0.55001E+01   0.12318E+00   0.10913E+01
   0.55001E+01   0.12323E+00   0.10913E+01
   0.55001E+01   0.12328E+00   0.10913E+01
   0.55001E+01   0.12333E+00   0.10913E+01
   0.55001E+01   0.12338E+00   0.10912E+01
   0.55001E+01   0.12343E+00   0.10911E+01
   0.55001E+01   0.12348E+00   0.10911E+01
   0.55001E+01   0.12352E+00   0.10913E+01
   0.55001E+01   0.12357E+00   0.10913E+01
   0.55001E+01   0.12362E+00   0.10912E+01
   0.55001E+01   0.12367E+00   0.10912E+01
   0.55001E+01   0.12372E+00   0.10911E+01
   0.55001E+01   0.12377E+00   0.10910E+01
   0.55001E+01   0.12382E+00   0.10911E+01
   0.55001E+01   0.12387E+00   0.10909E+01
   0.55001E+01   0.12392E+00   0.10908E+01
   0.55001E+01   0.12397E+00   0.10908E+01
   0.55001E+01   0.12402E+00   0.10908E+01
   0.55001E+01   0.12407E+00   0.10908E+01
   0.55001E+01   0.12412E+00   0.10909E+01
   0.55001E+01   0.12417E+00   0.10909E+01
   0.55001E+01   0.12422E+00   0.10909E+01
   0.55001E+01   0.12427E+00   0.10909E+01
   0.55001E+01   0.12432E+00   0.10909E+01
   0.55001E+01   0.12437E+00   0.10907E+01
   0.55001E+01   0.12442E+00   0.10906E+01
   0.55001E+01   0.12447E+00   0.10906E+01
   0.55001E+01   0.12452E+00   0.10905E+01
   0.55001E+01   0.12457E+00   0.10905E+01
   0.55001E+01   0.12462E+00   0.10905E+01
   0.55001E+01   0.12467E+00   0.10904E+01
   0.55001E+01   0.12471E+00   0.10903E+01
   0.55001E+01   0.12476E+00   0.10903E+01
   0.55001E+01   0.12481E+00   0.10901E+01
   0.55001E+01   0.12486E+00   0.10901E+01
   0.55001E+01   0.12491E+00   0.10901E+01
   0.55001E+01   0.12496E+00   0.10900E+01
   0.55001E+01   0.12501E+00   0.10901E+01
   0.55001E+01   0.12506E+00   0.10901E+01
   0.55001E+01   0.12511E+00   0.10900E+01
   0.55001E+01   0.12516E+00   0.10899E+01
   0.55001E+01   0.12521E+00   0.10900E+01
   0.55001E+01   0.12526E+00   0.10900E+01
   0.55001E+01   0.12531E+00   0.10898E+01
   0.55001E+01   0.12536E+00   0.10899E+01
   0.55001E+01   0.12541E+00   0.10899E+01
   0.55001E+01   0.12546E+00   0.10895E+01
   0.55001E+01   0.12551E+00   0.10894E+01
   0.55001E+01   0.12556E+00   0.10895E+01
   0.55001E+01   0.12561E+00   0.10896E+01
   0.55001E+01   0.12567E+00   0.10896E+01
   0.55001E+01   0.12572E+00   0.10895E+01
   0.55001E+01   0.12577E+00   0.10896E+01
   0.55001E+01   0.12582E+00   0.10896E+01
   0.55001E+01   0.12587E+00   0.10896E+01
   0.55001E+01   0.12592E+00   0.10897E+01
   0.55001E+01   0.12597E+00   0.10898E+01
   0.55101E+01   0.12602E+00   0.10898E+01
   0.55101E+01   0.12607E+00   0.10898E+01
   0.55101E+01   0.12612E+00   0.10898E+01
   0.55101E+01   0.12617E+00   0.10898E+01
   0.55101E+01   0.12622E+00   0.10898E+01
   0.55101E+01   0.12627E+00   0.10897E+01
   0.55101E+01   0.12632E+00   0.10897E+01
   0.55101E+01   0.12637E+00   0.10897E+01
   0.55101E+01   0.12642E+00   0.10896E+01
   0.55101E+01   0.12647E+00   0.10897E+01
   0.55101E+01   0.12652E+00   0.10897E+01
   0.55101E+01   0.12657E+00   0.10897E+01
   0.55101E+01   0.12662E+00   0.10897E+01
   0.55101E+01   0.12667E+00   0.10897E+01
   0.55101E+01   0.12672E+00   0.10897E+01
   0.55101E+01   0.12677E+00   0.10897E+01
   0.55101E+01   0.12683E+00   0.10897E+01
   0.55101E+01   0.12688E+00   0.10897E+01
   0.55101E+01   0.12693E+00   0.10897E+01
   0.55101E+01   0.12698E+00   0.10896E+01
   0.55101E+01   0.12703E+00   0.10896E+01
   0.55101E+01   0.12708E+00   0.10896E+01
   0.55101E+01   0.12713E+00   0.10896E+01
   0.55101E+01   0.12718E+00   0.10896E+01
   0.55101E+01   0.12723E+00   0.10896E+01
   0.55101E+01   0.12728E+00   0.10896E+01
   0.55101E+01   0.12733E+00   0.10895E+01
   0.55101E+01   0.12738E+00   0.10894E+01
   0.55101E+01   0.12743E+00   0.10894E+01
   0.55101E+01   0.12749E+00   0.10894E+01
   0.55101E+01   0.12754E+00   0.10892E+01
   0.55101E+01   0.12759E+00   0.10893E+01
   0.55101E+01   0.12764E+00   0.10894E+01
   0.55101E+01   0.12769E+00   0.10894E+01
   0.55101E+01   0.12774E+00   0.10894E+01
   0.55101E+01   0.12779E+00   0.10893E+01
   0.55101E+01   0.12784E+00   0.10890E+01
   0.55101E+01   0.12789E+00   0.10890E+01
   0.55101E+01   0.12794E+00   0.10888E+01
   0.55101E+01   0.12800E+00   0.10889E+01
   0.55101E+01   0.12805E+00   0.10889E+01
   0.55101E+01   0.12810E+00   0.10889E+01
   0.55101E+01   0.12815E+00   0.10891E+01
   0.55101E+01   0.12820E+00   0.10891E+01
   0.55101E+01   0.12825E+00   0.10892E+01
   0.55101E+01   0.12830E+00   0.10889E+01
   0.55101E+01   0.12835E+00   0.10890E+01
   0.55101E+01   0.12841E+00   0.10889E+01
   0.55101E+01   0.12846E+00   0.10889E+01
   0.55101E+01   0.12851E+00   0.10887E+01
   0.55101E+01   0.12856E+00   0.10887E+01
   0.55101E+01   0.12861E+00   0.10887E+01
   0.55101E+01   0.12866E+00   0.10882E+01
   0.55101E+01   0.12871E+00   0.10880E+01
   0.55101E+01   0.12877E+00   0.10880E+01
   0.55101E+01   0.12882E+00   0.10880E+01
   0.55101E+01   0.12887E+00   0.10880E+01
   0.55101E+01   0.12892E+00   0.10880E+01
   0.55101E+01   0.12897E+00   0.10880E+01
   0.55101E+01   0.12902E+00   0.10880E+01
   0.55101E+01   0.12907E+00   0.10880E+01
   0.55101E+01   0.12913E+00   0.10881E+01
   0.55101E+01   0.12918E+00   0.10881E+01
   0.55101E+01   0.12923E+00   0.10881E+01
   0.55101E+01   0.12928E+00   0.10880E+01
   0.55101E+01   0.12933E+00   0.10880E+01
   0.55101E+01   0.12938E+00   0.10880E+01
   0.55101E+01   0.12944E+00   0.10880E+01
   0.55101E+01   0.12949E+00   0.10880E+01
   0.55101E+01   0.12954E+00   0.10881E+01
   0.55101E+01   0.12959E+00   0.10880E+01
   0.55101E+01   0.12964E+00   0.10881E+01
   0.55101E+01   0.12969E+00   0.10880E+01
   0.55101E+01   0.12975E+00   0.10881E+01
   0.55101E+01   0.12980E+00   0.10880E+01
   0.55101E+01   0.12985E+00   0.10880E+01
   0.55101E+01   0.12990E+00   0.10879E+01
   0.55101E+01   0.12995E+00   0.10879E+01
   0.55101E+01   0.13001E+00   0.10877E+01
   0.55101E+01   0.13006E+00   0.10878E+01
   0.55101E+01   0.13011E+00   0.10877E+01
   0.55101E+01   0.13016E+00   0.10876E+01
   0.55101E+01   0.13021E+00   0.10878E+01
   0.55101E+01   0.13027E+00   0.10876E+01
   0.55101E+01   0.13032E+00   0.10877E+01
   0.55101E+01   0.13037E+00   0.10877E+01
   0.55101E+01   0.13042E+00   0.10877E+01
   0.55101E+01   0.13047E+00   0.10877E+01
   0.55101E+01   0.13053E+00   0.10877E+01
   0.55101E+01   0.13058E+00   0.10875E+01
   0.55101E+01   0.13063E+00   0.10875E+01
   0.55101E+01   0.13068E+00   0.10875E+01
   0.55101E+01   0.13073E+00   0.10875E+01
   0.55101E+01   0.13079E+00   0.10875E+01
   0.55101E+01   0.13084E+00   0.10875E+01
   0.55101E+01   0.13089E+00   0.10874E+01
   0.55101E+01   0.13094E+00   0.10875E+01
   0.55101E+01   0.13100E+00   0.10872E+01
   0.55101E+01   0.13105E+00   0.10874E+01
   0.55101E+01   0.13110E+00   0.10874E+01
   0.55101E+01   0.13115E+00   0.10872E+01
   0.55101E+01   0.13121E+00   0.10869E+01
   0.55101E+01   0.13126E+00   0.10870E+01
   0.55101E+01   0.13131E+00   0.10869E+01
   0.55101E+01   0.13136E+00   0.10870E+01
   0.55101E+01   0.13142E+00   0.10871E+01
   0.55101E+01   0.13147E+00   0.10871E+01
   0.55101E+01   0.13152E+00   0.10870E+01
   0.55101E+01   0.13157E+00   0.10868E+01
   0.55101E+01   0.13163E+00   0.10867E+01
   0.55101E+01   0.13168E+00   0.10865E+01
   0.55101E+01   0.13173E+00   0.10863E+01
   0.55101E+01   0.13178E+00   0.10864E+01
   0.55101E+01   0.13184E+00   0.10863E+01
   0.55101E+01   0.13189E+00   0.10864E+01
   0.55101E+01   0.13194E+00   0.10864E+01
   0.55101E+01   0.13199E+00   0.10864E+01
   0.55101E+01   0.13205E+00   0.10862E+01
   0.55101E+01   0.13210E+00   0.10862E+01
   0.55101E+01   0.13215E+00   0.10861E+01
   0.55101E+01   0.13221E+00   0.10858E+01
   0.55101E+01   0.13226E+00   0.10859E+01
   0.55101E+01   0.13231E+00   0.10860E+01
   0.55201E+01   0.13236E+00   0.10861E+01
   0.55201E+01   0.13242E+00   0.10861E+01
   0.55201E+01   0.13247E+00   0.10861E+01
   0.55201E+01   0.13252E+00   0.10861E+01
   0.55201E+01   0.13258E+00   0.10861E+01
   0.55201E+01   0.13263E+00   0.10861E+01
   0.55201E+01   0.13268E+00   0.10862E+01
   0.55201E+01   0.13273E+00   0.10862E+01
   0.55201E+01   0.13279E+00   0.10862E+01
   0.55201E+01   0.13284E+00   0.10863E+01
   0.55201E+01   0.13289E+00   0.10863E+01
   0.55201E+01   0.13295E+00   0.10863E+01
   0.55201E+01   0.13300E+00   0.10863E+01
   0.55201E+01   0.13305E+00   0.10863E+01
   0.55201E+01   0.13311E+00   0.10863E+01
   0.55201E+01   0.13316E+00   0.10863E+01
   0.55201E+01   0.13321E+00   0.10863E+01
   0.55201E+01   0.13327E+00   0.10863E+01
   0.55201E+01   0.13332E+00   0.10863E+01
   0.55201E+01   0.13337E+00   0.10863E+01
   0.55201E+01   0.13343E+00   0.10863E+01
   0.55201E+01   0.13348E+00   0.10862E+01
   0.55201E+01   0.13353E+00   0.10862E+01
   0.55201E+01   0.13359E+00   0.10862E+01
   0.55201E+01   0.13364E+00   0.10861E+01
   0.55201E+01   0.13369E+00   0.10861E+01
   0.55201E+01   0.13375E+00   0.10862E+01
   0.55201E+01   0.13380E+00   0.10861E+01
   0.55201E+01   0.13385E+00   0.10861E+01
   0.55201E+01   0.13391E+00   0.10861E+01
   0.55201E+01   0.13396E+00   0.10861E+01
   0.55201E+01   0.13401E+00   0.10861E+01
   0.55201E+01   0.13407E+00   0.10860E+01
   0.55201E+01   0.13412E+00   0.10860E+01
   0.55201E+01   0.13417E+00   0.10860E+01
   0.55201E+01   0.13423E+00   0.10860E+01
   0.55201E+01   0.13428E+00   0.10860E+01
   0.55201E+01   0.13433E+00   0.10860E+01
   0.55201E+01   0.13439E+00   0.10859E+01
   0.55201E+01   0.13444E+00   0.10860E+01
   0.55201E+01   0.13450E+00   0.10860E+01
   0.55201E+01   0.13455E+00   0.10860E+01
   0.55201E+01   0.13460E+00   0.10860E+01
   0.55201E+01   0.13466E+00   0.10859E+01
   0.55201E+01   0.13471E+00   0.10859E+01
   0.55201E+01   0.13476E+00   0.10858E+01
   0.55201E+01   0.13482E+00   0.10858E+01
   0.55201E+01   0.13487E+00   0.10856E+01
   0.55201E+01   0.13493E+00   0.10854E+01
   0.55201E+01   0.13498E+00   0.10853E+01
   0.55201E+01   0.13503E+00   0.10853E+01
   0.55201E+01   0.13509E+00   0.10852E+01
   0.55201E+01   0.13514E+00   0.10851E+01
   0.55201E+01   0.13520E+00   0.10852E+01
   0.55201E+01   0.13525E+00   0.10851E+01
   0.55201E+01   0.13530E+00   0.10849E+01
   0.55201E+01   0.13536E+00   0.10851E+01
   0.55201E+01   0.13541E+00   0.10851E+01
   0.55201E+01   0.13547E+00   0.10852E+01
   0.55201E+01   0.13552E+00   0.10853E+01
   0.55201E+01   0.13557E+00   0.10854E+01
   0.55201E+01   0.13563E+00   0.10853E+01
   0.55201E+01   0.13568E+00   0.10853E+01
   0.55301E+01   0.13574E+00   0.10854E+01
   0.55201E+01   0.13579E+00   0.10854E+01
   0.55301E+01   0.13585E+00   0.10854E+01
   0.55201E+01   0.13590E+00   0.10852E+01
   0.55201E+01   0.13595E+00   0.10851E+01
   0.55201E+01   0.13601E+00   0.10850E+01
   0.55201E+01   0.13606E+00   0.10851E+01
   0.55201E+01   0.13612E+00   0.10848E+01
   0.55201E+01   0.13617E+00   0.10848E+01
   0.55201E+01   0.13623E+00   0.10848E+01
   0.55201E+01   0.13628E+00   0.10847E+01
   0.55201E+01   0.13634E+00   0.10846E+01
   0.55201E+01   0.13639E+00   0.10846E+01
   0.55201E+01   0.13644E+00   0.10846E+01
   0.55301E+01   0.13650E+00   0.10847E+01
   0.55301E+01   0.13655E+00   0.10846E+01
   0.55301E+01   0.13661E+00   0.10846E+01
   0.55201E+01   0.13666E+00   0.10845E+01
   0.55301E+01   0.13672E+00   0.10845E+01
   0.55201E+01   0.13677E+00   0.10845E+01
   0.55201E+01   0.13683E+00   0.10844E+01
   0.55301E+01   0.13688E+00   0.10845E+01
   0.55301E+01   0.13694E+00   0.10845E+01
   0.55301E+01   0.13699E+00   0.10843E+01
   0.55301E+01   0.13704E+00   0.10844E+01
   0.55301E+01   0.13710E+00   0.10843E+01
   0.55301E+01   0.13715E+00   0.10843E+01
   0.55301E+01   0.13721E+00   0.10844E+01
   0.55301E+01   0.13726E+00   0.10843E+01
   0.55301E+01   0.13732E+00   0.10844E+01
   0.55301E+01   0.13737E+00   0.10844E+01
   0.55301E+01   0.13743E+00   0.10844E+01
   0.55301E+01   0.13748E+00   0.10841E+01
   0.55301E+01   0.13754E+00   0.10841E+01
   0.55301E+01   0.13759E+00   0.10840E+01
   0.55301E+01   0.13765E+00   0.10841E+01
   0.55301E+01   0.13770E+00   0.10841E+01
   0.55301E+01   0.13776E+00   0.10839E+01
   0.55301E+01   0.13781E+00   0.10839E+01
   0.55301E+01   0.13787E+00   0.10839E+01
   0.55301E+01   0.13792E+00   0.10838E+01
   0.55301E+01   0.13798E+00   0.10839E+01
   0.55301E+01   0.13803E+00   0.10838E+01
   0.55301E+01   0.13809E+00   0.10839E+01
   0.55301E+01   0.13814E+00   0.10839E+01
   0.55301E+01   0.13820E+00   0.10837E+01
   0.55301E+01   0.13825E+00   0.10837E+01
   0.55301E+01   0.13831E+00   0.10838E+01
   0.55301E+01   0.13837E+00   0.10839E+01
   0.55301E+01   0.13842E+00   0.10839E+01
   0.55301E+01   0.13848E+00   0.10839E+01
   0.55301E+01   0.13853E+00   0.10839E+01
   0.55301E+01   0.13859E+00   0.10840E+01
   0.55301E+01   0.13864E+00   0.10839E+01
   0.55301E+01   0.13870E+00   0.10839E+01
   0.55301E+01   0.13875E+00   0.10837E+01
   0.55301E+01   0.13881E+00   0.10836E+01
   0.55301E+01   0.13886E+00   0.10836E+01
   0.55301E+01   0.13892E+00   0.10836E+01
   0.55301E+01   0.13897E+00   0.10835E+01
   0.55301E+01   0.13903E+00   0.10835E+01
   0.55301E+01   0.13909E+00   0.10834E+01
   0.55301E+01   0.13914E+00   0.10834E+01
   0.55301E+01   0.13920E+00   0.10833E+01
   0.55301E+01   0.13925E+00   0.10832E+01
   0.55301E+01   0.13931E+00   0.10831E+01
   0.55301E+01   0.13936E+00   0.10832E+01
   0.55301E+01   0.13942E+00   0.10831E+01
   0.55301E+01   0.13948E+00   0.10831E+01
   0.55301E+01   0.13953E+00   0.10830E+01
   0.55301E+01   0.13959E+00   0.10830E+01
   0.55301E+01   0.13964E+00   0.10829E+01
   0.55301E+01   0.13970E+00   0.10829E+01
   0.55301E+01   0.13975E+00   0.10828E+01
   0.55301E+01   0.13981E+00   0.10828E+01
   0.55301E+01   0.13987E+00   0.10830E+01
   0.55301E+01   0.13992E+00   0.10829E+01
   0.55301E+01   0.13998E+00   0.10828E+01
   0.55301E+01   0.14003E+00   0.10829E+01
   0.55301E+01   0.14009E+00   0.10829E+01
   0.55301E+01   0.14015E+00   0.10829E+01
   0.55301E+01   0.14020E+00   0.10830E+01
   0.55301E+01   0.14026E+00   0.10830E+01
   0.55301E+01   0.14031E+00   0.10829E+01
   0.55301E+01   0.14037E+00   0.10829E+01
   0.55301E+01   0.14043E+00   0.10829E+01
   0.55301E+01   0.14048E+00   0.10828E+01
   0.55301E+01   0.14054E+00   0.10828E+01
   0.55301E+01   0.14059E+00   0.10828E+01
   0.55301E+01   0.14065E+00   0.10828E+01
   0.55301E+01   0.14071E+00   0.10828E+01
   0.55301E+01   0.14076E+00   0.10828E+01
   0.55401E+01   0.14082E+00   0.10829E+01
   0.55401E+01   0.14088E+00   0.10829E+01
   0.55401E+01   0.14093E+00   0.10828E+01
   0.55401E+01   0.14099E+00   0.10829E+01
   0.55401E+01   0.14104E+00   0.10829E+01
   0.55401E+01   0.14110E+00   0.10829E+01
   0.55401E+01   0.14116E+00   0.10829E+01
   0.55401E+01   0.14121E+00   0.10829E+01
   0.55401E+01   0.14127E+00   0.10829E+01
   0.55401E+01   0.14133E+00   0.10829E+01
   0.55401E+01   0.14138E+00   0.10829E+01
   0.55401E+01   0.14144E+00   0.10829E+01
   0.55401E+01   0.14150E+00   0.10829E+01
   0.55401E+01   0.14155E+00   0.10829E+01
   0.55401E+01   0.14161E+00   0.10829E+01
   0.55401E+01   0.14167E+00   0.10829E+01
   0.55401E+01   0.14172E+00   0.10828E+01
   0.55401E+01   0.14178E+00   0.10828E+01
   0.55401E+01   0.14184E+00   0.10828E+01
   0.55401E+01   0.14189E+00   0.10828E+01
   0.55401E+01   0.14195E+00   0.10828E+01
   0.55401E+01   0.14201E+00   0.10828E+01
   0.55401E+01   0.14206E+00   0.10827E+01
   0.55401E+01   0.14212E+00   0.10826E+01
   0.55401E+01   0.14218E+00   0.10826E+01
   0.55401E+01   0.14223E+00   0.10827E+01
   0.55401E+01   0.14229E+00   0.10826E+01
   0.55401E+01   0.14235E+00   0.10825E+01
   0.55401E+01   0.14240E+00   0.10825E+01
   0.55401E+01   0.14246E+00   0.10825E+01
   0.55401E+01   0.14252E+00   0.10825E+01
   0.55401E+01   0.14257E+00   0.10825E+01
   0.55401E+01   0.14263E+00   0.10825E+01
   0.55401E+01   0.14269E+00   0.10823E+01
   0.55401E+01   0.14274E+00   0.10823E+01
   0.55401E+01   0.14280E+00   0.10823E+01
   0.55401E+01   0.14286E+00   0.10823E+01
   0.55401E+01   0.14292E+00   0.10823E+01
   0.55401E+01   0.14297E+00   0.10823E+01
   0.55401E+01   0.14303E+00   0.10824E+01
   0.55401E+01   0.14309E+00   0.10822E+01
   0.55401E+01   0.14314E+00   0.10823E+01
   0.55401E+01   0.14320E+00   0.10821E+01
   0.55401E+01   0.14326E+00   0.10821E+01
   0.55401E+01   0.14332E+00   0.10820E+01
   0.55401E+01   0.14337E+00   0.10818E+01
   0.55401E+01   0.14343E+00   0.10818E+01
   0.55401E+01   0.14349E+00   0.10818E+01
   0.55401E+01   0.14355E+00   0.10816E+01
   0.55401E+01   0.14360E+00   0.10815E+01
   0.55401E+01   0.14366E+00   0.10817E+01
   0.55401E+01   0.14372E+00   0.10815E+01
   0.55401E+01   0.14377E+00   0.10814E+01
   0.55401E+01   0.14383E+00   0.10815E+01
   0.55401E+01   0.14389E+00   0.10816E+01
   0.55401E+01   0.14395E+00   0.10816E+01
   0.55401E+01   0.14400E+00   0.10816E+01
   0.55401E+01   0.14406E+00   0.10817E+01
   0.55401E+01   0.14412E+00   0.10817E+01
   0.55401E+01   0.14418E+00   0.10817E+01
   0.55401E+01   0.14423E+00   0.10816E+01
   0.55401E+01   0.14429E+00   0.10817E+01
   0.55401E+01   0.14435E+00   0.10817E+01
   0.55401E+01   0.14441E+00   0.10817E+01
   0.55401E+01   0.14447E+00   0.10817E+01
   0.55401E+01   0.14452E+00   0.10818E+01
   0.55401E+01   0.14458E+00   0.10817E+01
   0.55401E+01   0.14464E+00   0.10817E+01
   0.55401E+01   0.14470E+00   0.10818E+01
   0.55401E+01   0.14475E+00   0.10818E+01
   0.55501E+01   0.14481E+00   0.10817E+01
   0.55501E+01   0.14487E+00   0.10817E+01
   0.55501E+01   0.14493E+00   0.10817E+01
   0.55501E+01   0.14499E+00   0.10817E+01
   0.55501E+01   0.14504E+00   0.10817E+01
   0.55501E+01   0.14510E+00   0.10817E+01
   0.55501E+01   0.14516E+00   0.10816E+01
   0.55501E+01   0.14522E+00   0.10816E+01
   0.55501E+01   0.14528E+00   0.10816E+01
   0.55501E+01   0.14533E+00   0.10816E+01
   0.55501E+01   0.14539E+00   0.10816E+01
   0.55501E+01   0.14545E+00   0.10816E+01
   0.55501E+01   0.14551E+00   0.10815E+01
   0.55501E+01   0.14557E+00   0.10816E+01
   0.55501E+01   0.14562E+00   0.10815E+01
   0.55501E+01   0.14568E+00   0.10815E+01
   0.55501E+01   0.14574E+00   0.10815E+01
   0.55501E+01   0.14580E+00   0.10812E+01
   0.55501E+01   0.14586E+00   0.10812E+01
   0.55501E+01   0.14592E+00   0.10811E+01
   0.55501E+01   0.14597E+00   0.10810E+01
   0.55501E+01   0.14603E+00   0.10807E+01
   0.55501E+01   0.14609E+00   0.10807E+01
   0.55501E+01   0.14615E+00   0.10807E+01
   0.55501E+01   0.14621E+00   0.10807E+01
   0.55501E+01   0.14627E+00   0.10807E+01
   0.55501E+01   0.14632E+00   0.10807E+01
   0.55501E+01   0.14638E+00   0.10808E+01
   0.55501E+01   0.14644E+00   0.10806E+01
   0.55501E+01   0.14650E+00   0.10805E+01
   0.55501E+01   0.14656E+00   0.10806E+01
   0.55501E+01   0.14662E+00   0.10804E+01
   0.55501E+01   0.14668E+00   0.10805E+01
   0.55501E+01   0.14673E+00   0.10804E+01
   0.55501E+01   0.14679E+00   0.10804E+01
   0.55501E+01   0.14685E+00   0.10803E+01
   0.55501E+01   0.14691E+00   0.10803E+01
   0.55501E+01   0.14697E+00   0.10801E+01
   0.55501E+01   0.14703E+00   0.10801E+01
   0.55501E+01   0.14709E+00   0.10799E+01
   0.55501E+01   0.14714E+00   0.10800E+01
   0.55501E+01   0.14720E+00   0.10800E+01
   0.55501E+01   0.14726E+00   0.10800E+01
   0.55501E+01   0.14732E+00   0.10801E+01
   0.55501E+01   0.14738E+00   0.10801E+01
   0.55501E+01   0.14744E+00   0.10801E+01
   0.55501E+01   0.14750E+00   0.10801E+01
   0.55501E+01   0.14756E+00   0.10799E+01
   0.55501E+01   0.14762E+00   0.10797E+01
   0.55501E+01   0.14767E+00   0.10796E+01
   0.55501E+01   0.14773E+00   0.10796E+01
   0.55501E+01   0.14779E+00   0.10796E+01
   0.55501E+01   0.14785E+00   0.10796E+01
   0.55501E+01   0.14791E+00   0.10798E+01
   0.55501E+01   0.14797E+00   0.10798E+01
   0.55501E+01   0.14803E+00   0.10796E+01
   0.55501E+01   0.14809E+00   0.10796E+01
   0.55501E+01   0.14815E+00   0.10796E+01
   0.55501E+01   0.14821E+00   0.10796E+01
   0.55501E+01   0.14827E+00   0.10797E+01
   0.55501E+01   0.14833E+00   0.10797E+01
   0.55501E+01   0.14838E+00   0.10797E+01
   0.55501E+01   0.14844E+00   0.10797E+01
   0.55501E+01   0.14850E+00   0.10798E+01
   0.55501E+01   0.14856E+00   0.10798E+01
   0.55501E+01   0.14862E+00   0.10798E+01
   0.55501E+01   0.14868E+00   0.10799E+01
   0.55501E+01   0.14874E+00   0.10799E+01
   0.55501E+01   0.14880E+00   0.10799E+01
   0.55501E+01   0.14886E+00   0.10799E+01
   0.55501E+01   0.14892E+00   0.10799E+01
   0.55501E+01   0.14898E+00   0.10799E+01
   0.55501E+01   0.14904E+00   0.10799E+01
   0.55501E+01   0.14910E+00   0.10799E+01
   0.55501E+01   0.14916E+00   0.10799E+01
   0.55501E+01   0.14922E+00   0.10799E+01
   0.55501E+01   0.14928E+00   0.10799E+01
   0.55501E+01   0.14934E+00   0.10798E+01
   0.55501E+01   0.14940E+00   0.10798E+01
   0.55501E+01   0.14946E+00   0.10799E+01
   0.55501E+01   0.14952E+00   0.10799E+01
   0.55501E+01   0.14957E+00   0.10798E+01
   0.55501E+01   0.14963E+00   0.10798E+01
   0.55501E+01   0.14969E+00   0.10798E+01
   0.55501E+01   0.14975E+00   0.10797E+01
   0.55501E+01   0.14981E+00   0.10798E+01
   0.55501E+01   0.14987E+00   0.10798E+01
   0.55601E+01   0.14993E+00   0.10799E+01
   0.55601E+01   0.14999E+00   0.10799E+01
   0.55601E+01   0.15005E+00   0.10799E+01
   0.55601E+01   0.15011E+00   0.10797E+01
   0.55601E+01   0.15017E+00   0.10798E+01
   0.55601E+01   0.15023E+00   0.10797E+01
   0.55601E+01   0.15029E+00   0.10797E+01
   0.55601E+01   0.15035E+00   0.10797E+01
   0.55601E+01   0.15041E+00   0.10797E+01
   0.55601E+01   0.15047E+00   0.10797E+01
   0.55601E+01   0.15053E+00   0.10798E+01
   0.55601E+01   0.15059E+00   0.10798E+01
   0.55601E+01   0.15065E+00   0.10795E+01
   0.55601E+01   0.15071E+00   0.10795E+01
   0.55601E+01   0.15077E+00   0.10795E+01
   0.55601E+01   0.15083E+00   0.10795E+01
   0.55601E+01   0.15090E+00   0.10795E+01
   0.55601E+01   0.15096E+00   0.10795E+01
   0.55601E+01   0.15102E+00   0.10795E+01
   0.55601E+01   0.15108E+00   0.10795E+01
   0.55601E+01   0.15114E+00   0.10795E+01
   0.55601E+01   0.15120E+00   0.10796E+01
   0.55601E+01   0.15126E+00   0.10795E+01
   0.55601E+01   0.15132E+00   0.10795E+01
   0.55601E+01   0.15138E+00   0.10794E+01
   0.55601E+01   0.15144E+00   0.10793E+01
   0.55601E+01   0.15150E+00   0.10792E+01
   0.55601E+01   0.15156E+00   0.10791E+01
   0.55601E+01   0.15162E+00   0.10791E+01
   0.55601E+01   0.15168E+00   0.10792E+01
   0.55601E+01   0.15174E+00   0.10789E+01
   0.55601E+01   0.15180E+00   0.10790E+01
   0.55601E+01   0.15186E+00   0.10791E+01
   0.55601E+01   0.15192E+00   0.10789E+01
   0.55601E+01   0.15198E+00   0.10787E+01
   0.55601E+01   0.15204E+00   0.10787E+01
   0.55601E+01   0.15211E+00   0.10787E+01
   0.55601E+01   0.15217E+00   0.10788E+01
   0.55601E+01   0.15223E+00   0.10788E+01
   0.55601E+01   0.15229E+00   0.10788E+01
   0.55601E+01   0.15235E+00   0.10788E+01
   0.55601E+01   0.15241E+00   0.10788E+01
   0.55601E+01   0.15247E+00   0.10788E+01
   0.55601E+01   0.15253E+00   0.10786E+01
   0.55601E+01   0.15259E+00   0.10787E+01
   0.55601E+01   0.15265E+00   0.10786E+01
   0.55601E+01   0.15271E+00   0.10785E+01
   0.55601E+01   0.15278E+00   0.10785E+01
   0.55601E+01   0.15284E+00   0.10786E+01
   0.55601E+01   0.15290E+00   0.10785E+01
   0.55601E+01   0.15296E+00   0.10786E+01
   0.55601E+01   0.15302E+00   0.10787E+01
   0.55601E+01   0.15308E+00   0.10787E+01
   0.55601E+01   0.15314E+00   0.10785E+01
   0.55601E+01   0.15320E+00   0.10785E+01
   0.55601E+01   0.15326E+00   0.10785E+01
   0.55601E+01   0.15333E+00   0.10785E+01
   0.55601E+01   0.15339E+00   0.10785E+01
   0.55601E+01   0.15345E+00   0.10785E+01
   0.55601E+01   0.15351E+00   0.10785E+01
   0.55601E+01   0.15357E+00   0.10785E+01
   0.55601E+01   0.15363E+00   0.10783E+01
   0.55601E+01   0.15369E+00   0.10784E+01
   0.55601E+01   0.15376E+00   0.10784E+01
   0.55601E+01   0.15382E+00   0.10784E+01
   0.55601E+01   0.15388E+00   0.10785E+01
   0.55601E+01   0.15394E+00   0.10785E+01
   0.55601E+01   0.15400E+00   0.10785E+01
   0.55601E+01   0.15406E+00   0.10784E+01
   0.55601E+01   0.15412E+00   0.10784E+01
   0.55601E+01   0.15419E+00   0.10783E+01
   0.55601E+01   0.15425E+00   0.10783E+01
   0.55601E+01   0.15431E+00   0.10783E+01
   0.55601E+01   0.15437E+00   0.10783E+01
   0.55601E+01   0.15443E+00   0.10783E+01
   0.55601E+01   0.15449E+00   0.10784E+01
   0.55601E+01   0.15456E+00   0.10785E+01
   0.55601E+01   0.15462E+00   0.10782E+01
   0.55601E+01   0.15468E+00   0.10782E+01
   0.55601E+01   0.15474E+00   0.10782E+01
   0.55601E+01   0.15480E+00   0.10782E+01
   0.55601E+01   0.15486E+00   0.10781E+01
   0.55601E+01   0.15493E+00   0.10779E+01
   0.55601E+01   0.15499E+00   0.10779E+01
   0.55601E+01   0.15505E+00   0.10780E+01
   0.55601E+01   0.15511E+00   0.10778E+01
   0.55601E+01   0.15517E+00   0.10780E+01
   0.55601E+01   0.15524E+00   0.10779E+01
   0.55601E+01   0.15530E+00   0.10779E+01
   0.55601E+01   0.15536E+00   0.10779E+01
   0.55601E+01   0.15542E+00   0.10778E+01
   0.55601E+01   0.15548E+00   0.10778E+01
   0.55601E+01   0.15555E+00   0.10778E+01
   0.55601E+01   0.15561E+00   0.10777E+01
   0.55601E+01   0.15567E+00   0.10777E+01
   0.55701E+01   0.15573E+00   0.10777E+01
   0.55601E+01   0.15580E+00   0.10776E+01
   0.55601E+01   0.15586E+00   0.10774E+01
   0.55601E+01   0.15592E+00   0.10774E+01
   0.55701E+01   0.15598E+00   0.10774E+01
   0.55701E+01   0.15604E+00   0.10773E+01
   0.55701E+01   0.15611E+00   0.10772E+01
   0.55701E+01   0.15617E+00   0.10771E+01
   0.55601E+01   0.15623E+00   0.10771E+01
   0.55601E+01   0.15629E+00   0.10770E+01
   0.55601E+01   0.15636E+00   0.10769E+01
   0.55601E+01   0.15642E+00   0.10768E+01
   0.55601E+01   0.15648E+00   0.10768E+01
   0.55601E+01   0.15654E+00   0.10769E+01
   0.55601E+01   0.15661E+00   0.10769E+01
   0.55601E+01   0.15667E+00   0.10769E+01
   0.55701E+01   0.15673E+00   0.10769E+01
   0.55701E+01   0.15679E+00   0.10770E+01
   0.55701E+01   0.15686E+00   0.10769E+01
   0.55701E+01   0.15692E+00   0.10771E+01
   0.55701E+01   0.15698E+00   0.10771E+01
   0.55701E+01   0.15705E+00   0.10769E+01
   0.55701E+01   0.15711E+00   0.10771E+01
   0.55701E+01   0.15717E+00   0.10769E+01
   0.55701E+01   0.15723E+00   0.10767E+01
   0.55701E+01   0.15730E+00   0.10768E+01
   0.55701E+01   0.15736E+00   0.10769E+01
   0.55701E+01   0.15742E+00   0.10771E+01
   0.55701E+01   0.15749E+00   0.10771E+01
   0.55701E+01   0.15755E+00   0.10771E+01
   0.55701E+01   0.15761E+00   0.10771E+01
   0.55701E+01   0.15767E+00   0.10771E+01
   0.55701E+01   0.15774E+00   0.10771E+01
   0.55701E+01   0.15780E+00   0.10771E+01
   0.55701E+01   0.15786E+00   0.10771E+01
   0.55701E+01   0.15793E+00   0.10771E+01
   0.55701E+01   0.15799E+00   0.10771E+01
   0.55701E+01   0.15805E+00   0.10771E+01
   0.55701E+01   0.15812E+00   0.10771E+01
   0.55701E+01   0.15818E+00   0.10771E+01
   0.55701E+01   0.15824E+00   0.10771E+01
   0.55701E+01   0.15831E+00   0.10771E+01
   0.55701E+01   0.15837E+00   0.10771E+01
   0.55701E+01   0.15843E+00   0.10770E+01
   0.55701E+01   0.15849E+00   0.10770E+01
   0.55701E+01   0.15856E+00   0.10770E+01
   0.55701E+01   0.15862E+00   0.10771E+01
   0.55701E+01   0.15868E+00   0.10771E+01
   0.55701E+01   0.15875E+00   0.10771E+01
   0.55701E+01   0.15881E+00   0.10770E+01
   0.55701E+01   0.15888E+00   0.10771E+01
   0.55701E+01   0.15894E+00   0.10770E+01
   0.55701E+01   0.15900E+00   0.10769E+01
   0.55701E+01   0.15907E+00   0.10769E+01
   0.55701E+01   0.15913E+00   0.10768E+01
   0.55701E+01   0.15919E+00   0.10770E+01
   0.55701E+01   0.15926E+00   0.10770E+01
   0.55701E+01   0.15932E+00   0.10769E+01
   0.55701E+01   0.15938E+00   0.10769E+01
   0.55701E+01   0.15945E+00   0.10769E+01
   0.55701E+01   0.15951E+00   0.10769E+01
   0.55701E+01   0.15957E+00   0.10769E+01
   0.55701E+01   0.15964E+00   0.10770E+01
   0.55801E+01   0.15970E+00   0.10769E+01
   0.55701E+01   0.15977E+00   0.10769E+01
   0.55701E+01   0.15983E+00   0.10769E+01
   0.55701E+01   0.15989E+00   0.10770E+01
   0.55701E+01   0.15996E+00   0.10769E+01
   0.55701E+01   0.16002E+00   0.10769E+01
   0.55701E+01   0.16009E+00   0.10768E+01
   0.55801E+01   0.16015E+00   0.10768E+01
   0.55701E+01   0.16021E+00   0.10768E+01
   0.55801E+01   0.16028E+00   0.10768E+01
   0.55801E+01   0.16034E+00   0.10768E+01
   0.55801E+01   0.16041E+00   0.10769E+01
   0.55801E+01   0.16047E+00   0.10769E+01
   0.55801E+01   0.16053E+00   0.10769E+01
   0.55801E+01   0.16060E+00   0.10768E+01
   0.55801E+01   0.16066E+00   0.10768E+01
   0.55801E+01   0.16073E+00   0.10766E+01
   0.55801E+01   0.16079E+00   0.10765E+01
   0.55801E+01   0.16085E+00   0.10764E+01
   0.55801E+01   0.16092E+00   0.10765E+01
   0.55801E+01   0.16098E+00   0.10765E+01
   0.55801E+01   0.16105E+00   0.10765E+01
   0.55801E+01   0.16111E+00   0.10763E+01
   0.55801E+01   0.16118E+00   0.10764E+01
   0.55801E+01   0.16124E+00   0.10764E+01
   0.55801E+01   0.16131E+00   0.10761E+01
   0.55801E+01   0.16137E+00   0.10761E+01
   0.55801E+01   0.16143E+00   0.10761E+01
   0.55801E+01   0.16150E+00   0.10762E+01
   0.55801E+01   0.16156E+00   0.10762E+01
   0.55801E+01   0.16163E+00   0.10762E+01
   0.55801E+01   0.16169E+00   0.10762E+01
   0.55801E+01   0.16176E+00   0.10761E+01
   0.55801E+01   0.16182E+00   0.10761E+01
   0.55801E+01   0.16189E+00   0.10761E+01
   0.55801E+01   0.16195E+00   0.10761E+01
   0.55801E+01   0.16202E+00   0.10760E+01
   0.55801E+01   0.16208E+00   0.10761E+01
   0.55801E+01   0.16215E+00   0.10759E+01
   0.55801E+01   0.16221E+00   0.10759E+01
   0.55801E+01   0.16227E+00   0.10759E+01
   0.55801E+01   0.16234E+00   0.10759E+01
   0.55801E+01   0.16240E+00   0.10759E+01
   0.55801E+01   0.16247E+00   0.10759E+01
   0.55801E+01   0.16253E+00   0.10759E+01
   0.55801E+01   0.16260E+00   0.10759E+01
   0.55801E+01   0.16266E+00   0.10759E+01
   0.55801E+01   0.16273E+00   0.10759E+01
   0.55801E+01   0.16279E+00   0.10759E+01
   0.55801E+01   0.16286E+00   0.10760E+01
   0.55801E+01   0.16292E+00   0.10760E+01
   0.55801E+01   0.16299E+00   0.10759E+01
   0.55801E+01   0.16305E+00   0.10759E+01
   0.55801E+01   0.16312E+00   0.10759E+01
   0.55801E+01   0.16319E+00   0.10759E+01
   0.55801E+01   0.16325E+00   0.10759E+01
   0.55801E+01   0.16332E+00   0.10759E+01
   0.55801E+01   0.16338E+00   0.10760E+01
   0.55801E+01   0.16345E+00   0.10760E+01
   0.55801E+01   0.16351E+00   0.10758E+01
   0.55801E+01   0.16358E+00   0.10759E+01
   0.55801E+01   0.16364E+00   0.10759E+01
   0.55801E+01   0.16371E+00   0.10759E+01
   0.55801E+01   0.16377E+00   0.10759E+01
   0.55801E+01   0.16384E+00   0.10759E+01
   0.55801E+01   0.16390E+00   0.10757E+01
   0.55801E+01   0.16397E+00   0.10757E+01
   0.55801E+01   0.16403E+00   0.10758E+01
   0.55801E+01   0.16410E+00   0.10757E+01
   0.55801E+01   0.16417E+00   0.10757E+01
   0.55801E+01   0.16423E+00   0.10756E+01
   0.55801E+01   0.16430E+00   0.10756E+01
   0.55801E+01   0.16436E+00   0.10756E+01
   0.55801E+01   0.16443E+00   0.10756E+01
   0.55801E+01   0.16449E+00   0.10756E+01
   0.55801E+01   0.16456E+00   0.10754E+01
   0.55801E+01   0.16463E+00   0.10754E+01
   0.55801E+01   0.16469E+00   0.10755E+01
   0.55801E+01   0.16476E+00   0.10754E+01
   0.55801E+01   0.16482E+00   0.10754E+01
   0.55801E+01   0.16489E+00   0.10754E+01
   0.55801E+01   0.16495E+00   0.10753E+01
   0.55801E+01   0.16502E+00   0.10754E+01
   0.55801E+01   0.16509E+00   0.10751E+01
   0.55901E+01   0.16515E+00   0.10751E+01
   0.55901E+01   0.16522E+00   0.10752E+01
   0.55901E+01   0.16528E+00   0.10752E+01
   0.55901E+01   0.16535E+00   0.10752E+01
   0.55901E+01   0.16542E+00   0.10751E+01
   0.55901E+01   0.16548E+00   0.10751E+01
   0.55901E+01   0.16555E+00   0.10751E+01
   0.55901E+01   0.16562E+00   0.10751E+01
   0.55901E+01   0.16568E+00   0.10751E+01
   0.55901E+01   0.16575E+00   0.10751E+01
   0.55901E+01   0.16581E+00   0.10750E+01
   0.55901E+01   0.16588E+00   0.10751E+01
   0.55901E+01   0.16595E+00   0.10751E+01
   0.55901E+01   0.16601E+00   0.10751E+01
   0.55901E+01   0.16608E+00   0.10751E+01
   0.55901E+01   0.16615E+00   0.10751E+01
   0.55901E+01   0.16621E+00   0.10751E+01
   0.55901E+01   0.16628E+00   0.10751E+01
   0.55901E+01   0.16634E+00   0.10751E+01
   0.55901E+01   0.16641E+00   0.10747E+01
   0.55901E+01   0.16648E+00   0.10746E+01
   0.55801E+01   0.16654E+00   0.10745E+01
   0.55801E+01   0.16661E+00   0.10745E+01
   0.55801E+01   0.16668E+00   0.10745E+01
   0.55901E+01   0.16674E+00   0.10745E+01
   0.55801E+01   0.16681E+00   0.10742E+01
   0.55801E+01   0.16688E+00   0.10742E+01
   0.55901E+01   0.16694E+00   0.10744E+01
   0.55901E+01   0.16701E+00   0.10744E+01
   0.55901E+01   0.16708E+00   0.10745E+01
   0.55901E+01   0.16714E+00   0.10743E+01
   0.55901E+01   0.16721E+00   0.10745E+01
   0.55901E+01   0.16728E+00   0.10742E+01
   0.55901E+01   0.16734E+00   0.10743E+01
   0.55901E+01   0.16741E+00   0.10743E+01
   0.55901E+01   0.16748E+00   0.10744E+01
   0.55901E+01   0.16754E+00   0.10745E+01
   0.55901E+01   0.16761E+00   0.10745E+01
   0.55901E+01   0.16768E+00   0.10745E+01
   0.55901E+01   0.16775E+00   0.10745E+01
   0.55901E+01   0.16781E+00   0.10746E+01
   0.55901E+01   0.16788E+00   0.10746E+01
   0.55901E+01   0.16795E+00   0.10746E+01
   0.55901E+01   0.16801E+00   0.10746E+01
   0.55901E+01   0.16808E+00   0.10746E+01
   0.55901E+01   0.16815E+00   0.10746E+01
   0.55901E+01   0.16822E+00   0.10746E+01
   0.55901E+01   0.16828E+00   0.10746E+01
   0.55901E+01   0.16835E+00   0.10746E+01
   0.55901E+01   0.16842E+00   0.10746E+01
   0.55901E+01   0.16848E+00   0.10746E+01
   0.55901E+01   0.16855E+00   0.10746E+01
   0.55901E+01   0.16862E+00   0.10746E+01
   0.55901E+01   0.16869E+00   0.10746E+01
   0.55901E+01   0.16875E+00   0.10746E+01
   0.55901E+01   0.16882E+00   0.10746E+01
   0.55901E+01   0.16889E+00   0.10746E+01
   0.55901E+01   0.16896E+00   0.10746E+01
   0.55901E+01   0.16902E+00   0.10747E+01
   0.55901E+01   0.16909E+00   0.10746E+01
   0.55901E+01   0.16916E+00   0.10746E+01
   0.55901E+01   0.16923E+00   0.10746E+01
   0.55901E+01   0.16929E+00   0.10747E+01
   0.56001E+01   0.16936E+00   0.10747E+01
   0.56001E+01   0.16943E+00   0.10747E+01
   0.56001E+01   0.16950E+00   0.10747E+01
   0.56001E+01   0.16956E+00   0.10745E+01
   0.56001E+01   0.16963E+00   0.10745E+01
   0.56001E+01   0.16970E+00   0.10745E+01
   0.56001E+01   0.16977E+00   0.10746E+01
   0.56001E+01   0.16984E+00   0.10745E+01
   0.56001E+01   0.16990E+00   0.10746E+01
   0.56001E+01   0.16997E+00   0.10745E+01
   0.56001E+01   0.17004E+00   0.10745E+01
   0.56001E+01   0.17011E+00   0.10744E+01
   0.56001E+01   0.17018E+00   0.10744E+01
   0.56001E+01   0.17024E+00   0.10744E+01
   0.56001E+01   0.17031E+00   0.10744E+01
   0.56001E+01   0.17038E+00   0.10744E+01
   0.56001E+01   0.17045E+00   0.10743E+01
   0.56001E+01   0.17052E+00   0.10744E+01
   0.56001E+01   0.17058E+00   0.10743E+01
   0.56001E+01   0.17065E+00   0.10742E+01
   0.56001E+01   0.17072E+00   0.10742E+01
   0.56001E+01   0.17079E+00   0.10742E+01
   0.56001E+01   0.17086E+00   0.10741E+01
   0.56001E+01   0.17093E+00   0.10740E+01
   0.56001E+01   0.17099E+00   0.10740E+01
   0.56001E+01   0.17106E+00   0.10740E+01
   0.56001E+01   0.17113E+00   0.10740E+01
   0.56001E+01   0.17120E+00   0.10740E+01
   0.56001E+01   0.17127E+00   0.10740E+01
   0.56001E+01   0.17134E+00   0.10741E+01
   0.56001E+01   0.17140E+00   0.10741E+01
   0.56001E+01   0.17147E+00   0.10741E+01
   0.56001E+01   0.17154E+00   0.10741E+01
   0.56001E+01   0.17161E+00   0.10741E+01
   0.56001E+01   0.17168E+00   0.10741E+01
   0.56001E+01   0.17175E+00   0.10739E+01
   0.56001E+01   0.17182E+00   0.10740E+01
   0.56001E+01   0.17188E+00   0.10741E+01
   0.56001E+01   0.17195E+00   0.10741E+01
   0.56001E+01   0.17202E+00   0.10740E+01
   0.56001E+01   0.17209E+00   0.10738E+01
   0.56001E+01   0.17216E+00   0.10738E+01
   0.56001E+01   0.17223E+00   0.10738E+01
   0.56001E+01   0.17230E+00   0.10738E+01
   0.56001E+01   0.17237E+00   0.10737E+01
   0.56001E+01   0.17243E+00   0.10737E+01
   0.56001E+01   0.17250E+00   0.10738E+01
   0.56001E+01   0.17257E+00   0.10737E+01
   0.56001E+01   0.17264E+00   0.10738E+01
   0.56001E+01   0.17271E+00   0.10738E+01
   0.56001E+01   0.17278E+00   0.10738E+01
   0.56001E+01   0.17285E+00   0.10738E+01
   0.56001E+01   0.17292E+00   0.10737E+01
   0.56001E+01   0.17299E+00   0.10737E+01
   0.56001E+01   0.17305E+00   0.10735E+01
   0.56001E+01   0.17312E+00   0.10735E+01
   0.56001E+01   0.17319E+00   0.10736E+01
   0.56001E+01   0.17326E+00   0.10735E+01
   0.56001E+01   0.17333E+00   0.10734E+01
   0.56001E+01   0.17340E+00   0.10735E+01
   0.56001E+01   0.17347E+00   0.10735E+01
   0.56001E+01   0.17354E+00   0.10736E+01
   0.56001E+01   0.17361E+00   0.10735E+01
   0.56001E+01   0.17368E+00   0.10736E+01
   0.56001E+01   0.17375E+00   0.10736E+01
   0.56001E+01   0.17382E+00   0.10736E+01
   0.56001E+01   0.17389E+00   0.10736E+01
   0.56001E+01   0.17396E+00   0.10736E+01
   0.56001E+01   0.17403E+00   0.10735E+01
   0.56001E+01   0.17410E+00   0.10735E+01
   0.56001E+01   0.17416E+00   0.10734E+01
   0.56001E+01   0.17423E+00   0.10732E+01
   0.56001E+01   0.17430E+00   0.10732E+01
   0.56001E+01   0.17437E+00   0.10734E+01
   0.56001E+01   0.17444E+00   0.10732E+01
   0.56101E+01   0.17451E+00   0.10732E+01
   0.56101E+01   0.17458E+00   0.10733E+01
   0.56101E+01   0.17465E+00   0.10732E+01
   0.56101E+01   0.17472E+00   0.10732E+01
   0.56101E+01   0.17479E+00   0.10732E+01
   0.56101E+01   0.17486E+00   0.10733E+01
   0.56101E+01   0.17493E+00   0.10733E+01
   0.56101E+01   0.17500E+00   0.10733E+01
   0.56101E+01   0.17507E+00   0.10733E+01
   0.56101E+01   0.17514E+00   0.10734E+01
   0.56101E+01   0.17521E+00   0.10734E+01
   0.56101E+01   0.17528E+00   0.10735E+01
   0.56101E+01   0.17535E+00   0.10733E+01
   0.56101E+01   0.17542E+00   0.10733E+01
   0.56101E+01   0.17549E+00   0.10733E+01
   0.56101E+01   0.17556E+00   0.10733E+01
   0.56101E+01   0.17563E+00   0.10732E+01
   0.56101E+01   0.17570E+00   0.10732E+01
   0.56101E+01   0.17577E+00   0.10732E+01
   0.56101E+01   0.17584E+00   0.10732E+01
   0.56101E+01   0.17591E+00   0.10732E+01
   0.56101E+01   0.17598E+00   0.10732E+01
   0.56101E+01   0.17605E+00   0.10731E+01
   0.56101E+01   0.17612E+00   0.10730E+01
   0.56101E+01   0.17619E+00   0.10728E+01
   0.56101E+01   0.17626E+00   0.10727E+01
   0.56101E+01   0.17633E+00   0.10727E+01
   0.56101E+01   0.17641E+00   0.10728E+01
   0.56101E+01   0.17648E+00   0.10728E+01
   0.56101E+01   0.17655E+00   0.10728E+01
   0.56101E+01   0.17662E+00   0.10729E+01
   0.56101E+01   0.17669E+00   0.10729E+01
   0.56101E+01   0.17676E+00   0.10728E+01
   0.56101E+01   0.17683E+00   0.10726E+01
   0.56101E+01   0.17690E+00   0.10726E+01
   0.56101E+01   0.17697E+00   0.10727E+01
   0.56101E+01   0.17704E+00   0.10727E+01
   0.56101E+01   0.17711E+00   0.10727E+01
   0.56101E+01   0.17718E+00   0.10724E+01
   0.56101E+01   0.17725E+00   0.10724E+01
   0.56101E+01   0.17732E+00   0.10724E+01
   0.56101E+01   0.17739E+00   0.10725E+01
   0.56101E+01   0.17747E+00   0.10724E+01
   0.56101E+01   0.17754E+00   0.10727E+01
   0.56101E+01   0.17761E+00   0.10727E+01
   0.56101E+01   0.17768E+00   0.10727E+01
   0.56101E+01   0.17775E+00   0.10724E+01
   0.56101E+01   0.17782E+00   0.10720E+01
   0.56101E+01   0.17789E+00   0.10720E+01
   0.56101E+01   0.17796E+00   0.10721E+01
   0.56101E+01   0.17803E+00   0.10720E+01
   0.56101E+01   0.17810E+00   0.10720E+01
   0.56101E+01   0.17818E+00   0.10721E+01
   0.56101E+01   0.17825E+00   0.10722E+01
   0.56101E+01   0.17832E+00   0.10722E+01
   0.56101E+01   0.17839E+00   0.10722E+01
   0.56101E+01   0.17846E+00   0.10722E+01
   0.56101E+01   0.17853E+00   0.10722E+01
   0.56101E+01   0.17860E+00   0.10720E+01
   0.56101E+01   0.17867E+00   0.10719E+01
   0.56101E+01   0.17875E+00   0.10721E+01
   0.56101E+01   0.17882E+00   0.10720E+01
   0.56101E+01   0.17889E+00   0.10720E+01
   0.56101E+01   0.17896E+00   0.10721E+01
   0.56101E+01   0.17903E+00   0.10720E+01
   0.56101E+01   0.17910E+00   0.10721E+01
   0.56101E+01   0.17918E+00   0.10721E+01
   0.56101E+01   0.17925E+00   0.10721E+01
   0.56101E+01   0.17932E+00   0.10722E+01
   0.56101E+01   0.17939E+00   0.10722E+01
   0.56101E+01   0.17946E+00   0.10723E+01
   0.56101E+01   0.17953E+00   0.10723E+01
   0.56101E+01   0.17961E+00   0.10723E+01
   0.56101E+01   0.17968E+00   0.10723E+01
   0.56101E+01   0.17975E+00   0.10723E+01
   0.56101E+01   0.17982E+00   0.10723E+01
   0.56101E+01   0.17989E+00   0.10723E+01
   0.56201E+01   0.17996E+00   0.10723E+01
   0.56101E+01   0.18004E+00   0.10723E+01
   0.56201E+01   0.18011E+00   0.10723E+01
   0.56201E+01   0.18018E+00   0.10723E+01
   0.56101E+01   0.18025E+00   0.10723E+01
   0.56101E+01   0.18032E+00   0.10723E+01
   0.56201E+01   0.18040E+00   0.10723E+01
   0.56201E+01   0.18047E+00   0.10724E+01
   0.56201E+01   0.18054E+00   0.10724E+01
   0.56201E+01   0.18061E+00   0.10723E+01
   0.56201E+01   0.18068E+00   0.10723E+01
   0.56201E+01   0.18076E+00   0.10723E+01
   0.56201E+01   0.18083E+00   0.10722E+01
   0.56201E+01   0.18090E+00   0.10723E+01
   0.56201E+01   0.18097E+00   0.10723E+01
   0.56201E+01   0.18105E+00   0.10723E+01
   0.56201E+01   0.18112E+00   0.10722E+01
   0.56201E+01   0.18119E+00   0.10722E+01
   0.56201E+01   0.18126E+00   0.10722E+01
   0.56201E+01   0.18134E+00   0.10722E+01
   0.56201E+01   0.18141E+00   0.10724E+01
   0.56201E+01   0.18148E+00   0.10724E+01
   0.56201E+01   0.18155E+00   0.10723E+01
   0.56201E+01   0.18163E+00   0.10724E+01
   0.56201E+01   0.18170E+00   0.10724E+01
   0.56201E+01   0.18177E+00   0.10724E+01
   0.56201E+01   0.18184E+00   0.10724E+01
   0.56201E+01   0.18192E+00   0.10724E+01
   0.56201E+01   0.18199E+00   0.10723E+01
   0.56201E+01   0.18206E+00   0.10723E+01
   0.56201E+01   0.18213E+00   0.10722E+01
   0.56201E+01   0.18221E+00   0.10723E+01
   0.56201E+01   0.18228E+00   0.10722E+01
   0.56201E+01   0.18235E+00   0.10723E+01
   0.56201E+01   0.18243E+00   0.10723E+01
   0.56201E+01   0.18250E+00   0.10723E+01
   0.56201E+01   0.18257E+00   0.10724E+01
   0.56201E+01   0.18264E+00   0.10723E+01
   0.56201E+01   0.18272E+00   0.10723E+01
   0.56201E+01   0.18279E+00   0.10723E+01
   0.56201E+01   0.18286E+00   0.10720E+01
   0.56201E+01   0.18294E+00   0.10720E+01
   0.56201E+01   0.18301E+00   0.10720E+01
   0.56201E+01   0.18308E+00   0.10720E+01
   0.56201E+01   0.18316E+00   0.10720E+01
   0.56201E+01   0.18323E+00   0.10719E+01
   0.56201E+01   0.18330E+00   0.10719E+01
   0.56201E+01   0.18338E+00   0.10719E+01
   0.56201E+01   0.18345E+00   0.10719E+01
   0.56201E+01   0.18352E+00   0.10717E+01
   0.56201E+01   0.18360E+00   0.10719E+01
   0.56201E+01   0.18367E+00   0.10717E+01
   0.56201E+01   0.18374E+00   0.10717E+01
   0.56201E+01   0.18382E+00   0.10718E+01
   0.56201E+01   0.18389E+00   0.10717E+01
   0.56201E+01   0.18396E+00   0.10719E+01
   0.56201E+01   0.18404E+00   0.10718E+01
   0.56201E+01   0.18411E+00   0.10718E+01
   0.56201E+01   0.18418E+00   0.10719E+01
   0.56201E+01   0.18426E+00   0.10718E+01
   0.56201E+01   0.18433E+00   0.10718E+01
   0.56201E+01   0.18440E+00   0.10717E+01
   0.56201E+01   0.18448E+00   0.10717E+01
   0.56301E+01   0.18455E+00   0.10718E+01
   0.56201E+01   0.18462E+00   0.10717E+01
   0.56301E+01   0.18470E+00   0.10719E+01
   0.56301E+01   0.18477E+00   0.10717E+01
   0.56301E+01   0.18485E+00   0.10717E+01
   0.56301E+01   0.18492E+00   0.10717E+01
   0.56201E+01   0.18499E+00   0.10714E+01
   0.56201E+01   0.18507E+00   0.10714E+01
   0.56301E+01   0.18514E+00   0.10714E+01
   0.56301E+01   0.18522E+00   0.10714E+01
   0.56301E+01   0.18529E+00   0.10715E+01
   0.56301E+01   0.18536E+00   0.10715E+01
   0.56301E+01   0.18544E+00   0.10715E+01
   0.56301E+01   0.18551E+00   0.10715E+01
   0.56301E+01   0.18559E+00   0.10715E+01
   0.56301E+01   0.18566E+00   0.10715E+01
   0.56301E+01   0.18573E+00   0.10715E+01
   0.56301E+01   0.18581E+00   0.10715E+01
   0.56301E+01   0.18588E+00   0.10715E+01
   0.56301E+01   0.18596E+00   0.10715E+01
   0.56301E+01   0.18603E+00   0.10714E+01
   0.56301E+01   0.18611E+00   0.10713E+01
   0.56301E+01   0.18618E+00   0.10713E+01
   0.56301E+01   0.18625E+00   0.10713E+01
   0.56301E+01   0.18633E+00   0.10714E+01
   0.56301E+01   0.18640E+00   0.10713E+01
   0.56301E+01   0.18648E+00   0.10714E+01
   0.56301E+01   0.18655E+00   0.10714E+01
   0.56301E+01   0.18663E+00   0.10714E+01
   0.56301E+01   0.18670E+00   0.10715E+01
   0.56301E+01   0.18678E+00   0.10715E+01
   0.56301E+01   0.18685E+00   0.10715E+01
   0.56301E+01   0.18693E+00   0.10715E+01
   0.56301E+01   0.18700E+00   0.10714E+01
   0.56301E+01   0.18707E+00   0.10715E+01
   0.56301E+01   0.18715E+00   0.10713E+01
   0.56301E+01   0.18722E+00   0.10712E+01
   0.56301E+01   0.18730E+00   0.10713E+01
   0.56301E+01   0.18737E+00   0.10713E+01
   0.56301E+01   0.18745E+00   0.10713E+01
   0.56301E+01   0.18752E+00   0.10713E+01
   0.56301E+01   0.18760E+00   0.10713E+01
   0.56301E+01   0.18767E+00   0.10714E+01
   0.56301E+01   0.18775E+00   0.10714E+01
   0.56301E+01   0.18782E+00   0.10714E+01
   0.56301E+01   0.18790E+00   0.10713E+01
   0.56301E+01   0.18797E+00   0.10713E+01
   0.56301E+01   0.18805E+00   0.10713E+01
   0.56301E+01   0.18812E+00   0.10711E+01
   0.56301E+01   0.18820E+00   0.10712E+01
   0.56301E+01   0.18827E+00   0.10713E+01
   0.56301E+01   0.18835E+00   0.10715E+01
   0.56301E+01   0.18842E+00   0.10713E+01
   0.56301E+01   0.18850E+00   0.10711E+01
   0.56301E+01   0.18858E+00   0.10712E+01
   0.56301E+01   0.18865E+00   0.10713E+01
   0.56301E+01   0.18873E+00   0.10713E+01
   0.56301E+01   0.18880E+00   0.10713E+01
   0.56301E+01   0.18888E+00   0.10710E+01
   0.56301E+01   0.18895E+00   0.10710E+01
   0.56301E+01   0.18903E+00   0.10711E+01
   0.56301E+01   0.18910E+00   0.10711E+01
   0.56301E+01   0.18918E+00   0.10708E+01
   0.56301E+01   0.18925E+00   0.10708E+01
   0.56301E+01   0.18933E+00   0.10707E+01
   0.56301E+01   0.18941E+00   0.10708E+01
   0.56301E+01   0.18948E+00   0.10708E+01
   0.56301E+01   0.18956E+00   0.10709E+01
   0.56301E+01   0.18963E+00   0.10708E+01
   0.56301E+01   0.18971E+00   0.10707E+01
   0.56301E+01   0.18978E+00   0.10708E+01
   0.56301E+01   0.18986E+00   0.10706E+01
   0.56301E+01   0.18994E+00   0.10706E+01
   0.56301E+01   0.19001E+00   0.10706E+01
   0.56301E+01   0.19009E+00   0.10705E+01
   0.56301E+01   0.19016E+00   0.10705E+01
   0.56301E+01   0.19024E+00   0.10703E+01
   0.56301E+01   0.19032E+00   0.10704E+01
   0.56301E+01   0.19039E+00   0.10702E+01
   0.56301E+01   0.19047E+00   0.10703E+01
   0.56301E+01   0.19054E+00   0.10702E+01
   0.56301E+01   0.19062E+00   0.10702E+01
   0.56301E+01   0.19070E+00   0.10702E+01
   0.56301E+01   0.19077E+00   0.10702E+01
   0.56301E+01   0.19085E+00   0.10703E+01
   0.56301E+01   0.19093E+00   0.10703E+01
   0.56301E+01   0.19100E+00   0.10702E+01
   0.56301E+01   0.19108E+00   0.10702E+01
   0.56301E+01   0.19115E+00   0.10702E+01
   0.56401E+01   0.19123E+00   0.10702E+01
   0.56401E+01   0.19131E+00   0.10703E+01
   0.56401E+01   0.19138E+00   0.10703E+01
   0.56401E+01   0.19146E+00   0.10702E+01
   0.56401E+01   0.19154E+00   0.10703E+01
   0.56401E+01   0.19161E+00   0.10701E+01
   0.56401E+01   0.19169E+00   0.10701E+01
   0.56401E+01   0.19177E+00   0.10700E+01
   0.56401E+01   0.19184E+00   0.10702E+01
   0.56401E+01   0.19192E+00   0.10702E+01
   0.56401E+01   0.19200E+00   0.10702E+01
   0.56401E+01   0.19207E+00   0.10703E+01
   0.56401E+01   0.19215E+00   0.10703E+01
   0.56401E+01   0.19223E+00   0.10704E+01
   0.56401E+01   0.19230E+00   0.10704E+01
   0.56401E+01   0.19238E+00   0.10704E+01
   0.56401E+01   0.19246E+00   0.10705E+01
   0.56401E+01   0.19253E+00   0.10705E+01
   0.56401E+01   0.19261E+00   0.10705E+01
   0.56401E+01   0.19269E+00   0.10706E+01
   0.56401E+01   0.19276E+00   0.10706E+01
   0.56401E+01   0.19284E+00   0.10706E+01
   0.56401E+01   0.19292E+00   0.10706E+01
   0.56401E+01   0.19300E+00   0.10706E+01
   0.56401E+01   0.19307E+00   0.10707E+01
   0.56401E+01   0.19315E+00   0.10705E+01
   0.56501E+01   0.19323E+00   0.10706E+01
   0.56401E+01   0.19330E+00   0.10704E+01
   0.56501E+01   0.19338E+00   0.10706E+01
   0.56501E+01   0.19346E+00   0.10707E+01
   0.56501E+01   0.19354E+00   0.10707E+01
   0.56501E+01   0.19361E+00   0.10707E+01
   0.56501E+01   0.19369E+00   0.10707E+01
   0.56501E+01   0.19377E+00   0.10707E+01
   0.56501E+01   0.19385E+00   0.10707E+01
   0.56501E+01   0.19392E+00   0.10707E+01
   0.56501E+01   0.19400E+00   0.10707E+01
   0.56501E+01   0.19408E+00   0.10709E+01
   0.56501E+01   0.19416E+00   0.10707E+01
   0.56501E+01   0.19423E+00   0.10708E+01
   0.56501E+01   0.19431E+00   0.10707E+01
   0.56501E+01   0.19439E+00   0.10709E+01
   0.56501E+01   0.19447E+00   0.10709E+01
   0.56501E+01   0.19454E+00   0.10707E+01
   0.56501E+01   0.19462E+00   0.10707E+01
   0.56501E+01   0.19470E+00   0.10707E+01
   0.56501E+01   0.19478E+00   0.10707E+01
   0.56501E+01   0.19486E+00   0.10707E+01
   0.56501E+01   0.19493E+00   0.10707E+01
   0.56501E+01   0.19501E+00   0.10707E+01
   0.56501E+01   0.19509E+00   0.10707E+01
   0.56501E+01   0.19517E+00   0.10707E+01
   0.56501E+01   0.19524E+00   0.10706E+01
   0.56501E+01   0.19532E+00   0.10705E+01
   0.56501E+01   0.19540E+00   0.10705E+01
   0.56501E+01   0.19548E+00   0.10705E+01
   0.56501E+01   0.19556E+00   0.10706E+01
   0.56501E+01   0.19564E+00   0.10705E+01
   0.56501E+01   0.19571E+00   0.10706E+01
   0.56501E+01   0.19579E+00   0.10706E+01
   0.56501E+01   0.19587E+00   0.10705E+01
   0.56501E+01   0.19595E+00   0.10706E+01
   0.56501E+01   0.19603E+00   0.10706E+01
   0.56501E+01   0.19610E+00   0.10706E+01
   0.56501E+01   0.19618E+00   0.10706E+01
   0.56501E+01   0.19626E+00   0.10705E+01
   0.56501E+01   0.19634E+00   0.10705E+01
   0.56501E+01   0.19642E+00   0.10703E+01
   0.56501E+01   0.19650E+00   0.10704E+01
   0.56501E+01   0.19658E+00   0.10704E+01
   0.56501E+01   0.19665E+00   0.10704E+01
   0.56501E+01   0.19673E+00   0.10704E+01
   0.56501E+01   0.19681E+00   0.10704E+01
   0.56501E+01   0.19689E+00   0.10703E+01
   0.56501E+01   0.19697E+00   0.10703E+01
   0.56501E+01   0.19705E+00   0.10703E+01
   0.56501E+01   0.19713E+00   0.10700E+01
   0.56501E+01   0.19720E+00   0.10701E+01
   0.56501E+01   0.19728E+00   0.10701E+01
   0.56501E+01   0.19736E+00   0.10702E+01
   0.56501E+01   0.19744E+00   0.10700E+01
   0.56501E+01   0.19752E+00   0.10700E+01
   0.56501E+01   0.19760E+00   0.10701E+01
   0.56501E+01   0.19768E+00   0.10702E+01
   0.56501E+01   0.19776E+00   0.10701E+01
   0.56501E+01   0.19784E+00   0.10701E+01
   0.56501E+01   0.19791E+00   0.10701E+01
   0.56501E+01   0.19799E+00   0.10701E+01
   0.56501E+01   0.19807E+00   0.10700E+01
   0.56501E+01   0.19815E+00   0.10699E+01
   0.56501E+01   0.19823E+00   0.10699E+01
   0.56501E+01   0.19831E+00   0.10699E+01
   0.56501E+01   0.19839E+00   0.10699E+01
   0.56501E+01   0.19847E+00   0.10700E+01
   0.56501E+01   0.19855E+00   0.10699E+01
   0.56501E+01   0.19863E+00   0.10701E+01
   0.56501E+01   0.19871E+00   0.10701E+01
   0.56501E+01   0.19879E+00   0.10700E+01
   0.56501E+01   0.19887E+00   0.10700E+01
   0.56501E+01   0.19895E+00   0.10700E+01
   0.56501E+01   0.19902E+00   0.10700E+01
   0.56501E+01   0.19910E+00   0.10699E+01
   0.56501E+01   0.19918E+00   0.10699E+01
   0.56501E+01   0.19926E+00   0.10699E+01
   0.56501E+01   0.19934E+00   0.10699E+01
   0.56501E+01   0.19942E+00   0.10699E+01
   0.56501E+01   0.19950E+00   0.10699E+01
   0.56601E+01   0.19958E+00   0.10698E+01
   0.56601E+01   0.19966E+00   0.10698E+01
   0.56601E+01   0.19974E+00   0.10698E+01
   0.56601E+01   0.19982E+00   0.10698E+01
   0.56601E+01   0.19990E+00   0.10698E+01
   0.56601E+01   0.19998E+00   0.10698E+01
   0.56601E+01   0.20006E+00   0.10698E+01
   0.56601E+01   0.20014E+00   0.10699E+01
   0.56601E+01   0.20022E+00   0.10698E+01
   0.56601E+01   0.20030E+00   0.10699E+01
   0.56601E+01   0.20038E+00   0.10699E+01
   0.56601E+01   0.20046E+00   0.10700E+01
   0.56601E+01   0.20054E+00   0.10699E+01
   0.56601E+01   0.20062E+00   0.10699E+01
   0.56601E+01   0.20070E+00   0.10698E+01
   0.56601E+01   0.20078E+00   0.10698E+01
   0.56601E+01   0.20086E+00   0.10698E+01
   0.56601E+01   0.20094E+00   0.10698E+01
   0.56601E+01   0.20102E+00   0.10698E+01
   0.56601E+01   0.20110E+00   0.10697E+01
   0.56601E+01   0.20118E+00   0.10698E+01
   0.56601E+01   0.20126E+00   0.10698E+01
   0.56601E+01   0.20134E+00   0.10697E+01
   0.56601E+01   0.20142E+00   0.10698E+01
   0.56601E+01   0.20150E+00   0.10698E+01
   0.56601E+01   0.20159E+00   0.10698E+01
   0.56601E+01   0.20167E+00   0.10698E+01
   0.56601E+01   0.20175E+00   0.10698E+01
   0.56601E+01   0.20183E+00   0.10697E+01
   0.56601E+01   0.20191E+00   0.10698E+01
   0.56601E+01   0.20199E+00   0.10698E+01
   0.56601E+01   0.20207E+00   0.10698E+01
   0.56601E+01   0.20215E+00   0.10697E+01
   0.56601E+01   0.20223E+00   0.10697E+01
   0.56601E+01   0.20231E+00   0.10697E+01
   0.56601E+01   0.20239E+00   0.10695E+01
   0.56601E+01   0.20247E+00   0.10695E+01
   0.56601E+01   0.20255E+00   0.10696E+01
   0.56601E+01   0.20264E+00   0.10696E+01
   0.56601E+01   0.20272E+00   0.10697E+01
   0.56601E+01   0.20280E+00   0.10697E+01
   0.56601E+01   0.20288E+00   0.10696E+01
   0.56601E+01   0.20296E+00   0.10697E+01
   0.56601E+01   0.20304E+00   0.10696E+01
   0.56601E+01   0.20312E+00   0.10694E+01
   0.56601E+01   0.20320E+00   0.10694E+01
   0.56601E+01   0.20328E+00   0.10693E+01
   0.56601E+01   0.20336E+00   0.10693E+01
   0.56601E+01   0.20345E+00   0.10693E+01
   0.56601E+01   0.20353E+00   0.10692E+01
   0.56601E+01   0.20361E+00   0.10693E+01
   0.56601E+01   0.20369E+00   0.10693E+01
   0.56601E+01   0.20377E+00   0.10694E+01
   0.56601E+01   0.20385E+00   0.10692E+01
   0.56601E+01   0.20393E+00   0.10692E+01
   0.56601E+01   0.20402E+00   0.10693E+01
   0.56601E+01   0.20410E+00   0.10692E+01
   0.56601E+01   0.20418E+00   0.10692E+01
   0.56601E+01   0.20426E+00   0.10690E+01
   0.56601E+01   0.20434E+00   0.10690E+01
   0.56601E+01   0.20442E+00   0.10689E+01
   0.56601E+01   0.20451E+00   0.10690E+01
   0.56601E+01   0.20459E+00   0.10689E+01
   0.56601E+01   0.20467E+00   0.10689E+01
   0.56601E+01   0.20475E+00   0.10689E+01
   0.56601E+01   0.20483E+00   0.10690E+01
   0.56601E+01   0.20491E+00   0.10690E+01
   0.56601E+01   0.20500E+00   0.10689E+01
   0.56601E+01   0.20508E+00   0.10690E+01
   0.56601E+01   0.20516E+00   0.10691E+01
   0.56601E+01   0.20524E+00   0.10691E+01
   0.56601E+01   0.20532E+00   0.10691E+01
   0.56601E+01   0.20541E+00   0.10691E+01
   0.56701E+01   0.20549E+00   0.10691E+01
   0.56601E+01   0.20557E+00   0.10691E+01
   0.56601E+01   0.20565E+00   0.10691E+01
   0.56601E+01   0.20573E+00   0.10690E+01
   0.56601E+01   0.20582E+00   0.10689E+01
   0.56601E+01   0.20590E+00   0.10689E+01
   0.56701E+01   0.20598E+00   0.10687E+01
   0.56701E+01   0.20606E+00   0.10686E+01
   0.56701E+01   0.20615E+00   0.10686E+01
   0.56701E+01   0.20623E+00   0.10687E+01
   0.56701E+01   0.20631E+00   0.10686E+01
   0.56701E+01   0.20639E+00   0.10687E+01
   0.56701E+01   0.20648E+00   0.10688E+01
   0.56701E+01   0.20656E+00   0.10687E+01
   0.56701E+01   0.20664E+00   0.10688E+01
   0.56701E+01   0.20672E+00   0.10688E+01
   0.56701E+01   0.20681E+00   0.10689E+01
   0.56701E+01   0.20689E+00   0.10688E+01
   0.56701E+01   0.20697E+00   0.10689E+01
   0.56701E+01   0.20705E+00   0.10690E+01
   0.56701E+01   0.20714E+00   0.10690E+01
   0.56701E+01   0.20722E+00   0.10690E+01
   0.56701E+01   0.20730E+00   0.10690E+01
   0.56701E+01   0.20738E+00   0.10690E+01
   0.56701E+01   0.20747E+00   0.10690E+01
   0.56701E+01   0.20755E+00   0.10690E+01
   0.56701E+01   0.20763E+00   0.10691E+01
   0.56701E+01   0.20772E+00   0.10690E+01
   0.56701E+01   0.20780E+00   0.10691E+01
   0.56701E+01   0.20788E+00   0.10690E+01
   0.56701E+01   0.20797E+00   0.10691E+01
   0.56701E+01   0.20805E+00   0.10691E+01
   0.56701E+01   0.20813E+00   0.10690E+01
   0.56701E+01   0.20822E+00   0.10691E+01
   0.56701E+01   0.20830E+00   0.10691E+01
   0.56701E+01   0.20838E+00   0.10691E+01
   0.56701E+01   0.20846E+00   0.10691E+01
   0.56701E+01   0.20855E+00   0.10692E+01
   0.56701E+01   0.20863E+00   0.10691E+01
   0.56701E+01   0.20871E+00   0.10691E+01
   0.56701E+01   0.20880E+00   0.10691E+01
   0.56701E+01   0.20888E+00   0.10693E+01
   0.56701E+01   0.20897E+00   0.10692E+01
   0.56701E+01   0.20905E+00   0.10693E+01
   0.56701E+01   0.20913E+00   0.10692E+01
   0.56701E+01   0.20922E+00   0.10693E+01
   0.56701E+01   0.20930E+00   0.10693E+01
   0.56701E+01   0.20938E+00   0.10693E+01
   0.56701E+01   0.20947E+00   0.10693E+01
   0.56701E+01   0.20955E+00   0.10693E+01
   0.56701E+01   0.20963E+00   0.10691E+01
   0.56701E+01   0.20972E+00   0.10691E+01
   0.56701E+01   0.20980E+00   0.10691E+01
   0.56801E+01   0.20989E+00   0.10693E+01
   0.56701E+01   0.20997E+00   0.10691E+01
   0.56701E+01   0.21005E+00   0.10692E+01
   0.56701E+01   0.21014E+00   0.10692E+01
   0.56801E+01   0.21022E+00   0.10691E+01
   0.56801E+01   0.21031E+00   0.10691E+01
   0.56801E+01   0.21039E+00   0.10691E+01
   0.56801E+01   0.21047E+00   0.10691E+01
   0.56801E+01   0.21056E+00   0.10692E+01
   0.56801E+01   0.21064E+00   0.10692E+01
   0.56801E+01   0.21073E+00   0.10693E+01
   0.56801E+01   0.21081E+00   0.10692E+01
   0.56801E+01   0.21089E+00   0.10692E+01
   0.56801E+01   0.21098E+00   0.10693E+01
   0.56801E+01   0.21106E+00   0.10691E+01
   0.56801E+01   0.21115E+00   0.10691E+01
   0.56801E+01   0.21123E+00   0.10689E+01
   0.56801E+01   0.21132E+00   0.10689E+01
   0.56801E+01   0.21140E+00   0.10688E+01
   0.56801E+01   0.21148E+00   0.10688E+01
   0.56801E+01   0.21157E+00   0.10689E+01
   0.56801E+01   0.21165E+00   0.10689E+01
   0.56801E+01   0.21174E+00   0.10690E+01
   0.56801E+01   0.21182E+00   0.10690E+01
   0.56801E+01   0.21191E+00   0.10688E+01
   0.56801E+01   0.21199E+00   0.10688E+01
   0.56801E+01   0.21208E+00   0.10690E+01
   0.56801E+01   0.21216E+00   0.10688E+01
   0.56801E+01   0.21225E+00   0.10690E+01
   0.56801E+01   0.21233E+00   0.10691E+01
   0.56801E+01   0.21242E+00   0.10691E+01
   0.56801E+01   0.21250E+00   0.10691E+01
   0.56801E+01   0.21259E+00   0.10689E+01
   0.56801E+01   0.21267E+00   0.10690E+01
   0.56801E+01   0.21276E+00   0.10690E+01
   0.56801E+01   0.21284E+00   0.10688E+01
   0.56801E+01   0.21293E+00   0.10688E+01
   0.56801E+01   0.21301E+00   0.10687E+01
   0.56801E+01   0.21310E+00   0.10687E+01
   0.56801E+01   0.21318E+00   0.10685E+01
   0.56801E+01   0.21327E+00   0.10686E+01
   0.56801E+01   0.21335E+00   0.10686E+01
   0.56801E+01   0.21344E+00   0.10686E+01
   0.56801E+01   0.21352E+00   0.10686E+01
   0.56801E+01   0.21361E+00   0.10686E+01
   0.56801E+01   0.21369E+00   0.10686E+01
   0.56801E+01   0.21378E+00   0.10686E+01
   0.56801E+01   0.21386E+00   0.10687E+01
   0.56801E+01   0.21395E+00   0.10686E+01
   0.56801E+01   0.21403E+00   0.10686E+01
   0.56801E+01   0.21412E+00   0.10686E+01
   0.56801E+01   0.21421E+00   0.10688E+01
   0.56801E+01   0.21429E+00   0.10687E+01
   0.56801E+01   0.21438E+00   0.10688E+01
   0.56801E+01   0.21446E+00   0.10688E+01
   0.56801E+01   0.21455E+00   0.10688E+01
   0.56801E+01   0.21463E+00   0.10689E+01
   0.56801E+01   0.21472E+00   0.10688E+01
   0.56801E+01   0.21481E+00   0.10689E+01
   0.56801E+01   0.21489E+00   0.10689E+01
   0.56801E+01   0.21498E+00   0.10687E+01
   0.56801E+01   0.21506E+00   0.10686E+01
   0.56801E+01   0.21515E+00   0.10686E+01
   0.56801E+01   0.21523E+00   0.10686E+01
   0.56801E+01   0.21532E+00   0.10685E+01
   0.56801E+01   0.21541E+00   0.10685E+01
   0.56801E+01   0.21549E+00   0.10686E+01
   0.56801E+01   0.21558E+00   0.10685E+01
   0.56901E+01   0.21567E+00   0.10686E+01
   0.56801E+01   0.21575E+00   0.10685E+01
   0.56901E+01   0.21584E+00   0.10685E+01
   0.56901E+01   0.21592E+00   0.10686E+01
   0.56901E+01   0.21601E+00   0.10686E+01
   0.56901E+01   0.21610E+00   0.10687E+01
   0.56901E+01   0.21618E+00   0.10686E+01
   0.56901E+01   0.21627E+00   0.10687E+01
   0.56901E+01   0.21636E+00   0.10687E+01
   0.56901E+01   0.21644E+00   0.10687E+01
   0.56901E+01   0.21653E+00   0.10687E+01
   0.56901E+01   0.21661E+00   0.10687E+01
   0.56901E+01   0.21670E+00   0.10687E+01
   0.56901E+01   0.21679E+00   0.10687E+01
   0.56901E+01   0.21687E+00   0.10686E+01
   0.56901E+01   0.21696E+00   0.10686E+01
   0.56901E+01   0.21705E+00   0.10685E+01
   0.56901E+01   0.21713E+00   0.10686E+01
   0.56901E+01   0.21722E+00   0.10686E+01
   0.56901E+01   0.21731E+00   0.10685E+01
   0.56901E+01   0.21740E+00   0.10684E+01
   0.56901E+01   0.21748E+00   0.10684E+01
   0.56901E+01   0.21757E+00   0.10684E+01
   0.56901E+01   0.21766E+00   0.10684E+01
   0.56901E+01   0.21774E+00   0.10685E+01
   0.56901E+01   0.21783E+00   0.10686E+01
   0.56901E+01   0.21792E+00   0.10686E+01
   0.56901E+01   0.21800E+00   0.10687E+01
   0.56901E+01   0.21809E+00   0.10687E+01
   0.56901E+01   0.21818E+00   0.10684E+01
   0.56901E+01   0.21827E+00   0.10685E+01
   0.56901E+01   0.21835E+00   0.10684E+01
   0.56901E+01   0.21844E+00   0.10683E+01
   0.56901E+01   0.21853E+00   0.10683E+01
   0.56901E+01   0.21861E+00   0.10683E+01
   0.56901E+01   0.21870E+00   0.10683E+01
   0.56901E+01   0.21879E+00   0.10683E+01
   0.56901E+01   0.21888E+00   0.10683E+01
   0.56901E+01   0.21896E+00   0.10683E+01
   0.56901E+01   0.21905E+00   0.10683E+01
   0.56901E+01   0.21914E+00   0.10683E+01
   0.56901E+01   0.21923E+00   0.10683E+01
   0.56901E+01   0.21931E+00   0.10683E+01
   0.56901E+01   0.21940E+00   0.10683E+01
   0.56901E+01   0.21949E+00   0.10683E+01
   0.56901E+01   0.21958E+00   0.10683E+01
   0.56901E+01   0.21966E+00   0.10683E+01
   0.56901E+01   0.21975E+00   0.10683E+01
   0.56901E+01   0.21984E+00   0.10680E+01
   0.56901E+01   0.21993E+00   0.10679E+01
   0.56901E+01   0.22002E+00   0.10679E+01
   0.56901E+01   0.22010E+00   0.10680E+01
   0.56901E+01   0.22019E+00   0.10679E+01
   0.56901E+01   0.22028E+00   0.10679E+01
   0.56901E+01   0.22037E+00   0.10679E+01
   0.56901E+01   0.22046E+00   0.10682E+01
   0.56901E+01   0.22054E+00   0.10682E+01
   0.56901E+01   0.22063E+00   0.10683E+01
   0.56901E+01   0.22072E+00   0.10682E+01
   0.56901E+01   0.22081E+00   0.10682E+01
   0.56901E+01   0.22090E+00   0.10683E+01
   0.56901E+01   0.22099E+00   0.10683E+01
   0.56901E+01   0.22107E+00   0.10683E+01
   0.56901E+01   0.22116E+00   0.10684E+01
   0.56901E+01   0.22125E+00   0.10683E+01
   0.56901E+01   0.22134E+00   0.10683E+01
   0.56901E+01   0.22143E+00   0.10683E+01
   0.56901E+01   0.22152E+00   0.10683E+01
   0.56901E+01   0.22160E+00   0.10683E+01
   0.56901E+01   0.22169E+00   0.10682E+01
   0.57001E+01   0.22178E+00   0.10683E+01
   0.57001E+01   0.22187E+00   0.10683E+01
   0.56901E+01   0.22196E+00   0.10680E+01
   0.56901E+01   0.22205E+00   0.10680E+01
   0.57001E+01   0.22214E+00   0.10681E+01
   0.56901E+01   0.22222E+00   0.10680E+01
   0.57001E+01   0.22231E+00   0.10680E+01
   0.57001E+01   0.22240E+00   0.10679E+01
   0.57001E+01   0.22249E+00   0.10678E+01
   0.57001E+01   0.22258E+00   0.10677E+01
   0.56901E+01   0.22267E+00   0.10676E+01
   0.56901E+01   0.22276E+00   0.10674E+01
   0.56901E+01   0.22285E+00   0.10674E+01
   0.57001E+01   0.22294E+00   0.10675E+01
   0.57001E+01   0.22302E+00   0.10676E+01
   0.57001E+01   0.22311E+00   0.10676E+01
   0.57001E+01   0.22320E+00   0.10676E+01
   0.57001E+01   0.22329E+00   0.10677E+01
   0.57001E+01   0.22338E+00   0.10678E+01
   0.57001E+01   0.22347E+00   0.10677E+01
   0.57001E+01   0.22356E+00   0.10677E+01
   0.57001E+01   0.22365E+00   0.10678E+01
   0.57001E+01   0.22374E+00   0.10679E+01
   0.57001E+01   0.22383E+00   0.10679E+01
   0.57001E+01   0.22392E+00   0.10679E+01
   0.57001E+01   0.22401E+00   0.10679E+01
   0.57001E+01   0.22410E+00   0.10679E+01
   0.57001E+01   0.22419E+00   0.10679E+01
   0.57001E+01   0.22428E+00   0.10679E+01
   0.57001E+01   0.22437E+00   0.10681E+01
   0.57001E+01   0.22445E+00   0.10681E+01
   0.57001E+01   0.22454E+00   0.10681E+01
   0.57001E+01   0.22463E+00   0.10681E+01
   0.57001E+01   0.22472E+00   0.10682E+01
   0.57001E+01   0.22481E+00   0.10682E+01
   0.57001E+01   0.22490E+00   0.10682E+01
   0.57001E+01   0.22499E+00   0.10682E+01
   0.57001E+01   0.22508E+00   0.10682E+01
   0.57001E+01   0.22517E+00   0.10682E+01
   0.57001E+01   0.22526E+00   0.10682E+01
   0.57101E+01   0.22535E+00   0.10684E+01
   0.57001E+01   0.22544E+00   0.10684E+01
   0.57001E+01   0.22553E+00   0.10684E+01
   0.57101E+01   0.22562E+00   0.10683E+01
   0.57101E+01   0.22571E+00   0.10684E+01
   0.57101E+01   0.22580E+00   0.10683E+01
   0.57101E+01   0.22589E+00   0.10684E+01
   0.57101E+01   0.22598E+00   0.10683E+01
   0.57101E+01   0.22607E+00   0.10684E+01
   0.57101E+01   0.22617E+00   0.10684E+01
   0.57101E+01   0.22626E+00   0.10683E+01
   0.57101E+01   0.22635E+00   0.10683E+01
   0.57101E+01   0.22644E+00   0.10683E+01
   0.57101E+01   0.22653E+00   0.10683E+01
   0.57101E+01   0.22662E+00   0.10683E+01
   0.57101E+01   0.22671E+00   0.10683E+01
   0.57101E+01   0.22680E+00   0.10683E+01
   0.57101E+01   0.22689E+00   0.10684E+01
   0.57101E+01   0.22698E+00   0.10684E+01
   0.57101E+01   0.22707E+00   0.10683E+01
   0.57101E+01   0.22716E+00   0.10683E+01
   0.57101E+01   0.22725E+00   0.10684E+01
   0.57101E+01   0.22734E+00   0.10683E+01
   0.57101E+01   0.22743E+00   0.10683E+01
   0.57101E+01   0.22752E+00   0.10684E+01
   0.57101E+01   0.22762E+00   0.10685E+01
   0.57101E+01   0.22771E+00   0.10684E+01
   0.57101E+01   0.22780E+00   0.10682E+01
   0.57101E+01   0.22789E+00   0.10683E+01
   0.57101E+01   0.22798E+00   0.10683E+01
   0.57101E+01   0.22807E+00   0.10683E+01
   0.57101E+01   0.22816E+00   0.10682E+01
   0.57101E+01   0.22825E+00   0.10682E+01
   0.57101E+01   0.22834E+00   0.10682E+01
   0.57101E+01   0.22844E+00   0.10683E+01
   0.57101E+01   0.22853E+00   0.10683E+01
   0.57101E+01   0.22862E+00   0.10683E+01
   0.57101E+01   0.22871E+00   0.10683E+01
   0.57101E+01   0.22880E+00   0.10683E+01
   0.57101E+01   0.22889E+00   0.10683E+01
   0.57101E+01   0.22898E+00   0.10683E+01
   0.57101E+01   0.22907E+00   0.10683E+01
   0.57101E+01   0.22917E+00   0.10683E+01
   0.57101E+01   0.22926E+00   0.10684E+01
   0.57101E+01   0.22935E+00   0.10684E+01
   0.57101E+01   0.22944E+00   0.10681E+01
   0.57101E+01   0.22953E+00   0.10682E+01
   0.57101E+01   0.22962E+00   0.10681E+01
   0.57101E+01   0.22972E+00   0.10680E+01
   0.57101E+01   0.22981E+00   0.10681E+01
   0.57101E+01   0.22990E+00   0.10681E+01
   0.57101E+01   0.22999E+00   0.10681E+01
   0.57101E+01   0.23008E+00   0.10682E+01
   0.57101E+01   0.23018E+00   0.10683E+01
   0.57101E+01   0.23027E+00   0.10681E+01
   0.57101E+01   0.23036E+00   0.10681E+01
   0.57101E+01   0.23045E+00   0.10681E+01
   0.57101E+01   0.23054E+00   0.10680E+01
   0.57101E+01   0.23064E+00   0.10681E+01
   0.57101E+01   0.23073E+00   0.10681E+01
   0.57101E+01   0.23082E+00   0.10680E+01
   0.57101E+01   0.23091E+00   0.10680E+01
   0.57101E+01   0.23100E+00   0.10680E+01
   0.57101E+01   0.23110E+00   0.10680E+01
   0.57101E+01   0.23119E+00   0.10680E+01
   0.57101E+01   0.23128E+00   0.10680E+01
   0.57101E+01   0.23137E+00   0.10679E+01
   0.57101E+01   0.23147E+00   0.10679E+01
   0.57101E+01   0.23156E+00   0.10679E+01
   0.57101E+01   0.23165E+00   0.10679E+01
   0.57101E+01   0.23174E+00   0.10680E+01
   0.57101E+01   0.23184E+00   0.10681E+01
   0.57101E+01   0.23193E+00   0.10679E+01
   0.57101E+01   0.23202E+00   0.10679E+01
   0.57101E+01   0.23211E+00   0.10679E+01
   0.57101E+01   0.23221E+00   0.10680E+01
   0.57101E+01   0.23230E+00   0.10680E+01
   0.57101E+01   0.23239E+00   0.10679E+01
   0.57101E+01   0.23249E+00   0.10679E+01
   0.57101E+01   0.23258E+00   0.10679E+01
   0.57101E+01   0.23267E+00   0.10677E+01
   0.57201E+01   0.23276E+00   0.10677E+01
   0.57101E+01   0.23286E+00   0.10677E+01
   0.57201E+01   0.23295E+00   0.10677E+01
   0.57201E+01   0.23304E+00   0.10678E+01
   0.57201E+01   0.23314E+00   0.10678E+01
   0.57201E+01   0.23323E+00   0.10677E+01
   0.57201E+01   0.23332E+00   0.10678E+01
   0.57201E+01   0.23342E+00   0.10677E+01
   0.57201E+01   0.23351E+00   0.10677E+01
   0.57201E+01   0.23360E+00   0.10678E+01
   0.57201E+01   0.23370E+00   0.10678E+01
   0.57201E+01   0.23379E+00   0.10678E+01
   0.57201E+01   0.23388E+00   0.10679E+01
   0.57201E+01   0.23398E+00   0.10680E+01
   0.57201E+01   0.23407E+00   0.10680E+01
   0.57201E+01   0.23416E+00   0.10680E+01
   0.57201E+01   0.23426E+00   0.10680E+01
   0.57201E+01   0.23435E+00   0.10680E+01
   0.57201E+01   0.23444E+00   0.10681E+01
   0.57201E+01   0.23454E+00   0.10682E+01
   0.57201E+01   0.23463E+00   0.10682E+01
   0.57201E+01   0.23473E+00   0.10682E+01
   0.57201E+01   0.23482E+00   0.10682E+01
   0.57201E+01   0.23491E+00   0.10682E+01
   0.57201E+01   0.23501E+00   0.10681E+01
   0.57201E+01   0.23510E+00   0.10681E+01
   0.57201E+01   0.23520E+00   0.10681E+01
   0.57201E+01   0.23529E+00   0.10682E+01
   0.57201E+01   0.23538E+00   0.10679E+01
   0.57201E+01   0.23548E+00   0.10678E+01
   0.57201E+01   0.23557E+00   0.10678E+01
   0.57201E+01   0.23567E+00   0.10678E+01
   0.57201E+01   0.23576E+00   0.10679E+01
   0.57201E+01   0.23585E+00   0.10679E+01
   0.57201E+01   0.23595E+00   0.10679E+01
   0.57201E+01   0.23604E+00   0.10680E+01
   0.57201E+01   0.23614E+00   0.10680E+01
   0.57201E+01   0.23623E+00   0.10680E+01
   0.57201E+01   0.23633E+00   0.10681E+01
   0.57201E+01   0.23642E+00   0.10681E+01
   0.57201E+01   0.23651E+00   0.10681E+01
   0.57201E+01   0.23661E+00   0.10682E+01
   0.57201E+01   0.23670E+00   0.10682E+01
   0.57201E+01   0.23680E+00   0.10682E+01
   0.57201E+01   0.23689E+00   0.10682E+01
   0.57201E+01   0.23699E+00   0.10682E+01
   0.57201E+01   0.23708E+00   0.10682E+01
   0.57201E+01   0.23718E+00   0.10683E+01
   0.57201E+01   0.23727E+00   0.10682E+01
   0.57201E+01   0.23737E+00   0.10682E+01
   0.57201E+01   0.23746E+00   0.10681E+01
   0.57301E+01   0.23756E+00   0.10681E+01
   0.57301E+01   0.23765E+00   0.10681E+01
   0.57301E+01   0.23775E+00   0.10681E+01
   0.57301E+01   0.23784E+00   0.10682E+01
   0.57301E+01   0.23794E+00   0.10681E+01
   0.57301E+01   0.23803E+00   0.10681E+01
   0.57301E+01   0.23813E+00   0.10681E+01
   0.57301E+01   0.23822E+00   0.10680E+01
   0.57301E+01   0.23832E+00   0.10679E+01
   0.57301E+01   0.23841E+00   0.10679E+01
   0.57301E+01   0.23851E+00   0.10678E+01
   0.57301E+01   0.23860E+00   0.10677E+01
   0.57301E+01   0.23870E+00   0.10677E+01
   0.57301E+01   0.23879E+00   0.10677E+01
   0.57301E+01   0.23889E+00   0.10677E+01
   0.57301E+01   0.23898E+00   0.10677E+01
   0.57301E+01   0.23908E+00   0.10675E+01
   0.57301E+01   0.23917E+00   0.10676E+01
   0.57301E+01   0.23927E+00   0.10677E+01
   0.57301E+01   0.23937E+00   0.10677E+01
   0.57301E+01   0.23946E+00   0.10677E+01
   0.57301E+01   0.23956E+00   0.10677E+01
   0.57301E+01   0.23965E+00   0.10677E+01
   0.57301E+01   0.23975E+00   0.10677E+01
   0.57301E+01   0.23984E+00   0.10678E+01
   0.57301E+01   0.23994E+00   0.10677E+01
   0.57301E+01   0.24004E+00   0.10678E+01
   0.57301E+01   0.24013E+00   0.10677E+01
   0.57301E+01   0.24023E+00   0.10678E+01
   0.57301E+01   0.24032E+00   0.10676E+01
   0.57301E+01   0.24042E+00   0.10677E+01
   0.57301E+01   0.24052E+00   0.10678E+01
   0.57301E+01   0.24061E+00   0.10677E+01
   0.57301E+01   0.24071E+00   0.10677E+01
   0.57301E+01   0.24080E+00   0.10678E+01
   0.57301E+01   0.24090E+00   0.10678E+01
   0.57301E+01   0.24100E+00   0.10678E+01
   0.57301E+01   0.24109E+00   0.10678E+01
   0.57301E+01   0.24119E+00   0.10678E+01
   0.57301E+01   0.24129E+00   0.10678E+01
   0.57301E+01   0.24138E+00   0.10678E+01
   0.57301E+01   0.24148E+00   0.10675E+01
   0.57301E+01   0.24158E+00   0.10675E+01
   0.57301E+01   0.24167E+00   0.10674E+01
   0.57301E+01   0.24177E+00   0.10675E+01
   0.57301E+01   0.24186E+00   0.10675E+01
   0.57301E+01   0.24196E+00   0.10675E+01
   0.57301E+01   0.24206E+00   0.10675E+01
   0.57301E+01   0.24215E+00   0.10675E+01
   0.57301E+01   0.24225E+00   0.10676E+01
   0.57301E+01   0.24235E+00   0.10675E+01
   0.57301E+01   0.24245E+00   0.10675E+01
   0.57301E+01   0.24254E+00   0.10674E+01
   0.57301E+01   0.24264E+00   0.10675E+01
   0.57301E+01   0.24274E+00   0.10674E+01
   0.57301E+01   0.24283E+00   0.10675E+01
   0.57301E+01   0.24293E+00   0.10675E+01
   0.57301E+01   0.24303E+00   0.10674E+01
   0.57301E+01   0.24312E+00   0.10673E+01
   0.57301E+01   0.24322E+00   0.10673E+01
   0.57301E+01   0.24332E+00   0.10673E+01
   0.57301E+01   0.24342E+00   0.10673E+01
   0.57301E+01   0.24351E+00   0.10674E+01
   0.57301E+01   0.24361E+00   0.10674E+01
   0.57301E+01   0.24371E+00   0.10675E+01
   0.57301E+01   0.24381E+00   0.10675E+01
   0.57301E+01   0.24390E+00   0.10675E+01
   0.57301E+01   0.24400E+00   0.10675E+01
   0.57301E+01   0.24410E+00   0.10676E+01
   0.57401E+01   0.24419E+00   0.10677E+01
   0.57401E+01   0.24429E+00   0.10677E+01
   0.57301E+01   0.24439E+00   0.10675E+01
   0.57301E+01   0.24449E+00   0.10676E+01
   0.57401E+01   0.24459E+00   0.10676E+01
   0.57401E+01   0.24468E+00   0.10677E+01
   0.57401E+01   0.24478E+00   0.10677E+01
   0.57401E+01   0.24488E+00   0.10677E+01
   0.57401E+01   0.24498E+00   0.10677E+01
   0.57401E+01   0.24507E+00   0.10677E+01
   0.57401E+01   0.24517E+00   0.10677E+01
   0.57401E+01   0.24527E+00   0.10678E+01
   0.57401E+01   0.24537E+00   0.10678E+01
   0.57401E+01   0.24547E+00   0.10678E+01
   0.57401E+01   0.24556E+00   0.10680E+01
   0.57401E+01   0.24566E+00   0.10680E+01
   0.57401E+01   0.24576E+00   0.10680E+01
   0.57401E+01   0.24586E+00   0.10681E+01
   0.57401E+01   0.24596E+00   0.10681E+01
   0.57401E+01   0.24606E+00   0.10681E+01
   0.57401E+01   0.24615E+00   0.10681E+01
   0.57401E+01   0.24625E+00   0.10681E+01
   0.57401E+01   0.24635E+00   0.10681E+01
   0.57401E+01   0.24645E+00   0.10680E+01
   0.57401E+01   0.24655E+00   0.10681E+01
   0.57401E+01   0.24665E+00   0.10680E+01
   0.57401E+01   0.24674E+00   0.10680E+01
   0.57401E+01   0.24684E+00   0.10680E+01
   0.57401E+01   0.24694E+00   0.10680E+01
   0.57401E+01   0.24704E+00   0.10680E+01
   0.57401E+01   0.24714E+00   0.10680E+01
   0.57401E+01   0.24724E+00   0.10680E+01
   0.57401E+01   0.24734E+00   0.10680E+01
   0.57401E+01   0.24744E+00   0.10680E+01
   0.57401E+01   0.24753E+00   0.10682E+01
   0.57401E+01   0.24763E+00   0.10682E+01
   0.57401E+01   0.24773E+00   0.10682E+01
   0.57401E+01   0.24783E+00   0.10682E+01
   0.57401E+01   0.24793E+00   0.10682E+01
   0.57401E+01   0.24803E+00   0.10682E+01
   0.57401E+01   0.24813E+00   0.10682E+01
   0.57401E+01   0.24823E+00   0.10682E+01
   0.57401E+01   0.24833E+00   0.10682E+01
   0.57401E+01   0.24843E+00   0.10682E+01
   0.57401E+01   0.24853E+00   0.10682E+01
   0.57401E+01   0.24862E+00   0.10681E+01
   0.57401E+01   0.24872E+00   0.10681E+01
   0.57401E+01   0.24882E+00   0.10680E+01
   0.57401E+01   0.24892E+00   0.10681E+01
   0.57401E+01   0.24902E+00   0.10680E+01
   0.57401E+01   0.24912E+00   0.10680E+01
   0.57401E+01   0.24922E+00   0.10680E+01
   0.57401E+01   0.24932E+00   0.10680E+01
   0.57401E+01   0.24942E+00   0.10681E+01
   0.57501E+01   0.24952E+00   0.10681E+01
   0.57401E+01   0.24962E+00   0.10680E+01
   0.57401E+01   0.24972E+00   0.10680E+01
   0.57401E+01   0.24982E+00   0.10680E+01
   0.57501E+01   0.24992E+00   0.10681E+01
   0.57501E+01   0.25002E+00   0.10681E+01
   0.57501E+01   0.25012E+00   0.10681E+01
   0.57501E+01   0.25022E+00   0.10681E+01
   0.57501E+01   0.25032E+00   0.10681E+01
   0.57501E+01   0.25042E+00   0.10680E+01
   0.57501E+01   0.25052E+00   0.10680E+01
   0.57501E+01   0.25062E+00   0.10680E+01
   0.57501E+01   0.25072E+00   0.10680E+01
   0.57501E+01   0.25082E+00   0.10680E+01
   0.57501E+01   0.25092E+00   0.10680E+01
   0.57501E+01   0.25102E+00   0.10680E+01
   0.57501E+01   0.25112E+00   0.10681E+01
   0.57501E+01   0.25122E+00   0.10680E+01
   0.57501E+01   0.25132E+00   0.10681E+01
   0.57501E+01   0.25142E+00   0.10682E+01
   0.57501E+01   0.25152E+00   0.10681E+01
   0.57501E+01   0.25162E+00   0.10681E+01
   0.57501E+01   0.25172E+00   0.10681E+01
   0.57501E+01   0.25182E+00   0.10681E+01
   0.57501E+01   0.25192E+00   0.10680E+01
   0.57501E+01   0.25202E+00   0.10679E+01
   0.57501E+01   0.25213E+00   0.10679E+01
   0.57501E+01   0.25223E+00   0.10679E+01
   0.57501E+01   0.25233E+00   0.10678E+01
   0.57501E+01   0.25243E+00   0.10678E+01
   0.57501E+01   0.25253E+00   0.10678E+01
   0.57501E+01   0.25263E+00   0.10677E+01
   0.57501E+01   0.25273E+00   0.10677E+01
   0.57501E+01   0.25283E+00   0.10677E+01
   0.57501E+01   0.25293E+00   0.10675E+01
   0.57501E+01   0.25303E+00   0.10675E+01
   0.57501E+01   0.25313E+00   0.10675E+01
   0.57501E+01   0.25324E+00   0.10676E+01
   0.57501E+01   0.25334E+00   0.10677E+01
   0.57501E+01   0.25344E+00   0.10676E+01
   0.57501E+01   0.25354E+00   0.10677E+01
   0.57501E+01   0.25364E+00   0.10678E+01
   0.57501E+01   0.25374E+00   0.10677E+01
   0.57501E+01   0.25384E+00   0.10678E+01
   0.57501E+01   0.25394E+00   0.10678E+01
   0.57501E+01   0.25405E+00   0.10678E+01
   0.57501E+01   0.25415E+00   0.10678E+01
   0.57501E+01   0.25425E+00   0.10678E+01
   0.57501E+01   0.25435E+00   0.10679E+01
   0.57501E+01   0.25445E+00   0.10679E+01
   0.57501E+01   0.25455E+00   0.10679E+01
   0.57501E+01   0.25466E+00   0.10680E+01
   0.57501E+01   0.25476E+00   0.10682E+01
   0.57501E+01   0.25486E+00   0.10681E+01
   0.57501E+01   0.25496E+00   0.10681E+01
   0.57501E+01   0.25506E+00   0.10679E+01
   0.57501E+01   0.25517E+00   0.10678E+01
   0.57501E+01   0.25527E+00   0.10680E+01
   0.57501E+01   0.25537E+00   0.10682E+01
   0.57501E+01   0.25547E+00   0.10682E+01
   0.57501E+01   0.25557E+00   0.10679E+01
   0.57501E+01   0.25568E+00   0.10679E+01
   0.57501E+01   0.25578E+00   0.10679E+01
   0.57501E+01   0.25588E+00   0.10679E+01
   0.57501E+01   0.25598E+00   0.10679E+01
   0.57501E+01   0.25608E+00   0.10679E+01
   0.57501E+01   0.25619E+00   0.10679E+01
   0.57601E+01   0.25629E+00   0.10679E+01
   0.57601E+01   0.25639E+00   0.10679E+01
   0.57601E+01   0.25649E+00   0.10680E+01
   0.57601E+01   0.25660E+00   0.10680E+01
   0.57601E+01   0.25670E+00   0.10681E+01
   0.57601E+01   0.25680E+00   0.10682E+01
   0.57601E+01   0.25690E+00   0.10682E+01
   0.57601E+01   0.25701E+00   0.10682E+01
   0.57601E+01   0.25711E+00   0.10682E+01
   0.57601E+01   0.25721E+00   0.10682E+01
   0.57601E+01   0.25731E+00   0.10681E+01
   0.57601E+01   0.25742E+00   0.10681E+01
   0.57601E+01   0.25752E+00   0.10681E+01
   0.57601E+01   0.25762E+00   0.10681E+01
   0.57601E+01   0.25773E+00   0.10680E+01
   0.57601E+01   0.25783E+00   0.10681E+01
   0.57601E+01   0.25793E+00   0.10681E+01
   0.57601E+01   0.25804E+00   0.10682E+01
   0.57601E+01   0.25814E+00   0.10683E+01
   0.57601E+01   0.25824E+00   0.10683E+01
   0.57601E+01   0.25834E+00   0.10681E+01
   0.57601E+01   0.25845E+00   0.10682E+01
   0.57601E+01   0.25855E+00   0.10683E+01
   0.57601E+01   0.25865E+00   0.10683E+01
   0.57601E+01   0.25876E+00   0.10683E+01
   0.57601E+01   0.25886E+00   0.10680E+01
   0.57601E+01   0.25896E+00   0.10681E+01
   0.57601E+01   0.25907E+00   0.10682E+01
   0.57601E+01   0.25917E+00   0.10682E+01
   0.57601E+01   0.25928E+00   0.10681E+01
   0.57601E+01   0.25938E+00   0.10682E+01
   0.57601E+01   0.25948E+00   0.10682E+01
   0.57601E+01   0.25959E+00   0.10682E+01
   0.57601E+01   0.25969E+00   0.10682E+01
   0.57601E+01   0.25979E+00   0.10682E+01
   0.57601E+01   0.25990E+00   0.10680E+01
   0.57601E+01   0.26000E+00   0.10681E+01
   0.57601E+01   0.26011E+00   0.10680E+01
   0.57601E+01   0.26021E+00   0.10680E+01
   0.57601E+01   0.26031E+00   0.10680E+01
   0.57601E+01   0.26042E+00   0.10680E+01
   0.57601E+01   0.26052E+00   0.10680E+01
   0.57601E+01   0.26063E+00   0.10681E+01
   0.57601E+01   0.26073E+00   0.10681E+01
   0.57601E+01   0.26083E+00   0.10680E+01
   0.57601E+01   0.26094E+00   0.10679E+01
   0.57601E+01   0.26104E+00   0.10681E+01
   0.57601E+01   0.26115E+00   0.10679E+01
   0.57601E+01   0.26125E+00   0.10680E+01
   0.57601E+01   0.26135E+00   0.10682E+01
   0.57601E+01   0.26146E+00   0.10678E+01
   0.57601E+01   0.26156E+00   0.10678E+01
   0.57601E+01   0.26167E+00   0.10679E+01
   0.57601E+01   0.26177E+00   0.10679E+01
   0.57601E+01   0.26188E+00   0.10679E+01
   0.57601E+01   0.26198E+00   0.10679E+01
   0.57601E+01   0.26209E+00   0.10680E+01
   0.57601E+01   0.26219E+00   0.10678E+01
   0.57601E+01   0.26230E+00   0.10677E+01
   0.57601E+01   0.26240E+00   0.10678E+01
   0.57701E+01   0.26251E+00   0.10678E+01
   0.57601E+01   0.26261E+00   0.10678E+01
   0.57601E+01   0.26272E+00   0.10678E+01
   0.57601E+01   0.26282E+00   0.10678E+01
   0.57601E+01   0.26293E+00   0.10678E+01
   0.57601E+01   0.26303E+00   0.10678E+01
   0.57601E+01   0.26314E+00   0.10678E+01
   0.57601E+01   0.26324E+00   0.10678E+01
   0.57601E+01   0.26335E+00   0.10678E+01
   0.57601E+01   0.26345E+00   0.10678E+01
   0.57601E+01   0.26356E+00   0.10679E+01
   0.57601E+01   0.26366E+00   0.10679E+01
   0.57601E+01   0.26377E+00   0.10678E+01
   0.57701E+01   0.26387E+00   0.10679E+01
   0.57701E+01   0.26398E+00   0.10679E+01
   0.57701E+01   0.26408E+00   0.10680E+01
   0.57701E+01   0.26419E+00   0.10679E+01
   0.57701E+01   0.26429E+00   0.10678E+01
   0.57701E+01   0.26440E+00   0.10679E+01
   0.57701E+01   0.26451E+00   0.10679E+01
   0.57701E+01   0.26461E+00   0.10679E+01
   0.57701E+01   0.26472E+00   0.10679E+01
   0.57701E+01   0.26482E+00   0.10679E+01
   0.57701E+01   0.26493E+00   0.10679E+01
   0.57701E+01   0.26503E+00   0.10679E+01
   0.57701E+01   0.26514E+00   0.10679E+01
   0.57701E+01   0.26525E+00   0.10677E+01
   0.57701E+01   0.26535E+00   0.10677E+01
   0.57701E+01   0.26546E+00   0.10677E+01
   0.57701E+01   0.26556E+00   0.10675E+01
   0.57701E+01   0.26567E+00   0.10675E+01
   0.57701E+01   0.26578E+00   0.10675E+01
   0.57701E+01   0.26588E+00   0.10674E+01
   0.57701E+01   0.26599E+00   0.10674E+01
   0.57701E+01   0.26610E+00   0.10675E+01
   0.57701E+01   0.26620E+00   0.10674E+01
   0.57701E+01   0.26631E+00   0.10675E+01
   0.57701E+01   0.26641E+00   0.10675E+01
   0.57701E+01   0.26652E+00   0.10675E+01
   0.57701E+01   0.26663E+00   0.10675E+01
   0.57701E+01   0.26673E+00   0.10676E+01
   0.57701E+01   0.26684E+00   0.10675E+01
   0.57701E+01   0.26695E+00   0.10676E+01
   0.57701E+01   0.26705E+00   0.10676E+01
   0.57701E+01   0.26716E+00   0.10677E+01
   0.57701E+01   0.26727E+00   0.10677E+01
   0.57701E+01   0.26737E+00   0.10680E+01
   0.57701E+01   0.26748E+00   0.10680E+01
   0.57701E+01   0.26759E+00   0.10680E+01
   0.57801E+01   0.26770E+00   0.10682E+01
   0.57801E+01   0.26780E+00   0.10682E+01
   0.57801E+01   0.26791E+00   0.10682E+01
   0.57801E+01   0.26802E+00   0.10682E+01
   0.57801E+01   0.26812E+00   0.10681E+01
   0.57801E+01   0.26823E+00   0.10681E+01
   0.57801E+01   0.26834E+00   0.10682E+01
   0.57801E+01   0.26844E+00   0.10682E+01
   0.57801E+01   0.26855E+00   0.10682E+01
   0.57801E+01   0.26866E+00   0.10683E+01
   0.57801E+01   0.26877E+00   0.10682E+01
   0.57801E+01   0.26887E+00   0.10682E+01
   0.57801E+01   0.26898E+00   0.10683E+01
   0.57801E+01   0.26909E+00   0.10683E+01
   0.57801E+01   0.26920E+00   0.10683E+01
   0.57801E+01   0.26930E+00   0.10683E+01
   0.57801E+01   0.26941E+00   0.10683E+01
   0.57801E+01   0.26952E+00   0.10683E+01
   0.57801E+01   0.26963E+00   0.10683E+01
   0.57801E+01   0.26973E+00   0.10683E+01
   0.57801E+01   0.26984E+00   0.10684E+01
   0.57801E+01   0.26995E+00   0.10684E+01
   0.57801E+01   0.27006E+00   0.10684E+01
   0.57801E+01   0.27017E+00   0.10684E+01
   0.57801E+01   0.27027E+00   0.10684E+01
   0.57801E+01   0.27038E+00   0.10685E+01
   0.57801E+01   0.27049E+00   0.10685E+01
   0.57801E+01   0.27060E+00   0.10685E+01
   0.57801E+01   0.27071E+00   0.10684E+01
   0.57801E+01   0.27081E+00   0.10684E+01
   0.57801E+01   0.27092E+00   0.10684E+01
   0.57801E+01   0.27103E+00   0.10685E+01
   0.57801E+01   0.27114E+00   0.10685E+01
   0.57801E+01   0.27125E+00   0.10684E+01
   0.57801E+01   0.27136E+00   0.10685E+01
   0.57801E+01   0.27146E+00   0.10685E+01
   0.57801E+01   0.27157E+00   0.10684E+01
   0.57801E+01   0.27168E+00   0.10684E+01
   0.57801E+01   0.27179E+00   0.10684E+01
   0.57801E+01   0.27190E+00   0.10685E+01
   0.57801E+01   0.27201E+00   0.10684E+01
   0.57801E+01   0.27212E+00   0.10684E+01
   0.57801E+01   0.27222E+00   0.10684E+01
   0.57801E+01   0.27233E+00   0.10684E+01
   0.57801E+01   0.27244E+00   0.10684E+01
   0.57801E+01   0.27255E+00   0.10684E+01
   0.57801E+01   0.27266E+00   0.10684E+01
   0.57801E+01   0.27277E+00   0.10684E+01
   0.57801E+01   0.27288E+00   0.10684E+01
   0.57801E+01   0.27299E+00   0.10685E+01
   0.57801E+01   0.27310E+00   0.10685E+01
   0.57801E+01   0.27321E+00   0.10685E+01
   0.57801E+01   0.27331E+00   0.10686E+01
   0.57801E+01   0.27342E+00   0.10686E+01
   0.57801E+01   0.27353E+00   0.10686E+01
   0.57801E+01   0.27364E+00   0.10686E+01
   0.57801E+01   0.27375E+00   0.10686E+01
   0.57801E+01   0.27386E+00   0.10687E+01
   0.57801E+01   0.27397E+00   0.10687E+01
   0.57801E+01   0.27408E+00   0.10687E+01
   0.57801E+01   0.27419E+00   0.10687E+01
   0.57801E+01   0.27430E+00   0.10688E+01
   0.57801E+01   0.27441E+00   0.10687E+01
   0.57801E+01   0.27452E+00   0.10686E+01
   0.57801E+01   0.27463E+00   0.10687E+01
   0.57801E+01   0.27474E+00   0.10687E+01
   0.57801E+01   0.27485E+00   0.10686E+01
   0.57801E+01   0.27496E+00   0.10687E+01
   0.57901E+01   0.27507E+00   0.10688E+01
   0.57901E+01   0.27518E+00   0.10688E+01
   0.57901E+01   0.27529E+00   0.10686E+01
   0.57901E+01   0.27540E+00   0.10685E+01
   0.57901E+01   0.27551E+00   0.10685E+01
   0.57901E+01   0.27562E+00   0.10685E+01
   0.57901E+01   0.27573E+00   0.10685E+01
   0.57901E+01   0.27584E+00   0.10685E+01
   0.57901E+01   0.27595E+00   0.10686E+01
   0.57901E+01   0.27606E+00   0.10686E+01
   0.57901E+01   0.27617E+00   0.10686E+01
   0.57901E+01   0.27628E+00   0.10687E+01
   0.57901E+01   0.27639E+00   0.10688E+01
   0.57901E+01   0.27650E+00   0.10687E+01
   0.57901E+01   0.27661E+00   0.10687E+01
   0.57901E+01   0.27672E+00   0.10687E+01
   0.57901E+01   0.27683E+00   0.10688E+01
   0.57901E+01   0.27694E+00   0.10687E+01
   0.57901E+01   0.27705E+00   0.10688E+01
   0.57901E+01   0.27716E+00   0.10688E+01
   0.57901E+01   0.27727E+00   0.10687E+01
   0.57901E+01   0.27738E+00   0.10688E+01
   0.57901E+01   0.27749E+00   0.10688E+01
   0.57901E+01   0.27761E+00   0.10687E+01
   0.57901E+01   0.27772E+00   0.10687E+01
   0.57901E+01   0.27783E+00   0.10687E+01
   0.57901E+01   0.27794E+00   0.10686E+01
   0.57901E+01   0.27805E+00   0.10686E+01
   0.57901E+01   0.27816E+00   0.10687E+01
   0.57901E+01   0.27827E+00   0.10687E+01
   0.57901E+01   0.27838E+00   0.10688E+01
   0.57901E+01   0.27849E+00   0.10688E+01
   0.57901E+01   0.27861E+00   0.10688E+01
   0.57901E+01   0.27872E+00   0.10688E+01
   0.57901E+01   0.27883E+00   0.10688E+01
   0.57901E+01   0.27894E+00   0.10689E+01
   0.57901E+01   0.27905E+00   0.10688E+01
   0.57901E+01   0.27916E+00   0.10686E+01
   0.57901E+01   0.27927E+00   0.10686E+01
   0.57901E+01   0.27939E+00   0.10686E+01
   0.57901E+01   0.27950E+00   0.10687E+01
   0.57901E+01   0.27961E+00   0.10686E+01
   0.57901E+01   0.27972E+00   0.10687E+01
   0.57901E+01   0.27983E+00   0.10687E+01
   0.57901E+01   0.27994E+00   0.10686E+01
   0.57901E+01   0.28006E+00   0.10686E+01
   0.57901E+01   0.28017E+00   0.10687E+01
   0.57901E+01   0.28028E+00   0.10689E+01
   0.57901E+01   0.28039E+00   0.10689E+01
   0.57901E+01   0.28050E+00   0.10687E+01
   0.57901E+01   0.28062E+00   0.10687E+01
   0.57901E+01   0.28073E+00   0.10687E+01
   0.57901E+01   0.28084E+00   0.10687E+01
   0.57901E+01   0.28095E+00   0.10685E+01
   0.57901E+01   0.28107E+00   0.10686E+01
   0.57901E+01   0.28118E+00   0.10686E+01
   0.58001E+01   0.28129E+00   0.10687E+01
   0.57901E+01   0.28140E+00   0.10687E+01
   0.58001E+01   0.28151E+00   0.10689E+01
   0.58001E+01   0.28163E+00   0.10689E+01
   0.58001E+01   0.28174E+00   0.10688E+01
   0.58001E+01   0.28185E+00   0.10689E+01
   0.58001E+01   0.28196E+00   0.10689E+01
   0.58001E+01   0.28208E+00   0.10689E+01
   0.58001E+01   0.28219E+00   0.10689E+01
   0.58001E+01   0.28230E+00   0.10689E+01
   0.58001E+01   0.28242E+00   0.10689E+01
   0.58001E+01   0.28253E+00   0.10689E+01
   0.58001E+01   0.28264E+00   0.10688E+01
   0.58001E+01   0.28275E+00   0.10688E+01
   0.58001E+01   0.28287E+00   0.10688E+01
   0.58001E+01   0.28298E+00   0.10688E+01
   0.58001E+01   0.28309E+00   0.10689E+01
   0.58001E+01   0.28321E+00   0.10690E+01
   0.58001E+01   0.28332E+00   0.10689E+01
   0.58001E+01   0.28343E+00   0.10690E+01
   0.58001E+01   0.28355E+00   0.10690E+01
   0.58001E+01   0.28366E+00   0.10690E+01
   0.58001E+01   0.28377E+00   0.10690E+01
   0.58001E+01   0.28389E+00   0.10690E+01
   0.58001E+01   0.28400E+00   0.10690E+01
   0.58001E+01   0.28411E+00   0.10691E+01
   0.58001E+01   0.28423E+00   0.10691E+01
   0.58001E+01   0.28434E+00   0.10692E+01
   0.58001E+01   0.28445E+00   0.10692E+01
   0.58001E+01   0.28457E+00   0.10692E+01
   0.58001E+01   0.28468E+00   0.10692E+01
   0.58001E+01   0.28479E+00   0.10692E+01
   0.58001E+01   0.28491E+00   0.10692E+01
   0.58001E+01   0.28502E+00   0.10692E+01
   0.58001E+01   0.28514E+00   0.10692E+01
   0.58001E+01   0.28525E+00   0.10692E+01
   0.58001E+01   0.28536E+00   0.10693E+01
   0.58001E+01   0.28548E+00   0.10693E+01
   0.58001E+01   0.28559E+00   0.10693E+01
   0.58001E+01   0.28571E+00   0.10693E+01
   0.58001E+01   0.28582E+00   0.10693E+01
   0.58001E+01   0.28593E+00   0.10693E+01
   0.58001E+01   0.28605E+00   0.10693E+01
   0.58001E+01   0.28616E+00   0.10692E+01
   0.58001E+01   0.28628E+00   0.10693E+01
   0.58001E+01   0.28639E+00   0.10692E+01
   0.58001E+01   0.28651E+00   0.10692E+01
   0.58001E+01   0.28662E+00   0.10691E+01
   0.58001E+01   0.28674E+00   0.10691E+01
   0.58001E+01   0.28685E+00   0.10691E+01
   0.58001E+01   0.28696E+00   0.10692E+01
   0.58001E+01   0.28708E+00   0.10692E+01
   0.58001E+01   0.28719E+00   0.10691E+01
   0.58001E+01   0.28731E+00   0.10691E+01
   0.58001E+01   0.28742E+00   0.10690E+01
   0.58001E+01   0.28754E+00   0.10690E+01
   0.58001E+01   0.28765E+00   0.10690E+01
   0.58001E+01   0.28777E+00   0.10690E+01
   0.58001E+01   0.28788E+00   0.10690E+01
   0.58001E+01   0.28800E+00   0.10692E+01
   0.58001E+01   0.28811E+00   0.10691E+01
   0.58101E+01   0.28823E+00   0.10690E+01
   0.58101E+01   0.28834E+00   0.10690E+01
   0.58101E+01   0.28846E+00   0.10690E+01
   0.58101E+01   0.28857E+00   0.10690E+01
   0.58101E+01   0.28869E+00   0.10690E+01
   0.58101E+01   0.28880E+00   0.10692E+01
   0.58101E+01   0.28892E+00   0.10692E+01
   0.58101E+01   0.28904E+00   0.10692E+01
   0.58101E+01   0.28915E+00   0.10691E+01
   0.58101E+01   0.28927E+00   0.10692E+01
   0.58101E+01   0.28938E+00   0.10692E+01
   0.58101E+01   0.28950E+00   0.10692E+01
   0.58101E+01   0.28961E+00   0.10692E+01
   0.58101E+01   0.28973E+00   0.10692E+01
   0.58101E+01   0.28985E+00   0.10691E+01
   0.58101E+01   0.28996E+00   0.10691E+01
   0.58101E+01   0.29008E+00   0.10691E+01
   0.58101E+01   0.29019E+00   0.10691E+01
   0.58101E+01   0.29031E+00   0.10691E+01
   0.58101E+01   0.29042E+00   0.10692E+01
   0.58101E+01   0.29054E+00   0.10691E+01
   0.58101E+01   0.29066E+00   0.10692E+01
   0.58101E+01   0.29077E+00   0.10692E+01
   0.58101E+01   0.29089E+00   0.10692E+01
   0.58101E+01   0.29101E+00   0.10692E+01
   0.58101E+01   0.29112E+00   0.10692E+01
   0.58101E+01   0.29124E+00   0.10690E+01
   0.58101E+01   0.29135E+00   0.10690E+01
   0.58101E+01   0.29147E+00   0.10691E+01
   0.58101E+01   0.29159E+00   0.10689E+01
   0.58101E+01   0.29170E+00   0.10690E+01
   0.58101E+01   0.29182E+00   0.10692E+01
   0.58101E+01   0.29194E+00   0.10691E+01
   0.58101E+01   0.29205E+00   0.10691E+01
   0.58101E+01   0.29217E+00   0.10692E+01
   0.58101E+01   0.29229E+00   0.10692E+01
   0.58101E+01   0.29240E+00   0.10691E+01
   0.58101E+01   0.29252E+00   0.10693E+01
   0.58101E+01   0.29264E+00   0.10692E+01
   0.58101E+01   0.29275E+00   0.10693E+01
   0.58101E+01   0.29287E+00   0.10689E+01
   0.58101E+01   0.29299E+00   0.10687E+01
   0.58101E+01   0.29311E+00   0.10687E+01
   0.58101E+01   0.29322E+00   0.10688E+01
   0.58101E+01   0.29334E+00   0.10688E+01
   0.58101E+01   0.29346E+00   0.10689E+01
   0.58101E+01   0.29357E+00   0.10690E+01
   0.58101E+01   0.29369E+00   0.10689E+01
   0.58101E+01   0.29381E+00   0.10689E+01
   0.58101E+01   0.29393E+00   0.10689E+01
   0.58101E+01   0.29404E+00   0.10690E+01
   0.58101E+01   0.29416E+00   0.10691E+01
   0.58101E+01   0.29428E+00   0.10691E+01
   0.58101E+01   0.29440E+00   0.10691E+01
   0.58101E+01   0.29451E+00   0.10691E+01
   0.58101E+01   0.29463E+00   0.10691E+01
   0.58101E+01   0.29475E+00   0.10691E+01
   0.58101E+01   0.29487E+00   0.10692E+01
   0.58101E+01   0.29498E+00   0.10692E+01
   0.58101E+01   0.29510E+00   0.10692E+01
   0.58101E+01   0.29522E+00   0.10692E+01
   0.58101E+01   0.29534E+00   0.10692E+01
   0.58101E+01   0.29546E+00   0.10689E+01
   0.58101E+01   0.29557E+00   0.10689E+01
   0.58101E+01   0.29569E+00   0.10691E+01
   0.58101E+01   0.29581E+00   0.10692E+01
   0.58101E+01   0.29593E+00   0.10691E+01
   0.58201E+01   0.29605E+00   0.10693E+01
   0.58101E+01   0.29617E+00   0.10690E+01
   0.58101E+01   0.29628E+00   0.10689E+01
   0.58101E+01   0.29640E+00   0.10689E+01
   0.58201E+01   0.29652E+00   0.10691E+01
   0.58201E+01   0.29664E+00   0.10692E+01
   0.58201E+01   0.29676E+00   0.10693E+01
   0.58201E+01   0.29688E+00   0.10693E+01
   0.58201E+01   0.29700E+00   0.10693E+01
   0.58201E+01   0.29711E+00   0.10693E+01
   0.58201E+01   0.29723E+00   0.10693E+01
   0.58201E+01   0.29735E+00   0.10693E+01
   0.58201E+01   0.29747E+00   0.10693E+01
   0.58201E+01   0.29759E+00   0.10695E+01
   0.58201E+01   0.29771E+00   0.10695E+01
   0.58201E+01   0.29783E+00   0.10696E+01
   0.58201E+01   0.29795E+00   0.10695E+01
   0.58201E+01   0.29806E+00   0.10696E+01
   0.58201E+01   0.29818E+00   0.10696E+01
   0.58201E+01   0.29830E+00   0.10696E+01
   0.58201E+01   0.29842E+00   0.10696E+01
   0.58201E+01   0.29854E+00   0.10696E+01
   0.58201E+01   0.29866E+00   0.10698E+01
   0.58201E+01   0.29878E+00   0.10697E+01
   0.58201E+01   0.29890E+00   0.10697E+01
   0.58201E+01   0.29902E+00   0.10697E+01
   0.58201E+01   0.29914E+00   0.10697E+01
   0.58201E+01   0.29926E+00   0.10698E+01
   0.58201E+01   0.29938E+00   0.10698E+01
   0.58201E+01   0.29950E+00   0.10698E+01
   0.58201E+01   0.29962E+00   0.10697E+01
   0.58201E+01   0.29974E+00   0.10698E+01
   0.58201E+01   0.29986E+00   0.10699E+01
   0.58201E+01   0.29998E+00   0.10698E+01
   0.58201E+01   0.30010E+00   0.10699E+01
   0.58201E+01   0.30022E+00   0.10699E+01
   0.58201E+01   0.30034E+00   0.10699E+01
   0.58201E+01   0.30046E+00   0.10699E+01
   0.58201E+01   0.30058E+00   0.10699E+01
   0.58201E+01   0.30070E+00   0.10698E+01
   0.58201E+01   0.30082E+00   0.10699E+01
   0.58201E+01   0.30094E+00   0.10699E+01
   0.58201E+01   0.30106E+00   0.10699E+01
   0.58201E+01   0.30118E+00   0.10698E+01
   0.58201E+01   0.30130E+00   0.10699E+01
   0.58201E+01   0.30142E+00   0.10699E+01
   0.58201E+01   0.30154E+00   0.10699E+01
   0.58201E+01   0.30166E+00   0.10699E+01
   0.58201E+01   0.30178E+00   0.10700E+01
   0.58201E+01   0.30190E+00   0.10701E+01
   0.58201E+01   0.30202E+00   0.10700E+01
   0.58201E+01   0.30214E+00   0.10700E+01
   0.58201E+01   0.30226E+00   0.10700E+01
   0.58201E+01   0.30238E+00   0.10700E+01
   0.58201E+01   0.30250E+00   0.10700E+01
   0.58201E+01   0.30262E+00   0.10699E+01
   0.58201E+01   0.30274E+00   0.10701E+01
   0.58201E+01   0.30287E+00   0.10700E+01
   0.58201E+01   0.30299E+00   0.10698E+01
   0.58201E+01   0.30311E+00   0.10697E+01
   0.58201E+01   0.30323E+00   0.10699E+01
   0.58201E+01   0.30335E+00   0.10698E+01
   0.58201E+01   0.30347E+00   0.10698E+01
   0.58301E+01   0.30359E+00   0.10699E+01
   0.58301E+01   0.30371E+00   0.10700E+01
   0.58301E+01   0.30384E+00   0.10700E+01
   0.58301E+01   0.30396E+00   0.10700E+01
   0.58301E+01   0.30408E+00   0.10701E+01
   0.58301E+01   0.30420E+00   0.10700E+01
   0.58301E+01   0.30432E+00   0.10699E+01
   0.58301E+01   0.30444E+00   0.10700E+01
   0.58301E+01   0.30456E+00   0.10698E+01
   0.58301E+01   0.30469E+00   0.10700E+01
   0.58301E+01   0.30481E+00   0.10698E+01
   0.58301E+01   0.30493E+00   0.10699E+01
   0.58301E+01   0.30505E+00   0.10698E+01
   0.58301E+01   0.30517E+00   0.10698E+01
   0.58301E+01   0.30530E+00   0.10699E+01
   0.58301E+01   0.30542E+00   0.10699E+01
   0.58301E+01   0.30554E+00   0.10698E+01
   0.58301E+01   0.30566E+00   0.10698E+01
   0.58301E+01   0.30578E+00   0.10697E+01
   0.58301E+01   0.30591E+00   0.10697E+01
   0.58301E+01   0.30603E+00   0.10697E+01
   0.58301E+01   0.30615E+00   0.10697E+01
   0.58301E+01   0.30627E+00   0.10698E+01
   0.58301E+01   0.30640E+00   0.10698E+01
   0.58301E+01   0.30652E+00   0.10695E+01
   0.58301E+01   0.30664E+00   0.10696E+01
   0.58301E+01   0.30676E+00   0.10694E+01
   0.58301E+01   0.30689E+00   0.10695E+01
   0.58301E+01   0.30701E+00   0.10694E+01
   0.58301E+01   0.30713E+00   0.10695E+01
   0.58301E+01   0.30725E+00   0.10696E+01
   0.58301E+01   0.30738E+00   0.10696E+01
   0.58301E+01   0.30750E+00   0.10695E+01
   0.58301E+01   0.30762E+00   0.10694E+01
   0.58301E+01   0.30774E+00   0.10694E+01
   0.58301E+01   0.30787E+00   0.10694E+01
   0.58301E+01   0.30799E+00   0.10696E+01
   0.58301E+01   0.30811E+00   0.10695E+01
   0.58301E+01   0.30824E+00   0.10694E+01
   0.58301E+01   0.30836E+00   0.10694E+01
   0.58301E+01   0.30848E+00   0.10694E+01
   0.58301E+01   0.30861E+00   0.10694E+01
   0.58301E+01   0.30873E+00   0.10694E+01
   0.58301E+01   0.30885E+00   0.10692E+01
   0.58301E+01   0.30898E+00   0.10693E+01
   0.58301E+01   0.30910E+00   0.10693E+01
   0.58301E+01   0.30922E+00   0.10694E+01
   0.58301E+01   0.30935E+00   0.10694E+01
   0.58301E+01   0.30947E+00   0.10695E+01
   0.58301E+01   0.30959E+00   0.10695E+01
   0.58301E+01   0.30972E+00   0.10696E+01
   0.58301E+01   0.30984E+00   0.10696E+01
   0.58301E+01   0.30997E+00   0.10697E+01
   0.58301E+01   0.31009E+00   0.10696E+01
   0.58301E+01   0.31021E+00   0.10696E+01
   0.58301E+01   0.31034E+00   0.10696E+01
   0.58301E+01   0.31046E+00   0.10697E+01
   0.58301E+01   0.31059E+00   0.10697E+01
   0.58301E+01   0.31071E+00   0.10697E+01
   0.58301E+01   0.31083E+00   0.10697E+01
   0.58301E+01   0.31096E+00   0.10696E+01
   0.58301E+01   0.31108E+00   0.10697E+01
   0.58301E+01   0.31121E+00   0.10697E+01
   0.58301E+01   0.31133E+00   0.10697E+01
   0.58301E+01   0.31145E+00   0.10696E+01
   0.58301E+01   0.31158E+00   0.10698E+01
   0.58301E+01   0.31170E+00   0.10697E+01
   0.58301E+01   0.31183E+00   0.10699E+01
   0.58401E+01   0.31195E+00   0.10700E+01
   0.58401E+01   0.31208E+00   0.10700E+01
   0.58401E+01   0.31220E+00   0.10700E+01
   0.58401E+01   0.31233E+00   0.10702E+01
   0.58401E+01   0.31245E+00   0.10702E+01
   0.58401E+01   0.31258E+00   0.10700E+01
   0.58401E+01   0.31270E+00   0.10700E+01
   0.58401E+01   0.31283E+00   0.10701E+01
   0.58401E+01   0.31295E+00   0.10701E+01
   0.58401E+01   0.31308E+00   0.10701E+01
   0.58401E+01   0.31320E+00   0.10701E+01
   0.58401E+01   0.31333E+00   0.10702E+01
   0.58401E+01   0.31345E+00   0.10704E+01
   0.58401E+01   0.31358E+00   0.10704E+01
   0.58401E+01   0.31370E+00   0.10705E+01
   0.58401E+01   0.31383E+00   0.10705E+01
   0.58401E+01   0.31395E+00   0.10704E+01
   0.58401E+01   0.31408E+00   0.10705E+01
   0.58401E+01   0.31420E+00   0.10706E+01
   0.58401E+01   0.31433E+00   0.10706E+01
   0.58401E+01   0.31446E+00   0.10706E+01
   0.58401E+01   0.31458E+00   0.10707E+01
   0.58401E+01   0.31471E+00   0.10706E+01
   0.58401E+01   0.31483E+00   0.10707E+01
   0.58401E+01   0.31496E+00   0.10707E+01
   0.58401E+01   0.31508E+00   0.10707E+01
   0.58401E+01   0.31521E+00   0.10707E+01
   0.58401E+01   0.31534E+00   0.10708E+01
   0.58401E+01   0.31546E+00   0.10707E+01
   0.58401E+01   0.31559E+00   0.10708E+01
   0.58401E+01   0.31571E+00   0.10708E+01
   0.58401E+01   0.31584E+00   0.10708E+01
   0.58401E+01   0.31597E+00   0.10708E+01
   0.58401E+01   0.31609E+00   0.10708E+01
   0.58401E+01   0.31622E+00   0.10708E+01
   0.58401E+01   0.31635E+00   0.10708E+01
   0.58401E+01   0.31647E+00   0.10708E+01
   0.58401E+01   0.31660E+00   0.10708E+01
   0.58401E+01   0.31672E+00   0.10710E+01
   0.58401E+01   0.31685E+00   0.10710E+01
   0.58401E+01   0.31698E+00   0.10710E+01
   0.58401E+01   0.31710E+00   0.10708E+01
   0.58401E+01   0.31723E+00   0.10708E+01
   0.58401E+01   0.31736E+00   0.10708E+01
   0.58501E+01   0.31748E+00   0.10708E+01
   0.58401E+01   0.31761E+00   0.10707E+01
   0.58501E+01   0.31774E+00   0.10708E+01
   0.58501E+01   0.31787E+00   0.10708E+01
   0.58501E+01   0.31799E+00   0.10709E+01
   0.58501E+01   0.31812E+00   0.10708E+01
   0.58501E+01   0.31825E+00   0.10709E+01
   0.58501E+01   0.31837E+00   0.10709E+01
   0.58501E+01   0.31850E+00   0.10709E+01
   0.58501E+01   0.31863E+00   0.10709E+01
   0.58501E+01   0.31876E+00   0.10709E+01
   0.58501E+01   0.31888E+00   0.10709E+01
   0.58501E+01   0.31901E+00   0.10710E+01
   0.58501E+01   0.31914E+00   0.10711E+01
   0.58501E+01   0.31927E+00   0.10709E+01
   0.58501E+01   0.31939E+00   0.10709E+01
   0.58501E+01   0.31952E+00   0.10709E+01
   0.58501E+01   0.31965E+00   0.10709E+01
   0.58501E+01   0.31978E+00   0.10709E+01
   0.58501E+01   0.31990E+00   0.10709E+01
   0.58501E+01   0.32003E+00   0.10709E+01
   0.58501E+01   0.32016E+00   0.10709E+01
   0.58501E+01   0.32029E+00   0.10709E+01
   0.58501E+01   0.32042E+00   0.10709E+01
   0.58501E+01   0.32054E+00   0.10710E+01
   0.58501E+01   0.32067E+00   0.10710E+01
   0.58501E+01   0.32080E+00   0.10711E+01
   0.58501E+01   0.32093E+00   0.10711E+01
   0.58501E+01   0.32106E+00   0.10711E+01
   0.58501E+01   0.32118E+00   0.10710E+01
   0.58501E+01   0.32131E+00   0.10710E+01
   0.58501E+01   0.32144E+00   0.10710E+01
   0.58501E+01   0.32157E+00   0.10709E+01
   0.58501E+01   0.32170E+00   0.10709E+01
   0.58501E+01   0.32183E+00   0.10710E+01
   0.58501E+01   0.32195E+00   0.10708E+01
   0.58501E+01   0.32208E+00   0.10710E+01
   0.58501E+01   0.32221E+00   0.10707E+01
   0.58501E+01   0.32234E+00   0.10708E+01
   0.58501E+01   0.32247E+00   0.10706E+01
   0.58501E+01   0.32260E+00   0.10705E+01
   0.58501E+01   0.32273E+00   0.10704E+01
   0.58501E+01   0.32286E+00   0.10705E+01
   0.58501E+01   0.32299E+00   0.10705E+01
   0.58501E+01   0.32311E+00   0.10705E+01
   0.58501E+01   0.32324E+00   0.10704E+01
   0.58501E+01   0.32337E+00   0.10704E+01
   0.58501E+01   0.32350E+00   0.10704E+01
   0.58501E+01   0.32363E+00   0.10704E+01
   0.58501E+01   0.32376E+00   0.10704E+01
   0.58501E+01   0.32389E+00   0.10704E+01
   0.58501E+01   0.32402E+00   0.10704E+01
   0.58501E+01   0.32415E+00   0.10704E+01
   0.58501E+01   0.32428E+00   0.10704E+01
   0.58501E+01   0.32441E+00   0.10706E+01
   0.58501E+01   0.32454E+00   0.10707E+01
   0.58501E+01   0.32467E+00   0.10705E+01
   0.58501E+01   0.32480E+00   0.10708E+01
   0.58501E+01   0.32493E+00   0.10707E+01
   0.58501E+01   0.32506E+00   0.10706E+01
   0.58501E+01   0.32519E+00   0.10708E+01
   0.58501E+01   0.32532E+00   0.10709E+01
   0.58501E+01   0.32545E+00   0.10708E+01
   0.58601E+01   0.32558E+00   0.10711E+01
   0.58601E+01   0.32571E+00   0.10711E+01
   0.58601E+01   0.32584E+00   0.10712E+01
   0.58601E+01   0.32597E+00   0.10712E+01
   0.58601E+01   0.32610E+00   0.10712E+01
   0.58601E+01   0.32623E+00   0.10712E+01
   0.58601E+01   0.32636E+00   0.10712E+01
   0.58601E+01   0.32649E+00   0.10713E+01
   0.58601E+01   0.32662E+00   0.10713E+01
   0.58601E+01   0.32675E+00   0.10714E+01
   0.58601E+01   0.32688E+00   0.10714E+01
   0.58601E+01   0.32701E+00   0.10714E+01
   0.58601E+01   0.32714E+00   0.10714E+01
   0.58601E+01   0.32727E+00   0.10714E+01
   0.58601E+01   0.32740E+00   0.10715E+01
   0.58601E+01   0.32753E+00   0.10716E+01
   0.58601E+01   0.32766E+00   0.10716E+01
   0.58601E+01   0.32780E+00   0.10716E+01
   0.58601E+01   0.32793E+00   0.10715E+01
   0.58601E+01   0.32806E+00   0.10714E+01
   0.58601E+01   0.32819E+00   0.10714E+01
   0.58601E+01   0.32832E+00   0.10714E+01
   0.58601E+01   0.32845E+00   0.10715E+01
   0.58601E+01   0.32858E+00   0.10715E+01
   0.58601E+01   0.32871E+00   0.10715E+01
   0.58601E+01   0.32884E+00   0.10715E+01
   0.58601E+01   0.32898E+00   0.10716E+01
   0.58601E+01   0.32911E+00   0.10715E+01
   0.58601E+01   0.32924E+00   0.10714E+01
   0.58601E+01   0.32937E+00   0.10714E+01
   0.58601E+01   0.32950E+00   0.10714E+01
   0.58601E+01   0.32963E+00   0.10713E+01
   0.58601E+01   0.32977E+00   0.10713E+01
   0.58601E+01   0.32990E+00   0.10714E+01
   0.58601E+01   0.33003E+00   0.10714E+01
   0.58601E+01   0.33016E+00   0.10714E+01
   0.58601E+01   0.33029E+00   0.10714E+01
   0.58601E+01   0.33042E+00   0.10713E+01
   0.58601E+01   0.33056E+00   0.10714E+01
   0.58601E+01   0.33069E+00   0.10714E+01
   0.58601E+01   0.33082E+00   0.10714E+01
   0.58601E+01   0.33095E+00   0.10715E+01
   0.58601E+01   0.33109E+00   0.10714E+01
   0.58601E+01   0.33122E+00   0.10716E+01
   0.58601E+01   0.33135E+00   0.10716E+01
   0.58601E+01   0.33148E+00   0.10714E+01
   0.58601E+01   0.33161E+00   0.10714E+01
   0.58601E+01   0.33175E+00   0.10715E+01
   0.58601E+01   0.33188E+00   0.10718E+01
   0.58601E+01   0.33201E+00   0.10716E+01
   0.58601E+01   0.33214E+00   0.10718E+01
   0.58701E+01   0.33228E+00   0.10718E+01
   0.58601E+01   0.33241E+00   0.10718E+01
   0.58701E+01   0.33254E+00   0.10719E+01
   0.58701E+01   0.33268E+00   0.10719E+01
   0.58701E+01   0.33281E+00   0.10720E+01
   0.58701E+01   0.33294E+00   0.10720E+01
   0.58701E+01   0.33308E+00   0.10720E+01
   0.58701E+01   0.33321E+00   0.10720E+01
   0.58701E+01   0.33334E+00   0.10720E+01
   0.58701E+01   0.33347E+00   0.10720E+01
   0.58701E+01   0.33361E+00   0.10721E+01
   0.58701E+01   0.33374E+00   0.10720E+01
   0.58701E+01   0.33387E+00   0.10721E+01
   0.58701E+01   0.33401E+00   0.10721E+01
   0.58701E+01   0.33414E+00   0.10720E+01
   0.58701E+01   0.33427E+00   0.10721E+01
   0.58701E+01   0.33441E+00   0.10720E+01
   0.58701E+01   0.33454E+00   0.10720E+01
   0.58701E+01   0.33468E+00   0.10719E+01
   0.58701E+01   0.33481E+00   0.10719E+01
   0.58701E+01   0.33494E+00   0.10720E+01
   0.58701E+01   0.33508E+00   0.10720E+01
   0.58701E+01   0.33521E+00   0.10719E+01
   0.58701E+01   0.33534E+00   0.10718E+01
   0.58701E+01   0.33548E+00   0.10718E+01
   0.58701E+01   0.33561E+00   0.10719E+01
   0.58701E+01   0.33575E+00   0.10718E+01
   0.58701E+01   0.33588E+00   0.10719E+01
   0.58701E+01   0.33602E+00   0.10718E+01
   0.58701E+01   0.33615E+00   0.10720E+01
   0.58701E+01   0.33628E+00   0.10720E+01
   0.58701E+01   0.33642E+00   0.10720E+01
   0.58701E+01   0.33655E+00   0.10721E+01
   0.58701E+01   0.33669E+00   0.10722E+01
   0.58701E+01   0.33682E+00   0.10725E+01
   0.58701E+01   0.33696E+00   0.10726E+01
   0.58801E+01   0.33709E+00   0.10726E+01
   0.58801E+01   0.33723E+00   0.10727E+01
   0.58801E+01   0.33736E+00   0.10727E+01
   0.58801E+01   0.33750E+00   0.10728E+01
   0.58801E+01   0.33763E+00   0.10729E+01
   0.58801E+01   0.33776E+00   0.10728E+01
   0.58801E+01   0.33790E+00   0.10729E+01
   0.58801E+01   0.33803E+00   0.10731E+01
   0.58801E+01   0.33817E+00   0.10730E+01
   0.58801E+01   0.33831E+00   0.10729E+01
   0.58801E+01   0.33844E+00   0.10729E+01
   0.58801E+01   0.33858E+00   0.10729E+01
   0.58801E+01   0.33871E+00   0.10730E+01
   0.58801E+01   0.33885E+00   0.10729E+01
   0.58801E+01   0.33898E+00   0.10730E+01
   0.58801E+01   0.33912E+00   0.10729E+01
   0.58801E+01   0.33925E+00   0.10730E+01
   0.58801E+01   0.33939E+00   0.10730E+01
   0.58801E+01   0.33952E+00   0.10730E+01
   0.58801E+01   0.33966E+00   0.10730E+01
   0.58801E+01   0.33979E+00   0.10730E+01
   0.58801E+01   0.33993E+00   0.10730E+01
   0.58801E+01   0.34007E+00   0.10730E+01
   0.58801E+01   0.34020E+00   0.10730E+01
   0.58801E+01   0.34034E+00   0.10730E+01
   0.58801E+01   0.34047E+00   0.10730E+01
   0.58801E+01   0.34061E+00   0.10730E+01
   0.58801E+01   0.34075E+00   0.10730E+01
   0.58801E+01   0.34088E+00   0.10730E+01
   0.58801E+01   0.34102E+00   0.10730E+01
   0.58801E+01   0.34116E+00   0.10730E+01
   0.58801E+01   0.34129E+00   0.10731E+01
   0.58801E+01   0.34143E+00   0.10730E+01
   0.58801E+01   0.34156E+00   0.10730E+01
   0.58801E+01   0.34170E+00   0.10731E+01
   0.58801E+01   0.34184E+00   0.10730E+01
   0.58801E+01   0.34197E+00   0.10731E+01
   0.58801E+01   0.34211E+00   0.10731E+01
   0.58801E+01   0.34225E+00   0.10731E+01
   0.58801E+01   0.34238E+00   0.10731E+01
   0.58801E+01   0.34252E+00   0.10730E+01
   0.58801E+01   0.34266E+00   0.10729E+01
   0.58801E+01   0.34279E+00   0.10730E+01
   0.58801E+01   0.34293E+00   0.10729E+01
   0.58801E+01   0.34307E+00   0.10728E+01
   0.58801E+01   0.34321E+00   0.10728E+01
   0.58801E+01   0.34334E+00   0.10727E+01
   0.58801E+01   0.34348E+00   0.10727E+01
   0.58801E+01   0.34362E+00   0.10727E+01
   0.58801E+01   0.34375E+00   0.10727E+01
   0.58801E+01   0.34389E+00   0.10728E+01
   0.58801E+01   0.34403E+00   0.10727E+01
   0.58801E+01   0.34417E+00   0.10727E+01
   0.58801E+01   0.34430E+00   0.10729E+01
   0.58801E+01   0.34444E+00   0.10729E+01
   0.58801E+01   0.34458E+00   0.10729E+01
   0.58801E+01   0.34472E+00   0.10729E+01
   0.58801E+01   0.34485E+00   0.10729E+01
   0.58801E+01   0.34499E+00   0.10729E+01
   0.58801E+01   0.34513E+00   0.10727E+01
   0.58801E+01   0.34527E+00   0.10728E+01
   0.58801E+01   0.34541E+00   0.10727E+01
   0.58801E+01   0.34554E+00   0.10727E+01
   0.58801E+01   0.34568E+00   0.10728E+01
   0.58801E+01   0.34582E+00   0.10727E+01
   0.58801E+01   0.34596E+00   0.10727E+01
   0.58801E+01   0.34610E+00   0.10727E+01
   0.58801E+01   0.34624E+00   0.10727E+01
   0.58801E+01   0.34637E+00   0.10727E+01
   0.58801E+01   0.34651E+00   0.10728E+01
   0.58801E+01   0.34665E+00   0.10727E+01
   0.58801E+01   0.34679E+00   0.10727E+01
   0.58801E+01   0.34693E+00   0.10727E+01
   0.58801E+01   0.34707E+00   0.10727E+01
   0.58801E+01   0.34720E+00   0.10727E+01
   0.58801E+01   0.34734E+00   0.10728E+01
   0.58801E+01   0.34748E+00   0.10733E+01
   0.58801E+01   0.34762E+00   0.10733E+01
   0.58801E+01   0.34776E+00   0.10731E+01
   0.58801E+01   0.34790E+00   0.10731E+01
   0.58801E+01   0.34804E+00   0.10731E+01
   0.58801E+01   0.34818E+00   0.10731E+01
   0.58801E+01   0.34832E+00   0.10732E+01
   0.58801E+01   0.34846E+00   0.10731E+01
   0.58801E+01   0.34859E+00   0.10732E+01
   0.58801E+01   0.34873E+00   0.10732E+01
   0.58801E+01   0.34887E+00   0.10733E+01
   0.58801E+01   0.34901E+00   0.10733E+01
   0.58801E+01   0.34915E+00   0.10733E+01
   0.58801E+01   0.34929E+00   0.10734E+01
   0.58801E+01   0.34943E+00   0.10735E+01
   0.58901E+01   0.34957E+00   0.10735E+01
   0.58901E+01   0.34971E+00   0.10735E+01
   0.58901E+01   0.34985E+00   0.10735E+01
   0.58901E+01   0.34999E+00   0.10735E+01
   0.58901E+01   0.35013E+00   0.10735E+01
   0.58901E+01   0.35027E+00   0.10735E+01
   0.58901E+01   0.35041E+00   0.10735E+01
   0.58901E+01   0.35055E+00   0.10735E+01
   0.58901E+01   0.35069E+00   0.10735E+01
   0.58901E+01   0.35083E+00   0.10735E+01
   0.58901E+01   0.35097E+00   0.10735E+01
   0.58901E+01   0.35111E+00   0.10733E+01
   0.58901E+01   0.35125E+00   0.10734E+01
   0.58901E+01   0.35139E+00   0.10734E+01
   0.58901E+01   0.35153E+00   0.10734E+01
   0.58901E+01   0.35167E+00   0.10735E+01
   0.58901E+01   0.35181E+00   0.10735E+01
   0.58901E+01   0.35195E+00   0.10735E+01
   0.58901E+01   0.35209E+00   0.10735E+01
   0.58901E+01   0.35223E+00   0.10735E+01
   0.58901E+01   0.35237E+00   0.10735E+01
   0.58901E+01   0.35252E+00   0.10735E+01
   0.58901E+01   0.35266E+00   0.10734E+01
   0.58901E+01   0.35280E+00   0.10734E+01
   0.58901E+01   0.35294E+00   0.10734E+01
   0.58901E+01   0.35308E+00   0.10734E+01
   0.58901E+01   0.35322E+00   0.10734E+01
   0.58901E+01   0.35336E+00   0.10734E+01
   0.58901E+01   0.35350E+00   0.10733E+01
   0.58901E+01   0.35364E+00   0.10733E+01
   0.58901E+01   0.35379E+00   0.10733E+01
   0.58901E+01   0.35393E+00   0.10734E+01
   0.58901E+01   0.35407E+00   0.10734E+01
   0.58901E+01   0.35421E+00   0.10734E+01
   0.58901E+01   0.35435E+00   0.10734E+01
   0.58901E+01   0.35449E+00   0.10734E+01
   0.58901E+01   0.35463E+00   0.10735E+01
   0.58901E+01   0.35478E+00   0.10735E+01
   0.58901E+01   0.35492E+00   0.10736E+01
   0.58901E+01   0.35506E+00   0.10736E+01
   0.58901E+01   0.35520E+00   0.10736E+01
   0.58901E+01   0.35534E+00   0.10736E+01
   0.58901E+01   0.35549E+00   0.10736E+01
   0.58901E+01   0.35563E+00   0.10736E+01
   0.58901E+01   0.35577E+00   0.10737E+01
   0.58901E+01   0.35591E+00   0.10735E+01
   0.58901E+01   0.35605E+00   0.10735E+01
   0.58901E+01   0.35620E+00   0.10736E+01
   0.58901E+01   0.35634E+00   0.10737E+01
   0.58901E+01   0.35648E+00   0.10736E+01
   0.58901E+01   0.35662E+00   0.10735E+01
   0.58901E+01   0.35677E+00   0.10734E+01
   0.58901E+01   0.35691E+00   0.10735E+01
   0.58901E+01   0.35705E+00   0.10736E+01
   0.58901E+01   0.35719E+00   0.10737E+01
   0.58901E+01   0.35734E+00   0.10738E+01
   0.58901E+01   0.35748E+00   0.10738E+01
   0.59001E+01   0.35762E+00   0.10739E+01
   0.58901E+01   0.35776E+00   0.10739E+01
   0.59001E+01   0.35791E+00   0.10740E+01
   0.59001E+01   0.35805E+00   0.10740E+01
   0.59001E+01   0.35819E+00   0.10740E+01
   0.59001E+01   0.35834E+00   0.10740E+01
   0.59001E+01   0.35848E+00   0.10740E+01
   0.59001E+01   0.35862E+00   0.10740E+01
   0.59001E+01   0.35877E+00   0.10741E+01
   0.59001E+01   0.35891E+00   0.10742E+01
   0.59001E+01   0.35905E+00   0.10741E+01
   0.59001E+01   0.35920E+00   0.10743E+01
   0.59001E+01   0.35934E+00   0.10742E+01
   0.59001E+01   0.35948E+00   0.10742E+01
   0.59001E+01   0.35963E+00   0.10742E+01
   0.59001E+01   0.35977E+00   0.10744E+01
   0.59001E+01   0.35992E+00   0.10743E+01
   0.59001E+01   0.36006E+00   0.10744E+01
   0.59001E+01   0.36020E+00   0.10744E+01
   0.59001E+01   0.36035E+00   0.10744E+01
   0.59001E+01   0.36049E+00   0.10745E+01
   0.59001E+01   0.36063E+00   0.10746E+01
   0.59001E+01   0.36078E+00   0.10746E+01
   0.59001E+01   0.36092E+00   0.10745E+01
   0.59001E+01   0.36107E+00   0.10745E+01
   0.59001E+01   0.36121E+00   0.10745E+01
   0.59001E+01   0.36136E+00   0.10745E+01
   0.59001E+01   0.36150E+00   0.10745E+01
   0.59001E+01   0.36164E+00   0.10745E+01
   0.59001E+01   0.36179E+00   0.10745E+01
   0.59001E+01   0.36193E+00   0.10747E+01
   0.59001E+01   0.36208E+00   0.10747E+01
   0.59001E+01   0.36222E+00   0.10746E+01
   0.59001E+01   0.36237E+00   0.10747E+01
   0.59001E+01   0.36251E+00   0.10747E+01
   0.59001E+01   0.36266E+00   0.10746E+01
   0.59001E+01   0.36280E+00   0.10746E+01
   0.59001E+01   0.36295E+00   0.10746E+01
   0.59001E+01   0.36309E+00   0.10746E+01
   0.59001E+01   0.36324E+00   0.10746E+01
   0.59001E+01   0.36338E+00   0.10744E+01
   0.59001E+01   0.36353E+00   0.10747E+01
   0.59001E+01   0.36367E+00   0.10747E+01
   0.59001E+01   0.36382E+00   0.10747E+01
   0.59001E+01   0.36396E+00   0.10745E+01
   0.59001E+01   0.36411E+00   0.10743E+01
   0.59001E+01   0.36425E+00   0.10743E+01
   0.59001E+01   0.36440E+00   0.10743E+01
   0.59001E+01   0.36455E+00   0.10746E+01
   0.59001E+01   0.36469E+00   0.10747E+01
   0.59001E+01   0.36484E+00   0.10746E+01
   0.59001E+01   0.36498E+00   0.10743E+01
   0.59001E+01   0.36513E+00   0.10743E+01
   0.59001E+01   0.36527E+00   0.10743E+01
   0.59001E+01   0.36542E+00   0.10743E+01
   0.59001E+01   0.36557E+00   0.10742E+01
   0.59001E+01   0.36571E+00   0.10743E+01
   0.59001E+01   0.36586E+00   0.10744E+01
   0.59001E+01   0.36600E+00   0.10742E+01
   0.59101E+01   0.36615E+00   0.10742E+01
   0.59101E+01   0.36630E+00   0.10743E+01
   0.59001E+01   0.36644E+00   0.10742E+01
   0.59101E+01   0.36659E+00   0.10742E+01
   0.59101E+01   0.36674E+00   0.10742E+01
   0.59101E+01   0.36688E+00   0.10745E+01
   0.59101E+01   0.36703E+00   0.10745E+01
   0.59101E+01   0.36718E+00   0.10744E+01
   0.59101E+01   0.36732E+00   0.10746E+01
   0.59101E+01   0.36747E+00   0.10747E+01
   0.59101E+01   0.36762E+00   0.10746E+01
   0.59101E+01   0.36776E+00   0.10749E+01
   0.59101E+01   0.36791E+00   0.10749E+01
   0.59101E+01   0.36806E+00   0.10747E+01
   0.59101E+01   0.36820E+00   0.10748E+01
   0.59101E+01   0.36835E+00   0.10748E+01
   0.59101E+01   0.36850E+00   0.10748E+01
   0.59101E+01   0.36865E+00   0.10752E+01
   0.59101E+01   0.36879E+00   0.10750E+01
   0.59101E+01   0.36894E+00   0.10753E+01
   0.59101E+01   0.36909E+00   0.10753E+01
   0.59101E+01   0.36924E+00   0.10753E+01
   0.59101E+01   0.36938E+00   0.10754E+01
   0.59101E+01   0.36953E+00   0.10753E+01
   0.59101E+01   0.36968E+00   0.10752E+01
   0.59101E+01   0.36983E+00   0.10751E+01
   0.59101E+01   0.36997E+00   0.10754E+01
   0.59101E+01   0.37012E+00   0.10752E+01
   0.59101E+01   0.37027E+00   0.10752E+01
   0.59101E+01   0.37042E+00   0.10752E+01
   0.59101E+01   0.37057E+00   0.10749E+01
   0.59101E+01   0.37071E+00   0.10749E+01
   0.59101E+01   0.37086E+00   0.10749E+01
   0.59101E+01   0.37101E+00   0.10752E+01
   0.59101E+01   0.37116E+00   0.10752E+01
   0.59101E+01   0.37131E+00   0.10752E+01
   0.59101E+01   0.37146E+00   0.10749E+01
   0.59101E+01   0.37160E+00   0.10749E+01
   0.59101E+01   0.37175E+00   0.10749E+01
   0.59101E+01   0.37190E+00   0.10753E+01
   0.59101E+01   0.37205E+00   0.10748E+01
   0.59101E+01   0.37220E+00   0.10747E+01
   0.59101E+01   0.37235E+00   0.10747E+01
   0.59101E+01   0.37250E+00   0.10747E+01
   0.59101E+01   0.37264E+00   0.10747E+01
   0.59101E+01   0.37279E+00   0.10747E+01
   0.59101E+01   0.37294E+00   0.10747E+01
   0.59101E+01   0.37309E+00   0.10747E+01
   0.59101E+01   0.37324E+00   0.10747E+01
   0.59101E+01   0.37339E+00   0.10747E+01
   0.59101E+01   0.37354E+00   0.10747E+01
   0.59101E+01   0.37369E+00   0.10747E+01
   0.59101E+01   0.37384E+00   0.10747E+01
   0.59101E+01   0.37399E+00   0.10747E+01
   0.59101E+01   0.37414E+00   0.10747E+01
   0.59101E+01   0.37429E+00   0.10747E+01
   0.59101E+01   0.37443E+00   0.10747E+01
   0.59101E+01   0.37458E+00   0.10749E+01
   0.59101E+01   0.37473E+00   0.10749E+01
   0.59101E+01   0.37488E+00   0.10749E+01
   0.59201E+01   0.37503E+00   0.10748E+01
   0.59101E+01   0.37518E+00   0.10749E+01
   0.59101E+01   0.37533E+00   0.10749E+01
   0.59101E+01   0.37548E+00   0.10749E+01
   0.59101E+01   0.37563E+00   0.10749E+01
   0.59101E+01   0.37578E+00   0.10749E+01
   0.59101E+01   0.37593E+00   0.10750E+01
   0.59101E+01   0.37608E+00   0.10749E+01
   0.59101E+01   0.37623E+00   0.10749E+01
   0.59101E+01   0.37638E+00   0.10750E+01
   0.59101E+01   0.37653E+00   0.10750E+01
   0.59101E+01   0.37669E+00   0.10751E+01
   0.59201E+01   0.37684E+00   0.10751E+01
   0.59201E+01   0.37699E+00   0.10753E+01
   0.59201E+01   0.37714E+00   0.10752E+01
   0.59201E+01   0.37729E+00   0.10754E+01
   0.59201E+01   0.37744E+00   0.10752E+01
   0.59201E+01   0.37759E+00   0.10754E+01
   0.59201E+01   0.37774E+00   0.10754E+01
   0.59201E+01   0.37789E+00   0.10755E+01
   0.59201E+01   0.37804E+00   0.10754E+01
   0.59201E+01   0.37819E+00   0.10754E+01
   0.59201E+01   0.37834E+00   0.10754E+01
   0.59201E+01   0.37850E+00   0.10756E+01
   0.59201E+01   0.37865E+00   0.10756E+01
   0.59201E+01   0.37880E+00   0.10755E+01
   0.59201E+01   0.37895E+00   0.10756E+01
   0.59201E+01   0.37910E+00   0.10756E+01
   0.59201E+01   0.37925E+00   0.10755E+01
   0.59201E+01   0.37940E+00   0.10757E+01
   0.59201E+01   0.37956E+00   0.10756E+01
   0.59201E+01   0.37971E+00   0.10756E+01
   0.59201E+01   0.37986E+00   0.10756E+01
   0.59201E+01   0.38001E+00   0.10757E+01
   0.59201E+01   0.38016E+00   0.10757E+01
   0.59201E+01   0.38031E+00   0.10757E+01
   0.59201E+01   0.38047E+00   0.10757E+01
   0.59201E+01   0.38062E+00   0.10757E+01
   0.59201E+01   0.38077E+00   0.10758E+01
   0.59201E+01   0.38092E+00   0.10758E+01
   0.59201E+01   0.38107E+00   0.10758E+01
   0.59201E+01   0.38123E+00   0.10759E+01
   0.59201E+01   0.38138E+00   0.10758E+01
   0.59201E+01   0.38153E+00   0.10758E+01
   0.59201E+01   0.38168E+00   0.10759E+01
   0.59201E+01   0.38184E+00   0.10759E+01
   0.59201E+01   0.38199E+00   0.10760E+01
   0.59201E+01   0.38214E+00   0.10760E+01
   0.59201E+01   0.38229E+00   0.10761E+01
   0.59201E+01   0.38245E+00   0.10761E+01
   0.59201E+01   0.38260E+00   0.10761E+01
   0.59201E+01   0.38275E+00   0.10762E+01
   0.59201E+01   0.38291E+00   0.10762E+01
   0.59201E+01   0.38306E+00   0.10761E+01
   0.59201E+01   0.38321E+00   0.10760E+01
   0.59201E+01   0.38336E+00   0.10760E+01
   0.59201E+01   0.38352E+00   0.10760E+01
   0.59201E+01   0.38367E+00   0.10761E+01
   0.59201E+01   0.38382E+00   0.10761E+01
   0.59201E+01   0.38398E+00   0.10761E+01
   0.59201E+01   0.38413E+00   0.10761E+01
   0.59201E+01   0.38428E+00   0.10762E+01
   0.59201E+01   0.38444E+00   0.10762E+01
   0.59201E+01   0.38459E+00   0.10762E+01
   0.59201E+01   0.38475E+00   0.10762E+01
   0.59301E+01   0.38490E+00   0.10763E+01
   0.59301E+01   0.38505E+00   0.10763E+01
   0.59301E+01   0.38521E+00   0.10763E+01
   0.59301E+01   0.38536E+00   0.10763E+01
   0.59301E+01   0.38552E+00   0.10764E+01
   0.59301E+01   0.38567E+00   0.10764E+01
   0.59301E+01   0.38582E+00   0.10764E+01
   0.59301E+01   0.38598E+00   0.10766E+01
   0.59301E+01   0.38613E+00   0.10765E+01
   0.59301E+01   0.38629E+00   0.10767E+01
   0.59301E+01   0.38644E+00   0.10767E+01
   0.59301E+01   0.38659E+00   0.10768E+01
   0.59301E+01   0.38675E+00   0.10769E+01
   0.59301E+01   0.38690E+00   0.10769E+01
   0.59301E+01   0.38706E+00   0.10770E+01
   0.59301E+01   0.38721E+00   0.10770E+01
   0.59301E+01   0.38737E+00   0.10769E+01
   0.59301E+01   0.38752E+00   0.10769E+01
   0.59301E+01   0.38768E+00   0.10770E+01
   0.59301E+01   0.38783E+00   0.10770E+01
   0.59301E+01   0.38799E+00   0.10770E+01
   0.59301E+01   0.38814E+00   0.10771E+01
   0.59301E+01   0.38830E+00   0.10770E+01
   0.59301E+01   0.38845E+00   0.10771E+01
   0.59301E+01   0.38861E+00   0.10771E+01
   0.59301E+01   0.38876E+00   0.10771E+01
   0.59301E+01   0.38892E+00   0.10771E+01
   0.59301E+01   0.38907E+00   0.10771E+01
   0.59301E+01   0.38923E+00   0.10771E+01
   0.59301E+01   0.38938E+00   0.10770E+01
   0.59301E+01   0.38954E+00   0.10770E+01
   0.59301E+01   0.38970E+00   0.10770E+01
   0.59301E+01   0.38985E+00   0.10771E+01
   0.59301E+01   0.39001E+00   0.10771E+01
   0.59301E+01   0.39016E+00   0.10771E+01
   0.59301E+01   0.39032E+00   0.10771E+01
   0.59301E+01   0.39047E+00   0.10772E+01
   0.59301E+01   0.39063E+00   0.10770E+01
   0.59301E+01   0.39079E+00   0.10770E+01
   0.59301E+01   0.39094E+00   0.10771E+01
   0.59301E+01   0.39110E+00   0.10770E+01
   0.59301E+01   0.39126E+00   0.10770E+01
   0.59301E+01   0.39141E+00   0.10772E+01
   0.59301E+01   0.39157E+00   0.10772E+01
   0.59301E+01   0.39172E+00   0.10773E+01
   0.59301E+01   0.39188E+00   0.10773E+01
   0.59401E+01   0.39204E+00   0.10774E+01
   0.59401E+01   0.39219E+00   0.10774E+01
   0.59401E+01   0.39235E+00   0.10775E+01
   0.59401E+01   0.39251E+00   0.10775E+01
   0.59401E+01   0.39266E+00   0.10775E+01
   0.59401E+01   0.39282E+00   0.10775E+01
   0.59401E+01   0.39298E+00   0.10775E+01
   0.59401E+01   0.39314E+00   0.10775E+01
   0.59401E+01   0.39329E+00   0.10775E+01
   0.59401E+01   0.39345E+00   0.10775E+01
   0.59401E+01   0.39361E+00   0.10775E+01
   0.59401E+01   0.39376E+00   0.10775E+01
   0.59401E+01   0.39392E+00   0.10774E+01
   0.59401E+01   0.39408E+00   0.10775E+01
   0.59401E+01   0.39424E+00   0.10776E+01
   0.59401E+01   0.39439E+00   0.10776E+01
   0.59401E+01   0.39455E+00   0.10776E+01
   0.59401E+01   0.39471E+00   0.10776E+01
   0.59401E+01   0.39487E+00   0.10776E+01
   0.59401E+01   0.39502E+00   0.10776E+01
   0.59401E+01   0.39518E+00   0.10776E+01
   0.59401E+01   0.39534E+00   0.10775E+01
   0.59401E+01   0.39550E+00   0.10776E+01
   0.59401E+01   0.39566E+00   0.10776E+01
   0.59401E+01   0.39581E+00   0.10776E+01
   0.59401E+01   0.39597E+00   0.10778E+01
   0.59401E+01   0.39613E+00   0.10779E+01
   0.59401E+01   0.39629E+00   0.10778E+01
   0.59401E+01   0.39645E+00   0.10778E+01
   0.59401E+01   0.39661E+00   0.10778E+01
   0.59401E+01   0.39676E+00   0.10779E+01
   0.59401E+01   0.39692E+00   0.10778E+01
   0.59401E+01   0.39708E+00   0.10778E+01
   0.59401E+01   0.39724E+00   0.10778E+01
   0.59401E+01   0.39740E+00   0.10777E+01
   0.59401E+01   0.39756E+00   0.10776E+01
   0.59401E+01   0.39772E+00   0.10779E+01
   0.59401E+01   0.39788E+00   0.10779E+01
   0.59401E+01   0.39803E+00   0.10778E+01
   0.59401E+01   0.39819E+00   0.10779E+01
   0.59401E+01   0.39835E+00   0.10779E+01
   0.59401E+01   0.39851E+00   0.10780E+01
   0.59401E+01   0.39867E+00   0.10780E+01
   0.59401E+01   0.39883E+00   0.10781E+01
   0.59401E+01   0.39899E+00   0.10780E+01
   0.59401E+01   0.39915E+00   0.10780E+01
   0.59401E+01   0.39931E+00   0.10781E+01
   0.59401E+01   0.39947E+00   0.10781E+01
   0.59401E+01   0.39963E+00   0.10781E+01
   0.59401E+01   0.39979E+00   0.10781E+01
   0.59401E+01   0.39995E+00   0.10781E+01
   0.59401E+01   0.40011E+00   0.10781E+01
   0.59401E+01   0.40027E+00   0.10781E+01
   0.59401E+01   0.40043E+00   0.10781E+01
   0.59401E+01   0.40059E+00   0.10781E+01
   0.59401E+01   0.40075E+00   0.10782E+01
   0.59401E+01   0.40091E+00   0.10781E+01
   0.59401E+01   0.40107E+00   0.10782E+01
   0.59401E+01   0.40123E+00   0.10782E+01
   0.59401E+01   0.40139E+00   0.10782E+01
   0.59401E+01   0.40155E+00   0.10782E+01
   0.59401E+01   0.40171E+00   0.10782E+01
   0.59401E+01   0.40187E+00   0.10780E+01
   0.59401E+01   0.40203E+00   0.10780E+01
   0.59401E+01   0.40219E+00   0.10779E+01
   0.59401E+01   0.40235E+00   0.10778E+01
   0.59401E+01   0.40251E+00   0.10779E+01
   0.59401E+01   0.40267E+00   0.10777E+01
   0.59401E+01   0.40283E+00   0.10778E+01
   0.59401E+01   0.40299E+00   0.10780E+01
   0.59401E+01   0.40316E+00   0.10780E+01
   0.59401E+01   0.40332E+00   0.10780E+01
   0.59401E+01   0.40348E+00   0.10780E+01
   0.59401E+01   0.40364E+00   0.10780E+01
   0.59401E+01   0.40380E+00   0.10780E+01
   0.59401E+01   0.40396E+00   0.10780E+01
   0.59401E+01   0.40412E+00   0.10781E+01
   0.59401E+01   0.40428E+00   0.10781E+01
   0.59401E+01   0.40445E+00   0.10781E+01
   0.59401E+01   0.40461E+00   0.10782E+01
   0.59401E+01   0.40477E+00   0.10782E+01
   0.59401E+01   0.40493E+00   0.10783E+01
   0.59501E+01   0.40509E+00   0.10783E+01
   0.59501E+01   0.40525E+00   0.10783E+01
   0.59501E+01   0.40542E+00   0.10784E+01
   0.59501E+01   0.40558E+00   0.10784E+01
   0.59401E+01   0.40574E+00   0.10783E+01
   0.59501E+01   0.40590E+00   0.10784E+01
   0.59501E+01   0.40607E+00   0.10785E+01
   0.59501E+01   0.40623E+00   0.10785E+01
   0.59501E+01   0.40639E+00   0.10785E+01
   0.59501E+01   0.40655E+00   0.10785E+01
   0.59501E+01   0.40671E+00   0.10786E+01
   0.59501E+01   0.40688E+00   0.10786E+01
   0.59501E+01   0.40704E+00   0.10786E+01
   0.59501E+01   0.40720E+00   0.10787E+01
   0.59501E+01   0.40736E+00   0.10787E+01
   0.59501E+01   0.40753E+00   0.10786E+01
   0.59501E+01   0.40769E+00   0.10785E+01
   0.59501E+01   0.40785E+00   0.10785E+01
   0.59501E+01   0.40802E+00   0.10784E+01
   0.59501E+01   0.40818E+00   0.10785E+01
   0.59501E+01   0.40834E+00   0.10785E+01
   0.59501E+01   0.40851E+00   0.10785E+01
   0.59501E+01   0.40867E+00   0.10785E+01
   0.59501E+01   0.40883E+00   0.10785E+01
   0.59501E+01   0.40900E+00   0.10785E+01
   0.59501E+01   0.40916E+00   0.10787E+01
   0.59501E+01   0.40932E+00   0.10787E+01
   0.59501E+01   0.40949E+00   0.10787E+01
   0.59501E+01   0.40965E+00   0.10787E+01
   0.59501E+01   0.40981E+00   0.10787E+01
   0.59501E+01   0.40998E+00   0.10787E+01
   0.59501E+01   0.41014E+00   0.10787E+01
   0.59501E+01   0.41030E+00   0.10787E+01
   0.59501E+01   0.41047E+00   0.10788E+01
   0.59501E+01   0.41063E+00   0.10789E+01
   0.59501E+01   0.41080E+00   0.10789E+01
   0.59501E+01   0.41096E+00   0.10790E+01
   0.59501E+01   0.41113E+00   0.10790E+01
   0.59501E+01   0.41129E+00   0.10791E+01
   0.59501E+01   0.41145E+00   0.10789E+01
   0.59501E+01   0.41162E+00   0.10791E+01
   0.59501E+01   0.41178E+00   0.10791E+01
   0.59501E+01   0.41195E+00   0.10792E+01
   0.59501E+01   0.41211E+00   0.10791E+01
   0.59501E+01   0.41228E+00   0.10792E+01
   0.59501E+01   0.41244E+00   0.10792E+01
   0.59501E+01   0.41261E+00   0.10792E+01
   0.59501E+01   0.41277E+00   0.10792E+01
   0.59501E+01   0.41294E+00   0.10792E+01
   0.59501E+01   0.41310E+00   0.10794E+01
   0.59501E+01   0.41327E+00   0.10792E+01
   0.59501E+01   0.41343E+00   0.10793E+01
   0.59501E+01   0.41360E+00   0.10795E+01
   0.59601E+01   0.41376E+00   0.10795E+01
   0.59501E+01   0.41393E+00   0.10795E+01
   0.59501E+01   0.41409E+00   0.10794E+01
   0.59601E+01   0.41426E+00   0.10795E+01
   0.59601E+01   0.41442E+00   0.10795E+01
   0.59601E+01   0.41459E+00   0.10796E+01
   0.59601E+01   0.41475E+00   0.10796E+01
   0.59601E+01   0.41492E+00   0.10796E+01
   0.59601E+01   0.41509E+00   0.10796E+01
   0.59601E+01   0.41525E+00   0.10796E+01
   0.59601E+01   0.41542E+00   0.10796E+01
   0.59601E+01   0.41558E+00   0.10796E+01
   0.59601E+01   0.41575E+00   0.10797E+01
   0.59601E+01   0.41592E+00   0.10796E+01
   0.59601E+01   0.41608E+00   0.10797E+01
   0.59601E+01   0.41625E+00   0.10797E+01
   0.59601E+01   0.41641E+00   0.10797E+01
   0.59601E+01   0.41658E+00   0.10796E+01
   0.59601E+01   0.41675E+00   0.10796E+01
   0.59601E+01   0.41691E+00   0.10796E+01
   0.59601E+01   0.41708E+00   0.10796E+01
   0.59601E+01   0.41725E+00   0.10797E+01
   0.59601E+01   0.41741E+00   0.10795E+01
   0.59601E+01   0.41758E+00   0.10794E+01
   0.59601E+01   0.41775E+00   0.10794E+01
   0.59601E+01   0.41791E+00   0.10794E+01
   0.59601E+01   0.41808E+00   0.10794E+01
   0.59601E+01   0.41825E+00   0.10795E+01
   0.59601E+01   0.41842E+00   0.10796E+01
   0.59601E+01   0.41858E+00   0.10796E+01
   0.59601E+01   0.41875E+00   0.10796E+01
   0.59601E+01   0.41892E+00   0.10798E+01
   0.59601E+01   0.41908E+00   0.10799E+01
   0.59601E+01   0.41925E+00   0.10799E+01
   0.59601E+01   0.41942E+00   0.10800E+01
   0.59601E+01   0.41959E+00   0.10797E+01
   0.59601E+01   0.41975E+00   0.10796E+01
   0.59601E+01   0.41992E+00   0.10796E+01
   0.59601E+01   0.42009E+00   0.10796E+01
   0.59601E+01   0.42026E+00   0.10796E+01
   0.59601E+01   0.42043E+00   0.10796E+01
   0.59601E+01   0.42059E+00   0.10796E+01
   0.59601E+01   0.42076E+00   0.10798E+01
   0.59601E+01   0.42093E+00   0.10798E+01
   0.59601E+01   0.42110E+00   0.10797E+01
   0.59601E+01   0.42127E+00   0.10797E+01
   0.59601E+01   0.42144E+00   0.10798E+01
   0.59601E+01   0.42160E+00   0.10799E+01
   0.59601E+01   0.42177E+00   0.10799E+01
   0.59601E+01   0.42194E+00   0.10800E+01
   0.59601E+01   0.42211E+00   0.10799E+01
   0.59601E+01   0.42228E+00   0.10799E+01
   0.59601E+01   0.42245E+00   0.10799E+01
   0.59601E+01   0.42262E+00   0.10799E+01
   0.59601E+01   0.42278E+00   0.10800E+01
   0.59601E+01   0.42295E+00   0.10800E+01
   0.59601E+01   0.42312E+00   0.10800E+01
   0.59601E+01   0.42329E+00   0.10801E+01
   0.59601E+01   0.42346E+00   0.10801E+01
   0.59701E+01   0.42363E+00   0.10802E+01
   0.59701E+01   0.42380E+00   0.10802E+01
   0.59701E+01   0.42397E+00   0.10800E+01
   0.59701E+01   0.42414E+00   0.10801E+01
   0.59701E+01   0.42431E+00   0.10802E+01
   0.59701E+01   0.42448E+00   0.10804E+01
   0.59701E+01   0.42465E+00   0.10803E+01
   0.59701E+01   0.42482E+00   0.10805E+01
   0.59701E+01   0.42499E+00   0.10801E+01
   0.59701E+01   0.42516E+00   0.10803E+01
   0.59701E+01   0.42533E+00   0.10802E+01
   0.59701E+01   0.42550E+00   0.10804E+01
   0.59701E+01   0.42567E+00   0.10801E+01
   0.59701E+01   0.42584E+00   0.10801E+01
   0.59701E+01   0.42601E+00   0.10803E+01
   0.59701E+01   0.42618E+00   0.10800E+01
   0.59701E+01   0.42635E+00   0.10801E+01
   0.59701E+01   0.42652E+00   0.10801E+01
   0.59701E+01   0.42669E+00   0.10805E+01
   0.59701E+01   0.42686E+00   0.10805E+01
   0.59701E+01   0.42703E+00   0.10805E+01
   0.59701E+01   0.42720E+00   0.10805E+01
   0.59701E+01   0.42737E+00   0.10803E+01
   0.59701E+01   0.42754E+00   0.10804E+01
   0.59701E+01   0.42771E+00   0.10803E+01
   0.59701E+01   0.42788E+00   0.10802E+01
   0.59701E+01   0.42805E+00   0.10802E+01
   0.59701E+01   0.42822E+00   0.10802E+01
   0.59701E+01   0.42839E+00   0.10802E+01
   0.59701E+01   0.42857E+00   0.10802E+01
   0.59701E+01   0.42874E+00   0.10802E+01
   0.59701E+01   0.42891E+00   0.10802E+01
   0.59701E+01   0.42908E+00   0.10804E+01
   0.59701E+01   0.42925E+00   0.10804E+01
   0.59701E+01   0.42942E+00   0.10803E+01
   0.59701E+01   0.42959E+00   0.10805E+01
   0.59701E+01   0.42977E+00   0.10805E+01
   0.59701E+01   0.42994E+00   0.10806E+01
   0.59701E+01   0.43011E+00   0.10806E+01
   0.59701E+01   0.43028E+00   0.10806E+01
   0.59701E+01   0.43045E+00   0.10806E+01
   0.59701E+01   0.43063E+00   0.10806E+01
   0.59701E+01   0.43080E+00   0.10805E+01
   0.59701E+01   0.43097E+00   0.10805E+01
   0.59701E+01   0.43114E+00   0.10806E+01
   0.59701E+01   0.43131E+00   0.10805E+01
   0.59701E+01   0.43149E+00   0.10805E+01
   0.59701E+01   0.43166E+00   0.10805E+01
   0.59701E+01   0.43183E+00   0.10806E+01
   0.59701E+01   0.43200E+00   0.10807E+01
   0.59701E+01   0.43218E+00   0.10807E+01
   0.59701E+01   0.43235E+00   0.10807E+01
   0.59701E+01   0.43252E+00   0.10808E+01
   0.59701E+01   0.43269E+00   0.10808E+01
   0.59701E+01   0.43287E+00   0.10808E+01
   0.59701E+01   0.43304E+00   0.10809E+01
   0.59701E+01   0.43321E+00   0.10809E+01
   0.59701E+01   0.43339E+00   0.10810E+01
   0.59701E+01   0.43356E+00   0.10810E+01
   0.59701E+01   0.43373E+00   0.10810E+01
   0.59701E+01   0.43391E+00   0.10810E+01
   0.59701E+01   0.43408E+00   0.10810E+01
   0.59701E+01   0.43425E+00   0.10808E+01
   0.59701E+01   0.43443E+00   0.10807E+01
   0.59701E+01   0.43460E+00   0.10807E+01
   0.59701E+01   0.43477E+00   0.10810E+01
   0.59701E+01   0.43495E+00   0.10805E+01
   0.59701E+01   0.43512E+00   0.10808E+01
   0.59701E+01   0.43530E+00   0.10806E+01
   0.59701E+01   0.43547E+00   0.10806E+01
   0.59701E+01   0.43564E+00   0.10806E+01
   0.59701E+01   0.43582E+00   0.10807E+01
   0.59801E+01   0.43599E+00   0.10807E+01
   0.59701E+01   0.43617E+00   0.10807E+01
   0.59801E+01   0.43634E+00   0.10809E+01
   0.59801E+01   0.43651E+00   0.10809E+01
   0.59801E+01   0.43669E+00   0.10809E+01
   0.59801E+01   0.43686E+00   0.10810E+01
   0.59801E+01   0.43704E+00   0.10810E+01
   0.59801E+01   0.43721E+00   0.10811E+01
   0.59801E+01   0.43739E+00   0.10811E+01
   0.59801E+01   0.43756E+00   0.10809E+01
   0.59801E+01   0.43774E+00   0.10811E+01
   0.59801E+01   0.43791E+00   0.10811E+01
   0.59801E+01   0.43809E+00   0.10811E+01
   0.59801E+01   0.43826E+00   0.10812E+01
   0.59801E+01   0.43844E+00   0.10813E+01
   0.59801E+01   0.43861E+00   0.10813E+01
   0.59801E+01   0.43879E+00   0.10811E+01
   0.59801E+01   0.43896E+00   0.10811E+01
   0.59801E+01   0.43914E+00   0.10813E+01
   0.59801E+01   0.43931E+00   0.10812E+01
   0.59801E+01   0.43949E+00   0.10810E+01
   0.59801E+01   0.43966E+00   0.10812E+01
   0.59801E+01   0.43984E+00   0.10812E+01
   0.59801E+01   0.44002E+00   0.10814E+01
   0.59801E+01   0.44019E+00   0.10814E+01
   0.59801E+01   0.44037E+00   0.10814E+01
   0.59801E+01   0.44054E+00   0.10814E+01
   0.59801E+01   0.44072E+00   0.10815E+01
   0.59801E+01   0.44090E+00   0.10815E+01
   0.59801E+01   0.44107E+00   0.10815E+01
   0.59801E+01   0.44125E+00   0.10815E+01
   0.59801E+01   0.44142E+00   0.10815E+01
   0.59801E+01   0.44160E+00   0.10815E+01
   0.59801E+01   0.44178E+00   0.10815E+01
   0.59801E+01   0.44195E+00   0.10815E+01
   0.59801E+01   0.44213E+00   0.10815E+01
   0.59801E+01   0.44231E+00   0.10817E+01
   0.59801E+01   0.44248E+00   0.10817E+01
   0.59801E+01   0.44266E+00   0.10818E+01
   0.59801E+01   0.44284E+00   0.10818E+01
   0.59801E+01   0.44301E+00   0.10819E+01
   0.59801E+01   0.44319E+00   0.10819E+01
   0.59801E+01   0.44337E+00   0.10819E+01
   0.59801E+01   0.44355E+00   0.10818E+01
   0.59801E+01   0.44372E+00   0.10821E+01
   0.59801E+01   0.44390E+00   0.10821E+01
   0.59801E+01   0.44408E+00   0.10820E+01
   0.59801E+01   0.44425E+00   0.10822E+01
   0.59801E+01   0.44443E+00   0.10822E+01
   0.59801E+01   0.44461E+00   0.10822E+01
   0.59801E+01   0.44479E+00   0.10822E+01
   0.59801E+01   0.44497E+00   0.10822E+01
   0.59801E+01   0.44514E+00   0.10822E+01
   0.59901E+01   0.44532E+00   0.10822E+01
   0.59901E+01   0.44550E+00   0.10822E+01
   0.59801E+01   0.44568E+00   0.10823E+01
   0.59901E+01   0.44585E+00   0.10823E+01
   0.59901E+01   0.44603E+00   0.10823E+01
   0.59901E+01   0.44621E+00   0.10824E+01
   0.59901E+01   0.44639E+00   0.10823E+01
   0.59901E+01   0.44657E+00   0.10824E+01
   0.59901E+01   0.44675E+00   0.10824E+01
   0.59901E+01   0.44692E+00   0.10824E+01
   0.59901E+01   0.44710E+00   0.10825E+01
   0.59901E+01   0.44728E+00   0.10825E+01
   0.59901E+01   0.44746E+00   0.10826E+01
   0.59901E+01   0.44764E+00   0.10826E+01
   0.59901E+01   0.44782E+00   0.10827E+01
   0.59901E+01   0.44800E+00   0.10828E+01
   0.59901E+01   0.44818E+00   0.10828E+01
   0.59901E+01   0.44836E+00   0.10828E+01
   0.59901E+01   0.44853E+00   0.10828E+01
   0.59901E+01   0.44871E+00   0.10831E+01
   0.59901E+01   0.44889E+00   0.10830E+01
   0.59901E+01   0.44907E+00   0.10831E+01
   0.59901E+01   0.44925E+00   0.10831E+01
   0.59901E+01   0.44943E+00   0.10830E+01
   0.59901E+01   0.44961E+00   0.10831E+01
   0.59901E+01   0.44979E+00   0.10831E+01
   0.59901E+01   0.44997E+00   0.10831E+01
   0.59901E+01   0.45015E+00   0.10831E+01
   0.59901E+01   0.45033E+00   0.10831E+01
   0.59901E+01   0.45051E+00   0.10832E+01
   0.59901E+01   0.45069E+00   0.10832E+01
   0.59901E+01   0.45087E+00   0.10832E+01
   0.59901E+01   0.45105E+00   0.10831E+01
   0.59901E+01   0.45123E+00   0.10831E+01
   0.59901E+01   0.45141E+00   0.10832E+01
   0.59901E+01   0.45159E+00   0.10832E+01
   0.59901E+01   0.45177E+00   0.10833E+01
   0.59901E+01   0.45195E+00   0.10833E+01
   0.59901E+01   0.45213E+00   0.10834E+01
   0.60001E+01   0.45231E+00   0.10834E+01
   0.59901E+01   0.45249E+00   0.10835E+01
   0.59901E+01   0.45267E+00   0.10835E+01
   0.59901E+01   0.45286E+00   0.10834E+01
   0.59901E+01   0.45304E+00   0.10835E+01
   0.59901E+01   0.45322E+00   0.10835E+01
   0.59901E+01   0.45340E+00   0.10835E+01
   0.59901E+01   0.45358E+00   0.10836E+01
   0.59901E+01   0.45376E+00   0.10836E+01
   0.59901E+01   0.45394E+00   0.10835E+01
   0.59901E+01   0.45412E+00   0.10836E+01
   0.59901E+01   0.45431E+00   0.10836E+01
   0.59901E+01   0.45449E+00   0.10836E+01
   0.59901E+01   0.45467E+00   0.10836E+01
   0.59901E+01   0.45485E+00   0.10835E+01
   0.59901E+01   0.45503E+00   0.10835E+01
   0.59901E+01   0.45521E+00   0.10836E+01
   0.59901E+01   0.45540E+00   0.10836E+01
   0.59901E+01   0.45558E+00   0.10836E+01
   0.59901E+01   0.45576E+00   0.10837E+01
   0.59901E+01   0.45594E+00   0.10837E+01
   0.59901E+01   0.45612E+00   0.10837E+01
   0.59901E+01   0.45631E+00   0.10837E+01
   0.59901E+01   0.45649E+00   0.10837E+01
   0.59901E+01   0.45667E+00   0.10837E+01
   0.59901E+01   0.45685E+00   0.10837E+01
   0.59901E+01   0.45704E+00   0.10837E+01
   0.59901E+01   0.45722E+00   0.10838E+01
   0.59901E+01   0.45740E+00   0.10837E+01
   0.59901E+01   0.45758E+00   0.10838E+01
   0.59901E+01   0.45777E+00   0.10838E+01
   0.60001E+01   0.45795E+00   0.10839E+01
   0.59901E+01   0.45813E+00   0.10838E+01
   0.59901E+01   0.45832E+00   0.10838E+01
   0.59901E+01   0.45850E+00   0.10838E+01
   0.59901E+01   0.45868E+00   0.10839E+01
   0.59901E+01   0.45887E+00   0.10838E+01
   0.60001E+01   0.45905E+00   0.10839E+01
   0.60001E+01   0.45923E+00   0.10839E+01
   0.60001E+01   0.45942E+00   0.10838E+01
   0.60001E+01   0.45960E+00   0.10838E+01
   0.60001E+01   0.45978E+00   0.10838E+01
   0.60001E+01   0.45997E+00   0.10838E+01
   0.60001E+01   0.46015E+00   0.10838E+01
   0.60001E+01   0.46033E+00   0.10838E+01
   0.60001E+01   0.46052E+00   0.10839E+01
   0.60001E+01   0.46070E+00   0.10838E+01
   0.60001E+01   0.46089E+00   0.10839E+01
   0.60001E+01   0.46107E+00   0.10839E+01
   0.60001E+01   0.46125E+00   0.10839E+01
   0.60001E+01   0.46144E+00   0.10839E+01
   0.60001E+01   0.46162E+00   0.10839E+01
   0.60001E+01   0.46181E+00   0.10839E+01
   0.60001E+01   0.46199E+00   0.10839E+01
   0.60001E+01   0.46218E+00   0.10840E+01
   0.60001E+01   0.46236E+00   0.10840E+01
   0.60001E+01   0.46255E+00   0.10841E+01
   0.60001E+01   0.46273E+00   0.10841E+01
   0.60001E+01   0.46292E+00   0.10841E+01
   0.60001E+01   0.46310E+00   0.10842E+01
   0.60001E+01   0.46329E+00   0.10841E+01
   0.60001E+01   0.46347E+00   0.10842E+01
   0.60001E+01   0.46366E+00   0.10842E+01
   0.60001E+01   0.46384E+00   0.10842E+01
   0.60001E+01   0.46403E+00   0.10843E+01
   0.60001E+01   0.46421E+00   0.10843E+01
   0.60001E+01   0.46440E+00   0.10844E+01
   0.60001E+01   0.46458E+00   0.10844E+01
   0.60001E+01   0.46477E+00   0.10845E+01
   0.60001E+01   0.46495E+00   0.10843E+01
   0.60001E+01   0.46514E+00   0.10843E+01
   0.60001E+01   0.46533E+00   0.10843E+01
   0.60001E+01   0.46551E+00   0.10848E+01
   0.60001E+01   0.46570E+00   0.10847E+01
   0.60001E+01   0.46588E+00   0.10847E+01
   0.60001E+01   0.46607E+00   0.10847E+01
   0.60001E+01   0.46626E+00   0.10849E+01
   0.60001E+01   0.46644E+00   0.10848E+01
   0.60001E+01   0.46663E+00   0.10848E+01
   0.60001E+01   0.46682E+00   0.10850E+01
   0.60001E+01   0.46700E+00   0.10850E+01
   0.60001E+01   0.46719E+00   0.10848E+01
   0.60001E+01   0.46738E+00   0.10848E+01
   0.60001E+01   0.46756E+00   0.10848E+01
   0.60001E+01   0.46775E+00   0.10848E+01
   0.60001E+01   0.46794E+00   0.10848E+01
   0.60001E+01   0.46812E+00   0.10848E+01
   0.60001E+01   0.46831E+00   0.10847E+01
   0.60001E+01   0.46850E+00   0.10847E+01
   0.60001E+01   0.46868E+00   0.10846E+01
   0.60001E+01   0.46887E+00   0.10846E+01
   0.60001E+01   0.46906E+00   0.10846E+01
   0.60001E+01   0.46925E+00   0.10846E+01
   0.60001E+01   0.46943E+00   0.10846E+01
   0.60001E+01   0.46962E+00   0.10847E+01
   0.60001E+01   0.46981E+00   0.10846E+01
   0.60001E+01   0.47000E+00   0.10847E+01
   0.60001E+01   0.47018E+00   0.10846E+01
   0.60001E+01   0.47037E+00   0.10846E+01
   0.60001E+01   0.47056E+00   0.10847E+01
   0.60101E+01   0.47075E+00   0.10848E+01
   0.60101E+01   0.47094E+00   0.10848E+01
   0.60101E+01   0.47112E+00   0.10848E+01
   0.60101E+01   0.47131E+00   0.10850E+01
   0.60101E+01   0.47150E+00   0.10851E+01
   0.60101E+01   0.47169E+00   0.10851E+01
   0.60101E+01   0.47188E+00   0.10852E+01
   0.60101E+01   0.47207E+00   0.10853E+01
   0.60101E+01   0.47226E+00   0.10854E+01
   0.60101E+01   0.47244E+00   0.10853E+01
   0.60101E+01   0.47263E+00   0.10851E+01
   0.60101E+01   0.47282E+00   0.10852E+01
   0.60101E+01   0.47301E+00   0.10852E+01
   0.60101E+01   0.47320E+00   0.10852E+01
   0.60101E+01   0.47339E+00   0.10852E+01
   0.60101E+01   0.47358E+00   0.10853E+01
   0.60101E+01   0.47377E+00   0.10852E+01
   0.60101E+01   0.47396E+00   0.10854E+01
   0.60101E+01   0.47415E+00   0.10854E+01
   0.60101E+01   0.47433E+00   0.10854E+01
   0.60101E+01   0.47452E+00   0.10853E+01
   0.60101E+01   0.47471E+00   0.10852E+01
   0.60101E+01   0.47490E+00   0.10852E+01
   0.60101E+01   0.47509E+00   0.10852E+01
   0.60101E+01   0.47528E+00   0.10854E+01
   0.60101E+01   0.47547E+00   0.10854E+01
   0.60101E+01   0.47566E+00   0.10854E+01
   0.60101E+01   0.47585E+00   0.10855E+01
   0.60101E+01   0.47604E+00   0.10855E+01
   0.60101E+01   0.47623E+00   0.10855E+01
   0.60101E+01   0.47642E+00   0.10855E+01
   0.60101E+01   0.47661E+00   0.10855E+01
   0.60101E+01   0.47680E+00   0.10855E+01
   0.60101E+01   0.47700E+00   0.10855E+01
   0.60101E+01   0.47719E+00   0.10855E+01
   0.60101E+01   0.47738E+00   0.10855E+01
   0.60101E+01   0.47757E+00   0.10855E+01
   0.60101E+01   0.47776E+00   0.10855E+01
   0.60101E+01   0.47795E+00   0.10855E+01
   0.60101E+01   0.47814E+00   0.10857E+01
   0.60101E+01   0.47833E+00   0.10857E+01
   0.60101E+01   0.47852E+00   0.10858E+01
   0.60101E+01   0.47871E+00   0.10857E+01
   0.60101E+01   0.47890E+00   0.10858E+01
   0.60101E+01   0.47910E+00   0.10859E+01
   0.60101E+01   0.47929E+00   0.10859E+01
   0.60101E+01   0.47948E+00   0.10859E+01
   0.60101E+01   0.47967E+00   0.10859E+01
   0.60201E+01   0.47986E+00   0.10859E+01
   0.60101E+01   0.48005E+00   0.10859E+01
   0.60201E+01   0.48025E+00   0.10860E+01
   0.60201E+01   0.48044E+00   0.10861E+01
   0.60101E+01   0.48063E+00   0.10860E+01
   0.60201E+01   0.48082E+00   0.10860E+01
   0.60201E+01   0.48101E+00   0.10860E+01
   0.60201E+01   0.48121E+00   0.10861E+01
   0.60101E+01   0.48140E+00   0.10860E+01
   0.60101E+01   0.48159E+00   0.10861E+01
   0.60201E+01   0.48178E+00   0.10861E+01
   0.60101E+01   0.48198E+00   0.10861E+01
   0.60101E+01   0.48217E+00   0.10861E+01
   0.60201E+01   0.48236E+00   0.10861E+01
   0.60101E+01   0.48255E+00   0.10861E+01
   0.60101E+01   0.48275E+00   0.10861E+01
   0.60101E+01   0.48294E+00   0.10861E+01
   0.60101E+01   0.48313E+00   0.10860E+01
   0.60101E+01   0.48333E+00   0.10861E+01
   0.60101E+01   0.48352E+00   0.10861E+01
   0.60101E+01   0.48371E+00   0.10861E+01
   0.60101E+01   0.48390E+00   0.10861E+01
   0.60201E+01   0.48410E+00   0.10862E+01
   0.60201E+01   0.48429E+00   0.10862E+01
   0.60201E+01   0.48449E+00   0.10862E+01
   0.60201E+01   0.48468E+00   0.10864E+01
   0.60201E+01   0.48487E+00   0.10862E+01
   0.60201E+01   0.48507E+00   0.10864E+01
   0.60201E+01   0.48526E+00   0.10865E+01
   0.60201E+01   0.48545E+00   0.10865E+01
   0.60201E+01   0.48565E+00   0.10865E+01
   0.60201E+01   0.48584E+00   0.10865E+01
   0.60201E+01   0.48604E+00   0.10865E+01
   0.60201E+01   0.48623E+00   0.10866E+01
   0.60201E+01   0.48642E+00   0.10866E+01
   0.60201E+01   0.48662E+00   0.10866E+01
   0.60201E+01   0.48681E+00   0.10866E+01
   0.60201E+01   0.48701E+00   0.10866E+01
   0.60201E+01   0.48720E+00   0.10866E+01
   0.60201E+01   0.48740E+00   0.10866E+01
   0.60201E+01   0.48759E+00   0.10866E+01
   0.60201E+01   0.48779E+00   0.10866E+01
   0.60201E+01   0.48798E+00   0.10866E+01
   0.60201E+01   0.48818E+00   0.10867E+01
   0.60201E+01   0.48837E+00   0.10867E+01
   0.60201E+01   0.48857E+00   0.10867E+01
   0.60201E+01   0.48876E+00   0.10867E+01
   0.60201E+01   0.48896E+00   0.10868E+01
   0.60201E+01   0.48915E+00   0.10868E+01
   0.60201E+01   0.48935E+00   0.10867E+01
   0.60201E+01   0.48954E+00   0.10867E+01
   0.60201E+01   0.48974E+00   0.10869E+01
   0.60201E+01   0.48993E+00   0.10869E+01
   0.60201E+01   0.49013E+00   0.10868E+01
   0.60201E+01   0.49033E+00   0.10868E+01
   0.60201E+01   0.49052E+00   0.10869E+01
   0.60201E+01   0.49072E+00   0.10869E+01
   0.60201E+01   0.49091E+00   0.10869E+01
   0.60201E+01   0.49111E+00   0.10869E+01
   0.60201E+01   0.49131E+00   0.10869E+01
   0.60201E+01   0.49150E+00   0.10869E+01
   0.60201E+01   0.49170E+00   0.10869E+01
   0.60201E+01   0.49190E+00   0.10871E+01
   0.60201E+01   0.49209E+00   0.10871E+01
   0.60201E+01   0.49229E+00   0.10871E+01
   0.60201E+01   0.49249E+00   0.10871E+01
   0.60201E+01   0.49268E+00   0.10871E+01
   0.60201E+01   0.49288E+00   0.10871E+01
   0.60201E+01   0.49308E+00   0.10871E+01
   0.60201E+01   0.49327E+00   0.10871E+01
   0.60201E+01   0.49347E+00   0.10871E+01
   0.60201E+01   0.49367E+00   0.10872E+01
   0.60201E+01   0.49386E+00   0.10874E+01
   0.60201E+01   0.49406E+00   0.10875E+01
   0.60201E+01   0.49426E+00   0.10874E+01
   0.60201E+01   0.49446E+00   0.10874E+01
   0.60201E+01   0.49465E+00   0.10874E+01
   0.60201E+01   0.49485E+00   0.10874E+01
   0.60201E+01   0.49505E+00   0.10874E+01
   0.60201E+01   0.49525E+00   0.10876E+01
   0.60301E+01   0.49545E+00   0.10876E+01
   0.60301E+01   0.49564E+00   0.10877E+01
   0.60201E+01   0.49584E+00   0.10877E+01
   0.60201E+01   0.49604E+00   0.10876E+01
   0.60301E+01   0.49624E+00   0.10878E+01
   0.60301E+01   0.49644E+00   0.10877E+01
   0.60301E+01   0.49663E+00   0.10877E+01
   0.60301E+01   0.49683E+00   0.10877E+01
   0.60301E+01   0.49703E+00   0.10877E+01
   0.60301E+01   0.49723E+00   0.10877E+01
   0.60301E+01   0.49743E+00   0.10879E+01
   0.60301E+01   0.49763E+00   0.10879E+01
   0.60301E+01   0.49783E+00   0.10879E+01
   0.60301E+01   0.49803E+00   0.10879E+01
   0.60301E+01   0.49822E+00   0.10879E+01
   0.60301E+01   0.49842E+00   0.10879E+01
   0.60301E+01   0.49862E+00   0.10879E+01
   0.60301E+01   0.49882E+00   0.10880E+01
   0.60301E+01   0.49902E+00   0.10879E+01
   0.60301E+01   0.49922E+00   0.10879E+01
   0.60301E+01   0.49942E+00   0.10879E+01
   0.60301E+01   0.49962E+00   0.10878E+01
   0.60301E+01   0.49982E+00   0.10879E+01
   0.60301E+01   0.50002E+00   0.10879E+01
   0.60301E+01   0.50022E+00   0.10879E+01
   0.60301E+01   0.50042E+00   0.10879E+01
   0.60301E+01   0.50062E+00   0.10880E+01
   0.60301E+01   0.50082E+00   0.10879E+01
   0.60301E+01   0.50102E+00   0.10880E+01
   0.60301E+01   0.50122E+00   0.10880E+01
   0.60301E+01   0.50142E+00   0.10880E+01
   0.60301E+01   0.50162E+00   0.10880E+01
   0.60301E+01   0.50182E+00   0.10880E+01
   0.60301E+01   0.50202E+00   0.10880E+01
   0.60301E+01   0.50222E+00   0.10881E+01
   0.60301E+01   0.50242E+00   0.10880E+01
   0.60301E+01   0.50262E+00   0.10880E+01
   0.60301E+01   0.50282E+00   0.10880E+01
   0.60301E+01   0.50302E+00   0.10881E+01
   0.60301E+01   0.50323E+00   0.10881E+01
   0.60301E+01   0.50343E+00   0.10882E+01
   0.60301E+01   0.50363E+00   0.10882E+01
   0.60301E+01   0.50383E+00   0.10882E+01
   0.60301E+01   0.50403E+00   0.10882E+01
   0.60301E+01   0.50423E+00   0.10882E+01
   0.60301E+01   0.50443E+00   0.10883E+01
   0.60301E+01   0.50463E+00   0.10883E+01
   0.60301E+01   0.50484E+00   0.10884E+01
   0.60301E+01   0.50504E+00   0.10882E+01
   0.60301E+01   0.50524E+00   0.10884E+01
   0.60301E+01   0.50544E+00   0.10884E+01
   0.60301E+01   0.50564E+00   0.10885E+01
   0.60301E+01   0.50585E+00   0.10884E+01
   0.60301E+01   0.50605E+00   0.10885E+01
   0.60301E+01   0.50625E+00   0.10886E+01
   0.60401E+01   0.50645E+00   0.10886E+01
   0.60401E+01   0.50665E+00   0.10884E+01
   0.60301E+01   0.50686E+00   0.10884E+01
   0.60401E+01   0.50706E+00   0.10884E+01
   0.60401E+01   0.50726E+00   0.10884E+01
   0.60401E+01   0.50746E+00   0.10885E+01
   0.60401E+01   0.50767E+00   0.10886E+01
   0.60401E+01   0.50787E+00   0.10885E+01
   0.60401E+01   0.50807E+00   0.10888E+01
   0.60401E+01   0.50828E+00   0.10888E+01
   0.60401E+01   0.50848E+00   0.10886E+01
   0.60401E+01   0.50868E+00   0.10888E+01
   0.60401E+01   0.50889E+00   0.10888E+01
   0.60401E+01   0.50909E+00   0.10887E+01
   0.60401E+01   0.50929E+00   0.10888E+01
   0.60401E+01   0.50950E+00   0.10888E+01
   0.60401E+01   0.50970E+00   0.10888E+01
   0.60401E+01   0.50990E+00   0.10888E+01
   0.60401E+01   0.51011E+00   0.10888E+01
   0.60401E+01   0.51031E+00   0.10888E+01
   0.60401E+01   0.51051E+00   0.10888E+01
   0.60401E+01   0.51072E+00   0.10888E+01
   0.60401E+01   0.51092E+00   0.10891E+01
   0.60401E+01   0.51113E+00   0.10891E+01
   0.60401E+01   0.51133E+00   0.10891E+01
   0.60401E+01   0.51154E+00   0.10888E+01
   0.60401E+01   0.51174E+00   0.10889E+01
   0.60401E+01   0.51194E+00   0.10890E+01
   0.60401E+01   0.51215E+00   0.10891E+01
   0.60401E+01   0.51235E+00   0.10891E+01
   0.60401E+01   0.51256E+00   0.10891E+01
   0.60401E+01   0.51276E+00   0.10890E+01
   0.60401E+01   0.51297E+00   0.10889E+01
   0.60401E+01   0.51317E+00   0.10890E+01
   0.60401E+01   0.51338E+00   0.10889E+01
   0.60401E+01   0.51358E+00   0.10891E+01
   0.60401E+01   0.51379E+00   0.10890E+01
   0.60401E+01   0.51399E+00   0.10890E+01
   0.60401E+01   0.51420E+00   0.10890E+01
   0.60401E+01   0.51440E+00   0.10890E+01
   0.60401E+01   0.51461E+00   0.10890E+01
   0.60401E+01   0.51482E+00   0.10891E+01
   0.60401E+01   0.51502E+00   0.10892E+01
   0.60401E+01   0.51523E+00   0.10892E+01
   0.60401E+01   0.51543E+00   0.10891E+01
   0.60401E+01   0.51564E+00   0.10892E+01
   0.60401E+01   0.51584E+00   0.10891E+01
   0.60401E+01   0.51605E+00   0.10893E+01
   0.60401E+01   0.51626E+00   0.10893E+01
   0.60401E+01   0.51646E+00   0.10893E+01
   0.60401E+01   0.51667E+00   0.10893E+01
   0.60401E+01   0.51688E+00   0.10894E+01
   0.60401E+01   0.51708E+00   0.10895E+01
   0.60401E+01   0.51729E+00   0.10893E+01
   0.60401E+01   0.51750E+00   0.10894E+01
   0.60401E+01   0.51770E+00   0.10894E+01
   0.60401E+01   0.51791E+00   0.10894E+01
   0.60401E+01   0.51812E+00   0.10894E+01
   0.60401E+01   0.51832E+00   0.10894E+01
   0.60401E+01   0.51853E+00   0.10895E+01
   0.60401E+01   0.51874E+00   0.10895E+01
   0.60401E+01   0.51895E+00   0.10896E+01
   0.60401E+01   0.51915E+00   0.10896E+01
   0.60401E+01   0.51936E+00   0.10897E+01
   0.60401E+01   0.51957E+00   0.10896E+01
   0.60401E+01   0.51978E+00   0.10894E+01
   0.60401E+01   0.51998E+00   0.10894E+01
   0.60401E+01   0.52019E+00   0.10897E+01
   0.60401E+01   0.52040E+00   0.10897E+01
   0.60401E+01   0.52061E+00   0.10897E+01
   0.60401E+01   0.52081E+00   0.10898E+01
   0.60401E+01   0.52102E+00   0.10897E+01
   0.60401E+01   0.52123E+00   0.10897E+01
   0.60401E+01   0.52144E+00   0.10897E+01
   0.60401E+01   0.52165E+00   0.10897E+01
   0.60401E+01   0.52186E+00   0.10897E+01
   0.60401E+01   0.52206E+00   0.10900E+01
   0.60401E+01   0.52227E+00   0.10899E+01
   0.60401E+01   0.52248E+00   0.10899E+01
   0.60401E+01   0.52269E+00   0.10900E+01
   0.60401E+01   0.52290E+00   0.10899E+01
   0.60401E+01   0.52311E+00   0.10900E+01
   0.60401E+01   0.52332E+00   0.10901E+01
   0.60501E+01   0.52353E+00   0.10901E+01
   0.60401E+01   0.52374E+00   0.10901E+01
   0.60401E+01   0.52394E+00   0.10901E+01
   0.60401E+01   0.52415E+00   0.10900E+01
   0.60401E+01   0.52436E+00   0.10900E+01
   0.60501E+01   0.52457E+00   0.10900E+01
   0.60501E+01   0.52478E+00   0.10901E+01
   0.60501E+01   0.52499E+00   0.10900E+01
   0.60501E+01   0.52520E+00   0.10899E+01
   0.60501E+01   0.52541E+00   0.10899E+01
   0.60501E+01   0.52562E+00   0.10900E+01
   0.60501E+01   0.52583E+00   0.10900E+01
   0.60501E+01   0.52604E+00   0.10900E+01
   0.60501E+01   0.52625E+00   0.10901E+01
   0.60501E+01   0.52646E+00   0.10902E+01
   0.60501E+01   0.52667E+00   0.10902E+01
   0.60501E+01   0.52688E+00   0.10902E+01
   0.60501E+01   0.52709E+00   0.10902E+01
   0.60501E+01   0.52730E+00   0.10902E+01
   0.60501E+01   0.52751E+00   0.10903E+01
   0.60501E+01   0.52773E+00   0.10902E+01
   0.60501E+01   0.52794E+00   0.10902E+01
   0.60501E+01   0.52815E+00   0.10902E+01
   0.60501E+01   0.52836E+00   0.10902E+01
   0.60501E+01   0.52857E+00   0.10903E+01
   0.60501E+01   0.52878E+00   0.10903E+01
   0.60501E+01   0.52899E+00   0.10902E+01
   0.60501E+01   0.52920E+00   0.10902E+01
   0.60501E+01   0.52941E+00   0.10902E+01
   0.60501E+01   0.52963E+00   0.10903E+01
   0.60501E+01   0.52984E+00   0.10904E+01
   0.60501E+01   0.53005E+00   0.10903E+01
   0.60501E+01   0.53026E+00   0.10904E+01
   0.60501E+01   0.53047E+00   0.10904E+01
   0.60501E+01   0.53069E+00   0.10905E+01
   0.60501E+01   0.53090E+00   0.10905E+01
   0.60501E+01   0.53111E+00   0.10906E+01
   0.60501E+01   0.53132E+00   0.10905E+01
   0.60501E+01   0.53153E+00   0.10906E+01
   0.60501E+01   0.53175E+00   0.10906E+01
   0.60501E+01   0.53196E+00   0.10907E+01
   0.60501E+01   0.53217E+00   0.10908E+01
   0.60501E+01   0.53238E+00   0.10907E+01
   0.60501E+01   0.53260E+00   0.10908E+01
   0.60501E+01   0.53281E+00   0.10909E+01
   0.60501E+01   0.53302E+00   0.10910E+01
   0.60501E+01   0.53324E+00   0.10910E+01
   0.60501E+01   0.53345E+00   0.10910E+01
   0.60501E+01   0.53366E+00   0.10912E+01
   0.60501E+01   0.53388E+00   0.10912E+01
   0.60501E+01   0.53409E+00   0.10912E+01
   0.60501E+01   0.53430E+00   0.10913E+01
   0.60501E+01   0.53452E+00   0.10912E+01
   0.60501E+01   0.53473E+00   0.10913E+01
   0.60501E+01   0.53494E+00   0.10916E+01
   0.60601E+01   0.53516E+00   0.10916E+01
   0.60601E+01   0.53537E+00   0.10916E+01
   0.60601E+01   0.53558E+00   0.10917E+01
   0.60601E+01   0.53580E+00   0.10918E+01
   0.60601E+01   0.53601E+00   0.10918E+01
   0.60601E+01   0.53623E+00   0.10918E+01
   0.60601E+01   0.53644E+00   0.10917E+01
   0.60601E+01   0.53665E+00   0.10918E+01
   0.60601E+01   0.53687E+00   0.10918E+01
   0.60601E+01   0.53708E+00   0.10918E+01
   0.60601E+01   0.53730E+00   0.10919E+01
   0.60601E+01   0.53751E+00   0.10919E+01
   0.60601E+01   0.53773E+00   0.10918E+01
   0.60601E+01   0.53794E+00   0.10918E+01
   0.60601E+01   0.53816E+00   0.10918E+01
   0.60601E+01   0.53837E+00   0.10919E+01
   0.60601E+01   0.53859E+00   0.10919E+01
   0.60601E+01   0.53880E+00   0.10919E+01
   0.60601E+01   0.53902E+00   0.10919E+01
   0.60601E+01   0.53923E+00   0.10919E+01
   0.60601E+01   0.53945E+00   0.10920E+01
   0.60601E+01   0.53966E+00   0.10919E+01
   0.60601E+01   0.53988E+00   0.10919E+01
   0.60601E+01   0.54010E+00   0.10920E+01
   0.60601E+01   0.54031E+00   0.10920E+01
   0.60601E+01   0.54053E+00   0.10920E+01
   0.60601E+01   0.54074E+00   0.10919E+01
   0.60601E+01   0.54096E+00   0.10920E+01
   0.60601E+01   0.54118E+00   0.10920E+01
   0.60601E+01   0.54139E+00   0.10919E+01
   0.60601E+01   0.54161E+00   0.10920E+01
   0.60601E+01   0.54182E+00   0.10920E+01
   0.60601E+01   0.54204E+00   0.10920E+01
   0.60601E+01   0.54226E+00   0.10920E+01
   0.60601E+01   0.54247E+00   0.10921E+01
   0.60601E+01   0.54269E+00   0.10921E+01
   0.60601E+01   0.54291E+00   0.10921E+01
   0.60601E+01   0.54313E+00   0.10921E+01
   0.60601E+01   0.54334E+00   0.10921E+01
   0.60601E+01   0.54356E+00   0.10921E+01
   0.60601E+01   0.54378E+00   0.10922E+01
   0.60601E+01   0.54399E+00   0.10921E+01
   0.60601E+01   0.54421E+00   0.10922E+01
   0.60601E+01   0.54443E+00   0.10923E+01
   0.60601E+01   0.54465E+00   0.10922E+01
   0.60601E+01   0.54486E+00   0.10922E+01
   0.60601E+01   0.54508E+00   0.10922E+01
   0.60601E+01   0.54530E+00   0.10923E+01
   0.60601E+01   0.54552E+00   0.10923E+01
   0.60601E+01   0.54573E+00   0.10924E+01
   0.60601E+01   0.54595E+00   0.10924E+01
   0.60601E+01   0.54617E+00   0.10924E+01
   0.60601E+01   0.54639E+00   0.10924E+01
   0.60601E+01   0.54661E+00   0.10925E+01
   0.60601E+01   0.54683E+00   0.10925E+01
   0.60601E+01   0.54704E+00   0.10925E+01
   0.60601E+01   0.54726E+00   0.10925E+01
   0.60601E+01   0.54748E+00   0.10925E+01
   0.60601E+01   0.54770E+00   0.10925E+01
   0.60601E+01   0.54792E+00   0.10926E+01
   0.60601E+01   0.54814E+00   0.10927E+01
   0.60601E+01   0.54836E+00   0.10927E+01
   0.60601E+01   0.54858E+00   0.10926E+01
   0.60601E+01   0.54880E+00   0.10927E+01
   0.60601E+01   0.54902E+00   0.10929E+01
   0.60601E+01   0.54923E+00   0.10928E+01
   0.60601E+01   0.54945E+00   0.10929E+01
   0.60601E+01   0.54967E+00   0.10929E+01
   0.60601E+01   0.54989E+00   0.10929E+01
   0.60601E+01   0.55011E+00   0.10929E+01
   0.60601E+01   0.55033E+00   0.10929E+01
   0.60601E+01   0.55055E+00   0.10929E+01
   0.60601E+01   0.55077E+00   0.10929E+01
   0.60601E+01   0.55099E+00   0.10931E+01
   0.60601E+01   0.55121E+00   0.10931E+01
   0.60601E+01   0.55143E+00   0.10932E+01
   0.60601E+01   0.55165E+00   0.10933E+01
   0.60601E+01   0.55187E+00   0.10932E+01
   0.60601E+01   0.55209E+00   0.10932E+01
   0.60601E+01   0.55231E+00   0.10933E+01
   0.60601E+01   0.55254E+00   0.10933E+01
   0.60601E+01   0.55276E+00   0.10933E+01
   0.60601E+01   0.55298E+00   0.10933E+01
   0.60601E+01   0.55320E+00   0.10933E+01
   0.60601E+01   0.55342E+00   0.10933E+01
   0.60601E+01   0.55364E+00   0.10933E+01
   0.60601E+01   0.55386E+00   0.10934E+01
   0.60601E+01   0.55408E+00   0.10933E+01
   0.60601E+01   0.55430E+00   0.10934E+01
   0.60601E+01   0.55453E+00   0.10934E+01
   0.60601E+01   0.55475E+00   0.10935E+01
   0.60601E+01   0.55497E+00   0.10935E+01
   0.60601E+01   0.55519E+00   0.10935E+01
   0.60601E+01   0.55541E+00   0.10936E+01
   0.60601E+01   0.55563E+00   0.10936E+01
   0.60701E+01   0.55586E+00   0.10936E+01
   0.60701E+01   0.55608E+00   0.10936E+01
   0.60701E+01   0.55630E+00   0.10937E+01
   0.60701E+01   0.55652E+00   0.10937E+01
   0.60701E+01   0.55675E+00   0.10937E+01
   0.60701E+01   0.55697E+00   0.10936E+01
   0.60701E+01   0.55719E+00   0.10936E+01
   0.60701E+01   0.55741E+00   0.10936E+01
   0.60701E+01   0.55764E+00   0.10936E+01
   0.60701E+01   0.55786E+00   0.10936E+01
   0.60701E+01   0.55808E+00   0.10938E+01
   0.60701E+01   0.55830E+00   0.10938E+01
   0.60701E+01   0.55853E+00   0.10937E+01
   0.60701E+01   0.55875E+00   0.10938E+01
   0.60701E+01   0.55897E+00   0.10938E+01
   0.60701E+01   0.55920E+00   0.10938E+01
   0.60701E+01   0.55942E+00   0.10940E+01
   0.60701E+01   0.55964E+00   0.10941E+01
   0.60701E+01   0.55987E+00   0.10941E+01
   0.60701E+01   0.56009E+00   0.10942E+01
   0.60701E+01   0.56032E+00   0.10942E+01
   0.60701E+01   0.56054E+00   0.10943E+01
   0.60701E+01   0.56076E+00   0.10943E+01
   0.60701E+01   0.56099E+00   0.10943E+01
   0.60701E+01   0.56121E+00   0.10942E+01
   0.60701E+01   0.56144E+00   0.10943E+01
   0.60701E+01   0.56166E+00   0.10943E+01
   0.60701E+01   0.56188E+00   0.10944E+01
   0.60701E+01   0.56211E+00   0.10944E+01
   0.60701E+01   0.56233E+00   0.10942E+01
   0.60701E+01   0.56256E+00   0.10942E+01
   0.60701E+01   0.56278E+00   0.10944E+01
   0.60701E+01   0.56301E+00   0.10944E+01
   0.60701E+01   0.56323E+00   0.10943E+01
   0.60701E+01   0.56346E+00   0.10944E+01
   0.60701E+01   0.56368E+00   0.10944E+01
   0.60701E+01   0.56391E+00   0.10944E+01
   0.60701E+01   0.56413E+00   0.10945E+01
   0.60701E+01   0.56436E+00   0.10946E+01
   0.60701E+01   0.56458E+00   0.10946E+01
   0.60701E+01   0.56481E+00   0.10947E+01
   0.60701E+01   0.56504E+00   0.10946E+01
   0.60701E+01   0.56526E+00   0.10947E+01
   0.60801E+01   0.56549E+00   0.10947E+01
   0.60801E+01   0.56571E+00   0.10948E+01
   0.60801E+01   0.56594E+00   0.10947E+01
   0.60801E+01   0.56617E+00   0.10948E+01
   0.60801E+01   0.56639E+00   0.10948E+01
   0.60801E+01   0.56662E+00   0.10948E+01
   0.60801E+01   0.56684E+00   0.10948E+01
   0.60801E+01   0.56707E+00   0.10948E+01
   0.60801E+01   0.56730E+00   0.10948E+01
   0.60801E+01   0.56752E+00   0.10948E+01
   0.60801E+01   0.56775E+00   0.10948E+01
   0.60801E+01   0.56798E+00   0.10949E+01
   0.60801E+01   0.56820E+00   0.10950E+01
   0.60801E+01   0.56843E+00   0.10950E+01
   0.60801E+01   0.56866E+00   0.10950E+01
   0.60801E+01   0.56889E+00   0.10949E+01
   0.60801E+01   0.56911E+00   0.10949E+01
   0.60801E+01   0.56934E+00   0.10949E+01
   0.60801E+01   0.56957E+00   0.10949E+01
   0.60801E+01   0.56980E+00   0.10950E+01
   0.60801E+01   0.57002E+00   0.10950E+01
   0.60801E+01   0.57025E+00   0.10949E+01
   0.60801E+01   0.57048E+00   0.10950E+01
   0.60801E+01   0.57071E+00   0.10949E+01
   0.60801E+01   0.57094E+00   0.10950E+01
   0.60801E+01   0.57116E+00   0.10951E+01
   0.60801E+01   0.57139E+00   0.10949E+01
   0.60801E+01   0.57162E+00   0.10950E+01
   0.60801E+01   0.57185E+00   0.10951E+01
   0.60801E+01   0.57208E+00   0.10951E+01
   0.60801E+01   0.57231E+00   0.10952E+01
   0.60801E+01   0.57253E+00   0.10952E+01
   0.60801E+01   0.57276E+00   0.10952E+01
   0.60801E+01   0.57299E+00   0.10952E+01
   0.60801E+01   0.57322E+00   0.10952E+01
   0.60801E+01   0.57345E+00   0.10952E+01
   0.60801E+01   0.57368E+00   0.10952E+01
   0.60801E+01   0.57391E+00   0.10954E+01
   0.60801E+01   0.57414E+00   0.10953E+01
   0.60801E+01   0.57437E+00   0.10954E+01
   0.60801E+01   0.57460E+00   0.10953E+01
   0.60801E+01   0.57483E+00   0.10955E+01
   0.60801E+01   0.57506E+00   0.10956E+01
   0.60801E+01   0.57529E+00   0.10957E+01
   0.60801E+01   0.57551E+00   0.10955E+01
   0.60801E+01   0.57574E+00   0.10956E+01
   0.60801E+01   0.57597E+00   0.10955E+01
   0.60801E+01   0.57621E+00   0.10954E+01
   0.60801E+01   0.57644E+00   0.10956E+01
   0.60801E+01   0.57667E+00   0.10955E+01
   0.60801E+01   0.57690E+00   0.10956E+01
   0.60801E+01   0.57713E+00   0.10956E+01
   0.60801E+01   0.57736E+00   0.10956E+01
   0.60801E+01   0.57759E+00   0.10957E+01
   0.60801E+01   0.57782E+00   0.10957E+01
   0.60801E+01   0.57805E+00   0.10957E+01
   0.60801E+01   0.57828E+00   0.10958E+01
   0.60801E+01   0.57851E+00   0.10958E+01
   0.60801E+01   0.57874E+00   0.10958E+01
   0.60801E+01   0.57897E+00   0.10959E+01
   0.60801E+01   0.57921E+00   0.10960E+01
   0.60801E+01   0.57944E+00   0.10959E+01
   0.60801E+01   0.57967E+00   0.10960E+01
   0.60801E+01   0.57990E+00   0.10960E+01
   0.60801E+01   0.58013E+00   0.10960E+01
   0.60801E+01   0.58036E+00   0.10961E+01
   0.60801E+01   0.58060E+00   0.10962E+01
   0.60801E+01   0.58083E+00   0.10962E+01
   0.60801E+01   0.58106E+00   0.10962E+01
   0.60801E+01   0.58129E+00   0.10962E+01
   0.60801E+01   0.58152E+00   0.10963E+01
   0.60801E+01   0.58176E+00   0.10963E+01
   0.60801E+01   0.58199E+00   0.10962E+01
   0.60801E+01   0.58222E+00   0.10964E+01
   0.60801E+01   0.58245E+00   0.10964E+01
   0.60801E+01   0.58269E+00   0.10964E+01
   0.60801E+01   0.58292E+00   0.10965E+01
   0.60801E+01   0.58315E+00   0.10965E+01
   0.60801E+01   0.58339E+00   0.10965E+01
   0.60801E+01   0.58362E+00   0.10965E+01
   0.60801E+01   0.58385E+00   0.10965E+01
   0.60801E+01   0.58408E+00   0.10965E+01
   0.60801E+01   0.58432E+00   0.10965E+01
   0.60801E+01   0.58455E+00   0.10965E+01
   0.60801E+01   0.58479E+00   0.10965E+01
   0.60801E+01   0.58502E+00   0.10965E+01
   0.60801E+01   0.58525E+00   0.10966E+01
   0.60801E+01   0.58549E+00   0.10967E+01
   0.60801E+01   0.58572E+00   0.10966E+01
   0.60801E+01   0.58595E+00   0.10966E+01
   0.60901E+01   0.58619E+00   0.10966E+01
   0.60801E+01   0.58642E+00   0.10967E+01
   0.60801E+01   0.58666E+00   0.10966E+01
   0.60801E+01   0.58689E+00   0.10966E+01
   0.60801E+01   0.58713E+00   0.10966E+01
   0.60901E+01   0.58736E+00   0.10967E+01
   0.60901E+01   0.58760E+00   0.10967E+01
   0.60901E+01   0.58783E+00   0.10967E+01
   0.60801E+01   0.58807E+00   0.10967E+01
   0.60901E+01   0.58830E+00   0.10968E+01
   0.60901E+01   0.58854E+00   0.10967E+01
   0.60901E+01   0.58877E+00   0.10967E+01
   0.60901E+01   0.58901E+00   0.10968E+01
   0.60901E+01   0.58924E+00   0.10969E+01
   0.60901E+01   0.58948E+00   0.10969E+01
   0.60901E+01   0.58971E+00   0.10967E+01
   0.60901E+01   0.58995E+00   0.10969E+01
   0.60901E+01   0.59018E+00   0.10968E+01
   0.60901E+01   0.59042E+00   0.10967E+01
   0.60901E+01   0.59065E+00   0.10966E+01
   0.60901E+01   0.59089E+00   0.10967E+01
   0.60901E+01   0.59113E+00   0.10967E+01
   0.60901E+01   0.59136E+00   0.10967E+01
   0.60901E+01   0.59160E+00   0.10967E+01
   0.60901E+01   0.59184E+00   0.10967E+01
   0.60901E+01   0.59207E+00   0.10967E+01
   0.60901E+01   0.59231E+00   0.10969E+01
   0.60901E+01   0.59255E+00   0.10970E+01
   0.60901E+01   0.59278E+00   0.10969E+01
   0.60901E+01   0.59302E+00   0.10970E+01
   0.60901E+01   0.59326E+00   0.10970E+01
   0.60901E+01   0.59349E+00   0.10971E+01
   0.60901E+01   0.59373E+00   0.10971E+01
   0.60901E+01   0.59397E+00   0.10970E+01
   0.60901E+01   0.59420E+00   0.10972E+01
   0.60901E+01   0.59444E+00   0.10971E+01
   0.60901E+01   0.59468E+00   0.10971E+01
   0.60901E+01   0.59492E+00   0.10971E+01
   0.60901E+01   0.59516E+00   0.10972E+01
   0.60901E+01   0.59539E+00   0.10972E+01
   0.60901E+01   0.59563E+00   0.10972E+01
   0.60901E+01   0.59587E+00   0.10973E+01
   0.60901E+01   0.59611E+00   0.10973E+01
   0.60901E+01   0.59635E+00   0.10973E+01
   0.60901E+01   0.59658E+00   0.10973E+01
   0.60901E+01   0.59682E+00   0.10974E+01
   0.60901E+01   0.59706E+00   0.10974E+01
   0.60901E+01   0.59730E+00   0.10974E+01
   0.60901E+01   0.59754E+00   0.10974E+01
   0.60901E+01   0.59778E+00   0.10976E+01
   0.60901E+01   0.59802E+00   0.10976E+01
   0.60901E+01   0.59825E+00   0.10976E+01
   0.60901E+01   0.59849E+00   0.10976E+01
   0.60901E+01   0.59873E+00   0.10976E+01
   0.60901E+01   0.59897E+00   0.10977E+01
   0.60901E+01   0.59921E+00   0.10977E+01
   0.60901E+01   0.59945E+00   0.10978E+01
   0.60901E+01   0.59969E+00   0.10978E+01
   0.60901E+01   0.59993E+00   0.10978E+01
   0.60901E+01   0.60017E+00   0.10978E+01
   0.60901E+01   0.60041E+00   0.10979E+01
   0.60901E+01   0.60065E+00   0.10979E+01
   0.60901E+01   0.60089E+00   0.10979E+01
   0.60901E+01   0.60113E+00   0.10980E+01
   0.60901E+01   0.60137E+00   0.10979E+01
   0.60901E+01   0.60161E+00   0.10979E+01
   0.60901E+01   0.60185E+00   0.10979E+01
   0.60901E+01   0.60209E+00   0.10979E+01
   0.60901E+01   0.60233E+00   0.10980E+01
   0.60901E+01   0.60257E+00   0.10979E+01
   0.60901E+01   0.60281E+00   0.10979E+01
   0.60901E+01   0.60305E+00   0.10980E+01
   0.60901E+01   0.60329E+00   0.10980E+01
   0.60901E+01   0.60354E+00   0.10980E+01
   0.60901E+01   0.60378E+00   0.10980E+01
   0.60901E+01   0.60402E+00   0.10979E+01
   0.60901E+01   0.60426E+00   0.10980E+01
   0.60901E+01   0.60450E+00   0.10980E+01
   0.60901E+01   0.60474E+00   0.10981E+01
   0.61001E+01   0.60498E+00   0.10982E+01
   0.61001E+01   0.60523E+00   0.10983E+01
   0.61001E+01   0.60547E+00   0.10981E+01
   0.61001E+01   0.60571E+00   0.10982E+01
   0.61001E+01   0.60595E+00   0.10981E+01
   0.61001E+01   0.60619E+00   0.10982E+01
   0.61001E+01   0.60644E+00   0.10983E+01
   0.61001E+01   0.60668E+00   0.10983E+01
   0.61001E+01   0.60692E+00   0.10981E+01
   0.61001E+01   0.60716E+00   0.10982E+01
   0.61001E+01   0.60741E+00   0.10981E+01
   0.61001E+01   0.60765E+00   0.10981E+01
   0.61001E+01   0.60789E+00   0.10984E+01
   0.61001E+01   0.60813E+00   0.10984E+01
   0.61001E+01   0.60838E+00   0.10984E+01
   0.61001E+01   0.60862E+00   0.10984E+01
   0.61001E+01   0.60886E+00   0.10984E+01
   0.61001E+01   0.60911E+00   0.10985E+01
   0.61001E+01   0.60935E+00   0.10984E+01
   0.61001E+01   0.60959E+00   0.10984E+01
   0.61001E+01   0.60984E+00   0.10985E+01
   0.61001E+01   0.61008E+00   0.10985E+01
   0.61001E+01   0.61032E+00   0.10986E+01
   0.61001E+01   0.61057E+00   0.10986E+01
   0.61001E+01   0.61081E+00   0.10988E+01
   0.61001E+01   0.61106E+00   0.10987E+01
   0.61001E+01   0.61130E+00   0.10988E+01
   0.61001E+01   0.61154E+00   0.10989E+01
   0.61001E+01   0.61179E+00   0.10989E+01
   0.61001E+01   0.61203E+00   0.10988E+01
   0.61001E+01   0.61228E+00   0.10989E+01
   0.61001E+01   0.61252E+00   0.10989E+01
   0.61001E+01   0.61277E+00   0.10989E+01
   0.61001E+01   0.61301E+00   0.10990E+01
   0.61001E+01   0.61326E+00   0.10990E+01
   0.61001E+01   0.61350E+00   0.10990E+01
   0.61001E+01   0.61375E+00   0.10990E+01
   0.61001E+01   0.61399E+00   0.10990E+01
   0.61001E+01   0.61424E+00   0.10990E+01
   0.61001E+01   0.61448E+00   0.10991E+01
   0.61001E+01   0.61473E+00   0.10991E+01
   0.61001E+01   0.61497E+00   0.10992E+01
   0.61001E+01   0.61522E+00   0.10993E+01
   0.61001E+01   0.61547E+00   0.10993E+01
   0.61001E+01   0.61571E+00   0.10992E+01
   0.61001E+01   0.61596E+00   0.10991E+01
   0.61001E+01   0.61620E+00   0.10994E+01
   0.61001E+01   0.61645E+00   0.10994E+01
   0.61001E+01   0.61670E+00   0.10994E+01
   0.61001E+01   0.61694E+00   0.10994E+01
   0.61001E+01   0.61719E+00   0.10994E+01
   0.61001E+01   0.61744E+00   0.10994E+01
   0.61001E+01   0.61768E+00   0.10994E+01
   0.61001E+01   0.61793E+00   0.10995E+01
   0.61001E+01   0.61818E+00   0.10995E+01
   0.61001E+01   0.61842E+00   0.10995E+01
   0.61001E+01   0.61867E+00   0.10994E+01
   0.61001E+01   0.61892E+00   0.10994E+01
   0.61001E+01   0.61916E+00   0.10995E+01
   0.61001E+01   0.61941E+00   0.10995E+01
   0.61001E+01   0.61966E+00   0.10998E+01
   0.61001E+01   0.61991E+00   0.10999E+01
   0.61001E+01   0.62015E+00   0.11000E+01
   0.61001E+01   0.62040E+00   0.11000E+01
   0.61001E+01   0.62065E+00   0.11001E+01
   0.61001E+01   0.62090E+00   0.11000E+01
   0.61001E+01   0.62115E+00   0.11001E+01
   0.61001E+01   0.62139E+00   0.11001E+01
   0.61001E+01   0.62164E+00   0.11000E+01
   0.61001E+01   0.62189E+00   0.11001E+01
   0.61001E+01   0.62214E+00   0.11001E+01
   0.61001E+01   0.62239E+00   0.11001E+01
   0.61101E+01   0.62264E+00   0.11001E+01
   0.61001E+01   0.62289E+00   0.11001E+01
   0.61101E+01   0.62313E+00   0.11001E+01
   0.61001E+01   0.62338E+00   0.11001E+01
   0.61001E+01   0.62363E+00   0.11001E+01
   0.61101E+01   0.62388E+00   0.11001E+01
   0.61001E+01   0.62413E+00   0.11001E+01
   0.61101E+01   0.62438E+00   0.11001E+01
   0.61001E+01   0.62463E+00   0.11001E+01
   0.61001E+01   0.62488E+00   0.11001E+01
   0.61101E+01   0.62513E+00   0.11001E+01
   0.61001E+01   0.62538E+00   0.11001E+01
   0.61001E+01   0.62563E+00   0.11001E+01
   0.61001E+01   0.62588E+00   0.11001E+01
   0.61001E+01   0.62613E+00   0.11001E+01
   0.61001E+01   0.62638E+00   0.11001E+01
   0.61101E+01   0.62663E+00   0.11002E+01
   0.61101E+01   0.62688E+00   0.11002E+01
   0.61001E+01   0.62713E+00   0.11001E+01
   0.61101E+01   0.62738E+00   0.11002E+01
   0.61101E+01   0.62763E+00   0.11002E+01
   0.61101E+01   0.62788E+00   0.11002E+01
   0.61101E+01   0.62813E+00   0.11002E+01
   0.61101E+01   0.62838E+00   0.11002E+01
   0.61101E+01   0.62864E+00   0.11002E+01
   0.61101E+01   0.62889E+00   0.11002E+01
   0.61101E+01   0.62914E+00   0.11002E+01
   0.61101E+01   0.62939E+00   0.11003E+01
   0.61101E+01   0.62964E+00   0.11002E+01
   0.61101E+01   0.62989E+00   0.11003E+01
   0.61101E+01   0.63014E+00   0.11005E+01
   0.61101E+01   0.63040E+00   0.11006E+01
   0.61101E+01   0.63065E+00   0.11007E+01
   0.61101E+01   0.63090E+00   0.11008E+01
   0.61101E+01   0.63115E+00   0.11009E+01
   0.61101E+01   0.63140E+00   0.11010E+01
   0.61101E+01   0.63166E+00   0.11010E+01
   0.61101E+01   0.63191E+00   0.11010E+01
   0.61101E+01   0.63216E+00   0.11009E+01
   0.61101E+01   0.63241E+00   0.11011E+01
   0.61101E+01   0.63267E+00   0.11012E+01
   0.61101E+01   0.63292E+00   0.11011E+01
   0.61101E+01   0.63317E+00   0.11011E+01
   0.61101E+01   0.63343E+00   0.11012E+01
   0.61101E+01   0.63368E+00   0.11010E+01
   0.61101E+01   0.63393E+00   0.11013E+01
   0.61101E+01   0.63418E+00   0.11013E+01
   0.61101E+01   0.63444E+00   0.11013E+01
   0.61101E+01   0.63469E+00   0.11009E+01
   0.61101E+01   0.63495E+00   0.11013E+01
   0.61101E+01   0.63520E+00   0.11013E+01
   0.61101E+01   0.63545E+00   0.11014E+01
   0.61101E+01   0.63571E+00   0.11014E+01
   0.61101E+01   0.63596E+00   0.11014E+01
   0.61101E+01   0.63621E+00   0.11014E+01
   0.61101E+01   0.63647E+00   0.11014E+01
   0.61101E+01   0.63672E+00   0.11013E+01
   0.61101E+01   0.63698E+00   0.11014E+01
   0.61101E+01   0.63723E+00   0.11014E+01
   0.61101E+01   0.63749E+00   0.11014E+01
   0.61101E+01   0.63774E+00   0.11013E+01
   0.61101E+01   0.63800E+00   0.11014E+01
   0.61101E+01   0.63825E+00   0.11014E+01
   0.61101E+01   0.63851E+00   0.11014E+01
   0.61101E+01   0.63876E+00   0.11014E+01
   0.61101E+01   0.63902E+00   0.11014E+01
   0.61101E+01   0.63927E+00   0.11014E+01
   0.61101E+01   0.63953E+00   0.11014E+01
   0.61101E+01   0.63978E+00   0.11014E+01
   0.61101E+01   0.64004E+00   0.11014E+01
   0.61101E+01   0.64029E+00   0.11014E+01
   0.61101E+01   0.64055E+00   0.11017E+01
   0.61101E+01   0.64081E+00   0.11015E+01
   0.61101E+01   0.64106E+00   0.11014E+01
   0.61101E+01   0.64132E+00   0.11018E+01
   0.61101E+01   0.64157E+00   0.11014E+01
   0.61101E+01   0.64183E+00   0.11014E+01
   0.61101E+01   0.64209E+00   0.11014E+01
   0.61101E+01   0.64234E+00   0.11014E+01
   0.61101E+01   0.64260E+00   0.11014E+01
   0.61101E+01   0.64286E+00   0.11015E+01
   0.61101E+01   0.64311E+00   0.11014E+01
   0.61101E+01   0.64337E+00   0.11016E+01
   0.61101E+01   0.64363E+00   0.11019E+01
   0.61101E+01   0.64389E+00   0.11015E+01
   0.61101E+01   0.64414E+00   0.11019E+01
   0.61201E+01   0.64440E+00   0.11021E+01
   0.61101E+01   0.64466E+00   0.11017E+01
   0.61101E+01   0.64492E+00   0.11018E+01
   0.61201E+01   0.64517E+00   0.11019E+01
   0.61201E+01   0.64543E+00   0.11019E+01
   0.61201E+01   0.64569E+00   0.11021E+01
   0.61101E+01   0.64595E+00   0.11018E+01
   0.61201E+01   0.64620E+00   0.11017E+01
   0.61201E+01   0.64646E+00   0.11019E+01
   0.61201E+01   0.64672E+00   0.11019E+01
   0.61201E+01   0.64698E+00   0.11022E+01
   0.61201E+01   0.64724E+00   0.11022E+01
   0.61201E+01   0.64750E+00   0.11022E+01
   0.61201E+01   0.64776E+00   0.11022E+01
   0.61201E+01   0.64801E+00   0.11022E+01
   0.61201E+01   0.64827E+00   0.11021E+01
   0.61201E+01   0.64853E+00   0.11023E+01
   0.61201E+01   0.64879E+00   0.11025E+01
   0.61201E+01   0.64905E+00   0.11025E+01
   0.61201E+01   0.64931E+00   0.11025E+01
   0.61201E+01   0.64957E+00   0.11025E+01
   0.61201E+01   0.64983E+00   0.11026E+01
   0.61201E+01   0.65009E+00   0.11026E+01
   0.61201E+01   0.65035E+00   0.11027E+01
   0.61201E+01   0.65061E+00   0.11027E+01
   0.61201E+01   0.65087E+00   0.11027E+01
   0.61201E+01   0.65113E+00   0.11027E+01
   0.61201E+01   0.65139E+00   0.11027E+01
   0.61201E+01   0.65165E+00   0.11027E+01
   0.61201E+01   0.65191E+00   0.11027E+01
   0.61201E+01   0.65217E+00   0.11027E+01
   0.61201E+01   0.65243E+00   0.11027E+01
   0.61201E+01   0.65269E+00   0.11027E+01
   0.61201E+01   0.65295E+00   0.11027E+01
   0.61201E+01   0.65321E+00   0.11027E+01
   0.61201E+01   0.65347E+00   0.11027E+01
   0.61201E+01   0.65373E+00   0.11027E+01
   0.61201E+01   0.65400E+00   0.11028E+01
   0.61201E+01   0.65426E+00   0.11027E+01
   0.61201E+01   0.65452E+00   0.11027E+01
   0.61201E+01   0.65478E+00   0.11027E+01
   0.61201E+01   0.65504E+00   0.11028E+01
   0.61201E+01   0.65530E+00   0.11028E+01
   0.61201E+01   0.65557E+00   0.11028E+01
   0.61201E+01   0.65583E+00   0.11028E+01
   0.61201E+01   0.65609E+00   0.11028E+01
   0.61201E+01   0.65635E+00   0.11028E+01
   0.61201E+01   0.65661E+00   0.11031E+01
   0.61201E+01   0.65688E+00   0.11028E+01
   0.61201E+01   0.65714E+00   0.11029E+01
   0.61201E+01   0.65740E+00   0.11030E+01
   0.61201E+01   0.65766E+00   0.11028E+01
   0.61201E+01   0.65793E+00   0.11030E+01
   0.61201E+01   0.65819E+00   0.11029E+01
   0.61201E+01   0.65845E+00   0.11031E+01
   0.61201E+01   0.65872E+00   0.11029E+01
   0.61201E+01   0.65898E+00   0.11029E+01
   0.61201E+01   0.65924E+00   0.11030E+01
   0.61201E+01   0.65951E+00   0.11033E+01
   0.61201E+01   0.65977E+00   0.11035E+01
   0.61201E+01   0.66003E+00   0.11030E+01
   0.61201E+01   0.66030E+00   0.11033E+01
   0.61201E+01   0.66056E+00   0.11030E+01
   0.61201E+01   0.66082E+00   0.11030E+01
   0.61201E+01   0.66109E+00   0.11030E+01
   0.61201E+01   0.66135E+00   0.11030E+01
   0.61201E+01   0.66162E+00   0.11030E+01
   0.61201E+01   0.66188E+00   0.11031E+01
   0.61201E+01   0.66215E+00   0.11031E+01
   0.61201E+01   0.66241E+00   0.11031E+01
   0.61201E+01   0.66267E+00   0.11033E+01
   0.61301E+01   0.66294E+00   0.11035E+01
   0.61301E+01   0.66320E+00   0.11036E+01
   0.61301E+01   0.66347E+00   0.11036E+01
   0.61301E+01   0.66373E+00   0.11036E+01
   0.61301E+01   0.66400E+00   0.11037E+01
   0.61301E+01   0.66426E+00   0.11037E+01
   0.61301E+01   0.66453E+00   0.11037E+01
   0.61301E+01   0.66480E+00   0.11038E+01
   0.61301E+01   0.66506E+00   0.11037E+01
   0.61301E+01   0.66533E+00   0.11037E+01
   0.61301E+01   0.66559E+00   0.11037E+01
   0.61301E+01   0.66586E+00   0.11036E+01
   0.61301E+01   0.66613E+00   0.11036E+01
   0.61301E+01   0.66639E+00   0.11036E+01
   0.61301E+01   0.66666E+00   0.11037E+01
   0.61301E+01   0.66692E+00   0.11037E+01
   0.61301E+01   0.66719E+00   0.11038E+01
   0.61301E+01   0.66746E+00   0.11039E+01
   0.61301E+01   0.66772E+00   0.11039E+01
   0.61301E+01   0.66799E+00   0.11040E+01
   0.61301E+01   0.66826E+00   0.11039E+01
   0.61301E+01   0.66852E+00   0.11039E+01
   0.61301E+01   0.66879E+00   0.11038E+01
   0.61301E+01   0.66906E+00   0.11037E+01
   0.61301E+01   0.66933E+00   0.11039E+01
   0.61301E+01   0.66959E+00   0.11038E+01
   0.61301E+01   0.66986E+00   0.11042E+01
   0.61301E+01   0.67013E+00   0.11040E+01
   0.61301E+01   0.67040E+00   0.11038E+01
   0.61301E+01   0.67066E+00   0.11038E+01
   0.61301E+01   0.67093E+00   0.11039E+01
   0.61301E+01   0.67120E+00   0.11042E+01
   0.61301E+01   0.67147E+00   0.11043E+01
   0.61301E+01   0.67174E+00   0.11045E+01
   0.61301E+01   0.67201E+00   0.11045E+01
   0.61301E+01   0.67227E+00   0.11045E+01
   0.61301E+01   0.67254E+00   0.11044E+01
   0.61301E+01   0.67281E+00   0.11046E+01
   0.61301E+01   0.67308E+00   0.11045E+01
   0.61301E+01   0.67335E+00   0.11045E+01
   0.61301E+01   0.67362E+00   0.11043E+01
   0.61301E+01   0.67389E+00   0.11046E+01
   0.61301E+01   0.67416E+00   0.11044E+01
   0.61301E+01   0.67443E+00   0.11044E+01
   0.61301E+01   0.67470E+00   0.11046E+01
   0.61301E+01   0.67496E+00   0.11046E+01
   0.61301E+01   0.67523E+00   0.11046E+01
   0.61301E+01   0.67550E+00   0.11046E+01
   0.61301E+01   0.67577E+00   0.11046E+01
   0.61301E+01   0.67604E+00   0.11046E+01
   0.61301E+01   0.67631E+00   0.11046E+01
   0.61301E+01   0.67658E+00   0.11046E+01
   0.61301E+01   0.67685E+00   0.11046E+01
   0.61301E+01   0.67713E+00   0.11047E+01
   0.61301E+01   0.67740E+00   0.11047E+01
   0.61301E+01   0.67767E+00   0.11046E+01
   0.61301E+01   0.67794E+00   0.11046E+01
   0.61301E+01   0.67821E+00   0.11046E+01
   0.61301E+01   0.67848E+00   0.11046E+01
   0.61301E+01   0.67875E+00   0.11047E+01
   0.61301E+01   0.67902E+00   0.11047E+01
   0.61301E+01   0.67929E+00   0.11049E+01
   0.61301E+01   0.67956E+00   0.11048E+01
   0.61301E+01   0.67984E+00   0.11048E+01
   0.61301E+01   0.68011E+00   0.11049E+01
   0.61301E+01   0.68038E+00   0.11046E+01
   0.61301E+01   0.68065E+00   0.11047E+01
   0.61301E+01   0.68092E+00   0.11047E+01
   0.61301E+01   0.68119E+00   0.11048E+01
   0.61301E+01   0.68147E+00   0.11047E+01
   0.61301E+01   0.68174E+00   0.11050E+01
   0.61301E+01   0.68201E+00   0.11050E+01
   0.61301E+01   0.68228E+00   0.11048E+01
   0.61301E+01   0.68256E+00   0.11048E+01
   0.61301E+01   0.68283E+00   0.11051E+01
   0.61301E+01   0.68310E+00   0.11052E+01
   0.61301E+01   0.68338E+00   0.11050E+01
   0.61301E+01   0.68365E+00   0.11052E+01
   0.61301E+01   0.68392E+00   0.11051E+01
   0.61301E+01   0.68419E+00   0.11051E+01
   0.61301E+01   0.68447E+00   0.11053E+01
   0.61301E+01   0.68474E+00   0.11053E+01
   0.61301E+01   0.68502E+00   0.11054E+01
   0.61301E+01   0.68529E+00   0.11053E+01
   0.61301E+01   0.68556E+00   0.11056E+01
   0.61301E+01   0.68584E+00   0.11056E+01
   0.61301E+01   0.68611E+00   0.11056E+01
   0.61301E+01   0.68639E+00   0.11056E+01
   0.61301E+01   0.68666E+00   0.11056E+01
   0.61301E+01   0.68693E+00   0.11056E+01
   0.61301E+01   0.68721E+00   0.11057E+01
   0.61301E+01   0.68748E+00   0.11056E+01
   0.61301E+01   0.68776E+00   0.11057E+01
   0.61301E+01   0.68803E+00   0.11058E+01
   0.61301E+01   0.68831E+00   0.11058E+01
   0.61301E+01   0.68858E+00   0.11058E+01
   0.61301E+01   0.68886E+00   0.11058E+01
   0.61301E+01   0.68913E+00   0.11057E+01
   0.61301E+01   0.68941E+00   0.11058E+01
   0.61401E+01   0.68968E+00   0.11059E+01
   0.61401E+01   0.68996E+00   0.11060E+01
   0.61301E+01   0.69023E+00   0.11060E+01
   0.61301E+01   0.69051E+00   0.11060E+01
   0.61301E+01   0.69079E+00   0.11060E+01
   0.61401E+01   0.69106E+00   0.11060E+01
   0.61401E+01   0.69134E+00   0.11058E+01
   0.61401E+01   0.69161E+00   0.11060E+01
   0.61401E+01   0.69189E+00   0.11058E+01
   0.61401E+01   0.69217E+00   0.11058E+01
   0.61401E+01   0.69244E+00   0.11058E+01
   0.61401E+01   0.69272E+00   0.11059E+01
   0.61401E+01   0.69300E+00   0.11059E+01
   0.61401E+01   0.69327E+00   0.11059E+01
   0.61401E+01   0.69355E+00   0.11060E+01
   0.61401E+01   0.69383E+00   0.11061E+01
   0.61401E+01   0.69411E+00   0.11061E+01
   0.61401E+01   0.69438E+00   0.11062E+01
   0.61401E+01   0.69466E+00   0.11062E+01
   0.61401E+01   0.69494E+00   0.11062E+01
   0.61401E+01   0.69522E+00   0.11062E+01
   0.61401E+01   0.69549E+00   0.11062E+01
   0.61401E+01   0.69577E+00   0.11063E+01
   0.61401E+01   0.69605E+00   0.11063E+01
   0.61401E+01   0.69633E+00   0.11063E+01
   0.61401E+01   0.69661E+00   0.11063E+01
   0.61401E+01   0.69688E+00   0.11063E+01
   0.61401E+01   0.69716E+00   0.11063E+01
   0.61401E+01   0.69744E+00   0.11064E+01
   0.61401E+01   0.69772E+00   0.11063E+01
   0.61401E+01   0.69800E+00   0.11063E+01
   0.61401E+01   0.69828E+00   0.11063E+01
   0.61401E+01   0.69856E+00   0.11065E+01
   0.61401E+01   0.69884E+00   0.11065E+01
   0.61401E+01   0.69911E+00   0.11065E+01
   0.61401E+01   0.69939E+00   0.11067E+01
   0.61401E+01   0.69967E+00   0.11066E+01
   0.61401E+01   0.69995E+00   0.11067E+01
   0.61401E+01   0.70023E+00   0.11069E+01
   0.61401E+01   0.70051E+00   0.11070E+01
   0.61401E+01   0.70079E+00   0.11070E+01
   0.61401E+01   0.70107E+00   0.11069E+01
   0.61401E+01   0.70135E+00   0.11068E+01
   0.61401E+01   0.70163E+00   0.11068E+01
   0.61401E+01   0.70191E+00   0.11070E+01
   0.61401E+01   0.70219E+00   0.11070E+01
   0.61401E+01   0.70247E+00   0.11069E+01
   0.61401E+01   0.70276E+00   0.11070E+01
   0.61401E+01   0.70304E+00   0.11070E+01
   0.61401E+01   0.70332E+00   0.11071E+01
   0.61401E+01   0.70360E+00   0.11071E+01
   0.61401E+01   0.70388E+00   0.11070E+01
   0.61401E+01   0.70416E+00   0.11071E+01
   0.61401E+01   0.70444E+00   0.11071E+01
   0.61401E+01   0.70472E+00   0.11073E+01
   0.61501E+01   0.70500E+00   0.11076E+01
   0.61401E+01   0.70529E+00   0.11075E+01
   0.61501E+01   0.70557E+00   0.11076E+01
   0.61501E+01   0.70585E+00   0.11076E+01
   0.61501E+01   0.70613E+00   0.11076E+01
   0.61501E+01   0.70641E+00   0.11077E+01
   0.61501E+01   0.70670E+00   0.11077E+01
   0.61501E+01   0.70698E+00   0.11077E+01
   0.61501E+01   0.70726E+00   0.11077E+01
   0.61501E+01   0.70754E+00   0.11077E+01
   0.61501E+01   0.70783E+00   0.11077E+01
   0.61501E+01   0.70811E+00   0.11078E+01
   0.61501E+01   0.70839E+00   0.11078E+01
   0.61501E+01   0.70868E+00   0.11078E+01
   0.61501E+01   0.70896E+00   0.11078E+01
   0.61501E+01   0.70924E+00   0.11078E+01
   0.61501E+01   0.70953E+00   0.11078E+01
   0.61501E+01   0.70981E+00   0.11079E+01
   0.61501E+01   0.71009E+00   0.11078E+01
   0.61501E+01   0.71038E+00   0.11078E+01
   0.61501E+01   0.71066E+00   0.11078E+01
   0.61501E+01   0.71094E+00   0.11078E+01
   0.61501E+01   0.71123E+00   0.11078E+01
   0.61501E+01   0.71151E+00   0.11078E+01
   0.61501E+01   0.71180E+00   0.11078E+01
   0.61501E+01   0.71208E+00   0.11079E+01
   0.61501E+01   0.71237E+00   0.11078E+01
   0.61501E+01   0.71265E+00   0.11078E+01
   0.61501E+01   0.71293E+00   0.11078E+01
   0.61501E+01   0.71322E+00   0.11078E+01
   0.61501E+01   0.71350E+00   0.11079E+01
   0.61501E+01   0.71379E+00   0.11079E+01
   0.61501E+01   0.71408E+00   0.11078E+01
   0.61501E+01   0.71436E+00   0.11078E+01
   0.61501E+01   0.71465E+00   0.11079E+01
   0.61501E+01   0.71493E+00   0.11079E+01
   0.61501E+01   0.71522E+00   0.11078E+01
   0.61501E+01   0.71550E+00   0.11079E+01
   0.61401E+01   0.71579E+00   0.11079E+01
   0.61501E+01   0.71607E+00   0.11078E+01
   0.61501E+01   0.71636E+00   0.11078E+01
   0.61501E+01   0.71665E+00   0.11080E+01
   0.61501E+01   0.71693E+00   0.11080E+01
   0.61501E+01   0.71722E+00   0.11080E+01
   0.61501E+01   0.71751E+00   0.11081E+01
   0.61501E+01   0.71779E+00   0.11082E+01
   0.61501E+01   0.71808E+00   0.11081E+01
   0.61501E+01   0.71837E+00   0.11081E+01
   0.61501E+01   0.71865E+00   0.11081E+01
   0.61501E+01   0.71894E+00   0.11080E+01
   0.61501E+01   0.71923E+00   0.11081E+01
   0.61501E+01   0.71952E+00   0.11081E+01
   0.61501E+01   0.71980E+00   0.11081E+01
   0.61501E+01   0.72009E+00   0.11083E+01
   0.61501E+01   0.72038E+00   0.11082E+01
   0.61501E+01   0.72067E+00   0.11086E+01
   0.61501E+01   0.72095E+00   0.11086E+01
   0.61501E+01   0.72124E+00   0.11087E+01
   0.61501E+01   0.72153E+00   0.11087E+01
   0.61501E+01   0.72182E+00   0.11086E+01
   0.61501E+01   0.72211E+00   0.11087E+01
   0.61501E+01   0.72240E+00   0.11087E+01
   0.61501E+01   0.72268E+00   0.11087E+01
   0.61501E+01   0.72297E+00   0.11087E+01
   0.61501E+01   0.72326E+00   0.11087E+01
   0.61501E+01   0.72355E+00   0.11087E+01
   0.61501E+01   0.72384E+00   0.11087E+01
   0.61501E+01   0.72413E+00   0.11088E+01
   0.61501E+01   0.72442E+00   0.11088E+01
   0.61501E+01   0.72471E+00   0.11088E+01
   0.61501E+01   0.72500E+00   0.11089E+01
   0.61501E+01   0.72529E+00   0.11089E+01
   0.61501E+01   0.72558E+00   0.11090E+01
   0.61501E+01   0.72587E+00   0.11090E+01
   0.61501E+01   0.72616E+00   0.11091E+01
   0.61501E+01   0.72645E+00   0.11093E+01
   0.61501E+01   0.72674E+00   0.11088E+01
   0.61501E+01   0.72703E+00   0.11092E+01
   0.61501E+01   0.72732E+00   0.11092E+01
   0.61501E+01   0.72761E+00   0.11093E+01
   0.61501E+01   0.72790E+00   0.11094E+01
   0.61501E+01   0.72819E+00   0.11094E+01
   0.61501E+01   0.72848E+00   0.11094E+01
   0.61501E+01   0.72877E+00   0.11094E+01
   0.61501E+01   0.72906E+00   0.11094E+01
   0.61501E+01   0.72936E+00   0.11094E+01
   0.61501E+01   0.72965E+00   0.11094E+01
   0.61501E+01   0.72994E+00   0.11094E+01
   0.61501E+01   0.73023E+00   0.11094E+01
   0.61501E+01   0.73052E+00   0.11094E+01
   0.61501E+01   0.73081E+00   0.11094E+01
   0.61501E+01   0.73111E+00   0.11095E+01
   0.61501E+01   0.73140E+00   0.11095E+01
   0.61501E+01   0.73169E+00   0.11095E+01
   0.61501E+01   0.73198E+00   0.11095E+01
   0.61501E+01   0.73227E+00   0.11097E+01
   0.61501E+01   0.73257E+00   0.11097E+01
   0.61501E+01   0.73286E+00   0.11097E+01
   0.61501E+01   0.73315E+00   0.11098E+01
   0.61501E+01   0.73345E+00   0.11098E+01
   0.61501E+01   0.73374E+00   0.11098E+01
   0.61501E+01   0.73403E+00   0.11099E+01
   0.61501E+01   0.73433E+00   0.11099E+01
   0.61501E+01   0.73462E+00   0.11100E+01
   0.61501E+01   0.73491E+00   0.11100E+01
   0.61501E+01   0.73521E+00   0.11100E+01
   0.61501E+01   0.73550E+00   0.11099E+01
   0.61501E+01   0.73579E+00   0.11100E+01
   0.61501E+01   0.73609E+00   0.11099E+01
   0.61501E+01   0.73638E+00   0.11101E+01
   0.61501E+01   0.73668E+00   0.11101E+01
   0.61501E+01   0.73697E+00   0.11100E+01
   0.61601E+01   0.73726E+00   0.11102E+01
   0.61601E+01   0.73756E+00   0.11102E+01
   0.61601E+01   0.73785E+00   0.11103E+01
   0.61601E+01   0.73815E+00   0.11103E+01
   0.61601E+01   0.73844E+00   0.11103E+01
   0.61601E+01   0.73874E+00   0.11103E+01
   0.61601E+01   0.73903E+00   0.11104E+01
   0.61601E+01   0.73933E+00   0.11104E+01
   0.61601E+01   0.73962E+00   0.11105E+01
   0.61601E+01   0.73992E+00   0.11105E+01
   0.61601E+01   0.74022E+00   0.11107E+01
   0.61601E+01   0.74051E+00   0.11106E+01
   0.61601E+01   0.74081E+00   0.11107E+01
   0.61601E+01   0.74110E+00   0.11107E+01
   0.61601E+01   0.74140E+00   0.11108E+01
   0.61601E+01   0.74170E+00   0.11108E+01
   0.61601E+01   0.74199E+00   0.11108E+01
   0.61601E+01   0.74229E+00   0.11108E+01
   0.61601E+01   0.74259E+00   0.11108E+01
   0.61601E+01   0.74288E+00   0.11108E+01
   0.61601E+01   0.74318E+00   0.11109E+01
   0.61601E+01   0.74348E+00   0.11108E+01
   0.61601E+01   0.74377E+00   0.11109E+01
   0.61601E+01   0.74407E+00   0.11109E+01
   0.61601E+01   0.74437E+00   0.11109E+01
   0.61601E+01   0.74466E+00   0.11110E+01
   0.61601E+01   0.74496E+00   0.11110E+01
   0.61601E+01   0.74526E+00   0.11110E+01
   0.61601E+01   0.74556E+00   0.11111E+01
   0.61601E+01   0.74586E+00   0.11111E+01
   0.61601E+01   0.74615E+00   0.11111E+01
   0.61601E+01   0.74645E+00   0.11111E+01
   0.61601E+01   0.74675E+00   0.11113E+01
   0.61601E+01   0.74705E+00   0.11113E+01
   0.61601E+01   0.74735E+00   0.11113E+01
   0.61601E+01   0.74765E+00   0.11113E+01
   0.61601E+01   0.74794E+00   0.11113E+01
   0.61601E+01   0.74824E+00   0.11113E+01
   0.61601E+01   0.74854E+00   0.11113E+01
   0.61601E+01   0.74884E+00   0.11113E+01
   0.61601E+01   0.74914E+00   0.11113E+01
   0.61601E+01   0.74944E+00   0.11113E+01
   0.61601E+01   0.74974E+00   0.11114E+01
   0.61601E+01   0.75004E+00   0.11114E+01
   0.61601E+01   0.75034E+00   0.11113E+01
   0.61601E+01   0.75064E+00   0.11113E+01
   0.61601E+01   0.75094E+00   0.11117E+01
   0.61601E+01   0.75124E+00   0.11118E+01
   0.61601E+01   0.75154E+00   0.11118E+01
   0.61601E+01   0.75184E+00   0.11118E+01
   0.61601E+01   0.75214E+00   0.11118E+01
   0.61601E+01   0.75244E+00   0.11118E+01
   0.61601E+01   0.75274E+00   0.11118E+01
   0.61601E+01   0.75304E+00   0.11119E+01
   0.61601E+01   0.75334E+00   0.11119E+01
   0.61601E+01   0.75364E+00   0.11119E+01
   0.61601E+01   0.75394E+00   0.11119E+01
   0.61601E+01   0.75425E+00   0.11119E+01
   0.61601E+01   0.75455E+00   0.11118E+01
   0.61601E+01   0.75485E+00   0.11119E+01
   0.61601E+01   0.75515E+00   0.11120E+01
   0.61601E+01   0.75545E+00   0.11120E+01
   0.61601E+01   0.75575E+00   0.11120E+01
   0.61601E+01   0.75606E+00   0.11121E+01
   0.61601E+01   0.75636E+00   0.11122E+01
   0.61601E+01   0.75666E+00   0.11124E+01
   0.61601E+01   0.75696E+00   0.11122E+01
   0.61601E+01   0.75726E+00   0.11123E+01
   0.61601E+01   0.75757E+00   0.11122E+01
   0.61601E+01   0.75787E+00   0.11124E+01
   0.61601E+01   0.75817E+00   0.11123E+01
   0.61601E+01   0.75848E+00   0.11123E+01
   0.61601E+01   0.75878E+00   0.11124E+01
   0.61601E+01   0.75908E+00   0.11124E+01
   0.61601E+01   0.75939E+00   0.11124E+01
   0.61601E+01   0.75969E+00   0.11124E+01
   0.61601E+01   0.75999E+00   0.11124E+01
   0.61601E+01   0.76030E+00   0.11125E+01
   0.61601E+01   0.76060E+00   0.11126E+01
   0.61601E+01   0.76090E+00   0.11125E+01
   0.61601E+01   0.76121E+00   0.11126E+01
   0.61601E+01   0.76151E+00   0.11126E+01
   0.61601E+01   0.76182E+00   0.11126E+01
   0.61601E+01   0.76212E+00   0.11126E+01
   0.61601E+01   0.76242E+00   0.11127E+01
   0.61601E+01   0.76273E+00   0.11126E+01
   0.61601E+01   0.76303E+00   0.11127E+01
   0.61601E+01   0.76334E+00   0.11126E+01
   0.61601E+01   0.76364E+00   0.11126E+01
   0.61601E+01   0.76395E+00   0.11127E+01
   0.61601E+01   0.76425E+00   0.11127E+01
   0.61601E+01   0.76456E+00   0.11127E+01
   0.61601E+01   0.76487E+00   0.11127E+01
   0.61601E+01   0.76517E+00   0.11127E+01
   0.61601E+01   0.76548E+00   0.11127E+01
   0.61601E+01   0.76578E+00   0.11127E+01
   0.61601E+01   0.76609E+00   0.11127E+01
   0.61601E+01   0.76639E+00   0.11127E+01
   0.61701E+01   0.76670E+00   0.11127E+01
   0.61701E+01   0.76701E+00   0.11128E+01
   0.61601E+01   0.76731E+00   0.11128E+01
   0.61601E+01   0.76762E+00   0.11128E+01
   0.61701E+01   0.76793E+00   0.11128E+01
   0.61701E+01   0.76823E+00   0.11128E+01
   0.61701E+01   0.76854E+00   0.11128E+01
   0.61601E+01   0.76885E+00   0.11128E+01
   0.61701E+01   0.76916E+00   0.11129E+01
   0.61701E+01   0.76946E+00   0.11130E+01
   0.61701E+01   0.76977E+00   0.11130E+01
   0.61701E+01   0.77008E+00   0.11130E+01
   0.61701E+01   0.77039E+00   0.11131E+01
   0.61701E+01   0.77069E+00   0.11131E+01
   0.61701E+01   0.77100E+00   0.11131E+01
   0.61701E+01   0.77131E+00   0.11131E+01
   0.61701E+01   0.77162E+00   0.11132E+01
   0.61701E+01   0.77193E+00   0.11134E+01
   0.61701E+01   0.77223E+00   0.11134E+01
   0.61701E+01   0.77254E+00   0.11134E+01
   0.61701E+01   0.77285E+00   0.11134E+01
   0.61701E+01   0.77316E+00   0.11136E+01
   0.61701E+01   0.77347E+00   0.11134E+01
   0.61701E+01   0.77378E+00   0.11136E+01
   0.61701E+01   0.77409E+00   0.11137E+01
   0.61701E+01   0.77440E+00   0.11136E+01
   0.61701E+01   0.77471E+00   0.11137E+01
   0.61701E+01   0.77502E+00   0.11136E+01
   0.61701E+01   0.77532E+00   0.11137E+01
   0.61701E+01   0.77563E+00   0.11135E+01
   0.61701E+01   0.77594E+00   0.11138E+01
   0.61701E+01   0.77625E+00   0.11137E+01
   0.61701E+01   0.77656E+00   0.11137E+01
   0.61701E+01   0.77688E+00   0.11137E+01
   0.61701E+01   0.77719E+00   0.11137E+01
   0.61701E+01   0.77750E+00   0.11138E+01
   0.61701E+01   0.77781E+00   0.11139E+01
   0.61701E+01   0.77812E+00   0.11138E+01
   0.61701E+01   0.77843E+00   0.11138E+01
   0.61701E+01   0.77874E+00   0.11139E+01
   0.61701E+01   0.77905E+00   0.11139E+01
   0.61701E+01   0.77936E+00   0.11139E+01
   0.61701E+01   0.77967E+00   0.11139E+01
   0.61701E+01   0.77998E+00   0.11140E+01
   0.61701E+01   0.78030E+00   0.11140E+01
   0.61701E+01   0.78061E+00   0.11140E+01
   0.61701E+01   0.78092E+00   0.11141E+01
   0.61701E+01   0.78123E+00   0.11141E+01
   0.61701E+01   0.78154E+00   0.11143E+01
   0.61701E+01   0.78186E+00   0.11143E+01
   0.61701E+01   0.78217E+00   0.11144E+01
   0.61701E+01   0.78248E+00   0.11144E+01
   0.61701E+01   0.78279E+00   0.11144E+01
   0.61701E+01   0.78311E+00   0.11145E+01
   0.61701E+01   0.78342E+00   0.11145E+01
   0.61701E+01   0.78373E+00   0.11145E+01
   0.61701E+01   0.78405E+00   0.11145E+01
   0.61701E+01   0.78436E+00   0.11145E+01
   0.61701E+01   0.78467E+00   0.11144E+01
   0.61801E+01   0.78499E+00   0.11146E+01
   0.61701E+01   0.78530E+00   0.11146E+01
   0.61701E+01   0.78561E+00   0.11146E+01
   0.61801E+01   0.78593E+00   0.11146E+01
   0.61801E+01   0.78624E+00   0.11147E+01
   0.61801E+01   0.78656E+00   0.11147E+01
   0.61801E+01   0.78687E+00   0.11147E+01
   0.61801E+01   0.78718E+00   0.11147E+01
   0.61801E+01   0.78750E+00   0.11147E+01
   0.61801E+01   0.78781E+00   0.11147E+01
   0.61801E+01   0.78813E+00   0.11147E+01
   0.61801E+01   0.78844E+00   0.11147E+01
   0.61801E+01   0.78876E+00   0.11147E+01
   0.61801E+01   0.78907E+00   0.11148E+01
   0.61801E+01   0.78939E+00   0.11148E+01
   0.61801E+01   0.78970E+00   0.11148E+01
   0.61801E+01   0.79002E+00   0.11149E+01
   0.61801E+01   0.79034E+00   0.11148E+01
   0.61801E+01   0.79065E+00   0.11147E+01
   0.61801E+01   0.79097E+00   0.11148E+01
   0.61801E+01   0.79128E+00   0.11148E+01
   0.61801E+01   0.79160E+00   0.11148E+01
   0.61801E+01   0.79192E+00   0.11148E+01
   0.61801E+01   0.79223E+00   0.11148E+01
   0.61801E+01   0.79255E+00   0.11149E+01
   0.61801E+01   0.79287E+00   0.11149E+01
   0.61801E+01   0.79318E+00   0.11149E+01
   0.61801E+01   0.79350E+00   0.11149E+01
   0.61801E+01   0.79382E+00   0.11149E+01
   0.61801E+01   0.79413E+00   0.11149E+01
   0.61801E+01   0.79445E+00   0.11149E+01
   0.61801E+01   0.79477E+00   0.11149E+01
   0.61801E+01   0.79509E+00   0.11149E+01
   0.61801E+01   0.79540E+00   0.11149E+01
   0.61801E+01   0.79572E+00   0.11149E+01
   0.61801E+01   0.79604E+00   0.11149E+01
   0.61801E+01   0.79636E+00   0.11151E+01
   0.61801E+01   0.79668E+00   0.11151E+01
   0.61801E+01   0.79699E+00   0.11152E+01
   0.61801E+01   0.79731E+00   0.11150E+01
   0.61801E+01   0.79763E+00   0.11150E+01
   0.61801E+01   0.79795E+00   0.11151E+01
   0.61801E+01   0.79827E+00   0.11152E+01
   0.61801E+01   0.79859E+00   0.11152E+01
   0.61801E+01   0.79891E+00   0.11152E+01
   0.61801E+01   0.79923E+00   0.11152E+01
   0.61801E+01   0.79954E+00   0.11152E+01
   0.61801E+01   0.79986E+00   0.11154E+01
   0.61801E+01   0.80018E+00   0.11154E+01
   0.61801E+01   0.80050E+00   0.11154E+01
   0.61801E+01   0.80082E+00   0.11153E+01
   0.61801E+01   0.80114E+00   0.11154E+01
   0.61801E+01   0.80146E+00   0.11158E+01
   0.61801E+01   0.80178E+00   0.11156E+01
   0.61801E+01   0.80210E+00   0.11157E+01
   0.61801E+01   0.80242E+00   0.11159E+01
   0.61801E+01   0.80275E+00   0.11159E+01
   0.61801E+01   0.80307E+00   0.11159E+01
   0.61801E+01   0.80339E+00   0.11159E+01
   0.61801E+01   0.80371E+00   0.11159E+01
   0.61801E+01   0.80403E+00   0.11159E+01
   0.61801E+01   0.80435E+00   0.11160E+01
   0.61801E+01   0.80467E+00   0.11159E+01
   0.61801E+01   0.80499E+00   0.11161E+01
   0.61801E+01   0.80532E+00   0.11161E+01
   0.61801E+01   0.80564E+00   0.11161E+01
   0.61801E+01   0.80596E+00   0.11161E+01
   0.61801E+01   0.80628E+00   0.11161E+01
   0.61801E+01   0.80660E+00   0.11161E+01
   0.61801E+01   0.80693E+00   0.11161E+01
   0.61801E+01   0.80725E+00   0.11162E+01
   0.61801E+01   0.80757E+00   0.11162E+01
   0.61801E+01   0.80789E+00   0.11163E+01
   0.61801E+01   0.80822E+00   0.11163E+01
   0.61801E+01   0.80854E+00   0.11162E+01
   0.61801E+01   0.80886E+00   0.11164E+01
   0.61801E+01   0.80918E+00   0.11164E+01
   0.61801E+01   0.80951E+00   0.11164E+01
   0.61801E+01   0.80983E+00   0.11165E+01
   0.61801E+01   0.81016E+00   0.11165E+01
   0.61801E+01   0.81048E+00   0.11165E+01
   0.61801E+01   0.81080E+00   0.11166E+01
   0.61801E+01   0.81113E+00   0.11167E+01
   0.61801E+01   0.81145E+00   0.11167E+01
   0.61801E+01   0.81178E+00   0.11168E+01
   0.61801E+01   0.81210E+00   0.11167E+01
   0.61801E+01   0.81242E+00   0.11168E+01
   0.61801E+01   0.81275E+00   0.11168E+01
   0.61801E+01   0.81307E+00   0.11167E+01
   0.61801E+01   0.81340E+00   0.11167E+01
   0.61801E+01   0.81372E+00   0.11167E+01
   0.61801E+01   0.81405E+00   0.11167E+01
   0.61801E+01   0.81437E+00   0.11168E+01
   0.61801E+01   0.81470E+00   0.11167E+01
   0.61801E+01   0.81502E+00   0.11168E+01
   0.61801E+01   0.81535E+00   0.11170E+01
   0.61801E+01   0.81568E+00   0.11170E+01
   0.61801E+01   0.81600E+00   0.11170E+01
   0.61801E+01   0.81633E+00   0.11169E+01
   0.61801E+01   0.81665E+00   0.11170E+01
   0.61801E+01   0.81698E+00   0.11171E+01
   0.61801E+01   0.81731E+00   0.11171E+01
   0.61801E+01   0.81763E+00   0.11171E+01
   0.61801E+01   0.81796E+00   0.11171E+01
   0.61801E+01   0.81829E+00   0.11170E+01
   0.61801E+01   0.81861E+00   0.11170E+01
   0.61801E+01   0.81894E+00   0.11169E+01
   0.61801E+01   0.81927E+00   0.11171E+01
   0.61801E+01   0.81960E+00   0.11170E+01
   0.61801E+01   0.81992E+00   0.11172E+01
   0.61801E+01   0.82025E+00   0.11171E+01
   0.61801E+01   0.82058E+00   0.11172E+01
   0.61801E+01   0.82091E+00   0.11172E+01
   0.61801E+01   0.82123E+00   0.11172E+01
   0.61801E+01   0.82156E+00   0.11172E+01
   0.61801E+01   0.82189E+00   0.11173E+01
   0.61801E+01   0.82222E+00   0.11172E+01
   0.61801E+01   0.82255E+00   0.11172E+01
   0.61801E+01   0.82288E+00   0.11172E+01
   0.61801E+01   0.82321E+00   0.11173E+01
   0.61801E+01   0.82353E+00   0.11173E+01
   0.61801E+01   0.82386E+00   0.11172E+01
   0.61901E+01   0.82419E+00   0.11174E+01
   0.61901E+01   0.82452E+00   0.11174E+01
   0.61901E+01   0.82485E+00   0.11175E+01
   0.61901E+01   0.82518E+00   0.11175E+01
   0.61901E+01   0.82551E+00   0.11173E+01
   0.61801E+01   0.82584E+00   0.11172E+01
   0.61901E+01   0.82617E+00   0.11172E+01
   0.61901E+01   0.82650E+00   0.11173E+01
   0.61901E+01   0.82683E+00   0.11174E+01
   0.61901E+01   0.82716E+00   0.11174E+01
   0.61901E+01   0.82749E+00   0.11177E+01
   0.61901E+01   0.82782E+00   0.11178E+01
   0.61901E+01   0.82815E+00   0.11178E+01
   0.61901E+01   0.82848E+00   0.11178E+01
   0.61901E+01   0.82881E+00   0.11180E+01
   0.61901E+01   0.82915E+00   0.11179E+01
   0.61901E+01   0.82948E+00   0.11179E+01
   0.61901E+01   0.82981E+00   0.11181E+01
   0.61901E+01   0.83014E+00   0.11180E+01
   0.61901E+01   0.83047E+00   0.11181E+01
   0.61901E+01   0.83080E+00   0.11181E+01
   0.61901E+01   0.83114E+00   0.11181E+01
   0.61901E+01   0.83147E+00   0.11181E+01
   0.61901E+01   0.83180E+00   0.11182E+01
   0.61901E+01   0.83213E+00   0.11182E+01
   0.61901E+01   0.83246E+00   0.11181E+01
   0.61901E+01   0.83280E+00   0.11182E+01
   0.61901E+01   0.83313E+00   0.11182E+01
   0.61901E+01   0.83346E+00   0.11182E+01
   0.61901E+01   0.83380E+00   0.11182E+01
   0.61901E+01   0.83413E+00   0.11181E+01
   0.61901E+01   0.83446E+00   0.11182E+01
   0.61901E+01   0.83480E+00   0.11182E+01
   0.61901E+01   0.83513E+00   0.11183E+01
   0.61901E+01   0.83546E+00   0.11185E+01
   0.61901E+01   0.83580E+00   0.11184E+01
   0.61901E+01   0.83613E+00   0.11185E+01
   0.61901E+01   0.83647E+00   0.11185E+01
   0.61901E+01   0.83680E+00   0.11186E+01
   0.61901E+01   0.83713E+00   0.11187E+01
   0.61901E+01   0.83747E+00   0.11185E+01
   0.61901E+01   0.83780E+00   0.11185E+01
   0.61901E+01   0.83814E+00   0.11187E+01
   0.61901E+01   0.83847E+00   0.11187E+01


==> anc/Figure3/1outP0_R_incomp_fermi_down_rc01_huge.dat <==
   0.18510E+00   0.21191E-02   0.42017E-02
   0.27260E+00   0.21197E-02   0.42026E-02
   0.42510E+00   0.21204E-02   0.42051E-02
   0.81010E+00   0.21210E-02   0.42152E-02
   0.36151E+01   0.21216E-02   0.44133E-02
   0.18410E+02   0.21222E-02   0.41822E-01
   0.17608E+02   0.21229E-02   0.91444E-01
   0.17043E+02   0.21235E-02   0.13482E+00
   0.16643E+02   0.21241E-02   0.17420E+00
   0.16340E+02   0.21247E-02   0.21000E+00
   0.16100E+02   0.21254E-02   0.24271E+00
   0.15898E+02   0.21260E-02   0.27322E+00
   0.15725E+02   0.21266E-02   0.30193E+00
   0.15575E+02   0.21273E-02   0.32853E+00
   0.15440E+02   0.21279E-02   0.35376E+00
   0.15320E+02   0.21285E-02   0.37760E+00
   0.15213E+02   0.21292E-02   0.40015E+00
   0.15110E+02   0.21298E-02   0.42189E+00
   0.15018E+02   0.21304E-02   0.44250E+00
   0.14933E+02   0.21310E-02   0.46219E+00
   0.14850E+02   0.21317E-02   0.48113E+00
   0.14775E+02   0.21323E-02   0.49917E+00
   0.14705E+02   0.21329E-02   0.51657E+00
   0.14638E+02   0.21336E-02   0.53322E+00
   0.14575E+02   0.21342E-02   0.54948E+00
   0.14513E+02   0.21348E-02   0.56513E+00
   0.14455E+02   0.21355E-02   0.58011E+00
   0.14400E+02   0.21361E-02   0.59483E+00
   0.14348E+02   0.21367E-02   0.60895E+00
   0.14298E+02   0.21374E-02   0.62273E+00
   0.14248E+02   0.21380E-02   0.63596E+00
   0.14200E+02   0.21386E-02   0.64879E+00
   0.14155E+02   0.21393E-02   0.66135E+00
   0.14110E+02   0.21399E-02   0.67372E+00
   0.14068E+02   0.21405E-02   0.68561E+00
   0.14028E+02   0.21412E-02   0.69714E+00
   0.13988E+02   0.21418E-02   0.70846E+00
   0.13948E+02   0.21424E-02   0.71937E+00
   0.13910E+02   0.21431E-02   0.73022E+00
   0.13875E+02   0.21437E-02   0.74066E+00
   0.13838E+02   0.21443E-02   0.75102E+00
   0.13803E+02   0.21450E-02   0.76103E+00
   0.13770E+02   0.21456E-02   0.77065E+00
   0.13735E+02   0.21462E-02   0.78035E+00
   0.13705E+02   0.21469E-02   0.78974E+00
   0.13673E+02   0.21475E-02   0.79902E+00
   0.13643E+02   0.21481E-02   0.80782E+00
   0.13610E+02   0.21488E-02   0.81664E+00
   0.13583E+02   0.21494E-02   0.82538E+00
   0.13553E+02   0.21500E-02   0.83378E+00
   0.13525E+02   0.21507E-02   0.84211E+00
   0.13498E+02   0.21513E-02   0.85015E+00
   0.13470E+02   0.21520E-02   0.85818E+00
   0.13443E+02   0.21526E-02   0.86605E+00
   0.13418E+02   0.21532E-02   0.87365E+00
   0.13390E+02   0.21539E-02   0.88127E+00
   0.13365E+02   0.21545E-02   0.88868E+00
   0.13340E+02   0.21551E-02   0.89596E+00
   0.13318E+02   0.21558E-02   0.90317E+00
   0.13293E+02   0.21564E-02   0.91016E+00
   0.13270E+02   0.21571E-02   0.91708E+00
   0.13245E+02   0.21577E-02   0.92387E+00
   0.13223E+02   0.21583E-02   0.93052E+00
   0.13200E+02   0.21590E-02   0.93725E+00
   0.13178E+02   0.21596E-02   0.94367E+00
   0.13158E+02   0.21602E-02   0.95007E+00
   0.13135E+02   0.21609E-02   0.95635E+00
   0.13115E+02   0.21615E-02   0.96256E+00
   0.13093E+02   0.21622E-02   0.96866E+00
   0.13073E+02   0.21628E-02   0.97467E+00
   0.13053E+02   0.21634E-02   0.98057E+00
   0.13033E+02   0.21641E-02   0.98641E+00
   0.13013E+02   0.21647E-02   0.99214E+00
   0.12993E+02   0.21654E-02   0.99788E+00
   0.12975E+02   0.21660E-02   0.10034E+01
   0.12955E+02   0.21666E-02   0.10089E+01
   0.12938E+02   0.21673E-02   0.10144E+01
   0.12918E+02   0.21679E-02   0.10197E+01
   0.12900E+02   0.21686E-02   0.10250E+01
   0.12883E+02   0.21692E-02   0.10302E+01
   0.12865E+02   0.21699E-02   0.10354E+01
   0.12848E+02   0.21705E-02   0.10404E+01
   0.12830E+02   0.21711E-02   0.10454E+01
   0.12813E+02   0.21718E-02   0.10504E+01
   0.12795E+02   0.21724E-02   0.10552E+01
   0.12778E+02   0.21731E-02   0.10600E+01
   0.12763E+02   0.21737E-02   0.10648E+01
   0.12745E+02   0.21744E-02   0.10695E+01
   0.12728E+02   0.21750E-02   0.10742E+01
   0.12713E+02   0.21756E-02   0.10788E+01
   0.12698E+02   0.21763E-02   0.10833E+01
   0.12683E+02   0.21769E-02   0.10878E+01
   0.12665E+02   0.21776E-02   0.10921E+01
   0.12650E+02   0.21782E-02   0.10966E+01
   0.12635E+02   0.21789E-02   0.11009E+01
   0.12620E+02   0.21795E-02   0.11051E+01
   0.12605E+02   0.21801E-02   0.11093E+01
   0.12590E+02   0.21808E-02   0.11135E+01
   0.12575E+02   0.21814E-02   0.11177E+01
   0.12560E+02   0.21821E-02   0.11217E+01
   0.12548E+02   0.21827E-02   0.11257E+01
   0.12533E+02   0.21834E-02   0.11297E+01
   0.12518E+02   0.21840E-02   0.11336E+01
   0.12505E+02   0.21847E-02   0.11376E+01
   0.12490E+02   0.21853E-02   0.11414E+01
   0.12478E+02   0.21860E-02   0.11452E+01
   0.12463E+02   0.21866E-02   0.11490E+01
   0.12450E+02   0.21873E-02   0.11527E+01
   0.12435E+02   0.21879E-02   0.11565E+01
   0.12423E+02   0.21886E-02   0.11601E+01
   0.12410E+02   0.21892E-02   0.11637E+01
   0.12398E+02   0.21898E-02   0.11673E+01
   0.12385E+02   0.21905E-02   0.11709E+01
   0.12370E+02   0.21911E-02   0.11743E+01
   0.12358E+02   0.21918E-02   0.11778E+01
   0.12345E+02   0.21924E-02   0.11813E+01
   0.12333E+02   0.21931E-02   0.11847E+01
   0.12320E+02   0.21937E-02   0.11880E+01
   0.12308E+02   0.21944E-02   0.11913E+01
   0.12298E+02   0.21950E-02   0.11947E+01
   0.12285E+02   0.21957E-02   0.11980E+01
   0.12273E+02   0.21963E-02   0.12012E+01
   0.12260E+02   0.21970E-02   0.12044E+01
   0.12250E+02   0.21976E-02   0.12076E+01
   0.12238E+02   0.21983E-02   0.12107E+01
   0.12225E+02   0.21989E-02   0.12138E+01
   0.12215E+02   0.21996E-02   0.12169E+01
   0.12203E+02   0.22002E-02   0.12200E+01
   0.12190E+02   0.22009E-02   0.12231E+01
   0.12180E+02   0.22015E-02   0.12260E+01
   0.12168E+02   0.22022E-02   0.12290E+01
   0.12158E+02   0.22028E-02   0.12320E+01
   0.12148E+02   0.22035E-02   0.12349E+01
   0.12135E+02   0.22041E-02   0.12378E+01
   0.12125E+02   0.22048E-02   0.12406E+01
   0.12115E+02   0.22055E-02   0.12435E+01
   0.12103E+02   0.22061E-02   0.12463E+01
   0.12093E+02   0.22068E-02   0.12491E+01
   0.12083E+02   0.22074E-02   0.12520E+01
   0.12070E+02   0.22081E-02   0.12546E+01
   0.12060E+02   0.22087E-02   0.12573E+01
   0.12050E+02   0.22094E-02   0.12601E+01
   0.12040E+02   0.22100E-02   0.12628E+01
   0.12030E+02   0.22107E-02   0.12654E+01
   0.12020E+02   0.22113E-02   0.12680E+01
   0.12010E+02   0.22120E-02   0.12707E+01
   0.12000E+02   0.22126E-02   0.12732E+01
   0.11990E+02   0.22133E-02   0.12758E+01
   0.11980E+02   0.22140E-02   0.12783E+01
   0.11970E+02   0.22146E-02   0.12808E+01
   0.11960E+02   0.22153E-02   0.12834E+01
   0.11950E+02   0.22159E-02   0.12858E+01
   0.11940E+02   0.22166E-02   0.12883E+01
   0.11930E+02   0.22172E-02   0.12908E+01
   0.11920E+02   0.22179E-02   0.12932E+01
   0.11913E+02   0.22185E-02   0.12956E+01
   0.11903E+02   0.22192E-02   0.12980E+01
   0.11893E+02   0.22199E-02   0.13004E+01
   0.11883E+02   0.22205E-02   0.13027E+01
   0.11875E+02   0.22212E-02   0.13051E+01
   0.11865E+02   0.22218E-02   0.13074E+01
   0.11855E+02   0.22225E-02   0.13096E+01
   0.11848E+02   0.22231E-02   0.13119E+01
   0.11838E+02   0.22238E-02   0.13141E+01
   0.11828E+02   0.22245E-02   0.13164E+01
   0.11820E+02   0.22251E-02   0.13186E+01
   0.11810E+02   0.22258E-02   0.13208E+01
   0.11803E+02   0.22264E-02   0.13230E+01
   0.11793E+02   0.22271E-02   0.13252E+01
   0.11785E+02   0.22277E-02   0.13273E+01
   0.11775E+02   0.22284E-02   0.13295E+01
   0.11768E+02   0.22291E-02   0.13316E+01
   0.11758E+02   0.22297E-02   0.13337E+01
   0.11750E+02   0.22304E-02   0.13358E+01
   0.11740E+02   0.22310E-02   0.13379E+01
   0.11733E+02   0.22317E-02   0.13400E+01
   0.11725E+02   0.22324E-02   0.13420E+01
   0.11715E+02   0.22330E-02   0.13440E+01
   0.11708E+02   0.22337E-02   0.13461E+01
   0.11700E+02   0.22344E-02   0.13480E+01
   0.11690E+02   0.22350E-02   0.13500E+01
   0.11683E+02   0.22357E-02   0.13520E+01
   0.11675E+02   0.22363E-02   0.13540E+01
   0.11665E+02   0.22370E-02   0.13559E+01
   0.11658E+02   0.22377E-02   0.13578E+01
   0.11650E+02   0.22383E-02   0.13598E+01
   0.11643E+02   0.22390E-02   0.13617E+01
   0.11635E+02   0.22396E-02   0.13636E+01
   0.11625E+02   0.22403E-02   0.13654E+01
   0.11618E+02   0.22410E-02   0.13673E+01
   0.11610E+02   0.22416E-02   0.13691E+01
   0.11603E+02   0.22423E-02   0.13710E+01
   0.11595E+02   0.22430E-02   0.13728E+01
   0.11588E+02   0.22436E-02   0.13746E+01
   0.11580E+02   0.22443E-02   0.13764E+01
   0.11573E+02   0.22450E-02   0.13782E+01
   0.11565E+02   0.22456E-02   0.13800E+01
   0.11555E+02   0.22463E-02   0.13818E+01
   0.11550E+02   0.22469E-02   0.13836E+01
   0.11540E+02   0.22476E-02   0.13853E+01
   0.11535E+02   0.22483E-02   0.13870E+01
   0.11528E+02   0.22489E-02   0.13887E+01
   0.11520E+02   0.22496E-02   0.13904E+01
   0.11513E+02   0.22503E-02   0.13921E+01
   0.11505E+02   0.22509E-02   0.13938E+01
   0.11498E+02   0.22516E-02   0.13955E+01
   0.11490E+02   0.22523E-02   0.13972E+01
   0.11483E+02   0.22529E-02   0.13988E+01
   0.11475E+02   0.22536E-02   0.14004E+01
   0.11468E+02   0.22543E-02   0.14021E+01
   0.11460E+02   0.22549E-02   0.14037E+01
   0.11453E+02   0.22556E-02   0.14053E+01
   0.11448E+02   0.22563E-02   0.14069E+01
   0.11440E+02   0.22569E-02   0.14085E+01
   0.11433E+02   0.22576E-02   0.14101E+01
   0.11425E+02   0.22583E-02   0.14117E+01
   0.11418E+02   0.22589E-02   0.14132E+01
   0.11413E+02   0.22596E-02   0.14148E+01
   0.11405E+02   0.22603E-02   0.14163E+01
   0.11398E+02   0.22610E-02   0.14179E+01
   0.11390E+02   0.22616E-02   0.14194E+01
   0.11385E+02   0.22623E-02   0.14209E+01
   0.11378E+02   0.22630E-02   0.14224E+01
   0.11370E+02   0.22636E-02   0.14239E+01
   0.11363E+02   0.22643E-02   0.14254E+01
   0.11358E+02   0.22650E-02   0.14269E+01
   0.11350E+02   0.22656E-02   0.14283E+01
   0.11345E+02   0.22663E-02   0.14298E+01
   0.11338E+02   0.22670E-02   0.14312E+01
   0.11330E+02   0.22676E-02   0.14327E+01
   0.11323E+02   0.22683E-02   0.14341E+01
   0.11318E+02   0.22690E-02   0.14355E+01
   0.11310E+02   0.22697E-02   0.14369E+01
   0.11305E+02   0.22703E-02   0.14383E+01
   0.11298E+02   0.22710E-02   0.14397E+01
   0.11290E+02   0.22717E-02   0.14411E+01
   0.11285E+02   0.22724E-02   0.14425E+01
   0.11278E+02   0.22730E-02   0.14439E+01
   0.11273E+02   0.22737E-02   0.14452E+01
   0.11265E+02   0.22744E-02   0.14466E+01
   0.11260E+02   0.22750E-02   0.14479E+01
   0.11253E+02   0.22757E-02   0.14492E+01
   0.11248E+02   0.22764E-02   0.14506E+01
   0.11240E+02   0.22771E-02   0.14519E+01
   0.11235E+02   0.22777E-02   0.14532E+01
   0.11228E+02   0.22784E-02   0.14545E+01
   0.11223E+02   0.22791E-02   0.14559E+01
   0.11215E+02   0.22798E-02   0.14572E+01
   0.11210E+02   0.22804E-02   0.14584E+01
   0.11203E+02   0.22811E-02   0.14597E+01
   0.11198E+02   0.22818E-02   0.14610E+01
   0.11193E+02   0.22825E-02   0.14622E+01
   0.11185E+02   0.22831E-02   0.14635E+01
   0.11180E+02   0.22838E-02   0.14647E+01
   0.11173E+02   0.22845E-02   0.14660E+01
   0.11168E+02   0.22852E-02   0.14673E+01
   0.11163E+02   0.22858E-02   0.14684E+01
   0.11155E+02   0.22865E-02   0.14697E+01
   0.11150E+02   0.22872E-02   0.14709E+01
   0.11143E+02   0.22879E-02   0.14721E+01
   0.11138E+02   0.22885E-02   0.14733E+01
   0.11133E+02   0.22892E-02   0.14745E+01
   0.11125E+02   0.22899E-02   0.14757E+01
   0.11120E+02   0.22906E-02   0.14769E+01
   0.11115E+02   0.22913E-02   0.14781E+01
   0.11110E+02   0.22919E-02   0.14792E+01
   0.11103E+02   0.22926E-02   0.14804E+01
   0.11098E+02   0.22933E-02   0.14816E+01
   0.11093E+02   0.22940E-02   0.14827E+01
   0.11085E+02   0.22946E-02   0.14839E+01
   0.11080E+02   0.22953E-02   0.14850E+01
   0.11075E+02   0.22960E-02   0.14861E+01
   0.11070E+02   0.22967E-02   0.14872E+01
   0.11063E+02   0.22974E-02   0.14884E+01
   0.11058E+02   0.22980E-02   0.14895E+01
   0.11053E+02   0.22987E-02   0.14906E+01
   0.11048E+02   0.22994E-02   0.14917E+01
   0.11040E+02   0.23001E-02   0.14928E+01
   0.11035E+02   0.23008E-02   0.14938E+01
   0.11030E+02   0.23014E-02   0.14950E+01
   0.11025E+02   0.23021E-02   0.14960E+01
   0.11020E+02   0.23028E-02   0.14971E+01
   0.11015E+02   0.23035E-02   0.14982E+01
   0.11008E+02   0.23042E-02   0.14992E+01
   0.11003E+02   0.23049E-02   0.15003E+01
   0.10998E+02   0.23055E-02   0.15013E+01
   0.10993E+02   0.23062E-02   0.15024E+01
   0.10988E+02   0.23069E-02   0.15034E+01
   0.10983E+02   0.23076E-02   0.15044E+01
   0.10978E+02   0.23083E-02   0.15055E+01
   0.10973E+02   0.23089E-02   0.15065E+01
   0.10965E+02   0.23096E-02   0.15075E+01
   0.10960E+02   0.23103E-02   0.15085E+01
   0.10955E+02   0.23110E-02   0.15095E+01
   0.10950E+02   0.23117E-02   0.15106E+01
   0.10945E+02   0.23124E-02   0.15115E+01
   0.10940E+02   0.23131E-02   0.15125E+01
   0.10935E+02   0.23137E-02   0.15135E+01
   0.10930E+02   0.23144E-02   0.15145E+01
   0.10925E+02   0.23151E-02   0.15155E+01
   0.10920E+02   0.23158E-02   0.15164E+01
   0.10915E+02   0.23165E-02   0.15174E+01
   0.10910E+02   0.23172E-02   0.15184E+01
   0.10903E+02   0.23178E-02   0.15194E+01
   0.10900E+02   0.23185E-02   0.15203E+01
   0.10895E+02   0.23192E-02   0.15212E+01
   0.10888E+02   0.23199E-02   0.15222E+01
   0.10883E+02   0.23206E-02   0.15231E+01
   0.10878E+02   0.23213E-02   0.15241E+01
   0.10875E+02   0.23220E-02   0.15250E+01
   0.10868E+02   0.23227E-02   0.15259E+01
   0.10863E+02   0.23233E-02   0.15268E+01
   0.10860E+02   0.23240E-02   0.15277E+01
   0.10855E+02   0.23247E-02   0.15286E+01
   0.10850E+02   0.23254E-02   0.15296E+01
   0.10845E+02   0.23261E-02   0.15305E+01
   0.10840E+02   0.23268E-02   0.15314E+01
   0.10835E+02   0.23275E-02   0.15323E+01
   0.10830E+02   0.23282E-02   0.15331E+01
   0.10825E+02   0.23288E-02   0.15340E+01
   0.10820E+02   0.23295E-02   0.15349E+01
   0.10815E+02   0.23302E-02   0.15358E+01
   0.10810E+02   0.23309E-02   0.15367E+01
   0.10805E+02   0.23316E-02   0.15375E+01
   0.10800E+02   0.23323E-02   0.15384E+01
   0.10795E+02   0.23330E-02   0.15392E+01
   0.10790E+02   0.23337E-02   0.15401E+01
   0.10788E+02   0.23344E-02   0.15410E+01
   0.10783E+02   0.23351E-02   0.15418E+01
   0.10778E+02   0.23357E-02   0.15426E+01
   0.10773E+02   0.23364E-02   0.15435E+01
   0.10768E+02   0.23371E-02   0.15443E+01
   0.10763E+02   0.23378E-02   0.15451E+01
   0.10758E+02   0.23385E-02   0.15460E+01
   0.10753E+02   0.23392E-02   0.15468E+01
   0.10750E+02   0.23399E-02   0.15476E+01
   0.10745E+02   0.23406E-02   0.15484E+01
   0.10740E+02   0.23413E-02   0.15492E+01
   0.10735E+02   0.23420E-02   0.15500E+01
   0.10730E+02   0.23427E-02   0.15509E+01
   0.10725E+02   0.23434E-02   0.15516E+01
   0.10723E+02   0.23441E-02   0.15524E+01
   0.10718E+02   0.23447E-02   0.15532E+01
   0.10713E+02   0.23454E-02   0.15541E+01
   0.10708E+02   0.23461E-02   0.15548E+01
   0.10703E+02   0.23468E-02   0.15556E+01
   0.10700E+02   0.23475E-02   0.15564E+01
   0.10695E+02   0.23482E-02   0.15571E+01
   0.10690E+02   0.23489E-02   0.15579E+01
   0.10685E+02   0.23496E-02   0.15587E+01
   0.10680E+02   0.23503E-02   0.15594E+01
   0.10678E+02   0.23510E-02   0.15602E+01
   0.10673E+02   0.23517E-02   0.15609E+01
   0.10668E+02   0.23524E-02   0.15617E+01
   0.10663E+02   0.23531E-02   0.15625E+01
   0.10660E+02   0.23538E-02   0.15632E+01
   0.10655E+02   0.23545E-02   0.15640E+01
   0.10650E+02   0.23552E-02   0.15647E+01
   0.10645E+02   0.23559E-02   0.15655E+01
   0.10643E+02   0.23566E-02   0.15662E+01
   0.10638E+02   0.23573E-02   0.15669E+01
   0.10633E+02   0.23580E-02   0.15676E+01
   0.10628E+02   0.23587E-02   0.15683E+01
   0.10625E+02   0.23594E-02   0.15690E+01
   0.10620E+02   0.23601E-02   0.15697E+01
   0.10615E+02   0.23608E-02   0.15705E+01
   0.10613E+02   0.23615E-02   0.15712E+01
   0.10608E+02   0.23622E-02   0.15719E+01
   0.10603E+02   0.23629E-02   0.15726E+01
   0.10600E+02   0.23636E-02   0.15733E+01
   0.10595E+02   0.23643E-02   0.15740E+01
   0.10590E+02   0.23650E-02   0.15747E+01
   0.10588E+02   0.23657E-02   0.15754E+01
   0.10583E+02   0.23664E-02   0.15760E+01
   0.10578E+02   0.23671E-02   0.15767E+01
   0.10575E+02   0.23678E-02   0.15774E+01
   0.10570E+02   0.23685E-02   0.15781E+01
   0.10565E+02   0.23692E-02   0.15788E+01
   0.10563E+02   0.23699E-02   0.15794E+01
   0.10558E+02   0.23706E-02   0.15801E+01
   0.10553E+02   0.23713E-02   0.15808E+01
   0.10550E+02   0.23720E-02   0.15814E+01
   0.10545E+02   0.23727E-02   0.15821E+01
   0.10540E+02   0.23734E-02   0.15828E+01
   0.10538E+02   0.23741E-02   0.15834E+01
   0.10533E+02   0.23748E-02   0.15841E+01
   0.10530E+02   0.23755E-02   0.15847E+01
   0.10525E+02   0.23762E-02   0.15854E+01
   0.10520E+02   0.23769E-02   0.15860E+01
   0.10518E+02   0.23776E-02   0.15867E+01
   0.10513E+02   0.23783E-02   0.15873E+01
   0.10510E+02   0.23790E-02   0.15879E+01
   0.10505E+02   0.23797E-02   0.15886E+01
   0.10500E+02   0.23804E-02   0.15892E+01
   0.10498E+02   0.23811E-02   0.15898E+01
   0.10493E+02   0.23818E-02   0.15904E+01
   0.10490E+02   0.23825E-02   0.15911E+01
   0.10485E+02   0.23832E-02   0.15917E+01
   0.10480E+02   0.23839E-02   0.15923E+01
   0.10478E+02   0.23846E-02   0.15929E+01
   0.10473E+02   0.23853E-02   0.15935E+01
   0.10470E+02   0.23860E-02   0.15941E+01
   0.10465E+02   0.23867E-02   0.15947E+01
   0.10463E+02   0.23874E-02   0.15954E+01
   0.10458E+02   0.23882E-02   0.15960E+01
   0.10455E+02   0.23889E-02   0.15965E+01
   0.10450E+02   0.23896E-02   0.15972E+01
   0.10445E+02   0.23903E-02   0.15977E+01
   0.10443E+02   0.23910E-02   0.15983E+01
   0.10438E+02   0.23917E-02   0.15989E+01
   0.10435E+02   0.23924E-02   0.15994E+01
   0.10430E+02   0.23931E-02   0.16000E+01
   0.10428E+02   0.23938E-02   0.16006E+01
   0.10423E+02   0.23945E-02   0.16012E+01
   0.10420E+02   0.23952E-02   0.16018E+01
   0.10415E+02   0.23959E-02   0.16024E+01
   0.10413E+02   0.23966E-02   0.16029E+01
   0.10408E+02   0.23974E-02   0.16035E+01
   0.10405E+02   0.23981E-02   0.16041E+01
   0.10400E+02   0.23988E-02   0.16046E+01
   0.10398E+02   0.23995E-02   0.16052E+01
   0.10393E+02   0.24002E-02   0.16058E+01
   0.10390E+02   0.24009E-02   0.16064E+01
   0.10385E+02   0.24016E-02   0.16069E+01
   0.10383E+02   0.24023E-02   0.16074E+01
   0.10378E+02   0.24030E-02   0.16080E+01
   0.10375E+02   0.24038E-02   0.16086E+01
   0.10370E+02   0.24045E-02   0.16090E+01
   0.10368E+02   0.24052E-02   0.16096E+01
   0.10365E+02   0.24059E-02   0.16102E+01
   0.10360E+02   0.24066E-02   0.16107E+01
   0.10355E+02   0.24073E-02   0.16112E+01
   0.10353E+02   0.24080E-02   0.16117E+01
   0.10350E+02   0.24087E-02   0.16123E+01
   0.10345E+02   0.24094E-02   0.16128E+01
   0.10343E+02   0.24102E-02   0.16133E+01
   0.10338E+02   0.24109E-02   0.16138E+01
   0.10335E+02   0.24116E-02   0.16144E+01
   0.10330E+02   0.24123E-02   0.16149E+01
   0.10328E+02   0.24130E-02   0.16154E+01
   0.10323E+02   0.24137E-02   0.16159E+01
   0.10320E+02   0.24144E-02   0.16165E+01
   0.10318E+02   0.24152E-02   0.16170E+01
   0.10313E+02   0.24159E-02   0.16175E+01
   0.10310E+02   0.24166E-02   0.16180E+01
   0.10305E+02   0.24173E-02   0.16185E+01
   0.10303E+02   0.24180E-02   0.16190E+01
   0.10300E+02   0.24187E-02   0.16195E+01
   0.10295E+02   0.24194E-02   0.16200E+01
   0.10293E+02   0.24202E-02   0.16205E+01
   0.10288E+02   0.24209E-02   0.16210E+01
   0.10285E+02   0.24216E-02   0.16215E+01
   0.10283E+02   0.24223E-02   0.16220E+01
   0.10278E+02   0.24230E-02   0.16224E+01
   0.10275E+02   0.24237E-02   0.16230E+01
   0.10270E+02   0.24245E-02   0.16235E+01
   0.10268E+02   0.24252E-02   0.16239E+01
   0.10265E+02   0.24259E-02   0.16244E+01
   0.10260E+02   0.24266E-02   0.16249E+01
   0.10258E+02   0.24273E-02   0.16254E+01
   0.10255E+02   0.24281E-02   0.16258E+01
   0.10250E+02   0.24288E-02   0.16263E+01
   0.10248E+02   0.24295E-02   0.16268E+01
   0.10245E+02   0.24302E-02   0.16273E+01
   0.10240E+02   0.24309E-02   0.16277E+01
   0.10238E+02   0.24316E-02   0.16282E+01
   0.10233E+02   0.24324E-02   0.16287E+01
   0.10230E+02   0.24331E-02   0.16292E+01
   0.10228E+02   0.24338E-02   0.16296E+01
   0.10223E+02   0.24345E-02   0.16301E+01
   0.10220E+02   0.24352E-02   0.16305E+01
   0.10218E+02   0.24360E-02   0.16310E+01
   0.10213E+02   0.24367E-02   0.16314E+01
   0.10210E+02   0.24374E-02   0.16319E+01
   0.10208E+02   0.24381E-02   0.16323E+01
   0.10203E+02   0.24389E-02   0.16328E+01
   0.10200E+02   0.24396E-02   0.16332E+01
   0.10198E+02   0.24403E-02   0.16337E+01
   0.10193E+02   0.24410E-02   0.16341E+01
   0.10190E+02   0.24417E-02   0.16346E+01
   0.10188E+02   0.24425E-02   0.16350E+01
   0.10183E+02   0.24432E-02   0.16354E+01
   0.10180E+02   0.24439E-02   0.16359E+01
   0.10178E+02   0.24446E-02   0.16363E+01
   0.10175E+02   0.24454E-02   0.16368E+01
   0.10170E+02   0.24461E-02   0.16372E+01
   0.10168E+02   0.24468E-02   0.16376E+01
   0.10165E+02   0.24475E-02   0.16380E+01
   0.10160E+02   0.24483E-02   0.16384E+01
   0.10158E+02   0.24490E-02   0.16388E+01
   0.10155E+02   0.24497E-02   0.16393E+01
   0.10150E+02   0.24504E-02   0.16397E+01
   0.10148E+02   0.24512E-02   0.16401E+01
   0.10145E+02   0.24519E-02   0.16405E+01
   0.10143E+02   0.24526E-02   0.16410E+01
   0.10138E+02   0.24533E-02   0.16414E+01
   0.10135E+02   0.24541E-02   0.16418E+01
   0.10133E+02   0.24548E-02   0.16422E+01
   0.10128E+02   0.24555E-02   0.16426E+01
   0.10125E+02   0.24562E-02   0.16430E+01
   0.10123E+02   0.24570E-02   0.16434E+01
   0.10120E+02   0.24577E-02   0.16438E+01
   0.10115E+02   0.24584E-02   0.16442E+01
   0.10113E+02   0.24591E-02   0.16446E+01
   0.10110E+02   0.24599E-02   0.16450E+01
   0.10108E+02   0.24606E-02   0.16454E+01
   0.10103E+02   0.24613E-02   0.16458E+01
   0.10100E+02   0.24621E-02   0.16462E+01
   0.10098E+02   0.24628E-02   0.16466E+01
   0.10095E+02   0.24635E-02   0.16470E+01
   0.10090E+02   0.24642E-02   0.16474E+01
   0.10088E+02   0.24650E-02   0.16478E+01
   0.10085E+02   0.24657E-02   0.16482E+01
   0.10083E+02   0.24664E-02   0.16486E+01
   0.10078E+02   0.24672E-02   0.16490E+01
   0.10075E+02   0.24679E-02   0.16493E+01
   0.10073E+02   0.24686E-02   0.16498E+01
   0.10070E+02   0.24693E-02   0.16501E+01
   0.10068E+02   0.24701E-02   0.16505E+01
   0.10063E+02   0.24708E-02   0.16508E+01
   0.10060E+02   0.24715E-02   0.16512E+01
   0.10058E+02   0.24723E-02   0.16516E+01
   0.10055E+02   0.24730E-02   0.16520E+01
   0.10050E+02   0.24737E-02   0.16524E+01
   0.10048E+02   0.24745E-02   0.16528E+01
   0.10045E+02   0.24752E-02   0.16531E+01
   0.10043E+02   0.24759E-02   0.16535E+01
   0.10040E+02   0.24767E-02   0.16538E+01
   0.10035E+02   0.24774E-02   0.16542E+01
   0.10033E+02   0.24781E-02   0.16546E+01
   0.10030E+02   0.24789E-02   0.16549E+01
   0.10028E+02   0.24796E-02   0.16553E+01
   0.10023E+02   0.24803E-02   0.16556E+01
   0.10020E+02   0.24811E-02   0.16560E+01
   0.10018E+02   0.24818E-02   0.16564E+01
   0.10015E+02   0.24825E-02   0.16567E+01
   0.10013E+02   0.24833E-02   0.16571E+01
   0.10010E+02   0.24840E-02   0.16574E+01
   0.10005E+02   0.24847E-02   0.16578E+01
   0.10003E+02   0.24855E-02   0.16582E+01
   0.10000E+02   0.24862E-02   0.16585E+01
   0.99976E+01   0.24869E-02   0.16588E+01
   0.99951E+01   0.24877E-02   0.16592E+01
   0.99926E+01   0.24884E-02   0.16595E+01
   0.99876E+01   0.24892E-02   0.16599E+01
   0.99851E+01   0.24899E-02   0.16602E+01
   0.99826E+01   0.24906E-02   0.16605E+01
   0.99801E+01   0.24914E-02   0.16609E+01
   0.99776E+01   0.24921E-02   0.16612E+01
   0.99751E+01   0.24928E-02   0.16615E+01
   0.99701E+01   0.24936E-02   0.16619E+01
   0.99676E+01   0.24943E-02   0.16622E+01
   0.99651E+01   0.24951E-02   0.16626E+01
   0.99626E+01   0.24958E-02   0.16629E+01
   0.99601E+01   0.24965E-02   0.16632E+01
   0.99576E+01   0.24973E-02   0.16635E+01
   0.99526E+01   0.24980E-02   0.16639E+01
   0.99501E+01   0.24987E-02   0.16642E+01
   0.99476E+01   0.24995E-02   0.16646E+01
   0.99451E+01   0.25002E-02   0.16649E+01
   0.99426E+01   0.25010E-02   0.16652E+01
   0.99401E+01   0.25017E-02   0.16655E+01
   0.99376E+01   0.25024E-02   0.16658E+01
   0.99326E+01   0.25032E-02   0.16662E+01
   0.99301E+01   0.25039E-02   0.16665E+01
   0.99276E+01   0.25047E-02   0.16668E+01
   0.99251E+01   0.25054E-02   0.16671E+01
   0.99226E+01   0.25062E-02   0.16674E+01
   0.99201E+01   0.25069E-02   0.16678E+01
   0.99176E+01   0.25076E-02   0.16680E+01
   0.99151E+01   0.25084E-02   0.16684E+01
   0.99101E+01   0.25091E-02   0.16687E+01
   0.99076E+01   0.25099E-02   0.16690E+01
   0.99051E+01   0.25106E-02   0.16693E+01
   0.99026E+01   0.25113E-02   0.16696E+01
   0.99001E+01   0.25121E-02   0.16699E+01
   0.98976E+01   0.25128E-02   0.16702E+01
   0.98951E+01   0.25136E-02   0.16705E+01
   0.98926E+01   0.25143E-02   0.16708E+01
   0.98901E+01   0.25151E-02   0.16711E+01
   0.98876E+01   0.25158E-02   0.16714E+01
   0.98826E+01   0.25166E-02   0.16717E+01
   0.98801E+01   0.25173E-02   0.16720E+01
   0.98776E+01   0.25180E-02   0.16723E+01
   0.98751E+01   0.25188E-02   0.16726E+01
   0.98726E+01   0.25195E-02   0.16729E+01
   0.98701E+01   0.25203E-02   0.16732E+01
   0.98676E+01   0.25210E-02   0.16735E+01
   0.98651E+01   0.25218E-02   0.16738E+01
   0.98626E+01   0.25225E-02   0.16741E+01
   0.98601E+01   0.25233E-02   0.16743E+01
   0.98576E+01   0.25240E-02   0.16746E+01
   0.98526E+01   0.25248E-02   0.16749E+01
   0.98501E+01   0.25255E-02   0.16752E+01
   0.98476E+01   0.25263E-02   0.16755E+01
   0.98451E+01   0.25270E-02   0.16758E+01
   0.98426E+01   0.25277E-02   0.16761E+01
   0.98401E+01   0.25285E-02   0.16764E+01
   0.98376E+01   0.25292E-02   0.16767E+01
   0.98351E+01   0.25300E-02   0.16769E+01
   0.98326E+01   0.25307E-02   0.16772E+01
   0.98301E+01   0.25315E-02   0.16774E+01
   0.98276E+01   0.25322E-02   0.16777E+01
   0.98251E+01   0.25330E-02   0.16780E+01
   0.98226E+01   0.25337E-02   0.16783E+01
   0.98201E+01   0.25345E-02   0.16786E+01
   0.98176E+01   0.25352E-02   0.16788E+01
   0.98126E+01   0.25360E-02   0.16791E+01
   0.98101E+01   0.25367E-02   0.16794E+01
   0.98076E+01   0.25375E-02   0.16797E+01
   0.98051E+01   0.25382E-02   0.16800E+01
   0.98026E+01   0.25390E-02   0.16802E+01
   0.98001E+01   0.25397E-02   0.16804E+01
   0.97976E+01   0.25405E-02   0.16807E+01
   0.97951E+01   0.25412E-02   0.16810E+01
   0.97926E+01   0.25420E-02   0.16813E+01
   0.97901E+01   0.25427E-02   0.16815E+01
   0.97876E+01   0.25435E-02   0.16818E+01
   0.97851E+01   0.25443E-02   0.16821E+01
   0.97826E+01   0.25450E-02   0.16823E+01
   0.97801E+01   0.25458E-02   0.16826E+01
   0.97776E+01   0.25465E-02   0.16828E+01
   0.97751E+01   0.25473E-02   0.16831E+01
   0.97726E+01   0.25480E-02   0.16834E+01
   0.97701E+01   0.25488E-02   0.16836E+01
   0.97676E+01   0.25495E-02   0.16838E+01
   0.97651E+01   0.25503E-02   0.16841E+01
   0.97626E+01   0.25510E-02   0.16844E+01
   0.97601E+01   0.25518E-02   0.16846E+01
   0.97576E+01   0.25525E-02   0.16849E+01
   0.97551E+01   0.25533E-02   0.16851E+01
   0.97526E+01   0.25541E-02   0.16853E+01
   0.97501E+01   0.25548E-02   0.16856E+01
   0.97476E+01   0.25556E-02   0.16859E+01
   0.97451E+01   0.25563E-02   0.16861E+01
   0.97426E+01   0.25571E-02   0.16863E+01
   0.97401E+01   0.25578E-02   0.16866E+01
   0.97376E+01   0.25586E-02   0.16868E+01
   0.97351E+01   0.25594E-02   0.16871E+01
   0.97326E+01   0.25601E-02   0.16873E+01
   0.97301E+01   0.25609E-02   0.16875E+01
   0.97251E+01   0.25616E-02   0.16878E+01
   0.97251E+01   0.25624E-02   0.16880E+01
   0.97226E+01   0.25631E-02   0.16883E+01
   0.97201E+01   0.25639E-02   0.16885E+01
   0.97176E+01   0.25647E-02   0.16887E+01
   0.97151E+01   0.25654E-02   0.16890E+01
   0.97126E+01   0.25662E-02   0.16892E+01
   0.97076E+01   0.25669E-02   0.16895E+01
   0.97076E+01   0.25677E-02   0.16897E+01
   0.97051E+01   0.25685E-02   0.16899E+01
   0.97026E+01   0.25692E-02   0.16902E+01
   0.97001E+01   0.25700E-02   0.16904E+01
   0.96976E+01   0.25707E-02   0.16906E+01
   0.96951E+01   0.25715E-02   0.16908E+01
   0.96926E+01   0.25723E-02   0.16911E+01
   0.96901E+01   0.25730E-02   0.16913E+01
   0.96876E+01   0.25738E-02   0.16915E+01
   0.96851E+01   0.25745E-02   0.16918E+01
   0.96826E+01   0.25753E-02   0.16920E+01
   0.96801E+01   0.25761E-02   0.16922E+01
   0.96776E+01   0.25768E-02   0.16924E+01
   0.96751E+01   0.25776E-02   0.16926E+01
   0.96726E+01   0.25784E-02   0.16928E+01
   0.96701E+01   0.25791E-02   0.16931E+01
   0.96676E+01   0.25799E-02   0.16933E+01
   0.96651E+01   0.25806E-02   0.16935E+01
   0.96626E+01   0.25814E-02   0.16937E+01
   0.96601E+01   0.25822E-02   0.16939E+01
   0.96576E+01   0.25829E-02   0.16942E+01
   0.96551E+01   0.25837E-02   0.16944E+01
   0.96526E+01   0.25845E-02   0.16946E+01
   0.96501E+01   0.25852E-02   0.16948E+01
   0.96476E+01   0.25860E-02   0.16950E+01
   0.96451E+01   0.25868E-02   0.16953E+01
   0.96426E+01   0.25875E-02   0.16954E+01
   0.96401E+01   0.25883E-02   0.16957E+01
   0.96376E+01   0.25891E-02   0.16959E+01
   0.96351E+01   0.25898E-02   0.16961E+01
   0.96351E+01   0.25906E-02   0.16963E+01
   0.96326E+01   0.25914E-02   0.16965E+01
   0.96301E+01   0.25921E-02   0.16967E+01
   0.96276E+01   0.25929E-02   0.16969E+01
   0.96251E+01   0.25937E-02   0.16971E+01
   0.96226E+01   0.25944E-02   0.16974E+01
   0.96201E+01   0.25952E-02   0.16976E+01
   0.96176E+01   0.25960E-02   0.16978E+01
   0.96151E+01   0.25967E-02   0.16980E+01
   0.96126E+01   0.25975E-02   0.16982E+01
   0.96101E+01   0.25983E-02   0.16984E+01
   0.96076E+01   0.25990E-02   0.16985E+01
   0.96051E+01   0.25998E-02   0.16987E+01
   0.96026E+01   0.26006E-02   0.16990E+01
   0.96001E+01   0.26013E-02   0.16992E+01
   0.95976E+01   0.26021E-02   0.16993E+01
   0.95976E+01   0.26029E-02   0.16995E+01
   0.95951E+01   0.26037E-02   0.16997E+01
   0.95926E+01   0.26044E-02   0.16999E+01
   0.95901E+01   0.26052E-02   0.17001E+01
   0.95876E+01   0.26060E-02   0.17003E+01
   0.95851E+01   0.26067E-02   0.17005E+01
   0.95826E+01   0.26075E-02   0.17007E+01
   0.95801E+01   0.26083E-02   0.17009E+01
   0.95776E+01   0.26091E-02   0.17011E+01
   0.95751E+01   0.26098E-02   0.17013E+01
   0.95726E+01   0.26106E-02   0.17015E+01
   0.95701E+01   0.26114E-02   0.17016E+01
   0.95701E+01   0.26121E-02   0.17019E+01
   0.95676E+01   0.26129E-02   0.17020E+01
   0.95651E+01   0.26137E-02   0.17022E+01
   0.95626E+01   0.26145E-02   0.17024E+01
   0.95601E+01   0.26152E-02   0.17026E+01
   0.95576E+01   0.26160E-02   0.17028E+01
   0.95551E+01   0.26168E-02   0.17030E+01
   0.95526E+01   0.26176E-02   0.17032E+01
   0.95501E+01   0.26183E-02   0.17033E+01
   0.95476E+01   0.26191E-02   0.17035E+01
   0.95451E+01   0.26199E-02   0.17037E+01
   0.95451E+01   0.26207E-02   0.17039E+01
   0.95426E+01   0.26214E-02   0.17041E+01
   0.95401E+01   0.26222E-02   0.17042E+01
   0.95376E+01   0.26230E-02   0.17044E+01
   0.95351E+01   0.26238E-02   0.17046E+01
   0.95326E+01   0.26245E-02   0.17048E+01
   0.95301E+01   0.26253E-02   0.17050E+01
   0.95276E+01   0.26261E-02   0.17051E+01
   0.95251E+01   0.26269E-02   0.17053E+01
   0.95251E+01   0.26276E-02   0.17055E+01
   0.95226E+01   0.26284E-02   0.17057E+01
   0.95201E+01   0.26292E-02   0.17058E+01
   0.95176E+01   0.26300E-02   0.17060E+01
   0.95151E+01   0.26308E-02   0.17062E+01
   0.95126E+01   0.26315E-02   0.17063E+01
   0.95101E+01   0.26323E-02   0.17066E+01
   0.95076E+01   0.26331E-02   0.17067E+01
   0.95051E+01   0.26339E-02   0.17069E+01
   0.95051E+01   0.26346E-02   0.17070E+01
   0.95026E+01   0.26354E-02   0.17072E+01
   0.95001E+01   0.26362E-02   0.17073E+01
   0.94976E+01   0.26370E-02   0.17075E+01
   0.94951E+01   0.26378E-02   0.17077E+01
   0.94926E+01   0.26386E-02   0.17079E+01
   0.94901E+01   0.26393E-02   0.17081E+01
   0.94876E+01   0.26401E-02   0.17082E+01
   0.94876E+01   0.26409E-02   0.17083E+01
   0.94851E+01   0.26417E-02   0.17085E+01
   0.94826E+01   0.26425E-02   0.17087E+01
   0.94801E+01   0.26432E-02   0.17089E+01
   0.94776E+01   0.26440E-02   0.17090E+01
   0.94751E+01   0.26448E-02   0.17092E+01
   0.94726E+01   0.26456E-02   0.17093E+01
   0.94726E+01   0.26464E-02   0.17095E+01
   0.94701E+01   0.26472E-02   0.17097E+01
   0.94676E+01   0.26479E-02   0.17099E+01
   0.94651E+01   0.26487E-02   0.17100E+01
   0.94626E+01   0.26495E-02   0.17102E+01
   0.94601E+01   0.26503E-02   0.17103E+01
   0.94576E+01   0.26511E-02   0.17104E+01
   0.94576E+01   0.26519E-02   0.17106E+01
   0.94551E+01   0.26526E-02   0.17108E+01
   0.94526E+01   0.26534E-02   0.17109E+01
   0.94501E+01   0.26542E-02   0.17111E+01
   0.94476E+01   0.26550E-02   0.17112E+01
   0.94451E+01   0.26558E-02   0.17114E+01
   0.94426E+01   0.26566E-02   0.17115E+01
   0.94426E+01   0.26574E-02   0.17117E+01
   0.94401E+01   0.26581E-02   0.17119E+01
   0.94376E+01   0.26589E-02   0.17120E+01
   0.94351E+01   0.26597E-02   0.17122E+01
   0.94326E+01   0.26605E-02   0.17123E+01
   0.94301E+01   0.26613E-02   0.17124E+01
   0.94301E+01   0.26621E-02   0.17126E+01
   0.94276E+01   0.26629E-02   0.17127E+01
   0.94251E+01   0.26637E-02   0.17129E+01
   0.94226E+01   0.26644E-02   0.17130E+01
   0.94201E+01   0.26652E-02   0.17132E+01
   0.94176E+01   0.26660E-02   0.17133E+01
   0.94151E+01   0.26668E-02   0.17134E+01
   0.94151E+01   0.26676E-02   0.17136E+01
   0.94126E+01   0.26684E-02   0.17138E+01
   0.94101E+01   0.26692E-02   0.17139E+01
   0.94076E+01   0.26700E-02   0.17140E+01
   0.94051E+01   0.26708E-02   0.17142E+01
   0.94051E+01   0.26715E-02   0.17144E+01
   0.94026E+01   0.26723E-02   0.17145E+01
   0.94001E+01   0.26731E-02   0.17146E+01
   0.93976E+01   0.26739E-02   0.17148E+01
   0.93951E+01   0.26747E-02   0.17149E+01
   0.93951E+01   0.26755E-02   0.17150E+01
   0.93926E+01   0.26763E-02   0.17152E+01
   0.93901E+01   0.26771E-02   0.17153E+01
   0.93876E+01   0.26779E-02   0.17154E+01
   0.93851E+01   0.26787E-02   0.17156E+01
   0.93826E+01   0.26795E-02   0.17158E+01
   0.93826E+01   0.26803E-02   0.17159E+01
   0.93801E+01   0.26810E-02   0.17160E+01
   0.93776E+01   0.26818E-02   0.17161E+01
   0.93751E+01   0.26826E-02   0.17163E+01
   0.93726E+01   0.26834E-02   0.17165E+01
   0.93701E+01   0.26842E-02   0.17165E+01
   0.93701E+01   0.26850E-02   0.17167E+01
   0.93676E+01   0.26858E-02   0.17168E+01
   0.93651E+01   0.26866E-02   0.17169E+01
   0.93626E+01   0.26874E-02   0.17171E+01
   0.93601E+01   0.26882E-02   0.17172E+01
   0.93601E+01   0.26890E-02   0.17174E+01
   0.93576E+01   0.26898E-02   0.17175E+01
   0.93551E+01   0.26906E-02   0.17176E+01
   0.93526E+01   0.26914E-02   0.17178E+01
   0.93501E+01   0.26922E-02   0.17179E+01
   0.93501E+01   0.26930E-02   0.17180E+01
   0.93476E+01   0.26938E-02   0.17181E+01
   0.93451E+01   0.26946E-02   0.17182E+01
   0.93426E+01   0.26954E-02   0.17184E+01
   0.93401E+01   0.26962E-02   0.17185E+01
   0.93401E+01   0.26970E-02   0.17186E+01
   0.93376E+01   0.26978E-02   0.17188E+01
   0.93351E+01   0.26986E-02   0.17189E+01
   0.93326E+01   0.26994E-02   0.17190E+01
   0.93301E+01   0.27002E-02   0.17191E+01
   0.93301E+01   0.27009E-02   0.17193E+01
   0.93276E+01   0.27017E-02   0.17194E+01
   0.93251E+01   0.27025E-02   0.17195E+01
   0.93226E+01   0.27033E-02   0.17196E+01
   0.93201E+01   0.27041E-02   0.17197E+01
   0.93201E+01   0.27049E-02   0.17199E+01
   0.93176E+01   0.27057E-02   0.17200E+01
   0.93151E+01   0.27065E-02   0.17201E+01
   0.93126E+01   0.27073E-02   0.17202E+01
   0.93126E+01   0.27082E-02   0.17203E+01
   0.93101E+01   0.27090E-02   0.17205E+01
   0.93076E+01   0.27098E-02   0.17206E+01
   0.93051E+01   0.27106E-02   0.17207E+01
   0.93026E+01   0.27114E-02   0.17208E+01
   0.93026E+01   0.27122E-02   0.17209E+01
   0.93001E+01   0.27130E-02   0.17210E+01
   0.92976E+01   0.27138E-02   0.17212E+01
   0.92951E+01   0.27146E-02   0.17213E+01
   0.92926E+01   0.27154E-02   0.17214E+01
   0.92926E+01   0.27162E-02   0.17215E+01
   0.92901E+01   0.27170E-02   0.17216E+01
   0.92876E+01   0.27178E-02   0.17218E+01
   0.92851E+01   0.27186E-02   0.17218E+01
   0.92851E+01   0.27194E-02   0.17220E+01
   0.92826E+01   0.27202E-02   0.17221E+01
   0.92801E+01   0.27210E-02   0.17222E+01
   0.92776E+01   0.27218E-02   0.17223E+01
   0.92776E+01   0.27226E-02   0.17224E+01
   0.92751E+01   0.27234E-02   0.17225E+01
   0.92726E+01   0.27242E-02   0.17227E+01
   0.92701E+01   0.27250E-02   0.17227E+01
   0.92701E+01   0.27258E-02   0.17229E+01
   0.92676E+01   0.27266E-02   0.17230E+01
   0.92651E+01   0.27274E-02   0.17231E+01
   0.92626E+01   0.27283E-02   0.17232E+01
   0.92626E+01   0.27291E-02   0.17233E+01
   0.92601E+01   0.27299E-02   0.17234E+01
   0.92576E+01   0.27307E-02   0.17235E+01
   0.92551E+01   0.27315E-02   0.17236E+01
   0.92526E+01   0.27323E-02   0.17237E+01
   0.92526E+01   0.27331E-02   0.17238E+01
   0.92501E+01   0.27339E-02   0.17239E+01
   0.92476E+01   0.27347E-02   0.17240E+01
   0.92451E+01   0.27355E-02   0.17241E+01
   0.92451E+01   0.27363E-02   0.17242E+01
   0.92426E+01   0.27372E-02   0.17243E+01
   0.92401E+01   0.27380E-02   0.17244E+01
   0.92376E+01   0.27388E-02   0.17246E+01
   0.92376E+01   0.27396E-02   0.17247E+01
   0.92351E+01   0.27404E-02   0.17248E+01
   0.92326E+01   0.27412E-02   0.17248E+01
   0.92301E+01   0.27420E-02   0.17250E+01
   0.92301E+01   0.27428E-02   0.17251E+01
   0.92276E+01   0.27436E-02   0.17252E+01
   0.92251E+01   0.27444E-02   0.17253E+01
   0.92226E+01   0.27453E-02   0.17254E+01
   0.92226E+01   0.27461E-02   0.17255E+01
   0.92201E+01   0.27469E-02   0.17255E+01
   0.92176E+01   0.27477E-02   0.17257E+01
   0.92151E+01   0.27485E-02   0.17258E+01
   0.92151E+01   0.27493E-02   0.17259E+01
   0.92126E+01   0.27501E-02   0.17259E+01
   0.92101E+01   0.27510E-02   0.17260E+01
   0.92076E+01   0.27518E-02   0.17261E+01
   0.92076E+01   0.27526E-02   0.17262E+01
   0.92051E+01   0.27534E-02   0.17263E+01
   0.92026E+01   0.27542E-02   0.17264E+01
   0.92026E+01   0.27550E-02   0.17265E+01
   0.92001E+01   0.27558E-02   0.17266E+01
   0.91976E+01   0.27567E-02   0.17267E+01
   0.91951E+01   0.27575E-02   0.17268E+01
   0.91951E+01   0.27583E-02   0.17269E+01
   0.91926E+01   0.27591E-02   0.17270E+01
   0.91901E+01   0.27599E-02   0.17271E+01
   0.91876E+01   0.27607E-02   0.17271E+01
   0.91876E+01   0.27616E-02   0.17272E+01
   0.91851E+01   0.27624E-02   0.17273E+01
   0.91826E+01   0.27632E-02   0.17275E+01
   0.91826E+01   0.27640E-02   0.17275E+01
   0.91801E+01   0.27648E-02   0.17276E+01
   0.91776E+01   0.27656E-02   0.17278E+01
   0.91751E+01   0.27665E-02   0.17279E+01
   0.91751E+01   0.27673E-02   0.17279E+01
   0.91726E+01   0.27681E-02   0.17280E+01
   0.91701E+01   0.27689E-02   0.17281E+01
   0.91701E+01   0.27697E-02   0.17282E+01
   0.91676E+01   0.27706E-02   0.17282E+01
   0.91651E+01   0.27714E-02   0.17283E+01
   0.91626E+01   0.27722E-02   0.17285E+01
   0.91626E+01   0.27730E-02   0.17285E+01
   0.91601E+01   0.27738E-02   0.17286E+01
   0.91576E+01   0.27747E-02   0.17287E+01
   0.91576E+01   0.27755E-02   0.17288E+01
   0.91551E+01   0.27763E-02   0.17289E+01
   0.91526E+01   0.27771E-02   0.17290E+01
   0.91501E+01   0.27779E-02   0.17290E+01
   0.91476E+01   0.27788E-02   0.17291E+01
   0.91476E+01   0.27796E-02   0.17292E+01
   0.91451E+01   0.27804E-02   0.17293E+01
   0.91426E+01   0.27812E-02   0.17294E+01
   0.91426E+01   0.27821E-02   0.17294E+01
   0.91401E+01   0.27829E-02   0.17295E+01
   0.91376E+01   0.27837E-02   0.17296E+01
   0.91376E+01   0.27845E-02   0.17297E+01
   0.91351E+01   0.27854E-02   0.17298E+01
   0.91326E+01   0.27862E-02   0.17298E+01
   0.91301E+01   0.27870E-02   0.17300E+01
   0.91301E+01   0.27878E-02   0.17300E+01
   0.91276E+01   0.27886E-02   0.17301E+01
   0.91251E+01   0.27895E-02   0.17302E+01
   0.91251E+01   0.27903E-02   0.17302E+01
   0.91226E+01   0.27911E-02   0.17304E+01
   0.91201E+01   0.27920E-02   0.17304E+01
   0.91201E+01   0.27928E-02   0.17305E+01
   0.91176E+01   0.27936E-02   0.17306E+01
   0.91151E+01   0.27944E-02   0.17306E+01
   0.91126E+01   0.27953E-02   0.17307E+01
   0.91126E+01   0.27961E-02   0.17308E+01
   0.91101E+01   0.27969E-02   0.17309E+01
   0.91076E+01   0.27977E-02   0.17309E+01
   0.91076E+01   0.27986E-02   0.17310E+01
   0.91051E+01   0.27994E-02   0.17311E+01
   0.91026E+01   0.28002E-02   0.17312E+01
   0.91026E+01   0.28011E-02   0.17313E+01
   0.91001E+01   0.28019E-02   0.17313E+01
   0.90976E+01   0.28027E-02   0.17314E+01
   0.90976E+01   0.28035E-02   0.17315E+01
   0.90951E+01   0.28044E-02   0.17315E+01
   0.90926E+01   0.28052E-02   0.17316E+01
   0.90901E+01   0.28060E-02   0.17317E+01
   0.90901E+01   0.28069E-02   0.17318E+01
   0.90876E+01   0.28077E-02   0.17319E+01
   0.90876E+01   0.28085E-02   0.17319E+01
   0.90851E+01   0.28094E-02   0.17320E+01
   0.90826E+01   0.28102E-02   0.17321E+01
   0.90801E+01   0.28110E-02   0.17322E+01
   0.90801E+01   0.28118E-02   0.17322E+01
   0.90776E+01   0.28127E-02   0.17323E+01
   0.90751E+01   0.28135E-02   0.17324E+01
   0.90751E+01   0.28143E-02   0.17324E+01
   0.90726E+01   0.28152E-02   0.17325E+01
   0.90701E+01   0.28160E-02   0.17325E+01
   0.90701E+01   0.28168E-02   0.17326E+01
   0.90676E+01   0.28177E-02   0.17327E+01
   0.90651E+01   0.28185E-02   0.17327E+01
   0.90651E+01   0.28193E-02   0.17328E+01
   0.90626E+01   0.28202E-02   0.17329E+01
   0.90601E+01   0.28210E-02   0.17329E+01
   0.90601E+01   0.28218E-02   0.17330E+01
   0.90576E+01   0.28227E-02   0.17331E+01
   0.90551E+01   0.28235E-02   0.17331E+01
   0.90551E+01   0.28244E-02   0.17332E+01
   0.90526E+01   0.28252E-02   0.17333E+01
   0.90501E+01   0.28260E-02   0.17333E+01
   0.90476E+01   0.28269E-02   0.17334E+01
   0.90476E+01   0.28277E-02   0.17335E+01
   0.90451E+01   0.28285E-02   0.17335E+01
   0.90451E+01   0.28294E-02   0.17336E+01
   0.90426E+01   0.28302E-02   0.17337E+01
   0.90401E+01   0.28310E-02   0.17337E+01
   0.90401E+01   0.28319E-02   0.17338E+01
   0.90376E+01   0.28327E-02   0.17339E+01
   0.90351E+01   0.28336E-02   0.17339E+01
   0.90326E+01   0.28344E-02   0.17339E+01
   0.90326E+01   0.28352E-02   0.17340E+01
   0.90301E+01   0.28361E-02   0.17341E+01
   0.90301E+01   0.28369E-02   0.17342E+01
   0.90276E+01   0.28378E-02   0.17342E+01
   0.90251E+01   0.28386E-02   0.17342E+01
   0.90226E+01   0.28394E-02   0.17343E+01
   0.90226E+01   0.28403E-02   0.17344E+01
   0.90201E+01   0.28411E-02   0.17345E+01
   0.90201E+01   0.28420E-02   0.17345E+01
   0.90176E+01   0.28428E-02   0.17345E+01
   0.90151E+01   0.28436E-02   0.17346E+01
   0.90151E+01   0.28445E-02   0.17347E+01
   0.90126E+01   0.28453E-02   0.17348E+01
   0.90101E+01   0.28462E-02   0.17348E+01
   0.90101E+01   0.28470E-02   0.17349E+01
   0.90076E+01   0.28478E-02   0.17349E+01
   0.90051E+01   0.28487E-02   0.17350E+01
   0.90051E+01   0.28495E-02   0.17351E+01
   0.90026E+01   0.28504E-02   0.17350E+01
   0.90001E+01   0.28512E-02   0.17352E+01
   0.90001E+01   0.28521E-02   0.17352E+01
   0.89976E+01   0.28529E-02   0.17353E+01
   0.89951E+01   0.28538E-02   0.17353E+01
   0.89951E+01   0.28546E-02   0.17354E+01
   0.89926E+01   0.28554E-02   0.17355E+01
   0.89926E+01   0.28563E-02   0.17355E+01
   0.89901E+01   0.28571E-02   0.17355E+01
   0.89876E+01   0.28580E-02   0.17356E+01
   0.89876E+01   0.28588E-02   0.17357E+01
   0.89851E+01   0.28597E-02   0.17357E+01
   0.89826E+01   0.28605E-02   0.17357E+01
   0.89801E+01   0.28614E-02   0.17358E+01
   0.89801E+01   0.28622E-02   0.17358E+01
   0.89776E+01   0.28631E-02   0.17359E+01
   0.89776E+01   0.28639E-02   0.17360E+01
   0.89751E+01   0.28648E-02   0.17360E+01
   0.89726E+01   0.28656E-02   0.17360E+01
   0.89726E+01   0.28664E-02   0.17361E+01
   0.89701E+01   0.28673E-02   0.17362E+01
   0.89676E+01   0.28681E-02   0.17362E+01
   0.89676E+01   0.28690E-02   0.17363E+01
   0.89651E+01   0.28698E-02   0.17363E+01
   0.89626E+01   0.28707E-02   0.17364E+01
   0.89626E+01   0.28715E-02   0.17364E+01
   0.89601E+01   0.28724E-02   0.17365E+01
   0.89576E+01   0.28732E-02   0.17365E+01
   0.89576E+01   0.28741E-02   0.17366E+01
   0.89551E+01   0.28749E-02   0.17366E+01
   0.89551E+01   0.28758E-02   0.17367E+01
   0.89526E+01   0.28766E-02   0.17367E+01
   0.89501E+01   0.28775E-02   0.17367E+01
   0.89501E+01   0.28783E-02   0.17368E+01
   0.89476E+01   0.28792E-02   0.17369E+01
   0.89451E+01   0.28800E-02   0.17369E+01
   0.89451E+01   0.28809E-02   0.17370E+01
   0.89426E+01   0.28818E-02   0.17370E+01
   0.89426E+01   0.28826E-02   0.17370E+01
   0.89401E+01   0.28835E-02   0.17371E+01
   0.89376E+01   0.28843E-02   0.17372E+01
   0.89376E+01   0.28852E-02   0.17372E+01
   0.89351E+01   0.28860E-02   0.17372E+01
   0.89326E+01   0.28869E-02   0.17372E+01
   0.89326E+01   0.28877E-02   0.17373E+01
   0.89301E+01   0.28886E-02   0.17374E+01
   0.89301E+01   0.28894E-02   0.17374E+01
   0.89276E+01   0.28903E-02   0.17375E+01
   0.89251E+01   0.28911E-02   0.17375E+01
   0.89251E+01   0.28920E-02   0.17376E+01
   0.89226E+01   0.28929E-02   0.17376E+01
   0.89201E+01   0.28937E-02   0.17376E+01
   0.89201E+01   0.28946E-02   0.17376E+01
   0.89176E+01   0.28954E-02   0.17377E+01
   0.89176E+01   0.28963E-02   0.17378E+01
   0.89151E+01   0.28971E-02   0.17378E+01
   0.89126E+01   0.28980E-02   0.17379E+01
   0.89126E+01   0.28989E-02   0.17379E+01
   0.89101E+01   0.28997E-02   0.17379E+01
   0.89076E+01   0.29006E-02   0.17379E+01
   0.89076E+01   0.29014E-02   0.17380E+01
   0.89051E+01   0.29023E-02   0.17380E+01
   0.89051E+01   0.29031E-02   0.17381E+01
   0.89026E+01   0.29040E-02   0.17381E+01
   0.89001E+01   0.29049E-02   0.17382E+01
   0.89001E+01   0.29057E-02   0.17382E+01
   0.88976E+01   0.29066E-02   0.17383E+01
   0.88976E+01   0.29074E-02   0.17383E+01
   0.88951E+01   0.29083E-02   0.17383E+01
   0.88926E+01   0.29092E-02   0.17383E+01
   0.88926E+01   0.29100E-02   0.17383E+01
   0.88901E+01   0.29109E-02   0.17384E+01
   0.88876E+01   0.29118E-02   0.17385E+01
   0.88876E+01   0.29126E-02   0.17385E+01
   0.88851E+01   0.29135E-02   0.17385E+01
   0.88851E+01   0.29143E-02   0.17386E+01
   0.88826E+01   0.29152E-02   0.17386E+01
   0.88801E+01   0.29161E-02   0.17387E+01
   0.88801E+01   0.29169E-02   0.17387E+01
   0.88776E+01   0.29178E-02   0.17387E+01
   0.88776E+01   0.29187E-02   0.17388E+01
   0.88751E+01   0.29195E-02   0.17388E+01
   0.88726E+01   0.29204E-02   0.17388E+01
   0.88726E+01   0.29212E-02   0.17389E+01
   0.88701E+01   0.29221E-02   0.17389E+01
   0.88701E+01   0.29230E-02   0.17390E+01
   0.88676E+01   0.29238E-02   0.17390E+01
   0.88651E+01   0.29247E-02   0.17390E+01
   0.88651E+01   0.29256E-02   0.17391E+01
   0.88626E+01   0.29264E-02   0.17391E+01
   0.88626E+01   0.29273E-02   0.17391E+01
   0.88601E+01   0.29282E-02   0.17391E+01
   0.88576E+01   0.29290E-02   0.17392E+01
   0.88576E+01   0.29299E-02   0.17392E+01
   0.88551E+01   0.29308E-02   0.17393E+01
   0.88551E+01   0.29316E-02   0.17393E+01
   0.88526E+01   0.29325E-02   0.17393E+01
   0.88501E+01   0.29334E-02   0.17394E+01
   0.88501E+01   0.29342E-02   0.17394E+01
   0.88476E+01   0.29351E-02   0.17394E+01
   0.88476E+01   0.29360E-02   0.17395E+01
   0.88451E+01   0.29368E-02   0.17395E+01
   0.88426E+01   0.29377E-02   0.17395E+01
   0.88426E+01   0.29386E-02   0.17395E+01
   0.88401E+01   0.29394E-02   0.17396E+01
   0.88401E+01   0.29403E-02   0.17396E+01
   0.88376E+01   0.29412E-02   0.17396E+01
   0.88351E+01   0.29421E-02   0.17396E+01
   0.88351E+01   0.29429E-02   0.17397E+01
   0.88326E+01   0.29438E-02   0.17397E+01
   0.88326E+01   0.29447E-02   0.17397E+01
   0.88301E+01   0.29455E-02   0.17398E+01
   0.88276E+01   0.29464E-02   0.17398E+01
   0.88276E+01   0.29473E-02   0.17398E+01
   0.88251E+01   0.29482E-02   0.17399E+01
   0.88251E+01   0.29490E-02   0.17399E+01
   0.88226E+01   0.29499E-02   0.17399E+01
   0.88201E+01   0.29508E-02   0.17400E+01
   0.88201E+01   0.29517E-02   0.17400E+01
   0.88176E+01   0.29525E-02   0.17400E+01
   0.88176E+01   0.29534E-02   0.17400E+01
   0.88151E+01   0.29543E-02   0.17401E+01
   0.88151E+01   0.29551E-02   0.17401E+01
   0.88126E+01   0.29560E-02   0.17401E+01
   0.88101E+01   0.29569E-02   0.17402E+01
   0.88101E+01   0.29578E-02   0.17402E+01
   0.88076E+01   0.29586E-02   0.17402E+01
   0.88076E+01   0.29595E-02   0.17402E+01
   0.88051E+01   0.29604E-02   0.17402E+01
   0.88026E+01   0.29613E-02   0.17402E+01
   0.88026E+01   0.29621E-02   0.17403E+01
   0.88001E+01   0.29630E-02   0.17403E+01
   0.88001E+01   0.29639E-02   0.17403E+01
   0.87976E+01   0.29648E-02   0.17404E+01
   0.87976E+01   0.29657E-02   0.17404E+01
   0.87951E+01   0.29665E-02   0.17404E+01
   0.87926E+01   0.29674E-02   0.17404E+01
   0.87926E+01   0.29683E-02   0.17405E+01
   0.87901E+01   0.29692E-02   0.17405E+01
   0.87901E+01   0.29700E-02   0.17405E+01
   0.87876E+01   0.29709E-02   0.17406E+01
   0.87876E+01   0.29718E-02   0.17406E+01
   0.87851E+01   0.29727E-02   0.17406E+01
   0.87826E+01   0.29736E-02   0.17406E+01
   0.87826E+01   0.29744E-02   0.17406E+01
   0.87801E+01   0.29753E-02   0.17406E+01
   0.87801E+01   0.29762E-02   0.17406E+01
   0.87776E+01   0.29771E-02   0.17407E+01
   0.87751E+01   0.29780E-02   0.17407E+01
   0.87751E+01   0.29788E-02   0.17407E+01
   0.87726E+01   0.29797E-02   0.17408E+01
   0.87726E+01   0.29806E-02   0.17408E+01
   0.87701E+01   0.29815E-02   0.17408E+01
   0.87701E+01   0.29824E-02   0.17408E+01
   0.87676E+01   0.29833E-02   0.17408E+01
   0.87676E+01   0.29841E-02   0.17409E+01
   0.87651E+01   0.29850E-02   0.17408E+01
   0.87626E+01   0.29859E-02   0.17409E+01
   0.87626E+01   0.29868E-02   0.17409E+01
   0.87601E+01   0.29877E-02   0.17409E+01
   0.87601E+01   0.29886E-02   0.17409E+01
   0.87576E+01   0.29894E-02   0.17410E+01
   0.87551E+01   0.29903E-02   0.17410E+01
   0.87551E+01   0.29912E-02   0.17410E+01
   0.87526E+01   0.29921E-02   0.17410E+01
   0.87526E+01   0.29930E-02   0.17410E+01
   0.87501E+01   0.29939E-02   0.17410E+01
   0.87501E+01   0.29948E-02   0.17410E+01
   0.87476E+01   0.29956E-02   0.17411E+01
   0.87451E+01   0.29965E-02   0.17411E+01
   0.87451E+01   0.29974E-02   0.17412E+01
   0.87426E+01   0.29983E-02   0.17412E+01
   0.87426E+01   0.29992E-02   0.17412E+01
   0.87401E+01   0.30001E-02   0.17412E+01
   0.87401E+01   0.30010E-02   0.17412E+01
   0.87376E+01   0.30019E-02   0.17412E+01
   0.87376E+01   0.30027E-02   0.17412E+01
   0.87351E+01   0.30036E-02   0.17413E+01
   0.87351E+01   0.30045E-02   0.17413E+01
   0.87326E+01   0.30054E-02   0.17413E+01
   0.87301E+01   0.30063E-02   0.17413E+01
   0.87301E+01   0.30072E-02   0.17413E+01
   0.87276E+01   0.30081E-02   0.17414E+01
   0.87276E+01   0.30090E-02   0.17413E+01
   0.87251E+01   0.30099E-02   0.17413E+01
   0.87251E+01   0.30107E-02   0.17414E+01
   0.87226E+01   0.30116E-02   0.17414E+01
   0.87201E+01   0.30125E-02   0.17414E+01
   0.87201E+01   0.30134E-02   0.17415E+01
   0.87176E+01   0.30143E-02   0.17414E+01
   0.87176E+01   0.30152E-02   0.17415E+01
   0.87151E+01   0.30161E-02   0.17414E+01
   0.87151E+01   0.30170E-02   0.17414E+01
   0.87126E+01   0.30179E-02   0.17415E+01
   0.87126E+01   0.30188E-02   0.17415E+01
   0.87101E+01   0.30197E-02   0.17416E+01
   0.87101E+01   0.30206E-02   0.17416E+01
   0.87076E+01   0.30215E-02   0.17416E+01
   0.87051E+01   0.30223E-02   0.17415E+01
   0.87051E+01   0.30232E-02   0.17416E+01
   0.87026E+01   0.30241E-02   0.17416E+01
   0.87026E+01   0.30250E-02   0.17416E+01
   0.87001E+01   0.30259E-02   0.17416E+01
   0.87001E+01   0.30268E-02   0.17416E+01
   0.86976E+01   0.30277E-02   0.17416E+01
   0.86951E+01   0.30286E-02   0.17416E+01
   0.86951E+01   0.30295E-02   0.17417E+01
   0.86951E+01   0.30304E-02   0.17416E+01
   0.86926E+01   0.30313E-02   0.17417E+01
   0.86901E+01   0.30322E-02   0.17417E+01
   0.86901E+01   0.30331E-02   0.17417E+01
   0.86876E+01   0.30340E-02   0.17417E+01
   0.86876E+01   0.30349E-02   0.17417E+01
   0.86851E+01   0.30358E-02   0.17417E+01
   0.86851E+01   0.30367E-02   0.17417E+01
   0.86826E+01   0.30376E-02   0.17418E+01
   0.86826E+01   0.30385E-02   0.17417E+01
   0.86801E+01   0.30394E-02   0.17417E+01
   0.86776E+01   0.30403E-02   0.17417E+01
   0.86776E+01   0.30412E-02   0.17418E+01
   0.86751E+01   0.30421E-02   0.17418E+01
   0.86751E+01   0.30430E-02   0.17418E+01
   0.86726E+01   0.30439E-02   0.17418E+01
   0.86726E+01   0.30448E-02   0.17418E+01
   0.86701E+01   0.30457E-02   0.17418E+01
   0.86701E+01   0.30466E-02   0.17418E+01
   0.86676E+01   0.30475E-02   0.17418E+01
   0.86676E+01   0.30484E-02   0.17418E+01
   0.86651E+01   0.30493E-02   0.17418E+01
   0.86651E+01   0.30502E-02   0.17418E+01
   0.86626E+01   0.30511E-02   0.17418E+01
   0.86626E+01   0.30520E-02   0.17419E+01
   0.86601E+01   0.30529E-02   0.17419E+01
   0.86576E+01   0.30538E-02   0.17419E+01
   0.86576E+01   0.30547E-02   0.17419E+01
   0.86551E+01   0.30556E-02   0.17419E+01
   0.86551E+01   0.30565E-02   0.17419E+01
   0.86526E+01   0.30574E-02   0.17419E+01
   0.86526E+01   0.30583E-02   0.17419E+01
   0.86501E+01   0.30592E-02   0.17419E+01
   0.86501E+01   0.30601E-02   0.17419E+01
   0.86476E+01   0.30610E-02   0.17419E+01
   0.86476E+01   0.30620E-02   0.17419E+01
   0.86451E+01   0.30629E-02   0.17420E+01
   0.86451E+01   0.30638E-02   0.17419E+01
   0.86426E+01   0.30647E-02   0.17420E+01
   0.86426E+01   0.30656E-02   0.17419E+01
   0.86401E+01   0.30665E-02   0.17419E+01
   0.86401E+01   0.30674E-02   0.17420E+01
   0.86376E+01   0.30683E-02   0.17419E+01
   0.86351E+01   0.30692E-02   0.17419E+01
   0.86351E+01   0.30701E-02   0.17420E+01
   0.86326E+01   0.30710E-02   0.17420E+01
   0.86326E+01   0.30719E-02   0.17420E+01
   0.86301E+01   0.30728E-02   0.17420E+01
   0.86301E+01   0.30738E-02   0.17420E+01
   0.86276E+01   0.30747E-02   0.17420E+01
   0.86276E+01   0.30756E-02   0.17420E+01
   0.86251E+01   0.30765E-02   0.17420E+01
   0.86251E+01   0.30774E-02   0.17420E+01
   0.86226E+01   0.30783E-02   0.17420E+01
   0.86226E+01   0.30792E-02   0.17420E+01
   0.86201E+01   0.30801E-02   0.17420E+01
   0.86201E+01   0.30810E-02   0.17420E+01
   0.86176E+01   0.30819E-02   0.17420E+01
   0.86176E+01   0.30829E-02   0.17420E+01
   0.86151E+01   0.30838E-02   0.17420E+01
   0.86151E+01   0.30847E-02   0.17420E+01
   0.86126E+01   0.30856E-02   0.17420E+01
   0.86126E+01   0.30865E-02   0.17420E+01
   0.86101E+01   0.30874E-02   0.17420E+01
   0.86076E+01   0.30883E-02   0.17420E+01
   0.86076E+01   0.30893E-02   0.17421E+01
   0.86051E+01   0.30902E-02   0.17420E+01
   0.86051E+01   0.30911E-02   0.17421E+01
   0.86026E+01   0.30920E-02   0.17420E+01
   0.86026E+01   0.30929E-02   0.17420E+01
   0.86001E+01   0.30938E-02   0.17420E+01
   0.86001E+01   0.30947E-02   0.17420E+01
   0.85976E+01   0.30957E-02   0.17420E+01
   0.85976E+01   0.30966E-02   0.17420E+01
   0.85951E+01   0.30975E-02   0.17420E+01
   0.85951E+01   0.30984E-02   0.17420E+01
   0.85926E+01   0.30993E-02   0.17420E+01
   0.85926E+01   0.31002E-02   0.17420E+01
   0.85901E+01   0.31012E-02   0.17420E+01
   0.85901E+01   0.31021E-02   0.17420E+01
   0.85876E+01   0.31030E-02   0.17420E+01
   0.85876E+01   0.31039E-02   0.17420E+01
   0.85851E+01   0.31048E-02   0.17420E+01
   0.85851E+01   0.31057E-02   0.17420E+01
   0.85826E+01   0.31067E-02   0.17420E+01
   0.85826E+01   0.31076E-02   0.17420E+01
   0.85801E+01   0.31085E-02   0.17420E+01
   0.85801E+01   0.31094E-02   0.17420E+01
   0.85776E+01   0.31103E-02   0.17420E+01
   0.85751E+01   0.31113E-02   0.17420E+01
   0.85751E+01   0.31122E-02   0.17420E+01
   0.85726E+01   0.31131E-02   0.17420E+01
   0.85726E+01   0.31140E-02   0.17420E+01
   0.85701E+01   0.31149E-02   0.17419E+01
   0.85701E+01   0.31159E-02   0.17420E+01
   0.85676E+01   0.31168E-02   0.17419E+01
   0.85676E+01   0.31177E-02   0.17420E+01
   0.85676E+01   0.31186E-02   0.17420E+01
   0.85651E+01   0.31196E-02   0.17419E+01
   0.85626E+01   0.31205E-02   0.17419E+01
   0.85626E+01   0.31214E-02   0.17419E+01
   0.85626E+01   0.31223E-02   0.17419E+01
   0.85601E+01   0.31233E-02   0.17419E+01
   0.85576E+01   0.31242E-02   0.17420E+01
   0.85576E+01   0.31251E-02   0.17419E+01
   0.85551E+01   0.31260E-02   0.17419E+01
   0.85551E+01   0.31270E-02   0.17419E+01
   0.85526E+01   0.31279E-02   0.17419E+01
   0.85526E+01   0.31288E-02   0.17419E+01
   0.85501E+01   0.31297E-02   0.17419E+01
   0.85501E+01   0.31307E-02   0.17419E+01
   0.85476E+01   0.31316E-02   0.17419E+01
   0.85476E+01   0.31325E-02   0.17418E+01
   0.85451E+01   0.31334E-02   0.17418E+01
   0.85451E+01   0.31344E-02   0.17419E+01
   0.85426E+01   0.31353E-02   0.17418E+01
   0.85426E+01   0.31362E-02   0.17418E+01
   0.85401E+01   0.31371E-02   0.17418E+01
   0.85401E+01   0.31381E-02   0.17419E+01
   0.85376E+01   0.31390E-02   0.17418E+01
   0.85376E+01   0.31399E-02   0.17419E+01
   0.85351E+01   0.31409E-02   0.17418E+01
   0.85351E+01   0.31418E-02   0.17418E+01
   0.85326E+01   0.31427E-02   0.17418E+01
   0.85326E+01   0.31437E-02   0.17418E+01
   0.85301E+01   0.31446E-02   0.17418E+01
   0.85301E+01   0.31455E-02   0.17418E+01
   0.85276E+01   0.31464E-02   0.17418E+01
   0.85276E+01   0.31474E-02   0.17417E+01
   0.85251E+01   0.31483E-02   0.17418E+01
   0.85251E+01   0.31492E-02   0.17417E+01
   0.85226E+01   0.31502E-02   0.17417E+01
   0.85226E+01   0.31511E-02   0.17417E+01
   0.85201E+01   0.31520E-02   0.17417E+01
   0.85201E+01   0.31530E-02   0.17417E+01
   0.85176E+01   0.31539E-02   0.17417E+01
   0.85176E+01   0.31548E-02   0.17417E+01
   0.85151E+01   0.31558E-02   0.17417E+01
   0.85151E+01   0.31567E-02   0.17416E+01
   0.85126E+01   0.31576E-02   0.17417E+01
   0.85126E+01   0.31586E-02   0.17417E+01
   0.85126E+01   0.31595E-02   0.17416E+01
   0.85101E+01   0.31604E-02   0.17416E+01
   0.85076E+01   0.31614E-02   0.17416E+01
   0.85076E+01   0.31623E-02   0.17416E+01
   0.85051E+01   0.31632E-02   0.17416E+01
   0.85051E+01   0.31642E-02   0.17416E+01
   0.85026E+01   0.31651E-02   0.17416E+01
   0.85026E+01   0.31661E-02   0.17416E+01
   0.85026E+01   0.31670E-02   0.17416E+01
   0.85001E+01   0.31679E-02   0.17416E+01
   0.85001E+01   0.31689E-02   0.17416E+01
   0.84976E+01   0.31698E-02   0.17416E+01
   0.84976E+01   0.31707E-02   0.17415E+01
   0.84951E+01   0.31717E-02   0.17415E+01
   0.84951E+01   0.31726E-02   0.17415E+01
   0.84926E+01   0.31736E-02   0.17415E+01
   0.84926E+01   0.31745E-02   0.17415E+01
   0.84901E+01   0.31754E-02   0.17414E+01
   0.84901E+01   0.31764E-02   0.17415E+01
   0.84876E+01   0.31773E-02   0.17414E+01
   0.84876E+01   0.31783E-02   0.17414E+01
   0.84851E+01   0.31792E-02   0.17414E+01
   0.84851E+01   0.31801E-02   0.17414E+01
   0.84826E+01   0.31811E-02   0.17414E+01
   0.84826E+01   0.31820E-02   0.17414E+01
   0.84801E+01   0.31830E-02   0.17414E+01
   0.84801E+01   0.31839E-02   0.17413E+01
   0.84776E+01   0.31848E-02   0.17413E+01
   0.84776E+01   0.31858E-02   0.17413E+01
   0.84751E+01   0.31867E-02   0.17413E+01
   0.84751E+01   0.31877E-02   0.17413E+01
   0.84726E+01   0.31886E-02   0.17413E+01
   0.84726E+01   0.31896E-02   0.17412E+01
   0.84701E+01   0.31905E-02   0.17412E+01
   0.84701E+01   0.31914E-02   0.17412E+01
   0.84676E+01   0.31924E-02   0.17412E+01
   0.84676E+01   0.31933E-02   0.17412E+01
   0.84651E+01   0.31943E-02   0.17411E+01
   0.84651E+01   0.31952E-02   0.17411E+01
   0.84651E+01   0.31962E-02   0.17412E+01
   0.84626E+01   0.31971E-02   0.17411E+01
   0.84626E+01   0.31981E-02   0.17411E+01
   0.84601E+01   0.31990E-02   0.17411E+01
   0.84601E+01   0.32000E-02   0.17411E+01
   0.84576E+01   0.32009E-02   0.17411E+01
   0.84576E+01   0.32018E-02   0.17411E+01
   0.84551E+01   0.32028E-02   0.17411E+01
   0.84551E+01   0.32037E-02   0.17411E+01
   0.84526E+01   0.32047E-02   0.17410E+01
   0.84526E+01   0.32056E-02   0.17410E+01
   0.84501E+01   0.32066E-02   0.17410E+01
   0.84501E+01   0.32075E-02   0.17410E+01
   0.84476E+01   0.32085E-02   0.17410E+01
   0.84476E+01   0.32094E-02   0.17410E+01
   0.84451E+01   0.32104E-02   0.17409E+01
   0.84451E+01   0.32113E-02   0.17409E+01
   0.84451E+01   0.32123E-02   0.17409E+01
   0.84426E+01   0.32132E-02   0.17409E+01
   0.84426E+01   0.32142E-02   0.17409E+01
   0.84401E+01   0.32151E-02   0.17409E+01
   0.84401E+01   0.32161E-02   0.17408E+01
   0.84376E+01   0.32170E-02   0.17409E+01
   0.84376E+01   0.32180E-02   0.17408E+01
   0.84351E+01   0.32189E-02   0.17408E+01
   0.84351E+01   0.32199E-02   0.17408E+01
   0.84326E+01   0.32209E-02   0.17408E+01
   0.84326E+01   0.32218E-02   0.17407E+01
   0.84301E+01   0.32228E-02   0.17407E+01
   0.84301E+01   0.32237E-02   0.17407E+01
   0.84276E+01   0.32247E-02   0.17407E+01
   0.84276E+01   0.32256E-02   0.17406E+01
   0.84251E+01   0.32266E-02   0.17406E+01
   0.84251E+01   0.32275E-02   0.17406E+01
   0.84226E+01   0.32285E-02   0.17406E+01
   0.84226E+01   0.32294E-02   0.17405E+01
   0.84226E+01   0.32304E-02   0.17405E+01
   0.84201E+01   0.32314E-02   0.17406E+01
   0.84201E+01   0.32323E-02   0.17405E+01
   0.84176E+01   0.32333E-02   0.17405E+01
   0.84176E+01   0.32342E-02   0.17405E+01
   0.84151E+01   0.32352E-02   0.17405E+01
   0.84151E+01   0.32361E-02   0.17404E+01
   0.84126E+01   0.32371E-02   0.17404E+01
   0.84126E+01   0.32381E-02   0.17404E+01
   0.84101E+01   0.32390E-02   0.17404E+01
   0.84101E+01   0.32400E-02   0.17404E+01
   0.84101E+01   0.32409E-02   0.17403E+01
   0.84076E+01   0.32419E-02   0.17403E+01
   0.84076E+01   0.32428E-02   0.17403E+01
   0.84051E+01   0.32438E-02   0.17403E+01
   0.84051E+01   0.32448E-02   0.17403E+01
   0.84026E+01   0.32457E-02   0.17402E+01
   0.84026E+01   0.32467E-02   0.17402E+01
   0.84001E+01   0.32476E-02   0.17402E+01
   0.84001E+01   0.32486E-02   0.17402E+01
   0.83976E+01   0.32496E-02   0.17401E+01
   0.83976E+01   0.32505E-02   0.17401E+01
   0.83951E+01   0.32515E-02   0.17401E+01
   0.83951E+01   0.32525E-02   0.17401E+01
   0.83926E+01   0.32534E-02   0.17401E+01
   0.83926E+01   0.32544E-02   0.17401E+01
   0.83926E+01   0.32553E-02   0.17400E+01
   0.83901E+01   0.32563E-02   0.17400E+01
   0.83901E+01   0.32573E-02   0.17400E+01
   0.83876E+01   0.32582E-02   0.17400E+01
   0.83876E+01   0.32592E-02   0.17399E+01
   0.83851E+01   0.32602E-02   0.17399E+01
   0.83851E+01   0.32611E-02   0.17399E+01
   0.83826E+01   0.32621E-02   0.17399E+01
   0.83826E+01   0.32631E-02   0.17399E+01
   0.83826E+01   0.32640E-02   0.17399E+01
   0.83801E+01   0.32650E-02   0.17398E+01
   0.83801E+01   0.32660E-02   0.17398E+01
   0.83776E+01   0.32669E-02   0.17398E+01
   0.83776E+01   0.32679E-02   0.17398E+01
   0.83751E+01   0.32689E-02   0.17398E+01
   0.83751E+01   0.32698E-02   0.17397E+01
   0.83726E+01   0.32708E-02   0.17397E+01
   0.83726E+01   0.32718E-02   0.17397E+01
   0.83701E+01   0.32727E-02   0.17396E+01
   0.83701E+01   0.32737E-02   0.17396E+01
   0.83676E+01   0.32747E-02   0.17396E+01
   0.83676E+01   0.32756E-02   0.17396E+01
   0.83676E+01   0.32766E-02   0.17396E+01
   0.83651E+01   0.32776E-02   0.17395E+01
   0.83651E+01   0.32785E-02   0.17395E+01
   0.83626E+01   0.32795E-02   0.17395E+01
   0.83626E+01   0.32805E-02   0.17394E+01
   0.83601E+01   0.32815E-02   0.17394E+01
   0.83601E+01   0.32824E-02   0.17394E+01
   0.83576E+01   0.32834E-02   0.17394E+01
   0.83576E+01   0.32844E-02   0.17393E+01
   0.83576E+01   0.32853E-02   0.17393E+01
   0.83551E+01   0.32863E-02   0.17393E+01
   0.83551E+01   0.32873E-02   0.17393E+01
   0.83526E+01   0.32883E-02   0.17393E+01
   0.83526E+01   0.32892E-02   0.17392E+01
   0.83501E+01   0.32902E-02   0.17392E+01
   0.83501E+01   0.32912E-02   0.17391E+01
   0.83476E+01   0.32921E-02   0.17392E+01
   0.83476E+01   0.32931E-02   0.17391E+01
   0.83451E+01   0.32941E-02   0.17391E+01
   0.83451E+01   0.32951E-02   0.17392E+01
   0.83451E+01   0.32960E-02   0.17391E+01
   0.83426E+01   0.32970E-02   0.17390E+01
   0.83426E+01   0.32980E-02   0.17390E+01
   0.83401E+01   0.32990E-02   0.17390E+01
   0.83401E+01   0.33000E-02   0.17389E+01
   0.83376E+01   0.33009E-02   0.17389E+01
   0.83376E+01   0.33019E-02   0.17389E+01
   0.83351E+01   0.33029E-02   0.17388E+01
   0.83351E+01   0.33039E-02   0.17389E+01
   0.83326E+01   0.33048E-02   0.17388E+01
   0.83326E+01   0.33058E-02   0.17388E+01
   0.83326E+01   0.33068E-02   0.17387E+01
   0.83301E+01   0.33078E-02   0.17387E+01
   0.83301E+01   0.33087E-02   0.17387E+01
   0.83276E+01   0.33097E-02   0.17387E+01
   0.83276E+01   0.33107E-02   0.17387E+01
   0.83251E+01   0.33117E-02   0.17387E+01
   0.83251E+01   0.33127E-02   0.17386E+01
   0.83251E+01   0.33136E-02   0.17386E+01
   0.83226E+01   0.33146E-02   0.17385E+01
   0.83226E+01   0.33156E-02   0.17386E+01
   0.83201E+01   0.33166E-02   0.17385E+01
   0.83201E+01   0.33176E-02   0.17385E+01
   0.83176E+01   0.33186E-02   0.17384E+01
   0.83176E+01   0.33195E-02   0.17384E+01
   0.83151E+01   0.33205E-02   0.17384E+01
   0.83151E+01   0.33215E-02   0.17384E+01
   0.83151E+01   0.33225E-02   0.17384E+01
   0.83126E+01   0.33235E-02   0.17384E+01
   0.83126E+01   0.33245E-02   0.17383E+01
   0.83101E+01   0.33254E-02   0.17383E+01
   0.83101E+01   0.33264E-02   0.17383E+01
   0.83101E+01   0.33274E-02   0.17382E+01
   0.83076E+01   0.33284E-02   0.17382E+01
   0.83076E+01   0.33294E-02   0.17382E+01
   0.83051E+01   0.33304E-02   0.17381E+01
   0.83051E+01   0.33313E-02   0.17381E+01
   0.83026E+01   0.33323E-02   0.17380E+01
   0.83026E+01   0.33333E-02   0.17380E+01
   0.83001E+01   0.33343E-02   0.17380E+01
   0.83001E+01   0.33353E-02   0.17380E+01
   0.83001E+01   0.33363E-02   0.17380E+01
   0.82976E+01   0.33373E-02   0.17379E+01
   0.82976E+01   0.33382E-02   0.17379E+01
   0.82951E+01   0.33392E-02   0.17378E+01
   0.82951E+01   0.33402E-02   0.17378E+01
   0.82926E+01   0.33412E-02   0.17378E+01
   0.82926E+01   0.33422E-02   0.17377E+01
   0.82901E+01   0.33432E-02   0.17377E+01
   0.82901E+01   0.33442E-02   0.17377E+01
   0.82901E+01   0.33452E-02   0.17377E+01
   0.82876E+01   0.33462E-02   0.17377E+01
   0.82876E+01   0.33472E-02   0.17376E+01
   0.82851E+01   0.33481E-02   0.17376E+01
   0.82851E+01   0.33491E-02   0.17376E+01
   0.82826E+01   0.33501E-02   0.17375E+01
   0.82826E+01   0.33511E-02   0.17375E+01
   0.82826E+01   0.33521E-02   0.17375E+01
   0.82801E+01   0.33531E-02   0.17374E+01
   0.82801E+01   0.33541E-02   0.17374E+01
   0.82776E+01   0.33551E-02   0.17374E+01
   0.82776E+01   0.33561E-02   0.17373E+01
   0.82751E+01   0.33571E-02   0.17373E+01
   0.82751E+01   0.33581E-02   0.17373E+01
   0.82751E+01   0.33591E-02   0.17373E+01
   0.82726E+01   0.33600E-02   0.17372E+01
   0.82726E+01   0.33610E-02   0.17372E+01
   0.82701E+01   0.33620E-02   0.17372E+01
   0.82701E+01   0.33630E-02   0.17372E+01
   0.82676E+01   0.33640E-02   0.17371E+01
   0.82676E+01   0.33650E-02   0.17371E+01
   0.82676E+01   0.33660E-02   0.17370E+01
   0.82651E+01   0.33670E-02   0.17370E+01
   0.82651E+01   0.33680E-02   0.17370E+01
   0.82626E+01   0.33690E-02   0.17369E+01
   0.82626E+01   0.33700E-02   0.17369E+01
   0.82601E+01   0.33710E-02   0.17369E+01
   0.82601E+01   0.33720E-02   0.17369E+01
   0.82601E+01   0.33730E-02   0.17368E+01
   0.82576E+01   0.33740E-02   0.17368E+01
   0.82576E+01   0.33750E-02   0.17367E+01
   0.82551E+01   0.33760E-02   0.17367E+01
   0.82551E+01   0.33770E-02   0.17367E+01
   0.82551E+01   0.33780E-02   0.17367E+01
   0.82526E+01   0.33790E-02   0.17366E+01
   0.82526E+01   0.33800E-02   0.17366E+01
   0.82501E+01   0.33810E-02   0.17366E+01
   0.82501E+01   0.33820E-02   0.17365E+01
   0.82476E+01   0.33830E-02   0.17365E+01
   0.82476E+01   0.33840E-02   0.17364E+01
   0.82451E+01   0.33850E-02   0.17365E+01
   0.82451E+01   0.33860E-02   0.17364E+01
   0.82451E+01   0.33870E-02   0.17363E+01
   0.82426E+01   0.33880E-02   0.17364E+01
   0.82426E+01   0.33890E-02   0.17363E+01
   0.82401E+01   0.33900E-02   0.17363E+01
   0.82401E+01   0.33910E-02   0.17362E+01
   0.82401E+01   0.33920E-02   0.17362E+01
   0.82376E+01   0.33930E-02   0.17361E+01
   0.82376E+01   0.33940E-02   0.17362E+01
   0.82351E+01   0.33950E-02   0.17361E+01
   0.82351E+01   0.33960E-02   0.17360E+01
   0.82326E+01   0.33970E-02   0.17360E+01
   0.82326E+01   0.33980E-02   0.17360E+01
   0.82326E+01   0.33990E-02   0.17360E+01
   0.82301E+01   0.34001E-02   0.17360E+01
   0.82301E+01   0.34011E-02   0.17359E+01
   0.82276E+01   0.34021E-02   0.17359E+01
   0.82276E+01   0.34031E-02   0.17358E+01
   0.82276E+01   0.34041E-02   0.17358E+01
   0.82251E+01   0.34051E-02   0.17358E+01
   0.82251E+01   0.34061E-02   0.17357E+01
   0.82226E+01   0.34071E-02   0.17357E+01
   0.82226E+01   0.34081E-02   0.17356E+01
   0.82201E+01   0.34091E-02   0.17356E+01
   0.82201E+01   0.34101E-02   0.17356E+01
   0.82201E+01   0.34111E-02   0.17356E+01
   0.82176E+01   0.34121E-02   0.17355E+01
   0.82176E+01   0.34132E-02   0.17355E+01
   0.82151E+01   0.34142E-02   0.17354E+01
   0.82151E+01   0.34152E-02   0.17354E+01
   0.82126E+01   0.34162E-02   0.17354E+01
   0.82126E+01   0.34172E-02   0.17353E+01
   0.82126E+01   0.34182E-02   0.17353E+01
   0.82101E+01   0.34192E-02   0.17353E+01
   0.82101E+01   0.34202E-02   0.17352E+01
   0.82076E+01   0.34212E-02   0.17352E+01
   0.82076E+01   0.34223E-02   0.17352E+01
   0.82076E+01   0.34233E-02   0.17351E+01
   0.82051E+01   0.34243E-02   0.17351E+01
   0.82051E+01   0.34253E-02   0.17350E+01
   0.82026E+01   0.34263E-02   0.17350E+01
   0.82026E+01   0.34273E-02   0.17350E+01
   0.82026E+01   0.34283E-02   0.17349E+01
   0.82001E+01   0.34293E-02   0.17349E+01
   0.82001E+01   0.34304E-02   0.17349E+01
   0.81976E+01   0.34314E-02   0.17348E+01
   0.81976E+01   0.34324E-02   0.17348E+01
   0.81976E+01   0.34334E-02   0.17348E+01
   0.81951E+01   0.34344E-02   0.17347E+01
   0.81951E+01   0.34354E-02   0.17347E+01
   0.81926E+01   0.34365E-02   0.17347E+01
   0.81926E+01   0.34375E-02   0.17346E+01
   0.81901E+01   0.34385E-02   0.17345E+01
   0.81901E+01   0.34395E-02   0.17345E+01
   0.81901E+01   0.34405E-02   0.17345E+01
   0.81876E+01   0.34415E-02   0.17344E+01
   0.81876E+01   0.34426E-02   0.17344E+01
   0.81851E+01   0.34436E-02   0.17344E+01
   0.81851E+01   0.34446E-02   0.17343E+01
   0.81851E+01   0.34456E-02   0.17343E+01
   0.81826E+01   0.34466E-02   0.17342E+01
   0.81826E+01   0.34477E-02   0.17342E+01
   0.81801E+01   0.34487E-02   0.17342E+01
   0.81801E+01   0.34497E-02   0.17342E+01
   0.81801E+01   0.34507E-02   0.17341E+01
   0.81776E+01   0.34517E-02   0.17341E+01
   0.81776E+01   0.34528E-02   0.17341E+01
   0.81751E+01   0.34538E-02   0.17340E+01
   0.81751E+01   0.34548E-02   0.17339E+01
   0.81751E+01   0.34558E-02   0.17339E+01
   0.81726E+01   0.34569E-02   0.17339E+01
   0.81726E+01   0.34579E-02   0.17339E+01
   0.81701E+01   0.34589E-02   0.17338E+01
   0.81701E+01   0.34599E-02   0.17337E+01
   0.81701E+01   0.34609E-02   0.17338E+01
   0.81676E+01   0.34620E-02   0.17337E+01
   0.81676E+01   0.34630E-02   0.17337E+01
   0.81651E+01   0.34640E-02   0.17336E+01
   0.81651E+01   0.34650E-02   0.17336E+01
   0.81651E+01   0.34661E-02   0.17336E+01
   0.81626E+01   0.34671E-02   0.17335E+01
   0.81626E+01   0.34681E-02   0.17335E+01
   0.81601E+01   0.34692E-02   0.17335E+01
   0.81601E+01   0.34702E-02   0.17334E+01
   0.81601E+01   0.34712E-02   0.17334E+01
   0.81576E+01   0.34722E-02   0.17333E+01
   0.81576E+01   0.34733E-02   0.17333E+01
   0.81551E+01   0.34743E-02   0.17333E+01
   0.81551E+01   0.34753E-02   0.17332E+01
   0.81526E+01   0.34763E-02   0.17331E+01
   0.81526E+01   0.34774E-02   0.17331E+01
   0.81526E+01   0.34784E-02   0.17331E+01
   0.81501E+01   0.34794E-02   0.17331E+01
   0.81501E+01   0.34805E-02   0.17330E+01
   0.81501E+01   0.34815E-02   0.17330E+01
   0.81476E+01   0.34825E-02   0.17329E+01
   0.81476E+01   0.34835E-02   0.17329E+01
   0.81451E+01   0.34846E-02   0.17329E+01
   0.81451E+01   0.34856E-02   0.17328E+01
   0.81451E+01   0.34866E-02   0.17328E+01
   0.81426E+01   0.34877E-02   0.17327E+01
   0.81426E+01   0.34887E-02   0.17327E+01
   0.81401E+01   0.34897E-02   0.17326E+01
   0.81401E+01   0.34908E-02   0.17326E+01
   0.81401E+01   0.34918E-02   0.17326E+01
   0.81376E+01   0.34928E-02   0.17325E+01
   0.81376E+01   0.34939E-02   0.17325E+01
   0.81351E+01   0.34949E-02   0.17325E+01
   0.81351E+01   0.34959E-02   0.17324E+01
   0.81351E+01   0.34970E-02   0.17323E+01
   0.81326E+01   0.34980E-02   0.17323E+01
   0.81326E+01   0.34990E-02   0.17323E+01
   0.81301E+01   0.35001E-02   0.17322E+01
   0.81301E+01   0.35011E-02   0.17322E+01
   0.81301E+01   0.35022E-02   0.17322E+01
   0.81276E+01   0.35032E-02   0.17321E+01
   0.81276E+01   0.35042E-02   0.17321E+01
   0.81251E+01   0.35053E-02   0.17321E+01
   0.81251E+01   0.35063E-02   0.17320E+01
   0.81251E+01   0.35073E-02   0.17319E+01
   0.81226E+01   0.35084E-02   0.17319E+01
   0.81226E+01   0.35094E-02   0.17318E+01
   0.81226E+01   0.35105E-02   0.17319E+01
   0.81201E+01   0.35115E-02   0.17318E+01
   0.81201E+01   0.35125E-02   0.17318E+01
   0.81176E+01   0.35136E-02   0.17317E+01
   0.81176E+01   0.35146E-02   0.17317E+01
   0.81176E+01   0.35156E-02   0.17316E+01
   0.81151E+01   0.35167E-02   0.17316E+01
   0.81151E+01   0.35177E-02   0.17315E+01
   0.81126E+01   0.35188E-02   0.17315E+01
   0.81126E+01   0.35198E-02   0.17314E+01
   0.81126E+01   0.35209E-02   0.17314E+01
   0.81101E+01   0.35219E-02   0.17314E+01
   0.81101E+01   0.35229E-02   0.17314E+01
   0.81076E+01   0.35240E-02   0.17313E+01
   0.81076E+01   0.35250E-02   0.17312E+01
   0.81076E+01   0.35261E-02   0.17312E+01
   0.81051E+01   0.35271E-02   0.17312E+01
   0.81051E+01   0.35282E-02   0.17311E+01
   0.81026E+01   0.35292E-02   0.17311E+01
   0.81026E+01   0.35302E-02   0.17310E+01
   0.81026E+01   0.35313E-02   0.17310E+01
   0.81001E+01   0.35323E-02   0.17310E+01
   0.81001E+01   0.35334E-02   0.17310E+01
   0.81001E+01   0.35344E-02   0.17309E+01
   0.80976E+01   0.35355E-02   0.17308E+01
   0.80976E+01   0.35365E-02   0.17307E+01
   0.80951E+01   0.35376E-02   0.17307E+01
   0.80951E+01   0.35386E-02   0.17307E+01
   0.80951E+01   0.35397E-02   0.17306E+01
   0.80926E+01   0.35407E-02   0.17306E+01
   0.80926E+01   0.35417E-02   0.17305E+01
   0.80901E+01   0.35428E-02   0.17305E+01
   0.80901E+01   0.35438E-02   0.17305E+01
   0.80901E+01   0.35449E-02   0.17304E+01
   0.80876E+01   0.35459E-02   0.17303E+01
   0.80876E+01   0.35470E-02   0.17303E+01
   0.80851E+01   0.35480E-02   0.17303E+01
   0.80851E+01   0.35491E-02   0.17302E+01
   0.80851E+01   0.35501E-02   0.17302E+01
   0.80826E+01   0.35512E-02   0.17301E+01
   0.80826E+01   0.35522E-02   0.17302E+01
   0.80826E+01   0.35533E-02   0.17301E+01
   0.80801E+01   0.35543E-02   0.17300E+01
   0.80801E+01   0.35554E-02   0.17300E+01
   0.80776E+01   0.35564E-02   0.17299E+01
   0.80776E+01   0.35575E-02   0.17299E+01
   0.80776E+01   0.35586E-02   0.17298E+01
   0.80751E+01   0.35596E-02   0.17298E+01
   0.80751E+01   0.35607E-02   0.17298E+01
   0.80726E+01   0.35617E-02   0.17297E+01
   0.80726E+01   0.35628E-02   0.17297E+01
   0.80726E+01   0.35638E-02   0.17296E+01
   0.80701E+01   0.35649E-02   0.17296E+01
   0.80701E+01   0.35659E-02   0.17295E+01
   0.80701E+01   0.35670E-02   0.17295E+01
   0.80676E+01   0.35680E-02   0.17294E+01
   0.80676E+01   0.35691E-02   0.17294E+01
   0.80651E+01   0.35702E-02   0.17293E+01
   0.80651E+01   0.35712E-02   0.17294E+01
   0.80651E+01   0.35723E-02   0.17293E+01
   0.80626E+01   0.35733E-02   0.17292E+01
   0.80626E+01   0.35744E-02   0.17292E+01
   0.80626E+01   0.35754E-02   0.17292E+01
   0.80601E+01   0.35765E-02   0.17291E+01
   0.80601E+01   0.35776E-02   0.17291E+01
   0.80576E+01   0.35786E-02   0.17290E+01
   0.80576E+01   0.35797E-02   0.17289E+01
   0.80576E+01   0.35807E-02   0.17289E+01
   0.80551E+01   0.35818E-02   0.17289E+01
   0.80551E+01   0.35829E-02   0.17288E+01
   0.80551E+01   0.35839E-02   0.17288E+01
   0.80526E+01   0.35850E-02   0.17288E+01
   0.80526E+01   0.35860E-02   0.17287E+01
   0.80501E+01   0.35871E-02   0.17286E+01
   0.80501E+01   0.35882E-02   0.17286E+01
   0.80501E+01   0.35892E-02   0.17286E+01
   0.80476E+01   0.35903E-02   0.17286E+01
   0.80476E+01   0.35913E-02   0.17285E+01
   0.80476E+01   0.35924E-02   0.17284E+01
   0.80451E+01   0.35935E-02   0.17284E+01
   0.80451E+01   0.35945E-02   0.17283E+01
   0.80426E+01   0.35956E-02   0.17282E+01
   0.80426E+01   0.35967E-02   0.17282E+01
   0.80426E+01   0.35977E-02   0.17281E+01
   0.80401E+01   0.35988E-02   0.17282E+01
   0.80401E+01   0.35999E-02   0.17281E+01
   0.80376E+01   0.36009E-02   0.17280E+01
   0.80376E+01   0.36020E-02   0.17280E+01
   0.80376E+01   0.36031E-02   0.17280E+01
   0.80351E+01   0.36041E-02   0.17279E+01
   0.80351E+01   0.36052E-02   0.17279E+01
   0.80351E+01   0.36063E-02   0.17278E+01
   0.80326E+01   0.36073E-02   0.17278E+01
   0.80326E+01   0.36084E-02   0.17277E+01
   0.80326E+01   0.36095E-02   0.17277E+01
   0.80301E+01   0.36105E-02   0.17276E+01
   0.80301E+01   0.36116E-02   0.17275E+01
   0.80276E+01   0.36127E-02   0.17275E+01
   0.80276E+01   0.36137E-02   0.17275E+01
   0.80276E+01   0.36148E-02   0.17275E+01
   0.80251E+01   0.36159E-02   0.17274E+01
   0.80251E+01   0.36169E-02   0.17273E+01
   0.80226E+01   0.36180E-02   0.17273E+01
   0.80226E+01   0.36191E-02   0.17272E+01
   0.80226E+01   0.36201E-02   0.17272E+01
   0.80201E+01   0.36212E-02   0.17271E+01
   0.80201E+01   0.36223E-02   0.17271E+01
   0.80201E+01   0.36234E-02   0.17270E+01
   0.80176E+01   0.36244E-02   0.17270E+01
   0.80176E+01   0.36255E-02   0.17269E+01
   0.80176E+01   0.36266E-02   0.17269E+01
   0.80151E+01   0.36277E-02   0.17269E+01
   0.80151E+01   0.36287E-02   0.17268E+01
   0.80126E+01   0.36298E-02   0.17268E+01
   0.80126E+01   0.36309E-02   0.17267E+01
   0.80126E+01   0.36319E-02   0.17267E+01
   0.80101E+01   0.36330E-02   0.17266E+01
   0.80101E+01   0.36341E-02   0.17266E+01
   0.80101E+01   0.36352E-02   0.17266E+01
   0.80076E+01   0.36363E-02   0.17265E+01
   0.80076E+01   0.36373E-02   0.17264E+01
   0.80076E+01   0.36384E-02   0.17264E+01
   0.80051E+01   0.36395E-02   0.17263E+01
   0.80051E+01   0.36406E-02   0.17262E+01
   0.80026E+01   0.36416E-02   0.17262E+01
   0.80026E+01   0.36427E-02   0.17262E+01
   0.80026E+01   0.36438E-02   0.17261E+01
   0.80001E+01   0.36449E-02   0.17261E+01
   0.80001E+01   0.36459E-02   0.17260E+01
   0.80001E+01   0.36470E-02   0.17260E+01
   0.79976E+01   0.36481E-02   0.17260E+01
   0.79976E+01   0.36492E-02   0.17259E+01
   0.79976E+01   0.36503E-02   0.17258E+01
   0.79951E+01   0.36513E-02   0.17258E+01
   0.79951E+01   0.36524E-02   0.17257E+01
   0.79926E+01   0.36535E-02   0.17257E+01
   0.79926E+01   0.36546E-02   0.17257E+01
   0.79926E+01   0.36557E-02   0.17256E+01
   0.79901E+01   0.36567E-02   0.17256E+01
   0.79901E+01   0.36578E-02   0.17255E+01
   0.79901E+01   0.36589E-02   0.17255E+01
   0.79876E+01   0.36600E-02   0.17254E+01
   0.79876E+01   0.36611E-02   0.17254E+01
   0.79851E+01   0.36622E-02   0.17253E+01
   0.79851E+01   0.36632E-02   0.17252E+01
   0.79851E+01   0.36643E-02   0.17252E+01
   0.79826E+01   0.36654E-02   0.17251E+01
   0.79826E+01   0.36665E-02   0.17251E+01
   0.79826E+01   0.36676E-02   0.17251E+01
   0.79801E+01   0.36687E-02   0.17250E+01
   0.79801E+01   0.36698E-02   0.17249E+01
   0.79801E+01   0.36708E-02   0.17249E+01
   0.79776E+01   0.36719E-02   0.17248E+01
   0.79776E+01   0.36730E-02   0.17248E+01
   0.79776E+01   0.36741E-02   0.17248E+01
   0.79751E+01   0.36752E-02   0.17247E+01
   0.79751E+01   0.36763E-02   0.17247E+01
   0.79726E+01   0.36774E-02   0.17246E+01
   0.79726E+01   0.36785E-02   0.17246E+01
   0.79726E+01   0.36795E-02   0.17245E+01
   0.79701E+01   0.36806E-02   0.17244E+01
   0.79701E+01   0.36817E-02   0.17244E+01
   0.79701E+01   0.36828E-02   0.17243E+01
   0.79676E+01   0.36839E-02   0.17243E+01
   0.79676E+01   0.36850E-02   0.17242E+01
   0.79676E+01   0.36861E-02   0.17242E+01
   0.79651E+01   0.36872E-02   0.17242E+01
   0.79651E+01   0.36883E-02   0.17241E+01
   0.79626E+01   0.36894E-02   0.17240E+01
   0.79626E+01   0.36904E-02   0.17240E+01
   0.79626E+01   0.36915E-02   0.17240E+01
   0.79601E+01   0.36926E-02   0.17239E+01
   0.79601E+01   0.36937E-02   0.17238E+01
   0.79601E+01   0.36948E-02   0.17238E+01
   0.79576E+01   0.36959E-02   0.17238E+01
   0.79576E+01   0.36970E-02   0.17237E+01
   0.79576E+01   0.36981E-02   0.17236E+01
   0.79551E+01   0.36992E-02   0.17236E+01
   0.79551E+01   0.37003E-02   0.17236E+01
   0.79551E+01   0.37014E-02   0.17235E+01
   0.79526E+01   0.37025E-02   0.17234E+01
   0.79526E+01   0.37036E-02   0.17234E+01
   0.79501E+01   0.37047E-02   0.17233E+01
   0.79501E+01   0.37058E-02   0.17233E+01
   0.79501E+01   0.37069E-02   0.17233E+01
   0.79476E+01   0.37080E-02   0.17232E+01
   0.79476E+01   0.37091E-02   0.17231E+01
   0.79476E+01   0.37101E-02   0.17231E+01
   0.79451E+01   0.37112E-02   0.17230E+01
   0.79451E+01   0.37123E-02   0.17230E+01
   0.79451E+01   0.37134E-02   0.17229E+01
   0.79426E+01   0.37145E-02   0.17229E+01
   0.79426E+01   0.37156E-02   0.17228E+01
   0.79401E+01   0.37167E-02   0.17227E+01
   0.79401E+01   0.37178E-02   0.17227E+01
   0.79401E+01   0.37189E-02   0.17227E+01
   0.79401E+01   0.37200E-02   0.17226E+01
   0.79376E+01   0.37211E-02   0.17226E+01
   0.79376E+01   0.37222E-02   0.17225E+01
   0.79351E+01   0.37233E-02   0.17224E+01
   0.79351E+01   0.37244E-02   0.17224E+01
   0.79351E+01   0.37255E-02   0.17224E+01
   0.79326E+01   0.37267E-02   0.17223E+01
   0.79326E+01   0.37278E-02   0.17223E+01
   0.79326E+01   0.37289E-02   0.17222E+01
   0.79301E+01   0.37300E-02   0.17221E+01
   0.79301E+01   0.37311E-02   0.17221E+01
   0.79301E+01   0.37322E-02   0.17220E+01
   0.79276E+01   0.37333E-02   0.17220E+01
   0.79276E+01   0.37344E-02   0.17219E+01
   0.79276E+01   0.37355E-02   0.17219E+01
   0.79251E+01   0.37366E-02   0.17218E+01
   0.79251E+01   0.37377E-02   0.17218E+01
   0.79251E+01   0.37388E-02   0.17218E+01
   0.79226E+01   0.37399E-02   0.17216E+01
   0.79226E+01   0.37410E-02   0.17216E+01
   0.79226E+01   0.37421E-02   0.17216E+01
   0.79201E+01   0.37432E-02   0.17216E+01
   0.79201E+01   0.37443E-02   0.17215E+01
   0.79176E+01   0.37454E-02   0.17214E+01
   0.79176E+01   0.37466E-02   0.17214E+01
   0.79176E+01   0.37477E-02   0.17213E+01
   0.79151E+01   0.37488E-02   0.17213E+01
   0.79151E+01   0.37499E-02   0.17212E+01
   0.79151E+01   0.37510E-02   0.17211E+01
   0.79126E+01   0.37521E-02   0.17211E+01
   0.79126E+01   0.37532E-02   0.17211E+01
   0.79126E+01   0.37543E-02   0.17210E+01
   0.79101E+01   0.37554E-02   0.17209E+01
   0.79101E+01   0.37565E-02   0.17209E+01
   0.79101E+01   0.37577E-02   0.17208E+01
   0.79076E+01   0.37588E-02   0.17208E+01
   0.79076E+01   0.37599E-02   0.17207E+01
   0.79076E+01   0.37610E-02   0.17207E+01
   0.79051E+01   0.37621E-02   0.17206E+01
   0.79051E+01   0.37632E-02   0.17205E+01
   0.79026E+01   0.37643E-02   0.17205E+01
   0.79026E+01   0.37654E-02   0.17205E+01
   0.79026E+01   0.37666E-02   0.17204E+01
   0.79001E+01   0.37677E-02   0.17204E+01
   0.79001E+01   0.37688E-02   0.17203E+01
   0.79001E+01   0.37699E-02   0.17203E+01
   0.78976E+01   0.37710E-02   0.17202E+01
   0.78976E+01   0.37721E-02   0.17202E+01
   0.78976E+01   0.37733E-02   0.17201E+01
   0.78951E+01   0.37744E-02   0.17200E+01
   0.78951E+01   0.37755E-02   0.17200E+01
   0.78951E+01   0.37766E-02   0.17199E+01
   0.78926E+01   0.37777E-02   0.17199E+01
   0.78926E+01   0.37788E-02   0.17199E+01
   0.78926E+01   0.37800E-02   0.17198E+01
   0.78901E+01   0.37811E-02   0.17197E+01
   0.78901E+01   0.37822E-02   0.17197E+01
   0.78901E+01   0.37833E-02   0.17196E+01
   0.78876E+01   0.37844E-02   0.17195E+01
   0.78876E+01   0.37856E-02   0.17195E+01
   0.78876E+01   0.37867E-02   0.17194E+01
   0.78851E+01   0.37878E-02   0.17194E+01
   0.78851E+01   0.37889E-02   0.17194E+01
   0.78851E+01   0.37900E-02   0.17192E+01
   0.78826E+01   0.37912E-02   0.17192E+01
   0.78826E+01   0.37923E-02   0.17192E+01
   0.78826E+01   0.37934E-02   0.17191E+01
   0.78801E+01   0.37945E-02   0.17191E+01
   0.78801E+01   0.37956E-02   0.17190E+01
   0.78776E+01   0.37968E-02   0.17190E+01
   0.78776E+01   0.37979E-02   0.17189E+01
   0.78776E+01   0.37990E-02   0.17189E+01
   0.78751E+01   0.38001E-02   0.17188E+01
   0.78751E+01   0.38013E-02   0.17187E+01
   0.78751E+01   0.38024E-02   0.17187E+01
   0.78726E+01   0.38035E-02   0.17187E+01
   0.78726E+01   0.38046E-02   0.17185E+01
   0.78726E+01   0.38058E-02   0.17185E+01
   0.78701E+01   0.38069E-02   0.17184E+01
   0.78701E+01   0.38080E-02   0.17184E+01
   0.78701E+01   0.38091E-02   0.17183E+01
   0.78676E+01   0.38103E-02   0.17184E+01
   0.78676E+01   0.38114E-02   0.17182E+01
   0.78676E+01   0.38125E-02   0.17182E+01
   0.78651E+01   0.38137E-02   0.17182E+01
   0.78651E+01   0.38148E-02   0.17180E+01
   0.78651E+01   0.38159E-02   0.17180E+01
   0.78651E+01   0.38170E-02   0.17180E+01
   0.78626E+01   0.38182E-02   0.17179E+01
   0.78626E+01   0.38193E-02   0.17179E+01
   0.78601E+01   0.38204E-02   0.17178E+01
   0.78601E+01   0.38216E-02   0.17178E+01
   0.78601E+01   0.38227E-02   0.17177E+01
   0.78576E+01   0.38238E-02   0.17176E+01
   0.78576E+01   0.38250E-02   0.17176E+01
   0.78576E+01   0.38261E-02   0.17175E+01
   0.78551E+01   0.38272E-02   0.17174E+01
   0.78551E+01   0.38284E-02   0.17174E+01
   0.78551E+01   0.38295E-02   0.17173E+01
   0.78526E+01   0.38306E-02   0.17173E+01
   0.78526E+01   0.38318E-02   0.17173E+01
   0.78526E+01   0.38329E-02   0.17172E+01
   0.78501E+01   0.38340E-02   0.17172E+01
   0.78501E+01   0.38352E-02   0.17171E+01
   0.78501E+01   0.38363E-02   0.17170E+01
   0.78476E+01   0.38374E-02   0.17170E+01
   0.78476E+01   0.38386E-02   0.17169E+01
   0.78476E+01   0.38397E-02   0.17168E+01
   0.78451E+01   0.38408E-02   0.17168E+01
   0.78451E+01   0.38420E-02   0.17167E+01
   0.78451E+01   0.38431E-02   0.17167E+01
   0.78426E+01   0.38442E-02   0.17166E+01
   0.78426E+01   0.38454E-02   0.17166E+01
   0.78426E+01   0.38465E-02   0.17165E+01
   0.78401E+01   0.38477E-02   0.17164E+01
   0.78401E+01   0.38488E-02   0.17164E+01
   0.78401E+01   0.38499E-02   0.17163E+01
   0.78376E+01   0.38511E-02   0.17163E+01
   0.78376E+01   0.38522E-02   0.17163E+01
   0.78376E+01   0.38534E-02   0.17162E+01
   0.78351E+01   0.38545E-02   0.17161E+01
   0.78351E+01   0.38556E-02   0.17161E+01
   0.78351E+01   0.38568E-02   0.17160E+01
   0.78326E+01   0.38579E-02   0.17160E+01
   0.78326E+01   0.38591E-02   0.17159E+01
   0.78326E+01   0.38602E-02   0.17158E+01
   0.78301E+01   0.38613E-02   0.17158E+01
   0.78301E+01   0.38625E-02   0.17157E+01
   0.78301E+01   0.38636E-02   0.17157E+01
   0.78276E+01   0.38648E-02   0.17157E+01
   0.78276E+01   0.38659E-02   0.17155E+01
   0.78276E+01   0.38671E-02   0.17155E+01
   0.78251E+01   0.38682E-02   0.17154E+01
   0.78251E+01   0.38693E-02   0.17153E+01
   0.78251E+01   0.38705E-02   0.17153E+01
   0.78226E+01   0.38716E-02   0.17153E+01
   0.78226E+01   0.38728E-02   0.17153E+01
   0.78226E+01   0.38739E-02   0.17152E+01
   0.78201E+01   0.38751E-02   0.17152E+01
   0.78201E+01   0.38762E-02   0.17150E+01
   0.78201E+01   0.38774E-02   0.17150E+01
   0.78176E+01   0.38785E-02   0.17149E+01
   0.78176E+01   0.38797E-02   0.17149E+01
   0.78176E+01   0.38808E-02   0.17148E+01
   0.78151E+01   0.38820E-02   0.17147E+01
   0.78151E+01   0.38831E-02   0.17147E+01
   0.78151E+01   0.38843E-02   0.17146E+01
   0.78126E+01   0.38854E-02   0.17146E+01
   0.78126E+01   0.38866E-02   0.17145E+01
   0.78126E+01   0.38877E-02   0.17144E+01
   0.78101E+01   0.38889E-02   0.17144E+01
   0.78101E+01   0.38900E-02   0.17143E+01
   0.78101E+01   0.38912E-02   0.17143E+01
   0.78076E+01   0.38923E-02   0.17143E+01
   0.78076E+01   0.38935E-02   0.17142E+01
   0.78076E+01   0.38946E-02   0.17142E+01
   0.78051E+01   0.38958E-02   0.17141E+01
   0.78051E+01   0.38969E-02   0.17140E+01
   0.78051E+01   0.38981E-02   0.17139E+01
   0.78026E+01   0.38992E-02   0.17139E+01
   0.78026E+01   0.39004E-02   0.17138E+01
   0.78026E+01   0.39015E-02   0.17137E+01
   0.78001E+01   0.39027E-02   0.17137E+01
   0.78001E+01   0.39038E-02   0.17136E+01
   0.78001E+01   0.39050E-02   0.17136E+01
   0.77976E+01   0.39062E-02   0.17135E+01
   0.77976E+01   0.39073E-02   0.17135E+01
   0.77976E+01   0.39085E-02   0.17134E+01
   0.77951E+01   0.39096E-02   0.17133E+01
   0.77951E+01   0.39108E-02   0.17133E+01
   0.77951E+01   0.39119E-02   0.17132E+01
   0.77951E+01   0.39131E-02   0.17132E+01
   0.77926E+01   0.39143E-02   0.17131E+01
   0.77926E+01   0.39154E-02   0.17131E+01
   0.77926E+01   0.39166E-02   0.17131E+01
   0.77901E+01   0.39177E-02   0.17130E+01
   0.77901E+01   0.39189E-02   0.17129E+01
   0.77901E+01   0.39200E-02   0.17128E+01
   0.77876E+01   0.39212E-02   0.17128E+01
   0.77876E+01   0.39224E-02   0.17128E+01
   0.77876E+01   0.39235E-02   0.17127E+01
   0.77851E+01   0.39247E-02   0.17126E+01
   0.77851E+01   0.39259E-02   0.17125E+01
   0.77851E+01   0.39270E-02   0.17125E+01
   0.77826E+01   0.39282E-02   0.17124E+01
   0.77826E+01   0.39293E-02   0.17124E+01
   0.77826E+01   0.39305E-02   0.17123E+01
   0.77801E+01   0.39317E-02   0.17122E+01
   0.77801E+01   0.39328E-02   0.17122E+01
   0.77801E+01   0.39340E-02   0.17121E+01
   0.77776E+01   0.39352E-02   0.17121E+01
   0.77776E+01   0.39363E-02   0.17121E+01
   0.77776E+01   0.39375E-02   0.17120E+01
   0.77751E+01   0.39386E-02   0.17120E+01
   0.77751E+01   0.39398E-02   0.17119E+01
   0.77751E+01   0.39410E-02   0.17117E+01
   0.77751E+01   0.39421E-02   0.17117E+01
   0.77726E+01   0.39433E-02   0.17116E+01
   0.77726E+01   0.39445E-02   0.17116E+01
   0.77701E+01   0.39456E-02   0.17116E+01
   0.77701E+01   0.39468E-02   0.17115E+01
   0.77701E+01   0.39480E-02   0.17114E+01
   0.77676E+01   0.39492E-02   0.17114E+01
   0.77676E+01   0.39503E-02   0.17113E+01
   0.77676E+01   0.39515E-02   0.17113E+01
   0.77651E+01   0.39527E-02   0.17111E+01
   0.77651E+01   0.39538E-02   0.17111E+01
   0.77651E+01   0.39550E-02   0.17110E+01
   0.77651E+01   0.39562E-02   0.17110E+01
   0.77626E+01   0.39573E-02   0.17110E+01
   0.77626E+01   0.39585E-02   0.17109E+01
   0.77626E+01   0.39597E-02   0.17109E+01
   0.77601E+01   0.39609E-02   0.17108E+01
   0.77601E+01   0.39620E-02   0.17107E+01
   0.77601E+01   0.39632E-02   0.17107E+01
   0.77576E+01   0.39644E-02   0.17106E+01
   0.77576E+01   0.39655E-02   0.17105E+01
   0.77576E+01   0.39667E-02   0.17105E+01
   0.77551E+01   0.39679E-02   0.17104E+01
   0.77551E+01   0.39691E-02   0.17103E+01
   0.77551E+01   0.39702E-02   0.17103E+01
   0.77526E+01   0.39714E-02   0.17102E+01
   0.77526E+01   0.39726E-02   0.17102E+01
   0.77526E+01   0.39738E-02   0.17101E+01
   0.77501E+01   0.39749E-02   0.17101E+01
   0.77501E+01   0.39761E-02   0.17100E+01
   0.77501E+01   0.39773E-02   0.17099E+01
   0.77501E+01   0.39785E-02   0.17099E+01
   0.77476E+01   0.39796E-02   0.17098E+01
   0.77476E+01   0.39808E-02   0.17098E+01
   0.77476E+01   0.39820E-02   0.17098E+01
   0.77451E+01   0.39832E-02   0.17097E+01
   0.77451E+01   0.39844E-02   0.17096E+01
   0.77451E+01   0.39855E-02   0.17095E+01
   0.77426E+01   0.39867E-02   0.17095E+01
   0.77426E+01   0.39879E-02   0.17094E+01
   0.77426E+01   0.39891E-02   0.17094E+01
   0.77401E+01   0.39903E-02   0.17093E+01
   0.77401E+01   0.39914E-02   0.17092E+01
   0.77401E+01   0.39926E-02   0.17092E+01
   0.77376E+01   0.39938E-02   0.17091E+01
   0.77376E+01   0.39950E-02   0.17090E+01
   0.77376E+01   0.39962E-02   0.17089E+01
   0.77376E+01   0.39973E-02   0.17089E+01
   0.77351E+01   0.39985E-02   0.17088E+01
   0.77351E+01   0.39997E-02   0.17088E+01
   0.77326E+01   0.40009E-02   0.17087E+01
   0.77326E+01   0.40021E-02   0.17087E+01
   0.77326E+01   0.40033E-02   0.17086E+01
   0.77326E+01   0.40045E-02   0.17087E+01
   0.77301E+01   0.40056E-02   0.17085E+01
   0.77301E+01   0.40068E-02   0.17084E+01
   0.77301E+01   0.40080E-02   0.17084E+01
   0.77276E+01   0.40092E-02   0.17083E+01
   0.77276E+01   0.40104E-02   0.17083E+01
   0.77276E+01   0.40116E-02   0.17082E+01
   0.77251E+01   0.40128E-02   0.17082E+01
   0.77251E+01   0.40139E-02   0.17081E+01
   0.77251E+01   0.40151E-02   0.17080E+01
   0.77226E+01   0.40163E-02   0.17079E+01
   0.77226E+01   0.40175E-02   0.17079E+01
   0.77226E+01   0.40187E-02   0.17078E+01
   0.77201E+01   0.40199E-02   0.17078E+01
   0.77201E+01   0.40211E-02   0.17077E+01
   0.77201E+01   0.40223E-02   0.17076E+01
   0.77201E+01   0.40235E-02   0.17076E+01
   0.77176E+01   0.40246E-02   0.17075E+01
   0.77176E+01   0.40258E-02   0.17075E+01
   0.77176E+01   0.40270E-02   0.17074E+01
   0.77151E+01   0.40282E-02   0.17074E+01
   0.77151E+01   0.40294E-02   0.17073E+01
   0.77151E+01   0.40306E-02   0.17072E+01
   0.77126E+01   0.40318E-02   0.17072E+01
   0.77126E+01   0.40330E-02   0.17071E+01
   0.77126E+01   0.40342E-02   0.17070E+01
   0.77126E+01   0.40354E-02   0.17070E+01
   0.77101E+01   0.40366E-02   0.17069E+01
   0.77101E+01   0.40378E-02   0.17069E+01
   0.77076E+01   0.40390E-02   0.17068E+01
   0.77076E+01   0.40402E-02   0.17067E+01
   0.77076E+01   0.40413E-02   0.17066E+01
   0.77076E+01   0.40425E-02   0.17066E+01
   0.77051E+01   0.40437E-02   0.17065E+01
   0.77051E+01   0.40449E-02   0.17065E+01
   0.77051E+01   0.40461E-02   0.17064E+01
   0.77026E+01   0.40473E-02   0.17064E+01
   0.77026E+01   0.40485E-02   0.17063E+01
   0.77026E+01   0.40497E-02   0.17062E+01
   0.77026E+01   0.40509E-02   0.17062E+01
   0.77001E+01   0.40521E-02   0.17061E+01
   0.77001E+01   0.40533E-02   0.17061E+01
   0.76976E+01   0.40545E-02   0.17060E+01
   0.76976E+01   0.40557E-02   0.17059E+01
   0.76976E+01   0.40569E-02   0.17059E+01
   0.76976E+01   0.40581E-02   0.17058E+01
   0.76951E+01   0.40593E-02   0.17057E+01
   0.76951E+01   0.40605E-02   0.17057E+01
   0.76951E+01   0.40617E-02   0.17056E+01
   0.76926E+01   0.40629E-02   0.17055E+01
   0.76926E+01   0.40641E-02   0.17055E+01
   0.76926E+01   0.40653E-02   0.17054E+01
   0.76901E+01   0.40665E-02   0.17054E+01
   0.76901E+01   0.40677E-02   0.17053E+01
   0.76901E+01   0.40689E-02   0.17052E+01
   0.76901E+01   0.40701E-02   0.17052E+01
   0.76876E+01   0.40714E-02   0.17051E+01
   0.76876E+01   0.40726E-02   0.17050E+01
   0.76876E+01   0.40738E-02   0.17050E+01
   0.76851E+01   0.40750E-02   0.17049E+01
   0.76851E+01   0.40762E-02   0.17049E+01
   0.76851E+01   0.40774E-02   0.17048E+01
   0.76826E+01   0.40786E-02   0.17047E+01
   0.76826E+01   0.40798E-02   0.17047E+01
   0.76826E+01   0.40810E-02   0.17046E+01
   0.76801E+01   0.40822E-02   0.17046E+01
   0.76801E+01   0.40834E-02   0.17045E+01
   0.76801E+01   0.40846E-02   0.17044E+01
   0.76801E+01   0.40858E-02   0.17044E+01
   0.76776E+01   0.40870E-02   0.17043E+01
   0.76776E+01   0.40883E-02   0.17042E+01
   0.76776E+01   0.40895E-02   0.17042E+01
   0.76751E+01   0.40907E-02   0.17041E+01
   0.76751E+01   0.40919E-02   0.17040E+01
   0.76751E+01   0.40931E-02   0.17040E+01
   0.76726E+01   0.40943E-02   0.17039E+01
   0.76726E+01   0.40955E-02   0.17038E+01
   0.76726E+01   0.40967E-02   0.17037E+01
   0.76701E+01   0.40979E-02   0.17037E+01
   0.76701E+01   0.40992E-02   0.17037E+01
   0.76701E+01   0.41004E-02   0.17036E+01
   0.76701E+01   0.41016E-02   0.17036E+01
   0.76676E+01   0.41028E-02   0.17035E+01
   0.76676E+01   0.41040E-02   0.17034E+01
   0.76676E+01   0.41052E-02   0.17033E+01
   0.76651E+01   0.41064E-02   0.17033E+01
   0.76651E+01   0.41077E-02   0.17033E+01
   0.76651E+01   0.41089E-02   0.17032E+01
   0.76626E+01   0.41101E-02   0.17031E+01
   0.76626E+01   0.41113E-02   0.17030E+01
   0.76626E+01   0.41125E-02   0.17030E+01
   0.76626E+01   0.41137E-02   0.17029E+01
   0.76601E+01   0.41150E-02   0.17028E+01
   0.76601E+01   0.41162E-02   0.17028E+01
   0.76601E+01   0.41174E-02   0.17028E+01
   0.76576E+01   0.41186E-02   0.17027E+01
   0.76576E+01   0.41198E-02   0.17026E+01
   0.76576E+01   0.41210E-02   0.17025E+01
   0.76551E+01   0.41223E-02   0.17024E+01
   0.76551E+01   0.41235E-02   0.17024E+01
   0.76551E+01   0.41247E-02   0.17024E+01
   0.76551E+01   0.41259E-02   0.17023E+01
   0.76526E+01   0.41271E-02   0.17022E+01
   0.76526E+01   0.41284E-02   0.17022E+01
   0.76526E+01   0.41296E-02   0.17021E+01
   0.76501E+01   0.41308E-02   0.17020E+01
   0.76501E+01   0.41320E-02   0.17020E+01
   0.76501E+01   0.41333E-02   0.17019E+01
   0.76476E+01   0.41345E-02   0.17018E+01
   0.76476E+01   0.41357E-02   0.17018E+01
   0.76476E+01   0.41369E-02   0.17017E+01
   0.76476E+01   0.41381E-02   0.17016E+01
   0.76451E+01   0.41394E-02   0.17015E+01
   0.76451E+01   0.41406E-02   0.17015E+01
   0.76451E+01   0.41418E-02   0.17015E+01
   0.76426E+01   0.41430E-02   0.17014E+01
   0.76426E+01   0.41443E-02   0.17014E+01
   0.76426E+01   0.41455E-02   0.17013E+01
   0.76401E+01   0.41467E-02   0.17012E+01
   0.76401E+01   0.41480E-02   0.17011E+01
   0.76401E+01   0.41492E-02   0.17010E+01
   0.76401E+01   0.41504E-02   0.17010E+01
   0.76376E+01   0.41516E-02   0.17010E+01
   0.76376E+01   0.41529E-02   0.17009E+01
   0.76376E+01   0.41541E-02   0.17008E+01
   0.76351E+01   0.41553E-02   0.17007E+01
   0.76351E+01   0.41566E-02   0.17007E+01
   0.76351E+01   0.41578E-02   0.17006E+01
   0.76326E+01   0.41590E-02   0.17005E+01
   0.76326E+01   0.41602E-02   0.17005E+01
   0.76326E+01   0.41615E-02   0.17004E+01
   0.76326E+01   0.41627E-02   0.17003E+01
   0.76301E+01   0.41639E-02   0.17003E+01
   0.76301E+01   0.41652E-02   0.17002E+01
   0.76301E+01   0.41664E-02   0.17002E+01
   0.76276E+01   0.41676E-02   0.17002E+01
   0.76276E+01   0.41689E-02   0.17001E+01
   0.76276E+01   0.41701E-02   0.17000E+01
   0.76251E+01   0.41713E-02   0.16999E+01
   0.76251E+01   0.41726E-02   0.16998E+01
   0.76251E+01   0.41738E-02   0.16998E+01
   0.76251E+01   0.41750E-02   0.16997E+01
   0.76226E+01   0.41763E-02   0.16997E+01
   0.76226E+01   0.41775E-02   0.16996E+01
   0.76226E+01   0.41787E-02   0.16995E+01
   0.76201E+01   0.41800E-02   0.16995E+01
   0.76201E+01   0.41812E-02   0.16994E+01
   0.76201E+01   0.41825E-02   0.16993E+01
   0.76201E+01   0.41837E-02   0.16993E+01
   0.76176E+01   0.41849E-02   0.16992E+01
   0.76176E+01   0.41862E-02   0.16991E+01
   0.76176E+01   0.41874E-02   0.16991E+01
   0.76151E+01   0.41887E-02   0.16990E+01
   0.76151E+01   0.41899E-02   0.16990E+01
   0.76151E+01   0.41911E-02   0.16989E+01
   0.76126E+01   0.41924E-02   0.16988E+01
   0.76126E+01   0.41936E-02   0.16988E+01
   0.76126E+01   0.41949E-02   0.16987E+01
   0.76126E+01   0.41961E-02   0.16986E+01
   0.76101E+01   0.41973E-02   0.16986E+01
   0.76101E+01   0.41986E-02   0.16985E+01
   0.76101E+01   0.41998E-02   0.16984E+01
   0.76076E+01   0.42011E-02   0.16984E+01
   0.76076E+01   0.42023E-02   0.16983E+01
   0.76076E+01   0.42036E-02   0.16983E+01
   0.76076E+01   0.42048E-02   0.16982E+01
   0.76051E+01   0.42060E-02   0.16981E+01
   0.76051E+01   0.42073E-02   0.16981E+01
   0.76051E+01   0.42085E-02   0.16980E+01
   0.76051E+01   0.42098E-02   0.16980E+01
   0.76026E+01   0.42110E-02   0.16979E+01
   0.76026E+01   0.42123E-02   0.16978E+01
   0.76026E+01   0.42135E-02   0.16977E+01
   0.76001E+01   0.42148E-02   0.16977E+01
   0.76001E+01   0.42160E-02   0.16976E+01
   0.76001E+01   0.42173E-02   0.16975E+01
   0.75976E+01   0.42185E-02   0.16974E+01
   0.75976E+01   0.42197E-02   0.16974E+01
   0.75976E+01   0.42210E-02   0.16974E+01
   0.75951E+01   0.42222E-02   0.16973E+01
   0.75951E+01   0.42235E-02   0.16972E+01
   0.75951E+01   0.42247E-02   0.16971E+01
   0.75951E+01   0.42260E-02   0.16971E+01
   0.75926E+01   0.42272E-02   0.16970E+01
   0.75926E+01   0.42285E-02   0.16969E+01
   0.75926E+01   0.42297E-02   0.16969E+01
   0.75926E+01   0.42310E-02   0.16969E+01
   0.75901E+01   0.42323E-02   0.16968E+01
   0.75901E+01   0.42335E-02   0.16967E+01
   0.75901E+01   0.42348E-02   0.16967E+01
   0.75876E+01   0.42360E-02   0.16966E+01
   0.75876E+01   0.42373E-02   0.16965E+01
   0.75876E+01   0.42385E-02   0.16964E+01
   0.75851E+01   0.42398E-02   0.16964E+01
   0.75851E+01   0.42410E-02   0.16963E+01
   0.75851E+01   0.42423E-02   0.16962E+01
   0.75851E+01   0.42435E-02   0.16961E+01
   0.75826E+01   0.42448E-02   0.16961E+01
   0.75826E+01   0.42460E-02   0.16961E+01
   0.75826E+01   0.42473E-02   0.16960E+01
   0.75801E+01   0.42486E-02   0.16959E+01
   0.75801E+01   0.42498E-02   0.16958E+01
   0.75801E+01   0.42511E-02   0.16958E+01
   0.75801E+01   0.42523E-02   0.16957E+01
   0.75776E+01   0.42536E-02   0.16956E+01
   0.75776E+01   0.42549E-02   0.16956E+01
   0.75776E+01   0.42561E-02   0.16955E+01
   0.75751E+01   0.42574E-02   0.16954E+01
   0.75751E+01   0.42586E-02   0.16954E+01
   0.75751E+01   0.42599E-02   0.16953E+01
   0.75751E+01   0.42612E-02   0.16952E+01
   0.75726E+01   0.42624E-02   0.16952E+01
   0.75726E+01   0.42637E-02   0.16952E+01
   0.75726E+01   0.42649E-02   0.16951E+01
   0.75701E+01   0.42662E-02   0.16950E+01
   0.75701E+01   0.42675E-02   0.16950E+01
   0.75701E+01   0.42687E-02   0.16949E+01
   0.75701E+01   0.42700E-02   0.16948E+01
   0.75676E+01   0.42712E-02   0.16948E+01
   0.75676E+01   0.42725E-02   0.16946E+01
   0.75676E+01   0.42738E-02   0.16945E+01
   0.75651E+01   0.42750E-02   0.16946E+01
   0.75651E+01   0.42763E-02   0.16945E+01
   0.75651E+01   0.42776E-02   0.16944E+01
   0.75651E+01   0.42788E-02   0.16943E+01
   0.75626E+01   0.42801E-02   0.16943E+01
   0.75626E+01   0.42814E-02   0.16942E+01
   0.75626E+01   0.42826E-02   0.16941E+01
   0.75601E+01   0.42839E-02   0.16940E+01
   0.75601E+01   0.42852E-02   0.16940E+01
   0.75601E+01   0.42864E-02   0.16940E+01
   0.75601E+01   0.42877E-02   0.16938E+01
   0.75576E+01   0.42890E-02   0.16938E+01
   0.75576E+01   0.42902E-02   0.16937E+01
   0.75576E+01   0.42915E-02   0.16937E+01
   0.75551E+01   0.42928E-02   0.16936E+01
   0.75551E+01   0.42941E-02   0.16935E+01
   0.75551E+01   0.42953E-02   0.16935E+01
   0.75551E+01   0.42966E-02   0.16934E+01
   0.75526E+01   0.42979E-02   0.16933E+01
   0.75526E+01   0.42991E-02   0.16933E+01
   0.75526E+01   0.43004E-02   0.16932E+01
   0.75501E+01   0.43017E-02   0.16931E+01
   0.75501E+01   0.43030E-02   0.16931E+01
   0.75501E+01   0.43042E-02   0.16930E+01
   0.75501E+01   0.43055E-02   0.16930E+01
   0.75476E+01   0.43068E-02   0.16929E+01
   0.75476E+01   0.43081E-02   0.16928E+01
   0.75476E+01   0.43093E-02   0.16927E+01
   0.75451E+01   0.43106E-02   0.16926E+01
   0.75451E+01   0.43119E-02   0.16926E+01
   0.75451E+01   0.43132E-02   0.16925E+01
   0.75451E+01   0.43144E-02   0.16924E+01
   0.75426E+01   0.43157E-02   0.16924E+01
   0.75426E+01   0.43170E-02   0.16923E+01
   0.75426E+01   0.43183E-02   0.16923E+01
   0.75426E+01   0.43195E-02   0.16922E+01
   0.75401E+01   0.43208E-02   0.16921E+01
   0.75401E+01   0.43221E-02   0.16920E+01
   0.75401E+01   0.43234E-02   0.16920E+01
   0.75376E+01   0.43247E-02   0.16920E+01
   0.75376E+01   0.43259E-02   0.16919E+01
   0.75376E+01   0.43272E-02   0.16918E+01
   0.75351E+01   0.43285E-02   0.16917E+01
   0.75351E+01   0.43298E-02   0.16916E+01
   0.75351E+01   0.43311E-02   0.16916E+01
   0.75351E+01   0.43323E-02   0.16916E+01
   0.75326E+01   0.43336E-02   0.16914E+01
   0.75326E+01   0.43349E-02   0.16914E+01
   0.75326E+01   0.43362E-02   0.16913E+01
   0.75326E+01   0.43375E-02   0.16913E+01
   0.75301E+01   0.43388E-02   0.16912E+01
   0.75301E+01   0.43400E-02   0.16911E+01
   0.75301E+01   0.43413E-02   0.16911E+01
   0.75276E+01   0.43426E-02   0.16910E+01
   0.75276E+01   0.43439E-02   0.16910E+01
   0.75276E+01   0.43452E-02   0.16909E+01
   0.75276E+01   0.43465E-02   0.16908E+01
   0.75251E+01   0.43478E-02   0.16908E+01
   0.75251E+01   0.43490E-02   0.16907E+01
   0.75251E+01   0.43503E-02   0.16906E+01
   0.75226E+01   0.43516E-02   0.16905E+01
   0.75226E+01   0.43529E-02   0.16904E+01
   0.75226E+01   0.43542E-02   0.16904E+01
   0.75226E+01   0.43555E-02   0.16904E+01
   0.75201E+01   0.43568E-02   0.16902E+01
   0.75201E+01   0.43581E-02   0.16902E+01
   0.75201E+01   0.43593E-02   0.16901E+01
   0.75201E+01   0.43606E-02   0.16901E+01
   0.75176E+01   0.43619E-02   0.16900E+01
   0.75176E+01   0.43632E-02   0.16899E+01
   0.75176E+01   0.43645E-02   0.16898E+01
   0.75151E+01   0.43658E-02   0.16898E+01
   0.75151E+01   0.43671E-02   0.16898E+01
   0.75151E+01   0.43684E-02   0.16897E+01
   0.75151E+01   0.43697E-02   0.16896E+01
   0.75126E+01   0.43710E-02   0.16895E+01
   0.75126E+01   0.43723E-02   0.16895E+01
   0.75126E+01   0.43736E-02   0.16894E+01
   0.75126E+01   0.43748E-02   0.16893E+01
   0.75101E+01   0.43761E-02   0.16892E+01
   0.75101E+01   0.43774E-02   0.16892E+01
   0.75101E+01   0.43787E-02   0.16891E+01
   0.75076E+01   0.43800E-02   0.16890E+01
   0.75076E+01   0.43813E-02   0.16890E+01
   0.75076E+01   0.43826E-02   0.16889E+01
   0.75076E+01   0.43839E-02   0.16889E+01
   0.75051E+01   0.43852E-02   0.16888E+01
   0.75051E+01   0.43865E-02   0.16887E+01
   0.75051E+01   0.43878E-02   0.16887E+01
   0.75026E+01   0.43891E-02   0.16886E+01
   0.75026E+01   0.43904E-02   0.16885E+01
   0.75026E+01   0.43917E-02   0.16885E+01
   0.75026E+01   0.43930E-02   0.16884E+01
   0.75001E+01   0.43943E-02   0.16882E+01
   0.75001E+01   0.43956E-02   0.16882E+01
   0.75001E+01   0.43969E-02   0.16881E+01
   0.74976E+01   0.43982E-02   0.16881E+01
   0.74976E+01   0.43995E-02   0.16880E+01
   0.74976E+01   0.44008E-02   0.16880E+01
   0.74976E+01   0.44021E-02   0.16879E+01
   0.74951E+01   0.44034E-02   0.16878E+01
   0.74951E+01   0.44047E-02   0.16878E+01
   0.74951E+01   0.44060E-02   0.16877E+01
   0.74951E+01   0.44073E-02   0.16876E+01
   0.74926E+01   0.44086E-02   0.16875E+01
   0.74926E+01   0.44099E-02   0.16875E+01
   0.74926E+01   0.44112E-02   0.16874E+01
   0.74926E+01   0.44125E-02   0.16873E+01
   0.74901E+01   0.44139E-02   0.16873E+01
   0.74901E+01   0.44152E-02   0.16872E+01
   0.74901E+01   0.44165E-02   0.16871E+01
   0.74876E+01   0.44178E-02   0.16871E+01
   0.74876E+01   0.44191E-02   0.16870E+01
   0.74876E+01   0.44204E-02   0.16870E+01
   0.74876E+01   0.44217E-02   0.16869E+01
   0.74851E+01   0.44230E-02   0.16868E+01
   0.74851E+01   0.44243E-02   0.16868E+01
   0.74851E+01   0.44256E-02   0.16868E+01
   0.74851E+01   0.44269E-02   0.16867E+01
   0.74826E+01   0.44282E-02   0.16866E+01
   0.74826E+01   0.44296E-02   0.16864E+01
   0.74826E+01   0.44309E-02   0.16864E+01
   0.74801E+01   0.44322E-02   0.16863E+01
   0.74801E+01   0.44335E-02   0.16862E+01
   0.74801E+01   0.44348E-02   0.16862E+01
   0.74801E+01   0.44361E-02   0.16862E+01
   0.74776E+01   0.44374E-02   0.16861E+01
   0.74776E+01   0.44387E-02   0.16860E+01
   0.74776E+01   0.44400E-02   0.16859E+01
   0.74751E+01   0.44414E-02   0.16858E+01
   0.74751E+01   0.44427E-02   0.16858E+01
   0.74751E+01   0.44440E-02   0.16857E+01
   0.74751E+01   0.44453E-02   0.16857E+01
   0.74726E+01   0.44466E-02   0.16855E+01
   0.74726E+01   0.44479E-02   0.16855E+01
   0.74726E+01   0.44493E-02   0.16854E+01
   0.74726E+01   0.44506E-02   0.16853E+01
   0.74701E+01   0.44519E-02   0.16853E+01
   0.74701E+01   0.44532E-02   0.16853E+01
   0.74701E+01   0.44545E-02   0.16852E+01
   0.74701E+01   0.44558E-02   0.16851E+01
   0.74676E+01   0.44572E-02   0.16850E+01
   0.74676E+01   0.44585E-02   0.16850E+01
   0.74676E+01   0.44598E-02   0.16849E+01
   0.74651E+01   0.44611E-02   0.16848E+01
   0.74651E+01   0.44624E-02   0.16848E+01
   0.74651E+01   0.44638E-02   0.16847E+01
   0.74651E+01   0.44651E-02   0.16846E+01
   0.74626E+01   0.44664E-02   0.16846E+01
   0.74626E+01   0.44677E-02   0.16845E+01
   0.74626E+01   0.44690E-02   0.16844E+01
   0.74626E+01   0.44704E-02   0.16843E+01
   0.74601E+01   0.44717E-02   0.16843E+01
   0.74601E+01   0.44730E-02   0.16842E+01
   0.74601E+01   0.44743E-02   0.16841E+01
   0.74576E+01   0.44757E-02   0.16841E+01
   0.74576E+01   0.44770E-02   0.16840E+01
   0.74576E+01   0.44783E-02   0.16839E+01
   0.74576E+01   0.44796E-02   0.16839E+01
   0.74551E+01   0.44810E-02   0.16838E+01
   0.74551E+01   0.44823E-02   0.16838E+01
   0.74551E+01   0.44836E-02   0.16837E+01
   0.74551E+01   0.44849E-02   0.16836E+01
   0.74526E+01   0.44863E-02   0.16835E+01
   0.74526E+01   0.44876E-02   0.16835E+01
   0.74526E+01   0.44889E-02   0.16834E+01
   0.74501E+01   0.44903E-02   0.16833E+01
   0.74501E+01   0.44916E-02   0.16833E+01
   0.74501E+01   0.44929E-02   0.16832E+01
   0.74501E+01   0.44942E-02   0.16831E+01
   0.74476E+01   0.44956E-02   0.16830E+01
   0.74476E+01   0.44969E-02   0.16830E+01
   0.74476E+01   0.44982E-02   0.16829E+01
   0.74476E+01   0.44996E-02   0.16829E+01
   0.74451E+01   0.45009E-02   0.16828E+01
   0.74451E+01   0.45022E-02   0.16827E+01
   0.74451E+01   0.45036E-02   0.16826E+01
   0.74451E+01   0.45049E-02   0.16826E+01
   0.74426E+01   0.45062E-02   0.16825E+01
   0.74426E+01   0.45076E-02   0.16824E+01
   0.74426E+01   0.45089E-02   0.16823E+01
   0.74401E+01   0.45102E-02   0.16823E+01
   0.74401E+01   0.45116E-02   0.16822E+01
   0.74401E+01   0.45129E-02   0.16821E+01
   0.74401E+01   0.45142E-02   0.16821E+01
   0.74376E+01   0.45156E-02   0.16820E+01
   0.74376E+01   0.45169E-02   0.16819E+01
   0.74376E+01   0.45182E-02   0.16819E+01
   0.74376E+01   0.45196E-02   0.16818E+01
   0.74351E+01   0.45209E-02   0.16817E+01
   0.74351E+01   0.45222E-02   0.16817E+01
   0.74351E+01   0.45236E-02   0.16816E+01
   0.74351E+01   0.45249E-02   0.16816E+01
   0.74326E+01   0.45263E-02   0.16815E+01
   0.74326E+01   0.45276E-02   0.16814E+01
   0.74326E+01   0.45289E-02   0.16813E+01
   0.74326E+01   0.45303E-02   0.16813E+01
   0.74301E+01   0.45316E-02   0.16812E+01
   0.74301E+01   0.45330E-02   0.16811E+01
   0.74301E+01   0.45343E-02   0.16810E+01
   0.74276E+01   0.45356E-02   0.16809E+01
   0.74276E+01   0.45370E-02   0.16809E+01
   0.74276E+01   0.45383E-02   0.16808E+01
   0.74276E+01   0.45397E-02   0.16808E+01
   0.74251E+01   0.45410E-02   0.16807E+01
   0.74251E+01   0.45424E-02   0.16806E+01
   0.74251E+01   0.45437E-02   0.16806E+01
   0.74251E+01   0.45451E-02   0.16805E+01
   0.74226E+01   0.45464E-02   0.16804E+01
   0.74226E+01   0.45477E-02   0.16804E+01
   0.74226E+01   0.45491E-02   0.16803E+01
   0.74226E+01   0.45504E-02   0.16802E+01
   0.74201E+01   0.45518E-02   0.16801E+01
   0.74201E+01   0.45531E-02   0.16800E+01
   0.74201E+01   0.45545E-02   0.16800E+01
   0.74176E+01   0.45558E-02   0.16799E+01
   0.74176E+01   0.45572E-02   0.16799E+01
   0.74176E+01   0.45585E-02   0.16798E+01
   0.74176E+01   0.45599E-02   0.16797E+01
   0.74176E+01   0.45612E-02   0.16797E+01
   0.74151E+01   0.45626E-02   0.16796E+01
   0.74151E+01   0.45639E-02   0.16796E+01
   0.74151E+01   0.45653E-02   0.16795E+01
   0.74126E+01   0.45666E-02   0.16794E+01
   0.74126E+01   0.45680E-02   0.16793E+01
   0.74126E+01   0.45693E-02   0.16793E+01
   0.74126E+01   0.45707E-02   0.16792E+01
   0.74101E+01   0.45720E-02   0.16791E+01
   0.74101E+01   0.45734E-02   0.16791E+01
   0.74101E+01   0.45747E-02   0.16789E+01
   0.74101E+01   0.45761E-02   0.16789E+01
   0.74076E+01   0.45774E-02   0.16788E+01
   0.74076E+01   0.45788E-02   0.16787E+01
   0.74076E+01   0.45802E-02   0.16787E+01
   0.74076E+01   0.45815E-02   0.16786E+01
   0.74051E+01   0.45829E-02   0.16786E+01
   0.74051E+01   0.45842E-02   0.16784E+01
   0.74051E+01   0.45856E-02   0.16784E+01
   0.74051E+01   0.45869E-02   0.16783E+01
   0.74026E+01   0.45883E-02   0.16783E+01
   0.74026E+01   0.45896E-02   0.16782E+01
   0.74026E+01   0.45910E-02   0.16781E+01
   0.74001E+01   0.45924E-02   0.16780E+01
   0.74001E+01   0.45937E-02   0.16780E+01
   0.74001E+01   0.45951E-02   0.16779E+01
   0.74001E+01   0.45964E-02   0.16779E+01
   0.73976E+01   0.45978E-02   0.16778E+01
   0.73976E+01   0.45992E-02   0.16777E+01
   0.73976E+01   0.46005E-02   0.16776E+01
   0.73976E+01   0.46019E-02   0.16776E+01
   0.73951E+01   0.46032E-02   0.16775E+01
   0.73951E+01   0.46046E-02   0.16774E+01
   0.73951E+01   0.46060E-02   0.16773E+01
   0.73951E+01   0.46073E-02   0.16772E+01
   0.73926E+01   0.46087E-02   0.16772E+01
   0.73926E+01   0.46101E-02   0.16771E+01
   0.73926E+01   0.46114E-02   0.16770E+01
   0.73926E+01   0.46128E-02   0.16770E+01
   0.73901E+01   0.46142E-02   0.16769E+01
   0.73901E+01   0.46155E-02   0.16769E+01
   0.73901E+01   0.46169E-02   0.16768E+01
   0.73876E+01   0.46183E-02   0.16767E+01
   0.73876E+01   0.46196E-02   0.16766E+01
   0.73876E+01   0.46210E-02   0.16766E+01
   0.73876E+01   0.46224E-02   0.16765E+01
   0.73876E+01   0.46237E-02   0.16764E+01
   0.73851E+01   0.46251E-02   0.16764E+01
   0.73851E+01   0.46265E-02   0.16763E+01
   0.73851E+01   0.46278E-02   0.16762E+01
   0.73851E+01   0.46292E-02   0.16762E+01
   0.73826E+01   0.46306E-02   0.16761E+01
   0.73826E+01   0.46319E-02   0.16760E+01
   0.73826E+01   0.46333E-02   0.16760E+01
   0.73801E+01   0.46347E-02   0.16759E+01
   0.73801E+01   0.46360E-02   0.16758E+01
   0.73801E+01   0.46374E-02   0.16758E+01
   0.73801E+01   0.46388E-02   0.16757E+01
   0.73776E+01   0.46402E-02   0.16756E+01
   0.73776E+01   0.46415E-02   0.16755E+01
   0.73776E+01   0.46429E-02   0.16755E+01
   0.73776E+01   0.46443E-02   0.16753E+01
   0.73751E+01   0.46457E-02   0.16753E+01
   0.73751E+01   0.46470E-02   0.16753E+01
   0.73751E+01   0.46484E-02   0.16752E+01
   0.73751E+01   0.46498E-02   0.16751E+01
   0.73726E+01   0.46512E-02   0.16750E+01
   0.73726E+01   0.46525E-02   0.16750E+01
   0.73726E+01   0.46539E-02   0.16749E+01
   0.73726E+01   0.46553E-02   0.16748E+01
   0.73701E+01   0.46567E-02   0.16747E+01
   0.73701E+01   0.46580E-02   0.16747E+01
   0.73701E+01   0.46594E-02   0.16746E+01
   0.73701E+01   0.46608E-02   0.16746E+01
   0.73676E+01   0.46622E-02   0.16745E+01
   0.73676E+01   0.46636E-02   0.16744E+01
   0.73676E+01   0.46649E-02   0.16744E+01
   0.73676E+01   0.46663E-02   0.16743E+01
   0.73651E+01   0.46677E-02   0.16741E+01
   0.73651E+01   0.46691E-02   0.16741E+01
   0.73651E+01   0.46705E-02   0.16741E+01
   0.73651E+01   0.46719E-02   0.16740E+01
   0.73626E+01   0.46732E-02   0.16739E+01
   0.73626E+01   0.46746E-02   0.16738E+01
   0.73626E+01   0.46760E-02   0.16737E+01
   0.73626E+01   0.46774E-02   0.16737E+01
   0.73601E+01   0.46788E-02   0.16736E+01
   0.73601E+01   0.46802E-02   0.16736E+01
   0.73601E+01   0.46815E-02   0.16735E+01
   0.73601E+01   0.46829E-02   0.16734E+01
   0.73576E+01   0.46843E-02   0.16734E+01
   0.73576E+01   0.46857E-02   0.16733E+01
   0.73576E+01   0.46871E-02   0.16732E+01
   0.73551E+01   0.46885E-02   0.16731E+01
   0.73551E+01   0.46899E-02   0.16731E+01
   0.73551E+01   0.46912E-02   0.16730E+01
   0.73551E+01   0.46926E-02   0.16729E+01
   0.73526E+01   0.46940E-02   0.16728E+01
   0.73526E+01   0.46954E-02   0.16727E+01
   0.73526E+01   0.46968E-02   0.16727E+01
   0.73526E+01   0.46982E-02   0.16727E+01
   0.73526E+01   0.46996E-02   0.16726E+01
   0.73501E+01   0.47010E-02   0.16725E+01
   0.73501E+01   0.47024E-02   0.16724E+01
   0.73501E+01   0.47038E-02   0.16723E+01
   0.73476E+01   0.47051E-02   0.16722E+01
   0.73476E+01   0.47065E-02   0.16722E+01
   0.73476E+01   0.47079E-02   0.16721E+01
   0.73476E+01   0.47093E-02   0.16721E+01
   0.73476E+01   0.47107E-02   0.16720E+01
   0.73451E+01   0.47121E-02   0.16720E+01
   0.73451E+01   0.47135E-02   0.16719E+01
   0.73451E+01   0.47149E-02   0.16718E+01
   0.73426E+01   0.47163E-02   0.16717E+01
   0.73426E+01   0.47177E-02   0.16716E+01
   0.73426E+01   0.47191E-02   0.16716E+01
   0.73426E+01   0.47205E-02   0.16715E+01
   0.73426E+01   0.47219E-02   0.16714E+01
   0.73401E+01   0.47233E-02   0.16714E+01
   0.73401E+01   0.47247E-02   0.16713E+01
   0.73401E+01   0.47261E-02   0.16712E+01
   0.73401E+01   0.47275E-02   0.16712E+01
   0.73376E+01   0.47289E-02   0.16711E+01
   0.73376E+01   0.47303E-02   0.16710E+01
   0.73376E+01   0.47317E-02   0.16709E+01
   0.73351E+01   0.47331E-02   0.16709E+01
   0.73351E+01   0.47345E-02   0.16708E+01
   0.73351E+01   0.47359E-02   0.16707E+01
   0.73351E+01   0.47373E-02   0.16706E+01
   0.73326E+01   0.47387E-02   0.16705E+01
   0.73326E+01   0.47401E-02   0.16705E+01
   0.73326E+01   0.47415E-02   0.16704E+01
   0.73326E+01   0.47429E-02   0.16703E+01
   0.73301E+01   0.47443E-02   0.16702E+01
   0.73301E+01   0.47457E-02   0.16702E+01
   0.73301E+01   0.47471E-02   0.16702E+01
   0.73301E+01   0.47485E-02   0.16700E+01
   0.73276E+01   0.47499E-02   0.16700E+01
   0.73276E+01   0.47513E-02   0.16699E+01
   0.73276E+01   0.47527E-02   0.16699E+01
   0.73276E+01   0.47541E-02   0.16698E+01
   0.73251E+01   0.47555E-02   0.16697E+01
   0.73251E+01   0.47569E-02   0.16697E+01
   0.73251E+01   0.47583E-02   0.16696E+01
   0.73251E+01   0.47597E-02   0.16695E+01
   0.73226E+01   0.47612E-02   0.16694E+01
   0.73226E+01   0.47626E-02   0.16693E+01
   0.73226E+01   0.47640E-02   0.16693E+01
   0.73226E+01   0.47654E-02   0.16692E+01
   0.73201E+01   0.47668E-02   0.16692E+01
   0.73201E+01   0.47682E-02   0.16691E+01
   0.73201E+01   0.47696E-02   0.16690E+01
   0.73201E+01   0.47710E-02   0.16689E+01
   0.73201E+01   0.47724E-02   0.16689E+01
   0.73176E+01   0.47739E-02   0.16688E+01
   0.73176E+01   0.47753E-02   0.16687E+01
   0.73176E+01   0.47767E-02   0.16687E+01
   0.73151E+01   0.47781E-02   0.16685E+01
   0.73151E+01   0.47795E-02   0.16685E+01
   0.73151E+01   0.47809E-02   0.16684E+01
   0.73151E+01   0.47823E-02   0.16684E+01
   0.73151E+01   0.47838E-02   0.16683E+01
   0.73126E+01   0.47852E-02   0.16682E+01
   0.73126E+01   0.47866E-02   0.16682E+01
   0.73126E+01   0.47880E-02   0.16681E+01
   0.73126E+01   0.47894E-02   0.16680E+01
   0.73101E+01   0.47908E-02   0.16680E+01
   0.73101E+01   0.47922E-02   0.16679E+01
   0.73101E+01   0.47937E-02   0.16678E+01
   0.73076E+01   0.47951E-02   0.16677E+01
   0.73076E+01   0.47965E-02   0.16676E+01
   0.73076E+01   0.47979E-02   0.16676E+01
   0.73076E+01   0.47993E-02   0.16675E+01
   0.73076E+01   0.48008E-02   0.16675E+01
   0.73051E+01   0.48022E-02   0.16673E+01
   0.73051E+01   0.48036E-02   0.16673E+01
   0.73051E+01   0.48050E-02   0.16672E+01
   0.73051E+01   0.48064E-02   0.16671E+01
   0.73026E+01   0.48079E-02   0.16671E+01
   0.73026E+01   0.48093E-02   0.16670E+01
   0.73026E+01   0.48107E-02   0.16669E+01
   0.73026E+01   0.48121E-02   0.16669E+01
   0.73001E+01   0.48136E-02   0.16668E+01
   0.73001E+01   0.48150E-02   0.16667E+01
   0.73001E+01   0.48164E-02   0.16666E+01
   0.73001E+01   0.48178E-02   0.16666E+01
   0.72976E+01   0.48193E-02   0.16665E+01
   0.72976E+01   0.48207E-02   0.16664E+01
   0.72976E+01   0.48221E-02   0.16663E+01
   0.72976E+01   0.48235E-02   0.16663E+01
   0.72951E+01   0.48250E-02   0.16662E+01
   0.72951E+01   0.48264E-02   0.16661E+01
   0.72951E+01   0.48278E-02   0.16660E+01
   0.72951E+01   0.48293E-02   0.16660E+01
   0.72926E+01   0.48307E-02   0.16659E+01
   0.72926E+01   0.48321E-02   0.16658E+01
   0.72926E+01   0.48335E-02   0.16657E+01
   0.72926E+01   0.48350E-02   0.16657E+01
   0.72901E+01   0.48364E-02   0.16656E+01
   0.72901E+01   0.48378E-02   0.16655E+01
   0.72901E+01   0.48393E-02   0.16655E+01
   0.72901E+01   0.48407E-02   0.16655E+01
   0.72876E+01   0.48421E-02   0.16653E+01
   0.72876E+01   0.48436E-02   0.16652E+01
   0.72876E+01   0.48450E-02   0.16652E+01
   0.72876E+01   0.48464E-02   0.16651E+01
   0.72851E+01   0.48479E-02   0.16651E+01
   0.72851E+01   0.48493E-02   0.16650E+01
   0.72851E+01   0.48507E-02   0.16649E+01
   0.72851E+01   0.48522E-02   0.16649E+01
   0.72851E+01   0.48536E-02   0.16648E+01
   0.72826E+01   0.48550E-02   0.16647E+01
   0.72826E+01   0.48565E-02   0.16646E+01
   0.72826E+01   0.48579E-02   0.16645E+01
   0.72826E+01   0.48594E-02   0.16645E+01
   0.72801E+01   0.48608E-02   0.16644E+01
   0.72801E+01   0.48622E-02   0.16644E+01
   0.72801E+01   0.48637E-02   0.16643E+01
   0.72801E+01   0.48651E-02   0.16642E+01
   0.72776E+01   0.48666E-02   0.16641E+01
   0.72776E+01   0.48680E-02   0.16641E+01
   0.72776E+01   0.48694E-02   0.16640E+01
   0.72776E+01   0.48709E-02   0.16639E+01
   0.72751E+01   0.48723E-02   0.16638E+01
   0.72751E+01   0.48738E-02   0.16637E+01
   0.72751E+01   0.48752E-02   0.16637E+01
   0.72751E+01   0.48766E-02   0.16636E+01
   0.72726E+01   0.48781E-02   0.16635E+01
   0.72726E+01   0.48795E-02   0.16635E+01
   0.72726E+01   0.48810E-02   0.16634E+01
   0.72726E+01   0.48824E-02   0.16633E+01
   0.72701E+01   0.48839E-02   0.16632E+01
   0.72701E+01   0.48853E-02   0.16632E+01
   0.72701E+01   0.48868E-02   0.16631E+01
   0.72701E+01   0.48882E-02   0.16631E+01
   0.72676E+01   0.48896E-02   0.16629E+01
   0.72676E+01   0.48911E-02   0.16629E+01
   0.72676E+01   0.48925E-02   0.16628E+01
   0.72676E+01   0.48940E-02   0.16628E+01
   0.72651E+01   0.48954E-02   0.16626E+01
   0.72651E+01   0.48969E-02   0.16627E+01
   0.72651E+01   0.48983E-02   0.16625E+01
   0.72651E+01   0.48998E-02   0.16625E+01
   0.72651E+01   0.49012E-02   0.16624E+01
   0.72626E+01   0.49027E-02   0.16623E+01
   0.72626E+01   0.49041E-02   0.16622E+01
   0.72626E+01   0.49056E-02   0.16622E+01
   0.72626E+01   0.49070E-02   0.16621E+01
   0.72601E+01   0.49085E-02   0.16620E+01
   0.72601E+01   0.49099E-02   0.16620E+01
   0.72601E+01   0.49114E-02   0.16619E+01
   0.72601E+01   0.49128E-02   0.16618E+01
   0.72576E+01   0.49143E-02   0.16617E+01
   0.72576E+01   0.49158E-02   0.16616E+01
   0.72576E+01   0.49172E-02   0.16616E+01
   0.72576E+01   0.49187E-02   0.16615E+01
   0.72551E+01   0.49201E-02   0.16614E+01
   0.72551E+01   0.49216E-02   0.16614E+01
   0.72551E+01   0.49230E-02   0.16613E+01
   0.72551E+01   0.49245E-02   0.16612E+01
   0.72551E+01   0.49259E-02   0.16612E+01
   0.72526E+01   0.49274E-02   0.16611E+01
   0.72526E+01   0.49289E-02   0.16610E+01
   0.72526E+01   0.49303E-02   0.16609E+01
   0.72501E+01   0.49318E-02   0.16608E+01
   0.72501E+01   0.49332E-02   0.16608E+01
   0.72501E+01   0.49347E-02   0.16607E+01
   0.72501E+01   0.49362E-02   0.16606E+01
   0.72501E+01   0.49376E-02   0.16605E+01
   0.72476E+01   0.49391E-02   0.16605E+01
   0.72476E+01   0.49405E-02   0.16604E+01
   0.72476E+01   0.49420E-02   0.16603E+01
   0.72476E+01   0.49435E-02   0.16603E+01
   0.72451E+01   0.49449E-02   0.16602E+01
   0.72451E+01   0.49464E-02   0.16601E+01
   0.72451E+01   0.49479E-02   0.16601E+01
   0.72451E+01   0.49493E-02   0.16600E+01
   0.72426E+01   0.49508E-02   0.16599E+01
   0.72426E+01   0.49522E-02   0.16598E+01
   0.72426E+01   0.49537E-02   0.16597E+01
   0.72426E+01   0.49552E-02   0.16597E+01
   0.72426E+01   0.49566E-02   0.16596E+01
   0.72401E+01   0.49581E-02   0.16595E+01
   0.72401E+01   0.49596E-02   0.16595E+01
   0.72401E+01   0.49610E-02   0.16594E+01
   0.72401E+01   0.49625E-02   0.16593E+01
   0.72376E+01   0.49640E-02   0.16593E+01
   0.72376E+01   0.49655E-02   0.16592E+01
   0.72376E+01   0.49669E-02   0.16592E+01
   0.72376E+01   0.49684E-02   0.16591E+01
   0.72351E+01   0.49699E-02   0.16590E+01
   0.72351E+01   0.49713E-02   0.16589E+01
   0.72351E+01   0.49728E-02   0.16588E+01
   0.72351E+01   0.49743E-02   0.16587E+01
   0.72326E+01   0.49757E-02   0.16587E+01
   0.72326E+01   0.49772E-02   0.16585E+01
   0.72326E+01   0.49787E-02   0.16585E+01
   0.72326E+01   0.49802E-02   0.16584E+01
   0.72301E+01   0.49816E-02   0.16584E+01
   0.72301E+01   0.49831E-02   0.16583E+01
   0.72301E+01   0.49846E-02   0.16582E+01
   0.72301E+01   0.49861E-02   0.16582E+01
   0.72301E+01   0.49875E-02   0.16581E+01
   0.72276E+01   0.49890E-02   0.16581E+01
   0.72276E+01   0.49905E-02   0.16580E+01
   0.72276E+01   0.49920E-02   0.16579E+01
   0.72251E+01   0.49934E-02   0.16578E+01
   0.72251E+01   0.49949E-02   0.16577E+01
   0.72251E+01   0.49964E-02   0.16577E+01
   0.72251E+01   0.49979E-02   0.16576E+01
   0.72251E+01   0.49994E-02   0.16575E+01
   0.72226E+01   0.50008E-02   0.16575E+01
   0.72226E+01   0.50023E-02   0.16573E+01
   0.72226E+01   0.50038E-02   0.16573E+01
   0.72226E+01   0.50053E-02   0.16572E+01
   0.72226E+01   0.50068E-02   0.16572E+01
   0.72201E+01   0.50082E-02   0.16571E+01
   0.72201E+01   0.50097E-02   0.16570E+01
   0.72201E+01   0.50112E-02   0.16570E+01
   0.72201E+01   0.50127E-02   0.16569E+01
   0.72176E+01   0.50142E-02   0.16568E+01
   0.72176E+01   0.50157E-02   0.16568E+01
   0.72176E+01   0.50171E-02   0.16567E+01
   0.72176E+01   0.50186E-02   0.16566E+01
   0.72151E+01   0.50201E-02   0.16565E+01
   0.72151E+01   0.50216E-02   0.16565E+01
   0.72151E+01   0.50231E-02   0.16563E+01
   0.72151E+01   0.50246E-02   0.16563E+01
   0.72126E+01   0.50261E-02   0.16563E+01
   0.72126E+01   0.50275E-02   0.16562E+01
   0.72126E+01   0.50290E-02   0.16561E+01
   0.72126E+01   0.50305E-02   0.16560E+01
   0.72126E+01   0.50320E-02   0.16559E+01
   0.72101E+01   0.50335E-02   0.16558E+01
   0.72101E+01   0.50350E-02   0.16558E+01
   0.72101E+01   0.50365E-02   0.16557E+01
   0.72101E+01   0.50380E-02   0.16556E+01
   0.72076E+01   0.50395E-02   0.16555E+01
   0.72076E+01   0.50409E-02   0.16555E+01
   0.72076E+01   0.50424E-02   0.16554E+01
   0.72076E+01   0.50439E-02   0.16554E+01
   0.72051E+01   0.50454E-02   0.16553E+01
   0.72051E+01   0.50469E-02   0.16551E+01
   0.72051E+01   0.50484E-02   0.16551E+01
   0.72051E+01   0.50499E-02   0.16550E+01
   0.72026E+01   0.50514E-02   0.16550E+01
   0.72026E+01   0.50529E-02   0.16549E+01
   0.72026E+01   0.50544E-02   0.16548E+01
   0.72026E+01   0.50559E-02   0.16547E+01
   0.72026E+01   0.50574E-02   0.16547E+01
   0.72001E+01   0.50589E-02   0.16546E+01
   0.72001E+01   0.50604E-02   0.16545E+01
   0.72001E+01   0.50619E-02   0.16544E+01
   0.72001E+01   0.50634E-02   0.16544E+01
   0.71976E+01   0.50649E-02   0.16543E+01
   0.71976E+01   0.50664E-02   0.16542E+01
   0.71976E+01   0.50679E-02   0.16541E+01
   0.71976E+01   0.50694E-02   0.16541E+01
   0.71976E+01   0.50709E-02   0.16541E+01
   0.71951E+01   0.50724E-02   0.16540E+01
   0.71951E+01   0.50739E-02   0.16539E+01
   0.71951E+01   0.50754E-02   0.16538E+01
   0.71951E+01   0.50769E-02   0.16537E+01
   0.71926E+01   0.50784E-02   0.16537E+01
   0.71926E+01   0.50799E-02   0.16536E+01
   0.71926E+01   0.50814E-02   0.16535E+01
   0.71926E+01   0.50829E-02   0.16534E+01
   0.71901E+01   0.50844E-02   0.16533E+01
   0.71901E+01   0.50859E-02   0.16533E+01
   0.71901E+01   0.50874E-02   0.16532E+01
   0.71901E+01   0.50889E-02   0.16531E+01
   0.71876E+01   0.50904E-02   0.16530E+01
   0.71876E+01   0.50919E-02   0.16529E+01
   0.71876E+01   0.50934E-02   0.16529E+01
   0.71876E+01   0.50949E-02   0.16528E+01
   0.71876E+01   0.50964E-02   0.16527E+01
   0.71851E+01   0.50979E-02   0.16527E+01
   0.71851E+01   0.50995E-02   0.16526E+01
   0.71851E+01   0.51010E-02   0.16526E+01
   0.71851E+01   0.51025E-02   0.16525E+01
   0.71826E+01   0.51040E-02   0.16524E+01
   0.71826E+01   0.51055E-02   0.16524E+01
   0.71826E+01   0.51070E-02   0.16522E+01
   0.71826E+01   0.51085E-02   0.16522E+01
   0.71826E+01   0.51100E-02   0.16521E+01
   0.71801E+01   0.51115E-02   0.16520E+01
   0.71801E+01   0.51130E-02   0.16519E+01
   0.71801E+01   0.51146E-02   0.16519E+01
   0.71801E+01   0.51161E-02   0.16518E+01
   0.71776E+01   0.51176E-02   0.16517E+01
   0.71776E+01   0.51191E-02   0.16516E+01
   0.71776E+01   0.51206E-02   0.16515E+01
   0.71776E+01   0.51221E-02   0.16515E+01
   0.71751E+01   0.51236E-02   0.16514E+01
   0.71751E+01   0.51252E-02   0.16514E+01
   0.71751E+01   0.51267E-02   0.16513E+01
   0.71751E+01   0.51282E-02   0.16512E+01
   0.71726E+01   0.51297E-02   0.16512E+01
   0.71726E+01   0.51312E-02   0.16510E+01
   0.71726E+01   0.51328E-02   0.16510E+01
   0.71726E+01   0.51343E-02   0.16509E+01
   0.71726E+01   0.51358E-02   0.16509E+01
   0.71701E+01   0.51373E-02   0.16508E+01
   0.71701E+01   0.51388E-02   0.16507E+01
   0.71701E+01   0.51404E-02   0.16506E+01
   0.71701E+01   0.51419E-02   0.16506E+01
   0.71676E+01   0.51434E-02   0.16504E+01
   0.71676E+01   0.51449E-02   0.16504E+01
   0.71676E+01   0.51464E-02   0.16503E+01
   0.71676E+01   0.51480E-02   0.16502E+01
   0.71651E+01   0.51495E-02   0.16502E+01
   0.71651E+01   0.51510E-02   0.16501E+01
   0.71651E+01   0.51525E-02   0.16500E+01
   0.71651E+01   0.51541E-02   0.16500E+01
   0.71651E+01   0.51556E-02   0.16499E+01
   0.71626E+01   0.51571E-02   0.16498E+01
   0.71626E+01   0.51586E-02   0.16497E+01
   0.71626E+01   0.51602E-02   0.16497E+01
   0.71626E+01   0.51617E-02   0.16496E+01
   0.71601E+01   0.51632E-02   0.16495E+01
   0.71601E+01   0.51647E-02   0.16494E+01
   0.71601E+01   0.51663E-02   0.16494E+01
   0.71601E+01   0.51678E-02   0.16493E+01
   0.71601E+01   0.51693E-02   0.16492E+01
   0.71576E+01   0.51709E-02   0.16492E+01
   0.71576E+01   0.51724E-02   0.16491E+01
   0.71576E+01   0.51739E-02   0.16490E+01
   0.71576E+01   0.51755E-02   0.16489E+01
   0.71551E+01   0.51770E-02   0.16488E+01
   0.71551E+01   0.51785E-02   0.16488E+01
   0.71551E+01   0.51800E-02   0.16487E+01
   0.71551E+01   0.51816E-02   0.16487E+01
   0.71551E+01   0.51831E-02   0.16486E+01
   0.71526E+01   0.51846E-02   0.16485E+01
   0.71526E+01   0.51862E-02   0.16484E+01
   0.71526E+01   0.51877E-02   0.16484E+01
   0.71526E+01   0.51892E-02   0.16483E+01
   0.71501E+01   0.51908E-02   0.16482E+01
   0.71501E+01   0.51923E-02   0.16481E+01
   0.71501E+01   0.51939E-02   0.16480E+01
   0.71501E+01   0.51954E-02   0.16479E+01
   0.71501E+01   0.51969E-02   0.16479E+01
   0.71476E+01   0.51985E-02   0.16478E+01
   0.71476E+01   0.52000E-02   0.16477E+01
   0.71476E+01   0.52015E-02   0.16476E+01
   0.71476E+01   0.52031E-02   0.16476E+01
   0.71476E+01   0.52046E-02   0.16475E+01
   0.71451E+01   0.52062E-02   0.16474E+01
   0.71451E+01   0.52077E-02   0.16474E+01
   0.71451E+01   0.52092E-02   0.16473E+01
   0.71451E+01   0.52108E-02   0.16472E+01
   0.71426E+01   0.52123E-02   0.16471E+01
   0.71426E+01   0.52139E-02   0.16470E+01
   0.71426E+01   0.52154E-02   0.16470E+01
   0.71426E+01   0.52170E-02   0.16469E+01
   0.71401E+01   0.52185E-02   0.16468E+01
   0.71401E+01   0.52200E-02   0.16467E+01
   0.71401E+01   0.52216E-02   0.16467E+01
   0.71401E+01   0.52231E-02   0.16466E+01
   0.71401E+01   0.52247E-02   0.16466E+01
   0.71376E+01   0.52262E-02   0.16465E+01
   0.71376E+01   0.52278E-02   0.16465E+01
   0.71376E+01   0.52293E-02   0.16463E+01
   0.71376E+01   0.52309E-02   0.16463E+01
   0.71351E+01   0.52324E-02   0.16462E+01
   0.71351E+01   0.52340E-02   0.16461E+01
   0.71351E+01   0.52355E-02   0.16460E+01
   0.71351E+01   0.52371E-02   0.16459E+01
   0.71326E+01   0.52386E-02   0.16459E+01
   0.71326E+01   0.52402E-02   0.16458E+01
   0.71326E+01   0.52417E-02   0.16458E+01
   0.71326E+01   0.52433E-02   0.16457E+01
   0.71326E+01   0.52448E-02   0.16456E+01
   0.71301E+01   0.52464E-02   0.16455E+01
   0.71301E+01   0.52479E-02   0.16454E+01
   0.71301E+01   0.52495E-02   0.16453E+01
   0.71301E+01   0.52510E-02   0.16453E+01
   0.71301E+01   0.52526E-02   0.16452E+01
   0.71276E+01   0.52541E-02   0.16452E+01
   0.71276E+01   0.52557E-02   0.16451E+01
   0.71276E+01   0.52572E-02   0.16451E+01
   0.71276E+01   0.52588E-02   0.16450E+01
   0.71251E+01   0.52604E-02   0.16449E+01
   0.71251E+01   0.52619E-02   0.16448E+01
   0.71251E+01   0.52635E-02   0.16448E+01
   0.71251E+01   0.52650E-02   0.16446E+01
   0.71251E+01   0.52666E-02   0.16446E+01
   0.71226E+01   0.52681E-02   0.16445E+01
   0.71226E+01   0.52697E-02   0.16444E+01
   0.71226E+01   0.52713E-02   0.16444E+01
   0.71226E+01   0.52728E-02   0.16443E+01
   0.71201E+01   0.52744E-02   0.16442E+01
   0.71201E+01   0.52759E-02   0.16441E+01
   0.71201E+01   0.52775E-02   0.16440E+01
   0.71201E+01   0.52791E-02   0.16439E+01
   0.71201E+01   0.52806E-02   0.16439E+01
   0.71176E+01   0.52822E-02   0.16438E+01
   0.71176E+01   0.52838E-02   0.16437E+01
   0.71176E+01   0.52853E-02   0.16437E+01
   0.71176E+01   0.52869E-02   0.16436E+01
   0.71176E+01   0.52884E-02   0.16435E+01
   0.71151E+01   0.52900E-02   0.16435E+01
   0.71151E+01   0.52916E-02   0.16434E+01
   0.71151E+01   0.52931E-02   0.16433E+01
   0.71126E+01   0.52947E-02   0.16432E+01
   0.71126E+01   0.52963E-02   0.16432E+01
   0.71126E+01   0.52978E-02   0.16431E+01
   0.71126E+01   0.52994E-02   0.16430E+01
   0.71126E+01   0.53010E-02   0.16430E+01
   0.71101E+01   0.53025E-02   0.16429E+01
   0.71101E+01   0.53041E-02   0.16428E+01
   0.71101E+01   0.53057E-02   0.16427E+01
   0.71101E+01   0.53073E-02   0.16427E+01
   0.71101E+01   0.53088E-02   0.16425E+01
   0.71076E+01   0.53104E-02   0.16425E+01
   0.71076E+01   0.53120E-02   0.16424E+01
   0.71076E+01   0.53135E-02   0.16423E+01
   0.71076E+01   0.53151E-02   0.16423E+01
   0.71051E+01   0.53167E-02   0.16422E+01
   0.71051E+01   0.53183E-02   0.16421E+01
   0.71051E+01   0.53198E-02   0.16420E+01
   0.71051E+01   0.53214E-02   0.16420E+01
   0.71051E+01   0.53230E-02   0.16419E+01
   0.71026E+01   0.53246E-02   0.16419E+01
   0.71026E+01   0.53261E-02   0.16418E+01
   0.71026E+01   0.53277E-02   0.16417E+01
   0.71026E+01   0.53293E-02   0.16416E+01
   0.71026E+01   0.53309E-02   0.16416E+01
   0.71001E+01   0.53324E-02   0.16415E+01
   0.71001E+01   0.53340E-02   0.16414E+01
   0.71001E+01   0.53356E-02   0.16414E+01
   0.71001E+01   0.53372E-02   0.16412E+01
   0.70976E+01   0.53388E-02   0.16412E+01
   0.70976E+01   0.53403E-02   0.16411E+01
   0.70976E+01   0.53419E-02   0.16410E+01
   0.70976E+01   0.53435E-02   0.16409E+01
   0.70976E+01   0.53451E-02   0.16409E+01
   0.70951E+01   0.53467E-02   0.16408E+01
   0.70951E+01   0.53482E-02   0.16407E+01
   0.70951E+01   0.53498E-02   0.16406E+01
   0.70951E+01   0.53514E-02   0.16406E+01
   0.70926E+01   0.53530E-02   0.16405E+01
   0.70926E+01   0.53546E-02   0.16404E+01
   0.70926E+01   0.53562E-02   0.16403E+01
   0.70926E+01   0.53577E-02   0.16402E+01
   0.70926E+01   0.53593E-02   0.16402E+01
   0.70901E+01   0.53609E-02   0.16401E+01
   0.70901E+01   0.53625E-02   0.16400E+01
   0.70901E+01   0.53641E-02   0.16400E+01
   0.70901E+01   0.53657E-02   0.16399E+01
   0.70876E+01   0.53673E-02   0.16398E+01
   0.70876E+01   0.53689E-02   0.16397E+01
   0.70876E+01   0.53704E-02   0.16397E+01
   0.70876E+01   0.53720E-02   0.16396E+01
   0.70876E+01   0.53736E-02   0.16395E+01
   0.70851E+01   0.53752E-02   0.16394E+01
   0.70851E+01   0.53768E-02   0.16394E+01
   0.70851E+01   0.53784E-02   0.16393E+01
   0.70851E+01   0.53800E-02   0.16392E+01
   0.70851E+01   0.53816E-02   0.16392E+01
   0.70826E+01   0.53832E-02   0.16390E+01
   0.70826E+01   0.53848E-02   0.16389E+01
   0.70826E+01   0.53864E-02   0.16389E+01
   0.70826E+01   0.53879E-02   0.16388E+01
   0.70801E+01   0.53895E-02   0.16388E+01
   0.70801E+01   0.53911E-02   0.16387E+01
   0.70801E+01   0.53927E-02   0.16386E+01
   0.70801E+01   0.53943E-02   0.16385E+01
   0.70801E+01   0.53959E-02   0.16385E+01
   0.70776E+01   0.53975E-02   0.16384E+01
   0.70776E+01   0.53991E-02   0.16383E+01
   0.70776E+01   0.54007E-02   0.16383E+01
   0.70776E+01   0.54023E-02   0.16382E+01
   0.70776E+01   0.54039E-02   0.16381E+01
   0.70751E+01   0.54055E-02   0.16381E+01
   0.70751E+01   0.54071E-02   0.16380E+01
   0.70751E+01   0.54087E-02   0.16379E+01
   0.70751E+01   0.54103E-02   0.16379E+01
   0.70726E+01   0.54119E-02   0.16377E+01
   0.70726E+01   0.54135E-02   0.16376E+01
   0.70726E+01   0.54151E-02   0.16376E+01
   0.70726E+01   0.54167E-02   0.16375E+01
   0.70726E+01   0.54183E-02   0.16374E+01
   0.70701E+01   0.54199E-02   0.16373E+01
   0.70701E+01   0.54215E-02   0.16373E+01
   0.70701E+01   0.54231E-02   0.16372E+01
   0.70701E+01   0.54247E-02   0.16372E+01
   0.70701E+01   0.54263E-02   0.16371E+01
   0.70676E+01   0.54279E-02   0.16370E+01
   0.70676E+01   0.54296E-02   0.16369E+01
   0.70676E+01   0.54312E-02   0.16368E+01
   0.70676E+01   0.54328E-02   0.16367E+01
   0.70651E+01   0.54344E-02   0.16366E+01
   0.70651E+01   0.54360E-02   0.16366E+01
   0.70651E+01   0.54376E-02   0.16365E+01
   0.70651E+01   0.54392E-02   0.16365E+01
   0.70651E+01   0.54408E-02   0.16364E+01
   0.70626E+01   0.54424E-02   0.16363E+01
   0.70626E+01   0.54440E-02   0.16362E+01
   0.70626E+01   0.54456E-02   0.16361E+01
   0.70626E+01   0.54473E-02   0.16361E+01
   0.70626E+01   0.54489E-02   0.16360E+01
   0.70601E+01   0.54505E-02   0.16359E+01
   0.70601E+01   0.54521E-02   0.16358E+01
   0.70601E+01   0.54537E-02   0.16358E+01
   0.70601E+01   0.54553E-02   0.16357E+01
   0.70601E+01   0.54569E-02   0.16357E+01
   0.70576E+01   0.54585E-02   0.16356E+01
   0.70576E+01   0.54602E-02   0.16355E+01
   0.70576E+01   0.54618E-02   0.16353E+01
   0.70576E+01   0.54634E-02   0.16354E+01
   0.70551E+01   0.54650E-02   0.16353E+01
   0.70551E+01   0.54666E-02   0.16352E+01
   0.70551E+01   0.54682E-02   0.16351E+01
   0.70551E+01   0.54699E-02   0.16350E+01
   0.70551E+01   0.54715E-02   0.16350E+01
   0.70526E+01   0.54731E-02   0.16349E+01
   0.70526E+01   0.54747E-02   0.16348E+01
   0.70526E+01   0.54763E-02   0.16348E+01
   0.70526E+01   0.54780E-02   0.16347E+01
   0.70526E+01   0.54796E-02   0.16346E+01
   0.70501E+01   0.54812E-02   0.16345E+01
   0.70501E+01   0.54828E-02   0.16344E+01
   0.70501E+01   0.54845E-02   0.16343E+01
   0.70501E+01   0.54861E-02   0.16343E+01
   0.70501E+01   0.54877E-02   0.16343E+01
   0.70476E+01   0.54893E-02   0.16341E+01
   0.70476E+01   0.54909E-02   0.16340E+01
   0.70476E+01   0.54926E-02   0.16340E+01
   0.70476E+01   0.54942E-02   0.16339E+01
   0.70451E+01   0.54958E-02   0.16339E+01
   0.70451E+01   0.54974E-02   0.16337E+01
   0.70451E+01   0.54991E-02   0.16337E+01
   0.70451E+01   0.55007E-02   0.16337E+01
   0.70451E+01   0.55023E-02   0.16336E+01
   0.70426E+01   0.55040E-02   0.16335E+01
   0.70426E+01   0.55056E-02   0.16334E+01
   0.70426E+01   0.55072E-02   0.16333E+01
   0.70426E+01   0.55088E-02   0.16332E+01
   0.70401E+01   0.55105E-02   0.16331E+01
   0.70401E+01   0.55121E-02   0.16331E+01
   0.70401E+01   0.55137E-02   0.16330E+01
   0.70401E+01   0.55154E-02   0.16329E+01
   0.70401E+01   0.55170E-02   0.16329E+01
   0.70376E+01   0.55186E-02   0.16328E+01
   0.70376E+01   0.55203E-02   0.16327E+01
   0.70376E+01   0.55219E-02   0.16326E+01
   0.70376E+01   0.55235E-02   0.16325E+01
   0.70376E+01   0.55252E-02   0.16325E+01
   0.70351E+01   0.55268E-02   0.16324E+01
   0.70351E+01   0.55284E-02   0.16324E+01
   0.70351E+01   0.55301E-02   0.16323E+01
   0.70351E+01   0.55317E-02   0.16322E+01
   0.70326E+01   0.55333E-02   0.16321E+01
   0.70326E+01   0.55350E-02   0.16320E+01
   0.70326E+01   0.55366E-02   0.16320E+01
   0.70326E+01   0.55383E-02   0.16320E+01
   0.70326E+01   0.55399E-02   0.16319E+01
   0.70326E+01   0.55415E-02   0.16318E+01
   0.70301E+01   0.55432E-02   0.16316E+01
   0.70301E+01   0.55448E-02   0.16316E+01
   0.70301E+01   0.55465E-02   0.16315E+01
   0.70301E+01   0.55481E-02   0.16314E+01
   0.70276E+01   0.55497E-02   0.16314E+01
   0.70276E+01   0.55514E-02   0.16313E+01
   0.70276E+01   0.55530E-02   0.16313E+01
   0.70276E+01   0.55547E-02   0.16311E+01
   0.70276E+01   0.55563E-02   0.16311E+01
   0.70251E+01   0.55580E-02   0.16310E+01
   0.70251E+01   0.55596E-02   0.16309E+01
   0.70251E+01   0.55612E-02   0.16308E+01
   0.70251E+01   0.55629E-02   0.16307E+01
   0.70251E+01   0.55645E-02   0.16306E+01
   0.70226E+01   0.55662E-02   0.16306E+01
   0.70226E+01   0.55678E-02   0.16305E+01
   0.70226E+01   0.55695E-02   0.16305E+01
   0.70226E+01   0.55711E-02   0.16304E+01
   0.70226E+01   0.55728E-02   0.16303E+01
   0.70201E+01   0.55744E-02   0.16302E+01
   0.70201E+01   0.55761E-02   0.16302E+01
   0.70201E+01   0.55777E-02   0.16301E+01
   0.70201E+01   0.55794E-02   0.16301E+01
   0.70201E+01   0.55810E-02   0.16300E+01
   0.70176E+01   0.55827E-02   0.16299E+01
   0.70176E+01   0.55843E-02   0.16298E+01
   0.70176E+01   0.55860E-02   0.16297E+01
   0.70176E+01   0.55876E-02   0.16296E+01
   0.70176E+01   0.55893E-02   0.16296E+01
   0.70151E+01   0.55909E-02   0.16295E+01
   0.70151E+01   0.55926E-02   0.16294E+01
   0.70151E+01   0.55943E-02   0.16294E+01
   0.70151E+01   0.55959E-02   0.16293E+01
   0.70126E+01   0.55976E-02   0.16292E+01
   0.70126E+01   0.55992E-02   0.16291E+01
   0.70126E+01   0.56009E-02   0.16291E+01
   0.70126E+01   0.56025E-02   0.16290E+01
   0.70126E+01   0.56042E-02   0.16290E+01
   0.70101E+01   0.56059E-02   0.16288E+01
   0.70101E+01   0.56075E-02   0.16288E+01
   0.70101E+01   0.56092E-02   0.16287E+01
   0.70101E+01   0.56108E-02   0.16286E+01
   0.70101E+01   0.56125E-02   0.16285E+01
   0.70076E+01   0.56142E-02   0.16284E+01
   0.70076E+01   0.56158E-02   0.16284E+01
   0.70076E+01   0.56175E-02   0.16283E+01
   0.70076E+01   0.56191E-02   0.16282E+01
   0.70051E+01   0.56208E-02   0.16281E+01
   0.70076E+01   0.56225E-02   0.16281E+01
   0.70051E+01   0.56241E-02   0.16280E+01
   0.70051E+01   0.56258E-02   0.16279E+01
   0.70051E+01   0.56275E-02   0.16279E+01
   0.70051E+01   0.56291E-02   0.16278E+01
   0.70026E+01   0.56308E-02   0.16277E+01
   0.70026E+01   0.56325E-02   0.16276E+01
   0.70026E+01   0.56341E-02   0.16275E+01
   0.70026E+01   0.56358E-02   0.16275E+01
   0.70026E+01   0.56375E-02   0.16274E+01
   0.70001E+01   0.56391E-02   0.16273E+01
   0.70001E+01   0.56408E-02   0.16273E+01
   0.70001E+01   0.56425E-02   0.16272E+01
   0.70001E+01   0.56441E-02   0.16271E+01
   0.69976E+01   0.56458E-02   0.16270E+01
   0.69976E+01   0.56475E-02   0.16269E+01
   0.69976E+01   0.56491E-02   0.16268E+01
   0.69976E+01   0.56508E-02   0.16268E+01
   0.69976E+01   0.56525E-02   0.16267E+01
   0.69951E+01   0.56542E-02   0.16267E+01
   0.69951E+01   0.56558E-02   0.16266E+01
   0.69951E+01   0.56575E-02   0.16265E+01
   0.69951E+01   0.56592E-02   0.16264E+01
   0.69951E+01   0.56609E-02   0.16263E+01
   0.69926E+01   0.56625E-02   0.16263E+01
   0.69926E+01   0.56642E-02   0.16262E+01
   0.69926E+01   0.56659E-02   0.16262E+01
   0.69926E+01   0.56676E-02   0.16261E+01
   0.69926E+01   0.56692E-02   0.16260E+01
   0.69901E+01   0.56709E-02   0.16259E+01
   0.69901E+01   0.56726E-02   0.16259E+01
   0.69901E+01   0.56743E-02   0.16258E+01
   0.69901E+01   0.56759E-02   0.16257E+01
   0.69901E+01   0.56776E-02   0.16256E+01
   0.69876E+01   0.56793E-02   0.16255E+01
   0.69876E+01   0.56810E-02   0.16254E+01
   0.69876E+01   0.56827E-02   0.16253E+01
   0.69876E+01   0.56844E-02   0.16253E+01
   0.69876E+01   0.56860E-02   0.16252E+01
   0.69851E+01   0.56877E-02   0.16251E+01
   0.69851E+01   0.56894E-02   0.16250E+01
   0.69851E+01   0.56911E-02   0.16250E+01
   0.69851E+01   0.56928E-02   0.16249E+01
   0.69851E+01   0.56945E-02   0.16248E+01
   0.69826E+01   0.56961E-02   0.16247E+01
   0.69826E+01   0.56978E-02   0.16246E+01
   0.69826E+01   0.56995E-02   0.16246E+01
   0.69826E+01   0.57012E-02   0.16245E+01
   0.69801E+01   0.57029E-02   0.16245E+01
   0.69801E+01   0.57046E-02   0.16244E+01
   0.69801E+01   0.57063E-02   0.16243E+01
   0.69801E+01   0.57079E-02   0.16242E+01
   0.69801E+01   0.57096E-02   0.16241E+01
   0.69776E+01   0.57113E-02   0.16240E+01
   0.69776E+01   0.57130E-02   0.16240E+01
   0.69776E+01   0.57147E-02   0.16239E+01
   0.69776E+01   0.57164E-02   0.16239E+01
   0.69776E+01   0.57181E-02   0.16238E+01
   0.69751E+01   0.57198E-02   0.16237E+01
   0.69751E+01   0.57215E-02   0.16236E+01
   0.69751E+01   0.57232E-02   0.16236E+01
   0.69751E+01   0.57249E-02   0.16235E+01
   0.69751E+01   0.57266E-02   0.16234E+01
   0.69726E+01   0.57282E-02   0.16233E+01
   0.69726E+01   0.57299E-02   0.16233E+01
   0.69726E+01   0.57316E-02   0.16232E+01
   0.69726E+01   0.57333E-02   0.16232E+01
   0.69726E+01   0.57350E-02   0.16231E+01
   0.69701E+01   0.57367E-02   0.16230E+01
   0.69701E+01   0.57384E-02   0.16229E+01
   0.69701E+01   0.57401E-02   0.16228E+01
   0.69701E+01   0.57418E-02   0.16227E+01
   0.69676E+01   0.57435E-02   0.16226E+01
   0.69676E+01   0.57452E-02   0.16225E+01
   0.69676E+01   0.57469E-02   0.16225E+01
   0.69676E+01   0.57486E-02   0.16224E+01
   0.69676E+01   0.57503E-02   0.16223E+01
   0.69676E+01   0.57520E-02   0.16223E+01
   0.69651E+01   0.57537E-02   0.16222E+01
   0.69651E+01   0.57554E-02   0.16221E+01
   0.69651E+01   0.57571E-02   0.16220E+01
   0.69651E+01   0.57588E-02   0.16219E+01
   0.69651E+01   0.57605E-02   0.16219E+01
   0.69626E+01   0.57622E-02   0.16218E+01
   0.69626E+01   0.57640E-02   0.16217E+01
   0.69626E+01   0.57657E-02   0.16217E+01
   0.69626E+01   0.57674E-02   0.16215E+01
   0.69626E+01   0.57691E-02   0.16215E+01
   0.69601E+01   0.57708E-02   0.16215E+01
   0.69601E+01   0.57725E-02   0.16214E+01
   0.69601E+01   0.57742E-02   0.16213E+01
   0.69601E+01   0.57759E-02   0.16212E+01
   0.69601E+01   0.57776E-02   0.16212E+01
   0.69576E+01   0.57793E-02   0.16211E+01
   0.69576E+01   0.57810E-02   0.16210E+01
   0.69576E+01   0.57827E-02   0.16210E+01
   0.69576E+01   0.57845E-02   0.16209E+01
   0.69576E+01   0.57862E-02   0.16208E+01
   0.69551E+01   0.57879E-02   0.16207E+01
   0.69551E+01   0.57896E-02   0.16205E+01
   0.69551E+01   0.57913E-02   0.16205E+01
   0.69551E+01   0.57930E-02   0.16205E+01
   0.69551E+01   0.57947E-02   0.16204E+01
   0.69526E+01   0.57964E-02   0.16203E+01
   0.69526E+01   0.57982E-02   0.16202E+01
   0.69526E+01   0.57999E-02   0.16202E+01
   0.69526E+01   0.58016E-02   0.16201E+01
   0.69526E+01   0.58033E-02   0.16201E+01
   0.69501E+01   0.58050E-02   0.16200E+01
   0.69501E+01   0.58067E-02   0.16199E+01
   0.69501E+01   0.58085E-02   0.16198E+01
   0.69501E+01   0.58102E-02   0.16197E+01
   0.69501E+01   0.58119E-02   0.16196E+01
   0.69476E+01   0.58136E-02   0.16196E+01
   0.69476E+01   0.58153E-02   0.16195E+01
   0.69476E+01   0.58171E-02   0.16194E+01
   0.69476E+01   0.58188E-02   0.16193E+01
   0.69476E+01   0.58205E-02   0.16192E+01
   0.69451E+01   0.58222E-02   0.16191E+01
   0.69451E+01   0.58239E-02   0.16191E+01
   0.69451E+01   0.58257E-02   0.16190E+01
   0.69451E+01   0.58274E-02   0.16190E+01
   0.69451E+01   0.58291E-02   0.16189E+01
   0.69426E+01   0.58308E-02   0.16188E+01
   0.69426E+01   0.58326E-02   0.16188E+01
   0.69426E+01   0.58343E-02   0.16187E+01
   0.69426E+01   0.58360E-02   0.16185E+01
   0.69401E+01   0.58378E-02   0.16184E+01
   0.69401E+01   0.58395E-02   0.16184E+01
   0.69401E+01   0.58412E-02   0.16184E+01
   0.69401E+01   0.58429E-02   0.16183E+01
   0.69401E+01   0.58447E-02   0.16182E+01
   0.69401E+01   0.58464E-02   0.16181E+01
   0.69376E+01   0.58481E-02   0.16180E+01
   0.69376E+01   0.58499E-02   0.16180E+01
   0.69376E+01   0.58516E-02   0.16179E+01
   0.69376E+01   0.58533E-02   0.16178E+01
   0.69376E+01   0.58550E-02   0.16178E+01
   0.69351E+01   0.58568E-02   0.16177E+01
   0.69351E+01   0.58585E-02   0.16176E+01
   0.69351E+01   0.58602E-02   0.16175E+01
   0.69351E+01   0.58620E-02   0.16175E+01
   0.69351E+01   0.58637E-02   0.16173E+01
   0.69326E+01   0.58655E-02   0.16173E+01
   0.69326E+01   0.58672E-02   0.16172E+01
   0.69326E+01   0.58689E-02   0.16171E+01
   0.69326E+01   0.58707E-02   0.16170E+01
   0.69326E+01   0.58724E-02   0.16170E+01
   0.69301E+01   0.58741E-02   0.16169E+01
   0.69301E+01   0.58759E-02   0.16168E+01
   0.69301E+01   0.58776E-02   0.16168E+01
   0.69301E+01   0.58794E-02   0.16167E+01
   0.69301E+01   0.58811E-02   0.16166E+01
   0.69276E+01   0.58828E-02   0.16165E+01
   0.69276E+01   0.58846E-02   0.16164E+01
   0.69276E+01   0.58863E-02   0.16163E+01
   0.69276E+01   0.58881E-02   0.16163E+01
   0.69276E+01   0.58898E-02   0.16162E+01
   0.69251E+01   0.58915E-02   0.16162E+01
   0.69251E+01   0.58933E-02   0.16161E+01
   0.69251E+01   0.58950E-02   0.16160E+01
   0.69251E+01   0.58968E-02   0.16160E+01
   0.69251E+01   0.58985E-02   0.16159E+01
   0.69251E+01   0.59003E-02   0.16158E+01
   0.69226E+01   0.59020E-02   0.16157E+01
   0.69226E+01   0.59038E-02   0.16156E+01
   0.69226E+01   0.59055E-02   0.16155E+01
   0.69226E+01   0.59072E-02   0.16155E+01
   0.69226E+01   0.59090E-02   0.16154E+01
   0.69201E+01   0.59107E-02   0.16154E+01
   0.69201E+01   0.59125E-02   0.16153E+01
   0.69201E+01   0.59142E-02   0.16152E+01
   0.69201E+01   0.59160E-02   0.16151E+01
   0.69201E+01   0.59177E-02   0.16150E+01
   0.69176E+01   0.59195E-02   0.16149E+01
   0.69176E+01   0.59212E-02   0.16149E+01
   0.69176E+01   0.59230E-02   0.16148E+01
   0.69176E+01   0.59248E-02   0.16148E+01
   0.69176E+01   0.59265E-02   0.16147E+01
   0.69151E+01   0.59283E-02   0.16146E+01
   0.69151E+01   0.59300E-02   0.16145E+01
   0.69151E+01   0.59318E-02   0.16145E+01
   0.69151E+01   0.59335E-02   0.16143E+01
   0.69151E+01   0.59353E-02   0.16142E+01
   0.69126E+01   0.59370E-02   0.16142E+01
   0.69126E+01   0.59388E-02   0.16141E+01
   0.69126E+01   0.59406E-02   0.16140E+01
   0.69126E+01   0.59423E-02   0.16139E+01
   0.69126E+01   0.59441E-02   0.16139E+01
   0.69101E+01   0.59458E-02   0.16138E+01
   0.69101E+01   0.59476E-02   0.16137E+01
   0.69101E+01   0.59493E-02   0.16136E+01
   0.69101E+01   0.59511E-02   0.16136E+01
   0.69101E+01   0.59529E-02   0.16135E+01
   0.69076E+01   0.59546E-02   0.16134E+01
   0.69076E+01   0.59564E-02   0.16133E+01
   0.69076E+01   0.59582E-02   0.16133E+01
   0.69076E+01   0.59599E-02   0.16132E+01
   0.69076E+01   0.59617E-02   0.16131E+01
   0.69051E+01   0.59634E-02   0.16130E+01
   0.69051E+01   0.59652E-02   0.16130E+01
   0.69051E+01   0.59670E-02   0.16129E+01
   0.69051E+01   0.59687E-02   0.16128E+01
   0.69051E+01   0.59705E-02   0.16128E+01
   0.69026E+01   0.59723E-02   0.16127E+01
   0.69026E+01   0.59740E-02   0.16126E+01
   0.69026E+01   0.59758E-02   0.16125E+01
   0.69026E+01   0.59776E-02   0.16125E+01
   0.69026E+01   0.59793E-02   0.16124E+01
   0.69001E+01   0.59811E-02   0.16123E+01
   0.69001E+01   0.59829E-02   0.16123E+01
   0.69001E+01   0.59847E-02   0.16122E+01
   0.69001E+01   0.59864E-02   0.16121E+01
   0.69001E+01   0.59882E-02   0.16120E+01
   0.69001E+01   0.59900E-02   0.16119E+01
   0.68976E+01   0.59917E-02   0.16118E+01
   0.68976E+01   0.59935E-02   0.16117E+01
   0.68976E+01   0.59953E-02   0.16116E+01
   0.68976E+01   0.59971E-02   0.16116E+01
   0.68976E+01   0.59988E-02   0.16115E+01
   0.68951E+01   0.60006E-02   0.16115E+01
   0.68951E+01   0.60024E-02   0.16114E+01
   0.68951E+01   0.60042E-02   0.16113E+01
   0.68951E+01   0.60059E-02   0.16112E+01
   0.68951E+01   0.60077E-02   0.16112E+01
   0.68926E+01   0.60095E-02   0.16111E+01
   0.68926E+01   0.60113E-02   0.16110E+01
   0.68926E+01   0.60131E-02   0.16109E+01
   0.68926E+01   0.60148E-02   0.16109E+01
   0.68926E+01   0.60166E-02   0.16108E+01
   0.68901E+01   0.60184E-02   0.16107E+01
   0.68901E+01   0.60202E-02   0.16106E+01
   0.68901E+01   0.60220E-02   0.16106E+01
   0.68901E+01   0.60237E-02   0.16105E+01
   0.68901E+01   0.60255E-02   0.16104E+01
   0.68901E+01   0.60273E-02   0.16103E+01
   0.68876E+01   0.60291E-02   0.16102E+01
   0.68876E+01   0.60309E-02   0.16102E+01
   0.68876E+01   0.60327E-02   0.16101E+01
   0.68876E+01   0.60344E-02   0.16101E+01
   0.68876E+01   0.60362E-02   0.16100E+01
   0.68851E+01   0.60380E-02   0.16099E+01
   0.68851E+01   0.60398E-02   0.16099E+01
   0.68851E+01   0.60416E-02   0.16098E+01
   0.68851E+01   0.60434E-02   0.16097E+01
   0.68851E+01   0.60452E-02   0.16096E+01
   0.68826E+01   0.60470E-02   0.16095E+01
   0.68826E+01   0.60487E-02   0.16094E+01
   0.68826E+01   0.60505E-02   0.16094E+01
   0.68826E+01   0.60523E-02   0.16093E+01
   0.68826E+01   0.60541E-02   0.16092E+01
   0.68801E+01   0.60559E-02   0.16091E+01
   0.68801E+01   0.60577E-02   0.16091E+01
   0.68801E+01   0.60595E-02   0.16090E+01
   0.68801E+01   0.60613E-02   0.16089E+01
   0.68801E+01   0.60631E-02   0.16088E+01
   0.68776E+01   0.60649E-02   0.16087E+01
   0.68776E+01   0.60667E-02   0.16087E+01
   0.68776E+01   0.60685E-02   0.16085E+01
   0.68776E+01   0.60703E-02   0.16085E+01
   0.68776E+01   0.60721E-02   0.16084E+01
   0.68751E+01   0.60738E-02   0.16084E+01
   0.68751E+01   0.60756E-02   0.16083E+01
   0.68751E+01   0.60774E-02   0.16082E+01
   0.68751E+01   0.60792E-02   0.16081E+01
   0.68751E+01   0.60810E-02   0.16081E+01
   0.68751E+01   0.60828E-02   0.16080E+01
   0.68726E+01   0.60846E-02   0.16079E+01
   0.68726E+01   0.60864E-02   0.16078E+01
   0.68726E+01   0.60882E-02   0.16078E+01
   0.68726E+01   0.60900E-02   0.16077E+01
   0.68701E+01   0.60918E-02   0.16076E+01
   0.68701E+01   0.60936E-02   0.16075E+01
   0.68701E+01   0.60955E-02   0.16074E+01
   0.68701E+01   0.60973E-02   0.16073E+01
   0.68701E+01   0.60991E-02   0.16073E+01
   0.68701E+01   0.61009E-02   0.16072E+01
   0.68701E+01   0.61027E-02   0.16072E+01
   0.68676E+01   0.61045E-02   0.16071E+01
   0.68676E+01   0.61063E-02   0.16070E+01
   0.68676E+01   0.61081E-02   0.16069E+01
   0.68676E+01   0.61099E-02   0.16069E+01
   0.68651E+01   0.61117E-02   0.16068E+01
   0.68651E+01   0.61135E-02   0.16067E+01
   0.68651E+01   0.61153E-02   0.16067E+01
   0.68651E+01   0.61171E-02   0.16065E+01
   0.68651E+01   0.61189E-02   0.16064E+01
   0.68651E+01   0.61208E-02   0.16064E+01
   0.68626E+01   0.61226E-02   0.16063E+01
   0.68626E+01   0.61244E-02   0.16063E+01
   0.68626E+01   0.61262E-02   0.16062E+01
   0.68626E+01   0.61280E-02   0.16061E+01
   0.68626E+01   0.61298E-02   0.16060E+01
   0.68601E+01   0.61316E-02   0.16059E+01
   0.68601E+01   0.61334E-02   0.16058E+01
   0.68601E+01   0.61353E-02   0.16058E+01
   0.68601E+01   0.61371E-02   0.16057E+01
   0.68601E+01   0.61389E-02   0.16057E+01
   0.68601E+01   0.61407E-02   0.16056E+01
   0.68576E+01   0.61425E-02   0.16055E+01
   0.68576E+01   0.61443E-02   0.16054E+01
   0.68576E+01   0.61462E-02   0.16053E+01
   0.68576E+01   0.61480E-02   0.16052E+01
   0.68551E+01   0.61498E-02   0.16052E+01
   0.68551E+01   0.61516E-02   0.16051E+01
   0.68551E+01   0.61534E-02   0.16050E+01
   0.68551E+01   0.61553E-02   0.16049E+01
   0.68551E+01   0.61571E-02   0.16048E+01
   0.68551E+01   0.61589E-02   0.16048E+01
   0.68526E+01   0.61607E-02   0.16047E+01
   0.68526E+01   0.61625E-02   0.16046E+01
   0.68526E+01   0.61644E-02   0.16046E+01
   0.68526E+01   0.61662E-02   0.16045E+01
   0.68526E+01   0.61680E-02   0.16044E+01
   0.68501E+01   0.61698E-02   0.16043E+01
   0.68501E+01   0.61717E-02   0.16043E+01
   0.68501E+01   0.61735E-02   0.16042E+01
   0.68501E+01   0.61753E-02   0.16041E+01
   0.68501E+01   0.61771E-02   0.16040E+01
   0.68501E+01   0.61790E-02   0.16040E+01
   0.68476E+01   0.61808E-02   0.16039E+01
   0.68476E+01   0.61826E-02   0.16038E+01
   0.68476E+01   0.61845E-02   0.16037E+01
   0.68476E+01   0.61863E-02   0.16036E+01
   0.68476E+01   0.61881E-02   0.16036E+01
   0.68476E+01   0.61900E-02   0.16035E+01
   0.68451E+01   0.61918E-02   0.16034E+01
   0.68451E+01   0.61936E-02   0.16033E+01
   0.68451E+01   0.61955E-02   0.16032E+01
   0.68451E+01   0.61973E-02   0.16032E+01
   0.68426E+01   0.61991E-02   0.16031E+01
   0.68426E+01   0.62010E-02   0.16031E+01
   0.68426E+01   0.62028E-02   0.16030E+01
   0.68426E+01   0.62046E-02   0.16030E+01
   0.68426E+01   0.62065E-02   0.16028E+01
   0.68426E+01   0.62083E-02   0.16027E+01
   0.68401E+01   0.62101E-02   0.16027E+01
   0.68401E+01   0.62120E-02   0.16026E+01
   0.68401E+01   0.62138E-02   0.16026E+01
   0.68401E+01   0.62156E-02   0.16026E+01
   0.68401E+01   0.62175E-02   0.16025E+01
   0.68376E+01   0.62193E-02   0.16023E+01
   0.68376E+01   0.62212E-02   0.16022E+01
   0.68376E+01   0.62230E-02   0.16022E+01
   0.68376E+01   0.62249E-02   0.16021E+01
   0.68376E+01   0.62267E-02   0.16020E+01
   0.68351E+01   0.62285E-02   0.16019E+01
   0.68351E+01   0.62304E-02   0.16019E+01
   0.68351E+01   0.62322E-02   0.16018E+01
   0.68351E+01   0.62341E-02   0.16017E+01
   0.68351E+01   0.62359E-02   0.16016E+01
   0.68326E+01   0.62378E-02   0.16015E+01
   0.68326E+01   0.62396E-02   0.16015E+01
   0.68326E+01   0.62414E-02   0.16014E+01
   0.68326E+01   0.62433E-02   0.16013E+01
   0.68326E+01   0.62451E-02   0.16013E+01
   0.68326E+01   0.62470E-02   0.16011E+01
   0.68301E+01   0.62488E-02   0.16011E+01
   0.68301E+01   0.62507E-02   0.16010E+01
   0.68301E+01   0.62525E-02   0.16009E+01
   0.68301E+01   0.62544E-02   0.16008E+01
   0.68301E+01   0.62562E-02   0.16008E+01
   0.68301E+01   0.62581E-02   0.16007E+01
   0.68276E+01   0.62599E-02   0.16006E+01
   0.68276E+01   0.62618E-02   0.16005E+01
   0.68276E+01   0.62636E-02   0.16004E+01
   0.68276E+01   0.62655E-02   0.16004E+01
   0.68276E+01   0.62674E-02   0.16004E+01
   0.68251E+01   0.62692E-02   0.16003E+01
   0.68251E+01   0.62711E-02   0.16002E+01
   0.68251E+01   0.62729E-02   0.16000E+01
   0.68251E+01   0.62748E-02   0.16000E+01
   0.68251E+01   0.62766E-02   0.15999E+01
   0.68226E+01   0.62785E-02   0.15999E+01
   0.68226E+01   0.62803E-02   0.15998E+01
   0.68226E+01   0.62822E-02   0.15997E+01
   0.68226E+01   0.62841E-02   0.15997E+01
   0.68226E+01   0.62859E-02   0.15996E+01
   0.68226E+01   0.62878E-02   0.15995E+01
   0.68201E+01   0.62896E-02   0.15994E+01
   0.68201E+01   0.62915E-02   0.15993E+01
   0.68201E+01   0.62934E-02   0.15993E+01
   0.68201E+01   0.62952E-02   0.15992E+01
   0.68201E+01   0.62971E-02   0.15991E+01
   0.68176E+01   0.62990E-02   0.15991E+01
   0.68176E+01   0.63008E-02   0.15989E+01
   0.68176E+01   0.63027E-02   0.15989E+01
   0.68176E+01   0.63046E-02   0.15988E+01
   0.68176E+01   0.63064E-02   0.15987E+01
   0.68176E+01   0.63083E-02   0.15987E+01
   0.68151E+01   0.63101E-02   0.15986E+01
   0.68151E+01   0.63120E-02   0.15985E+01
   0.68151E+01   0.63139E-02   0.15984E+01
   0.68151E+01   0.63158E-02   0.15983E+01
   0.68151E+01   0.63176E-02   0.15983E+01
   0.68126E+01   0.63195E-02   0.15982E+01
   0.68126E+01   0.63214E-02   0.15982E+01
   0.68126E+01   0.63232E-02   0.15981E+01
   0.68126E+01   0.63251E-02   0.15980E+01
   0.68126E+01   0.63270E-02   0.15979E+01
   0.68101E+01   0.63288E-02   0.15978E+01
   0.68101E+01   0.63307E-02   0.15978E+01
   0.68101E+01   0.63326E-02   0.15976E+01
   0.68101E+01   0.63345E-02   0.15976E+01
   0.68101E+01   0.63363E-02   0.15975E+01
   0.68076E+01   0.63382E-02   0.15974E+01
   0.68076E+01   0.63401E-02   0.15974E+01
   0.68076E+01   0.63420E-02   0.15973E+01
   0.68076E+01   0.63438E-02   0.15972E+01
   0.68076E+01   0.63457E-02   0.15971E+01
   0.68076E+01   0.63476E-02   0.15971E+01
   0.68051E+01   0.63495E-02   0.15970E+01
   0.68051E+01   0.63514E-02   0.15969E+01
   0.68051E+01   0.63532E-02   0.15968E+01
   0.68051E+01   0.63551E-02   0.15967E+01
   0.68051E+01   0.63570E-02   0.15967E+01
   0.68051E+01   0.63589E-02   0.15966E+01
   0.68026E+01   0.63608E-02   0.15965E+01
   0.68026E+01   0.63626E-02   0.15965E+01
   0.68026E+01   0.63645E-02   0.15964E+01
   0.68026E+01   0.63664E-02   0.15963E+01
   0.68026E+01   0.63683E-02   0.15962E+01
   0.68001E+01   0.63702E-02   0.15961E+01
   0.68001E+01   0.63721E-02   0.15960E+01
   0.68001E+01   0.63739E-02   0.15960E+01
   0.68001E+01   0.63758E-02   0.15959E+01
   0.68001E+01   0.63777E-02   0.15958E+01
   0.67976E+01   0.63796E-02   0.15958E+01
   0.67976E+01   0.63815E-02   0.15957E+01
   0.67976E+01   0.63834E-02   0.15956E+01
   0.67976E+01   0.63853E-02   0.15955E+01
   0.67976E+01   0.63872E-02   0.15954E+01
   0.67976E+01   0.63891E-02   0.15954E+01
   0.67951E+01   0.63909E-02   0.15953E+01
   0.67951E+01   0.63928E-02   0.15952E+01
   0.67951E+01   0.63947E-02   0.15952E+01
   0.67951E+01   0.63966E-02   0.15951E+01
   0.67951E+01   0.63985E-02   0.15950E+01
   0.67951E+01   0.64004E-02   0.15950E+01
   0.67926E+01   0.64023E-02   0.15949E+01
   0.67926E+01   0.64042E-02   0.15948E+01
   0.67926E+01   0.64061E-02   0.15947E+01
   0.67926E+01   0.64080E-02   0.15946E+01
   0.67926E+01   0.64099E-02   0.15945E+01
   0.67901E+01   0.64118E-02   0.15944E+01
   0.67901E+01   0.64137E-02   0.15944E+01
   0.67901E+01   0.64156E-02   0.15943E+01
   0.67901E+01   0.64175E-02   0.15943E+01
   0.67901E+01   0.64194E-02   0.15942E+01
   0.67901E+01   0.64213E-02   0.15941E+01
   0.67876E+01   0.64232E-02   0.15940E+01
   0.67876E+01   0.64251E-02   0.15940E+01
   0.67876E+01   0.64270E-02   0.15939E+01
   0.67876E+01   0.64289E-02   0.15938E+01
   0.67876E+01   0.64308E-02   0.15937E+01
   0.67851E+01   0.64327E-02   0.15937E+01
   0.67851E+01   0.64346E-02   0.15936E+01
   0.67851E+01   0.64365E-02   0.15935E+01
   0.67851E+01   0.64384E-02   0.15935E+01
   0.67851E+01   0.64403E-02   0.15934E+01
   0.67851E+01   0.64422E-02   0.15933E+01
   0.67826E+01   0.64441E-02   0.15932E+01
   0.67826E+01   0.64460E-02   0.15931E+01
   0.67826E+01   0.64479E-02   0.15930E+01
   0.67826E+01   0.64498E-02   0.15930E+01
   0.67826E+01   0.64517E-02   0.15930E+01
   0.67826E+01   0.64536E-02   0.15928E+01
   0.67801E+01   0.64556E-02   0.15927E+01
   0.67801E+01   0.64575E-02   0.15927E+01
   0.67801E+01   0.64594E-02   0.15926E+01
   0.67801E+01   0.64613E-02   0.15925E+01
   0.67801E+01   0.64632E-02   0.15925E+01
   0.67776E+01   0.64651E-02   0.15924E+01
   0.67776E+01   0.64670E-02   0.15922E+01
   0.67776E+01   0.64689E-02   0.15922E+01
   0.67776E+01   0.64709E-02   0.15921E+01
   0.67776E+01   0.64728E-02   0.15920E+01
   0.67776E+01   0.64747E-02   0.15919E+01
   0.67751E+01   0.64766E-02   0.15919E+01
   0.67751E+01   0.64785E-02   0.15918E+01
   0.67751E+01   0.64804E-02   0.15917E+01
   0.67751E+01   0.64824E-02   0.15916E+01
   0.67751E+01   0.64843E-02   0.15916E+01
   0.67726E+01   0.64862E-02   0.15915E+01
   0.67726E+01   0.64881E-02   0.15914E+01
   0.67726E+01   0.64900E-02   0.15914E+01
   0.67726E+01   0.64920E-02   0.15913E+01
   0.67726E+01   0.64939E-02   0.15912E+01
   0.67701E+01   0.64958E-02   0.15911E+01
   0.67701E+01   0.64977E-02   0.15910E+01
   0.67701E+01   0.64996E-02   0.15910E+01
   0.67701E+01   0.65016E-02   0.15909E+01
   0.67701E+01   0.65035E-02   0.15908E+01
   0.67701E+01   0.65054E-02   0.15907E+01
   0.67676E+01   0.65073E-02   0.15907E+01
   0.67676E+01   0.65093E-02   0.15906E+01
   0.67676E+01   0.65112E-02   0.15905E+01
   0.67676E+01   0.65131E-02   0.15905E+01
   0.67676E+01   0.65150E-02   0.15904E+01
   0.67676E+01   0.65170E-02   0.15903E+01
   0.67651E+01   0.65189E-02   0.15903E+01
   0.67651E+01   0.65208E-02   0.15902E+01
   0.67651E+01   0.65228E-02   0.15900E+01
   0.67651E+01   0.65247E-02   0.15900E+01
   0.67651E+01   0.65266E-02   0.15899E+01
   0.67626E+01   0.65285E-02   0.15898E+01
   0.67626E+01   0.65305E-02   0.15898E+01
   0.67626E+01   0.65324E-02   0.15897E+01
   0.67626E+01   0.65343E-02   0.15896E+01
   0.67626E+01   0.65363E-02   0.15895E+01
   0.67601E+01   0.65382E-02   0.15894E+01
   0.67601E+01   0.65401E-02   0.15894E+01
   0.67601E+01   0.65421E-02   0.15893E+01
   0.67601E+01   0.65440E-02   0.15891E+01
   0.67601E+01   0.65460E-02   0.15891E+01
   0.67601E+01   0.65479E-02   0.15891E+01
   0.67576E+01   0.65498E-02   0.15890E+01
   0.67576E+01   0.65518E-02   0.15889E+01
   0.67576E+01   0.65537E-02   0.15888E+01
   0.67576E+01   0.65556E-02   0.15888E+01
   0.67576E+01   0.65576E-02   0.15887E+01
   0.67576E+01   0.65595E-02   0.15887E+01
   0.67551E+01   0.65615E-02   0.15886E+01
   0.67551E+01   0.65634E-02   0.15885E+01
   0.67551E+01   0.65654E-02   0.15884E+01
   0.67551E+01   0.65673E-02   0.15883E+01
   0.67551E+01   0.65692E-02   0.15883E+01
   0.67551E+01   0.65712E-02   0.15882E+01
   0.67526E+01   0.65731E-02   0.15881E+01
   0.67526E+01   0.65751E-02   0.15880E+01
   0.67526E+01   0.65770E-02   0.15880E+01
   0.67526E+01   0.65790E-02   0.15879E+01
   0.67526E+01   0.65809E-02   0.15878E+01
   0.67501E+01   0.65829E-02   0.15877E+01
   0.67501E+01   0.65848E-02   0.15877E+01
   0.67501E+01   0.65868E-02   0.15876E+01
   0.67501E+01   0.65887E-02   0.15875E+01
   0.67501E+01   0.65907E-02   0.15873E+01
   0.67501E+01   0.65926E-02   0.15873E+01
   0.67476E+01   0.65946E-02   0.15872E+01
   0.67476E+01   0.65965E-02   0.15872E+01
   0.67476E+01   0.65985E-02   0.15871E+01
   0.67476E+01   0.66004E-02   0.15870E+01
   0.67476E+01   0.66024E-02   0.15870E+01
   0.67476E+01   0.66043E-02   0.15869E+01
   0.67451E+01   0.66063E-02   0.15868E+01
   0.67451E+01   0.66082E-02   0.15867E+01
   0.67451E+01   0.66102E-02   0.15866E+01
   0.67451E+01   0.66121E-02   0.15866E+01
   0.67451E+01   0.66141E-02   0.15865E+01
   0.67426E+01   0.66161E-02   0.15864E+01
   0.67426E+01   0.66180E-02   0.15863E+01
   0.67426E+01   0.66200E-02   0.15862E+01
   0.67426E+01   0.66219E-02   0.15862E+01
   0.67426E+01   0.66239E-02   0.15861E+01
   0.67426E+01   0.66258E-02   0.15860E+01
   0.67426E+01   0.66278E-02   0.15859E+01
   0.67401E+01   0.66298E-02   0.15859E+01
   0.67401E+01   0.66317E-02   0.15858E+01
   0.67401E+01   0.66337E-02   0.15857E+01
   0.67401E+01   0.66357E-02   0.15856E+01
   0.67401E+01   0.66376E-02   0.15856E+01
   0.67376E+01   0.66396E-02   0.15855E+01
   0.67376E+01   0.66415E-02   0.15854E+01
   0.67376E+01   0.66435E-02   0.15854E+01
   0.67376E+01   0.66455E-02   0.15852E+01
   0.67376E+01   0.66474E-02   0.15852E+01
   0.67376E+01   0.66494E-02   0.15851E+01
   0.67351E+01   0.66514E-02   0.15850E+01
   0.67351E+01   0.66533E-02   0.15849E+01
   0.67351E+01   0.66553E-02   0.15849E+01
   0.67351E+01   0.66573E-02   0.15849E+01
   0.67351E+01   0.66593E-02   0.15847E+01
   0.67326E+01   0.66612E-02   0.15846E+01
   0.67326E+01   0.66632E-02   0.15846E+01
   0.67326E+01   0.66652E-02   0.15845E+01
   0.67326E+01   0.66671E-02   0.15844E+01
   0.67326E+01   0.66691E-02   0.15844E+01
   0.67326E+01   0.66711E-02   0.15843E+01
   0.67301E+01   0.66731E-02   0.15842E+01
   0.67301E+01   0.66750E-02   0.15841E+01
   0.67301E+01   0.66770E-02   0.15840E+01
   0.67301E+01   0.66790E-02   0.15839E+01
   0.67301E+01   0.66810E-02   0.15839E+01
   0.67276E+01   0.66829E-02   0.15838E+01
   0.67276E+01   0.66849E-02   0.15838E+01
   0.67276E+01   0.66869E-02   0.15837E+01
   0.67276E+01   0.66889E-02   0.15836E+01
   0.67276E+01   0.66909E-02   0.15836E+01
   0.67276E+01   0.66928E-02   0.15835E+01
   0.67276E+01   0.66948E-02   0.15834E+01
   0.67251E+01   0.66968E-02   0.15833E+01
   0.67251E+01   0.66988E-02   0.15832E+01
   0.67251E+01   0.67008E-02   0.15831E+01
   0.67251E+01   0.67027E-02   0.15830E+01
   0.67251E+01   0.67047E-02   0.15830E+01
   0.67226E+01   0.67067E-02   0.15829E+01
   0.67226E+01   0.67087E-02   0.15829E+01
   0.67226E+01   0.67107E-02   0.15828E+01
   0.67226E+01   0.67127E-02   0.15827E+01
   0.67226E+01   0.67147E-02   0.15826E+01
   0.67226E+01   0.67166E-02   0.15825E+01
   0.67201E+01   0.67186E-02   0.15825E+01
   0.67201E+01   0.67206E-02   0.15824E+01
   0.67201E+01   0.67226E-02   0.15823E+01
   0.67201E+01   0.67246E-02   0.15823E+01
   0.67201E+01   0.67266E-02   0.15822E+01
   0.67201E+01   0.67286E-02   0.15821E+01
   0.67176E+01   0.67306E-02   0.15820E+01
   0.67176E+01   0.67326E-02   0.15820E+01
   0.67176E+01   0.67345E-02   0.15818E+01
   0.67176E+01   0.67365E-02   0.15818E+01
   0.67176E+01   0.67385E-02   0.15817E+01
   0.67151E+01   0.67405E-02   0.15816E+01
   0.67151E+01   0.67425E-02   0.15815E+01
   0.67151E+01   0.67445E-02   0.15815E+01
   0.67151E+01   0.67465E-02   0.15814E+01
   0.67151E+01   0.67485E-02   0.15814E+01
   0.67151E+01   0.67505E-02   0.15813E+01
   0.67126E+01   0.67525E-02   0.15812E+01
   0.67126E+01   0.67545E-02   0.15811E+01
   0.67126E+01   0.67565E-02   0.15810E+01
   0.67126E+01   0.67585E-02   0.15809E+01
   0.67126E+01   0.67605E-02   0.15808E+01
   0.67126E+01   0.67625E-02   0.15808E+01
   0.67126E+01   0.67645E-02   0.15808E+01
   0.67101E+01   0.67665E-02   0.15807E+01
   0.67101E+01   0.67685E-02   0.15806E+01
   0.67101E+01   0.67705E-02   0.15805E+01
   0.67101E+01   0.67725E-02   0.15804E+01
   0.67101E+01   0.67745E-02   0.15804E+01
   0.67076E+01   0.67765E-02   0.15803E+01
   0.67076E+01   0.67785E-02   0.15802E+01
   0.67076E+01   0.67805E-02   0.15802E+01
   0.67076E+01   0.67825E-02   0.15802E+01
   0.67076E+01   0.67845E-02   0.15800E+01
   0.67076E+01   0.67866E-02   0.15799E+01
   0.67051E+01   0.67886E-02   0.15798E+01
   0.67051E+01   0.67906E-02   0.15797E+01
   0.67051E+01   0.67926E-02   0.15797E+01
   0.67051E+01   0.67946E-02   0.15796E+01
   0.67051E+01   0.67966E-02   0.15795E+01
   0.67051E+01   0.67986E-02   0.15794E+01
   0.67026E+01   0.68006E-02   0.15794E+01
   0.67026E+01   0.68026E-02   0.15793E+01
   0.67026E+01   0.68047E-02   0.15792E+01
   0.67026E+01   0.68067E-02   0.15791E+01
   0.67026E+01   0.68087E-02   0.15790E+01
   0.67001E+01   0.68107E-02   0.15789E+01
   0.67001E+01   0.68127E-02   0.15789E+01
   0.67001E+01   0.68147E-02   0.15788E+01
   0.67001E+01   0.68167E-02   0.15787E+01
   0.67001E+01   0.68188E-02   0.15786E+01
   0.67001E+01   0.68208E-02   0.15786E+01
   0.66976E+01   0.68228E-02   0.15786E+01
   0.66976E+01   0.68248E-02   0.15785E+01
   0.66976E+01   0.68268E-02   0.15784E+01
   0.66976E+01   0.68289E-02   0.15783E+01
   0.66976E+01   0.68309E-02   0.15782E+01
   0.66976E+01   0.68329E-02   0.15782E+01
   0.66951E+01   0.68349E-02   0.15781E+01
   0.66951E+01   0.68369E-02   0.15780E+01
   0.66951E+01   0.68390E-02   0.15779E+01
   0.66951E+01   0.68410E-02   0.15778E+01
   0.66951E+01   0.68430E-02   0.15778E+01
   0.66951E+01   0.68450E-02   0.15777E+01
   0.66926E+01   0.68471E-02   0.15776E+01
   0.66926E+01   0.68491E-02   0.15775E+01
   0.66926E+01   0.68511E-02   0.15775E+01
   0.66926E+01   0.68531E-02   0.15773E+01
   0.66926E+01   0.68552E-02   0.15773E+01
   0.66926E+01   0.68572E-02   0.15773E+01
   0.66901E+01   0.68592E-02   0.15772E+01
   0.66901E+01   0.68613E-02   0.15771E+01
   0.66901E+01   0.68633E-02   0.15770E+01
   0.66901E+01   0.68653E-02   0.15769E+01
   0.66901E+01   0.68674E-02   0.15768E+01
   0.66901E+01   0.68694E-02   0.15768E+01
   0.66876E+01   0.68714E-02   0.15767E+01
   0.66876E+01   0.68734E-02   0.15766E+01
   0.66876E+01   0.68755E-02   0.15765E+01
   0.66876E+01   0.68775E-02   0.15765E+01
   0.66876E+01   0.68796E-02   0.15764E+01
   0.66851E+01   0.68816E-02   0.15763E+01
   0.66851E+01   0.68836E-02   0.15762E+01
   0.66851E+01   0.68857E-02   0.15761E+01
   0.66851E+01   0.68877E-02   0.15761E+01
   0.66851E+01   0.68897E-02   0.15760E+01
   0.66851E+01   0.68918E-02   0.15760E+01
   0.66851E+01   0.68938E-02   0.15759E+01
   0.66826E+01   0.68959E-02   0.15759E+01
   0.66826E+01   0.68979E-02   0.15757E+01
   0.66826E+01   0.68999E-02   0.15756E+01
   0.66826E+01   0.69020E-02   0.15756E+01
   0.66826E+01   0.69040E-02   0.15755E+01
   0.66801E+01   0.69061E-02   0.15754E+01
   0.66801E+01   0.69081E-02   0.15753E+01
   0.66801E+01   0.69102E-02   0.15752E+01
   0.66801E+01   0.69122E-02   0.15752E+01
   0.66801E+01   0.69142E-02   0.15751E+01
   0.66801E+01   0.69163E-02   0.15751E+01
   0.66801E+01   0.69183E-02   0.15749E+01
   0.66776E+01   0.69204E-02   0.15749E+01
   0.66776E+01   0.69224E-02   0.15748E+01
   0.66776E+01   0.69245E-02   0.15747E+01
   0.66776E+01   0.69265E-02   0.15746E+01
   0.66776E+01   0.69286E-02   0.15745E+01
   0.66776E+01   0.69306E-02   0.15745E+01
   0.66751E+01   0.69327E-02   0.15744E+01
   0.66751E+01   0.69347E-02   0.15743E+01
   0.66751E+01   0.69368E-02   0.15743E+01
   0.66751E+01   0.69388E-02   0.15742E+01
   0.66751E+01   0.69409E-02   0.15741E+01
   0.66726E+01   0.69429E-02   0.15740E+01
   0.66726E+01   0.69450E-02   0.15740E+01
   0.66726E+01   0.69471E-02   0.15739E+01
   0.66726E+01   0.69491E-02   0.15738E+01
   0.66726E+01   0.69512E-02   0.15737E+01
   0.66726E+01   0.69532E-02   0.15736E+01
   0.66701E+01   0.69553E-02   0.15735E+01
   0.66701E+01   0.69573E-02   0.15735E+01
   0.66701E+01   0.69594E-02   0.15734E+01
   0.66701E+01   0.69615E-02   0.15733E+01
   0.66701E+01   0.69635E-02   0.15732E+01
   0.66701E+01   0.69656E-02   0.15732E+01
   0.66676E+01   0.69676E-02   0.15732E+01
   0.66676E+01   0.69697E-02   0.15731E+01
   0.66676E+01   0.69718E-02   0.15730E+01
   0.66676E+01   0.69738E-02   0.15729E+01
   0.66676E+01   0.69759E-02   0.15728E+01
   0.66651E+01   0.69780E-02   0.15727E+01
   0.66651E+01   0.69800E-02   0.15726E+01
   0.66651E+01   0.69821E-02   0.15726E+01
   0.66651E+01   0.69841E-02   0.15725E+01
   0.66651E+01   0.69862E-02   0.15724E+01
   0.66651E+01   0.69883E-02   0.15723E+01
   0.66651E+01   0.69903E-02   0.15722E+01
   0.66626E+01   0.69924E-02   0.15722E+01
   0.66626E+01   0.69945E-02   0.15721E+01
   0.66626E+01   0.69966E-02   0.15720E+01
   0.66626E+01   0.69986E-02   0.15720E+01
   0.66626E+01   0.70007E-02   0.15719E+01
   0.66601E+01   0.70028E-02   0.15718E+01
   0.66601E+01   0.70048E-02   0.15717E+01
   0.66601E+01   0.70069E-02   0.15717E+01
   0.66601E+01   0.70090E-02   0.15716E+01
   0.66601E+01   0.70111E-02   0.15715E+01
   0.66601E+01   0.70131E-02   0.15714E+01
   0.66601E+01   0.70152E-02   0.15714E+01
   0.66576E+01   0.70173E-02   0.15713E+01
   0.66576E+01   0.70194E-02   0.15712E+01
   0.66576E+01   0.70214E-02   0.15711E+01
   0.66576E+01   0.70235E-02   0.15711E+01
   0.66576E+01   0.70256E-02   0.15710E+01
   0.66576E+01   0.70277E-02   0.15709E+01
   0.66551E+01   0.70298E-02   0.15708E+01
   0.66551E+01   0.70318E-02   0.15707E+01
   0.66551E+01   0.70339E-02   0.15706E+01
   0.66551E+01   0.70360E-02   0.15706E+01
   0.66551E+01   0.70381E-02   0.15705E+01
   0.66526E+01   0.70402E-02   0.15704E+01
   0.66526E+01   0.70422E-02   0.15704E+01
   0.66526E+01   0.70443E-02   0.15703E+01
   0.66526E+01   0.70464E-02   0.15702E+01
   0.66526E+01   0.70485E-02   0.15702E+01
   0.66526E+01   0.70506E-02   0.15701E+01
   0.66526E+01   0.70527E-02   0.15700E+01
   0.66501E+01   0.70548E-02   0.15699E+01
   0.66501E+01   0.70568E-02   0.15698E+01
   0.66501E+01   0.70589E-02   0.15698E+01
   0.66501E+01   0.70610E-02   0.15697E+01
   0.66501E+01   0.70631E-02   0.15696E+01
   0.66501E+01   0.70652E-02   0.15696E+01
   0.66476E+01   0.70673E-02   0.15695E+01
   0.66476E+01   0.70694E-02   0.15695E+01
   0.66476E+01   0.70715E-02   0.15693E+01
   0.66476E+01   0.70736E-02   0.15692E+01
   0.66476E+01   0.70757E-02   0.15692E+01
   0.66476E+01   0.70778E-02   0.15691E+01
   0.66451E+01   0.70799E-02   0.15691E+01
   0.66451E+01   0.70819E-02   0.15690E+01
   0.66451E+01   0.70840E-02   0.15689E+01
   0.66451E+01   0.70861E-02   0.15688E+01
   0.66451E+01   0.70882E-02   0.15686E+01
   0.66451E+01   0.70903E-02   0.15686E+01
   0.66426E+01   0.70924E-02   0.15686E+01
   0.66426E+01   0.70945E-02   0.15685E+01
   0.66426E+01   0.70966E-02   0.15684E+01
   0.66426E+01   0.70987E-02   0.15683E+01
   0.66426E+01   0.71008E-02   0.15682E+01
   0.66401E+01   0.71029E-02   0.15682E+01
   0.66401E+01   0.71050E-02   0.15681E+01
   0.66401E+01   0.71071E-02   0.15680E+01
   0.66401E+01   0.71092E-02   0.15679E+01
   0.66401E+01   0.71113E-02   0.15679E+01
   0.66401E+01   0.71134E-02   0.15678E+01
   0.66401E+01   0.71156E-02   0.15678E+01
   0.66376E+01   0.71177E-02   0.15677E+01
   0.66376E+01   0.71198E-02   0.15676E+01
   0.66376E+01   0.71219E-02   0.15675E+01
   0.66376E+01   0.71240E-02   0.15675E+01
   0.66376E+01   0.71261E-02   0.15674E+01
   0.66376E+01   0.71282E-02   0.15673E+01
   0.66376E+01   0.71303E-02   0.15672E+01
   0.66351E+01   0.71324E-02   0.15672E+01
   0.66351E+01   0.71345E-02   0.15671E+01
   0.66351E+01   0.71366E-02   0.15670E+01
   0.66351E+01   0.71387E-02   0.15669E+01
   0.66351E+01   0.71409E-02   0.15668E+01
   0.66326E+01   0.71430E-02   0.15667E+01
   0.66326E+01   0.71451E-02   0.15666E+01
   0.66326E+01   0.71472E-02   0.15666E+01
   0.66326E+01   0.71493E-02   0.15665E+01
   0.66326E+01   0.71514E-02   0.15664E+01
   0.66326E+01   0.71535E-02   0.15663E+01
   0.66301E+01   0.71557E-02   0.15662E+01
   0.66301E+01   0.71578E-02   0.15662E+01
   0.66301E+01   0.71599E-02   0.15661E+01
   0.66301E+01   0.71620E-02   0.15661E+01
   0.66301E+01   0.71641E-02   0.15660E+01
   0.66301E+01   0.71663E-02   0.15660E+01
   0.66276E+01   0.71684E-02   0.15658E+01
   0.66276E+01   0.71705E-02   0.15658E+01
   0.66276E+01   0.71726E-02   0.15657E+01
   0.66276E+01   0.71747E-02   0.15656E+01
   0.66276E+01   0.71769E-02   0.15655E+01
   0.66276E+01   0.71790E-02   0.15655E+01
   0.66251E+01   0.71811E-02   0.15653E+01
   0.66251E+01   0.71832E-02   0.15653E+01
   0.66251E+01   0.71854E-02   0.15653E+01
   0.66251E+01   0.71875E-02   0.15652E+01
   0.66251E+01   0.71896E-02   0.15651E+01
   0.66251E+01   0.71917E-02   0.15650E+01
   0.66251E+01   0.71939E-02   0.15649E+01
   0.66226E+01   0.71960E-02   0.15648E+01
   0.66226E+01   0.71981E-02   0.15647E+01
   0.66226E+01   0.72003E-02   0.15647E+01
   0.66226E+01   0.72024E-02   0.15646E+01
   0.66226E+01   0.72045E-02   0.15645E+01
   0.66201E+01   0.72067E-02   0.15644E+01
   0.66201E+01   0.72088E-02   0.15643E+01
   0.66201E+01   0.72109E-02   0.15643E+01
   0.66201E+01   0.72131E-02   0.15642E+01
   0.66201E+01   0.72152E-02   0.15642E+01
   0.66201E+01   0.72173E-02   0.15641E+01
   0.66201E+01   0.72195E-02   0.15641E+01
   0.66176E+01   0.72216E-02   0.15640E+01
   0.66176E+01   0.72237E-02   0.15639E+01
   0.66176E+01   0.72259E-02   0.15638E+01
   0.66176E+01   0.72280E-02   0.15637E+01
   0.66176E+01   0.72301E-02   0.15636E+01
   0.66176E+01   0.72323E-02   0.15636E+01
   0.66151E+01   0.72344E-02   0.15634E+01
   0.66151E+01   0.72366E-02   0.15634E+01
   0.66151E+01   0.72387E-02   0.15634E+01
   0.66151E+01   0.72409E-02   0.15633E+01
   0.66151E+01   0.72430E-02   0.15632E+01
   0.66151E+01   0.72451E-02   0.15631E+01
   0.66126E+01   0.72473E-02   0.15630E+01
   0.66126E+01   0.72494E-02   0.15630E+01
   0.66126E+01   0.72516E-02   0.15629E+01
   0.66126E+01   0.72537E-02   0.15628E+01
   0.66126E+01   0.72559E-02   0.15627E+01
   0.66126E+01   0.72580E-02   0.15626E+01
   0.66101E+01   0.72602E-02   0.15626E+01
   0.66101E+01   0.72623E-02   0.15625E+01
   0.66101E+01   0.72645E-02   0.15624E+01
   0.66101E+01   0.72666E-02   0.15623E+01
   0.66101E+01   0.72688E-02   0.15622E+01
   0.66101E+01   0.72709E-02   0.15622E+01
   0.66101E+01   0.72731E-02   0.15621E+01
   0.66076E+01   0.72752E-02   0.15621E+01
   0.66076E+01   0.72774E-02   0.15620E+01
   0.66076E+01   0.72795E-02   0.15619E+01
   0.66076E+01   0.72817E-02   0.15618E+01
   0.66076E+01   0.72838E-02   0.15617E+01
   0.66051E+01   0.72860E-02   0.15616E+01
   0.66051E+01   0.72881E-02   0.15616E+01
   0.66051E+01   0.72903E-02   0.15615E+01
   0.66051E+01   0.72925E-02   0.15614E+01
   0.66051E+01   0.72946E-02   0.15614E+01
   0.66051E+01   0.72968E-02   0.15613E+01
   0.66051E+01   0.72989E-02   0.15612E+01
   0.66026E+01   0.73011E-02   0.15611E+01
   0.66026E+01   0.73032E-02   0.15611E+01
   0.66026E+01   0.73054E-02   0.15610E+01
   0.66026E+01   0.73076E-02   0.15609E+01
   0.66026E+01   0.73097E-02   0.15608E+01
   0.66026E+01   0.73119E-02   0.15607E+01
   0.66001E+01   0.73141E-02   0.15606E+01
   0.66001E+01   0.73162E-02   0.15606E+01
   0.66001E+01   0.73184E-02   0.15605E+01
   0.66001E+01   0.73206E-02   0.15604E+01
   0.66001E+01   0.73227E-02   0.15603E+01
   0.66001E+01   0.73249E-02   0.15603E+01
   0.66001E+01   0.73271E-02   0.15602E+01
   0.65976E+01   0.73292E-02   0.15601E+01
   0.65976E+01   0.73314E-02   0.15601E+01
   0.65976E+01   0.73336E-02   0.15600E+01
   0.65976E+01   0.73357E-02   0.15600E+01
   0.65976E+01   0.73379E-02   0.15599E+01
   0.65976E+01   0.73401E-02   0.15598E+01
   0.65951E+01   0.73422E-02   0.15597E+01
   0.65951E+01   0.73444E-02   0.15596E+01
   0.65951E+01   0.73466E-02   0.15595E+01
   0.65951E+01   0.73488E-02   0.15595E+01
   0.65951E+01   0.73509E-02   0.15594E+01
   0.65951E+01   0.73531E-02   0.15594E+01
   0.65926E+01   0.73553E-02   0.15593E+01
   0.65926E+01   0.73575E-02   0.15592E+01
   0.65926E+01   0.73596E-02   0.15591E+01
   0.65926E+01   0.73618E-02   0.15590E+01
   0.65926E+01   0.73640E-02   0.15589E+01
   0.65926E+01   0.73662E-02   0.15588E+01
   0.65901E+01   0.73684E-02   0.15588E+01
   0.65901E+01   0.73705E-02   0.15587E+01
   0.65901E+01   0.73727E-02   0.15587E+01
   0.65901E+01   0.73749E-02   0.15586E+01
   0.65901E+01   0.73771E-02   0.15584E+01
   0.65876E+01   0.73793E-02   0.15584E+01
   0.65876E+01   0.73815E-02   0.15583E+01
   0.65876E+01   0.73836E-02   0.15582E+01
   0.65876E+01   0.73858E-02   0.15582E+01
   0.65876E+01   0.73880E-02   0.15581E+01
   0.65876E+01   0.73902E-02   0.15581E+01
   0.65876E+01   0.73924E-02   0.15580E+01
   0.65876E+01   0.73946E-02   0.15579E+01
   0.65851E+01   0.73968E-02   0.15578E+01
   0.65851E+01   0.73989E-02   0.15577E+01
   0.65851E+01   0.74011E-02   0.15576E+01
   0.65851E+01   0.74033E-02   0.15576E+01
   0.65851E+01   0.74055E-02   0.15575E+01
   0.65851E+01   0.74077E-02   0.15574E+01
   0.65826E+01   0.74099E-02   0.15573E+01
   0.65826E+01   0.74121E-02   0.15573E+01
   0.65826E+01   0.74143E-02   0.15572E+01
   0.65826E+01   0.74165E-02   0.15571E+01
   0.65826E+01   0.74187E-02   0.15570E+01
   0.65826E+01   0.74209E-02   0.15570E+01
   0.65801E+01   0.74231E-02   0.15569E+01
   0.65801E+01   0.74253E-02   0.15568E+01
   0.65801E+01   0.74275E-02   0.15568E+01
   0.65801E+01   0.74297E-02   0.15567E+01
   0.65801E+01   0.74319E-02   0.15566E+01
   0.65801E+01   0.74341E-02   0.15565E+01
   0.65776E+01   0.74363E-02   0.15565E+01
   0.65776E+01   0.74385E-02   0.15564E+01
   0.65776E+01   0.74407E-02   0.15562E+01
   0.65776E+01   0.74429E-02   0.15562E+01
   0.65776E+01   0.74451E-02   0.15561E+01
   0.65776E+01   0.74473E-02   0.15561E+01
   0.65776E+01   0.74495E-02   0.15561E+01
   0.65751E+01   0.74517E-02   0.15559E+01
   0.65751E+01   0.74539E-02   0.15559E+01
   0.65751E+01   0.74561E-02   0.15558E+01
   0.65751E+01   0.74583E-02   0.15557E+01
   0.65751E+01   0.74605E-02   0.15556E+01
   0.65751E+01   0.74627E-02   0.15555E+01
   0.65726E+01   0.74649E-02   0.15554E+01
   0.65726E+01   0.74671E-02   0.15554E+01
   0.65726E+01   0.74693E-02   0.15553E+01
   0.65726E+01   0.74715E-02   0.15552E+01
   0.65726E+01   0.74738E-02   0.15552E+01
   0.65726E+01   0.74760E-02   0.15551E+01
   0.65701E+01   0.74782E-02   0.15550E+01
   0.65701E+01   0.74804E-02   0.15550E+01
   0.65701E+01   0.74826E-02   0.15549E+01
   0.65701E+01   0.74848E-02   0.15548E+01
   0.65701E+01   0.74870E-02   0.15547E+01
   0.65701E+01   0.74892E-02   0.15546E+01
   0.65701E+01   0.74915E-02   0.15546E+01
   0.65676E+01   0.74937E-02   0.15545E+01
   0.65676E+01   0.74959E-02   0.15544E+01
   0.65676E+01   0.74981E-02   0.15543E+01
   0.65676E+01   0.75003E-02   0.15542E+01
   0.65676E+01   0.75026E-02   0.15542E+01
   0.65676E+01   0.75048E-02   0.15541E+01
   0.65651E+01   0.75070E-02   0.15541E+01
   0.65651E+01   0.75092E-02   0.15540E+01
   0.65651E+01   0.75114E-02   0.15539E+01
   0.65651E+01   0.75137E-02   0.15538E+01
   0.65651E+01   0.75159E-02   0.15538E+01
   0.65651E+01   0.75181E-02   0.15536E+01
   0.65651E+01   0.75203E-02   0.15536E+01
   0.65626E+01   0.75226E-02   0.15535E+01
   0.65626E+01   0.75248E-02   0.15534E+01
   0.65626E+01   0.75270E-02   0.15534E+01
   0.65626E+01   0.75292E-02   0.15532E+01
   0.65626E+01   0.75315E-02   0.15532E+01
   0.65626E+01   0.75337E-02   0.15531E+01
   0.65601E+01   0.75359E-02   0.15531E+01
   0.65601E+01   0.75382E-02   0.15530E+01
   0.65601E+01   0.75404E-02   0.15529E+01
   0.65601E+01   0.75426E-02   0.15528E+01
   0.65601E+01   0.75448E-02   0.15528E+01
   0.65601E+01   0.75471E-02   0.15527E+01
   0.65601E+01   0.75493E-02   0.15526E+01
   0.65576E+01   0.75515E-02   0.15525E+01
   0.65576E+01   0.75538E-02   0.15525E+01
   0.65576E+01   0.75560E-02   0.15524E+01
   0.65576E+01   0.75583E-02   0.15523E+01
   0.65576E+01   0.75605E-02   0.15522E+01
   0.65576E+01   0.75627E-02   0.15522E+01
   0.65551E+01   0.75650E-02   0.15521E+01
   0.65551E+01   0.75672E-02   0.15520E+01
   0.65551E+01   0.75694E-02   0.15519E+01
   0.65551E+01   0.75717E-02   0.15519E+01
   0.65551E+01   0.75739E-02   0.15518E+01
   0.65551E+01   0.75762E-02   0.15518E+01
   0.65526E+01   0.75784E-02   0.15516E+01
   0.65526E+01   0.75807E-02   0.15515E+01
   0.65526E+01   0.75829E-02   0.15515E+01
   0.65526E+01   0.75851E-02   0.15514E+01
   0.65526E+01   0.75874E-02   0.15513E+01
   0.65526E+01   0.75896E-02   0.15513E+01
   0.65501E+01   0.75919E-02   0.15512E+01
   0.65501E+01   0.75941E-02   0.15511E+01
   0.65501E+01   0.75964E-02   0.15510E+01
   0.65501E+01   0.75986E-02   0.15509E+01
   0.65501E+01   0.76009E-02   0.15508E+01
   0.65501E+01   0.76031E-02   0.15507E+01
   0.65476E+01   0.76054E-02   0.15507E+01
   0.65476E+01   0.76076E-02   0.15506E+01
   0.65476E+01   0.76099E-02   0.15505E+01
   0.65476E+01   0.76121E-02   0.15505E+01
   0.65476E+01   0.76144E-02   0.15504E+01
   0.65476E+01   0.76166E-02   0.15503E+01
   0.65476E+01   0.76189E-02   0.15502E+01
   0.65451E+01   0.76211E-02   0.15501E+01
   0.65451E+01   0.76234E-02   0.15501E+01
   0.65451E+01   0.76256E-02   0.15500E+01
   0.65451E+01   0.76279E-02   0.15499E+01
   0.65451E+01   0.76302E-02   0.15499E+01
   0.65451E+01   0.76324E-02   0.15498E+01
   0.65451E+01   0.76347E-02   0.15498E+01
   0.65426E+01   0.76369E-02   0.15497E+01
   0.65426E+01   0.76392E-02   0.15495E+01
   0.65426E+01   0.76415E-02   0.15494E+01
   0.65426E+01   0.76437E-02   0.15494E+01
   0.65426E+01   0.76460E-02   0.15493E+01
   0.65426E+01   0.76482E-02   0.15492E+01
   0.65401E+01   0.76505E-02   0.15492E+01
   0.65401E+01   0.76528E-02   0.15490E+01
   0.65401E+01   0.76550E-02   0.15490E+01
   0.65401E+01   0.76573E-02   0.15489E+01
   0.65401E+01   0.76596E-02   0.15489E+01
   0.65401E+01   0.76618E-02   0.15488E+01
   0.65376E+01   0.76641E-02   0.15487E+01
   0.65376E+01   0.76664E-02   0.15487E+01
   0.65376E+01   0.76686E-02   0.15486E+01
   0.65376E+01   0.76709E-02   0.15485E+01
   0.65376E+01   0.76732E-02   0.15484E+01
   0.65376E+01   0.76754E-02   0.15483E+01
   0.65376E+01   0.76777E-02   0.15482E+01
   0.65351E+01   0.76800E-02   0.15482E+01
   0.65351E+01   0.76823E-02   0.15481E+01
   0.65351E+01   0.76845E-02   0.15480E+01
   0.65351E+01   0.76868E-02   0.15480E+01
   0.65351E+01   0.76891E-02   0.15479E+01
   0.65351E+01   0.76914E-02   0.15478E+01
   0.65326E+01   0.76936E-02   0.15477E+01
   0.65326E+01   0.76959E-02   0.15477E+01
   0.65326E+01   0.76982E-02   0.15476E+01
   0.65326E+01   0.77005E-02   0.15475E+01
   0.65326E+01   0.77027E-02   0.15474E+01
   0.65326E+01   0.77050E-02   0.15473E+01
   0.65326E+01   0.77073E-02   0.15473E+01
   0.65301E+01   0.77096E-02   0.15473E+01
   0.65301E+01   0.77119E-02   0.15471E+01
   0.65301E+01   0.77141E-02   0.15470E+01
   0.65301E+01   0.77164E-02   0.15470E+01
   0.65301E+01   0.77187E-02   0.15469E+01
   0.65301E+01   0.77210E-02   0.15468E+01
   0.65301E+01   0.77233E-02   0.15468E+01
   0.65276E+01   0.77256E-02   0.15467E+01
   0.65276E+01   0.77278E-02   0.15466E+01
   0.65276E+01   0.77301E-02   0.15465E+01
   0.65276E+01   0.77324E-02   0.15465E+01
   0.65276E+01   0.77347E-02   0.15463E+01
   0.65276E+01   0.77370E-02   0.15463E+01
   0.65276E+01   0.77393E-02   0.15462E+01
   0.65251E+01   0.77416E-02   0.15461E+01
   0.65251E+01   0.77439E-02   0.15460E+01
   0.65251E+01   0.77462E-02   0.15460E+01
   0.65251E+01   0.77485E-02   0.15459E+01
   0.65251E+01   0.77507E-02   0.15458E+01
   0.65251E+01   0.77530E-02   0.15458E+01
   0.65226E+01   0.77553E-02   0.15457E+01
   0.65226E+01   0.77576E-02   0.15457E+01
   0.65226E+01   0.77599E-02   0.15455E+01
   0.65226E+01   0.77622E-02   0.15455E+01
   0.65226E+01   0.77645E-02   0.15454E+01
   0.65226E+01   0.77668E-02   0.15454E+01
   0.65226E+01   0.77691E-02   0.15453E+01
   0.65201E+01   0.77714E-02   0.15452E+01
   0.65201E+01   0.77737E-02   0.15451E+01
   0.65201E+01   0.77760E-02   0.15451E+01
   0.65201E+01   0.77783E-02   0.15450E+01
   0.65201E+01   0.77806E-02   0.15450E+01
   0.65201E+01   0.77829E-02   0.15448E+01
   0.65176E+01   0.77852E-02   0.15447E+01
   0.65176E+01   0.77875E-02   0.15446E+01
   0.65176E+01   0.77898E-02   0.15445E+01
   0.65176E+01   0.77921E-02   0.15445E+01
   0.65176E+01   0.77944E-02   0.15444E+01
   0.65176E+01   0.77967E-02   0.15443E+01
   0.65151E+01   0.77991E-02   0.15443E+01
   0.65151E+01   0.78014E-02   0.15442E+01
   0.65151E+01   0.78037E-02   0.15442E+01
   0.65151E+01   0.78060E-02   0.15440E+01
   0.65151E+01   0.78083E-02   0.15439E+01
   0.65151E+01   0.78106E-02   0.15438E+01
   0.65126E+01   0.78129E-02   0.15438E+01
   0.65126E+01   0.78152E-02   0.15437E+01
   0.65126E+01   0.78175E-02   0.15437E+01
   0.65126E+01   0.78199E-02   0.15437E+01
   0.65126E+01   0.78222E-02   0.15436E+01
   0.65126E+01   0.78245E-02   0.15435E+01
   0.65126E+01   0.78268E-02   0.15434E+01
   0.65101E+01   0.78291E-02   0.15433E+01
   0.65101E+01   0.78314E-02   0.15432E+01
   0.65101E+01   0.78337E-02   0.15432E+01
   0.65101E+01   0.78361E-02   0.15431E+01
   0.65101E+01   0.78384E-02   0.15430E+01
   0.65101E+01   0.78407E-02   0.15430E+01
   0.65101E+01   0.78430E-02   0.15428E+01
   0.65076E+01   0.78453E-02   0.15427E+01
   0.65076E+01   0.78477E-02   0.15427E+01
   0.65076E+01   0.78500E-02   0.15426E+01
   0.65076E+01   0.78523E-02   0.15425E+01
   0.65076E+01   0.78546E-02   0.15425E+01
   0.65076E+01   0.78570E-02   0.15424E+01
   0.65076E+01   0.78593E-02   0.15423E+01
   0.65051E+01   0.78616E-02   0.15423E+01
   0.65051E+01   0.78639E-02   0.15422E+01
   0.65051E+01   0.78663E-02   0.15421E+01
   0.65051E+01   0.78686E-02   0.15420E+01
   0.65051E+01   0.78709E-02   0.15420E+01
   0.65026E+01   0.78732E-02   0.15418E+01
   0.65026E+01   0.78756E-02   0.15417E+01
   0.65026E+01   0.78779E-02   0.15417E+01
   0.65026E+01   0.78802E-02   0.15416E+01
   0.65026E+01   0.78826E-02   0.15416E+01
   0.65026E+01   0.78849E-02   0.15415E+01
   0.65026E+01   0.78872E-02   0.15414E+01
   0.65026E+01   0.78896E-02   0.15413E+01
   0.65001E+01   0.78919E-02   0.15412E+01
   0.65001E+01   0.78942E-02   0.15411E+01
   0.65001E+01   0.78966E-02   0.15411E+01
   0.65001E+01   0.78989E-02   0.15410E+01
   0.65001E+01   0.79012E-02   0.15409E+01
   0.65001E+01   0.79036E-02   0.15409E+01
   0.65001E+01   0.79059E-02   0.15408E+01
   0.64976E+01   0.79083E-02   0.15408E+01
   0.64976E+01   0.79106E-02   0.15407E+01
   0.64976E+01   0.79129E-02   0.15406E+01
   0.64976E+01   0.79153E-02   0.15405E+01
   0.64976E+01   0.79176E-02   0.15404E+01
   0.64976E+01   0.79200E-02   0.15404E+01
   0.64976E+01   0.79223E-02   0.15403E+01
   0.64951E+01   0.79247E-02   0.15402E+01
   0.64951E+01   0.79270E-02   0.15401E+01
   0.64951E+01   0.79294E-02   0.15401E+01
   0.64951E+01   0.79317E-02   0.15400E+01
   0.64951E+01   0.79340E-02   0.15399E+01
   0.64951E+01   0.79364E-02   0.15399E+01
   0.64926E+01   0.79387E-02   0.15398E+01
   0.64926E+01   0.79411E-02   0.15397E+01
   0.64926E+01   0.79434E-02   0.15396E+01
   0.64926E+01   0.79458E-02   0.15396E+01
   0.64926E+01   0.79481E-02   0.15395E+01
   0.64926E+01   0.79505E-02   0.15394E+01
   0.64926E+01   0.79528E-02   0.15393E+01
   0.64901E+01   0.79552E-02   0.15393E+01
   0.64901E+01   0.79576E-02   0.15392E+01
   0.64901E+01   0.79599E-02   0.15391E+01
   0.64901E+01   0.79623E-02   0.15390E+01
   0.64901E+01   0.79646E-02   0.15390E+01
   0.64901E+01   0.79670E-02   0.15389E+01
   0.64876E+01   0.79693E-02   0.15388E+01
   0.64876E+01   0.79717E-02   0.15387E+01
   0.64876E+01   0.79741E-02   0.15387E+01
   0.64876E+01   0.79764E-02   0.15386E+01
   0.64876E+01   0.79788E-02   0.15385E+01
   0.64876E+01   0.79811E-02   0.15384E+01
   0.64876E+01   0.79835E-02   0.15384E+01
   0.64876E+01   0.79859E-02   0.15383E+01
   0.64851E+01   0.79882E-02   0.15383E+01
   0.64851E+01   0.79906E-02   0.15382E+01
   0.64851E+01   0.79929E-02   0.15380E+01
   0.64851E+01   0.79953E-02   0.15380E+01
   0.64851E+01   0.79977E-02   0.15379E+01
   0.64851E+01   0.80000E-02   0.15378E+01
   0.64826E+01   0.80024E-02   0.15377E+01
   0.64826E+01   0.80048E-02   0.15377E+01
   0.64826E+01   0.80072E-02   0.15376E+01
   0.64826E+01   0.80095E-02   0.15375E+01
   0.64826E+01   0.80119E-02   0.15374E+01
   0.64826E+01   0.80143E-02   0.15373E+01
   0.64801E+01   0.80166E-02   0.15372E+01
   0.64801E+01   0.80190E-02   0.15372E+01
   0.64801E+01   0.80214E-02   0.15371E+01
   0.64801E+01   0.80238E-02   0.15370E+01
   0.64801E+01   0.80261E-02   0.15370E+01
   0.64801E+01   0.80285E-02   0.15369E+01
   0.64801E+01   0.80309E-02   0.15368E+01
   0.64776E+01   0.80333E-02   0.15367E+01
   0.64776E+01   0.80356E-02   0.15367E+01
   0.64776E+01   0.80380E-02   0.15366E+01
   0.64776E+01   0.80404E-02   0.15365E+01
   0.64776E+01   0.80428E-02   0.15365E+01
   0.64776E+01   0.80451E-02   0.15364E+01
   0.64776E+01   0.80475E-02   0.15363E+01
   0.64751E+01   0.80499E-02   0.15362E+01
   0.64751E+01   0.80523E-02   0.15362E+01
   0.64751E+01   0.80547E-02   0.15361E+01
   0.64751E+01   0.80571E-02   0.15360E+01
   0.64751E+01   0.80594E-02   0.15359E+01
   0.64751E+01   0.80618E-02   0.15358E+01
   0.64751E+01   0.80642E-02   0.15358E+01
   0.64726E+01   0.80666E-02   0.15357E+01
   0.64726E+01   0.80690E-02   0.15356E+01
   0.64726E+01   0.80714E-02   0.15355E+01
   0.64726E+01   0.80738E-02   0.15354E+01
   0.64726E+01   0.80762E-02   0.15353E+01
   0.64701E+01   0.80785E-02   0.15353E+01
   0.64701E+01   0.80809E-02   0.15352E+01
   0.64701E+01   0.80833E-02   0.15352E+01
   0.64701E+01   0.80857E-02   0.15351E+01
   0.64701E+01   0.80881E-02   0.15350E+01
   0.64701E+01   0.80905E-02   0.15350E+01
   0.64701E+01   0.80929E-02   0.15349E+01
   0.64701E+01   0.80953E-02   0.15348E+01
   0.64676E+01   0.80977E-02   0.15347E+01
   0.64676E+01   0.81001E-02   0.15346E+01
   0.64676E+01   0.81025E-02   0.15345E+01
   0.64676E+01   0.81049E-02   0.15344E+01
   0.64676E+01   0.81073E-02   0.15344E+01
   0.64676E+01   0.81097E-02   0.15343E+01
   0.64676E+01   0.81121E-02   0.15343E+01
   0.64651E+01   0.81145E-02   0.15341E+01
   0.64651E+01   0.81169E-02   0.15340E+01
   0.64651E+01   0.81193E-02   0.15340E+01
   0.64651E+01   0.81217E-02   0.15340E+01
   0.64651E+01   0.81241E-02   0.15339E+01
   0.64651E+01   0.81265E-02   0.15338E+01
   0.64651E+01   0.81289E-02   0.15337E+01
   0.64626E+01   0.81313E-02   0.15337E+01
   0.64626E+01   0.81337E-02   0.15336E+01
   0.64626E+01   0.81361E-02   0.15335E+01
   0.64626E+01   0.81385E-02   0.15335E+01
   0.64626E+01   0.81409E-02   0.15334E+01
   0.64626E+01   0.81433E-02   0.15334E+01
   0.64601E+01   0.81457E-02   0.15333E+01
   0.64601E+01   0.81482E-02   0.15332E+01
   0.64601E+01   0.81506E-02   0.15331E+01
   0.64601E+01   0.81530E-02   0.15330E+01
   0.64601E+01   0.81554E-02   0.15329E+01
   0.64601E+01   0.81578E-02   0.15328E+01
   0.64601E+01   0.81602E-02   0.15328E+01
   0.64601E+01   0.81626E-02   0.15327E+01
   0.64576E+01   0.81650E-02   0.15326E+01
   0.64576E+01   0.81675E-02   0.15326E+01
   0.64576E+01   0.81699E-02   0.15325E+01
   0.64576E+01   0.81723E-02   0.15324E+01
   0.64576E+01   0.81747E-02   0.15323E+01
   0.64576E+01   0.81771E-02   0.15322E+01
   0.64551E+01   0.81796E-02   0.15321E+01
   0.64551E+01   0.81820E-02   0.15321E+01
   0.64551E+01   0.81844E-02   0.15320E+01
   0.64551E+01   0.81868E-02   0.15319E+01
   0.64551E+01   0.81892E-02   0.15318E+01
   0.64551E+01   0.81917E-02   0.15317E+01
   0.64551E+01   0.81941E-02   0.15317E+01
   0.64526E+01   0.81965E-02   0.15316E+01
   0.64526E+01   0.81989E-02   0.15316E+01
   0.64526E+01   0.82014E-02   0.15315E+01
   0.64526E+01   0.82038E-02   0.15314E+01
   0.64526E+01   0.82062E-02   0.15313E+01
   0.64526E+01   0.82086E-02   0.15313E+01
   0.64526E+01   0.82111E-02   0.15312E+01
   0.64526E+01   0.82135E-02   0.15311E+01
   0.64501E+01   0.82159E-02   0.15310E+01
   0.64501E+01   0.82184E-02   0.15309E+01
   0.64501E+01   0.82208E-02   0.15309E+01
   0.64501E+01   0.82232E-02   0.15308E+01
   0.64501E+01   0.82257E-02   0.15307E+01
   0.64476E+01   0.82281E-02   0.15306E+01
   0.64476E+01   0.82305E-02   0.15306E+01
   0.64476E+01   0.82330E-02   0.15305E+01
   0.64476E+01   0.82354E-02   0.15305E+01
   0.64476E+01   0.82378E-02   0.15304E+01
   0.64476E+01   0.82403E-02   0.15303E+01
   0.64476E+01   0.82427E-02   0.15302E+01
   0.64476E+01   0.82452E-02   0.15302E+01
   0.64451E+01   0.82476E-02   0.15301E+01
   0.64451E+01   0.82500E-02   0.15300E+01
   0.64451E+01   0.82525E-02   0.15299E+01
   0.64451E+01   0.82549E-02   0.15298E+01
   0.64451E+01   0.82574E-02   0.15298E+01
   0.64451E+01   0.82598E-02   0.15297E+01
   0.64451E+01   0.82623E-02   0.15297E+01
   0.64426E+01   0.82647E-02   0.15296E+01
   0.64426E+01   0.82671E-02   0.15295E+01
   0.64426E+01   0.82696E-02   0.15294E+01
   0.64426E+01   0.82720E-02   0.15294E+01
   0.64426E+01   0.82745E-02   0.15293E+01
   0.64426E+01   0.82769E-02   0.15292E+01
   0.64426E+01   0.82794E-02   0.15291E+01
   0.64401E+01   0.82818E-02   0.15290E+01
   0.64401E+01   0.82843E-02   0.15290E+01
   0.64401E+01   0.82867E-02   0.15289E+01
   0.64401E+01   0.82892E-02   0.15289E+01
   0.64401E+01   0.82916E-02   0.15288E+01
   0.64401E+01   0.82941E-02   0.15287E+01
   0.64401E+01   0.82965E-02   0.15286E+01
   0.64376E+01   0.82990E-02   0.15285E+01
   0.64376E+01   0.83015E-02   0.15284E+01
   0.64376E+01   0.83039E-02   0.15284E+01
   0.64376E+01   0.83064E-02   0.15283E+01
   0.64376E+01   0.83088E-02   0.15282E+01
   0.64376E+01   0.83113E-02   0.15281E+01
   0.64376E+01   0.83137E-02   0.15281E+01
   0.64351E+01   0.83162E-02   0.15280E+01
   0.64351E+01   0.83187E-02   0.15279E+01
   0.64351E+01   0.83211E-02   0.15278E+01
   0.64351E+01   0.83236E-02   0.15277E+01
   0.64351E+01   0.83261E-02   0.15276E+01
   0.64351E+01   0.83285E-02   0.15276E+01
   0.64326E+01   0.83310E-02   0.15275E+01
   0.64326E+01   0.83334E-02   0.15275E+01
   0.64326E+01   0.83359E-02   0.15274E+01
   0.64326E+01   0.83384E-02   0.15272E+01
   0.64326E+01   0.83409E-02   0.15272E+01
   0.64326E+01   0.83433E-02   0.15271E+01
   0.64301E+01   0.83458E-02   0.15270E+01
   0.64301E+01   0.83483E-02   0.15270E+01
   0.64301E+01   0.83507E-02   0.15269E+01
   0.64301E+01   0.83532E-02   0.15268E+01
   0.64301E+01   0.83557E-02   0.15267E+01
   0.64301E+01   0.83581E-02   0.15267E+01
   0.64301E+01   0.83606E-02   0.15266E+01
   0.64301E+01   0.83631E-02   0.15266E+01
   0.64301E+01   0.83656E-02   0.15265E+01
   0.64276E+01   0.83680E-02   0.15264E+01
   0.64276E+01   0.83705E-02   0.15263E+01
   0.64276E+01   0.83730E-02   0.15263E+01
   0.64276E+01   0.83755E-02   0.15261E+01
   0.64276E+01   0.83779E-02   0.15261E+01
   0.64276E+01   0.83804E-02   0.15261E+01
   0.64276E+01   0.83829E-02   0.15260E+01
   0.64251E+01   0.83854E-02   0.15259E+01
   0.64251E+01   0.83879E-02   0.15259E+01
   0.64251E+01   0.83904E-02   0.15258E+01
   0.64251E+01   0.83928E-02   0.15257E+01
   0.64251E+01   0.83953E-02   0.15256E+01
   0.64251E+01   0.83978E-02   0.15255E+01
   0.64226E+01   0.84003E-02   0.15254E+01
   0.64226E+01   0.84028E-02   0.15253E+01
   0.64226E+01   0.84053E-02   0.15253E+01
   0.64226E+01   0.84077E-02   0.15252E+01
   0.64226E+01   0.84102E-02   0.15251E+01
   0.64226E+01   0.84127E-02   0.15251E+01
   0.64226E+01   0.84152E-02   0.15250E+01
   0.64226E+01   0.84177E-02   0.15249E+01
   0.64201E+01   0.84202E-02   0.15249E+01
   0.64201E+01   0.84227E-02   0.15248E+01
   0.64201E+01   0.84252E-02   0.15247E+01
   0.64201E+01   0.84277E-02   0.15246E+01
   0.64201E+01   0.84302E-02   0.15245E+01
   0.64176E+01   0.84327E-02   0.15244E+01
   0.64176E+01   0.84352E-02   0.15244E+01
   0.64176E+01   0.84377E-02   0.15243E+01
   0.64176E+01   0.84401E-02   0.15242E+01
   0.64176E+01   0.84426E-02   0.15241E+01
   0.64176E+01   0.84451E-02   0.15240E+01
   0.64176E+01   0.84476E-02   0.15240E+01
   0.64176E+01   0.84501E-02   0.15239E+01
   0.64151E+01   0.84526E-02   0.15238E+01
   0.64151E+01   0.84551E-02   0.15238E+01
   0.64151E+01   0.84576E-02   0.15237E+01
   0.64151E+01   0.84602E-02   0.15236E+01
   0.64151E+01   0.84627E-02   0.15236E+01
   0.64151E+01   0.84652E-02   0.15235E+01
   0.64151E+01   0.84677E-02   0.15234E+01
   0.64126E+01   0.84702E-02   0.15233E+01
   0.64126E+01   0.84727E-02   0.15232E+01
   0.64126E+01   0.84752E-02   0.15231E+01
   0.64126E+01   0.84777E-02   0.15231E+01
   0.64126E+01   0.84802E-02   0.15230E+01
   0.64126E+01   0.84827E-02   0.15229E+01
   0.64126E+01   0.84852E-02   0.15229E+01
   0.64101E+01   0.84877E-02   0.15228E+01
   0.64101E+01   0.84902E-02   0.15227E+01
   0.64101E+01   0.84928E-02   0.15227E+01
   0.64101E+01   0.84953E-02   0.15226E+01
   0.64101E+01   0.84978E-02   0.15225E+01
   0.64101E+01   0.85003E-02   0.15224E+01
   0.64101E+01   0.85028E-02   0.15224E+01
   0.64076E+01   0.85053E-02   0.15223E+01
   0.64076E+01   0.85078E-02   0.15222E+01
   0.64076E+01   0.85104E-02   0.15221E+01
   0.64076E+01   0.85129E-02   0.15221E+01
   0.64076E+01   0.85154E-02   0.15220E+01
   0.64076E+01   0.85179E-02   0.15220E+01
   0.64076E+01   0.85204E-02   0.15219E+01
   0.64076E+01   0.85230E-02   0.15218E+01
   0.64051E+01   0.85255E-02   0.15217E+01
   0.64051E+01   0.85280E-02   0.15216E+01
   0.64051E+01   0.85305E-02   0.15216E+01
   0.64051E+01   0.85331E-02   0.15215E+01
   0.64051E+01   0.85356E-02   0.15214E+01
   0.64051E+01   0.85381E-02   0.15213E+01
   0.64051E+01   0.85406E-02   0.15213E+01
   0.64026E+01   0.85432E-02   0.15212E+01
   0.64026E+01   0.85457E-02   0.15211E+01
   0.64026E+01   0.85482E-02   0.15211E+01
   0.64026E+01   0.85507E-02   0.15209E+01
   0.64026E+01   0.85533E-02   0.15209E+01
   0.64026E+01   0.85558E-02   0.15207E+01
   0.64001E+01   0.85583E-02   0.15207E+01
   0.64001E+01   0.85609E-02   0.15206E+01
   0.64001E+01   0.85634E-02   0.15205E+01
   0.64001E+01   0.85659E-02   0.15205E+01
   0.64001E+01   0.85685E-02   0.15204E+01
   0.64001E+01   0.85710E-02   0.15204E+01
   0.64001E+01   0.85735E-02   0.15202E+01
   0.64001E+01   0.85761E-02   0.15202E+01
   0.63976E+01   0.85786E-02   0.15201E+01
   0.63976E+01   0.85812E-02   0.15200E+01
   0.63976E+01   0.85837E-02   0.15199E+01
   0.63976E+01   0.85862E-02   0.15198E+01
   0.63976E+01   0.85888E-02   0.15198E+01
   0.63976E+01   0.85913E-02   0.15197E+01
   0.63976E+01   0.85939E-02   0.15197E+01
   0.63976E+01   0.85964E-02   0.15196E+01
   0.63951E+01   0.85989E-02   0.15195E+01
   0.63951E+01   0.86015E-02   0.15194E+01
   0.63951E+01   0.86040E-02   0.15193E+01
   0.63951E+01   0.86066E-02   0.15193E+01
   0.63951E+01   0.86091E-02   0.15192E+01
   0.63951E+01   0.86117E-02   0.15191E+01
   0.63926E+01   0.86142E-02   0.15191E+01
   0.63926E+01   0.86168E-02   0.15189E+01
   0.63926E+01   0.86193E-02   0.15189E+01
   0.63926E+01   0.86219E-02   0.15188E+01
   0.63926E+01   0.86244E-02   0.15188E+01
   0.63926E+01   0.86270E-02   0.15187E+01
   0.63926E+01   0.86295E-02   0.15186E+01
   0.63901E+01   0.86321E-02   0.15185E+01
   0.63901E+01   0.86346E-02   0.15185E+01
   0.63901E+01   0.86372E-02   0.15184E+01
   0.63901E+01   0.86398E-02   0.15183E+01
   0.63901E+01   0.86423E-02   0.15183E+01
   0.63901E+01   0.86449E-02   0.15182E+01
   0.63901E+01   0.86474E-02   0.15181E+01
   0.63901E+01   0.86500E-02   0.15181E+01
   0.63876E+01   0.86525E-02   0.15180E+01
   0.63876E+01   0.86551E-02   0.15179E+01
   0.63876E+01   0.86577E-02   0.15178E+01
   0.63876E+01   0.86602E-02   0.15177E+01
   0.63876E+01   0.86628E-02   0.15176E+01
   0.63876E+01   0.86654E-02   0.15176E+01
   0.63876E+01   0.86679E-02   0.15175E+01
   0.63851E+01   0.86705E-02   0.15174E+01
   0.63851E+01   0.86730E-02   0.15174E+01
   0.63851E+01   0.86756E-02   0.15173E+01
   0.63851E+01   0.86782E-02   0.15172E+01
   0.63851E+01   0.86807E-02   0.15171E+01
   0.63851E+01   0.86833E-02   0.15171E+01
   0.63851E+01   0.86859E-02   0.15170E+01
   0.63826E+01   0.86885E-02   0.15169E+01
   0.63826E+01   0.86910E-02   0.15169E+01
   0.63826E+01   0.86936E-02   0.15168E+01
   0.63826E+01   0.86962E-02   0.15167E+01
   0.63826E+01   0.86987E-02   0.15166E+01
   0.63826E+01   0.87013E-02   0.15166E+01
   0.63801E+01   0.87039E-02   0.15165E+01
   0.63801E+01   0.87065E-02   0.15164E+01
   0.63801E+01   0.87090E-02   0.15163E+01
   0.63801E+01   0.87116E-02   0.15162E+01
   0.63801E+01   0.87142E-02   0.15161E+01
   0.63801E+01   0.87168E-02   0.15161E+01
   0.63801E+01   0.87194E-02   0.15160E+01
   0.63801E+01   0.87219E-02   0.15160E+01
   0.63776E+01   0.87245E-02   0.15159E+01
   0.63776E+01   0.87271E-02   0.15158E+01
   0.63776E+01   0.87297E-02   0.15158E+01
   0.63776E+01   0.87323E-02   0.15157E+01
   0.63776E+01   0.87349E-02   0.15156E+01
   0.63776E+01   0.87374E-02   0.15156E+01
   0.63776E+01   0.87400E-02   0.15155E+01
   0.63776E+01   0.87426E-02   0.15154E+01
   0.63751E+01   0.87452E-02   0.15153E+01
   0.63751E+01   0.87478E-02   0.15152E+01
   0.63751E+01   0.87504E-02   0.15151E+01
   0.63751E+01   0.87530E-02   0.15150E+01
   0.63751E+01   0.87556E-02   0.15150E+01
   0.63751E+01   0.87581E-02   0.15149E+01
   0.63726E+01   0.87607E-02   0.15148E+01
   0.63726E+01   0.87633E-02   0.15147E+01
   0.63726E+01   0.87659E-02   0.15146E+01
   0.63726E+01   0.87685E-02   0.15146E+01
   0.63726E+01   0.87711E-02   0.15145E+01
   0.63726E+01   0.87737E-02   0.15144E+01
   0.63726E+01   0.87763E-02   0.15144E+01
   0.63726E+01   0.87789E-02   0.15143E+01
   0.63701E+01   0.87815E-02   0.15142E+01
   0.63701E+01   0.87841E-02   0.15141E+01
   0.63701E+01   0.87867E-02   0.15140E+01
   0.63701E+01   0.87893E-02   0.15140E+01
   0.63701E+01   0.87919E-02   0.15139E+01
   0.63701E+01   0.87945E-02   0.15138E+01
   0.63701E+01   0.87971E-02   0.15137E+01
   0.63676E+01   0.87997E-02   0.15137E+01
   0.63676E+01   0.88023E-02   0.15136E+01
   0.63676E+01   0.88049E-02   0.15135E+01
   0.63676E+01   0.88075E-02   0.15134E+01
   0.63676E+01   0.88101E-02   0.15134E+01
   0.63676E+01   0.88127E-02   0.15133E+01
   0.63676E+01   0.88153E-02   0.15132E+01
   0.63651E+01   0.88179E-02   0.15132E+01
   0.63651E+01   0.88206E-02   0.15131E+01
   0.63651E+01   0.88232E-02   0.15130E+01
   0.63651E+01   0.88258E-02   0.15130E+01
   0.63651E+01   0.88284E-02   0.15129E+01
   0.63651E+01   0.88310E-02   0.15128E+01
   0.63651E+01   0.88336E-02   0.15127E+01
   0.63651E+01   0.88362E-02   0.15127E+01
   0.63626E+01   0.88388E-02   0.15126E+01
   0.63626E+01   0.88415E-02   0.15125E+01
   0.63626E+01   0.88441E-02   0.15124E+01
   0.63626E+01   0.88467E-02   0.15124E+01
   0.63626E+01   0.88493E-02   0.15123E+01
   0.63626E+01   0.88519E-02   0.15122E+01
   0.63626E+01   0.88545E-02   0.15122E+01
   0.63626E+01   0.88572E-02   0.15121E+01
   0.63601E+01   0.88598E-02   0.15120E+01
   0.63601E+01   0.88624E-02   0.15119E+01
   0.63601E+01   0.88650E-02   0.15119E+01
   0.63601E+01   0.88677E-02   0.15117E+01
   0.63601E+01   0.88703E-02   0.15116E+01
   0.63601E+01   0.88729E-02   0.15116E+01
   0.63601E+01   0.88755E-02   0.15116E+01
   0.63576E+01   0.88782E-02   0.15115E+01
   0.63576E+01   0.88808E-02   0.15114E+01
   0.63576E+01   0.88834E-02   0.15113E+01
   0.63576E+01   0.88860E-02   0.15113E+01
   0.63576E+01   0.88887E-02   0.15112E+01
   0.63576E+01   0.88913E-02   0.15111E+01
   0.63576E+01   0.88939E-02   0.15111E+01
   0.63551E+01   0.88966E-02   0.15110E+01
   0.63551E+01   0.88992E-02   0.15109E+01
   0.63551E+01   0.89018E-02   0.15108E+01
   0.63551E+01   0.89045E-02   0.15107E+01
   0.63551E+01   0.89071E-02   0.15107E+01
   0.63551E+01   0.89097E-02   0.15106E+01
   0.63551E+01   0.89124E-02   0.15105E+01
   0.63526E+01   0.89150E-02   0.15104E+01
   0.63526E+01   0.89176E-02   0.15103E+01
   0.63526E+01   0.89203E-02   0.15103E+01
   0.63526E+01   0.89229E-02   0.15102E+01
   0.63526E+01   0.89256E-02   0.15101E+01
   0.63526E+01   0.89282E-02   0.15101E+01
   0.63526E+01   0.89308E-02   0.15100E+01
   0.63501E+01   0.89335E-02   0.15099E+01
   0.63501E+01   0.89361E-02   0.15099E+01
   0.63501E+01   0.89388E-02   0.15098E+01
   0.63501E+01   0.89414E-02   0.15098E+01
   0.63501E+01   0.89441E-02   0.15097E+01
   0.63501E+01   0.89467E-02   0.15096E+01
   0.63501E+01   0.89494E-02   0.15095E+01
   0.63476E+01   0.89520E-02   0.15094E+01
   0.63476E+01   0.89547E-02   0.15093E+01
   0.63476E+01   0.89573E-02   0.15093E+01
   0.63476E+01   0.89600E-02   0.15092E+01
   0.63476E+01   0.89626E-02   0.15090E+01
   0.63476E+01   0.89653E-02   0.15090E+01
   0.63476E+01   0.89679E-02   0.15089E+01
   0.63476E+01   0.89706E-02   0.15089E+01
   0.63451E+01   0.89732E-02   0.15088E+01
   0.63451E+01   0.89759E-02   0.15087E+01
   0.63451E+01   0.89785E-02   0.15087E+01
   0.63451E+01   0.89812E-02   0.15086E+01
   0.63451E+01   0.89839E-02   0.15085E+01
   0.63451E+01   0.89865E-02   0.15084E+01
   0.63426E+01   0.89892E-02   0.15083E+01
   0.63426E+01   0.89918E-02   0.15083E+01
   0.63426E+01   0.89945E-02   0.15082E+01
   0.63426E+01   0.89972E-02   0.15081E+01
   0.63426E+01   0.89998E-02   0.15081E+01
   0.63426E+01   0.90025E-02   0.15080E+01
   0.63426E+01   0.90051E-02   0.15079E+01
   0.63426E+01   0.90078E-02   0.15078E+01
   0.63426E+01   0.90105E-02   0.15077E+01
   0.63401E+01   0.90131E-02   0.15077E+01
   0.63401E+01   0.90158E-02   0.15076E+01
   0.63401E+01   0.90185E-02   0.15075E+01
   0.63401E+01   0.90211E-02   0.15075E+01
   0.63401E+01   0.90238E-02   0.15074E+01
   0.63401E+01   0.90265E-02   0.15073E+01
   0.63401E+01   0.90292E-02   0.15072E+01
   0.63376E+01   0.90318E-02   0.15072E+01
   0.63376E+01   0.90345E-02   0.15071E+01
   0.63376E+01   0.90372E-02   0.15070E+01
   0.63376E+01   0.90398E-02   0.15069E+01
   0.63376E+01   0.90425E-02   0.15069E+01
   0.63376E+01   0.90452E-02   0.15069E+01
   0.63376E+01   0.90479E-02   0.15068E+01
   0.63351E+01   0.90505E-02   0.15067E+01
   0.63351E+01   0.90532E-02   0.15066E+01
   0.63351E+01   0.90559E-02   0.15065E+01
   0.63351E+01   0.90586E-02   0.15064E+01
   0.63351E+01   0.90613E-02   0.15064E+01
   0.63351E+01   0.90639E-02   0.15063E+01
   0.63351E+01   0.90666E-02   0.15062E+01
   0.63351E+01   0.90693E-02   0.15061E+01
   0.63326E+01   0.90720E-02   0.15061E+01
   0.63326E+01   0.90747E-02   0.15060E+01
   0.63326E+01   0.90774E-02   0.15059E+01
   0.63326E+01   0.90801E-02   0.15058E+01
   0.63326E+01   0.90827E-02   0.15057E+01
   0.63326E+01   0.90854E-02   0.15057E+01
   0.63326E+01   0.90881E-02   0.15056E+01
   0.63326E+01   0.90908E-02   0.15055E+01
   0.63301E+01   0.90935E-02   0.15055E+01
   0.63301E+01   0.90962E-02   0.15054E+01
   0.63301E+01   0.90989E-02   0.15054E+01
   0.63301E+01   0.91016E-02   0.15053E+01
   0.63301E+01   0.91043E-02   0.15052E+01
   0.63301E+01   0.91070E-02   0.15051E+01
   0.63301E+01   0.91097E-02   0.15050E+01
   0.63276E+01   0.91123E-02   0.15050E+01
   0.63276E+01   0.91150E-02   0.15049E+01
   0.63276E+01   0.91177E-02   0.15048E+01
   0.63276E+01   0.91204E-02   0.15047E+01
   0.63276E+01   0.91231E-02   0.15046E+01
   0.63276E+01   0.91258E-02   0.15046E+01
   0.63276E+01   0.91285E-02   0.15045E+01
   0.63276E+01   0.91312E-02   0.15044E+01
   0.63251E+01   0.91339E-02   0.15043E+01
   0.63251E+01   0.91366E-02   0.15043E+01
   0.63251E+01   0.91393E-02   0.15042E+01
   0.63251E+01   0.91421E-02   0.15041E+01
   0.63251E+01   0.91448E-02   0.15041E+01
   0.63251E+01   0.91475E-02   0.15040E+01
   0.63251E+01   0.91502E-02   0.15039E+01
   0.63251E+01   0.91529E-02   0.15039E+01
   0.63226E+01   0.91556E-02   0.15038E+01
   0.63226E+01   0.91583E-02   0.15037E+01
   0.63226E+01   0.91610E-02   0.15037E+01
   0.63226E+01   0.91637E-02   0.15036E+01
   0.63226E+01   0.91664E-02   0.15035E+01
   0.63226E+01   0.91691E-02   0.15034E+01
   0.63226E+01   0.91719E-02   0.15033E+01
   0.63201E+01   0.91746E-02   0.15032E+01
   0.63201E+01   0.91773E-02   0.15032E+01
   0.63201E+01   0.91800E-02   0.15031E+01
   0.63201E+01   0.91827E-02   0.15030E+01
   0.63201E+01   0.91854E-02   0.15030E+01
   0.63201E+01   0.91882E-02   0.15029E+01
   0.63201E+01   0.91909E-02   0.15028E+01
   0.63176E+01   0.91936E-02   0.15027E+01
   0.63176E+01   0.91963E-02   0.15027E+01
   0.63176E+01   0.91990E-02   0.15026E+01
   0.63176E+01   0.92018E-02   0.15025E+01
   0.63176E+01   0.92045E-02   0.15024E+01
   0.63176E+01   0.92072E-02   0.15024E+01
   0.63176E+01   0.92099E-02   0.15023E+01
   0.63176E+01   0.92127E-02   0.15022E+01
   0.63151E+01   0.92154E-02   0.15021E+01
   0.63151E+01   0.92181E-02   0.15021E+01
   0.63151E+01   0.92208E-02   0.15020E+01
   0.63151E+01   0.92236E-02   0.15020E+01
   0.63151E+01   0.92263E-02   0.15018E+01
   0.63151E+01   0.92290E-02   0.15018E+01
   0.63151E+01   0.92318E-02   0.15017E+01
   0.63126E+01   0.92345E-02   0.15016E+01
   0.63126E+01   0.92372E-02   0.15015E+01
   0.63126E+01   0.92399E-02   0.15015E+01
   0.63126E+01   0.92427E-02   0.15014E+01
   0.63126E+01   0.92454E-02   0.15013E+01
   0.63126E+01   0.92482E-02   0.15013E+01
   0.63126E+01   0.92509E-02   0.15012E+01
   0.63126E+01   0.92536E-02   0.15012E+01
   0.63101E+01   0.92564E-02   0.15011E+01
   0.63101E+01   0.92591E-02   0.15010E+01
   0.63101E+01   0.92618E-02   0.15009E+01
   0.63101E+01   0.92646E-02   0.15008E+01
   0.63101E+01   0.92673E-02   0.15007E+01
   0.63101E+01   0.92701E-02   0.15007E+01
   0.63101E+01   0.92728E-02   0.15006E+01
   0.63076E+01   0.92756E-02   0.15005E+01
   0.63076E+01   0.92783E-02   0.15004E+01
   0.63076E+01   0.92810E-02   0.15004E+01
   0.63076E+01   0.92838E-02   0.15003E+01
   0.63076E+01   0.92865E-02   0.15003E+01
   0.63076E+01   0.92893E-02   0.15002E+01
   0.63076E+01   0.92920E-02   0.15002E+01
   0.63076E+01   0.92948E-02   0.15001E+01
   0.63051E+01   0.92975E-02   0.15000E+01
   0.63051E+01   0.93003E-02   0.14999E+01
   0.63051E+01   0.93030E-02   0.14998E+01
   0.63051E+01   0.93058E-02   0.14997E+01
   0.63051E+01   0.93085E-02   0.14996E+01
   0.63051E+01   0.93113E-02   0.14996E+01
   0.63051E+01   0.93141E-02   0.14995E+01
   0.63026E+01   0.93168E-02   0.14994E+01
   0.63026E+01   0.93196E-02   0.14992E+01
   0.63026E+01   0.93223E-02   0.14992E+01
   0.63026E+01   0.93251E-02   0.14991E+01
   0.63026E+01   0.93278E-02   0.14991E+01
   0.63026E+01   0.93306E-02   0.14990E+01
   0.63026E+01   0.93334E-02   0.14990E+01
   0.63026E+01   0.93361E-02   0.14989E+01
   0.63001E+01   0.93389E-02   0.14988E+01
   0.63001E+01   0.93417E-02   0.14987E+01
   0.63001E+01   0.93444E-02   0.14986E+01
   0.63001E+01   0.93472E-02   0.14986E+01
   0.63001E+01   0.93500E-02   0.14986E+01
   0.63001E+01   0.93527E-02   0.14985E+01
   0.63001E+01   0.93555E-02   0.14984E+01
   0.63001E+01   0.93583E-02   0.14983E+01
   0.62976E+01   0.93610E-02   0.14982E+01
   0.62976E+01   0.93638E-02   0.14981E+01
   0.62976E+01   0.93666E-02   0.14981E+01
   0.62976E+01   0.93693E-02   0.14980E+01
   0.62976E+01   0.93721E-02   0.14979E+01
   0.62976E+01   0.93749E-02   0.14978E+01
   0.62976E+01   0.93777E-02   0.14978E+01
   0.62976E+01   0.93804E-02   0.14977E+01
   0.62951E+01   0.93832E-02   0.14977E+01
   0.62951E+01   0.93860E-02   0.14976E+01
   0.62951E+01   0.93888E-02   0.14975E+01
   0.62951E+01   0.93915E-02   0.14974E+01
   0.62951E+01   0.93943E-02   0.14973E+01
   0.62951E+01   0.93971E-02   0.14972E+01
   0.62926E+01   0.93999E-02   0.14972E+01
   0.62926E+01   0.94027E-02   0.14971E+01
   0.62926E+01   0.94054E-02   0.14970E+01
   0.62926E+01   0.94082E-02   0.14970E+01
   0.62926E+01   0.94110E-02   0.14969E+01
   0.62926E+01   0.94138E-02   0.14969E+01
   0.62926E+01   0.94166E-02   0.14968E+01
   0.62926E+01   0.94194E-02   0.14967E+01
   0.62926E+01   0.94222E-02   0.14967E+01
   0.62901E+01   0.94249E-02   0.14966E+01
   0.62901E+01   0.94277E-02   0.14965E+01
   0.62901E+01   0.94305E-02   0.14964E+01
   0.62901E+01   0.94333E-02   0.14963E+01
   0.62901E+01   0.94361E-02   0.14962E+01
   0.62901E+01   0.94389E-02   0.14961E+01
   0.62901E+01   0.94417E-02   0.14961E+01
   0.62901E+01   0.94445E-02   0.14960E+01
   0.62876E+01   0.94473E-02   0.14960E+01
   0.62876E+01   0.94501E-02   0.14959E+01
   0.62876E+01   0.94529E-02   0.14958E+01
   0.62876E+01   0.94557E-02   0.14957E+01
   0.62876E+01   0.94585E-02   0.14956E+01
   0.62876E+01   0.94613E-02   0.14956E+01
   0.62876E+01   0.94641E-02   0.14955E+01
   0.62851E+01   0.94669E-02   0.14954E+01
   0.62851E+01   0.94697E-02   0.14953E+01
   0.62851E+01   0.94725E-02   0.14953E+01
   0.62851E+01   0.94753E-02   0.14953E+01
   0.62851E+01   0.94781E-02   0.14951E+01
   0.62851E+01   0.94809E-02   0.14951E+01
   0.62851E+01   0.94837E-02   0.14950E+01
   0.62851E+01   0.94865E-02   0.14949E+01
   0.62826E+01   0.94893E-02   0.14948E+01
   0.62826E+01   0.94921E-02   0.14947E+01
   0.62826E+01   0.94949E-02   0.14947E+01
   0.62826E+01   0.94977E-02   0.14946E+01
   0.62826E+01   0.95005E-02   0.14945E+01
   0.62826E+01   0.95033E-02   0.14944E+01
   0.62826E+01   0.95062E-02   0.14943E+01
   0.62801E+01   0.95090E-02   0.14942E+01
   0.62801E+01   0.95118E-02   0.14942E+01
   0.62801E+01   0.95146E-02   0.14942E+01
   0.62801E+01   0.95174E-02   0.14941E+01
   0.62801E+01   0.95202E-02   0.14940E+01
   0.62801E+01   0.95230E-02   0.14940E+01
   0.62801E+01   0.95259E-02   0.14939E+01
   0.62801E+01   0.95287E-02   0.14938E+01
   0.62801E+01   0.95315E-02   0.14937E+01
   0.62776E+01   0.95343E-02   0.14937E+01
   0.62776E+01   0.95371E-02   0.14936E+01
   0.62776E+01   0.95400E-02   0.14935E+01
   0.62776E+01   0.95428E-02   0.14935E+01
   0.62776E+01   0.95456E-02   0.14934E+01
   0.62776E+01   0.95484E-02   0.14933E+01
   0.62776E+01   0.95513E-02   0.14932E+01
   0.62776E+01   0.95541E-02   0.14931E+01
   0.62751E+01   0.95569E-02   0.14930E+01
   0.62751E+01   0.95597E-02   0.14930E+01
   0.62751E+01   0.95626E-02   0.14928E+01
   0.62751E+01   0.95654E-02   0.14928E+01
   0.62751E+01   0.95682E-02   0.14928E+01
   0.62751E+01   0.95711E-02   0.14928E+01
   0.62751E+01   0.95739E-02   0.14927E+01
   0.62751E+01   0.95767E-02   0.14926E+01
   0.62726E+01   0.95796E-02   0.14924E+01
   0.62726E+01   0.95824E-02   0.14924E+01
   0.62726E+01   0.95852E-02   0.14923E+01
   0.62726E+01   0.95881E-02   0.14922E+01
   0.62726E+01   0.95909E-02   0.14922E+01
   0.62726E+01   0.95937E-02   0.14922E+01
   0.62726E+01   0.95966E-02   0.14920E+01
   0.62701E+01   0.95994E-02   0.14920E+01
   0.62701E+01   0.96023E-02   0.14919E+01
   0.62701E+01   0.96051E-02   0.14918E+01
   0.62701E+01   0.96080E-02   0.14918E+01
   0.62701E+01   0.96108E-02   0.14917E+01
   0.62701E+01   0.96136E-02   0.14916E+01
   0.62701E+01   0.96165E-02   0.14915E+01
   0.62701E+01   0.96193E-02   0.14915E+01
   0.62701E+01   0.96222E-02   0.14914E+01
   0.62676E+01   0.96250E-02   0.14913E+01
   0.62676E+01   0.96279E-02   0.14912E+01
   0.62676E+01   0.96307E-02   0.14911E+01
   0.62676E+01   0.96336E-02   0.14910E+01
   0.62676E+01   0.96364E-02   0.14910E+01
   0.62676E+01   0.96393E-02   0.14909E+01
   0.62651E+01   0.96421E-02   0.14908E+01
   0.62651E+01   0.96450E-02   0.14907E+01
   0.62651E+01   0.96478E-02   0.14907E+01
   0.62651E+01   0.96507E-02   0.14906E+01
   0.62651E+01   0.96535E-02   0.14905E+01
   0.62651E+01   0.96564E-02   0.14905E+01
   0.62651E+01   0.96593E-02   0.14904E+01
   0.62651E+01   0.96621E-02   0.14903E+01
   0.62651E+01   0.96650E-02   0.14903E+01
   0.62651E+01   0.96678E-02   0.14902E+01
   0.62626E+01   0.96707E-02   0.14901E+01
   0.62626E+01   0.96736E-02   0.14901E+01
   0.62626E+01   0.96764E-02   0.14900E+01
   0.62626E+01   0.96793E-02   0.14899E+01
   0.62626E+01   0.96821E-02   0.14898E+01
   0.62626E+01   0.96850E-02   0.14898E+01
   0.62626E+01   0.96879E-02   0.14897E+01
   0.62601E+01   0.96907E-02   0.14897E+01
   0.62601E+01   0.96936E-02   0.14896E+01
   0.62601E+01   0.96965E-02   0.14895E+01
   0.62601E+01   0.96994E-02   0.14894E+01
   0.62601E+01   0.97022E-02   0.14893E+01
   0.62601E+01   0.97051E-02   0.14892E+01
   0.62601E+01   0.97080E-02   0.14891E+01
   0.62576E+01   0.97108E-02   0.14891E+01
   0.62576E+01   0.97137E-02   0.14890E+01
   0.62576E+01   0.97166E-02   0.14889E+01
   0.62576E+01   0.97195E-02   0.14889E+01
   0.62576E+01   0.97223E-02   0.14888E+01
   0.62576E+01   0.97252E-02   0.14887E+01
   0.62576E+01   0.97281E-02   0.14887E+01
   0.62576E+01   0.97310E-02   0.14886E+01
   0.62551E+01   0.97338E-02   0.14885E+01
   0.62551E+01   0.97367E-02   0.14884E+01
   0.62551E+01   0.97396E-02   0.14884E+01
   0.62551E+01   0.97425E-02   0.14883E+01
   0.62551E+01   0.97454E-02   0.14882E+01
   0.62551E+01   0.97483E-02   0.14881E+01
   0.62551E+01   0.97511E-02   0.14881E+01
   0.62551E+01   0.97540E-02   0.14880E+01
   0.62526E+01   0.97569E-02   0.14879E+01
   0.62526E+01   0.97598E-02   0.14879E+01
   0.62526E+01   0.97627E-02   0.14878E+01
   0.62526E+01   0.97656E-02   0.14877E+01
   0.62526E+01   0.97685E-02   0.14877E+01
   0.62526E+01   0.97714E-02   0.14876E+01
   0.62526E+01   0.97743E-02   0.14876E+01
   0.62526E+01   0.97771E-02   0.14874E+01
   0.62501E+01   0.97800E-02   0.14873E+01
   0.62501E+01   0.97829E-02   0.14873E+01
   0.62501E+01   0.97858E-02   0.14872E+01
   0.62501E+01   0.97887E-02   0.14871E+01
   0.62501E+01   0.97916E-02   0.14870E+01
   0.62501E+01   0.97945E-02   0.14869E+01
   0.62501E+01   0.97974E-02   0.14869E+01
   0.62476E+01   0.98003E-02   0.14867E+01
   0.62476E+01   0.98032E-02   0.14867E+01
   0.62476E+01   0.98061E-02   0.14867E+01
   0.62476E+01   0.98090E-02   0.14866E+01
   0.62476E+01   0.98119E-02   0.14865E+01
   0.62476E+01   0.98148E-02   0.14864E+01
   0.62476E+01   0.98177E-02   0.14864E+01
   0.62476E+01   0.98206E-02   0.14863E+01
   0.62476E+01   0.98235E-02   0.14862E+01
   0.62451E+01   0.98264E-02   0.14862E+01
   0.62451E+01   0.98294E-02   0.14861E+01
   0.62451E+01   0.98323E-02   0.14860E+01
   0.62451E+01   0.98352E-02   0.14860E+01
   0.62451E+01   0.98381E-02   0.14859E+01
   0.62451E+01   0.98410E-02   0.14858E+01
   0.62451E+01   0.98439E-02   0.14858E+01
   0.62451E+01   0.98468E-02   0.14857E+01
   0.62451E+01   0.98497E-02   0.14856E+01
   0.62426E+01   0.98526E-02   0.14855E+01
   0.62426E+01   0.98556E-02   0.14855E+01
   0.62426E+01   0.98585E-02   0.14853E+01
   0.62426E+01   0.98614E-02   0.14852E+01
   0.62426E+01   0.98643E-02   0.14852E+01
   0.62426E+01   0.98672E-02   0.14852E+01
   0.62426E+01   0.98702E-02   0.14851E+01
   0.62401E+01   0.98731E-02   0.14850E+01
   0.62401E+01   0.98760E-02   0.14850E+01
   0.62401E+01   0.98789E-02   0.14849E+01
   0.62401E+01   0.98818E-02   0.14848E+01
   0.62401E+01   0.98848E-02   0.14848E+01
   0.62401E+01   0.98877E-02   0.14847E+01
   0.62401E+01   0.98906E-02   0.14846E+01
   0.62401E+01   0.98935E-02   0.14845E+01
   0.62376E+01   0.98965E-02   0.14844E+01
   0.62376E+01   0.98994E-02   0.14844E+01
   0.62376E+01   0.99023E-02   0.14842E+01
   0.62376E+01   0.99053E-02   0.14842E+01
   0.62376E+01   0.99082E-02   0.14841E+01
   0.62376E+01   0.99111E-02   0.14841E+01
   0.62376E+01   0.99141E-02   0.14840E+01
   0.62376E+01   0.99170E-02   0.14839E+01
   0.62351E+01   0.99199E-02   0.14838E+01
   0.62351E+01   0.99229E-02   0.14838E+01
   0.62351E+01   0.99258E-02   0.14837E+01
   0.62351E+01   0.99287E-02   0.14836E+01
   0.62351E+01   0.99317E-02   0.14836E+01
   0.62351E+01   0.99346E-02   0.14834E+01
   0.62351E+01   0.99375E-02   0.14834E+01
   0.62326E+01   0.99405E-02   0.14833E+01
   0.62326E+01   0.99434E-02   0.14832E+01
   0.62326E+01   0.99464E-02   0.14832E+01
   0.62326E+01   0.99493E-02   0.14831E+01
   0.62326E+01   0.99523E-02   0.14830E+01
   0.62326E+01   0.99552E-02   0.14829E+01
   0.62326E+01   0.99582E-02   0.14828E+01
   0.62326E+01   0.99611E-02   0.14828E+01
   0.62326E+01   0.99640E-02   0.14828E+01
   0.62301E+01   0.99670E-02   0.14827E+01
   0.62301E+01   0.99699E-02   0.14826E+01
   0.62301E+01   0.99729E-02   0.14825E+01
   0.62301E+01   0.99758E-02   0.14825E+01
   0.62301E+01   0.99788E-02   0.14824E+01
   0.62301E+01   0.99818E-02   0.14823E+01
   0.62301E+01   0.99847E-02   0.14822E+01
   0.62301E+01   0.99877E-02   0.14822E+01
   0.62276E+01   0.99906E-02   0.14821E+01
   0.62276E+01   0.99936E-02   0.14820E+01
   0.62276E+01   0.99965E-02   0.14819E+01
   0.62276E+01   0.99995E-02   0.14819E+01
   0.62276E+01   0.10002E-01   0.14818E+01
   0.62276E+01   0.10005E-01   0.14818E+01
   0.62276E+01   0.10008E-01   0.14817E+01
   0.62276E+01   0.10011E-01   0.14816E+01
   0.62251E+01   0.10014E-01   0.14815E+01
   0.62251E+01   0.10017E-01   0.14814E+01
   0.62251E+01   0.10020E-01   0.14813E+01
   0.62251E+01   0.10023E-01   0.14813E+01
   0.62251E+01   0.10026E-01   0.14812E+01
   0.62251E+01   0.10029E-01   0.14812E+01
   0.62251E+01   0.10032E-01   0.14811E+01
   0.62251E+01   0.10035E-01   0.14811E+01
   0.62251E+01   0.10038E-01   0.14810E+01
   0.62226E+01   0.10041E-01   0.14809E+01
   0.62226E+01   0.10044E-01   0.14808E+01
   0.62226E+01   0.10047E-01   0.14807E+01
   0.62226E+01   0.10050E-01   0.14806E+01
   0.62226E+01   0.10053E-01   0.14806E+01
   0.62226E+01   0.10056E-01   0.14805E+01
   0.62226E+01   0.10059E-01   0.14804E+01
   0.62201E+01   0.10062E-01   0.14803E+01
   0.62201E+01   0.10065E-01   0.14802E+01
   0.62201E+01   0.10068E-01   0.14801E+01
   0.62201E+01   0.10071E-01   0.14801E+01
   0.62201E+01   0.10074E-01   0.14800E+01
   0.62201E+01   0.10077E-01   0.14799E+01
   0.62201E+01   0.10080E-01   0.14799E+01
   0.62201E+01   0.10083E-01   0.14799E+01
   0.62201E+01   0.10086E-01   0.14797E+01
   0.62201E+01   0.10089E-01   0.14797E+01
   0.62176E+01   0.10092E-01   0.14796E+01
   0.62176E+01   0.10095E-01   0.14796E+01
   0.62176E+01   0.10098E-01   0.14795E+01
   0.62176E+01   0.10101E-01   0.14794E+01
   0.62176E+01   0.10104E-01   0.14793E+01
   0.62176E+01   0.10107E-01   0.14792E+01
   0.62176E+01   0.10110E-01   0.14791E+01
   0.62151E+01   0.10113E-01   0.14791E+01
   0.62151E+01   0.10116E-01   0.14790E+01
   0.62151E+01   0.10119E-01   0.14789E+01
   0.62151E+01   0.10122E-01   0.14789E+01
   0.62151E+01   0.10125E-01   0.14788E+01
   0.62151E+01   0.10128E-01   0.14787E+01
   0.62151E+01   0.10131E-01   0.14787E+01
   0.62151E+01   0.10134E-01   0.14786E+01
   0.62126E+01   0.10137E-01   0.14785E+01
   0.62126E+01   0.10140E-01   0.14785E+01
   0.62126E+01   0.10143E-01   0.14784E+01
   0.62126E+01   0.10146E-01   0.14782E+01
   0.62126E+01   0.10149E-01   0.14782E+01
   0.62126E+01   0.10152E-01   0.14781E+01
   0.62126E+01   0.10155E-01   0.14781E+01
   0.62126E+01   0.10158E-01   0.14780E+01
   0.62126E+01   0.10161E-01   0.14780E+01
   0.62101E+01   0.10164E-01   0.14779E+01
   0.62101E+01   0.10167E-01   0.14778E+01
   0.62101E+01   0.10170E-01   0.14777E+01
   0.62101E+01   0.10173E-01   0.14777E+01
   0.62101E+01   0.10176E-01   0.14776E+01
   0.62101E+01   0.10179E-01   0.14775E+01
   0.62101E+01   0.10182E-01   0.14775E+01
   0.62076E+01   0.10185E-01   0.14774E+01
   0.62076E+01   0.10188E-01   0.14773E+01
   0.62076E+01   0.10191E-01   0.14773E+01
   0.62076E+01   0.10194E-01   0.14772E+01
   0.62076E+01   0.10197E-01   0.14771E+01
   0.62076E+01   0.10200E-01   0.14770E+01
   0.62076E+01   0.10203E-01   0.14770E+01
   0.62076E+01   0.10206E-01   0.14769E+01
   0.62051E+01   0.10209E-01   0.14768E+01
   0.62051E+01   0.10212E-01   0.14767E+01
   0.62051E+01   0.10215E-01   0.14766E+01
   0.62051E+01   0.10218E-01   0.14766E+01
   0.62051E+01   0.10221E-01   0.14765E+01
   0.62051E+01   0.10224E-01   0.14764E+01
   0.62051E+01   0.10227E-01   0.14763E+01
   0.62051E+01   0.10230E-01   0.14762E+01
   0.62051E+01   0.10233E-01   0.14762E+01
   0.62026E+01   0.10236E-01   0.14761E+01
   0.62026E+01   0.10239E-01   0.14760E+01
   0.62026E+01   0.10242E-01   0.14760E+01
   0.62026E+01   0.10245E-01   0.14759E+01
   0.62026E+01   0.10248E-01   0.14758E+01
   0.62026E+01   0.10251E-01   0.14757E+01
   0.62026E+01   0.10254E-01   0.14757E+01
   0.62001E+01   0.10257E-01   0.14756E+01
   0.62001E+01   0.10260E-01   0.14755E+01
   0.62001E+01   0.10263E-01   0.14755E+01
   0.62001E+01   0.10266E-01   0.14754E+01
   0.62001E+01   0.10269E-01   0.14753E+01
   0.62001E+01   0.10272E-01   0.14752E+01
   0.62001E+01   0.10275E-01   0.14751E+01
   0.62001E+01   0.10278E-01   0.14750E+01
   0.62001E+01   0.10281E-01   0.14750E+01
   0.61976E+01   0.10285E-01   0.14749E+01
   0.61976E+01   0.10288E-01   0.14749E+01
   0.61976E+01   0.10291E-01   0.14748E+01
   0.61976E+01   0.10294E-01   0.14747E+01
   0.61976E+01   0.10297E-01   0.14746E+01
   0.61976E+01   0.10300E-01   0.14746E+01
   0.61976E+01   0.10303E-01   0.14745E+01
   0.61976E+01   0.10306E-01   0.14745E+01
   0.61976E+01   0.10309E-01   0.14744E+01
   0.61951E+01   0.10312E-01   0.14743E+01
   0.61951E+01   0.10315E-01   0.14742E+01
   0.61951E+01   0.10318E-01   0.14741E+01
   0.61951E+01   0.10321E-01   0.14741E+01
   0.61951E+01   0.10324E-01   0.14740E+01
   0.61951E+01   0.10327E-01   0.14739E+01
   0.61951E+01   0.10330E-01   0.14739E+01
   0.61926E+01   0.10333E-01   0.14738E+01
   0.61926E+01   0.10336E-01   0.14737E+01
   0.61926E+01   0.10339E-01   0.14736E+01
   0.61926E+01   0.10343E-01   0.14735E+01
   0.61926E+01   0.10346E-01   0.14735E+01
   0.61926E+01   0.10349E-01   0.14734E+01
   0.61926E+01   0.10352E-01   0.14733E+01
   0.61926E+01   0.10355E-01   0.14733E+01
   0.61926E+01   0.10358E-01   0.14732E+01
   0.61901E+01   0.10361E-01   0.14731E+01
   0.61901E+01   0.10364E-01   0.14730E+01
   0.61901E+01   0.10367E-01   0.14730E+01
   0.61901E+01   0.10370E-01   0.14729E+01
   0.61901E+01   0.10373E-01   0.14729E+01
   0.61901E+01   0.10376E-01   0.14728E+01
   0.61901E+01   0.10379E-01   0.14727E+01
   0.61901E+01   0.10382E-01   0.14727E+01
   0.61901E+01   0.10385E-01   0.14726E+01
   0.61876E+01   0.10389E-01   0.14725E+01
   0.61876E+01   0.10392E-01   0.14725E+01
   0.61876E+01   0.10395E-01   0.14724E+01
   0.61876E+01   0.10398E-01   0.14722E+01
   0.61876E+01   0.10401E-01   0.14722E+01
   0.61876E+01   0.10404E-01   0.14721E+01
   0.61876E+01   0.10407E-01   0.14720E+01
   0.61851E+01   0.10410E-01   0.14719E+01
   0.61851E+01   0.10413E-01   0.14719E+01
   0.61851E+01   0.10416E-01   0.14719E+01
   0.61851E+01   0.10419E-01   0.14718E+01
   0.61851E+01   0.10422E-01   0.14717E+01
   0.61851E+01   0.10425E-01   0.14716E+01
   0.61851E+01   0.10429E-01   0.14715E+01
   0.61851E+01   0.10432E-01   0.14715E+01
   0.61826E+01   0.10435E-01   0.14714E+01
   0.61826E+01   0.10438E-01   0.14713E+01
   0.61826E+01   0.10441E-01   0.14713E+01
   0.61826E+01   0.10444E-01   0.14712E+01
   0.61826E+01   0.10447E-01   0.14711E+01
   0.61826E+01   0.10450E-01   0.14710E+01
   0.61826E+01   0.10453E-01   0.14709E+01
   0.61826E+01   0.10456E-01   0.14709E+01
   0.61826E+01   0.10459E-01   0.14708E+01
   0.61801E+01   0.10463E-01   0.14707E+01
   0.61801E+01   0.10466E-01   0.14707E+01
   0.61801E+01   0.10469E-01   0.14706E+01
   0.61801E+01   0.10472E-01   0.14706E+01
   0.61801E+01   0.10475E-01   0.14705E+01
   0.61801E+01   0.10478E-01   0.14705E+01
   0.61801E+01   0.10481E-01   0.14703E+01
   0.61801E+01   0.10484E-01   0.14702E+01
   0.61801E+01   0.10487E-01   0.14701E+01
   0.61776E+01   0.10490E-01   0.14701E+01
   0.61776E+01   0.10494E-01   0.14700E+01
   0.61776E+01   0.10497E-01   0.14699E+01
   0.61776E+01   0.10500E-01   0.14699E+01
   0.61776E+01   0.10503E-01   0.14698E+01
   0.61776E+01   0.10506E-01   0.14697E+01
   0.61776E+01   0.10509E-01   0.14696E+01
   0.61776E+01   0.10512E-01   0.14696E+01
   0.61751E+01   0.10515E-01   0.14695E+01
   0.61751E+01   0.10518E-01   0.14694E+01
   0.61751E+01   0.10522E-01   0.14694E+01
   0.61751E+01   0.10525E-01   0.14693E+01
   0.61751E+01   0.10528E-01   0.14692E+01
   0.61751E+01   0.10531E-01   0.14692E+01
   0.61751E+01   0.10534E-01   0.14692E+01
   0.61751E+01   0.10537E-01   0.14690E+01
   0.61751E+01   0.10540E-01   0.14689E+01
   0.61726E+01   0.10543E-01   0.14688E+01
   0.61726E+01   0.10546E-01   0.14688E+01
   0.61726E+01   0.10550E-01   0.14687E+01
   0.61726E+01   0.10553E-01   0.14686E+01
   0.61726E+01   0.10556E-01   0.14686E+01
   0.61726E+01   0.10559E-01   0.14685E+01
   0.61726E+01   0.10562E-01   0.14685E+01
   0.61726E+01   0.10565E-01   0.14684E+01
   0.61701E+01   0.10568E-01   0.14683E+01
   0.61701E+01   0.10571E-01   0.14682E+01
   0.61701E+01   0.10575E-01   0.14682E+01
   0.61701E+01   0.10578E-01   0.14681E+01
   0.61701E+01   0.10581E-01   0.14680E+01
   0.61701E+01   0.10584E-01   0.14679E+01
   0.61701E+01   0.10587E-01   0.14679E+01
   0.61701E+01   0.10590E-01   0.14678E+01
   0.61701E+01   0.10593E-01   0.14677E+01
   0.61701E+01   0.10597E-01   0.14677E+01
   0.61676E+01   0.10600E-01   0.14676E+01
   0.61676E+01   0.10603E-01   0.14675E+01
   0.61676E+01   0.10606E-01   0.14674E+01
   0.61676E+01   0.10609E-01   0.14674E+01
   0.61676E+01   0.10612E-01   0.14673E+01
   0.61676E+01   0.10615E-01   0.14672E+01
   0.61676E+01   0.10618E-01   0.14671E+01
   0.61651E+01   0.10622E-01   0.14670E+01
   0.61651E+01   0.10625E-01   0.14670E+01
   0.61651E+01   0.10628E-01   0.14669E+01
   0.61651E+01   0.10631E-01   0.14668E+01
   0.61651E+01   0.10634E-01   0.14667E+01
   0.61651E+01   0.10637E-01   0.14667E+01
   0.61651E+01   0.10640E-01   0.14666E+01
   0.61651E+01   0.10644E-01   0.14665E+01
   0.61626E+01   0.10647E-01   0.14665E+01
   0.61626E+01   0.10650E-01   0.14664E+01
   0.61626E+01   0.10653E-01   0.14664E+01
   0.61626E+01   0.10656E-01   0.14663E+01
   0.61626E+01   0.10659E-01   0.14662E+01
   0.61626E+01   0.10663E-01   0.14661E+01
   0.61626E+01   0.10666E-01   0.14660E+01
   0.61626E+01   0.10669E-01   0.14659E+01
   0.61601E+01   0.10672E-01   0.14659E+01
   0.61601E+01   0.10675E-01   0.14658E+01
   0.61601E+01   0.10678E-01   0.14657E+01
   0.61601E+01   0.10681E-01   0.14657E+01
   0.61601E+01   0.10685E-01   0.14656E+01
   0.61601E+01   0.10688E-01   0.14656E+01
   0.61601E+01   0.10691E-01   0.14655E+01
   0.61601E+01   0.10694E-01   0.14654E+01
   0.61601E+01   0.10697E-01   0.14653E+01
   0.61601E+01   0.10700E-01   0.14653E+01
   0.61576E+01   0.10704E-01   0.14652E+01
   0.61576E+01   0.10707E-01   0.14651E+01
   0.61576E+01   0.10710E-01   0.14651E+01
   0.61576E+01   0.10713E-01   0.14650E+01
   0.61576E+01   0.10716E-01   0.14650E+01
   0.61576E+01   0.10719E-01   0.14649E+01
   0.61576E+01   0.10723E-01   0.14647E+01
   0.61551E+01   0.10726E-01   0.14646E+01
   0.61551E+01   0.10729E-01   0.14646E+01
   0.61551E+01   0.10732E-01   0.14645E+01
   0.61551E+01   0.10735E-01   0.14645E+01
   0.61551E+01   0.10739E-01   0.14644E+01
   0.61551E+01   0.10742E-01   0.14643E+01
   0.61551E+01   0.10745E-01   0.14643E+01
   0.61551E+01   0.10748E-01   0.14642E+01
   0.61551E+01   0.10751E-01   0.14641E+01
   0.61526E+01   0.10754E-01   0.14640E+01
   0.61526E+01   0.10758E-01   0.14640E+01
   0.61526E+01   0.10761E-01   0.14639E+01
   0.61526E+01   0.10764E-01   0.14638E+01
   0.61526E+01   0.10767E-01   0.14637E+01
   0.61526E+01   0.10770E-01   0.14637E+01
   0.61526E+01   0.10774E-01   0.14636E+01
   0.61526E+01   0.10777E-01   0.14635E+01
   0.61501E+01   0.10780E-01   0.14634E+01
   0.61501E+01   0.10783E-01   0.14634E+01
   0.61501E+01   0.10786E-01   0.14633E+01
   0.61501E+01   0.10789E-01   0.14633E+01
   0.61501E+01   0.10793E-01   0.14632E+01
   0.61501E+01   0.10796E-01   0.14631E+01
   0.61501E+01   0.10799E-01   0.14630E+01
   0.61501E+01   0.10802E-01   0.14630E+01
   0.61501E+01   0.10805E-01   0.14629E+01
   0.61501E+01   0.10809E-01   0.14628E+01
   0.61476E+01   0.10812E-01   0.14628E+01
   0.61476E+01   0.10815E-01   0.14626E+01
   0.61476E+01   0.10818E-01   0.14626E+01
   0.61476E+01   0.10821E-01   0.14625E+01
   0.61476E+01   0.10825E-01   0.14624E+01
   0.61476E+01   0.10828E-01   0.14624E+01
   0.61476E+01   0.10831E-01   0.14623E+01
   0.61476E+01   0.10834E-01   0.14623E+01
   0.61476E+01   0.10837E-01   0.14622E+01
   0.61451E+01   0.10841E-01   0.14621E+01
   0.61451E+01   0.10844E-01   0.14621E+01
   0.61451E+01   0.10847E-01   0.14620E+01
   0.61451E+01   0.10850E-01   0.14620E+01
   0.61451E+01   0.10854E-01   0.14619E+01
   0.61451E+01   0.10857E-01   0.14617E+01
   0.61451E+01   0.10860E-01   0.14616E+01
   0.61451E+01   0.10863E-01   0.14616E+01
   0.61426E+01   0.10866E-01   0.14615E+01
   0.61426E+01   0.10870E-01   0.14614E+01
   0.61426E+01   0.10873E-01   0.14613E+01
   0.61426E+01   0.10876E-01   0.14613E+01
   0.61426E+01   0.10879E-01   0.14612E+01
   0.61426E+01   0.10882E-01   0.14611E+01
   0.61426E+01   0.10886E-01   0.14610E+01
   0.61426E+01   0.10889E-01   0.14610E+01
   0.61426E+01   0.10892E-01   0.14609E+01
   0.61401E+01   0.10895E-01   0.14609E+01
   0.61401E+01   0.10899E-01   0.14609E+01
   0.61401E+01   0.10902E-01   0.14608E+01
   0.61401E+01   0.10905E-01   0.14607E+01
   0.61401E+01   0.10908E-01   0.14605E+01
   0.61401E+01   0.10911E-01   0.14605E+01
   0.61401E+01   0.10915E-01   0.14604E+01
   0.61376E+01   0.10918E-01   0.14603E+01
   0.61376E+01   0.10921E-01   0.14602E+01
   0.61376E+01   0.10924E-01   0.14602E+01
   0.61376E+01   0.10928E-01   0.14601E+01
   0.61376E+01   0.10931E-01   0.14600E+01
   0.61376E+01   0.10934E-01   0.14600E+01
   0.61376E+01   0.10937E-01   0.14599E+01
   0.61376E+01   0.10941E-01   0.14598E+01
   0.61376E+01   0.10944E-01   0.14598E+01
   0.61351E+01   0.10947E-01   0.14597E+01
   0.61351E+01   0.10950E-01   0.14597E+01
   0.61351E+01   0.10954E-01   0.14596E+01
   0.61351E+01   0.10957E-01   0.14595E+01
   0.61351E+01   0.10960E-01   0.14595E+01
   0.61351E+01   0.10963E-01   0.14594E+01
   0.61351E+01   0.10967E-01   0.14593E+01
   0.61351E+01   0.10970E-01   0.14593E+01
   0.61351E+01   0.10973E-01   0.14592E+01
   0.61351E+01   0.10976E-01   0.14591E+01
   0.61326E+01   0.10979E-01   0.14590E+01
   0.61326E+01   0.10983E-01   0.14589E+01
   0.61326E+01   0.10986E-01   0.14588E+01
   0.61326E+01   0.10989E-01   0.14588E+01
   0.61326E+01   0.10992E-01   0.14587E+01
   0.61326E+01   0.10996E-01   0.14586E+01
   0.61326E+01   0.10999E-01   0.14586E+01
   0.61326E+01   0.11002E-01   0.14585E+01
   0.61301E+01   0.11006E-01   0.14584E+01
   0.61301E+01   0.11009E-01   0.14583E+01
   0.61301E+01   0.11012E-01   0.14583E+01
   0.61301E+01   0.11015E-01   0.14582E+01
   0.61301E+01   0.11019E-01   0.14581E+01
   0.61301E+01   0.11022E-01   0.14581E+01
   0.61301E+01   0.11025E-01   0.14580E+01
   0.61301E+01   0.11028E-01   0.14579E+01
   0.61301E+01   0.11032E-01   0.14578E+01
   0.61301E+01   0.11035E-01   0.14577E+01
   0.61276E+01   0.11038E-01   0.14577E+01
   0.61276E+01   0.11041E-01   0.14576E+01
   0.61276E+01   0.11045E-01   0.14575E+01
   0.61276E+01   0.11048E-01   0.14575E+01
   0.61276E+01   0.11051E-01   0.14574E+01
   0.61276E+01   0.11054E-01   0.14573E+01
   0.61276E+01   0.11058E-01   0.14573E+01
   0.61276E+01   0.11061E-01   0.14572E+01
   0.61251E+01   0.11064E-01   0.14571E+01
   0.61251E+01   0.11068E-01   0.14570E+01
   0.61251E+01   0.11071E-01   0.14570E+01
   0.61251E+01   0.11074E-01   0.14569E+01
   0.61251E+01   0.11077E-01   0.14568E+01
   0.61251E+01   0.11081E-01   0.14567E+01
   0.61251E+01   0.11084E-01   0.14567E+01
   0.61251E+01   0.11087E-01   0.14566E+01
   0.61251E+01   0.11090E-01   0.14566E+01
   0.61226E+01   0.11094E-01   0.14565E+01
   0.61226E+01   0.11097E-01   0.14565E+01
   0.61226E+01   0.11100E-01   0.14564E+01
   0.61226E+01   0.11104E-01   0.14564E+01
   0.61226E+01   0.11107E-01   0.14562E+01
   0.61226E+01   0.11110E-01   0.14562E+01
   0.61226E+01   0.11113E-01   0.14561E+01
   0.61226E+01   0.11117E-01   0.14560E+01
   0.61226E+01   0.11120E-01   0.14559E+01
   0.61201E+01   0.11123E-01   0.14559E+01
   0.61201E+01   0.11127E-01   0.14558E+01
   0.61201E+01   0.11130E-01   0.14557E+01
   0.61201E+01   0.11133E-01   0.14556E+01
   0.61201E+01   0.11137E-01   0.14555E+01
   0.61201E+01   0.11140E-01   0.14555E+01
   0.61201E+01   0.11143E-01   0.14554E+01
   0.61201E+01   0.11146E-01   0.14554E+01
   0.61201E+01   0.11150E-01   0.14553E+01
   0.61176E+01   0.11153E-01   0.14552E+01
   0.61176E+01   0.11156E-01   0.14552E+01
   0.61176E+01   0.11160E-01   0.14551E+01
   0.61176E+01   0.11163E-01   0.14551E+01
   0.61176E+01   0.11166E-01   0.14549E+01
   0.61176E+01   0.11170E-01   0.14549E+01
   0.61176E+01   0.11173E-01   0.14548E+01
   0.61176E+01   0.11176E-01   0.14547E+01
   0.61176E+01   0.11179E-01   0.14547E+01
   0.61176E+01   0.11183E-01   0.14546E+01
   0.61151E+01   0.11186E-01   0.14545E+01
   0.61151E+01   0.11189E-01   0.14544E+01
   0.61151E+01   0.11193E-01   0.14543E+01
   0.61151E+01   0.11196E-01   0.14543E+01
   0.61151E+01   0.11199E-01   0.14542E+01
   0.61151E+01   0.11203E-01   0.14541E+01
   0.61126E+01   0.11206E-01   0.14540E+01
   0.61126E+01   0.11209E-01   0.14540E+01
   0.61126E+01   0.11213E-01   0.14539E+01
   0.61126E+01   0.11216E-01   0.14539E+01
   0.61126E+01   0.11219E-01   0.14538E+01
   0.61126E+01   0.11223E-01   0.14538E+01
   0.61126E+01   0.11226E-01   0.14537E+01
   0.61126E+01   0.11229E-01   0.14536E+01
   0.61126E+01   0.11232E-01   0.14535E+01
   0.61126E+01   0.11236E-01   0.14534E+01
   0.61101E+01   0.11239E-01   0.14533E+01
   0.61101E+01   0.11242E-01   0.14533E+01
   0.61101E+01   0.11246E-01   0.14532E+01
   0.61101E+01   0.11249E-01   0.14531E+01
   0.61101E+01   0.11252E-01   0.14530E+01
   0.61101E+01   0.11256E-01   0.14530E+01
   0.61101E+01   0.11259E-01   0.14529E+01
   0.61101E+01   0.11262E-01   0.14528E+01
   0.61101E+01   0.11266E-01   0.14528E+01
   0.61076E+01   0.11269E-01   0.14527E+01
   0.61076E+01   0.11272E-01   0.14527E+01
   0.61076E+01   0.11276E-01   0.14526E+01
   0.61076E+01   0.11279E-01   0.14525E+01
   0.61076E+01   0.11282E-01   0.14524E+01
   0.61076E+01   0.11286E-01   0.14523E+01
   0.61076E+01   0.11289E-01   0.14523E+01
   0.61076E+01   0.11292E-01   0.14522E+01
   0.61076E+01   0.11296E-01   0.14521E+01
   0.61051E+01   0.11299E-01   0.14521E+01
   0.61051E+01   0.11303E-01   0.14519E+01
   0.61051E+01   0.11306E-01   0.14519E+01
   0.61051E+01   0.11309E-01   0.14518E+01
   0.61051E+01   0.11313E-01   0.14518E+01
   0.61051E+01   0.11316E-01   0.14517E+01
   0.61051E+01   0.11319E-01   0.14516E+01
   0.61051E+01   0.11323E-01   0.14516E+01
   0.61026E+01   0.11326E-01   0.14515E+01
   0.61026E+01   0.11329E-01   0.14514E+01
   0.61026E+01   0.11333E-01   0.14514E+01
   0.61026E+01   0.11336E-01   0.14513E+01
   0.61026E+01   0.11339E-01   0.14512E+01
   0.61026E+01   0.11343E-01   0.14511E+01
   0.61026E+01   0.11346E-01   0.14510E+01
   0.61026E+01   0.11349E-01   0.14510E+01
   0.61026E+01   0.11353E-01   0.14509E+01
   0.61026E+01   0.11356E-01   0.14509E+01
   0.61001E+01   0.11359E-01   0.14508E+01
   0.61001E+01   0.11363E-01   0.14507E+01
   0.61001E+01   0.11366E-01   0.14507E+01
   0.61001E+01   0.11370E-01   0.14505E+01
   0.61001E+01   0.11373E-01   0.14505E+01
   0.61001E+01   0.11376E-01   0.14504E+01
   0.61001E+01   0.11380E-01   0.14503E+01
   0.61001E+01   0.11383E-01   0.14503E+01
   0.60976E+01   0.11386E-01   0.14502E+01
   0.60976E+01   0.11390E-01   0.14501E+01
   0.60976E+01   0.11393E-01   0.14501E+01
   0.60976E+01   0.11397E-01   0.14500E+01
   0.60976E+01   0.11400E-01   0.14499E+01
   0.60976E+01   0.11403E-01   0.14498E+01
   0.60976E+01   0.11407E-01   0.14497E+01
   0.60976E+01   0.11410E-01   0.14496E+01
   0.60976E+01   0.11413E-01   0.14496E+01
   0.60951E+01   0.11417E-01   0.14495E+01
   0.60951E+01   0.11420E-01   0.14494E+01
   0.60951E+01   0.11424E-01   0.14494E+01
   0.60951E+01   0.11427E-01   0.14493E+01
   0.60951E+01   0.11430E-01   0.14493E+01
   0.60951E+01   0.11434E-01   0.14492E+01
   0.60951E+01   0.11437E-01   0.14492E+01
   0.60951E+01   0.11440E-01   0.14491E+01
   0.60951E+01   0.11444E-01   0.14490E+01
   0.60926E+01   0.11447E-01   0.14490E+01
   0.60926E+01   0.11451E-01   0.14489E+01
   0.60926E+01   0.11454E-01   0.14488E+01
   0.60926E+01   0.11457E-01   0.14487E+01
   0.60926E+01   0.11461E-01   0.14487E+01
   0.60926E+01   0.11464E-01   0.14485E+01
   0.60926E+01   0.11468E-01   0.14485E+01
   0.60926E+01   0.11471E-01   0.14484E+01
   0.60926E+01   0.11474E-01   0.14483E+01
   0.60901E+01   0.11478E-01   0.14482E+01
   0.60901E+01   0.11481E-01   0.14482E+01
   0.60901E+01   0.11485E-01   0.14481E+01
   0.60901E+01   0.11488E-01   0.14481E+01
   0.60901E+01   0.11491E-01   0.14480E+01
   0.60901E+01   0.11495E-01   0.14480E+01
   0.60901E+01   0.11498E-01   0.14479E+01
   0.60901E+01   0.11502E-01   0.14479E+01
   0.60901E+01   0.11505E-01   0.14477E+01
   0.60901E+01   0.11508E-01   0.14477E+01
   0.60876E+01   0.11512E-01   0.14476E+01
   0.60876E+01   0.11515E-01   0.14475E+01
   0.60876E+01   0.11519E-01   0.14474E+01
   0.60876E+01   0.11522E-01   0.14474E+01
   0.60876E+01   0.11525E-01   0.14473E+01
   0.60876E+01   0.11529E-01   0.14472E+01
   0.60876E+01   0.11532E-01   0.14472E+01
   0.60876E+01   0.11536E-01   0.14471E+01
   0.60851E+01   0.11539E-01   0.14470E+01
   0.60851E+01   0.11542E-01   0.14469E+01
   0.60851E+01   0.11546E-01   0.14468E+01
   0.60851E+01   0.11549E-01   0.14468E+01
   0.60851E+01   0.11553E-01   0.14467E+01
   0.60851E+01   0.11556E-01   0.14467E+01
   0.60851E+01   0.11560E-01   0.14466E+01
   0.60851E+01   0.11563E-01   0.14465E+01
   0.60851E+01   0.11566E-01   0.14465E+01
   0.60826E+01   0.11570E-01   0.14464E+01
   0.60826E+01   0.11573E-01   0.14463E+01
   0.60826E+01   0.11577E-01   0.14462E+01
   0.60826E+01   0.11580E-01   0.14461E+01
   0.60826E+01   0.11583E-01   0.14461E+01
   0.60826E+01   0.11587E-01   0.14459E+01
   0.60826E+01   0.11590E-01   0.14459E+01
   0.60826E+01   0.11594E-01   0.14458E+01
   0.60826E+01   0.11597E-01   0.14457E+01
   0.60801E+01   0.11601E-01   0.14457E+01
   0.60801E+01   0.11604E-01   0.14456E+01
   0.60801E+01   0.11608E-01   0.14456E+01
   0.60801E+01   0.11611E-01   0.14455E+01
   0.60801E+01   0.11614E-01   0.14454E+01
   0.60801E+01   0.11618E-01   0.14454E+01
   0.60801E+01   0.11621E-01   0.14453E+01
   0.60801E+01   0.11625E-01   0.14452E+01
   0.60801E+01   0.11628E-01   0.14451E+01
   0.60801E+01   0.11632E-01   0.14451E+01
   0.60801E+01   0.11635E-01   0.14450E+01
   0.60776E+01   0.11638E-01   0.14450E+01
   0.60776E+01   0.11642E-01   0.14449E+01
   0.60776E+01   0.11645E-01   0.14448E+01
   0.60776E+01   0.11649E-01   0.14447E+01
   0.60776E+01   0.11652E-01   0.14447E+01
   0.60776E+01   0.11656E-01   0.14446E+01
   0.60776E+01   0.11659E-01   0.14445E+01
   0.60776E+01   0.11663E-01   0.14445E+01
   0.60776E+01   0.11666E-01   0.14444E+01
   0.60751E+01   0.11669E-01   0.14443E+01
   0.60751E+01   0.11673E-01   0.14443E+01
   0.60751E+01   0.11676E-01   0.14442E+01
   0.60751E+01   0.11680E-01   0.14441E+01
   0.60751E+01   0.11683E-01   0.14440E+01
   0.60751E+01   0.11687E-01   0.14440E+01
   0.60751E+01   0.11690E-01   0.14439E+01
   0.60751E+01   0.11694E-01   0.14438E+01
   0.60726E+01   0.11697E-01   0.14437E+01
   0.60726E+01   0.11701E-01   0.14436E+01
   0.60726E+01   0.11704E-01   0.14436E+01
   0.60726E+01   0.11708E-01   0.14435E+01
   0.60726E+01   0.11711E-01   0.14434E+01
   0.60726E+01   0.11714E-01   0.14434E+01
   0.60726E+01   0.11718E-01   0.14434E+01
   0.60726E+01   0.11721E-01   0.14432E+01
   0.60726E+01   0.11725E-01   0.14431E+01
   0.60701E+01   0.11728E-01   0.14430E+01
   0.60701E+01   0.11732E-01   0.14430E+01
   0.60701E+01   0.11735E-01   0.14429E+01
   0.60701E+01   0.11739E-01   0.14428E+01
   0.60701E+01   0.11742E-01   0.14428E+01
   0.60701E+01   0.11746E-01   0.14428E+01
   0.60701E+01   0.11749E-01   0.14427E+01
   0.60701E+01   0.11753E-01   0.14426E+01
   0.60701E+01   0.11756E-01   0.14425E+01
   0.60701E+01   0.11760E-01   0.14424E+01
   0.60676E+01   0.11763E-01   0.14424E+01
   0.60676E+01   0.11767E-01   0.14423E+01
   0.60676E+01   0.11770E-01   0.14422E+01
   0.60676E+01   0.11774E-01   0.14422E+01
   0.60676E+01   0.11777E-01   0.14421E+01
   0.60676E+01   0.11781E-01   0.14420E+01
   0.60676E+01   0.11784E-01   0.14420E+01
   0.60676E+01   0.11787E-01   0.14419E+01
   0.60651E+01   0.11791E-01   0.14418E+01
   0.60651E+01   0.11794E-01   0.14417E+01
   0.60651E+01   0.11798E-01   0.14417E+01
   0.60651E+01   0.11801E-01   0.14416E+01
   0.60651E+01   0.11805E-01   0.14416E+01
   0.60651E+01   0.11808E-01   0.14415E+01
   0.60651E+01   0.11812E-01   0.14414E+01
   0.60651E+01   0.11815E-01   0.14413E+01
   0.60651E+01   0.11819E-01   0.14412E+01
   0.60651E+01   0.11822E-01   0.14412E+01
   0.60651E+01   0.11826E-01   0.14411E+01
   0.60626E+01   0.11829E-01   0.14410E+01
   0.60626E+01   0.11833E-01   0.14410E+01
   0.60626E+01   0.11836E-01   0.14409E+01
   0.60626E+01   0.11840E-01   0.14408E+01
   0.60626E+01   0.11843E-01   0.14407E+01
   0.60626E+01   0.11847E-01   0.14407E+01
   0.60626E+01   0.11850E-01   0.14406E+01
   0.60626E+01   0.11854E-01   0.14405E+01
   0.60626E+01   0.11857E-01   0.14405E+01
   0.60601E+01   0.11861E-01   0.14404E+01
   0.60601E+01   0.11864E-01   0.14404E+01
   0.60601E+01   0.11868E-01   0.14403E+01
   0.60601E+01   0.11871E-01   0.14402E+01
   0.60601E+01   0.11875E-01   0.14402E+01
   0.60601E+01   0.11879E-01   0.14401E+01
   0.60601E+01   0.11882E-01   0.14400E+01
   0.60601E+01   0.11886E-01   0.14399E+01
   0.60601E+01   0.11889E-01   0.14399E+01
   0.60601E+01   0.11893E-01   0.14398E+01
   0.60576E+01   0.11896E-01   0.14397E+01
   0.60576E+01   0.11900E-01   0.14397E+01
   0.60576E+01   0.11903E-01   0.14396E+01
   0.60576E+01   0.11907E-01   0.14395E+01
   0.60576E+01   0.11910E-01   0.14395E+01
   0.60576E+01   0.11914E-01   0.14393E+01
   0.60576E+01   0.11917E-01   0.14393E+01
   0.60551E+01   0.11921E-01   0.14392E+01
   0.60551E+01   0.11924E-01   0.14391E+01
   0.60551E+01   0.11928E-01   0.14390E+01
   0.60551E+01   0.11931E-01   0.14390E+01
   0.60551E+01   0.11935E-01   0.14390E+01
   0.60551E+01   0.11938E-01   0.14389E+01
   0.60551E+01   0.11942E-01   0.14389E+01
   0.60551E+01   0.11945E-01   0.14388E+01
   0.60551E+01   0.11949E-01   0.14387E+01
   0.60551E+01   0.11953E-01   0.14386E+01
   0.60551E+01   0.11956E-01   0.14385E+01
   0.60526E+01   0.11960E-01   0.14384E+01
   0.60526E+01   0.11963E-01   0.14384E+01
   0.60526E+01   0.11967E-01   0.14383E+01
   0.60526E+01   0.11970E-01   0.14382E+01
   0.60526E+01   0.11974E-01   0.14381E+01
   0.60526E+01   0.11977E-01   0.14381E+01
   0.60526E+01   0.11981E-01   0.14380E+01
   0.60526E+01   0.11984E-01   0.14379E+01
   0.60526E+01   0.11988E-01   0.14378E+01
   0.60501E+01   0.11991E-01   0.14378E+01
   0.60501E+01   0.11995E-01   0.14377E+01
   0.60501E+01   0.11999E-01   0.14376E+01
   0.60501E+01   0.12002E-01   0.14376E+01
   0.60501E+01   0.12006E-01   0.14375E+01
   0.60501E+01   0.12009E-01   0.14375E+01
   0.60501E+01   0.12013E-01   0.14374E+01
   0.60501E+01   0.12016E-01   0.14374E+01
   0.60476E+01   0.12020E-01   0.14373E+01
   0.60476E+01   0.12023E-01   0.14372E+01
   0.60476E+01   0.12027E-01   0.14371E+01
   0.60476E+01   0.12031E-01   0.14370E+01
   0.60476E+01   0.12034E-01   0.14370E+01
   0.60476E+01   0.12038E-01   0.14369E+01
   0.60476E+01   0.12041E-01   0.14368E+01
   0.60476E+01   0.12045E-01   0.14367E+01
   0.60476E+01   0.12048E-01   0.14367E+01
   0.60476E+01   0.12052E-01   0.14366E+01
   0.60451E+01   0.12056E-01   0.14365E+01
   0.60451E+01   0.12059E-01   0.14365E+01
   0.60451E+01   0.12063E-01   0.14363E+01
   0.60451E+01   0.12066E-01   0.14363E+01
   0.60451E+01   0.12070E-01   0.14362E+01
   0.60451E+01   0.12073E-01   0.14362E+01
   0.60451E+01   0.12077E-01   0.14361E+01
   0.60451E+01   0.12081E-01   0.14360E+01
   0.60451E+01   0.12084E-01   0.14360E+01
   0.60451E+01   0.12088E-01   0.14359E+01
   0.60451E+01   0.12091E-01   0.14359E+01
   0.60426E+01   0.12095E-01   0.14358E+01
   0.60426E+01   0.12098E-01   0.14357E+01
   0.60426E+01   0.12102E-01   0.14356E+01
   0.60426E+01   0.12106E-01   0.14356E+01
   0.60426E+01   0.12109E-01   0.14355E+01
   0.60426E+01   0.12113E-01   0.14353E+01
   0.60426E+01   0.12116E-01   0.14353E+01
   0.60426E+01   0.12120E-01   0.14352E+01
   0.60401E+01   0.12123E-01   0.14351E+01
   0.60401E+01   0.12127E-01   0.14351E+01
   0.60401E+01   0.12131E-01   0.14350E+01
   0.60401E+01   0.12134E-01   0.14350E+01
   0.60401E+01   0.12138E-01   0.14349E+01
   0.60401E+01   0.12141E-01   0.14348E+01
   0.60401E+01   0.12145E-01   0.14348E+01
   0.60401E+01   0.12149E-01   0.14347E+01
   0.60401E+01   0.12152E-01   0.14346E+01
   0.60376E+01   0.12156E-01   0.14345E+01
   0.60376E+01   0.12159E-01   0.14344E+01
   0.60376E+01   0.12163E-01   0.14344E+01
   0.60376E+01   0.12167E-01   0.14344E+01
   0.60376E+01   0.12170E-01   0.14343E+01
   0.60376E+01   0.12174E-01   0.14342E+01
   0.60376E+01   0.12177E-01   0.14341E+01
   0.60376E+01   0.12181E-01   0.14341E+01
   0.60376E+01   0.12185E-01   0.14340E+01
   0.60376E+01   0.12188E-01   0.14339E+01
   0.60351E+01   0.12192E-01   0.14338E+01
   0.60351E+01   0.12195E-01   0.14338E+01
   0.60351E+01   0.12199E-01   0.14337E+01
   0.60351E+01   0.12203E-01   0.14336E+01
   0.60351E+01   0.12206E-01   0.14336E+01
   0.60351E+01   0.12210E-01   0.14335E+01
   0.60351E+01   0.12214E-01   0.14334E+01
   0.60351E+01   0.12217E-01   0.14334E+01
   0.60351E+01   0.12221E-01   0.14333E+01
   0.60351E+01   0.12224E-01   0.14333E+01
   0.60326E+01   0.12228E-01   0.14332E+01
   0.60326E+01   0.12232E-01   0.14331E+01
   0.60326E+01   0.12235E-01   0.14330E+01
   0.60326E+01   0.12239E-01   0.14330E+01
   0.60326E+01   0.12242E-01   0.14329E+01
   0.60326E+01   0.12246E-01   0.14328E+01
   0.60326E+01   0.12250E-01   0.14328E+01
   0.60326E+01   0.12253E-01   0.14327E+01
   0.60326E+01   0.12257E-01   0.14326E+01
   0.60326E+01   0.12261E-01   0.14326E+01
   0.60301E+01   0.12264E-01   0.14324E+01
   0.60301E+01   0.12268E-01   0.14323E+01
   0.60301E+01   0.12271E-01   0.14323E+01
   0.60301E+01   0.12275E-01   0.14322E+01
   0.60301E+01   0.12279E-01   0.14322E+01
   0.60301E+01   0.12282E-01   0.14321E+01
   0.60301E+01   0.12286E-01   0.14320E+01
   0.60301E+01   0.12290E-01   0.14320E+01
   0.60276E+01   0.12293E-01   0.14319E+01
   0.60276E+01   0.12297E-01   0.14318E+01
   0.60276E+01   0.12301E-01   0.14317E+01
   0.60276E+01   0.12304E-01   0.14316E+01
   0.60276E+01   0.12308E-01   0.14315E+01
   0.60276E+01   0.12311E-01   0.14315E+01
   0.60276E+01   0.12315E-01   0.14314E+01
   0.60276E+01   0.12319E-01   0.14314E+01
   0.60276E+01   0.12322E-01   0.14313E+01
   0.60276E+01   0.12326E-01   0.14312E+01
   0.60251E+01   0.12330E-01   0.14312E+01
   0.60251E+01   0.12333E-01   0.14311E+01
   0.60251E+01   0.12337E-01   0.14311E+01
   0.60251E+01   0.12341E-01   0.14310E+01
   0.60251E+01   0.12344E-01   0.14309E+01
   0.60251E+01   0.12348E-01   0.14308E+01
   0.60251E+01   0.12352E-01   0.14308E+01
   0.60251E+01   0.12355E-01   0.14307E+01
   0.60251E+01   0.12359E-01   0.14306E+01
   0.60226E+01   0.12363E-01   0.14305E+01
   0.60226E+01   0.12366E-01   0.14305E+01
   0.60226E+01   0.12370E-01   0.14305E+01
   0.60226E+01   0.12374E-01   0.14304E+01
   0.60226E+01   0.12377E-01   0.14303E+01
   0.60226E+01   0.12381E-01   0.14302E+01
   0.60226E+01   0.12385E-01   0.14301E+01
   0.60226E+01   0.12388E-01   0.14300E+01
   0.60226E+01   0.12392E-01   0.14300E+01
   0.60226E+01   0.12396E-01   0.14299E+01
   0.60201E+01   0.12399E-01   0.14298E+01
   0.60201E+01   0.12403E-01   0.14297E+01
   0.60201E+01   0.12407E-01   0.14297E+01
   0.60201E+01   0.12410E-01   0.14296E+01
   0.60201E+01   0.12414E-01   0.14296E+01
   0.60201E+01   0.12418E-01   0.14295E+01
   0.60201E+01   0.12421E-01   0.14294E+01
   0.60201E+01   0.12425E-01   0.14294E+01
   0.60201E+01   0.12429E-01   0.14293E+01
   0.60201E+01   0.12432E-01   0.14292E+01
   0.60176E+01   0.12436E-01   0.14292E+01
   0.60176E+01   0.12440E-01   0.14291E+01
   0.60176E+01   0.12443E-01   0.14290E+01
   0.60176E+01   0.12447E-01   0.14289E+01
   0.60176E+01   0.12451E-01   0.14289E+01
   0.60176E+01   0.12454E-01   0.14288E+01
   0.60176E+01   0.12458E-01   0.14288E+01
   0.60176E+01   0.12462E-01   0.14287E+01
   0.60176E+01   0.12465E-01   0.14286E+01
   0.60151E+01   0.12469E-01   0.14285E+01
   0.60151E+01   0.12473E-01   0.14284E+01
   0.60151E+01   0.12476E-01   0.14284E+01
   0.60151E+01   0.12480E-01   0.14283E+01
   0.60151E+01   0.12484E-01   0.14282E+01
   0.60151E+01   0.12488E-01   0.14282E+01
   0.60151E+01   0.12491E-01   0.14281E+01
   0.60151E+01   0.12495E-01   0.14281E+01
   0.60151E+01   0.12499E-01   0.14280E+01
   0.60151E+01   0.12502E-01   0.14279E+01
   0.60126E+01   0.12506E-01   0.14278E+01
   0.60126E+01   0.12510E-01   0.14277E+01
   0.60126E+01   0.12513E-01   0.14276E+01
   0.60126E+01   0.12517E-01   0.14276E+01
   0.60126E+01   0.12521E-01   0.14275E+01
   0.60126E+01   0.12525E-01   0.14275E+01
   0.60126E+01   0.12528E-01   0.14274E+01
   0.60126E+01   0.12532E-01   0.14274E+01
   0.60126E+01   0.12536E-01   0.14273E+01
   0.60126E+01   0.12539E-01   0.14272E+01
   0.60101E+01   0.12543E-01   0.14271E+01
   0.60101E+01   0.12547E-01   0.14270E+01
   0.60101E+01   0.12551E-01   0.14269E+01
   0.60101E+01   0.12554E-01   0.14269E+01
   0.60101E+01   0.12558E-01   0.14268E+01
   0.60101E+01   0.12562E-01   0.14267E+01
   0.60101E+01   0.12565E-01   0.14266E+01
   0.60101E+01   0.12569E-01   0.14266E+01
   0.60101E+01   0.12573E-01   0.14265E+01
   0.60076E+01   0.12577E-01   0.14265E+01
   0.60076E+01   0.12580E-01   0.14265E+01
   0.60076E+01   0.12584E-01   0.14264E+01
   0.60076E+01   0.12588E-01   0.14263E+01
   0.60076E+01   0.12591E-01   0.14262E+01
   0.60076E+01   0.12595E-01   0.14261E+01
   0.60076E+01   0.12599E-01   0.14261E+01
   0.60076E+01   0.12603E-01   0.14260E+01
   0.60076E+01   0.12606E-01   0.14259E+01
   0.60076E+01   0.12610E-01   0.14259E+01
   0.60076E+01   0.12614E-01   0.14258E+01
   0.60051E+01   0.12618E-01   0.14257E+01
   0.60051E+01   0.12621E-01   0.14256E+01
   0.60051E+01   0.12625E-01   0.14256E+01
   0.60051E+01   0.12629E-01   0.14255E+01
   0.60051E+01   0.12632E-01   0.14254E+01
   0.60051E+01   0.12636E-01   0.14254E+01
   0.60051E+01   0.12640E-01   0.14253E+01
   0.60051E+01   0.12644E-01   0.14253E+01
   0.60051E+01   0.12647E-01   0.14252E+01
   0.60026E+01   0.12651E-01   0.14251E+01
   0.60026E+01   0.12655E-01   0.14250E+01
   0.60026E+01   0.12659E-01   0.14249E+01
   0.60026E+01   0.12662E-01   0.14249E+01
   0.60026E+01   0.12666E-01   0.14248E+01
   0.60026E+01   0.12670E-01   0.14248E+01
   0.60026E+01   0.12674E-01   0.14247E+01
   0.60026E+01   0.12677E-01   0.14247E+01
   0.60026E+01   0.12681E-01   0.14246E+01
   0.60026E+01   0.12685E-01   0.14245E+01
   0.60026E+01   0.12689E-01   0.14245E+01
   0.60001E+01   0.12692E-01   0.14244E+01
   0.60001E+01   0.12696E-01   0.14243E+01
   0.60001E+01   0.12700E-01   0.14242E+01
   0.60001E+01   0.12704E-01   0.14242E+01
   0.60001E+01   0.12707E-01   0.14241E+01
   0.60001E+01   0.12711E-01   0.14240E+01
   0.60001E+01   0.12715E-01   0.14239E+01
   0.60001E+01   0.12719E-01   0.14238E+01
   0.60001E+01   0.12723E-01   0.14238E+01
   0.60001E+01   0.12726E-01   0.14237E+01
   0.59976E+01   0.12730E-01   0.14236E+01
   0.59976E+01   0.12734E-01   0.14236E+01
   0.59976E+01   0.12738E-01   0.14235E+01
   0.59976E+01   0.12741E-01   0.14234E+01
   0.59976E+01   0.12745E-01   0.14233E+01
   0.59976E+01   0.12749E-01   0.14233E+01
   0.59976E+01   0.12753E-01   0.14232E+01
   0.59976E+01   0.12756E-01   0.14232E+01
   0.59976E+01   0.12760E-01   0.14231E+01
   0.59951E+01   0.12764E-01   0.14230E+01
   0.59951E+01   0.12768E-01   0.14230E+01
   0.59951E+01   0.12772E-01   0.14229E+01
   0.59951E+01   0.12775E-01   0.14229E+01
   0.59951E+01   0.12779E-01   0.14228E+01
   0.59951E+01   0.12783E-01   0.14227E+01
   0.59951E+01   0.12787E-01   0.14226E+01
   0.59951E+01   0.12790E-01   0.14226E+01
   0.59951E+01   0.12794E-01   0.14225E+01
   0.59951E+01   0.12798E-01   0.14224E+01
   0.59926E+01   0.12802E-01   0.14224E+01
   0.59926E+01   0.12806E-01   0.14223E+01
   0.59926E+01   0.12809E-01   0.14222E+01
   0.59926E+01   0.12813E-01   0.14221E+01
   0.59926E+01   0.12817E-01   0.14221E+01
   0.59926E+01   0.12821E-01   0.14219E+01
   0.59926E+01   0.12825E-01   0.14219E+01
   0.59926E+01   0.12828E-01   0.14219E+01
   0.59926E+01   0.12832E-01   0.14218E+01
   0.59901E+01   0.12836E-01   0.14217E+01
   0.59926E+01   0.12840E-01   0.14216E+01
   0.59901E+01   0.12844E-01   0.14216E+01
   0.59901E+01   0.12847E-01   0.14215E+01
   0.59901E+01   0.12851E-01   0.14215E+01
   0.59901E+01   0.12855E-01   0.14214E+01
   0.59901E+01   0.12859E-01   0.14213E+01
   0.59901E+01   0.12863E-01   0.14213E+01
   0.59901E+01   0.12866E-01   0.14212E+01
   0.59901E+01   0.12870E-01   0.14211E+01
   0.59876E+01   0.12874E-01   0.14210E+01
   0.59876E+01   0.12878E-01   0.14209E+01
   0.59876E+01   0.12882E-01   0.14209E+01
   0.59876E+01   0.12885E-01   0.14208E+01
   0.59876E+01   0.12889E-01   0.14207E+01
   0.59876E+01   0.12893E-01   0.14207E+01
   0.59876E+01   0.12897E-01   0.14206E+01
   0.59876E+01   0.12901E-01   0.14205E+01
   0.59876E+01   0.12904E-01   0.14205E+01
   0.59876E+01   0.12908E-01   0.14204E+01
   0.59851E+01   0.12912E-01   0.14203E+01
   0.59851E+01   0.12916E-01   0.14203E+01
   0.59851E+01   0.12920E-01   0.14202E+01
   0.59851E+01   0.12924E-01   0.14201E+01
   0.59851E+01   0.12927E-01   0.14201E+01
   0.59851E+01   0.12931E-01   0.14200E+01
   0.59851E+01   0.12935E-01   0.14199E+01
   0.59851E+01   0.12939E-01   0.14199E+01
   0.59851E+01   0.12943E-01   0.14198E+01
   0.59851E+01   0.12947E-01   0.14197E+01
   0.59851E+01   0.12950E-01   0.14197E+01
   0.59826E+01   0.12954E-01   0.14196E+01
   0.59826E+01   0.12958E-01   0.14195E+01
   0.59826E+01   0.12962E-01   0.14195E+01
   0.59826E+01   0.12966E-01   0.14193E+01
   0.59826E+01   0.12970E-01   0.14193E+01
   0.59826E+01   0.12973E-01   0.14193E+01
   0.59826E+01   0.12977E-01   0.14192E+01
   0.59826E+01   0.12981E-01   0.14190E+01
   0.59801E+01   0.12985E-01   0.14190E+01
   0.59801E+01   0.12989E-01   0.14189E+01
   0.59801E+01   0.12993E-01   0.14189E+01
   0.59801E+01   0.12996E-01   0.14188E+01
   0.59801E+01   0.13000E-01   0.14188E+01
   0.59801E+01   0.13004E-01   0.14187E+01
   0.59801E+01   0.13008E-01   0.14186E+01
   0.59801E+01   0.13012E-01   0.14185E+01
   0.59801E+01   0.13016E-01   0.14184E+01
   0.59801E+01   0.13020E-01   0.14184E+01
   0.59801E+01   0.13023E-01   0.14183E+01
   0.59801E+01   0.13027E-01   0.14183E+01
   0.59776E+01   0.13031E-01   0.14182E+01
   0.59776E+01   0.13035E-01   0.14182E+01
   0.59776E+01   0.13039E-01   0.14181E+01
   0.59776E+01   0.13043E-01   0.14180E+01
   0.59776E+01   0.13047E-01   0.14179E+01
   0.59776E+01   0.13050E-01   0.14178E+01
   0.59776E+01   0.13054E-01   0.14178E+01
   0.59776E+01   0.13058E-01   0.14177E+01
   0.59776E+01   0.13062E-01   0.14176E+01
   0.59751E+01   0.13066E-01   0.14176E+01
   0.59751E+01   0.13070E-01   0.14175E+01
   0.59751E+01   0.13074E-01   0.14174E+01
   0.59751E+01   0.13077E-01   0.14173E+01
   0.59751E+01   0.13081E-01   0.14173E+01
   0.59751E+01   0.13085E-01   0.14172E+01
   0.59751E+01   0.13089E-01   0.14172E+01
   0.59751E+01   0.13093E-01   0.14170E+01
   0.59751E+01   0.13097E-01   0.14169E+01
   0.59751E+01   0.13101E-01   0.14169E+01
   0.59726E+01   0.13105E-01   0.14168E+01
   0.59726E+01   0.13108E-01   0.14168E+01
   0.59726E+01   0.13112E-01   0.14167E+01
   0.59726E+01   0.13116E-01   0.14167E+01
   0.59726E+01   0.13120E-01   0.14166E+01
   0.59726E+01   0.13124E-01   0.14166E+01
   0.59726E+01   0.13128E-01   0.14165E+01
   0.59726E+01   0.13132E-01   0.14164E+01
   0.59726E+01   0.13136E-01   0.14164E+01
   0.59726E+01   0.13139E-01   0.14163E+01
   0.59726E+01   0.13143E-01   0.14162E+01
   0.59701E+01   0.13147E-01   0.14161E+01
   0.59701E+01   0.13151E-01   0.14161E+01
   0.59701E+01   0.13155E-01   0.14160E+01
   0.59701E+01   0.13159E-01   0.14159E+01
   0.59701E+01   0.13163E-01   0.14158E+01
   0.59701E+01   0.13167E-01   0.14158E+01
   0.59701E+01   0.13171E-01   0.14157E+01
   0.59701E+01   0.13175E-01   0.14156E+01
   0.59701E+01   0.13178E-01   0.14155E+01
   0.59676E+01   0.13182E-01   0.14154E+01
   0.59676E+01   0.13186E-01   0.14153E+01
   0.59676E+01   0.13190E-01   0.14153E+01
   0.59676E+01   0.13194E-01   0.14152E+01
   0.59676E+01   0.13198E-01   0.14152E+01
   0.59676E+01   0.13202E-01   0.14151E+01
   0.59676E+01   0.13206E-01   0.14150E+01
   0.59676E+01   0.13210E-01   0.14149E+01
   0.59676E+01   0.13214E-01   0.14149E+01
   0.59676E+01   0.13217E-01   0.14149E+01
   0.59676E+01   0.13221E-01   0.14149E+01
   0.59676E+01   0.13225E-01   0.14148E+01
   0.59651E+01   0.13229E-01   0.14148E+01
   0.59651E+01   0.13233E-01   0.14147E+01
   0.59651E+01   0.13237E-01   0.14146E+01
   0.59651E+01   0.13241E-01   0.14145E+01
   0.59651E+01   0.13245E-01   0.14144E+01
   0.59651E+01   0.13249E-01   0.14143E+01
   0.59651E+01   0.13253E-01   0.14142E+01
   0.59651E+01   0.13257E-01   0.14141E+01
   0.59626E+01   0.13261E-01   0.14140E+01
   0.59626E+01   0.13264E-01   0.14140E+01
   0.59626E+01   0.13268E-01   0.14140E+01
   0.59626E+01   0.13272E-01   0.14139E+01
   0.59626E+01   0.13276E-01   0.14138E+01
   0.59626E+01   0.13280E-01   0.14137E+01
   0.59626E+01   0.13284E-01   0.14137E+01
   0.59626E+01   0.13288E-01   0.14136E+01
   0.59626E+01   0.13292E-01   0.14135E+01
   0.59626E+01   0.13296E-01   0.14135E+01
   0.59601E+01   0.13300E-01   0.14134E+01
   0.59601E+01   0.13304E-01   0.14133E+01
   0.59601E+01   0.13308E-01   0.14132E+01
   0.59601E+01   0.13312E-01   0.14132E+01
   0.59601E+01   0.13316E-01   0.14131E+01
   0.59601E+01   0.13320E-01   0.14131E+01
   0.59601E+01   0.13323E-01   0.14130E+01
   0.59601E+01   0.13327E-01   0.14130E+01
   0.59601E+01   0.13331E-01   0.14129E+01
   0.59601E+01   0.13335E-01   0.14129E+01
   0.59601E+01   0.13339E-01   0.14128E+01
   0.59576E+01   0.13343E-01   0.14127E+01
   0.59576E+01   0.13347E-01   0.14126E+01
   0.59576E+01   0.13351E-01   0.14125E+01
   0.59576E+01   0.13355E-01   0.14124E+01
   0.59576E+01   0.13359E-01   0.14124E+01
   0.59576E+01   0.13363E-01   0.14123E+01
   0.59576E+01   0.13367E-01   0.14122E+01
   0.59576E+01   0.13371E-01   0.14121E+01
   0.59576E+01   0.13375E-01   0.14121E+01
   0.59576E+01   0.13379E-01   0.14120E+01
   0.59551E+01   0.13383E-01   0.14119E+01
   0.59551E+01   0.13387E-01   0.14119E+01
   0.59551E+01   0.13391E-01   0.14118E+01
   0.59551E+01   0.13395E-01   0.14117E+01
   0.59551E+01   0.13399E-01   0.14116E+01
   0.59551E+01   0.13403E-01   0.14116E+01
   0.59551E+01   0.13407E-01   0.14115E+01
   0.59551E+01   0.13410E-01   0.14115E+01
   0.59551E+01   0.13414E-01   0.14114E+01
   0.59551E+01   0.13418E-01   0.14114E+01
   0.59551E+01   0.13422E-01   0.14113E+01
   0.59551E+01   0.13426E-01   0.14112E+01
   0.59526E+01   0.13430E-01   0.14112E+01
   0.59526E+01   0.13434E-01   0.14111E+01
   0.59526E+01   0.13438E-01   0.14111E+01
   0.59526E+01   0.13442E-01   0.14110E+01
   0.59526E+01   0.13446E-01   0.14109E+01
   0.59526E+01   0.13450E-01   0.14108E+01
   0.59526E+01   0.13454E-01   0.14107E+01
   0.59526E+01   0.13458E-01   0.14107E+01
   0.59526E+01   0.13462E-01   0.14106E+01
   0.59501E+01   0.13466E-01   0.14105E+01
   0.59501E+01   0.13470E-01   0.14105E+01
   0.59501E+01   0.13474E-01   0.14104E+01
   0.59501E+01   0.13478E-01   0.14102E+01
   0.59501E+01   0.13482E-01   0.14102E+01
   0.59501E+01   0.13486E-01   0.14102E+01
   0.59501E+01   0.13490E-01   0.14101E+01
   0.59501E+01   0.13494E-01   0.14100E+01
   0.59501E+01   0.13498E-01   0.14099E+01
   0.59501E+01   0.13502E-01   0.14099E+01
   0.59501E+01   0.13506E-01   0.14098E+01
   0.59476E+01   0.13510E-01   0.14098E+01
   0.59476E+01   0.13514E-01   0.14097E+01
   0.59476E+01   0.13518E-01   0.14097E+01
   0.59476E+01   0.13522E-01   0.14096E+01
   0.59476E+01   0.13526E-01   0.14095E+01
   0.59476E+01   0.13530E-01   0.14095E+01
   0.59476E+01   0.13534E-01   0.14094E+01
   0.59476E+01   0.13538E-01   0.14093E+01
   0.59476E+01   0.13542E-01   0.14092E+01
   0.59476E+01   0.13546E-01   0.14092E+01
   0.59451E+01   0.13550E-01   0.14091E+01
   0.59451E+01   0.13554E-01   0.14090E+01
   0.59451E+01   0.13558E-01   0.14090E+01
   0.59451E+01   0.13562E-01   0.14089E+01
   0.59451E+01   0.13566E-01   0.14088E+01
   0.59451E+01   0.13570E-01   0.14087E+01
   0.59451E+01   0.13574E-01   0.14087E+01
   0.59451E+01   0.13578E-01   0.14086E+01
   0.59451E+01   0.13582E-01   0.14085E+01
   0.59451E+01   0.13586E-01   0.14084E+01
   0.59426E+01   0.13590E-01   0.14083E+01
   0.59426E+01   0.13594E-01   0.14083E+01
   0.59426E+01   0.13598E-01   0.14082E+01
   0.59426E+01   0.13602E-01   0.14081E+01
   0.59426E+01   0.13606E-01   0.14081E+01
   0.59426E+01   0.13610E-01   0.14080E+01
   0.59426E+01   0.13614E-01   0.14080E+01
   0.59426E+01   0.13618E-01   0.14080E+01
   0.59426E+01   0.13622E-01   0.14079E+01
   0.59426E+01   0.13626E-01   0.14078E+01
   0.59401E+01   0.13630E-01   0.14077E+01
   0.59401E+01   0.13635E-01   0.14076E+01
   0.59401E+01   0.13639E-01   0.14075E+01
   0.59401E+01   0.13643E-01   0.14075E+01
   0.59401E+01   0.13647E-01   0.14074E+01
   0.59401E+01   0.13651E-01   0.14073E+01
   0.59401E+01   0.13655E-01   0.14073E+01
   0.59401E+01   0.13659E-01   0.14072E+01
   0.59401E+01   0.13663E-01   0.14071E+01
   0.59401E+01   0.13667E-01   0.14071E+01
   0.59401E+01   0.13671E-01   0.14070E+01
   0.59401E+01   0.13675E-01   0.14070E+01
   0.59376E+01   0.13679E-01   0.14068E+01
   0.59376E+01   0.13683E-01   0.14067E+01
   0.59376E+01   0.13687E-01   0.14067E+01
   0.59376E+01   0.13691E-01   0.14066E+01
   0.59376E+01   0.13695E-01   0.14065E+01
   0.59376E+01   0.13699E-01   0.14065E+01
   0.59376E+01   0.13703E-01   0.14064E+01
   0.59376E+01   0.13707E-01   0.14064E+01
   0.59376E+01   0.13711E-01   0.14063E+01
   0.59376E+01   0.13715E-01   0.14063E+01
   0.59351E+01   0.13720E-01   0.14062E+01
   0.59351E+01   0.13724E-01   0.14061E+01
   0.59351E+01   0.13728E-01   0.14061E+01
   0.59351E+01   0.13732E-01   0.14060E+01
   0.59351E+01   0.13736E-01   0.14059E+01
   0.59351E+01   0.13740E-01   0.14058E+01
   0.59351E+01   0.13744E-01   0.14058E+01
   0.59351E+01   0.13748E-01   0.14057E+01
   0.59351E+01   0.13752E-01   0.14056E+01
   0.59351E+01   0.13756E-01   0.14055E+01
   0.59351E+01   0.13760E-01   0.14055E+01
   0.59326E+01   0.13764E-01   0.14054E+01
   0.59326E+01   0.13768E-01   0.14053E+01
   0.59326E+01   0.13772E-01   0.14053E+01
   0.59326E+01   0.13776E-01   0.14052E+01
   0.59326E+01   0.13781E-01   0.14052E+01
   0.59326E+01   0.13785E-01   0.14051E+01
   0.59326E+01   0.13789E-01   0.14050E+01
   0.59326E+01   0.13793E-01   0.14049E+01
   0.59326E+01   0.13797E-01   0.14048E+01
   0.59301E+01   0.13801E-01   0.14048E+01
   0.59301E+01   0.13805E-01   0.14047E+01
   0.59301E+01   0.13809E-01   0.14047E+01
   0.59301E+01   0.13813E-01   0.14046E+01
   0.59301E+01   0.13817E-01   0.14045E+01
   0.59301E+01   0.13821E-01   0.14044E+01
   0.59301E+01   0.13825E-01   0.14044E+01
   0.59301E+01   0.13830E-01   0.14043E+01
   0.59301E+01   0.13834E-01   0.14042E+01
   0.59301E+01   0.13838E-01   0.14042E+01
   0.59301E+01   0.13842E-01   0.14041E+01
   0.59276E+01   0.13846E-01   0.14040E+01
   0.59276E+01   0.13850E-01   0.14040E+01
   0.59276E+01   0.13854E-01   0.14039E+01
   0.59276E+01   0.13858E-01   0.14038E+01
   0.59276E+01   0.13862E-01   0.14038E+01
   0.59276E+01   0.13866E-01   0.14037E+01
   0.59276E+01   0.13871E-01   0.14036E+01
   0.59276E+01   0.13875E-01   0.14036E+01
   0.59276E+01   0.13879E-01   0.14035E+01
   0.59276E+01   0.13883E-01   0.14035E+01
   0.59276E+01   0.13887E-01   0.14033E+01
   0.59251E+01   0.13891E-01   0.14033E+01
   0.59251E+01   0.13895E-01   0.14032E+01
   0.59251E+01   0.13899E-01   0.14031E+01
   0.59251E+01   0.13903E-01   0.14030E+01
   0.59251E+01   0.13908E-01   0.14030E+01
   0.59251E+01   0.13912E-01   0.14029E+01
   0.59251E+01   0.13916E-01   0.14029E+01
   0.59251E+01   0.13920E-01   0.14028E+01
   0.59251E+01   0.13924E-01   0.14028E+01
   0.59251E+01   0.13928E-01   0.14027E+01
   0.59226E+01   0.13932E-01   0.14026E+01
   0.59226E+01   0.13936E-01   0.14026E+01
   0.59226E+01   0.13940E-01   0.14025E+01
   0.59226E+01   0.13945E-01   0.14024E+01
   0.59226E+01   0.13949E-01   0.14023E+01
   0.59226E+01   0.13953E-01   0.14022E+01
   0.59226E+01   0.13957E-01   0.14022E+01
   0.59226E+01   0.13961E-01   0.14021E+01
   0.59226E+01   0.13965E-01   0.14020E+01
   0.59226E+01   0.13969E-01   0.14020E+01
   0.59226E+01   0.13974E-01   0.14019E+01
   0.59201E+01   0.13978E-01   0.14019E+01
   0.59201E+01   0.13982E-01   0.14018E+01
   0.59201E+01   0.13986E-01   0.14017E+01
   0.59201E+01   0.13990E-01   0.14017E+01
   0.59201E+01   0.13994E-01   0.14016E+01
   0.59201E+01   0.13998E-01   0.14015E+01
   0.59201E+01   0.14002E-01   0.14014E+01
   0.59201E+01   0.14007E-01   0.14014E+01
   0.59201E+01   0.14011E-01   0.14014E+01
   0.59176E+01   0.14015E-01   0.14012E+01
   0.59176E+01   0.14019E-01   0.14012E+01
   0.59176E+01   0.14023E-01   0.14011E+01
   0.59176E+01   0.14027E-01   0.14010E+01
   0.59176E+01   0.14032E-01   0.14010E+01
   0.59176E+01   0.14036E-01   0.14009E+01
   0.59176E+01   0.14040E-01   0.14008E+01
   0.59176E+01   0.14044E-01   0.14008E+01
   0.59176E+01   0.14048E-01   0.14007E+01
   0.59176E+01   0.14052E-01   0.14006E+01
   0.59176E+01   0.14056E-01   0.14006E+01
   0.59176E+01   0.14061E-01   0.14005E+01
   0.59151E+01   0.14065E-01   0.14004E+01
   0.59151E+01   0.14069E-01   0.14004E+01
   0.59151E+01   0.14073E-01   0.14003E+01
   0.59151E+01   0.14077E-01   0.14002E+01
   0.59151E+01   0.14081E-01   0.14001E+01
   0.59151E+01   0.14086E-01   0.14001E+01
   0.59151E+01   0.14090E-01   0.14000E+01
   0.59151E+01   0.14094E-01   0.14000E+01
   0.59151E+01   0.14098E-01   0.13999E+01
   0.59151E+01   0.14102E-01   0.13998E+01
   0.59151E+01   0.14106E-01   0.13998E+01
   0.59126E+01   0.14111E-01   0.13997E+01
   0.59126E+01   0.14115E-01   0.13996E+01
   0.59126E+01   0.14119E-01   0.13995E+01
   0.59126E+01   0.14123E-01   0.13995E+01
   0.59126E+01   0.14127E-01   0.13994E+01
   0.59126E+01   0.14131E-01   0.13993E+01
   0.59126E+01   0.14136E-01   0.13992E+01
   0.59126E+01   0.14140E-01   0.13992E+01
   0.59126E+01   0.14144E-01   0.13992E+01
   0.59126E+01   0.14148E-01   0.13991E+01
   0.59126E+01   0.14152E-01   0.13990E+01
   0.59126E+01   0.14157E-01   0.13990E+01
   0.59101E+01   0.14161E-01   0.13990E+01
   0.59101E+01   0.14165E-01   0.13988E+01
   0.59101E+01   0.14169E-01   0.13988E+01
   0.59101E+01   0.14173E-01   0.13987E+01
   0.59101E+01   0.14178E-01   0.13986E+01
   0.59101E+01   0.14182E-01   0.13986E+01
   0.59101E+01   0.14186E-01   0.13985E+01
   0.59101E+01   0.14190E-01   0.13985E+01
   0.59101E+01   0.14194E-01   0.13983E+01
   0.59076E+01   0.14199E-01   0.13983E+01
   0.59076E+01   0.14203E-01   0.13981E+01
   0.59076E+01   0.14207E-01   0.13981E+01
   0.59076E+01   0.14211E-01   0.13980E+01
   0.59076E+01   0.14215E-01   0.13980E+01
   0.59076E+01   0.14220E-01   0.13979E+01
   0.59076E+01   0.14224E-01   0.13978E+01
   0.59076E+01   0.14228E-01   0.13977E+01
   0.59076E+01   0.14232E-01   0.13976E+01
   0.59076E+01   0.14236E-01   0.13976E+01
   0.59051E+01   0.14241E-01   0.13975E+01
   0.59051E+01   0.14245E-01   0.13975E+01
   0.59051E+01   0.14249E-01   0.13974E+01
   0.59051E+01   0.14253E-01   0.13974E+01
   0.59051E+01   0.14257E-01   0.13973E+01
   0.59051E+01   0.14262E-01   0.13972E+01
   0.59051E+01   0.14266E-01   0.13972E+01
   0.59051E+01   0.14270E-01   0.13971E+01
   0.59051E+01   0.14274E-01   0.13971E+01
   0.59051E+01   0.14279E-01   0.13971E+01
   0.59051E+01   0.14283E-01   0.13970E+01
   0.59051E+01   0.14287E-01   0.13969E+01
   0.59026E+01   0.14291E-01   0.13968E+01
   0.59026E+01   0.14296E-01   0.13967E+01
   0.59026E+01   0.14300E-01   0.13967E+01
   0.59026E+01   0.14304E-01   0.13965E+01
   0.59026E+01   0.14308E-01   0.13965E+01
   0.59026E+01   0.14312E-01   0.13964E+01
   0.59026E+01   0.14317E-01   0.13963E+01
   0.59026E+01   0.14321E-01   0.13962E+01
   0.59026E+01   0.14325E-01   0.13962E+01
   0.59026E+01   0.14329E-01   0.13961E+01
   0.59026E+01   0.14334E-01   0.13961E+01
   0.59001E+01   0.14338E-01   0.13960E+01
   0.59001E+01   0.14342E-01   0.13960E+01
   0.59001E+01   0.14346E-01   0.13959E+01
   0.59001E+01   0.14351E-01   0.13958E+01
   0.59001E+01   0.14355E-01   0.13957E+01
   0.59001E+01   0.14359E-01   0.13956E+01
   0.59001E+01   0.14363E-01   0.13955E+01
   0.59001E+01   0.14368E-01   0.13955E+01
   0.59001E+01   0.14372E-01   0.13955E+01
   0.58976E+01   0.14376E-01   0.13954E+01
   0.58976E+01   0.14380E-01   0.13953E+01
   0.58976E+01   0.14385E-01   0.13953E+01
   0.58976E+01   0.14389E-01   0.13953E+01
   0.58976E+01   0.14393E-01   0.13952E+01
   0.58976E+01   0.14397E-01   0.13951E+01
   0.58976E+01   0.14402E-01   0.13950E+01
   0.58976E+01   0.14406E-01   0.13949E+01
   0.58976E+01   0.14410E-01   0.13949E+01
   0.58976E+01   0.14414E-01   0.13949E+01
   0.58976E+01   0.14419E-01   0.13948E+01
   0.58976E+01   0.14423E-01   0.13947E+01
   0.58951E+01   0.14427E-01   0.13946E+01
   0.58951E+01   0.14431E-01   0.13945E+01
   0.58951E+01   0.14436E-01   0.13945E+01
   0.58951E+01   0.14440E-01   0.13944E+01
   0.58951E+01   0.14444E-01   0.13944E+01
   0.58951E+01   0.14449E-01   0.13943E+01
   0.58951E+01   0.14453E-01   0.13943E+01
   0.58951E+01   0.14457E-01   0.13942E+01
   0.58951E+01   0.14461E-01   0.13941E+01
   0.58951E+01   0.14466E-01   0.13940E+01
   0.58951E+01   0.14470E-01   0.13939E+01
   0.58926E+01   0.14474E-01   0.13938E+01
   0.58926E+01   0.14479E-01   0.13938E+01
   0.58926E+01   0.14483E-01   0.13937E+01
   0.58926E+01   0.14487E-01   0.13937E+01
   0.58926E+01   0.14491E-01   0.13936E+01
   0.58926E+01   0.14496E-01   0.13935E+01
   0.58926E+01   0.14500E-01   0.13935E+01
   0.58926E+01   0.14504E-01   0.13934E+01
   0.58926E+01   0.14509E-01   0.13933E+01
   0.58926E+01   0.14513E-01   0.13933E+01
   0.58926E+01   0.14517E-01   0.13932E+01
   0.58901E+01   0.14521E-01   0.13931E+01
   0.58901E+01   0.14526E-01   0.13931E+01
   0.58901E+01   0.14530E-01   0.13930E+01
   0.58901E+01   0.14534E-01   0.13930E+01
   0.58901E+01   0.14539E-01   0.13929E+01
   0.58901E+01   0.14543E-01   0.13928E+01
   0.58901E+01   0.14547E-01   0.13927E+01
   0.58901E+01   0.14552E-01   0.13926E+01
   0.58901E+01   0.14556E-01   0.13926E+01
   0.58901E+01   0.14560E-01   0.13925E+01
   0.58901E+01   0.14564E-01   0.13925E+01
   0.58876E+01   0.14569E-01   0.13924E+01
   0.58876E+01   0.14573E-01   0.13924E+01
   0.58876E+01   0.14577E-01   0.13923E+01
   0.58876E+01   0.14582E-01   0.13922E+01
   0.58876E+01   0.14586E-01   0.13921E+01
   0.58876E+01   0.14590E-01   0.13920E+01
   0.58876E+01   0.14595E-01   0.13920E+01
   0.58876E+01   0.14599E-01   0.13919E+01
   0.58876E+01   0.14603E-01   0.13919E+01
   0.58876E+01   0.14608E-01   0.13918E+01
   0.58876E+01   0.14612E-01   0.13917E+01
   0.58851E+01   0.14616E-01   0.13916E+01
   0.58851E+01   0.14621E-01   0.13916E+01
   0.58851E+01   0.14625E-01   0.13915E+01
   0.58851E+01   0.14629E-01   0.13914E+01
   0.58851E+01   0.14634E-01   0.13914E+01
   0.58851E+01   0.14638E-01   0.13913E+01
   0.58851E+01   0.14642E-01   0.13912E+01
   0.58851E+01   0.14647E-01   0.13912E+01
   0.58851E+01   0.14651E-01   0.13911E+01
   0.58851E+01   0.14655E-01   0.13910E+01
   0.58851E+01   0.14660E-01   0.13909E+01
   0.58826E+01   0.14664E-01   0.13909E+01
   0.58826E+01   0.14668E-01   0.13908E+01
   0.58826E+01   0.14673E-01   0.13907E+01
   0.58826E+01   0.14677E-01   0.13906E+01
   0.58826E+01   0.14681E-01   0.13906E+01
   0.58826E+01   0.14686E-01   0.13905E+01
   0.58826E+01   0.14690E-01   0.13905E+01
   0.58826E+01   0.14694E-01   0.13904E+01
   0.58826E+01   0.14699E-01   0.13903E+01
   0.58826E+01   0.14703E-01   0.13903E+01
   0.58826E+01   0.14707E-01   0.13902E+01
   0.58801E+01   0.14712E-01   0.13901E+01
   0.58801E+01   0.14716E-01   0.13901E+01
   0.58801E+01   0.14720E-01   0.13900E+01
   0.58801E+01   0.14725E-01   0.13900E+01
   0.58801E+01   0.14729E-01   0.13899E+01
   0.58801E+01   0.14733E-01   0.13898E+01
   0.58801E+01   0.14738E-01   0.13898E+01
   0.58801E+01   0.14742E-01   0.13897E+01
   0.58801E+01   0.14747E-01   0.13896E+01
   0.58801E+01   0.14751E-01   0.13895E+01
   0.58776E+01   0.14755E-01   0.13895E+01
   0.58801E+01   0.14760E-01   0.13895E+01
   0.58776E+01   0.14764E-01   0.13893E+01
   0.58776E+01   0.14768E-01   0.13893E+01
   0.58776E+01   0.14773E-01   0.13892E+01
   0.58776E+01   0.14777E-01   0.13891E+01
   0.58776E+01   0.14782E-01   0.13891E+01
   0.58776E+01   0.14786E-01   0.13890E+01
   0.58776E+01   0.14790E-01   0.13890E+01
   0.58776E+01   0.14795E-01   0.13889E+01
   0.58776E+01   0.14799E-01   0.13889E+01
   0.58776E+01   0.14803E-01   0.13888E+01
   0.58751E+01   0.14808E-01   0.13887E+01
   0.58751E+01   0.14812E-01   0.13886E+01
   0.58751E+01   0.14817E-01   0.13885E+01
   0.58751E+01   0.14821E-01   0.13885E+01
   0.58751E+01   0.14825E-01   0.13884E+01
   0.58751E+01   0.14830E-01   0.13883E+01
   0.58751E+01   0.14834E-01   0.13882E+01
   0.58751E+01   0.14838E-01   0.13881E+01
   0.58751E+01   0.14843E-01   0.13881E+01
   0.58751E+01   0.14847E-01   0.13880E+01
   0.58751E+01   0.14852E-01   0.13880E+01
   0.58751E+01   0.14856E-01   0.13879E+01
   0.58726E+01   0.14860E-01   0.13879E+01
   0.58726E+01   0.14865E-01   0.13878E+01
   0.58726E+01   0.14869E-01   0.13877E+01
   0.58726E+01   0.14874E-01   0.13877E+01
   0.58726E+01   0.14878E-01   0.13876E+01
   0.58726E+01   0.14882E-01   0.13876E+01
   0.58726E+01   0.14887E-01   0.13875E+01
   0.58726E+01   0.14891E-01   0.13875E+01
   0.58726E+01   0.14896E-01   0.13874E+01
   0.58726E+01   0.14900E-01   0.13874E+01
   0.58726E+01   0.14904E-01   0.13872E+01
   0.58701E+01   0.14909E-01   0.13872E+01
   0.58701E+01   0.14913E-01   0.13871E+01
   0.58701E+01   0.14918E-01   0.13870E+01
   0.58701E+01   0.14922E-01   0.13869E+01
   0.58701E+01   0.14927E-01   0.13869E+01
   0.58701E+01   0.14931E-01   0.13868E+01
   0.58701E+01   0.14935E-01   0.13867E+01
   0.58701E+01   0.14940E-01   0.13867E+01
   0.58701E+01   0.14944E-01   0.13866E+01
   0.58701E+01   0.14949E-01   0.13865E+01
   0.58701E+01   0.14953E-01   0.13865E+01
   0.58701E+01   0.14958E-01   0.13864E+01
   0.58676E+01   0.14962E-01   0.13863E+01
   0.58676E+01   0.14966E-01   0.13862E+01
   0.58676E+01   0.14971E-01   0.13862E+01
   0.58676E+01   0.14975E-01   0.13861E+01
   0.58676E+01   0.14980E-01   0.13860E+01
   0.58676E+01   0.14984E-01   0.13860E+01
   0.58676E+01   0.14989E-01   0.13859E+01
   0.58676E+01   0.14993E-01   0.13859E+01
   0.58676E+01   0.14997E-01   0.13857E+01
   0.58651E+01   0.15002E-01   0.13856E+01
   0.58651E+01   0.15006E-01   0.13856E+01
   0.58651E+01   0.15011E-01   0.13856E+01
   0.58651E+01   0.15015E-01   0.13856E+01
   0.58651E+01   0.15020E-01   0.13855E+01
   0.58651E+01   0.15024E-01   0.13854E+01
   0.58651E+01   0.15028E-01   0.13853E+01
   0.58651E+01   0.15033E-01   0.13853E+01
   0.58651E+01   0.15037E-01   0.13851E+01
   0.58651E+01   0.15042E-01   0.13851E+01
   0.58651E+01   0.15046E-01   0.13850E+01
   0.58651E+01   0.15051E-01   0.13850E+01
   0.58651E+01   0.15055E-01   0.13849E+01
   0.58651E+01   0.15060E-01   0.13849E+01
   0.58626E+01   0.15064E-01   0.13848E+01
   0.58626E+01   0.15069E-01   0.13847E+01
   0.58626E+01   0.15073E-01   0.13847E+01
   0.58626E+01   0.15077E-01   0.13846E+01
   0.58626E+01   0.15082E-01   0.13845E+01
   0.58626E+01   0.15086E-01   0.13844E+01
   0.58626E+01   0.15091E-01   0.13844E+01
   0.58626E+01   0.15095E-01   0.13843E+01
   0.58626E+01   0.15100E-01   0.13843E+01
   0.58626E+01   0.15104E-01   0.13842E+01
   0.58626E+01   0.15109E-01   0.13842E+01
   0.58601E+01   0.15113E-01   0.13841E+01
   0.58601E+01   0.15118E-01   0.13840E+01
   0.58601E+01   0.15122E-01   0.13839E+01
   0.58601E+01   0.15127E-01   0.13839E+01
   0.58601E+01   0.15131E-01   0.13838E+01
   0.58601E+01   0.15136E-01   0.13837E+01
   0.58601E+01   0.15140E-01   0.13837E+01
   0.58601E+01   0.15145E-01   0.13836E+01
   0.58601E+01   0.15149E-01   0.13835E+01
   0.58601E+01   0.15153E-01   0.13835E+01
   0.58601E+01   0.15158E-01   0.13834E+01
   0.58576E+01   0.15162E-01   0.13833E+01
   0.58576E+01   0.15167E-01   0.13833E+01
   0.58576E+01   0.15171E-01   0.13832E+01
   0.58576E+01   0.15176E-01   0.13831E+01
   0.58576E+01   0.15180E-01   0.13831E+01
   0.58576E+01   0.15185E-01   0.13830E+01
   0.58576E+01   0.15189E-01   0.13829E+01
   0.58576E+01   0.15194E-01   0.13828E+01
   0.58576E+01   0.15198E-01   0.13827E+01
   0.58576E+01   0.15203E-01   0.13827E+01
   0.58576E+01   0.15207E-01   0.13826E+01
   0.58551E+01   0.15212E-01   0.13825E+01
   0.58551E+01   0.15216E-01   0.13825E+01
   0.58551E+01   0.15221E-01   0.13824E+01
   0.58551E+01   0.15225E-01   0.13824E+01
   0.58551E+01   0.15230E-01   0.13823E+01
   0.58551E+01   0.15234E-01   0.13822E+01
   0.58551E+01   0.15239E-01   0.13821E+01
   0.58551E+01   0.15243E-01   0.13820E+01
   0.58551E+01   0.15248E-01   0.13820E+01
   0.58551E+01   0.15252E-01   0.13819E+01
   0.58551E+01   0.15257E-01   0.13819E+01
   0.58551E+01   0.15261E-01   0.13818E+01
   0.58526E+01   0.15266E-01   0.13818E+01
   0.58526E+01   0.15271E-01   0.13817E+01
   0.58526E+01   0.15275E-01   0.13817E+01
   0.58526E+01   0.15280E-01   0.13816E+01
   0.58526E+01   0.15284E-01   0.13816E+01
   0.58526E+01   0.15289E-01   0.13815E+01
   0.58526E+01   0.15293E-01   0.13814E+01
   0.58526E+01   0.15298E-01   0.13814E+01
   0.58526E+01   0.15302E-01   0.13812E+01
   0.58526E+01   0.15307E-01   0.13812E+01
   0.58526E+01   0.15311E-01   0.13812E+01
   0.58501E+01   0.15316E-01   0.13811E+01
   0.58501E+01   0.15320E-01   0.13810E+01
   0.58501E+01   0.15325E-01   0.13809E+01
   0.58501E+01   0.15329E-01   0.13809E+01
   0.58501E+01   0.15334E-01   0.13808E+01
   0.58501E+01   0.15338E-01   0.13807E+01
   0.58501E+01   0.15343E-01   0.13806E+01
   0.58501E+01   0.15348E-01   0.13805E+01
   0.58501E+01   0.15352E-01   0.13805E+01
   0.58501E+01   0.15357E-01   0.13804E+01
   0.58501E+01   0.15361E-01   0.13804E+01
   0.58476E+01   0.15366E-01   0.13803E+01
   0.58476E+01   0.15370E-01   0.13803E+01
   0.58476E+01   0.15375E-01   0.13801E+01
   0.58476E+01   0.15379E-01   0.13801E+01
   0.58476E+01   0.15384E-01   0.13800E+01
   0.58476E+01   0.15388E-01   0.13800E+01
   0.58476E+01   0.15393E-01   0.13799E+01
   0.58476E+01   0.15398E-01   0.13798E+01
   0.58476E+01   0.15402E-01   0.13798E+01
   0.58476E+01   0.15407E-01   0.13797E+01
   0.58476E+01   0.15411E-01   0.13796E+01
   0.58476E+01   0.15416E-01   0.13795E+01
   0.58451E+01   0.15420E-01   0.13795E+01
   0.58451E+01   0.15425E-01   0.13794E+01
   0.58451E+01   0.15429E-01   0.13794E+01
   0.58451E+01   0.15434E-01   0.13793E+01
   0.58451E+01   0.15439E-01   0.13793E+01
   0.58451E+01   0.15443E-01   0.13792E+01
   0.58451E+01   0.15448E-01   0.13791E+01
   0.58451E+01   0.15452E-01   0.13790E+01
   0.58451E+01   0.15457E-01   0.13789E+01
   0.58451E+01   0.15461E-01   0.13789E+01
   0.58451E+01   0.15466E-01   0.13788E+01
   0.58451E+01   0.15471E-01   0.13788E+01
   0.58451E+01   0.15475E-01   0.13787E+01
   0.58426E+01   0.15480E-01   0.13786E+01
   0.58426E+01   0.15484E-01   0.13786E+01
   0.58426E+01   0.15489E-01   0.13785E+01
   0.58426E+01   0.15494E-01   0.13785E+01
   0.58426E+01   0.15498E-01   0.13784E+01
   0.58426E+01   0.15503E-01   0.13783E+01
   0.58426E+01   0.15507E-01   0.13782E+01
   0.58426E+01   0.15512E-01   0.13782E+01
   0.58426E+01   0.15516E-01   0.13781E+01
   0.58426E+01   0.15521E-01   0.13781E+01
   0.58426E+01   0.15526E-01   0.13780E+01
   0.58401E+01   0.15530E-01   0.13779E+01
   0.58401E+01   0.15535E-01   0.13779E+01
   0.58401E+01   0.15539E-01   0.13778E+01
   0.58401E+01   0.15544E-01   0.13778E+01
   0.58401E+01   0.15549E-01   0.13777E+01
   0.58401E+01   0.15553E-01   0.13776E+01
   0.58401E+01   0.15558E-01   0.13775E+01
   0.58401E+01   0.15562E-01   0.13774E+01
   0.58401E+01   0.15567E-01   0.13774E+01
   0.58401E+01   0.15572E-01   0.13773E+01
   0.58401E+01   0.15576E-01   0.13773E+01
   0.58401E+01   0.15581E-01   0.13773E+01
   0.58401E+01   0.15585E-01   0.13772E+01
   0.58376E+01   0.15590E-01   0.13771E+01
   0.58376E+01   0.15595E-01   0.13770E+01
   0.58376E+01   0.15599E-01   0.13770E+01
   0.58376E+01   0.15604E-01   0.13769E+01
   0.58376E+01   0.15609E-01   0.13768E+01
   0.58376E+01   0.15613E-01   0.13767E+01
   0.58376E+01   0.15618E-01   0.13767E+01
   0.58376E+01   0.15622E-01   0.13766E+01
   0.58376E+01   0.15627E-01   0.13766E+01
   0.58376E+01   0.15632E-01   0.13765E+01
   0.58351E+01   0.15636E-01   0.13764E+01
   0.58351E+01   0.15641E-01   0.13763E+01
   0.58351E+01   0.15646E-01   0.13762E+01
   0.58351E+01   0.15650E-01   0.13762E+01
   0.58351E+01   0.15655E-01   0.13761E+01
   0.58351E+01   0.15659E-01   0.13761E+01
   0.58351E+01   0.15664E-01   0.13760E+01
   0.58351E+01   0.15669E-01   0.13759E+01
   0.58351E+01   0.15673E-01   0.13758E+01
   0.58351E+01   0.15678E-01   0.13758E+01
   0.58351E+01   0.15683E-01   0.13757E+01
   0.58326E+01   0.15687E-01   0.13756E+01
   0.58326E+01   0.15692E-01   0.13755E+01
   0.58326E+01   0.15697E-01   0.13755E+01
   0.58326E+01   0.15701E-01   0.13754E+01
   0.58326E+01   0.15706E-01   0.13754E+01
   0.58326E+01   0.15710E-01   0.13754E+01
   0.58326E+01   0.15715E-01   0.13753E+01
   0.58326E+01   0.15720E-01   0.13752E+01
   0.58326E+01   0.15724E-01   0.13752E+01
   0.58326E+01   0.15729E-01   0.13751E+01
   0.58326E+01   0.15734E-01   0.13750E+01
   0.58326E+01   0.15738E-01   0.13749E+01
   0.58301E+01   0.15743E-01   0.13749E+01
   0.58301E+01   0.15748E-01   0.13748E+01
   0.58301E+01   0.15752E-01   0.13747E+01
   0.58301E+01   0.15757E-01   0.13747E+01
   0.58301E+01   0.15762E-01   0.13746E+01
   0.58301E+01   0.15766E-01   0.13746E+01
   0.58301E+01   0.15771E-01   0.13745E+01
   0.58301E+01   0.15776E-01   0.13744E+01
   0.58301E+01   0.15780E-01   0.13744E+01
   0.58301E+01   0.15785E-01   0.13743E+01
   0.58301E+01   0.15790E-01   0.13742E+01
   0.58301E+01   0.15794E-01   0.13741E+01
   0.58301E+01   0.15799E-01   0.13741E+01
   0.58301E+01   0.15804E-01   0.13741E+01
   0.58276E+01   0.15808E-01   0.13740E+01
   0.58276E+01   0.15813E-01   0.13739E+01
   0.58276E+01   0.15818E-01   0.13738E+01
   0.58276E+01   0.15822E-01   0.13738E+01
   0.58276E+01   0.15827E-01   0.13737E+01
   0.58276E+01   0.15832E-01   0.13736E+01
   0.58276E+01   0.15836E-01   0.13735E+01
   0.58276E+01   0.15841E-01   0.13735E+01
   0.58276E+01   0.15846E-01   0.13734E+01
   0.58276E+01   0.15851E-01   0.13734E+01
   0.58251E+01   0.15855E-01   0.13733E+01
   0.58251E+01   0.15860E-01   0.13732E+01
   0.58251E+01   0.15865E-01   0.13731E+01
   0.58251E+01   0.15869E-01   0.13731E+01
   0.58251E+01   0.15874E-01   0.13730E+01
   0.58251E+01   0.15879E-01   0.13730E+01
   0.58251E+01   0.15883E-01   0.13729E+01
   0.58251E+01   0.15888E-01   0.13728E+01
   0.58251E+01   0.15893E-01   0.13728E+01
   0.58251E+01   0.15898E-01   0.13727E+01
   0.58251E+01   0.15902E-01   0.13726E+01
   0.58251E+01   0.15907E-01   0.13726E+01
   0.58226E+01   0.15912E-01   0.13725E+01
   0.58226E+01   0.15916E-01   0.13724E+01
   0.58226E+01   0.15921E-01   0.13723E+01
   0.58226E+01   0.15926E-01   0.13722E+01
   0.58226E+01   0.15930E-01   0.13722E+01
   0.58226E+01   0.15935E-01   0.13722E+01
   0.58226E+01   0.15940E-01   0.13721E+01
   0.58226E+01   0.15945E-01   0.13720E+01
   0.58226E+01   0.15949E-01   0.13720E+01
   0.58226E+01   0.15954E-01   0.13719E+01
   0.58226E+01   0.15959E-01   0.13718E+01
   0.58201E+01   0.15963E-01   0.13717E+01
   0.58201E+01   0.15968E-01   0.13717E+01
   0.58201E+01   0.15973E-01   0.13716E+01
   0.58201E+01   0.15978E-01   0.13716E+01
   0.58201E+01   0.15982E-01   0.13715E+01
   0.58201E+01   0.15987E-01   0.13715E+01
   0.58201E+01   0.15992E-01   0.13714E+01
   0.58201E+01   0.15997E-01   0.13713E+01
   0.58201E+01   0.16001E-01   0.13712E+01
   0.58201E+01   0.16006E-01   0.13711E+01
   0.58201E+01   0.16011E-01   0.13711E+01
   0.58176E+01   0.16016E-01   0.13710E+01
   0.58176E+01   0.16020E-01   0.13710E+01
   0.58176E+01   0.16025E-01   0.13710E+01
   0.58176E+01   0.16030E-01   0.13709E+01
   0.58176E+01   0.16035E-01   0.13708E+01
   0.58176E+01   0.16039E-01   0.13708E+01
   0.58176E+01   0.16044E-01   0.13708E+01
   0.58176E+01   0.16049E-01   0.13707E+01
   0.58176E+01   0.16053E-01   0.13706E+01
   0.58176E+01   0.16058E-01   0.13705E+01
   0.58176E+01   0.16063E-01   0.13704E+01
   0.58176E+01   0.16068E-01   0.13703E+01
   0.58176E+01   0.16072E-01   0.13702E+01
   0.58176E+01   0.16077E-01   0.13701E+01
   0.58151E+01   0.16082E-01   0.13701E+01
   0.58151E+01   0.16087E-01   0.13701E+01
   0.58151E+01   0.16092E-01   0.13700E+01
   0.58151E+01   0.16096E-01   0.13699E+01
   0.58151E+01   0.16101E-01   0.13699E+01
   0.58151E+01   0.16106E-01   0.13698E+01
   0.58151E+01   0.16111E-01   0.13697E+01
   0.58151E+01   0.16115E-01   0.13697E+01
   0.58151E+01   0.16120E-01   0.13696E+01
   0.58151E+01   0.16125E-01   0.13695E+01
   0.58151E+01   0.16130E-01   0.13695E+01
   0.58126E+01   0.16134E-01   0.13694E+01
   0.58126E+01   0.16139E-01   0.13693E+01
   0.58126E+01   0.16144E-01   0.13693E+01
   0.58126E+01   0.16149E-01   0.13692E+01
   0.58126E+01   0.16154E-01   0.13691E+01
   0.58126E+01   0.16158E-01   0.13690E+01
   0.58126E+01   0.16163E-01   0.13690E+01
   0.58126E+01   0.16168E-01   0.13689E+01
   0.58126E+01   0.16173E-01   0.13688E+01
   0.58126E+01   0.16177E-01   0.13688E+01
   0.58126E+01   0.16182E-01   0.13687E+01
   0.58126E+01   0.16187E-01   0.13686E+01
   0.58101E+01   0.16192E-01   0.13686E+01
   0.58101E+01   0.16197E-01   0.13685E+01
   0.58101E+01   0.16201E-01   0.13685E+01
   0.58101E+01   0.16206E-01   0.13685E+01
   0.58101E+01   0.16211E-01   0.13684E+01
   0.58101E+01   0.16216E-01   0.13683E+01
   0.58101E+01   0.16221E-01   0.13682E+01
   0.58101E+01   0.16225E-01   0.13682E+01
   0.58101E+01   0.16230E-01   0.13681E+01
   0.58101E+01   0.16235E-01   0.13680E+01
   0.58101E+01   0.16240E-01   0.13680E+01
   0.58101E+01   0.16245E-01   0.13679E+01
   0.58076E+01   0.16249E-01   0.13678E+01
   0.58076E+01   0.16254E-01   0.13677E+01
   0.58076E+01   0.16259E-01   0.13676E+01
   0.58076E+01   0.16264E-01   0.13675E+01
   0.58076E+01   0.16269E-01   0.13675E+01
   0.58076E+01   0.16273E-01   0.13675E+01
   0.58076E+01   0.16278E-01   0.13674E+01
   0.58076E+01   0.16283E-01   0.13674E+01
   0.58076E+01   0.16288E-01   0.13673E+01
   0.58076E+01   0.16293E-01   0.13672E+01
   0.58076E+01   0.16298E-01   0.13671E+01
   0.58076E+01   0.16302E-01   0.13670E+01
   0.58051E+01   0.16307E-01   0.13670E+01
   0.58051E+01   0.16312E-01   0.13669E+01
   0.58051E+01   0.16317E-01   0.13669E+01
   0.58051E+01   0.16322E-01   0.13668E+01
   0.58051E+01   0.16327E-01   0.13667E+01
   0.58051E+01   0.16331E-01   0.13667E+01
   0.58051E+01   0.16336E-01   0.13666E+01
   0.58051E+01   0.16341E-01   0.13666E+01
   0.58051E+01   0.16346E-01   0.13665E+01
   0.58051E+01   0.16351E-01   0.13664E+01
   0.58051E+01   0.16356E-01   0.13664E+01
   0.58051E+01   0.16360E-01   0.13663E+01
   0.58051E+01   0.16365E-01   0.13663E+01
   0.58026E+01   0.16370E-01   0.13663E+01
   0.58026E+01   0.16375E-01   0.13662E+01
   0.58026E+01   0.16380E-01   0.13662E+01
   0.58026E+01   0.16385E-01   0.13661E+01
   0.58026E+01   0.16389E-01   0.13660E+01
   0.58026E+01   0.16394E-01   0.13659E+01
   0.58026E+01   0.16399E-01   0.13658E+01
   0.58026E+01   0.16404E-01   0.13658E+01
   0.58026E+01   0.16409E-01   0.13657E+01
   0.58026E+01   0.16414E-01   0.13656E+01
   0.58026E+01   0.16419E-01   0.13656E+01
   0.58026E+01   0.16423E-01   0.13655E+01
   0.58001E+01   0.16428E-01   0.13654E+01
   0.58001E+01   0.16433E-01   0.13653E+01
   0.58001E+01   0.16438E-01   0.13653E+01
   0.58001E+01   0.16443E-01   0.13652E+01
   0.58001E+01   0.16448E-01   0.13652E+01
   0.58001E+01   0.16453E-01   0.13651E+01
   0.58001E+01   0.16457E-01   0.13650E+01
   0.58001E+01   0.16462E-01   0.13649E+01
   0.58001E+01   0.16467E-01   0.13649E+01
   0.58001E+01   0.16472E-01   0.13648E+01
   0.58001E+01   0.16477E-01   0.13648E+01
   0.58001E+01   0.16482E-01   0.13647E+01
   0.57976E+01   0.16487E-01   0.13646E+01
   0.57976E+01   0.16492E-01   0.13645E+01
   0.57976E+01   0.16496E-01   0.13644E+01
   0.57976E+01   0.16501E-01   0.13644E+01
   0.57976E+01   0.16506E-01   0.13643E+01
   0.57976E+01   0.16511E-01   0.13642E+01
   0.57976E+01   0.16516E-01   0.13642E+01
   0.57976E+01   0.16521E-01   0.13641E+01
   0.57976E+01   0.16526E-01   0.13641E+01
   0.57976E+01   0.16531E-01   0.13640E+01
   0.57976E+01   0.16536E-01   0.13639E+01
   0.57976E+01   0.16540E-01   0.13639E+01
   0.57976E+01   0.16545E-01   0.13639E+01
   0.57951E+01   0.16550E-01   0.13639E+01
   0.57951E+01   0.16555E-01   0.13638E+01
   0.57951E+01   0.16560E-01   0.13636E+01
   0.57951E+01   0.16565E-01   0.13636E+01
   0.57951E+01   0.16570E-01   0.13635E+01
   0.57951E+01   0.16575E-01   0.13635E+01
   0.57951E+01   0.16580E-01   0.13634E+01
   0.57951E+01   0.16585E-01   0.13633E+01
   0.57951E+01   0.16589E-01   0.13633E+01
   0.57951E+01   0.16594E-01   0.13632E+01
   0.57951E+01   0.16599E-01   0.13631E+01
   0.57926E+01   0.16604E-01   0.13630E+01
   0.57926E+01   0.16609E-01   0.13629E+01
   0.57926E+01   0.16614E-01   0.13629E+01
   0.57926E+01   0.16619E-01   0.13628E+01
   0.57926E+01   0.16624E-01   0.13628E+01
   0.57926E+01   0.16629E-01   0.13627E+01
   0.57926E+01   0.16634E-01   0.13627E+01
   0.57926E+01   0.16639E-01   0.13626E+01
   0.57926E+01   0.16644E-01   0.13625E+01
   0.57926E+01   0.16648E-01   0.13624E+01
   0.57926E+01   0.16653E-01   0.13624E+01
   0.57926E+01   0.16658E-01   0.13623E+01
   0.57901E+01   0.16663E-01   0.13622E+01
   0.57901E+01   0.16668E-01   0.13622E+01
   0.57901E+01   0.16673E-01   0.13621E+01
   0.57901E+01   0.16678E-01   0.13620E+01
   0.57901E+01   0.16683E-01   0.13620E+01
   0.57901E+01   0.16688E-01   0.13619E+01
   0.57901E+01   0.16693E-01   0.13618E+01
   0.57901E+01   0.16698E-01   0.13618E+01
   0.57901E+01   0.16703E-01   0.13617E+01
   0.57901E+01   0.16708E-01   0.13616E+01
   0.57901E+01   0.16713E-01   0.13616E+01
   0.57901E+01   0.16718E-01   0.13615E+01
   0.57901E+01   0.16723E-01   0.13615E+01
   0.57876E+01   0.16727E-01   0.13615E+01
   0.57876E+01   0.16732E-01   0.13614E+01
   0.57876E+01   0.16737E-01   0.13614E+01
   0.57876E+01   0.16742E-01   0.13613E+01
   0.57876E+01   0.16747E-01   0.13612E+01
   0.57876E+01   0.16752E-01   0.13611E+01
   0.57876E+01   0.16757E-01   0.13611E+01
   0.57876E+01   0.16762E-01   0.13610E+01
   0.57876E+01   0.16767E-01   0.13609E+01
   0.57876E+01   0.16772E-01   0.13609E+01
   0.57876E+01   0.16777E-01   0.13608E+01
   0.57876E+01   0.16782E-01   0.13607E+01
   0.57876E+01   0.16787E-01   0.13606E+01
   0.57851E+01   0.16792E-01   0.13605E+01
   0.57851E+01   0.16797E-01   0.13605E+01
   0.57851E+01   0.16802E-01   0.13604E+01
   0.57851E+01   0.16807E-01   0.13604E+01
   0.57851E+01   0.16812E-01   0.13603E+01
   0.57851E+01   0.16817E-01   0.13602E+01
   0.57851E+01   0.16822E-01   0.13602E+01
   0.57851E+01   0.16827E-01   0.13601E+01
   0.57851E+01   0.16832E-01   0.13601E+01
   0.57851E+01   0.16837E-01   0.13600E+01
   0.57851E+01   0.16842E-01   0.13599E+01
   0.57851E+01   0.16847E-01   0.13599E+01
   0.57851E+01   0.16852E-01   0.13598E+01
   0.57826E+01   0.16857E-01   0.13597E+01
   0.57826E+01   0.16862E-01   0.13596E+01
   0.57826E+01   0.16867E-01   0.13596E+01
   0.57826E+01   0.16872E-01   0.13595E+01
   0.57826E+01   0.16877E-01   0.13595E+01
   0.57826E+01   0.16882E-01   0.13594E+01
   0.57826E+01   0.16887E-01   0.13593E+01
   0.57826E+01   0.16892E-01   0.13592E+01
   0.57826E+01   0.16897E-01   0.13592E+01
   0.57826E+01   0.16902E-01   0.13592E+01
   0.57826E+01   0.16907E-01   0.13591E+01
   0.57826E+01   0.16912E-01   0.13590E+01
   0.57826E+01   0.16917E-01   0.13590E+01
   0.57801E+01   0.16922E-01   0.13590E+01
   0.57801E+01   0.16927E-01   0.13589E+01
   0.57801E+01   0.16932E-01   0.13588E+01
   0.57801E+01   0.16937E-01   0.13587E+01
   0.57801E+01   0.16942E-01   0.13587E+01
   0.57801E+01   0.16947E-01   0.13586E+01
   0.57801E+01   0.16952E-01   0.13585E+01
   0.57801E+01   0.16957E-01   0.13584E+01
   0.57801E+01   0.16962E-01   0.13584E+01
   0.57801E+01   0.16967E-01   0.13583E+01
   0.57801E+01   0.16972E-01   0.13582E+01
   0.57801E+01   0.16977E-01   0.13581E+01
   0.57776E+01   0.16982E-01   0.13581E+01
   0.57776E+01   0.16987E-01   0.13580E+01
   0.57776E+01   0.16992E-01   0.13580E+01
   0.57776E+01   0.16997E-01   0.13579E+01
   0.57776E+01   0.17002E-01   0.13579E+01
   0.57776E+01   0.17007E-01   0.13578E+01
   0.57776E+01   0.17012E-01   0.13578E+01
   0.57776E+01   0.17017E-01   0.13576E+01
   0.57776E+01   0.17022E-01   0.13576E+01
   0.57776E+01   0.17027E-01   0.13575E+01
   0.57776E+01   0.17032E-01   0.13575E+01
   0.57776E+01   0.17037E-01   0.13575E+01
   0.57751E+01   0.17042E-01   0.13573E+01
   0.57751E+01   0.17047E-01   0.13572E+01
   0.57751E+01   0.17052E-01   0.13572E+01
   0.57751E+01   0.17057E-01   0.13572E+01
   0.57751E+01   0.17062E-01   0.13571E+01
   0.57751E+01   0.17067E-01   0.13570E+01
   0.57751E+01   0.17072E-01   0.13569E+01
   0.57751E+01   0.17078E-01   0.13569E+01
   0.57751E+01   0.17083E-01   0.13568E+01
   0.57751E+01   0.17088E-01   0.13567E+01
   0.57751E+01   0.17093E-01   0.13567E+01
   0.57751E+01   0.17098E-01   0.13566E+01
   0.57751E+01   0.17103E-01   0.13566E+01
   0.57751E+01   0.17108E-01   0.13566E+01
   0.57726E+01   0.17113E-01   0.13565E+01
   0.57726E+01   0.17118E-01   0.13563E+01
   0.57726E+01   0.17123E-01   0.13563E+01
   0.57726E+01   0.17128E-01   0.13562E+01
   0.57726E+01   0.17133E-01   0.13561E+01
   0.57726E+01   0.17138E-01   0.13561E+01
   0.57726E+01   0.17143E-01   0.13560E+01
   0.57726E+01   0.17148E-01   0.13560E+01
   0.57726E+01   0.17153E-01   0.13559E+01
   0.57726E+01   0.17159E-01   0.13558E+01
   0.57726E+01   0.17164E-01   0.13558E+01
   0.57726E+01   0.17169E-01   0.13557E+01
   0.57701E+01   0.17174E-01   0.13556E+01
   0.57701E+01   0.17179E-01   0.13555E+01
   0.57701E+01   0.17184E-01   0.13555E+01
   0.57701E+01   0.17189E-01   0.13554E+01
   0.57701E+01   0.17194E-01   0.13554E+01
   0.57701E+01   0.17199E-01   0.13553E+01
   0.57701E+01   0.17204E-01   0.13553E+01
   0.57701E+01   0.17209E-01   0.13552E+01
   0.57701E+01   0.17214E-01   0.13551E+01
   0.57701E+01   0.17220E-01   0.13550E+01
   0.57701E+01   0.17225E-01   0.13549E+01
   0.57676E+01   0.17230E-01   0.13549E+01
   0.57676E+01   0.17235E-01   0.13549E+01
   0.57676E+01   0.17240E-01   0.13548E+01
   0.57676E+01   0.17245E-01   0.13548E+01
   0.57676E+01   0.17250E-01   0.13547E+01
   0.57676E+01   0.17255E-01   0.13546E+01
   0.57676E+01   0.17260E-01   0.13545E+01
   0.57676E+01   0.17265E-01   0.13545E+01
   0.57676E+01   0.17271E-01   0.13544E+01
   0.57676E+01   0.17276E-01   0.13543E+01
   0.57676E+01   0.17281E-01   0.13542E+01
   0.57676E+01   0.17286E-01   0.13542E+01
   0.57676E+01   0.17291E-01   0.13541E+01
   0.57651E+01   0.17296E-01   0.13541E+01
   0.57651E+01   0.17301E-01   0.13541E+01
   0.57651E+01   0.17306E-01   0.13540E+01
   0.57651E+01   0.17312E-01   0.13540E+01
   0.57651E+01   0.17317E-01   0.13539E+01
   0.57651E+01   0.17322E-01   0.13538E+01
   0.57651E+01   0.17327E-01   0.13537E+01
   0.57651E+01   0.17332E-01   0.13537E+01
   0.57651E+01   0.17337E-01   0.13536E+01
   0.57651E+01   0.17342E-01   0.13535E+01
   0.57651E+01   0.17347E-01   0.13534E+01
   0.57651E+01   0.17353E-01   0.13534E+01
   0.57651E+01   0.17358E-01   0.13534E+01
   0.57626E+01   0.17363E-01   0.13533E+01
   0.57626E+01   0.17368E-01   0.13532E+01
   0.57626E+01   0.17373E-01   0.13531E+01
   0.57626E+01   0.17378E-01   0.13531E+01
   0.57626E+01   0.17383E-01   0.13530E+01
   0.57626E+01   0.17389E-01   0.13529E+01
   0.57626E+01   0.17394E-01   0.13528E+01
   0.57626E+01   0.17399E-01   0.13528E+01
   0.57626E+01   0.17404E-01   0.13527E+01
   0.57626E+01   0.17409E-01   0.13527E+01
   0.57626E+01   0.17414E-01   0.13527E+01
   0.57626E+01   0.17419E-01   0.13526E+01
   0.57626E+01   0.17425E-01   0.13524E+01
   0.57601E+01   0.17430E-01   0.13524E+01
   0.57601E+01   0.17435E-01   0.13523E+01
   0.57601E+01   0.17440E-01   0.13522E+01
   0.57601E+01   0.17445E-01   0.13522E+01
   0.57601E+01   0.17450E-01   0.13522E+01
   0.57601E+01   0.17456E-01   0.13521E+01
   0.57601E+01   0.17461E-01   0.13520E+01
   0.57601E+01   0.17466E-01   0.13520E+01
   0.57601E+01   0.17471E-01   0.13519E+01
   0.57601E+01   0.17476E-01   0.13518E+01
   0.57601E+01   0.17481E-01   0.13517E+01
   0.57601E+01   0.17487E-01   0.13517E+01
   0.57576E+01   0.17492E-01   0.13516E+01
   0.57576E+01   0.17497E-01   0.13515E+01
   0.57576E+01   0.17502E-01   0.13515E+01
   0.57576E+01   0.17507E-01   0.13514E+01
   0.57576E+01   0.17512E-01   0.13514E+01
   0.57576E+01   0.17518E-01   0.13514E+01
   0.57576E+01   0.17523E-01   0.13514E+01
   0.57576E+01   0.17528E-01   0.13513E+01
   0.57576E+01   0.17533E-01   0.13512E+01
   0.57576E+01   0.17538E-01   0.13511E+01
   0.57576E+01   0.17544E-01   0.13510E+01
   0.57576E+01   0.17549E-01   0.13510E+01
   0.57576E+01   0.17554E-01   0.13509E+01
   0.57551E+01   0.17559E-01   0.13508E+01
   0.57551E+01   0.17564E-01   0.13507E+01
   0.57551E+01   0.17570E-01   0.13507E+01
   0.57551E+01   0.17575E-01   0.13506E+01
   0.57551E+01   0.17580E-01   0.13505E+01
   0.57551E+01   0.17585E-01   0.13505E+01
   0.57551E+01   0.17590E-01   0.13505E+01
   0.57551E+01   0.17596E-01   0.13504E+01
   0.57551E+01   0.17601E-01   0.13502E+01
   0.57551E+01   0.17606E-01   0.13502E+01
   0.57551E+01   0.17611E-01   0.13502E+01
   0.57551E+01   0.17616E-01   0.13501E+01
   0.57551E+01   0.17622E-01   0.13500E+01
   0.57551E+01   0.17627E-01   0.13500E+01
   0.57551E+01   0.17632E-01   0.13500E+01
   0.57551E+01   0.17637E-01   0.13499E+01
   0.57526E+01   0.17642E-01   0.13498E+01
   0.57526E+01   0.17648E-01   0.13497E+01
   0.57526E+01   0.17653E-01   0.13497E+01
   0.57526E+01   0.17658E-01   0.13496E+01
   0.57526E+01   0.17663E-01   0.13495E+01
   0.57526E+01   0.17669E-01   0.13495E+01
   0.57526E+01   0.17674E-01   0.13495E+01
   0.57526E+01   0.17679E-01   0.13493E+01
   0.57526E+01   0.17684E-01   0.13493E+01
   0.57526E+01   0.17690E-01   0.13492E+01
   0.57526E+01   0.17695E-01   0.13492E+01
   0.57501E+01   0.17700E-01   0.13491E+01
   0.57501E+01   0.17705E-01   0.13490E+01
   0.57501E+01   0.17710E-01   0.13489E+01
   0.57501E+01   0.17716E-01   0.13489E+01
   0.57501E+01   0.17721E-01   0.13488E+01
   0.57501E+01   0.17726E-01   0.13487E+01
   0.57501E+01   0.17731E-01   0.13487E+01
   0.57501E+01   0.17737E-01   0.13486E+01
   0.57501E+01   0.17742E-01   0.13486E+01
   0.57501E+01   0.17747E-01   0.13486E+01
   0.57501E+01   0.17752E-01   0.13485E+01
   0.57501E+01   0.17758E-01   0.13485E+01
   0.57501E+01   0.17763E-01   0.13484E+01
   0.57501E+01   0.17768E-01   0.13483E+01
   0.57476E+01   0.17773E-01   0.13482E+01
   0.57476E+01   0.17779E-01   0.13482E+01
   0.57476E+01   0.17784E-01   0.13481E+01
   0.57476E+01   0.17789E-01   0.13480E+01
   0.57476E+01   0.17794E-01   0.13479E+01
   0.57476E+01   0.17800E-01   0.13479E+01
   0.57476E+01   0.17805E-01   0.13478E+01
   0.57476E+01   0.17810E-01   0.13478E+01
   0.57476E+01   0.17816E-01   0.13477E+01
   0.57476E+01   0.17821E-01   0.13476E+01
   0.57476E+01   0.17826E-01   0.13475E+01
   0.57476E+01   0.17831E-01   0.13474E+01
   0.57476E+01   0.17837E-01   0.13474E+01
   0.57451E+01   0.17842E-01   0.13473E+01
   0.57451E+01   0.17847E-01   0.13473E+01
   0.57451E+01   0.17853E-01   0.13472E+01
   0.57451E+01   0.17858E-01   0.13472E+01
   0.57451E+01   0.17863E-01   0.13472E+01
   0.57451E+01   0.17868E-01   0.13470E+01
   0.57451E+01   0.17874E-01   0.13470E+01
   0.57451E+01   0.17879E-01   0.13469E+01
   0.57451E+01   0.17884E-01   0.13468E+01
   0.57451E+01   0.17890E-01   0.13468E+01
   0.57451E+01   0.17895E-01   0.13467E+01
   0.57451E+01   0.17900E-01   0.13466E+01
   0.57451E+01   0.17905E-01   0.13466E+01
   0.57426E+01   0.17911E-01   0.13465E+01
   0.57426E+01   0.17916E-01   0.13465E+01
   0.57426E+01   0.17921E-01   0.13464E+01
   0.57426E+01   0.17927E-01   0.13464E+01
   0.57426E+01   0.17932E-01   0.13463E+01
   0.57426E+01   0.17937E-01   0.13462E+01
   0.57426E+01   0.17943E-01   0.13462E+01
   0.57426E+01   0.17948E-01   0.13461E+01
   0.57426E+01   0.17953E-01   0.13460E+01
   0.57426E+01   0.17958E-01   0.13459E+01
   0.57426E+01   0.17964E-01   0.13459E+01
   0.57426E+01   0.17969E-01   0.13458E+01
   0.57426E+01   0.17974E-01   0.13458E+01
   0.57426E+01   0.17980E-01   0.13458E+01
   0.57426E+01   0.17985E-01   0.13457E+01
   0.57401E+01   0.17990E-01   0.13457E+01
   0.57401E+01   0.17996E-01   0.13456E+01
   0.57401E+01   0.18001E-01   0.13455E+01
   0.57401E+01   0.18006E-01   0.13454E+01
   0.57401E+01   0.18012E-01   0.13453E+01
   0.57401E+01   0.18017E-01   0.13453E+01
   0.57401E+01   0.18022E-01   0.13452E+01
   0.57401E+01   0.18028E-01   0.13452E+01
   0.57401E+01   0.18033E-01   0.13451E+01
   0.57401E+01   0.18038E-01   0.13450E+01
   0.57401E+01   0.18044E-01   0.13449E+01
   0.57401E+01   0.18049E-01   0.13449E+01
   0.57376E+01   0.18054E-01   0.13448E+01
   0.57376E+01   0.18060E-01   0.13448E+01
   0.57376E+01   0.18065E-01   0.13447E+01
   0.57376E+01   0.18070E-01   0.13446E+01
   0.57376E+01   0.18076E-01   0.13446E+01
   0.57376E+01   0.18081E-01   0.13444E+01
   0.57376E+01   0.18086E-01   0.13444E+01
   0.57376E+01   0.18092E-01   0.13443E+01
   0.57376E+01   0.18097E-01   0.13443E+01
   0.57376E+01   0.18102E-01   0.13443E+01
   0.57376E+01   0.18108E-01   0.13442E+01
   0.57376E+01   0.18113E-01   0.13441E+01
   0.57376E+01   0.18119E-01   0.13441E+01
   0.57376E+01   0.18124E-01   0.13440E+01
   0.57351E+01   0.18129E-01   0.13439E+01
   0.57351E+01   0.18135E-01   0.13439E+01
   0.57351E+01   0.18140E-01   0.13438E+01
   0.57351E+01   0.18145E-01   0.13437E+01
   0.57351E+01   0.18151E-01   0.13437E+01
   0.57351E+01   0.18156E-01   0.13436E+01
   0.57351E+01   0.18162E-01   0.13435E+01
   0.57351E+01   0.18167E-01   0.13435E+01
   0.57351E+01   0.18172E-01   0.13434E+01
   0.57351E+01   0.18178E-01   0.13433E+01
   0.57351E+01   0.18183E-01   0.13433E+01
   0.57351E+01   0.18188E-01   0.13432E+01
   0.57326E+01   0.18194E-01   0.13431E+01
   0.57326E+01   0.18199E-01   0.13431E+01
   0.57326E+01   0.18205E-01   0.13430E+01
   0.57326E+01   0.18210E-01   0.13430E+01
   0.57326E+01   0.18215E-01   0.13429E+01
   0.57326E+01   0.18221E-01   0.13429E+01
   0.57326E+01   0.18226E-01   0.13429E+01
   0.57326E+01   0.18231E-01   0.13428E+01
   0.57326E+01   0.18237E-01   0.13427E+01
   0.57326E+01   0.18242E-01   0.13426E+01
   0.57326E+01   0.18248E-01   0.13426E+01
   0.57326E+01   0.18253E-01   0.13425E+01
   0.57326E+01   0.18258E-01   0.13424E+01
   0.57326E+01   0.18264E-01   0.13423E+01
   0.57301E+01   0.18269E-01   0.13423E+01
   0.57301E+01   0.18275E-01   0.13422E+01
   0.57301E+01   0.18280E-01   0.13422E+01
   0.57301E+01   0.18286E-01   0.13421E+01
   0.57301E+01   0.18291E-01   0.13420E+01
   0.57301E+01   0.18296E-01   0.13420E+01
   0.57301E+01   0.18302E-01   0.13419E+01
   0.57301E+01   0.18307E-01   0.13418E+01
   0.57301E+01   0.18313E-01   0.13417E+01
   0.57301E+01   0.18318E-01   0.13417E+01
   0.57301E+01   0.18323E-01   0.13416E+01
   0.57301E+01   0.18329E-01   0.13415E+01
   0.57301E+01   0.18334E-01   0.13415E+01
   0.57301E+01   0.18340E-01   0.13414E+01
   0.57276E+01   0.18345E-01   0.13414E+01
   0.57276E+01   0.18351E-01   0.13413E+01
   0.57276E+01   0.18356E-01   0.13412E+01
   0.57276E+01   0.18361E-01   0.13412E+01
   0.57276E+01   0.18367E-01   0.13411E+01
   0.57276E+01   0.18372E-01   0.13410E+01
   0.57276E+01   0.18378E-01   0.13409E+01
   0.57276E+01   0.18383E-01   0.13409E+01
   0.57276E+01   0.18389E-01   0.13408E+01
   0.57276E+01   0.18394E-01   0.13408E+01
   0.57276E+01   0.18399E-01   0.13408E+01
   0.57276E+01   0.18405E-01   0.13407E+01
   0.57276E+01   0.18410E-01   0.13406E+01
   0.57276E+01   0.18416E-01   0.13405E+01
   0.57251E+01   0.18421E-01   0.13404E+01
   0.57251E+01   0.18427E-01   0.13404E+01
   0.57251E+01   0.18432E-01   0.13403E+01
   0.57251E+01   0.18438E-01   0.13403E+01
   0.57251E+01   0.18443E-01   0.13402E+01
   0.57251E+01   0.18449E-01   0.13402E+01
   0.57251E+01   0.18454E-01   0.13401E+01
   0.57251E+01   0.18459E-01   0.13401E+01
   0.57251E+01   0.18465E-01   0.13400E+01
   0.57251E+01   0.18470E-01   0.13399E+01
   0.57251E+01   0.18476E-01   0.13399E+01
   0.57251E+01   0.18481E-01   0.13398E+01
   0.57251E+01   0.18487E-01   0.13398E+01
   0.57251E+01   0.18492E-01   0.13398E+01
   0.57226E+01   0.18498E-01   0.13397E+01
   0.57226E+01   0.18503E-01   0.13396E+01
   0.57226E+01   0.18509E-01   0.13395E+01
   0.57226E+01   0.18514E-01   0.13394E+01
   0.57226E+01   0.18520E-01   0.13393E+01
   0.57226E+01   0.18525E-01   0.13393E+01
   0.57226E+01   0.18531E-01   0.13393E+01
   0.57226E+01   0.18536E-01   0.13392E+01
   0.57226E+01   0.18542E-01   0.13390E+01
   0.57226E+01   0.18547E-01   0.13390E+01
   0.57226E+01   0.18553E-01   0.13389E+01
   0.57226E+01   0.18558E-01   0.13388E+01
   0.57226E+01   0.18564E-01   0.13388E+01
   0.57201E+01   0.18569E-01   0.13388E+01
   0.57201E+01   0.18575E-01   0.13387E+01
   0.57201E+01   0.18580E-01   0.13387E+01
   0.57201E+01   0.18586E-01   0.13386E+01
   0.57201E+01   0.18591E-01   0.13386E+01
   0.57201E+01   0.18597E-01   0.13385E+01
   0.57201E+01   0.18602E-01   0.13384E+01
   0.57201E+01   0.18608E-01   0.13383E+01
   0.57201E+01   0.18613E-01   0.13383E+01
   0.57201E+01   0.18619E-01   0.13382E+01
   0.57201E+01   0.18624E-01   0.13381E+01
   0.57201E+01   0.18630E-01   0.13381E+01
   0.57176E+01   0.18635E-01   0.13380E+01
   0.57176E+01   0.18641E-01   0.13379E+01
   0.57176E+01   0.18646E-01   0.13379E+01
   0.57176E+01   0.18652E-01   0.13378E+01
   0.57176E+01   0.18657E-01   0.13377E+01
   0.57176E+01   0.18663E-01   0.13377E+01
   0.57176E+01   0.18668E-01   0.13376E+01
   0.57176E+01   0.18674E-01   0.13375E+01
   0.57176E+01   0.18679E-01   0.13375E+01
   0.57176E+01   0.18685E-01   0.13374E+01
   0.57176E+01   0.18690E-01   0.13373E+01
   0.57176E+01   0.18696E-01   0.13373E+01
   0.57176E+01   0.18701E-01   0.13372E+01
   0.57176E+01   0.18707E-01   0.13372E+01
   0.57176E+01   0.18712E-01   0.13371E+01
   0.57176E+01   0.18718E-01   0.13371E+01
   0.57151E+01   0.18723E-01   0.13370E+01
   0.57151E+01   0.18729E-01   0.13369E+01
   0.57151E+01   0.18735E-01   0.13369E+01
   0.57151E+01   0.18740E-01   0.13368E+01
   0.57151E+01   0.18746E-01   0.13368E+01
   0.57151E+01   0.18751E-01   0.13367E+01
   0.57151E+01   0.18757E-01   0.13367E+01
   0.57151E+01   0.18762E-01   0.13366E+01
   0.57151E+01   0.18768E-01   0.13366E+01
   0.57151E+01   0.18773E-01   0.13365E+01
   0.57151E+01   0.18779E-01   0.13365E+01
   0.57151E+01   0.18785E-01   0.13364E+01
   0.57151E+01   0.18790E-01   0.13363E+01
   0.57126E+01   0.18796E-01   0.13362E+01
   0.57126E+01   0.18801E-01   0.13361E+01
   0.57126E+01   0.18807E-01   0.13360E+01
   0.57126E+01   0.18812E-01   0.13360E+01
   0.57126E+01   0.18818E-01   0.13359E+01
   0.57126E+01   0.18823E-01   0.13358E+01
   0.57126E+01   0.18829E-01   0.13358E+01
   0.57126E+01   0.18835E-01   0.13357E+01
   0.57126E+01   0.18840E-01   0.13357E+01
   0.57126E+01   0.18846E-01   0.13356E+01
   0.57126E+01   0.18851E-01   0.13355E+01
   0.57126E+01   0.18857E-01   0.13355E+01
   0.57126E+01   0.18862E-01   0.13354E+01
   0.57126E+01   0.18868E-01   0.13354E+01
   0.57101E+01   0.18874E-01   0.13352E+01
   0.57101E+01   0.18879E-01   0.13352E+01
   0.57101E+01   0.18885E-01   0.13352E+01
   0.57101E+01   0.18890E-01   0.13351E+01
   0.57101E+01   0.18896E-01   0.13351E+01
   0.57101E+01   0.18902E-01   0.13350E+01
   0.57101E+01   0.18907E-01   0.13350E+01
   0.57101E+01   0.18913E-01   0.13349E+01
   0.57101E+01   0.18918E-01   0.13348E+01
   0.57101E+01   0.18924E-01   0.13347E+01
   0.57101E+01   0.18930E-01   0.13347E+01
   0.57101E+01   0.18935E-01   0.13346E+01
   0.57101E+01   0.18941E-01   0.13345E+01
   0.57101E+01   0.18946E-01   0.13344E+01
   0.57101E+01   0.18952E-01   0.13344E+01
   0.57076E+01   0.18958E-01   0.13344E+01
   0.57076E+01   0.18963E-01   0.13343E+01
   0.57076E+01   0.18969E-01   0.13343E+01
   0.57076E+01   0.18974E-01   0.13342E+01
   0.57076E+01   0.18980E-01   0.13341E+01
   0.57076E+01   0.18986E-01   0.13340E+01
   0.57076E+01   0.18991E-01   0.13339E+01
   0.57076E+01   0.18997E-01   0.13339E+01
   0.57076E+01   0.19003E-01   0.13338E+01
   0.57076E+01   0.19008E-01   0.13338E+01
   0.57076E+01   0.19014E-01   0.13337E+01
   0.57076E+01   0.19019E-01   0.13337E+01
   0.57051E+01   0.19025E-01   0.13336E+01
   0.57051E+01   0.19031E-01   0.13335E+01
   0.57051E+01   0.19036E-01   0.13335E+01
   0.57051E+01   0.19042E-01   0.13335E+01
   0.57051E+01   0.19048E-01   0.13334E+01
   0.57051E+01   0.19053E-01   0.13333E+01
   0.57051E+01   0.19059E-01   0.13333E+01
   0.57051E+01   0.19064E-01   0.13332E+01
   0.57051E+01   0.19070E-01   0.13331E+01
   0.57051E+01   0.19076E-01   0.13331E+01
   0.57051E+01   0.19081E-01   0.13330E+01
   0.57051E+01   0.19087E-01   0.13329E+01
   0.57051E+01   0.19093E-01   0.13329E+01
   0.57051E+01   0.19098E-01   0.13328E+01
   0.57051E+01   0.19104E-01   0.13328E+01
   0.57051E+01   0.19110E-01   0.13328E+01
   0.57026E+01   0.19115E-01   0.13326E+01
   0.57026E+01   0.19121E-01   0.13326E+01
   0.57026E+01   0.19127E-01   0.13325E+01
   0.57026E+01   0.19132E-01   0.13324E+01
   0.57026E+01   0.19138E-01   0.13324E+01
   0.57026E+01   0.19144E-01   0.13323E+01
   0.57026E+01   0.19149E-01   0.13322E+01
   0.57026E+01   0.19155E-01   0.13322E+01
   0.57026E+01   0.19161E-01   0.13321E+01
   0.57026E+01   0.19166E-01   0.13321E+01
   0.57026E+01   0.19172E-01   0.13320E+01
   0.57026E+01   0.19178E-01   0.13319E+01
   0.57026E+01   0.19183E-01   0.13318E+01
   0.57026E+01   0.19189E-01   0.13318E+01
   0.57001E+01   0.19195E-01   0.13317E+01
   0.57001E+01   0.19200E-01   0.13317E+01
   0.57001E+01   0.19206E-01   0.13316E+01
   0.57001E+01   0.19212E-01   0.13316E+01
   0.57001E+01   0.19217E-01   0.13315E+01
   0.57001E+01   0.19223E-01   0.13314E+01
   0.57001E+01   0.19229E-01   0.13314E+01
   0.57001E+01   0.19234E-01   0.13313E+01
   0.57001E+01   0.19240E-01   0.13313E+01
   0.57001E+01   0.19246E-01   0.13312E+01
   0.57001E+01   0.19252E-01   0.13311E+01
   0.57001E+01   0.19257E-01   0.13311E+01
   0.57001E+01   0.19263E-01   0.13310E+01
   0.57001E+01   0.19269E-01   0.13309E+01
   0.56976E+01   0.19274E-01   0.13309E+01
   0.56976E+01   0.19280E-01   0.13308E+01
   0.56976E+01   0.19286E-01   0.13307E+01
   0.56976E+01   0.19291E-01   0.13306E+01
   0.56976E+01   0.19297E-01   0.13306E+01
   0.56976E+01   0.19303E-01   0.13306E+01
   0.56976E+01   0.19309E-01   0.13305E+01
   0.56976E+01   0.19314E-01   0.13305E+01
   0.56976E+01   0.19320E-01   0.13303E+01
   0.56976E+01   0.19326E-01   0.13303E+01
   0.56976E+01   0.19331E-01   0.13302E+01
   0.56976E+01   0.19337E-01   0.13301E+01
   0.56976E+01   0.19343E-01   0.13301E+01
   0.56976E+01   0.19349E-01   0.13300E+01
   0.56951E+01   0.19354E-01   0.13300E+01
   0.56951E+01   0.19360E-01   0.13300E+01
   0.56951E+01   0.19366E-01   0.13300E+01
   0.56951E+01   0.19372E-01   0.13299E+01
   0.56951E+01   0.19377E-01   0.13298E+01
   0.56951E+01   0.19383E-01   0.13297E+01
   0.56951E+01   0.19389E-01   0.13296E+01
   0.56951E+01   0.19394E-01   0.13296E+01
   0.56951E+01   0.19400E-01   0.13295E+01
   0.56951E+01   0.19406E-01   0.13295E+01
   0.56951E+01   0.19412E-01   0.13294E+01
   0.56926E+01   0.19417E-01   0.13292E+01
   0.56926E+01   0.19423E-01   0.13292E+01
   0.56926E+01   0.19429E-01   0.13292E+01
   0.56926E+01   0.19435E-01   0.13291E+01
   0.56926E+01   0.19440E-01   0.13291E+01
   0.56926E+01   0.19446E-01   0.13290E+01
   0.56951E+01   0.19452E-01   0.13290E+01
   0.56926E+01   0.19458E-01   0.13289E+01
   0.56926E+01   0.19463E-01   0.13288E+01
   0.56926E+01   0.19469E-01   0.13287E+01
   0.56926E+01   0.19475E-01   0.13286E+01
   0.56926E+01   0.19481E-01   0.13285E+01
   0.56926E+01   0.19486E-01   0.13285E+01
   0.56926E+01   0.19492E-01   0.13284E+01
   0.56926E+01   0.19498E-01   0.13284E+01
   0.56901E+01   0.19504E-01   0.13284E+01
   0.56901E+01   0.19510E-01   0.13283E+01
   0.56901E+01   0.19515E-01   0.13283E+01
   0.56901E+01   0.19521E-01   0.13281E+01
   0.56901E+01   0.19527E-01   0.13281E+01
   0.56901E+01   0.19533E-01   0.13280E+01
   0.56901E+01   0.19538E-01   0.13280E+01
   0.56901E+01   0.19544E-01   0.13279E+01
   0.56901E+01   0.19550E-01   0.13279E+01
   0.56901E+01   0.19556E-01   0.13278E+01
   0.56901E+01   0.19562E-01   0.13277E+01
   0.56901E+01   0.19567E-01   0.13276E+01
   0.56901E+01   0.19573E-01   0.13276E+01
   0.56901E+01   0.19579E-01   0.13276E+01
   0.56901E+01   0.19585E-01   0.13275E+01
   0.56901E+01   0.19591E-01   0.13275E+01
   0.56876E+01   0.19596E-01   0.13273E+01
   0.56876E+01   0.19602E-01   0.13272E+01
   0.56876E+01   0.19608E-01   0.13272E+01
   0.56876E+01   0.19614E-01   0.13271E+01
   0.56876E+01   0.19620E-01   0.13271E+01
   0.56876E+01   0.19625E-01   0.13270E+01
   0.56876E+01   0.19631E-01   0.13269E+01
   0.56876E+01   0.19637E-01   0.13269E+01
   0.56876E+01   0.19643E-01   0.13269E+01
   0.56876E+01   0.19649E-01   0.13268E+01
   0.56876E+01   0.19654E-01   0.13268E+01
   0.56876E+01   0.19660E-01   0.13267E+01
   0.56876E+01   0.19666E-01   0.13266E+01
   0.56876E+01   0.19672E-01   0.13265E+01
   0.56876E+01   0.19678E-01   0.13265E+01
   0.56851E+01   0.19684E-01   0.13264E+01
   0.56851E+01   0.19689E-01   0.13264E+01
   0.56851E+01   0.19695E-01   0.13263E+01
   0.56851E+01   0.19701E-01   0.13263E+01
   0.56851E+01   0.19707E-01   0.13262E+01
   0.56851E+01   0.19713E-01   0.13262E+01
   0.56851E+01   0.19718E-01   0.13262E+01
   0.56851E+01   0.19724E-01   0.13261E+01
   0.56851E+01   0.19730E-01   0.13260E+01
   0.56851E+01   0.19736E-01   0.13259E+01
   0.56851E+01   0.19742E-01   0.13259E+01
   0.56851E+01   0.19748E-01   0.13258E+01
   0.56851E+01   0.19754E-01   0.13257E+01
   0.56851E+01   0.19759E-01   0.13257E+01
   0.56826E+01   0.19765E-01   0.13256E+01
   0.56826E+01   0.19771E-01   0.13255E+01
   0.56826E+01   0.19777E-01   0.13254E+01
   0.56826E+01   0.19783E-01   0.13254E+01
   0.56826E+01   0.19789E-01   0.13253E+01
   0.56826E+01   0.19794E-01   0.13253E+01
   0.56826E+01   0.19800E-01   0.13253E+01
   0.56826E+01   0.19806E-01   0.13251E+01
   0.56826E+01   0.19812E-01   0.13251E+01
   0.56826E+01   0.19818E-01   0.13250E+01
   0.56826E+01   0.19824E-01   0.13249E+01
   0.56826E+01   0.19830E-01   0.13249E+01
   0.56826E+01   0.19836E-01   0.13248E+01
   0.56801E+01   0.19841E-01   0.13247E+01
   0.56801E+01   0.19847E-01   0.13247E+01
   0.56801E+01   0.19853E-01   0.13246E+01
   0.56801E+01   0.19859E-01   0.13246E+01
   0.56801E+01   0.19865E-01   0.13246E+01
   0.56801E+01   0.19871E-01   0.13245E+01
   0.56801E+01   0.19877E-01   0.13244E+01
   0.56801E+01   0.19883E-01   0.13244E+01
   0.56801E+01   0.19888E-01   0.13243E+01
   0.56801E+01   0.19894E-01   0.13243E+01
   0.56801E+01   0.19900E-01   0.13241E+01
   0.56801E+01   0.19906E-01   0.13241E+01
   0.56801E+01   0.19912E-01   0.13241E+01
   0.56801E+01   0.19918E-01   0.13239E+01
   0.56801E+01   0.19924E-01   0.13239E+01
   0.56776E+01   0.19930E-01   0.13238E+01
   0.56776E+01   0.19936E-01   0.13238E+01
   0.56776E+01   0.19941E-01   0.13237E+01
   0.56776E+01   0.19947E-01   0.13237E+01
   0.56776E+01   0.19953E-01   0.13236E+01
   0.56776E+01   0.19959E-01   0.13235E+01
   0.56776E+01   0.19965E-01   0.13235E+01
   0.56776E+01   0.19971E-01   0.13234E+01
   0.56776E+01   0.19977E-01   0.13233E+01
   0.56776E+01   0.19983E-01   0.13232E+01
   0.56776E+01   0.19989E-01   0.13232E+01
   0.56776E+01   0.19995E-01   0.13231E+01
   0.56776E+01   0.20001E-01   0.13231E+01
   0.56776E+01   0.20006E-01   0.13231E+01
   0.56776E+01   0.20012E-01   0.13229E+01
   0.56776E+01   0.20018E-01   0.13229E+01
   0.56751E+01   0.20024E-01   0.13228E+01
   0.56751E+01   0.20030E-01   0.13228E+01
   0.56751E+01   0.20036E-01   0.13227E+01
   0.56751E+01   0.20042E-01   0.13226E+01
   0.56751E+01   0.20048E-01   0.13226E+01
   0.56751E+01   0.20054E-01   0.13225E+01
   0.56751E+01   0.20060E-01   0.13225E+01
   0.56751E+01   0.20066E-01   0.13224E+01
   0.56751E+01   0.20072E-01   0.13224E+01
   0.56751E+01   0.20078E-01   0.13224E+01
   0.56751E+01   0.20084E-01   0.13223E+01
   0.56751E+01   0.20089E-01   0.13222E+01
   0.56751E+01   0.20095E-01   0.13222E+01
   0.56751E+01   0.20101E-01   0.13221E+01
   0.56751E+01   0.20107E-01   0.13220E+01
   0.56726E+01   0.20113E-01   0.13219E+01
   0.56726E+01   0.20119E-01   0.13219E+01
   0.56726E+01   0.20125E-01   0.13218E+01
   0.56726E+01   0.20131E-01   0.13218E+01
   0.56726E+01   0.20137E-01   0.13217E+01
   0.56726E+01   0.20143E-01   0.13216E+01
   0.56726E+01   0.20149E-01   0.13216E+01
   0.56726E+01   0.20155E-01   0.13215E+01
   0.56726E+01   0.20161E-01   0.13215E+01
   0.56726E+01   0.20167E-01   0.13214E+01
   0.56726E+01   0.20173E-01   0.13214E+01
   0.56726E+01   0.20179E-01   0.13213E+01
   0.56726E+01   0.20185E-01   0.13212E+01
   0.56726E+01   0.20191E-01   0.13211E+01
   0.56726E+01   0.20197E-01   0.13211E+01
   0.56701E+01   0.20203E-01   0.13210E+01
   0.56701E+01   0.20209E-01   0.13209E+01
   0.56701E+01   0.20215E-01   0.13209E+01
   0.56701E+01   0.20221E-01   0.13208E+01
   0.56701E+01   0.20227E-01   0.13207E+01
   0.56701E+01   0.20233E-01   0.13207E+01
   0.56701E+01   0.20239E-01   0.13207E+01
   0.56701E+01   0.20245E-01   0.13206E+01
   0.56701E+01   0.20251E-01   0.13205E+01
   0.56701E+01   0.20257E-01   0.13204E+01
   0.56701E+01   0.20263E-01   0.13204E+01
   0.56701E+01   0.20269E-01   0.13203E+01
   0.56701E+01   0.20275E-01   0.13202E+01
   0.56701E+01   0.20281E-01   0.13202E+01
   0.56701E+01   0.20287E-01   0.13202E+01
   0.56676E+01   0.20293E-01   0.13201E+01
   0.56676E+01   0.20299E-01   0.13200E+01
   0.56676E+01   0.20305E-01   0.13200E+01
   0.56676E+01   0.20311E-01   0.13199E+01
   0.56676E+01   0.20317E-01   0.13199E+01
   0.56676E+01   0.20323E-01   0.13198E+01
   0.56676E+01   0.20329E-01   0.13197E+01
   0.56676E+01   0.20335E-01   0.13196E+01
   0.56676E+01   0.20341E-01   0.13196E+01
   0.56676E+01   0.20347E-01   0.13195E+01
   0.56676E+01   0.20353E-01   0.13194E+01
   0.56676E+01   0.20359E-01   0.13194E+01
   0.56676E+01   0.20365E-01   0.13193E+01
   0.56651E+01   0.20371E-01   0.13192E+01
   0.56651E+01   0.20377E-01   0.13192E+01
   0.56651E+01   0.20383E-01   0.13192E+01
   0.56651E+01   0.20389E-01   0.13191E+01
   0.56651E+01   0.20395E-01   0.13190E+01
   0.56651E+01   0.20401E-01   0.13190E+01
   0.56651E+01   0.20407E-01   0.13189E+01
   0.56651E+01   0.20413E-01   0.13188E+01
   0.56651E+01   0.20419E-01   0.13187E+01
   0.56651E+01   0.20425E-01   0.13187E+01
   0.56651E+01   0.20431E-01   0.13186E+01
   0.56651E+01   0.20437E-01   0.13185E+01
   0.56651E+01   0.20443E-01   0.13185E+01
   0.56651E+01   0.20449E-01   0.13185E+01
   0.56651E+01   0.20455E-01   0.13184E+01
   0.56651E+01   0.20461E-01   0.13183E+01
   0.56651E+01   0.20467E-01   0.13183E+01
   0.56626E+01   0.20474E-01   0.13182E+01
   0.56626E+01   0.20480E-01   0.13182E+01
   0.56626E+01   0.20486E-01   0.13181E+01
   0.56626E+01   0.20492E-01   0.13181E+01
   0.56626E+01   0.20498E-01   0.13180E+01
   0.56626E+01   0.20504E-01   0.13180E+01
   0.56626E+01   0.20510E-01   0.13179E+01
   0.56626E+01   0.20516E-01   0.13179E+01
   0.56626E+01   0.20522E-01   0.13178E+01
   0.56626E+01   0.20528E-01   0.13177E+01
   0.56626E+01   0.20534E-01   0.13176E+01
   0.56626E+01   0.20540E-01   0.13176E+01
   0.56626E+01   0.20546E-01   0.13175E+01
   0.56626E+01   0.20552E-01   0.13175E+01
   0.56626E+01   0.20558E-01   0.13174E+01
   0.56601E+01   0.20565E-01   0.13173E+01
   0.56601E+01   0.20571E-01   0.13173E+01
   0.56601E+01   0.20577E-01   0.13172E+01
   0.56601E+01   0.20583E-01   0.13171E+01
   0.56601E+01   0.20589E-01   0.13170E+01
   0.56601E+01   0.20595E-01   0.13170E+01
   0.56601E+01   0.20601E-01   0.13169E+01
   0.56601E+01   0.20607E-01   0.13169E+01
   0.56601E+01   0.20613E-01   0.13168E+01
   0.56601E+01   0.20619E-01   0.13168E+01
   0.56601E+01   0.20626E-01   0.13168E+01
   0.56601E+01   0.20632E-01   0.13167E+01
   0.56601E+01   0.20638E-01   0.13166E+01
   0.56601E+01   0.20644E-01   0.13165E+01
   0.56576E+01   0.20650E-01   0.13164E+01
   0.56576E+01   0.20656E-01   0.13164E+01
   0.56576E+01   0.20662E-01   0.13163E+01
   0.56576E+01   0.20668E-01   0.13163E+01
   0.56576E+01   0.20674E-01   0.13162E+01
   0.56576E+01   0.20680E-01   0.13161E+01
   0.56576E+01   0.20687E-01   0.13161E+01
   0.56576E+01   0.20693E-01   0.13161E+01
   0.56576E+01   0.20699E-01   0.13160E+01
   0.56576E+01   0.20705E-01   0.13159E+01
   0.56576E+01   0.20711E-01   0.13158E+01
   0.56576E+01   0.20717E-01   0.13158E+01
   0.56576E+01   0.20723E-01   0.13157E+01
   0.56576E+01   0.20730E-01   0.13157E+01
   0.56576E+01   0.20736E-01   0.13156E+01
   0.56576E+01   0.20742E-01   0.13155E+01
   0.56551E+01   0.20748E-01   0.13154E+01
   0.56551E+01   0.20754E-01   0.13154E+01
   0.56551E+01   0.20760E-01   0.13153E+01
   0.56551E+01   0.20766E-01   0.13152E+01
   0.56551E+01   0.20772E-01   0.13152E+01
   0.56551E+01   0.20779E-01   0.13152E+01
   0.56551E+01   0.20785E-01   0.13151E+01
   0.56551E+01   0.20791E-01   0.13151E+01
   0.56551E+01   0.20797E-01   0.13150E+01
   0.56551E+01   0.20803E-01   0.13149E+01
   0.56551E+01   0.20809E-01   0.13148E+01
   0.56551E+01   0.20816E-01   0.13147E+01
   0.56551E+01   0.20822E-01   0.13147E+01
   0.56551E+01   0.20828E-01   0.13146E+01
   0.56551E+01   0.20834E-01   0.13145E+01
   0.56551E+01   0.20840E-01   0.13145E+01
   0.56526E+01   0.20846E-01   0.13145E+01
   0.56526E+01   0.20853E-01   0.13144E+01
   0.56526E+01   0.20859E-01   0.13144E+01
   0.56526E+01   0.20865E-01   0.13144E+01
   0.56526E+01   0.20871E-01   0.13143E+01
   0.56526E+01   0.20877E-01   0.13142E+01
   0.56526E+01   0.20883E-01   0.13141E+01
   0.56526E+01   0.20890E-01   0.13140E+01
   0.56526E+01   0.20896E-01   0.13139E+01
   0.56526E+01   0.20902E-01   0.13139E+01
   0.56526E+01   0.20908E-01   0.13139E+01
   0.56526E+01   0.20914E-01   0.13138E+01
   0.56526E+01   0.20921E-01   0.13137E+01
   0.56501E+01   0.20927E-01   0.13137E+01
   0.56526E+01   0.20933E-01   0.13136E+01
   0.56526E+01   0.20939E-01   0.13136E+01
   0.56526E+01   0.20945E-01   0.13136E+01
   0.56526E+01   0.20951E-01   0.13135E+01
   0.56501E+01   0.20958E-01   0.13134E+01
   0.56501E+01   0.20964E-01   0.13134E+01
   0.56501E+01   0.20970E-01   0.13133E+01
   0.56501E+01   0.20976E-01   0.13132E+01
   0.56501E+01   0.20983E-01   0.13132E+01
   0.56501E+01   0.20989E-01   0.13131E+01
   0.56501E+01   0.20995E-01   0.13131E+01
   0.56501E+01   0.21001E-01   0.13130E+01
   0.56501E+01   0.21007E-01   0.13129E+01
   0.56501E+01   0.21014E-01   0.13129E+01
   0.56501E+01   0.21020E-01   0.13129E+01
   0.56501E+01   0.21026E-01   0.13128E+01
   0.56501E+01   0.21032E-01   0.13127E+01
   0.56476E+01   0.21038E-01   0.13126E+01
   0.56476E+01   0.21045E-01   0.13125E+01
   0.56476E+01   0.21051E-01   0.13125E+01
   0.56476E+01   0.21057E-01   0.13125E+01
   0.56476E+01   0.21063E-01   0.13124E+01
   0.56476E+01   0.21070E-01   0.13123E+01
   0.56476E+01   0.21076E-01   0.13122E+01
   0.56476E+01   0.21082E-01   0.13122E+01
   0.56476E+01   0.21088E-01   0.13121E+01
   0.56476E+01   0.21095E-01   0.13121E+01
   0.56476E+01   0.21101E-01   0.13120E+01
   0.56476E+01   0.21107E-01   0.13119E+01
   0.56476E+01   0.21113E-01   0.13119E+01
   0.56476E+01   0.21120E-01   0.13118E+01
   0.56476E+01   0.21126E-01   0.13118E+01
   0.56451E+01   0.21132E-01   0.13117E+01
   0.56451E+01   0.21138E-01   0.13116E+01
   0.56451E+01   0.21145E-01   0.13116E+01
   0.56451E+01   0.21151E-01   0.13115E+01
   0.56451E+01   0.21157E-01   0.13114E+01
   0.56451E+01   0.21163E-01   0.13113E+01
   0.56451E+01   0.21170E-01   0.13113E+01
   0.56451E+01   0.21176E-01   0.13113E+01
   0.56451E+01   0.21182E-01   0.13112E+01
   0.56451E+01   0.21188E-01   0.13112E+01
   0.56451E+01   0.21195E-01   0.13111E+01
   0.56451E+01   0.21201E-01   0.13110E+01
   0.56451E+01   0.21207E-01   0.13110E+01
   0.56451E+01   0.21213E-01   0.13109E+01
   0.56451E+01   0.21220E-01   0.13109E+01
   0.56451E+01   0.21226E-01   0.13107E+01
   0.56426E+01   0.21232E-01   0.13107E+01
   0.56426E+01   0.21239E-01   0.13106E+01
   0.56426E+01   0.21245E-01   0.13106E+01
   0.56426E+01   0.21251E-01   0.13105E+01
   0.56426E+01   0.21257E-01   0.13105E+01
   0.56426E+01   0.21264E-01   0.13104E+01
   0.56426E+01   0.21270E-01   0.13103E+01
   0.56426E+01   0.21276E-01   0.13103E+01
   0.56426E+01   0.21283E-01   0.13103E+01
   0.56426E+01   0.21289E-01   0.13102E+01
   0.56426E+01   0.21295E-01   0.13102E+01
   0.56426E+01   0.21302E-01   0.13101E+01
   0.56426E+01   0.21308E-01   0.13100E+01
   0.56426E+01   0.21314E-01   0.13099E+01
   0.56426E+01   0.21320E-01   0.13099E+01
   0.56401E+01   0.21327E-01   0.13098E+01
   0.56401E+01   0.21333E-01   0.13097E+01
   0.56401E+01   0.21339E-01   0.13097E+01
   0.56401E+01   0.21346E-01   0.13096E+01
   0.56401E+01   0.21352E-01   0.13096E+01
   0.56401E+01   0.21358E-01   0.13095E+01
   0.56401E+01   0.21365E-01   0.13094E+01
   0.56401E+01   0.21371E-01   0.13094E+01
   0.56401E+01   0.21377E-01   0.13093E+01
   0.56401E+01   0.21384E-01   0.13092E+01
   0.56401E+01   0.21390E-01   0.13092E+01
   0.56401E+01   0.21396E-01   0.13091E+01
   0.56401E+01   0.21403E-01   0.13091E+01
   0.56401E+01   0.21409E-01   0.13090E+01
   0.56401E+01   0.21415E-01   0.13089E+01
   0.56401E+01   0.21422E-01   0.13089E+01
   0.56376E+01   0.21428E-01   0.13088E+01
   0.56376E+01   0.21434E-01   0.13087E+01
   0.56376E+01   0.21441E-01   0.13087E+01
   0.56376E+01   0.21447E-01   0.13087E+01
   0.56376E+01   0.21453E-01   0.13086E+01
   0.56376E+01   0.21460E-01   0.13085E+01
   0.56376E+01   0.21466E-01   0.13085E+01
   0.56376E+01   0.21472E-01   0.13084E+01
   0.56376E+01   0.21479E-01   0.13083E+01
   0.56376E+01   0.21485E-01   0.13082E+01
   0.56376E+01   0.21491E-01   0.13082E+01
   0.56376E+01   0.21498E-01   0.13081E+01
   0.56376E+01   0.21504E-01   0.13081E+01
   0.56376E+01   0.21511E-01   0.13080E+01
   0.56376E+01   0.21517E-01   0.13080E+01
   0.56376E+01   0.21523E-01   0.13080E+01
   0.56376E+01   0.21530E-01   0.13079E+01
   0.56376E+01   0.21536E-01   0.13079E+01
   0.56376E+01   0.21542E-01   0.13079E+01
   0.56351E+01   0.21549E-01   0.13078E+01
   0.56351E+01   0.21555E-01   0.13077E+01
   0.56351E+01   0.21561E-01   0.13076E+01
   0.56351E+01   0.21568E-01   0.13075E+01
   0.56351E+01   0.21574E-01   0.13075E+01
   0.56351E+01   0.21581E-01   0.13075E+01
   0.56351E+01   0.21587E-01   0.13074E+01
   0.56351E+01   0.21593E-01   0.13073E+01
   0.56351E+01   0.21600E-01   0.13072E+01
   0.56351E+01   0.21606E-01   0.13071E+01
   0.56351E+01   0.21613E-01   0.13071E+01
   0.56351E+01   0.21619E-01   0.13071E+01
   0.56351E+01   0.21625E-01   0.13070E+01
   0.56351E+01   0.21632E-01   0.13070E+01
   0.56326E+01   0.21638E-01   0.13069E+01
   0.56326E+01   0.21645E-01   0.13069E+01
   0.56326E+01   0.21651E-01   0.13068E+01
   0.56326E+01   0.21657E-01   0.13066E+01
   0.56326E+01   0.21664E-01   0.13066E+01
   0.56326E+01   0.21670E-01   0.13065E+01
   0.56326E+01   0.21677E-01   0.13065E+01
   0.56326E+01   0.21683E-01   0.13064E+01
   0.56326E+01   0.21689E-01   0.13063E+01
   0.56326E+01   0.21696E-01   0.13063E+01
   0.56326E+01   0.21702E-01   0.13062E+01
   0.56326E+01   0.21709E-01   0.13062E+01
   0.56326E+01   0.21715E-01   0.13062E+01
   0.56326E+01   0.21722E-01   0.13061E+01
   0.56326E+01   0.21728E-01   0.13060E+01
   0.56301E+01   0.21734E-01   0.13059E+01
   0.56301E+01   0.21741E-01   0.13058E+01
   0.56301E+01   0.21747E-01   0.13058E+01
   0.56301E+01   0.21754E-01   0.13058E+01
   0.56301E+01   0.21760E-01   0.13057E+01
   0.56301E+01   0.21767E-01   0.13056E+01
   0.56301E+01   0.21773E-01   0.13056E+01
   0.56301E+01   0.21779E-01   0.13055E+01
   0.56301E+01   0.21786E-01   0.13055E+01
   0.56301E+01   0.21792E-01   0.13054E+01
   0.56301E+01   0.21799E-01   0.13053E+01
   0.56301E+01   0.21805E-01   0.13053E+01
   0.56301E+01   0.21812E-01   0.13053E+01
   0.56301E+01   0.21818E-01   0.13052E+01
   0.56301E+01   0.21825E-01   0.13051E+01
   0.56301E+01   0.21831E-01   0.13050E+01
   0.56276E+01   0.21838E-01   0.13050E+01
   0.56276E+01   0.21844E-01   0.13049E+01
   0.56276E+01   0.21850E-01   0.13048E+01
   0.56276E+01   0.21857E-01   0.13048E+01
   0.56276E+01   0.21863E-01   0.13047E+01
   0.56276E+01   0.21870E-01   0.13047E+01
   0.56276E+01   0.21876E-01   0.13046E+01
   0.56276E+01   0.21883E-01   0.13046E+01
   0.56276E+01   0.21889E-01   0.13046E+01
   0.56276E+01   0.21896E-01   0.13045E+01
   0.56276E+01   0.21902E-01   0.13045E+01
   0.56276E+01   0.21909E-01   0.13044E+01
   0.56276E+01   0.21915E-01   0.13043E+01
   0.56276E+01   0.21922E-01   0.13042E+01
   0.56276E+01   0.21928E-01   0.13041E+01
   0.56276E+01   0.21935E-01   0.13041E+01
   0.56251E+01   0.21941E-01   0.13040E+01
   0.56276E+01   0.21948E-01   0.13040E+01
   0.56251E+01   0.21954E-01   0.13039E+01
   0.56251E+01   0.21961E-01   0.13038E+01
   0.56251E+01   0.21967E-01   0.13038E+01
   0.56251E+01   0.21974E-01   0.13037E+01
   0.56251E+01   0.21980E-01   0.13037E+01
   0.56251E+01   0.21987E-01   0.13036E+01
   0.56251E+01   0.21993E-01   0.13036E+01
   0.56251E+01   0.22000E-01   0.13035E+01
   0.56251E+01   0.22006E-01   0.13035E+01
   0.56251E+01   0.22013E-01   0.13034E+01
   0.56251E+01   0.22019E-01   0.13033E+01
   0.56251E+01   0.22026E-01   0.13032E+01
   0.56251E+01   0.22032E-01   0.13032E+01
   0.56226E+01   0.22039E-01   0.13031E+01
   0.56226E+01   0.22045E-01   0.13030E+01
   0.56226E+01   0.22052E-01   0.13030E+01
   0.56226E+01   0.22058E-01   0.13029E+01
   0.56226E+01   0.22065E-01   0.13029E+01
   0.56226E+01   0.22071E-01   0.13028E+01
   0.56226E+01   0.22078E-01   0.13028E+01
   0.56226E+01   0.22084E-01   0.13027E+01
   0.56226E+01   0.22091E-01   0.13026E+01
   0.56226E+01   0.22098E-01   0.13026E+01
   0.56226E+01   0.22104E-01   0.13025E+01
   0.56226E+01   0.22111E-01   0.13025E+01
   0.56226E+01   0.22117E-01   0.13024E+01
   0.56226E+01   0.22124E-01   0.13024E+01
   0.56226E+01   0.22130E-01   0.13023E+01
   0.56226E+01   0.22137E-01   0.13022E+01
   0.56201E+01   0.22143E-01   0.13021E+01
   0.56201E+01   0.22150E-01   0.13021E+01
   0.56201E+01   0.22156E-01   0.13021E+01
   0.56201E+01   0.22163E-01   0.13020E+01
   0.56201E+01   0.22170E-01   0.13019E+01
   0.56201E+01   0.22176E-01   0.13019E+01
   0.56201E+01   0.22183E-01   0.13019E+01
   0.56201E+01   0.22189E-01   0.13018E+01
   0.56201E+01   0.22196E-01   0.13017E+01
   0.56201E+01   0.22202E-01   0.13016E+01
   0.56201E+01   0.22209E-01   0.13016E+01
   0.56201E+01   0.22216E-01   0.13015E+01
   0.56201E+01   0.22222E-01   0.13014E+01
   0.56201E+01   0.22229E-01   0.13014E+01
   0.56201E+01   0.22235E-01   0.13013E+01
   0.56201E+01   0.22242E-01   0.13013E+01
   0.56201E+01   0.22248E-01   0.13012E+01
   0.56176E+01   0.22255E-01   0.13012E+01
   0.56176E+01   0.22262E-01   0.13011E+01
   0.56176E+01   0.22268E-01   0.13011E+01
   0.56176E+01   0.22275E-01   0.13011E+01
   0.56176E+01   0.22281E-01   0.13010E+01
   0.56176E+01   0.22288E-01   0.13009E+01
   0.56176E+01   0.22295E-01   0.13008E+01
   0.56176E+01   0.22301E-01   0.13008E+01
   0.56176E+01   0.22308E-01   0.13007E+01
   0.56176E+01   0.22314E-01   0.13007E+01
   0.56176E+01   0.22321E-01   0.13006E+01
   0.56176E+01   0.22328E-01   0.13005E+01
   0.56176E+01   0.22334E-01   0.13004E+01
   0.56176E+01   0.22341E-01   0.13004E+01
   0.56176E+01   0.22347E-01   0.13003E+01
   0.56176E+01   0.22354E-01   0.13003E+01
   0.56176E+01   0.22361E-01   0.13002E+01
   0.56151E+01   0.22367E-01   0.13002E+01
   0.56151E+01   0.22374E-01   0.13002E+01
   0.56176E+01   0.22380E-01   0.13001E+01
   0.56151E+01   0.22387E-01   0.13001E+01
   0.56151E+01   0.22394E-01   0.13000E+01
   0.56151E+01   0.22400E-01   0.12999E+01
   0.56151E+01   0.22407E-01   0.12998E+01
   0.56151E+01   0.22414E-01   0.12998E+01
   0.56151E+01   0.22420E-01   0.12996E+01
   0.56151E+01   0.22427E-01   0.12996E+01
   0.56151E+01   0.22434E-01   0.12995E+01
   0.56151E+01   0.22440E-01   0.12995E+01
   0.56151E+01   0.22447E-01   0.12994E+01
   0.56151E+01   0.22453E-01   0.12994E+01
   0.56151E+01   0.22460E-01   0.12993E+01
   0.56151E+01   0.22467E-01   0.12993E+01
   0.56126E+01   0.22473E-01   0.12992E+01
   0.56126E+01   0.22480E-01   0.12991E+01
   0.56126E+01   0.22487E-01   0.12991E+01
   0.56126E+01   0.22493E-01   0.12990E+01
   0.56126E+01   0.22500E-01   0.12989E+01
   0.56126E+01   0.22507E-01   0.12989E+01
   0.56126E+01   0.22513E-01   0.12988E+01
   0.56126E+01   0.22520E-01   0.12988E+01
   0.56126E+01   0.22527E-01   0.12987E+01
   0.56126E+01   0.22533E-01   0.12986E+01
   0.56126E+01   0.22540E-01   0.12986E+01
   0.56126E+01   0.22547E-01   0.12985E+01
   0.56126E+01   0.22553E-01   0.12985E+01
   0.56126E+01   0.22560E-01   0.12984E+01
   0.56126E+01   0.22567E-01   0.12984E+01
   0.56126E+01   0.22573E-01   0.12983E+01
   0.56126E+01   0.22580E-01   0.12983E+01
   0.56101E+01   0.22587E-01   0.12982E+01
   0.56101E+01   0.22593E-01   0.12981E+01
   0.56101E+01   0.22600E-01   0.12980E+01
   0.56101E+01   0.22607E-01   0.12980E+01
   0.56101E+01   0.22613E-01   0.12979E+01
   0.56101E+01   0.22620E-01   0.12979E+01
   0.56101E+01   0.22627E-01   0.12979E+01
   0.56101E+01   0.22634E-01   0.12978E+01
   0.56101E+01   0.22640E-01   0.12977E+01
   0.56101E+01   0.22647E-01   0.12976E+01
   0.56101E+01   0.22654E-01   0.12976E+01
   0.56101E+01   0.22660E-01   0.12975E+01
   0.56101E+01   0.22667E-01   0.12975E+01
   0.56101E+01   0.22674E-01   0.12974E+01
   0.56101E+01   0.22680E-01   0.12974E+01
   0.56101E+01   0.22687E-01   0.12973E+01
   0.56101E+01   0.22694E-01   0.12972E+01
   0.56076E+01   0.22701E-01   0.12971E+01
   0.56101E+01   0.22707E-01   0.12971E+01
   0.56076E+01   0.22714E-01   0.12970E+01
   0.56076E+01   0.22721E-01   0.12969E+01
   0.56076E+01   0.22727E-01   0.12969E+01
   0.56076E+01   0.22734E-01   0.12969E+01
   0.56076E+01   0.22741E-01   0.12968E+01
   0.56076E+01   0.22748E-01   0.12968E+01
   0.56076E+01   0.22754E-01   0.12967E+01
   0.56076E+01   0.22761E-01   0.12967E+01
   0.56076E+01   0.22768E-01   0.12966E+01
   0.56076E+01   0.22775E-01   0.12966E+01
   0.56076E+01   0.22781E-01   0.12965E+01
   0.56076E+01   0.22788E-01   0.12964E+01
   0.56076E+01   0.22795E-01   0.12963E+01
   0.56076E+01   0.22802E-01   0.12963E+01
   0.56076E+01   0.22808E-01   0.12962E+01
   0.56076E+01   0.22815E-01   0.12962E+01
   0.56076E+01   0.22822E-01   0.12961E+01
   0.56051E+01   0.22829E-01   0.12960E+01
   0.56051E+01   0.22835E-01   0.12960E+01
   0.56051E+01   0.22842E-01   0.12959E+01
   0.56051E+01   0.22849E-01   0.12959E+01
   0.56051E+01   0.22856E-01   0.12958E+01
   0.56051E+01   0.22862E-01   0.12958E+01
   0.56051E+01   0.22869E-01   0.12957E+01
   0.56051E+01   0.22876E-01   0.12957E+01
   0.56051E+01   0.22883E-01   0.12956E+01
   0.56051E+01   0.22889E-01   0.12955E+01
   0.56051E+01   0.22896E-01   0.12955E+01
   0.56051E+01   0.22903E-01   0.12954E+01
   0.56051E+01   0.22910E-01   0.12953E+01
   0.56051E+01   0.22917E-01   0.12952E+01
   0.56051E+01   0.22923E-01   0.12951E+01
   0.56051E+01   0.22930E-01   0.12951E+01
   0.56026E+01   0.22937E-01   0.12950E+01
   0.56051E+01   0.22944E-01   0.12950E+01
   0.56026E+01   0.22950E-01   0.12949E+01
   0.56026E+01   0.22957E-01   0.12949E+01
   0.56026E+01   0.22964E-01   0.12948E+01
   0.56026E+01   0.22971E-01   0.12948E+01
   0.56026E+01   0.22978E-01   0.12948E+01
   0.56026E+01   0.22984E-01   0.12947E+01
   0.56026E+01   0.22991E-01   0.12946E+01
   0.56026E+01   0.22998E-01   0.12946E+01
   0.56026E+01   0.23005E-01   0.12945E+01
   0.56026E+01   0.23012E-01   0.12945E+01
   0.56026E+01   0.23018E-01   0.12944E+01
   0.56026E+01   0.23025E-01   0.12943E+01
   0.56026E+01   0.23032E-01   0.12942E+01
   0.56026E+01   0.23039E-01   0.12942E+01
   0.56026E+01   0.23046E-01   0.12941E+01
   0.56001E+01   0.23053E-01   0.12940E+01
   0.56001E+01   0.23059E-01   0.12940E+01
   0.56001E+01   0.23066E-01   0.12940E+01
   0.56001E+01   0.23073E-01   0.12939E+01
   0.56001E+01   0.23080E-01   0.12939E+01
   0.56001E+01   0.23087E-01   0.12938E+01
   0.56001E+01   0.23093E-01   0.12937E+01
   0.56001E+01   0.23100E-01   0.12937E+01
   0.56001E+01   0.23107E-01   0.12936E+01
   0.56001E+01   0.23114E-01   0.12935E+01
   0.56001E+01   0.23121E-01   0.12935E+01
   0.56001E+01   0.23128E-01   0.12934E+01
   0.56001E+01   0.23135E-01   0.12934E+01
   0.56001E+01   0.23141E-01   0.12933E+01
   0.56001E+01   0.23148E-01   0.12932E+01
   0.56001E+01   0.23155E-01   0.12932E+01
   0.56001E+01   0.23162E-01   0.12931E+01
   0.56001E+01   0.23169E-01   0.12931E+01
   0.55976E+01   0.23176E-01   0.12930E+01
   0.55976E+01   0.23182E-01   0.12930E+01
   0.55976E+01   0.23189E-01   0.12929E+01
   0.55976E+01   0.23196E-01   0.12929E+01
   0.55976E+01   0.23203E-01   0.12928E+01
   0.55976E+01   0.23210E-01   0.12927E+01
   0.55976E+01   0.23217E-01   0.12927E+01
   0.55976E+01   0.23224E-01   0.12926E+01
   0.55976E+01   0.23231E-01   0.12926E+01
   0.55976E+01   0.23237E-01   0.12925E+01
   0.55976E+01   0.23244E-01   0.12924E+01
   0.55976E+01   0.23251E-01   0.12924E+01
   0.55976E+01   0.23258E-01   0.12923E+01
   0.55976E+01   0.23265E-01   0.12923E+01
   0.55976E+01   0.23272E-01   0.12922E+01
   0.55976E+01   0.23279E-01   0.12922E+01
   0.55976E+01   0.23286E-01   0.12921E+01
   0.55951E+01   0.23292E-01   0.12921E+01
   0.55951E+01   0.23299E-01   0.12920E+01
   0.55951E+01   0.23306E-01   0.12920E+01
   0.55951E+01   0.23313E-01   0.12919E+01
   0.55951E+01   0.23320E-01   0.12919E+01
   0.55951E+01   0.23327E-01   0.12917E+01
   0.55951E+01   0.23334E-01   0.12917E+01
   0.55951E+01   0.23341E-01   0.12917E+01
   0.55951E+01   0.23348E-01   0.12917E+01
   0.55951E+01   0.23355E-01   0.12915E+01
   0.55951E+01   0.23362E-01   0.12914E+01
   0.55951E+01   0.23368E-01   0.12914E+01
   0.55951E+01   0.23375E-01   0.12913E+01
   0.55951E+01   0.23382E-01   0.12913E+01
   0.55951E+01   0.23389E-01   0.12912E+01
   0.55951E+01   0.23396E-01   0.12912E+01
   0.55951E+01   0.23403E-01   0.12911E+01
   0.55951E+01   0.23410E-01   0.12911E+01
   0.55951E+01   0.23417E-01   0.12911E+01
   0.55926E+01   0.23424E-01   0.12910E+01
   0.55926E+01   0.23431E-01   0.12909E+01
   0.55926E+01   0.23438E-01   0.12908E+01
   0.55926E+01   0.23445E-01   0.12908E+01
   0.55926E+01   0.23452E-01   0.12907E+01
   0.55926E+01   0.23458E-01   0.12907E+01
   0.55926E+01   0.23465E-01   0.12906E+01
   0.55926E+01   0.23472E-01   0.12905E+01
   0.55926E+01   0.23479E-01   0.12905E+01
   0.55926E+01   0.23486E-01   0.12904E+01
   0.55926E+01   0.23493E-01   0.12903E+01
   0.55926E+01   0.23500E-01   0.12903E+01
   0.55926E+01   0.23507E-01   0.12902E+01
   0.55926E+01   0.23514E-01   0.12902E+01
   0.55926E+01   0.23521E-01   0.12902E+01
   0.55926E+01   0.23528E-01   0.12901E+01
   0.55901E+01   0.23535E-01   0.12901E+01
   0.55901E+01   0.23542E-01   0.12900E+01
   0.55901E+01   0.23549E-01   0.12900E+01
   0.55901E+01   0.23556E-01   0.12898E+01
   0.55901E+01   0.23563E-01   0.12898E+01
   0.55901E+01   0.23570E-01   0.12897E+01
   0.55901E+01   0.23577E-01   0.12896E+01
   0.55901E+01   0.23584E-01   0.12896E+01
   0.55901E+01   0.23591E-01   0.12895E+01
   0.55901E+01   0.23598E-01   0.12894E+01
   0.55901E+01   0.23605E-01   0.12894E+01
   0.55901E+01   0.23612E-01   0.12893E+01
   0.55901E+01   0.23619E-01   0.12893E+01
   0.55901E+01   0.23626E-01   0.12892E+01
   0.55901E+01   0.23633E-01   0.12892E+01
   0.55901E+01   0.23640E-01   0.12891E+01
   0.55876E+01   0.23647E-01   0.12890E+01
   0.55876E+01   0.23654E-01   0.12890E+01
   0.55876E+01   0.23661E-01   0.12890E+01
   0.55876E+01   0.23668E-01   0.12889E+01
   0.55876E+01   0.23675E-01   0.12889E+01
   0.55876E+01   0.23682E-01   0.12888E+01
   0.55876E+01   0.23689E-01   0.12887E+01
   0.55876E+01   0.23696E-01   0.12887E+01
   0.55876E+01   0.23703E-01   0.12886E+01
   0.55876E+01   0.23710E-01   0.12885E+01
   0.55876E+01   0.23717E-01   0.12884E+01
   0.55876E+01   0.23724E-01   0.12884E+01
   0.55876E+01   0.23731E-01   0.12883E+01
   0.55876E+01   0.23738E-01   0.12883E+01
   0.55876E+01   0.23745E-01   0.12883E+01
   0.55876E+01   0.23752E-01   0.12882E+01
   0.55876E+01   0.23759E-01   0.12881E+01
   0.55876E+01   0.23766E-01   0.12881E+01
   0.55876E+01   0.23773E-01   0.12880E+01
   0.55851E+01   0.23780E-01   0.12880E+01
   0.55851E+01   0.23787E-01   0.12878E+01
   0.55851E+01   0.23794E-01   0.12878E+01
   0.55851E+01   0.23801E-01   0.12877E+01
   0.55851E+01   0.23808E-01   0.12877E+01
   0.55851E+01   0.23815E-01   0.12877E+01
   0.55851E+01   0.23822E-01   0.12876E+01
   0.55851E+01   0.23829E-01   0.12875E+01
   0.55851E+01   0.23836E-01   0.12874E+01
   0.55851E+01   0.23843E-01   0.12873E+01
   0.55851E+01   0.23850E-01   0.12873E+01
   0.55851E+01   0.23857E-01   0.12873E+01
   0.55851E+01   0.23865E-01   0.12873E+01
   0.55851E+01   0.23872E-01   0.12872E+01
   0.55851E+01   0.23879E-01   0.12872E+01
   0.55851E+01   0.23886E-01   0.12871E+01
   0.55851E+01   0.23893E-01   0.12870E+01
   0.55851E+01   0.23900E-01   0.12870E+01
   0.55826E+01   0.23907E-01   0.12868E+01
   0.55826E+01   0.23914E-01   0.12868E+01
   0.55826E+01   0.23921E-01   0.12867E+01
   0.55826E+01   0.23928E-01   0.12867E+01
   0.55826E+01   0.23935E-01   0.12866E+01
   0.55826E+01   0.23942E-01   0.12866E+01
   0.55826E+01   0.23949E-01   0.12866E+01
   0.55826E+01   0.23956E-01   0.12865E+01
   0.55826E+01   0.23964E-01   0.12864E+01
   0.55826E+01   0.23971E-01   0.12863E+01
   0.55826E+01   0.23978E-01   0.12863E+01
   0.55826E+01   0.23985E-01   0.12863E+01
   0.55826E+01   0.23992E-01   0.12862E+01
   0.55826E+01   0.23999E-01   0.12861E+01
   0.55826E+01   0.24006E-01   0.12861E+01
   0.55826E+01   0.24013E-01   0.12861E+01
   0.55826E+01   0.24020E-01   0.12860E+01
   0.55801E+01   0.24027E-01   0.12859E+01
   0.55801E+01   0.24035E-01   0.12858E+01
   0.55801E+01   0.24042E-01   0.12857E+01
   0.55801E+01   0.24049E-01   0.12857E+01
   0.55801E+01   0.24056E-01   0.12856E+01
   0.55801E+01   0.24063E-01   0.12856E+01
   0.55801E+01   0.24070E-01   0.12855E+01
   0.55801E+01   0.24077E-01   0.12854E+01
   0.55801E+01   0.24084E-01   0.12854E+01
   0.55801E+01   0.24092E-01   0.12854E+01
   0.55801E+01   0.24099E-01   0.12853E+01
   0.55801E+01   0.24106E-01   0.12853E+01
   0.55801E+01   0.24113E-01   0.12852E+01
   0.55801E+01   0.24120E-01   0.12852E+01
   0.55801E+01   0.24127E-01   0.12851E+01
   0.55801E+01   0.24134E-01   0.12850E+01
   0.55801E+01   0.24141E-01   0.12850E+01
   0.55801E+01   0.24149E-01   0.12850E+01
   0.55776E+01   0.24156E-01   0.12849E+01
   0.55776E+01   0.24163E-01   0.12847E+01
   0.55776E+01   0.24170E-01   0.12847E+01
   0.55776E+01   0.24177E-01   0.12846E+01
   0.55776E+01   0.24184E-01   0.12846E+01
   0.55776E+01   0.24192E-01   0.12845E+01
   0.55776E+01   0.24199E-01   0.12844E+01
   0.55776E+01   0.24206E-01   0.12844E+01
   0.55776E+01   0.24213E-01   0.12843E+01
   0.55776E+01   0.24220E-01   0.12843E+01
   0.55776E+01   0.24227E-01   0.12843E+01
   0.55776E+01   0.24235E-01   0.12843E+01
   0.55776E+01   0.24242E-01   0.12842E+01
   0.55776E+01   0.24249E-01   0.12841E+01
   0.55776E+01   0.24256E-01   0.12841E+01
   0.55776E+01   0.24263E-01   0.12840E+01
   0.55776E+01   0.24270E-01   0.12840E+01
   0.55751E+01   0.24278E-01   0.12839E+01
   0.55751E+01   0.24285E-01   0.12838E+01
   0.55751E+01   0.24292E-01   0.12837E+01
   0.55751E+01   0.24299E-01   0.12837E+01
   0.55751E+01   0.24306E-01   0.12836E+01
   0.55751E+01   0.24314E-01   0.12835E+01
   0.55751E+01   0.24321E-01   0.12835E+01
   0.55751E+01   0.24328E-01   0.12834E+01
   0.55751E+01   0.24335E-01   0.12833E+01
   0.55751E+01   0.24342E-01   0.12833E+01
   0.55751E+01   0.24350E-01   0.12833E+01
   0.55751E+01   0.24357E-01   0.12833E+01
   0.55751E+01   0.24364E-01   0.12832E+01
   0.55751E+01   0.24371E-01   0.12832E+01
   0.55751E+01   0.24378E-01   0.12831E+01
   0.55751E+01   0.24386E-01   0.12830E+01
   0.55751E+01   0.24393E-01   0.12830E+01
   0.55751E+01   0.24400E-01   0.12829E+01
   0.55751E+01   0.24407E-01   0.12828E+01
   0.55726E+01   0.24414E-01   0.12827E+01
   0.55726E+01   0.24422E-01   0.12826E+01
   0.55726E+01   0.24429E-01   0.12826E+01
   0.55726E+01   0.24436E-01   0.12826E+01
   0.55726E+01   0.24443E-01   0.12825E+01
   0.55726E+01   0.24451E-01   0.12825E+01
   0.55726E+01   0.24458E-01   0.12824E+01
   0.55726E+01   0.24465E-01   0.12823E+01
   0.55726E+01   0.24472E-01   0.12823E+01
   0.55726E+01   0.24480E-01   0.12823E+01
   0.55726E+01   0.24487E-01   0.12822E+01
   0.55726E+01   0.24494E-01   0.12822E+01
   0.55726E+01   0.24501E-01   0.12821E+01
   0.55726E+01   0.24509E-01   0.12820E+01
   0.55726E+01   0.24516E-01   0.12820E+01
   0.55726E+01   0.24523E-01   0.12820E+01
   0.55726E+01   0.24530E-01   0.12819E+01
   0.55726E+01   0.24538E-01   0.12819E+01
   0.55726E+01   0.24545E-01   0.12817E+01
   0.55701E+01   0.24552E-01   0.12816E+01
   0.55701E+01   0.24559E-01   0.12816E+01
   0.55701E+01   0.24567E-01   0.12815E+01
   0.55701E+01   0.24574E-01   0.12814E+01
   0.55701E+01   0.24581E-01   0.12814E+01
   0.55701E+01   0.24588E-01   0.12813E+01
   0.55701E+01   0.24596E-01   0.12813E+01
   0.55701E+01   0.24603E-01   0.12813E+01
   0.55701E+01   0.24610E-01   0.12812E+01
   0.55701E+01   0.24618E-01   0.12812E+01
   0.55701E+01   0.24625E-01   0.12811E+01
   0.55701E+01   0.24632E-01   0.12811E+01
   0.55701E+01   0.24639E-01   0.12810E+01
   0.55701E+01   0.24647E-01   0.12809E+01
   0.55701E+01   0.24654E-01   0.12809E+01
   0.55701E+01   0.24661E-01   0.12809E+01
   0.55701E+01   0.24669E-01   0.12808E+01
   0.55701E+01   0.24676E-01   0.12807E+01
   0.55676E+01   0.24683E-01   0.12806E+01
   0.55676E+01   0.24690E-01   0.12806E+01
   0.55676E+01   0.24698E-01   0.12805E+01
   0.55676E+01   0.24705E-01   0.12804E+01
   0.55676E+01   0.24712E-01   0.12804E+01
   0.55676E+01   0.24720E-01   0.12803E+01
   0.55676E+01   0.24727E-01   0.12803E+01
   0.55676E+01   0.24734E-01   0.12803E+01
   0.55676E+01   0.24742E-01   0.12802E+01
   0.55676E+01   0.24749E-01   0.12801E+01
   0.55676E+01   0.24756E-01   0.12801E+01
   0.55676E+01   0.24764E-01   0.12799E+01
   0.55676E+01   0.24771E-01   0.12799E+01
   0.55676E+01   0.24778E-01   0.12799E+01
   0.55676E+01   0.24786E-01   0.12798E+01
   0.55676E+01   0.24793E-01   0.12798E+01
   0.55676E+01   0.24800E-01   0.12798E+01
   0.55676E+01   0.24808E-01   0.12797E+01
   0.55676E+01   0.24815E-01   0.12796E+01
   0.55651E+01   0.24822E-01   0.12795E+01
   0.55651E+01   0.24830E-01   0.12795E+01
   0.55651E+01   0.24837E-01   0.12794E+01
   0.55651E+01   0.24844E-01   0.12793E+01
   0.55651E+01   0.24852E-01   0.12793E+01
   0.55651E+01   0.24859E-01   0.12793E+01
   0.55651E+01   0.24866E-01   0.12792E+01
   0.55651E+01   0.24874E-01   0.12791E+01
   0.55651E+01   0.24881E-01   0.12791E+01
   0.55651E+01   0.24889E-01   0.12790E+01
   0.55651E+01   0.24896E-01   0.12790E+01
   0.55651E+01   0.24903E-01   0.12789E+01
   0.55651E+01   0.24911E-01   0.12788E+01
   0.55651E+01   0.24918E-01   0.12788E+01
   0.55651E+01   0.24925E-01   0.12787E+01
   0.55651E+01   0.24933E-01   0.12787E+01
   0.55651E+01   0.24940E-01   0.12786E+01
   0.55651E+01   0.24947E-01   0.12786E+01
   0.55651E+01   0.24955E-01   0.12785E+01
   0.55626E+01   0.24962E-01   0.12784E+01
   0.55626E+01   0.24970E-01   0.12784E+01
   0.55626E+01   0.24977E-01   0.12783E+01
   0.55626E+01   0.24984E-01   0.12782E+01
   0.55626E+01   0.24992E-01   0.12782E+01
   0.55626E+01   0.24999E-01   0.12781E+01
   0.55626E+01   0.25007E-01   0.12781E+01
   0.55626E+01   0.25014E-01   0.12780E+01
   0.55626E+01   0.25021E-01   0.12780E+01
   0.55626E+01   0.25029E-01   0.12780E+01
   0.55626E+01   0.25036E-01   0.12779E+01
   0.55626E+01   0.25044E-01   0.12778E+01
   0.55626E+01   0.25051E-01   0.12778E+01
   0.55626E+01   0.25058E-01   0.12777E+01
   0.55626E+01   0.25066E-01   0.12776E+01
   0.55626E+01   0.25073E-01   0.12775E+01
   0.55626E+01   0.25081E-01   0.12775E+01
   0.55601E+01   0.25088E-01   0.12775E+01
   0.55601E+01   0.25096E-01   0.12774E+01
   0.55601E+01   0.25103E-01   0.12774E+01
   0.55601E+01   0.25110E-01   0.12773E+01
   0.55601E+01   0.25118E-01   0.12772E+01
   0.55601E+01   0.25125E-01   0.12772E+01
   0.55601E+01   0.25133E-01   0.12771E+01
   0.55601E+01   0.25140E-01   0.12770E+01
   0.55601E+01   0.25148E-01   0.12770E+01
   0.55601E+01   0.25155E-01   0.12769E+01
   0.55601E+01   0.25162E-01   0.12769E+01
   0.55601E+01   0.25170E-01   0.12769E+01
   0.55601E+01   0.25177E-01   0.12768E+01
   0.55601E+01   0.25185E-01   0.12768E+01
   0.55601E+01   0.25192E-01   0.12767E+01
   0.55601E+01   0.25200E-01   0.12766E+01
   0.55601E+01   0.25207E-01   0.12765E+01
   0.55601E+01   0.25215E-01   0.12765E+01
   0.55601E+01   0.25222E-01   0.12764E+01
   0.55576E+01   0.25230E-01   0.12764E+01
   0.55576E+01   0.25237E-01   0.12763E+01
   0.55576E+01   0.25244E-01   0.12763E+01
   0.55576E+01   0.25252E-01   0.12762E+01
   0.55576E+01   0.25259E-01   0.12762E+01
   0.55576E+01   0.25267E-01   0.12761E+01
   0.55576E+01   0.25274E-01   0.12761E+01
   0.55576E+01   0.25282E-01   0.12760E+01
   0.55576E+01   0.25289E-01   0.12759E+01
   0.55576E+01   0.25297E-01   0.12759E+01
   0.55576E+01   0.25304E-01   0.12758E+01
   0.55576E+01   0.25312E-01   0.12758E+01
   0.55576E+01   0.25319E-01   0.12757E+01
   0.55576E+01   0.25327E-01   0.12757E+01
   0.55576E+01   0.25334E-01   0.12756E+01
   0.55576E+01   0.25342E-01   0.12755E+01
   0.55576E+01   0.25349E-01   0.12754E+01
   0.55576E+01   0.25357E-01   0.12754E+01
   0.55576E+01   0.25364E-01   0.12754E+01
   0.55551E+01   0.25372E-01   0.12753E+01
   0.55551E+01   0.25379E-01   0.12752E+01
   0.55551E+01   0.25387E-01   0.12752E+01
   0.55551E+01   0.25394E-01   0.12751E+01
   0.55551E+01   0.25402E-01   0.12751E+01
   0.55551E+01   0.25409E-01   0.12750E+01
   0.55551E+01   0.25417E-01   0.12749E+01
   0.55551E+01   0.25424E-01   0.12749E+01
   0.55551E+01   0.25432E-01   0.12748E+01
   0.55551E+01   0.25439E-01   0.12747E+01
   0.55551E+01   0.25447E-01   0.12747E+01
   0.55551E+01   0.25454E-01   0.12747E+01
   0.55551E+01   0.25462E-01   0.12747E+01
   0.55551E+01   0.25470E-01   0.12746E+01
   0.55551E+01   0.25477E-01   0.12745E+01
   0.55551E+01   0.25485E-01   0.12745E+01
   0.55551E+01   0.25492E-01   0.12744E+01
   0.55551E+01   0.25500E-01   0.12744E+01
   0.55551E+01   0.25507E-01   0.12743E+01
   0.55526E+01   0.25515E-01   0.12742E+01
   0.55526E+01   0.25522E-01   0.12741E+01
   0.55526E+01   0.25530E-01   0.12741E+01
   0.55526E+01   0.25537E-01   0.12740E+01
   0.55526E+01   0.25545E-01   0.12740E+01
   0.55526E+01   0.25553E-01   0.12740E+01
   0.55526E+01   0.25560E-01   0.12739E+01
   0.55526E+01   0.25568E-01   0.12738E+01
   0.55526E+01   0.25575E-01   0.12737E+01
   0.55526E+01   0.25583E-01   0.12737E+01
   0.55526E+01   0.25590E-01   0.12736E+01
   0.55526E+01   0.25598E-01   0.12736E+01
   0.55526E+01   0.25606E-01   0.12736E+01
   0.55526E+01   0.25613E-01   0.12735E+01
   0.55526E+01   0.25621E-01   0.12735E+01
   0.55526E+01   0.25628E-01   0.12734E+01
   0.55526E+01   0.25636E-01   0.12733E+01
   0.55526E+01   0.25643E-01   0.12733E+01
   0.55526E+01   0.25651E-01   0.12732E+01
   0.55501E+01   0.25659E-01   0.12731E+01
   0.55501E+01   0.25666E-01   0.12730E+01
   0.55501E+01   0.25674E-01   0.12730E+01
   0.55501E+01   0.25681E-01   0.12730E+01
   0.55501E+01   0.25689E-01   0.12729E+01
   0.55501E+01   0.25697E-01   0.12728E+01
   0.55501E+01   0.25704E-01   0.12728E+01
   0.55501E+01   0.25712E-01   0.12727E+01
   0.55501E+01   0.25719E-01   0.12727E+01
   0.55501E+01   0.25727E-01   0.12726E+01
   0.55501E+01   0.25735E-01   0.12725E+01
   0.55501E+01   0.25742E-01   0.12725E+01
   0.55501E+01   0.25750E-01   0.12725E+01
   0.55501E+01   0.25758E-01   0.12724E+01
   0.55501E+01   0.25765E-01   0.12724E+01
   0.55501E+01   0.25773E-01   0.12723E+01
   0.55501E+01   0.25780E-01   0.12722E+01
   0.55501E+01   0.25788E-01   0.12722E+01
   0.55501E+01   0.25796E-01   0.12722E+01
   0.55476E+01   0.25803E-01   0.12721E+01
   0.55476E+01   0.25811E-01   0.12720E+01
   0.55476E+01   0.25819E-01   0.12719E+01
   0.55501E+01   0.25826E-01   0.12719E+01
   0.55476E+01   0.25834E-01   0.12718E+01
   0.55476E+01   0.25841E-01   0.12718E+01
   0.55476E+01   0.25849E-01   0.12717E+01
   0.55476E+01   0.25857E-01   0.12716E+01
   0.55476E+01   0.25864E-01   0.12716E+01
   0.55476E+01   0.25872E-01   0.12716E+01
   0.55476E+01   0.25880E-01   0.12714E+01
   0.55476E+01   0.25887E-01   0.12714E+01
   0.55476E+01   0.25895E-01   0.12714E+01
   0.55476E+01   0.25903E-01   0.12713E+01
   0.55476E+01   0.25910E-01   0.12713E+01
   0.55476E+01   0.25918E-01   0.12712E+01
   0.55476E+01   0.25926E-01   0.12712E+01
   0.55476E+01   0.25933E-01   0.12711E+01
   0.55476E+01   0.25941E-01   0.12710E+01
   0.55476E+01   0.25949E-01   0.12710E+01
   0.55476E+01   0.25956E-01   0.12709E+01
   0.55476E+01   0.25964E-01   0.12709E+01
   0.55451E+01   0.25972E-01   0.12708E+01
   0.55451E+01   0.25979E-01   0.12707E+01
   0.55451E+01   0.25987E-01   0.12707E+01
   0.55451E+01   0.25995E-01   0.12706E+01
   0.55451E+01   0.26003E-01   0.12705E+01
   0.55451E+01   0.26010E-01   0.12705E+01
   0.55451E+01   0.26018E-01   0.12705E+01
   0.55451E+01   0.26026E-01   0.12704E+01
   0.55451E+01   0.26033E-01   0.12703E+01
   0.55451E+01   0.26041E-01   0.12703E+01
   0.55451E+01   0.26049E-01   0.12702E+01
   0.55451E+01   0.26056E-01   0.12702E+01
   0.55451E+01   0.26064E-01   0.12701E+01
   0.55451E+01   0.26072E-01   0.12701E+01
   0.55451E+01   0.26080E-01   0.12700E+01
   0.55451E+01   0.26087E-01   0.12700E+01
   0.55451E+01   0.26095E-01   0.12699E+01
   0.55451E+01   0.26103E-01   0.12699E+01
   0.55451E+01   0.26110E-01   0.12698E+01
   0.55451E+01   0.26118E-01   0.12698E+01
   0.55451E+01   0.26126E-01   0.12697E+01
   0.55426E+01   0.26134E-01   0.12696E+01
   0.55426E+01   0.26141E-01   0.12695E+01
   0.55426E+01   0.26149E-01   0.12695E+01
   0.55426E+01   0.26157E-01   0.12694E+01
   0.55426E+01   0.26165E-01   0.12694E+01
   0.55426E+01   0.26172E-01   0.12693E+01
   0.55426E+01   0.26180E-01   0.12693E+01
   0.55426E+01   0.26188E-01   0.12692E+01
   0.55426E+01   0.26196E-01   0.12692E+01
   0.55426E+01   0.26203E-01   0.12691E+01
   0.55426E+01   0.26211E-01   0.12690E+01
   0.55426E+01   0.26219E-01   0.12690E+01
   0.55426E+01   0.26227E-01   0.12689E+01
   0.55426E+01   0.26234E-01   0.12689E+01
   0.55426E+01   0.26242E-01   0.12688E+01
   0.55426E+01   0.26250E-01   0.12688E+01
   0.55426E+01   0.26258E-01   0.12687E+01
   0.55426E+01   0.26265E-01   0.12687E+01
   0.55426E+01   0.26273E-01   0.12687E+01
   0.55426E+01   0.26281E-01   0.12686E+01
   0.55401E+01   0.26289E-01   0.12685E+01
   0.55401E+01   0.26297E-01   0.12684E+01
   0.55401E+01   0.26304E-01   0.12684E+01
   0.55401E+01   0.26312E-01   0.12683E+01
   0.55401E+01   0.26320E-01   0.12683E+01
   0.55401E+01   0.26328E-01   0.12682E+01
   0.55401E+01   0.26335E-01   0.12682E+01
   0.55401E+01   0.26343E-01   0.12681E+01
   0.55401E+01   0.26351E-01   0.12680E+01
   0.55401E+01   0.26359E-01   0.12680E+01
   0.55401E+01   0.26367E-01   0.12679E+01
   0.55401E+01   0.26374E-01   0.12679E+01
   0.55401E+01   0.26382E-01   0.12678E+01
   0.55401E+01   0.26390E-01   0.12677E+01
   0.55401E+01   0.26398E-01   0.12677E+01
   0.55401E+01   0.26406E-01   0.12676E+01
   0.55401E+01   0.26414E-01   0.12676E+01
   0.55401E+01   0.26421E-01   0.12676E+01
   0.55401E+01   0.26429E-01   0.12676E+01
   0.55401E+01   0.26437E-01   0.12675E+01
   0.55376E+01   0.26445E-01   0.12674E+01
   0.55376E+01   0.26453E-01   0.12673E+01
   0.55376E+01   0.26460E-01   0.12673E+01
   0.55376E+01   0.26468E-01   0.12672E+01
   0.55376E+01   0.26476E-01   0.12672E+01
   0.55376E+01   0.26484E-01   0.12671E+01
   0.55376E+01   0.26492E-01   0.12671E+01
   0.55376E+01   0.26500E-01   0.12670E+01
   0.55376E+01   0.26507E-01   0.12670E+01
   0.55376E+01   0.26515E-01   0.12669E+01
   0.55376E+01   0.26523E-01   0.12668E+01
   0.55376E+01   0.26531E-01   0.12668E+01
   0.55376E+01   0.26539E-01   0.12666E+01
   0.55376E+01   0.26547E-01   0.12666E+01
   0.55376E+01   0.26555E-01   0.12666E+01
   0.55376E+01   0.26562E-01   0.12665E+01
   0.55376E+01   0.26570E-01   0.12665E+01
   0.55376E+01   0.26578E-01   0.12664E+01
   0.55376E+01   0.26586E-01   0.12664E+01
   0.55351E+01   0.26594E-01   0.12663E+01
   0.55351E+01   0.26602E-01   0.12662E+01
   0.55351E+01   0.26610E-01   0.12662E+01
   0.55351E+01   0.26617E-01   0.12662E+01
   0.55351E+01   0.26625E-01   0.12661E+01
   0.55351E+01   0.26633E-01   0.12661E+01
   0.55351E+01   0.26641E-01   0.12660E+01
   0.55351E+01   0.26649E-01   0.12659E+01
   0.55351E+01   0.26657E-01   0.12659E+01
   0.55351E+01   0.26665E-01   0.12659E+01
   0.55351E+01   0.26673E-01   0.12658E+01
   0.55351E+01   0.26681E-01   0.12658E+01
   0.55351E+01   0.26688E-01   0.12657E+01
   0.55351E+01   0.26696E-01   0.12656E+01
   0.55351E+01   0.26704E-01   0.12656E+01
   0.55351E+01   0.26712E-01   0.12655E+01
   0.55351E+01   0.26720E-01   0.12654E+01
   0.55351E+01   0.26728E-01   0.12653E+01
   0.55351E+01   0.26736E-01   0.12653E+01
   0.55326E+01   0.26744E-01   0.12652E+01
   0.55326E+01   0.26752E-01   0.12652E+01
   0.55326E+01   0.26760E-01   0.12651E+01
   0.55326E+01   0.26768E-01   0.12651E+01
   0.55326E+01   0.26775E-01   0.12651E+01
   0.55326E+01   0.26783E-01   0.12650E+01
   0.55326E+01   0.26791E-01   0.12649E+01
   0.55326E+01   0.26799E-01   0.12649E+01
   0.55326E+01   0.26807E-01   0.12648E+01
   0.55326E+01   0.26815E-01   0.12648E+01
   0.55326E+01   0.26823E-01   0.12647E+01
   0.55326E+01   0.26831E-01   0.12647E+01
   0.55326E+01   0.26839E-01   0.12646E+01
   0.55326E+01   0.26847E-01   0.12646E+01
   0.55326E+01   0.26855E-01   0.12645E+01
   0.55326E+01   0.26863E-01   0.12644E+01
   0.55326E+01   0.26871E-01   0.12644E+01
   0.55326E+01   0.26879E-01   0.12643E+01
   0.55326E+01   0.26887E-01   0.12642E+01
   0.55301E+01   0.26895E-01   0.12641E+01
   0.55326E+01   0.26903E-01   0.12641E+01
   0.55326E+01   0.26910E-01   0.12641E+01
   0.55301E+01   0.26918E-01   0.12640E+01
   0.55301E+01   0.26926E-01   0.12639E+01
   0.55301E+01   0.26934E-01   0.12638E+01
   0.55301E+01   0.26942E-01   0.12638E+01
   0.55301E+01   0.26950E-01   0.12637E+01
   0.55301E+01   0.26958E-01   0.12637E+01
   0.55301E+01   0.26966E-01   0.12636E+01
   0.55301E+01   0.26974E-01   0.12636E+01
   0.55301E+01   0.26982E-01   0.12636E+01
   0.55301E+01   0.26990E-01   0.12636E+01
   0.55301E+01   0.26998E-01   0.12635E+01
   0.55301E+01   0.27006E-01   0.12635E+01
   0.55301E+01   0.27014E-01   0.12634E+01
   0.55301E+01   0.27022E-01   0.12633E+01
   0.55301E+01   0.27030E-01   0.12633E+01
   0.55301E+01   0.27038E-01   0.12631E+01
   0.55301E+01   0.27046E-01   0.12631E+01
   0.55301E+01   0.27054E-01   0.12630E+01
   0.55301E+01   0.27062E-01   0.12630E+01
   0.55301E+01   0.27070E-01   0.12629E+01
   0.55301E+01   0.27078E-01   0.12629E+01
   0.55276E+01   0.27086E-01   0.12628E+01
   0.55276E+01   0.27094E-01   0.12628E+01
   0.55276E+01   0.27102E-01   0.12627E+01
   0.55276E+01   0.27110E-01   0.12626E+01
   0.55276E+01   0.27118E-01   0.12625E+01
   0.55276E+01   0.27126E-01   0.12625E+01
   0.55276E+01   0.27134E-01   0.12624E+01
   0.55276E+01   0.27142E-01   0.12624E+01
   0.55276E+01   0.27150E-01   0.12624E+01
   0.55276E+01   0.27158E-01   0.12624E+01
   0.55276E+01   0.27166E-01   0.12623E+01
   0.55276E+01   0.27175E-01   0.12623E+01
   0.55276E+01   0.27183E-01   0.12622E+01
   0.55276E+01   0.27191E-01   0.12622E+01
   0.55276E+01   0.27199E-01   0.12621E+01
   0.55276E+01   0.27207E-01   0.12620E+01
   0.55276E+01   0.27215E-01   0.12619E+01
   0.55276E+01   0.27223E-01   0.12619E+01
   0.55276E+01   0.27231E-01   0.12618E+01
   0.55276E+01   0.27239E-01   0.12618E+01
   0.55251E+01   0.27247E-01   0.12617E+01
   0.55251E+01   0.27255E-01   0.12616E+01
   0.55251E+01   0.27263E-01   0.12616E+01
   0.55251E+01   0.27271E-01   0.12615E+01
   0.55251E+01   0.27279E-01   0.12614E+01
   0.55251E+01   0.27287E-01   0.12614E+01
   0.55251E+01   0.27295E-01   0.12614E+01
   0.55251E+01   0.27303E-01   0.12613E+01
   0.55251E+01   0.27312E-01   0.12612E+01
   0.55251E+01   0.27320E-01   0.12612E+01
   0.55251E+01   0.27328E-01   0.12612E+01
   0.55251E+01   0.27336E-01   0.12612E+01
   0.55251E+01   0.27344E-01   0.12611E+01
   0.55251E+01   0.27352E-01   0.12610E+01
   0.55251E+01   0.27360E-01   0.12610E+01
   0.55251E+01   0.27368E-01   0.12609E+01
   0.55251E+01   0.27376E-01   0.12608E+01
   0.55251E+01   0.27384E-01   0.12608E+01
   0.55251E+01   0.27392E-01   0.12607E+01
   0.55251E+01   0.27401E-01   0.12607E+01
   0.55251E+01   0.27409E-01   0.12606E+01
   0.55226E+01   0.27417E-01   0.12606E+01
   0.55226E+01   0.27425E-01   0.12605E+01
   0.55226E+01   0.27433E-01   0.12605E+01
   0.55226E+01   0.27441E-01   0.12604E+01
   0.55226E+01   0.27449E-01   0.12603E+01
   0.55226E+01   0.27457E-01   0.12603E+01
   0.55226E+01   0.27466E-01   0.12603E+01
   0.55226E+01   0.27474E-01   0.12602E+01
   0.55226E+01   0.27482E-01   0.12601E+01
   0.55226E+01   0.27490E-01   0.12601E+01
   0.55226E+01   0.27498E-01   0.12600E+01
   0.55226E+01   0.27506E-01   0.12600E+01
   0.55226E+01   0.27514E-01   0.12599E+01
   0.55226E+01   0.27522E-01   0.12599E+01
   0.55226E+01   0.27531E-01   0.12598E+01
   0.55226E+01   0.27539E-01   0.12597E+01
   0.55226E+01   0.27547E-01   0.12596E+01
   0.55226E+01   0.27555E-01   0.12596E+01
   0.55226E+01   0.27563E-01   0.12595E+01
   0.55226E+01   0.27571E-01   0.12595E+01
   0.55201E+01   0.27580E-01   0.12594E+01
   0.55201E+01   0.27588E-01   0.12594E+01
   0.55201E+01   0.27596E-01   0.12594E+01
   0.55201E+01   0.27604E-01   0.12593E+01
   0.55201E+01   0.27612E-01   0.12592E+01
   0.55201E+01   0.27620E-01   0.12592E+01
   0.55201E+01   0.27629E-01   0.12592E+01
   0.55201E+01   0.27637E-01   0.12591E+01
   0.55201E+01   0.27645E-01   0.12590E+01
   0.55201E+01   0.27653E-01   0.12589E+01
   0.55201E+01   0.27661E-01   0.12589E+01
   0.55201E+01   0.27669E-01   0.12589E+01
   0.55201E+01   0.27678E-01   0.12588E+01
   0.55201E+01   0.27686E-01   0.12588E+01
   0.55201E+01   0.27694E-01   0.12587E+01
   0.55201E+01   0.27702E-01   0.12586E+01
   0.55201E+01   0.27710E-01   0.12586E+01
   0.55201E+01   0.27719E-01   0.12585E+01
   0.55201E+01   0.27727E-01   0.12584E+01
   0.55201E+01   0.27735E-01   0.12584E+01
   0.55176E+01   0.27743E-01   0.12583E+01
   0.55176E+01   0.27751E-01   0.12582E+01
   0.55176E+01   0.27760E-01   0.12582E+01
   0.55176E+01   0.27768E-01   0.12581E+01
   0.55176E+01   0.27776E-01   0.12581E+01
   0.55176E+01   0.27784E-01   0.12581E+01
   0.55176E+01   0.27792E-01   0.12581E+01
   0.55176E+01   0.27801E-01   0.12580E+01
   0.55176E+01   0.27809E-01   0.12579E+01
   0.55176E+01   0.27817E-01   0.12579E+01
   0.55176E+01   0.27825E-01   0.12578E+01
   0.55176E+01   0.27834E-01   0.12578E+01
   0.55176E+01   0.27842E-01   0.12577E+01
   0.55176E+01   0.27850E-01   0.12577E+01
   0.55176E+01   0.27858E-01   0.12577E+01
   0.55176E+01   0.27867E-01   0.12576E+01
   0.55176E+01   0.27875E-01   0.12575E+01
   0.55176E+01   0.27883E-01   0.12574E+01
   0.55176E+01   0.27891E-01   0.12573E+01
   0.55176E+01   0.27900E-01   0.12573E+01
   0.55176E+01   0.27908E-01   0.12572E+01
   0.55176E+01   0.27916E-01   0.12572E+01
   0.55176E+01   0.27924E-01   0.12571E+01
   0.55151E+01   0.27933E-01   0.12571E+01
   0.55176E+01   0.27941E-01   0.12570E+01
   0.55151E+01   0.27949E-01   0.12570E+01
   0.55151E+01   0.27957E-01   0.12570E+01
   0.55151E+01   0.27966E-01   0.12569E+01
   0.55151E+01   0.27974E-01   0.12568E+01
   0.55151E+01   0.27982E-01   0.12567E+01
   0.55151E+01   0.27991E-01   0.12567E+01
   0.55151E+01   0.27999E-01   0.12566E+01
   0.55151E+01   0.28007E-01   0.12566E+01
   0.55151E+01   0.28015E-01   0.12565E+01
   0.55151E+01   0.28024E-01   0.12565E+01
   0.55151E+01   0.28032E-01   0.12565E+01
   0.55151E+01   0.28040E-01   0.12565E+01
   0.55151E+01   0.28049E-01   0.12564E+01
   0.55151E+01   0.28057E-01   0.12564E+01
   0.55151E+01   0.28065E-01   0.12563E+01
   0.55151E+01   0.28073E-01   0.12562E+01
   0.55151E+01   0.28082E-01   0.12561E+01
   0.55151E+01   0.28090E-01   0.12561E+01
   0.55151E+01   0.28098E-01   0.12560E+01
   0.55151E+01   0.28107E-01   0.12560E+01
   0.55151E+01   0.28115E-01   0.12559E+01
   0.55151E+01   0.28123E-01   0.12559E+01
   0.55151E+01   0.28132E-01   0.12558E+01
   0.55126E+01   0.28140E-01   0.12557E+01
   0.55126E+01   0.28148E-01   0.12556E+01
   0.55126E+01   0.28157E-01   0.12556E+01
   0.55126E+01   0.28165E-01   0.12555E+01
   0.55126E+01   0.28173E-01   0.12554E+01
   0.55126E+01   0.28182E-01   0.12554E+01
   0.55126E+01   0.28190E-01   0.12554E+01
   0.55126E+01   0.28198E-01   0.12553E+01
   0.55126E+01   0.28207E-01   0.12553E+01
   0.55126E+01   0.28215E-01   0.12552E+01
   0.55126E+01   0.28223E-01   0.12552E+01
   0.55126E+01   0.28232E-01   0.12551E+01
   0.55126E+01   0.28240E-01   0.12550E+01
   0.55126E+01   0.28248E-01   0.12550E+01
   0.55126E+01   0.28257E-01   0.12550E+01
   0.55126E+01   0.28265E-01   0.12549E+01
   0.55126E+01   0.28274E-01   0.12548E+01
   0.55126E+01   0.28282E-01   0.12548E+01
   0.55126E+01   0.28290E-01   0.12548E+01
   0.55126E+01   0.28299E-01   0.12547E+01
   0.55101E+01   0.28307E-01   0.12546E+01
   0.55101E+01   0.28315E-01   0.12546E+01
   0.55101E+01   0.28324E-01   0.12545E+01
   0.55101E+01   0.28332E-01   0.12545E+01
   0.55101E+01   0.28341E-01   0.12544E+01
   0.55101E+01   0.28349E-01   0.12543E+01
   0.55101E+01   0.28357E-01   0.12542E+01
   0.55101E+01   0.28366E-01   0.12542E+01
   0.55101E+01   0.28374E-01   0.12542E+01
   0.55101E+01   0.28382E-01   0.12542E+01
   0.55101E+01   0.28391E-01   0.12541E+01
   0.55101E+01   0.28399E-01   0.12540E+01
   0.55101E+01   0.28408E-01   0.12539E+01
   0.55101E+01   0.28416E-01   0.12539E+01
   0.55101E+01   0.28425E-01   0.12538E+01
   0.55101E+01   0.28433E-01   0.12538E+01
   0.55101E+01   0.28441E-01   0.12537E+01
   0.55101E+01   0.28450E-01   0.12536E+01
   0.55101E+01   0.28458E-01   0.12536E+01
   0.55101E+01   0.28467E-01   0.12536E+01
   0.55101E+01   0.28475E-01   0.12535E+01
   0.55101E+01   0.28483E-01   0.12534E+01
   0.55101E+01   0.28492E-01   0.12534E+01
   0.55076E+01   0.28500E-01   0.12533E+01
   0.55076E+01   0.28509E-01   0.12533E+01
   0.55076E+01   0.28517E-01   0.12532E+01
   0.55076E+01   0.28526E-01   0.12532E+01
   0.55076E+01   0.28534E-01   0.12531E+01
   0.55076E+01   0.28542E-01   0.12531E+01
   0.55076E+01   0.28551E-01   0.12531E+01
   0.55076E+01   0.28559E-01   0.12530E+01
   0.55076E+01   0.28568E-01   0.12530E+01
   0.55076E+01   0.28576E-01   0.12530E+01
   0.55076E+01   0.28585E-01   0.12529E+01
   0.55076E+01   0.28593E-01   0.12528E+01
   0.55076E+01   0.28602E-01   0.12527E+01
   0.55076E+01   0.28610E-01   0.12527E+01
   0.55076E+01   0.28619E-01   0.12526E+01
   0.55076E+01   0.28627E-01   0.12526E+01
   0.55076E+01   0.28636E-01   0.12525E+01
   0.55076E+01   0.28644E-01   0.12524E+01
   0.55076E+01   0.28652E-01   0.12524E+01
   0.55076E+01   0.28661E-01   0.12523E+01
   0.55076E+01   0.28669E-01   0.12522E+01
   0.55076E+01   0.28678E-01   0.12522E+01
   0.55051E+01   0.28686E-01   0.12521E+01
   0.55051E+01   0.28695E-01   0.12520E+01
   0.55051E+01   0.28703E-01   0.12520E+01
   0.55051E+01   0.28712E-01   0.12519E+01
   0.55051E+01   0.28720E-01   0.12519E+01
   0.55051E+01   0.28729E-01   0.12519E+01
   0.55051E+01   0.28737E-01   0.12518E+01
   0.55051E+01   0.28746E-01   0.12518E+01
   0.55051E+01   0.28754E-01   0.12518E+01
   0.55051E+01   0.28763E-01   0.12517E+01
   0.55051E+01   0.28771E-01   0.12516E+01
   0.55051E+01   0.28780E-01   0.12516E+01
   0.55051E+01   0.28788E-01   0.12515E+01
   0.55051E+01   0.28797E-01   0.12514E+01
   0.55051E+01   0.28805E-01   0.12514E+01
   0.55051E+01   0.28814E-01   0.12513E+01
   0.55051E+01   0.28823E-01   0.12513E+01
   0.55051E+01   0.28831E-01   0.12512E+01
   0.55051E+01   0.28840E-01   0.12512E+01
   0.55051E+01   0.28848E-01   0.12511E+01
   0.55051E+01   0.28857E-01   0.12511E+01
   0.55051E+01   0.28865E-01   0.12510E+01
   0.55051E+01   0.28874E-01   0.12510E+01
   0.55026E+01   0.28882E-01   0.12509E+01
   0.55026E+01   0.28891E-01   0.12508E+01
   0.55026E+01   0.28899E-01   0.12508E+01
   0.55026E+01   0.28908E-01   0.12507E+01
   0.55026E+01   0.28916E-01   0.12507E+01
   0.55026E+01   0.28925E-01   0.12506E+01
   0.55026E+01   0.28934E-01   0.12506E+01
   0.55026E+01   0.28942E-01   0.12506E+01
   0.55026E+01   0.28951E-01   0.12505E+01
   0.55026E+01   0.28959E-01   0.12504E+01
   0.55026E+01   0.28968E-01   0.12504E+01
   0.55026E+01   0.28976E-01   0.12503E+01
   0.55026E+01   0.28985E-01   0.12502E+01
   0.55026E+01   0.28994E-01   0.12502E+01
   0.55026E+01   0.29002E-01   0.12502E+01
   0.55026E+01   0.29011E-01   0.12501E+01
   0.55026E+01   0.29019E-01   0.12501E+01
   0.55026E+01   0.29028E-01   0.12500E+01
   0.55026E+01   0.29037E-01   0.12499E+01
   0.55026E+01   0.29045E-01   0.12499E+01
   0.55001E+01   0.29054E-01   0.12498E+01
   0.55026E+01   0.29062E-01   0.12498E+01
   0.55001E+01   0.29071E-01   0.12497E+01
   0.55001E+01   0.29080E-01   0.12497E+01
   0.55001E+01   0.29088E-01   0.12496E+01
   0.55001E+01   0.29097E-01   0.12496E+01
   0.55001E+01   0.29105E-01   0.12495E+01
   0.55001E+01   0.29114E-01   0.12495E+01
   0.55001E+01   0.29123E-01   0.12495E+01
   0.55001E+01   0.29131E-01   0.12494E+01
   0.55001E+01   0.29140E-01   0.12493E+01
   0.55001E+01   0.29148E-01   0.12493E+01
   0.55001E+01   0.29157E-01   0.12492E+01
   0.55001E+01   0.29166E-01   0.12491E+01
   0.55001E+01   0.29174E-01   0.12491E+01
   0.55001E+01   0.29183E-01   0.12490E+01
   0.55001E+01   0.29192E-01   0.12490E+01
   0.55001E+01   0.29200E-01   0.12489E+01
   0.55001E+01   0.29209E-01   0.12488E+01
   0.55001E+01   0.29217E-01   0.12488E+01
   0.55001E+01   0.29226E-01   0.12487E+01
   0.55001E+01   0.29235E-01   0.12486E+01
   0.55001E+01   0.29243E-01   0.12486E+01
   0.55001E+01   0.29252E-01   0.12486E+01
   0.54976E+01   0.29261E-01   0.12485E+01
   0.54976E+01   0.29269E-01   0.12484E+01
   0.54976E+01   0.29278E-01   0.12484E+01
   0.54976E+01   0.29287E-01   0.12484E+01
   0.55001E+01   0.29295E-01   0.12483E+01
   0.54976E+01   0.29304E-01   0.12483E+01
   0.54976E+01   0.29313E-01   0.12482E+01
   0.54976E+01   0.29321E-01   0.12482E+01
   0.54976E+01   0.29330E-01   0.12481E+01
   0.54976E+01   0.29339E-01   0.12481E+01
   0.54976E+01   0.29347E-01   0.12479E+01
   0.54976E+01   0.29356E-01   0.12479E+01
   0.54976E+01   0.29365E-01   0.12478E+01
   0.54976E+01   0.29374E-01   0.12478E+01
   0.54976E+01   0.29382E-01   0.12477E+01
   0.54976E+01   0.29391E-01   0.12477E+01
   0.54976E+01   0.29400E-01   0.12477E+01
   0.54976E+01   0.29408E-01   0.12477E+01
   0.54976E+01   0.29417E-01   0.12477E+01
   0.54976E+01   0.29426E-01   0.12475E+01
   0.54976E+01   0.29434E-01   0.12475E+01
   0.54976E+01   0.29443E-01   0.12474E+01
   0.54976E+01   0.29452E-01   0.12473E+01
   0.54976E+01   0.29461E-01   0.12473E+01
   0.54976E+01   0.29469E-01   0.12473E+01
   0.54951E+01   0.29478E-01   0.12472E+01
   0.54951E+01   0.29487E-01   0.12471E+01
   0.54951E+01   0.29495E-01   0.12471E+01
   0.54951E+01   0.29504E-01   0.12470E+01
   0.54951E+01   0.29513E-01   0.12470E+01
   0.54951E+01   0.29522E-01   0.12469E+01
   0.54951E+01   0.29530E-01   0.12469E+01
   0.54951E+01   0.29539E-01   0.12468E+01
   0.54951E+01   0.29548E-01   0.12467E+01
   0.54951E+01   0.29557E-01   0.12467E+01
   0.54951E+01   0.29565E-01   0.12466E+01
   0.54951E+01   0.29574E-01   0.12466E+01
   0.54951E+01   0.29583E-01   0.12465E+01
   0.54951E+01   0.29592E-01   0.12465E+01
   0.54951E+01   0.29600E-01   0.12464E+01
   0.54951E+01   0.29609E-01   0.12464E+01
   0.54951E+01   0.29618E-01   0.12463E+01
   0.54951E+01   0.29627E-01   0.12463E+01
   0.54951E+01   0.29635E-01   0.12462E+01
   0.54951E+01   0.29644E-01   0.12461E+01
   0.54926E+01   0.29653E-01   0.12460E+01
   0.54926E+01   0.29662E-01   0.12460E+01
   0.54951E+01   0.29670E-01   0.12460E+01
   0.54951E+01   0.29679E-01   0.12460E+01
   0.54951E+01   0.29688E-01   0.12459E+01
   0.54951E+01   0.29697E-01   0.12459E+01
   0.54951E+01   0.29706E-01   0.12458E+01
   0.54926E+01   0.29714E-01   0.12457E+01
   0.54926E+01   0.29723E-01   0.12457E+01
   0.54926E+01   0.29732E-01   0.12457E+01
   0.54926E+01   0.29741E-01   0.12456E+01
   0.54926E+01   0.29750E-01   0.12455E+01
   0.54926E+01   0.29758E-01   0.12455E+01
   0.54926E+01   0.29767E-01   0.12455E+01
   0.54926E+01   0.29776E-01   0.12454E+01
   0.54926E+01   0.29785E-01   0.12453E+01
   0.54926E+01   0.29794E-01   0.12453E+01
   0.54926E+01   0.29802E-01   0.12452E+01
   0.54926E+01   0.29811E-01   0.12451E+01
   0.54926E+01   0.29820E-01   0.12451E+01
   0.54926E+01   0.29829E-01   0.12450E+01
   0.54926E+01   0.29838E-01   0.12450E+01
   0.54926E+01   0.29847E-01   0.12449E+01
   0.54926E+01   0.29855E-01   0.12448E+01
   0.54926E+01   0.29864E-01   0.12448E+01
   0.54926E+01   0.29873E-01   0.12448E+01
   0.54926E+01   0.29882E-01   0.12448E+01
   0.54926E+01   0.29891E-01   0.12447E+01
   0.54926E+01   0.29900E-01   0.12447E+01
   0.54901E+01   0.29908E-01   0.12446E+01
   0.54901E+01   0.29917E-01   0.12445E+01
   0.54901E+01   0.29926E-01   0.12444E+01
   0.54901E+01   0.29935E-01   0.12444E+01
   0.54901E+01   0.29944E-01   0.12443E+01
   0.54901E+01   0.29953E-01   0.12443E+01
   0.54901E+01   0.29962E-01   0.12442E+01
   0.54901E+01   0.29970E-01   0.12442E+01
   0.54901E+01   0.29979E-01   0.12441E+01
   0.54901E+01   0.29988E-01   0.12441E+01
   0.54901E+01   0.29997E-01   0.12440E+01
   0.54901E+01   0.30006E-01   0.12439E+01
   0.54901E+01   0.30015E-01   0.12438E+01
   0.54901E+01   0.30024E-01   0.12438E+01
   0.54901E+01   0.30033E-01   0.12437E+01
   0.54901E+01   0.30041E-01   0.12437E+01
   0.54901E+01   0.30050E-01   0.12437E+01
   0.54901E+01   0.30059E-01   0.12437E+01
   0.54901E+01   0.30068E-01   0.12436E+01
   0.54901E+01   0.30077E-01   0.12436E+01
   0.54901E+01   0.30086E-01   0.12435E+01
   0.54901E+01   0.30095E-01   0.12435E+01
   0.54901E+01   0.30104E-01   0.12435E+01
   0.54901E+01   0.30113E-01   0.12434E+01
   0.54876E+01   0.30122E-01   0.12433E+01
   0.54876E+01   0.30131E-01   0.12432E+01
   0.54876E+01   0.30139E-01   0.12432E+01
   0.54876E+01   0.30148E-01   0.12431E+01
   0.54876E+01   0.30157E-01   0.12430E+01
   0.54876E+01   0.30166E-01   0.12430E+01
   0.54876E+01   0.30175E-01   0.12430E+01
   0.54876E+01   0.30184E-01   0.12430E+01
   0.54876E+01   0.30193E-01   0.12428E+01
   0.54876E+01   0.30202E-01   0.12427E+01
   0.54876E+01   0.30211E-01   0.12427E+01
   0.54876E+01   0.30220E-01   0.12426E+01
   0.54876E+01   0.30229E-01   0.12426E+01
   0.54876E+01   0.30238E-01   0.12425E+01
   0.54876E+01   0.30247E-01   0.12425E+01
   0.54876E+01   0.30256E-01   0.12425E+01
   0.54876E+01   0.30265E-01   0.12424E+01
   0.54876E+01   0.30273E-01   0.12424E+01
   0.54876E+01   0.30282E-01   0.12424E+01
   0.54876E+01   0.30291E-01   0.12423E+01
   0.54876E+01   0.30300E-01   0.12422E+01
   0.54876E+01   0.30309E-01   0.12421E+01
   0.54851E+01   0.30318E-01   0.12421E+01
   0.54851E+01   0.30327E-01   0.12420E+01
   0.54851E+01   0.30336E-01   0.12419E+01
   0.54851E+01   0.30345E-01   0.12419E+01
   0.54851E+01   0.30354E-01   0.12418E+01
   0.54851E+01   0.30363E-01   0.12418E+01
   0.54851E+01   0.30372E-01   0.12418E+01
   0.54851E+01   0.30381E-01   0.12417E+01
   0.54851E+01   0.30390E-01   0.12417E+01
   0.54851E+01   0.30399E-01   0.12416E+01
   0.54851E+01   0.30408E-01   0.12415E+01
   0.54851E+01   0.30417E-01   0.12415E+01
   0.54851E+01   0.30426E-01   0.12414E+01
   0.54851E+01   0.30435E-01   0.12414E+01
   0.54851E+01   0.30444E-01   0.12413E+01
   0.54851E+01   0.30453E-01   0.12413E+01
   0.54851E+01   0.30462E-01   0.12412E+01
   0.54851E+01   0.30471E-01   0.12412E+01
   0.54851E+01   0.30480E-01   0.12412E+01
   0.54851E+01   0.30489E-01   0.12412E+01
   0.54851E+01   0.30498E-01   0.12411E+01
   0.54851E+01   0.30507E-01   0.12411E+01
   0.54851E+01   0.30516E-01   0.12410E+01
   0.54826E+01   0.30525E-01   0.12409E+01
   0.54826E+01   0.30534E-01   0.12408E+01
   0.54826E+01   0.30543E-01   0.12408E+01
   0.54826E+01   0.30552E-01   0.12407E+01
   0.54826E+01   0.30561E-01   0.12407E+01
   0.54826E+01   0.30571E-01   0.12406E+01
   0.54826E+01   0.30580E-01   0.12406E+01
   0.54826E+01   0.30589E-01   0.12406E+01
   0.54826E+01   0.30598E-01   0.12405E+01
   0.54826E+01   0.30607E-01   0.12404E+01
   0.54826E+01   0.30616E-01   0.12403E+01
   0.54826E+01   0.30625E-01   0.12403E+01
   0.54826E+01   0.30634E-01   0.12403E+01
   0.54826E+01   0.30643E-01   0.12402E+01
   0.54826E+01   0.30652E-01   0.12401E+01
   0.54826E+01   0.30661E-01   0.12401E+01
   0.54826E+01   0.30670E-01   0.12400E+01
   0.54826E+01   0.30679E-01   0.12400E+01
   0.54826E+01   0.30688E-01   0.12399E+01
   0.54826E+01   0.30697E-01   0.12399E+01
   0.54826E+01   0.30706E-01   0.12398E+01
   0.54826E+01   0.30716E-01   0.12398E+01
   0.54826E+01   0.30725E-01   0.12397E+01
   0.54826E+01   0.30734E-01   0.12396E+01
   0.54801E+01   0.30743E-01   0.12396E+01
   0.54801E+01   0.30752E-01   0.12395E+01
   0.54801E+01   0.30761E-01   0.12394E+01
   0.54801E+01   0.30770E-01   0.12394E+01
   0.54801E+01   0.30779E-01   0.12393E+01
   0.54801E+01   0.30788E-01   0.12393E+01
   0.54801E+01   0.30797E-01   0.12393E+01
   0.54801E+01   0.30807E-01   0.12392E+01
   0.54801E+01   0.30816E-01   0.12391E+01
   0.54801E+01   0.30825E-01   0.12391E+01
   0.54801E+01   0.30834E-01   0.12390E+01
   0.54801E+01   0.30843E-01   0.12390E+01
   0.54801E+01   0.30852E-01   0.12389E+01
   0.54801E+01   0.30861E-01   0.12389E+01
   0.54801E+01   0.30870E-01   0.12389E+01
   0.54801E+01   0.30880E-01   0.12388E+01
   0.54801E+01   0.30889E-01   0.12388E+01
   0.54801E+01   0.30898E-01   0.12388E+01
   0.54801E+01   0.30907E-01   0.12387E+01
   0.54801E+01   0.30916E-01   0.12386E+01
   0.54801E+01   0.30925E-01   0.12386E+01
   0.54801E+01   0.30934E-01   0.12386E+01
   0.54801E+01   0.30944E-01   0.12385E+01
   0.54801E+01   0.30953E-01   0.12384E+01
   0.54801E+01   0.30962E-01   0.12384E+01
   0.54776E+01   0.30971E-01   0.12383E+01
   0.54776E+01   0.30980E-01   0.12383E+01
   0.54776E+01   0.30989E-01   0.12382E+01
   0.54776E+01   0.30999E-01   0.12382E+01
   0.54776E+01   0.31008E-01   0.12381E+01
   0.54776E+01   0.31017E-01   0.12380E+01
   0.54776E+01   0.31026E-01   0.12379E+01
   0.54776E+01   0.31035E-01   0.12379E+01
   0.54776E+01   0.31044E-01   0.12378E+01
   0.54776E+01   0.31054E-01   0.12378E+01
   0.54776E+01   0.31063E-01   0.12377E+01
   0.54776E+01   0.31072E-01   0.12377E+01
   0.54776E+01   0.31081E-01   0.12376E+01
   0.54776E+01   0.31090E-01   0.12376E+01
   0.54776E+01   0.31100E-01   0.12376E+01
   0.54776E+01   0.31109E-01   0.12375E+01
   0.54776E+01   0.31118E-01   0.12375E+01
   0.54776E+01   0.31127E-01   0.12374E+01
   0.54776E+01   0.31136E-01   0.12374E+01
   0.54776E+01   0.31146E-01   0.12373E+01
   0.54776E+01   0.31155E-01   0.12372E+01
   0.54776E+01   0.31164E-01   0.12372E+01
   0.54776E+01   0.31173E-01   0.12371E+01
   0.54776E+01   0.31183E-01   0.12370E+01
   0.54776E+01   0.31192E-01   0.12370E+01
   0.54776E+01   0.31201E-01   0.12369E+01
   0.54776E+01   0.31210E-01   0.12369E+01
   0.54751E+01   0.31219E-01   0.12369E+01
   0.54751E+01   0.31229E-01   0.12368E+01
   0.54751E+01   0.31238E-01   0.12368E+01
   0.54751E+01   0.31247E-01   0.12367E+01
   0.54751E+01   0.31256E-01   0.12366E+01
   0.54751E+01   0.31266E-01   0.12366E+01
   0.54751E+01   0.31275E-01   0.12365E+01
   0.54751E+01   0.31284E-01   0.12365E+01
   0.54751E+01   0.31293E-01   0.12365E+01
   0.54751E+01   0.31303E-01   0.12364E+01
   0.54751E+01   0.31312E-01   0.12364E+01
   0.54751E+01   0.31321E-01   0.12363E+01
   0.54751E+01   0.31331E-01   0.12362E+01
   0.54751E+01   0.31340E-01   0.12361E+01
   0.54751E+01   0.31349E-01   0.12361E+01
   0.54751E+01   0.31358E-01   0.12360E+01
   0.54751E+01   0.31368E-01   0.12360E+01
   0.54751E+01   0.31377E-01   0.12359E+01
   0.54751E+01   0.31386E-01   0.12359E+01
   0.54751E+01   0.31395E-01   0.12359E+01
   0.54751E+01   0.31405E-01   0.12358E+01
   0.54751E+01   0.31414E-01   0.12358E+01
   0.54751E+01   0.31423E-01   0.12358E+01
   0.54751E+01   0.31433E-01   0.12356E+01
   0.54751E+01   0.31442E-01   0.12356E+01
   0.54726E+01   0.31451E-01   0.12356E+01
   0.54726E+01   0.31461E-01   0.12355E+01
   0.54726E+01   0.31470E-01   0.12354E+01
   0.54751E+01   0.31479E-01   0.12354E+01
   0.54726E+01   0.31489E-01   0.12354E+01
   0.54726E+01   0.31498E-01   0.12353E+01
   0.54726E+01   0.31507E-01   0.12353E+01
   0.54726E+01   0.31516E-01   0.12352E+01
   0.54726E+01   0.31526E-01   0.12352E+01
   0.54726E+01   0.31535E-01   0.12352E+01
   0.54726E+01   0.31544E-01   0.12351E+01
   0.54726E+01   0.31554E-01   0.12350E+01
   0.54726E+01   0.31563E-01   0.12349E+01
   0.54726E+01   0.31572E-01   0.12349E+01
   0.54726E+01   0.31582E-01   0.12348E+01
   0.54726E+01   0.31591E-01   0.12348E+01
   0.54726E+01   0.31601E-01   0.12348E+01
   0.54726E+01   0.31610E-01   0.12346E+01
   0.54726E+01   0.31619E-01   0.12346E+01
   0.54726E+01   0.31629E-01   0.12345E+01
   0.54726E+01   0.31638E-01   0.12345E+01
   0.54726E+01   0.31647E-01   0.12344E+01
   0.54726E+01   0.31657E-01   0.12344E+01
   0.54726E+01   0.31666E-01   0.12343E+01
   0.54726E+01   0.31675E-01   0.12343E+01
   0.54726E+01   0.31685E-01   0.12342E+01
   0.54701E+01   0.31694E-01   0.12341E+01
   0.54726E+01   0.31704E-01   0.12341E+01
   0.54726E+01   0.31713E-01   0.12341E+01
   0.54726E+01   0.31722E-01   0.12341E+01
   0.54726E+01   0.31732E-01   0.12340E+01
   0.54701E+01   0.31741E-01   0.12340E+01
   0.54701E+01   0.31750E-01   0.12339E+01
   0.54701E+01   0.31760E-01   0.12339E+01
   0.54701E+01   0.31769E-01   0.12338E+01
   0.54701E+01   0.31779E-01   0.12337E+01
   0.54701E+01   0.31788E-01   0.12336E+01
   0.54701E+01   0.31797E-01   0.12336E+01
   0.54701E+01   0.31807E-01   0.12335E+01
   0.54701E+01   0.31816E-01   0.12335E+01
   0.54701E+01   0.31826E-01   0.12334E+01
   0.54701E+01   0.31835E-01   0.12334E+01
   0.54701E+01   0.31845E-01   0.12334E+01
   0.54701E+01   0.31854E-01   0.12333E+01
   0.54701E+01   0.31863E-01   0.12332E+01
   0.54701E+01   0.31873E-01   0.12332E+01
   0.54701E+01   0.31882E-01   0.12331E+01
   0.54701E+01   0.31892E-01   0.12331E+01
   0.54701E+01   0.31901E-01   0.12330E+01
   0.54701E+01   0.31911E-01   0.12330E+01
   0.54701E+01   0.31920E-01   0.12329E+01
   0.54701E+01   0.31929E-01   0.12329E+01
   0.54701E+01   0.31939E-01   0.12329E+01
   0.54701E+01   0.31948E-01   0.12328E+01
   0.54701E+01   0.31958E-01   0.12328E+01
   0.54676E+01   0.31967E-01   0.12327E+01
   0.54676E+01   0.31977E-01   0.12326E+01
   0.54676E+01   0.31986E-01   0.12325E+01
   0.54676E+01   0.31996E-01   0.12325E+01
   0.54676E+01   0.32005E-01   0.12325E+01
   0.54676E+01   0.32015E-01   0.12324E+01
   0.54676E+01   0.32024E-01   0.12323E+01
   0.54676E+01   0.32034E-01   0.12323E+01
   0.54676E+01   0.32043E-01   0.12323E+01
   0.54676E+01   0.32052E-01   0.12322E+01
   0.54676E+01   0.32062E-01   0.12322E+01
   0.54676E+01   0.32071E-01   0.12321E+01
   0.54676E+01   0.32081E-01   0.12321E+01
   0.54676E+01   0.32090E-01   0.12320E+01
   0.54676E+01   0.32100E-01   0.12320E+01
   0.54676E+01   0.32109E-01   0.12319E+01
   0.54676E+01   0.32119E-01   0.12318E+01
   0.54676E+01   0.32128E-01   0.12318E+01
   0.54676E+01   0.32138E-01   0.12317E+01
   0.54676E+01   0.32147E-01   0.12317E+01
   0.54676E+01   0.32157E-01   0.12317E+01
   0.54676E+01   0.32167E-01   0.12317E+01
   0.54676E+01   0.32176E-01   0.12316E+01
   0.54676E+01   0.32186E-01   0.12315E+01
   0.54676E+01   0.32195E-01   0.12315E+01
   0.54676E+01   0.32205E-01   0.12314E+01
   0.54651E+01   0.32214E-01   0.12313E+01
   0.54651E+01   0.32224E-01   0.12313E+01
   0.54651E+01   0.32233E-01   0.12312E+01
   0.54651E+01   0.32243E-01   0.12311E+01
   0.54651E+01   0.32252E-01   0.12311E+01
   0.54651E+01   0.32262E-01   0.12311E+01
   0.54651E+01   0.32271E-01   0.12310E+01
   0.54651E+01   0.32281E-01   0.12309E+01
   0.54651E+01   0.32290E-01   0.12309E+01
   0.54651E+01   0.32300E-01   0.12308E+01
   0.54651E+01   0.32310E-01   0.12308E+01
   0.54651E+01   0.32319E-01   0.12307E+01
   0.54651E+01   0.32329E-01   0.12306E+01
   0.54651E+01   0.32338E-01   0.12306E+01
   0.54651E+01   0.32348E-01   0.12306E+01
   0.54651E+01   0.32357E-01   0.12305E+01
   0.54651E+01   0.32367E-01   0.12305E+01
   0.54651E+01   0.32377E-01   0.12305E+01
   0.54651E+01   0.32386E-01   0.12304E+01
   0.54651E+01   0.32396E-01   0.12304E+01
   0.54651E+01   0.32405E-01   0.12303E+01
   0.54651E+01   0.32415E-01   0.12302E+01
   0.54651E+01   0.32424E-01   0.12302E+01
   0.54626E+01   0.32434E-01   0.12301E+01
   0.54626E+01   0.32444E-01   0.12301E+01
   0.54626E+01   0.32453E-01   0.12300E+01
   0.54626E+01   0.32463E-01   0.12300E+01
   0.54626E+01   0.32472E-01   0.12299E+01
   0.54626E+01   0.32482E-01   0.12299E+01
   0.54626E+01   0.32492E-01   0.12298E+01
   0.54626E+01   0.32501E-01   0.12298E+01
   0.54626E+01   0.32511E-01   0.12297E+01
   0.54626E+01   0.32521E-01   0.12296E+01
   0.54626E+01   0.32530E-01   0.12296E+01
   0.54626E+01   0.32540E-01   0.12295E+01
   0.54626E+01   0.32549E-01   0.12295E+01
   0.54626E+01   0.32559E-01   0.12294E+01
   0.54626E+01   0.32569E-01   0.12293E+01
   0.54626E+01   0.32578E-01   0.12293E+01
   0.54626E+01   0.32588E-01   0.12293E+01
   0.54626E+01   0.32598E-01   0.12292E+01
   0.54626E+01   0.32607E-01   0.12292E+01
   0.54626E+01   0.32617E-01   0.12292E+01
   0.54626E+01   0.32627E-01   0.12291E+01
   0.54626E+01   0.32636E-01   0.12290E+01
   0.54626E+01   0.32646E-01   0.12290E+01
   0.54626E+01   0.32656E-01   0.12290E+01
   0.54626E+01   0.32665E-01   0.12289E+01
   0.54626E+01   0.32675E-01   0.12288E+01
   0.54626E+01   0.32685E-01   0.12288E+01
   0.54626E+01   0.32694E-01   0.12287E+01
   0.54626E+01   0.32704E-01   0.12287E+01
   0.54626E+01   0.32714E-01   0.12287E+01
   0.54626E+01   0.32723E-01   0.12286E+01
   0.54601E+01   0.32733E-01   0.12285E+01
   0.54601E+01   0.32743E-01   0.12284E+01
   0.54601E+01   0.32752E-01   0.12284E+01
   0.54601E+01   0.32762E-01   0.12284E+01
   0.54601E+01   0.32772E-01   0.12283E+01
   0.54601E+01   0.32781E-01   0.12283E+01
   0.54601E+01   0.32791E-01   0.12282E+01
   0.54601E+01   0.32801E-01   0.12282E+01
   0.54601E+01   0.32811E-01   0.12281E+01
   0.54601E+01   0.32820E-01   0.12281E+01
   0.54601E+01   0.32830E-01   0.12281E+01
   0.54601E+01   0.32840E-01   0.12280E+01
   0.54601E+01   0.32849E-01   0.12280E+01
   0.54601E+01   0.32859E-01   0.12279E+01
   0.54601E+01   0.32869E-01   0.12278E+01
   0.54601E+01   0.32879E-01   0.12278E+01
   0.54601E+01   0.32888E-01   0.12278E+01
   0.54601E+01   0.32898E-01   0.12277E+01
   0.54601E+01   0.32908E-01   0.12276E+01
   0.54601E+01   0.32917E-01   0.12276E+01
   0.54601E+01   0.32927E-01   0.12275E+01
   0.54601E+01   0.32937E-01   0.12275E+01
   0.54601E+01   0.32947E-01   0.12274E+01
   0.54601E+01   0.32956E-01   0.12274E+01
   0.54576E+01   0.32966E-01   0.12273E+01
   0.54601E+01   0.32976E-01   0.12272E+01
   0.54601E+01   0.32986E-01   0.12272E+01
   0.54576E+01   0.32995E-01   0.12271E+01
   0.54576E+01   0.33005E-01   0.12271E+01
   0.54576E+01   0.33015E-01   0.12270E+01
   0.54576E+01   0.33025E-01   0.12270E+01
   0.54576E+01   0.33035E-01   0.12270E+01
   0.54576E+01   0.33044E-01   0.12269E+01
   0.54576E+01   0.33054E-01   0.12269E+01
   0.54576E+01   0.33064E-01   0.12269E+01
   0.54576E+01   0.33074E-01   0.12268E+01
   0.54576E+01   0.33083E-01   0.12267E+01
   0.54576E+01   0.33093E-01   0.12267E+01
   0.54576E+01   0.33103E-01   0.12266E+01
   0.54576E+01   0.33113E-01   0.12266E+01
   0.54576E+01   0.33123E-01   0.12265E+01
   0.54576E+01   0.33132E-01   0.12264E+01
   0.54576E+01   0.33142E-01   0.12264E+01
   0.54576E+01   0.33152E-01   0.12263E+01
   0.54576E+01   0.33162E-01   0.12262E+01
   0.54576E+01   0.33172E-01   0.12262E+01
   0.54576E+01   0.33181E-01   0.12261E+01
   0.54576E+01   0.33191E-01   0.12261E+01
   0.54576E+01   0.33201E-01   0.12260E+01
   0.54576E+01   0.33211E-01   0.12260E+01
   0.54576E+01   0.33221E-01   0.12260E+01
   0.54576E+01   0.33231E-01   0.12259E+01
   0.54576E+01   0.33240E-01   0.12258E+01
   0.54551E+01   0.33250E-01   0.12258E+01
   0.54551E+01   0.33260E-01   0.12257E+01
   0.54551E+01   0.33270E-01   0.12257E+01
   0.54576E+01   0.33280E-01   0.12257E+01
   0.54551E+01   0.33290E-01   0.12256E+01
   0.54551E+01   0.33300E-01   0.12256E+01
   0.54551E+01   0.33309E-01   0.12255E+01
   0.54551E+01   0.33319E-01   0.12255E+01
   0.54551E+01   0.33329E-01   0.12254E+01
   0.54551E+01   0.33339E-01   0.12253E+01
   0.54551E+01   0.33349E-01   0.12253E+01
   0.54551E+01   0.33359E-01   0.12252E+01
   0.54551E+01   0.33369E-01   0.12252E+01
   0.54551E+01   0.33378E-01   0.12251E+01
   0.54551E+01   0.33388E-01   0.12251E+01
   0.54551E+01   0.33398E-01   0.12250E+01
   0.54551E+01   0.33408E-01   0.12249E+01
   0.54551E+01   0.33418E-01   0.12249E+01
   0.54551E+01   0.33428E-01   0.12249E+01
   0.54551E+01   0.33438E-01   0.12248E+01
   0.54551E+01   0.33448E-01   0.12248E+01
   0.54551E+01   0.33458E-01   0.12247E+01
   0.54551E+01   0.33467E-01   0.12247E+01
   0.54551E+01   0.33477E-01   0.12246E+01
   0.54551E+01   0.33487E-01   0.12246E+01
   0.54551E+01   0.33497E-01   0.12245E+01
   0.54526E+01   0.33507E-01   0.12245E+01
   0.54526E+01   0.33517E-01   0.12245E+01
   0.54551E+01   0.33527E-01   0.12244E+01
   0.54551E+01   0.33537E-01   0.12244E+01
   0.54526E+01   0.33547E-01   0.12243E+01
   0.54526E+01   0.33557E-01   0.12242E+01
   0.54526E+01   0.33567E-01   0.12242E+01
   0.54526E+01   0.33577E-01   0.12241E+01
   0.54526E+01   0.33586E-01   0.12241E+01
   0.54526E+01   0.33596E-01   0.12241E+01
   0.54526E+01   0.33606E-01   0.12240E+01
   0.54526E+01   0.33616E-01   0.12239E+01
   0.54526E+01   0.33626E-01   0.12239E+01
   0.54526E+01   0.33636E-01   0.12238E+01
   0.54526E+01   0.33646E-01   0.12237E+01
   0.54526E+01   0.33656E-01   0.12237E+01
   0.54526E+01   0.33666E-01   0.12236E+01
   0.54526E+01   0.33676E-01   0.12235E+01
   0.54526E+01   0.33686E-01   0.12235E+01
   0.54526E+01   0.33696E-01   0.12235E+01
   0.54526E+01   0.33706E-01   0.12234E+01
   0.54526E+01   0.33716E-01   0.12233E+01
   0.54526E+01   0.33726E-01   0.12233E+01
   0.54526E+01   0.33736E-01   0.12233E+01
   0.54526E+01   0.33746E-01   0.12233E+01
   0.54526E+01   0.33756E-01   0.12233E+01
   0.54526E+01   0.33766E-01   0.12232E+01
   0.54526E+01   0.33776E-01   0.12231E+01
   0.54526E+01   0.33786E-01   0.12231E+01
   0.54526E+01   0.33796E-01   0.12230E+01
   0.54526E+01   0.33806E-01   0.12229E+01
   0.54526E+01   0.33816E-01   0.12229E+01
   0.54526E+01   0.33826E-01   0.12228E+01
   0.54501E+01   0.33836E-01   0.12228E+01
   0.54526E+01   0.33846E-01   0.12227E+01
   0.54501E+01   0.33856E-01   0.12227E+01
   0.54501E+01   0.33866E-01   0.12226E+01
   0.54501E+01   0.33876E-01   0.12226E+01
   0.54501E+01   0.33886E-01   0.12225E+01
   0.54501E+01   0.33896E-01   0.12225E+01
   0.54501E+01   0.33906E-01   0.12224E+01
   0.54501E+01   0.33916E-01   0.12223E+01
   0.54501E+01   0.33926E-01   0.12223E+01
   0.54501E+01   0.33936E-01   0.12222E+01
   0.54501E+01   0.33946E-01   0.12222E+01
   0.54501E+01   0.33956E-01   0.12222E+01
   0.54501E+01   0.33966E-01   0.12221E+01
   0.54501E+01   0.33976E-01   0.12221E+01
   0.54501E+01   0.33986E-01   0.12221E+01
   0.54501E+01   0.33996E-01   0.12220E+01
   0.54501E+01   0.34006E-01   0.12220E+01
   0.54501E+01   0.34016E-01   0.12219E+01
   0.54501E+01   0.34027E-01   0.12219E+01
   0.54501E+01   0.34037E-01   0.12218E+01
   0.54501E+01   0.34047E-01   0.12217E+01
   0.54501E+01   0.34057E-01   0.12217E+01
   0.54501E+01   0.34067E-01   0.12216E+01
   0.54501E+01   0.34077E-01   0.12216E+01
   0.54501E+01   0.34087E-01   0.12215E+01
   0.54501E+01   0.34097E-01   0.12215E+01
   0.54501E+01   0.34107E-01   0.12214E+01
   0.54501E+01   0.34117E-01   0.12214E+01
   0.54501E+01   0.34127E-01   0.12214E+01
   0.54501E+01   0.34137E-01   0.12213E+01
   0.54476E+01   0.34148E-01   0.12212E+01
   0.54476E+01   0.34158E-01   0.12212E+01
   0.54476E+01   0.34168E-01   0.12211E+01
   0.54476E+01   0.34178E-01   0.12210E+01
   0.54476E+01   0.34188E-01   0.12210E+01
   0.54476E+01   0.34198E-01   0.12209E+01
   0.54476E+01   0.34208E-01   0.12209E+01
   0.54476E+01   0.34218E-01   0.12209E+01
   0.54476E+01   0.34228E-01   0.12209E+01
   0.54476E+01   0.34239E-01   0.12208E+01
   0.54476E+01   0.34249E-01   0.12208E+01
   0.54476E+01   0.34259E-01   0.12208E+01
   0.54476E+01   0.34269E-01   0.12207E+01
   0.54476E+01   0.34279E-01   0.12206E+01
   0.54476E+01   0.34289E-01   0.12205E+01
   0.54476E+01   0.34299E-01   0.12205E+01
   0.54476E+01   0.34310E-01   0.12204E+01
   0.54476E+01   0.34320E-01   0.12203E+01
   0.54476E+01   0.34330E-01   0.12203E+01
   0.54476E+01   0.34340E-01   0.12203E+01
   0.54476E+01   0.34350E-01   0.12202E+01
   0.54476E+01   0.34360E-01   0.12202E+01
   0.54476E+01   0.34371E-01   0.12202E+01
   0.54476E+01   0.34381E-01   0.12201E+01
   0.54476E+01   0.34391E-01   0.12200E+01
   0.54476E+01   0.34401E-01   0.12199E+01
   0.54476E+01   0.34411E-01   0.12199E+01
   0.54451E+01   0.34421E-01   0.12199E+01
   0.54451E+01   0.34432E-01   0.12198E+01
   0.54451E+01   0.34442E-01   0.12198E+01
   0.54451E+01   0.34452E-01   0.12197E+01
   0.54451E+01   0.34462E-01   0.12197E+01
   0.54451E+01   0.34472E-01   0.12197E+01
   0.54476E+01   0.34483E-01   0.12197E+01
   0.54451E+01   0.34493E-01   0.12196E+01
   0.54451E+01   0.34503E-01   0.12195E+01
   0.54451E+01   0.34513E-01   0.12195E+01
   0.54451E+01   0.34523E-01   0.12195E+01
   0.54451E+01   0.34534E-01   0.12193E+01
   0.54451E+01   0.34544E-01   0.12193E+01
   0.54451E+01   0.34554E-01   0.12192E+01
   0.54451E+01   0.34564E-01   0.12192E+01
   0.54451E+01   0.34575E-01   0.12192E+01
   0.54451E+01   0.34585E-01   0.12191E+01
   0.54451E+01   0.34595E-01   0.12190E+01
   0.54451E+01   0.34605E-01   0.12190E+01
   0.54451E+01   0.34615E-01   0.12189E+01
   0.54451E+01   0.34626E-01   0.12189E+01
   0.54451E+01   0.34636E-01   0.12188E+01
   0.54451E+01   0.34646E-01   0.12188E+01
   0.54451E+01   0.34656E-01   0.12187E+01
   0.54451E+01   0.34667E-01   0.12186E+01
   0.54451E+01   0.34677E-01   0.12186E+01
   0.54451E+01   0.34687E-01   0.12186E+01
   0.54451E+01   0.34698E-01   0.12185E+01
   0.54451E+01   0.34708E-01   0.12185E+01
   0.54451E+01   0.34718E-01   0.12185E+01
   0.54451E+01   0.34728E-01   0.12185E+01
   0.54451E+01   0.34739E-01   0.12184E+01
   0.54451E+01   0.34749E-01   0.12183E+01
   0.54426E+01   0.34759E-01   0.12182E+01
   0.54426E+01   0.34769E-01   0.12182E+01
   0.54426E+01   0.34780E-01   0.12181E+01
   0.54426E+01   0.34790E-01   0.12180E+01
   0.54426E+01   0.34800E-01   0.12180E+01
   0.54426E+01   0.34811E-01   0.12179E+01
   0.54426E+01   0.34821E-01   0.12179E+01
   0.54426E+01   0.34831E-01   0.12178E+01
   0.54426E+01   0.34842E-01   0.12178E+01
   0.54426E+01   0.34852E-01   0.12178E+01
   0.54426E+01   0.34862E-01   0.12178E+01
   0.54426E+01   0.34872E-01   0.12177E+01
   0.54426E+01   0.34883E-01   0.12176E+01
   0.54426E+01   0.34893E-01   0.12176E+01
   0.54426E+01   0.34903E-01   0.12175E+01
   0.54426E+01   0.34914E-01   0.12175E+01
   0.54426E+01   0.34924E-01   0.12174E+01
   0.54426E+01   0.34934E-01   0.12173E+01
   0.54426E+01   0.34945E-01   0.12173E+01
   0.54426E+01   0.34955E-01   0.12173E+01
   0.54426E+01   0.34965E-01   0.12172E+01
   0.54426E+01   0.34976E-01   0.12172E+01
   0.54426E+01   0.34986E-01   0.12172E+01
   0.54426E+01   0.34997E-01   0.12171E+01
   0.54426E+01   0.35007E-01   0.12170E+01
   0.54426E+01   0.35017E-01   0.12170E+01
   0.54426E+01   0.35028E-01   0.12170E+01
   0.54426E+01   0.35038E-01   0.12169E+01
   0.54401E+01   0.35048E-01   0.12169E+01
   0.54401E+01   0.35059E-01   0.12168E+01
   0.54401E+01   0.35069E-01   0.12167E+01
   0.54401E+01   0.35079E-01   0.12167E+01
   0.54401E+01   0.35090E-01   0.12166E+01
   0.54401E+01   0.35100E-01   0.12166E+01
   0.54401E+01   0.35111E-01   0.12165E+01
   0.54401E+01   0.35121E-01   0.12165E+01
   0.54401E+01   0.35131E-01   0.12164E+01
   0.54401E+01   0.35142E-01   0.12163E+01
   0.54401E+01   0.35152E-01   0.12163E+01
   0.54401E+01   0.35163E-01   0.12162E+01
   0.54401E+01   0.35173E-01   0.12162E+01
   0.54401E+01   0.35183E-01   0.12162E+01
   0.54401E+01   0.35194E-01   0.12161E+01
   0.54401E+01   0.35204E-01   0.12161E+01
   0.54401E+01   0.35215E-01   0.12160E+01
   0.54401E+01   0.35225E-01   0.12160E+01
   0.54401E+01   0.35235E-01   0.12160E+01
   0.54401E+01   0.35246E-01   0.12160E+01
   0.54401E+01   0.35256E-01   0.12159E+01
   0.54401E+01   0.35267E-01   0.12158E+01
   0.54401E+01   0.35277E-01   0.12157E+01
   0.54401E+01   0.35288E-01   0.12156E+01
   0.54401E+01   0.35298E-01   0.12156E+01
   0.54401E+01   0.35309E-01   0.12156E+01
   0.54401E+01   0.35319E-01   0.12155E+01
   0.54401E+01   0.35329E-01   0.12154E+01
   0.54401E+01   0.35340E-01   0.12154E+01
   0.54401E+01   0.35350E-01   0.12154E+01
   0.54401E+01   0.35361E-01   0.12153E+01
   0.54376E+01   0.35371E-01   0.12153E+01
   0.54376E+01   0.35382E-01   0.12152E+01
   0.54376E+01   0.35392E-01   0.12152E+01
   0.54376E+01   0.35403E-01   0.12151E+01
   0.54376E+01   0.35413E-01   0.12151E+01
   0.54376E+01   0.35424E-01   0.12150E+01
   0.54376E+01   0.35434E-01   0.12150E+01
   0.54376E+01   0.35445E-01   0.12149E+01
   0.54376E+01   0.35455E-01   0.12149E+01
   0.54376E+01   0.35466E-01   0.12148E+01
   0.54376E+01   0.35476E-01   0.12148E+01
   0.54376E+01   0.35487E-01   0.12148E+01
   0.54376E+01   0.35497E-01   0.12147E+01
   0.54376E+01   0.35508E-01   0.12146E+01
   0.54376E+01   0.35518E-01   0.12146E+01
   0.54376E+01   0.35529E-01   0.12145E+01
   0.54376E+01   0.35539E-01   0.12145E+01
   0.54376E+01   0.35550E-01   0.12144E+01
   0.54376E+01   0.35560E-01   0.12144E+01
   0.54376E+01   0.35571E-01   0.12144E+01
   0.54376E+01   0.35581E-01   0.12143E+01
   0.54376E+01   0.35592E-01   0.12143E+01
   0.54376E+01   0.35602E-01   0.12142E+01
   0.54376E+01   0.35613E-01   0.12141E+01
   0.54376E+01   0.35623E-01   0.12141E+01
   0.54376E+01   0.35634E-01   0.12141E+01
   0.54376E+01   0.35644E-01   0.12140E+01
   0.54376E+01   0.35655E-01   0.12139E+01
   0.54376E+01   0.35666E-01   0.12138E+01
   0.54376E+01   0.35676E-01   0.12138E+01
   0.54376E+01   0.35687E-01   0.12138E+01
   0.54376E+01   0.35697E-01   0.12137E+01
   0.54376E+01   0.35708E-01   0.12137E+01
   0.54376E+01   0.35718E-01   0.12136E+01
   0.54376E+01   0.35729E-01   0.12136E+01
   0.54376E+01   0.35739E-01   0.12136E+01
   0.54376E+01   0.35750E-01   0.12136E+01
   0.54376E+01   0.35761E-01   0.12135E+01
   0.54351E+01   0.35771E-01   0.12134E+01
   0.54351E+01   0.35782E-01   0.12133E+01
   0.54351E+01   0.35792E-01   0.12133E+01
   0.54351E+01   0.35803E-01   0.12132E+01
   0.54351E+01   0.35814E-01   0.12132E+01
   0.54351E+01   0.35824E-01   0.12131E+01
   0.54351E+01   0.35835E-01   0.12131E+01
   0.54351E+01   0.35845E-01   0.12130E+01
   0.54351E+01   0.35856E-01   0.12130E+01
   0.54351E+01   0.35867E-01   0.12129E+01
   0.54351E+01   0.35877E-01   0.12129E+01
   0.54351E+01   0.35888E-01   0.12129E+01
   0.54351E+01   0.35898E-01   0.12128E+01
   0.54351E+01   0.35909E-01   0.12127E+01
   0.54351E+01   0.35920E-01   0.12127E+01
   0.54351E+01   0.35930E-01   0.12126E+01
   0.54351E+01   0.35941E-01   0.12126E+01
   0.54351E+01   0.35952E-01   0.12125E+01
   0.54351E+01   0.35962E-01   0.12125E+01
   0.54351E+01   0.35973E-01   0.12124E+01
   0.54351E+01   0.35983E-01   0.12124E+01
   0.54351E+01   0.35994E-01   0.12124E+01
   0.54351E+01   0.36005E-01   0.12124E+01
   0.54351E+01   0.36015E-01   0.12123E+01
   0.54351E+01   0.36026E-01   0.12122E+01
   0.54351E+01   0.36037E-01   0.12122E+01
   0.54351E+01   0.36047E-01   0.12121E+01
   0.54326E+01   0.36058E-01   0.12120E+01
   0.54326E+01   0.36069E-01   0.12120E+01
   0.54326E+01   0.36079E-01   0.12119E+01
   0.54326E+01   0.36090E-01   0.12119E+01
   0.54326E+01   0.36101E-01   0.12118E+01
   0.54326E+01   0.36111E-01   0.12117E+01
   0.54326E+01   0.36122E-01   0.12117E+01
   0.54326E+01   0.36133E-01   0.12117E+01
   0.54326E+01   0.36144E-01   0.12117E+01
   0.54326E+01   0.36154E-01   0.12116E+01
   0.54326E+01   0.36165E-01   0.12115E+01
   0.54326E+01   0.36176E-01   0.12115E+01
   0.54326E+01   0.36186E-01   0.12114E+01
   0.54326E+01   0.36197E-01   0.12113E+01
   0.54326E+01   0.36208E-01   0.12113E+01
   0.54326E+01   0.36218E-01   0.12113E+01
   0.54326E+01   0.36229E-01   0.12112E+01
   0.54326E+01   0.36240E-01   0.12112E+01
   0.54326E+01   0.36251E-01   0.12112E+01
   0.54326E+01   0.36261E-01   0.12112E+01
   0.54326E+01   0.36272E-01   0.12111E+01
   0.54326E+01   0.36283E-01   0.12110E+01
   0.54326E+01   0.36294E-01   0.12109E+01
   0.54326E+01   0.36304E-01   0.12109E+01
   0.54326E+01   0.36315E-01   0.12109E+01
   0.54326E+01   0.36326E-01   0.12108E+01
   0.54326E+01   0.36337E-01   0.12108E+01
   0.54326E+01   0.36347E-01   0.12107E+01
   0.54326E+01   0.36358E-01   0.12106E+01
   0.54326E+01   0.36369E-01   0.12106E+01
   0.54326E+01   0.36380E-01   0.12106E+01
   0.54326E+01   0.36390E-01   0.12105E+01
   0.54326E+01   0.36401E-01   0.12105E+01
   0.54326E+01   0.36412E-01   0.12104E+01
   0.54301E+01   0.36423E-01   0.12104E+01
   0.54301E+01   0.36433E-01   0.12103E+01
   0.54301E+01   0.36444E-01   0.12102E+01
   0.54301E+01   0.36455E-01   0.12102E+01
   0.54301E+01   0.36466E-01   0.12101E+01
   0.54301E+01   0.36477E-01   0.12101E+01
   0.54301E+01   0.36487E-01   0.12100E+01
   0.54301E+01   0.36498E-01   0.12100E+01
   0.54301E+01   0.36509E-01   0.12100E+01
   0.54301E+01   0.36520E-01   0.12099E+01
   0.54301E+01   0.36531E-01   0.12099E+01
   0.54326E+01   0.36541E-01   0.12099E+01
   0.54301E+01   0.36552E-01   0.12098E+01
   0.54301E+01   0.36563E-01   0.12097E+01
   0.54301E+01   0.36574E-01   0.12097E+01
   0.54301E+01   0.36585E-01   0.12096E+01
   0.54301E+01   0.36595E-01   0.12096E+01
   0.54301E+01   0.36606E-01   0.12095E+01
   0.54301E+01   0.36617E-01   0.12095E+01
   0.54301E+01   0.36628E-01   0.12094E+01
   0.54301E+01   0.36639E-01   0.12094E+01
   0.54301E+01   0.36650E-01   0.12093E+01
   0.54301E+01   0.36661E-01   0.12093E+01
   0.54301E+01   0.36671E-01   0.12092E+01
   0.54301E+01   0.36682E-01   0.12092E+01
   0.54301E+01   0.36693E-01   0.12091E+01
   0.54301E+01   0.36704E-01   0.12090E+01
   0.54301E+01   0.36715E-01   0.12090E+01
   0.54301E+01   0.36726E-01   0.12090E+01
   0.54301E+01   0.36737E-01   0.12089E+01
   0.54301E+01   0.36747E-01   0.12088E+01
   0.54301E+01   0.36758E-01   0.12088E+01
   0.54301E+01   0.36769E-01   0.12088E+01
   0.54301E+01   0.36780E-01   0.12087E+01
   0.54301E+01   0.36791E-01   0.12087E+01
   0.54301E+01   0.36802E-01   0.12087E+01
   0.54301E+01   0.36813E-01   0.12087E+01
   0.54301E+01   0.36824E-01   0.12086E+01
   0.54276E+01   0.36834E-01   0.12085E+01
   0.54276E+01   0.36845E-01   0.12085E+01
   0.54276E+01   0.36856E-01   0.12085E+01
   0.54276E+01   0.36867E-01   0.12084E+01
   0.54276E+01   0.36878E-01   0.12083E+01
   0.54276E+01   0.36889E-01   0.12083E+01
   0.54276E+01   0.36900E-01   0.12082E+01
   0.54276E+01   0.36911E-01   0.12081E+01
   0.54276E+01   0.36922E-01   0.12081E+01
   0.54276E+01   0.36933E-01   0.12081E+01
   0.54276E+01   0.36944E-01   0.12080E+01
   0.54276E+01   0.36955E-01   0.12079E+01
   0.54276E+01   0.36965E-01   0.12079E+01
   0.54276E+01   0.36976E-01   0.12079E+01
   0.54276E+01   0.36987E-01   0.12078E+01
   0.54276E+01   0.36998E-01   0.12077E+01
   0.54276E+01   0.37009E-01   0.12077E+01
   0.54276E+01   0.37020E-01   0.12076E+01
   0.54276E+01   0.37031E-01   0.12076E+01
   0.54276E+01   0.37042E-01   0.12075E+01
   0.54276E+01   0.37053E-01   0.12075E+01
   0.54276E+01   0.37064E-01   0.12075E+01
   0.54276E+01   0.37075E-01   0.12075E+01
   0.54276E+01   0.37086E-01   0.12075E+01
   0.54276E+01   0.37097E-01   0.12074E+01
   0.54276E+01   0.37108E-01   0.12073E+01
   0.54276E+01   0.37119E-01   0.12073E+01
   0.54276E+01   0.37130E-01   0.12072E+01
   0.54276E+01   0.37141E-01   0.12071E+01
   0.54276E+01   0.37152E-01   0.12071E+01
   0.54276E+01   0.37163E-01   0.12070E+01
   0.54251E+01   0.37174E-01   0.12070E+01
   0.54251E+01   0.37185E-01   0.12069E+01
   0.54251E+01   0.37196E-01   0.12069E+01
   0.54251E+01   0.37207E-01   0.12068E+01
   0.54251E+01   0.37218E-01   0.12068E+01
   0.54251E+01   0.37229E-01   0.12068E+01
   0.54251E+01   0.37240E-01   0.12067E+01
   0.54251E+01   0.37251E-01   0.12067E+01
   0.54251E+01   0.37262E-01   0.12066E+01
   0.54251E+01   0.37273E-01   0.12065E+01
   0.54251E+01   0.37284E-01   0.12065E+01
   0.54251E+01   0.37295E-01   0.12064E+01
   0.54251E+01   0.37306E-01   0.12064E+01
   0.54251E+01   0.37317E-01   0.12063E+01
   0.54251E+01   0.37328E-01   0.12063E+01
   0.54251E+01   0.37339E-01   0.12063E+01
   0.54251E+01   0.37350E-01   0.12062E+01
   0.54251E+01   0.37361E-01   0.12062E+01
   0.54251E+01   0.37372E-01   0.12062E+01
   0.54251E+01   0.37383E-01   0.12062E+01
   0.54251E+01   0.37394E-01   0.12061E+01
   0.54251E+01   0.37406E-01   0.12061E+01
   0.54251E+01   0.37417E-01   0.12060E+01
   0.54251E+01   0.37428E-01   0.12059E+01
   0.54251E+01   0.37439E-01   0.12058E+01
   0.54251E+01   0.37450E-01   0.12058E+01
   0.54251E+01   0.37461E-01   0.12057E+01
   0.54251E+01   0.37472E-01   0.12057E+01
   0.54251E+01   0.37483E-01   0.12056E+01
   0.54251E+01   0.37494E-01   0.12056E+01
   0.54251E+01   0.37505E-01   0.12056E+01
   0.54251E+01   0.37516E-01   0.12055E+01
   0.54251E+01   0.37528E-01   0.12054E+01
   0.54226E+01   0.37539E-01   0.12054E+01
   0.54226E+01   0.37550E-01   0.12053E+01
   0.54226E+01   0.37561E-01   0.12052E+01
   0.54226E+01   0.37572E-01   0.12052E+01
   0.54226E+01   0.37583E-01   0.12052E+01
   0.54226E+01   0.37594E-01   0.12051E+01
   0.54226E+01   0.37605E-01   0.12051E+01
   0.54226E+01   0.37616E-01   0.12050E+01
   0.54226E+01   0.37628E-01   0.12050E+01
   0.54226E+01   0.37639E-01   0.12050E+01
   0.54226E+01   0.37650E-01   0.12050E+01
   0.54226E+01   0.37661E-01   0.12049E+01
   0.54226E+01   0.37672E-01   0.12049E+01
   0.54226E+01   0.37683E-01   0.12048E+01
   0.54226E+01   0.37694E-01   0.12047E+01
   0.54226E+01   0.37706E-01   0.12047E+01
   0.54226E+01   0.37717E-01   0.12046E+01
   0.54226E+01   0.37728E-01   0.12046E+01
   0.54226E+01   0.37739E-01   0.12045E+01
   0.54226E+01   0.37750E-01   0.12045E+01
   0.54226E+01   0.37761E-01   0.12044E+01
   0.54226E+01   0.37773E-01   0.12044E+01
   0.54226E+01   0.37784E-01   0.12044E+01
   0.54226E+01   0.37795E-01   0.12043E+01
   0.54226E+01   0.37806E-01   0.12042E+01
   0.54226E+01   0.37817E-01   0.12042E+01
   0.54226E+01   0.37828E-01   0.12041E+01
   0.54226E+01   0.37840E-01   0.12040E+01
   0.54226E+01   0.37851E-01   0.12040E+01
   0.54226E+01   0.37862E-01   0.12039E+01
   0.54226E+01   0.37873E-01   0.12039E+01
   0.54226E+01   0.37884E-01   0.12039E+01
   0.54226E+01   0.37896E-01   0.12038E+01
   0.54226E+01   0.37907E-01   0.12038E+01
   0.54201E+01   0.37918E-01   0.12038E+01
   0.54226E+01   0.37929E-01   0.12038E+01
   0.54226E+01   0.37941E-01   0.12038E+01
   0.54226E+01   0.37952E-01   0.12037E+01
   0.54226E+01   0.37963E-01   0.12036E+01
   0.54201E+01   0.37974E-01   0.12035E+01
   0.54201E+01   0.37986E-01   0.12034E+01
   0.54201E+01   0.37997E-01   0.12034E+01
   0.54201E+01   0.38008E-01   0.12034E+01
   0.54201E+01   0.38019E-01   0.12033E+01
   0.54201E+01   0.38030E-01   0.12032E+01
   0.54201E+01   0.38042E-01   0.12032E+01
   0.54201E+01   0.38053E-01   0.12032E+01
   0.54201E+01   0.38064E-01   0.12031E+01
   0.54201E+01   0.38076E-01   0.12031E+01
   0.54201E+01   0.38087E-01   0.12030E+01
   0.54201E+01   0.38098E-01   0.12029E+01
   0.54201E+01   0.38109E-01   0.12029E+01
   0.54201E+01   0.38121E-01   0.12028E+01
   0.54201E+01   0.38132E-01   0.12028E+01
   0.54201E+01   0.38143E-01   0.12027E+01
   0.54201E+01   0.38154E-01   0.12027E+01
   0.54201E+01   0.38166E-01   0.12026E+01
   0.54201E+01   0.38177E-01   0.12026E+01
   0.54201E+01   0.38188E-01   0.12026E+01
   0.54201E+01   0.38200E-01   0.12026E+01
   0.54201E+01   0.38211E-01   0.12025E+01
   0.54201E+01   0.38222E-01   0.12026E+01
   0.54201E+01   0.38234E-01   0.12025E+01
   0.54201E+01   0.38245E-01   0.12024E+01
   0.54201E+01   0.38256E-01   0.12023E+01
   0.54201E+01   0.38268E-01   0.12023E+01
   0.54201E+01   0.38279E-01   0.12022E+01
   0.54201E+01   0.38290E-01   0.12022E+01
   0.54201E+01   0.38302E-01   0.12021E+01
   0.54201E+01   0.38313E-01   0.12021E+01
   0.54201E+01   0.38324E-01   0.12020E+01
   0.54201E+01   0.38336E-01   0.12019E+01
   0.54201E+01   0.38347E-01   0.12019E+01
   0.54201E+01   0.38358E-01   0.12019E+01
   0.54201E+01   0.38370E-01   0.12019E+01
   0.54201E+01   0.38381E-01   0.12018E+01
   0.54176E+01   0.38392E-01   0.12017E+01
   0.54176E+01   0.38404E-01   0.12016E+01
   0.54176E+01   0.38415E-01   0.12016E+01
   0.54176E+01   0.38426E-01   0.12016E+01
   0.54176E+01   0.38438E-01   0.12015E+01
   0.54176E+01   0.38449E-01   0.12015E+01
   0.54176E+01   0.38460E-01   0.12014E+01
   0.54176E+01   0.38472E-01   0.12014E+01
   0.54176E+01   0.38483E-01   0.12013E+01
   0.54176E+01   0.38495E-01   0.12013E+01
   0.54176E+01   0.38506E-01   0.12013E+01
   0.54176E+01   0.38517E-01   0.12013E+01
   0.54176E+01   0.38529E-01   0.12013E+01
   0.54176E+01   0.38540E-01   0.12012E+01
   0.54176E+01   0.38552E-01   0.12012E+01
   0.54176E+01   0.38563E-01   0.12011E+01
   0.54176E+01   0.38574E-01   0.12010E+01
   0.54176E+01   0.38586E-01   0.12009E+01
   0.54176E+01   0.38597E-01   0.12009E+01
   0.54176E+01   0.38609E-01   0.12008E+01
   0.54176E+01   0.38620E-01   0.12007E+01
   0.54176E+01   0.38632E-01   0.12007E+01
   0.54176E+01   0.38643E-01   0.12007E+01
   0.54176E+01   0.38654E-01   0.12006E+01
   0.54176E+01   0.38666E-01   0.12006E+01
   0.54176E+01   0.38677E-01   0.12005E+01
   0.54176E+01   0.38689E-01   0.12004E+01
   0.54176E+01   0.38700E-01   0.12004E+01
   0.54176E+01   0.38712E-01   0.12003E+01
   0.54176E+01   0.38723E-01   0.12003E+01
   0.54151E+01   0.38735E-01   0.12002E+01
   0.54151E+01   0.38746E-01   0.12002E+01
   0.54151E+01   0.38757E-01   0.12001E+01
   0.54151E+01   0.38769E-01   0.12001E+01
   0.54151E+01   0.38780E-01   0.12001E+01
   0.54151E+01   0.38792E-01   0.12000E+01
   0.54151E+01   0.38803E-01   0.12000E+01
   0.54176E+01   0.38815E-01   0.12000E+01
   0.54176E+01   0.38826E-01   0.12001E+01
   0.54176E+01   0.38838E-01   0.12000E+01
   0.54176E+01   0.38849E-01   0.11999E+01
   0.54151E+01   0.38861E-01   0.11998E+01
   0.54151E+01   0.38872E-01   0.11997E+01
   0.54151E+01   0.38884E-01   0.11996E+01
   0.54151E+01   0.38895E-01   0.11996E+01
   0.54151E+01   0.38907E-01   0.11995E+01
   0.54151E+01   0.38918E-01   0.11995E+01
   0.54151E+01   0.38930E-01   0.11994E+01
   0.54151E+01   0.38941E-01   0.11994E+01
   0.54151E+01   0.38953E-01   0.11994E+01
   0.54151E+01   0.38964E-01   0.11994E+01
   0.54151E+01   0.38976E-01   0.11993E+01
   0.54151E+01   0.38988E-01   0.11992E+01
   0.54151E+01   0.38999E-01   0.11992E+01
   0.54151E+01   0.39011E-01   0.11991E+01
   0.54151E+01   0.39022E-01   0.11991E+01
   0.54151E+01   0.39034E-01   0.11990E+01
   0.54151E+01   0.39045E-01   0.11989E+01
   0.54151E+01   0.39057E-01   0.11989E+01
   0.54151E+01   0.39068E-01   0.11989E+01
   0.54151E+01   0.39080E-01   0.11988E+01
   0.54151E+01   0.39091E-01   0.11988E+01
   0.54151E+01   0.39103E-01   0.11988E+01
   0.54151E+01   0.39115E-01   0.11988E+01
   0.54151E+01   0.39126E-01   0.11988E+01
   0.54151E+01   0.39138E-01   0.11988E+01
   0.54151E+01   0.39149E-01   0.11987E+01
   0.54151E+01   0.39161E-01   0.11986E+01
   0.54151E+01   0.39173E-01   0.11985E+01
   0.54151E+01   0.39184E-01   0.11985E+01
   0.54151E+01   0.39196E-01   0.11984E+01
   0.54151E+01   0.39207E-01   0.11983E+01
   0.54151E+01   0.39219E-01   0.11983E+01
   0.54151E+01   0.39231E-01   0.11982E+01
   0.54126E+01   0.39242E-01   0.11982E+01
   0.54126E+01   0.39254E-01   0.11981E+01
   0.54126E+01   0.39265E-01   0.11981E+01
   0.54126E+01   0.39277E-01   0.11981E+01
   0.54151E+01   0.39289E-01   0.11981E+01
   0.54126E+01   0.39300E-01   0.11980E+01
   0.54126E+01   0.39312E-01   0.11979E+01
   0.54126E+01   0.39323E-01   0.11978E+01
   0.54126E+01   0.39335E-01   0.11978E+01
   0.54126E+01   0.39347E-01   0.11977E+01
   0.54126E+01   0.39358E-01   0.11977E+01
   0.54126E+01   0.39370E-01   0.11976E+01
   0.54126E+01   0.39382E-01   0.11976E+01
   0.54126E+01   0.39393E-01   0.11975E+01
   0.54126E+01   0.39405E-01   0.11975E+01
   0.54126E+01   0.39417E-01   0.11975E+01
   0.54126E+01   0.39428E-01   0.11975E+01
   0.54126E+01   0.39440E-01   0.11975E+01
   0.54126E+01   0.39452E-01   0.11975E+01
   0.54126E+01   0.39463E-01   0.11975E+01
   0.54126E+01   0.39475E-01   0.11974E+01
   0.54126E+01   0.39487E-01   0.11972E+01
   0.54126E+01   0.39498E-01   0.11972E+01
   0.54126E+01   0.39510E-01   0.11971E+01
   0.54126E+01   0.39522E-01   0.11970E+01
   0.54126E+01   0.39533E-01   0.11970E+01
   0.54126E+01   0.39545E-01   0.11969E+01
   0.54126E+01   0.39557E-01   0.11969E+01
   0.54126E+01   0.39569E-01   0.11969E+01
   0.54126E+01   0.39580E-01   0.11968E+01
   0.54126E+01   0.39592E-01   0.11968E+01
   0.54126E+01   0.39604E-01   0.11967E+01
   0.54126E+01   0.39615E-01   0.11966E+01
   0.54126E+01   0.39627E-01   0.11965E+01
   0.54101E+01   0.39639E-01   0.11964E+01
   0.54101E+01   0.39651E-01   0.11964E+01
   0.54101E+01   0.39662E-01   0.11964E+01
   0.54101E+01   0.39674E-01   0.11963E+01
   0.54101E+01   0.39686E-01   0.11963E+01
   0.54101E+01   0.39698E-01   0.11963E+01
   0.54101E+01   0.39709E-01   0.11962E+01
   0.54126E+01   0.39721E-01   0.11962E+01
   0.54126E+01   0.39733E-01   0.11963E+01
   0.54126E+01   0.39745E-01   0.11963E+01
   0.54126E+01   0.39756E-01   0.11963E+01
   0.54126E+01   0.39768E-01   0.11963E+01
   0.54126E+01   0.39780E-01   0.11963E+01
   0.54126E+01   0.39792E-01   0.11961E+01
   0.54101E+01   0.39803E-01   0.11960E+01
   0.54101E+01   0.39815E-01   0.11959E+01
   0.54101E+01   0.39827E-01   0.11958E+01
   0.54101E+01   0.39839E-01   0.11958E+01
   0.54101E+01   0.39851E-01   0.11957E+01
   0.54101E+01   0.39862E-01   0.11957E+01
   0.54101E+01   0.39874E-01   0.11956E+01
   0.54101E+01   0.39886E-01   0.11955E+01
   0.54101E+01   0.39898E-01   0.11955E+01
   0.54101E+01   0.39910E-01   0.11955E+01
   0.54101E+01   0.39921E-01   0.11956E+01
   0.54101E+01   0.39933E-01   0.11955E+01
   0.54101E+01   0.39945E-01   0.11953E+01
   0.54101E+01   0.39957E-01   0.11952E+01
   0.54101E+01   0.39969E-01   0.11952E+01
   0.54101E+01   0.39980E-01   0.11951E+01
   0.54101E+01   0.39992E-01   0.11951E+01
   0.54101E+01   0.40004E-01   0.11950E+01
   0.54101E+01   0.40016E-01   0.11950E+01
   0.54101E+01   0.40028E-01   0.11949E+01
   0.54101E+01   0.40040E-01   0.11949E+01
   0.54101E+01   0.40051E-01   0.11949E+01
   0.54101E+01   0.40063E-01   0.11949E+01
   0.54101E+01   0.40075E-01   0.11949E+01
   0.54101E+01   0.40087E-01   0.11950E+01
   0.54101E+01   0.40099E-01   0.11950E+01
   0.54101E+01   0.40111E-01   0.11950E+01
   0.54101E+01   0.40123E-01   0.11950E+01
   0.54101E+01   0.40135E-01   0.11949E+01
   0.54101E+01   0.40146E-01   0.11947E+01
   0.54101E+01   0.40158E-01   0.11946E+01
   0.54101E+01   0.40170E-01   0.11946E+01
   0.54101E+01   0.40182E-01   0.11945E+01
   0.54076E+01   0.40194E-01   0.11944E+01
   0.54076E+01   0.40206E-01   0.11943E+01
   0.54076E+01   0.40218E-01   0.11942E+01
   0.54076E+01   0.40230E-01   0.11942E+01
   0.54076E+01   0.40242E-01   0.11942E+01
   0.54076E+01   0.40253E-01   0.11942E+01
   0.54101E+01   0.40265E-01   0.11943E+01
   0.54076E+01   0.40277E-01   0.11941E+01
   0.54076E+01   0.40289E-01   0.11940E+01
   0.54076E+01   0.40301E-01   0.11939E+01
   0.54076E+01   0.40313E-01   0.11938E+01
   0.54076E+01   0.40325E-01   0.11938E+01
   0.54076E+01   0.40337E-01   0.11937E+01
   0.54076E+01   0.40349E-01   0.11936E+01
   0.54076E+01   0.40361E-01   0.11936E+01
   0.54076E+01   0.40373E-01   0.11936E+01
   0.54076E+01   0.40385E-01   0.11936E+01
   0.54076E+01   0.40397E-01   0.11936E+01
   0.54076E+01   0.40409E-01   0.11936E+01
   0.54076E+01   0.40421E-01   0.11936E+01
   0.54076E+01   0.40432E-01   0.11937E+01
   0.54076E+01   0.40444E-01   0.11937E+01
   0.54101E+01   0.40456E-01   0.11937E+01
   0.54076E+01   0.40468E-01   0.11937E+01
   0.54076E+01   0.40480E-01   0.11937E+01
   0.54076E+01   0.40492E-01   0.11937E+01
   0.54101E+01   0.40504E-01   0.11937E+01
   0.54076E+01   0.40516E-01   0.11936E+01
   0.54076E+01   0.40528E-01   0.11934E+01
   0.54076E+01   0.40540E-01   0.11933E+01
   0.54076E+01   0.40552E-01   0.11932E+01
   0.54076E+01   0.40564E-01   0.11930E+01
   0.54076E+01   0.40576E-01   0.11929E+01
   0.54076E+01   0.40588E-01   0.11928E+01
   0.54076E+01   0.40600E-01   0.11928E+01
   0.54076E+01   0.40612E-01   0.11928E+01
   0.54076E+01   0.40624E-01   0.11927E+01
   0.54076E+01   0.40636E-01   0.11926E+01
   0.54076E+01   0.40648E-01   0.11926E+01
   0.54076E+01   0.40660E-01   0.11926E+01
   0.54076E+01   0.40672E-01   0.11925E+01
   0.54076E+01   0.40684E-01   0.11925E+01
   0.54076E+01   0.40697E-01   0.11925E+01
   0.54076E+01   0.40709E-01   0.11925E+01
   0.54051E+01   0.40721E-01   0.11924E+01
   0.54076E+01   0.40733E-01   0.11923E+01
   0.54076E+01   0.40745E-01   0.11923E+01
   0.54076E+01   0.40757E-01   0.11922E+01
   0.54076E+01   0.40769E-01   0.11922E+01
   0.54076E+01   0.40781E-01   0.11921E+01
   0.54076E+01   0.40793E-01   0.11921E+01
   0.54051E+01   0.40805E-01   0.11920E+01
   0.54051E+01   0.40817E-01   0.11920E+01
   0.54076E+01   0.40829E-01   0.11919E+01
   0.54051E+01   0.40841E-01   0.11919E+01
   0.54051E+01   0.40853E-01   0.11918E+01
   0.54051E+01   0.40865E-01   0.11918E+01
   0.54051E+01   0.40878E-01   0.11918E+01
   0.54051E+01   0.40890E-01   0.11918E+01
   0.54051E+01   0.40902E-01   0.11917E+01
   0.54051E+01   0.40914E-01   0.11917E+01
   0.54051E+01   0.40926E-01   0.11917E+01
   0.54051E+01   0.40938E-01   0.11917E+01
   0.54051E+01   0.40950E-01   0.11917E+01
   0.54051E+01   0.40962E-01   0.11917E+01
   0.54051E+01   0.40974E-01   0.11916E+01
   0.54051E+01   0.40987E-01   0.11915E+01
   0.54051E+01   0.40999E-01   0.11914E+01
   0.54051E+01   0.41011E-01   0.11914E+01
   0.54051E+01   0.41023E-01   0.11912E+01
   0.54051E+01   0.41035E-01   0.11912E+01
   0.54051E+01   0.41047E-01   0.11911E+01
   0.54051E+01   0.41059E-01   0.11910E+01
   0.54051E+01   0.41072E-01   0.11910E+01
   0.54051E+01   0.41084E-01   0.11910E+01
   0.54051E+01   0.41096E-01   0.11909E+01
   0.54051E+01   0.41108E-01   0.11909E+01
   0.54051E+01   0.41120E-01   0.11908E+01
   0.54051E+01   0.41132E-01   0.11908E+01
   0.54051E+01   0.41144E-01   0.11908E+01
   0.54051E+01   0.41157E-01   0.11907E+01
   0.54051E+01   0.41169E-01   0.11906E+01
   0.54051E+01   0.41181E-01   0.11906E+01
   0.54051E+01   0.41193E-01   0.11906E+01
   0.54051E+01   0.41205E-01   0.11906E+01
   0.54051E+01   0.41218E-01   0.11905E+01
   0.54051E+01   0.41230E-01   0.11904E+01
   0.54051E+01   0.41242E-01   0.11904E+01
   0.54026E+01   0.41254E-01   0.11903E+01
   0.54026E+01   0.41266E-01   0.11903E+01
   0.54026E+01   0.41279E-01   0.11902E+01
   0.54026E+01   0.41291E-01   0.11902E+01
   0.54026E+01   0.41303E-01   0.11901E+01
   0.54026E+01   0.41315E-01   0.11901E+01
   0.54026E+01   0.41327E-01   0.11900E+01
   0.54026E+01   0.41340E-01   0.11899E+01
   0.54026E+01   0.41352E-01   0.11899E+01
   0.54026E+01   0.41364E-01   0.11899E+01
   0.54026E+01   0.41376E-01   0.11898E+01
   0.54026E+01   0.41389E-01   0.11898E+01
   0.54026E+01   0.41401E-01   0.11898E+01
   0.54026E+01   0.41413E-01   0.11897E+01
   0.54026E+01   0.41425E-01   0.11897E+01
   0.54026E+01   0.41438E-01   0.11897E+01
   0.54026E+01   0.41450E-01   0.11897E+01
   0.54026E+01   0.41462E-01   0.11897E+01
   0.54026E+01   0.41474E-01   0.11897E+01
   0.54026E+01   0.41487E-01   0.11896E+01
   0.54026E+01   0.41499E-01   0.11896E+01
   0.54026E+01   0.41511E-01   0.11895E+01
   0.54026E+01   0.41524E-01   0.11894E+01
   0.54026E+01   0.41536E-01   0.11894E+01
   0.54026E+01   0.41548E-01   0.11893E+01
   0.54026E+01   0.41560E-01   0.11892E+01
   0.54026E+01   0.41573E-01   0.11892E+01
   0.54026E+01   0.41585E-01   0.11891E+01
   0.54026E+01   0.41597E-01   0.11891E+01
   0.54026E+01   0.41610E-01   0.11890E+01
   0.54026E+01   0.41622E-01   0.11889E+01
   0.54026E+01   0.41634E-01   0.11889E+01
   0.54026E+01   0.41647E-01   0.11888E+01
   0.54026E+01   0.41659E-01   0.11888E+01
   0.54026E+01   0.41671E-01   0.11887E+01
   0.54026E+01   0.41684E-01   0.11887E+01
   0.54026E+01   0.41696E-01   0.11887E+01
   0.54026E+01   0.41708E-01   0.11886E+01
   0.54026E+01   0.41721E-01   0.11886E+01
   0.54026E+01   0.41733E-01   0.11885E+01
   0.54026E+01   0.41745E-01   0.11885E+01
   0.54026E+01   0.41758E-01   0.11885E+01
   0.54026E+01   0.41770E-01   0.11885E+01
   0.54026E+01   0.41782E-01   0.11884E+01
   0.54026E+01   0.41795E-01   0.11884E+01
   0.54026E+01   0.41807E-01   0.11883E+01
   0.54026E+01   0.41819E-01   0.11882E+01
   0.54001E+01   0.41832E-01   0.11882E+01
   0.54001E+01   0.41844E-01   0.11881E+01
   0.54001E+01   0.41857E-01   0.11881E+01
   0.54001E+01   0.41869E-01   0.11880E+01
   0.54001E+01   0.41881E-01   0.11879E+01
   0.54001E+01   0.41894E-01   0.11879E+01
   0.54001E+01   0.41906E-01   0.11879E+01
   0.54001E+01   0.41919E-01   0.11878E+01
   0.54001E+01   0.41931E-01   0.11878E+01
   0.54001E+01   0.41943E-01   0.11877E+01
   0.54001E+01   0.41956E-01   0.11876E+01
   0.54001E+01   0.41968E-01   0.11876E+01
   0.54001E+01   0.41981E-01   0.11876E+01
   0.54001E+01   0.41993E-01   0.11875E+01
   0.54001E+01   0.42006E-01   0.11875E+01
   0.54001E+01   0.42018E-01   0.11875E+01
   0.54001E+01   0.42030E-01   0.11874E+01
   0.54001E+01   0.42043E-01   0.11874E+01
   0.54001E+01   0.42055E-01   0.11874E+01
   0.54001E+01   0.42068E-01   0.11874E+01
   0.54001E+01   0.42080E-01   0.11874E+01
   0.54001E+01   0.42093E-01   0.11874E+01
   0.54001E+01   0.42105E-01   0.11873E+01
   0.54001E+01   0.42118E-01   0.11873E+01
   0.54001E+01   0.42130E-01   0.11872E+01
   0.54001E+01   0.42142E-01   0.11872E+01
   0.54001E+01   0.42155E-01   0.11871E+01
   0.54001E+01   0.42167E-01   0.11871E+01
   0.54001E+01   0.42180E-01   0.11870E+01
   0.54001E+01   0.42192E-01   0.11869E+01
   0.54001E+01   0.42205E-01   0.11869E+01
   0.54001E+01   0.42217E-01   0.11868E+01
   0.54001E+01   0.42230E-01   0.11867E+01
   0.54001E+01   0.42242E-01   0.11867E+01
   0.54001E+01   0.42255E-01   0.11866E+01
   0.54001E+01   0.42267E-01   0.11866E+01
   0.54001E+01   0.42280E-01   0.11865E+01
   0.54001E+01   0.42292E-01   0.11865E+01
   0.54001E+01   0.42305E-01   0.11864E+01
   0.54001E+01   0.42317E-01   0.11864E+01
   0.54001E+01   0.42330E-01   0.11863E+01
   0.54001E+01   0.42342E-01   0.11863E+01
   0.54001E+01   0.42355E-01   0.11862E+01
   0.54001E+01   0.42367E-01   0.11862E+01
   0.54001E+01   0.42380E-01   0.11862E+01
   0.54001E+01   0.42393E-01   0.11861E+01
   0.54001E+01   0.42405E-01   0.11861E+01
   0.53976E+01   0.42418E-01   0.11860E+01
   0.53976E+01   0.42430E-01   0.11860E+01
   0.53976E+01   0.42443E-01   0.11859E+01
   0.53976E+01   0.42455E-01   0.11859E+01
   0.53976E+01   0.42468E-01   0.11858E+01
   0.53976E+01   0.42480E-01   0.11858E+01
   0.53976E+01   0.42493E-01   0.11857E+01
   0.53976E+01   0.42506E-01   0.11857E+01
   0.53976E+01   0.42518E-01   0.11856E+01
   0.53976E+01   0.42531E-01   0.11856E+01
   0.53976E+01   0.42543E-01   0.11856E+01
   0.53976E+01   0.42556E-01   0.11855E+01
   0.53976E+01   0.42569E-01   0.11854E+01
   0.53976E+01   0.42581E-01   0.11854E+01
   0.53976E+01   0.42594E-01   0.11853E+01
   0.53976E+01   0.42606E-01   0.11853E+01
   0.53976E+01   0.42619E-01   0.11853E+01
   0.53976E+01   0.42632E-01   0.11852E+01
   0.53976E+01   0.42644E-01   0.11852E+01
   0.53976E+01   0.42657E-01   0.11851E+01
   0.53976E+01   0.42669E-01   0.11851E+01
   0.53976E+01   0.42682E-01   0.11850E+01
   0.53976E+01   0.42695E-01   0.11850E+01
   0.53976E+01   0.42707E-01   0.11850E+01
   0.53976E+01   0.42720E-01   0.11849E+01
   0.53976E+01   0.42733E-01   0.11849E+01
   0.53976E+01   0.42745E-01   0.11849E+01
   0.53976E+01   0.42758E-01   0.11849E+01
   0.53976E+01   0.42771E-01   0.11848E+01
   0.53976E+01   0.42783E-01   0.11848E+01
   0.53976E+01   0.42796E-01   0.11848E+01
   0.53976E+01   0.42808E-01   0.11847E+01
   0.53976E+01   0.42821E-01   0.11847E+01
   0.53976E+01   0.42834E-01   0.11847E+01
   0.53976E+01   0.42846E-01   0.11846E+01
   0.53976E+01   0.42859E-01   0.11845E+01
   0.53976E+01   0.42872E-01   0.11845E+01
   0.53976E+01   0.42885E-01   0.11844E+01
   0.53976E+01   0.42897E-01   0.11844E+01
   0.53976E+01   0.42910E-01   0.11843E+01
   0.53976E+01   0.42923E-01   0.11842E+01
   0.53951E+01   0.42935E-01   0.11842E+01
   0.53951E+01   0.42948E-01   0.11841E+01
   0.53976E+01   0.42961E-01   0.11841E+01
   0.53976E+01   0.42973E-01   0.11840E+01
   0.53951E+01   0.42986E-01   0.11840E+01
   0.53976E+01   0.42999E-01   0.11839E+01
   0.53951E+01   0.43012E-01   0.11839E+01
   0.53951E+01   0.43024E-01   0.11838E+01
   0.53976E+01   0.43037E-01   0.11838E+01
   0.53951E+01   0.43050E-01   0.11837E+01
   0.53951E+01   0.43063E-01   0.11837E+01
   0.53951E+01   0.43075E-01   0.11836E+01
   0.53951E+01   0.43088E-01   0.11836E+01
   0.53951E+01   0.43101E-01   0.11835E+01
   0.53951E+01   0.43114E-01   0.11835E+01
   0.53951E+01   0.43126E-01   0.11835E+01
   0.53951E+01   0.43139E-01   0.11834E+01
   0.53951E+01   0.43152E-01   0.11835E+01
   0.53951E+01   0.43165E-01   0.11834E+01
   0.53951E+01   0.43177E-01   0.11834E+01
   0.53951E+01   0.43190E-01   0.11833E+01
   0.53951E+01   0.43203E-01   0.11832E+01
   0.53951E+01   0.43216E-01   0.11832E+01
   0.53951E+01   0.43229E-01   0.11831E+01
   0.53951E+01   0.43241E-01   0.11831E+01
   0.53951E+01   0.43254E-01   0.11830E+01
   0.53951E+01   0.43267E-01   0.11830E+01
   0.53951E+01   0.43280E-01   0.11829E+01
   0.53951E+01   0.43292E-01   0.11829E+01
   0.53951E+01   0.43305E-01   0.11829E+01
   0.53951E+01   0.43318E-01   0.11828E+01
   0.53951E+01   0.43331E-01   0.11828E+01
   0.53951E+01   0.43344E-01   0.11827E+01
   0.53951E+01   0.43357E-01   0.11827E+01
   0.53951E+01   0.43369E-01   0.11826E+01
   0.53951E+01   0.43382E-01   0.11825E+01
   0.53951E+01   0.43395E-01   0.11825E+01
   0.53951E+01   0.43408E-01   0.11824E+01
   0.53951E+01   0.43421E-01   0.11824E+01
   0.53951E+01   0.43434E-01   0.11823E+01
   0.53951E+01   0.43446E-01   0.11823E+01
   0.53951E+01   0.43459E-01   0.11823E+01
   0.53951E+01   0.43472E-01   0.11822E+01
   0.53951E+01   0.43485E-01   0.11822E+01
   0.53951E+01   0.43498E-01   0.11822E+01
   0.53951E+01   0.43511E-01   0.11821E+01
   0.53951E+01   0.43524E-01   0.11821E+01
   0.53951E+01   0.43537E-01   0.11821E+01
   0.53951E+01   0.43549E-01   0.11820E+01
   0.53951E+01   0.43562E-01   0.11820E+01
   0.53951E+01   0.43575E-01   0.11820E+01
   0.53951E+01   0.43588E-01   0.11819E+01
   0.53951E+01   0.43601E-01   0.11819E+01
   0.53951E+01   0.43614E-01   0.11819E+01
   0.53951E+01   0.43627E-01   0.11819E+01
   0.53951E+01   0.43640E-01   0.11818E+01
   0.53951E+01   0.43653E-01   0.11818E+01
   0.53926E+01   0.43666E-01   0.11817E+01
   0.53926E+01   0.43678E-01   0.11816E+01
   0.53926E+01   0.43691E-01   0.11816E+01
   0.53926E+01   0.43704E-01   0.11816E+01
   0.53926E+01   0.43717E-01   0.11815E+01
   0.53926E+01   0.43730E-01   0.11814E+01
   0.53926E+01   0.43743E-01   0.11814E+01
   0.53926E+01   0.43756E-01   0.11814E+01
   0.53926E+01   0.43769E-01   0.11813E+01
   0.53926E+01   0.43782E-01   0.11813E+01
   0.53926E+01   0.43795E-01   0.11812E+01
   0.53926E+01   0.43808E-01   0.11811E+01
   0.53926E+01   0.43821E-01   0.11810E+01
   0.53926E+01   0.43834E-01   0.11810E+01
   0.53926E+01   0.43847E-01   0.11810E+01
   0.53926E+01   0.43860E-01   0.11809E+01
   0.53926E+01   0.43873E-01   0.11809E+01
   0.53926E+01   0.43886E-01   0.11808E+01
   0.53926E+01   0.43899E-01   0.11808E+01
   0.53926E+01   0.43912E-01   0.11807E+01
   0.53926E+01   0.43925E-01   0.11807E+01
   0.53926E+01   0.43938E-01   0.11806E+01
   0.53926E+01   0.43951E-01   0.11806E+01
   0.53926E+01   0.43964E-01   0.11806E+01
   0.53926E+01   0.43977E-01   0.11805E+01
   0.53926E+01   0.43990E-01   0.11805E+01
   0.53926E+01   0.44003E-01   0.11804E+01
   0.53926E+01   0.44016E-01   0.11804E+01
   0.53926E+01   0.44029E-01   0.11803E+01
   0.53926E+01   0.44042E-01   0.11803E+01
   0.53926E+01   0.44055E-01   0.11803E+01
   0.53926E+01   0.44068E-01   0.11802E+01
   0.53926E+01   0.44081E-01   0.11802E+01
   0.53926E+01   0.44094E-01   0.11801E+01
   0.53926E+01   0.44107E-01   0.11801E+01
   0.53926E+01   0.44120E-01   0.11800E+01
   0.53926E+01   0.44133E-01   0.11800E+01
   0.53926E+01   0.44146E-01   0.11800E+01
   0.53926E+01   0.44159E-01   0.11799E+01
   0.53926E+01   0.44172E-01   0.11799E+01
   0.53926E+01   0.44185E-01   0.11798E+01
   0.53926E+01   0.44198E-01   0.11798E+01
   0.53926E+01   0.44212E-01   0.11797E+01
   0.53926E+01   0.44225E-01   0.11797E+01
   0.53926E+01   0.44238E-01   0.11796E+01
   0.53926E+01   0.44251E-01   0.11796E+01
   0.53926E+01   0.44264E-01   0.11795E+01
   0.53926E+01   0.44277E-01   0.11795E+01
   0.53926E+01   0.44290E-01   0.11794E+01
   0.53926E+01   0.44303E-01   0.11794E+01
   0.53926E+01   0.44316E-01   0.11793E+01
   0.53926E+01   0.44329E-01   0.11793E+01
   0.53926E+01   0.44343E-01   0.11792E+01
   0.53926E+01   0.44356E-01   0.11792E+01
   0.53926E+01   0.44369E-01   0.11792E+01
   0.53926E+01   0.44382E-01   0.11791E+01
   0.53926E+01   0.44395E-01   0.11791E+01
   0.53901E+01   0.44408E-01   0.11790E+01
   0.53901E+01   0.44421E-01   0.11790E+01
   0.53901E+01   0.44434E-01   0.11790E+01
   0.53901E+01   0.44448E-01   0.11789E+01
   0.53901E+01   0.44461E-01   0.11789E+01
   0.53901E+01   0.44474E-01   0.11788E+01
   0.53901E+01   0.44487E-01   0.11788E+01
   0.53901E+01   0.44500E-01   0.11787E+01
   0.53901E+01   0.44513E-01   0.11787E+01
   0.53901E+01   0.44527E-01   0.11787E+01
   0.53901E+01   0.44540E-01   0.11786E+01
   0.53901E+01   0.44553E-01   0.11786E+01
   0.53901E+01   0.44566E-01   0.11786E+01
   0.53901E+01   0.44579E-01   0.11785E+01
   0.53901E+01   0.44593E-01   0.11785E+01
   0.53901E+01   0.44606E-01   0.11784E+01
   0.53901E+01   0.44619E-01   0.11783E+01
   0.53901E+01   0.44632E-01   0.11783E+01
   0.53901E+01   0.44645E-01   0.11783E+01
   0.53901E+01   0.44659E-01   0.11783E+01
   0.53901E+01   0.44672E-01   0.11783E+01
   0.53901E+01   0.44685E-01   0.11782E+01
   0.53901E+01   0.44698E-01   0.11782E+01
   0.53901E+01   0.44711E-01   0.11781E+01
   0.53901E+01   0.44725E-01   0.11781E+01
   0.53901E+01   0.44738E-01   0.11780E+01
   0.53901E+01   0.44751E-01   0.11780E+01
   0.53901E+01   0.44764E-01   0.11779E+01
   0.53901E+01   0.44778E-01   0.11779E+01
   0.53901E+01   0.44791E-01   0.11778E+01
   0.53901E+01   0.44804E-01   0.11778E+01
   0.53901E+01   0.44817E-01   0.11777E+01
   0.53901E+01   0.44831E-01   0.11776E+01
   0.53901E+01   0.44844E-01   0.11776E+01
   0.53901E+01   0.44857E-01   0.11776E+01
   0.53901E+01   0.44870E-01   0.11775E+01
   0.53901E+01   0.44884E-01   0.11775E+01
   0.53901E+01   0.44897E-01   0.11774E+01
   0.53901E+01   0.44910E-01   0.11774E+01
   0.53901E+01   0.44924E-01   0.11773E+01
   0.53901E+01   0.44937E-01   0.11773E+01
   0.53901E+01   0.44950E-01   0.11772E+01
   0.53901E+01   0.44963E-01   0.11772E+01
   0.53901E+01   0.44977E-01   0.11771E+01
   0.53901E+01   0.44990E-01   0.11771E+01
   0.53901E+01   0.45003E-01   0.11771E+01
   0.53901E+01   0.45017E-01   0.11770E+01
   0.53901E+01   0.45030E-01   0.11770E+01
   0.53901E+01   0.45043E-01   0.11769E+01
   0.53901E+01   0.45057E-01   0.11769E+01
   0.53901E+01   0.45070E-01   0.11768E+01
   0.53901E+01   0.45083E-01   0.11768E+01
   0.53901E+01   0.45097E-01   0.11768E+01
   0.53901E+01   0.45110E-01   0.11767E+01
   0.53901E+01   0.45123E-01   0.11767E+01
   0.53901E+01   0.45137E-01   0.11766E+01
   0.53876E+01   0.45150E-01   0.11766E+01
   0.53876E+01   0.45163E-01   0.11765E+01
   0.53876E+01   0.45177E-01   0.11765E+01
   0.53876E+01   0.45190E-01   0.11764E+01
   0.53876E+01   0.45204E-01   0.11764E+01
   0.53876E+01   0.45217E-01   0.11763E+01
   0.53876E+01   0.45230E-01   0.11763E+01
   0.53876E+01   0.45244E-01   0.11763E+01
   0.53876E+01   0.45257E-01   0.11762E+01
   0.53876E+01   0.45271E-01   0.11762E+01
   0.53876E+01   0.45284E-01   0.11762E+01
   0.53876E+01   0.45297E-01   0.11761E+01
   0.53876E+01   0.45311E-01   0.11761E+01
   0.53876E+01   0.45324E-01   0.11760E+01
   0.53876E+01   0.45338E-01   0.11760E+01
   0.53876E+01   0.45351E-01   0.11759E+01
   0.53876E+01   0.45364E-01   0.11759E+01
   0.53876E+01   0.45378E-01   0.11758E+01
   0.53876E+01   0.45391E-01   0.11758E+01
   0.53876E+01   0.45405E-01   0.11758E+01
   0.53876E+01   0.45418E-01   0.11757E+01
   0.53876E+01   0.45432E-01   0.11757E+01
   0.53876E+01   0.45445E-01   0.11756E+01
   0.53876E+01   0.45458E-01   0.11756E+01
   0.53876E+01   0.45472E-01   0.11755E+01
   0.53876E+01   0.45485E-01   0.11755E+01
   0.53876E+01   0.45499E-01   0.11754E+01
   0.53876E+01   0.45512E-01   0.11754E+01
   0.53876E+01   0.45526E-01   0.11753E+01
   0.53876E+01   0.45539E-01   0.11753E+01
   0.53876E+01   0.45553E-01   0.11752E+01
   0.53876E+01   0.45566E-01   0.11752E+01
   0.53876E+01   0.45580E-01   0.11751E+01
   0.53876E+01   0.45593E-01   0.11751E+01
   0.53876E+01   0.45607E-01   0.11750E+01
   0.53876E+01   0.45620E-01   0.11750E+01
   0.53876E+01   0.45634E-01   0.11750E+01
   0.53876E+01   0.45647E-01   0.11749E+01
   0.53876E+01   0.45661E-01   0.11749E+01
   0.53876E+01   0.45674E-01   0.11749E+01
   0.53876E+01   0.45688E-01   0.11748E+01
   0.53876E+01   0.45701E-01   0.11747E+01
   0.53876E+01   0.45715E-01   0.11747E+01
   0.53876E+01   0.45728E-01   0.11747E+01
   0.53876E+01   0.45742E-01   0.11747E+01
   0.53876E+01   0.45755E-01   0.11746E+01
   0.53876E+01   0.45769E-01   0.11745E+01
   0.53876E+01   0.45782E-01   0.11745E+01
   0.53876E+01   0.45796E-01   0.11745E+01
   0.53876E+01   0.45809E-01   0.11744E+01
   0.53876E+01   0.45823E-01   0.11744E+01
   0.53876E+01   0.45837E-01   0.11743E+01
   0.53876E+01   0.45850E-01   0.11743E+01
   0.53876E+01   0.45864E-01   0.11743E+01
   0.53876E+01   0.45877E-01   0.11742E+01
   0.53876E+01   0.45891E-01   0.11742E+01
   0.53876E+01   0.45904E-01   0.11741E+01
   0.53876E+01   0.45918E-01   0.11741E+01
   0.53876E+01   0.45932E-01   0.11741E+01
   0.53876E+01   0.45945E-01   0.11740E+01
   0.53876E+01   0.45959E-01   0.11740E+01
   0.53851E+01   0.45972E-01   0.11739E+01
   0.53851E+01   0.45986E-01   0.11739E+01
   0.53851E+01   0.46000E-01   0.11738E+01
   0.53851E+01   0.46013E-01   0.11738E+01
   0.53851E+01   0.46027E-01   0.11738E+01
   0.53851E+01   0.46040E-01   0.11738E+01
   0.53851E+01   0.46054E-01   0.11737E+01
   0.53851E+01   0.46068E-01   0.11737E+01
   0.53851E+01   0.46081E-01   0.11737E+01
   0.53851E+01   0.46095E-01   0.11736E+01
   0.53851E+01   0.46109E-01   0.11735E+01
   0.53851E+01   0.46122E-01   0.11735E+01
   0.53851E+01   0.46136E-01   0.11735E+01
   0.53851E+01   0.46150E-01   0.11734E+01
   0.53851E+01   0.46163E-01   0.11734E+01
   0.53851E+01   0.46177E-01   0.11733E+01
   0.53851E+01   0.46191E-01   0.11733E+01
   0.53851E+01   0.46204E-01   0.11732E+01
   0.53851E+01   0.46218E-01   0.11732E+01
   0.53851E+01   0.46232E-01   0.11732E+01
   0.53851E+01   0.46245E-01   0.11731E+01
   0.53851E+01   0.46259E-01   0.11731E+01
   0.53851E+01   0.46273E-01   0.11730E+01
   0.53851E+01   0.46286E-01   0.11730E+01
   0.53851E+01   0.46300E-01   0.11729E+01
   0.53851E+01   0.46314E-01   0.11729E+01
   0.53851E+01   0.46327E-01   0.11728E+01
   0.53851E+01   0.46341E-01   0.11728E+01
   0.53851E+01   0.46355E-01   0.11727E+01
   0.53851E+01   0.46369E-01   0.11727E+01
   0.53851E+01   0.46382E-01   0.11726E+01
   0.53851E+01   0.46396E-01   0.11726E+01
   0.53851E+01   0.46410E-01   0.11725E+01
   0.53851E+01   0.46423E-01   0.11725E+01
   0.53851E+01   0.46437E-01   0.11725E+01
   0.53851E+01   0.46451E-01   0.11724E+01
   0.53851E+01   0.46465E-01   0.11724E+01
   0.53851E+01   0.46478E-01   0.11723E+01
   0.53851E+01   0.46492E-01   0.11723E+01
   0.53851E+01   0.46506E-01   0.11722E+01
   0.53851E+01   0.46520E-01   0.11722E+01
   0.53851E+01   0.46533E-01   0.11721E+01
   0.53851E+01   0.46547E-01   0.11721E+01
   0.53851E+01   0.46561E-01   0.11720E+01
   0.53851E+01   0.46575E-01   0.11720E+01
   0.53851E+01   0.46589E-01   0.11720E+01
   0.53851E+01   0.46602E-01   0.11719E+01
   0.53851E+01   0.46616E-01   0.11719E+01
   0.53851E+01   0.46630E-01   0.11718E+01
   0.53851E+01   0.46644E-01   0.11718E+01
   0.53851E+01   0.46658E-01   0.11717E+01
   0.53851E+01   0.46671E-01   0.11717E+01
   0.53851E+01   0.46685E-01   0.11716E+01
   0.53851E+01   0.46699E-01   0.11716E+01
   0.53851E+01   0.46713E-01   0.11716E+01
   0.53851E+01   0.46727E-01   0.11715E+01
   0.53851E+01   0.46740E-01   0.11715E+01
   0.53851E+01   0.46754E-01   0.11715E+01
   0.53851E+01   0.46768E-01   0.11714E+01
   0.53851E+01   0.46782E-01   0.11713E+01
   0.53851E+01   0.46796E-01   0.11713E+01
   0.53851E+01   0.46810E-01   0.11713E+01
   0.53851E+01   0.46823E-01   0.11712E+01
   0.53826E+01   0.46837E-01   0.11712E+01
   0.53851E+01   0.46851E-01   0.11712E+01
   0.53826E+01   0.46865E-01   0.11711E+01
   0.53826E+01   0.46879E-01   0.11711E+01
   0.53851E+01   0.46893E-01   0.11710E+01
   0.53826E+01   0.46907E-01   0.11710E+01
   0.53826E+01   0.46921E-01   0.11709E+01
   0.53826E+01   0.46934E-01   0.11709E+01
   0.53826E+01   0.46948E-01   0.11709E+01
   0.53826E+01   0.46962E-01   0.11708E+01
   0.53826E+01   0.46976E-01   0.11707E+01
   0.53826E+01   0.46990E-01   0.11707E+01
   0.53826E+01   0.47004E-01   0.11707E+01
   0.53826E+01   0.47018E-01   0.11707E+01
   0.53826E+01   0.47032E-01   0.11706E+01
   0.53826E+01   0.47046E-01   0.11705E+01
   0.53826E+01   0.47060E-01   0.11705E+01
   0.53826E+01   0.47074E-01   0.11705E+01
   0.53826E+01   0.47087E-01   0.11705E+01
   0.53826E+01   0.47101E-01   0.11704E+01
   0.53826E+01   0.47115E-01   0.11703E+01
   0.53826E+01   0.47129E-01   0.11703E+01
   0.53826E+01   0.47143E-01   0.11703E+01
   0.53826E+01   0.47157E-01   0.11702E+01
   0.53826E+01   0.47171E-01   0.11702E+01
   0.53826E+01   0.47185E-01   0.11701E+01
   0.53826E+01   0.47199E-01   0.11700E+01
   0.53826E+01   0.47213E-01   0.11700E+01
   0.53826E+01   0.47227E-01   0.11700E+01
   0.53826E+01   0.47241E-01   0.11699E+01
   0.53826E+01   0.47255E-01   0.11699E+01
   0.53826E+01   0.47269E-01   0.11699E+01
   0.53826E+01   0.47283E-01   0.11698E+01
   0.53826E+01   0.47297E-01   0.11698E+01
   0.53826E+01   0.47311E-01   0.11697E+01
   0.53826E+01   0.47325E-01   0.11697E+01
   0.53826E+01   0.47339E-01   0.11696E+01
   0.53826E+01   0.47353E-01   0.11696E+01
   0.53826E+01   0.47367E-01   0.11696E+01
   0.53826E+01   0.47381E-01   0.11695E+01
   0.53826E+01   0.47395E-01   0.11694E+01
   0.53826E+01   0.47409E-01   0.11694E+01
   0.53826E+01   0.47423E-01   0.11694E+01
   0.53826E+01   0.47437E-01   0.11693E+01
   0.53826E+01   0.47451E-01   0.11693E+01
   0.53826E+01   0.47465E-01   0.11692E+01
   0.53826E+01   0.47479E-01   0.11692E+01
   0.53826E+01   0.47493E-01   0.11692E+01
   0.53826E+01   0.47507E-01   0.11692E+01
   0.53826E+01   0.47521E-01   0.11690E+01
   0.53826E+01   0.47535E-01   0.11690E+01
   0.53826E+01   0.47549E-01   0.11690E+01
   0.53826E+01   0.47564E-01   0.11689E+01
   0.53826E+01   0.47578E-01   0.11689E+01
   0.53826E+01   0.47592E-01   0.11688E+01
   0.53826E+01   0.47606E-01   0.11688E+01
   0.53826E+01   0.47620E-01   0.11688E+01
   0.53826E+01   0.47634E-01   0.11688E+01
   0.53826E+01   0.47648E-01   0.11687E+01
   0.53826E+01   0.47662E-01   0.11686E+01
   0.53826E+01   0.47676E-01   0.11686E+01
   0.53801E+01   0.47690E-01   0.11686E+01
   0.53801E+01   0.47704E-01   0.11685E+01
   0.53801E+01   0.47719E-01   0.11685E+01
   0.53801E+01   0.47733E-01   0.11684E+01
   0.53801E+01   0.47747E-01   0.11684E+01
   0.53801E+01   0.47761E-01   0.11684E+01
   0.53801E+01   0.47775E-01   0.11683E+01
   0.53801E+01   0.47789E-01   0.11682E+01
   0.53801E+01   0.47803E-01   0.11682E+01
   0.53801E+01   0.47818E-01   0.11682E+01
   0.53801E+01   0.47832E-01   0.11682E+01
   0.53801E+01   0.47846E-01   0.11681E+01
   0.53801E+01   0.47860E-01   0.11681E+01
   0.53801E+01   0.47874E-01   0.11680E+01
   0.53801E+01   0.47888E-01   0.11680E+01
   0.53801E+01   0.47902E-01   0.11679E+01
   0.53801E+01   0.47917E-01   0.11679E+01
   0.53801E+01   0.47931E-01   0.11679E+01
   0.53801E+01   0.47945E-01   0.11678E+01
   0.53801E+01   0.47959E-01   0.11678E+01
   0.53801E+01   0.47973E-01   0.11677E+01
   0.53801E+01   0.47988E-01   0.11676E+01
   0.53801E+01   0.48002E-01   0.11676E+01
   0.53801E+01   0.48016E-01   0.11676E+01
   0.53801E+01   0.48030E-01   0.11676E+01
   0.53801E+01   0.48044E-01   0.11675E+01
   0.53801E+01   0.48059E-01   0.11675E+01
   0.53801E+01   0.48073E-01   0.11674E+01
   0.53801E+01   0.48087E-01   0.11673E+01
   0.53801E+01   0.48101E-01   0.11673E+01
   0.53801E+01   0.48116E-01   0.11673E+01
   0.53801E+01   0.48130E-01   0.11672E+01
   0.53801E+01   0.48144E-01   0.11672E+01
   0.53801E+01   0.48158E-01   0.11672E+01
   0.53801E+01   0.48173E-01   0.11671E+01
   0.53801E+01   0.48187E-01   0.11671E+01
   0.53801E+01   0.48201E-01   0.11670E+01
   0.53801E+01   0.48215E-01   0.11670E+01
   0.53801E+01   0.48230E-01   0.11670E+01
   0.53801E+01   0.48244E-01   0.11669E+01
   0.53801E+01   0.48258E-01   0.11669E+01
   0.53801E+01   0.48272E-01   0.11668E+01
   0.53801E+01   0.48287E-01   0.11668E+01
   0.53801E+01   0.48301E-01   0.11667E+01
   0.53801E+01   0.48315E-01   0.11667E+01
   0.53801E+01   0.48330E-01   0.11667E+01
   0.53801E+01   0.48344E-01   0.11667E+01
   0.53801E+01   0.48358E-01   0.11666E+01
   0.53801E+01   0.48372E-01   0.11665E+01
   0.53801E+01   0.48387E-01   0.11665E+01
   0.53801E+01   0.48401E-01   0.11664E+01
   0.53801E+01   0.48415E-01   0.11664E+01
   0.53801E+01   0.48430E-01   0.11664E+01
   0.53801E+01   0.48444E-01   0.11663E+01
   0.53801E+01   0.48458E-01   0.11663E+01
   0.53801E+01   0.48473E-01   0.11663E+01
   0.53801E+01   0.48487E-01   0.11662E+01
   0.53801E+01   0.48501E-01   0.11662E+01
   0.53801E+01   0.48516E-01   0.11661E+01
   0.53801E+01   0.48530E-01   0.11661E+01
   0.53801E+01   0.48545E-01   0.11660E+01
   0.53801E+01   0.48559E-01   0.11660E+01
   0.53801E+01   0.48573E-01   0.11660E+01
   0.53801E+01   0.48588E-01   0.11660E+01
   0.53801E+01   0.48602E-01   0.11659E+01
   0.53801E+01   0.48616E-01   0.11659E+01
   0.53801E+01   0.48631E-01   0.11658E+01
   0.53801E+01   0.48645E-01   0.11658E+01
   0.53801E+01   0.48660E-01   0.11657E+01
   0.53801E+01   0.48674E-01   0.11657E+01
   0.53801E+01   0.48688E-01   0.11657E+01
   0.53801E+01   0.48703E-01   0.11656E+01
   0.53801E+01   0.48717E-01   0.11656E+01
   0.53801E+01   0.48732E-01   0.11656E+01
   0.53776E+01   0.48746E-01   0.11655E+01
   0.53776E+01   0.48760E-01   0.11655E+01
   0.53801E+01   0.48775E-01   0.11655E+01
   0.53776E+01   0.48789E-01   0.11654E+01
   0.53776E+01   0.48804E-01   0.11653E+01
   0.53776E+01   0.48818E-01   0.11652E+01
   0.53776E+01   0.48833E-01   0.11653E+01
   0.53776E+01   0.48847E-01   0.11652E+01
   0.53776E+01   0.48862E-01   0.11652E+01
   0.53776E+01   0.48876E-01   0.11651E+01
   0.53776E+01   0.48890E-01   0.11651E+01
   0.53776E+01   0.48905E-01   0.11650E+01
   0.53776E+01   0.48919E-01   0.11650E+01
   0.53776E+01   0.48934E-01   0.11650E+01
   0.53776E+01   0.48948E-01   0.11649E+01
   0.53776E+01   0.48963E-01   0.11648E+01
   0.53776E+01   0.48977E-01   0.11648E+01
   0.53776E+01   0.48992E-01   0.11648E+01
   0.53776E+01   0.49006E-01   0.11647E+01
   0.53776E+01   0.49021E-01   0.11647E+01
   0.53776E+01   0.49035E-01   0.11646E+01
   0.53776E+01   0.49050E-01   0.11646E+01
   0.53776E+01   0.49064E-01   0.11646E+01
   0.53776E+01   0.49079E-01   0.11645E+01
   0.53776E+01   0.49093E-01   0.11645E+01
   0.53776E+01   0.49108E-01   0.11645E+01
   0.53776E+01   0.49122E-01   0.11644E+01
   0.53776E+01   0.49137E-01   0.11644E+01
   0.53776E+01   0.49152E-01   0.11643E+01
   0.53776E+01   0.49166E-01   0.11643E+01
   0.53776E+01   0.49181E-01   0.11642E+01
   0.53776E+01   0.49195E-01   0.11642E+01
   0.53776E+01   0.49210E-01   0.11642E+01
   0.53776E+01   0.49224E-01   0.11641E+01
   0.53776E+01   0.49239E-01   0.11640E+01
   0.53776E+01   0.49253E-01   0.11640E+01
   0.53776E+01   0.49268E-01   0.11640E+01
   0.53776E+01   0.49283E-01   0.11639E+01
   0.53776E+01   0.49297E-01   0.11639E+01
   0.53776E+01   0.49312E-01   0.11639E+01
   0.53776E+01   0.49326E-01   0.11638E+01
   0.53776E+01   0.49341E-01   0.11638E+01
   0.53776E+01   0.49356E-01   0.11637E+01
   0.53776E+01   0.49370E-01   0.11636E+01
   0.53776E+01   0.49385E-01   0.11636E+01
   0.53776E+01   0.49399E-01   0.11636E+01
   0.53776E+01   0.49414E-01   0.11635E+01
   0.53776E+01   0.49429E-01   0.11635E+01
   0.53776E+01   0.49443E-01   0.11635E+01
   0.53776E+01   0.49458E-01   0.11635E+01
   0.53776E+01   0.49472E-01   0.11634E+01
   0.53776E+01   0.49487E-01   0.11633E+01
   0.53776E+01   0.49502E-01   0.11633E+01
   0.53776E+01   0.49516E-01   0.11633E+01
   0.53776E+01   0.49531E-01   0.11632E+01
   0.53776E+01   0.49546E-01   0.11632E+01
   0.53776E+01   0.49560E-01   0.11632E+01
   0.53776E+01   0.49575E-01   0.11631E+01
   0.53776E+01   0.49590E-01   0.11630E+01
   0.53776E+01   0.49604E-01   0.11630E+01
   0.53776E+01   0.49619E-01   0.11630E+01
   0.53776E+01   0.49634E-01   0.11629E+01
   0.53776E+01   0.49648E-01   0.11628E+01
   0.53776E+01   0.49663E-01   0.11628E+01
   0.53776E+01   0.49678E-01   0.11628E+01
   0.53776E+01   0.49693E-01   0.11627E+01
   0.53776E+01   0.49707E-01   0.11627E+01
   0.53776E+01   0.49722E-01   0.11627E+01
   0.53776E+01   0.49737E-01   0.11627E+01
   0.53776E+01   0.49751E-01   0.11626E+01
   0.53776E+01   0.49766E-01   0.11626E+01
   0.53776E+01   0.49781E-01   0.11625E+01
   0.53776E+01   0.49796E-01   0.11625E+01
   0.53776E+01   0.49810E-01   0.11624E+01
   0.53776E+01   0.49825E-01   0.11624E+01
   0.53776E+01   0.49840E-01   0.11623E+01
   0.53776E+01   0.49855E-01   0.11623E+01
   0.53776E+01   0.49869E-01   0.11623E+01
   0.53776E+01   0.49884E-01   0.11622E+01
   0.53776E+01   0.49899E-01   0.11622E+01
   0.53776E+01   0.49914E-01   0.11622E+01
   0.53776E+01   0.49928E-01   0.11621E+01
   0.53776E+01   0.49943E-01   0.11620E+01
   0.53776E+01   0.49958E-01   0.11620E+01
   0.53776E+01   0.49973E-01   0.11620E+01
   0.53776E+01   0.49987E-01   0.11620E+01
   0.53776E+01   0.50002E-01   0.11619E+01
   0.53776E+01   0.50017E-01   0.11619E+01
   0.53751E+01   0.50032E-01   0.11618E+01
   0.53751E+01   0.50047E-01   0.11618E+01
   0.53751E+01   0.50061E-01   0.11617E+01
   0.53751E+01   0.50076E-01   0.11616E+01
   0.53751E+01   0.50091E-01   0.11616E+01
   0.53751E+01   0.50106E-01   0.11616E+01
   0.53751E+01   0.50121E-01   0.11616E+01
   0.53751E+01   0.50136E-01   0.11615E+01
   0.53751E+01   0.50150E-01   0.11615E+01
   0.53751E+01   0.50165E-01   0.11614E+01
   0.53751E+01   0.50180E-01   0.11614E+01
   0.53751E+01   0.50195E-01   0.11613E+01
   0.53751E+01   0.50210E-01   0.11613E+01
   0.53751E+01   0.50225E-01   0.11612E+01
   0.53751E+01   0.50240E-01   0.11612E+01
   0.53751E+01   0.50254E-01   0.11612E+01
   0.53751E+01   0.50269E-01   0.11611E+01
   0.53751E+01   0.50284E-01   0.11611E+01
   0.53751E+01   0.50299E-01   0.11611E+01
   0.53751E+01   0.50314E-01   0.11610E+01
   0.53751E+01   0.50329E-01   0.11610E+01
   0.53751E+01   0.50344E-01   0.11609E+01
   0.53751E+01   0.50359E-01   0.11609E+01
   0.53751E+01   0.50373E-01   0.11609E+01
   0.53751E+01   0.50388E-01   0.11608E+01
   0.53751E+01   0.50403E-01   0.11608E+01
   0.53751E+01   0.50418E-01   0.11607E+01
   0.53751E+01   0.50433E-01   0.11606E+01
   0.53751E+01   0.50448E-01   0.11606E+01
   0.53751E+01   0.50463E-01   0.11606E+01
   0.53751E+01   0.50478E-01   0.11606E+01
   0.53751E+01   0.50493E-01   0.11605E+01
   0.53751E+01   0.50508E-01   0.11605E+01
   0.53751E+01   0.50523E-01   0.11604E+01
   0.53751E+01   0.50538E-01   0.11604E+01
   0.53751E+01   0.50553E-01   0.11604E+01
   0.53751E+01   0.50568E-01   0.11603E+01
   0.53751E+01   0.50583E-01   0.11603E+01
   0.53751E+01   0.50598E-01   0.11602E+01
   0.53751E+01   0.50613E-01   0.11602E+01
   0.53751E+01   0.50627E-01   0.11601E+01
   0.53751E+01   0.50642E-01   0.11601E+01
   0.53751E+01   0.50657E-01   0.11601E+01
   0.53751E+01   0.50672E-01   0.11601E+01
   0.53751E+01   0.50687E-01   0.11600E+01
   0.53751E+01   0.50702E-01   0.11600E+01
   0.53751E+01   0.50717E-01   0.11599E+01
   0.53751E+01   0.50732E-01   0.11599E+01
   0.53751E+01   0.50747E-01   0.11598E+01
   0.53751E+01   0.50762E-01   0.11598E+01
   0.53751E+01   0.50778E-01   0.11597E+01
   0.53751E+01   0.50793E-01   0.11597E+01
   0.53751E+01   0.50808E-01   0.11597E+01
   0.53751E+01   0.50823E-01   0.11596E+01
   0.53751E+01   0.50838E-01   0.11596E+01
   0.53751E+01   0.50853E-01   0.11596E+01
   0.53751E+01   0.50868E-01   0.11595E+01
   0.53751E+01   0.50883E-01   0.11594E+01
   0.53751E+01   0.50898E-01   0.11594E+01
   0.53751E+01   0.50913E-01   0.11594E+01
   0.53751E+01   0.50928E-01   0.11593E+01
   0.53751E+01   0.50943E-01   0.11593E+01
   0.53751E+01   0.50958E-01   0.11593E+01
   0.53751E+01   0.50973E-01   0.11593E+01
   0.53751E+01   0.50988E-01   0.11592E+01
   0.53751E+01   0.51003E-01   0.11591E+01
   0.53751E+01   0.51018E-01   0.11591E+01
   0.53751E+01   0.51034E-01   0.11591E+01
   0.53751E+01   0.51049E-01   0.11590E+01
   0.53751E+01   0.51064E-01   0.11589E+01
   0.53751E+01   0.51079E-01   0.11589E+01
   0.53751E+01   0.51094E-01   0.11589E+01
   0.53751E+01   0.51109E-01   0.11588E+01
   0.53751E+01   0.51124E-01   0.11588E+01
   0.53751E+01   0.51139E-01   0.11588E+01
   0.53751E+01   0.51154E-01   0.11587E+01
   0.53751E+01   0.51170E-01   0.11587E+01
   0.53751E+01   0.51185E-01   0.11586E+01
   0.53751E+01   0.51200E-01   0.11586E+01
   0.53751E+01   0.51215E-01   0.11586E+01
   0.53751E+01   0.51230E-01   0.11585E+01
   0.53751E+01   0.51245E-01   0.11585E+01
   0.53751E+01   0.51261E-01   0.11584E+01
   0.53726E+01   0.51276E-01   0.11584E+01
   0.53751E+01   0.51291E-01   0.11584E+01
   0.53751E+01   0.51306E-01   0.11583E+01
   0.53751E+01   0.51321E-01   0.11583E+01
   0.53726E+01   0.51336E-01   0.11582E+01
   0.53751E+01   0.51352E-01   0.11582E+01
   0.53751E+01   0.51367E-01   0.11582E+01
   0.53751E+01   0.51382E-01   0.11581E+01
   0.53751E+01   0.51397E-01   0.11581E+01
   0.53751E+01   0.51412E-01   0.11581E+01
   0.53751E+01   0.51428E-01   0.11580E+01
   0.53726E+01   0.51443E-01   0.11580E+01
   0.53726E+01   0.51458E-01   0.11579E+01
   0.53726E+01   0.51473E-01   0.11579E+01
   0.53726E+01   0.51489E-01   0.11578E+01
   0.53726E+01   0.51504E-01   0.11578E+01
   0.53726E+01   0.51519E-01   0.11578E+01
   0.53726E+01   0.51534E-01   0.11577E+01
   0.53751E+01   0.51550E-01   0.11577E+01
   0.53726E+01   0.51565E-01   0.11576E+01
   0.53726E+01   0.51580E-01   0.11576E+01
   0.53726E+01   0.51595E-01   0.11575E+01
   0.53726E+01   0.51611E-01   0.11575E+01
   0.53726E+01   0.51626E-01   0.11575E+01
   0.53726E+01   0.51641E-01   0.11574E+01
   0.53726E+01   0.51656E-01   0.11574E+01
   0.53726E+01   0.51672E-01   0.11573E+01
   0.53726E+01   0.51687E-01   0.11573E+01
   0.53726E+01   0.51702E-01   0.11573E+01
   0.53726E+01   0.51718E-01   0.11572E+01
   0.53726E+01   0.51733E-01   0.11572E+01
   0.53726E+01   0.51748E-01   0.11571E+01
   0.53726E+01   0.51763E-01   0.11571E+01
   0.53726E+01   0.51779E-01   0.11571E+01
   0.53726E+01   0.51794E-01   0.11570E+01
   0.53726E+01   0.51809E-01   0.11569E+01
   0.53726E+01   0.51825E-01   0.11569E+01
   0.53726E+01   0.51840E-01   0.11569E+01
   0.53726E+01   0.51855E-01   0.11569E+01
   0.53726E+01   0.51871E-01   0.11568E+01
   0.53726E+01   0.51886E-01   0.11568E+01
   0.53726E+01   0.51902E-01   0.11567E+01
   0.53726E+01   0.51917E-01   0.11567E+01
   0.53726E+01   0.51932E-01   0.11567E+01
   0.53726E+01   0.51948E-01   0.11567E+01
   0.53726E+01   0.51963E-01   0.11566E+01
   0.53726E+01   0.51978E-01   0.11565E+01
   0.53726E+01   0.51994E-01   0.11565E+01
   0.53726E+01   0.52009E-01   0.11565E+01
   0.53726E+01   0.52025E-01   0.11564E+01
   0.53726E+01   0.52040E-01   0.11564E+01
   0.53726E+01   0.52055E-01   0.11563E+01
   0.53726E+01   0.52071E-01   0.11563E+01
   0.53726E+01   0.52086E-01   0.11562E+01
   0.53726E+01   0.52102E-01   0.11562E+01
   0.53726E+01   0.52117E-01   0.11562E+01
   0.53726E+01   0.52132E-01   0.11561E+01
   0.53726E+01   0.52148E-01   0.11561E+01
   0.53726E+01   0.52163E-01   0.11560E+01
   0.53726E+01   0.52179E-01   0.11560E+01
   0.53726E+01   0.52194E-01   0.11559E+01
   0.53726E+01   0.52210E-01   0.11559E+01
   0.53726E+01   0.52225E-01   0.11559E+01
   0.53726E+01   0.52240E-01   0.11558E+01
   0.53726E+01   0.52256E-01   0.11558E+01
   0.53726E+01   0.52271E-01   0.11557E+01
   0.53726E+01   0.52287E-01   0.11557E+01
   0.53726E+01   0.52302E-01   0.11556E+01
   0.53726E+01   0.52318E-01   0.11556E+01
   0.53726E+01   0.52333E-01   0.11556E+01
   0.53726E+01   0.52349E-01   0.11556E+01
   0.53726E+01   0.52364E-01   0.11555E+01
   0.53726E+01   0.52380E-01   0.11554E+01
   0.53726E+01   0.52395E-01   0.11554E+01
   0.53726E+01   0.52411E-01   0.11554E+01
   0.53726E+01   0.52426E-01   0.11553E+01
   0.53726E+01   0.52442E-01   0.11553E+01
   0.53726E+01   0.52457E-01   0.11552E+01
   0.53726E+01   0.52473E-01   0.11552E+01
   0.53726E+01   0.52488E-01   0.11552E+01
   0.53726E+01   0.52504E-01   0.11551E+01
   0.53726E+01   0.52519E-01   0.11551E+01
   0.53726E+01   0.52535E-01   0.11551E+01
   0.53726E+01   0.52550E-01   0.11550E+01
   0.53726E+01   0.52566E-01   0.11550E+01
   0.53726E+01   0.52582E-01   0.11549E+01
   0.53726E+01   0.52597E-01   0.11549E+01
   0.53726E+01   0.52613E-01   0.11549E+01
   0.53726E+01   0.52628E-01   0.11548E+01
   0.53726E+01   0.52644E-01   0.11548E+01
   0.53726E+01   0.52659E-01   0.11547E+01
   0.53726E+01   0.52675E-01   0.11547E+01
   0.53726E+01   0.52691E-01   0.11546E+01
   0.53726E+01   0.52706E-01   0.11546E+01
   0.53726E+01   0.52722E-01   0.11546E+01
   0.53726E+01   0.52737E-01   0.11545E+01
   0.53726E+01   0.52753E-01   0.11545E+01
   0.53726E+01   0.52769E-01   0.11544E+01
   0.53726E+01   0.52784E-01   0.11544E+01
   0.53726E+01   0.52800E-01   0.11543E+01
   0.53726E+01   0.52815E-01   0.11543E+01
   0.53726E+01   0.52831E-01   0.11543E+01
   0.53726E+01   0.52847E-01   0.11542E+01
   0.53726E+01   0.52862E-01   0.11542E+01
   0.53726E+01   0.52878E-01   0.11542E+01
   0.53726E+01   0.52894E-01   0.11542E+01
   0.53726E+01   0.52909E-01   0.11541E+01
   0.53726E+01   0.52925E-01   0.11541E+01
   0.53726E+01   0.52941E-01   0.11540E+01
   0.53726E+01   0.52956E-01   0.11540E+01
   0.53726E+01   0.52972E-01   0.11539E+01
   0.53726E+01   0.52988E-01   0.11539E+01
   0.53726E+01   0.53003E-01   0.11538E+01
   0.53726E+01   0.53019E-01   0.11538E+01
   0.53726E+01   0.53035E-01   0.11538E+01
   0.53726E+01   0.53050E-01   0.11537E+01
   0.53726E+01   0.53066E-01   0.11537E+01
   0.53726E+01   0.53082E-01   0.11537E+01
   0.53726E+01   0.53098E-01   0.11536E+01
   0.53701E+01   0.53113E-01   0.11535E+01
   0.53726E+01   0.53129E-01   0.11535E+01
   0.53726E+01   0.53145E-01   0.11535E+01
   0.53726E+01   0.53160E-01   0.11535E+01
   0.53726E+01   0.53176E-01   0.11534E+01
   0.53726E+01   0.53192E-01   0.11533E+01
   0.53701E+01   0.53208E-01   0.11533E+01
   0.53726E+01   0.53223E-01   0.11533E+01
   0.53726E+01   0.53239E-01   0.11532E+01
   0.53701E+01   0.53255E-01   0.11532E+01
   0.53726E+01   0.53271E-01   0.11532E+01
   0.53726E+01   0.53286E-01   0.11532E+01
   0.53726E+01   0.53302E-01   0.11531E+01
   0.53726E+01   0.53318E-01   0.11531E+01
   0.53726E+01   0.53334E-01   0.11531E+01
   0.53726E+01   0.53349E-01   0.11530E+01
   0.53726E+01   0.53365E-01   0.11529E+01
   0.53726E+01   0.53381E-01   0.11529E+01
   0.53701E+01   0.53397E-01   0.11528E+01
   0.53701E+01   0.53413E-01   0.11528E+01
   0.53701E+01   0.53428E-01   0.11527E+01
   0.53701E+01   0.53444E-01   0.11527E+01
   0.53701E+01   0.53460E-01   0.11527E+01
   0.53701E+01   0.53476E-01   0.11527E+01
   0.53701E+01   0.53492E-01   0.11526E+01
   0.53701E+01   0.53508E-01   0.11526E+01
   0.53701E+01   0.53523E-01   0.11526E+01
   0.53701E+01   0.53539E-01   0.11525E+01
   0.53701E+01   0.53555E-01   0.11525E+01
   0.53701E+01   0.53571E-01   0.11524E+01
   0.53701E+01   0.53587E-01   0.11524E+01
   0.53701E+01   0.53603E-01   0.11524E+01
   0.53701E+01   0.53618E-01   0.11523E+01
   0.53701E+01   0.53634E-01   0.11522E+01
   0.53701E+01   0.53650E-01   0.11521E+01
   0.53701E+01   0.53666E-01   0.11521E+01
   0.53701E+01   0.53682E-01   0.11521E+01
   0.53701E+01   0.53698E-01   0.11521E+01
   0.53701E+01   0.53714E-01   0.11521E+01
   0.53701E+01   0.53730E-01   0.11521E+01
   0.53701E+01   0.53746E-01   0.11520E+01
   0.53701E+01   0.53761E-01   0.11520E+01
   0.53701E+01   0.53777E-01   0.11519E+01
   0.53701E+01   0.53793E-01   0.11519E+01
   0.53701E+01   0.53809E-01   0.11518E+01
   0.53701E+01   0.53825E-01   0.11517E+01
   0.53701E+01   0.53841E-01   0.11517E+01
   0.53701E+01   0.53857E-01   0.11516E+01
   0.53701E+01   0.53873E-01   0.11516E+01
   0.53701E+01   0.53889E-01   0.11516E+01
   0.53701E+01   0.53905E-01   0.11516E+01
   0.53701E+01   0.53921E-01   0.11516E+01
   0.53701E+01   0.53937E-01   0.11515E+01
   0.53701E+01   0.53953E-01   0.11515E+01
   0.53701E+01   0.53969E-01   0.11515E+01
   0.53701E+01   0.53985E-01   0.11514E+01
   0.53701E+01   0.54001E-01   0.11514E+01
   0.53701E+01   0.54017E-01   0.11513E+01
   0.53701E+01   0.54033E-01   0.11512E+01
   0.53701E+01   0.54049E-01   0.11512E+01
   0.53701E+01   0.54065E-01   0.11512E+01
   0.53701E+01   0.54081E-01   0.11512E+01
   0.53701E+01   0.54097E-01   0.11511E+01
   0.53701E+01   0.54113E-01   0.11511E+01
   0.53701E+01   0.54129E-01   0.11510E+01
   0.53701E+01   0.54145E-01   0.11510E+01
   0.53701E+01   0.54161E-01   0.11509E+01
   0.53701E+01   0.54177E-01   0.11509E+01
   0.53701E+01   0.54193E-01   0.11509E+01
   0.53701E+01   0.54209E-01   0.11508E+01
   0.53701E+01   0.54225E-01   0.11508E+01
   0.53701E+01   0.54241E-01   0.11508E+01
   0.53701E+01   0.54257E-01   0.11508E+01
   0.53701E+01   0.54273E-01   0.11507E+01
   0.53701E+01   0.54289E-01   0.11506E+01
   0.53701E+01   0.54305E-01   0.11506E+01
   0.53701E+01   0.54321E-01   0.11506E+01
   0.53701E+01   0.54337E-01   0.11505E+01
   0.53701E+01   0.54353E-01   0.11505E+01
   0.53701E+01   0.54369E-01   0.11504E+01
   0.53701E+01   0.54385E-01   0.11504E+01
   0.53701E+01   0.54401E-01   0.11504E+01
   0.53701E+01   0.54418E-01   0.11503E+01
   0.53701E+01   0.54434E-01   0.11503E+01
   0.53701E+01   0.54450E-01   0.11503E+01
   0.53701E+01   0.54466E-01   0.11502E+01
   0.53701E+01   0.54482E-01   0.11502E+01
   0.53701E+01   0.54498E-01   0.11502E+01
   0.53701E+01   0.54514E-01   0.11502E+01
   0.53701E+01   0.54530E-01   0.11501E+01
   0.53701E+01   0.54547E-01   0.11500E+01
   0.53701E+01   0.54563E-01   0.11499E+01
   0.53701E+01   0.54579E-01   0.11499E+01
   0.53701E+01   0.54595E-01   0.11499E+01
   0.53701E+01   0.54611E-01   0.11499E+01
   0.53701E+01   0.54627E-01   0.11498E+01
   0.53701E+01   0.54643E-01   0.11498E+01
   0.53701E+01   0.54660E-01   0.11498E+01
   0.53701E+01   0.54676E-01   0.11497E+01
   0.53701E+01   0.54692E-01   0.11497E+01
   0.53701E+01   0.54708E-01   0.11496E+01
   0.53701E+01   0.54724E-01   0.11496E+01
   0.53701E+01   0.54741E-01   0.11495E+01
   0.53701E+01   0.54757E-01   0.11495E+01
   0.53701E+01   0.54773E-01   0.11495E+01
   0.53701E+01   0.54789E-01   0.11494E+01
   0.53701E+01   0.54805E-01   0.11494E+01
   0.53701E+01   0.54822E-01   0.11494E+01
   0.53701E+01   0.54838E-01   0.11493E+01
   0.53701E+01   0.54854E-01   0.11493E+01
   0.53701E+01   0.54870E-01   0.11492E+01
   0.53701E+01   0.54886E-01   0.11492E+01
   0.53701E+01   0.54903E-01   0.11492E+01
   0.53701E+01   0.54919E-01   0.11492E+01
   0.53701E+01   0.54935E-01   0.11491E+01
   0.53701E+01   0.54951E-01   0.11490E+01
   0.53701E+01   0.54968E-01   0.11490E+01
   0.53701E+01   0.54984E-01   0.11490E+01
   0.53701E+01   0.55000E-01   0.11490E+01
   0.53701E+01   0.55017E-01   0.11489E+01
   0.53701E+01   0.55033E-01   0.11488E+01
   0.53701E+01   0.55049E-01   0.11488E+01
   0.53701E+01   0.55065E-01   0.11488E+01
   0.53701E+01   0.55082E-01   0.11487E+01
   0.53701E+01   0.55098E-01   0.11487E+01
   0.53701E+01   0.55114E-01   0.11486E+01
   0.53701E+01   0.55131E-01   0.11486E+01
   0.53701E+01   0.55147E-01   0.11486E+01
   0.53701E+01   0.55163E-01   0.11485E+01
   0.53701E+01   0.55180E-01   0.11485E+01
   0.53701E+01   0.55196E-01   0.11485E+01
   0.53701E+01   0.55212E-01   0.11484E+01
   0.53701E+01   0.55229E-01   0.11484E+01
   0.53701E+01   0.55245E-01   0.11483E+01
   0.53701E+01   0.55261E-01   0.11483E+01
   0.53701E+01   0.55278E-01   0.11482E+01
   0.53701E+01   0.55294E-01   0.11482E+01
   0.53701E+01   0.55310E-01   0.11482E+01
   0.53701E+01   0.55327E-01   0.11481E+01
   0.53701E+01   0.55343E-01   0.11481E+01
   0.53701E+01   0.55359E-01   0.11480E+01
   0.53701E+01   0.55376E-01   0.11480E+01
   0.53701E+01   0.55392E-01   0.11480E+01
   0.53701E+01   0.55409E-01   0.11479E+01
   0.53701E+01   0.55425E-01   0.11479E+01
   0.53701E+01   0.55441E-01   0.11479E+01
   0.53701E+01   0.55458E-01   0.11478E+01
   0.53701E+01   0.55474E-01   0.11478E+01
   0.53701E+01   0.55491E-01   0.11478E+01
   0.53701E+01   0.55507E-01   0.11477E+01
   0.53676E+01   0.55523E-01   0.11476E+01
   0.53676E+01   0.55540E-01   0.11476E+01
   0.53676E+01   0.55556E-01   0.11475E+01
   0.53676E+01   0.55573E-01   0.11475E+01
   0.53676E+01   0.55589E-01   0.11475E+01
   0.53676E+01   0.55606E-01   0.11475E+01
   0.53676E+01   0.55622E-01   0.11475E+01
   0.53701E+01   0.55639E-01   0.11475E+01
   0.53701E+01   0.55655E-01   0.11474E+01
   0.53701E+01   0.55672E-01   0.11474E+01
   0.53701E+01   0.55688E-01   0.11473E+01
   0.53701E+01   0.55704E-01   0.11473E+01
   0.53701E+01   0.55721E-01   0.11473E+01
   0.53701E+01   0.55737E-01   0.11472E+01
   0.53701E+01   0.55754E-01   0.11472E+01
   0.53701E+01   0.55770E-01   0.11471E+01
   0.53701E+01   0.55787E-01   0.11471E+01
   0.53701E+01   0.55803E-01   0.11470E+01
   0.53676E+01   0.55820E-01   0.11470E+01
   0.53676E+01   0.55837E-01   0.11469E+01
   0.53676E+01   0.55853E-01   0.11469E+01
   0.53676E+01   0.55870E-01   0.11469E+01
   0.53676E+01   0.55886E-01   0.11468E+01
   0.53676E+01   0.55903E-01   0.11468E+01
   0.53676E+01   0.55919E-01   0.11467E+01
   0.53701E+01   0.55936E-01   0.11467E+01
   0.53701E+01   0.55952E-01   0.11467E+01
   0.53701E+01   0.55969E-01   0.11466E+01
   0.53701E+01   0.55985E-01   0.11466E+01
   0.53701E+01   0.56002E-01   0.11466E+01
   0.53701E+01   0.56019E-01   0.11465E+01
   0.53701E+01   0.56035E-01   0.11465E+01
   0.53676E+01   0.56052E-01   0.11464E+01
   0.53676E+01   0.56068E-01   0.11464E+01
   0.53676E+01   0.56085E-01   0.11463E+01
   0.53676E+01   0.56101E-01   0.11463E+01
   0.53676E+01   0.56118E-01   0.11463E+01
   0.53676E+01   0.56135E-01   0.11463E+01
   0.53676E+01   0.56151E-01   0.11462E+01
   0.53676E+01   0.56168E-01   0.11462E+01
   0.53676E+01   0.56185E-01   0.11461E+01
   0.53676E+01   0.56201E-01   0.11461E+01
   0.53676E+01   0.56218E-01   0.11461E+01
   0.53676E+01   0.56234E-01   0.11460E+01
   0.53676E+01   0.56251E-01   0.11460E+01
   0.53676E+01   0.56268E-01   0.11460E+01
   0.53676E+01   0.56284E-01   0.11459E+01
   0.53676E+01   0.56301E-01   0.11459E+01
   0.53676E+01   0.56318E-01   0.11459E+01
   0.53676E+01   0.56334E-01   0.11458E+01
   0.53676E+01   0.56351E-01   0.11458E+01
   0.53676E+01   0.56368E-01   0.11457E+01
   0.53676E+01   0.56384E-01   0.11457E+01
   0.53676E+01   0.56401E-01   0.11456E+01
   0.53676E+01   0.56418E-01   0.11456E+01
   0.53676E+01   0.56434E-01   0.11456E+01
   0.53676E+01   0.56451E-01   0.11456E+01
   0.53676E+01   0.56468E-01   0.11455E+01
   0.53676E+01   0.56485E-01   0.11454E+01
   0.53676E+01   0.56501E-01   0.11454E+01
   0.53676E+01   0.56518E-01   0.11454E+01
   0.53676E+01   0.56535E-01   0.11453E+01
   0.53676E+01   0.56551E-01   0.11453E+01
   0.53676E+01   0.56568E-01   0.11452E+01
   0.53676E+01   0.56585E-01   0.11452E+01
   0.53676E+01   0.56602E-01   0.11452E+01
   0.53676E+01   0.56618E-01   0.11452E+01
   0.53676E+01   0.56635E-01   0.11451E+01
   0.53676E+01   0.56652E-01   0.11451E+01
   0.53676E+01   0.56669E-01   0.11450E+01
   0.53676E+01   0.56685E-01   0.11450E+01
   0.53676E+01   0.56702E-01   0.11449E+01
   0.53676E+01   0.56719E-01   0.11449E+01
   0.53676E+01   0.56736E-01   0.11448E+01
   0.53676E+01   0.56753E-01   0.11448E+01
   0.53676E+01   0.56769E-01   0.11448E+01
   0.53676E+01   0.56786E-01   0.11448E+01
   0.53676E+01   0.56803E-01   0.11447E+01
   0.53676E+01   0.56820E-01   0.11447E+01
   0.53676E+01   0.56837E-01   0.11446E+01
   0.53676E+01   0.56853E-01   0.11446E+01
   0.53676E+01   0.56870E-01   0.11446E+01
   0.53676E+01   0.56887E-01   0.11445E+01
   0.53676E+01   0.56904E-01   0.11445E+01
   0.53676E+01   0.56921E-01   0.11445E+01
   0.53676E+01   0.56938E-01   0.11444E+01
   0.53676E+01   0.56954E-01   0.11444E+01
   0.53676E+01   0.56971E-01   0.11444E+01
   0.53676E+01   0.56988E-01   0.11443E+01
   0.53676E+01   0.57005E-01   0.11442E+01
   0.53676E+01   0.57022E-01   0.11442E+01
   0.53676E+01   0.57039E-01   0.11441E+01
   0.53676E+01   0.57056E-01   0.11441E+01
   0.53676E+01   0.57072E-01   0.11441E+01
   0.53676E+01   0.57089E-01   0.11441E+01
   0.53676E+01   0.57106E-01   0.11441E+01
   0.53676E+01   0.57123E-01   0.11440E+01
   0.53676E+01   0.57140E-01   0.11440E+01
   0.53676E+01   0.57157E-01   0.11440E+01
   0.53676E+01   0.57174E-01   0.11439E+01
   0.53676E+01   0.57191E-01   0.11439E+01
   0.53676E+01   0.57208E-01   0.11438E+01
   0.53676E+01   0.57225E-01   0.11437E+01
   0.53676E+01   0.57242E-01   0.11437E+01
   0.53676E+01   0.57259E-01   0.11437E+01
   0.53676E+01   0.57275E-01   0.11437E+01
   0.53676E+01   0.57292E-01   0.11436E+01
   0.53676E+01   0.57309E-01   0.11436E+01
   0.53676E+01   0.57326E-01   0.11435E+01
   0.53676E+01   0.57343E-01   0.11435E+01
   0.53676E+01   0.57360E-01   0.11435E+01
   0.53676E+01   0.57377E-01   0.11434E+01
   0.53676E+01   0.57394E-01   0.11434E+01
   0.53676E+01   0.57411E-01   0.11434E+01
   0.53676E+01   0.57428E-01   0.11433E+01
   0.53676E+01   0.57445E-01   0.11433E+01
   0.53676E+01   0.57462E-01   0.11433E+01
   0.53676E+01   0.57479E-01   0.11432E+01
   0.53676E+01   0.57496E-01   0.11431E+01
   0.53676E+01   0.57513E-01   0.11431E+01
   0.53676E+01   0.57530E-01   0.11431E+01
   0.53676E+01   0.57547E-01   0.11430E+01
   0.53676E+01   0.57564E-01   0.11430E+01
   0.53676E+01   0.57581E-01   0.11430E+01
   0.53676E+01   0.57598E-01   0.11429E+01
   0.53676E+01   0.57615E-01   0.11429E+01
   0.53676E+01   0.57632E-01   0.11429E+01
   0.53676E+01   0.57650E-01   0.11428E+01
   0.53676E+01   0.57667E-01   0.11428E+01
   0.53676E+01   0.57684E-01   0.11427E+01
   0.53676E+01   0.57701E-01   0.11427E+01
   0.53676E+01   0.57718E-01   0.11427E+01
   0.53676E+01   0.57735E-01   0.11427E+01
   0.53676E+01   0.57752E-01   0.11426E+01
   0.53676E+01   0.57769E-01   0.11425E+01
   0.53676E+01   0.57786E-01   0.11425E+01
   0.53676E+01   0.57803E-01   0.11425E+01
   0.53676E+01   0.57820E-01   0.11424E+01
   0.53676E+01   0.57837E-01   0.11424E+01
   0.53676E+01   0.57855E-01   0.11424E+01
   0.53676E+01   0.57872E-01   0.11423E+01
   0.53676E+01   0.57889E-01   0.11423E+01
   0.53676E+01   0.57906E-01   0.11423E+01
   0.53676E+01   0.57923E-01   0.11422E+01
   0.53676E+01   0.57940E-01   0.11422E+01
   0.53676E+01   0.57957E-01   0.11422E+01
   0.53676E+01   0.57975E-01   0.11421E+01
   0.53676E+01   0.57992E-01   0.11421E+01
   0.53676E+01   0.58009E-01   0.11420E+01
   0.53676E+01   0.58026E-01   0.11420E+01
   0.53676E+01   0.58043E-01   0.11419E+01
   0.53676E+01   0.58060E-01   0.11419E+01
   0.53676E+01   0.58078E-01   0.11419E+01
   0.53676E+01   0.58095E-01   0.11418E+01
   0.53676E+01   0.58112E-01   0.11418E+01
   0.53676E+01   0.58129E-01   0.11418E+01
   0.53676E+01   0.58146E-01   0.11417E+01
   0.53676E+01   0.58163E-01   0.11417E+01
   0.53676E+01   0.58181E-01   0.11416E+01
   0.53676E+01   0.58198E-01   0.11416E+01
   0.53676E+01   0.58215E-01   0.11416E+01
   0.53676E+01   0.58232E-01   0.11415E+01
   0.53676E+01   0.58250E-01   0.11415E+01
   0.53676E+01   0.58267E-01   0.11414E+01
   0.53676E+01   0.58284E-01   0.11414E+01
   0.53676E+01   0.58301E-01   0.11414E+01
   0.53676E+01   0.58319E-01   0.11414E+01
   0.53676E+01   0.58336E-01   0.11413E+01
   0.53676E+01   0.58353E-01   0.11413E+01
   0.53676E+01   0.58370E-01   0.11413E+01
   0.53676E+01   0.58388E-01   0.11412E+01
   0.53676E+01   0.58405E-01   0.11412E+01
   0.53676E+01   0.58422E-01   0.11411E+01
   0.53676E+01   0.58439E-01   0.11411E+01
   0.53676E+01   0.58457E-01   0.11411E+01
   0.53676E+01   0.58474E-01   0.11410E+01
   0.53676E+01   0.58491E-01   0.11410E+01
   0.53676E+01   0.58509E-01   0.11410E+01
   0.53676E+01   0.58526E-01   0.11409E+01
   0.53676E+01   0.58543E-01   0.11409E+01
   0.53676E+01   0.58561E-01   0.11409E+01
   0.53676E+01   0.58578E-01   0.11408E+01
   0.53676E+01   0.58595E-01   0.11408E+01
   0.53676E+01   0.58613E-01   0.11407E+01
   0.53676E+01   0.58630E-01   0.11407E+01
   0.53676E+01   0.58647E-01   0.11407E+01
   0.53676E+01   0.58665E-01   0.11406E+01
   0.53676E+01   0.58682E-01   0.11406E+01
   0.53676E+01   0.58699E-01   0.11406E+01
   0.53676E+01   0.58717E-01   0.11405E+01
   0.53676E+01   0.58734E-01   0.11404E+01
   0.53676E+01   0.58752E-01   0.11404E+01
   0.53676E+01   0.58769E-01   0.11404E+01
   0.53676E+01   0.58786E-01   0.11404E+01
   0.53676E+01   0.58804E-01   0.11404E+01
   0.53676E+01   0.58821E-01   0.11403E+01
   0.53676E+01   0.58839E-01   0.11402E+01
   0.53676E+01   0.58856E-01   0.11402E+01
   0.53676E+01   0.58873E-01   0.11402E+01
   0.53676E+01   0.58891E-01   0.11401E+01
   0.53676E+01   0.58908E-01   0.11401E+01
   0.53676E+01   0.58926E-01   0.11401E+01
   0.53676E+01   0.58943E-01   0.11400E+01
   0.53676E+01   0.58961E-01   0.11400E+01
   0.53676E+01   0.58978E-01   0.11400E+01
   0.53676E+01   0.58995E-01   0.11399E+01
   0.53676E+01   0.59013E-01   0.11398E+01
   0.53676E+01   0.59030E-01   0.11398E+01
   0.53676E+01   0.59048E-01   0.11398E+01
   0.53676E+01   0.59065E-01   0.11398E+01
   0.53676E+01   0.59083E-01   0.11397E+01
   0.53676E+01   0.59100E-01   0.11397E+01
   0.53676E+01   0.59118E-01   0.11396E+01
   0.53676E+01   0.59135E-01   0.11396E+01
   0.53676E+01   0.59153E-01   0.11395E+01
   0.53676E+01   0.59170E-01   0.11396E+01
   0.53676E+01   0.59188E-01   0.11395E+01
   0.53676E+01   0.59205E-01   0.11395E+01
   0.53676E+01   0.59223E-01   0.11394E+01
   0.53676E+01   0.59240E-01   0.11394E+01
   0.53676E+01   0.59258E-01   0.11393E+01
   0.53676E+01   0.59275E-01   0.11392E+01
   0.53676E+01   0.59293E-01   0.11393E+01
   0.53676E+01   0.59310E-01   0.11392E+01
   0.53676E+01   0.59328E-01   0.11392E+01
   0.53676E+01   0.59346E-01   0.11392E+01
   0.53676E+01   0.59363E-01   0.11392E+01
   0.53676E+01   0.59381E-01   0.11391E+01
   0.53676E+01   0.59398E-01   0.11390E+01
   0.53676E+01   0.59416E-01   0.11390E+01
   0.53676E+01   0.59433E-01   0.11389E+01
   0.53676E+01   0.59451E-01   0.11389E+01
   0.53676E+01   0.59469E-01   0.11389E+01
   0.53676E+01   0.59486E-01   0.11389E+01
   0.53676E+01   0.59504E-01   0.11388E+01
   0.53676E+01   0.59521E-01   0.11388E+01
   0.53676E+01   0.59539E-01   0.11388E+01
   0.53676E+01   0.59557E-01   0.11387E+01
   0.53676E+01   0.59574E-01   0.11387E+01
   0.53676E+01   0.59592E-01   0.11386E+01
   0.53676E+01   0.59610E-01   0.11386E+01
   0.53676E+01   0.59627E-01   0.11386E+01
   0.53676E+01   0.59645E-01   0.11386E+01
   0.53676E+01   0.59662E-01   0.11386E+01
   0.53676E+01   0.59680E-01   0.11385E+01
   0.53676E+01   0.59698E-01   0.11384E+01
   0.53676E+01   0.59715E-01   0.11384E+01
   0.53676E+01   0.59733E-01   0.11384E+01
   0.53676E+01   0.59751E-01   0.11383E+01
   0.53676E+01   0.59768E-01   0.11382E+01
   0.53676E+01   0.59786E-01   0.11382E+01
   0.53676E+01   0.59804E-01   0.11382E+01
   0.53676E+01   0.59822E-01   0.11382E+01
   0.53676E+01   0.59839E-01   0.11381E+01
   0.53676E+01   0.59857E-01   0.11381E+01
   0.53676E+01   0.59875E-01   0.11381E+01
   0.53676E+01   0.59892E-01   0.11380E+01
   0.53676E+01   0.59910E-01   0.11380E+01
   0.53676E+01   0.59928E-01   0.11380E+01
   0.53676E+01   0.59946E-01   0.11379E+01
   0.53676E+01   0.59963E-01   0.11379E+01
   0.53676E+01   0.59981E-01   0.11378E+01
   0.53676E+01   0.59999E-01   0.11378E+01
   0.53676E+01   0.60017E-01   0.11378E+01
   0.53676E+01   0.60034E-01   0.11377E+01
   0.53676E+01   0.60052E-01   0.11377E+01
   0.53676E+01   0.60070E-01   0.11376E+01
   0.53676E+01   0.60088E-01   0.11376E+01
   0.53676E+01   0.60105E-01   0.11375E+01
   0.53676E+01   0.60123E-01   0.11375E+01
   0.53676E+01   0.60141E-01   0.11375E+01
   0.53676E+01   0.60159E-01   0.11375E+01
   0.53676E+01   0.60177E-01   0.11374E+01
   0.53676E+01   0.60194E-01   0.11374E+01
   0.53676E+01   0.60212E-01   0.11374E+01
   0.53676E+01   0.60230E-01   0.11373E+01
   0.53676E+01   0.60248E-01   0.11372E+01
   0.53676E+01   0.60266E-01   0.11372E+01
   0.53676E+01   0.60283E-01   0.11372E+01
   0.53676E+01   0.60301E-01   0.11372E+01
   0.53676E+01   0.60319E-01   0.11372E+01
   0.53676E+01   0.60337E-01   0.11371E+01
   0.53676E+01   0.60355E-01   0.11371E+01
   0.53676E+01   0.60373E-01   0.11370E+01
   0.53676E+01   0.60391E-01   0.11370E+01
   0.53676E+01   0.60408E-01   0.11370E+01
   0.53676E+01   0.60426E-01   0.11369E+01
   0.53676E+01   0.60444E-01   0.11369E+01
   0.53676E+01   0.60462E-01   0.11369E+01
   0.53676E+01   0.60480E-01   0.11368E+01
   0.53676E+01   0.60498E-01   0.11368E+01
   0.53676E+01   0.60516E-01   0.11368E+01
   0.53676E+01   0.60534E-01   0.11367E+01
   0.53676E+01   0.60552E-01   0.11367E+01
   0.53676E+01   0.60570E-01   0.11366E+01
   0.53676E+01   0.60587E-01   0.11366E+01
   0.53676E+01   0.60605E-01   0.11365E+01
   0.53676E+01   0.60623E-01   0.11365E+01
   0.53676E+01   0.60641E-01   0.11365E+01
   0.53676E+01   0.60659E-01   0.11365E+01
   0.53676E+01   0.60677E-01   0.11364E+01
   0.53676E+01   0.60695E-01   0.11364E+01
   0.53676E+01   0.60713E-01   0.11364E+01
   0.53676E+01   0.60731E-01   0.11363E+01
   0.53676E+01   0.60749E-01   0.11362E+01
   0.53676E+01   0.60767E-01   0.11362E+01
   0.53676E+01   0.60785E-01   0.11362E+01
   0.53676E+01   0.60803E-01   0.11362E+01
   0.53676E+01   0.60821E-01   0.11361E+01
   0.53676E+01   0.60839E-01   0.11361E+01
   0.53676E+01   0.60857E-01   0.11360E+01
   0.53676E+01   0.60875E-01   0.11359E+01
   0.53676E+01   0.60893E-01   0.11359E+01
   0.53676E+01   0.60911E-01   0.11359E+01
   0.53676E+01   0.60929E-01   0.11359E+01
   0.53676E+01   0.60947E-01   0.11359E+01
   0.53676E+01   0.60965E-01   0.11359E+01
   0.53676E+01   0.60983E-01   0.11358E+01
   0.53676E+01   0.61001E-01   0.11358E+01
   0.53676E+01   0.61019E-01   0.11358E+01
   0.53676E+01   0.61037E-01   0.11357E+01
   0.53676E+01   0.61055E-01   0.11356E+01
   0.53676E+01   0.61073E-01   0.11356E+01
   0.53676E+01   0.61091E-01   0.11356E+01
   0.53676E+01   0.61110E-01   0.11356E+01
   0.53676E+01   0.61128E-01   0.11355E+01
   0.53676E+01   0.61146E-01   0.11354E+01
   0.53676E+01   0.61164E-01   0.11354E+01
   0.53676E+01   0.61182E-01   0.11354E+01
   0.53676E+01   0.61200E-01   0.11354E+01
   0.53676E+01   0.61218E-01   0.11353E+01
   0.53676E+01   0.61236E-01   0.11353E+01
   0.53676E+01   0.61254E-01   0.11352E+01
   0.53676E+01   0.61273E-01   0.11352E+01
   0.53676E+01   0.61291E-01   0.11352E+01
   0.53676E+01   0.61309E-01   0.11352E+01
   0.53676E+01   0.61327E-01   0.11351E+01
   0.53676E+01   0.61345E-01   0.11350E+01
   0.53676E+01   0.61363E-01   0.11350E+01
   0.53676E+01   0.61381E-01   0.11350E+01
   0.53676E+01   0.61400E-01   0.11349E+01
   0.53676E+01   0.61418E-01   0.11349E+01
   0.53676E+01   0.61436E-01   0.11349E+01
   0.53676E+01   0.61454E-01   0.11349E+01
   0.53676E+01   0.61472E-01   0.11348E+01
   0.53676E+01   0.61490E-01   0.11348E+01
   0.53676E+01   0.61509E-01   0.11347E+01
   0.53676E+01   0.61527E-01   0.11347E+01
   0.53676E+01   0.61545E-01   0.11346E+01
   0.53676E+01   0.61563E-01   0.11346E+01
   0.53676E+01   0.61581E-01   0.11346E+01
   0.53676E+01   0.61600E-01   0.11346E+01
   0.53676E+01   0.61618E-01   0.11345E+01
   0.53676E+01   0.61636E-01   0.11345E+01
   0.53676E+01   0.61654E-01   0.11345E+01
   0.53676E+01   0.61673E-01   0.11344E+01
   0.53676E+01   0.61691E-01   0.11344E+01
   0.53676E+01   0.61709E-01   0.11344E+01
   0.53676E+01   0.61727E-01   0.11343E+01
   0.53676E+01   0.61746E-01   0.11343E+01
   0.53676E+01   0.61764E-01   0.11343E+01
   0.53676E+01   0.61782E-01   0.11342E+01
   0.53676E+01   0.61800E-01   0.11342E+01
   0.53676E+01   0.61819E-01   0.11342E+01
   0.53676E+01   0.61837E-01   0.11341E+01
   0.53676E+01   0.61855E-01   0.11340E+01
   0.53676E+01   0.61874E-01   0.11340E+01
   0.53676E+01   0.61892E-01   0.11339E+01
   0.53676E+01   0.61910E-01   0.11340E+01
   0.53676E+01   0.61929E-01   0.11339E+01
   0.53676E+01   0.61947E-01   0.11339E+01
   0.53676E+01   0.61965E-01   0.11338E+01
   0.53676E+01   0.61984E-01   0.11338E+01
   0.53676E+01   0.62002E-01   0.11338E+01
   0.53676E+01   0.62020E-01   0.11337E+01
   0.53676E+01   0.62039E-01   0.11337E+01
   0.53676E+01   0.62057E-01   0.11336E+01
   0.53676E+01   0.62075E-01   0.11336E+01
   0.53676E+01   0.62094E-01   0.11336E+01
   0.53676E+01   0.62112E-01   0.11336E+01
   0.53676E+01   0.62131E-01   0.11334E+01
   0.53676E+01   0.62149E-01   0.11334E+01
   0.53676E+01   0.62167E-01   0.11334E+01
   0.53676E+01   0.62186E-01   0.11334E+01
   0.53676E+01   0.62204E-01   0.11334E+01
   0.53676E+01   0.62222E-01   0.11334E+01
   0.53676E+01   0.62241E-01   0.11333E+01
   0.53676E+01   0.62259E-01   0.11332E+01
   0.53676E+01   0.62278E-01   0.11332E+01
   0.53676E+01   0.62296E-01   0.11332E+01
   0.53676E+01   0.62315E-01   0.11332E+01
   0.53676E+01   0.62333E-01   0.11332E+01
   0.53676E+01   0.62351E-01   0.11331E+01
   0.53676E+01   0.62370E-01   0.11330E+01
   0.53676E+01   0.62388E-01   0.11330E+01
   0.53676E+01   0.62407E-01   0.11330E+01
   0.53676E+01   0.62425E-01   0.11330E+01
   0.53676E+01   0.62444E-01   0.11330E+01
   0.53676E+01   0.62462E-01   0.11329E+01
   0.53676E+01   0.62481E-01   0.11329E+01
   0.53676E+01   0.62499E-01   0.11329E+01
   0.53676E+01   0.62518E-01   0.11328E+01
   0.53676E+01   0.62536E-01   0.11328E+01
   0.53676E+01   0.62555E-01   0.11327E+01
   0.53676E+01   0.62573E-01   0.11327E+01
   0.53676E+01   0.62592E-01   0.11326E+01
   0.53676E+01   0.62610E-01   0.11326E+01
   0.53676E+01   0.62629E-01   0.11326E+01
   0.53676E+01   0.62647E-01   0.11326E+01
   0.53676E+01   0.62666E-01   0.11325E+01
   0.53676E+01   0.62684E-01   0.11324E+01
   0.53676E+01   0.62703E-01   0.11324E+01
   0.53676E+01   0.62722E-01   0.11324E+01
   0.53676E+01   0.62740E-01   0.11324E+01
   0.53676E+01   0.62759E-01   0.11323E+01
   0.53676E+01   0.62777E-01   0.11323E+01
   0.53676E+01   0.62796E-01   0.11323E+01
   0.53676E+01   0.62814E-01   0.11322E+01
   0.53676E+01   0.62833E-01   0.11322E+01
   0.53676E+01   0.62852E-01   0.11322E+01
   0.53676E+01   0.62870E-01   0.11321E+01
   0.53676E+01   0.62889E-01   0.11321E+01
   0.53676E+01   0.62907E-01   0.11320E+01
   0.53676E+01   0.62926E-01   0.11320E+01
   0.53676E+01   0.62945E-01   0.11320E+01
   0.53676E+01   0.62963E-01   0.11320E+01
   0.53676E+01   0.62982E-01   0.11319E+01
   0.53676E+01   0.63001E-01   0.11318E+01
   0.53676E+01   0.63019E-01   0.11318E+01
   0.53676E+01   0.63038E-01   0.11318E+01
   0.53676E+01   0.63056E-01   0.11317E+01
   0.53676E+01   0.63075E-01   0.11317E+01
   0.53676E+01   0.63094E-01   0.11317E+01
   0.53676E+01   0.63112E-01   0.11316E+01
   0.53676E+01   0.63131E-01   0.11316E+01
   0.53676E+01   0.63150E-01   0.11315E+01
   0.53676E+01   0.63169E-01   0.11315E+01
   0.53676E+01   0.63187E-01   0.11315E+01
   0.53676E+01   0.63206E-01   0.11315E+01
   0.53676E+01   0.63225E-01   0.11314E+01
   0.53676E+01   0.63243E-01   0.11314E+01
   0.53676E+01   0.63262E-01   0.11314E+01
   0.53676E+01   0.63281E-01   0.11313E+01
   0.53676E+01   0.63299E-01   0.11313E+01
   0.53676E+01   0.63318E-01   0.11312E+01
   0.53676E+01   0.63337E-01   0.11312E+01
   0.53676E+01   0.63356E-01   0.11312E+01
   0.53676E+01   0.63374E-01   0.11311E+01
   0.53676E+01   0.63393E-01   0.11311E+01
   0.53676E+01   0.63412E-01   0.11311E+01
   0.53676E+01   0.63431E-01   0.11310E+01
   0.53676E+01   0.63449E-01   0.11310E+01
   0.53676E+01   0.63468E-01   0.11310E+01
   0.53676E+01   0.63487E-01   0.11310E+01
   0.53676E+01   0.63506E-01   0.11310E+01
   0.53676E+01   0.63525E-01   0.11308E+01
   0.53676E+01   0.63543E-01   0.11308E+01
   0.53676E+01   0.63562E-01   0.11308E+01
   0.53676E+01   0.63581E-01   0.11308E+01
   0.53676E+01   0.63600E-01   0.11308E+01
   0.53676E+01   0.63619E-01   0.11307E+01
   0.53676E+01   0.63637E-01   0.11307E+01
   0.53676E+01   0.63656E-01   0.11306E+01
   0.53676E+01   0.63675E-01   0.11305E+01
   0.53676E+01   0.63694E-01   0.11305E+01
   0.53676E+01   0.63713E-01   0.11305E+01
   0.53676E+01   0.63732E-01   0.11305E+01
   0.53676E+01   0.63751E-01   0.11304E+01
   0.53676E+01   0.63769E-01   0.11304E+01
   0.53676E+01   0.63788E-01   0.11304E+01
   0.53676E+01   0.63807E-01   0.11303E+01
   0.53676E+01   0.63826E-01   0.11303E+01
   0.53676E+01   0.63845E-01   0.11303E+01
   0.53676E+01   0.63864E-01   0.11302E+01
   0.53676E+01   0.63883E-01   0.11302E+01
   0.53676E+01   0.63902E-01   0.11301E+01
   0.53676E+01   0.63921E-01   0.11301E+01
   0.53676E+01   0.63939E-01   0.11300E+01
   0.53676E+01   0.63958E-01   0.11301E+01
   0.53676E+01   0.63977E-01   0.11300E+01
   0.53676E+01   0.63996E-01   0.11300E+01
   0.53676E+01   0.64015E-01   0.11300E+01
   0.53676E+01   0.64034E-01   0.11299E+01
   0.53676E+01   0.64053E-01   0.11299E+01
   0.53676E+01   0.64072E-01   0.11299E+01
   0.53676E+01   0.64091E-01   0.11298E+01
   0.53676E+01   0.64110E-01   0.11298E+01
   0.53676E+01   0.64129E-01   0.11298E+01
   0.53676E+01   0.64148E-01   0.11297E+01
   0.53676E+01   0.64167E-01   0.11297E+01
   0.53676E+01   0.64186E-01   0.11296E+01
   0.53676E+01   0.64205E-01   0.11296E+01
   0.53676E+01   0.64224E-01   0.11296E+01
   0.53676E+01   0.64243E-01   0.11295E+01
   0.53676E+01   0.64262E-01   0.11295E+01
   0.53676E+01   0.64281E-01   0.11295E+01
   0.53676E+01   0.64300E-01   0.11294E+01
   0.53676E+01   0.64319E-01   0.11294E+01
   0.53676E+01   0.64338E-01   0.11294E+01
   0.53676E+01   0.64357E-01   0.11293E+01
   0.53676E+01   0.64376E-01   0.11293E+01
   0.53676E+01   0.64395E-01   0.11292E+01
   0.53676E+01   0.64414E-01   0.11292E+01
   0.53676E+01   0.64433E-01   0.11292E+01
   0.53676E+01   0.64452E-01   0.11291E+01
   0.53676E+01   0.64471E-01   0.11291E+01
   0.53676E+01   0.64490E-01   0.11291E+01
   0.53676E+01   0.64510E-01   0.11291E+01
   0.53676E+01   0.64529E-01   0.11290E+01
   0.53676E+01   0.64548E-01   0.11290E+01
   0.53676E+01   0.64567E-01   0.11289E+01
   0.53676E+01   0.64586E-01   0.11289E+01
   0.53676E+01   0.64605E-01   0.11289E+01
   0.53676E+01   0.64624E-01   0.11289E+01
   0.53676E+01   0.64643E-01   0.11288E+01
   0.53676E+01   0.64662E-01   0.11288E+01
   0.53676E+01   0.64682E-01   0.11287E+01
   0.53676E+01   0.64701E-01   0.11287E+01
   0.53676E+01   0.64720E-01   0.11286E+01
   0.53676E+01   0.64739E-01   0.11286E+01
   0.53676E+01   0.64758E-01   0.11286E+01
   0.53676E+01   0.64777E-01   0.11285E+01
   0.53676E+01   0.64796E-01   0.11285E+01
   0.53676E+01   0.64816E-01   0.11285E+01
   0.53676E+01   0.64835E-01   0.11285E+01
   0.53676E+01   0.64854E-01   0.11284E+01
   0.53676E+01   0.64873E-01   0.11283E+01
   0.53676E+01   0.64892E-01   0.11283E+01
   0.53676E+01   0.64912E-01   0.11283E+01
   0.53676E+01   0.64931E-01   0.11283E+01
   0.53676E+01   0.64950E-01   0.11282E+01
   0.53676E+01   0.64969E-01   0.11282E+01
   0.53676E+01   0.64988E-01   0.11282E+01
   0.53676E+01   0.65008E-01   0.11281E+01
   0.53676E+01   0.65027E-01   0.11281E+01
   0.53676E+01   0.65046E-01   0.11281E+01
   0.53676E+01   0.65065E-01   0.11281E+01
   0.53676E+01   0.65085E-01   0.11280E+01
   0.53676E+01   0.65104E-01   0.11280E+01
   0.53676E+01   0.65123E-01   0.11279E+01
   0.53676E+01   0.65142E-01   0.11279E+01
   0.53676E+01   0.65162E-01   0.11279E+01
   0.53676E+01   0.65181E-01   0.11278E+01
   0.53676E+01   0.65200E-01   0.11278E+01
   0.53676E+01   0.65220E-01   0.11278E+01
   0.53676E+01   0.65239E-01   0.11277E+01
   0.53676E+01   0.65258E-01   0.11277E+01
   0.53676E+01   0.65277E-01   0.11277E+01
   0.53676E+01   0.65297E-01   0.11277E+01
   0.53676E+01   0.65316E-01   0.11276E+01
   0.53676E+01   0.65335E-01   0.11275E+01
   0.53676E+01   0.65355E-01   0.11275E+01
   0.53676E+01   0.65374E-01   0.11275E+01
   0.53676E+01   0.65393E-01   0.11274E+01
   0.53676E+01   0.65413E-01   0.11274E+01
   0.53676E+01   0.65432E-01   0.11273E+01
   0.53676E+01   0.65452E-01   0.11274E+01
   0.53676E+01   0.65471E-01   0.11273E+01
   0.53676E+01   0.65490E-01   0.11273E+01
   0.53676E+01   0.65510E-01   0.11272E+01
   0.53676E+01   0.65529E-01   0.11272E+01
   0.53676E+01   0.65548E-01   0.11272E+01
   0.53676E+01   0.65568E-01   0.11271E+01
   0.53676E+01   0.65587E-01   0.11271E+01
   0.53676E+01   0.65607E-01   0.11271E+01
   0.53676E+01   0.65626E-01   0.11270E+01
   0.53676E+01   0.65645E-01   0.11270E+01
   0.53676E+01   0.65665E-01   0.11270E+01
   0.53676E+01   0.65684E-01   0.11269E+01
   0.53676E+01   0.65704E-01   0.11269E+01
   0.53676E+01   0.65723E-01   0.11268E+01
   0.53676E+01   0.65743E-01   0.11268E+01
   0.53676E+01   0.65762E-01   0.11268E+01
   0.53676E+01   0.65782E-01   0.11267E+01
   0.53676E+01   0.65801E-01   0.11267E+01
   0.53676E+01   0.65821E-01   0.11267E+01
   0.53676E+01   0.65840E-01   0.11267E+01
   0.53676E+01   0.65859E-01   0.11266E+01
   0.53676E+01   0.65879E-01   0.11266E+01
   0.53676E+01   0.65898E-01   0.11266E+01
   0.53676E+01   0.65918E-01   0.11265E+01
   0.53676E+01   0.65937E-01   0.11265E+01
   0.53676E+01   0.65957E-01   0.11264E+01
   0.53676E+01   0.65977E-01   0.11264E+01
   0.53676E+01   0.65996E-01   0.11264E+01
   0.53676E+01   0.66016E-01   0.11264E+01
   0.53676E+01   0.66035E-01   0.11263E+01
   0.53676E+01   0.66055E-01   0.11263E+01
   0.53676E+01   0.66074E-01   0.11263E+01
   0.53676E+01   0.66094E-01   0.11262E+01
   0.53676E+01   0.66113E-01   0.11261E+01
   0.53676E+01   0.66133E-01   0.11261E+01
   0.53676E+01   0.66152E-01   0.11261E+01
   0.53676E+01   0.66172E-01   0.11261E+01
   0.53676E+01   0.66192E-01   0.11260E+01
   0.53676E+01   0.66211E-01   0.11260E+01
   0.53676E+01   0.66231E-01   0.11260E+01
   0.53676E+01   0.66250E-01   0.11259E+01
   0.53676E+01   0.66270E-01   0.11259E+01
   0.53676E+01   0.66290E-01   0.11259E+01
   0.53676E+01   0.66309E-01   0.11259E+01
   0.53676E+01   0.66329E-01   0.11258E+01
   0.53676E+01   0.66348E-01   0.11258E+01
   0.53676E+01   0.66368E-01   0.11258E+01
   0.53676E+01   0.66388E-01   0.11258E+01
   0.53676E+01   0.66407E-01   0.11257E+01
   0.53676E+01   0.66427E-01   0.11256E+01
   0.53676E+01   0.66447E-01   0.11256E+01
   0.53676E+01   0.66466E-01   0.11255E+01
   0.53676E+01   0.66486E-01   0.11255E+01
   0.53676E+01   0.66506E-01   0.11255E+01
   0.53676E+01   0.66525E-01   0.11255E+01
   0.53676E+01   0.66545E-01   0.11254E+01
   0.53676E+01   0.66565E-01   0.11254E+01
   0.53676E+01   0.66584E-01   0.11253E+01
   0.53676E+01   0.66604E-01   0.11254E+01
   0.53676E+01   0.66624E-01   0.11253E+01
   0.53676E+01   0.66644E-01   0.11253E+01
   0.53701E+01   0.66663E-01   0.11253E+01
   0.53701E+01   0.66683E-01   0.11252E+01
   0.53676E+01   0.66703E-01   0.11252E+01
   0.53676E+01   0.66722E-01   0.11251E+01
   0.53676E+01   0.66742E-01   0.11251E+01
   0.53676E+01   0.66762E-01   0.11251E+01
   0.53676E+01   0.66782E-01   0.11250E+01
   0.53676E+01   0.66801E-01   0.11250E+01
   0.53676E+01   0.66821E-01   0.11250E+01
   0.53676E+01   0.66841E-01   0.11249E+01
   0.53676E+01   0.66861E-01   0.11249E+01
   0.53676E+01   0.66881E-01   0.11249E+01
   0.53676E+01   0.66900E-01   0.11248E+01
   0.53676E+01   0.66920E-01   0.11248E+01
   0.53676E+01   0.66940E-01   0.11247E+01
   0.53676E+01   0.66960E-01   0.11247E+01
   0.53676E+01   0.66980E-01   0.11247E+01
   0.53676E+01   0.66999E-01   0.11246E+01
   0.53676E+01   0.67019E-01   0.11246E+01
   0.53676E+01   0.67039E-01   0.11246E+01
   0.53676E+01   0.67059E-01   0.11245E+01
   0.53676E+01   0.67079E-01   0.11245E+01
   0.53676E+01   0.67099E-01   0.11245E+01
   0.53676E+01   0.67118E-01   0.11245E+01
   0.53676E+01   0.67138E-01   0.11244E+01
   0.53676E+01   0.67158E-01   0.11244E+01
   0.53676E+01   0.67178E-01   0.11243E+01
   0.53676E+01   0.67198E-01   0.11243E+01
   0.53676E+01   0.67218E-01   0.11243E+01
   0.53676E+01   0.67238E-01   0.11242E+01
   0.53676E+01   0.67258E-01   0.11242E+01
   0.53701E+01   0.67278E-01   0.11242E+01
   0.53676E+01   0.67297E-01   0.11241E+01
   0.53676E+01   0.67317E-01   0.11241E+01
   0.53676E+01   0.67337E-01   0.11241E+01
   0.53676E+01   0.67357E-01   0.11240E+01
   0.53676E+01   0.67377E-01   0.11240E+01
   0.53676E+01   0.67397E-01   0.11239E+01
   0.53676E+01   0.67417E-01   0.11239E+01
   0.53676E+01   0.67437E-01   0.11239E+01
   0.53676E+01   0.67457E-01   0.11238E+01
   0.53701E+01   0.67477E-01   0.11238E+01
   0.53701E+01   0.67497E-01   0.11238E+01
   0.53701E+01   0.67517E-01   0.11237E+01
   0.53701E+01   0.67537E-01   0.11237E+01
   0.53701E+01   0.67557E-01   0.11238E+01
   0.53701E+01   0.67577E-01   0.11237E+01
   0.53701E+01   0.67597E-01   0.11236E+01
   0.53701E+01   0.67617E-01   0.11236E+01
   0.53701E+01   0.67637E-01   0.11236E+01
   0.53701E+01   0.67657E-01   0.11235E+01
   0.53701E+01   0.67677E-01   0.11235E+01
   0.53701E+01   0.67697E-01   0.11235E+01
   0.53701E+01   0.67717E-01   0.11234E+01
   0.53701E+01   0.67737E-01   0.11234E+01
   0.53701E+01   0.67757E-01   0.11233E+01
   0.53701E+01   0.67777E-01   0.11233E+01
   0.53701E+01   0.67797E-01   0.11233E+01
   0.53701E+01   0.67817E-01   0.11233E+01
   0.53701E+01   0.67837E-01   0.11233E+01
   0.53701E+01   0.67857E-01   0.11233E+01
   0.53701E+01   0.67877E-01   0.11232E+01
   0.53701E+01   0.67897E-01   0.11232E+01
   0.53701E+01   0.67918E-01   0.11231E+01
   0.53701E+01   0.67938E-01   0.11231E+01
   0.53701E+01   0.67958E-01   0.11231E+01
   0.53701E+01   0.67978E-01   0.11230E+01
   0.53701E+01   0.67998E-01   0.11230E+01
   0.53701E+01   0.68018E-01   0.11230E+01
   0.53701E+01   0.68038E-01   0.11229E+01
   0.53701E+01   0.68058E-01   0.11229E+01
   0.53701E+01   0.68078E-01   0.11228E+01
   0.53701E+01   0.68099E-01   0.11228E+01
   0.53701E+01   0.68119E-01   0.11228E+01
   0.53701E+01   0.68139E-01   0.11227E+01
   0.53701E+01   0.68159E-01   0.11226E+01
   0.53701E+01   0.68179E-01   0.11226E+01
   0.53701E+01   0.68199E-01   0.11226E+01
   0.53701E+01   0.68220E-01   0.11225E+01
   0.53701E+01   0.68240E-01   0.11225E+01
   0.53701E+01   0.68260E-01   0.11225E+01
   0.53701E+01   0.68280E-01   0.11224E+01
   0.53701E+01   0.68300E-01   0.11224E+01
   0.53701E+01   0.68321E-01   0.11223E+01
   0.53701E+01   0.68341E-01   0.11223E+01
   0.53701E+01   0.68361E-01   0.11222E+01
   0.53701E+01   0.68381E-01   0.11222E+01
   0.53701E+01   0.68402E-01   0.11222E+01
   0.53701E+01   0.68422E-01   0.11222E+01
   0.53701E+01   0.68442E-01   0.11222E+01
   0.53701E+01   0.68462E-01   0.11222E+01
   0.53701E+01   0.68483E-01   0.11221E+01
   0.53701E+01   0.68503E-01   0.11221E+01
   0.53701E+01   0.68523E-01   0.11221E+01
   0.53701E+01   0.68543E-01   0.11222E+01
   0.53701E+01   0.68564E-01   0.11222E+01
   0.53701E+01   0.68584E-01   0.11221E+01
   0.53701E+01   0.68604E-01   0.11221E+01
   0.53701E+01   0.68624E-01   0.11221E+01
   0.53701E+01   0.68645E-01   0.11220E+01
   0.53701E+01   0.68665E-01   0.11220E+01
   0.53701E+01   0.68685E-01   0.11219E+01
   0.53701E+01   0.68706E-01   0.11219E+01
   0.53701E+01   0.68726E-01   0.11219E+01
   0.53701E+01   0.68746E-01   0.11218E+01
   0.53701E+01   0.68767E-01   0.11217E+01
   0.53701E+01   0.68787E-01   0.11216E+01
   0.53701E+01   0.68807E-01   0.11216E+01
   0.53701E+01   0.68828E-01   0.11216E+01
   0.53701E+01   0.68848E-01   0.11216E+01
   0.53701E+01   0.68869E-01   0.11215E+01
   0.53701E+01   0.68889E-01   0.11215E+01
   0.53701E+01   0.68909E-01   0.11214E+01
   0.53701E+01   0.68930E-01   0.11214E+01
   0.53701E+01   0.68950E-01   0.11213E+01
   0.53701E+01   0.68971E-01   0.11213E+01
   0.53701E+01   0.68991E-01   0.11212E+01
   0.53701E+01   0.69011E-01   0.11212E+01
   0.53701E+01   0.69032E-01   0.11212E+01
   0.53701E+01   0.69052E-01   0.11212E+01
   0.53701E+01   0.69073E-01   0.11212E+01
   0.53701E+01   0.69093E-01   0.11212E+01
   0.53701E+01   0.69114E-01   0.11212E+01
   0.53701E+01   0.69134E-01   0.11212E+01
   0.53701E+01   0.69154E-01   0.11211E+01
   0.53701E+01   0.69175E-01   0.11211E+01
   0.53701E+01   0.69195E-01   0.11211E+01
   0.53701E+01   0.69216E-01   0.11210E+01
   0.53701E+01   0.69236E-01   0.11210E+01
   0.53701E+01   0.69257E-01   0.11210E+01
   0.53701E+01   0.69277E-01   0.11209E+01
   0.53701E+01   0.69298E-01   0.11209E+01
   0.53701E+01   0.69318E-01   0.11208E+01
   0.53701E+01   0.69339E-01   0.11208E+01
   0.53701E+01   0.69359E-01   0.11208E+01
   0.53701E+01   0.69380E-01   0.11208E+01
   0.53701E+01   0.69400E-01   0.11207E+01
   0.53701E+01   0.69421E-01   0.11207E+01
   0.53701E+01   0.69441E-01   0.11206E+01
   0.53701E+01   0.69462E-01   0.11206E+01
   0.53701E+01   0.69483E-01   0.11205E+01
   0.53701E+01   0.69503E-01   0.11205E+01
   0.53701E+01   0.69524E-01   0.11205E+01
   0.53701E+01   0.69544E-01   0.11204E+01
   0.53701E+01   0.69565E-01   0.11204E+01
   0.53701E+01   0.69585E-01   0.11204E+01
   0.53701E+01   0.69606E-01   0.11203E+01
   0.53701E+01   0.69627E-01   0.11203E+01
   0.53701E+01   0.69647E-01   0.11202E+01
   0.53701E+01   0.69668E-01   0.11202E+01
   0.53701E+01   0.69688E-01   0.11202E+01
   0.53701E+01   0.69709E-01   0.11202E+01
   0.53701E+01   0.69730E-01   0.11202E+01
   0.53701E+01   0.69750E-01   0.11202E+01
   0.53701E+01   0.69771E-01   0.11202E+01
   0.53701E+01   0.69792E-01   0.11201E+01
   0.53701E+01   0.69812E-01   0.11201E+01
   0.53701E+01   0.69833E-01   0.11201E+01
   0.53701E+01   0.69854E-01   0.11201E+01
   0.53701E+01   0.69874E-01   0.11200E+01
   0.53701E+01   0.69895E-01   0.11200E+01
   0.53701E+01   0.69916E-01   0.11199E+01
   0.53701E+01   0.69936E-01   0.11199E+01
   0.53701E+01   0.69957E-01   0.11199E+01
   0.53701E+01   0.69978E-01   0.11198E+01
   0.53701E+01   0.69998E-01   0.11199E+01
   0.53701E+01   0.70019E-01   0.11198E+01
   0.53701E+01   0.70040E-01   0.11197E+01
   0.53701E+01   0.70061E-01   0.11196E+01
   0.53701E+01   0.70081E-01   0.11196E+01
   0.53701E+01   0.70102E-01   0.11196E+01
   0.53701E+01   0.70123E-01   0.11195E+01
   0.53701E+01   0.70144E-01   0.11195E+01
   0.53701E+01   0.70164E-01   0.11194E+01
   0.53701E+01   0.70185E-01   0.11194E+01
   0.53701E+01   0.70206E-01   0.11194E+01
   0.53701E+01   0.70227E-01   0.11193E+01
   0.53701E+01   0.70247E-01   0.11193E+01
   0.53701E+01   0.70268E-01   0.11193E+01
   0.53701E+01   0.70289E-01   0.11193E+01
   0.53701E+01   0.70310E-01   0.11193E+01
   0.53701E+01   0.70331E-01   0.11193E+01
   0.53726E+01   0.70351E-01   0.11193E+01
   0.53701E+01   0.70372E-01   0.11192E+01
   0.53701E+01   0.70393E-01   0.11191E+01
   0.53701E+01   0.70414E-01   0.11191E+01
   0.53701E+01   0.70435E-01   0.11191E+01
   0.53701E+01   0.70456E-01   0.11191E+01
   0.53701E+01   0.70476E-01   0.11190E+01
   0.53701E+01   0.70497E-01   0.11190E+01
   0.53701E+01   0.70518E-01   0.11190E+01
   0.53726E+01   0.70539E-01   0.11189E+01
   0.53726E+01   0.70560E-01   0.11189E+01
   0.53726E+01   0.70581E-01   0.11189E+01
   0.53701E+01   0.70602E-01   0.11187E+01
   0.53701E+01   0.70623E-01   0.11187E+01
   0.53726E+01   0.70643E-01   0.11187E+01
   0.53726E+01   0.70664E-01   0.11186E+01
   0.53726E+01   0.70685E-01   0.11186E+01
   0.53726E+01   0.70706E-01   0.11185E+01
   0.53726E+01   0.70727E-01   0.11185E+01
   0.53726E+01   0.70748E-01   0.11185E+01
   0.53726E+01   0.70769E-01   0.11185E+01
   0.53726E+01   0.70790E-01   0.11185E+01
   0.53726E+01   0.70811E-01   0.11185E+01
   0.53726E+01   0.70832E-01   0.11185E+01
   0.53726E+01   0.70853E-01   0.11185E+01
   0.53726E+01   0.70874E-01   0.11184E+01
   0.53726E+01   0.70895E-01   0.11184E+01
   0.53726E+01   0.70916E-01   0.11183E+01
   0.53726E+01   0.70937E-01   0.11183E+01
   0.53726E+01   0.70958E-01   0.11183E+01
   0.53726E+01   0.70979E-01   0.11182E+01
   0.53726E+01   0.71000E-01   0.11182E+01
   0.53726E+01   0.71021E-01   0.11181E+01
   0.53726E+01   0.71042E-01   0.11181E+01
   0.53726E+01   0.71063E-01   0.11181E+01
   0.53726E+01   0.71084E-01   0.11180E+01
   0.53726E+01   0.71105E-01   0.11180E+01
   0.53726E+01   0.71126E-01   0.11179E+01
   0.53726E+01   0.71147E-01   0.11179E+01
   0.53726E+01   0.71168E-01   0.11179E+01
   0.53726E+01   0.71189E-01   0.11179E+01
   0.53726E+01   0.71210E-01   0.11178E+01
   0.53726E+01   0.71231E-01   0.11178E+01
   0.53726E+01   0.71252E-01   0.11178E+01
   0.53726E+01   0.71273E-01   0.11177E+01
   0.53726E+01   0.71294E-01   0.11176E+01
   0.53726E+01   0.71315E-01   0.11176E+01
   0.53726E+01   0.71337E-01   0.11176E+01
   0.53726E+01   0.71358E-01   0.11177E+01
   0.53726E+01   0.71379E-01   0.11176E+01
   0.53726E+01   0.71400E-01   0.11176E+01
   0.53726E+01   0.71421E-01   0.11175E+01
   0.53726E+01   0.71442E-01   0.11175E+01
   0.53726E+01   0.71463E-01   0.11175E+01
   0.53726E+01   0.71484E-01   0.11175E+01
   0.53726E+01   0.71506E-01   0.11175E+01
   0.53726E+01   0.71527E-01   0.11174E+01
   0.53726E+01   0.71548E-01   0.11174E+01
   0.53726E+01   0.71569E-01   0.11174E+01
   0.53726E+01   0.71590E-01   0.11173E+01
   0.53726E+01   0.71611E-01   0.11173E+01
   0.53726E+01   0.71633E-01   0.11172E+01
   0.53726E+01   0.71654E-01   0.11172E+01
   0.53726E+01   0.71675E-01   0.11172E+01
   0.53726E+01   0.71696E-01   0.11171E+01
   0.53726E+01   0.71717E-01   0.11171E+01
   0.53726E+01   0.71739E-01   0.11170E+01
   0.53726E+01   0.71760E-01   0.11170E+01
   0.53726E+01   0.71781E-01   0.11170E+01
   0.53726E+01   0.71802E-01   0.11170E+01
   0.53726E+01   0.71824E-01   0.11169E+01
   0.53726E+01   0.71845E-01   0.11169E+01
   0.53726E+01   0.71866E-01   0.11168E+01
   0.53726E+01   0.71887E-01   0.11168E+01
   0.53726E+01   0.71909E-01   0.11168E+01
   0.53726E+01   0.71930E-01   0.11168E+01
   0.53726E+01   0.71951E-01   0.11168E+01
   0.53726E+01   0.71973E-01   0.11168E+01
   0.53726E+01   0.71994E-01   0.11168E+01
   0.53726E+01   0.72015E-01   0.11167E+01
   0.53726E+01   0.72036E-01   0.11167E+01
   0.53726E+01   0.72058E-01   0.11166E+01
   0.53726E+01   0.72079E-01   0.11167E+01
   0.53726E+01   0.72100E-01   0.11166E+01
   0.53726E+01   0.72122E-01   0.11166E+01
   0.53726E+01   0.72143E-01   0.11165E+01
   0.53726E+01   0.72164E-01   0.11164E+01
   0.53726E+01   0.72186E-01   0.11164E+01
   0.53726E+01   0.72207E-01   0.11164E+01
   0.53726E+01   0.72229E-01   0.11164E+01
   0.53726E+01   0.72250E-01   0.11163E+01
   0.53726E+01   0.72271E-01   0.11163E+01
   0.53726E+01   0.72293E-01   0.11162E+01
   0.53726E+01   0.72314E-01   0.11162E+01
   0.53726E+01   0.72335E-01   0.11162E+01
   0.53726E+01   0.72357E-01   0.11161E+01
   0.53726E+01   0.72378E-01   0.11161E+01
   0.53726E+01   0.72400E-01   0.11161E+01
   0.53726E+01   0.72421E-01   0.11160E+01
   0.53726E+01   0.72443E-01   0.11160E+01
   0.53726E+01   0.72464E-01   0.11160E+01
   0.53726E+01   0.72485E-01   0.11160E+01
   0.53726E+01   0.72507E-01   0.11160E+01
   0.53726E+01   0.72528E-01   0.11160E+01
   0.53726E+01   0.72550E-01   0.11159E+01
   0.53726E+01   0.72571E-01   0.11159E+01
   0.53726E+01   0.72593E-01   0.11159E+01
   0.53726E+01   0.72614E-01   0.11159E+01
   0.53726E+01   0.72636E-01   0.11158E+01
   0.53726E+01   0.72657E-01   0.11158E+01
   0.53726E+01   0.72679E-01   0.11157E+01
   0.53726E+01   0.72700E-01   0.11157E+01
   0.53726E+01   0.72722E-01   0.11156E+01
   0.53726E+01   0.72743E-01   0.11156E+01
   0.53726E+01   0.72765E-01   0.11155E+01
   0.53726E+01   0.72786E-01   0.11155E+01
   0.53726E+01   0.72808E-01   0.11155E+01
   0.53726E+01   0.72829E-01   0.11155E+01
   0.53726E+01   0.72851E-01   0.11154E+01
   0.53726E+01   0.72872E-01   0.11154E+01
   0.53726E+01   0.72894E-01   0.11153E+01
   0.53726E+01   0.72916E-01   0.11153E+01
   0.53726E+01   0.72937E-01   0.11153E+01
   0.53726E+01   0.72959E-01   0.11152E+01
   0.53726E+01   0.72980E-01   0.11153E+01
   0.53726E+01   0.73002E-01   0.11153E+01
   0.53726E+01   0.73024E-01   0.11152E+01
   0.53726E+01   0.73045E-01   0.11152E+01
   0.53726E+01   0.73067E-01   0.11151E+01
   0.53726E+01   0.73088E-01   0.11152E+01
   0.53751E+01   0.73110E-01   0.11151E+01
   0.53726E+01   0.73132E-01   0.11150E+01
   0.53726E+01   0.73153E-01   0.11150E+01
   0.53726E+01   0.73175E-01   0.11150E+01
   0.53726E+01   0.73197E-01   0.11150E+01
   0.53751E+01   0.73218E-01   0.11150E+01
   0.53726E+01   0.73240E-01   0.11149E+01
   0.53726E+01   0.73262E-01   0.11149E+01
   0.53726E+01   0.73283E-01   0.11148E+01
   0.53751E+01   0.73305E-01   0.11148E+01
   0.53726E+01   0.73327E-01   0.11147E+01
   0.53726E+01   0.73348E-01   0.11147E+01
   0.53751E+01   0.73370E-01   0.11146E+01
   0.53751E+01   0.73392E-01   0.11146E+01
   0.53751E+01   0.73414E-01   0.11146E+01
   0.53751E+01   0.73435E-01   0.11146E+01
   0.53751E+01   0.73457E-01   0.11145E+01
   0.53751E+01   0.73479E-01   0.11145E+01
   0.53751E+01   0.73500E-01   0.11145E+01
   0.53751E+01   0.73522E-01   0.11145E+01
   0.53751E+01   0.73544E-01   0.11144E+01
   0.53751E+01   0.73566E-01   0.11144E+01
   0.53751E+01   0.73587E-01   0.11144E+01
   0.53751E+01   0.73609E-01   0.11144E+01
   0.53751E+01   0.73631E-01   0.11144E+01
   0.53751E+01   0.73653E-01   0.11143E+01
   0.53751E+01   0.73675E-01   0.11143E+01
   0.53751E+01   0.73696E-01   0.11143E+01
   0.53751E+01   0.73718E-01   0.11142E+01
   0.53751E+01   0.73740E-01   0.11142E+01
   0.53751E+01   0.73762E-01   0.11141E+01
   0.53751E+01   0.73784E-01   0.11141E+01
   0.53751E+01   0.73806E-01   0.11140E+01
   0.53751E+01   0.73827E-01   0.11140E+01
   0.53751E+01   0.73849E-01   0.11140E+01
   0.53751E+01   0.73871E-01   0.11139E+01
   0.53751E+01   0.73893E-01   0.11139E+01
   0.53751E+01   0.73915E-01   0.11138E+01
   0.53751E+01   0.73937E-01   0.11138E+01
   0.53751E+01   0.73959E-01   0.11138E+01
   0.53751E+01   0.73980E-01   0.11138E+01
   0.53751E+01   0.74002E-01   0.11138E+01
   0.53751E+01   0.74024E-01   0.11138E+01
   0.53751E+01   0.74046E-01   0.11137E+01
   0.53751E+01   0.74068E-01   0.11137E+01
   0.53751E+01   0.74090E-01   0.11137E+01
   0.53751E+01   0.74112E-01   0.11137E+01
   0.53751E+01   0.74134E-01   0.11136E+01
   0.53751E+01   0.74156E-01   0.11136E+01
   0.53751E+01   0.74178E-01   0.11135E+01
   0.53751E+01   0.74200E-01   0.11135E+01
   0.53751E+01   0.74222E-01   0.11135E+01
   0.53751E+01   0.74244E-01   0.11135E+01
   0.53751E+01   0.74266E-01   0.11135E+01
   0.53751E+01   0.74288E-01   0.11134E+01
   0.53751E+01   0.74309E-01   0.11134E+01
   0.53751E+01   0.74331E-01   0.11133E+01
   0.53751E+01   0.74353E-01   0.11133E+01
   0.53751E+01   0.74375E-01   0.11132E+01
   0.53751E+01   0.74397E-01   0.11132E+01
   0.53751E+01   0.74419E-01   0.11132E+01
   0.53751E+01   0.74442E-01   0.11131E+01
   0.53751E+01   0.74464E-01   0.11130E+01
   0.53751E+01   0.74486E-01   0.11130E+01
   0.53751E+01   0.74508E-01   0.11131E+01
   0.53751E+01   0.74530E-01   0.11130E+01
   0.53751E+01   0.74552E-01   0.11130E+01
   0.53751E+01   0.74574E-01   0.11130E+01
   0.53751E+01   0.74596E-01   0.11130E+01
   0.53751E+01   0.74618E-01   0.11130E+01
   0.53751E+01   0.74640E-01   0.11129E+01
   0.53751E+01   0.74662E-01   0.11129E+01
   0.53751E+01   0.74684E-01   0.11129E+01
   0.53751E+01   0.74706E-01   0.11129E+01
   0.53751E+01   0.74728E-01   0.11128E+01
   0.53751E+01   0.74751E-01   0.11127E+01
   0.53751E+01   0.74773E-01   0.11127E+01
   0.53751E+01   0.74795E-01   0.11127E+01
   0.53751E+01   0.74817E-01   0.11127E+01
   0.53751E+01   0.74839E-01   0.11126E+01
   0.53751E+01   0.74861E-01   0.11126E+01
   0.53751E+01   0.74883E-01   0.11126E+01
   0.53751E+01   0.74905E-01   0.11124E+01
   0.53751E+01   0.74928E-01   0.11124E+01
   0.53751E+01   0.74950E-01   0.11124E+01
   0.53751E+01   0.74972E-01   0.11123E+01
   0.53751E+01   0.74994E-01   0.11123E+01
   0.53751E+01   0.75016E-01   0.11123E+01
   0.53751E+01   0.75039E-01   0.11123E+01
   0.53751E+01   0.75061E-01   0.11123E+01
   0.53751E+01   0.75083E-01   0.11123E+01
   0.53751E+01   0.75105E-01   0.11123E+01
   0.53751E+01   0.75127E-01   0.11123E+01
   0.53751E+01   0.75150E-01   0.11122E+01
   0.53751E+01   0.75172E-01   0.11122E+01
   0.53776E+01   0.75194E-01   0.11121E+01
   0.53776E+01   0.75216E-01   0.11122E+01
   0.53776E+01   0.75239E-01   0.11121E+01
   0.53751E+01   0.75261E-01   0.11120E+01
   0.53751E+01   0.75283E-01   0.11120E+01
   0.53751E+01   0.75305E-01   0.11119E+01
   0.53751E+01   0.75328E-01   0.11119E+01
   0.53776E+01   0.75350E-01   0.11119E+01
   0.53776E+01   0.75372E-01   0.11119E+01
   0.53776E+01   0.75395E-01   0.11118E+01
   0.53776E+01   0.75417E-01   0.11118E+01
   0.53776E+01   0.75439E-01   0.11118E+01
   0.53776E+01   0.75462E-01   0.11117E+01
   0.53776E+01   0.75484E-01   0.11116E+01
   0.53776E+01   0.75506E-01   0.11116E+01
   0.53776E+01   0.75529E-01   0.11116E+01
   0.53776E+01   0.75551E-01   0.11116E+01
   0.53776E+01   0.75573E-01   0.11116E+01
   0.53776E+01   0.75596E-01   0.11116E+01
   0.53776E+01   0.75618E-01   0.11115E+01
   0.53776E+01   0.75640E-01   0.11115E+01
   0.53776E+01   0.75663E-01   0.11115E+01
   0.53776E+01   0.75685E-01   0.11115E+01
   0.53776E+01   0.75708E-01   0.11115E+01
   0.53776E+01   0.75730E-01   0.11114E+01
   0.53776E+01   0.75752E-01   0.11114E+01
   0.53776E+01   0.75775E-01   0.11114E+01
   0.53776E+01   0.75797E-01   0.11113E+01
   0.53776E+01   0.75820E-01   0.11112E+01
   0.53776E+01   0.75842E-01   0.11112E+01
   0.53776E+01   0.75865E-01   0.11112E+01
   0.53776E+01   0.75887E-01   0.11111E+01
   0.53776E+01   0.75909E-01   0.11111E+01
   0.53776E+01   0.75932E-01   0.11111E+01
   0.53776E+01   0.75954E-01   0.11110E+01
   0.53776E+01   0.75977E-01   0.11110E+01
   0.53776E+01   0.75999E-01   0.11109E+01
   0.53776E+01   0.76022E-01   0.11109E+01
   0.53776E+01   0.76044E-01   0.11109E+01
   0.53776E+01   0.76067E-01   0.11109E+01
   0.53776E+01   0.76089E-01   0.11109E+01
   0.53776E+01   0.76112E-01   0.11108E+01
   0.53776E+01   0.76134E-01   0.11108E+01
   0.53776E+01   0.76157E-01   0.11108E+01
   0.53776E+01   0.76179E-01   0.11108E+01
   0.53776E+01   0.76202E-01   0.11108E+01
   0.53776E+01   0.76225E-01   0.11108E+01
   0.53776E+01   0.76247E-01   0.11107E+01
   0.53776E+01   0.76270E-01   0.11107E+01
   0.53776E+01   0.76292E-01   0.11107E+01
   0.53776E+01   0.76315E-01   0.11106E+01
   0.53776E+01   0.76337E-01   0.11105E+01
   0.53776E+01   0.76360E-01   0.11105E+01
   0.53776E+01   0.76383E-01   0.11105E+01
   0.53776E+01   0.76405E-01   0.11105E+01
   0.53776E+01   0.76428E-01   0.11104E+01
   0.53776E+01   0.76450E-01   0.11104E+01
   0.53776E+01   0.76473E-01   0.11103E+01
   0.53776E+01   0.76496E-01   0.11103E+01
   0.53776E+01   0.76518E-01   0.11102E+01
   0.53776E+01   0.76541E-01   0.11103E+01
   0.53776E+01   0.76564E-01   0.11102E+01
   0.53776E+01   0.76586E-01   0.11102E+01
   0.53776E+01   0.76609E-01   0.11102E+01
   0.53776E+01   0.76632E-01   0.11102E+01
   0.53776E+01   0.76654E-01   0.11102E+01
   0.53776E+01   0.76677E-01   0.11101E+01
   0.53776E+01   0.76700E-01   0.11100E+01
   0.53776E+01   0.76722E-01   0.11101E+01
   0.53776E+01   0.76745E-01   0.11100E+01
   0.53776E+01   0.76768E-01   0.11100E+01
   0.53776E+01   0.76790E-01   0.11100E+01
   0.53776E+01   0.76813E-01   0.11100E+01
   0.53776E+01   0.76836E-01   0.11099E+01
   0.53776E+01   0.76859E-01   0.11098E+01
   0.53776E+01   0.76881E-01   0.11098E+01
   0.53776E+01   0.76904E-01   0.11098E+01
   0.53776E+01   0.76927E-01   0.11097E+01
   0.53776E+01   0.76950E-01   0.11097E+01
   0.53776E+01   0.76972E-01   0.11097E+01
   0.53776E+01   0.76995E-01   0.11096E+01
   0.53776E+01   0.77018E-01   0.11096E+01
   0.53776E+01   0.77041E-01   0.11096E+01
   0.53776E+01   0.77064E-01   0.11096E+01
   0.53776E+01   0.77086E-01   0.11096E+01
   0.53776E+01   0.77109E-01   0.11096E+01
   0.53801E+01   0.77132E-01   0.11095E+01
   0.53801E+01   0.77155E-01   0.11095E+01
   0.53776E+01   0.77178E-01   0.11095E+01
   0.53776E+01   0.77200E-01   0.11094E+01
   0.53801E+01   0.77223E-01   0.11094E+01
   0.53801E+01   0.77246E-01   0.11094E+01
   0.53801E+01   0.77269E-01   0.11094E+01
   0.53801E+01   0.77292E-01   0.11093E+01
   0.53801E+01   0.77315E-01   0.11093E+01
   0.53801E+01   0.77338E-01   0.11092E+01
   0.53776E+01   0.77361E-01   0.11092E+01
   0.53801E+01   0.77383E-01   0.11092E+01
   0.53801E+01   0.77406E-01   0.11091E+01
   0.53801E+01   0.77429E-01   0.11091E+01
   0.53801E+01   0.77452E-01   0.11090E+01
   0.53801E+01   0.77475E-01   0.11090E+01
   0.53801E+01   0.77498E-01   0.11090E+01
   0.53801E+01   0.77521E-01   0.11089E+01
   0.53801E+01   0.77544E-01   0.11089E+01
   0.53801E+01   0.77567E-01   0.11088E+01
   0.53801E+01   0.77590E-01   0.11089E+01
   0.53801E+01   0.77613E-01   0.11089E+01
   0.53801E+01   0.77636E-01   0.11089E+01
   0.53801E+01   0.77659E-01   0.11088E+01
   0.53801E+01   0.77682E-01   0.11088E+01
   0.53801E+01   0.77705E-01   0.11088E+01
   0.53801E+01   0.77728E-01   0.11088E+01
   0.53801E+01   0.77751E-01   0.11087E+01
   0.53801E+01   0.77774E-01   0.11087E+01
   0.53801E+01   0.77797E-01   0.11087E+01
   0.53801E+01   0.77820E-01   0.11087E+01
   0.53801E+01   0.77843E-01   0.11086E+01
   0.53801E+01   0.77866E-01   0.11086E+01
   0.53801E+01   0.77889E-01   0.11085E+01
   0.53801E+01   0.77912E-01   0.11085E+01
   0.53801E+01   0.77935E-01   0.11084E+01
   0.53801E+01   0.77958E-01   0.11084E+01
   0.53801E+01   0.77981E-01   0.11084E+01
   0.53801E+01   0.78004E-01   0.11084E+01
   0.53801E+01   0.78027E-01   0.11083E+01
   0.53801E+01   0.78050E-01   0.11083E+01
   0.53801E+01   0.78073E-01   0.11082E+01
   0.53801E+01   0.78096E-01   0.11083E+01
   0.53801E+01   0.78120E-01   0.11083E+01
   0.53801E+01   0.78143E-01   0.11082E+01
   0.53801E+01   0.78166E-01   0.11081E+01
   0.53801E+01   0.78189E-01   0.11082E+01
   0.53801E+01   0.78212E-01   0.11081E+01
   0.53801E+01   0.78235E-01   0.11081E+01
   0.53801E+01   0.78258E-01   0.11081E+01
   0.53801E+01   0.78282E-01   0.11080E+01
   0.53801E+01   0.78305E-01   0.11080E+01
   0.53801E+01   0.78328E-01   0.11080E+01
   0.53801E+01   0.78351E-01   0.11080E+01
   0.53801E+01   0.78374E-01   0.11080E+01
   0.53801E+01   0.78397E-01   0.11079E+01
   0.53801E+01   0.78421E-01   0.11078E+01
   0.53801E+01   0.78444E-01   0.11078E+01
   0.53801E+01   0.78467E-01   0.11077E+01
   0.53801E+01   0.78490E-01   0.11078E+01
   0.53801E+01   0.78513E-01   0.11077E+01
   0.53801E+01   0.78537E-01   0.11077E+01
   0.53801E+01   0.78560E-01   0.11076E+01
   0.53801E+01   0.78583E-01   0.11076E+01
   0.53801E+01   0.78606E-01   0.11076E+01
   0.53801E+01   0.78630E-01   0.11075E+01
   0.53801E+01   0.78653E-01   0.11075E+01
   0.53801E+01   0.78676E-01   0.11075E+01
   0.53801E+01   0.78700E-01   0.11075E+01
   0.53801E+01   0.78723E-01   0.11075E+01
   0.53801E+01   0.78746E-01   0.11075E+01
   0.53801E+01   0.78769E-01   0.11074E+01
   0.53801E+01   0.78793E-01   0.11074E+01
   0.53801E+01   0.78816E-01   0.11074E+01
   0.53801E+01   0.78839E-01   0.11074E+01
   0.53801E+01   0.78863E-01   0.11073E+01
   0.53801E+01   0.78886E-01   0.11072E+01
   0.53801E+01   0.78909E-01   0.11072E+01
   0.53801E+01   0.78933E-01   0.11072E+01
   0.53801E+01   0.78956E-01   0.11072E+01
   0.53826E+01   0.78979E-01   0.11071E+01
   0.53826E+01   0.79003E-01   0.11071E+01
   0.53826E+01   0.79026E-01   0.11071E+01
   0.53801E+01   0.79050E-01   0.11069E+01
   0.53826E+01   0.79073E-01   0.11069E+01
   0.53826E+01   0.79096E-01   0.11069E+01
   0.53826E+01   0.79120E-01   0.11070E+01
   0.53826E+01   0.79143E-01   0.11069E+01
   0.53826E+01   0.79167E-01   0.11069E+01
   0.53826E+01   0.79190E-01   0.11069E+01
   0.53826E+01   0.79213E-01   0.11069E+01
   0.53826E+01   0.79237E-01   0.11068E+01
   0.53826E+01   0.79260E-01   0.11068E+01
   0.53826E+01   0.79284E-01   0.11068E+01
   0.53826E+01   0.79307E-01   0.11067E+01
   0.53826E+01   0.79331E-01   0.11067E+01
   0.53826E+01   0.79354E-01   0.11067E+01
   0.53826E+01   0.79378E-01   0.11067E+01
   0.53826E+01   0.79401E-01   0.11066E+01
   0.53826E+01   0.79425E-01   0.11066E+01
   0.53826E+01   0.79448E-01   0.11066E+01
   0.53826E+01   0.79472E-01   0.11065E+01
   0.53826E+01   0.79495E-01   0.11065E+01
   0.53826E+01   0.79519E-01   0.11064E+01
   0.53826E+01   0.79542E-01   0.11064E+01
   0.53826E+01   0.79566E-01   0.11063E+01
   0.53826E+01   0.79589E-01   0.11063E+01
   0.53826E+01   0.79613E-01   0.11063E+01
   0.53826E+01   0.79636E-01   0.11062E+01
   0.53826E+01   0.79660E-01   0.11063E+01
   0.53826E+01   0.79684E-01   0.11063E+01
   0.53826E+01   0.79707E-01   0.11062E+01
   0.53826E+01   0.79731E-01   0.11062E+01
   0.53826E+01   0.79754E-01   0.11062E+01
   0.53826E+01   0.79778E-01   0.11062E+01
   0.53826E+01   0.79802E-01   0.11062E+01
   0.53826E+01   0.79825E-01   0.11061E+01
   0.53826E+01   0.79849E-01   0.11061E+01
   0.53826E+01   0.79872E-01   0.11060E+01
   0.53826E+01   0.79896E-01   0.11060E+01
   0.53826E+01   0.79920E-01   0.11060E+01
   0.53826E+01   0.79943E-01   0.11059E+01
   0.53826E+01   0.79967E-01   0.11059E+01
   0.53826E+01   0.79991E-01   0.11059E+01
   0.53826E+01   0.80014E-01   0.11058E+01
   0.53826E+01   0.80038E-01   0.11059E+01
   0.53826E+01   0.80062E-01   0.11058E+01
   0.53826E+01   0.80085E-01   0.11058E+01
   0.53826E+01   0.80109E-01   0.11057E+01
   0.53826E+01   0.80133E-01   0.11057E+01
   0.53826E+01   0.80157E-01   0.11057E+01
   0.53826E+01   0.80180E-01   0.11056E+01
   0.53826E+01   0.80204E-01   0.11056E+01
   0.53826E+01   0.80228E-01   0.11056E+01
   0.53826E+01   0.80251E-01   0.11056E+01
   0.53826E+01   0.80275E-01   0.11056E+01
   0.53826E+01   0.80299E-01   0.11056E+01
   0.53826E+01   0.80323E-01   0.11055E+01
   0.53826E+01   0.80346E-01   0.11055E+01
   0.53826E+01   0.80370E-01   0.11055E+01
   0.53826E+01   0.80394E-01   0.11054E+01
   0.53826E+01   0.80418E-01   0.11054E+01
   0.53826E+01   0.80442E-01   0.11053E+01
   0.53826E+01   0.80465E-01   0.11053E+01
   0.53826E+01   0.80489E-01   0.11053E+01
   0.53851E+01   0.80513E-01   0.11053E+01
   0.53826E+01   0.80537E-01   0.11052E+01
   0.53826E+01   0.80561E-01   0.11051E+01
   0.53826E+01   0.80585E-01   0.11051E+01
   0.53826E+01   0.80608E-01   0.11051E+01
   0.53826E+01   0.80632E-01   0.11050E+01
   0.53826E+01   0.80656E-01   0.11050E+01
   0.53826E+01   0.80680E-01   0.11050E+01
   0.53851E+01   0.80704E-01   0.11050E+01
   0.53851E+01   0.80728E-01   0.11050E+01
   0.53851E+01   0.80752E-01   0.11050E+01
   0.53851E+01   0.80776E-01   0.11049E+01
   0.53851E+01   0.80799E-01   0.11049E+01
   0.53851E+01   0.80823E-01   0.11049E+01
   0.53851E+01   0.80847E-01   0.11048E+01
   0.53851E+01   0.80871E-01   0.11048E+01
   0.53851E+01   0.80895E-01   0.11048E+01
   0.53851E+01   0.80919E-01   0.11048E+01
   0.53851E+01   0.80943E-01   0.11047E+01
   0.53851E+01   0.80967E-01   0.11047E+01
   0.53851E+01   0.80991E-01   0.11047E+01
   0.53851E+01   0.81015E-01   0.11046E+01
   0.53851E+01   0.81039E-01   0.11046E+01
   0.53851E+01   0.81063E-01   0.11045E+01
   0.53851E+01   0.81087E-01   0.11045E+01
   0.53851E+01   0.81111E-01   0.11045E+01
   0.53851E+01   0.81135E-01   0.11044E+01
   0.53851E+01   0.81159E-01   0.11044E+01
   0.53851E+01   0.81183E-01   0.11044E+01
   0.53851E+01   0.81207E-01   0.11044E+01
   0.53851E+01   0.81231E-01   0.11044E+01
   0.53851E+01   0.81255E-01   0.11044E+01
   0.53851E+01   0.81279E-01   0.11044E+01
   0.53851E+01   0.81303E-01   0.11043E+01
   0.53851E+01   0.81327E-01   0.11043E+01
   0.53851E+01   0.81351E-01   0.11043E+01
   0.53851E+01   0.81375E-01   0.11042E+01
   0.53851E+01   0.81399E-01   0.11042E+01
   0.53851E+01   0.81423E-01   0.11043E+01
   0.53851E+01   0.81447E-01   0.11042E+01
   0.53851E+01   0.81472E-01   0.11041E+01
   0.53851E+01   0.81496E-01   0.11041E+01
   0.53851E+01   0.81520E-01   0.11040E+01
   0.53851E+01   0.81544E-01   0.11040E+01
   0.53851E+01   0.81568E-01   0.11040E+01
   0.53851E+01   0.81592E-01   0.11040E+01
   0.53851E+01   0.81616E-01   0.11039E+01
   0.53851E+01   0.81640E-01   0.11039E+01
   0.53851E+01   0.81665E-01   0.11038E+01
   0.53851E+01   0.81689E-01   0.11038E+01
   0.53851E+01   0.81713E-01   0.11037E+01
   0.53851E+01   0.81737E-01   0.11037E+01
   0.53851E+01   0.81761E-01   0.11037E+01
   0.53851E+01   0.81786E-01   0.11037E+01
   0.53851E+01   0.81810E-01   0.11037E+01
   0.53851E+01   0.81834E-01   0.11037E+01
   0.53851E+01   0.81858E-01   0.11037E+01
   0.53851E+01   0.81882E-01   0.11037E+01
   0.53851E+01   0.81907E-01   0.11037E+01
   0.53851E+01   0.81931E-01   0.11036E+01
   0.53851E+01   0.81955E-01   0.11036E+01
   0.53851E+01   0.81979E-01   0.11035E+01
   0.53851E+01   0.82004E-01   0.11035E+01
   0.53851E+01   0.82028E-01   0.11035E+01
   0.53851E+01   0.82052E-01   0.11034E+01
   0.53851E+01   0.82076E-01   0.11034E+01
   0.53851E+01   0.82101E-01   0.11033E+01
   0.53851E+01   0.82125E-01   0.11033E+01
   0.53851E+01   0.82149E-01   0.11032E+01
   0.53851E+01   0.82174E-01   0.11032E+01
   0.53851E+01   0.82198E-01   0.11032E+01
   0.53876E+01   0.82222E-01   0.11032E+01
   0.53851E+01   0.82247E-01   0.11032E+01
   0.53851E+01   0.82271E-01   0.11032E+01
   0.53876E+01   0.82295E-01   0.11032E+01
   0.53876E+01   0.82320E-01   0.11031E+01
   0.53876E+01   0.82344E-01   0.11031E+01
   0.53851E+01   0.82368E-01   0.11031E+01
   0.53876E+01   0.82393E-01   0.11030E+01
   0.53876E+01   0.82417E-01   0.11030E+01
   0.53876E+01   0.82442E-01   0.11030E+01
   0.53876E+01   0.82466E-01   0.11030E+01
   0.53876E+01   0.82490E-01   0.11030E+01
   0.53876E+01   0.82515E-01   0.11029E+01
   0.53876E+01   0.82539E-01   0.11029E+01
   0.53876E+01   0.82564E-01   0.11029E+01
   0.53876E+01   0.82588E-01   0.11028E+01
   0.53876E+01   0.82612E-01   0.11027E+01
   0.53876E+01   0.82637E-01   0.11027E+01
   0.53876E+01   0.82661E-01   0.11027E+01
   0.53876E+01   0.82686E-01   0.11027E+01
   0.53876E+01   0.82710E-01   0.11027E+01
   0.53876E+01   0.82735E-01   0.11026E+01
   0.53876E+01   0.82759E-01   0.11026E+01
   0.53876E+01   0.82784E-01   0.11025E+01
   0.53876E+01   0.82808E-01   0.11025E+01
   0.53876E+01   0.82833E-01   0.11025E+01
   0.53876E+01   0.82857E-01   0.11025E+01
   0.53876E+01   0.82882E-01   0.11025E+01
   0.53876E+01   0.82906E-01   0.11025E+01
   0.53876E+01   0.82931E-01   0.11025E+01
   0.53876E+01   0.82955E-01   0.11024E+01
   0.53876E+01   0.82980E-01   0.11024E+01
   0.53876E+01   0.83004E-01   0.11024E+01
   0.53876E+01   0.83029E-01   0.11023E+01
   0.53876E+01   0.83054E-01   0.11023E+01
   0.53876E+01   0.83078E-01   0.11022E+01
   0.53876E+01   0.83103E-01   0.11022E+01
   0.53876E+01   0.83127E-01   0.11022E+01
   0.53876E+01   0.83152E-01   0.11022E+01
   0.53876E+01   0.83177E-01   0.11021E+01
   0.53876E+01   0.83201E-01   0.11021E+01
   0.53876E+01   0.83226E-01   0.11020E+01
   0.53876E+01   0.83250E-01   0.11020E+01
   0.53876E+01   0.83275E-01   0.11020E+01
   0.53876E+01   0.83300E-01   0.11020E+01
   0.53876E+01   0.83324E-01   0.11019E+01
   0.53876E+01   0.83349E-01   0.11019E+01
   0.53876E+01   0.83374E-01   0.11019E+01
   0.53876E+01   0.83398E-01   0.11019E+01
   0.53876E+01   0.83423E-01   0.11019E+01
   0.53876E+01   0.83448E-01   0.11019E+01
   0.53876E+01   0.83472E-01   0.11019E+01
   0.53876E+01   0.83497E-01   0.11018E+01
   0.53876E+01   0.83522E-01   0.11018E+01
   0.53876E+01   0.83546E-01   0.11017E+01
   0.53876E+01   0.83571E-01   0.11017E+01
   0.53876E+01   0.83596E-01   0.11017E+01
   0.53901E+01   0.83621E-01   0.11017E+01
   0.53876E+01   0.83645E-01   0.11016E+01
   0.53876E+01   0.83670E-01   0.11016E+01
   0.53901E+01   0.83695E-01   0.11016E+01
   0.53876E+01   0.83720E-01   0.11015E+01
   0.53876E+01   0.83744E-01   0.11015E+01
   0.53876E+01   0.83769E-01   0.11015E+01
   0.53876E+01   0.83794E-01   0.11014E+01
   0.53876E+01   0.83819E-01   0.11014E+01
   0.53876E+01   0.83844E-01   0.11014E+01
   0.53876E+01   0.83868E-01   0.11013E+01
   0.53901E+01   0.83893E-01   0.11013E+01
   0.53901E+01   0.83918E-01   0.11013E+01
   0.53901E+01   0.83943E-01   0.11013E+01
   0.53901E+01   0.83968E-01   0.11013E+01
   0.53901E+01   0.83993E-01   0.11012E+01
   0.53901E+01   0.84017E-01   0.11012E+01
   0.53901E+01   0.84042E-01   0.11011E+01
   0.53901E+01   0.84067E-01   0.11011E+01
   0.53901E+01   0.84092E-01   0.11011E+01
   0.53901E+01   0.84117E-01   0.11011E+01
   0.53901E+01   0.84142E-01   0.11010E+01
   0.53901E+01   0.84167E-01   0.11011E+01
   0.53901E+01   0.84192E-01   0.11011E+01
   0.53901E+01   0.84217E-01   0.11010E+01
   0.53901E+01   0.84241E-01   0.11009E+01
   0.53901E+01   0.84266E-01   0.11009E+01
   0.53901E+01   0.84291E-01   0.11009E+01
   0.53901E+01   0.84316E-01   0.11008E+01
   0.53901E+01   0.84341E-01   0.11008E+01
   0.53901E+01   0.84366E-01   0.11008E+01
   0.53901E+01   0.84391E-01   0.11007E+01
   0.53901E+01   0.84416E-01   0.11007E+01
   0.53901E+01   0.84441E-01   0.11007E+01
   0.53901E+01   0.84466E-01   0.11008E+01
   0.53901E+01   0.84491E-01   0.11007E+01
   0.53901E+01   0.84516E-01   0.11007E+01
   0.53901E+01   0.84541E-01   0.11006E+01
   0.53901E+01   0.84566E-01   0.11006E+01
   0.53901E+01   0.84591E-01   0.11006E+01
   0.53901E+01   0.84616E-01   0.11006E+01
   0.53901E+01   0.84641E-01   0.11005E+01
   0.53901E+01   0.84666E-01   0.11005E+01
   0.53901E+01   0.84691E-01   0.11005E+01
   0.53901E+01   0.84716E-01   0.11005E+01
   0.53901E+01   0.84741E-01   0.11004E+01
   0.53901E+01   0.84767E-01   0.11004E+01
   0.53901E+01   0.84792E-01   0.11003E+01
   0.53901E+01   0.84817E-01   0.11003E+01
   0.53901E+01   0.84842E-01   0.11002E+01
   0.53901E+01   0.84867E-01   0.11002E+01
   0.53901E+01   0.84892E-01   0.11002E+01
   0.53901E+01   0.84917E-01   0.11001E+01
   0.53901E+01   0.84942E-01   0.11001E+01
   0.53901E+01   0.84967E-01   0.11001E+01
   0.53901E+01   0.84993E-01   0.11001E+01
   0.53901E+01   0.85018E-01   0.11001E+01
   0.53901E+01   0.85043E-01   0.11001E+01
   0.53901E+01   0.85068E-01   0.11001E+01
   0.53901E+01   0.85093E-01   0.11001E+01
   0.53926E+01   0.85118E-01   0.11000E+01
   0.53901E+01   0.85144E-01   0.11000E+01
   0.53901E+01   0.85169E-01   0.11000E+01
   0.53901E+01   0.85194E-01   0.10999E+01
   0.53926E+01   0.85219E-01   0.10999E+01
   0.53926E+01   0.85244E-01   0.10999E+01
   0.53901E+01   0.85270E-01   0.10998E+01
   0.53901E+01   0.85295E-01   0.10998E+01
   0.53926E+01   0.85320E-01   0.10997E+01
   0.53926E+01   0.85345E-01   0.10997E+01
   0.53926E+01   0.85371E-01   0.10997E+01
   0.53926E+01   0.85396E-01   0.10997E+01
   0.53901E+01   0.85421E-01   0.10996E+01
   0.53926E+01   0.85446E-01   0.10996E+01
   0.53926E+01   0.85472E-01   0.10996E+01
   0.53926E+01   0.85497E-01   0.10996E+01
   0.53901E+01   0.85522E-01   0.10995E+01
   0.53901E+01   0.85548E-01   0.10995E+01
   0.53926E+01   0.85573E-01   0.10995E+01
   0.53926E+01   0.85598E-01   0.10995E+01
   0.53926E+01   0.85624E-01   0.10995E+01
   0.53926E+01   0.85649E-01   0.10995E+01
   0.53926E+01   0.85674E-01   0.10994E+01
   0.53926E+01   0.85700E-01   0.10994E+01
   0.53926E+01   0.85725E-01   0.10993E+01
   0.53926E+01   0.85750E-01   0.10993E+01
   0.53926E+01   0.85776E-01   0.10993E+01
   0.53926E+01   0.85801E-01   0.10992E+01
   0.53926E+01   0.85826E-01   0.10992E+01
   0.53926E+01   0.85852E-01   0.10991E+01
   0.53926E+01   0.85877E-01   0.10992E+01
   0.53926E+01   0.85903E-01   0.10991E+01
   0.53926E+01   0.85928E-01   0.10990E+01
   0.53926E+01   0.85954E-01   0.10990E+01
   0.53926E+01   0.85979E-01   0.10990E+01
   0.53926E+01   0.86004E-01   0.10990E+01
   0.53926E+01   0.86030E-01   0.10990E+01
   0.53926E+01   0.86055E-01   0.10990E+01
   0.53926E+01   0.86081E-01   0.10990E+01
   0.53926E+01   0.86106E-01   0.10990E+01
   0.53926E+01   0.86132E-01   0.10989E+01
   0.53926E+01   0.86157E-01   0.10989E+01
   0.53926E+01   0.86183E-01   0.10989E+01
   0.53926E+01   0.86208E-01   0.10989E+01
   0.53926E+01   0.86234E-01   0.10988E+01
   0.53926E+01   0.86259E-01   0.10988E+01
   0.53926E+01   0.86285E-01   0.10988E+01
   0.53926E+01   0.86310E-01   0.10987E+01
   0.53926E+01   0.86336E-01   0.10987E+01
   0.53926E+01   0.86361E-01   0.10987E+01
   0.53926E+01   0.86387E-01   0.10986E+01
   0.53926E+01   0.86413E-01   0.10986E+01
   0.53926E+01   0.86438E-01   0.10986E+01
   0.53926E+01   0.86464E-01   0.10985E+01
   0.53926E+01   0.86489E-01   0.10985E+01
   0.53926E+01   0.86515E-01   0.10984E+01
   0.53926E+01   0.86540E-01   0.10983E+01
   0.53926E+01   0.86566E-01   0.10984E+01
   0.53926E+01   0.86592E-01   0.10984E+01
   0.53926E+01   0.86617E-01   0.10984E+01
   0.53926E+01   0.86643E-01   0.10983E+01
   0.53926E+01   0.86669E-01   0.10983E+01
   0.53926E+01   0.86694E-01   0.10983E+01
   0.53926E+01   0.86720E-01   0.10983E+01
   0.53951E+01   0.86746E-01   0.10983E+01
   0.53926E+01   0.86771E-01   0.10983E+01
   0.53926E+01   0.86797E-01   0.10983E+01
   0.53951E+01   0.86823E-01   0.10983E+01
   0.53951E+01   0.86848E-01   0.10982E+01
   0.53951E+01   0.86874E-01   0.10982E+01
   0.53951E+01   0.86900E-01   0.10982E+01
   0.53951E+01   0.86925E-01   0.10981E+01
   0.53951E+01   0.86951E-01   0.10981E+01
   0.53951E+01   0.86977E-01   0.10980E+01
   0.53951E+01   0.87003E-01   0.10980E+01
   0.53951E+01   0.87028E-01   0.10980E+01
   0.53951E+01   0.87054E-01   0.10979E+01
   0.53951E+01   0.87080E-01   0.10979E+01
   0.53951E+01   0.87106E-01   0.10978E+01
   0.53951E+01   0.87131E-01   0.10978E+01
   0.53951E+01   0.87157E-01   0.10978E+01
   0.53951E+01   0.87183E-01   0.10979E+01
   0.53951E+01   0.87209E-01   0.10978E+01
   0.53951E+01   0.87235E-01   0.10978E+01
   0.53951E+01   0.87260E-01   0.10978E+01
   0.53951E+01   0.87286E-01   0.10978E+01
   0.53951E+01   0.87312E-01   0.10978E+01
   0.53951E+01   0.87338E-01   0.10977E+01
   0.53951E+01   0.87364E-01   0.10977E+01
   0.53951E+01   0.87390E-01   0.10976E+01
   0.53951E+01   0.87415E-01   0.10976E+01
   0.53951E+01   0.87441E-01   0.10975E+01
   0.53951E+01   0.87467E-01   0.10975E+01
   0.53951E+01   0.87493E-01   0.10975E+01
   0.53951E+01   0.87519E-01   0.10975E+01
   0.53951E+01   0.87545E-01   0.10974E+01
   0.53951E+01   0.87571E-01   0.10974E+01
   0.53951E+01   0.87597E-01   0.10973E+01
   0.53951E+01   0.87623E-01   0.10972E+01
   0.53951E+01   0.87648E-01   0.10972E+01
   0.53951E+01   0.87674E-01   0.10973E+01
   0.53951E+01   0.87700E-01   0.10973E+01
   0.53951E+01   0.87726E-01   0.10973E+01
   0.53951E+01   0.87752E-01   0.10973E+01
   0.53951E+01   0.87778E-01   0.10973E+01
   0.53951E+01   0.87804E-01   0.10972E+01
   0.53951E+01   0.87830E-01   0.10972E+01
   0.53951E+01   0.87856E-01   0.10971E+01
   0.53951E+01   0.87882E-01   0.10971E+01
   0.53951E+01   0.87908E-01   0.10971E+01
   0.53951E+01   0.87934E-01   0.10971E+01
   0.53951E+01   0.87960E-01   0.10970E+01
   0.53976E+01   0.87986E-01   0.10970E+01
   0.53976E+01   0.88012E-01   0.10969E+01
   0.53976E+01   0.88038E-01   0.10969E+01
   0.53976E+01   0.88064E-01   0.10969E+01
   0.53976E+01   0.88090E-01   0.10969E+01
   0.53976E+01   0.88117E-01   0.10968E+01
   0.53976E+01   0.88143E-01   0.10968E+01
   0.53976E+01   0.88169E-01   0.10968E+01
   0.53976E+01   0.88195E-01   0.10968E+01
   0.53976E+01   0.88221E-01   0.10967E+01
   0.53976E+01   0.88247E-01   0.10967E+01
   0.53976E+01   0.88273E-01   0.10967E+01
   0.53976E+01   0.88299E-01   0.10967E+01
   0.53976E+01   0.88325E-01   0.10967E+01
   0.53976E+01   0.88351E-01   0.10967E+01
   0.53976E+01   0.88378E-01   0.10966E+01
   0.53976E+01   0.88404E-01   0.10966E+01
   0.53976E+01   0.88430E-01   0.10966E+01
   0.53976E+01   0.88456E-01   0.10965E+01
   0.53976E+01   0.88482E-01   0.10965E+01
   0.53976E+01   0.88508E-01   0.10965E+01
   0.53976E+01   0.88535E-01   0.10965E+01
   0.53976E+01   0.88561E-01   0.10964E+01
   0.53976E+01   0.88587E-01   0.10964E+01
   0.53976E+01   0.88613E-01   0.10964E+01
   0.53976E+01   0.88639E-01   0.10964E+01
   0.53976E+01   0.88666E-01   0.10963E+01
   0.53976E+01   0.88692E-01   0.10963E+01
   0.53976E+01   0.88718E-01   0.10962E+01
   0.53976E+01   0.88744E-01   0.10962E+01
   0.53976E+01   0.88771E-01   0.10962E+01
   0.53976E+01   0.88797E-01   0.10961E+01
   0.53976E+01   0.88823E-01   0.10962E+01
   0.53976E+01   0.88850E-01   0.10962E+01
   0.53976E+01   0.88876E-01   0.10962E+01
   0.53976E+01   0.88902E-01   0.10961E+01
   0.53976E+01   0.88928E-01   0.10961E+01
   0.53976E+01   0.88955E-01   0.10961E+01
   0.53976E+01   0.88981E-01   0.10960E+01
   0.53976E+01   0.89007E-01   0.10960E+01
   0.53976E+01   0.89034E-01   0.10959E+01
   0.53976E+01   0.89060E-01   0.10959E+01
   0.53976E+01   0.89086E-01   0.10959E+01
   0.53976E+01   0.89113E-01   0.10959E+01
   0.53976E+01   0.89139E-01   0.10959E+01
   0.53976E+01   0.89166E-01   0.10959E+01
   0.53976E+01   0.89192E-01   0.10958E+01
   0.53976E+01   0.89218E-01   0.10958E+01
   0.53976E+01   0.89245E-01   0.10957E+01
   0.53976E+01   0.89271E-01   0.10957E+01
   0.53976E+01   0.89298E-01   0.10957E+01
   0.53976E+01   0.89324E-01   0.10956E+01
   0.53976E+01   0.89350E-01   0.10956E+01
   0.53976E+01   0.89377E-01   0.10956E+01
   0.53976E+01   0.89403E-01   0.10956E+01
   0.53976E+01   0.89430E-01   0.10956E+01
   0.53976E+01   0.89456E-01   0.10955E+01
   0.54001E+01   0.89483E-01   0.10956E+01
   0.54001E+01   0.89509E-01   0.10955E+01
   0.53976E+01   0.89536E-01   0.10955E+01
   0.53976E+01   0.89562E-01   0.10955E+01
   0.53976E+01   0.89589E-01   0.10955E+01
   0.54001E+01   0.89615E-01   0.10954E+01
   0.54001E+01   0.89642E-01   0.10954E+01
   0.54001E+01   0.89668E-01   0.10954E+01
   0.54001E+01   0.89695E-01   0.10953E+01
   0.54001E+01   0.89721E-01   0.10953E+01
   0.54001E+01   0.89748E-01   0.10952E+01
   0.54001E+01   0.89774E-01   0.10952E+01
   0.54001E+01   0.89801E-01   0.10952E+01
   0.54001E+01   0.89828E-01   0.10952E+01
   0.54001E+01   0.89854E-01   0.10952E+01
   0.54001E+01   0.89881E-01   0.10951E+01
   0.54001E+01   0.89907E-01   0.10950E+01
   0.54001E+01   0.89934E-01   0.10950E+01
   0.54001E+01   0.89961E-01   0.10951E+01
   0.54001E+01   0.89987E-01   0.10951E+01
   0.54001E+01   0.90014E-01   0.10950E+01
   0.54001E+01   0.90040E-01   0.10950E+01
   0.54001E+01   0.90067E-01   0.10950E+01
   0.54001E+01   0.90094E-01   0.10949E+01
   0.54001E+01   0.90120E-01   0.10950E+01
   0.54001E+01   0.90147E-01   0.10949E+01
   0.54001E+01   0.90174E-01   0.10949E+01
   0.54001E+01   0.90200E-01   0.10949E+01
   0.54001E+01   0.90227E-01   0.10948E+01
   0.54001E+01   0.90254E-01   0.10948E+01
   0.54001E+01   0.90280E-01   0.10947E+01
   0.54001E+01   0.90307E-01   0.10947E+01
   0.54001E+01   0.90334E-01   0.10947E+01
   0.54001E+01   0.90361E-01   0.10947E+01
   0.54001E+01   0.90387E-01   0.10947E+01
   0.54001E+01   0.90414E-01   0.10946E+01
   0.54001E+01   0.90441E-01   0.10945E+01
   0.54001E+01   0.90468E-01   0.10945E+01
   0.54001E+01   0.90494E-01   0.10945E+01
   0.54001E+01   0.90521E-01   0.10945E+01
   0.54001E+01   0.90548E-01   0.10944E+01
   0.54001E+01   0.90575E-01   0.10945E+01
   0.54001E+01   0.90602E-01   0.10945E+01
   0.54001E+01   0.90628E-01   0.10945E+01
   0.54001E+01   0.90655E-01   0.10944E+01
   0.54001E+01   0.90682E-01   0.10944E+01
   0.54001E+01   0.90709E-01   0.10943E+01
   0.54001E+01   0.90736E-01   0.10943E+01
   0.54001E+01   0.90763E-01   0.10943E+01
   0.54001E+01   0.90789E-01   0.10943E+01
   0.54001E+01   0.90816E-01   0.10943E+01
   0.54001E+01   0.90843E-01   0.10942E+01
   0.54001E+01   0.90870E-01   0.10942E+01
   0.54001E+01   0.90897E-01   0.10942E+01
   0.54001E+01   0.90924E-01   0.10942E+01
   0.54001E+01   0.90951E-01   0.10941E+01
   0.54026E+01   0.90978E-01   0.10941E+01
   0.54026E+01   0.91005E-01   0.10940E+01
   0.54026E+01   0.91032E-01   0.10940E+01
   0.54026E+01   0.91058E-01   0.10940E+01
   0.54026E+01   0.91085E-01   0.10940E+01
   0.54026E+01   0.91112E-01   0.10940E+01
   0.54026E+01   0.91139E-01   0.10940E+01
   0.54026E+01   0.91166E-01   0.10940E+01
   0.54026E+01   0.91193E-01   0.10939E+01
   0.54026E+01   0.91220E-01   0.10939E+01
   0.54026E+01   0.91247E-01   0.10939E+01
   0.54026E+01   0.91274E-01   0.10939E+01
   0.54026E+01   0.91301E-01   0.10939E+01
   0.54026E+01   0.91328E-01   0.10938E+01
   0.54026E+01   0.91355E-01   0.10938E+01
   0.54026E+01   0.91382E-01   0.10937E+01
   0.54026E+01   0.91409E-01   0.10937E+01
   0.54026E+01   0.91436E-01   0.10937E+01
   0.54026E+01   0.91463E-01   0.10937E+01
   0.54026E+01   0.91491E-01   0.10936E+01
   0.54026E+01   0.91518E-01   0.10935E+01
   0.54026E+01   0.91545E-01   0.10935E+01
   0.54026E+01   0.91572E-01   0.10935E+01
   0.54026E+01   0.91599E-01   0.10934E+01
   0.54026E+01   0.91626E-01   0.10934E+01
   0.54026E+01   0.91653E-01   0.10934E+01
   0.54026E+01   0.91680E-01   0.10934E+01
   0.54026E+01   0.91707E-01   0.10934E+01
   0.54026E+01   0.91734E-01   0.10934E+01
   0.54026E+01   0.91762E-01   0.10934E+01
   0.54026E+01   0.91789E-01   0.10933E+01
   0.54026E+01   0.91816E-01   0.10933E+01
   0.54026E+01   0.91843E-01   0.10933E+01
   0.54026E+01   0.91870E-01   0.10933E+01
   0.54026E+01   0.91897E-01   0.10932E+01
   0.54026E+01   0.91925E-01   0.10932E+01
   0.54026E+01   0.91952E-01   0.10932E+01
   0.54026E+01   0.91979E-01   0.10932E+01
   0.54026E+01   0.92006E-01   0.10931E+01
   0.54026E+01   0.92034E-01   0.10931E+01
   0.54026E+01   0.92061E-01   0.10931E+01
   0.54026E+01   0.92088E-01   0.10931E+01
   0.54026E+01   0.92115E-01   0.10931E+01
   0.54026E+01   0.92143E-01   0.10930E+01
   0.54026E+01   0.92170E-01   0.10930E+01
   0.54051E+01   0.92197E-01   0.10929E+01
   0.54051E+01   0.92224E-01   0.10929E+01
   0.54051E+01   0.92252E-01   0.10929E+01
   0.54051E+01   0.92279E-01   0.10929E+01
   0.54051E+01   0.92306E-01   0.10929E+01
   0.54051E+01   0.92334E-01   0.10929E+01
   0.54051E+01   0.92361E-01   0.10928E+01
   0.54051E+01   0.92388E-01   0.10928E+01
   0.54051E+01   0.92416E-01   0.10927E+01
   0.54051E+01   0.92443E-01   0.10928E+01
   0.54051E+01   0.92470E-01   0.10927E+01
   0.54051E+01   0.92498E-01   0.10927E+01
   0.54051E+01   0.92525E-01   0.10927E+01
   0.54051E+01   0.92552E-01   0.10927E+01
   0.54051E+01   0.92580E-01   0.10926E+01
   0.54051E+01   0.92607E-01   0.10926E+01
   0.54051E+01   0.92635E-01   0.10926E+01
   0.54051E+01   0.92662E-01   0.10925E+01
   0.54051E+01   0.92689E-01   0.10925E+01
   0.54051E+01   0.92717E-01   0.10925E+01
   0.54051E+01   0.92744E-01   0.10924E+01
   0.54051E+01   0.92772E-01   0.10923E+01
   0.54051E+01   0.92799E-01   0.10924E+01
   0.54051E+01   0.92827E-01   0.10923E+01
   0.54051E+01   0.92854E-01   0.10923E+01
   0.54051E+01   0.92882E-01   0.10923E+01
   0.54051E+01   0.92909E-01   0.10923E+01
   0.54051E+01   0.92937E-01   0.10923E+01
   0.54051E+01   0.92964E-01   0.10923E+01
   0.54051E+01   0.92992E-01   0.10922E+01
   0.54051E+01   0.93019E-01   0.10922E+01
   0.54051E+01   0.93047E-01   0.10922E+01
   0.54051E+01   0.93074E-01   0.10922E+01
   0.54051E+01   0.93102E-01   0.10921E+01
   0.54051E+01   0.93129E-01   0.10921E+01
   0.54051E+01   0.93157E-01   0.10921E+01
   0.54051E+01   0.93184E-01   0.10921E+01
   0.54051E+01   0.93212E-01   0.10921E+01
   0.54051E+01   0.93239E-01   0.10921E+01
   0.54051E+01   0.93267E-01   0.10920E+01
   0.54051E+01   0.93295E-01   0.10920E+01
   0.54051E+01   0.93322E-01   0.10920E+01
   0.54051E+01   0.93350E-01   0.10919E+01
   0.54051E+01   0.93378E-01   0.10919E+01
   0.54051E+01   0.93405E-01   0.10918E+01
   0.54051E+01   0.93433E-01   0.10918E+01
   0.54076E+01   0.93460E-01   0.10919E+01
   0.54076E+01   0.93488E-01   0.10918E+01
   0.54076E+01   0.93516E-01   0.10918E+01
   0.54076E+01   0.93543E-01   0.10918E+01
   0.54076E+01   0.93571E-01   0.10918E+01
   0.54076E+01   0.93599E-01   0.10918E+01
   0.54076E+01   0.93626E-01   0.10918E+01
   0.54076E+01   0.93654E-01   0.10918E+01
   0.54076E+01   0.93682E-01   0.10917E+01
   0.54076E+01   0.93710E-01   0.10916E+01
   0.54076E+01   0.93737E-01   0.10916E+01
   0.54076E+01   0.93765E-01   0.10915E+01
   0.54076E+01   0.93793E-01   0.10916E+01
   0.54076E+01   0.93821E-01   0.10915E+01
   0.54076E+01   0.93848E-01   0.10915E+01
   0.54076E+01   0.93876E-01   0.10914E+01
   0.54076E+01   0.93904E-01   0.10914E+01
   0.54076E+01   0.93932E-01   0.10914E+01
   0.54076E+01   0.93959E-01   0.10913E+01
   0.54076E+01   0.93987E-01   0.10913E+01
   0.54076E+01   0.94015E-01   0.10912E+01
   0.54076E+01   0.94043E-01   0.10913E+01
   0.54076E+01   0.94071E-01   0.10913E+01
   0.54076E+01   0.94099E-01   0.10913E+01
   0.54076E+01   0.94126E-01   0.10912E+01
   0.54076E+01   0.94154E-01   0.10912E+01
   0.54076E+01   0.94182E-01   0.10912E+01
   0.54076E+01   0.94210E-01   0.10912E+01
   0.54076E+01   0.94238E-01   0.10911E+01
   0.54076E+01   0.94266E-01   0.10911E+01
   0.54076E+01   0.94294E-01   0.10910E+01
   0.54076E+01   0.94322E-01   0.10911E+01
   0.54076E+01   0.94349E-01   0.10910E+01
   0.54076E+01   0.94377E-01   0.10910E+01
   0.54076E+01   0.94405E-01   0.10910E+01
   0.54076E+01   0.94433E-01   0.10910E+01
   0.54101E+01   0.94461E-01   0.10910E+01
   0.54101E+01   0.94489E-01   0.10910E+01
   0.54101E+01   0.94517E-01   0.10909E+01
   0.54101E+01   0.94545E-01   0.10909E+01
   0.54101E+01   0.94573E-01   0.10909E+01
   0.54101E+01   0.94601E-01   0.10908E+01
   0.54101E+01   0.94629E-01   0.10908E+01
   0.54101E+01   0.94657E-01   0.10908E+01
   0.54101E+01   0.94685E-01   0.10908E+01
   0.54101E+01   0.94713E-01   0.10908E+01
   0.54101E+01   0.94741E-01   0.10908E+01
   0.54101E+01   0.94769E-01   0.10907E+01
   0.54101E+01   0.94797E-01   0.10907E+01
   0.54101E+01   0.94825E-01   0.10907E+01
   0.54101E+01   0.94853E-01   0.10906E+01
   0.54101E+01   0.94881E-01   0.10906E+01
   0.54101E+01   0.94909E-01   0.10906E+01
   0.54101E+01   0.94938E-01   0.10906E+01
   0.54101E+01   0.94966E-01   0.10905E+01
   0.54101E+01   0.94994E-01   0.10905E+01
   0.54101E+01   0.95022E-01   0.10904E+01
   0.54101E+01   0.95050E-01   0.10904E+01
   0.54101E+01   0.95078E-01   0.10904E+01
   0.54101E+01   0.95106E-01   0.10904E+01
   0.54101E+01   0.95134E-01   0.10903E+01
   0.54101E+01   0.95163E-01   0.10903E+01
   0.54101E+01   0.95191E-01   0.10902E+01
   0.54101E+01   0.95219E-01   0.10903E+01
   0.54101E+01   0.95247E-01   0.10903E+01
   0.54101E+01   0.95275E-01   0.10903E+01
   0.54101E+01   0.95303E-01   0.10903E+01
   0.54101E+01   0.95332E-01   0.10903E+01
   0.54101E+01   0.95360E-01   0.10903E+01
   0.54101E+01   0.95388E-01   0.10902E+01
   0.54101E+01   0.95416E-01   0.10901E+01
   0.54101E+01   0.95444E-01   0.10901E+01
   0.54101E+01   0.95473E-01   0.10901E+01
   0.54101E+01   0.95501E-01   0.10900E+01
   0.54101E+01   0.95529E-01   0.10900E+01
   0.54101E+01   0.95558E-01   0.10900E+01
   0.54101E+01   0.95586E-01   0.10899E+01
   0.54101E+01   0.95614E-01   0.10899E+01
   0.54101E+01   0.95642E-01   0.10899E+01
   0.54101E+01   0.95671E-01   0.10899E+01
   0.54126E+01   0.95699E-01   0.10899E+01
   0.54126E+01   0.95727E-01   0.10899E+01
   0.54101E+01   0.95756E-01   0.10899E+01
   0.54126E+01   0.95784E-01   0.10899E+01
   0.54126E+01   0.95812E-01   0.10899E+01
   0.54126E+01   0.95841E-01   0.10898E+01
   0.54126E+01   0.95869E-01   0.10898E+01
   0.54126E+01   0.95897E-01   0.10898E+01
   0.54126E+01   0.95926E-01   0.10898E+01
   0.54126E+01   0.95954E-01   0.10897E+01
   0.54126E+01   0.95983E-01   0.10897E+01
   0.54126E+01   0.96011E-01   0.10897E+01
   0.54126E+01   0.96039E-01   0.10897E+01
   0.54126E+01   0.96068E-01   0.10897E+01
   0.54126E+01   0.96096E-01   0.10896E+01
   0.54126E+01   0.96125E-01   0.10896E+01
   0.54126E+01   0.96153E-01   0.10896E+01
   0.54126E+01   0.96182E-01   0.10895E+01
   0.54126E+01   0.96210E-01   0.10895E+01
   0.54126E+01   0.96238E-01   0.10895E+01
   0.54126E+01   0.96267E-01   0.10895E+01
   0.54126E+01   0.96295E-01   0.10894E+01
   0.54126E+01   0.96324E-01   0.10893E+01
   0.54126E+01   0.96352E-01   0.10893E+01
   0.54126E+01   0.96381E-01   0.10893E+01
   0.54126E+01   0.96409E-01   0.10892E+01
   0.54126E+01   0.96438E-01   0.10892E+01
   0.54126E+01   0.96467E-01   0.10893E+01
   0.54126E+01   0.96495E-01   0.10893E+01
   0.54126E+01   0.96524E-01   0.10893E+01
   0.54126E+01   0.96552E-01   0.10892E+01
   0.54126E+01   0.96581E-01   0.10892E+01
   0.54126E+01   0.96609E-01   0.10892E+01
   0.54126E+01   0.96638E-01   0.10892E+01
   0.54126E+01   0.96667E-01   0.10891E+01
   0.54126E+01   0.96695E-01   0.10891E+01
   0.54126E+01   0.96724E-01   0.10890E+01
   0.54126E+01   0.96752E-01   0.10890E+01
   0.54126E+01   0.96781E-01   0.10889E+01
   0.54126E+01   0.96810E-01   0.10889E+01
   0.54126E+01   0.96838E-01   0.10888E+01
   0.54126E+01   0.96867E-01   0.10888E+01
   0.54126E+01   0.96896E-01   0.10888E+01
   0.54126E+01   0.96924E-01   0.10888E+01
   0.54126E+01   0.96953E-01   0.10888E+01
   0.54126E+01   0.96982E-01   0.10887E+01
   0.54126E+01   0.97010E-01   0.10887E+01
   0.54126E+01   0.97039E-01   0.10887E+01
   0.54126E+01   0.97068E-01   0.10887E+01
   0.54151E+01   0.97097E-01   0.10887E+01
   0.54151E+01   0.97125E-01   0.10887E+01
   0.54151E+01   0.97154E-01   0.10887E+01
   0.54151E+01   0.97183E-01   0.10887E+01
   0.54151E+01   0.97211E-01   0.10887E+01
   0.54151E+01   0.97240E-01   0.10887E+01
   0.54151E+01   0.97269E-01   0.10887E+01
   0.54151E+01   0.97298E-01   0.10887E+01
   0.54151E+01   0.97327E-01   0.10887E+01
   0.54151E+01   0.97355E-01   0.10887E+01
   0.54151E+01   0.97384E-01   0.10886E+01
   0.54151E+01   0.97413E-01   0.10885E+01
   0.54151E+01   0.97442E-01   0.10885E+01
   0.54151E+01   0.97471E-01   0.10884E+01
   0.54151E+01   0.97500E-01   0.10883E+01
   0.54151E+01   0.97528E-01   0.10882E+01
   0.54151E+01   0.97557E-01   0.10882E+01
   0.54151E+01   0.97586E-01   0.10882E+01
   0.54151E+01   0.97615E-01   0.10882E+01
   0.54151E+01   0.97644E-01   0.10882E+01
   0.54151E+01   0.97673E-01   0.10882E+01
   0.54151E+01   0.97702E-01   0.10882E+01
   0.54151E+01   0.97731E-01   0.10882E+01
   0.54151E+01   0.97760E-01   0.10882E+01
   0.54151E+01   0.97788E-01   0.10882E+01
   0.54151E+01   0.97817E-01   0.10882E+01
   0.54151E+01   0.97846E-01   0.10882E+01
   0.54151E+01   0.97875E-01   0.10881E+01
   0.54151E+01   0.97904E-01   0.10881E+01
   0.54151E+01   0.97933E-01   0.10881E+01
   0.54151E+01   0.97962E-01   0.10880E+01
   0.54151E+01   0.97991E-01   0.10880E+01
   0.54151E+01   0.98020E-01   0.10880E+01
   0.54151E+01   0.98049E-01   0.10879E+01
   0.54151E+01   0.98078E-01   0.10879E+01
   0.54151E+01   0.98107E-01   0.10879E+01
   0.54151E+01   0.98136E-01   0.10879E+01
   0.54151E+01   0.98165E-01   0.10878E+01
   0.54151E+01   0.98194E-01   0.10877E+01
   0.54151E+01   0.98223E-01   0.10876E+01
   0.54151E+01   0.98252E-01   0.10876E+01
   0.54151E+01   0.98282E-01   0.10876E+01
   0.54151E+01   0.98311E-01   0.10876E+01
   0.54151E+01   0.98340E-01   0.10876E+01
   0.54151E+01   0.98369E-01   0.10876E+01
   0.54151E+01   0.98398E-01   0.10876E+01
   0.54151E+01   0.98427E-01   0.10876E+01
   0.54151E+01   0.98456E-01   0.10876E+01
   0.54176E+01   0.98485E-01   0.10876E+01
   0.54176E+01   0.98514E-01   0.10876E+01
   0.54176E+01   0.98544E-01   0.10876E+01
   0.54176E+01   0.98573E-01   0.10876E+01
   0.54176E+01   0.98602E-01   0.10876E+01
   0.54176E+01   0.98631E-01   0.10876E+01
   0.54176E+01   0.98660E-01   0.10875E+01
   0.54176E+01   0.98689E-01   0.10875E+01
   0.54176E+01   0.98719E-01   0.10875E+01
   0.54176E+01   0.98748E-01   0.10874E+01
   0.54176E+01   0.98777E-01   0.10875E+01
   0.54176E+01   0.98806E-01   0.10874E+01
   0.54176E+01   0.98836E-01   0.10872E+01
   0.54176E+01   0.98865E-01   0.10872E+01
   0.54176E+01   0.98894E-01   0.10872E+01
   0.54176E+01   0.98923E-01   0.10872E+01
   0.54176E+01   0.98953E-01   0.10872E+01
   0.54176E+01   0.98982E-01   0.10872E+01
   0.54176E+01   0.99011E-01   0.10872E+01
   0.54176E+01   0.99040E-01   0.10872E+01
   0.54176E+01   0.99070E-01   0.10871E+01
   0.54176E+01   0.99099E-01   0.10871E+01
   0.54176E+01   0.99128E-01   0.10871E+01
   0.54176E+01   0.99158E-01   0.10870E+01
   0.54176E+01   0.99187E-01   0.10871E+01
   0.54176E+01   0.99216E-01   0.10870E+01
   0.54176E+01   0.99246E-01   0.10870E+01
   0.54176E+01   0.99275E-01   0.10870E+01
   0.54176E+01   0.99305E-01   0.10870E+01
   0.54176E+01   0.99334E-01   0.10869E+01
   0.54176E+01   0.99363E-01   0.10869E+01
   0.54176E+01   0.99393E-01   0.10869E+01
   0.54176E+01   0.99422E-01   0.10867E+01
   0.54176E+01   0.99452E-01   0.10867E+01
   0.54176E+01   0.99481E-01   0.10867E+01
   0.54176E+01   0.99510E-01   0.10866E+01
   0.54176E+01   0.99540E-01   0.10866E+01
   0.54176E+01   0.99569E-01   0.10866E+01
   0.54176E+01   0.99599E-01   0.10866E+01
   0.54176E+01   0.99628E-01   0.10866E+01
   0.54176E+01   0.99658E-01   0.10866E+01
   0.54176E+01   0.99687E-01   0.10866E+01
   0.54176E+01   0.99717E-01   0.10866E+01
   0.54176E+01   0.99746E-01   0.10866E+01
   0.54176E+01   0.99776E-01   0.10865E+01
   0.54201E+01   0.99805E-01   0.10865E+01
   0.54201E+01   0.99835E-01   0.10865E+01
   0.54201E+01   0.99864E-01   0.10865E+01
   0.54201E+01   0.99894E-01   0.10865E+01
   0.54201E+01   0.99923E-01   0.10865E+01
   0.54201E+01   0.99953E-01   0.10865E+01
   0.54201E+01   0.99983E-01   0.10864E+01
   0.54201E+01   0.10001E+00   0.10864E+01
   0.54201E+01   0.10004E+00   0.10864E+01
   0.54201E+01   0.10007E+00   0.10864E+01
   0.54201E+01   0.10010E+00   0.10864E+01
   0.54201E+01   0.10013E+00   0.10863E+01
   0.54201E+01   0.10016E+00   0.10863E+01
   0.54201E+01   0.10019E+00   0.10863E+01
   0.54201E+01   0.10022E+00   0.10863E+01
   0.54201E+01   0.10025E+00   0.10863E+01
   0.54201E+01   0.10028E+00   0.10862E+01
   0.54201E+01   0.10031E+00   0.10862E+01
   0.54201E+01   0.10034E+00   0.10862E+01
   0.54201E+01   0.10037E+00   0.10862E+01
   0.54201E+01   0.10040E+00   0.10861E+01
   0.54201E+01   0.10043E+00   0.10861E+01
   0.54201E+01   0.10046E+00   0.10861E+01
   0.54201E+01   0.10049E+00   0.10862E+01
   0.54201E+01   0.10052E+00   0.10861E+01
   0.54201E+01   0.10055E+00   0.10861E+01
   0.54201E+01   0.10058E+00   0.10861E+01
   0.54201E+01   0.10061E+00   0.10860E+01
   0.54201E+01   0.10064E+00   0.10860E+01
   0.54201E+01   0.10067E+00   0.10859E+01
   0.54201E+01   0.10070E+00   0.10859E+01
   0.54201E+01   0.10072E+00   0.10858E+01
   0.54201E+01   0.10075E+00   0.10858E+01
   0.54201E+01   0.10078E+00   0.10858E+01
   0.54201E+01   0.10081E+00   0.10857E+01
   0.54201E+01   0.10084E+00   0.10856E+01
   0.54201E+01   0.10087E+00   0.10857E+01
   0.54201E+01   0.10090E+00   0.10857E+01
   0.54226E+01   0.10093E+00   0.10857E+01
   0.54226E+01   0.10096E+00   0.10856E+01
   0.54201E+01   0.10099E+00   0.10855E+01
   0.54201E+01   0.10102E+00   0.10856E+01
   0.54226E+01   0.10105E+00   0.10856E+01
   0.54226E+01   0.10108E+00   0.10856E+01
   0.54226E+01   0.10111E+00   0.10856E+01
   0.54226E+01   0.10114E+00   0.10856E+01
   0.54226E+01   0.10117E+00   0.10855E+01
   0.54226E+01   0.10120E+00   0.10855E+01
   0.54226E+01   0.10123E+00   0.10855E+01
   0.54226E+01   0.10126E+00   0.10855E+01
   0.54226E+01   0.10129E+00   0.10854E+01
   0.54226E+01   0.10132E+00   0.10854E+01
   0.54226E+01   0.10135E+00   0.10853E+01
   0.54226E+01   0.10138E+00   0.10853E+01
   0.54226E+01   0.10141E+00   0.10854E+01
   0.54226E+01   0.10144E+00   0.10853E+01
   0.54226E+01   0.10147E+00   0.10853E+01
   0.54226E+01   0.10150E+00   0.10852E+01
   0.54226E+01   0.10153E+00   0.10852E+01
   0.54226E+01   0.10156E+00   0.10852E+01
   0.54226E+01   0.10159E+00   0.10852E+01
   0.54226E+01   0.10162E+00   0.10852E+01
   0.54226E+01   0.10165E+00   0.10852E+01
   0.54226E+01   0.10168E+00   0.10852E+01
   0.54226E+01   0.10171E+00   0.10852E+01
   0.54226E+01   0.10174E+00   0.10851E+01
   0.54226E+01   0.10177E+00   0.10851E+01
   0.54226E+01   0.10180E+00   0.10851E+01
   0.54226E+01   0.10183E+00   0.10851E+01
   0.54251E+01   0.10186E+00   0.10851E+01
   0.54251E+01   0.10189E+00   0.10850E+01
   0.54251E+01   0.10192E+00   0.10850E+01
   0.54251E+01   0.10195E+00   0.10850E+01
   0.54251E+01   0.10198E+00   0.10850E+01
   0.54251E+01   0.10201E+00   0.10850E+01
   0.54251E+01   0.10204E+00   0.10850E+01
   0.54251E+01   0.10207E+00   0.10849E+01
   0.54251E+01   0.10211E+00   0.10848E+01
   0.54251E+01   0.10214E+00   0.10848E+01
   0.54226E+01   0.10217E+00   0.10847E+01
   0.54226E+01   0.10220E+00   0.10847E+01
   0.54226E+01   0.10223E+00   0.10847E+01
   0.54251E+01   0.10226E+00   0.10847E+01
   0.54251E+01   0.10229E+00   0.10847E+01
   0.54251E+01   0.10232E+00   0.10846E+01
   0.54251E+01   0.10235E+00   0.10846E+01
   0.54251E+01   0.10238E+00   0.10847E+01
   0.54251E+01   0.10241E+00   0.10846E+01
   0.54251E+01   0.10244E+00   0.10846E+01
   0.54251E+01   0.10247E+00   0.10845E+01
   0.54251E+01   0.10250E+00   0.10845E+01
   0.54251E+01   0.10253E+00   0.10845E+01
   0.54251E+01   0.10256E+00   0.10845E+01
   0.54251E+01   0.10259E+00   0.10845E+01
   0.54251E+01   0.10262E+00   0.10845E+01
   0.54251E+01   0.10265E+00   0.10845E+01
   0.54251E+01   0.10268E+00   0.10844E+01
   0.54251E+01   0.10271E+00   0.10844E+01
   0.54251E+01   0.10274E+00   0.10843E+01
   0.54251E+01   0.10277E+00   0.10843E+01
   0.54251E+01   0.10280E+00   0.10842E+01
   0.54251E+01   0.10283E+00   0.10843E+01
   0.54251E+01   0.10286E+00   0.10843E+01
   0.54251E+01   0.10289E+00   0.10843E+01
   0.54251E+01   0.10292E+00   0.10843E+01
   0.54251E+01   0.10295E+00   0.10843E+01
   0.54251E+01   0.10299E+00   0.10843E+01
   0.54251E+01   0.10302E+00   0.10842E+01
   0.54251E+01   0.10305E+00   0.10842E+01
   0.54251E+01   0.10308E+00   0.10842E+01
   0.54251E+01   0.10311E+00   0.10842E+01
   0.54276E+01   0.10314E+00   0.10841E+01
   0.54276E+01   0.10317E+00   0.10840E+01
   0.54276E+01   0.10320E+00   0.10841E+01
   0.54276E+01   0.10323E+00   0.10840E+01
   0.54276E+01   0.10326E+00   0.10840E+01
   0.54276E+01   0.10329E+00   0.10840E+01
   0.54276E+01   0.10332E+00   0.10840E+01
   0.54276E+01   0.10335E+00   0.10840E+01
   0.54276E+01   0.10338E+00   0.10839E+01
   0.54276E+01   0.10341E+00   0.10839E+01
   0.54276E+01   0.10344E+00   0.10838E+01
   0.54276E+01   0.10347E+00   0.10838E+01
   0.54276E+01   0.10350E+00   0.10838E+01
   0.54276E+01   0.10353E+00   0.10838E+01
   0.54276E+01   0.10357E+00   0.10838E+01
   0.54276E+01   0.10360E+00   0.10838E+01
   0.54276E+01   0.10363E+00   0.10838E+01
   0.54276E+01   0.10366E+00   0.10838E+01
   0.54276E+01   0.10369E+00   0.10837E+01
   0.54276E+01   0.10372E+00   0.10837E+01
   0.54276E+01   0.10375E+00   0.10836E+01
   0.54276E+01   0.10378E+00   0.10835E+01
   0.54276E+01   0.10381E+00   0.10836E+01
   0.54276E+01   0.10384E+00   0.10836E+01
   0.54276E+01   0.10387E+00   0.10836E+01
   0.54276E+01   0.10390E+00   0.10836E+01
   0.54276E+01   0.10393E+00   0.10836E+01
   0.54276E+01   0.10396E+00   0.10835E+01
   0.54276E+01   0.10400E+00   0.10835E+01
   0.54276E+01   0.10403E+00   0.10835E+01
   0.54276E+01   0.10406E+00   0.10834E+01
   0.54276E+01   0.10409E+00   0.10834E+01
   0.54276E+01   0.10412E+00   0.10834E+01
   0.54276E+01   0.10415E+00   0.10834E+01
   0.54276E+01   0.10418E+00   0.10834E+01
   0.54276E+01   0.10421E+00   0.10834E+01
   0.54276E+01   0.10424E+00   0.10834E+01
   0.54276E+01   0.10427E+00   0.10833E+01
   0.54276E+01   0.10430E+00   0.10833E+01
   0.54276E+01   0.10433E+00   0.10833E+01
   0.54276E+01   0.10437E+00   0.10833E+01
   0.54301E+01   0.10440E+00   0.10833E+01
   0.54301E+01   0.10443E+00   0.10833E+01
   0.54301E+01   0.10446E+00   0.10832E+01
   0.54301E+01   0.10449E+00   0.10832E+01
   0.54301E+01   0.10452E+00   0.10832E+01
   0.54301E+01   0.10455E+00   0.10832E+01
   0.54301E+01   0.10458E+00   0.10831E+01
   0.54301E+01   0.10461E+00   0.10831E+01
   0.54301E+01   0.10464E+00   0.10831E+01
   0.54301E+01   0.10467E+00   0.10830E+01
   0.54301E+01   0.10471E+00   0.10829E+01
   0.54301E+01   0.10474E+00   0.10828E+01
   0.54301E+01   0.10477E+00   0.10829E+01
   0.54301E+01   0.10480E+00   0.10829E+01
   0.54301E+01   0.10483E+00   0.10829E+01
   0.54301E+01   0.10486E+00   0.10829E+01
   0.54301E+01   0.10489E+00   0.10829E+01
   0.54301E+01   0.10492E+00   0.10829E+01
   0.54301E+01   0.10495E+00   0.10828E+01
   0.54301E+01   0.10498E+00   0.10828E+01
   0.54301E+01   0.10502E+00   0.10827E+01
   0.54301E+01   0.10505E+00   0.10827E+01
   0.54301E+01   0.10508E+00   0.10827E+01
   0.54301E+01   0.10511E+00   0.10827E+01
   0.54301E+01   0.10514E+00   0.10827E+01
   0.54301E+01   0.10517E+00   0.10826E+01
   0.54301E+01   0.10520E+00   0.10826E+01
   0.54301E+01   0.10523E+00   0.10826E+01
   0.54301E+01   0.10526E+00   0.10826E+01
   0.54301E+01   0.10530E+00   0.10826E+01
   0.54301E+01   0.10533E+00   0.10826E+01
   0.54301E+01   0.10536E+00   0.10826E+01
   0.54326E+01   0.10539E+00   0.10825E+01
   0.54301E+01   0.10542E+00   0.10825E+01
   0.54326E+01   0.10545E+00   0.10825E+01
   0.54326E+01   0.10548E+00   0.10825E+01
   0.54326E+01   0.10551E+00   0.10825E+01
   0.54326E+01   0.10555E+00   0.10825E+01
   0.54326E+01   0.10558E+00   0.10825E+01
   0.54326E+01   0.10561E+00   0.10825E+01
   0.54326E+01   0.10564E+00   0.10824E+01
   0.54326E+01   0.10567E+00   0.10825E+01
   0.54326E+01   0.10570E+00   0.10824E+01
   0.54326E+01   0.10573E+00   0.10824E+01
   0.54326E+01   0.10576E+00   0.10824E+01
   0.54326E+01   0.10580E+00   0.10823E+01
   0.54326E+01   0.10583E+00   0.10822E+01
   0.54326E+01   0.10586E+00   0.10822E+01
   0.54326E+01   0.10589E+00   0.10822E+01
   0.54326E+01   0.10592E+00   0.10822E+01
   0.54326E+01   0.10595E+00   0.10822E+01
   0.54326E+01   0.10598E+00   0.10821E+01
   0.54326E+01   0.10601E+00   0.10821E+01
   0.54326E+01   0.10605E+00   0.10821E+01
   0.54326E+01   0.10608E+00   0.10820E+01
   0.54326E+01   0.10611E+00   0.10820E+01
   0.54326E+01   0.10614E+00   0.10820E+01
   0.54326E+01   0.10617E+00   0.10820E+01
   0.54326E+01   0.10620E+00   0.10820E+01
   0.54326E+01   0.10623E+00   0.10819E+01
   0.54326E+01   0.10627E+00   0.10819E+01
   0.54326E+01   0.10630E+00   0.10819E+01
   0.54326E+01   0.10633E+00   0.10819E+01
   0.54326E+01   0.10636E+00   0.10819E+01
   0.54326E+01   0.10639E+00   0.10819E+01
   0.54326E+01   0.10642E+00   0.10819E+01
   0.54326E+01   0.10645E+00   0.10818E+01
   0.54326E+01   0.10649E+00   0.10818E+01
   0.54326E+01   0.10652E+00   0.10818E+01
   0.54326E+01   0.10655E+00   0.10818E+01
   0.54326E+01   0.10658E+00   0.10817E+01
   0.54326E+01   0.10661E+00   0.10817E+01
   0.54326E+01   0.10664E+00   0.10816E+01
   0.54326E+01   0.10668E+00   0.10815E+01
   0.54326E+01   0.10671E+00   0.10815E+01
   0.54326E+01   0.10674E+00   0.10815E+01
   0.54351E+01   0.10677E+00   0.10815E+01
   0.54351E+01   0.10680E+00   0.10815E+01
   0.54351E+01   0.10683E+00   0.10815E+01
   0.54351E+01   0.10687E+00   0.10815E+01
   0.54351E+01   0.10690E+00   0.10815E+01
   0.54351E+01   0.10693E+00   0.10815E+01
   0.54351E+01   0.10696E+00   0.10815E+01
   0.54351E+01   0.10699E+00   0.10815E+01
   0.54351E+01   0.10702E+00   0.10815E+01
   0.54351E+01   0.10705E+00   0.10815E+01
   0.54351E+01   0.10709E+00   0.10813E+01
   0.54351E+01   0.10712E+00   0.10813E+01
   0.54351E+01   0.10715E+00   0.10813E+01
   0.54351E+01   0.10718E+00   0.10814E+01
   0.54351E+01   0.10721E+00   0.10814E+01
   0.54351E+01   0.10725E+00   0.10813E+01
   0.54351E+01   0.10728E+00   0.10813E+01
   0.54351E+01   0.10731E+00   0.10813E+01
   0.54351E+01   0.10734E+00   0.10813E+01
   0.54351E+01   0.10737E+00   0.10812E+01
   0.54351E+01   0.10740E+00   0.10812E+01
   0.54351E+01   0.10744E+00   0.10811E+01
   0.54351E+01   0.10747E+00   0.10811E+01
   0.54351E+01   0.10750E+00   0.10811E+01
   0.54351E+01   0.10753E+00   0.10811E+01
   0.54351E+01   0.10756E+00   0.10810E+01
   0.54351E+01   0.10759E+00   0.10810E+01
   0.54351E+01   0.10763E+00   0.10811E+01
   0.54351E+01   0.10766E+00   0.10811E+01
   0.54376E+01   0.10769E+00   0.10811E+01
   0.54376E+01   0.10772E+00   0.10810E+01
   0.54351E+01   0.10775E+00   0.10810E+01
   0.54351E+01   0.10779E+00   0.10810E+01
   0.54351E+01   0.10782E+00   0.10809E+01
   0.54376E+01   0.10785E+00   0.10810E+01
   0.54376E+01   0.10788E+00   0.10810E+01
   0.54376E+01   0.10791E+00   0.10809E+01
   0.54376E+01   0.10795E+00   0.10809E+01
   0.54376E+01   0.10798E+00   0.10809E+01
   0.54376E+01   0.10801E+00   0.10809E+01
   0.54376E+01   0.10804E+00   0.10808E+01
   0.54376E+01   0.10807E+00   0.10808E+01
   0.54376E+01   0.10811E+00   0.10807E+01
   0.54376E+01   0.10814E+00   0.10807E+01
   0.54351E+01   0.10817E+00   0.10806E+01
   0.54351E+01   0.10820E+00   0.10806E+01
   0.54351E+01   0.10823E+00   0.10806E+01
   0.54376E+01   0.10827E+00   0.10806E+01
   0.54376E+01   0.10830E+00   0.10806E+01
   0.54376E+01   0.10833E+00   0.10806E+01
   0.54376E+01   0.10836E+00   0.10806E+01
   0.54376E+01   0.10839E+00   0.10806E+01
   0.54376E+01   0.10843E+00   0.10806E+01
   0.54376E+01   0.10846E+00   0.10806E+01
   0.54376E+01   0.10849E+00   0.10806E+01
   0.54376E+01   0.10852E+00   0.10805E+01
   0.54376E+01   0.10855E+00   0.10805E+01
   0.54376E+01   0.10859E+00   0.10805E+01
   0.54376E+01   0.10862E+00   0.10805E+01
   0.54376E+01   0.10865E+00   0.10805E+01
   0.54376E+01   0.10868E+00   0.10805E+01
   0.54376E+01   0.10871E+00   0.10805E+01
   0.54376E+01   0.10875E+00   0.10804E+01
   0.54376E+01   0.10878E+00   0.10803E+01
   0.54376E+01   0.10881E+00   0.10803E+01
   0.54376E+01   0.10884E+00   0.10802E+01
   0.54376E+01   0.10888E+00   0.10802E+01
   0.54376E+01   0.10891E+00   0.10802E+01
   0.54376E+01   0.10894E+00   0.10802E+01
   0.54376E+01   0.10897E+00   0.10801E+01
   0.54376E+01   0.10900E+00   0.10801E+01
   0.54376E+01   0.10904E+00   0.10801E+01
   0.54376E+01   0.10907E+00   0.10801E+01
   0.54401E+01   0.10910E+00   0.10801E+01
   0.54401E+01   0.10913E+00   0.10801E+01
   0.54401E+01   0.10917E+00   0.10800E+01
   0.54401E+01   0.10920E+00   0.10800E+01
   0.54401E+01   0.10923E+00   0.10800E+01
   0.54401E+01   0.10926E+00   0.10800E+01
   0.54401E+01   0.10930E+00   0.10800E+01
   0.54401E+01   0.10933E+00   0.10800E+01
   0.54401E+01   0.10936E+00   0.10799E+01
   0.54401E+01   0.10939E+00   0.10799E+01
   0.54401E+01   0.10942E+00   0.10799E+01
   0.54401E+01   0.10946E+00   0.10799E+01
   0.54401E+01   0.10949E+00   0.10799E+01
   0.54401E+01   0.10952E+00   0.10798E+01
   0.54401E+01   0.10955E+00   0.10798E+01
   0.54401E+01   0.10959E+00   0.10798E+01
   0.54401E+01   0.10962E+00   0.10798E+01
   0.54401E+01   0.10965E+00   0.10798E+01
   0.54401E+01   0.10968E+00   0.10798E+01
   0.54401E+01   0.10972E+00   0.10796E+01
   0.54401E+01   0.10975E+00   0.10796E+01
   0.54401E+01   0.10978E+00   0.10796E+01
   0.54401E+01   0.10981E+00   0.10796E+01
   0.54401E+01   0.10985E+00   0.10796E+01
   0.54401E+01   0.10988E+00   0.10796E+01
   0.54401E+01   0.10991E+00   0.10796E+01
   0.54401E+01   0.10994E+00   0.10796E+01
   0.54401E+01   0.10998E+00   0.10796E+01
   0.54401E+01   0.11001E+00   0.10796E+01
   0.54401E+01   0.11004E+00   0.10796E+01
   0.54426E+01   0.11007E+00   0.10796E+01
   0.54426E+01   0.11011E+00   0.10796E+01
   0.54426E+01   0.11014E+00   0.10795E+01
   0.54426E+01   0.11017E+00   0.10795E+01
   0.54426E+01   0.11020E+00   0.10795E+01
   0.54426E+01   0.11024E+00   0.10794E+01
   0.54426E+01   0.11027E+00   0.10794E+01
   0.54426E+01   0.11030E+00   0.10794E+01
   0.54426E+01   0.11034E+00   0.10793E+01
   0.54426E+01   0.11037E+00   0.10792E+01
   0.54426E+01   0.11040E+00   0.10793E+01
   0.54426E+01   0.11043E+00   0.10793E+01
   0.54426E+01   0.11047E+00   0.10793E+01
   0.54426E+01   0.11050E+00   0.10793E+01
   0.54426E+01   0.11053E+00   0.10792E+01
   0.54426E+01   0.11056E+00   0.10792E+01
   0.54426E+01   0.11060E+00   0.10792E+01
   0.54426E+01   0.11063E+00   0.10792E+01
   0.54426E+01   0.11066E+00   0.10792E+01
   0.54426E+01   0.11069E+00   0.10791E+01
   0.54426E+01   0.11073E+00   0.10791E+01
   0.54426E+01   0.11076E+00   0.10791E+01
   0.54426E+01   0.11079E+00   0.10791E+01
   0.54426E+01   0.11083E+00   0.10790E+01
   0.54426E+01   0.11086E+00   0.10789E+01
   0.54426E+01   0.11089E+00   0.10789E+01
   0.54426E+01   0.11092E+00   0.10788E+01
   0.54426E+01   0.11096E+00   0.10788E+01
   0.54426E+01   0.11099E+00   0.10788E+01
   0.54426E+01   0.11102E+00   0.10787E+01
   0.54426E+01   0.11106E+00   0.10788E+01
   0.54426E+01   0.11109E+00   0.10788E+01
   0.54426E+01   0.11112E+00   0.10788E+01
   0.54426E+01   0.11115E+00   0.10788E+01
   0.54426E+01   0.11119E+00   0.10788E+01
   0.54426E+01   0.11122E+00   0.10787E+01
   0.54426E+01   0.11125E+00   0.10787E+01
   0.54426E+01   0.11129E+00   0.10787E+01
   0.54426E+01   0.11132E+00   0.10787E+01
   0.54426E+01   0.11135E+00   0.10787E+01
   0.54426E+01   0.11138E+00   0.10787E+01
   0.54426E+01   0.11142E+00   0.10787E+01
   0.54426E+01   0.11145E+00   0.10787E+01
   0.54426E+01   0.11148E+00   0.10787E+01
   0.54426E+01   0.11152E+00   0.10787E+01
   0.54451E+01   0.11155E+00   0.10787E+01
   0.54451E+01   0.11158E+00   0.10787E+01
   0.54451E+01   0.11162E+00   0.10787E+01
   0.54451E+01   0.11165E+00   0.10786E+01
   0.54451E+01   0.11168E+00   0.10785E+01
   0.54451E+01   0.11171E+00   0.10786E+01
   0.54451E+01   0.11175E+00   0.10786E+01
   0.54451E+01   0.11178E+00   0.10786E+01
   0.54451E+01   0.11181E+00   0.10786E+01
   0.54451E+01   0.11185E+00   0.10786E+01
   0.54451E+01   0.11188E+00   0.10785E+01
   0.54451E+01   0.11191E+00   0.10784E+01
   0.54451E+01   0.11195E+00   0.10784E+01
   0.54451E+01   0.11198E+00   0.10784E+01
   0.54451E+01   0.11201E+00   0.10784E+01
   0.54451E+01   0.11205E+00   0.10784E+01
   0.54476E+01   0.11208E+00   0.10784E+01
   0.54476E+01   0.11211E+00   0.10784E+01
   0.54476E+01   0.11215E+00   0.10784E+01
   0.54476E+01   0.11218E+00   0.10784E+01
   0.54476E+01   0.11221E+00   0.10783E+01
   0.54476E+01   0.11224E+00   0.10783E+01
   0.54476E+01   0.11228E+00   0.10783E+01
   0.54476E+01   0.11231E+00   0.10782E+01
   0.54476E+01   0.11234E+00   0.10782E+01
   0.54476E+01   0.11238E+00   0.10781E+01
   0.54476E+01   0.11241E+00   0.10782E+01
   0.54476E+01   0.11244E+00   0.10781E+01
   0.54476E+01   0.11248E+00   0.10780E+01
   0.54476E+01   0.11251E+00   0.10780E+01
   0.54476E+01   0.11254E+00   0.10780E+01
   0.54476E+01   0.11258E+00   0.10780E+01
   0.54476E+01   0.11261E+00   0.10779E+01
   0.54476E+01   0.11264E+00   0.10779E+01
   0.54476E+01   0.11268E+00   0.10780E+01
   0.54476E+01   0.11271E+00   0.10779E+01
   0.54476E+01   0.11274E+00   0.10779E+01
   0.54476E+01   0.11278E+00   0.10779E+01
   0.54476E+01   0.11281E+00   0.10779E+01
   0.54476E+01   0.11284E+00   0.10779E+01
   0.54476E+01   0.11288E+00   0.10778E+01
   0.54476E+01   0.11291E+00   0.10778E+01
   0.54476E+01   0.11294E+00   0.10778E+01
   0.54476E+01   0.11298E+00   0.10778E+01
   0.54476E+01   0.11301E+00   0.10778E+01
   0.54476E+01   0.11304E+00   0.10777E+01
   0.54476E+01   0.11308E+00   0.10777E+01
   0.54476E+01   0.11311E+00   0.10777E+01
   0.54476E+01   0.11315E+00   0.10777E+01
   0.54476E+01   0.11318E+00   0.10777E+01
   0.54476E+01   0.11321E+00   0.10777E+01
   0.54476E+01   0.11325E+00   0.10776E+01
   0.54476E+01   0.11328E+00   0.10776E+01
   0.54476E+01   0.11331E+00   0.10776E+01
   0.54476E+01   0.11335E+00   0.10775E+01
   0.54476E+01   0.11338E+00   0.10776E+01
   0.54501E+01   0.11341E+00   0.10775E+01
   0.54501E+01   0.11345E+00   0.10775E+01
   0.54501E+01   0.11348E+00   0.10776E+01
   0.54501E+01   0.11351E+00   0.10775E+01
   0.54501E+01   0.11355E+00   0.10775E+01
   0.54501E+01   0.11358E+00   0.10774E+01
   0.54501E+01   0.11361E+00   0.10773E+01
   0.54501E+01   0.11365E+00   0.10773E+01
   0.54501E+01   0.11368E+00   0.10773E+01
   0.54501E+01   0.11372E+00   0.10773E+01
   0.54501E+01   0.11375E+00   0.10773E+01
   0.54501E+01   0.11378E+00   0.10773E+01
   0.54501E+01   0.11382E+00   0.10773E+01
   0.54501E+01   0.11385E+00   0.10773E+01
   0.54501E+01   0.11388E+00   0.10772E+01
   0.54501E+01   0.11392E+00   0.10772E+01
   0.54501E+01   0.11395E+00   0.10772E+01
   0.54501E+01   0.11399E+00   0.10772E+01
   0.54501E+01   0.11402E+00   0.10772E+01
   0.54501E+01   0.11405E+00   0.10772E+01
   0.54501E+01   0.11409E+00   0.10771E+01
   0.54501E+01   0.11412E+00   0.10771E+01
   0.54501E+01   0.11415E+00   0.10771E+01
   0.54501E+01   0.11419E+00   0.10771E+01
   0.54501E+01   0.11422E+00   0.10771E+01
   0.54501E+01   0.11426E+00   0.10771E+01
   0.54501E+01   0.11429E+00   0.10771E+01
   0.54501E+01   0.11432E+00   0.10771E+01
   0.54501E+01   0.11436E+00   0.10771E+01
   0.54501E+01   0.11439E+00   0.10771E+01
   0.54501E+01   0.11442E+00   0.10770E+01
   0.54501E+01   0.11446E+00   0.10770E+01
   0.54501E+01   0.11449E+00   0.10770E+01
   0.54501E+01   0.11453E+00   0.10770E+01
   0.54526E+01   0.11456E+00   0.10770E+01
   0.54501E+01   0.11459E+00   0.10769E+01
   0.54501E+01   0.11463E+00   0.10768E+01
   0.54501E+01   0.11466E+00   0.10768E+01
   0.54501E+01   0.11470E+00   0.10768E+01
   0.54501E+01   0.11473E+00   0.10768E+01
   0.54526E+01   0.11476E+00   0.10768E+01
   0.54526E+01   0.11480E+00   0.10768E+01
   0.54526E+01   0.11483E+00   0.10768E+01
   0.54526E+01   0.11487E+00   0.10768E+01
   0.54526E+01   0.11490E+00   0.10767E+01
   0.54526E+01   0.11493E+00   0.10767E+01
   0.54526E+01   0.11497E+00   0.10767E+01
   0.54526E+01   0.11500E+00   0.10768E+01
   0.54526E+01   0.11504E+00   0.10767E+01
   0.54526E+01   0.11507E+00   0.10767E+01
   0.54526E+01   0.11510E+00   0.10767E+01
   0.54526E+01   0.11514E+00   0.10767E+01
   0.54526E+01   0.11517E+00   0.10766E+01
   0.54526E+01   0.11521E+00   0.10766E+01
   0.54526E+01   0.11524E+00   0.10765E+01
   0.54526E+01   0.11527E+00   0.10765E+01
   0.54526E+01   0.11531E+00   0.10764E+01
   0.54526E+01   0.11534E+00   0.10764E+01
   0.54526E+01   0.11538E+00   0.10764E+01
   0.54526E+01   0.11541E+00   0.10764E+01
   0.54526E+01   0.11544E+00   0.10764E+01
   0.54526E+01   0.11548E+00   0.10764E+01
   0.54526E+01   0.11551E+00   0.10764E+01
   0.54526E+01   0.11555E+00   0.10764E+01
   0.54526E+01   0.11558E+00   0.10764E+01
   0.54526E+01   0.11562E+00   0.10764E+01
   0.54526E+01   0.11565E+00   0.10763E+01
   0.54551E+01   0.11568E+00   0.10763E+01
   0.54551E+01   0.11572E+00   0.10763E+01
   0.54551E+01   0.11575E+00   0.10763E+01
   0.54551E+01   0.11579E+00   0.10763E+01
   0.54551E+01   0.11582E+00   0.10763E+01
   0.54551E+01   0.11586E+00   0.10762E+01
   0.54551E+01   0.11589E+00   0.10762E+01
   0.54551E+01   0.11592E+00   0.10762E+01
   0.54551E+01   0.11596E+00   0.10761E+01
   0.54551E+01   0.11599E+00   0.10761E+01
   0.54551E+01   0.11603E+00   0.10761E+01
   0.54551E+01   0.11606E+00   0.10761E+01
   0.54551E+01   0.11610E+00   0.10760E+01
   0.54551E+01   0.11613E+00   0.10759E+01
   0.54551E+01   0.11616E+00   0.10759E+01
   0.54551E+01   0.11620E+00   0.10759E+01
   0.54551E+01   0.11623E+00   0.10758E+01
   0.54551E+01   0.11627E+00   0.10758E+01
   0.54551E+01   0.11630E+00   0.10759E+01
   0.54551E+01   0.11634E+00   0.10758E+01
   0.54551E+01   0.11637E+00   0.10758E+01
   0.54551E+01   0.11640E+00   0.10759E+01
   0.54551E+01   0.11644E+00   0.10758E+01
   0.54551E+01   0.11647E+00   0.10758E+01
   0.54551E+01   0.11651E+00   0.10758E+01
   0.54551E+01   0.11654E+00   0.10758E+01
   0.54551E+01   0.11658E+00   0.10758E+01
   0.54551E+01   0.11661E+00   0.10758E+01
   0.54551E+01   0.11665E+00   0.10758E+01
   0.54551E+01   0.11668E+00   0.10757E+01
   0.54551E+01   0.11672E+00   0.10758E+01
   0.54551E+01   0.11675E+00   0.10758E+01
   0.54551E+01   0.11678E+00   0.10757E+01
   0.54551E+01   0.11682E+00   0.10757E+01
   0.54551E+01   0.11685E+00   0.10757E+01
   0.54551E+01   0.11689E+00   0.10757E+01
   0.54551E+01   0.11692E+00   0.10756E+01
   0.54551E+01   0.11696E+00   0.10756E+01
   0.54576E+01   0.11699E+00   0.10756E+01
   0.54576E+01   0.11703E+00   0.10756E+01
   0.54576E+01   0.11706E+00   0.10756E+01
   0.54576E+01   0.11710E+00   0.10756E+01
   0.54576E+01   0.11713E+00   0.10756E+01
   0.54576E+01   0.11716E+00   0.10755E+01
   0.54576E+01   0.11720E+00   0.10755E+01
   0.54576E+01   0.11723E+00   0.10755E+01
   0.54576E+01   0.11727E+00   0.10754E+01
   0.54576E+01   0.11730E+00   0.10755E+01
   0.54576E+01   0.11734E+00   0.10755E+01
   0.54576E+01   0.11737E+00   0.10755E+01
   0.54576E+01   0.11741E+00   0.10755E+01
   0.54576E+01   0.11744E+00   0.10754E+01
   0.54576E+01   0.11748E+00   0.10755E+01
   0.54576E+01   0.11751E+00   0.10754E+01
   0.54576E+01   0.11755E+00   0.10754E+01
   0.54576E+01   0.11758E+00   0.10754E+01
   0.54576E+01   0.11762E+00   0.10753E+01
   0.54576E+01   0.11765E+00   0.10753E+01
   0.54576E+01   0.11769E+00   0.10753E+01
   0.54576E+01   0.11772E+00   0.10752E+01
   0.54576E+01   0.11776E+00   0.10752E+01
   0.54576E+01   0.11779E+00   0.10752E+01
   0.54576E+01   0.11783E+00   0.10750E+01
   0.54576E+01   0.11786E+00   0.10751E+01
   0.54576E+01   0.11790E+00   0.10750E+01
   0.54576E+01   0.11793E+00   0.10750E+01
   0.54576E+01   0.11797E+00   0.10750E+01
   0.54576E+01   0.11800E+00   0.10749E+01
   0.54576E+01   0.11803E+00   0.10750E+01
   0.54576E+01   0.11807E+00   0.10750E+01
   0.54601E+01   0.11810E+00   0.10750E+01
   0.54601E+01   0.11814E+00   0.10750E+01
   0.54601E+01   0.11817E+00   0.10750E+01
   0.54601E+01   0.11821E+00   0.10750E+01
   0.54601E+01   0.11824E+00   0.10750E+01
   0.54601E+01   0.11828E+00   0.10750E+01
   0.54601E+01   0.11831E+00   0.10750E+01
   0.54601E+01   0.11835E+00   0.10750E+01
   0.54601E+01   0.11838E+00   0.10749E+01
   0.54601E+01   0.11842E+00   0.10749E+01
   0.54601E+01   0.11845E+00   0.10748E+01
   0.54601E+01   0.11849E+00   0.10748E+01
   0.54601E+01   0.11852E+00   0.10748E+01
   0.54601E+01   0.11856E+00   0.10748E+01
   0.54601E+01   0.11859E+00   0.10748E+01
   0.54601E+01   0.11863E+00   0.10747E+01
   0.54601E+01   0.11867E+00   0.10747E+01
   0.54601E+01   0.11870E+00   0.10746E+01
   0.54601E+01   0.11874E+00   0.10746E+01
   0.54601E+01   0.11877E+00   0.10746E+01
   0.54601E+01   0.11881E+00   0.10746E+01
   0.54626E+01   0.11884E+00   0.10746E+01
   0.54626E+01   0.11888E+00   0.10746E+01
   0.54626E+01   0.11891E+00   0.10746E+01
   0.54601E+01   0.11895E+00   0.10746E+01
   0.54626E+01   0.11898E+00   0.10746E+01
   0.54626E+01   0.11902E+00   0.10746E+01
   0.54626E+01   0.11905E+00   0.10746E+01
   0.54626E+01   0.11909E+00   0.10746E+01
   0.54626E+01   0.11912E+00   0.10746E+01
   0.54626E+01   0.11916E+00   0.10746E+01
   0.54626E+01   0.11919E+00   0.10745E+01
   0.54626E+01   0.11923E+00   0.10746E+01
   0.54626E+01   0.11926E+00   0.10745E+01
   0.54626E+01   0.11930E+00   0.10745E+01
   0.54626E+01   0.11933E+00   0.10744E+01
   0.54626E+01   0.11937E+00   0.10744E+01
   0.54626E+01   0.11940E+00   0.10744E+01
   0.54626E+01   0.11944E+00   0.10744E+01
   0.54626E+01   0.11948E+00   0.10743E+01
   0.54626E+01   0.11951E+00   0.10742E+01
   0.54626E+01   0.11955E+00   0.10743E+01
   0.54626E+01   0.11958E+00   0.10742E+01
   0.54626E+01   0.11962E+00   0.10742E+01
   0.54626E+01   0.11965E+00   0.10742E+01
   0.54626E+01   0.11969E+00   0.10742E+01
   0.54626E+01   0.11972E+00   0.10742E+01
   0.54626E+01   0.11976E+00   0.10742E+01
   0.54626E+01   0.11979E+00   0.10742E+01
   0.54626E+01   0.11983E+00   0.10742E+01
   0.54626E+01   0.11986E+00   0.10741E+01
   0.54626E+01   0.11990E+00   0.10741E+01
   0.54626E+01   0.11994E+00   0.10741E+01
   0.54626E+01   0.11997E+00   0.10741E+01
   0.54626E+01   0.12001E+00   0.10741E+01
   0.54626E+01   0.12004E+00   0.10740E+01
   0.54626E+01   0.12008E+00   0.10740E+01
   0.54651E+01   0.12011E+00   0.10741E+01
   0.54651E+01   0.12015E+00   0.10740E+01
   0.54651E+01   0.12018E+00   0.10740E+01
   0.54651E+01   0.12022E+00   0.10740E+01
   0.54651E+01   0.12026E+00   0.10740E+01
   0.54651E+01   0.12029E+00   0.10739E+01
   0.54651E+01   0.12033E+00   0.10739E+01
   0.54651E+01   0.12036E+00   0.10739E+01
   0.54651E+01   0.12040E+00   0.10739E+01
   0.54651E+01   0.12043E+00   0.10738E+01
   0.54651E+01   0.12047E+00   0.10739E+01
   0.54651E+01   0.12050E+00   0.10739E+01
   0.54651E+01   0.12054E+00   0.10739E+01
   0.54651E+01   0.12058E+00   0.10739E+01
   0.54651E+01   0.12061E+00   0.10739E+01
   0.54651E+01   0.12065E+00   0.10738E+01
   0.54651E+01   0.12068E+00   0.10738E+01
   0.54651E+01   0.12072E+00   0.10737E+01
   0.54651E+01   0.12075E+00   0.10738E+01
   0.54651E+01   0.12079E+00   0.10738E+01
   0.54651E+01   0.12083E+00   0.10738E+01
   0.54651E+01   0.12086E+00   0.10737E+01
   0.54651E+01   0.12090E+00   0.10737E+01
   0.54651E+01   0.12093E+00   0.10737E+01
   0.54651E+01   0.12097E+00   0.10736E+01
   0.54651E+01   0.12101E+00   0.10736E+01
   0.54651E+01   0.12104E+00   0.10735E+01
   0.54651E+01   0.12108E+00   0.10735E+01
   0.54651E+01   0.12111E+00   0.10734E+01
   0.54651E+01   0.12115E+00   0.10734E+01
   0.54651E+01   0.12118E+00   0.10734E+01
   0.54651E+01   0.12122E+00   0.10734E+01
   0.54676E+01   0.12126E+00   0.10734E+01
   0.54676E+01   0.12129E+00   0.10734E+01
   0.54676E+01   0.12133E+00   0.10734E+01
   0.54651E+01   0.12136E+00   0.10733E+01
   0.54676E+01   0.12140E+00   0.10733E+01
   0.54676E+01   0.12144E+00   0.10734E+01
   0.54676E+01   0.12147E+00   0.10734E+01
   0.54676E+01   0.12151E+00   0.10733E+01
   0.54676E+01   0.12154E+00   0.10733E+01
   0.54676E+01   0.12158E+00   0.10732E+01
   0.54676E+01   0.12162E+00   0.10732E+01
   0.54676E+01   0.12165E+00   0.10732E+01
   0.54676E+01   0.12169E+00   0.10732E+01
   0.54676E+01   0.12172E+00   0.10732E+01
   0.54676E+01   0.12176E+00   0.10732E+01
   0.54676E+01   0.12180E+00   0.10732E+01
   0.54676E+01   0.12183E+00   0.10732E+01
   0.54676E+01   0.12187E+00   0.10732E+01
   0.54676E+01   0.12190E+00   0.10732E+01
   0.54676E+01   0.12194E+00   0.10732E+01
   0.54676E+01   0.12198E+00   0.10731E+01
   0.54676E+01   0.12201E+00   0.10731E+01
   0.54676E+01   0.12205E+00   0.10732E+01
   0.54676E+01   0.12208E+00   0.10731E+01
   0.54676E+01   0.12212E+00   0.10731E+01
   0.54676E+01   0.12216E+00   0.10730E+01
   0.54676E+01   0.12219E+00   0.10730E+01
   0.54676E+01   0.12223E+00   0.10730E+01
   0.54676E+01   0.12226E+00   0.10730E+01
   0.54676E+01   0.12230E+00   0.10730E+01
   0.54701E+01   0.12234E+00   0.10730E+01
   0.54701E+01   0.12237E+00   0.10730E+01
   0.54701E+01   0.12241E+00   0.10730E+01
   0.54701E+01   0.12245E+00   0.10729E+01
   0.54701E+01   0.12248E+00   0.10729E+01
   0.54701E+01   0.12252E+00   0.10729E+01
   0.54701E+01   0.12255E+00   0.10728E+01
   0.54701E+01   0.12259E+00   0.10728E+01
   0.54701E+01   0.12263E+00   0.10728E+01
   0.54701E+01   0.12266E+00   0.10728E+01
   0.54701E+01   0.12270E+00   0.10728E+01
   0.54701E+01   0.12274E+00   0.10728E+01
   0.54701E+01   0.12277E+00   0.10728E+01
   0.54701E+01   0.12281E+00   0.10728E+01
   0.54701E+01   0.12284E+00   0.10727E+01
   0.54701E+01   0.12288E+00   0.10727E+01
   0.54701E+01   0.12292E+00   0.10727E+01
   0.54701E+01   0.12295E+00   0.10727E+01
   0.54701E+01   0.12299E+00   0.10727E+01
   0.54701E+01   0.12303E+00   0.10726E+01
   0.54701E+01   0.12306E+00   0.10726E+01
   0.54701E+01   0.12310E+00   0.10726E+01
   0.54701E+01   0.12314E+00   0.10726E+01
   0.54701E+01   0.12317E+00   0.10726E+01
   0.54701E+01   0.12321E+00   0.10726E+01
   0.54701E+01   0.12325E+00   0.10725E+01
   0.54701E+01   0.12328E+00   0.10725E+01
   0.54701E+01   0.12332E+00   0.10724E+01
   0.54726E+01   0.12335E+00   0.10724E+01
   0.54701E+01   0.12339E+00   0.10724E+01
   0.54701E+01   0.12343E+00   0.10723E+01
   0.54701E+01   0.12346E+00   0.10723E+01
   0.54726E+01   0.12350E+00   0.10724E+01
   0.54726E+01   0.12354E+00   0.10723E+01
   0.54726E+01   0.12357E+00   0.10723E+01
   0.54726E+01   0.12361E+00   0.10723E+01
   0.54726E+01   0.12365E+00   0.10723E+01
   0.54726E+01   0.12368E+00   0.10723E+01
   0.54726E+01   0.12372E+00   0.10723E+01
   0.54726E+01   0.12376E+00   0.10723E+01
   0.54726E+01   0.12379E+00   0.10723E+01
   0.54726E+01   0.12383E+00   0.10723E+01
   0.54726E+01   0.12387E+00   0.10723E+01
   0.54726E+01   0.12390E+00   0.10723E+01
   0.54726E+01   0.12394E+00   0.10722E+01
   0.54726E+01   0.12398E+00   0.10723E+01
   0.54726E+01   0.12401E+00   0.10723E+01
   0.54726E+01   0.12405E+00   0.10723E+01
   0.54726E+01   0.12409E+00   0.10723E+01
   0.54726E+01   0.12412E+00   0.10722E+01
   0.54726E+01   0.12416E+00   0.10722E+01
   0.54726E+01   0.12420E+00   0.10722E+01
   0.54726E+01   0.12423E+00   0.10722E+01
   0.54726E+01   0.12427E+00   0.10722E+01
   0.54726E+01   0.12431E+00   0.10722E+01
   0.54726E+01   0.12434E+00   0.10722E+01
   0.54726E+01   0.12438E+00   0.10722E+01
   0.54726E+01   0.12442E+00   0.10721E+01
   0.54726E+01   0.12445E+00   0.10720E+01
   0.54726E+01   0.12449E+00   0.10720E+01
   0.54726E+01   0.12453E+00   0.10719E+01
   0.54726E+01   0.12457E+00   0.10719E+01
   0.54751E+01   0.12460E+00   0.10720E+01
   0.54751E+01   0.12464E+00   0.10719E+01
   0.54751E+01   0.12468E+00   0.10719E+01
   0.54751E+01   0.12471E+00   0.10719E+01
   0.54751E+01   0.12475E+00   0.10719E+01
   0.54751E+01   0.12479E+00   0.10719E+01
   0.54751E+01   0.12482E+00   0.10719E+01
   0.54751E+01   0.12486E+00   0.10719E+01
   0.54751E+01   0.12490E+00   0.10718E+01
   0.54751E+01   0.12493E+00   0.10718E+01
   0.54751E+01   0.12497E+00   0.10718E+01
   0.54751E+01   0.12501E+00   0.10718E+01
   0.54751E+01   0.12505E+00   0.10717E+01
   0.54751E+01   0.12508E+00   0.10717E+01
   0.54751E+01   0.12512E+00   0.10717E+01
   0.54751E+01   0.12516E+00   0.10717E+01
   0.54751E+01   0.12519E+00   0.10717E+01
   0.54751E+01   0.12523E+00   0.10717E+01
   0.54751E+01   0.12527E+00   0.10716E+01
   0.54751E+01   0.12530E+00   0.10716E+01
   0.54751E+01   0.12534E+00   0.10715E+01
   0.54751E+01   0.12538E+00   0.10715E+01
   0.54751E+01   0.12542E+00   0.10715E+01
   0.54751E+01   0.12545E+00   0.10715E+01
   0.54751E+01   0.12549E+00   0.10715E+01
   0.54751E+01   0.12553E+00   0.10715E+01
   0.54751E+01   0.12556E+00   0.10715E+01
   0.54751E+01   0.12560E+00   0.10715E+01
   0.54751E+01   0.12564E+00   0.10715E+01
   0.54776E+01   0.12568E+00   0.10715E+01
   0.54776E+01   0.12571E+00   0.10715E+01
   0.54776E+01   0.12575E+00   0.10714E+01
   0.54776E+01   0.12579E+00   0.10714E+01
   0.54776E+01   0.12582E+00   0.10714E+01
   0.54776E+01   0.12586E+00   0.10714E+01
   0.54776E+01   0.12590E+00   0.10714E+01
   0.54776E+01   0.12594E+00   0.10713E+01
   0.54776E+01   0.12597E+00   0.10713E+01
   0.54776E+01   0.12601E+00   0.10713E+01
   0.54776E+01   0.12605E+00   0.10712E+01
   0.54776E+01   0.12609E+00   0.10712E+01
   0.54776E+01   0.12612E+00   0.10712E+01
   0.54776E+01   0.12616E+00   0.10711E+01
   0.54776E+01   0.12620E+00   0.10711E+01
   0.54776E+01   0.12623E+00   0.10710E+01
   0.54776E+01   0.12627E+00   0.10710E+01
   0.54776E+01   0.12631E+00   0.10711E+01
   0.54776E+01   0.12635E+00   0.10711E+01
   0.54776E+01   0.12638E+00   0.10711E+01
   0.54776E+01   0.12642E+00   0.10711E+01
   0.54776E+01   0.12646E+00   0.10711E+01
   0.54776E+01   0.12650E+00   0.10711E+01
   0.54776E+01   0.12653E+00   0.10711E+01
   0.54776E+01   0.12657E+00   0.10711E+01
   0.54776E+01   0.12661E+00   0.10711E+01
   0.54801E+01   0.12665E+00   0.10711E+01
   0.54801E+01   0.12668E+00   0.10711E+01
   0.54801E+01   0.12672E+00   0.10711E+01
   0.54801E+01   0.12676E+00   0.10711E+01
   0.54801E+01   0.12680E+00   0.10710E+01
   0.54801E+01   0.12683E+00   0.10710E+01
   0.54801E+01   0.12687E+00   0.10710E+01
   0.54801E+01   0.12691E+00   0.10710E+01
   0.54801E+01   0.12695E+00   0.10710E+01
   0.54801E+01   0.12698E+00   0.10710E+01
   0.54801E+01   0.12702E+00   0.10710E+01
   0.54801E+01   0.12706E+00   0.10709E+01
   0.54801E+01   0.12710E+00   0.10708E+01
   0.54801E+01   0.12713E+00   0.10707E+01
   0.54801E+01   0.12717E+00   0.10707E+01
   0.54801E+01   0.12721E+00   0.10707E+01
   0.54801E+01   0.12725E+00   0.10707E+01
   0.54801E+01   0.12728E+00   0.10707E+01
   0.54801E+01   0.12732E+00   0.10707E+01
   0.54801E+01   0.12736E+00   0.10707E+01
   0.54801E+01   0.12740E+00   0.10707E+01
   0.54801E+01   0.12744E+00   0.10707E+01
   0.54801E+01   0.12747E+00   0.10707E+01
   0.54801E+01   0.12751E+00   0.10707E+01
   0.54801E+01   0.12755E+00   0.10707E+01
   0.54801E+01   0.12759E+00   0.10707E+01
   0.54801E+01   0.12762E+00   0.10707E+01
   0.54801E+01   0.12766E+00   0.10706E+01
   0.54826E+01   0.12770E+00   0.10706E+01
   0.54826E+01   0.12774E+00   0.10706E+01
   0.54826E+01   0.12778E+00   0.10706E+01
   0.54826E+01   0.12781E+00   0.10706E+01
   0.54801E+01   0.12785E+00   0.10705E+01
   0.54826E+01   0.12789E+00   0.10705E+01
   0.54826E+01   0.12793E+00   0.10705E+01
   0.54826E+01   0.12796E+00   0.10705E+01
   0.54826E+01   0.12800E+00   0.10705E+01
   0.54826E+01   0.12804E+00   0.10705E+01
   0.54826E+01   0.12808E+00   0.10704E+01
   0.54826E+01   0.12812E+00   0.10704E+01
   0.54826E+01   0.12815E+00   0.10704E+01
   0.54826E+01   0.12819E+00   0.10704E+01
   0.54826E+01   0.12823E+00   0.10704E+01
   0.54826E+01   0.12827E+00   0.10704E+01
   0.54826E+01   0.12831E+00   0.10704E+01
   0.54826E+01   0.12834E+00   0.10703E+01
   0.54826E+01   0.12838E+00   0.10703E+01
   0.54826E+01   0.12842E+00   0.10703E+01
   0.54826E+01   0.12846E+00   0.10703E+01
   0.54826E+01   0.12850E+00   0.10702E+01
   0.54851E+01   0.12853E+00   0.10702E+01
   0.54851E+01   0.12857E+00   0.10702E+01
   0.54851E+01   0.12861E+00   0.10702E+01
   0.54851E+01   0.12865E+00   0.10702E+01
   0.54851E+01   0.12869E+00   0.10702E+01
   0.54851E+01   0.12872E+00   0.10703E+01
   0.54851E+01   0.12876E+00   0.10703E+01
   0.54851E+01   0.12880E+00   0.10703E+01
   0.54851E+01   0.12884E+00   0.10702E+01
   0.54851E+01   0.12888E+00   0.10702E+01
   0.54851E+01   0.12891E+00   0.10702E+01
   0.54851E+01   0.12895E+00   0.10700E+01
   0.54851E+01   0.12899E+00   0.10700E+01
   0.54826E+01   0.12903E+00   0.10700E+01
   0.54851E+01   0.12907E+00   0.10700E+01
   0.54851E+01   0.12911E+00   0.10700E+01
   0.54851E+01   0.12914E+00   0.10700E+01
   0.54851E+01   0.12918E+00   0.10700E+01
   0.54851E+01   0.12922E+00   0.10701E+01
   0.54851E+01   0.12926E+00   0.10700E+01
   0.54851E+01   0.12930E+00   0.10700E+01
   0.54851E+01   0.12933E+00   0.10700E+01
   0.54851E+01   0.12937E+00   0.10698E+01
   0.54851E+01   0.12941E+00   0.10698E+01
   0.54851E+01   0.12945E+00   0.10699E+01
   0.54851E+01   0.12949E+00   0.10698E+01
   0.54851E+01   0.12953E+00   0.10698E+01
   0.54851E+01   0.12956E+00   0.10698E+01
   0.54851E+01   0.12960E+00   0.10698E+01
   0.54851E+01   0.12964E+00   0.10698E+01
   0.54851E+01   0.12968E+00   0.10698E+01
   0.54851E+01   0.12972E+00   0.10698E+01
   0.54851E+01   0.12976E+00   0.10697E+01
   0.54851E+01   0.12979E+00   0.10697E+01
   0.54851E+01   0.12983E+00   0.10697E+01
   0.54851E+01   0.12987E+00   0.10697E+01
   0.54851E+01   0.12991E+00   0.10697E+01
   0.54851E+01   0.12995E+00   0.10697E+01
   0.54876E+01   0.12999E+00   0.10697E+01
   0.54876E+01   0.13003E+00   0.10697E+01
   0.54876E+01   0.13006E+00   0.10697E+01
   0.54876E+01   0.13010E+00   0.10697E+01
   0.54876E+01   0.13014E+00   0.10697E+01
   0.54876E+01   0.13018E+00   0.10697E+01
   0.54876E+01   0.13022E+00   0.10697E+01
   0.54876E+01   0.13026E+00   0.10697E+01
   0.54876E+01   0.13029E+00   0.10696E+01
   0.54876E+01   0.13033E+00   0.10696E+01
   0.54876E+01   0.13037E+00   0.10696E+01
   0.54876E+01   0.13041E+00   0.10695E+01
   0.54876E+01   0.13045E+00   0.10695E+01
   0.54876E+01   0.13049E+00   0.10695E+01
   0.54876E+01   0.13053E+00   0.10695E+01
   0.54876E+01   0.13057E+00   0.10695E+01
   0.54876E+01   0.13060E+00   0.10694E+01
   0.54876E+01   0.13064E+00   0.10693E+01
   0.54876E+01   0.13068E+00   0.10693E+01
   0.54876E+01   0.13072E+00   0.10693E+01
   0.54876E+01   0.13076E+00   0.10694E+01
   0.54876E+01   0.13080E+00   0.10693E+01
   0.54876E+01   0.13084E+00   0.10693E+01
   0.54876E+01   0.13087E+00   0.10693E+01
   0.54901E+01   0.13091E+00   0.10693E+01
   0.54876E+01   0.13095E+00   0.10692E+01
   0.54876E+01   0.13099E+00   0.10692E+01
   0.54901E+01   0.13103E+00   0.10693E+01
   0.54901E+01   0.13107E+00   0.10692E+01
   0.54901E+01   0.13111E+00   0.10693E+01
   0.54901E+01   0.13115E+00   0.10693E+01
   0.54901E+01   0.13118E+00   0.10692E+01
   0.54901E+01   0.13122E+00   0.10693E+01
   0.54901E+01   0.13126E+00   0.10692E+01
   0.54901E+01   0.13130E+00   0.10692E+01
   0.54901E+01   0.13134E+00   0.10692E+01
   0.54901E+01   0.13138E+00   0.10691E+01
   0.54901E+01   0.13142E+00   0.10691E+01
   0.54901E+01   0.13146E+00   0.10690E+01
   0.54901E+01   0.13150E+00   0.10690E+01
   0.54901E+01   0.13153E+00   0.10690E+01
   0.54901E+01   0.13157E+00   0.10690E+01
   0.54901E+01   0.13161E+00   0.10690E+01
   0.54901E+01   0.13165E+00   0.10690E+01
   0.54901E+01   0.13169E+00   0.10690E+01
   0.54901E+01   0.13173E+00   0.10690E+01
   0.54901E+01   0.13177E+00   0.10690E+01
   0.54901E+01   0.13181E+00   0.10690E+01
   0.54901E+01   0.13185E+00   0.10690E+01
   0.54901E+01   0.13189E+00   0.10690E+01
   0.54926E+01   0.13192E+00   0.10690E+01
   0.54926E+01   0.13196E+00   0.10690E+01
   0.54926E+01   0.13200E+00   0.10689E+01
   0.54926E+01   0.13204E+00   0.10689E+01
   0.54926E+01   0.13208E+00   0.10689E+01
   0.54926E+01   0.13212E+00   0.10689E+01
   0.54926E+01   0.13216E+00   0.10689E+01
   0.54926E+01   0.13220E+00   0.10689E+01
   0.54926E+01   0.13224E+00   0.10688E+01
   0.54926E+01   0.13228E+00   0.10689E+01
   0.54926E+01   0.13232E+00   0.10689E+01
   0.54926E+01   0.13235E+00   0.10688E+01
   0.54926E+01   0.13239E+00   0.10688E+01
   0.54926E+01   0.13243E+00   0.10687E+01
   0.54926E+01   0.13247E+00   0.10687E+01
   0.54926E+01   0.13251E+00   0.10686E+01
   0.54926E+01   0.13255E+00   0.10686E+01
   0.54926E+01   0.13259E+00   0.10686E+01
   0.54926E+01   0.13263E+00   0.10686E+01
   0.54926E+01   0.13267E+00   0.10686E+01
   0.54926E+01   0.13271E+00   0.10686E+01
   0.54926E+01   0.13275E+00   0.10686E+01
   0.54926E+01   0.13279E+00   0.10686E+01
   0.54926E+01   0.13282E+00   0.10686E+01
   0.54926E+01   0.13286E+00   0.10686E+01
   0.54926E+01   0.13290E+00   0.10686E+01
   0.54926E+01   0.13294E+00   0.10686E+01
   0.54926E+01   0.13298E+00   0.10685E+01
   0.54926E+01   0.13302E+00   0.10685E+01
   0.54926E+01   0.13306E+00   0.10685E+01
   0.54926E+01   0.13310E+00   0.10685E+01
   0.54926E+01   0.13314E+00   0.10685E+01
   0.54951E+01   0.13318E+00   0.10684E+01
   0.54951E+01   0.13322E+00   0.10684E+01
   0.54951E+01   0.13326E+00   0.10684E+01
   0.54951E+01   0.13330E+00   0.10683E+01
   0.54951E+01   0.13334E+00   0.10683E+01
   0.54951E+01   0.13338E+00   0.10683E+01
   0.54951E+01   0.13342E+00   0.10683E+01
   0.54951E+01   0.13346E+00   0.10683E+01
   0.54951E+01   0.13349E+00   0.10683E+01
   0.54951E+01   0.13353E+00   0.10683E+01
   0.54951E+01   0.13357E+00   0.10682E+01
   0.54951E+01   0.13361E+00   0.10682E+01
   0.54951E+01   0.13365E+00   0.10683E+01
   0.54951E+01   0.13369E+00   0.10682E+01
   0.54951E+01   0.13373E+00   0.10683E+01
   0.54951E+01   0.13377E+00   0.10683E+01
   0.54951E+01   0.13381E+00   0.10683E+01
   0.54951E+01   0.13385E+00   0.10683E+01
   0.54951E+01   0.13389E+00   0.10683E+01
   0.54951E+01   0.13393E+00   0.10683E+01
   0.54951E+01   0.13397E+00   0.10683E+01
   0.54951E+01   0.13401E+00   0.10682E+01
   0.54951E+01   0.13405E+00   0.10682E+01
   0.54951E+01   0.13409E+00   0.10682E+01
   0.54976E+01   0.13413E+00   0.10682E+01
   0.54976E+01   0.13417E+00   0.10682E+01
   0.54976E+01   0.13421E+00   0.10682E+01
   0.54976E+01   0.13425E+00   0.10681E+01
   0.54976E+01   0.13429E+00   0.10681E+01
   0.54976E+01   0.13433E+00   0.10681E+01
   0.54976E+01   0.13437E+00   0.10681E+01
   0.54976E+01   0.13441E+00   0.10680E+01
   0.54976E+01   0.13445E+00   0.10679E+01
   0.54976E+01   0.13449E+00   0.10679E+01
   0.54976E+01   0.13453E+00   0.10679E+01
   0.54976E+01   0.13457E+00   0.10679E+01
   0.54976E+01   0.13461E+00   0.10680E+01
   0.54976E+01   0.13465E+00   0.10679E+01
   0.54976E+01   0.13468E+00   0.10679E+01
   0.54976E+01   0.13472E+00   0.10680E+01
   0.54976E+01   0.13476E+00   0.10679E+01
   0.54976E+01   0.13480E+00   0.10679E+01
   0.54976E+01   0.13484E+00   0.10679E+01
   0.54976E+01   0.13488E+00   0.10679E+01
   0.54976E+01   0.13492E+00   0.10679E+01
   0.54976E+01   0.13496E+00   0.10679E+01
   0.54976E+01   0.13500E+00   0.10678E+01
   0.54976E+01   0.13504E+00   0.10678E+01
   0.54976E+01   0.13508E+00   0.10679E+01
   0.54976E+01   0.13512E+00   0.10678E+01
   0.54976E+01   0.13516E+00   0.10678E+01
   0.54976E+01   0.13520E+00   0.10678E+01
   0.54976E+01   0.13524E+00   0.10677E+01
   0.54976E+01   0.13528E+00   0.10677E+01
   0.54976E+01   0.13532E+00   0.10676E+01
   0.54976E+01   0.13536E+00   0.10676E+01
   0.54976E+01   0.13540E+00   0.10676E+01
   0.54976E+01   0.13544E+00   0.10675E+01
   0.54976E+01   0.13548E+00   0.10675E+01
   0.54976E+01   0.13552E+00   0.10675E+01
   0.54976E+01   0.13556E+00   0.10675E+01
   0.54976E+01   0.13560E+00   0.10674E+01
   0.54976E+01   0.13564E+00   0.10675E+01
   0.55001E+01   0.13568E+00   0.10674E+01
   0.55001E+01   0.13572E+00   0.10674E+01
   0.55001E+01   0.13577E+00   0.10674E+01
   0.55001E+01   0.13581E+00   0.10674E+01
   0.55001E+01   0.13585E+00   0.10674E+01
   0.55001E+01   0.13589E+00   0.10674E+01
   0.55001E+01   0.13593E+00   0.10675E+01
   0.55001E+01   0.13597E+00   0.10674E+01
   0.55001E+01   0.13601E+00   0.10674E+01
   0.55001E+01   0.13605E+00   0.10675E+01
   0.55001E+01   0.13609E+00   0.10674E+01
   0.55001E+01   0.13613E+00   0.10674E+01
   0.55001E+01   0.13617E+00   0.10675E+01
   0.55001E+01   0.13621E+00   0.10675E+01
   0.55001E+01   0.13625E+00   0.10674E+01
   0.55001E+01   0.13629E+00   0.10674E+01
   0.55001E+01   0.13633E+00   0.10674E+01
   0.55001E+01   0.13637E+00   0.10674E+01
   0.55026E+01   0.13641E+00   0.10674E+01
   0.55001E+01   0.13645E+00   0.10674E+01
   0.55001E+01   0.13649E+00   0.10673E+01
   0.55026E+01   0.13653E+00   0.10673E+01
   0.55026E+01   0.13657E+00   0.10673E+01
   0.55026E+01   0.13661E+00   0.10673E+01
   0.55026E+01   0.13665E+00   0.10673E+01
   0.55026E+01   0.13669E+00   0.10673E+01
   0.55026E+01   0.13673E+00   0.10673E+01
   0.55026E+01   0.13677E+00   0.10672E+01
   0.55026E+01   0.13681E+00   0.10672E+01
   0.55026E+01   0.13685E+00   0.10672E+01
   0.55026E+01   0.13689E+00   0.10672E+01
   0.55026E+01   0.13694E+00   0.10671E+01
   0.55026E+01   0.13698E+00   0.10671E+01
   0.55026E+01   0.13702E+00   0.10671E+01
   0.55026E+01   0.13706E+00   0.10671E+01
   0.55026E+01   0.13710E+00   0.10671E+01
   0.55026E+01   0.13714E+00   0.10671E+01
   0.55026E+01   0.13718E+00   0.10671E+01
   0.55026E+01   0.13722E+00   0.10671E+01
   0.55026E+01   0.13726E+00   0.10670E+01
   0.55026E+01   0.13730E+00   0.10670E+01
   0.55026E+01   0.13734E+00   0.10670E+01
   0.55026E+01   0.13738E+00   0.10669E+01
   0.55026E+01   0.13742E+00   0.10670E+01
   0.55026E+01   0.13746E+00   0.10670E+01
   0.55051E+01   0.13750E+00   0.10670E+01
   0.55051E+01   0.13754E+00   0.10670E+01
   0.55051E+01   0.13758E+00   0.10669E+01
   0.55051E+01   0.13763E+00   0.10669E+01
   0.55051E+01   0.13767E+00   0.10669E+01
   0.55051E+01   0.13771E+00   0.10669E+01
   0.55051E+01   0.13775E+00   0.10668E+01
   0.55051E+01   0.13779E+00   0.10668E+01
   0.55051E+01   0.13783E+00   0.10668E+01
   0.55051E+01   0.13787E+00   0.10667E+01
   0.55051E+01   0.13791E+00   0.10667E+01
   0.55051E+01   0.13795E+00   0.10667E+01
   0.55051E+01   0.13799E+00   0.10667E+01
   0.55051E+01   0.13803E+00   0.10667E+01
   0.55051E+01   0.13807E+00   0.10667E+01
   0.55051E+01   0.13812E+00   0.10666E+01
   0.55051E+01   0.13816E+00   0.10667E+01
   0.55051E+01   0.13820E+00   0.10666E+01
   0.55051E+01   0.13824E+00   0.10666E+01
   0.55051E+01   0.13828E+00   0.10666E+01
   0.55051E+01   0.13832E+00   0.10667E+01
   0.55051E+01   0.13836E+00   0.10666E+01
   0.55051E+01   0.13840E+00   0.10666E+01
   0.55051E+01   0.13844E+00   0.10667E+01
   0.55051E+01   0.13848E+00   0.10667E+01
   0.55051E+01   0.13852E+00   0.10666E+01
   0.55051E+01   0.13857E+00   0.10666E+01
   0.55051E+01   0.13861E+00   0.10666E+01
   0.55051E+01   0.13865E+00   0.10666E+01
   0.55051E+01   0.13869E+00   0.10666E+01
   0.55051E+01   0.13873E+00   0.10666E+01
   0.55076E+01   0.13877E+00   0.10666E+01
   0.55076E+01   0.13881E+00   0.10666E+01
   0.55076E+01   0.13885E+00   0.10666E+01
   0.55076E+01   0.13889E+00   0.10666E+01
   0.55076E+01   0.13893E+00   0.10666E+01
   0.55076E+01   0.13898E+00   0.10666E+01
   0.55076E+01   0.13902E+00   0.10666E+01
   0.55076E+01   0.13906E+00   0.10665E+01
   0.55076E+01   0.13910E+00   0.10665E+01
   0.55076E+01   0.13914E+00   0.10664E+01
   0.55076E+01   0.13918E+00   0.10664E+01
   0.55076E+01   0.13922E+00   0.10664E+01
   0.55076E+01   0.13926E+00   0.10664E+01
   0.55076E+01   0.13931E+00   0.10663E+01
   0.55076E+01   0.13935E+00   0.10663E+01
   0.55076E+01   0.13939E+00   0.10663E+01
   0.55076E+01   0.13943E+00   0.10663E+01
   0.55076E+01   0.13947E+00   0.10663E+01
   0.55076E+01   0.13951E+00   0.10663E+01
   0.55076E+01   0.13955E+00   0.10663E+01
   0.55101E+01   0.13959E+00   0.10663E+01
   0.55076E+01   0.13964E+00   0.10663E+01
   0.55076E+01   0.13968E+00   0.10663E+01
   0.55076E+01   0.13972E+00   0.10663E+01
   0.55101E+01   0.13976E+00   0.10663E+01
   0.55101E+01   0.13980E+00   0.10663E+01
   0.55101E+01   0.13984E+00   0.10663E+01
   0.55101E+01   0.13988E+00   0.10662E+01
   0.55101E+01   0.13992E+00   0.10662E+01
   0.55101E+01   0.13997E+00   0.10662E+01
   0.55101E+01   0.14001E+00   0.10661E+01
   0.55101E+01   0.14005E+00   0.10661E+01
   0.55101E+01   0.14009E+00   0.10661E+01
   0.55101E+01   0.14013E+00   0.10660E+01
   0.55101E+01   0.14017E+00   0.10660E+01
   0.55101E+01   0.14021E+00   0.10660E+01
   0.55101E+01   0.14026E+00   0.10660E+01
   0.55101E+01   0.14030E+00   0.10659E+01
   0.55101E+01   0.14034E+00   0.10659E+01
   0.55101E+01   0.14038E+00   0.10659E+01
   0.55101E+01   0.14042E+00   0.10660E+01
   0.55101E+01   0.14046E+00   0.10660E+01
   0.55101E+01   0.14051E+00   0.10660E+01
   0.55101E+01   0.14055E+00   0.10659E+01
   0.55101E+01   0.14059E+00   0.10659E+01
   0.55101E+01   0.14063E+00   0.10659E+01
   0.55101E+01   0.14067E+00   0.10659E+01
   0.55101E+01   0.14071E+00   0.10659E+01
   0.55101E+01   0.14076E+00   0.10659E+01
   0.55101E+01   0.14080E+00   0.10659E+01
   0.55126E+01   0.14084E+00   0.10659E+01
   0.55126E+01   0.14088E+00   0.10659E+01
   0.55126E+01   0.14092E+00   0.10659E+01
   0.55126E+01   0.14096E+00   0.10659E+01
   0.55126E+01   0.14101E+00   0.10659E+01
   0.55126E+01   0.14105E+00   0.10659E+01
   0.55126E+01   0.14109E+00   0.10658E+01
   0.55126E+01   0.14113E+00   0.10658E+01
   0.55126E+01   0.14117E+00   0.10658E+01
   0.55126E+01   0.14121E+00   0.10658E+01
   0.55126E+01   0.14126E+00   0.10658E+01
   0.55126E+01   0.14130E+00   0.10657E+01
   0.55126E+01   0.14134E+00   0.10657E+01
   0.55126E+01   0.14138E+00   0.10657E+01
   0.55126E+01   0.14142E+00   0.10657E+01
   0.55126E+01   0.14147E+00   0.10657E+01
   0.55126E+01   0.14151E+00   0.10657E+01
   0.55126E+01   0.14155E+00   0.10657E+01
   0.55126E+01   0.14159E+00   0.10657E+01
   0.55126E+01   0.14163E+00   0.10657E+01
   0.55126E+01   0.14167E+00   0.10657E+01
   0.55126E+01   0.14172E+00   0.10657E+01
   0.55126E+01   0.14176E+00   0.10656E+01
   0.55126E+01   0.14180E+00   0.10656E+01
   0.55151E+01   0.14184E+00   0.10656E+01
   0.55151E+01   0.14188E+00   0.10656E+01
   0.55151E+01   0.14193E+00   0.10656E+01
   0.55151E+01   0.14197E+00   0.10656E+01
   0.55151E+01   0.14201E+00   0.10656E+01
   0.55151E+01   0.14205E+00   0.10655E+01
   0.55151E+01   0.14209E+00   0.10655E+01
   0.55151E+01   0.14214E+00   0.10656E+01
   0.55151E+01   0.14218E+00   0.10655E+01
   0.55151E+01   0.14222E+00   0.10655E+01
   0.55151E+01   0.14226E+00   0.10655E+01
   0.55151E+01   0.14230E+00   0.10654E+01
   0.55151E+01   0.14235E+00   0.10654E+01
   0.55151E+01   0.14239E+00   0.10654E+01
   0.55151E+01   0.14243E+00   0.10654E+01
   0.55151E+01   0.14247E+00   0.10653E+01
   0.55151E+01   0.14252E+00   0.10653E+01
   0.55151E+01   0.14256E+00   0.10653E+01
   0.55151E+01   0.14260E+00   0.10653E+01
   0.55151E+01   0.14264E+00   0.10653E+01
   0.55151E+01   0.14268E+00   0.10653E+01
   0.55151E+01   0.14273E+00   0.10653E+01
   0.55151E+01   0.14277E+00   0.10652E+01
   0.55151E+01   0.14281E+00   0.10652E+01
   0.55151E+01   0.14285E+00   0.10652E+01
   0.55151E+01   0.14290E+00   0.10652E+01
   0.55151E+01   0.14294E+00   0.10652E+01
   0.55176E+01   0.14298E+00   0.10653E+01
   0.55176E+01   0.14302E+00   0.10652E+01
   0.55176E+01   0.14306E+00   0.10652E+01
   0.55176E+01   0.14311E+00   0.10652E+01
   0.55176E+01   0.14315E+00   0.10651E+01
   0.55176E+01   0.14319E+00   0.10651E+01
   0.55176E+01   0.14323E+00   0.10651E+01
   0.55176E+01   0.14328E+00   0.10651E+01
   0.55176E+01   0.14332E+00   0.10651E+01
   0.55176E+01   0.14336E+00   0.10651E+01
   0.55176E+01   0.14340E+00   0.10651E+01
   0.55176E+01   0.14345E+00   0.10651E+01
   0.55176E+01   0.14349E+00   0.10651E+01
   0.55176E+01   0.14353E+00   0.10651E+01
   0.55176E+01   0.14357E+00   0.10652E+01
   0.55176E+01   0.14362E+00   0.10651E+01
   0.55176E+01   0.14366E+00   0.10651E+01
   0.55176E+01   0.14370E+00   0.10651E+01
   0.55176E+01   0.14374E+00   0.10651E+01
   0.55176E+01   0.14379E+00   0.10650E+01
   0.55176E+01   0.14383E+00   0.10650E+01
   0.55176E+01   0.14387E+00   0.10650E+01
   0.55176E+01   0.14391E+00   0.10650E+01
   0.55176E+01   0.14396E+00   0.10650E+01
   0.55176E+01   0.14400E+00   0.10650E+01
   0.55201E+01   0.14404E+00   0.10649E+01
   0.55201E+01   0.14408E+00   0.10650E+01
   0.55201E+01   0.14413E+00   0.10650E+01
   0.55201E+01   0.14417E+00   0.10649E+01
   0.55201E+01   0.14421E+00   0.10649E+01
   0.55201E+01   0.14425E+00   0.10649E+01
   0.55201E+01   0.14430E+00   0.10649E+01
   0.55201E+01   0.14434E+00   0.10648E+01
   0.55201E+01   0.14438E+00   0.10648E+01
   0.55201E+01   0.14443E+00   0.10648E+01
   0.55201E+01   0.14447E+00   0.10648E+01
   0.55201E+01   0.14451E+00   0.10648E+01
   0.55201E+01   0.14455E+00   0.10648E+01
   0.55201E+01   0.14460E+00   0.10648E+01
   0.55201E+01   0.14464E+00   0.10648E+01
   0.55201E+01   0.14468E+00   0.10648E+01
   0.55201E+01   0.14472E+00   0.10648E+01
   0.55201E+01   0.14477E+00   0.10648E+01
   0.55201E+01   0.14481E+00   0.10648E+01
   0.55201E+01   0.14485E+00   0.10648E+01
   0.55201E+01   0.14490E+00   0.10648E+01
   0.55201E+01   0.14494E+00   0.10648E+01
   0.55201E+01   0.14498E+00   0.10647E+01
   0.55201E+01   0.14502E+00   0.10646E+01
   0.55201E+01   0.14507E+00   0.10646E+01
   0.55201E+01   0.14511E+00   0.10646E+01
   0.55201E+01   0.14515E+00   0.10646E+01
   0.55201E+01   0.14520E+00   0.10645E+01
   0.55201E+01   0.14524E+00   0.10645E+01
   0.55226E+01   0.14528E+00   0.10645E+01
   0.55226E+01   0.14533E+00   0.10645E+01
   0.55226E+01   0.14537E+00   0.10645E+01
   0.55226E+01   0.14541E+00   0.10645E+01
   0.55226E+01   0.14545E+00   0.10645E+01
   0.55226E+01   0.14550E+00   0.10644E+01
   0.55226E+01   0.14554E+00   0.10644E+01
   0.55226E+01   0.14558E+00   0.10644E+01
   0.55226E+01   0.14563E+00   0.10645E+01
   0.55226E+01   0.14567E+00   0.10645E+01
   0.55226E+01   0.14571E+00   0.10645E+01
   0.55226E+01   0.14576E+00   0.10644E+01
   0.55226E+01   0.14580E+00   0.10645E+01
   0.55226E+01   0.14584E+00   0.10644E+01
   0.55226E+01   0.14589E+00   0.10644E+01
   0.55226E+01   0.14593E+00   0.10645E+01
   0.55226E+01   0.14597E+00   0.10645E+01
   0.55226E+01   0.14602E+00   0.10645E+01
   0.55226E+01   0.14606E+00   0.10645E+01
   0.55226E+01   0.14610E+00   0.10644E+01
   0.55226E+01   0.14614E+00   0.10644E+01
   0.55226E+01   0.14619E+00   0.10644E+01
   0.55226E+01   0.14623E+00   0.10644E+01
   0.55226E+01   0.14627E+00   0.10644E+01
   0.55251E+01   0.14632E+00   0.10644E+01
   0.55226E+01   0.14636E+00   0.10643E+01
   0.55226E+01   0.14640E+00   0.10642E+01
   0.55226E+01   0.14645E+00   0.10642E+01
   0.55251E+01   0.14649E+00   0.10643E+01
   0.55251E+01   0.14653E+00   0.10642E+01
   0.55251E+01   0.14658E+00   0.10642E+01
   0.55251E+01   0.14662E+00   0.10642E+01
   0.55251E+01   0.14666E+00   0.10642E+01
   0.55251E+01   0.14671E+00   0.10642E+01
   0.55251E+01   0.14675E+00   0.10642E+01
   0.55251E+01   0.14679E+00   0.10643E+01
   0.55251E+01   0.14684E+00   0.10642E+01
   0.55251E+01   0.14688E+00   0.10642E+01
   0.55251E+01   0.14693E+00   0.10642E+01
   0.55251E+01   0.14697E+00   0.10642E+01
   0.55251E+01   0.14701E+00   0.10642E+01
   0.55251E+01   0.14706E+00   0.10642E+01
   0.55251E+01   0.14710E+00   0.10642E+01
   0.55251E+01   0.14714E+00   0.10641E+01
   0.55251E+01   0.14719E+00   0.10641E+01
   0.55251E+01   0.14723E+00   0.10641E+01
   0.55251E+01   0.14727E+00   0.10640E+01
   0.55251E+01   0.14732E+00   0.10640E+01
   0.55251E+01   0.14736E+00   0.10640E+01
   0.55251E+01   0.14740E+00   0.10640E+01
   0.55251E+01   0.14745E+00   0.10639E+01
   0.55251E+01   0.14749E+00   0.10639E+01
   0.55276E+01   0.14754E+00   0.10640E+01
   0.55276E+01   0.14758E+00   0.10640E+01
   0.55276E+01   0.14762E+00   0.10640E+01
   0.55251E+01   0.14767E+00   0.10639E+01
   0.55276E+01   0.14771E+00   0.10638E+01
   0.55276E+01   0.14775E+00   0.10638E+01
   0.55276E+01   0.14780E+00   0.10638E+01
   0.55276E+01   0.14784E+00   0.10638E+01
   0.55276E+01   0.14788E+00   0.10638E+01
   0.55276E+01   0.14793E+00   0.10638E+01
   0.55276E+01   0.14797E+00   0.10638E+01
   0.55276E+01   0.14802E+00   0.10639E+01
   0.55276E+01   0.14806E+00   0.10639E+01
   0.55276E+01   0.14810E+00   0.10639E+01
   0.55276E+01   0.14815E+00   0.10638E+01
   0.55276E+01   0.14819E+00   0.10637E+01
   0.55276E+01   0.14824E+00   0.10638E+01
   0.55276E+01   0.14828E+00   0.10638E+01
   0.55276E+01   0.14832E+00   0.10638E+01
   0.55276E+01   0.14837E+00   0.10638E+01
   0.55301E+01   0.14841E+00   0.10638E+01
   0.55301E+01   0.14845E+00   0.10638E+01
   0.55276E+01   0.14850E+00   0.10638E+01
   0.55301E+01   0.14854E+00   0.10638E+01
   0.55301E+01   0.14859E+00   0.10637E+01
   0.55301E+01   0.14863E+00   0.10638E+01
   0.55301E+01   0.14867E+00   0.10637E+01
   0.55301E+01   0.14872E+00   0.10637E+01
   0.55301E+01   0.14876E+00   0.10637E+01
   0.55301E+01   0.14881E+00   0.10636E+01
   0.55301E+01   0.14885E+00   0.10636E+01
   0.55301E+01   0.14889E+00   0.10636E+01
   0.55301E+01   0.14894E+00   0.10636E+01
   0.55301E+01   0.14898E+00   0.10636E+01
   0.55301E+01   0.14903E+00   0.10636E+01
   0.55301E+01   0.14907E+00   0.10636E+01
   0.55301E+01   0.14911E+00   0.10636E+01
   0.55301E+01   0.14916E+00   0.10636E+01
   0.55301E+01   0.14920E+00   0.10636E+01
   0.55301E+01   0.14925E+00   0.10636E+01
   0.55301E+01   0.14929E+00   0.10636E+01
   0.55301E+01   0.14934E+00   0.10636E+01
   0.55301E+01   0.14938E+00   0.10635E+01
   0.55301E+01   0.14942E+00   0.10635E+01
   0.55301E+01   0.14947E+00   0.10634E+01
   0.55301E+01   0.14951E+00   0.10634E+01
   0.55301E+01   0.14956E+00   0.10635E+01
   0.55301E+01   0.14960E+00   0.10635E+01
   0.55326E+01   0.14965E+00   0.10635E+01
   0.55326E+01   0.14969E+00   0.10635E+01
   0.55326E+01   0.14973E+00   0.10635E+01
   0.55326E+01   0.14978E+00   0.10635E+01
   0.55326E+01   0.14982E+00   0.10634E+01
   0.55326E+01   0.14987E+00   0.10633E+01
   0.55326E+01   0.14991E+00   0.10633E+01
   0.55326E+01   0.14996E+00   0.10633E+01
   0.55326E+01   0.15000E+00   0.10633E+01
   0.55326E+01   0.15004E+00   0.10633E+01
   0.55326E+01   0.15009E+00   0.10633E+01
   0.55326E+01   0.15013E+00   0.10633E+01
   0.55326E+01   0.15018E+00   0.10632E+01
   0.55326E+01   0.15022E+00   0.10632E+01
   0.55326E+01   0.15027E+00   0.10632E+01
   0.55326E+01   0.15031E+00   0.10632E+01
   0.55326E+01   0.15036E+00   0.10632E+01
   0.55326E+01   0.15040E+00   0.10631E+01
   0.55326E+01   0.15044E+00   0.10632E+01
   0.55326E+01   0.15049E+00   0.10632E+01
   0.55326E+01   0.15053E+00   0.10631E+01
   0.55326E+01   0.15058E+00   0.10632E+01
   0.55326E+01   0.15062E+00   0.10632E+01
   0.55351E+01   0.15067E+00   0.10632E+01
   0.55351E+01   0.15071E+00   0.10631E+01
   0.55351E+01   0.15076E+00   0.10631E+01
   0.55351E+01   0.15080E+00   0.10631E+01
   0.55351E+01   0.15085E+00   0.10631E+01
   0.55351E+01   0.15089E+00   0.10631E+01
   0.55351E+01   0.15093E+00   0.10631E+01
   0.55351E+01   0.15098E+00   0.10631E+01
   0.55351E+01   0.15102E+00   0.10630E+01
   0.55351E+01   0.15107E+00   0.10631E+01
   0.55351E+01   0.15111E+00   0.10630E+01
   0.55351E+01   0.15116E+00   0.10630E+01
   0.55351E+01   0.15120E+00   0.10630E+01
   0.55351E+01   0.15125E+00   0.10630E+01
   0.55351E+01   0.15129E+00   0.10631E+01
   0.55351E+01   0.15134E+00   0.10631E+01
   0.55351E+01   0.15138E+00   0.10631E+01
   0.55351E+01   0.15143E+00   0.10631E+01
   0.55351E+01   0.15147E+00   0.10631E+01
   0.55351E+01   0.15152E+00   0.10631E+01
   0.55351E+01   0.15156E+00   0.10630E+01
   0.55351E+01   0.15161E+00   0.10630E+01
   0.55351E+01   0.15165E+00   0.10630E+01
   0.55351E+01   0.15170E+00   0.10630E+01
   0.55351E+01   0.15174E+00   0.10630E+01
   0.55351E+01   0.15179E+00   0.10629E+01
   0.55376E+01   0.15183E+00   0.10629E+01
   0.55376E+01   0.15188E+00   0.10629E+01
   0.55376E+01   0.15192E+00   0.10629E+01
   0.55376E+01   0.15197E+00   0.10629E+01
   0.55376E+01   0.15201E+00   0.10628E+01
   0.55376E+01   0.15206E+00   0.10628E+01
   0.55376E+01   0.15210E+00   0.10628E+01
   0.55376E+01   0.15215E+00   0.10628E+01
   0.55376E+01   0.15219E+00   0.10628E+01
   0.55376E+01   0.15224E+00   0.10628E+01
   0.55376E+01   0.15228E+00   0.10627E+01
   0.55376E+01   0.15233E+00   0.10627E+01
   0.55376E+01   0.15237E+00   0.10627E+01
   0.55376E+01   0.15242E+00   0.10627E+01
   0.55376E+01   0.15246E+00   0.10628E+01
   0.55376E+01   0.15251E+00   0.10627E+01
   0.55376E+01   0.15255E+00   0.10627E+01
   0.55376E+01   0.15260E+00   0.10627E+01
   0.55376E+01   0.15264E+00   0.10628E+01
   0.55376E+01   0.15269E+00   0.10628E+01
   0.55376E+01   0.15273E+00   0.10628E+01
   0.55376E+01   0.15278E+00   0.10626E+01
   0.55376E+01   0.15282E+00   0.10627E+01
   0.55376E+01   0.15287E+00   0.10626E+01
   0.55376E+01   0.15291E+00   0.10626E+01
   0.55376E+01   0.15296E+00   0.10625E+01
   0.55376E+01   0.15300E+00   0.10625E+01
   0.55376E+01   0.15305E+00   0.10625E+01
   0.55376E+01   0.15309E+00   0.10625E+01
   0.55401E+01   0.15314E+00   0.10625E+01
   0.55401E+01   0.15318E+00   0.10625E+01
   0.55401E+01   0.15323E+00   0.10624E+01
   0.55401E+01   0.15327E+00   0.10624E+01
   0.55401E+01   0.15332E+00   0.10625E+01
   0.55401E+01   0.15337E+00   0.10624E+01
   0.55401E+01   0.15341E+00   0.10624E+01
   0.55401E+01   0.15346E+00   0.10624E+01
   0.55401E+01   0.15350E+00   0.10624E+01
   0.55401E+01   0.15355E+00   0.10624E+01
   0.55401E+01   0.15359E+00   0.10624E+01
   0.55401E+01   0.15364E+00   0.10624E+01
   0.55401E+01   0.15368E+00   0.10624E+01
   0.55401E+01   0.15373E+00   0.10625E+01
   0.55401E+01   0.15377E+00   0.10625E+01
   0.55401E+01   0.15382E+00   0.10625E+01
   0.55401E+01   0.15387E+00   0.10625E+01
   0.55401E+01   0.15391E+00   0.10625E+01
   0.55426E+01   0.15396E+00   0.10625E+01
   0.55426E+01   0.15400E+00   0.10625E+01
   0.55426E+01   0.15405E+00   0.10625E+01
   0.55426E+01   0.15409E+00   0.10625E+01
   0.55426E+01   0.15414E+00   0.10624E+01
   0.55426E+01   0.15418E+00   0.10624E+01
   0.55426E+01   0.15423E+00   0.10623E+01
   0.55426E+01   0.15428E+00   0.10623E+01
   0.55426E+01   0.15432E+00   0.10624E+01
   0.55426E+01   0.15437E+00   0.10623E+01
   0.55426E+01   0.15441E+00   0.10624E+01
   0.55426E+01   0.15446E+00   0.10623E+01
   0.55426E+01   0.15450E+00   0.10623E+01
   0.55426E+01   0.15455E+00   0.10622E+01
   0.55426E+01   0.15460E+00   0.10622E+01
   0.55426E+01   0.15464E+00   0.10623E+01
   0.55426E+01   0.15469E+00   0.10623E+01
   0.55426E+01   0.15473E+00   0.10622E+01
   0.55426E+01   0.15478E+00   0.10622E+01
   0.55426E+01   0.15482E+00   0.10622E+01
   0.55426E+01   0.15487E+00   0.10622E+01
   0.55426E+01   0.15492E+00   0.10622E+01
   0.55426E+01   0.15496E+00   0.10622E+01
   0.55426E+01   0.15501E+00   0.10622E+01
   0.55426E+01   0.15505E+00   0.10622E+01
   0.55426E+01   0.15510E+00   0.10622E+01
   0.55451E+01   0.15515E+00   0.10622E+01
   0.55426E+01   0.15519E+00   0.10622E+01
   0.55451E+01   0.15524E+00   0.10622E+01
   0.55451E+01   0.15528E+00   0.10622E+01
   0.55451E+01   0.15533E+00   0.10622E+01
   0.55451E+01   0.15538E+00   0.10620E+01
   0.55451E+01   0.15542E+00   0.10620E+01
   0.55451E+01   0.15547E+00   0.10620E+01
   0.55451E+01   0.15551E+00   0.10620E+01
   0.55451E+01   0.15556E+00   0.10620E+01
   0.55451E+01   0.15561E+00   0.10620E+01
   0.55451E+01   0.15565E+00   0.10619E+01
   0.55451E+01   0.15570E+00   0.10618E+01
   0.55451E+01   0.15574E+00   0.10618E+01
   0.55451E+01   0.15579E+00   0.10618E+01
   0.55451E+01   0.15584E+00   0.10618E+01
   0.55451E+01   0.15588E+00   0.10618E+01
   0.55451E+01   0.15593E+00   0.10618E+01
   0.55451E+01   0.15597E+00   0.10618E+01
   0.55451E+01   0.15602E+00   0.10619E+01
   0.55451E+01   0.15607E+00   0.10619E+01
   0.55451E+01   0.15611E+00   0.10619E+01
   0.55451E+01   0.15616E+00   0.10619E+01
   0.55451E+01   0.15620E+00   0.10619E+01
   0.55476E+01   0.15625E+00   0.10619E+01
   0.55476E+01   0.15630E+00   0.10619E+01
   0.55476E+01   0.15634E+00   0.10620E+01
   0.55476E+01   0.15639E+00   0.10620E+01
   0.55476E+01   0.15644E+00   0.10619E+01
   0.55476E+01   0.15648E+00   0.10619E+01
   0.55476E+01   0.15653E+00   0.10619E+01
   0.55476E+01   0.15658E+00   0.10619E+01
   0.55476E+01   0.15662E+00   0.10619E+01
   0.55476E+01   0.15667E+00   0.10619E+01
   0.55476E+01   0.15671E+00   0.10618E+01
   0.55476E+01   0.15676E+00   0.10618E+01
   0.55476E+01   0.15681E+00   0.10618E+01
   0.55476E+01   0.15685E+00   0.10618E+01
   0.55476E+01   0.15690E+00   0.10618E+01
   0.55476E+01   0.15695E+00   0.10617E+01
   0.55476E+01   0.15699E+00   0.10617E+01
   0.55476E+01   0.15704E+00   0.10617E+01
   0.55476E+01   0.15709E+00   0.10617E+01
   0.55476E+01   0.15713E+00   0.10617E+01
   0.55476E+01   0.15718E+00   0.10617E+01
   0.55476E+01   0.15723E+00   0.10618E+01
   0.55476E+01   0.15727E+00   0.10617E+01
   0.55476E+01   0.15732E+00   0.10617E+01
   0.55476E+01   0.15736E+00   0.10616E+01
   0.55476E+01   0.15741E+00   0.10616E+01
   0.55501E+01   0.15746E+00   0.10616E+01
   0.55501E+01   0.15750E+00   0.10617E+01
   0.55501E+01   0.15755E+00   0.10617E+01
   0.55501E+01   0.15760E+00   0.10617E+01
   0.55501E+01   0.15764E+00   0.10616E+01
   0.55501E+01   0.15769E+00   0.10617E+01
   0.55501E+01   0.15774E+00   0.10616E+01
   0.55501E+01   0.15778E+00   0.10616E+01
   0.55501E+01   0.15783E+00   0.10616E+01
   0.55501E+01   0.15788E+00   0.10616E+01
   0.55501E+01   0.15792E+00   0.10615E+01
   0.55501E+01   0.15797E+00   0.10615E+01
   0.55501E+01   0.15802E+00   0.10615E+01
   0.55501E+01   0.15806E+00   0.10615E+01
   0.55501E+01   0.15811E+00   0.10614E+01
   0.55501E+01   0.15816E+00   0.10614E+01
   0.55501E+01   0.15820E+00   0.10614E+01
   0.55501E+01   0.15825E+00   0.10614E+01
   0.55501E+01   0.15830E+00   0.10615E+01
   0.55501E+01   0.15835E+00   0.10614E+01
   0.55501E+01   0.15839E+00   0.10614E+01
   0.55501E+01   0.15844E+00   0.10613E+01
   0.55501E+01   0.15849E+00   0.10613E+01
   0.55501E+01   0.15853E+00   0.10613E+01
   0.55501E+01   0.15858E+00   0.10613E+01
   0.55526E+01   0.15863E+00   0.10613E+01
   0.55526E+01   0.15867E+00   0.10613E+01
   0.55526E+01   0.15872E+00   0.10613E+01
   0.55526E+01   0.15877E+00   0.10613E+01
   0.55526E+01   0.15881E+00   0.10613E+01
   0.55526E+01   0.15886E+00   0.10613E+01
   0.55526E+01   0.15891E+00   0.10614E+01
   0.55526E+01   0.15896E+00   0.10614E+01
   0.55526E+01   0.15900E+00   0.10614E+01
   0.55526E+01   0.15905E+00   0.10613E+01
   0.55526E+01   0.15910E+00   0.10613E+01
   0.55526E+01   0.15914E+00   0.10613E+01
   0.55526E+01   0.15919E+00   0.10613E+01
   0.55526E+01   0.15924E+00   0.10613E+01
   0.55526E+01   0.15929E+00   0.10613E+01
   0.55526E+01   0.15933E+00   0.10613E+01
   0.55526E+01   0.15938E+00   0.10612E+01
   0.55526E+01   0.15943E+00   0.10613E+01
   0.55526E+01   0.15947E+00   0.10613E+01
   0.55526E+01   0.15952E+00   0.10613E+01
   0.55526E+01   0.15957E+00   0.10613E+01
   0.55526E+01   0.15962E+00   0.10613E+01
   0.55526E+01   0.15966E+00   0.10613E+01
   0.55526E+01   0.15971E+00   0.10612E+01
   0.55551E+01   0.15976E+00   0.10613E+01
   0.55551E+01   0.15980E+00   0.10612E+01
   0.55551E+01   0.15985E+00   0.10612E+01
   0.55551E+01   0.15990E+00   0.10612E+01
   0.55551E+01   0.15995E+00   0.10611E+01
   0.55551E+01   0.15999E+00   0.10611E+01
   0.55551E+01   0.16004E+00   0.10611E+01
   0.55551E+01   0.16009E+00   0.10611E+01
   0.55551E+01   0.16014E+00   0.10611E+01
   0.55551E+01   0.16018E+00   0.10610E+01
   0.55551E+01   0.16023E+00   0.10610E+01
   0.55551E+01   0.16028E+00   0.10610E+01
   0.55551E+01   0.16033E+00   0.10610E+01
   0.55551E+01   0.16037E+00   0.10610E+01
   0.55551E+01   0.16042E+00   0.10610E+01
   0.55551E+01   0.16047E+00   0.10610E+01
   0.55551E+01   0.16052E+00   0.10610E+01
   0.55551E+01   0.16056E+00   0.10610E+01
   0.55551E+01   0.16061E+00   0.10610E+01
   0.55576E+01   0.16066E+00   0.10610E+01
   0.55576E+01   0.16071E+00   0.10610E+01
   0.55576E+01   0.16075E+00   0.10611E+01
   0.55576E+01   0.16080E+00   0.10610E+01
   0.55576E+01   0.16085E+00   0.10610E+01
   0.55576E+01   0.16090E+00   0.10610E+01
   0.55576E+01   0.16094E+00   0.10609E+01
   0.55576E+01   0.16099E+00   0.10609E+01
   0.55576E+01   0.16104E+00   0.10609E+01
   0.55576E+01   0.16109E+00   0.10609E+01
   0.55576E+01   0.16113E+00   0.10609E+01
   0.55576E+01   0.16118E+00   0.10609E+01
   0.55576E+01   0.16123E+00   0.10609E+01
   0.55576E+01   0.16128E+00   0.10609E+01
   0.55576E+01   0.16132E+00   0.10608E+01
   0.55576E+01   0.16137E+00   0.10607E+01
   0.55576E+01   0.16142E+00   0.10607E+01
   0.55576E+01   0.16147E+00   0.10607E+01
   0.55576E+01   0.16152E+00   0.10607E+01
   0.55576E+01   0.16156E+00   0.10606E+01
   0.55576E+01   0.16161E+00   0.10607E+01
   0.55576E+01   0.16166E+00   0.10607E+01
   0.55576E+01   0.16171E+00   0.10607E+01
   0.55576E+01   0.16175E+00   0.10607E+01
   0.55576E+01   0.16180E+00   0.10607E+01
   0.55576E+01   0.16185E+00   0.10607E+01
   0.55576E+01   0.16190E+00   0.10607E+01
   0.55601E+01   0.16195E+00   0.10608E+01
   0.55601E+01   0.16199E+00   0.10608E+01
   0.55601E+01   0.16204E+00   0.10608E+01
   0.55601E+01   0.16209E+00   0.10608E+01
   0.55601E+01   0.16214E+00   0.10608E+01
   0.55601E+01   0.16219E+00   0.10607E+01
   0.55601E+01   0.16223E+00   0.10608E+01
   0.55601E+01   0.16228E+00   0.10607E+01
   0.55601E+01   0.16233E+00   0.10607E+01
   0.55601E+01   0.16238E+00   0.10607E+01
   0.55601E+01   0.16243E+00   0.10608E+01
   0.55601E+01   0.16247E+00   0.10607E+01
   0.55601E+01   0.16252E+00   0.10607E+01
   0.55601E+01   0.16257E+00   0.10607E+01
   0.55601E+01   0.16262E+00   0.10607E+01
   0.55601E+01   0.16267E+00   0.10607E+01
   0.55601E+01   0.16271E+00   0.10606E+01
   0.55601E+01   0.16276E+00   0.10606E+01
   0.55601E+01   0.16281E+00   0.10606E+01
   0.55601E+01   0.16286E+00   0.10605E+01
   0.55601E+01   0.16291E+00   0.10605E+01
   0.55601E+01   0.16296E+00   0.10605E+01
   0.55601E+01   0.16300E+00   0.10605E+01
   0.55601E+01   0.16305E+00   0.10605E+01
   0.55601E+01   0.16310E+00   0.10605E+01
   0.55601E+01   0.16315E+00   0.10605E+01
   0.55626E+01   0.16320E+00   0.10605E+01
   0.55626E+01   0.16325E+00   0.10605E+01
   0.55626E+01   0.16329E+00   0.10605E+01
   0.55626E+01   0.16334E+00   0.10605E+01
   0.55626E+01   0.16339E+00   0.10605E+01
   0.55626E+01   0.16344E+00   0.10605E+01
   0.55626E+01   0.16349E+00   0.10605E+01
   0.55626E+01   0.16354E+00   0.10605E+01
   0.55626E+01   0.16358E+00   0.10604E+01
   0.55626E+01   0.16363E+00   0.10604E+01
   0.55626E+01   0.16368E+00   0.10604E+01
   0.55626E+01   0.16373E+00   0.10604E+01
   0.55626E+01   0.16378E+00   0.10604E+01
   0.55626E+01   0.16383E+00   0.10604E+01
   0.55626E+01   0.16387E+00   0.10604E+01
   0.55626E+01   0.16392E+00   0.10604E+01
   0.55626E+01   0.16397E+00   0.10604E+01
   0.55626E+01   0.16402E+00   0.10604E+01
   0.55626E+01   0.16407E+00   0.10604E+01
   0.55626E+01   0.16412E+00   0.10603E+01
   0.55626E+01   0.16417E+00   0.10603E+01
   0.55626E+01   0.16421E+00   0.10602E+01
   0.55626E+01   0.16426E+00   0.10601E+01
   0.55626E+01   0.16431E+00   0.10601E+01
   0.55651E+01   0.16436E+00   0.10602E+01
   0.55651E+01   0.16441E+00   0.10602E+01
   0.55651E+01   0.16446E+00   0.10602E+01
   0.55651E+01   0.16451E+00   0.10602E+01
   0.55651E+01   0.16455E+00   0.10602E+01
   0.55651E+01   0.16460E+00   0.10602E+01
   0.55651E+01   0.16465E+00   0.10602E+01
   0.55651E+01   0.16470E+00   0.10602E+01
   0.55651E+01   0.16475E+00   0.10602E+01
   0.55651E+01   0.16480E+00   0.10601E+01
   0.55651E+01   0.16485E+00   0.10601E+01
   0.55651E+01   0.16490E+00   0.10601E+01
   0.55651E+01   0.16494E+00   0.10602E+01
   0.55651E+01   0.16499E+00   0.10602E+01
   0.55651E+01   0.16504E+00   0.10602E+01
   0.55651E+01   0.16509E+00   0.10602E+01
   0.55651E+01   0.16514E+00   0.10602E+01
   0.55651E+01   0.16519E+00   0.10602E+01
   0.55651E+01   0.16524E+00   0.10602E+01
   0.55651E+01   0.16529E+00   0.10602E+01
   0.55651E+01   0.16534E+00   0.10602E+01
   0.55676E+01   0.16538E+00   0.10602E+01
   0.55676E+01   0.16543E+00   0.10602E+01
   0.55676E+01   0.16548E+00   0.10601E+01
   0.55676E+01   0.16553E+00   0.10601E+01
   0.55676E+01   0.16558E+00   0.10601E+01
   0.55676E+01   0.16563E+00   0.10601E+01
   0.55676E+01   0.16568E+00   0.10601E+01
   0.55676E+01   0.16573E+00   0.10601E+01
   0.55676E+01   0.16578E+00   0.10601E+01
   0.55676E+01   0.16583E+00   0.10601E+01
   0.55676E+01   0.16587E+00   0.10601E+01
   0.55676E+01   0.16592E+00   0.10601E+01
   0.55676E+01   0.16597E+00   0.10601E+01
   0.55676E+01   0.16602E+00   0.10601E+01
   0.55676E+01   0.16607E+00   0.10601E+01
   0.55676E+01   0.16612E+00   0.10601E+01
   0.55676E+01   0.16617E+00   0.10601E+01
   0.55676E+01   0.16622E+00   0.10600E+01
   0.55701E+01   0.16627E+00   0.10601E+01
   0.55676E+01   0.16632E+00   0.10599E+01
   0.55676E+01   0.16637E+00   0.10599E+01
   0.55676E+01   0.16642E+00   0.10599E+01
   0.55676E+01   0.16646E+00   0.10599E+01
   0.55676E+01   0.16651E+00   0.10599E+01
   0.55701E+01   0.16656E+00   0.10599E+01
   0.55701E+01   0.16661E+00   0.10599E+01
   0.55701E+01   0.16666E+00   0.10599E+01
   0.55701E+01   0.16671E+00   0.10599E+01
   0.55701E+01   0.16676E+00   0.10598E+01
   0.55701E+01   0.16681E+00   0.10598E+01
   0.55701E+01   0.16686E+00   0.10598E+01
   0.55701E+01   0.16691E+00   0.10598E+01
   0.55701E+01   0.16696E+00   0.10598E+01
   0.55701E+01   0.16701E+00   0.10598E+01
   0.55701E+01   0.16706E+00   0.10598E+01
   0.55701E+01   0.16711E+00   0.10597E+01
   0.55701E+01   0.16716E+00   0.10598E+01
   0.55701E+01   0.16720E+00   0.10599E+01
   0.55701E+01   0.16725E+00   0.10598E+01
   0.55701E+01   0.16730E+00   0.10598E+01
   0.55701E+01   0.16735E+00   0.10598E+01
   0.55701E+01   0.16740E+00   0.10598E+01
   0.55701E+01   0.16745E+00   0.10598E+01
   0.55701E+01   0.16750E+00   0.10598E+01
   0.55701E+01   0.16755E+00   0.10598E+01
   0.55701E+01   0.16760E+00   0.10598E+01
   0.55726E+01   0.16765E+00   0.10598E+01
   0.55726E+01   0.16770E+00   0.10599E+01
   0.55726E+01   0.16775E+00   0.10598E+01
   0.55726E+01   0.16780E+00   0.10598E+01
   0.55726E+01   0.16785E+00   0.10598E+01
   0.55726E+01   0.16790E+00   0.10597E+01
   0.55726E+01   0.16795E+00   0.10596E+01
   0.55726E+01   0.16800E+00   0.10596E+01
   0.55726E+01   0.16805E+00   0.10596E+01
   0.55726E+01   0.16810E+00   0.10596E+01
   0.55726E+01   0.16815E+00   0.10596E+01
   0.55726E+01   0.16820E+00   0.10596E+01
   0.55726E+01   0.16825E+00   0.10596E+01
   0.55726E+01   0.16830E+00   0.10596E+01
   0.55726E+01   0.16835E+00   0.10596E+01
   0.55726E+01   0.16840E+00   0.10597E+01
   0.55726E+01   0.16845E+00   0.10597E+01
   0.55726E+01   0.16850E+00   0.10597E+01
   0.55726E+01   0.16855E+00   0.10597E+01
   0.55726E+01   0.16860E+00   0.10597E+01
   0.55726E+01   0.16865E+00   0.10596E+01
   0.55726E+01   0.16870E+00   0.10596E+01
   0.55751E+01   0.16875E+00   0.10596E+01
   0.55751E+01   0.16880E+00   0.10597E+01
   0.55751E+01   0.16885E+00   0.10597E+01
   0.55751E+01   0.16890E+00   0.10596E+01
   0.55751E+01   0.16895E+00   0.10596E+01
   0.55751E+01   0.16900E+00   0.10596E+01
   0.55751E+01   0.16905E+00   0.10596E+01
   0.55751E+01   0.16910E+00   0.10595E+01
   0.55751E+01   0.16915E+00   0.10595E+01
   0.55751E+01   0.16920E+00   0.10595E+01
   0.55751E+01   0.16925E+00   0.10595E+01
   0.55751E+01   0.16930E+00   0.10595E+01
   0.55751E+01   0.16935E+00   0.10595E+01
   0.55751E+01   0.16940E+00   0.10595E+01
   0.55751E+01   0.16945E+00   0.10594E+01
   0.55751E+01   0.16950E+00   0.10595E+01
   0.55751E+01   0.16955E+00   0.10594E+01
   0.55751E+01   0.16960E+00   0.10594E+01
   0.55751E+01   0.16965E+00   0.10594E+01
   0.55751E+01   0.16970E+00   0.10595E+01
   0.55776E+01   0.16975E+00   0.10594E+01
   0.55751E+01   0.16980E+00   0.10594E+01
   0.55751E+01   0.16985E+00   0.10593E+01
   0.55776E+01   0.16990E+00   0.10594E+01
   0.55751E+01   0.16995E+00   0.10593E+01
   0.55776E+01   0.17000E+00   0.10593E+01
   0.55776E+01   0.17005E+00   0.10594E+01
   0.55776E+01   0.17010E+00   0.10594E+01
   0.55776E+01   0.17015E+00   0.10594E+01
   0.55776E+01   0.17020E+00   0.10594E+01
   0.55776E+01   0.17025E+00   0.10594E+01
   0.55776E+01   0.17030E+00   0.10594E+01
   0.55776E+01   0.17035E+00   0.10594E+01
   0.55776E+01   0.17040E+00   0.10594E+01
   0.55776E+01   0.17045E+00   0.10594E+01
   0.55776E+01   0.17050E+00   0.10594E+01
   0.55776E+01   0.17055E+00   0.10595E+01
   0.55776E+01   0.17060E+00   0.10594E+01
   0.55776E+01   0.17065E+00   0.10593E+01
   0.55776E+01   0.17070E+00   0.10593E+01
   0.55776E+01   0.17075E+00   0.10592E+01
   0.55776E+01   0.17080E+00   0.10592E+01
   0.55776E+01   0.17086E+00   0.10593E+01
   0.55776E+01   0.17091E+00   0.10592E+01
   0.55776E+01   0.17096E+00   0.10591E+01
   0.55776E+01   0.17101E+00   0.10592E+01
   0.55801E+01   0.17106E+00   0.10592E+01
   0.55801E+01   0.17111E+00   0.10592E+01
   0.55801E+01   0.17116E+00   0.10592E+01
   0.55801E+01   0.17121E+00   0.10592E+01
   0.55801E+01   0.17126E+00   0.10592E+01
   0.55801E+01   0.17131E+00   0.10592E+01
   0.55801E+01   0.17136E+00   0.10592E+01
   0.55801E+01   0.17141E+00   0.10592E+01
   0.55801E+01   0.17146E+00   0.10592E+01
   0.55801E+01   0.17151E+00   0.10592E+01
   0.55801E+01   0.17156E+00   0.10592E+01
   0.55801E+01   0.17162E+00   0.10592E+01
   0.55801E+01   0.17167E+00   0.10592E+01
   0.55801E+01   0.17172E+00   0.10592E+01
   0.55801E+01   0.17177E+00   0.10592E+01
   0.55801E+01   0.17182E+00   0.10592E+01
   0.55801E+01   0.17187E+00   0.10592E+01
   0.55801E+01   0.17192E+00   0.10591E+01
   0.55801E+01   0.17197E+00   0.10591E+01
   0.55801E+01   0.17202E+00   0.10591E+01
   0.55801E+01   0.17207E+00   0.10592E+01
   0.55826E+01   0.17212E+00   0.10591E+01
   0.55826E+01   0.17217E+00   0.10591E+01
   0.55826E+01   0.17223E+00   0.10590E+01
   0.55826E+01   0.17228E+00   0.10590E+01
   0.55826E+01   0.17233E+00   0.10590E+01
   0.55826E+01   0.17238E+00   0.10590E+01
   0.55826E+01   0.17243E+00   0.10590E+01
   0.55826E+01   0.17248E+00   0.10590E+01
   0.55826E+01   0.17253E+00   0.10591E+01
   0.55826E+01   0.17258E+00   0.10590E+01
   0.55826E+01   0.17263E+00   0.10590E+01
   0.55826E+01   0.17268E+00   0.10589E+01
   0.55826E+01   0.17274E+00   0.10589E+01
   0.55826E+01   0.17279E+00   0.10589E+01
   0.55826E+01   0.17284E+00   0.10589E+01
   0.55826E+01   0.17289E+00   0.10589E+01
   0.55826E+01   0.17294E+00   0.10589E+01
   0.55826E+01   0.17299E+00   0.10589E+01
   0.55826E+01   0.17304E+00   0.10589E+01
   0.55826E+01   0.17309E+00   0.10589E+01
   0.55826E+01   0.17315E+00   0.10589E+01
   0.55826E+01   0.17320E+00   0.10589E+01
   0.55826E+01   0.17325E+00   0.10589E+01
   0.55826E+01   0.17330E+00   0.10589E+01
   0.55826E+01   0.17335E+00   0.10589E+01
   0.55826E+01   0.17340E+00   0.10589E+01
   0.55826E+01   0.17345E+00   0.10589E+01
   0.55826E+01   0.17350E+00   0.10589E+01
   0.55851E+01   0.17356E+00   0.10588E+01
   0.55851E+01   0.17361E+00   0.10588E+01
   0.55851E+01   0.17366E+00   0.10589E+01
   0.55851E+01   0.17371E+00   0.10589E+01
   0.55851E+01   0.17376E+00   0.10589E+01
   0.55851E+01   0.17381E+00   0.10589E+01
   0.55851E+01   0.17386E+00   0.10588E+01
   0.55851E+01   0.17392E+00   0.10588E+01
   0.55851E+01   0.17397E+00   0.10588E+01
   0.55851E+01   0.17402E+00   0.10588E+01
   0.55851E+01   0.17407E+00   0.10588E+01
   0.55851E+01   0.17412E+00   0.10589E+01
   0.55851E+01   0.17417E+00   0.10589E+01
   0.55851E+01   0.17422E+00   0.10588E+01
   0.55851E+01   0.17428E+00   0.10588E+01
   0.55851E+01   0.17433E+00   0.10588E+01
   0.55851E+01   0.17438E+00   0.10587E+01
   0.55851E+01   0.17443E+00   0.10587E+01
   0.55851E+01   0.17448E+00   0.10587E+01
   0.55851E+01   0.17453E+00   0.10587E+01
   0.55851E+01   0.17459E+00   0.10587E+01
   0.55851E+01   0.17464E+00   0.10587E+01
   0.55851E+01   0.17469E+00   0.10587E+01
   0.55851E+01   0.17474E+00   0.10587E+01
   0.55851E+01   0.17479E+00   0.10587E+01
   0.55851E+01   0.17484E+00   0.10587E+01
   0.55851E+01   0.17490E+00   0.10587E+01
   0.55876E+01   0.17495E+00   0.10587E+01
   0.55876E+01   0.17500E+00   0.10587E+01
   0.55876E+01   0.17505E+00   0.10587E+01
   0.55876E+01   0.17510E+00   0.10587E+01
   0.55876E+01   0.17515E+00   0.10587E+01
   0.55876E+01   0.17521E+00   0.10587E+01
   0.55876E+01   0.17526E+00   0.10586E+01
   0.55876E+01   0.17531E+00   0.10586E+01
   0.55876E+01   0.17536E+00   0.10586E+01
   0.55876E+01   0.17541E+00   0.10586E+01
   0.55876E+01   0.17547E+00   0.10586E+01
   0.55876E+01   0.17552E+00   0.10586E+01
   0.55876E+01   0.17557E+00   0.10586E+01
   0.55876E+01   0.17562E+00   0.10586E+01
   0.55876E+01   0.17567E+00   0.10586E+01
   0.55876E+01   0.17573E+00   0.10586E+01
   0.55876E+01   0.17578E+00   0.10585E+01
   0.55876E+01   0.17583E+00   0.10586E+01
   0.55876E+01   0.17588E+00   0.10585E+01
   0.55876E+01   0.17593E+00   0.10585E+01
   0.55901E+01   0.17599E+00   0.10585E+01
   0.55901E+01   0.17604E+00   0.10585E+01
   0.55901E+01   0.17609E+00   0.10585E+01
   0.55901E+01   0.17614E+00   0.10585E+01
   0.55901E+01   0.17619E+00   0.10586E+01
   0.55901E+01   0.17625E+00   0.10585E+01
   0.55901E+01   0.17630E+00   0.10585E+01
   0.55901E+01   0.17635E+00   0.10585E+01
   0.55901E+01   0.17640E+00   0.10585E+01
   0.55901E+01   0.17646E+00   0.10585E+01
   0.55901E+01   0.17651E+00   0.10585E+01
   0.55901E+01   0.17656E+00   0.10585E+01
   0.55901E+01   0.17661E+00   0.10585E+01
   0.55901E+01   0.17666E+00   0.10585E+01
   0.55901E+01   0.17672E+00   0.10585E+01
   0.55901E+01   0.17677E+00   0.10585E+01
   0.55901E+01   0.17682E+00   0.10584E+01
   0.55901E+01   0.17687E+00   0.10585E+01
   0.55901E+01   0.17693E+00   0.10585E+01
   0.55901E+01   0.17698E+00   0.10585E+01
   0.55926E+01   0.17703E+00   0.10585E+01
   0.55926E+01   0.17708E+00   0.10585E+01
   0.55926E+01   0.17714E+00   0.10585E+01
   0.55926E+01   0.17719E+00   0.10584E+01
   0.55926E+01   0.17724E+00   0.10584E+01
   0.55926E+01   0.17729E+00   0.10584E+01
   0.55926E+01   0.17735E+00   0.10584E+01
   0.55926E+01   0.17740E+00   0.10584E+01
   0.55926E+01   0.17745E+00   0.10584E+01
   0.55926E+01   0.17750E+00   0.10583E+01
   0.55926E+01   0.17756E+00   0.10583E+01
   0.55926E+01   0.17761E+00   0.10583E+01
   0.55926E+01   0.17766E+00   0.10583E+01
   0.55926E+01   0.17771E+00   0.10583E+01
   0.55926E+01   0.17777E+00   0.10583E+01
   0.55926E+01   0.17782E+00   0.10583E+01
   0.55926E+01   0.17787E+00   0.10583E+01
   0.55926E+01   0.17792E+00   0.10583E+01
   0.55926E+01   0.17798E+00   0.10583E+01
   0.55926E+01   0.17803E+00   0.10582E+01
   0.55926E+01   0.17808E+00   0.10582E+01
   0.55951E+01   0.17813E+00   0.10582E+01
   0.55951E+01   0.17819E+00   0.10582E+01
   0.55951E+01   0.17824E+00   0.10582E+01
   0.55951E+01   0.17829E+00   0.10583E+01
   0.55951E+01   0.17834E+00   0.10583E+01
   0.55951E+01   0.17840E+00   0.10582E+01
   0.55951E+01   0.17845E+00   0.10583E+01
   0.55951E+01   0.17850E+00   0.10583E+01
   0.55951E+01   0.17856E+00   0.10582E+01
   0.55951E+01   0.17861E+00   0.10582E+01
   0.55951E+01   0.17866E+00   0.10582E+01
   0.55951E+01   0.17871E+00   0.10583E+01
   0.55951E+01   0.17877E+00   0.10582E+01
   0.55951E+01   0.17882E+00   0.10581E+01
   0.55951E+01   0.17887E+00   0.10581E+01
   0.55951E+01   0.17893E+00   0.10581E+01
   0.55951E+01   0.17898E+00   0.10581E+01
   0.55951E+01   0.17903E+00   0.10581E+01
   0.55951E+01   0.17909E+00   0.10581E+01
   0.55951E+01   0.17914E+00   0.10581E+01
   0.55951E+01   0.17919E+00   0.10581E+01
   0.55951E+01   0.17924E+00   0.10581E+01
   0.55951E+01   0.17930E+00   0.10581E+01
   0.55951E+01   0.17935E+00   0.10581E+01
   0.55976E+01   0.17940E+00   0.10581E+01
   0.55951E+01   0.17946E+00   0.10581E+01
   0.55976E+01   0.17951E+00   0.10581E+01
   0.55976E+01   0.17956E+00   0.10581E+01
   0.55976E+01   0.17962E+00   0.10581E+01
   0.55976E+01   0.17967E+00   0.10581E+01
   0.55976E+01   0.17972E+00   0.10581E+01
   0.55976E+01   0.17978E+00   0.10580E+01
   0.55976E+01   0.17983E+00   0.10580E+01
   0.55976E+01   0.17988E+00   0.10580E+01
   0.55976E+01   0.17993E+00   0.10581E+01
   0.55976E+01   0.17999E+00   0.10581E+01
   0.55976E+01   0.18004E+00   0.10581E+01
   0.55976E+01   0.18009E+00   0.10580E+01
   0.55976E+01   0.18015E+00   0.10580E+01
   0.55976E+01   0.18020E+00   0.10581E+01
   0.55976E+01   0.18025E+00   0.10580E+01
   0.55976E+01   0.18031E+00   0.10580E+01
   0.55976E+01   0.18036E+00   0.10580E+01
   0.55976E+01   0.18041E+00   0.10580E+01
   0.55976E+01   0.18047E+00   0.10580E+01
   0.55976E+01   0.18052E+00   0.10581E+01
   0.55976E+01   0.18057E+00   0.10581E+01
   0.55976E+01   0.18063E+00   0.10580E+01
   0.55976E+01   0.18068E+00   0.10580E+01
   0.55976E+01   0.18074E+00   0.10580E+01
   0.56001E+01   0.18079E+00   0.10579E+01
   0.56001E+01   0.18084E+00   0.10580E+01
   0.56001E+01   0.18090E+00   0.10579E+01
   0.56001E+01   0.18095E+00   0.10579E+01
   0.56001E+01   0.18100E+00   0.10580E+01
   0.56001E+01   0.18106E+00   0.10580E+01
   0.56001E+01   0.18111E+00   0.10580E+01
   0.56001E+01   0.18116E+00   0.10580E+01
   0.56001E+01   0.18122E+00   0.10579E+01
   0.56001E+01   0.18127E+00   0.10579E+01
   0.56001E+01   0.18132E+00   0.10580E+01
   0.56001E+01   0.18138E+00   0.10579E+01
   0.56001E+01   0.18143E+00   0.10579E+01
   0.56001E+01   0.18149E+00   0.10580E+01
   0.56001E+01   0.18154E+00   0.10579E+01
   0.56001E+01   0.18159E+00   0.10578E+01
   0.56026E+01   0.18165E+00   0.10578E+01
   0.56026E+01   0.18170E+00   0.10578E+01
   0.56026E+01   0.18175E+00   0.10578E+01
   0.56026E+01   0.18181E+00   0.10578E+01
   0.56026E+01   0.18186E+00   0.10578E+01
   0.56026E+01   0.18192E+00   0.10578E+01
   0.56026E+01   0.18197E+00   0.10578E+01
   0.56026E+01   0.18202E+00   0.10578E+01
   0.56026E+01   0.18208E+00   0.10578E+01
   0.56026E+01   0.18213E+00   0.10578E+01
   0.56026E+01   0.18218E+00   0.10578E+01
   0.56026E+01   0.18224E+00   0.10578E+01
   0.56026E+01   0.18229E+00   0.10578E+01
   0.56026E+01   0.18235E+00   0.10578E+01
   0.56026E+01   0.18240E+00   0.10579E+01
   0.56026E+01   0.18245E+00   0.10578E+01
   0.56026E+01   0.18251E+00   0.10578E+01
   0.56026E+01   0.18256E+00   0.10579E+01
   0.56026E+01   0.18262E+00   0.10578E+01
   0.56026E+01   0.18267E+00   0.10579E+01
   0.56026E+01   0.18272E+00   0.10579E+01
   0.56051E+01   0.18278E+00   0.10579E+01
   0.56051E+01   0.18283E+00   0.10579E+01
   0.56051E+01   0.18289E+00   0.10578E+01
   0.56051E+01   0.18294E+00   0.10579E+01
   0.56051E+01   0.18300E+00   0.10579E+01
   0.56051E+01   0.18305E+00   0.10578E+01
   0.56051E+01   0.18310E+00   0.10578E+01
   0.56051E+01   0.18316E+00   0.10578E+01
   0.56051E+01   0.18321E+00   0.10578E+01
   0.56051E+01   0.18327E+00   0.10578E+01
   0.56051E+01   0.18332E+00   0.10578E+01
   0.56051E+01   0.18337E+00   0.10578E+01
   0.56051E+01   0.18343E+00   0.10578E+01
   0.56051E+01   0.18348E+00   0.10578E+01
   0.56051E+01   0.18354E+00   0.10578E+01
   0.56051E+01   0.18359E+00   0.10578E+01
   0.56051E+01   0.18365E+00   0.10578E+01
   0.56051E+01   0.18370E+00   0.10577E+01
   0.56051E+01   0.18375E+00   0.10577E+01
   0.56051E+01   0.18381E+00   0.10576E+01
   0.56051E+01   0.18386E+00   0.10576E+01
   0.56051E+01   0.18392E+00   0.10576E+01
   0.56051E+01   0.18397E+00   0.10576E+01
   0.56051E+01   0.18403E+00   0.10576E+01
   0.56051E+01   0.18408E+00   0.10576E+01
   0.56051E+01   0.18414E+00   0.10577E+01
   0.56076E+01   0.18419E+00   0.10577E+01
   0.56051E+01   0.18424E+00   0.10577E+01
   0.56076E+01   0.18430E+00   0.10577E+01
   0.56076E+01   0.18435E+00   0.10577E+01
   0.56076E+01   0.18441E+00   0.10577E+01
   0.56076E+01   0.18446E+00   0.10577E+01
   0.56076E+01   0.18452E+00   0.10577E+01
   0.56076E+01   0.18457E+00   0.10575E+01
   0.56076E+01   0.18463E+00   0.10576E+01
   0.56076E+01   0.18468E+00   0.10576E+01
   0.56076E+01   0.18474E+00   0.10576E+01
   0.56076E+01   0.18479E+00   0.10576E+01
   0.56076E+01   0.18485E+00   0.10576E+01
   0.56076E+01   0.18490E+00   0.10576E+01
   0.56076E+01   0.18495E+00   0.10576E+01
   0.56076E+01   0.18501E+00   0.10575E+01
   0.56076E+01   0.18506E+00   0.10575E+01
   0.56076E+01   0.18512E+00   0.10574E+01
   0.56076E+01   0.18517E+00   0.10575E+01
   0.56076E+01   0.18523E+00   0.10574E+01
   0.56076E+01   0.18528E+00   0.10573E+01
   0.56076E+01   0.18534E+00   0.10573E+01
   0.56076E+01   0.18539E+00   0.10573E+01
   0.56101E+01   0.18545E+00   0.10574E+01
   0.56101E+01   0.18550E+00   0.10574E+01
   0.56101E+01   0.18556E+00   0.10574E+01
   0.56101E+01   0.18561E+00   0.10574E+01
   0.56101E+01   0.18567E+00   0.10574E+01
   0.56101E+01   0.18572E+00   0.10574E+01
   0.56101E+01   0.18578E+00   0.10574E+01
   0.56101E+01   0.18583E+00   0.10574E+01
   0.56101E+01   0.18589E+00   0.10574E+01
   0.56101E+01   0.18594E+00   0.10574E+01
   0.56101E+01   0.18600E+00   0.10575E+01
   0.56101E+01   0.18605E+00   0.10575E+01
   0.56101E+01   0.18611E+00   0.10575E+01
   0.56101E+01   0.18616E+00   0.10575E+01
   0.56101E+01   0.18622E+00   0.10575E+01
   0.56101E+01   0.18627E+00   0.10575E+01
   0.56101E+01   0.18633E+00   0.10575E+01
   0.56101E+01   0.18638E+00   0.10575E+01
   0.56101E+01   0.18644E+00   0.10575E+01
   0.56101E+01   0.18649E+00   0.10575E+01
   0.56101E+01   0.18655E+00   0.10575E+01
   0.56126E+01   0.18660E+00   0.10574E+01
   0.56126E+01   0.18666E+00   0.10575E+01
   0.56126E+01   0.18671E+00   0.10575E+01
   0.56126E+01   0.18677E+00   0.10575E+01
   0.56126E+01   0.18682E+00   0.10575E+01
   0.56126E+01   0.18688E+00   0.10575E+01
   0.56126E+01   0.18694E+00   0.10574E+01
   0.56126E+01   0.18699E+00   0.10573E+01
   0.56126E+01   0.18705E+00   0.10573E+01
   0.56126E+01   0.18710E+00   0.10573E+01
   0.56126E+01   0.18716E+00   0.10574E+01
   0.56126E+01   0.18721E+00   0.10574E+01
   0.56126E+01   0.18727E+00   0.10573E+01
   0.56126E+01   0.18732E+00   0.10574E+01
   0.56126E+01   0.18738E+00   0.10574E+01
   0.56126E+01   0.18743E+00   0.10574E+01
   0.56126E+01   0.18749E+00   0.10574E+01
   0.56126E+01   0.18754E+00   0.10574E+01
   0.56126E+01   0.18760E+00   0.10574E+01
   0.56126E+01   0.18766E+00   0.10574E+01
   0.56151E+01   0.18771E+00   0.10574E+01
   0.56126E+01   0.18777E+00   0.10573E+01
   0.56151E+01   0.18782E+00   0.10573E+01
   0.56151E+01   0.18788E+00   0.10573E+01
   0.56126E+01   0.18793E+00   0.10573E+01
   0.56151E+01   0.18799E+00   0.10573E+01
   0.56151E+01   0.18804E+00   0.10573E+01
   0.56151E+01   0.18810E+00   0.10573E+01
   0.56151E+01   0.18816E+00   0.10573E+01
   0.56151E+01   0.18821E+00   0.10572E+01
   0.56151E+01   0.18827E+00   0.10572E+01
   0.56151E+01   0.18832E+00   0.10572E+01
   0.56151E+01   0.18838E+00   0.10571E+01
   0.56151E+01   0.18843E+00   0.10571E+01
   0.56151E+01   0.18849E+00   0.10571E+01
   0.56151E+01   0.18855E+00   0.10571E+01
   0.56151E+01   0.18860E+00   0.10571E+01
   0.56151E+01   0.18866E+00   0.10571E+01
   0.56151E+01   0.18871E+00   0.10571E+01
   0.56151E+01   0.18877E+00   0.10572E+01
   0.56151E+01   0.18883E+00   0.10572E+01
   0.56176E+01   0.18888E+00   0.10572E+01
   0.56176E+01   0.18894E+00   0.10572E+01
   0.56176E+01   0.18899E+00   0.10572E+01
   0.56176E+01   0.18905E+00   0.10572E+01
   0.56176E+01   0.18910E+00   0.10572E+01
   0.56176E+01   0.18916E+00   0.10572E+01
   0.56176E+01   0.18922E+00   0.10572E+01
   0.56176E+01   0.18927E+00   0.10572E+01
   0.56176E+01   0.18933E+00   0.10572E+01
   0.56176E+01   0.18938E+00   0.10572E+01
   0.56176E+01   0.18944E+00   0.10571E+01
   0.56176E+01   0.18950E+00   0.10571E+01
   0.56176E+01   0.18955E+00   0.10571E+01
   0.56176E+01   0.18961E+00   0.10571E+01
   0.56176E+01   0.18967E+00   0.10571E+01
   0.56176E+01   0.18972E+00   0.10571E+01
   0.56176E+01   0.18978E+00   0.10571E+01
   0.56176E+01   0.18983E+00   0.10571E+01
   0.56176E+01   0.18989E+00   0.10570E+01
   0.56176E+01   0.18995E+00   0.10571E+01
   0.56176E+01   0.19000E+00   0.10571E+01
   0.56176E+01   0.19006E+00   0.10571E+01
   0.56176E+01   0.19011E+00   0.10571E+01
   0.56176E+01   0.19017E+00   0.10570E+01
   0.56201E+01   0.19023E+00   0.10571E+01
   0.56201E+01   0.19028E+00   0.10571E+01
   0.56201E+01   0.19034E+00   0.10571E+01
   0.56201E+01   0.19040E+00   0.10571E+01
   0.56201E+01   0.19045E+00   0.10571E+01
   0.56201E+01   0.19051E+00   0.10571E+01
   0.56201E+01   0.19057E+00   0.10571E+01
   0.56201E+01   0.19062E+00   0.10571E+01
   0.56201E+01   0.19068E+00   0.10571E+01
   0.56201E+01   0.19073E+00   0.10571E+01
   0.56201E+01   0.19079E+00   0.10571E+01
   0.56201E+01   0.19085E+00   0.10571E+01
   0.56201E+01   0.19090E+00   0.10572E+01
   0.56201E+01   0.19096E+00   0.10571E+01
   0.56201E+01   0.19102E+00   0.10571E+01
   0.56201E+01   0.19107E+00   0.10571E+01
   0.56201E+01   0.19113E+00   0.10571E+01
   0.56201E+01   0.19119E+00   0.10570E+01
   0.56201E+01   0.19124E+00   0.10570E+01
   0.56201E+01   0.19130E+00   0.10570E+01
   0.56226E+01   0.19136E+00   0.10570E+01
   0.56226E+01   0.19141E+00   0.10570E+01
   0.56226E+01   0.19147E+00   0.10570E+01
   0.56226E+01   0.19153E+00   0.10570E+01
   0.56226E+01   0.19158E+00   0.10569E+01
   0.56226E+01   0.19164E+00   0.10569E+01
   0.56226E+01   0.19170E+00   0.10569E+01
   0.56226E+01   0.19175E+00   0.10569E+01
   0.56226E+01   0.19181E+00   0.10569E+01
   0.56226E+01   0.19187E+00   0.10569E+01
   0.56226E+01   0.19192E+00   0.10569E+01
   0.56226E+01   0.19198E+00   0.10569E+01
   0.56226E+01   0.19204E+00   0.10569E+01
   0.56226E+01   0.19209E+00   0.10569E+01
   0.56226E+01   0.19215E+00   0.10569E+01
   0.56226E+01   0.19221E+00   0.10569E+01
   0.56226E+01   0.19226E+00   0.10569E+01
   0.56226E+01   0.19232E+00   0.10569E+01
   0.56226E+01   0.19238E+00   0.10569E+01
   0.56226E+01   0.19243E+00   0.10569E+01
   0.56226E+01   0.19249E+00   0.10570E+01
   0.56226E+01   0.19255E+00   0.10570E+01
   0.56226E+01   0.19261E+00   0.10570E+01
   0.56226E+01   0.19266E+00   0.10570E+01
   0.56251E+01   0.19272E+00   0.10570E+01
   0.56251E+01   0.19278E+00   0.10570E+01
   0.56251E+01   0.19283E+00   0.10570E+01
   0.56251E+01   0.19289E+00   0.10570E+01
   0.56251E+01   0.19295E+00   0.10570E+01
   0.56251E+01   0.19301E+00   0.10569E+01
   0.56251E+01   0.19306E+00   0.10568E+01
   0.56251E+01   0.19312E+00   0.10569E+01
   0.56251E+01   0.19318E+00   0.10569E+01
   0.56251E+01   0.19323E+00   0.10569E+01
   0.56251E+01   0.19329E+00   0.10569E+01
   0.56251E+01   0.19335E+00   0.10568E+01
   0.56251E+01   0.19341E+00   0.10568E+01
   0.56251E+01   0.19346E+00   0.10567E+01
   0.56251E+01   0.19352E+00   0.10567E+01
   0.56251E+01   0.19358E+00   0.10567E+01
   0.56251E+01   0.19363E+00   0.10568E+01
   0.56251E+01   0.19369E+00   0.10568E+01
   0.56251E+01   0.19375E+00   0.10567E+01
   0.56251E+01   0.19381E+00   0.10567E+01
   0.56251E+01   0.19386E+00   0.10567E+01
   0.56251E+01   0.19392E+00   0.10568E+01
   0.56276E+01   0.19398E+00   0.10568E+01
   0.56276E+01   0.19404E+00   0.10568E+01
   0.56276E+01   0.19409E+00   0.10568E+01
   0.56276E+01   0.19415E+00   0.10568E+01
   0.56276E+01   0.19421E+00   0.10568E+01
   0.56276E+01   0.19427E+00   0.10568E+01
   0.56276E+01   0.19432E+00   0.10568E+01
   0.56276E+01   0.19438E+00   0.10569E+01
   0.56276E+01   0.19444E+00   0.10569E+01
   0.56276E+01   0.19450E+00   0.10568E+01
   0.56276E+01   0.19455E+00   0.10569E+01
   0.56276E+01   0.19461E+00   0.10568E+01
   0.56276E+01   0.19467E+00   0.10567E+01
   0.56276E+01   0.19473E+00   0.10567E+01
   0.56301E+01   0.19478E+00   0.10567E+01
   0.56276E+01   0.19484E+00   0.10567E+01
   0.56276E+01   0.19490E+00   0.10567E+01
   0.56276E+01   0.19496E+00   0.10567E+01
   0.56276E+01   0.19501E+00   0.10567E+01
   0.56276E+01   0.19507E+00   0.10567E+01
   0.56301E+01   0.19513E+00   0.10567E+01
   0.56276E+01   0.19519E+00   0.10567E+01
   0.56301E+01   0.19525E+00   0.10567E+01
   0.56301E+01   0.19530E+00   0.10567E+01
   0.56301E+01   0.19536E+00   0.10566E+01
   0.56301E+01   0.19542E+00   0.10567E+01
   0.56301E+01   0.19548E+00   0.10566E+01
   0.56301E+01   0.19553E+00   0.10566E+01
   0.56301E+01   0.19559E+00   0.10566E+01
   0.56301E+01   0.19565E+00   0.10567E+01
   0.56301E+01   0.19571E+00   0.10567E+01
   0.56301E+01   0.19577E+00   0.10567E+01
   0.56301E+01   0.19582E+00   0.10567E+01
   0.56301E+01   0.19588E+00   0.10567E+01
   0.56301E+01   0.19594E+00   0.10568E+01
   0.56301E+01   0.19600E+00   0.10568E+01
   0.56301E+01   0.19606E+00   0.10567E+01
   0.56301E+01   0.19611E+00   0.10567E+01
   0.56301E+01   0.19617E+00   0.10567E+01
   0.56301E+01   0.19623E+00   0.10567E+01
   0.56301E+01   0.19629E+00   0.10566E+01
   0.56301E+01   0.19635E+00   0.10566E+01
   0.56301E+01   0.19640E+00   0.10566E+01
   0.56301E+01   0.19646E+00   0.10566E+01
   0.56301E+01   0.19652E+00   0.10567E+01
   0.56301E+01   0.19658E+00   0.10566E+01
   0.56301E+01   0.19664E+00   0.10566E+01
   0.56326E+01   0.19669E+00   0.10566E+01
   0.56326E+01   0.19675E+00   0.10566E+01
   0.56326E+01   0.19681E+00   0.10566E+01
   0.56326E+01   0.19687E+00   0.10566E+01
   0.56326E+01   0.19693E+00   0.10566E+01
   0.56326E+01   0.19699E+00   0.10566E+01
   0.56326E+01   0.19704E+00   0.10566E+01
   0.56326E+01   0.19710E+00   0.10566E+01
   0.56326E+01   0.19716E+00   0.10566E+01
   0.56326E+01   0.19722E+00   0.10567E+01
   0.56326E+01   0.19728E+00   0.10566E+01
   0.56326E+01   0.19734E+00   0.10567E+01
   0.56351E+01   0.19739E+00   0.10567E+01
   0.56351E+01   0.19745E+00   0.10566E+01
   0.56351E+01   0.19751E+00   0.10566E+01
   0.56351E+01   0.19757E+00   0.10566E+01
   0.56351E+01   0.19763E+00   0.10566E+01
   0.56351E+01   0.19769E+00   0.10566E+01
   0.56351E+01   0.19774E+00   0.10566E+01
   0.56351E+01   0.19780E+00   0.10566E+01
   0.56351E+01   0.19786E+00   0.10566E+01
   0.56351E+01   0.19792E+00   0.10566E+01
   0.56351E+01   0.19798E+00   0.10566E+01
   0.56351E+01   0.19804E+00   0.10565E+01
   0.56351E+01   0.19810E+00   0.10565E+01
   0.56351E+01   0.19815E+00   0.10565E+01
   0.56351E+01   0.19821E+00   0.10565E+01
   0.56351E+01   0.19827E+00   0.10565E+01
   0.56351E+01   0.19833E+00   0.10565E+01
   0.56351E+01   0.19839E+00   0.10565E+01
   0.56351E+01   0.19845E+00   0.10565E+01
   0.56351E+01   0.19851E+00   0.10564E+01
   0.56351E+01   0.19857E+00   0.10565E+01
   0.56351E+01   0.19862E+00   0.10565E+01
   0.56351E+01   0.19868E+00   0.10564E+01
   0.56351E+01   0.19874E+00   0.10564E+01
   0.56351E+01   0.19880E+00   0.10565E+01
   0.56351E+01   0.19886E+00   0.10564E+01
   0.56351E+01   0.19892E+00   0.10564E+01
   0.56376E+01   0.19898E+00   0.10565E+01
   0.56376E+01   0.19904E+00   0.10566E+01
   0.56376E+01   0.19910E+00   0.10565E+01
   0.56376E+01   0.19915E+00   0.10565E+01
   0.56376E+01   0.19921E+00   0.10566E+01
   0.56376E+01   0.19927E+00   0.10566E+01
   0.56376E+01   0.19933E+00   0.10566E+01
   0.56376E+01   0.19939E+00   0.10566E+01
   0.56376E+01   0.19945E+00   0.10565E+01
   0.56376E+01   0.19951E+00   0.10566E+01
   0.56376E+01   0.19957E+00   0.10565E+01
   0.56376E+01   0.19963E+00   0.10565E+01
   0.56376E+01   0.19969E+00   0.10564E+01
   0.56376E+01   0.19974E+00   0.10565E+01
   0.56376E+01   0.19980E+00   0.10565E+01
   0.56376E+01   0.19986E+00   0.10565E+01
   0.56376E+01   0.19992E+00   0.10565E+01
   0.56376E+01   0.19998E+00   0.10565E+01
   0.56376E+01   0.20004E+00   0.10564E+01
   0.56376E+01   0.20010E+00   0.10564E+01
   0.56376E+01   0.20016E+00   0.10565E+01
   0.56401E+01   0.20022E+00   0.10564E+01
   0.56401E+01   0.20028E+00   0.10564E+01
   0.56401E+01   0.20034E+00   0.10564E+01
   0.56401E+01   0.20040E+00   0.10563E+01
   0.56401E+01   0.20045E+00   0.10563E+01
   0.56401E+01   0.20051E+00   0.10563E+01
   0.56401E+01   0.20057E+00   0.10564E+01
   0.56401E+01   0.20063E+00   0.10564E+01
   0.56401E+01   0.20069E+00   0.10564E+01
   0.56401E+01   0.20075E+00   0.10564E+01
   0.56401E+01   0.20081E+00   0.10564E+01
   0.56401E+01   0.20087E+00   0.10564E+01
   0.56401E+01   0.20093E+00   0.10565E+01
   0.56401E+01   0.20099E+00   0.10565E+01
   0.56401E+01   0.20105E+00   0.10565E+01
   0.56401E+01   0.20111E+00   0.10565E+01
   0.56401E+01   0.20117E+00   0.10565E+01
   0.56426E+01   0.20123E+00   0.10565E+01
   0.56426E+01   0.20129E+00   0.10565E+01
   0.56426E+01   0.20135E+00   0.10565E+01
   0.56426E+01   0.20141E+00   0.10565E+01
   0.56426E+01   0.20147E+00   0.10565E+01
   0.56426E+01   0.20152E+00   0.10564E+01
   0.56426E+01   0.20158E+00   0.10564E+01
   0.56426E+01   0.20164E+00   0.10564E+01
   0.56426E+01   0.20170E+00   0.10563E+01
   0.56426E+01   0.20176E+00   0.10563E+01
   0.56426E+01   0.20182E+00   0.10563E+01
   0.56426E+01   0.20188E+00   0.10563E+01
   0.56426E+01   0.20194E+00   0.10563E+01
   0.56426E+01   0.20200E+00   0.10563E+01
   0.56426E+01   0.20206E+00   0.10562E+01
   0.56426E+01   0.20212E+00   0.10562E+01
   0.56426E+01   0.20218E+00   0.10562E+01
   0.56426E+01   0.20224E+00   0.10562E+01
   0.56426E+01   0.20230E+00   0.10561E+01
   0.56426E+01   0.20236E+00   0.10562E+01
   0.56426E+01   0.20242E+00   0.10562E+01
   0.56426E+01   0.20248E+00   0.10562E+01
   0.56426E+01   0.20254E+00   0.10562E+01
   0.56426E+01   0.20260E+00   0.10562E+01
   0.56426E+01   0.20266E+00   0.10563E+01
   0.56426E+01   0.20272E+00   0.10563E+01
   0.56451E+01   0.20278E+00   0.10563E+01
   0.56451E+01   0.20284E+00   0.10563E+01
   0.56451E+01   0.20290E+00   0.10564E+01
   0.56451E+01   0.20296E+00   0.10564E+01
   0.56451E+01   0.20302E+00   0.10564E+01
   0.56451E+01   0.20308E+00   0.10564E+01
   0.56451E+01   0.20314E+00   0.10564E+01
   0.56451E+01   0.20320E+00   0.10564E+01
   0.56451E+01   0.20326E+00   0.10564E+01
   0.56451E+01   0.20332E+00   0.10564E+01
   0.56451E+01   0.20338E+00   0.10564E+01
   0.56451E+01   0.20344E+00   0.10564E+01
   0.56451E+01   0.20350E+00   0.10564E+01
   0.56451E+01   0.20356E+00   0.10564E+01
   0.56451E+01   0.20362E+00   0.10563E+01
   0.56451E+01   0.20368E+00   0.10563E+01
   0.56451E+01   0.20374E+00   0.10563E+01
   0.56451E+01   0.20380E+00   0.10563E+01
   0.56476E+01   0.20386E+00   0.10563E+01
   0.56476E+01   0.20392E+00   0.10563E+01
   0.56476E+01   0.20398E+00   0.10563E+01
   0.56476E+01   0.20404E+00   0.10562E+01
   0.56476E+01   0.20411E+00   0.10562E+01
   0.56476E+01   0.20417E+00   0.10562E+01
   0.56476E+01   0.20423E+00   0.10562E+01
   0.56476E+01   0.20429E+00   0.10562E+01
   0.56476E+01   0.20435E+00   0.10562E+01
   0.56476E+01   0.20441E+00   0.10562E+01
   0.56476E+01   0.20447E+00   0.10563E+01
   0.56476E+01   0.20453E+00   0.10563E+01
   0.56476E+01   0.20459E+00   0.10563E+01
   0.56476E+01   0.20465E+00   0.10562E+01
   0.56476E+01   0.20471E+00   0.10562E+01
   0.56476E+01   0.20477E+00   0.10562E+01
   0.56476E+01   0.20483E+00   0.10562E+01
   0.56476E+01   0.20489E+00   0.10562E+01
   0.56476E+01   0.20495E+00   0.10562E+01
   0.56476E+01   0.20501E+00   0.10562E+01
   0.56476E+01   0.20507E+00   0.10562E+01
   0.56476E+01   0.20513E+00   0.10562E+01
   0.56476E+01   0.20520E+00   0.10562E+01
   0.56476E+01   0.20526E+00   0.10562E+01
   0.56501E+01   0.20532E+00   0.10562E+01
   0.56501E+01   0.20538E+00   0.10561E+01
   0.56501E+01   0.20544E+00   0.10562E+01
   0.56501E+01   0.20550E+00   0.10562E+01
   0.56501E+01   0.20556E+00   0.10562E+01
   0.56501E+01   0.20562E+00   0.10561E+01
   0.56501E+01   0.20568E+00   0.10561E+01
   0.56501E+01   0.20574E+00   0.10561E+01
   0.56501E+01   0.20580E+00   0.10560E+01
   0.56501E+01   0.20586E+00   0.10561E+01
   0.56501E+01   0.20592E+00   0.10561E+01
   0.56501E+01   0.20599E+00   0.10561E+01
   0.56501E+01   0.20605E+00   0.10561E+01
   0.56501E+01   0.20611E+00   0.10561E+01
   0.56501E+01   0.20617E+00   0.10561E+01
   0.56501E+01   0.20623E+00   0.10561E+01
   0.56501E+01   0.20629E+00   0.10561E+01
   0.56501E+01   0.20635E+00   0.10561E+01
   0.56501E+01   0.20641E+00   0.10561E+01
   0.56501E+01   0.20647E+00   0.10561E+01
   0.56501E+01   0.20654E+00   0.10562E+01
   0.56526E+01   0.20660E+00   0.10562E+01
   0.56526E+01   0.20666E+00   0.10562E+01
   0.56526E+01   0.20672E+00   0.10562E+01
   0.56501E+01   0.20678E+00   0.10561E+01
   0.56526E+01   0.20684E+00   0.10561E+01
   0.56526E+01   0.20690E+00   0.10561E+01
   0.56526E+01   0.20696E+00   0.10561E+01
   0.56526E+01   0.20702E+00   0.10561E+01
   0.56526E+01   0.20709E+00   0.10560E+01
   0.56526E+01   0.20715E+00   0.10561E+01
   0.56526E+01   0.20721E+00   0.10561E+01
   0.56526E+01   0.20727E+00   0.10561E+01
   0.56526E+01   0.20733E+00   0.10561E+01
   0.56526E+01   0.20739E+00   0.10560E+01
   0.56526E+01   0.20745E+00   0.10560E+01
   0.56526E+01   0.20752E+00   0.10561E+01
   0.56526E+01   0.20758E+00   0.10561E+01
   0.56526E+01   0.20764E+00   0.10561E+01
   0.56526E+01   0.20770E+00   0.10561E+01
   0.56526E+01   0.20776E+00   0.10561E+01
   0.56551E+01   0.20782E+00   0.10561E+01
   0.56551E+01   0.20788E+00   0.10561E+01
   0.56551E+01   0.20795E+00   0.10561E+01
   0.56551E+01   0.20801E+00   0.10561E+01
   0.56551E+01   0.20807E+00   0.10561E+01
   0.56551E+01   0.20813E+00   0.10561E+01
   0.56551E+01   0.20819E+00   0.10561E+01
   0.56551E+01   0.20825E+00   0.10562E+01
   0.56551E+01   0.20831E+00   0.10562E+01
   0.56551E+01   0.20838E+00   0.10562E+01
   0.56551E+01   0.20844E+00   0.10562E+01
   0.56551E+01   0.20850E+00   0.10562E+01
   0.56551E+01   0.20856E+00   0.10561E+01
   0.56551E+01   0.20862E+00   0.10561E+01
   0.56551E+01   0.20869E+00   0.10560E+01
   0.56551E+01   0.20875E+00   0.10561E+01
   0.56551E+01   0.20881E+00   0.10560E+01
   0.56551E+01   0.20887E+00   0.10560E+01
   0.56551E+01   0.20893E+00   0.10560E+01
   0.56551E+01   0.20899E+00   0.10560E+01
   0.56551E+01   0.20906E+00   0.10560E+01
   0.56551E+01   0.20912E+00   0.10560E+01
   0.56551E+01   0.20918E+00   0.10560E+01
   0.56576E+01   0.20924E+00   0.10560E+01
   0.56576E+01   0.20930E+00   0.10560E+01
   0.56576E+01   0.20937E+00   0.10560E+01
   0.56576E+01   0.20943E+00   0.10561E+01
   0.56576E+01   0.20949E+00   0.10560E+01
   0.56576E+01   0.20955E+00   0.10560E+01
   0.56576E+01   0.20961E+00   0.10559E+01
   0.56576E+01   0.20968E+00   0.10559E+01
   0.56576E+01   0.20974E+00   0.10560E+01
   0.56576E+01   0.20980E+00   0.10559E+01
   0.56576E+01   0.20986E+00   0.10559E+01
   0.56576E+01   0.20992E+00   0.10560E+01
   0.56576E+01   0.20999E+00   0.10560E+01
   0.56576E+01   0.21005E+00   0.10560E+01
   0.56576E+01   0.21011E+00   0.10560E+01
   0.56576E+01   0.21017E+00   0.10560E+01
   0.56576E+01   0.21023E+00   0.10560E+01
   0.56576E+01   0.21030E+00   0.10560E+01
   0.56576E+01   0.21036E+00   0.10561E+01
   0.56576E+01   0.21042E+00   0.10561E+01
   0.56576E+01   0.21048E+00   0.10561E+01
   0.56601E+01   0.21055E+00   0.10561E+01
   0.56601E+01   0.21061E+00   0.10560E+01
   0.56601E+01   0.21067E+00   0.10561E+01
   0.56601E+01   0.21073E+00   0.10561E+01
   0.56601E+01   0.21079E+00   0.10560E+01
   0.56601E+01   0.21086E+00   0.10561E+01
   0.56601E+01   0.21092E+00   0.10560E+01
   0.56601E+01   0.21098E+00   0.10560E+01
   0.56601E+01   0.21104E+00   0.10560E+01
   0.56601E+01   0.21111E+00   0.10559E+01
   0.56601E+01   0.21117E+00   0.10559E+01
   0.56601E+01   0.21123E+00   0.10559E+01
   0.56601E+01   0.21129E+00   0.10559E+01
   0.56601E+01   0.21136E+00   0.10559E+01
   0.56601E+01   0.21142E+00   0.10559E+01
   0.56601E+01   0.21148E+00   0.10559E+01
   0.56601E+01   0.21154E+00   0.10559E+01
   0.56601E+01   0.21161E+00   0.10559E+01
   0.56601E+01   0.21167E+00   0.10559E+01
   0.56601E+01   0.21173E+00   0.10559E+01
   0.56601E+01   0.21180E+00   0.10559E+01
   0.56601E+01   0.21186E+00   0.10560E+01
   0.56601E+01   0.21192E+00   0.10559E+01
   0.56626E+01   0.21198E+00   0.10559E+01
   0.56626E+01   0.21205E+00   0.10559E+01
   0.56626E+01   0.21211E+00   0.10559E+01
   0.56626E+01   0.21217E+00   0.10559E+01
   0.56626E+01   0.21223E+00   0.10559E+01
   0.56626E+01   0.21230E+00   0.10559E+01
   0.56626E+01   0.21236E+00   0.10559E+01
   0.56626E+01   0.21242E+00   0.10559E+01
   0.56626E+01   0.21249E+00   0.10559E+01
   0.56626E+01   0.21255E+00   0.10560E+01
   0.56626E+01   0.21261E+00   0.10560E+01
   0.56626E+01   0.21267E+00   0.10560E+01
   0.56626E+01   0.21274E+00   0.10560E+01
   0.56626E+01   0.21280E+00   0.10560E+01
   0.56626E+01   0.21286E+00   0.10560E+01
   0.56651E+01   0.21293E+00   0.10560E+01
   0.56626E+01   0.21299E+00   0.10559E+01
   0.56651E+01   0.21305E+00   0.10560E+01
   0.56651E+01   0.21312E+00   0.10560E+01
   0.56651E+01   0.21318E+00   0.10560E+01
   0.56651E+01   0.21324E+00   0.10559E+01
   0.56651E+01   0.21330E+00   0.10558E+01
   0.56651E+01   0.21337E+00   0.10558E+01
   0.56651E+01   0.21343E+00   0.10558E+01
   0.56651E+01   0.21349E+00   0.10559E+01
   0.56651E+01   0.21356E+00   0.10558E+01
   0.56651E+01   0.21362E+00   0.10559E+01
   0.56651E+01   0.21368E+00   0.10559E+01
   0.56651E+01   0.21375E+00   0.10559E+01
   0.56651E+01   0.21381E+00   0.10560E+01
   0.56651E+01   0.21387E+00   0.10560E+01
   0.56651E+01   0.21394E+00   0.10560E+01
   0.56651E+01   0.21400E+00   0.10559E+01
   0.56651E+01   0.21406E+00   0.10560E+01
   0.56651E+01   0.21413E+00   0.10559E+01
   0.56651E+01   0.21419E+00   0.10559E+01
   0.56651E+01   0.21425E+00   0.10559E+01
   0.56651E+01   0.21432E+00   0.10559E+01
   0.56651E+01   0.21438E+00   0.10559E+01
   0.56651E+01   0.21444E+00   0.10559E+01
   0.56676E+01   0.21451E+00   0.10559E+01
   0.56651E+01   0.21457E+00   0.10559E+01
   0.56676E+01   0.21463E+00   0.10559E+01
   0.56676E+01   0.21470E+00   0.10559E+01
   0.56676E+01   0.21476E+00   0.10559E+01
   0.56676E+01   0.21482E+00   0.10560E+01
   0.56676E+01   0.21489E+00   0.10560E+01
   0.56676E+01   0.21495E+00   0.10559E+01
   0.56676E+01   0.21502E+00   0.10559E+01
   0.56676E+01   0.21508E+00   0.10559E+01
   0.56676E+01   0.21514E+00   0.10560E+01
   0.56676E+01   0.21521E+00   0.10559E+01
   0.56676E+01   0.21527E+00   0.10559E+01
   0.56676E+01   0.21533E+00   0.10559E+01
   0.56676E+01   0.21540E+00   0.10558E+01
   0.56676E+01   0.21546E+00   0.10559E+01
   0.56676E+01   0.21552E+00   0.10559E+01
   0.56676E+01   0.21559E+00   0.10558E+01
   0.56676E+01   0.21565E+00   0.10559E+01
   0.56676E+01   0.21572E+00   0.10559E+01
   0.56676E+01   0.21578E+00   0.10559E+01
   0.56676E+01   0.21584E+00   0.10559E+01
   0.56701E+01   0.21591E+00   0.10559E+01
   0.56701E+01   0.21597E+00   0.10560E+01
   0.56701E+01   0.21604E+00   0.10559E+01
   0.56701E+01   0.21610E+00   0.10559E+01
   0.56701E+01   0.21616E+00   0.10559E+01
   0.56701E+01   0.21623E+00   0.10559E+01
   0.56701E+01   0.21629E+00   0.10559E+01
   0.56701E+01   0.21636E+00   0.10559E+01
   0.56701E+01   0.21642E+00   0.10558E+01
   0.56701E+01   0.21648E+00   0.10558E+01
   0.56701E+01   0.21655E+00   0.10559E+01
   0.56701E+01   0.21661E+00   0.10558E+01
   0.56701E+01   0.21668E+00   0.10558E+01
   0.56701E+01   0.21674E+00   0.10558E+01
   0.56701E+01   0.21680E+00   0.10557E+01
   0.56701E+01   0.21687E+00   0.10558E+01
   0.56701E+01   0.21693E+00   0.10558E+01
   0.56701E+01   0.21700E+00   0.10558E+01
   0.56701E+01   0.21706E+00   0.10558E+01
   0.56726E+01   0.21712E+00   0.10557E+01
   0.56726E+01   0.21719E+00   0.10558E+01
   0.56726E+01   0.21725E+00   0.10558E+01
   0.56726E+01   0.21732E+00   0.10558E+01
   0.56726E+01   0.21738E+00   0.10558E+01
   0.56726E+01   0.21745E+00   0.10558E+01
   0.56726E+01   0.21751E+00   0.10557E+01
   0.56726E+01   0.21758E+00   0.10558E+01
   0.56726E+01   0.21764E+00   0.10558E+01
   0.56726E+01   0.21770E+00   0.10558E+01
   0.56726E+01   0.21777E+00   0.10558E+01
   0.56726E+01   0.21783E+00   0.10558E+01
   0.56726E+01   0.21790E+00   0.10559E+01
   0.56726E+01   0.21796E+00   0.10559E+01
   0.56726E+01   0.21803E+00   0.10559E+01
   0.56726E+01   0.21809E+00   0.10559E+01
   0.56726E+01   0.21816E+00   0.10559E+01
   0.56726E+01   0.21822E+00   0.10559E+01
   0.56726E+01   0.21828E+00   0.10559E+01
   0.56726E+01   0.21835E+00   0.10559E+01
   0.56751E+01   0.21841E+00   0.10559E+01
   0.56751E+01   0.21848E+00   0.10559E+01
   0.56751E+01   0.21854E+00   0.10558E+01
   0.56751E+01   0.21861E+00   0.10558E+01
   0.56751E+01   0.21867E+00   0.10559E+01
   0.56751E+01   0.21874E+00   0.10559E+01
   0.56751E+01   0.21880E+00   0.10559E+01
   0.56751E+01   0.21887E+00   0.10559E+01
   0.56751E+01   0.21893E+00   0.10559E+01
   0.56751E+01   0.21900E+00   0.10559E+01
   0.56751E+01   0.21906E+00   0.10558E+01
   0.56751E+01   0.21913E+00   0.10558E+01
   0.56751E+01   0.21919E+00   0.10558E+01
   0.56751E+01   0.21926E+00   0.10558E+01
   0.56751E+01   0.21932E+00   0.10558E+01
   0.56751E+01   0.21938E+00   0.10558E+01
   0.56751E+01   0.21945E+00   0.10557E+01
   0.56751E+01   0.21951E+00   0.10558E+01
   0.56751E+01   0.21958E+00   0.10558E+01
   0.56751E+01   0.21964E+00   0.10558E+01
   0.56751E+01   0.21971E+00   0.10558E+01
   0.56751E+01   0.21977E+00   0.10558E+01
   0.56776E+01   0.21984E+00   0.10559E+01
   0.56776E+01   0.21990E+00   0.10559E+01
   0.56776E+01   0.21997E+00   0.10559E+01
   0.56776E+01   0.22004E+00   0.10559E+01
   0.56776E+01   0.22010E+00   0.10559E+01
   0.56776E+01   0.22017E+00   0.10559E+01
   0.56776E+01   0.22023E+00   0.10559E+01
   0.56776E+01   0.22030E+00   0.10558E+01
   0.56776E+01   0.22036E+00   0.10558E+01
   0.56776E+01   0.22043E+00   0.10559E+01
   0.56776E+01   0.22049E+00   0.10558E+01
   0.56776E+01   0.22056E+00   0.10559E+01
   0.56776E+01   0.22062E+00   0.10558E+01
   0.56776E+01   0.22069E+00   0.10559E+01
   0.56776E+01   0.22075E+00   0.10559E+01
   0.56776E+01   0.22082E+00   0.10559E+01
   0.56776E+01   0.22088E+00   0.10559E+01
   0.56776E+01   0.22095E+00   0.10558E+01
   0.56776E+01   0.22101E+00   0.10558E+01
   0.56776E+01   0.22108E+00   0.10557E+01
   0.56776E+01   0.22114E+00   0.10557E+01
   0.56776E+01   0.22121E+00   0.10557E+01
   0.56801E+01   0.22128E+00   0.10557E+01
   0.56801E+01   0.22134E+00   0.10557E+01
   0.56801E+01   0.22141E+00   0.10557E+01
   0.56801E+01   0.22147E+00   0.10557E+01
   0.56801E+01   0.22154E+00   0.10557E+01
   0.56801E+01   0.22160E+00   0.10557E+01
   0.56801E+01   0.22167E+00   0.10557E+01
   0.56801E+01   0.22173E+00   0.10557E+01
   0.56801E+01   0.22180E+00   0.10558E+01
   0.56801E+01   0.22187E+00   0.10558E+01
   0.56801E+01   0.22193E+00   0.10558E+01
   0.56801E+01   0.22200E+00   0.10558E+01
   0.56801E+01   0.22206E+00   0.10558E+01
   0.56801E+01   0.22213E+00   0.10558E+01
   0.56801E+01   0.22219E+00   0.10558E+01
   0.56801E+01   0.22226E+00   0.10558E+01
   0.56801E+01   0.22233E+00   0.10558E+01
   0.56801E+01   0.22239E+00   0.10558E+01
   0.56801E+01   0.22246E+00   0.10558E+01
   0.56801E+01   0.22252E+00   0.10558E+01
   0.56801E+01   0.22259E+00   0.10557E+01
   0.56826E+01   0.22265E+00   0.10558E+01
   0.56801E+01   0.22272E+00   0.10558E+01
   0.56826E+01   0.22279E+00   0.10557E+01
   0.56826E+01   0.22285E+00   0.10557E+01
   0.56826E+01   0.22292E+00   0.10558E+01
   0.56826E+01   0.22298E+00   0.10558E+01
   0.56826E+01   0.22305E+00   0.10558E+01
   0.56826E+01   0.22312E+00   0.10558E+01
   0.56826E+01   0.22318E+00   0.10558E+01
   0.56826E+01   0.22325E+00   0.10558E+01
   0.56826E+01   0.22331E+00   0.10557E+01
   0.56826E+01   0.22338E+00   0.10558E+01
   0.56826E+01   0.22345E+00   0.10558E+01
   0.56826E+01   0.22351E+00   0.10558E+01
   0.56826E+01   0.22358E+00   0.10558E+01
   0.56826E+01   0.22364E+00   0.10558E+01
   0.56826E+01   0.22371E+00   0.10558E+01
   0.56826E+01   0.22378E+00   0.10558E+01
   0.56851E+01   0.22384E+00   0.10558E+01
   0.56851E+01   0.22391E+00   0.10558E+01
   0.56851E+01   0.22398E+00   0.10559E+01
   0.56851E+01   0.22404E+00   0.10558E+01
   0.56851E+01   0.22411E+00   0.10558E+01
   0.56851E+01   0.22417E+00   0.10559E+01
   0.56851E+01   0.22424E+00   0.10559E+01
   0.56851E+01   0.22431E+00   0.10558E+01
   0.56851E+01   0.22437E+00   0.10558E+01
   0.56851E+01   0.22444E+00   0.10558E+01
   0.56851E+01   0.22451E+00   0.10558E+01
   0.56851E+01   0.22457E+00   0.10558E+01
   0.56851E+01   0.22464E+00   0.10558E+01
   0.56851E+01   0.22471E+00   0.10558E+01
   0.56851E+01   0.22477E+00   0.10558E+01
   0.56851E+01   0.22484E+00   0.10557E+01
   0.56851E+01   0.22491E+00   0.10557E+01
   0.56851E+01   0.22497E+00   0.10557E+01
   0.56851E+01   0.22504E+00   0.10557E+01
   0.56851E+01   0.22511E+00   0.10557E+01
   0.56851E+01   0.22517E+00   0.10557E+01
   0.56851E+01   0.22524E+00   0.10556E+01
   0.56851E+01   0.22531E+00   0.10556E+01
   0.56851E+01   0.22537E+00   0.10556E+01
   0.56876E+01   0.22544E+00   0.10557E+01
   0.56876E+01   0.22551E+00   0.10557E+01
   0.56876E+01   0.22557E+00   0.10556E+01
   0.56876E+01   0.22564E+00   0.10556E+01
   0.56876E+01   0.22571E+00   0.10557E+01
   0.56876E+01   0.22577E+00   0.10557E+01
   0.56876E+01   0.22584E+00   0.10557E+01
   0.56876E+01   0.22591E+00   0.10558E+01
   0.56876E+01   0.22597E+00   0.10558E+01
   0.56876E+01   0.22604E+00   0.10558E+01
   0.56876E+01   0.22611E+00   0.10558E+01
   0.56876E+01   0.22617E+00   0.10558E+01
   0.56876E+01   0.22624E+00   0.10558E+01
   0.56876E+01   0.22631E+00   0.10558E+01
   0.56876E+01   0.22637E+00   0.10559E+01
   0.56876E+01   0.22644E+00   0.10559E+01
   0.56901E+01   0.22651E+00   0.10559E+01
   0.56901E+01   0.22658E+00   0.10559E+01
   0.56901E+01   0.22664E+00   0.10559E+01
   0.56876E+01   0.22671E+00   0.10558E+01
   0.56901E+01   0.22678E+00   0.10558E+01
   0.56901E+01   0.22684E+00   0.10558E+01
   0.56901E+01   0.22691E+00   0.10558E+01
   0.56901E+01   0.22698E+00   0.10558E+01
   0.56901E+01   0.22705E+00   0.10558E+01
   0.56901E+01   0.22711E+00   0.10558E+01
   0.56901E+01   0.22718E+00   0.10557E+01
   0.56901E+01   0.22725E+00   0.10557E+01
   0.56901E+01   0.22731E+00   0.10557E+01
   0.56901E+01   0.22738E+00   0.10556E+01
   0.56901E+01   0.22745E+00   0.10556E+01
   0.56901E+01   0.22752E+00   0.10557E+01
   0.56901E+01   0.22758E+00   0.10557E+01
   0.56901E+01   0.22765E+00   0.10556E+01
   0.56901E+01   0.22772E+00   0.10556E+01
   0.56901E+01   0.22779E+00   0.10556E+01
   0.56901E+01   0.22785E+00   0.10556E+01
   0.56901E+01   0.22792E+00   0.10556E+01
   0.56901E+01   0.22799E+00   0.10556E+01
   0.56901E+01   0.22806E+00   0.10557E+01
   0.56901E+01   0.22812E+00   0.10557E+01
   0.56901E+01   0.22819E+00   0.10557E+01
   0.56901E+01   0.22826E+00   0.10557E+01
   0.56926E+01   0.22833E+00   0.10558E+01
   0.56926E+01   0.22839E+00   0.10558E+01
   0.56926E+01   0.22846E+00   0.10558E+01
   0.56926E+01   0.22853E+00   0.10558E+01
   0.56926E+01   0.22860E+00   0.10558E+01
   0.56926E+01   0.22866E+00   0.10557E+01
   0.56926E+01   0.22873E+00   0.10558E+01
   0.56926E+01   0.22880E+00   0.10558E+01
   0.56926E+01   0.22887E+00   0.10558E+01
   0.56926E+01   0.22893E+00   0.10558E+01
   0.56926E+01   0.22900E+00   0.10558E+01
   0.56926E+01   0.22907E+00   0.10558E+01
   0.56926E+01   0.22914E+00   0.10558E+01
   0.56926E+01   0.22921E+00   0.10558E+01
   0.56926E+01   0.22927E+00   0.10558E+01
   0.56951E+01   0.22934E+00   0.10557E+01
   0.56951E+01   0.22941E+00   0.10557E+01
   0.56951E+01   0.22948E+00   0.10557E+01
   0.56951E+01   0.22954E+00   0.10557E+01
   0.56951E+01   0.22961E+00   0.10557E+01
   0.56951E+01   0.22968E+00   0.10557E+01
   0.56951E+01   0.22975E+00   0.10557E+01
   0.56951E+01   0.22982E+00   0.10557E+01
   0.56951E+01   0.22988E+00   0.10558E+01
   0.56951E+01   0.22995E+00   0.10558E+01
   0.56951E+01   0.23002E+00   0.10557E+01
   0.56951E+01   0.23009E+00   0.10558E+01
   0.56951E+01   0.23016E+00   0.10558E+01
   0.56951E+01   0.23022E+00   0.10558E+01
   0.56951E+01   0.23029E+00   0.10558E+01
   0.56951E+01   0.23036E+00   0.10558E+01
   0.56951E+01   0.23043E+00   0.10558E+01
   0.56951E+01   0.23050E+00   0.10558E+01
   0.56951E+01   0.23057E+00   0.10558E+01
   0.56951E+01   0.23063E+00   0.10558E+01
   0.56976E+01   0.23070E+00   0.10558E+01
   0.56976E+01   0.23077E+00   0.10559E+01
   0.56976E+01   0.23084E+00   0.10558E+01
   0.56976E+01   0.23091E+00   0.10558E+01
   0.56976E+01   0.23098E+00   0.10559E+01
   0.56976E+01   0.23104E+00   0.10559E+01
   0.56976E+01   0.23111E+00   0.10559E+01
   0.56976E+01   0.23118E+00   0.10559E+01
   0.56976E+01   0.23125E+00   0.10559E+01
   0.56976E+01   0.23132E+00   0.10558E+01
   0.56976E+01   0.23139E+00   0.10558E+01
   0.56976E+01   0.23145E+00   0.10558E+01
   0.56976E+01   0.23152E+00   0.10558E+01
   0.56976E+01   0.23159E+00   0.10559E+01
   0.56976E+01   0.23166E+00   0.10559E+01
   0.56976E+01   0.23173E+00   0.10558E+01
   0.56976E+01   0.23180E+00   0.10558E+01
   0.56976E+01   0.23187E+00   0.10558E+01
   0.56976E+01   0.23193E+00   0.10558E+01
   0.56976E+01   0.23200E+00   0.10559E+01
   0.57001E+01   0.23207E+00   0.10559E+01
   0.56976E+01   0.23214E+00   0.10558E+01
   0.57001E+01   0.23221E+00   0.10558E+01
   0.57001E+01   0.23228E+00   0.10558E+01
   0.57001E+01   0.23235E+00   0.10558E+01
   0.57001E+01   0.23241E+00   0.10558E+01
   0.57001E+01   0.23248E+00   0.10558E+01
   0.57001E+01   0.23255E+00   0.10558E+01
   0.57001E+01   0.23262E+00   0.10558E+01
   0.57001E+01   0.23269E+00   0.10558E+01
   0.57001E+01   0.23276E+00   0.10558E+01
   0.57001E+01   0.23283E+00   0.10558E+01
   0.57001E+01   0.23290E+00   0.10558E+01
   0.57001E+01   0.23297E+00   0.10558E+01
   0.57001E+01   0.23303E+00   0.10557E+01
   0.57001E+01   0.23310E+00   0.10558E+01
   0.57001E+01   0.23317E+00   0.10557E+01
   0.57001E+01   0.23324E+00   0.10557E+01
   0.57001E+01   0.23331E+00   0.10557E+01
   0.57001E+01   0.23338E+00   0.10557E+01
   0.57001E+01   0.23345E+00   0.10557E+01
   0.57001E+01   0.23352E+00   0.10557E+01
   0.57001E+01   0.23359E+00   0.10557E+01
   0.57001E+01   0.23366E+00   0.10557E+01
   0.57001E+01   0.23372E+00   0.10558E+01
   0.57001E+01   0.23379E+00   0.10557E+01
   0.57026E+01   0.23386E+00   0.10557E+01
   0.57026E+01   0.23393E+00   0.10558E+01
   0.57026E+01   0.23400E+00   0.10558E+01
   0.57026E+01   0.23407E+00   0.10557E+01
   0.57026E+01   0.23414E+00   0.10557E+01
   0.57026E+01   0.23421E+00   0.10557E+01
   0.57026E+01   0.23428E+00   0.10558E+01
   0.57026E+01   0.23435E+00   0.10558E+01
   0.57026E+01   0.23442E+00   0.10558E+01
   0.57026E+01   0.23449E+00   0.10558E+01
   0.57026E+01   0.23456E+00   0.10558E+01
   0.57026E+01   0.23463E+00   0.10558E+01
   0.57026E+01   0.23469E+00   0.10558E+01
   0.57026E+01   0.23476E+00   0.10558E+01
   0.57026E+01   0.23483E+00   0.10558E+01
   0.57026E+01   0.23490E+00   0.10558E+01
   0.57026E+01   0.23497E+00   0.10558E+01
   0.57026E+01   0.23504E+00   0.10558E+01
   0.57026E+01   0.23511E+00   0.10558E+01
   0.57026E+01   0.23518E+00   0.10558E+01
   0.57051E+01   0.23525E+00   0.10559E+01
   0.57051E+01   0.23532E+00   0.10559E+01
   0.57051E+01   0.23539E+00   0.10559E+01
   0.57051E+01   0.23546E+00   0.10559E+01
   0.57051E+01   0.23553E+00   0.10559E+01
   0.57051E+01   0.23560E+00   0.10559E+01
   0.57051E+01   0.23567E+00   0.10558E+01
   0.57051E+01   0.23574E+00   0.10558E+01
   0.57051E+01   0.23581E+00   0.10559E+01
   0.57051E+01   0.23588E+00   0.10559E+01
   0.57051E+01   0.23595E+00   0.10559E+01
   0.57051E+01   0.23602E+00   0.10559E+01
   0.57051E+01   0.23609E+00   0.10559E+01
   0.57051E+01   0.23616E+00   0.10559E+01
   0.57051E+01   0.23623E+00   0.10559E+01
   0.57051E+01   0.23630E+00   0.10559E+01
   0.57076E+01   0.23637E+00   0.10559E+01
   0.57076E+01   0.23644E+00   0.10559E+01
   0.57076E+01   0.23651E+00   0.10559E+01
   0.57076E+01   0.23658E+00   0.10559E+01
   0.57076E+01   0.23665E+00   0.10559E+01
   0.57076E+01   0.23672E+00   0.10559E+01
   0.57076E+01   0.23679E+00   0.10559E+01
   0.57076E+01   0.23686E+00   0.10558E+01
   0.57076E+01   0.23693E+00   0.10558E+01
   0.57076E+01   0.23700E+00   0.10558E+01
   0.57076E+01   0.23707E+00   0.10558E+01
   0.57076E+01   0.23714E+00   0.10559E+01
   0.57076E+01   0.23721E+00   0.10558E+01
   0.57076E+01   0.23728E+00   0.10558E+01
   0.57076E+01   0.23735E+00   0.10558E+01
   0.57076E+01   0.23742E+00   0.10558E+01
   0.57076E+01   0.23749E+00   0.10558E+01
   0.57076E+01   0.23756E+00   0.10559E+01
   0.57076E+01   0.23763E+00   0.10559E+01
   0.57076E+01   0.23770E+00   0.10559E+01
   0.57076E+01   0.23777E+00   0.10559E+01
   0.57101E+01   0.23784E+00   0.10559E+01
   0.57101E+01   0.23791E+00   0.10559E+01
   0.57101E+01   0.23798E+00   0.10559E+01
   0.57101E+01   0.23805E+00   0.10559E+01
   0.57101E+01   0.23812E+00   0.10559E+01
   0.57101E+01   0.23819E+00   0.10558E+01
   0.57101E+01   0.23826E+00   0.10558E+01
   0.57101E+01   0.23833E+00   0.10558E+01
   0.57101E+01   0.23840E+00   0.10559E+01
   0.57101E+01   0.23847E+00   0.10558E+01
   0.57101E+01   0.23855E+00   0.10558E+01
   0.57101E+01   0.23862E+00   0.10559E+01
   0.57101E+01   0.23869E+00   0.10559E+01
   0.57101E+01   0.23876E+00   0.10559E+01
   0.57101E+01   0.23883E+00   0.10559E+01
   0.57101E+01   0.23890E+00   0.10559E+01
   0.57101E+01   0.23897E+00   0.10559E+01
   0.57101E+01   0.23904E+00   0.10559E+01
   0.57101E+01   0.23911E+00   0.10558E+01
   0.57101E+01   0.23918E+00   0.10558E+01
   0.57101E+01   0.23925E+00   0.10559E+01
   0.57101E+01   0.23932E+00   0.10559E+01
   0.57101E+01   0.23939E+00   0.10558E+01
   0.57101E+01   0.23946E+00   0.10558E+01
   0.57101E+01   0.23954E+00   0.10559E+01
   0.57101E+01   0.23961E+00   0.10558E+01
   0.57101E+01   0.23968E+00   0.10558E+01
   0.57126E+01   0.23975E+00   0.10559E+01
   0.57126E+01   0.23982E+00   0.10559E+01
   0.57126E+01   0.23989E+00   0.10559E+01
   0.57126E+01   0.23996E+00   0.10560E+01
   0.57126E+01   0.24003E+00   0.10559E+01
   0.57126E+01   0.24010E+00   0.10559E+01
   0.57126E+01   0.24017E+00   0.10559E+01
   0.57126E+01   0.24025E+00   0.10559E+01
   0.57126E+01   0.24032E+00   0.10559E+01
   0.57126E+01   0.24039E+00   0.10559E+01
   0.57126E+01   0.24046E+00   0.10559E+01
   0.57126E+01   0.24053E+00   0.10559E+01
   0.57151E+01   0.24060E+00   0.10560E+01
   0.57151E+01   0.24067E+00   0.10559E+01
   0.57151E+01   0.24074E+00   0.10559E+01
   0.57151E+01   0.24081E+00   0.10560E+01
   0.57151E+01   0.24089E+00   0.10560E+01
   0.57151E+01   0.24096E+00   0.10560E+01
   0.57151E+01   0.24103E+00   0.10560E+01
   0.57151E+01   0.24110E+00   0.10560E+01
   0.57151E+01   0.24117E+00   0.10560E+01
   0.57151E+01   0.24124E+00   0.10560E+01
   0.57151E+01   0.24131E+00   0.10559E+01
   0.57151E+01   0.24139E+00   0.10559E+01
   0.57151E+01   0.24146E+00   0.10559E+01
   0.57151E+01   0.24153E+00   0.10559E+01
   0.57151E+01   0.24160E+00   0.10559E+01
   0.57151E+01   0.24167E+00   0.10559E+01
   0.57151E+01   0.24174E+00   0.10559E+01
   0.57151E+01   0.24181E+00   0.10559E+01
   0.57151E+01   0.24189E+00   0.10559E+01
   0.57151E+01   0.24196E+00   0.10560E+01
   0.57151E+01   0.24203E+00   0.10560E+01
   0.57151E+01   0.24210E+00   0.10560E+01
   0.57151E+01   0.24217E+00   0.10560E+01
   0.57151E+01   0.24224E+00   0.10560E+01
   0.57151E+01   0.24232E+00   0.10560E+01
   0.57176E+01   0.24239E+00   0.10560E+01
   0.57176E+01   0.24246E+00   0.10561E+01
   0.57176E+01   0.24253E+00   0.10560E+01
   0.57176E+01   0.24260E+00   0.10560E+01
   0.57176E+01   0.24267E+00   0.10560E+01
   0.57176E+01   0.24275E+00   0.10559E+01
   0.57176E+01   0.24282E+00   0.10559E+01
   0.57176E+01   0.24289E+00   0.10560E+01
   0.57176E+01   0.24296E+00   0.10560E+01
   0.57176E+01   0.24303E+00   0.10560E+01
   0.57176E+01   0.24311E+00   0.10560E+01
   0.57176E+01   0.24318E+00   0.10560E+01
   0.57176E+01   0.24325E+00   0.10559E+01
   0.57176E+01   0.24332E+00   0.10559E+01
   0.57176E+01   0.24339E+00   0.10560E+01
   0.57176E+01   0.24347E+00   0.10560E+01
   0.57176E+01   0.24354E+00   0.10560E+01
   0.57176E+01   0.24361E+00   0.10560E+01
   0.57201E+01   0.24368E+00   0.10560E+01
   0.57201E+01   0.24375E+00   0.10560E+01
   0.57201E+01   0.24383E+00   0.10560E+01
   0.57201E+01   0.24390E+00   0.10561E+01
   0.57201E+01   0.24397E+00   0.10560E+01
   0.57201E+01   0.24404E+00   0.10560E+01
   0.57201E+01   0.24411E+00   0.10560E+01
   0.57201E+01   0.24419E+00   0.10560E+01
   0.57201E+01   0.24426E+00   0.10560E+01
   0.57201E+01   0.24433E+00   0.10561E+01
   0.57201E+01   0.24440E+00   0.10561E+01
   0.57201E+01   0.24448E+00   0.10561E+01
   0.57201E+01   0.24455E+00   0.10561E+01
   0.57201E+01   0.24462E+00   0.10561E+01
   0.57201E+01   0.24469E+00   0.10561E+01
   0.57201E+01   0.24477E+00   0.10561E+01
   0.57201E+01   0.24484E+00   0.10560E+01
   0.57201E+01   0.24491E+00   0.10560E+01
   0.57201E+01   0.24498E+00   0.10560E+01
   0.57201E+01   0.24506E+00   0.10560E+01
   0.57201E+01   0.24513E+00   0.10560E+01
   0.57201E+01   0.24520E+00   0.10560E+01
   0.57201E+01   0.24527E+00   0.10560E+01
   0.57201E+01   0.24535E+00   0.10561E+01
   0.57226E+01   0.24542E+00   0.10561E+01
   0.57226E+01   0.24549E+00   0.10561E+01
   0.57226E+01   0.24556E+00   0.10561E+01
   0.57226E+01   0.24564E+00   0.10561E+01
   0.57226E+01   0.24571E+00   0.10561E+01
   0.57226E+01   0.24578E+00   0.10561E+01
   0.57226E+01   0.24585E+00   0.10561E+01
   0.57226E+01   0.24593E+00   0.10561E+01
   0.57226E+01   0.24600E+00   0.10561E+01
   0.57226E+01   0.24607E+00   0.10561E+01
   0.57226E+01   0.24615E+00   0.10560E+01
   0.57226E+01   0.24622E+00   0.10560E+01
   0.57226E+01   0.24629E+00   0.10560E+01
   0.57226E+01   0.24636E+00   0.10560E+01
   0.57226E+01   0.24644E+00   0.10560E+01
   0.57226E+01   0.24651E+00   0.10560E+01
   0.57226E+01   0.24658E+00   0.10560E+01
   0.57251E+01   0.24666E+00   0.10560E+01
   0.57251E+01   0.24673E+00   0.10560E+01
   0.57251E+01   0.24680E+00   0.10560E+01
   0.57251E+01   0.24687E+00   0.10560E+01
   0.57251E+01   0.24695E+00   0.10560E+01
   0.57251E+01   0.24702E+00   0.10560E+01
   0.57251E+01   0.24709E+00   0.10560E+01
   0.57251E+01   0.24717E+00   0.10560E+01
   0.57251E+01   0.24724E+00   0.10561E+01
   0.57251E+01   0.24731E+00   0.10561E+01
   0.57251E+01   0.24739E+00   0.10561E+01
   0.57251E+01   0.24746E+00   0.10560E+01
   0.57251E+01   0.24753E+00   0.10561E+01
   0.57251E+01   0.24761E+00   0.10561E+01
   0.57251E+01   0.24768E+00   0.10561E+01
   0.57251E+01   0.24775E+00   0.10561E+01
   0.57251E+01   0.24783E+00   0.10561E+01
   0.57251E+01   0.24790E+00   0.10561E+01
   0.57251E+01   0.24797E+00   0.10561E+01
   0.57251E+01   0.24805E+00   0.10561E+01
   0.57276E+01   0.24812E+00   0.10561E+01
   0.57276E+01   0.24819E+00   0.10562E+01
   0.57276E+01   0.24827E+00   0.10562E+01
   0.57276E+01   0.24834E+00   0.10562E+01
   0.57276E+01   0.24841E+00   0.10562E+01
   0.57276E+01   0.24849E+00   0.10562E+01
   0.57276E+01   0.24856E+00   0.10562E+01
   0.57276E+01   0.24863E+00   0.10562E+01
   0.57276E+01   0.24871E+00   0.10562E+01
   0.57276E+01   0.24878E+00   0.10562E+01
   0.57276E+01   0.24885E+00   0.10561E+01
   0.57276E+01   0.24893E+00   0.10561E+01
   0.57276E+01   0.24900E+00   0.10562E+01
   0.57276E+01   0.24908E+00   0.10562E+01
   0.57276E+01   0.24915E+00   0.10562E+01
   0.57276E+01   0.24922E+00   0.10561E+01
   0.57276E+01   0.24930E+00   0.10561E+01
   0.57276E+01   0.24937E+00   0.10562E+01
   0.57276E+01   0.24944E+00   0.10562E+01
   0.57301E+01   0.24952E+00   0.10562E+01
   0.57301E+01   0.24959E+00   0.10562E+01
   0.57301E+01   0.24967E+00   0.10562E+01
   0.57301E+01   0.24974E+00   0.10562E+01
   0.57301E+01   0.24981E+00   0.10562E+01
   0.57301E+01   0.24989E+00   0.10562E+01
   0.57301E+01   0.24996E+00   0.10562E+01
   0.57301E+01   0.25004E+00   0.10562E+01
   0.57301E+01   0.25011E+00   0.10563E+01
   0.57301E+01   0.25018E+00   0.10563E+01
   0.57301E+01   0.25026E+00   0.10562E+01
   0.57301E+01   0.25033E+00   0.10562E+01
   0.57301E+01   0.25041E+00   0.10562E+01
   0.57301E+01   0.25048E+00   0.10563E+01
   0.57301E+01   0.25055E+00   0.10562E+01
   0.57301E+01   0.25063E+00   0.10562E+01
   0.57301E+01   0.25070E+00   0.10562E+01
   0.57301E+01   0.25078E+00   0.10562E+01
   0.57301E+01   0.25085E+00   0.10562E+01
   0.57301E+01   0.25092E+00   0.10562E+01
   0.57301E+01   0.25100E+00   0.10562E+01
   0.57301E+01   0.25107E+00   0.10562E+01
   0.57301E+01   0.25115E+00   0.10562E+01
   0.57326E+01   0.25122E+00   0.10562E+01
   0.57326E+01   0.25130E+00   0.10562E+01
   0.57326E+01   0.25137E+00   0.10563E+01
   0.57326E+01   0.25145E+00   0.10563E+01
   0.57326E+01   0.25152E+00   0.10562E+01
   0.57326E+01   0.25159E+00   0.10562E+01
   0.57326E+01   0.25167E+00   0.10562E+01
   0.57326E+01   0.25174E+00   0.10562E+01
   0.57326E+01   0.25182E+00   0.10563E+01
   0.57326E+01   0.25189E+00   0.10562E+01
   0.57326E+01   0.25197E+00   0.10562E+01
   0.57326E+01   0.25204E+00   0.10562E+01
   0.57326E+01   0.25212E+00   0.10562E+01
   0.57326E+01   0.25219E+00   0.10562E+01
   0.57326E+01   0.25226E+00   0.10562E+01
   0.57326E+01   0.25234E+00   0.10562E+01
   0.57326E+01   0.25241E+00   0.10562E+01
   0.57326E+01   0.25249E+00   0.10562E+01
   0.57351E+01   0.25256E+00   0.10562E+01
   0.57351E+01   0.25264E+00   0.10562E+01
   0.57351E+01   0.25271E+00   0.10562E+01
   0.57351E+01   0.25279E+00   0.10563E+01
   0.57351E+01   0.25286E+00   0.10563E+01
   0.57351E+01   0.25294E+00   0.10563E+01
   0.57351E+01   0.25301E+00   0.10563E+01
   0.57351E+01   0.25309E+00   0.10563E+01
   0.57351E+01   0.25316E+00   0.10564E+01
   0.57351E+01   0.25324E+00   0.10564E+01
   0.57351E+01   0.25331E+00   0.10564E+01
   0.57351E+01   0.25339E+00   0.10564E+01
   0.57351E+01   0.25346E+00   0.10563E+01
   0.57351E+01   0.25354E+00   0.10563E+01
   0.57351E+01   0.25361E+00   0.10562E+01
   0.57351E+01   0.25369E+00   0.10563E+01
   0.57351E+01   0.25376E+00   0.10563E+01
   0.57351E+01   0.25384E+00   0.10563E+01
   0.57351E+01   0.25391E+00   0.10563E+01
   0.57351E+01   0.25399E+00   0.10563E+01
   0.57351E+01   0.25406E+00   0.10563E+01
   0.57351E+01   0.25414E+00   0.10563E+01
   0.57351E+01   0.25421E+00   0.10563E+01
   0.57351E+01   0.25429E+00   0.10563E+01
   0.57376E+01   0.25436E+00   0.10563E+01
   0.57376E+01   0.25444E+00   0.10563E+01
   0.57376E+01   0.25451E+00   0.10563E+01
   0.57376E+01   0.25459E+00   0.10563E+01
   0.57376E+01   0.25466E+00   0.10564E+01
   0.57376E+01   0.25474E+00   0.10564E+01
   0.57376E+01   0.25482E+00   0.10564E+01
   0.57376E+01   0.25489E+00   0.10564E+01
   0.57376E+01   0.25497E+00   0.10564E+01
   0.57376E+01   0.25504E+00   0.10564E+01
   0.57376E+01   0.25512E+00   0.10564E+01
   0.57376E+01   0.25519E+00   0.10564E+01
   0.57376E+01   0.25527E+00   0.10564E+01
   0.57376E+01   0.25534E+00   0.10564E+01
   0.57376E+01   0.25542E+00   0.10564E+01
   0.57376E+01   0.25549E+00   0.10565E+01
   0.57401E+01   0.25557E+00   0.10565E+01
   0.57401E+01   0.25565E+00   0.10564E+01
   0.57401E+01   0.25572E+00   0.10564E+01
   0.57401E+01   0.25580E+00   0.10564E+01
   0.57401E+01   0.25587E+00   0.10564E+01
   0.57401E+01   0.25595E+00   0.10564E+01
   0.57401E+01   0.25602E+00   0.10564E+01
   0.57401E+01   0.25610E+00   0.10564E+01
   0.57401E+01   0.25618E+00   0.10564E+01
   0.57401E+01   0.25625E+00   0.10564E+01
   0.57401E+01   0.25633E+00   0.10563E+01
   0.57401E+01   0.25640E+00   0.10564E+01
   0.57401E+01   0.25648E+00   0.10564E+01
   0.57401E+01   0.25656E+00   0.10564E+01
   0.57401E+01   0.25663E+00   0.10564E+01
   0.57401E+01   0.25671E+00   0.10564E+01
   0.57401E+01   0.25678E+00   0.10564E+01
   0.57401E+01   0.25686E+00   0.10564E+01
   0.57401E+01   0.25693E+00   0.10564E+01
   0.57401E+01   0.25701E+00   0.10564E+01
   0.57401E+01   0.25709E+00   0.10564E+01
   0.57401E+01   0.25716E+00   0.10564E+01
   0.57401E+01   0.25724E+00   0.10564E+01
   0.57401E+01   0.25732E+00   0.10564E+01
   0.57426E+01   0.25739E+00   0.10564E+01
   0.57426E+01   0.25747E+00   0.10564E+01
   0.57426E+01   0.25754E+00   0.10564E+01
   0.57426E+01   0.25762E+00   0.10565E+01
   0.57426E+01   0.25770E+00   0.10565E+01
   0.57426E+01   0.25777E+00   0.10565E+01
   0.57426E+01   0.25785E+00   0.10565E+01
   0.57426E+01   0.25793E+00   0.10565E+01
   0.57426E+01   0.25800E+00   0.10565E+01
   0.57426E+01   0.25808E+00   0.10564E+01
   0.57426E+01   0.25815E+00   0.10565E+01
   0.57426E+01   0.25823E+00   0.10565E+01
   0.57426E+01   0.25831E+00   0.10565E+01
   0.57426E+01   0.25838E+00   0.10565E+01
   0.57426E+01   0.25846E+00   0.10565E+01
   0.57426E+01   0.25854E+00   0.10565E+01
   0.57451E+01   0.25861E+00   0.10566E+01
   0.57451E+01   0.25869E+00   0.10565E+01
   0.57451E+01   0.25877E+00   0.10566E+01
   0.57451E+01   0.25884E+00   0.10566E+01
   0.57451E+01   0.25892E+00   0.10566E+01
   0.57451E+01   0.25900E+00   0.10566E+01
   0.57451E+01   0.25907E+00   0.10566E+01
   0.57451E+01   0.25915E+00   0.10566E+01
   0.57451E+01   0.25923E+00   0.10566E+01
   0.57451E+01   0.25930E+00   0.10566E+01
   0.57451E+01   0.25938E+00   0.10566E+01
   0.57451E+01   0.25946E+00   0.10566E+01
   0.57451E+01   0.25953E+00   0.10566E+01
   0.57451E+01   0.25961E+00   0.10565E+01
   0.57451E+01   0.25969E+00   0.10564E+01
   0.57451E+01   0.25976E+00   0.10564E+01
   0.57451E+01   0.25984E+00   0.10564E+01
   0.57451E+01   0.25992E+00   0.10565E+01
   0.57451E+01   0.25999E+00   0.10564E+01
   0.57451E+01   0.26007E+00   0.10565E+01
   0.57451E+01   0.26015E+00   0.10565E+01
   0.57451E+01   0.26022E+00   0.10566E+01
   0.57451E+01   0.26030E+00   0.10566E+01
   0.57451E+01   0.26038E+00   0.10566E+01
   0.57476E+01   0.26046E+00   0.10567E+01
   0.57476E+01   0.26053E+00   0.10567E+01
   0.57476E+01   0.26061E+00   0.10567E+01
   0.57476E+01   0.26069E+00   0.10566E+01
   0.57476E+01   0.26076E+00   0.10566E+01
   0.57476E+01   0.26084E+00   0.10566E+01
   0.57476E+01   0.26092E+00   0.10566E+01
   0.57476E+01   0.26100E+00   0.10566E+01
   0.57476E+01   0.26107E+00   0.10565E+01
   0.57476E+01   0.26115E+00   0.10566E+01
   0.57476E+01   0.26123E+00   0.10566E+01
   0.57476E+01   0.26130E+00   0.10566E+01
   0.57476E+01   0.26138E+00   0.10566E+01
   0.57476E+01   0.26146E+00   0.10566E+01
   0.57476E+01   0.26154E+00   0.10565E+01
   0.57476E+01   0.26161E+00   0.10566E+01
   0.57476E+01   0.26169E+00   0.10566E+01
   0.57476E+01   0.26177E+00   0.10566E+01
   0.57476E+01   0.26185E+00   0.10566E+01
   0.57501E+01   0.26192E+00   0.10566E+01
   0.57501E+01   0.26200E+00   0.10566E+01
   0.57501E+01   0.26208E+00   0.10566E+01
   0.57501E+01   0.26216E+00   0.10567E+01
   0.57501E+01   0.26223E+00   0.10567E+01
   0.57501E+01   0.26231E+00   0.10567E+01
   0.57501E+01   0.26239E+00   0.10565E+01
   0.57501E+01   0.26247E+00   0.10566E+01
   0.57501E+01   0.26254E+00   0.10566E+01
   0.57501E+01   0.26262E+00   0.10566E+01
   0.57501E+01   0.26270E+00   0.10567E+01
   0.57501E+01   0.26278E+00   0.10567E+01
   0.57501E+01   0.26286E+00   0.10567E+01
   0.57501E+01   0.26293E+00   0.10567E+01
   0.57501E+01   0.26301E+00   0.10568E+01
   0.57501E+01   0.26309E+00   0.10568E+01
   0.57501E+01   0.26317E+00   0.10568E+01
   0.57501E+01   0.26324E+00   0.10568E+01
   0.57526E+01   0.26332E+00   0.10568E+01
   0.57501E+01   0.26340E+00   0.10568E+01
   0.57526E+01   0.26348E+00   0.10568E+01
   0.57526E+01   0.26356E+00   0.10568E+01
   0.57526E+01   0.26363E+00   0.10568E+01
   0.57526E+01   0.26371E+00   0.10568E+01
   0.57526E+01   0.26379E+00   0.10568E+01
   0.57526E+01   0.26387E+00   0.10568E+01
   0.57526E+01   0.26395E+00   0.10568E+01
   0.57526E+01   0.26402E+00   0.10568E+01
   0.57526E+01   0.26410E+00   0.10568E+01
   0.57526E+01   0.26418E+00   0.10568E+01
   0.57526E+01   0.26426E+00   0.10568E+01
   0.57526E+01   0.26434E+00   0.10568E+01
   0.57526E+01   0.26442E+00   0.10568E+01
   0.57526E+01   0.26449E+00   0.10567E+01
   0.57526E+01   0.26457E+00   0.10567E+01
   0.57526E+01   0.26465E+00   0.10567E+01
   0.57526E+01   0.26473E+00   0.10568E+01
   0.57526E+01   0.26481E+00   0.10567E+01
   0.57526E+01   0.26489E+00   0.10568E+01
   0.57526E+01   0.26496E+00   0.10567E+01
   0.57526E+01   0.26504E+00   0.10567E+01
   0.57526E+01   0.26512E+00   0.10567E+01
   0.57526E+01   0.26520E+00   0.10567E+01
   0.57551E+01   0.26528E+00   0.10568E+01
   0.57551E+01   0.26536E+00   0.10568E+01
   0.57551E+01   0.26543E+00   0.10568E+01
   0.57551E+01   0.26551E+00   0.10569E+01
   0.57551E+01   0.26559E+00   0.10569E+01
   0.57551E+01   0.26567E+00   0.10568E+01
   0.57551E+01   0.26575E+00   0.10569E+01
   0.57551E+01   0.26583E+00   0.10570E+01
   0.57551E+01   0.26591E+00   0.10570E+01
   0.57551E+01   0.26598E+00   0.10570E+01
   0.57551E+01   0.26606E+00   0.10570E+01
   0.57551E+01   0.26614E+00   0.10570E+01
   0.57551E+01   0.26622E+00   0.10569E+01
   0.57551E+01   0.26630E+00   0.10570E+01
   0.57551E+01   0.26638E+00   0.10570E+01
   0.57551E+01   0.26646E+00   0.10569E+01
   0.57551E+01   0.26654E+00   0.10569E+01
   0.57551E+01   0.26662E+00   0.10569E+01
   0.57576E+01   0.26669E+00   0.10569E+01
   0.57576E+01   0.26677E+00   0.10569E+01
   0.57576E+01   0.26685E+00   0.10568E+01
   0.57576E+01   0.26693E+00   0.10569E+01
   0.57576E+01   0.26701E+00   0.10569E+01
   0.57576E+01   0.26709E+00   0.10569E+01
   0.57576E+01   0.26717E+00   0.10568E+01
   0.57576E+01   0.26725E+00   0.10568E+01
   0.57576E+01   0.26733E+00   0.10568E+01
   0.57576E+01   0.26741E+00   0.10568E+01
   0.57576E+01   0.26748E+00   0.10567E+01
   0.57576E+01   0.26756E+00   0.10567E+01
   0.57576E+01   0.26764E+00   0.10567E+01
   0.57576E+01   0.26772E+00   0.10567E+01
   0.57576E+01   0.26780E+00   0.10568E+01
   0.57576E+01   0.26788E+00   0.10569E+01
   0.57576E+01   0.26796E+00   0.10569E+01
   0.57576E+01   0.26804E+00   0.10569E+01
   0.57576E+01   0.26812E+00   0.10569E+01
   0.57601E+01   0.26820E+00   0.10569E+01
   0.57601E+01   0.26828E+00   0.10570E+01
   0.57601E+01   0.26836E+00   0.10570E+01
   0.57601E+01   0.26844E+00   0.10570E+01
   0.57601E+01   0.26852E+00   0.10570E+01
   0.57601E+01   0.26859E+00   0.10570E+01
   0.57601E+01   0.26867E+00   0.10571E+01
   0.57601E+01   0.26875E+00   0.10571E+01
   0.57601E+01   0.26883E+00   0.10571E+01
   0.57601E+01   0.26891E+00   0.10571E+01
   0.57601E+01   0.26899E+00   0.10570E+01
   0.57601E+01   0.26907E+00   0.10570E+01
   0.57601E+01   0.26915E+00   0.10570E+01
   0.57601E+01   0.26923E+00   0.10570E+01
   0.57601E+01   0.26931E+00   0.10571E+01
   0.57601E+01   0.26939E+00   0.10571E+01
   0.57601E+01   0.26947E+00   0.10571E+01
   0.57601E+01   0.26955E+00   0.10571E+01
   0.57601E+01   0.26963E+00   0.10571E+01
   0.57601E+01   0.26971E+00   0.10571E+01
   0.57601E+01   0.26979E+00   0.10571E+01
   0.57601E+01   0.26987E+00   0.10571E+01
   0.57601E+01   0.26995E+00   0.10571E+01
   0.57626E+01   0.27003E+00   0.10571E+01
   0.57626E+01   0.27011E+00   0.10571E+01
   0.57626E+01   0.27019E+00   0.10571E+01
   0.57626E+01   0.27027E+00   0.10571E+01
   0.57626E+01   0.27035E+00   0.10571E+01
   0.57626E+01   0.27043E+00   0.10571E+01
   0.57626E+01   0.27051E+00   0.10571E+01
   0.57626E+01   0.27059E+00   0.10571E+01
   0.57626E+01   0.27067E+00   0.10571E+01
   0.57626E+01   0.27075E+00   0.10571E+01
   0.57626E+01   0.27083E+00   0.10571E+01
   0.57626E+01   0.27091E+00   0.10571E+01
   0.57626E+01   0.27099E+00   0.10571E+01
   0.57626E+01   0.27107E+00   0.10571E+01
   0.57626E+01   0.27115E+00   0.10571E+01
   0.57626E+01   0.27123E+00   0.10571E+01
   0.57626E+01   0.27131E+00   0.10571E+01
   0.57626E+01   0.27139E+00   0.10572E+01
   0.57626E+01   0.27147E+00   0.10572E+01
   0.57626E+01   0.27155E+00   0.10572E+01
   0.57651E+01   0.27163E+00   0.10572E+01
   0.57651E+01   0.27171E+00   0.10572E+01
   0.57651E+01   0.27179E+00   0.10572E+01
   0.57651E+01   0.27187E+00   0.10572E+01
   0.57651E+01   0.27195E+00   0.10572E+01
   0.57651E+01   0.27203E+00   0.10572E+01
   0.57651E+01   0.27211E+00   0.10572E+01
   0.57651E+01   0.27219E+00   0.10572E+01
   0.57651E+01   0.27228E+00   0.10571E+01
   0.57651E+01   0.27236E+00   0.10571E+01
   0.57651E+01   0.27244E+00   0.10571E+01
   0.57651E+01   0.27252E+00   0.10571E+01
   0.57651E+01   0.27260E+00   0.10572E+01
   0.57651E+01   0.27268E+00   0.10571E+01
   0.57651E+01   0.27276E+00   0.10571E+01
   0.57651E+01   0.27284E+00   0.10571E+01
   0.57651E+01   0.27292E+00   0.10571E+01
   0.57651E+01   0.27300E+00   0.10571E+01
   0.57676E+01   0.27308E+00   0.10572E+01
   0.57676E+01   0.27316E+00   0.10572E+01
   0.57676E+01   0.27324E+00   0.10572E+01
   0.57676E+01   0.27332E+00   0.10572E+01
   0.57676E+01   0.27341E+00   0.10572E+01
   0.57676E+01   0.27349E+00   0.10572E+01
   0.57676E+01   0.27357E+00   0.10572E+01
   0.57676E+01   0.27365E+00   0.10572E+01
   0.57676E+01   0.27373E+00   0.10572E+01
   0.57676E+01   0.27381E+00   0.10572E+01
   0.57676E+01   0.27389E+00   0.10572E+01
   0.57676E+01   0.27397E+00   0.10573E+01
   0.57676E+01   0.27405E+00   0.10573E+01
   0.57676E+01   0.27413E+00   0.10573E+01
   0.57676E+01   0.27422E+00   0.10573E+01
   0.57676E+01   0.27430E+00   0.10573E+01
   0.57676E+01   0.27438E+00   0.10573E+01
   0.57676E+01   0.27446E+00   0.10573E+01
   0.57676E+01   0.27454E+00   0.10573E+01
   0.57676E+01   0.27462E+00   0.10573E+01
   0.57676E+01   0.27470E+00   0.10573E+01
   0.57676E+01   0.27478E+00   0.10573E+01
   0.57676E+01   0.27487E+00   0.10573E+01
   0.57701E+01   0.27495E+00   0.10574E+01
   0.57701E+01   0.27503E+00   0.10574E+01
   0.57701E+01   0.27511E+00   0.10574E+01
   0.57701E+01   0.27519E+00   0.10574E+01
   0.57701E+01   0.27527E+00   0.10574E+01
   0.57701E+01   0.27535E+00   0.10574E+01
   0.57701E+01   0.27544E+00   0.10574E+01
   0.57701E+01   0.27552E+00   0.10574E+01
   0.57701E+01   0.27560E+00   0.10574E+01
   0.57701E+01   0.27568E+00   0.10574E+01
   0.57701E+01   0.27576E+00   0.10573E+01
   0.57701E+01   0.27584E+00   0.10573E+01
   0.57701E+01   0.27592E+00   0.10573E+01
   0.57701E+01   0.27601E+00   0.10573E+01
   0.57701E+01   0.27609E+00   0.10574E+01
   0.57701E+01   0.27617E+00   0.10573E+01
   0.57701E+01   0.27625E+00   0.10574E+01
   0.57726E+01   0.27633E+00   0.10573E+01
   0.57701E+01   0.27641E+00   0.10573E+01
   0.57726E+01   0.27650E+00   0.10573E+01
   0.57726E+01   0.27658E+00   0.10573E+01
   0.57726E+01   0.27666E+00   0.10574E+01
   0.57726E+01   0.27674E+00   0.10574E+01
   0.57726E+01   0.27682E+00   0.10574E+01
   0.57726E+01   0.27691E+00   0.10574E+01
   0.57726E+01   0.27699E+00   0.10574E+01
   0.57726E+01   0.27707E+00   0.10574E+01
   0.57726E+01   0.27715E+00   0.10574E+01
   0.57726E+01   0.27723E+00   0.10574E+01
   0.57726E+01   0.27732E+00   0.10574E+01
   0.57726E+01   0.27740E+00   0.10574E+01
   0.57726E+01   0.27748E+00   0.10574E+01
   0.57726E+01   0.27756E+00   0.10575E+01
   0.57726E+01   0.27764E+00   0.10575E+01
   0.57726E+01   0.27773E+00   0.10575E+01
   0.57726E+01   0.27781E+00   0.10575E+01
   0.57726E+01   0.27789E+00   0.10575E+01
   0.57751E+01   0.27797E+00   0.10574E+01
   0.57751E+01   0.27806E+00   0.10575E+01
   0.57751E+01   0.27814E+00   0.10575E+01
   0.57751E+01   0.27822E+00   0.10575E+01
   0.57751E+01   0.27830E+00   0.10575E+01
   0.57751E+01   0.27838E+00   0.10575E+01
   0.57751E+01   0.27847E+00   0.10575E+01
   0.57751E+01   0.27855E+00   0.10575E+01
   0.57751E+01   0.27863E+00   0.10575E+01
   0.57751E+01   0.27871E+00   0.10575E+01
   0.57751E+01   0.27880E+00   0.10575E+01
   0.57751E+01   0.27888E+00   0.10575E+01
   0.57751E+01   0.27896E+00   0.10575E+01
   0.57751E+01   0.27904E+00   0.10575E+01
   0.57751E+01   0.27913E+00   0.10576E+01
   0.57751E+01   0.27921E+00   0.10575E+01
   0.57751E+01   0.27929E+00   0.10576E+01
   0.57751E+01   0.27937E+00   0.10575E+01
   0.57751E+01   0.27946E+00   0.10575E+01
   0.57751E+01   0.27954E+00   0.10576E+01
   0.57751E+01   0.27962E+00   0.10576E+01
   0.57751E+01   0.27971E+00   0.10576E+01
   0.57751E+01   0.27979E+00   0.10576E+01
   0.57776E+01   0.27987E+00   0.10576E+01
   0.57776E+01   0.27995E+00   0.10576E+01
   0.57776E+01   0.28004E+00   0.10575E+01
   0.57776E+01   0.28012E+00   0.10576E+01
   0.57776E+01   0.28020E+00   0.10576E+01
   0.57776E+01   0.28029E+00   0.10576E+01
   0.57776E+01   0.28037E+00   0.10576E+01
   0.57776E+01   0.28045E+00   0.10576E+01
   0.57776E+01   0.28053E+00   0.10576E+01
   0.57776E+01   0.28062E+00   0.10577E+01
   0.57776E+01   0.28070E+00   0.10577E+01
   0.57776E+01   0.28078E+00   0.10577E+01
   0.57776E+01   0.28087E+00   0.10577E+01
   0.57776E+01   0.28095E+00   0.10576E+01
   0.57776E+01   0.28103E+00   0.10576E+01
   0.57776E+01   0.28112E+00   0.10577E+01
   0.57776E+01   0.28120E+00   0.10577E+01
   0.57776E+01   0.28128E+00   0.10577E+01
   0.57776E+01   0.28137E+00   0.10578E+01
   0.57776E+01   0.28145E+00   0.10577E+01
   0.57776E+01   0.28153E+00   0.10577E+01
   0.57801E+01   0.28162E+00   0.10577E+01
   0.57801E+01   0.28170E+00   0.10577E+01
   0.57801E+01   0.28178E+00   0.10577E+01
   0.57801E+01   0.28187E+00   0.10578E+01
   0.57801E+01   0.28195E+00   0.10578E+01
   0.57801E+01   0.28203E+00   0.10578E+01
   0.57801E+01   0.28212E+00   0.10577E+01
   0.57801E+01   0.28220E+00   0.10577E+01
   0.57801E+01   0.28228E+00   0.10577E+01
   0.57801E+01   0.28237E+00   0.10577E+01
   0.57801E+01   0.28245E+00   0.10577E+01
   0.57801E+01   0.28253E+00   0.10577E+01
   0.57801E+01   0.28262E+00   0.10577E+01
   0.57801E+01   0.28270E+00   0.10577E+01
   0.57801E+01   0.28278E+00   0.10578E+01
   0.57801E+01   0.28287E+00   0.10578E+01
   0.57801E+01   0.28295E+00   0.10578E+01
   0.57801E+01   0.28304E+00   0.10578E+01
   0.57801E+01   0.28312E+00   0.10578E+01
   0.57801E+01   0.28320E+00   0.10578E+01
   0.57826E+01   0.28329E+00   0.10578E+01
   0.57826E+01   0.28337E+00   0.10578E+01
   0.57826E+01   0.28345E+00   0.10578E+01
   0.57826E+01   0.28354E+00   0.10578E+01
   0.57826E+01   0.28362E+00   0.10578E+01
   0.57826E+01   0.28371E+00   0.10578E+01
   0.57826E+01   0.28379E+00   0.10578E+01
   0.57826E+01   0.28387E+00   0.10578E+01
   0.57826E+01   0.28396E+00   0.10578E+01
   0.57826E+01   0.28404E+00   0.10578E+01
   0.57826E+01   0.28413E+00   0.10578E+01
   0.57826E+01   0.28421E+00   0.10578E+01
   0.57826E+01   0.28429E+00   0.10578E+01
   0.57826E+01   0.28438E+00   0.10578E+01
   0.57826E+01   0.28446E+00   0.10578E+01
   0.57826E+01   0.28455E+00   0.10578E+01
   0.57826E+01   0.28463E+00   0.10578E+01
   0.57826E+01   0.28472E+00   0.10578E+01
   0.57826E+01   0.28480E+00   0.10578E+01
   0.57826E+01   0.28488E+00   0.10578E+01
   0.57826E+01   0.28497E+00   0.10578E+01
   0.57826E+01   0.28505E+00   0.10579E+01
   0.57826E+01   0.28514E+00   0.10579E+01
   0.57826E+01   0.28522E+00   0.10579E+01
   0.57851E+01   0.28531E+00   0.10579E+01
   0.57851E+01   0.28539E+00   0.10579E+01
   0.57851E+01   0.28547E+00   0.10579E+01
   0.57851E+01   0.28556E+00   0.10579E+01
   0.57851E+01   0.28564E+00   0.10578E+01
   0.57851E+01   0.28573E+00   0.10578E+01
   0.57851E+01   0.28581E+00   0.10579E+01
   0.57851E+01   0.28590E+00   0.10579E+01
   0.57851E+01   0.28598E+00   0.10579E+01
   0.57851E+01   0.28607E+00   0.10579E+01
   0.57851E+01   0.28615E+00   0.10579E+01
   0.57876E+01   0.28624E+00   0.10580E+01
   0.57876E+01   0.28632E+00   0.10580E+01
   0.57876E+01   0.28641E+00   0.10580E+01
   0.57876E+01   0.28649E+00   0.10580E+01
   0.57876E+01   0.28657E+00   0.10580E+01
   0.57876E+01   0.28666E+00   0.10580E+01
   0.57876E+01   0.28674E+00   0.10580E+01
   0.57876E+01   0.28683E+00   0.10580E+01
   0.57876E+01   0.28691E+00   0.10580E+01
   0.57876E+01   0.28700E+00   0.10580E+01
   0.57876E+01   0.28708E+00   0.10581E+01
   0.57876E+01   0.28717E+00   0.10581E+01
   0.57876E+01   0.28725E+00   0.10581E+01
   0.57876E+01   0.28734E+00   0.10581E+01
   0.57876E+01   0.28742E+00   0.10581E+01
   0.57876E+01   0.28751E+00   0.10581E+01
   0.57876E+01   0.28759E+00   0.10582E+01
   0.57876E+01   0.28768E+00   0.10582E+01
   0.57876E+01   0.28776E+00   0.10582E+01
   0.57876E+01   0.28785E+00   0.10582E+01
   0.57876E+01   0.28793E+00   0.10582E+01
   0.57876E+01   0.28802E+00   0.10582E+01
   0.57876E+01   0.28810E+00   0.10582E+01
   0.57876E+01   0.28819E+00   0.10581E+01
   0.57876E+01   0.28828E+00   0.10582E+01
   0.57876E+01   0.28836E+00   0.10581E+01
   0.57901E+01   0.28845E+00   0.10581E+01
   0.57901E+01   0.28853E+00   0.10581E+01
   0.57901E+01   0.28862E+00   0.10582E+01
   0.57901E+01   0.28870E+00   0.10582E+01
   0.57901E+01   0.28879E+00   0.10581E+01
   0.57901E+01   0.28887E+00   0.10581E+01
   0.57901E+01   0.28896E+00   0.10581E+01
   0.57901E+01   0.28904E+00   0.10581E+01
   0.57901E+01   0.28913E+00   0.10581E+01
   0.57901E+01   0.28922E+00   0.10581E+01
   0.57901E+01   0.28930E+00   0.10581E+01
   0.57901E+01   0.28939E+00   0.10581E+01
   0.57901E+01   0.28947E+00   0.10581E+01
   0.57901E+01   0.28956E+00   0.10581E+01
   0.57901E+01   0.28964E+00   0.10582E+01
   0.57901E+01   0.28973E+00   0.10582E+01
   0.57901E+01   0.28981E+00   0.10582E+01
   0.57926E+01   0.28990E+00   0.10582E+01
   0.57901E+01   0.28999E+00   0.10582E+01
   0.57926E+01   0.29007E+00   0.10582E+01
   0.57926E+01   0.29016E+00   0.10582E+01
   0.57926E+01   0.29024E+00   0.10582E+01
   0.57926E+01   0.29033E+00   0.10582E+01
   0.57926E+01   0.29042E+00   0.10582E+01
   0.57926E+01   0.29050E+00   0.10582E+01
   0.57926E+01   0.29059E+00   0.10582E+01
   0.57926E+01   0.29067E+00   0.10583E+01
   0.57926E+01   0.29076E+00   0.10583E+01
   0.57926E+01   0.29085E+00   0.10583E+01
   0.57926E+01   0.29093E+00   0.10583E+01
   0.57926E+01   0.29102E+00   0.10583E+01
   0.57926E+01   0.29110E+00   0.10583E+01
   0.57926E+01   0.29119E+00   0.10583E+01
   0.57926E+01   0.29128E+00   0.10584E+01
   0.57926E+01   0.29136E+00   0.10584E+01
   0.57926E+01   0.29145E+00   0.10584E+01
   0.57926E+01   0.29153E+00   0.10585E+01
   0.57926E+01   0.29162E+00   0.10584E+01
   0.57951E+01   0.29171E+00   0.10585E+01
   0.57951E+01   0.29179E+00   0.10584E+01
   0.57926E+01   0.29188E+00   0.10584E+01
   0.57951E+01   0.29197E+00   0.10584E+01
   0.57951E+01   0.29205E+00   0.10584E+01
   0.57951E+01   0.29214E+00   0.10583E+01
   0.57951E+01   0.29223E+00   0.10583E+01
   0.57951E+01   0.29231E+00   0.10584E+01
   0.57951E+01   0.29240E+00   0.10584E+01
   0.57951E+01   0.29249E+00   0.10583E+01
   0.57951E+01   0.29257E+00   0.10584E+01
   0.57951E+01   0.29266E+00   0.10584E+01
   0.57951E+01   0.29274E+00   0.10584E+01
   0.57951E+01   0.29283E+00   0.10584E+01
   0.57951E+01   0.29292E+00   0.10584E+01
   0.57951E+01   0.29300E+00   0.10584E+01
   0.57951E+01   0.29309E+00   0.10584E+01
   0.57951E+01   0.29318E+00   0.10584E+01
   0.57951E+01   0.29327E+00   0.10584E+01
   0.57951E+01   0.29335E+00   0.10584E+01
   0.57951E+01   0.29344E+00   0.10585E+01
   0.57951E+01   0.29353E+00   0.10585E+01
   0.57951E+01   0.29361E+00   0.10585E+01
   0.57951E+01   0.29370E+00   0.10586E+01
   0.57976E+01   0.29379E+00   0.10585E+01
   0.57951E+01   0.29387E+00   0.10584E+01
   0.57976E+01   0.29396E+00   0.10584E+01
   0.57976E+01   0.29405E+00   0.10584E+01
   0.57976E+01   0.29413E+00   0.10585E+01
   0.57976E+01   0.29422E+00   0.10585E+01
   0.57976E+01   0.29431E+00   0.10585E+01
   0.57976E+01   0.29440E+00   0.10585E+01
   0.57976E+01   0.29448E+00   0.10586E+01
   0.57976E+01   0.29457E+00   0.10586E+01
   0.57976E+01   0.29466E+00   0.10586E+01
   0.57976E+01   0.29474E+00   0.10585E+01
   0.57976E+01   0.29483E+00   0.10585E+01
   0.57976E+01   0.29492E+00   0.10585E+01
   0.57976E+01   0.29501E+00   0.10585E+01
   0.57976E+01   0.29509E+00   0.10585E+01
   0.57976E+01   0.29518E+00   0.10585E+01
   0.57976E+01   0.29527E+00   0.10585E+01
   0.57976E+01   0.29535E+00   0.10585E+01
   0.58001E+01   0.29544E+00   0.10585E+01
   0.58001E+01   0.29553E+00   0.10585E+01
   0.58001E+01   0.29562E+00   0.10585E+01
   0.58001E+01   0.29570E+00   0.10585E+01
   0.58001E+01   0.29579E+00   0.10586E+01
   0.58001E+01   0.29588E+00   0.10586E+01
   0.58001E+01   0.29597E+00   0.10586E+01
   0.58001E+01   0.29605E+00   0.10585E+01
   0.58001E+01   0.29614E+00   0.10585E+01
   0.58001E+01   0.29623E+00   0.10585E+01
   0.58001E+01   0.29632E+00   0.10586E+01
   0.58001E+01   0.29641E+00   0.10586E+01
   0.58001E+01   0.29649E+00   0.10586E+01
   0.58001E+01   0.29658E+00   0.10587E+01
   0.58001E+01   0.29667E+00   0.10587E+01
   0.58001E+01   0.29676E+00   0.10587E+01
   0.58001E+01   0.29684E+00   0.10587E+01
   0.58001E+01   0.29693E+00   0.10588E+01
   0.58001E+01   0.29702E+00   0.10588E+01
   0.58001E+01   0.29711E+00   0.10588E+01
   0.58001E+01   0.29720E+00   0.10587E+01
   0.58001E+01   0.29728E+00   0.10587E+01
   0.58001E+01   0.29737E+00   0.10588E+01
   0.58001E+01   0.29746E+00   0.10587E+01
   0.58026E+01   0.29755E+00   0.10588E+01
   0.58026E+01   0.29764E+00   0.10588E+01
   0.58026E+01   0.29772E+00   0.10588E+01
   0.58026E+01   0.29781E+00   0.10588E+01
   0.58026E+01   0.29790E+00   0.10588E+01
   0.58026E+01   0.29799E+00   0.10588E+01
   0.58026E+01   0.29808E+00   0.10588E+01
   0.58026E+01   0.29816E+00   0.10588E+01
   0.58026E+01   0.29825E+00   0.10588E+01
   0.58026E+01   0.29834E+00   0.10589E+01
   0.58026E+01   0.29843E+00   0.10589E+01
   0.58026E+01   0.29852E+00   0.10589E+01
   0.58026E+01   0.29861E+00   0.10588E+01
   0.58026E+01   0.29869E+00   0.10588E+01
   0.58026E+01   0.29878E+00   0.10588E+01
   0.58026E+01   0.29887E+00   0.10588E+01
   0.58026E+01   0.29896E+00   0.10588E+01
   0.58026E+01   0.29905E+00   0.10588E+01
   0.58026E+01   0.29914E+00   0.10588E+01
   0.58051E+01   0.29923E+00   0.10588E+01
   0.58051E+01   0.29931E+00   0.10587E+01
   0.58051E+01   0.29940E+00   0.10588E+01
   0.58051E+01   0.29949E+00   0.10588E+01
   0.58051E+01   0.29958E+00   0.10588E+01
   0.58051E+01   0.29967E+00   0.10588E+01
   0.58051E+01   0.29976E+00   0.10588E+01
   0.58051E+01   0.29985E+00   0.10588E+01
   0.58051E+01   0.29993E+00   0.10589E+01
   0.58051E+01   0.30002E+00   0.10589E+01
   0.58051E+01   0.30011E+00   0.10589E+01
   0.58051E+01   0.30020E+00   0.10589E+01
   0.58051E+01   0.30029E+00   0.10589E+01
   0.58051E+01   0.30038E+00   0.10589E+01
   0.58051E+01   0.30047E+00   0.10589E+01
   0.58051E+01   0.30056E+00   0.10589E+01
   0.58051E+01   0.30064E+00   0.10589E+01
   0.58051E+01   0.30073E+00   0.10590E+01
   0.58051E+01   0.30082E+00   0.10590E+01
   0.58076E+01   0.30091E+00   0.10590E+01
   0.58076E+01   0.30100E+00   0.10591E+01
   0.58076E+01   0.30109E+00   0.10591E+01
   0.58076E+01   0.30118E+00   0.10590E+01
   0.58076E+01   0.30127E+00   0.10590E+01
   0.58076E+01   0.30136E+00   0.10590E+01
   0.58076E+01   0.30145E+00   0.10590E+01
   0.58076E+01   0.30154E+00   0.10591E+01
   0.58076E+01   0.30163E+00   0.10590E+01
   0.58076E+01   0.30171E+00   0.10590E+01
   0.58076E+01   0.30180E+00   0.10590E+01
   0.58076E+01   0.30189E+00   0.10590E+01
   0.58076E+01   0.30198E+00   0.10591E+01
   0.58076E+01   0.30207E+00   0.10590E+01
   0.58076E+01   0.30216E+00   0.10591E+01
   0.58076E+01   0.30225E+00   0.10591E+01
   0.58101E+01   0.30234E+00   0.10592E+01
   0.58101E+01   0.30243E+00   0.10591E+01
   0.58101E+01   0.30252E+00   0.10591E+01
   0.58101E+01   0.30261E+00   0.10591E+01
   0.58101E+01   0.30270E+00   0.10591E+01
   0.58101E+01   0.30279E+00   0.10591E+01
   0.58101E+01   0.30288E+00   0.10591E+01
   0.58101E+01   0.30297E+00   0.10591E+01
   0.58101E+01   0.30306E+00   0.10591E+01
   0.58101E+01   0.30315E+00   0.10591E+01
   0.58101E+01   0.30324E+00   0.10591E+01
   0.58101E+01   0.30333E+00   0.10592E+01
   0.58101E+01   0.30342E+00   0.10592E+01
   0.58101E+01   0.30350E+00   0.10593E+01
   0.58101E+01   0.30359E+00   0.10594E+01
   0.58101E+01   0.30368E+00   0.10593E+01
   0.58101E+01   0.30377E+00   0.10594E+01
   0.58101E+01   0.30386E+00   0.10593E+01
   0.58101E+01   0.30395E+00   0.10594E+01
   0.58126E+01   0.30404E+00   0.10594E+01
   0.58126E+01   0.30413E+00   0.10594E+01
   0.58126E+01   0.30422E+00   0.10594E+01
   0.58126E+01   0.30431E+00   0.10594E+01
   0.58126E+01   0.30440E+00   0.10593E+01
   0.58126E+01   0.30449E+00   0.10592E+01
   0.58126E+01   0.30458E+00   0.10593E+01
   0.58126E+01   0.30467E+00   0.10593E+01
   0.58126E+01   0.30476E+00   0.10593E+01
   0.58126E+01   0.30485E+00   0.10593E+01
   0.58126E+01   0.30495E+00   0.10593E+01
   0.58126E+01   0.30504E+00   0.10593E+01
   0.58126E+01   0.30513E+00   0.10593E+01
   0.58126E+01   0.30522E+00   0.10593E+01
   0.58126E+01   0.30531E+00   0.10594E+01
   0.58126E+01   0.30540E+00   0.10594E+01
   0.58126E+01   0.30549E+00   0.10594E+01
   0.58126E+01   0.30558E+00   0.10594E+01
   0.58126E+01   0.30567E+00   0.10594E+01
   0.58151E+01   0.30576E+00   0.10594E+01
   0.58151E+01   0.30585E+00   0.10594E+01
   0.58151E+01   0.30594E+00   0.10594E+01
   0.58151E+01   0.30603E+00   0.10594E+01
   0.58151E+01   0.30612E+00   0.10594E+01
   0.58151E+01   0.30621E+00   0.10594E+01
   0.58151E+01   0.30630E+00   0.10594E+01
   0.58151E+01   0.30639E+00   0.10594E+01
   0.58151E+01   0.30648E+00   0.10594E+01
   0.58151E+01   0.30657E+00   0.10594E+01
   0.58151E+01   0.30666E+00   0.10594E+01
   0.58151E+01   0.30675E+00   0.10594E+01
   0.58151E+01   0.30685E+00   0.10595E+01
   0.58151E+01   0.30694E+00   0.10595E+01
   0.58151E+01   0.30703E+00   0.10594E+01
   0.58151E+01   0.30712E+00   0.10595E+01
   0.58151E+01   0.30721E+00   0.10595E+01
   0.58151E+01   0.30730E+00   0.10594E+01
   0.58151E+01   0.30739E+00   0.10594E+01
   0.58151E+01   0.30748E+00   0.10595E+01
   0.58151E+01   0.30757E+00   0.10595E+01
   0.58151E+01   0.30766E+00   0.10594E+01
   0.58151E+01   0.30775E+00   0.10595E+01
   0.58151E+01   0.30785E+00   0.10595E+01
   0.58151E+01   0.30794E+00   0.10595E+01
   0.58151E+01   0.30803E+00   0.10595E+01
   0.58151E+01   0.30812E+00   0.10595E+01
   0.58151E+01   0.30821E+00   0.10595E+01
   0.58176E+01   0.30830E+00   0.10595E+01
   0.58176E+01   0.30839E+00   0.10595E+01
   0.58176E+01   0.30848E+00   0.10595E+01
   0.58176E+01   0.30858E+00   0.10595E+01
   0.58176E+01   0.30867E+00   0.10595E+01
   0.58176E+01   0.30876E+00   0.10595E+01
   0.58176E+01   0.30885E+00   0.10595E+01
   0.58176E+01   0.30894E+00   0.10595E+01
   0.58176E+01   0.30903E+00   0.10595E+01
   0.58176E+01   0.30912E+00   0.10595E+01
   0.58176E+01   0.30922E+00   0.10595E+01
   0.58176E+01   0.30931E+00   0.10595E+01
   0.58176E+01   0.30940E+00   0.10595E+01
   0.58176E+01   0.30949E+00   0.10595E+01
   0.58176E+01   0.30958E+00   0.10596E+01
   0.58176E+01   0.30967E+00   0.10596E+01
   0.58176E+01   0.30976E+00   0.10596E+01
   0.58176E+01   0.30986E+00   0.10596E+01
   0.58176E+01   0.30995E+00   0.10596E+01
   0.58176E+01   0.31004E+00   0.10596E+01
   0.58201E+01   0.31013E+00   0.10596E+01
   0.58201E+01   0.31022E+00   0.10596E+01
   0.58201E+01   0.31032E+00   0.10596E+01
   0.58201E+01   0.31041E+00   0.10596E+01
   0.58201E+01   0.31050E+00   0.10596E+01
   0.58201E+01   0.31059E+00   0.10596E+01
   0.58201E+01   0.31068E+00   0.10597E+01
   0.58201E+01   0.31077E+00   0.10597E+01
   0.58201E+01   0.31087E+00   0.10597E+01
   0.58201E+01   0.31096E+00   0.10597E+01
   0.58201E+01   0.31105E+00   0.10597E+01
   0.58201E+01   0.31114E+00   0.10597E+01
   0.58201E+01   0.31123E+00   0.10597E+01
   0.58201E+01   0.31133E+00   0.10598E+01
   0.58201E+01   0.31142E+00   0.10598E+01
   0.58201E+01   0.31151E+00   0.10598E+01
   0.58201E+01   0.31160E+00   0.10599E+01
   0.58201E+01   0.31170E+00   0.10599E+01
   0.58201E+01   0.31179E+00   0.10599E+01
   0.58201E+01   0.31188E+00   0.10599E+01
   0.58201E+01   0.31197E+00   0.10599E+01
   0.58201E+01   0.31206E+00   0.10598E+01
   0.58226E+01   0.31216E+00   0.10599E+01
   0.58226E+01   0.31225E+00   0.10599E+01
   0.58226E+01   0.31234E+00   0.10599E+01
   0.58226E+01   0.31243E+00   0.10599E+01
   0.58226E+01   0.31253E+00   0.10599E+01
   0.58226E+01   0.31262E+00   0.10599E+01
   0.58226E+01   0.31271E+00   0.10600E+01
   0.58226E+01   0.31280E+00   0.10600E+01
   0.58226E+01   0.31290E+00   0.10600E+01
   0.58226E+01   0.31299E+00   0.10599E+01
   0.58226E+01   0.31308E+00   0.10600E+01
   0.58226E+01   0.31317E+00   0.10599E+01
   0.58226E+01   0.31327E+00   0.10599E+01
   0.58226E+01   0.31336E+00   0.10599E+01
   0.58226E+01   0.31345E+00   0.10599E+01
   0.58226E+01   0.31355E+00   0.10600E+01
   0.58226E+01   0.31364E+00   0.10600E+01
   0.58226E+01   0.31373E+00   0.10600E+01
   0.58251E+01   0.31382E+00   0.10599E+01
   0.58251E+01   0.31392E+00   0.10599E+01
   0.58251E+01   0.31401E+00   0.10599E+01
   0.58251E+01   0.31410E+00   0.10600E+01
   0.58251E+01   0.31420E+00   0.10600E+01
   0.58251E+01   0.31429E+00   0.10600E+01
   0.58251E+01   0.31438E+00   0.10600E+01
   0.58251E+01   0.31447E+00   0.10600E+01
   0.58251E+01   0.31457E+00   0.10600E+01
   0.58251E+01   0.31466E+00   0.10600E+01
   0.58251E+01   0.31475E+00   0.10600E+01
   0.58251E+01   0.31485E+00   0.10600E+01
   0.58251E+01   0.31494E+00   0.10600E+01
   0.58251E+01   0.31503E+00   0.10600E+01
   0.58251E+01   0.31513E+00   0.10600E+01
   0.58251E+01   0.31522E+00   0.10600E+01
   0.58251E+01   0.31531E+00   0.10600E+01
   0.58251E+01   0.31541E+00   0.10600E+01
   0.58251E+01   0.31550E+00   0.10601E+01
   0.58251E+01   0.31559E+00   0.10601E+01
   0.58251E+01   0.31569E+00   0.10601E+01
   0.58251E+01   0.31578E+00   0.10601E+01
   0.58251E+01   0.31587E+00   0.10601E+01
   0.58276E+01   0.31597E+00   0.10601E+01
   0.58276E+01   0.31606E+00   0.10601E+01
   0.58276E+01   0.31615E+00   0.10602E+01
   0.58276E+01   0.31625E+00   0.10602E+01
   0.58276E+01   0.31634E+00   0.10602E+01
   0.58276E+01   0.31643E+00   0.10602E+01
   0.58276E+01   0.31653E+00   0.10601E+01
   0.58276E+01   0.31662E+00   0.10601E+01
   0.58276E+01   0.31672E+00   0.10602E+01
   0.58276E+01   0.31681E+00   0.10602E+01
   0.58276E+01   0.31690E+00   0.10602E+01
   0.58276E+01   0.31700E+00   0.10602E+01
   0.58276E+01   0.31709E+00   0.10602E+01
   0.58276E+01   0.31718E+00   0.10602E+01
   0.58276E+01   0.31728E+00   0.10602E+01
   0.58276E+01   0.31737E+00   0.10603E+01
   0.58276E+01   0.31747E+00   0.10603E+01
   0.58301E+01   0.31756E+00   0.10603E+01
   0.58301E+01   0.31765E+00   0.10603E+01
   0.58301E+01   0.31775E+00   0.10603E+01
   0.58301E+01   0.31784E+00   0.10603E+01
   0.58301E+01   0.31794E+00   0.10603E+01
   0.58301E+01   0.31803E+00   0.10604E+01
   0.58301E+01   0.31812E+00   0.10603E+01
   0.58301E+01   0.31822E+00   0.10603E+01
   0.58301E+01   0.31831E+00   0.10604E+01
   0.58301E+01   0.31841E+00   0.10604E+01
   0.58301E+01   0.31850E+00   0.10604E+01
   0.58301E+01   0.31859E+00   0.10603E+01
   0.58301E+01   0.31869E+00   0.10603E+01
   0.58301E+01   0.31878E+00   0.10603E+01
   0.58301E+01   0.31888E+00   0.10603E+01
   0.58301E+01   0.31897E+00   0.10603E+01
   0.58301E+01   0.31907E+00   0.10603E+01
   0.58301E+01   0.31916E+00   0.10604E+01
   0.58301E+01   0.31926E+00   0.10604E+01
   0.58301E+01   0.31935E+00   0.10604E+01
   0.58301E+01   0.31944E+00   0.10604E+01
   0.58301E+01   0.31954E+00   0.10605E+01
   0.58326E+01   0.31963E+00   0.10605E+01
   0.58326E+01   0.31973E+00   0.10605E+01
   0.58326E+01   0.31982E+00   0.10605E+01
   0.58326E+01   0.31992E+00   0.10604E+01
   0.58326E+01   0.32001E+00   0.10604E+01
   0.58326E+01   0.32011E+00   0.10605E+01
   0.58326E+01   0.32020E+00   0.10604E+01
   0.58326E+01   0.32030E+00   0.10605E+01
   0.58326E+01   0.32039E+00   0.10605E+01
   0.58326E+01   0.32049E+00   0.10605E+01
   0.58326E+01   0.32058E+00   0.10605E+01
   0.58326E+01   0.32068E+00   0.10604E+01
   0.58326E+01   0.32077E+00   0.10604E+01
   0.58326E+01   0.32087E+00   0.10604E+01
   0.58326E+01   0.32096E+00   0.10604E+01
   0.58326E+01   0.32106E+00   0.10604E+01
   0.58326E+01   0.32115E+00   0.10605E+01
   0.58351E+01   0.32125E+00   0.10605E+01
   0.58351E+01   0.32134E+00   0.10605E+01
   0.58351E+01   0.32144E+00   0.10605E+01
   0.58351E+01   0.32153E+00   0.10605E+01
   0.58351E+01   0.32163E+00   0.10606E+01
   0.58351E+01   0.32172E+00   0.10605E+01
   0.58351E+01   0.32182E+00   0.10606E+01
   0.58351E+01   0.32191E+00   0.10606E+01
   0.58351E+01   0.32201E+00   0.10606E+01
   0.58351E+01   0.32210E+00   0.10606E+01
   0.58351E+01   0.32220E+00   0.10606E+01
   0.58351E+01   0.32229E+00   0.10606E+01
   0.58351E+01   0.32239E+00   0.10607E+01
   0.58351E+01   0.32248E+00   0.10608E+01
   0.58351E+01   0.32258E+00   0.10608E+01
   0.58351E+01   0.32267E+00   0.10608E+01
   0.58351E+01   0.32277E+00   0.10608E+01
   0.58376E+01   0.32287E+00   0.10608E+01
   0.58351E+01   0.32296E+00   0.10607E+01
   0.58376E+01   0.32306E+00   0.10608E+01
   0.58376E+01   0.32315E+00   0.10608E+01
   0.58376E+01   0.32325E+00   0.10608E+01
   0.58376E+01   0.32334E+00   0.10608E+01
   0.58376E+01   0.32344E+00   0.10608E+01
   0.58376E+01   0.32353E+00   0.10608E+01
   0.58376E+01   0.32363E+00   0.10608E+01
   0.58376E+01   0.32373E+00   0.10609E+01
   0.58376E+01   0.32382E+00   0.10609E+01
   0.58376E+01   0.32392E+00   0.10609E+01
   0.58376E+01   0.32401E+00   0.10609E+01
   0.58376E+01   0.32411E+00   0.10609E+01
   0.58376E+01   0.32421E+00   0.10609E+01
   0.58376E+01   0.32430E+00   0.10609E+01
   0.58376E+01   0.32440E+00   0.10609E+01
   0.58376E+01   0.32449E+00   0.10609E+01
   0.58376E+01   0.32459E+00   0.10609E+01
   0.58376E+01   0.32469E+00   0.10609E+01
   0.58376E+01   0.32478E+00   0.10609E+01
   0.58376E+01   0.32488E+00   0.10609E+01
   0.58376E+01   0.32497E+00   0.10609E+01
   0.58376E+01   0.32507E+00   0.10609E+01
   0.58376E+01   0.32517E+00   0.10610E+01
   0.58376E+01   0.32526E+00   0.10610E+01
   0.58376E+01   0.32536E+00   0.10610E+01
   0.58401E+01   0.32545E+00   0.10610E+01
   0.58376E+01   0.32555E+00   0.10610E+01
   0.58401E+01   0.32565E+00   0.10610E+01
   0.58401E+01   0.32574E+00   0.10610E+01
   0.58401E+01   0.32584E+00   0.10609E+01
   0.58401E+01   0.32594E+00   0.10609E+01
   0.58401E+01   0.32603E+00   0.10609E+01
   0.58401E+01   0.32613E+00   0.10609E+01
   0.58401E+01   0.32623E+00   0.10609E+01
   0.58401E+01   0.32632E+00   0.10609E+01
   0.58401E+01   0.32642E+00   0.10609E+01
   0.58401E+01   0.32652E+00   0.10610E+01
   0.58401E+01   0.32661E+00   0.10610E+01
   0.58401E+01   0.32671E+00   0.10610E+01
   0.58401E+01   0.32681E+00   0.10610E+01
   0.58401E+01   0.32690E+00   0.10610E+01
   0.58401E+01   0.32700E+00   0.10610E+01
   0.58401E+01   0.32710E+00   0.10610E+01
   0.58401E+01   0.32719E+00   0.10610E+01
   0.58401E+01   0.32729E+00   0.10610E+01
   0.58401E+01   0.32739E+00   0.10610E+01
   0.58401E+01   0.32748E+00   0.10610E+01
   0.58401E+01   0.32758E+00   0.10610E+01
   0.58401E+01   0.32768E+00   0.10611E+01
   0.58401E+01   0.32777E+00   0.10611E+01
   0.58426E+01   0.32787E+00   0.10611E+01
   0.58426E+01   0.32797E+00   0.10611E+01
   0.58426E+01   0.32807E+00   0.10611E+01
   0.58426E+01   0.32816E+00   0.10611E+01
   0.58426E+01   0.32826E+00   0.10611E+01
   0.58426E+01   0.32836E+00   0.10611E+01
   0.58426E+01   0.32845E+00   0.10612E+01
   0.58426E+01   0.32855E+00   0.10612E+01
   0.58426E+01   0.32865E+00   0.10612E+01
   0.58426E+01   0.32875E+00   0.10612E+01
   0.58426E+01   0.32884E+00   0.10612E+01
   0.58426E+01   0.32894E+00   0.10612E+01
   0.58426E+01   0.32904E+00   0.10612E+01
   0.58426E+01   0.32913E+00   0.10612E+01
   0.58426E+01   0.32923E+00   0.10612E+01
   0.58426E+01   0.32933E+00   0.10612E+01
   0.58451E+01   0.32943E+00   0.10612E+01
   0.58451E+01   0.32952E+00   0.10612E+01
   0.58451E+01   0.32962E+00   0.10612E+01
   0.58451E+01   0.32972E+00   0.10612E+01
   0.58451E+01   0.32982E+00   0.10613E+01
   0.58451E+01   0.32991E+00   0.10613E+01
   0.58451E+01   0.33001E+00   0.10613E+01
   0.58451E+01   0.33011E+00   0.10613E+01
   0.58451E+01   0.33021E+00   0.10613E+01
   0.58451E+01   0.33031E+00   0.10613E+01
   0.58451E+01   0.33040E+00   0.10613E+01
   0.58451E+01   0.33050E+00   0.10614E+01
   0.58451E+01   0.33060E+00   0.10614E+01
   0.58451E+01   0.33070E+00   0.10614E+01
   0.58451E+01   0.33079E+00   0.10614E+01
   0.58451E+01   0.33089E+00   0.10614E+01
   0.58451E+01   0.33099E+00   0.10614E+01
   0.58451E+01   0.33109E+00   0.10615E+01
   0.58451E+01   0.33119E+00   0.10615E+01
   0.58451E+01   0.33128E+00   0.10614E+01
   0.58451E+01   0.33138E+00   0.10614E+01
   0.58451E+01   0.33148E+00   0.10614E+01
   0.58476E+01   0.33158E+00   0.10614E+01
   0.58476E+01   0.33168E+00   0.10614E+01
   0.58476E+01   0.33177E+00   0.10614E+01
   0.58476E+01   0.33187E+00   0.10614E+01
   0.58476E+01   0.33197E+00   0.10614E+01
   0.58476E+01   0.33207E+00   0.10614E+01
   0.58476E+01   0.33217E+00   0.10615E+01
   0.58476E+01   0.33227E+00   0.10615E+01
   0.58476E+01   0.33236E+00   0.10615E+01
   0.58476E+01   0.33246E+00   0.10615E+01
   0.58476E+01   0.33256E+00   0.10615E+01
   0.58476E+01   0.33266E+00   0.10615E+01
   0.58476E+01   0.33276E+00   0.10616E+01
   0.58476E+01   0.33286E+00   0.10615E+01
   0.58476E+01   0.33295E+00   0.10616E+01
   0.58476E+01   0.33305E+00   0.10615E+01
   0.58476E+01   0.33315E+00   0.10616E+01
   0.58476E+01   0.33325E+00   0.10616E+01
   0.58476E+01   0.33335E+00   0.10616E+01
   0.58476E+01   0.33345E+00   0.10617E+01
   0.58476E+01   0.33355E+00   0.10616E+01
   0.58476E+01   0.33364E+00   0.10617E+01
   0.58501E+01   0.33374E+00   0.10618E+01
   0.58501E+01   0.33384E+00   0.10617E+01
   0.58501E+01   0.33394E+00   0.10617E+01
   0.58501E+01   0.33404E+00   0.10617E+01
   0.58501E+01   0.33414E+00   0.10617E+01
   0.58501E+01   0.33424E+00   0.10617E+01
   0.58501E+01   0.33434E+00   0.10617E+01
   0.58501E+01   0.33444E+00   0.10617E+01
   0.58501E+01   0.33453E+00   0.10617E+01
   0.58501E+01   0.33463E+00   0.10617E+01
   0.58501E+01   0.33473E+00   0.10617E+01
   0.58501E+01   0.33483E+00   0.10618E+01
   0.58501E+01   0.33493E+00   0.10618E+01
   0.58501E+01   0.33503E+00   0.10618E+01
   0.58526E+01   0.33513E+00   0.10618E+01
   0.58526E+01   0.33523E+00   0.10618E+01
   0.58526E+01   0.33533E+00   0.10618E+01
   0.58526E+01   0.33543E+00   0.10618E+01
   0.58526E+01   0.33553E+00   0.10618E+01
   0.58526E+01   0.33562E+00   0.10618E+01
   0.58526E+01   0.33572E+00   0.10618E+01
   0.58526E+01   0.33582E+00   0.10618E+01
   0.58526E+01   0.33592E+00   0.10618E+01
   0.58526E+01   0.33602E+00   0.10618E+01
   0.58526E+01   0.33612E+00   0.10618E+01
   0.58526E+01   0.33622E+00   0.10618E+01
   0.58526E+01   0.33632E+00   0.10618E+01
   0.58526E+01   0.33642E+00   0.10618E+01
   0.58526E+01   0.33652E+00   0.10619E+01
   0.58526E+01   0.33662E+00   0.10619E+01
   0.58526E+01   0.33672E+00   0.10619E+01
   0.58526E+01   0.33682E+00   0.10619E+01
   0.58526E+01   0.33692E+00   0.10619E+01
   0.58526E+01   0.33702E+00   0.10619E+01
   0.58526E+01   0.33712E+00   0.10620E+01
   0.58526E+01   0.33722E+00   0.10619E+01
   0.58551E+01   0.33732E+00   0.10620E+01
   0.58551E+01   0.33742E+00   0.10620E+01
   0.58551E+01   0.33752E+00   0.10620E+01
   0.58551E+01   0.33762E+00   0.10620E+01
   0.58551E+01   0.33772E+00   0.10620E+01
   0.58551E+01   0.33782E+00   0.10620E+01
   0.58551E+01   0.33792E+00   0.10621E+01
   0.58551E+01   0.33802E+00   0.10620E+01
   0.58551E+01   0.33812E+00   0.10621E+01
   0.58551E+01   0.33822E+00   0.10620E+01
   0.58551E+01   0.33832E+00   0.10621E+01
   0.58551E+01   0.33842E+00   0.10621E+01
   0.58551E+01   0.33852E+00   0.10621E+01
   0.58551E+01   0.33862E+00   0.10620E+01
   0.58551E+01   0.33872E+00   0.10621E+01
   0.58551E+01   0.33882E+00   0.10621E+01
   0.58551E+01   0.33892E+00   0.10621E+01
   0.58551E+01   0.33902E+00   0.10621E+01
   0.58551E+01   0.33912E+00   0.10621E+01
   0.58551E+01   0.33922E+00   0.10621E+01
   0.58551E+01   0.33932E+00   0.10621E+01
   0.58576E+01   0.33942E+00   0.10621E+01
   0.58576E+01   0.33952E+00   0.10621E+01
   0.58576E+01   0.33962E+00   0.10621E+01
   0.58576E+01   0.33972E+00   0.10621E+01
   0.58576E+01   0.33982E+00   0.10621E+01
   0.58576E+01   0.33992E+00   0.10621E+01
   0.58576E+01   0.34002E+00   0.10621E+01
   0.58576E+01   0.34012E+00   0.10621E+01
   0.58576E+01   0.34022E+00   0.10621E+01
   0.58576E+01   0.34032E+00   0.10621E+01
   0.58576E+01   0.34043E+00   0.10621E+01
   0.58576E+01   0.34053E+00   0.10622E+01
   0.58576E+01   0.34063E+00   0.10621E+01
   0.58576E+01   0.34073E+00   0.10621E+01
   0.58576E+01   0.34083E+00   0.10621E+01
   0.58576E+01   0.34093E+00   0.10622E+01
   0.58576E+01   0.34103E+00   0.10622E+01
   0.58576E+01   0.34113E+00   0.10622E+01
   0.58576E+01   0.34123E+00   0.10622E+01
   0.58576E+01   0.34133E+00   0.10622E+01
   0.58576E+01   0.34143E+00   0.10622E+01
   0.58576E+01   0.34153E+00   0.10623E+01
   0.58576E+01   0.34164E+00   0.10623E+01
   0.58576E+01   0.34174E+00   0.10623E+01
   0.58601E+01   0.34184E+00   0.10623E+01
   0.58601E+01   0.34194E+00   0.10623E+01
   0.58601E+01   0.34204E+00   0.10623E+01
   0.58601E+01   0.34214E+00   0.10624E+01
   0.58601E+01   0.34224E+00   0.10624E+01
   0.58601E+01   0.34234E+00   0.10624E+01
   0.58601E+01   0.34245E+00   0.10624E+01
   0.58601E+01   0.34255E+00   0.10624E+01
   0.58601E+01   0.34265E+00   0.10625E+01
   0.58601E+01   0.34275E+00   0.10625E+01
   0.58601E+01   0.34285E+00   0.10624E+01
   0.58601E+01   0.34295E+00   0.10624E+01
   0.58601E+01   0.34305E+00   0.10624E+01
   0.58601E+01   0.34316E+00   0.10624E+01
   0.58601E+01   0.34326E+00   0.10625E+01
   0.58601E+01   0.34336E+00   0.10625E+01
   0.58601E+01   0.34346E+00   0.10625E+01
   0.58601E+01   0.34356E+00   0.10625E+01
   0.58626E+01   0.34366E+00   0.10625E+01
   0.58626E+01   0.34377E+00   0.10625E+01
   0.58626E+01   0.34387E+00   0.10626E+01
   0.58626E+01   0.34397E+00   0.10626E+01
   0.58626E+01   0.34407E+00   0.10625E+01
   0.58626E+01   0.34417E+00   0.10625E+01
   0.58626E+01   0.34427E+00   0.10626E+01
   0.58626E+01   0.34438E+00   0.10626E+01
   0.58626E+01   0.34448E+00   0.10626E+01
   0.58626E+01   0.34458E+00   0.10627E+01
   0.58626E+01   0.34468E+00   0.10627E+01
   0.58626E+01   0.34478E+00   0.10627E+01
   0.58626E+01   0.34489E+00   0.10627E+01
   0.58626E+01   0.34499E+00   0.10628E+01
   0.58626E+01   0.34509E+00   0.10627E+01
   0.58626E+01   0.34519E+00   0.10627E+01
   0.58626E+01   0.34529E+00   0.10627E+01
   0.58626E+01   0.34540E+00   0.10627E+01
   0.58626E+01   0.34550E+00   0.10627E+01
   0.58626E+01   0.34560E+00   0.10627E+01
   0.58626E+01   0.34570E+00   0.10627E+01
   0.58626E+01   0.34581E+00   0.10627E+01
   0.58626E+01   0.34591E+00   0.10628E+01
   0.58626E+01   0.34601E+00   0.10628E+01
   0.58651E+01   0.34611E+00   0.10628E+01
   0.58651E+01   0.34622E+00   0.10628E+01
   0.58651E+01   0.34632E+00   0.10628E+01
   0.58651E+01   0.34642E+00   0.10628E+01
   0.58651E+01   0.34652E+00   0.10629E+01
   0.58651E+01   0.34663E+00   0.10629E+01
   0.58651E+01   0.34673E+00   0.10628E+01
   0.58651E+01   0.34683E+00   0.10628E+01
   0.58651E+01   0.34693E+00   0.10628E+01
   0.58651E+01   0.34704E+00   0.10628E+01
   0.58651E+01   0.34714E+00   0.10628E+01
   0.58651E+01   0.34724E+00   0.10628E+01
   0.58651E+01   0.34734E+00   0.10628E+01
   0.58651E+01   0.34745E+00   0.10628E+01
   0.58651E+01   0.34755E+00   0.10628E+01
   0.58651E+01   0.34765E+00   0.10628E+01
   0.58651E+01   0.34776E+00   0.10628E+01
   0.58651E+01   0.34786E+00   0.10629E+01
   0.58651E+01   0.34796E+00   0.10628E+01
   0.58651E+01   0.34806E+00   0.10629E+01
   0.58676E+01   0.34817E+00   0.10629E+01
   0.58676E+01   0.34827E+00   0.10629E+01
   0.58676E+01   0.34837E+00   0.10629E+01
   0.58676E+01   0.34848E+00   0.10630E+01
   0.58676E+01   0.34858E+00   0.10630E+01
   0.58676E+01   0.34868E+00   0.10630E+01
   0.58676E+01   0.34879E+00   0.10630E+01
   0.58676E+01   0.34889E+00   0.10631E+01
   0.58676E+01   0.34899E+00   0.10630E+01
   0.58676E+01   0.34910E+00   0.10631E+01
   0.58676E+01   0.34920E+00   0.10630E+01
   0.58676E+01   0.34930E+00   0.10630E+01
   0.58676E+01   0.34941E+00   0.10631E+01
   0.58676E+01   0.34951E+00   0.10630E+01
   0.58676E+01   0.34961E+00   0.10630E+01
   0.58676E+01   0.34972E+00   0.10630E+01
   0.58676E+01   0.34982E+00   0.10630E+01
   0.58676E+01   0.34992E+00   0.10631E+01
   0.58676E+01   0.35003E+00   0.10631E+01
   0.58676E+01   0.35013E+00   0.10631E+01
   0.58701E+01   0.35023E+00   0.10631E+01
   0.58701E+01   0.35034E+00   0.10631E+01
   0.58701E+01   0.35044E+00   0.10631E+01
   0.58701E+01   0.35054E+00   0.10631E+01
   0.58701E+01   0.35065E+00   0.10631E+01
   0.58701E+01   0.35075E+00   0.10630E+01
   0.58701E+01   0.35086E+00   0.10631E+01
   0.58701E+01   0.35096E+00   0.10631E+01
   0.58701E+01   0.35106E+00   0.10631E+01
   0.58701E+01   0.35117E+00   0.10631E+01
   0.58701E+01   0.35127E+00   0.10631E+01
   0.58701E+01   0.35137E+00   0.10631E+01
   0.58701E+01   0.35148E+00   0.10631E+01
   0.58701E+01   0.35158E+00   0.10631E+01
   0.58701E+01   0.35169E+00   0.10631E+01
   0.58701E+01   0.35179E+00   0.10632E+01
   0.58701E+01   0.35190E+00   0.10632E+01
   0.58701E+01   0.35200E+00   0.10632E+01
   0.58701E+01   0.35210E+00   0.10632E+01
   0.58701E+01   0.35221E+00   0.10632E+01
   0.58701E+01   0.35231E+00   0.10633E+01
   0.58726E+01   0.35242E+00   0.10633E+01
   0.58726E+01   0.35252E+00   0.10633E+01
   0.58726E+01   0.35262E+00   0.10634E+01
   0.58726E+01   0.35273E+00   0.10633E+01
   0.58726E+01   0.35283E+00   0.10633E+01
   0.58726E+01   0.35294E+00   0.10633E+01
   0.58726E+01   0.35304E+00   0.10633E+01
   0.58726E+01   0.35315E+00   0.10633E+01
   0.58726E+01   0.35325E+00   0.10634E+01
   0.58726E+01   0.35336E+00   0.10634E+01
   0.58726E+01   0.35346E+00   0.10634E+01
   0.58726E+01   0.35356E+00   0.10634E+01
   0.58726E+01   0.35367E+00   0.10634E+01
   0.58726E+01   0.35377E+00   0.10634E+01
   0.58726E+01   0.35388E+00   0.10634E+01
   0.58726E+01   0.35398E+00   0.10634E+01
   0.58726E+01   0.35409E+00   0.10634E+01
   0.58726E+01   0.35419E+00   0.10634E+01
   0.58726E+01   0.35430E+00   0.10635E+01
   0.58726E+01   0.35440E+00   0.10635E+01
   0.58726E+01   0.35451E+00   0.10635E+01
   0.58726E+01   0.35461E+00   0.10635E+01
   0.58726E+01   0.35472E+00   0.10635E+01
   0.58726E+01   0.35482E+00   0.10635E+01
   0.58726E+01   0.35493E+00   0.10635E+01
   0.58726E+01   0.35503E+00   0.10635E+01
   0.58726E+01   0.35514E+00   0.10635E+01
   0.58751E+01   0.35524E+00   0.10635E+01
   0.58751E+01   0.35535E+00   0.10635E+01
   0.58751E+01   0.35545E+00   0.10636E+01
   0.58751E+01   0.35556E+00   0.10636E+01
   0.58751E+01   0.35566E+00   0.10636E+01
   0.58751E+01   0.35577E+00   0.10636E+01
   0.58751E+01   0.35587E+00   0.10636E+01
   0.58751E+01   0.35598E+00   0.10636E+01
   0.58751E+01   0.35608E+00   0.10636E+01
   0.58751E+01   0.35619E+00   0.10636E+01
   0.58751E+01   0.35630E+00   0.10637E+01
   0.58751E+01   0.35640E+00   0.10637E+01
   0.58751E+01   0.35651E+00   0.10636E+01
   0.58751E+01   0.35661E+00   0.10637E+01
   0.58751E+01   0.35672E+00   0.10637E+01
   0.58751E+01   0.35682E+00   0.10637E+01
   0.58751E+01   0.35693E+00   0.10637E+01
   0.58751E+01   0.35703E+00   0.10637E+01
   0.58776E+01   0.35714E+00   0.10637E+01
   0.58776E+01   0.35725E+00   0.10637E+01
   0.58776E+01   0.35735E+00   0.10638E+01
   0.58776E+01   0.35746E+00   0.10638E+01
   0.58776E+01   0.35756E+00   0.10638E+01
   0.58776E+01   0.35767E+00   0.10638E+01
   0.58776E+01   0.35777E+00   0.10639E+01
   0.58776E+01   0.35788E+00   0.10639E+01
   0.58776E+01   0.35799E+00   0.10639E+01
   0.58776E+01   0.35809E+00   0.10639E+01
   0.58776E+01   0.35820E+00   0.10639E+01
   0.58776E+01   0.35830E+00   0.10639E+01
   0.58776E+01   0.35841E+00   0.10639E+01
   0.58776E+01   0.35852E+00   0.10639E+01
   0.58776E+01   0.35862E+00   0.10639E+01
   0.58776E+01   0.35873E+00   0.10639E+01
   0.58776E+01   0.35883E+00   0.10639E+01
   0.58776E+01   0.35894E+00   0.10639E+01
   0.58776E+01   0.35905E+00   0.10639E+01
   0.58776E+01   0.35915E+00   0.10639E+01
   0.58776E+01   0.35926E+00   0.10640E+01
   0.58801E+01   0.35937E+00   0.10640E+01
   0.58801E+01   0.35947E+00   0.10639E+01
   0.58801E+01   0.35958E+00   0.10639E+01
   0.58801E+01   0.35968E+00   0.10639E+01
   0.58801E+01   0.35979E+00   0.10640E+01
   0.58801E+01   0.35990E+00   0.10640E+01
   0.58801E+01   0.36000E+00   0.10640E+01
   0.58801E+01   0.36011E+00   0.10640E+01
   0.58801E+01   0.36022E+00   0.10640E+01
   0.58801E+01   0.36032E+00   0.10640E+01
   0.58801E+01   0.36043E+00   0.10640E+01
   0.58801E+01   0.36054E+00   0.10640E+01
   0.58801E+01   0.36064E+00   0.10640E+01
   0.58801E+01   0.36075E+00   0.10640E+01
   0.58801E+01   0.36086E+00   0.10640E+01
   0.58801E+01   0.36096E+00   0.10641E+01
   0.58801E+01   0.36107E+00   0.10641E+01
   0.58801E+01   0.36118E+00   0.10641E+01
   0.58801E+01   0.36128E+00   0.10641E+01
   0.58801E+01   0.36139E+00   0.10642E+01
   0.58826E+01   0.36150E+00   0.10642E+01
   0.58826E+01   0.36161E+00   0.10642E+01
   0.58826E+01   0.36171E+00   0.10642E+01
   0.58826E+01   0.36182E+00   0.10642E+01
   0.58826E+01   0.36193E+00   0.10642E+01
   0.58826E+01   0.36203E+00   0.10642E+01
   0.58826E+01   0.36214E+00   0.10642E+01
   0.58826E+01   0.36225E+00   0.10642E+01
   0.58826E+01   0.36235E+00   0.10642E+01
   0.58826E+01   0.36246E+00   0.10643E+01
   0.58826E+01   0.36257E+00   0.10643E+01
   0.58826E+01   0.36268E+00   0.10643E+01
   0.58826E+01   0.36278E+00   0.10643E+01
   0.58826E+01   0.36289E+00   0.10644E+01
   0.58826E+01   0.36300E+00   0.10644E+01
   0.58826E+01   0.36311E+00   0.10644E+01
   0.58851E+01   0.36321E+00   0.10644E+01
   0.58851E+01   0.36332E+00   0.10644E+01
   0.58826E+01   0.36343E+00   0.10643E+01
   0.58851E+01   0.36354E+00   0.10644E+01
   0.58851E+01   0.36364E+00   0.10644E+01
   0.58851E+01   0.36375E+00   0.10644E+01
   0.58851E+01   0.36386E+00   0.10644E+01
   0.58851E+01   0.36397E+00   0.10644E+01
   0.58851E+01   0.36407E+00   0.10645E+01
   0.58851E+01   0.36418E+00   0.10645E+01
   0.58851E+01   0.36429E+00   0.10645E+01
   0.58851E+01   0.36440E+00   0.10645E+01
   0.58851E+01   0.36451E+00   0.10645E+01
   0.58851E+01   0.36461E+00   0.10645E+01
   0.58851E+01   0.36472E+00   0.10645E+01
   0.58851E+01   0.36483E+00   0.10645E+01
   0.58851E+01   0.36494E+00   0.10645E+01
   0.58851E+01   0.36505E+00   0.10646E+01
   0.58851E+01   0.36515E+00   0.10646E+01
   0.58851E+01   0.36526E+00   0.10646E+01
   0.58851E+01   0.36537E+00   0.10646E+01
   0.58851E+01   0.36548E+00   0.10645E+01
   0.58851E+01   0.36559E+00   0.10645E+01
   0.58851E+01   0.36569E+00   0.10645E+01
   0.58851E+01   0.36580E+00   0.10645E+01
   0.58851E+01   0.36591E+00   0.10645E+01
   0.58851E+01   0.36602E+00   0.10646E+01
   0.58876E+01   0.36613E+00   0.10646E+01
   0.58876E+01   0.36624E+00   0.10646E+01
   0.58876E+01   0.36634E+00   0.10647E+01
   0.58876E+01   0.36645E+00   0.10647E+01
   0.58876E+01   0.36656E+00   0.10647E+01
   0.58876E+01   0.36667E+00   0.10647E+01
   0.58876E+01   0.36678E+00   0.10647E+01
   0.58876E+01   0.36689E+00   0.10647E+01
   0.58876E+01   0.36699E+00   0.10647E+01
   0.58876E+01   0.36710E+00   0.10647E+01
   0.58876E+01   0.36721E+00   0.10647E+01
   0.58876E+01   0.36732E+00   0.10646E+01
   0.58876E+01   0.36743E+00   0.10646E+01
   0.58876E+01   0.36754E+00   0.10646E+01
   0.58876E+01   0.36765E+00   0.10646E+01
   0.58876E+01   0.36776E+00   0.10647E+01
   0.58876E+01   0.36786E+00   0.10647E+01
   0.58876E+01   0.36797E+00   0.10647E+01
   0.58876E+01   0.36808E+00   0.10647E+01
   0.58876E+01   0.36819E+00   0.10647E+01
   0.58876E+01   0.36830E+00   0.10647E+01
   0.58876E+01   0.36841E+00   0.10647E+01
   0.58876E+01   0.36852E+00   0.10647E+01
   0.58901E+01   0.36863E+00   0.10648E+01
   0.58901E+01   0.36874E+00   0.10647E+01
   0.58901E+01   0.36884E+00   0.10648E+01
   0.58901E+01   0.36895E+00   0.10648E+01
   0.58901E+01   0.36906E+00   0.10649E+01
   0.58901E+01   0.36917E+00   0.10649E+01
   0.58901E+01   0.36928E+00   0.10648E+01
   0.58901E+01   0.36939E+00   0.10649E+01
   0.58901E+01   0.36950E+00   0.10648E+01
   0.58901E+01   0.36961E+00   0.10648E+01
   0.58901E+01   0.36972E+00   0.10648E+01
   0.58901E+01   0.36983E+00   0.10649E+01
   0.58901E+01   0.36994E+00   0.10649E+01
   0.58901E+01   0.37005E+00   0.10650E+01
   0.58901E+01   0.37016E+00   0.10650E+01
   0.58901E+01   0.37027E+00   0.10650E+01
   0.58901E+01   0.37038E+00   0.10650E+01
   0.58901E+01   0.37049E+00   0.10651E+01
   0.58901E+01   0.37060E+00   0.10650E+01
   0.58901E+01   0.37070E+00   0.10650E+01
   0.58901E+01   0.37081E+00   0.10650E+01
   0.58901E+01   0.37092E+00   0.10650E+01
   0.58926E+01   0.37103E+00   0.10650E+01
   0.58926E+01   0.37114E+00   0.10651E+01
   0.58926E+01   0.37125E+00   0.10650E+01
   0.58926E+01   0.37136E+00   0.10651E+01
   0.58926E+01   0.37147E+00   0.10651E+01
   0.58926E+01   0.37158E+00   0.10651E+01
   0.58926E+01   0.37169E+00   0.10651E+01
   0.58926E+01   0.37180E+00   0.10651E+01
   0.58926E+01   0.37191E+00   0.10651E+01
   0.58926E+01   0.37202E+00   0.10651E+01
   0.58926E+01   0.37213E+00   0.10651E+01
   0.58926E+01   0.37224E+00   0.10651E+01
   0.58926E+01   0.37235E+00   0.10651E+01
   0.58926E+01   0.37246E+00   0.10652E+01
   0.58926E+01   0.37257E+00   0.10652E+01
   0.58926E+01   0.37268E+00   0.10652E+01
   0.58951E+01   0.37279E+00   0.10652E+01
   0.58951E+01   0.37290E+00   0.10652E+01
   0.58951E+01   0.37302E+00   0.10652E+01
   0.58951E+01   0.37313E+00   0.10652E+01
   0.58951E+01   0.37324E+00   0.10653E+01
   0.58951E+01   0.37335E+00   0.10652E+01
   0.58951E+01   0.37346E+00   0.10653E+01
   0.58951E+01   0.37357E+00   0.10653E+01
   0.58951E+01   0.37368E+00   0.10653E+01
   0.58951E+01   0.37379E+00   0.10654E+01
   0.58951E+01   0.37390E+00   0.10653E+01
   0.58951E+01   0.37401E+00   0.10654E+01
   0.58951E+01   0.37412E+00   0.10654E+01
   0.58951E+01   0.37423E+00   0.10654E+01
   0.58951E+01   0.37434E+00   0.10655E+01
   0.58951E+01   0.37445E+00   0.10655E+01
   0.58951E+01   0.37456E+00   0.10656E+01
   0.58951E+01   0.37467E+00   0.10656E+01
   0.58951E+01   0.37479E+00   0.10655E+01
   0.58951E+01   0.37490E+00   0.10655E+01
   0.58976E+01   0.37501E+00   0.10655E+01
   0.58976E+01   0.37512E+00   0.10654E+01
   0.58976E+01   0.37523E+00   0.10655E+01
   0.58976E+01   0.37534E+00   0.10656E+01
   0.58976E+01   0.37545E+00   0.10655E+01
   0.58976E+01   0.37556E+00   0.10655E+01
   0.58976E+01   0.37567E+00   0.10655E+01
   0.58976E+01   0.37578E+00   0.10655E+01
   0.58976E+01   0.37590E+00   0.10655E+01
   0.58976E+01   0.37601E+00   0.10655E+01
   0.58976E+01   0.37612E+00   0.10655E+01
   0.58976E+01   0.37623E+00   0.10655E+01
   0.58976E+01   0.37634E+00   0.10655E+01
   0.58976E+01   0.37645E+00   0.10655E+01
   0.58976E+01   0.37656E+00   0.10655E+01
   0.58976E+01   0.37668E+00   0.10655E+01
   0.58976E+01   0.37679E+00   0.10655E+01
   0.58976E+01   0.37690E+00   0.10655E+01
   0.58976E+01   0.37701E+00   0.10655E+01
   0.58976E+01   0.37712E+00   0.10655E+01
   0.58976E+01   0.37723E+00   0.10655E+01
   0.58976E+01   0.37734E+00   0.10656E+01
   0.58976E+01   0.37746E+00   0.10656E+01
   0.58976E+01   0.37757E+00   0.10656E+01
   0.58976E+01   0.37768E+00   0.10656E+01
   0.58976E+01   0.37779E+00   0.10656E+01
   0.58976E+01   0.37790E+00   0.10657E+01
   0.59001E+01   0.37801E+00   0.10658E+01
   0.59001E+01   0.37813E+00   0.10658E+01
   0.59001E+01   0.37824E+00   0.10658E+01
   0.59001E+01   0.37835E+00   0.10658E+01
   0.59001E+01   0.37846E+00   0.10658E+01
   0.59001E+01   0.37857E+00   0.10658E+01
   0.59001E+01   0.37869E+00   0.10658E+01
   0.59001E+01   0.37880E+00   0.10658E+01
   0.59001E+01   0.37891E+00   0.10658E+01
   0.59001E+01   0.37902E+00   0.10659E+01
   0.59001E+01   0.37914E+00   0.10659E+01
   0.59001E+01   0.37925E+00   0.10659E+01
   0.59001E+01   0.37936E+00   0.10659E+01
   0.59001E+01   0.37947E+00   0.10659E+01
   0.59001E+01   0.37958E+00   0.10659E+01
   0.59001E+01   0.37970E+00   0.10659E+01
   0.59001E+01   0.37981E+00   0.10659E+01
   0.59001E+01   0.37992E+00   0.10659E+01
   0.59001E+01   0.38003E+00   0.10660E+01
   0.59001E+01   0.38015E+00   0.10660E+01
   0.59001E+01   0.38026E+00   0.10660E+01
   0.59026E+01   0.38037E+00   0.10659E+01
   0.59026E+01   0.38048E+00   0.10659E+01
   0.59026E+01   0.38060E+00   0.10660E+01
   0.59026E+01   0.38071E+00   0.10660E+01
   0.59026E+01   0.38082E+00   0.10660E+01
   0.59026E+01   0.38093E+00   0.10659E+01
   0.59026E+01   0.38105E+00   0.10659E+01
   0.59026E+01   0.38116E+00   0.10660E+01
   0.59026E+01   0.38127E+00   0.10660E+01
   0.59026E+01   0.38139E+00   0.10660E+01
   0.59026E+01   0.38150E+00   0.10660E+01
   0.59026E+01   0.38161E+00   0.10660E+01
   0.59026E+01   0.38172E+00   0.10661E+01
   0.59026E+01   0.38184E+00   0.10661E+01
   0.59026E+01   0.38195E+00   0.10661E+01
   0.59026E+01   0.38206E+00   0.10661E+01
   0.59026E+01   0.38218E+00   0.10662E+01
   0.59026E+01   0.38229E+00   0.10662E+01
   0.59026E+01   0.38240E+00   0.10662E+01
   0.59026E+01   0.38252E+00   0.10663E+01
   0.59051E+01   0.38263E+00   0.10663E+01
   0.59051E+01   0.38274E+00   0.10663E+01
   0.59051E+01   0.38285E+00   0.10662E+01
   0.59051E+01   0.38297E+00   0.10662E+01
   0.59051E+01   0.38308E+00   0.10662E+01
   0.59051E+01   0.38319E+00   0.10663E+01
   0.59051E+01   0.38331E+00   0.10663E+01
   0.59051E+01   0.38342E+00   0.10663E+01
   0.59051E+01   0.38354E+00   0.10662E+01
   0.59051E+01   0.38365E+00   0.10662E+01
   0.59051E+01   0.38376E+00   0.10663E+01
   0.59051E+01   0.38388E+00   0.10662E+01
   0.59051E+01   0.38399E+00   0.10662E+01
   0.59051E+01   0.38410E+00   0.10663E+01
   0.59051E+01   0.38422E+00   0.10663E+01
   0.59051E+01   0.38433E+00   0.10663E+01
   0.59051E+01   0.38444E+00   0.10663E+01
   0.59051E+01   0.38456E+00   0.10664E+01
   0.59051E+01   0.38467E+00   0.10664E+01
   0.59051E+01   0.38479E+00   0.10664E+01
   0.59051E+01   0.38490E+00   0.10664E+01
   0.59076E+01   0.38501E+00   0.10664E+01
   0.59076E+01   0.38513E+00   0.10665E+01
   0.59076E+01   0.38524E+00   0.10665E+01
   0.59076E+01   0.38536E+00   0.10665E+01
   0.59076E+01   0.38547E+00   0.10665E+01
   0.59076E+01   0.38558E+00   0.10664E+01
   0.59076E+01   0.38570E+00   0.10664E+01
   0.59076E+01   0.38581E+00   0.10664E+01
   0.59076E+01   0.38593E+00   0.10664E+01
   0.59076E+01   0.38604E+00   0.10664E+01
   0.59076E+01   0.38615E+00   0.10664E+01
   0.59076E+01   0.38627E+00   0.10664E+01
   0.59076E+01   0.38638E+00   0.10664E+01
   0.59076E+01   0.38650E+00   0.10665E+01
   0.59076E+01   0.38661E+00   0.10665E+01
   0.59076E+01   0.38673E+00   0.10665E+01
   0.59076E+01   0.38684E+00   0.10665E+01
   0.59076E+01   0.38695E+00   0.10665E+01
   0.59076E+01   0.38707E+00   0.10665E+01
   0.59076E+01   0.38718E+00   0.10665E+01
   0.59076E+01   0.38730E+00   0.10665E+01
   0.59076E+01   0.38741E+00   0.10665E+01
   0.59101E+01   0.38753E+00   0.10666E+01
   0.59101E+01   0.38764E+00   0.10666E+01
   0.59101E+01   0.38776E+00   0.10666E+01
   0.59101E+01   0.38787E+00   0.10667E+01
   0.59101E+01   0.38799E+00   0.10667E+01
   0.59101E+01   0.38810E+00   0.10667E+01
   0.59101E+01   0.38822E+00   0.10667E+01
   0.59101E+01   0.38833E+00   0.10668E+01
   0.59101E+01   0.38845E+00   0.10668E+01
   0.59101E+01   0.38856E+00   0.10668E+01
   0.59101E+01   0.38868E+00   0.10668E+01
   0.59101E+01   0.38879E+00   0.10668E+01
   0.59101E+01   0.38891E+00   0.10668E+01
   0.59101E+01   0.38902E+00   0.10668E+01
   0.59126E+01   0.38914E+00   0.10669E+01
   0.59126E+01   0.38925E+00   0.10669E+01
   0.59126E+01   0.38937E+00   0.10669E+01
   0.59126E+01   0.38948E+00   0.10669E+01
   0.59126E+01   0.38960E+00   0.10670E+01
   0.59126E+01   0.38971E+00   0.10669E+01
   0.59126E+01   0.38983E+00   0.10669E+01
   0.59126E+01   0.38994E+00   0.10669E+01
   0.59126E+01   0.39006E+00   0.10670E+01
   0.59126E+01   0.39017E+00   0.10670E+01
   0.59126E+01   0.39029E+00   0.10670E+01
   0.59126E+01   0.39040E+00   0.10670E+01
   0.59126E+01   0.39052E+00   0.10670E+01
   0.59126E+01   0.39064E+00   0.10670E+01
   0.59126E+01   0.39075E+00   0.10671E+01
   0.59126E+01   0.39087E+00   0.10671E+01
   0.59126E+01   0.39098E+00   0.10671E+01
   0.59126E+01   0.39110E+00   0.10671E+01
   0.59126E+01   0.39121E+00   0.10671E+01
   0.59126E+01   0.39133E+00   0.10671E+01
   0.59126E+01   0.39145E+00   0.10671E+01
   0.59126E+01   0.39156E+00   0.10671E+01
   0.59126E+01   0.39168E+00   0.10672E+01
   0.59126E+01   0.39179E+00   0.10671E+01
   0.59126E+01   0.39191E+00   0.10672E+01
   0.59126E+01   0.39203E+00   0.10672E+01
   0.59126E+01   0.39214E+00   0.10672E+01
   0.59126E+01   0.39226E+00   0.10672E+01
   0.59126E+01   0.39237E+00   0.10672E+01
   0.59126E+01   0.39249E+00   0.10672E+01
   0.59126E+01   0.39261E+00   0.10672E+01
   0.59151E+01   0.39272E+00   0.10673E+01
   0.59151E+01   0.39284E+00   0.10672E+01
   0.59151E+01   0.39295E+00   0.10673E+01
   0.59151E+01   0.39307E+00   0.10673E+01
   0.59151E+01   0.39319E+00   0.10673E+01
   0.59151E+01   0.39330E+00   0.10673E+01
   0.59151E+01   0.39342E+00   0.10672E+01
   0.59151E+01   0.39354E+00   0.10673E+01
   0.59151E+01   0.39365E+00   0.10673E+01
   0.59151E+01   0.39377E+00   0.10672E+01
   0.59151E+01   0.39389E+00   0.10672E+01
   0.59151E+01   0.39400E+00   0.10672E+01
   0.59151E+01   0.39412E+00   0.10672E+01
   0.59151E+01   0.39424E+00   0.10673E+01
   0.59151E+01   0.39435E+00   0.10673E+01
   0.59151E+01   0.39447E+00   0.10673E+01
   0.59151E+01   0.39459E+00   0.10673E+01
   0.59151E+01   0.39470E+00   0.10673E+01
   0.59151E+01   0.39482E+00   0.10673E+01
   0.59176E+01   0.39494E+00   0.10673E+01
   0.59176E+01   0.39505E+00   0.10674E+01
   0.59176E+01   0.39517E+00   0.10674E+01
   0.59176E+01   0.39529E+00   0.10673E+01
   0.59176E+01   0.39540E+00   0.10674E+01
   0.59176E+01   0.39552E+00   0.10674E+01
   0.59176E+01   0.39564E+00   0.10674E+01
   0.59176E+01   0.39575E+00   0.10674E+01
   0.59176E+01   0.39587E+00   0.10674E+01
   0.59176E+01   0.39599E+00   0.10675E+01
   0.59176E+01   0.39611E+00   0.10675E+01
   0.59176E+01   0.39622E+00   0.10675E+01
   0.59176E+01   0.39634E+00   0.10675E+01
   0.59176E+01   0.39646E+00   0.10675E+01
   0.59176E+01   0.39657E+00   0.10675E+01
   0.59176E+01   0.39669E+00   0.10676E+01
   0.59176E+01   0.39681E+00   0.10676E+01
   0.59176E+01   0.39693E+00   0.10676E+01
   0.59176E+01   0.39704E+00   0.10677E+01
   0.59176E+01   0.39716E+00   0.10677E+01
   0.59176E+01   0.39728E+00   0.10677E+01
   0.59176E+01   0.39740E+00   0.10677E+01
   0.59176E+01   0.39751E+00   0.10677E+01
   0.59201E+01   0.39763E+00   0.10678E+01
   0.59201E+01   0.39775E+00   0.10678E+01
   0.59201E+01   0.39787E+00   0.10678E+01
   0.59201E+01   0.39799E+00   0.10678E+01
   0.59201E+01   0.39810E+00   0.10678E+01
   0.59201E+01   0.39822E+00   0.10678E+01
   0.59201E+01   0.39834E+00   0.10678E+01
   0.59201E+01   0.39846E+00   0.10678E+01
   0.59201E+01   0.39857E+00   0.10678E+01
   0.59201E+01   0.39869E+00   0.10678E+01
   0.59201E+01   0.39881E+00   0.10678E+01
   0.59201E+01   0.39893E+00   0.10677E+01
   0.59201E+01   0.39905E+00   0.10677E+01
   0.59201E+01   0.39916E+00   0.10677E+01
   0.59201E+01   0.39928E+00   0.10678E+01
   0.59201E+01   0.39940E+00   0.10678E+01
   0.59201E+01   0.39952E+00   0.10678E+01
   0.59201E+01   0.39964E+00   0.10679E+01
   0.59201E+01   0.39976E+00   0.10678E+01
   0.59201E+01   0.39987E+00   0.10678E+01
   0.59201E+01   0.39999E+00   0.10678E+01
   0.59201E+01   0.40011E+00   0.10678E+01
   0.59226E+01   0.40023E+00   0.10678E+01
   0.59226E+01   0.40035E+00   0.10679E+01
   0.59226E+01   0.40047E+00   0.10679E+01
   0.59226E+01   0.40058E+00   0.10679E+01
   0.59226E+01   0.40070E+00   0.10680E+01
   0.59226E+01   0.40082E+00   0.10680E+01
   0.59226E+01   0.40094E+00   0.10681E+01
   0.59226E+01   0.40106E+00   0.10681E+01
   0.59226E+01   0.40118E+00   0.10681E+01
   0.59226E+01   0.40130E+00   0.10681E+01
   0.59226E+01   0.40141E+00   0.10681E+01
   0.59226E+01   0.40153E+00   0.10681E+01
   0.59226E+01   0.40165E+00   0.10682E+01
   0.59226E+01   0.40177E+00   0.10682E+01
   0.59251E+01   0.40189E+00   0.10681E+01
   0.59251E+01   0.40201E+00   0.10681E+01
   0.59251E+01   0.40213E+00   0.10681E+01
   0.59251E+01   0.40225E+00   0.10682E+01
   0.59251E+01   0.40237E+00   0.10682E+01
   0.59251E+01   0.40249E+00   0.10682E+01
   0.59251E+01   0.40260E+00   0.10682E+01
   0.59251E+01   0.40272E+00   0.10682E+01
   0.59251E+01   0.40284E+00   0.10682E+01
   0.59251E+01   0.40296E+00   0.10683E+01
   0.59251E+01   0.40308E+00   0.10683E+01
   0.59251E+01   0.40320E+00   0.10683E+01
   0.59251E+01   0.40332E+00   0.10682E+01
   0.59251E+01   0.40344E+00   0.10682E+01
   0.59251E+01   0.40356E+00   0.10683E+01
   0.59251E+01   0.40368E+00   0.10683E+01
   0.59251E+01   0.40380E+00   0.10683E+01
   0.59251E+01   0.40392E+00   0.10683E+01
   0.59251E+01   0.40404E+00   0.10683E+01
   0.59251E+01   0.40416E+00   0.10682E+01
   0.59251E+01   0.40428E+00   0.10682E+01
   0.59251E+01   0.40439E+00   0.10682E+01
   0.59251E+01   0.40451E+00   0.10682E+01
   0.59251E+01   0.40463E+00   0.10682E+01
   0.59251E+01   0.40475E+00   0.10683E+01
   0.59251E+01   0.40487E+00   0.10682E+01
   0.59251E+01   0.40499E+00   0.10683E+01
   0.59251E+01   0.40511E+00   0.10682E+01
   0.59251E+01   0.40523E+00   0.10682E+01
   0.59251E+01   0.40535E+00   0.10682E+01
   0.59276E+01   0.40547E+00   0.10683E+01
   0.59251E+01   0.40559E+00   0.10683E+01
   0.59276E+01   0.40571E+00   0.10683E+01
   0.59251E+01   0.40583E+00   0.10683E+01
   0.59276E+01   0.40595E+00   0.10683E+01
   0.59276E+01   0.40607E+00   0.10683E+01
   0.59276E+01   0.40619E+00   0.10683E+01
   0.59276E+01   0.40631E+00   0.10684E+01
   0.59276E+01   0.40643E+00   0.10684E+01
   0.59276E+01   0.40655E+00   0.10684E+01
   0.59276E+01   0.40667E+00   0.10684E+01
   0.59276E+01   0.40680E+00   0.10685E+01
   0.59276E+01   0.40692E+00   0.10685E+01
   0.59276E+01   0.40704E+00   0.10685E+01
   0.59276E+01   0.40716E+00   0.10686E+01
   0.59276E+01   0.40728E+00   0.10686E+01
   0.59276E+01   0.40740E+00   0.10686E+01
   0.59276E+01   0.40752E+00   0.10686E+01
   0.59276E+01   0.40764E+00   0.10687E+01
   0.59276E+01   0.40776E+00   0.10687E+01
   0.59276E+01   0.40788E+00   0.10687E+01
   0.59301E+01   0.40800E+00   0.10687E+01
   0.59301E+01   0.40812E+00   0.10688E+01
   0.59301E+01   0.40824E+00   0.10688E+01
   0.59301E+01   0.40836E+00   0.10688E+01
   0.59301E+01   0.40848E+00   0.10688E+01
   0.59301E+01   0.40860E+00   0.10688E+01
   0.59301E+01   0.40873E+00   0.10688E+01
   0.59301E+01   0.40885E+00   0.10688E+01
   0.59301E+01   0.40897E+00   0.10688E+01
   0.59301E+01   0.40909E+00   0.10688E+01
   0.59301E+01   0.40921E+00   0.10688E+01
   0.59301E+01   0.40933E+00   0.10688E+01
   0.59301E+01   0.40945E+00   0.10688E+01
   0.59301E+01   0.40957E+00   0.10688E+01
   0.59301E+01   0.40969E+00   0.10689E+01
   0.59301E+01   0.40982E+00   0.10689E+01
   0.59301E+01   0.40994E+00   0.10689E+01
   0.59301E+01   0.41006E+00   0.10690E+01
   0.59301E+01   0.41018E+00   0.10690E+01
   0.59301E+01   0.41030E+00   0.10690E+01
   0.59326E+01   0.41042E+00   0.10690E+01
   0.59326E+01   0.41054E+00   0.10690E+01
   0.59326E+01   0.41066E+00   0.10691E+01
   0.59326E+01   0.41079E+00   0.10690E+01
   0.59326E+01   0.41091E+00   0.10690E+01
   0.59326E+01   0.41103E+00   0.10690E+01
   0.59326E+01   0.41115E+00   0.10690E+01
   0.59326E+01   0.41127E+00   0.10691E+01
   0.59326E+01   0.41139E+00   0.10691E+01
   0.59326E+01   0.41152E+00   0.10691E+01
   0.59326E+01   0.41164E+00   0.10691E+01
   0.59326E+01   0.41176E+00   0.10691E+01
   0.59326E+01   0.41188E+00   0.10691E+01
   0.59326E+01   0.41200E+00   0.10692E+01
   0.59326E+01   0.41213E+00   0.10691E+01
   0.59326E+01   0.41225E+00   0.10692E+01
   0.59326E+01   0.41237E+00   0.10692E+01
   0.59351E+01   0.41249E+00   0.10692E+01
   0.59351E+01   0.41261E+00   0.10692E+01
   0.59351E+01   0.41274E+00   0.10693E+01
   0.59351E+01   0.41286E+00   0.10693E+01
   0.59351E+01   0.41298E+00   0.10693E+01
   0.59351E+01   0.41310E+00   0.10693E+01
   0.59351E+01   0.41322E+00   0.10693E+01
   0.59351E+01   0.41335E+00   0.10693E+01
   0.59351E+01   0.41347E+00   0.10693E+01
   0.59351E+01   0.41359E+00   0.10693E+01
   0.59351E+01   0.41371E+00   0.10693E+01
   0.59351E+01   0.41384E+00   0.10693E+01
   0.59351E+01   0.41396E+00   0.10694E+01
   0.59351E+01   0.41408E+00   0.10694E+01
   0.59351E+01   0.41420E+00   0.10694E+01
   0.59351E+01   0.41433E+00   0.10694E+01
   0.59351E+01   0.41445E+00   0.10694E+01
   0.59351E+01   0.41457E+00   0.10694E+01
   0.59351E+01   0.41469E+00   0.10694E+01
   0.59351E+01   0.41482E+00   0.10693E+01
   0.59351E+01   0.41494E+00   0.10694E+01
   0.59351E+01   0.41506E+00   0.10694E+01
   0.59376E+01   0.41519E+00   0.10694E+01
   0.59376E+01   0.41531E+00   0.10694E+01
   0.59376E+01   0.41543E+00   0.10694E+01
   0.59376E+01   0.41555E+00   0.10694E+01
   0.59376E+01   0.41568E+00   0.10694E+01
   0.59376E+01   0.41580E+00   0.10694E+01
   0.59376E+01   0.41592E+00   0.10694E+01
   0.59376E+01   0.41605E+00   0.10694E+01
   0.59376E+01   0.41617E+00   0.10694E+01
   0.59376E+01   0.41629E+00   0.10694E+01
   0.59376E+01   0.41642E+00   0.10694E+01
   0.59376E+01   0.41654E+00   0.10695E+01
   0.59376E+01   0.41666E+00   0.10695E+01
   0.59376E+01   0.41679E+00   0.10696E+01
   0.59376E+01   0.41691E+00   0.10696E+01
   0.59376E+01   0.41703E+00   0.10696E+01
   0.59376E+01   0.41716E+00   0.10697E+01
   0.59376E+01   0.41728E+00   0.10697E+01
   0.59376E+01   0.41740E+00   0.10697E+01
   0.59376E+01   0.41753E+00   0.10697E+01
   0.59376E+01   0.41765E+00   0.10697E+01
   0.59376E+01   0.41777E+00   0.10697E+01
   0.59376E+01   0.41790E+00   0.10697E+01
   0.59376E+01   0.41802E+00   0.10697E+01
   0.59376E+01   0.41814E+00   0.10697E+01
   0.59376E+01   0.41827E+00   0.10698E+01
   0.59376E+01   0.41839E+00   0.10698E+01
   0.59376E+01   0.41852E+00   0.10698E+01
   0.59401E+01   0.41864E+00   0.10698E+01
   0.59401E+01   0.41876E+00   0.10698E+01
   0.59401E+01   0.41889E+00   0.10698E+01
   0.59401E+01   0.41901E+00   0.10698E+01
   0.59401E+01   0.41913E+00   0.10698E+01
   0.59401E+01   0.41926E+00   0.10697E+01
   0.59401E+01   0.41938E+00   0.10698E+01
   0.59401E+01   0.41951E+00   0.10698E+01
   0.59401E+01   0.41963E+00   0.10698E+01
   0.59401E+01   0.41976E+00   0.10699E+01
   0.59401E+01   0.41988E+00   0.10700E+01
   0.59401E+01   0.42000E+00   0.10700E+01
   0.59401E+01   0.42013E+00   0.10699E+01
   0.59401E+01   0.42025E+00   0.10699E+01
   0.59401E+01   0.42038E+00   0.10700E+01
   0.59401E+01   0.42050E+00   0.10699E+01
   0.59401E+01   0.42063E+00   0.10700E+01
   0.59401E+01   0.42075E+00   0.10701E+01
   0.59426E+01   0.42087E+00   0.10700E+01
   0.59426E+01   0.42100E+00   0.10701E+01
   0.59426E+01   0.42112E+00   0.10701E+01
   0.59426E+01   0.42125E+00   0.10701E+01
   0.59426E+01   0.42137E+00   0.10701E+01
   0.59426E+01   0.42150E+00   0.10700E+01
   0.59426E+01   0.42162E+00   0.10701E+01
   0.59426E+01   0.42175E+00   0.10701E+01
   0.59426E+01   0.42187E+00   0.10701E+01
   0.59426E+01   0.42200E+00   0.10701E+01
   0.59426E+01   0.42212E+00   0.10701E+01
   0.59426E+01   0.42225E+00   0.10702E+01
   0.59426E+01   0.42237E+00   0.10701E+01
   0.59426E+01   0.42250E+00   0.10701E+01
   0.59426E+01   0.42262E+00   0.10701E+01
   0.59426E+01   0.42275E+00   0.10701E+01
   0.59426E+01   0.42287E+00   0.10701E+01
   0.59426E+01   0.42300E+00   0.10701E+01
   0.59426E+01   0.42312E+00   0.10702E+01
   0.59426E+01   0.42325E+00   0.10702E+01
   0.59426E+01   0.42337E+00   0.10703E+01
   0.59426E+01   0.42350E+00   0.10703E+01
   0.59426E+01   0.42362E+00   0.10703E+01
   0.59426E+01   0.42375E+00   0.10703E+01
   0.59426E+01   0.42387E+00   0.10703E+01
   0.59426E+01   0.42400E+00   0.10703E+01
   0.59451E+01   0.42412E+00   0.10703E+01
   0.59451E+01   0.42425E+00   0.10703E+01
   0.59451E+01   0.42438E+00   0.10703E+01
   0.59451E+01   0.42450E+00   0.10702E+01
   0.59451E+01   0.42463E+00   0.10702E+01
   0.59451E+01   0.42475E+00   0.10702E+01
   0.59451E+01   0.42488E+00   0.10702E+01
   0.59451E+01   0.42500E+00   0.10703E+01
   0.59451E+01   0.42513E+00   0.10703E+01
   0.59451E+01   0.42526E+00   0.10703E+01
   0.59451E+01   0.42538E+00   0.10704E+01
   0.59451E+01   0.42551E+00   0.10704E+01
   0.59451E+01   0.42563E+00   0.10704E+01
   0.59451E+01   0.42576E+00   0.10704E+01
   0.59451E+01   0.42589E+00   0.10704E+01
   0.59451E+01   0.42601E+00   0.10704E+01
   0.59451E+01   0.42614E+00   0.10704E+01
   0.59451E+01   0.42626E+00   0.10705E+01
   0.59451E+01   0.42639E+00   0.10705E+01
   0.59451E+01   0.42652E+00   0.10705E+01
   0.59476E+01   0.42664E+00   0.10706E+01
   0.59476E+01   0.42677E+00   0.10706E+01
   0.59476E+01   0.42689E+00   0.10706E+01
   0.59476E+01   0.42702E+00   0.10706E+01
   0.59476E+01   0.42715E+00   0.10707E+01
   0.59476E+01   0.42727E+00   0.10707E+01
   0.59476E+01   0.42740E+00   0.10707E+01
   0.59476E+01   0.42753E+00   0.10707E+01
   0.59476E+01   0.42765E+00   0.10707E+01
   0.59476E+01   0.42778E+00   0.10707E+01
   0.59476E+01   0.42791E+00   0.10708E+01
   0.59476E+01   0.42803E+00   0.10708E+01
   0.59476E+01   0.42816E+00   0.10708E+01
   0.59476E+01   0.42829E+00   0.10708E+01
   0.59476E+01   0.42841E+00   0.10707E+01
   0.59476E+01   0.42854E+00   0.10708E+01
   0.59476E+01   0.42867E+00   0.10708E+01
   0.59476E+01   0.42879E+00   0.10708E+01
   0.59476E+01   0.42892E+00   0.10708E+01
   0.59476E+01   0.42905E+00   0.10708E+01
   0.59476E+01   0.42917E+00   0.10708E+01
   0.59476E+01   0.42930E+00   0.10708E+01
   0.59476E+01   0.42943E+00   0.10709E+01
   0.59476E+01   0.42955E+00   0.10709E+01
   0.59476E+01   0.42968E+00   0.10709E+01
   0.59501E+01   0.42981E+00   0.10709E+01
   0.59501E+01   0.42994E+00   0.10709E+01
   0.59476E+01   0.43006E+00   0.10709E+01
   0.59476E+01   0.43019E+00   0.10709E+01
   0.59501E+01   0.43032E+00   0.10709E+01
   0.59501E+01   0.43045E+00   0.10709E+01
   0.59501E+01   0.43057E+00   0.10709E+01
   0.59501E+01   0.43070E+00   0.10710E+01
   0.59501E+01   0.43083E+00   0.10710E+01
   0.59501E+01   0.43096E+00   0.10710E+01
   0.59501E+01   0.43108E+00   0.10710E+01
   0.59501E+01   0.43121E+00   0.10711E+01
   0.59501E+01   0.43134E+00   0.10711E+01
   0.59501E+01   0.43147E+00   0.10711E+01
   0.59501E+01   0.43159E+00   0.10711E+01
   0.59501E+01   0.43172E+00   0.10711E+01
   0.59501E+01   0.43185E+00   0.10711E+01
   0.59501E+01   0.43198E+00   0.10711E+01
   0.59501E+01   0.43210E+00   0.10711E+01
   0.59501E+01   0.43223E+00   0.10711E+01
   0.59501E+01   0.43236E+00   0.10711E+01
   0.59501E+01   0.43249E+00   0.10711E+01
   0.59501E+01   0.43262E+00   0.10712E+01
   0.59501E+01   0.43274E+00   0.10712E+01
   0.59501E+01   0.43287E+00   0.10712E+01
   0.59526E+01   0.43300E+00   0.10712E+01
   0.59526E+01   0.43313E+00   0.10713E+01
   0.59526E+01   0.43326E+00   0.10713E+01
   0.59526E+01   0.43338E+00   0.10712E+01
   0.59526E+01   0.43351E+00   0.10713E+01
   0.59526E+01   0.43364E+00   0.10714E+01
   0.59526E+01   0.43377E+00   0.10714E+01
   0.59526E+01   0.43390E+00   0.10714E+01
   0.59526E+01   0.43403E+00   0.10714E+01
   0.59526E+01   0.43415E+00   0.10714E+01
   0.59526E+01   0.43428E+00   0.10715E+01
   0.59526E+01   0.43441E+00   0.10714E+01
   0.59526E+01   0.43454E+00   0.10714E+01
   0.59526E+01   0.43467E+00   0.10714E+01
   0.59526E+01   0.43480E+00   0.10714E+01
   0.59526E+01   0.43493E+00   0.10714E+01
   0.59526E+01   0.43505E+00   0.10714E+01
   0.59526E+01   0.43518E+00   0.10714E+01
   0.59526E+01   0.43531E+00   0.10715E+01
   0.59526E+01   0.43544E+00   0.10715E+01
   0.59526E+01   0.43557E+00   0.10715E+01
   0.59526E+01   0.43570E+00   0.10715E+01
   0.59551E+01   0.43583E+00   0.10715E+01
   0.59551E+01   0.43596E+00   0.10715E+01
   0.59551E+01   0.43609E+00   0.10716E+01
   0.59551E+01   0.43621E+00   0.10716E+01
   0.59551E+01   0.43634E+00   0.10715E+01
   0.59551E+01   0.43647E+00   0.10714E+01
   0.59551E+01   0.43660E+00   0.10715E+01
   0.59551E+01   0.43673E+00   0.10715E+01
   0.59551E+01   0.43686E+00   0.10716E+01
   0.59551E+01   0.43699E+00   0.10716E+01
   0.59551E+01   0.43712E+00   0.10716E+01
   0.59551E+01   0.43725E+00   0.10717E+01
   0.59551E+01   0.43738E+00   0.10717E+01
   0.59551E+01   0.43751E+00   0.10717E+01
   0.59551E+01   0.43764E+00   0.10717E+01
   0.59551E+01   0.43777E+00   0.10717E+01
   0.59551E+01   0.43790E+00   0.10717E+01
   0.59551E+01   0.43803E+00   0.10717E+01
   0.59551E+01   0.43816E+00   0.10717E+01
   0.59576E+01   0.43828E+00   0.10717E+01
   0.59576E+01   0.43841E+00   0.10718E+01
   0.59576E+01   0.43854E+00   0.10718E+01
   0.59576E+01   0.43867E+00   0.10718E+01
   0.59576E+01   0.43880E+00   0.10718E+01
   0.59576E+01   0.43893E+00   0.10718E+01
   0.59576E+01   0.43906E+00   0.10718E+01
   0.59576E+01   0.43919E+00   0.10718E+01
   0.59576E+01   0.43932E+00   0.10719E+01
   0.59576E+01   0.43945E+00   0.10719E+01
   0.59576E+01   0.43958E+00   0.10719E+01
   0.59576E+01   0.43971E+00   0.10719E+01
   0.59576E+01   0.43984E+00   0.10719E+01
   0.59576E+01   0.43997E+00   0.10720E+01
   0.59576E+01   0.44010E+00   0.10720E+01
   0.59576E+01   0.44023E+00   0.10720E+01
   0.59576E+01   0.44036E+00   0.10720E+01
   0.59576E+01   0.44049E+00   0.10720E+01
   0.59576E+01   0.44063E+00   0.10720E+01
   0.59576E+01   0.44076E+00   0.10720E+01
   0.59576E+01   0.44089E+00   0.10720E+01
   0.59601E+01   0.44102E+00   0.10721E+01
   0.59601E+01   0.44115E+00   0.10721E+01
   0.59601E+01   0.44128E+00   0.10721E+01
   0.59601E+01   0.44141E+00   0.10721E+01
   0.59576E+01   0.44154E+00   0.10721E+01
   0.59601E+01   0.44167E+00   0.10721E+01
   0.59601E+01   0.44180E+00   0.10721E+01
   0.59601E+01   0.44193E+00   0.10721E+01
   0.59601E+01   0.44206E+00   0.10721E+01
   0.59601E+01   0.44219E+00   0.10721E+01
   0.59601E+01   0.44232E+00   0.10721E+01
   0.59601E+01   0.44245E+00   0.10721E+01
   0.59601E+01   0.44258E+00   0.10722E+01
   0.59601E+01   0.44272E+00   0.10722E+01
   0.59601E+01   0.44285E+00   0.10722E+01
   0.59601E+01   0.44298E+00   0.10722E+01
   0.59601E+01   0.44311E+00   0.10722E+01
   0.59601E+01   0.44324E+00   0.10722E+01
   0.59601E+01   0.44337E+00   0.10723E+01
   0.59601E+01   0.44350E+00   0.10723E+01
   0.59601E+01   0.44363E+00   0.10723E+01
   0.59601E+01   0.44377E+00   0.10724E+01
   0.59601E+01   0.44390E+00   0.10724E+01
   0.59601E+01   0.44403E+00   0.10724E+01
   0.59601E+01   0.44416E+00   0.10724E+01
   0.59626E+01   0.44429E+00   0.10724E+01
   0.59626E+01   0.44442E+00   0.10725E+01
   0.59626E+01   0.44455E+00   0.10724E+01
   0.59626E+01   0.44469E+00   0.10724E+01
   0.59626E+01   0.44482E+00   0.10724E+01
   0.59626E+01   0.44495E+00   0.10724E+01
   0.59626E+01   0.44508E+00   0.10724E+01
   0.59626E+01   0.44521E+00   0.10724E+01
   0.59626E+01   0.44534E+00   0.10724E+01
   0.59626E+01   0.44548E+00   0.10724E+01
   0.59626E+01   0.44561E+00   0.10725E+01
   0.59626E+01   0.44574E+00   0.10724E+01
   0.59626E+01   0.44587E+00   0.10725E+01
   0.59626E+01   0.44600E+00   0.10725E+01
   0.59626E+01   0.44613E+00   0.10724E+01
   0.59626E+01   0.44627E+00   0.10725E+01
   0.59626E+01   0.44640E+00   0.10725E+01
   0.59626E+01   0.44653E+00   0.10725E+01
   0.59626E+01   0.44666E+00   0.10725E+01
   0.59626E+01   0.44680E+00   0.10726E+01
   0.59626E+01   0.44693E+00   0.10726E+01
   0.59626E+01   0.44706E+00   0.10726E+01
   0.59626E+01   0.44719E+00   0.10726E+01
   0.59626E+01   0.44732E+00   0.10726E+01
   0.59626E+01   0.44746E+00   0.10727E+01
   0.59651E+01   0.44759E+00   0.10727E+01
   0.59651E+01   0.44772E+00   0.10727E+01
   0.59651E+01   0.44785E+00   0.10727E+01
   0.59651E+01   0.44799E+00   0.10727E+01
   0.59651E+01   0.44812E+00   0.10727E+01
   0.59651E+01   0.44825E+00   0.10727E+01
   0.59651E+01   0.44838E+00   0.10727E+01
   0.59651E+01   0.44852E+00   0.10727E+01
   0.59651E+01   0.44865E+00   0.10727E+01
   0.59651E+01   0.44878E+00   0.10727E+01
   0.59651E+01   0.44892E+00   0.10727E+01
   0.59651E+01   0.44905E+00   0.10727E+01
   0.59651E+01   0.44918E+00   0.10727E+01
   0.59651E+01   0.44931E+00   0.10728E+01
   0.59651E+01   0.44945E+00   0.10728E+01
   0.59651E+01   0.44958E+00   0.10728E+01
   0.59651E+01   0.44971E+00   0.10728E+01
   0.59651E+01   0.44985E+00   0.10728E+01
   0.59651E+01   0.44998E+00   0.10728E+01
   0.59651E+01   0.45011E+00   0.10728E+01
   0.59651E+01   0.45025E+00   0.10729E+01
   0.59651E+01   0.45038E+00   0.10729E+01
   0.59651E+01   0.45051E+00   0.10729E+01
   0.59676E+01   0.45065E+00   0.10729E+01
   0.59676E+01   0.45078E+00   0.10729E+01
   0.59676E+01   0.45091E+00   0.10730E+01
   0.59676E+01   0.45105E+00   0.10730E+01
   0.59676E+01   0.45118E+00   0.10730E+01
   0.59676E+01   0.45131E+00   0.10730E+01
   0.59676E+01   0.45145E+00   0.10730E+01
   0.59676E+01   0.45158E+00   0.10730E+01
   0.59676E+01   0.45171E+00   0.10730E+01
   0.59676E+01   0.45185E+00   0.10730E+01
   0.59676E+01   0.45198E+00   0.10731E+01
   0.59676E+01   0.45211E+00   0.10731E+01
   0.59676E+01   0.45225E+00   0.10731E+01
   0.59676E+01   0.45238E+00   0.10731E+01
   0.59676E+01   0.45252E+00   0.10731E+01
   0.59676E+01   0.45265E+00   0.10731E+01
   0.59676E+01   0.45278E+00   0.10731E+01
   0.59676E+01   0.45292E+00   0.10731E+01
   0.59676E+01   0.45305E+00   0.10731E+01
   0.59676E+01   0.45319E+00   0.10731E+01
   0.59676E+01   0.45332E+00   0.10732E+01
   0.59676E+01   0.45345E+00   0.10732E+01
   0.59676E+01   0.45359E+00   0.10732E+01
   0.59676E+01   0.45372E+00   0.10732E+01
   0.59676E+01   0.45386E+00   0.10732E+01
   0.59701E+01   0.45399E+00   0.10732E+01
   0.59701E+01   0.45413E+00   0.10732E+01
   0.59701E+01   0.45426E+00   0.10732E+01
   0.59701E+01   0.45439E+00   0.10733E+01
   0.59701E+01   0.45453E+00   0.10733E+01
   0.59701E+01   0.45466E+00   0.10733E+01
   0.59701E+01   0.45480E+00   0.10733E+01
   0.59701E+01   0.45493E+00   0.10734E+01
   0.59701E+01   0.45507E+00   0.10734E+01
   0.59701E+01   0.45520E+00   0.10734E+01
   0.59701E+01   0.45534E+00   0.10735E+01
   0.59701E+01   0.45547E+00   0.10735E+01
   0.59701E+01   0.45561E+00   0.10735E+01
   0.59701E+01   0.45574E+00   0.10735E+01
   0.59701E+01   0.45588E+00   0.10735E+01
   0.59701E+01   0.45601E+00   0.10735E+01
   0.59701E+01   0.45615E+00   0.10735E+01
   0.59701E+01   0.45628E+00   0.10735E+01
   0.59701E+01   0.45642E+00   0.10735E+01
   0.59701E+01   0.45655E+00   0.10735E+01
   0.59701E+01   0.45669E+00   0.10735E+01
   0.59701E+01   0.45682E+00   0.10736E+01
   0.59701E+01   0.45696E+00   0.10736E+01
   0.59726E+01   0.45709E+00   0.10736E+01
   0.59726E+01   0.45723E+00   0.10736E+01
   0.59726E+01   0.45736E+00   0.10737E+01
   0.59726E+01   0.45750E+00   0.10737E+01
   0.59726E+01   0.45763E+00   0.10736E+01
   0.59726E+01   0.45777E+00   0.10737E+01
   0.59726E+01   0.45790E+00   0.10737E+01
   0.59726E+01   0.45804E+00   0.10738E+01
   0.59726E+01   0.45817E+00   0.10737E+01
   0.59726E+01   0.45831E+00   0.10737E+01
   0.59726E+01   0.45845E+00   0.10738E+01
   0.59726E+01   0.45858E+00   0.10738E+01
   0.59726E+01   0.45872E+00   0.10738E+01
   0.59726E+01   0.45885E+00   0.10738E+01
   0.59726E+01   0.45899E+00   0.10738E+01
   0.59726E+01   0.45912E+00   0.10739E+01
   0.59726E+01   0.45926E+00   0.10739E+01
   0.59726E+01   0.45940E+00   0.10739E+01
   0.59726E+01   0.45953E+00   0.10738E+01
   0.59726E+01   0.45967E+00   0.10739E+01
   0.59726E+01   0.45980E+00   0.10739E+01
   0.59726E+01   0.45994E+00   0.10739E+01
   0.59751E+01   0.46008E+00   0.10739E+01
   0.59751E+01   0.46021E+00   0.10739E+01
   0.59751E+01   0.46035E+00   0.10739E+01
   0.59751E+01   0.46048E+00   0.10740E+01
   0.59751E+01   0.46062E+00   0.10740E+01
   0.59751E+01   0.46076E+00   0.10740E+01
   0.59751E+01   0.46089E+00   0.10740E+01
   0.59751E+01   0.46103E+00   0.10740E+01
   0.59751E+01   0.46117E+00   0.10740E+01
   0.59751E+01   0.46130E+00   0.10740E+01
   0.59751E+01   0.46144E+00   0.10740E+01
   0.59751E+01   0.46158E+00   0.10740E+01
   0.59751E+01   0.46171E+00   0.10741E+01
   0.59751E+01   0.46185E+00   0.10741E+01
   0.59751E+01   0.46199E+00   0.10741E+01
   0.59751E+01   0.46212E+00   0.10741E+01
   0.59751E+01   0.46226E+00   0.10741E+01
   0.59751E+01   0.46240E+00   0.10741E+01
   0.59751E+01   0.46253E+00   0.10742E+01
   0.59751E+01   0.46267E+00   0.10742E+01
   0.59751E+01   0.46281E+00   0.10742E+01
   0.59776E+01   0.46294E+00   0.10741E+01
   0.59776E+01   0.46308E+00   0.10741E+01
   0.59776E+01   0.46322E+00   0.10741E+01
   0.59776E+01   0.46335E+00   0.10742E+01
   0.59776E+01   0.46349E+00   0.10742E+01
   0.59776E+01   0.46363E+00   0.10742E+01
   0.59776E+01   0.46377E+00   0.10743E+01
   0.59776E+01   0.46390E+00   0.10743E+01
   0.59776E+01   0.46404E+00   0.10743E+01
   0.59776E+01   0.46418E+00   0.10743E+01
   0.59776E+01   0.46432E+00   0.10744E+01
   0.59776E+01   0.46445E+00   0.10744E+01
   0.59776E+01   0.46459E+00   0.10744E+01
   0.59776E+01   0.46473E+00   0.10744E+01
   0.59776E+01   0.46486E+00   0.10744E+01
   0.59776E+01   0.46500E+00   0.10745E+01
   0.59776E+01   0.46514E+00   0.10745E+01
   0.59776E+01   0.46528E+00   0.10745E+01
   0.59776E+01   0.46542E+00   0.10745E+01
   0.59776E+01   0.46555E+00   0.10745E+01
   0.59776E+01   0.46569E+00   0.10745E+01
   0.59801E+01   0.46583E+00   0.10745E+01
   0.59801E+01   0.46597E+00   0.10745E+01
   0.59801E+01   0.46610E+00   0.10746E+01
   0.59801E+01   0.46624E+00   0.10746E+01
   0.59801E+01   0.46638E+00   0.10746E+01
   0.59801E+01   0.46652E+00   0.10746E+01
   0.59801E+01   0.46666E+00   0.10746E+01
   0.59801E+01   0.46679E+00   0.10746E+01
   0.59801E+01   0.46693E+00   0.10746E+01
   0.59801E+01   0.46707E+00   0.10746E+01
   0.59801E+01   0.46721E+00   0.10746E+01
   0.59801E+01   0.46735E+00   0.10746E+01
   0.59801E+01   0.46749E+00   0.10746E+01
   0.59801E+01   0.46762E+00   0.10747E+01
   0.59801E+01   0.46776E+00   0.10747E+01
   0.59801E+01   0.46790E+00   0.10747E+01
   0.59801E+01   0.46804E+00   0.10747E+01
   0.59801E+01   0.46818E+00   0.10747E+01
   0.59801E+01   0.46832E+00   0.10747E+01
   0.59801E+01   0.46845E+00   0.10747E+01
   0.59801E+01   0.46859E+00   0.10747E+01
   0.59801E+01   0.46873E+00   0.10747E+01
   0.59801E+01   0.46887E+00   0.10747E+01
   0.59801E+01   0.46901E+00   0.10747E+01
   0.59801E+01   0.46915E+00   0.10747E+01
   0.59801E+01   0.46929E+00   0.10747E+01
   0.59801E+01   0.46943E+00   0.10748E+01
   0.59801E+01   0.46956E+00   0.10749E+01
   0.59801E+01   0.46970E+00   0.10749E+01
   0.59801E+01   0.46984E+00   0.10748E+01
   0.59826E+01   0.46998E+00   0.10749E+01
   0.59826E+01   0.47012E+00   0.10749E+01
   0.59826E+01   0.47026E+00   0.10749E+01
   0.59826E+01   0.47040E+00   0.10749E+01
   0.59826E+01   0.47054E+00   0.10750E+01
   0.59826E+01   0.47068E+00   0.10750E+01
   0.59826E+01   0.47082E+00   0.10750E+01
   0.59826E+01   0.47096E+00   0.10751E+01
   0.59826E+01   0.47110E+00   0.10751E+01
   0.59826E+01   0.47124E+00   0.10751E+01
   0.59826E+01   0.47137E+00   0.10751E+01
   0.59826E+01   0.47151E+00   0.10751E+01
   0.59826E+01   0.47165E+00   0.10752E+01
   0.59826E+01   0.47179E+00   0.10752E+01
   0.59826E+01   0.47193E+00   0.10752E+01
   0.59826E+01   0.47207E+00   0.10751E+01
   0.59826E+01   0.47221E+00   0.10752E+01
   0.59826E+01   0.47235E+00   0.10752E+01
   0.59826E+01   0.47249E+00   0.10751E+01
   0.59826E+01   0.47263E+00   0.10751E+01
   0.59851E+01   0.47277E+00   0.10752E+01
   0.59851E+01   0.47291E+00   0.10752E+01
   0.59851E+01   0.47305E+00   0.10752E+01
   0.59851E+01   0.47319E+00   0.10752E+01
   0.59851E+01   0.47333E+00   0.10752E+01
   0.59851E+01   0.47347E+00   0.10752E+01
   0.59826E+01   0.47361E+00   0.10752E+01
   0.59851E+01   0.47375E+00   0.10753E+01
   0.59851E+01   0.47389E+00   0.10753E+01
   0.59851E+01   0.47403E+00   0.10753E+01
   0.59851E+01   0.47417E+00   0.10753E+01
   0.59851E+01   0.47431E+00   0.10753E+01
   0.59851E+01   0.47445E+00   0.10752E+01
   0.59851E+01   0.47459E+00   0.10752E+01
   0.59851E+01   0.47473E+00   0.10753E+01
   0.59851E+01   0.47487E+00   0.10753E+01
   0.59851E+01   0.47501E+00   0.10753E+01
   0.59851E+01   0.47516E+00   0.10754E+01
   0.59851E+01   0.47530E+00   0.10754E+01
   0.59851E+01   0.47544E+00   0.10754E+01
   0.59851E+01   0.47558E+00   0.10755E+01
   0.59851E+01   0.47572E+00   0.10755E+01
   0.59851E+01   0.47586E+00   0.10755E+01
   0.59851E+01   0.47600E+00   0.10755E+01
   0.59851E+01   0.47614E+00   0.10755E+01
   0.59851E+01   0.47628E+00   0.10755E+01
   0.59851E+01   0.47642E+00   0.10755E+01
   0.59851E+01   0.47656E+00   0.10755E+01
   0.59851E+01   0.47670E+00   0.10756E+01
   0.59876E+01   0.47685E+00   0.10757E+01
   0.59876E+01   0.47699E+00   0.10756E+01
   0.59876E+01   0.47713E+00   0.10756E+01
   0.59876E+01   0.47727E+00   0.10757E+01
   0.59876E+01   0.47741E+00   0.10756E+01
   0.59876E+01   0.47755E+00   0.10757E+01
   0.59876E+01   0.47769E+00   0.10757E+01
   0.59876E+01   0.47783E+00   0.10756E+01
   0.59876E+01   0.47798E+00   0.10756E+01
   0.59876E+01   0.47812E+00   0.10757E+01
   0.59876E+01   0.47826E+00   0.10758E+01
   0.59876E+01   0.47840E+00   0.10757E+01
   0.59876E+01   0.47854E+00   0.10758E+01
   0.59876E+01   0.47868E+00   0.10758E+01
   0.59876E+01   0.47882E+00   0.10758E+01
   0.59876E+01   0.47897E+00   0.10759E+01
   0.59876E+01   0.47911E+00   0.10758E+01
   0.59876E+01   0.47925E+00   0.10758E+01
   0.59876E+01   0.47939E+00   0.10758E+01
   0.59876E+01   0.47953E+00   0.10758E+01
   0.59876E+01   0.47968E+00   0.10759E+01
   0.59901E+01   0.47982E+00   0.10759E+01
   0.59901E+01   0.47996E+00   0.10759E+01
   0.59901E+01   0.48010E+00   0.10759E+01
   0.59901E+01   0.48024E+00   0.10759E+01
   0.59901E+01   0.48039E+00   0.10759E+01
   0.59901E+01   0.48053E+00   0.10759E+01
   0.59901E+01   0.48067E+00   0.10759E+01
   0.59901E+01   0.48081E+00   0.10760E+01
   0.59901E+01   0.48095E+00   0.10760E+01
   0.59901E+01   0.48110E+00   0.10760E+01
   0.59901E+01   0.48124E+00   0.10761E+01
   0.59901E+01   0.48138E+00   0.10761E+01
   0.59901E+01   0.48152E+00   0.10761E+01
   0.59901E+01   0.48167E+00   0.10761E+01
   0.59901E+01   0.48181E+00   0.10762E+01
   0.59926E+01   0.48195E+00   0.10762E+01
   0.59926E+01   0.48209E+00   0.10762E+01
   0.59926E+01   0.48224E+00   0.10761E+01
   0.59926E+01   0.48238E+00   0.10762E+01
   0.59926E+01   0.48252E+00   0.10762E+01
   0.59926E+01   0.48266E+00   0.10762E+01
   0.59926E+01   0.48281E+00   0.10762E+01
   0.59926E+01   0.48295E+00   0.10762E+01
   0.59926E+01   0.48309E+00   0.10762E+01
   0.59926E+01   0.48324E+00   0.10762E+01
   0.59926E+01   0.48338E+00   0.10762E+01
   0.59926E+01   0.48352E+00   0.10762E+01
   0.59926E+01   0.48367E+00   0.10763E+01
   0.59926E+01   0.48381E+00   0.10763E+01
   0.59926E+01   0.48395E+00   0.10763E+01
   0.59926E+01   0.48410E+00   0.10764E+01
   0.59926E+01   0.48424E+00   0.10763E+01
   0.59926E+01   0.48438E+00   0.10763E+01
   0.59926E+01   0.48452E+00   0.10764E+01
   0.59926E+01   0.48467E+00   0.10764E+01
   0.59926E+01   0.48481E+00   0.10764E+01
   0.59926E+01   0.48496E+00   0.10764E+01
   0.59926E+01   0.48510E+00   0.10764E+01
   0.59926E+01   0.48524E+00   0.10764E+01
   0.59926E+01   0.48539E+00   0.10764E+01
   0.59926E+01   0.48553E+00   0.10765E+01
   0.59926E+01   0.48567E+00   0.10765E+01
   0.59926E+01   0.48582E+00   0.10765E+01
   0.59926E+01   0.48596E+00   0.10765E+01
   0.59926E+01   0.48610E+00   0.10765E+01
   0.59926E+01   0.48625E+00   0.10766E+01
   0.59951E+01   0.48639E+00   0.10765E+01
   0.59951E+01   0.48654E+00   0.10765E+01
   0.59951E+01   0.48668E+00   0.10765E+01
   0.59951E+01   0.48682E+00   0.10766E+01
   0.59951E+01   0.48697E+00   0.10766E+01
   0.59951E+01   0.48711E+00   0.10766E+01
   0.59951E+01   0.48726E+00   0.10766E+01
   0.59951E+01   0.48740E+00   0.10766E+01
   0.59951E+01   0.48754E+00   0.10766E+01
   0.59951E+01   0.48769E+00   0.10767E+01
   0.59951E+01   0.48783E+00   0.10766E+01
   0.59951E+01   0.48798E+00   0.10767E+01
   0.59951E+01   0.48812E+00   0.10768E+01
   0.59951E+01   0.48827E+00   0.10768E+01
   0.59951E+01   0.48841E+00   0.10768E+01
   0.59951E+01   0.48856E+00   0.10768E+01
   0.59951E+01   0.48870E+00   0.10768E+01
   0.59951E+01   0.48884E+00   0.10768E+01
   0.59951E+01   0.48899E+00   0.10768E+01
   0.59951E+01   0.48913E+00   0.10769E+01
   0.59951E+01   0.48928E+00   0.10769E+01
   0.59951E+01   0.48942E+00   0.10769E+01
   0.59951E+01   0.48957E+00   0.10769E+01
   0.59951E+01   0.48971E+00   0.10769E+01
   0.59951E+01   0.48986E+00   0.10770E+01
   0.59976E+01   0.49000E+00   0.10770E+01
   0.59976E+01   0.49015E+00   0.10770E+01
   0.59976E+01   0.49029E+00   0.10770E+01
   0.59976E+01   0.49044E+00   0.10770E+01
   0.59976E+01   0.49058E+00   0.10770E+01
   0.59976E+01   0.49073E+00   0.10770E+01
   0.59976E+01   0.49087E+00   0.10770E+01
   0.59976E+01   0.49102E+00   0.10771E+01
   0.59976E+01   0.49116E+00   0.10771E+01
   0.59976E+01   0.49131E+00   0.10771E+01
   0.59976E+01   0.49146E+00   0.10771E+01
   0.59976E+01   0.49160E+00   0.10771E+01
   0.59976E+01   0.49175E+00   0.10772E+01
   0.59976E+01   0.49189E+00   0.10772E+01
   0.59976E+01   0.49204E+00   0.10772E+01
   0.59976E+01   0.49218E+00   0.10772E+01
   0.59976E+01   0.49233E+00   0.10772E+01
   0.59976E+01   0.49247E+00   0.10772E+01
   0.59976E+01   0.49262E+00   0.10772E+01
   0.60001E+01   0.49277E+00   0.10772E+01
   0.60001E+01   0.49291E+00   0.10772E+01
   0.60001E+01   0.49306E+00   0.10772E+01
   0.60001E+01   0.49320E+00   0.10773E+01
   0.60001E+01   0.49335E+00   0.10773E+01
   0.60001E+01   0.49350E+00   0.10773E+01
   0.60001E+01   0.49364E+00   0.10773E+01
   0.60001E+01   0.49379E+00   0.10773E+01
   0.60001E+01   0.49393E+00   0.10773E+01
   0.60001E+01   0.49408E+00   0.10773E+01
   0.60001E+01   0.49423E+00   0.10773E+01
   0.60001E+01   0.49437E+00   0.10773E+01
   0.60001E+01   0.49452E+00   0.10773E+01
   0.60001E+01   0.49466E+00   0.10774E+01
   0.60001E+01   0.49481E+00   0.10773E+01
   0.60001E+01   0.49496E+00   0.10774E+01
   0.60001E+01   0.49510E+00   0.10774E+01
   0.60001E+01   0.49525E+00   0.10774E+01
   0.60001E+01   0.49540E+00   0.10774E+01
   0.60001E+01   0.49554E+00   0.10775E+01
   0.60001E+01   0.49569E+00   0.10775E+01
   0.60001E+01   0.49584E+00   0.10775E+01
   0.60001E+01   0.49598E+00   0.10775E+01
   0.60001E+01   0.49613E+00   0.10775E+01
   0.60001E+01   0.49628E+00   0.10775E+01
   0.60001E+01   0.49642E+00   0.10775E+01
   0.60001E+01   0.49657E+00   0.10776E+01
   0.60026E+01   0.49672E+00   0.10776E+01
   0.60026E+01   0.49686E+00   0.10776E+01
   0.60026E+01   0.49701E+00   0.10777E+01
   0.60026E+01   0.49716E+00   0.10777E+01
   0.60026E+01   0.49731E+00   0.10776E+01
   0.60026E+01   0.49745E+00   0.10777E+01
   0.60026E+01   0.49760E+00   0.10777E+01
   0.60026E+01   0.49775E+00   0.10777E+01
   0.60026E+01   0.49789E+00   0.10777E+01
   0.60026E+01   0.49804E+00   0.10777E+01
   0.60026E+01   0.49819E+00   0.10777E+01
   0.60026E+01   0.49834E+00   0.10778E+01
   0.60026E+01   0.49848E+00   0.10777E+01
   0.60026E+01   0.49863E+00   0.10778E+01
   0.60026E+01   0.49878E+00   0.10778E+01
   0.60026E+01   0.49893E+00   0.10778E+01
   0.60026E+01   0.49907E+00   0.10778E+01
   0.60026E+01   0.49922E+00   0.10778E+01
   0.60026E+01   0.49937E+00   0.10778E+01
   0.60026E+01   0.49952E+00   0.10778E+01
   0.60026E+01   0.49967E+00   0.10778E+01
   0.60026E+01   0.49981E+00   0.10778E+01
   0.60026E+01   0.49996E+00   0.10778E+01
   0.60026E+01   0.50011E+00   0.10778E+01
   0.60026E+01   0.50026E+00   0.10778E+01
   0.60026E+01   0.50041E+00   0.10779E+01
   0.60026E+01   0.50055E+00   0.10779E+01
   0.60026E+01   0.50070E+00   0.10779E+01
   0.60026E+01   0.50085E+00   0.10780E+01
   0.60051E+01   0.50100E+00   0.10780E+01
   0.60051E+01   0.50115E+00   0.10780E+01
   0.60051E+01   0.50129E+00   0.10780E+01
   0.60051E+01   0.50144E+00   0.10780E+01
   0.60051E+01   0.50159E+00   0.10780E+01
   0.60051E+01   0.50174E+00   0.10780E+01
   0.60051E+01   0.50189E+00   0.10780E+01
   0.60051E+01   0.50204E+00   0.10780E+01
   0.60051E+01   0.50219E+00   0.10780E+01
   0.60051E+01   0.50233E+00   0.10780E+01
   0.60051E+01   0.50248E+00   0.10780E+01
   0.60051E+01   0.50263E+00   0.10781E+01
   0.60051E+01   0.50278E+00   0.10782E+01
   0.60051E+01   0.50293E+00   0.10782E+01
   0.60051E+01   0.50308E+00   0.10782E+01
   0.60051E+01   0.50323E+00   0.10782E+01
   0.60051E+01   0.50338E+00   0.10783E+01
   0.60051E+01   0.50352E+00   0.10783E+01
   0.60051E+01   0.50367E+00   0.10783E+01
   0.60051E+01   0.50382E+00   0.10783E+01
   0.60051E+01   0.50397E+00   0.10783E+01
   0.60051E+01   0.50412E+00   0.10783E+01
   0.60051E+01   0.50427E+00   0.10783E+01
   0.60076E+01   0.50442E+00   0.10783E+01
   0.60076E+01   0.50457E+00   0.10783E+01
   0.60076E+01   0.50472E+00   0.10783E+01
   0.60076E+01   0.50487E+00   0.10783E+01
   0.60076E+01   0.50502E+00   0.10784E+01
   0.60076E+01   0.50517E+00   0.10785E+01
   0.60076E+01   0.50532E+00   0.10784E+01
   0.60076E+01   0.50546E+00   0.10784E+01
   0.60076E+01   0.50561E+00   0.10785E+01
   0.60076E+01   0.50576E+00   0.10785E+01
   0.60076E+01   0.50591E+00   0.10785E+01
   0.60076E+01   0.50606E+00   0.10785E+01
   0.60076E+01   0.50621E+00   0.10785E+01
   0.60076E+01   0.50636E+00   0.10785E+01
   0.60076E+01   0.50651E+00   0.10785E+01
   0.60076E+01   0.50666E+00   0.10786E+01
   0.60076E+01   0.50681E+00   0.10786E+01
   0.60076E+01   0.50696E+00   0.10786E+01
   0.60076E+01   0.50711E+00   0.10786E+01
   0.60076E+01   0.50726E+00   0.10787E+01
   0.60101E+01   0.50741E+00   0.10787E+01
   0.60076E+01   0.50756E+00   0.10787E+01
   0.60101E+01   0.50771E+00   0.10788E+01
   0.60101E+01   0.50786E+00   0.10787E+01
   0.60101E+01   0.50801E+00   0.10787E+01
   0.60101E+01   0.50816E+00   0.10788E+01
   0.60101E+01   0.50831E+00   0.10788E+01
   0.60101E+01   0.50846E+00   0.10788E+01
   0.60101E+01   0.50862E+00   0.10788E+01
   0.60101E+01   0.50877E+00   0.10788E+01
   0.60101E+01   0.50892E+00   0.10789E+01
   0.60101E+01   0.50907E+00   0.10789E+01
   0.60101E+01   0.50922E+00   0.10788E+01
   0.60101E+01   0.50937E+00   0.10788E+01
   0.60101E+01   0.50952E+00   0.10788E+01
   0.60101E+01   0.50967E+00   0.10789E+01
   0.60101E+01   0.50982E+00   0.10789E+01
   0.60101E+01   0.50997E+00   0.10789E+01
   0.60101E+01   0.51012E+00   0.10789E+01
   0.60101E+01   0.51027E+00   0.10789E+01
   0.60101E+01   0.51042E+00   0.10789E+01
   0.60101E+01   0.51058E+00   0.10789E+01
   0.60101E+01   0.51073E+00   0.10790E+01
   0.60101E+01   0.51088E+00   0.10789E+01
   0.60126E+01   0.51103E+00   0.10790E+01
   0.60126E+01   0.51118E+00   0.10790E+01
   0.60126E+01   0.51133E+00   0.10790E+01
   0.60126E+01   0.51148E+00   0.10790E+01
   0.60126E+01   0.51163E+00   0.10790E+01
   0.60126E+01   0.51179E+00   0.10790E+01
   0.60126E+01   0.51194E+00   0.10790E+01
   0.60126E+01   0.51209E+00   0.10790E+01
   0.60126E+01   0.51224E+00   0.10790E+01
   0.60126E+01   0.51239E+00   0.10790E+01
   0.60126E+01   0.51254E+00   0.10790E+01
   0.60126E+01   0.51269E+00   0.10789E+01
   0.60126E+01   0.51285E+00   0.10790E+01
   0.60126E+01   0.51300E+00   0.10791E+01
   0.60126E+01   0.51315E+00   0.10791E+01
   0.60126E+01   0.51330E+00   0.10791E+01
   0.60126E+01   0.51345E+00   0.10792E+01
   0.60126E+01   0.51361E+00   0.10792E+01
   0.60126E+01   0.51376E+00   0.10792E+01
   0.60126E+01   0.51391E+00   0.10792E+01
   0.60126E+01   0.51406E+00   0.10792E+01
   0.60126E+01   0.51421E+00   0.10793E+01
   0.60126E+01   0.51437E+00   0.10793E+01
   0.60126E+01   0.51452E+00   0.10793E+01
   0.60126E+01   0.51467E+00   0.10793E+01
   0.60126E+01   0.51482E+00   0.10793E+01
   0.60126E+01   0.51497E+00   0.10792E+01
   0.60126E+01   0.51513E+00   0.10792E+01
   0.60126E+01   0.51528E+00   0.10792E+01
   0.60126E+01   0.51543E+00   0.10792E+01
   0.60126E+01   0.51558E+00   0.10793E+01
   0.60126E+01   0.51574E+00   0.10793E+01
   0.60126E+01   0.51589E+00   0.10793E+01
   0.60126E+01   0.51604E+00   0.10793E+01
   0.60151E+01   0.51620E+00   0.10793E+01
   0.60151E+01   0.51635E+00   0.10794E+01
   0.60151E+01   0.51650E+00   0.10794E+01
   0.60151E+01   0.51665E+00   0.10794E+01
   0.60151E+01   0.51681E+00   0.10794E+01
   0.60151E+01   0.51696E+00   0.10794E+01
   0.60151E+01   0.51711E+00   0.10795E+01
   0.60151E+01   0.51727E+00   0.10795E+01
   0.60151E+01   0.51742E+00   0.10795E+01
   0.60151E+01   0.51757E+00   0.10796E+01
   0.60151E+01   0.51772E+00   0.10796E+01
   0.60151E+01   0.51788E+00   0.10796E+01
   0.60151E+01   0.51803E+00   0.10796E+01
   0.60151E+01   0.51818E+00   0.10797E+01
   0.60151E+01   0.51834E+00   0.10797E+01
   0.60151E+01   0.51849E+00   0.10798E+01
   0.60151E+01   0.51864E+00   0.10798E+01
   0.60151E+01   0.51880E+00   0.10797E+01
   0.60151E+01   0.51895E+00   0.10797E+01
   0.60151E+01   0.51911E+00   0.10797E+01
   0.60151E+01   0.51926E+00   0.10798E+01
   0.60151E+01   0.51941E+00   0.10797E+01
   0.60151E+01   0.51957E+00   0.10797E+01
   0.60151E+01   0.51972E+00   0.10797E+01
   0.60176E+01   0.51987E+00   0.10798E+01
   0.60176E+01   0.52003E+00   0.10798E+01
   0.60176E+01   0.52018E+00   0.10799E+01
   0.60176E+01   0.52034E+00   0.10799E+01
   0.60176E+01   0.52049E+00   0.10799E+01
   0.60176E+01   0.52064E+00   0.10799E+01
   0.60176E+01   0.52080E+00   0.10799E+01
   0.60176E+01   0.52095E+00   0.10799E+01
   0.60176E+01   0.52111E+00   0.10800E+01
   0.60176E+01   0.52126E+00   0.10800E+01
   0.60176E+01   0.52141E+00   0.10800E+01
   0.60176E+01   0.52157E+00   0.10800E+01
   0.60176E+01   0.52172E+00   0.10800E+01
   0.60176E+01   0.52188E+00   0.10800E+01
   0.60176E+01   0.52203E+00   0.10800E+01
   0.60176E+01   0.52219E+00   0.10800E+01
   0.60176E+01   0.52234E+00   0.10800E+01
   0.60176E+01   0.52250E+00   0.10801E+01
   0.60176E+01   0.52265E+00   0.10801E+01
   0.60176E+01   0.52280E+00   0.10801E+01
   0.60176E+01   0.52296E+00   0.10802E+01
   0.60176E+01   0.52311E+00   0.10802E+01
   0.60201E+01   0.52327E+00   0.10802E+01
   0.60201E+01   0.52342E+00   0.10802E+01
   0.60201E+01   0.52358E+00   0.10802E+01
   0.60201E+01   0.52373E+00   0.10802E+01
   0.60201E+01   0.52389E+00   0.10802E+01
   0.60201E+01   0.52404E+00   0.10802E+01
   0.60201E+01   0.52420E+00   0.10802E+01
   0.60201E+01   0.52435E+00   0.10803E+01
   0.60201E+01   0.52451E+00   0.10803E+01
   0.60201E+01   0.52466E+00   0.10803E+01
   0.60201E+01   0.52482E+00   0.10804E+01
   0.60201E+01   0.52497E+00   0.10804E+01
   0.60201E+01   0.52513E+00   0.10804E+01
   0.60201E+01   0.52529E+00   0.10804E+01
   0.60201E+01   0.52544E+00   0.10804E+01
   0.60201E+01   0.52560E+00   0.10804E+01
   0.60201E+01   0.52575E+00   0.10804E+01
   0.60201E+01   0.52591E+00   0.10805E+01
   0.60226E+01   0.52606E+00   0.10805E+01
   0.60226E+01   0.52622E+00   0.10805E+01
   0.60226E+01   0.52637E+00   0.10806E+01
   0.60226E+01   0.52653E+00   0.10805E+01
   0.60226E+01   0.52669E+00   0.10806E+01
   0.60226E+01   0.52684E+00   0.10806E+01
   0.60226E+01   0.52700E+00   0.10806E+01
   0.60226E+01   0.52715E+00   0.10806E+01
   0.60226E+01   0.52731E+00   0.10806E+01
   0.60226E+01   0.52747E+00   0.10807E+01
   0.60226E+01   0.52762E+00   0.10807E+01
   0.60226E+01   0.52778E+00   0.10807E+01
   0.60226E+01   0.52793E+00   0.10807E+01
   0.60226E+01   0.52809E+00   0.10807E+01
   0.60226E+01   0.52825E+00   0.10807E+01
   0.60226E+01   0.52840E+00   0.10807E+01
   0.60226E+01   0.52856E+00   0.10807E+01
   0.60226E+01   0.52872E+00   0.10807E+01
   0.60226E+01   0.52887E+00   0.10807E+01
   0.60226E+01   0.52903E+00   0.10807E+01
   0.60226E+01   0.52919E+00   0.10808E+01
   0.60226E+01   0.52934E+00   0.10808E+01
   0.60226E+01   0.52950E+00   0.10809E+01
   0.60226E+01   0.52965E+00   0.10808E+01
   0.60226E+01   0.52981E+00   0.10808E+01
   0.60226E+01   0.52997E+00   0.10809E+01
   0.60226E+01   0.53013E+00   0.10809E+01
   0.60226E+01   0.53028E+00   0.10809E+01
   0.60226E+01   0.53044E+00   0.10809E+01
   0.60226E+01   0.53060E+00   0.10809E+01
   0.60226E+01   0.53075E+00   0.10809E+01
   0.60226E+01   0.53091E+00   0.10809E+01
   0.60226E+01   0.53107E+00   0.10809E+01
   0.60226E+01   0.53122E+00   0.10809E+01
   0.60226E+01   0.53138E+00   0.10809E+01
   0.60251E+01   0.53154E+00   0.10810E+01
   0.60226E+01   0.53170E+00   0.10810E+01
   0.60251E+01   0.53185E+00   0.10810E+01
   0.60251E+01   0.53201E+00   0.10810E+01
   0.60251E+01   0.53217E+00   0.10810E+01
   0.60251E+01   0.53233E+00   0.10810E+01
   0.60251E+01   0.53248E+00   0.10811E+01
   0.60251E+01   0.53264E+00   0.10811E+01
   0.60251E+01   0.53280E+00   0.10812E+01
   0.60251E+01   0.53296E+00   0.10812E+01
   0.60251E+01   0.53311E+00   0.10812E+01
   0.60251E+01   0.53327E+00   0.10812E+01
   0.60251E+01   0.53343E+00   0.10812E+01
   0.60251E+01   0.53359E+00   0.10813E+01
   0.60251E+01   0.53375E+00   0.10812E+01
   0.60251E+01   0.53390E+00   0.10813E+01
   0.60251E+01   0.53406E+00   0.10813E+01
   0.60251E+01   0.53422E+00   0.10813E+01
   0.60251E+01   0.53438E+00   0.10813E+01
   0.60276E+01   0.53454E+00   0.10813E+01
   0.60276E+01   0.53469E+00   0.10813E+01
   0.60276E+01   0.53485E+00   0.10813E+01
   0.60251E+01   0.53501E+00   0.10813E+01
   0.60251E+01   0.53517E+00   0.10813E+01
   0.60276E+01   0.53533E+00   0.10813E+01
   0.60276E+01   0.53549E+00   0.10814E+01
   0.60276E+01   0.53564E+00   0.10814E+01
   0.60276E+01   0.53580E+00   0.10814E+01
   0.60276E+01   0.53596E+00   0.10814E+01
   0.60276E+01   0.53612E+00   0.10814E+01
   0.60276E+01   0.53628E+00   0.10815E+01
   0.60276E+01   0.53644E+00   0.10815E+01
   0.60276E+01   0.53660E+00   0.10815E+01
   0.60276E+01   0.53675E+00   0.10815E+01
   0.60276E+01   0.53691E+00   0.10815E+01
   0.60276E+01   0.53707E+00   0.10815E+01
   0.60276E+01   0.53723E+00   0.10816E+01
   0.60276E+01   0.53739E+00   0.10817E+01
   0.60276E+01   0.53755E+00   0.10817E+01
   0.60276E+01   0.53771E+00   0.10817E+01
   0.60276E+01   0.53787E+00   0.10817E+01
   0.60276E+01   0.53803E+00   0.10817E+01
   0.60276E+01   0.53819E+00   0.10817E+01
   0.60276E+01   0.53834E+00   0.10817E+01
   0.60301E+01   0.53850E+00   0.10818E+01
   0.60301E+01   0.53866E+00   0.10818E+01
   0.60301E+01   0.53882E+00   0.10818E+01
   0.60301E+01   0.53898E+00   0.10818E+01
   0.60301E+01   0.53914E+00   0.10818E+01
   0.60301E+01   0.53930E+00   0.10818E+01
   0.60301E+01   0.53946E+00   0.10819E+01
   0.60301E+01   0.53962E+00   0.10819E+01
   0.60301E+01   0.53978E+00   0.10818E+01
   0.60301E+01   0.53994E+00   0.10819E+01
   0.60301E+01   0.54010E+00   0.10819E+01
   0.60301E+01   0.54026E+00   0.10819E+01
   0.60301E+01   0.54042E+00   0.10819E+01
   0.60301E+01   0.54058E+00   0.10819E+01
   0.60301E+01   0.54074E+00   0.10820E+01
   0.60301E+01   0.54090E+00   0.10819E+01
   0.60301E+01   0.54106E+00   0.10820E+01
   0.60301E+01   0.54122E+00   0.10821E+01
   0.60301E+01   0.54138E+00   0.10821E+01
   0.60301E+01   0.54154E+00   0.10821E+01
   0.60326E+01   0.54170E+00   0.10821E+01
   0.60326E+01   0.54186E+00   0.10821E+01
   0.60301E+01   0.54202E+00   0.10821E+01
   0.60301E+01   0.54218E+00   0.10821E+01
   0.60301E+01   0.54234E+00   0.10822E+01
   0.60301E+01   0.54250E+00   0.10822E+01
   0.60301E+01   0.54266E+00   0.10821E+01
   0.60301E+01   0.54282E+00   0.10822E+01
   0.60326E+01   0.54298E+00   0.10822E+01
   0.60326E+01   0.54314E+00   0.10822E+01
   0.60301E+01   0.54330E+00   0.10823E+01
   0.60301E+01   0.54347E+00   0.10823E+01
   0.60326E+01   0.54363E+00   0.10822E+01
   0.60326E+01   0.54379E+00   0.10823E+01
   0.60326E+01   0.54395E+00   0.10823E+01
   0.60326E+01   0.54411E+00   0.10823E+01
   0.60326E+01   0.54427E+00   0.10824E+01
   0.60326E+01   0.54443E+00   0.10823E+01
   0.60326E+01   0.54459E+00   0.10824E+01
   0.60326E+01   0.54475E+00   0.10824E+01
   0.60326E+01   0.54491E+00   0.10823E+01
   0.60326E+01   0.54508E+00   0.10823E+01
   0.60326E+01   0.54524E+00   0.10824E+01
   0.60326E+01   0.54540E+00   0.10824E+01
   0.60326E+01   0.54556E+00   0.10824E+01
   0.60326E+01   0.54572E+00   0.10824E+01
   0.60326E+01   0.54588E+00   0.10824E+01
   0.60326E+01   0.54604E+00   0.10824E+01
   0.60326E+01   0.54621E+00   0.10824E+01
   0.60326E+01   0.54637E+00   0.10824E+01
   0.60326E+01   0.54653E+00   0.10824E+01
   0.60326E+01   0.54669E+00   0.10825E+01
   0.60326E+01   0.54685E+00   0.10824E+01
   0.60351E+01   0.54701E+00   0.10825E+01
   0.60351E+01   0.54718E+00   0.10825E+01
   0.60351E+01   0.54734E+00   0.10825E+01
   0.60351E+01   0.54750E+00   0.10825E+01
   0.60351E+01   0.54766E+00   0.10825E+01
   0.60351E+01   0.54782E+00   0.10826E+01
   0.60351E+01   0.54799E+00   0.10826E+01
   0.60351E+01   0.54815E+00   0.10826E+01
   0.60351E+01   0.54831E+00   0.10826E+01
   0.60351E+01   0.54847E+00   0.10826E+01
   0.60351E+01   0.54864E+00   0.10826E+01
   0.60351E+01   0.54880E+00   0.10826E+01
   0.60351E+01   0.54896E+00   0.10827E+01
   0.60351E+01   0.54912E+00   0.10827E+01
   0.60351E+01   0.54929E+00   0.10828E+01
   0.60351E+01   0.54945E+00   0.10829E+01
   0.60351E+01   0.54961E+00   0.10829E+01
   0.60351E+01   0.54977E+00   0.10829E+01
   0.60351E+01   0.54994E+00   0.10829E+01
   0.60351E+01   0.55010E+00   0.10829E+01
   0.60351E+01   0.55026E+00   0.10829E+01
   0.60351E+01   0.55042E+00   0.10829E+01
   0.60351E+01   0.55059E+00   0.10829E+01
   0.60351E+01   0.55075E+00   0.10829E+01
   0.60351E+01   0.55091E+00   0.10829E+01
   0.60351E+01   0.55108E+00   0.10830E+01
   0.60351E+01   0.55124E+00   0.10830E+01
   0.60351E+01   0.55140E+00   0.10829E+01
   0.60351E+01   0.55157E+00   0.10829E+01
   0.60376E+01   0.55173E+00   0.10830E+01
   0.60376E+01   0.55189E+00   0.10830E+01
   0.60376E+01   0.55205E+00   0.10830E+01
   0.60376E+01   0.55222E+00   0.10830E+01
   0.60376E+01   0.55238E+00   0.10830E+01
   0.60376E+01   0.55255E+00   0.10830E+01
   0.60376E+01   0.55271E+00   0.10830E+01
   0.60376E+01   0.55287E+00   0.10830E+01
   0.60376E+01   0.55304E+00   0.10831E+01
   0.60376E+01   0.55320E+00   0.10831E+01
   0.60376E+01   0.55336E+00   0.10831E+01
   0.60376E+01   0.55353E+00   0.10831E+01
   0.60376E+01   0.55369E+00   0.10831E+01
   0.60376E+01   0.55385E+00   0.10831E+01
   0.60376E+01   0.55402E+00   0.10831E+01
   0.60376E+01   0.55418E+00   0.10831E+01
   0.60376E+01   0.55435E+00   0.10831E+01
   0.60376E+01   0.55451E+00   0.10831E+01
   0.60376E+01   0.55467E+00   0.10832E+01
   0.60376E+01   0.55484E+00   0.10831E+01
   0.60376E+01   0.55500E+00   0.10831E+01
   0.60376E+01   0.55517E+00   0.10831E+01
   0.60376E+01   0.55533E+00   0.10831E+01
   0.60376E+01   0.55550E+00   0.10832E+01
   0.60401E+01   0.55566E+00   0.10831E+01
   0.60401E+01   0.55582E+00   0.10831E+01
   0.60401E+01   0.55599E+00   0.10831E+01
   0.60401E+01   0.55615E+00   0.10831E+01
   0.60401E+01   0.55632E+00   0.10831E+01
   0.60401E+01   0.55648E+00   0.10831E+01
   0.60401E+01   0.55665E+00   0.10832E+01
   0.60401E+01   0.55681E+00   0.10832E+01
   0.60401E+01   0.55698E+00   0.10832E+01
   0.60401E+01   0.55714E+00   0.10833E+01
   0.60401E+01   0.55731E+00   0.10833E+01
   0.60401E+01   0.55747E+00   0.10833E+01
   0.60401E+01   0.55764E+00   0.10834E+01
   0.60401E+01   0.55780E+00   0.10834E+01
   0.60401E+01   0.55797E+00   0.10834E+01
   0.60401E+01   0.55813E+00   0.10834E+01
   0.60401E+01   0.55830E+00   0.10835E+01
   0.60401E+01   0.55846E+00   0.10835E+01
   0.60401E+01   0.55863E+00   0.10835E+01
   0.60401E+01   0.55879E+00   0.10835E+01
   0.60401E+01   0.55896E+00   0.10836E+01
   0.60401E+01   0.55912E+00   0.10836E+01
   0.60401E+01   0.55929E+00   0.10836E+01
   0.60401E+01   0.55945E+00   0.10836E+01
   0.60401E+01   0.55962E+00   0.10836E+01
   0.60401E+01   0.55979E+00   0.10836E+01
   0.60401E+01   0.55995E+00   0.10837E+01
   0.60401E+01   0.56012E+00   0.10836E+01
   0.60401E+01   0.56028E+00   0.10837E+01
   0.60401E+01   0.56045E+00   0.10837E+01
   0.60401E+01   0.56061E+00   0.10837E+01
   0.60401E+01   0.56078E+00   0.10837E+01
   0.60401E+01   0.56095E+00   0.10837E+01
   0.60426E+01   0.56111E+00   0.10838E+01
   0.60426E+01   0.56128E+00   0.10837E+01
   0.60426E+01   0.56144E+00   0.10837E+01
   0.60426E+01   0.56161E+00   0.10838E+01
   0.60426E+01   0.56178E+00   0.10838E+01
   0.60426E+01   0.56194E+00   0.10838E+01
   0.60426E+01   0.56211E+00   0.10838E+01
   0.60426E+01   0.56228E+00   0.10839E+01
   0.60426E+01   0.56244E+00   0.10839E+01
   0.60426E+01   0.56261E+00   0.10839E+01
   0.60426E+01   0.56277E+00   0.10839E+01
   0.60426E+01   0.56294E+00   0.10839E+01
   0.60426E+01   0.56311E+00   0.10839E+01
   0.60426E+01   0.56327E+00   0.10840E+01
   0.60426E+01   0.56344E+00   0.10839E+01
   0.60426E+01   0.56361E+00   0.10839E+01
   0.60426E+01   0.56377E+00   0.10840E+01
   0.60426E+01   0.56394E+00   0.10840E+01
   0.60426E+01   0.56411E+00   0.10841E+01
   0.60426E+01   0.56428E+00   0.10840E+01
   0.60426E+01   0.56444E+00   0.10841E+01
   0.60426E+01   0.56461E+00   0.10841E+01
   0.60426E+01   0.56478E+00   0.10840E+01
   0.60426E+01   0.56494E+00   0.10841E+01
   0.60426E+01   0.56511E+00   0.10841E+01
   0.60451E+01   0.56528E+00   0.10841E+01
   0.60451E+01   0.56545E+00   0.10841E+01
   0.60451E+01   0.56561E+00   0.10842E+01
   0.60451E+01   0.56578E+00   0.10842E+01
   0.60451E+01   0.56595E+00   0.10842E+01
   0.60451E+01   0.56611E+00   0.10842E+01
   0.60451E+01   0.56628E+00   0.10842E+01
   0.60451E+01   0.56645E+00   0.10843E+01
   0.60451E+01   0.56662E+00   0.10843E+01
   0.60451E+01   0.56679E+00   0.10843E+01
   0.60451E+01   0.56695E+00   0.10843E+01
   0.60451E+01   0.56712E+00   0.10843E+01
   0.60451E+01   0.56729E+00   0.10843E+01
   0.60451E+01   0.56746E+00   0.10843E+01
   0.60451E+01   0.56762E+00   0.10843E+01
   0.60451E+01   0.56779E+00   0.10844E+01
   0.60451E+01   0.56796E+00   0.10843E+01
   0.60451E+01   0.56813E+00   0.10844E+01
   0.60451E+01   0.56830E+00   0.10845E+01
   0.60451E+01   0.56846E+00   0.10845E+01
   0.60451E+01   0.56863E+00   0.10845E+01
   0.60451E+01   0.56880E+00   0.10845E+01
   0.60451E+01   0.56897E+00   0.10845E+01
   0.60451E+01   0.56914E+00   0.10845E+01
   0.60451E+01   0.56931E+00   0.10845E+01
   0.60451E+01   0.56947E+00   0.10845E+01
   0.60476E+01   0.56964E+00   0.10845E+01
   0.60476E+01   0.56981E+00   0.10846E+01
   0.60476E+01   0.56998E+00   0.10845E+01
   0.60476E+01   0.57015E+00   0.10846E+01
   0.60476E+01   0.57032E+00   0.10847E+01
   0.60476E+01   0.57049E+00   0.10847E+01
   0.60476E+01   0.57066E+00   0.10847E+01
   0.60476E+01   0.57082E+00   0.10847E+01
   0.60476E+01   0.57099E+00   0.10847E+01
   0.60476E+01   0.57116E+00   0.10847E+01
   0.60476E+01   0.57133E+00   0.10847E+01
   0.60476E+01   0.57150E+00   0.10847E+01
   0.60476E+01   0.57167E+00   0.10848E+01
   0.60476E+01   0.57184E+00   0.10848E+01
   0.60476E+01   0.57201E+00   0.10849E+01
   0.60476E+01   0.57218E+00   0.10849E+01
   0.60476E+01   0.57235E+00   0.10849E+01
   0.60501E+01   0.57252E+00   0.10850E+01
   0.60501E+01   0.57268E+00   0.10850E+01
   0.60501E+01   0.57285E+00   0.10850E+01
   0.60501E+01   0.57302E+00   0.10850E+01
   0.60501E+01   0.57319E+00   0.10851E+01
   0.60501E+01   0.57336E+00   0.10851E+01
   0.60501E+01   0.57353E+00   0.10851E+01
   0.60501E+01   0.57370E+00   0.10851E+01
   0.60501E+01   0.57387E+00   0.10851E+01
   0.60501E+01   0.57404E+00   0.10851E+01
   0.60501E+01   0.57421E+00   0.10851E+01
   0.60501E+01   0.57438E+00   0.10851E+01
   0.60501E+01   0.57455E+00   0.10852E+01
   0.60501E+01   0.57472E+00   0.10852E+01
   0.60501E+01   0.57489E+00   0.10852E+01
   0.60501E+01   0.57506E+00   0.10852E+01
   0.60501E+01   0.57523E+00   0.10852E+01
   0.60501E+01   0.57540E+00   0.10852E+01
   0.60501E+01   0.57557E+00   0.10852E+01
   0.60501E+01   0.57574E+00   0.10852E+01
   0.60501E+01   0.57591E+00   0.10853E+01
   0.60501E+01   0.57608E+00   0.10853E+01
   0.60501E+01   0.57625E+00   0.10853E+01
   0.60501E+01   0.57642E+00   0.10853E+01
   0.60501E+01   0.57660E+00   0.10854E+01
   0.60501E+01   0.57677E+00   0.10854E+01
   0.60501E+01   0.57694E+00   0.10854E+01
   0.60501E+01   0.57711E+00   0.10854E+01
   0.60501E+01   0.57728E+00   0.10854E+01
   0.60501E+01   0.57745E+00   0.10854E+01
   0.60501E+01   0.57762E+00   0.10854E+01
   0.60526E+01   0.57779E+00   0.10854E+01
   0.60526E+01   0.57796E+00   0.10855E+01
   0.60526E+01   0.57813E+00   0.10855E+01
   0.60526E+01   0.57830E+00   0.10856E+01
   0.60526E+01   0.57847E+00   0.10855E+01
   0.60526E+01   0.57865E+00   0.10855E+01
   0.60526E+01   0.57882E+00   0.10855E+01
   0.60526E+01   0.57899E+00   0.10855E+01
   0.60526E+01   0.57916E+00   0.10855E+01
   0.60526E+01   0.57933E+00   0.10855E+01
   0.60526E+01   0.57950E+00   0.10856E+01
   0.60526E+01   0.57967E+00   0.10856E+01
   0.60526E+01   0.57985E+00   0.10856E+01
   0.60526E+01   0.58002E+00   0.10857E+01
   0.60526E+01   0.58019E+00   0.10856E+01
   0.60526E+01   0.58036E+00   0.10856E+01
   0.60526E+01   0.58053E+00   0.10856E+01
   0.60526E+01   0.58070E+00   0.10856E+01
   0.60526E+01   0.58088E+00   0.10856E+01
   0.60526E+01   0.58105E+00   0.10856E+01
   0.60526E+01   0.58122E+00   0.10857E+01
   0.60526E+01   0.58139E+00   0.10857E+01
   0.60526E+01   0.58156E+00   0.10857E+01
   0.60526E+01   0.58174E+00   0.10857E+01
   0.60526E+01   0.58191E+00   0.10857E+01
   0.60526E+01   0.58208E+00   0.10857E+01
   0.60526E+01   0.58225E+00   0.10857E+01
   0.60526E+01   0.58242E+00   0.10857E+01
   0.60526E+01   0.58260E+00   0.10857E+01
   0.60526E+01   0.58277E+00   0.10857E+01
   0.60526E+01   0.58294E+00   0.10858E+01
   0.60526E+01   0.58311E+00   0.10858E+01
   0.60526E+01   0.58329E+00   0.10858E+01
   0.60526E+01   0.58346E+00   0.10858E+01
   0.60551E+01   0.58363E+00   0.10858E+01
   0.60551E+01   0.58381E+00   0.10859E+01
   0.60551E+01   0.58398E+00   0.10859E+01
   0.60551E+01   0.58415E+00   0.10859E+01
   0.60551E+01   0.58432E+00   0.10860E+01
   0.60551E+01   0.58450E+00   0.10860E+01
   0.60551E+01   0.58467E+00   0.10860E+01
   0.60551E+01   0.58484E+00   0.10860E+01
   0.60551E+01   0.58502E+00   0.10861E+01
   0.60551E+01   0.58519E+00   0.10861E+01
   0.60551E+01   0.58536E+00   0.10861E+01
   0.60551E+01   0.58553E+00   0.10861E+01
   0.60551E+01   0.58571E+00   0.10861E+01
   0.60551E+01   0.58588E+00   0.10861E+01
   0.60551E+01   0.58605E+00   0.10861E+01
   0.60551E+01   0.58623E+00   0.10862E+01
   0.60551E+01   0.58640E+00   0.10862E+01
   0.60551E+01   0.58658E+00   0.10862E+01
   0.60551E+01   0.58675E+00   0.10862E+01
   0.60551E+01   0.58692E+00   0.10862E+01
   0.60551E+01   0.58710E+00   0.10863E+01
   0.60551E+01   0.58727E+00   0.10863E+01
   0.60551E+01   0.58744E+00   0.10862E+01
   0.60551E+01   0.58762E+00   0.10863E+01
   0.60576E+01   0.58779E+00   0.10863E+01
   0.60576E+01   0.58797E+00   0.10864E+01
   0.60576E+01   0.58814E+00   0.10864E+01
   0.60576E+01   0.58831E+00   0.10864E+01
   0.60576E+01   0.58849E+00   0.10864E+01
   0.60576E+01   0.58866E+00   0.10864E+01
   0.60576E+01   0.58884E+00   0.10864E+01
   0.60576E+01   0.58901E+00   0.10865E+01
   0.60576E+01   0.58918E+00   0.10865E+01
   0.60576E+01   0.58936E+00   0.10865E+01
   0.60576E+01   0.58953E+00   0.10865E+01
   0.60576E+01   0.58971E+00   0.10865E+01
   0.60576E+01   0.58988E+00   0.10865E+01
   0.60576E+01   0.59006E+00   0.10864E+01
   0.60576E+01   0.59023E+00   0.10864E+01
   0.60576E+01   0.59041E+00   0.10864E+01
   0.60576E+01   0.59058E+00   0.10865E+01
   0.60576E+01   0.59076E+00   0.10865E+01
   0.60576E+01   0.59093E+00   0.10866E+01
   0.60576E+01   0.59111E+00   0.10866E+01
   0.60576E+01   0.59128E+00   0.10866E+01
   0.60576E+01   0.59145E+00   0.10866E+01
   0.60576E+01   0.59163E+00   0.10866E+01
   0.60576E+01   0.59181E+00   0.10866E+01
   0.60576E+01   0.59198E+00   0.10866E+01
   0.60576E+01   0.59216E+00   0.10866E+01
   0.60601E+01   0.59233E+00   0.10867E+01
   0.60601E+01   0.59251E+00   0.10867E+01
   0.60601E+01   0.59268E+00   0.10868E+01
   0.60601E+01   0.59286E+00   0.10868E+01
   0.60601E+01   0.59303E+00   0.10868E+01
   0.60601E+01   0.59321E+00   0.10868E+01
   0.60601E+01   0.59338E+00   0.10868E+01
   0.60601E+01   0.59356E+00   0.10868E+01
   0.60601E+01   0.59373E+00   0.10868E+01
   0.60601E+01   0.59391E+00   0.10868E+01
   0.60601E+01   0.59409E+00   0.10869E+01
   0.60601E+01   0.59426E+00   0.10869E+01
   0.60601E+01   0.59444E+00   0.10869E+01
   0.60601E+01   0.59461E+00   0.10869E+01
   0.60601E+01   0.59479E+00   0.10870E+01
   0.60601E+01   0.59497E+00   0.10870E+01
   0.60601E+01   0.59514E+00   0.10870E+01
   0.60601E+01   0.59532E+00   0.10870E+01
   0.60601E+01   0.59549E+00   0.10871E+01
   0.60601E+01   0.59567E+00   0.10871E+01
   0.60601E+01   0.59585E+00   0.10871E+01
   0.60601E+01   0.59602E+00   0.10871E+01
   0.60601E+01   0.59620E+00   0.10871E+01
   0.60601E+01   0.59638E+00   0.10871E+01
   0.60601E+01   0.59655E+00   0.10871E+01
   0.60601E+01   0.59673E+00   0.10872E+01
   0.60601E+01   0.59690E+00   0.10872E+01
   0.60601E+01   0.59708E+00   0.10872E+01
   0.60601E+01   0.59726E+00   0.10872E+01
   0.60601E+01   0.59743E+00   0.10872E+01
   0.60601E+01   0.59761E+00   0.10872E+01
   0.60626E+01   0.59779E+00   0.10872E+01
   0.60626E+01   0.59797E+00   0.10873E+01
   0.60626E+01   0.59814E+00   0.10873E+01
   0.60626E+01   0.59832E+00   0.10873E+01
   0.60626E+01   0.59850E+00   0.10874E+01
   0.60626E+01   0.59867E+00   0.10874E+01
   0.60626E+01   0.59885E+00   0.10874E+01
   0.60626E+01   0.59903E+00   0.10874E+01
   0.60626E+01   0.59920E+00   0.10874E+01
   0.60626E+01   0.59938E+00   0.10874E+01
   0.60626E+01   0.59956E+00   0.10875E+01
   0.60626E+01   0.59974E+00   0.10875E+01
   0.60626E+01   0.59991E+00   0.10875E+01
   0.60626E+01   0.60009E+00   0.10875E+01
   0.60626E+01   0.60027E+00   0.10875E+01
   0.60626E+01   0.60045E+00   0.10876E+01
   0.60626E+01   0.60062E+00   0.10876E+01
   0.60626E+01   0.60080E+00   0.10876E+01
   0.60626E+01   0.60098E+00   0.10876E+01
   0.60626E+01   0.60116E+00   0.10875E+01
   0.60626E+01   0.60134E+00   0.10875E+01
   0.60651E+01   0.60151E+00   0.10876E+01
   0.60651E+01   0.60169E+00   0.10876E+01
   0.60651E+01   0.60187E+00   0.10876E+01
   0.60651E+01   0.60205E+00   0.10876E+01
   0.60651E+01   0.60223E+00   0.10877E+01
   0.60651E+01   0.60240E+00   0.10877E+01
   0.60651E+01   0.60258E+00   0.10877E+01
   0.60651E+01   0.60276E+00   0.10877E+01
   0.60651E+01   0.60294E+00   0.10877E+01
   0.60651E+01   0.60312E+00   0.10878E+01
   0.60651E+01   0.60330E+00   0.10878E+01
   0.60651E+01   0.60348E+00   0.10878E+01
   0.60651E+01   0.60365E+00   0.10878E+01
   0.60651E+01   0.60383E+00   0.10879E+01
   0.60651E+01   0.60401E+00   0.10879E+01
   0.60651E+01   0.60419E+00   0.10879E+01
   0.60651E+01   0.60437E+00   0.10879E+01
   0.60651E+01   0.60455E+00   0.10879E+01
   0.60651E+01   0.60473E+00   0.10879E+01
   0.60651E+01   0.60491E+00   0.10879E+01
   0.60651E+01   0.60508E+00   0.10879E+01
   0.60651E+01   0.60526E+00   0.10879E+01
   0.60651E+01   0.60544E+00   0.10879E+01
   0.60651E+01   0.60562E+00   0.10880E+01
   0.60651E+01   0.60580E+00   0.10879E+01
   0.60651E+01   0.60598E+00   0.10880E+01
   0.60651E+01   0.60616E+00   0.10880E+01
   0.60651E+01   0.60634E+00   0.10879E+01
   0.60651E+01   0.60652E+00   0.10880E+01
   0.60651E+01   0.60670E+00   0.10880E+01
   0.60651E+01   0.60688E+00   0.10880E+01
   0.60651E+01   0.60706E+00   0.10881E+01
   0.60651E+01   0.60724E+00   0.10881E+01
   0.60651E+01   0.60742E+00   0.10881E+01
   0.60651E+01   0.60760E+00   0.10881E+01
   0.60651E+01   0.60778E+00   0.10881E+01
   0.60651E+01   0.60796E+00   0.10881E+01
   0.60651E+01   0.60814E+00   0.10881E+01
   0.60676E+01   0.60832E+00   0.10882E+01
   0.60676E+01   0.60850E+00   0.10882E+01
   0.60676E+01   0.60868E+00   0.10881E+01
   0.60676E+01   0.60886E+00   0.10882E+01
   0.60676E+01   0.60904E+00   0.10882E+01
   0.60676E+01   0.60922E+00   0.10882E+01
   0.60676E+01   0.60940E+00   0.10882E+01
   0.60676E+01   0.60958E+00   0.10882E+01
   0.60676E+01   0.60976E+00   0.10883E+01
   0.60676E+01   0.60994E+00   0.10883E+01
   0.60676E+01   0.61012E+00   0.10883E+01
   0.60676E+01   0.61030E+00   0.10883E+01
   0.60676E+01   0.61048E+00   0.10883E+01
   0.60676E+01   0.61066E+00   0.10883E+01
   0.60676E+01   0.61084E+00   0.10883E+01
   0.60676E+01   0.61102E+00   0.10883E+01
   0.60676E+01   0.61120E+00   0.10883E+01
   0.60701E+01   0.61138E+00   0.10884E+01
   0.60701E+01   0.61156E+00   0.10884E+01
   0.60676E+01   0.61174E+00   0.10884E+01
   0.60676E+01   0.61193E+00   0.10885E+01
   0.60676E+01   0.61211E+00   0.10885E+01
   0.60676E+01   0.61229E+00   0.10885E+01
   0.60676E+01   0.61247E+00   0.10885E+01
   0.60701E+01   0.61265E+00   0.10885E+01
   0.60701E+01   0.61283E+00   0.10885E+01
   0.60701E+01   0.61301E+00   0.10885E+01
   0.60701E+01   0.61319E+00   0.10885E+01
   0.60701E+01   0.61338E+00   0.10886E+01
   0.60701E+01   0.61356E+00   0.10887E+01
   0.60701E+01   0.61374E+00   0.10887E+01
   0.60701E+01   0.61392E+00   0.10887E+01
   0.60701E+01   0.61410E+00   0.10887E+01
   0.60701E+01   0.61428E+00   0.10887E+01
   0.60701E+01   0.61447E+00   0.10888E+01
   0.60701E+01   0.61465E+00   0.10888E+01
   0.60701E+01   0.61483E+00   0.10888E+01
   0.60701E+01   0.61501E+00   0.10888E+01
   0.60701E+01   0.61519E+00   0.10888E+01
   0.60701E+01   0.61538E+00   0.10889E+01
   0.60701E+01   0.61556E+00   0.10888E+01
   0.60701E+01   0.61574E+00   0.10889E+01
   0.60701E+01   0.61592E+00   0.10889E+01
   0.60701E+01   0.61610E+00   0.10889E+01
   0.60701E+01   0.61629E+00   0.10889E+01
   0.60701E+01   0.61647E+00   0.10889E+01
   0.60701E+01   0.61665E+00   0.10889E+01
   0.60701E+01   0.61683E+00   0.10890E+01
   0.60701E+01   0.61702E+00   0.10890E+01
   0.60701E+01   0.61720E+00   0.10890E+01
   0.60701E+01   0.61738E+00   0.10890E+01
   0.60701E+01   0.61756E+00   0.10890E+01
   0.60701E+01   0.61775E+00   0.10891E+01
   0.60726E+01   0.61793E+00   0.10890E+01
   0.60726E+01   0.61811E+00   0.10890E+01
   0.60726E+01   0.61830E+00   0.10890E+01
   0.60726E+01   0.61848E+00   0.10891E+01
   0.60726E+01   0.61866E+00   0.10891E+01
   0.60726E+01   0.61884E+00   0.10891E+01
   0.60726E+01   0.61903E+00   0.10891E+01
   0.60726E+01   0.61921E+00   0.10891E+01
   0.60726E+01   0.61939E+00   0.10890E+01
   0.60726E+01   0.61958E+00   0.10890E+01
   0.60726E+01   0.61976E+00   0.10891E+01
   0.60726E+01   0.61994E+00   0.10891E+01
   0.60726E+01   0.62013E+00   0.10892E+01
   0.60726E+01   0.62031E+00   0.10892E+01
   0.60726E+01   0.62049E+00   0.10893E+01
   0.60726E+01   0.62068E+00   0.10893E+01
   0.60726E+01   0.62086E+00   0.10893E+01
   0.60726E+01   0.62105E+00   0.10893E+01
   0.60726E+01   0.62123E+00   0.10893E+01
   0.60726E+01   0.62141E+00   0.10894E+01
   0.60726E+01   0.62160E+00   0.10893E+01
   0.60726E+01   0.62178E+00   0.10894E+01
   0.60726E+01   0.62196E+00   0.10893E+01
   0.60726E+01   0.62215E+00   0.10893E+01
   0.60726E+01   0.62233E+00   0.10893E+01
   0.60726E+01   0.62252E+00   0.10893E+01
   0.60751E+01   0.62270E+00   0.10894E+01
   0.60751E+01   0.62289E+00   0.10894E+01
   0.60751E+01   0.62307E+00   0.10894E+01
   0.60751E+01   0.62325E+00   0.10894E+01
   0.60751E+01   0.62344E+00   0.10894E+01
   0.60751E+01   0.62362E+00   0.10894E+01
   0.60751E+01   0.62381E+00   0.10894E+01
   0.60751E+01   0.62399E+00   0.10895E+01
   0.60751E+01   0.62418E+00   0.10896E+01
   0.60751E+01   0.62436E+00   0.10896E+01
   0.60751E+01   0.62455E+00   0.10896E+01
   0.60751E+01   0.62473E+00   0.10896E+01
   0.60751E+01   0.62492E+00   0.10897E+01
   0.60751E+01   0.62510E+00   0.10896E+01
   0.60751E+01   0.62529E+00   0.10896E+01
   0.60751E+01   0.62547E+00   0.10896E+01
   0.60751E+01   0.62566E+00   0.10897E+01
   0.60751E+01   0.62584E+00   0.10898E+01
   0.60751E+01   0.62603E+00   0.10897E+01
   0.60751E+01   0.62621E+00   0.10898E+01
   0.60751E+01   0.62640E+00   0.10897E+01
   0.60751E+01   0.62658E+00   0.10898E+01
   0.60751E+01   0.62677E+00   0.10898E+01
   0.60751E+01   0.62695E+00   0.10898E+01
   0.60751E+01   0.62714E+00   0.10898E+01
   0.60751E+01   0.62732E+00   0.10898E+01
   0.60751E+01   0.62751E+00   0.10898E+01
   0.60751E+01   0.62770E+00   0.10898E+01
   0.60751E+01   0.62788E+00   0.10899E+01
   0.60776E+01   0.62807E+00   0.10899E+01
   0.60776E+01   0.62825E+00   0.10899E+01
   0.60751E+01   0.62844E+00   0.10899E+01
   0.60776E+01   0.62862E+00   0.10900E+01
   0.60776E+01   0.62881E+00   0.10900E+01
   0.60776E+01   0.62900E+00   0.10900E+01
   0.60776E+01   0.62918E+00   0.10900E+01
   0.60776E+01   0.62937E+00   0.10901E+01
   0.60776E+01   0.62956E+00   0.10901E+01
   0.60776E+01   0.62974E+00   0.10900E+01
   0.60776E+01   0.62993E+00   0.10901E+01
   0.60776E+01   0.63011E+00   0.10901E+01
   0.60776E+01   0.63030E+00   0.10902E+01
   0.60776E+01   0.63049E+00   0.10902E+01
   0.60776E+01   0.63067E+00   0.10902E+01
   0.60776E+01   0.63086E+00   0.10902E+01
   0.60776E+01   0.63105E+00   0.10902E+01
   0.60776E+01   0.63123E+00   0.10902E+01
   0.60776E+01   0.63142E+00   0.10902E+01
   0.60776E+01   0.63161E+00   0.10903E+01
   0.60776E+01   0.63179E+00   0.10903E+01
   0.60776E+01   0.63198E+00   0.10903E+01
   0.60776E+01   0.63217E+00   0.10903E+01
   0.60776E+01   0.63236E+00   0.10903E+01
   0.60776E+01   0.63254E+00   0.10904E+01
   0.60776E+01   0.63273E+00   0.10904E+01
   0.60776E+01   0.63292E+00   0.10903E+01
   0.60776E+01   0.63310E+00   0.10904E+01
   0.60776E+01   0.63329E+00   0.10904E+01
   0.60776E+01   0.63348E+00   0.10904E+01
   0.60801E+01   0.63367E+00   0.10905E+01
   0.60776E+01   0.63385E+00   0.10904E+01
   0.60776E+01   0.63404E+00   0.10904E+01
   0.60776E+01   0.63423E+00   0.10904E+01
   0.60776E+01   0.63442E+00   0.10904E+01
   0.60776E+01   0.63460E+00   0.10905E+01
   0.60801E+01   0.63479E+00   0.10905E+01
   0.60801E+01   0.63498E+00   0.10906E+01
   0.60801E+01   0.63517E+00   0.10906E+01
   0.60801E+01   0.63536E+00   0.10906E+01
   0.60801E+01   0.63554E+00   0.10906E+01
   0.60801E+01   0.63573E+00   0.10906E+01
   0.60801E+01   0.63592E+00   0.10907E+01
   0.60801E+01   0.63611E+00   0.10907E+01
   0.60801E+01   0.63630E+00   0.10907E+01
   0.60801E+01   0.63649E+00   0.10907E+01
   0.60801E+01   0.63667E+00   0.10907E+01
   0.60801E+01   0.63686E+00   0.10908E+01
   0.60801E+01   0.63705E+00   0.10908E+01
   0.60801E+01   0.63724E+00   0.10908E+01
   0.60801E+01   0.63743E+00   0.10908E+01
   0.60826E+01   0.63762E+00   0.10909E+01
   0.60826E+01   0.63780E+00   0.10909E+01
   0.60826E+01   0.63799E+00   0.10909E+01
   0.60826E+01   0.63818E+00   0.10909E+01
   0.60826E+01   0.63837E+00   0.10909E+01
   0.60826E+01   0.63856E+00   0.10909E+01
   0.60826E+01   0.63875E+00   0.10909E+01
   0.60826E+01   0.63894E+00   0.10910E+01
   0.60826E+01   0.63913E+00   0.10910E+01
   0.60826E+01   0.63932E+00   0.10910E+01
   0.60826E+01   0.63951E+00   0.10910E+01
   0.60826E+01   0.63969E+00   0.10910E+01
   0.60826E+01   0.63988E+00   0.10911E+01
   0.60826E+01   0.64007E+00   0.10911E+01
   0.60826E+01   0.64026E+00   0.10911E+01
   0.60826E+01   0.64045E+00   0.10911E+01
   0.60826E+01   0.64064E+00   0.10911E+01
   0.60826E+01   0.64083E+00   0.10911E+01
   0.60826E+01   0.64102E+00   0.10911E+01
   0.60826E+01   0.64121E+00   0.10911E+01
   0.60826E+01   0.64140E+00   0.10911E+01
   0.60826E+01   0.64159E+00   0.10911E+01
   0.60826E+01   0.64178E+00   0.10911E+01
   0.60826E+01   0.64197E+00   0.10911E+01
   0.60826E+01   0.64216E+00   0.10911E+01
   0.60826E+01   0.64235E+00   0.10911E+01
   0.60826E+01   0.64254E+00   0.10912E+01
   0.60826E+01   0.64273E+00   0.10912E+01
   0.60826E+01   0.64292E+00   0.10912E+01
   0.60826E+01   0.64311E+00   0.10912E+01
   0.60826E+01   0.64330E+00   0.10912E+01
   0.60826E+01   0.64349E+00   0.10913E+01
   0.60826E+01   0.64368E+00   0.10913E+01
   0.60826E+01   0.64387E+00   0.10913E+01
   0.60826E+01   0.64406E+00   0.10913E+01
   0.60826E+01   0.64425E+00   0.10913E+01
   0.60826E+01   0.64444E+00   0.10913E+01
   0.60826E+01   0.64463E+00   0.10913E+01
   0.60851E+01   0.64483E+00   0.10913E+01
   0.60851E+01   0.64502E+00   0.10913E+01
   0.60851E+01   0.64521E+00   0.10914E+01
   0.60851E+01   0.64540E+00   0.10914E+01
   0.60851E+01   0.64559E+00   0.10915E+01
   0.60851E+01   0.64578E+00   0.10915E+01
   0.60851E+01   0.64597E+00   0.10915E+01
   0.60851E+01   0.64616E+00   0.10915E+01
   0.60851E+01   0.64635E+00   0.10916E+01
   0.60851E+01   0.64654E+00   0.10916E+01
   0.60851E+01   0.64674E+00   0.10916E+01
   0.60851E+01   0.64693E+00   0.10916E+01
   0.60851E+01   0.64712E+00   0.10916E+01
   0.60851E+01   0.64731E+00   0.10916E+01
   0.60851E+01   0.64750E+00   0.10917E+01
   0.60851E+01   0.64769E+00   0.10917E+01
   0.60851E+01   0.64789E+00   0.10917E+01
   0.60851E+01   0.64808E+00   0.10918E+01
   0.60851E+01   0.64827E+00   0.10918E+01
   0.60851E+01   0.64846E+00   0.10918E+01
   0.60851E+01   0.64865E+00   0.10918E+01
   0.60851E+01   0.64884E+00   0.10919E+01
   0.60851E+01   0.64904E+00   0.10919E+01
   0.60851E+01   0.64923E+00   0.10919E+01
   0.60851E+01   0.64942E+00   0.10919E+01
   0.60851E+01   0.64961E+00   0.10919E+01
   0.60851E+01   0.64980E+00   0.10919E+01
   0.60851E+01   0.65000E+00   0.10919E+01
   0.60851E+01   0.65019E+00   0.10920E+01
   0.60876E+01   0.65038E+00   0.10920E+01
   0.60876E+01   0.65057E+00   0.10920E+01
   0.60876E+01   0.65077E+00   0.10920E+01
   0.60876E+01   0.65096E+00   0.10919E+01
   0.60876E+01   0.65115E+00   0.10920E+01
   0.60876E+01   0.65134E+00   0.10920E+01
   0.60876E+01   0.65154E+00   0.10920E+01
   0.60876E+01   0.65173E+00   0.10920E+01
   0.60876E+01   0.65192E+00   0.10920E+01
   0.60876E+01   0.65212E+00   0.10921E+01
   0.60876E+01   0.65231E+00   0.10921E+01
   0.60876E+01   0.65250E+00   0.10921E+01
   0.60876E+01   0.65270E+00   0.10922E+01
   0.60876E+01   0.65289E+00   0.10922E+01
   0.60876E+01   0.65308E+00   0.10922E+01
   0.60876E+01   0.65327E+00   0.10922E+01
   0.60876E+01   0.65347E+00   0.10922E+01
   0.60876E+01   0.65366E+00   0.10923E+01
   0.60876E+01   0.65385E+00   0.10923E+01
   0.60876E+01   0.65405E+00   0.10923E+01
   0.60876E+01   0.65424E+00   0.10923E+01
   0.60876E+01   0.65444E+00   0.10923E+01
   0.60876E+01   0.65463E+00   0.10924E+01
   0.60876E+01   0.65482E+00   0.10924E+01
   0.60876E+01   0.65502E+00   0.10925E+01
   0.60876E+01   0.65521E+00   0.10924E+01
   0.60901E+01   0.65540E+00   0.10924E+01
   0.60901E+01   0.65560E+00   0.10924E+01
   0.60901E+01   0.65579E+00   0.10925E+01
   0.60901E+01   0.65599E+00   0.10925E+01
   0.60901E+01   0.65618E+00   0.10925E+01
   0.60901E+01   0.65637E+00   0.10925E+01
   0.60901E+01   0.65657E+00   0.10925E+01
   0.60901E+01   0.65676E+00   0.10925E+01
   0.60901E+01   0.65696E+00   0.10925E+01
   0.60901E+01   0.65715E+00   0.10926E+01
   0.60901E+01   0.65735E+00   0.10926E+01
   0.60901E+01   0.65754E+00   0.10926E+01
   0.60901E+01   0.65774E+00   0.10926E+01
   0.60901E+01   0.65793E+00   0.10926E+01
   0.60901E+01   0.65812E+00   0.10927E+01
   0.60901E+01   0.65832E+00   0.10927E+01
   0.60901E+01   0.65851E+00   0.10927E+01
   0.60901E+01   0.65871E+00   0.10927E+01
   0.60901E+01   0.65890E+00   0.10928E+01
   0.60901E+01   0.65910E+00   0.10928E+01
   0.60901E+01   0.65929E+00   0.10928E+01
   0.60901E+01   0.65949E+00   0.10928E+01
   0.60901E+01   0.65968E+00   0.10928E+01
   0.60901E+01   0.65988E+00   0.10928E+01
   0.60901E+01   0.66007E+00   0.10928E+01
   0.60901E+01   0.66027E+00   0.10928E+01
   0.60901E+01   0.66047E+00   0.10928E+01
   0.60901E+01   0.66066E+00   0.10929E+01
   0.60926E+01   0.66086E+00   0.10929E+01
   0.60901E+01   0.66105E+00   0.10929E+01
   0.60901E+01   0.66125E+00   0.10929E+01
   0.60926E+01   0.66144E+00   0.10929E+01
   0.60901E+01   0.66164E+00   0.10930E+01
   0.60901E+01   0.66183E+00   0.10930E+01
   0.60901E+01   0.66203E+00   0.10930E+01
   0.60901E+01   0.66223E+00   0.10930E+01
   0.60901E+01   0.66242E+00   0.10930E+01
   0.60926E+01   0.66262E+00   0.10930E+01
   0.60901E+01   0.66281E+00   0.10930E+01
   0.60926E+01   0.66301E+00   0.10930E+01
   0.60926E+01   0.66321E+00   0.10930E+01
   0.60926E+01   0.66340E+00   0.10930E+01
   0.60926E+01   0.66360E+00   0.10930E+01
   0.60926E+01   0.66380E+00   0.10931E+01
   0.60926E+01   0.66399E+00   0.10931E+01
   0.60926E+01   0.66419E+00   0.10931E+01
   0.60926E+01   0.66439E+00   0.10931E+01
   0.60926E+01   0.66458E+00   0.10931E+01
   0.60926E+01   0.66478E+00   0.10932E+01
   0.60926E+01   0.66498E+00   0.10932E+01
   0.60926E+01   0.66517E+00   0.10932E+01
   0.60926E+01   0.66537E+00   0.10932E+01
   0.60926E+01   0.66557E+00   0.10932E+01
   0.60926E+01   0.66576E+00   0.10932E+01
   0.60926E+01   0.66596E+00   0.10932E+01
   0.60926E+01   0.66616E+00   0.10932E+01
   0.60926E+01   0.66635E+00   0.10933E+01
   0.60926E+01   0.66655E+00   0.10932E+01
   0.60926E+01   0.66675E+00   0.10933E+01
   0.60951E+01   0.66695E+00   0.10933E+01
   0.60951E+01   0.66714E+00   0.10933E+01
   0.60951E+01   0.66734E+00   0.10933E+01
   0.60951E+01   0.66754E+00   0.10933E+01
   0.60951E+01   0.66774E+00   0.10934E+01
   0.60951E+01   0.66793E+00   0.10934E+01
   0.60951E+01   0.66813E+00   0.10934E+01
   0.60951E+01   0.66833E+00   0.10935E+01
   0.60951E+01   0.66853E+00   0.10935E+01
   0.60951E+01   0.66872E+00   0.10935E+01
   0.60951E+01   0.66892E+00   0.10936E+01
   0.60951E+01   0.66912E+00   0.10936E+01
   0.60951E+01   0.66932E+00   0.10936E+01
   0.60951E+01   0.66952E+00   0.10936E+01
   0.60951E+01   0.66971E+00   0.10936E+01
   0.60951E+01   0.66991E+00   0.10936E+01
   0.60951E+01   0.67011E+00   0.10936E+01
   0.60951E+01   0.67031E+00   0.10937E+01
   0.60951E+01   0.67051E+00   0.10937E+01
   0.60951E+01   0.67071E+00   0.10937E+01
   0.60951E+01   0.67090E+00   0.10937E+01
   0.60951E+01   0.67110E+00   0.10938E+01
   0.60951E+01   0.67130E+00   0.10938E+01
   0.60951E+01   0.67150E+00   0.10938E+01
   0.60951E+01   0.67170E+00   0.10938E+01
   0.60951E+01   0.67190E+00   0.10939E+01
   0.60951E+01   0.67210E+00   0.10939E+01
   0.60951E+01   0.67230E+00   0.10939E+01
   0.60951E+01   0.67249E+00   0.10939E+01
   0.60951E+01   0.67269E+00   0.10939E+01
   0.60951E+01   0.67289E+00   0.10940E+01
   0.60951E+01   0.67309E+00   0.10939E+01
   0.60951E+01   0.67329E+00   0.10939E+01
   0.60976E+01   0.67349E+00   0.10940E+01
   0.60976E+01   0.67369E+00   0.10940E+01
   0.60976E+01   0.67389E+00   0.10940E+01
   0.60976E+01   0.67409E+00   0.10940E+01
   0.60976E+01   0.67429E+00   0.10940E+01
   0.60976E+01   0.67449E+00   0.10940E+01
   0.60976E+01   0.67469E+00   0.10940E+01
   0.60976E+01   0.67489E+00   0.10941E+01
   0.60976E+01   0.67509E+00   0.10941E+01
   0.60976E+01   0.67529E+00   0.10941E+01
   0.60976E+01   0.67549E+00   0.10941E+01
   0.60976E+01   0.67569E+00   0.10941E+01
   0.60976E+01   0.67589E+00   0.10941E+01
   0.60976E+01   0.67609E+00   0.10941E+01
   0.60976E+01   0.67629E+00   0.10942E+01
   0.60976E+01   0.67649E+00   0.10942E+01
   0.60976E+01   0.67669E+00   0.10942E+01
   0.60976E+01   0.67689E+00   0.10942E+01
   0.60976E+01   0.67709E+00   0.10942E+01
   0.60976E+01   0.67729E+00   0.10942E+01
   0.60976E+01   0.67749E+00   0.10942E+01
   0.60976E+01   0.67769E+00   0.10942E+01
   0.60976E+01   0.67789E+00   0.10942E+01
   0.60976E+01   0.67809E+00   0.10942E+01
   0.60976E+01   0.67829E+00   0.10942E+01
   0.60976E+01   0.67849E+00   0.10942E+01
   0.60976E+01   0.67869E+00   0.10943E+01
   0.60976E+01   0.67889E+00   0.10943E+01
   0.60976E+01   0.67909E+00   0.10943E+01
   0.60976E+01   0.67929E+00   0.10943E+01
   0.60976E+01   0.67949E+00   0.10943E+01
   0.60976E+01   0.67970E+00   0.10943E+01
   0.60976E+01   0.67990E+00   0.10943E+01
   0.60976E+01   0.68010E+00   0.10944E+01
   0.60976E+01   0.68030E+00   0.10944E+01
   0.60976E+01   0.68050E+00   0.10945E+01
   0.61001E+01   0.68070E+00   0.10945E+01
   0.61001E+01   0.68090E+00   0.10945E+01
   0.61001E+01   0.68110E+00   0.10945E+01
   0.61001E+01   0.68131E+00   0.10946E+01
   0.61001E+01   0.68151E+00   0.10946E+01
   0.61001E+01   0.68171E+00   0.10946E+01
   0.61001E+01   0.68191E+00   0.10946E+01
   0.61001E+01   0.68211E+00   0.10946E+01
   0.61001E+01   0.68231E+00   0.10946E+01
   0.61001E+01   0.68252E+00   0.10946E+01
   0.61001E+01   0.68272E+00   0.10946E+01
   0.61001E+01   0.68292E+00   0.10947E+01
   0.61001E+01   0.68312E+00   0.10947E+01
   0.61001E+01   0.68332E+00   0.10947E+01
   0.61001E+01   0.68353E+00   0.10947E+01
   0.61001E+01   0.68373E+00   0.10947E+01
   0.61001E+01   0.68393E+00   0.10947E+01
   0.61001E+01   0.68413E+00   0.10948E+01
   0.61001E+01   0.68434E+00   0.10948E+01
   0.61001E+01   0.68454E+00   0.10948E+01
   0.61001E+01   0.68474E+00   0.10948E+01
   0.61001E+01   0.68494E+00   0.10948E+01
   0.61001E+01   0.68515E+00   0.10949E+01
   0.61001E+01   0.68535E+00   0.10949E+01
   0.61001E+01   0.68555E+00   0.10949E+01
   0.61001E+01   0.68576E+00   0.10949E+01
   0.61001E+01   0.68596E+00   0.10950E+01
   0.61026E+01   0.68616E+00   0.10950E+01
   0.61026E+01   0.68636E+00   0.10950E+01
   0.61026E+01   0.68657E+00   0.10951E+01
   0.61026E+01   0.68677E+00   0.10951E+01
   0.61026E+01   0.68697E+00   0.10951E+01
   0.61026E+01   0.68718E+00   0.10951E+01
   0.61026E+01   0.68738E+00   0.10951E+01
   0.61026E+01   0.68758E+00   0.10951E+01
   0.61026E+01   0.68779E+00   0.10951E+01
   0.61026E+01   0.68799E+00   0.10952E+01
   0.61026E+01   0.68819E+00   0.10952E+01
   0.61026E+01   0.68840E+00   0.10953E+01
   0.61026E+01   0.68860E+00   0.10953E+01
   0.61026E+01   0.68881E+00   0.10953E+01
   0.61026E+01   0.68901E+00   0.10953E+01
   0.61026E+01   0.68921E+00   0.10952E+01
   0.61026E+01   0.68942E+00   0.10952E+01
   0.61026E+01   0.68962E+00   0.10953E+01
   0.61051E+01   0.68983E+00   0.10954E+01
   0.61026E+01   0.69003E+00   0.10954E+01
   0.61051E+01   0.69023E+00   0.10954E+01
   0.61051E+01   0.69044E+00   0.10954E+01
   0.61051E+01   0.69064E+00   0.10955E+01
   0.61051E+01   0.69085E+00   0.10954E+01
   0.61051E+01   0.69105E+00   0.10954E+01
   0.61051E+01   0.69126E+00   0.10954E+01
   0.61051E+01   0.69146E+00   0.10955E+01
   0.61051E+01   0.69166E+00   0.10955E+01
   0.61051E+01   0.69187E+00   0.10955E+01
   0.61026E+01   0.69207E+00   0.10955E+01
   0.61051E+01   0.69228E+00   0.10955E+01
   0.61051E+01   0.69248E+00   0.10955E+01
   0.61026E+01   0.69269E+00   0.10955E+01
   0.61026E+01   0.69289E+00   0.10955E+01
   0.61026E+01   0.69310E+00   0.10955E+01
   0.61026E+01   0.69330E+00   0.10955E+01
   0.61026E+01   0.69351E+00   0.10955E+01
   0.61026E+01   0.69371E+00   0.10955E+01
   0.61026E+01   0.69392E+00   0.10955E+01
   0.61026E+01   0.69412E+00   0.10955E+01
   0.61026E+01   0.69433E+00   0.10955E+01
   0.61026E+01   0.69454E+00   0.10955E+01
   0.61026E+01   0.69474E+00   0.10956E+01
   0.61051E+01   0.69495E+00   0.10957E+01
   0.61051E+01   0.69515E+00   0.10956E+01
   0.61051E+01   0.69536E+00   0.10957E+01
   0.61051E+01   0.69556E+00   0.10957E+01
   0.61051E+01   0.69577E+00   0.10957E+01
   0.61051E+01   0.69598E+00   0.10957E+01
   0.61051E+01   0.69618E+00   0.10957E+01
   0.61051E+01   0.69639E+00   0.10958E+01
   0.61051E+01   0.69659E+00   0.10958E+01
   0.61051E+01   0.69680E+00   0.10958E+01
   0.61051E+01   0.69701E+00   0.10959E+01
   0.61051E+01   0.69721E+00   0.10959E+01
   0.61051E+01   0.69742E+00   0.10959E+01
   0.61051E+01   0.69762E+00   0.10959E+01
   0.61051E+01   0.69783E+00   0.10959E+01
   0.61051E+01   0.69804E+00   0.10959E+01
   0.61051E+01   0.69824E+00   0.10960E+01
   0.61051E+01   0.69845E+00   0.10960E+01
   0.61051E+01   0.69866E+00   0.10960E+01
   0.61076E+01   0.69886E+00   0.10960E+01
   0.61076E+01   0.69907E+00   0.10960E+01
   0.61051E+01   0.69928E+00   0.10960E+01
   0.61051E+01   0.69948E+00   0.10960E+01
   0.61051E+01   0.69969E+00   0.10960E+01
   0.61051E+01   0.69990E+00   0.10960E+01
   0.61051E+01   0.70011E+00   0.10960E+01
   0.61076E+01   0.70031E+00   0.10961E+01
   0.61076E+01   0.70052E+00   0.10962E+01
   0.61076E+01   0.70073E+00   0.10962E+01
   0.61076E+01   0.70093E+00   0.10962E+01
   0.61076E+01   0.70114E+00   0.10962E+01
   0.61076E+01   0.70135E+00   0.10963E+01
   0.61076E+01   0.70156E+00   0.10964E+01
   0.61076E+01   0.70176E+00   0.10964E+01
   0.61076E+01   0.70197E+00   0.10964E+01
   0.61076E+01   0.70218E+00   0.10964E+01
   0.61076E+01   0.70239E+00   0.10964E+01
   0.61076E+01   0.70260E+00   0.10965E+01
   0.61076E+01   0.70280E+00   0.10965E+01
   0.61076E+01   0.70301E+00   0.10965E+01
   0.61076E+01   0.70322E+00   0.10966E+01
   0.61076E+01   0.70343E+00   0.10966E+01
   0.61076E+01   0.70364E+00   0.10966E+01
   0.61076E+01   0.70384E+00   0.10966E+01
   0.61101E+01   0.70405E+00   0.10966E+01
   0.61076E+01   0.70426E+00   0.10966E+01
   0.61076E+01   0.70447E+00   0.10966E+01
   0.61076E+01   0.70468E+00   0.10966E+01
   0.61076E+01   0.70489E+00   0.10966E+01
   0.61076E+01   0.70509E+00   0.10966E+01
   0.61076E+01   0.70530E+00   0.10966E+01
   0.61076E+01   0.70551E+00   0.10966E+01
   0.61101E+01   0.70572E+00   0.10966E+01
   0.61101E+01   0.70593E+00   0.10966E+01
   0.61101E+01   0.70614E+00   0.10966E+01
   0.61101E+01   0.70635E+00   0.10967E+01
   0.61101E+01   0.70656E+00   0.10967E+01
   0.61076E+01   0.70677E+00   0.10966E+01
   0.61076E+01   0.70697E+00   0.10966E+01
   0.61076E+01   0.70718E+00   0.10966E+01
   0.61101E+01   0.70739E+00   0.10967E+01
   0.61101E+01   0.70760E+00   0.10968E+01
   0.61101E+01   0.70781E+00   0.10968E+01
   0.61101E+01   0.70802E+00   0.10967E+01
   0.61101E+01   0.70823E+00   0.10967E+01
   0.61101E+01   0.70844E+00   0.10967E+01
   0.61101E+01   0.70865E+00   0.10968E+01
   0.61101E+01   0.70886E+00   0.10967E+01
   0.61101E+01   0.70907E+00   0.10967E+01
   0.61101E+01   0.70928E+00   0.10968E+01
   0.61101E+01   0.70949E+00   0.10968E+01
   0.61101E+01   0.70970E+00   0.10968E+01
   0.61101E+01   0.70991E+00   0.10968E+01
   0.61101E+01   0.71012E+00   0.10968E+01
   0.61101E+01   0.71033E+00   0.10968E+01
   0.61101E+01   0.71054E+00   0.10968E+01
   0.61101E+01   0.71075E+00   0.10968E+01
   0.61101E+01   0.71096E+00   0.10968E+01
   0.61101E+01   0.71117E+00   0.10969E+01
   0.61101E+01   0.71138E+00   0.10969E+01
   0.61101E+01   0.71159E+00   0.10969E+01
   0.61101E+01   0.71180E+00   0.10970E+01
   0.61101E+01   0.71201E+00   0.10969E+01
   0.61101E+01   0.71222E+00   0.10970E+01
   0.61101E+01   0.71243E+00   0.10970E+01
   0.61101E+01   0.71265E+00   0.10971E+01
   0.61101E+01   0.71286E+00   0.10971E+01
   0.61101E+01   0.71307E+00   0.10971E+01
   0.61101E+01   0.71328E+00   0.10971E+01
   0.61101E+01   0.71349E+00   0.10972E+01
   0.61101E+01   0.71370E+00   0.10972E+01
   0.61101E+01   0.71391E+00   0.10972E+01
   0.61101E+01   0.71412E+00   0.10972E+01
   0.61101E+01   0.71433E+00   0.10972E+01
   0.61101E+01   0.71455E+00   0.10972E+01
   0.61101E+01   0.71476E+00   0.10973E+01
   0.61101E+01   0.71497E+00   0.10973E+01
   0.61101E+01   0.71518E+00   0.10973E+01
   0.61126E+01   0.71539E+00   0.10973E+01
   0.61126E+01   0.71560E+00   0.10973E+01
   0.61126E+01   0.71582E+00   0.10973E+01
   0.61126E+01   0.71603E+00   0.10973E+01
   0.61126E+01   0.71624E+00   0.10973E+01
   0.61126E+01   0.71645E+00   0.10974E+01
   0.61126E+01   0.71666E+00   0.10976E+01
   0.61126E+01   0.71687E+00   0.10976E+01
   0.61126E+01   0.71709E+00   0.10976E+01
   0.61126E+01   0.71730E+00   0.10977E+01
   0.61126E+01   0.71751E+00   0.10977E+01
   0.61126E+01   0.71772E+00   0.10977E+01
   0.61126E+01   0.71794E+00   0.10977E+01
   0.61126E+01   0.71815E+00   0.10976E+01
   0.61126E+01   0.71836E+00   0.10977E+01
   0.61151E+01   0.71857E+00   0.10977E+01
   0.61126E+01   0.71879E+00   0.10977E+01
   0.61126E+01   0.71900E+00   0.10977E+01
   0.61126E+01   0.71921E+00   0.10977E+01
   0.61126E+01   0.71942E+00   0.10978E+01
   0.61126E+01   0.71964E+00   0.10978E+01
   0.61126E+01   0.71985E+00   0.10978E+01
   0.61151E+01   0.72006E+00   0.10978E+01
   0.61151E+01   0.72028E+00   0.10978E+01
   0.61151E+01   0.72049E+00   0.10979E+01
   0.61151E+01   0.72070E+00   0.10979E+01
   0.61151E+01   0.72092E+00   0.10979E+01
   0.61151E+01   0.72113E+00   0.10979E+01
   0.61151E+01   0.72134E+00   0.10979E+01
   0.61151E+01   0.72156E+00   0.10979E+01
   0.61151E+01   0.72177E+00   0.10979E+01
   0.61151E+01   0.72198E+00   0.10979E+01
   0.61151E+01   0.72220E+00   0.10980E+01
   0.61151E+01   0.72241E+00   0.10979E+01
   0.61151E+01   0.72262E+00   0.10979E+01
   0.61151E+01   0.72284E+00   0.10980E+01
   0.61151E+01   0.72305E+00   0.10980E+01
   0.61151E+01   0.72327E+00   0.10980E+01
   0.61151E+01   0.72348E+00   0.10980E+01
   0.61151E+01   0.72369E+00   0.10980E+01
   0.61151E+01   0.72391E+00   0.10980E+01
   0.61151E+01   0.72412E+00   0.10981E+01
   0.61151E+01   0.72434E+00   0.10981E+01
   0.61151E+01   0.72455E+00   0.10981E+01
   0.61151E+01   0.72477E+00   0.10981E+01
   0.61151E+01   0.72498E+00   0.10981E+01
   0.61151E+01   0.72519E+00   0.10981E+01
   0.61151E+01   0.72541E+00   0.10981E+01
   0.61151E+01   0.72562E+00   0.10981E+01
   0.61151E+01   0.72584E+00   0.10982E+01
   0.61151E+01   0.72605E+00   0.10982E+01
   0.61151E+01   0.72627E+00   0.10982E+01
   0.61151E+01   0.72648E+00   0.10982E+01
   0.61151E+01   0.72670E+00   0.10983E+01
   0.61151E+01   0.72691E+00   0.10983E+01
   0.61151E+01   0.72713E+00   0.10983E+01
   0.61151E+01   0.72734E+00   0.10983E+01
   0.61151E+01   0.72756E+00   0.10983E+01
   0.61151E+01   0.72777E+00   0.10983E+01
   0.61151E+01   0.72799E+00   0.10983E+01
   0.61151E+01   0.72820E+00   0.10983E+01
   0.61151E+01   0.72842E+00   0.10983E+01
   0.61176E+01   0.72864E+00   0.10984E+01
   0.61176E+01   0.72885E+00   0.10984E+01
   0.61176E+01   0.72907E+00   0.10985E+01
   0.61176E+01   0.72928E+00   0.10985E+01
   0.61176E+01   0.72950E+00   0.10986E+01
   0.61176E+01   0.72971E+00   0.10986E+01
   0.61176E+01   0.72993E+00   0.10986E+01
   0.61176E+01   0.73015E+00   0.10985E+01
   0.61176E+01   0.73036E+00   0.10986E+01
   0.61176E+01   0.73058E+00   0.10986E+01
   0.61176E+01   0.73079E+00   0.10987E+01
   0.61176E+01   0.73101E+00   0.10986E+01
   0.61176E+01   0.73123E+00   0.10986E+01
   0.61176E+01   0.73144E+00   0.10987E+01
   0.61176E+01   0.73166E+00   0.10987E+01
   0.61176E+01   0.73188E+00   0.10987E+01
   0.61176E+01   0.73209E+00   0.10987E+01
   0.61176E+01   0.73231E+00   0.10987E+01
   0.61176E+01   0.73253E+00   0.10988E+01
   0.61176E+01   0.73274E+00   0.10988E+01
   0.61176E+01   0.73296E+00   0.10988E+01
   0.61176E+01   0.73318E+00   0.10988E+01
   0.61176E+01   0.73339E+00   0.10988E+01
   0.61176E+01   0.73361E+00   0.10988E+01
   0.61176E+01   0.73383E+00   0.10988E+01
   0.61176E+01   0.73405E+00   0.10988E+01
   0.61176E+01   0.73426E+00   0.10988E+01
   0.61176E+01   0.73448E+00   0.10988E+01
   0.61176E+01   0.73470E+00   0.10988E+01
   0.61176E+01   0.73491E+00   0.10989E+01
   0.61176E+01   0.73513E+00   0.10989E+01
   0.61201E+01   0.73535E+00   0.10990E+01
   0.61201E+01   0.73557E+00   0.10990E+01
   0.61201E+01   0.73578E+00   0.10990E+01
   0.61201E+01   0.73600E+00   0.10991E+01
   0.61201E+01   0.73622E+00   0.10991E+01
   0.61201E+01   0.73644E+00   0.10991E+01
   0.61201E+01   0.73666E+00   0.10991E+01
   0.61201E+01   0.73687E+00   0.10991E+01
   0.61201E+01   0.73709E+00   0.10991E+01
   0.61201E+01   0.73731E+00   0.10991E+01
   0.61201E+01   0.73753E+00   0.10991E+01
   0.61201E+01   0.73775E+00   0.10992E+01
   0.61201E+01   0.73797E+00   0.10992E+01
   0.61201E+01   0.73818E+00   0.10992E+01
   0.61201E+01   0.73840E+00   0.10993E+01
   0.61201E+01   0.73862E+00   0.10993E+01
   0.61201E+01   0.73884E+00   0.10993E+01
   0.61201E+01   0.73906E+00   0.10993E+01
   0.61201E+01   0.73928E+00   0.10993E+01
   0.61201E+01   0.73950E+00   0.10993E+01
   0.61201E+01   0.73971E+00   0.10993E+01
   0.61201E+01   0.73993E+00   0.10993E+01
   0.61201E+01   0.74015E+00   0.10993E+01
   0.61201E+01   0.74037E+00   0.10993E+01
   0.61201E+01   0.74059E+00   0.10993E+01
   0.61201E+01   0.74081E+00   0.10993E+01
   0.61201E+01   0.74103E+00   0.10993E+01
   0.61201E+01   0.74125E+00   0.10994E+01
   0.61201E+01   0.74147E+00   0.10994E+01
   0.61201E+01   0.74169E+00   0.10994E+01
   0.61201E+01   0.74191E+00   0.10994E+01
   0.61201E+01   0.74213E+00   0.10994E+01
   0.61201E+01   0.74234E+00   0.10994E+01
   0.61201E+01   0.74256E+00   0.10994E+01
   0.61201E+01   0.74278E+00   0.10994E+01
   0.61201E+01   0.74300E+00   0.10994E+01
   0.61226E+01   0.74322E+00   0.10994E+01
   0.61226E+01   0.74344E+00   0.10994E+01
   0.61226E+01   0.74366E+00   0.10994E+01
   0.61226E+01   0.74388E+00   0.10994E+01
   0.61201E+01   0.74410E+00   0.10994E+01
   0.61201E+01   0.74432E+00   0.10995E+01
   0.61201E+01   0.74454E+00   0.10994E+01
   0.61226E+01   0.74476E+00   0.10994E+01
   0.61226E+01   0.74499E+00   0.10995E+01
   0.61226E+01   0.74521E+00   0.10995E+01
   0.61226E+01   0.74543E+00   0.10996E+01
   0.61226E+01   0.74565E+00   0.10997E+01
   0.61226E+01   0.74587E+00   0.10997E+01
   0.61226E+01   0.74609E+00   0.10997E+01
   0.61226E+01   0.74631E+00   0.10998E+01
   0.61226E+01   0.74653E+00   0.10997E+01
   0.61226E+01   0.74675E+00   0.10997E+01
   0.61226E+01   0.74697E+00   0.10998E+01
   0.61226E+01   0.74719E+00   0.10998E+01
   0.61226E+01   0.74741E+00   0.10998E+01
   0.61226E+01   0.74763E+00   0.10998E+01
   0.61226E+01   0.74786E+00   0.10999E+01
   0.61226E+01   0.74808E+00   0.10999E+01
   0.61226E+01   0.74830E+00   0.10999E+01
   0.61226E+01   0.74852E+00   0.11000E+01
   0.61226E+01   0.74874E+00   0.11000E+01
   0.61226E+01   0.74896E+00   0.11000E+01
   0.61226E+01   0.74918E+00   0.11000E+01
   0.61226E+01   0.74941E+00   0.11001E+01
   0.61226E+01   0.74963E+00   0.11001E+01
   0.61226E+01   0.74985E+00   0.11001E+01
   0.61226E+01   0.75007E+00   0.11001E+01
   0.61251E+01   0.75029E+00   0.11001E+01
   0.61226E+01   0.75052E+00   0.11001E+01
   0.61251E+01   0.75074E+00   0.11001E+01
   0.61251E+01   0.75096E+00   0.11002E+01
   0.61251E+01   0.75118E+00   0.11002E+01
   0.61251E+01   0.75140E+00   0.11002E+01
   0.61251E+01   0.75163E+00   0.11003E+01
   0.61251E+01   0.75185E+00   0.11003E+01
   0.61251E+01   0.75207E+00   0.11003E+01
   0.61251E+01   0.75229E+00   0.11003E+01
   0.61251E+01   0.75252E+00   0.11004E+01
   0.61251E+01   0.75274E+00   0.11004E+01
   0.61251E+01   0.75296E+00   0.11004E+01
   0.61251E+01   0.75319E+00   0.11004E+01
   0.61251E+01   0.75341E+00   0.11005E+01
   0.61251E+01   0.75363E+00   0.11005E+01
   0.61251E+01   0.75385E+00   0.11005E+01
   0.61251E+01   0.75408E+00   0.11005E+01
   0.61251E+01   0.75430E+00   0.11005E+01
   0.61251E+01   0.75452E+00   0.11005E+01
   0.61251E+01   0.75475E+00   0.11005E+01
   0.61251E+01   0.75497E+00   0.11005E+01
   0.61251E+01   0.75519E+00   0.11005E+01
   0.61251E+01   0.75542E+00   0.11005E+01
   0.61251E+01   0.75564E+00   0.11005E+01
   0.61251E+01   0.75586E+00   0.11005E+01
   0.61276E+01   0.75609E+00   0.11006E+01
   0.61251E+01   0.75631E+00   0.11006E+01
   0.61251E+01   0.75654E+00   0.11005E+01
   0.61251E+01   0.75676E+00   0.11006E+01
   0.61276E+01   0.75698E+00   0.11006E+01
   0.61276E+01   0.75721E+00   0.11006E+01
   0.61276E+01   0.75743E+00   0.11006E+01
   0.61276E+01   0.75766E+00   0.11006E+01
   0.61276E+01   0.75788E+00   0.11006E+01
   0.61276E+01   0.75810E+00   0.11007E+01
   0.61276E+01   0.75833E+00   0.11007E+01
   0.61276E+01   0.75855E+00   0.11007E+01
   0.61276E+01   0.75878E+00   0.11007E+01
   0.61276E+01   0.75900E+00   0.11007E+01
   0.61276E+01   0.75923E+00   0.11008E+01
   0.61276E+01   0.75945E+00   0.11008E+01
   0.61276E+01   0.75968E+00   0.11008E+01
   0.61276E+01   0.75990E+00   0.11008E+01
   0.61276E+01   0.76013E+00   0.11008E+01
   0.61276E+01   0.76035E+00   0.11008E+01
   0.61276E+01   0.76058E+00   0.11008E+01
   0.61276E+01   0.76080E+00   0.11008E+01
   0.61276E+01   0.76103E+00   0.11008E+01
   0.61276E+01   0.76125E+00   0.11008E+01
   0.61276E+01   0.76148E+00   0.11008E+01
   0.61276E+01   0.76170E+00   0.11009E+01
   0.61276E+01   0.76193E+00   0.11009E+01
   0.61276E+01   0.76215E+00   0.11009E+01
   0.61276E+01   0.76238E+00   0.11009E+01
   0.61276E+01   0.76260E+00   0.11009E+01
   0.61276E+01   0.76283E+00   0.11009E+01
   0.61276E+01   0.76305E+00   0.11009E+01
   0.61276E+01   0.76328E+00   0.11010E+01
   0.61276E+01   0.76351E+00   0.11010E+01
   0.61276E+01   0.76373E+00   0.11010E+01
   0.61276E+01   0.76396E+00   0.11010E+01
   0.61276E+01   0.76418E+00   0.11010E+01
   0.61276E+01   0.76441E+00   0.11010E+01
   0.61276E+01   0.76464E+00   0.11010E+01
   0.61276E+01   0.76486E+00   0.11010E+01
   0.61276E+01   0.76509E+00   0.11011E+01
   0.61276E+01   0.76532E+00   0.11011E+01
   0.61276E+01   0.76554E+00   0.11012E+01
   0.61276E+01   0.76577E+00   0.11012E+01
   0.61276E+01   0.76600E+00   0.11012E+01
   0.61301E+01   0.76622E+00   0.11013E+01
   0.61301E+01   0.76645E+00   0.11013E+01
   0.61301E+01   0.76668E+00   0.11014E+01
   0.61301E+01   0.76690E+00   0.11014E+01
   0.61301E+01   0.76713E+00   0.11014E+01
   0.61301E+01   0.76736E+00   0.11014E+01
   0.61301E+01   0.76758E+00   0.11014E+01
   0.61301E+01   0.76781E+00   0.11014E+01
   0.61301E+01   0.76804E+00   0.11014E+01
   0.61301E+01   0.76827E+00   0.11014E+01
   0.61301E+01   0.76849E+00   0.11015E+01
   0.61301E+01   0.76872E+00   0.11014E+01
   0.61301E+01   0.76895E+00   0.11015E+01
   0.61301E+01   0.76917E+00   0.11015E+01
   0.61301E+01   0.76940E+00   0.11015E+01
   0.61301E+01   0.76963E+00   0.11015E+01
   0.61301E+01   0.76986E+00   0.11016E+01
   0.61301E+01   0.77009E+00   0.11016E+01
   0.61301E+01   0.77031E+00   0.11017E+01
   0.61301E+01   0.77054E+00   0.11018E+01
   0.61301E+01   0.77077E+00   0.11018E+01
   0.61301E+01   0.77100E+00   0.11018E+01
   0.61301E+01   0.77123E+00   0.11018E+01
   0.61326E+01   0.77145E+00   0.11018E+01
   0.61326E+01   0.77168E+00   0.11018E+01
   0.61326E+01   0.77191E+00   0.11018E+01
   0.61326E+01   0.77214E+00   0.11018E+01
   0.61326E+01   0.77237E+00   0.11019E+01
   0.61326E+01   0.77260E+00   0.11019E+01
   0.61326E+01   0.77282E+00   0.11019E+01
   0.61326E+01   0.77305E+00   0.11019E+01
   0.61326E+01   0.77328E+00   0.11019E+01
   0.61326E+01   0.77351E+00   0.11020E+01
   0.61326E+01   0.77374E+00   0.11020E+01
   0.61326E+01   0.77397E+00   0.11020E+01
   0.61326E+01   0.77420E+00   0.11020E+01
   0.61326E+01   0.77443E+00   0.11020E+01
   0.61326E+01   0.77466E+00   0.11020E+01
   0.61326E+01   0.77489E+00   0.11020E+01
   0.61326E+01   0.77511E+00   0.11021E+01
   0.61326E+01   0.77534E+00   0.11020E+01
   0.61326E+01   0.77557E+00   0.11020E+01
   0.61326E+01   0.77580E+00   0.11020E+01
   0.61326E+01   0.77603E+00   0.11021E+01
   0.61326E+01   0.77626E+00   0.11021E+01
   0.61326E+01   0.77649E+00   0.11021E+01
   0.61326E+01   0.77672E+00   0.11021E+01
   0.61326E+01   0.77695E+00   0.11021E+01
   0.61326E+01   0.77718E+00   0.11021E+01
   0.61326E+01   0.77741E+00   0.11021E+01
   0.61326E+01   0.77764E+00   0.11022E+01
   0.61326E+01   0.77787E+00   0.11022E+01
   0.61326E+01   0.77810E+00   0.11022E+01
   0.61326E+01   0.77833E+00   0.11022E+01
   0.61326E+01   0.77856E+00   0.11022E+01
   0.61326E+01   0.77879E+00   0.11023E+01
   0.61326E+01   0.77902E+00   0.11023E+01
   0.61326E+01   0.77925E+00   0.11023E+01
   0.61326E+01   0.77948E+00   0.11023E+01
   0.61326E+01   0.77971E+00   0.11023E+01
   0.61326E+01   0.77995E+00   0.11023E+01
   0.61326E+01   0.78018E+00   0.11023E+01
   0.61326E+01   0.78041E+00   0.11023E+01
   0.61326E+01   0.78064E+00   0.11023E+01
   0.61326E+01   0.78087E+00   0.11023E+01
   0.61326E+01   0.78110E+00   0.11023E+01
   0.61326E+01   0.78133E+00   0.11024E+01
   0.61326E+01   0.78156E+00   0.11024E+01
   0.61326E+01   0.78179E+00   0.11024E+01
   0.61326E+01   0.78203E+00   0.11024E+01
   0.61326E+01   0.78226E+00   0.11025E+01
   0.61326E+01   0.78249E+00   0.11026E+01
   0.61326E+01   0.78272E+00   0.11026E+01
   0.61351E+01   0.78295E+00   0.11026E+01
   0.61351E+01   0.78318E+00   0.11027E+01
   0.61351E+01   0.78341E+00   0.11027E+01
   0.61351E+01   0.78365E+00   0.11027E+01
   0.61351E+01   0.78388E+00   0.11027E+01
   0.61351E+01   0.78411E+00   0.11028E+01
   0.61351E+01   0.78434E+00   0.11028E+01
   0.61351E+01   0.78457E+00   0.11028E+01
   0.61351E+01   0.78481E+00   0.11028E+01
   0.61351E+01   0.78504E+00   0.11028E+01
   0.61351E+01   0.78527E+00   0.11029E+01
   0.61351E+01   0.78550E+00   0.11029E+01
   0.61351E+01   0.78574E+00   0.11029E+01
   0.61351E+01   0.78597E+00   0.11029E+01
   0.61351E+01   0.78620E+00   0.11030E+01
   0.61351E+01   0.78643E+00   0.11030E+01
   0.61351E+01   0.78667E+00   0.11030E+01
   0.61351E+01   0.78690E+00   0.11030E+01
   0.61351E+01   0.78713E+00   0.11030E+01
   0.61351E+01   0.78737E+00   0.11030E+01
   0.61351E+01   0.78760E+00   0.11030E+01
   0.61351E+01   0.78783E+00   0.11030E+01
   0.61351E+01   0.78806E+00   0.11031E+01
   0.61351E+01   0.78830E+00   0.11031E+01
   0.61351E+01   0.78853E+00   0.11031E+01
   0.61351E+01   0.78876E+00   0.11030E+01
   0.61351E+01   0.78900E+00   0.11030E+01
   0.61351E+01   0.78923E+00   0.11031E+01
   0.61351E+01   0.78946E+00   0.11030E+01
   0.61351E+01   0.78970E+00   0.11031E+01
   0.61351E+01   0.78993E+00   0.11031E+01
   0.61351E+01   0.79017E+00   0.11031E+01
   0.61351E+01   0.79040E+00   0.11031E+01
   0.61351E+01   0.79063E+00   0.11032E+01
   0.61351E+01   0.79087E+00   0.11032E+01
   0.61351E+01   0.79110E+00   0.11032E+01
   0.61376E+01   0.79134E+00   0.11032E+01
   0.61351E+01   0.79157E+00   0.11032E+01
   0.61351E+01   0.79180E+00   0.11032E+01
   0.61376E+01   0.79204E+00   0.11032E+01
   0.61376E+01   0.79227E+00   0.11033E+01
   0.61376E+01   0.79251E+00   0.11033E+01
   0.61376E+01   0.79274E+00   0.11034E+01
   0.61376E+01   0.79298E+00   0.11034E+01
   0.61376E+01   0.79321E+00   0.11034E+01
   0.61376E+01   0.79345E+00   0.11035E+01
   0.61376E+01   0.79368E+00   0.11035E+01
   0.61376E+01   0.79392E+00   0.11035E+01
   0.61376E+01   0.79415E+00   0.11035E+01
   0.61376E+01   0.79438E+00   0.11035E+01
   0.61376E+01   0.79462E+00   0.11035E+01
   0.61376E+01   0.79486E+00   0.11035E+01
   0.61376E+01   0.79509E+00   0.11035E+01
   0.61376E+01   0.79533E+00   0.11035E+01
   0.61376E+01   0.79556E+00   0.11036E+01
   0.61376E+01   0.79580E+00   0.11036E+01
   0.61376E+01   0.79603E+00   0.11036E+01
   0.61376E+01   0.79627E+00   0.11036E+01
   0.61376E+01   0.79650E+00   0.11037E+01
   0.61376E+01   0.79674E+00   0.11037E+01
   0.61376E+01   0.79697E+00   0.11037E+01
   0.61376E+01   0.79721E+00   0.11038E+01
   0.61376E+01   0.79745E+00   0.11038E+01
   0.61376E+01   0.79768E+00   0.11038E+01
   0.61401E+01   0.79792E+00   0.11038E+01
   0.61401E+01   0.79815E+00   0.11038E+01
   0.61376E+01   0.79839E+00   0.11038E+01
   0.61376E+01   0.79863E+00   0.11039E+01
   0.61376E+01   0.79886E+00   0.11039E+01
   0.61401E+01   0.79910E+00   0.11039E+01
   0.61401E+01   0.79934E+00   0.11039E+01
   0.61401E+01   0.79957E+00   0.11038E+01
   0.61401E+01   0.79981E+00   0.11038E+01
   0.61401E+01   0.80005E+00   0.11038E+01
   0.61401E+01   0.80028E+00   0.11040E+01
   0.61401E+01   0.80052E+00   0.11040E+01
   0.61401E+01   0.80076E+00   0.11040E+01
   0.61401E+01   0.80099E+00   0.11040E+01
   0.61401E+01   0.80123E+00   0.11040E+01
   0.61401E+01   0.80147E+00   0.11040E+01
   0.61401E+01   0.80170E+00   0.11040E+01
   0.61401E+01   0.80194E+00   0.11040E+01
   0.61401E+01   0.80218E+00   0.11040E+01
   0.61401E+01   0.80242E+00   0.11040E+01
   0.61401E+01   0.80265E+00   0.11041E+01
   0.61401E+01   0.80289E+00   0.11041E+01
   0.61401E+01   0.80313E+00   0.11041E+01
   0.61401E+01   0.80337E+00   0.11041E+01
   0.61401E+01   0.80360E+00   0.11042E+01
   0.61401E+01   0.80384E+00   0.11042E+01
   0.61401E+01   0.80408E+00   0.11042E+01
   0.61401E+01   0.80432E+00   0.11042E+01
   0.61401E+01   0.80456E+00   0.11042E+01
   0.61401E+01   0.80479E+00   0.11042E+01
   0.61401E+01   0.80503E+00   0.11042E+01
   0.61401E+01   0.80527E+00   0.11042E+01
   0.61401E+01   0.80551E+00   0.11042E+01
   0.61401E+01   0.80575E+00   0.11043E+01
   0.61401E+01   0.80599E+00   0.11042E+01
   0.61401E+01   0.80622E+00   0.11043E+01
   0.61401E+01   0.80646E+00   0.11043E+01
   0.61401E+01   0.80670E+00   0.11043E+01
   0.61401E+01   0.80694E+00   0.11043E+01
   0.61401E+01   0.80718E+00   0.11043E+01
   0.61401E+01   0.80742E+00   0.11044E+01
   0.61401E+01   0.80766E+00   0.11044E+01
   0.61426E+01   0.80790E+00   0.11044E+01
   0.61426E+01   0.80813E+00   0.11044E+01
   0.61426E+01   0.80837E+00   0.11044E+01
   0.61426E+01   0.80861E+00   0.11045E+01
   0.61426E+01   0.80885E+00   0.11045E+01
   0.61426E+01   0.80909E+00   0.11045E+01
   0.61426E+01   0.80933E+00   0.11045E+01
   0.61426E+01   0.80957E+00   0.11045E+01
   0.61426E+01   0.80981E+00   0.11045E+01
   0.61426E+01   0.81005E+00   0.11045E+01
   0.61426E+01   0.81029E+00   0.11046E+01
   0.61426E+01   0.81053E+00   0.11046E+01
   0.61426E+01   0.81077E+00   0.11046E+01
   0.61426E+01   0.81101E+00   0.11046E+01
   0.61426E+01   0.81125E+00   0.11046E+01
   0.61426E+01   0.81149E+00   0.11046E+01
   0.61426E+01   0.81173E+00   0.11047E+01
   0.61426E+01   0.81197E+00   0.11047E+01
   0.61426E+01   0.81221E+00   0.11048E+01
   0.61426E+01   0.81245E+00   0.11048E+01
   0.61426E+01   0.81269E+00   0.11048E+01
   0.61426E+01   0.81293E+00   0.11048E+01
   0.61426E+01   0.81317E+00   0.11048E+01
   0.61426E+01   0.81341E+00   0.11048E+01
   0.61426E+01   0.81365E+00   0.11048E+01
   0.61426E+01   0.81389E+00   0.11049E+01
   0.61426E+01   0.81413E+00   0.11049E+01
   0.61426E+01   0.81438E+00   0.11050E+01
   0.61426E+01   0.81462E+00   0.11050E+01
   0.61426E+01   0.81486E+00   0.11050E+01
   0.61426E+01   0.81510E+00   0.11050E+01
   0.61426E+01   0.81534E+00   0.11050E+01
   0.61426E+01   0.81558E+00   0.11051E+01
   0.61426E+01   0.81582E+00   0.11051E+01
   0.61426E+01   0.81606E+00   0.11051E+01
   0.61426E+01   0.81631E+00   0.11051E+01
   0.61426E+01   0.81655E+00   0.11051E+01
   0.61426E+01   0.81679E+00   0.11052E+01
   0.61426E+01   0.81703E+00   0.11052E+01
   0.61426E+01   0.81727E+00   0.11052E+01
   0.61426E+01   0.81751E+00   0.11052E+01
   0.61451E+01   0.81776E+00   0.11052E+01
   0.61451E+01   0.81800E+00   0.11052E+01
   0.61451E+01   0.81824E+00   0.11052E+01
   0.61451E+01   0.81848E+00   0.11052E+01
   0.61451E+01   0.81872E+00   0.11053E+01
   0.61451E+01   0.81897E+00   0.11052E+01
   0.61451E+01   0.81921E+00   0.11052E+01
   0.61451E+01   0.81945E+00   0.11053E+01
   0.61451E+01   0.81969E+00   0.11053E+01
   0.61451E+01   0.81994E+00   0.11054E+01
   0.61451E+01   0.82018E+00   0.11054E+01
   0.61451E+01   0.82042E+00   0.11054E+01
   0.61451E+01   0.82066E+00   0.11054E+01
   0.61451E+01   0.82091E+00   0.11054E+01
   0.61451E+01   0.82115E+00   0.11054E+01
   0.61451E+01   0.82139E+00   0.11054E+01
   0.61451E+01   0.82164E+00   0.11054E+01
   0.61451E+01   0.82188E+00   0.11054E+01
   0.61451E+01   0.82212E+00   0.11054E+01
   0.61451E+01   0.82237E+00   0.11055E+01
   0.61451E+01   0.82261E+00   0.11055E+01
   0.61451E+01   0.82285E+00   0.11055E+01
   0.61451E+01   0.82310E+00   0.11055E+01
   0.61451E+01   0.82334E+00   0.11057E+01
   0.61451E+01   0.82358E+00   0.11056E+01
   0.61451E+01   0.82383E+00   0.11057E+01
   0.61451E+01   0.82407E+00   0.11058E+01
   0.61451E+01   0.82431E+00   0.11058E+01
   0.61451E+01   0.82456E+00   0.11059E+01
   0.61451E+01   0.82480E+00   0.11058E+01
   0.61451E+01   0.82505E+00   0.11058E+01
   0.61476E+01   0.82529E+00   0.11058E+01
   0.61476E+01   0.82553E+00   0.11059E+01
   0.61476E+01   0.82578E+00   0.11058E+01
   0.61476E+01   0.82602E+00   0.11058E+01
   0.61476E+01   0.82627E+00   0.11058E+01
   0.61476E+01   0.82651E+00   0.11059E+01
   0.61476E+01   0.82676E+00   0.11059E+01
   0.61476E+01   0.82700E+00   0.11059E+01
   0.61476E+01   0.82725E+00   0.11059E+01
   0.61476E+01   0.82749E+00   0.11059E+01
   0.61476E+01   0.82774E+00   0.11059E+01
   0.61476E+01   0.82798E+00   0.11059E+01
   0.61476E+01   0.82823E+00   0.11059E+01
   0.61476E+01   0.82847E+00   0.11059E+01
   0.61476E+01   0.82872E+00   0.11060E+01
   0.61476E+01   0.82896E+00   0.11060E+01
   0.61476E+01   0.82921E+00   0.11060E+01
   0.61476E+01   0.82945E+00   0.11060E+01
   0.61476E+01   0.82970E+00   0.11061E+01
   0.61476E+01   0.82994E+00   0.11061E+01
   0.61476E+01   0.83019E+00   0.11061E+01
   0.61476E+01   0.83043E+00   0.11061E+01
   0.61476E+01   0.83068E+00   0.11061E+01
   0.61476E+01   0.83093E+00   0.11062E+01
   0.61476E+01   0.83117E+00   0.11062E+01
   0.61476E+01   0.83142E+00   0.11062E+01
   0.61476E+01   0.83166E+00   0.11062E+01
   0.61476E+01   0.83191E+00   0.11062E+01
   0.61476E+01   0.83216E+00   0.11062E+01
   0.61476E+01   0.83240E+00   0.11062E+01
   0.61476E+01   0.83265E+00   0.11062E+01
   0.61476E+01   0.83289E+00   0.11063E+01
   0.61476E+01   0.83314E+00   0.11063E+01
   0.61476E+01   0.83339E+00   0.11063E+01
   0.61476E+01   0.83363E+00   0.11063E+01
   0.61476E+01   0.83388E+00   0.11064E+01
   0.61476E+01   0.83413E+00   0.11064E+01
   0.61476E+01   0.83437E+00   0.11064E+01
   0.61476E+01   0.83462E+00   0.11064E+01
   0.61476E+01   0.83487E+00   0.11064E+01
   0.61501E+01   0.83512E+00   0.11065E+01
   0.61501E+01   0.83536E+00   0.11065E+01
   0.61501E+01   0.83561E+00   0.11065E+01
   0.61501E+01   0.83586E+00   0.11065E+01
   0.61501E+01   0.83610E+00   0.11065E+01
   0.61501E+01   0.83635E+00   0.11066E+01
   0.61501E+01   0.83660E+00   0.11066E+01
   0.61501E+01   0.83685E+00   0.11066E+01
   0.61501E+01   0.83709E+00   0.11066E+01
   0.61501E+01   0.83734E+00   0.11066E+01
   0.61501E+01   0.83759E+00   0.11066E+01
   0.61501E+01   0.83784E+00   0.11066E+01
   0.61501E+01   0.83809E+00   0.11066E+01
   0.61501E+01   0.83833E+00   0.11066E+01
   0.61501E+01   0.83858E+00   0.11066E+01
   0.61501E+01   0.83883E+00   0.11067E+01
   0.61501E+01   0.83908E+00   0.11067E+01
   0.61501E+01   0.83933E+00   0.11067E+01
   0.61501E+01   0.83958E+00   0.11067E+01
   0.61501E+01   0.83982E+00   0.11067E+01
   0.61501E+01   0.84007E+00   0.11067E+01
   0.61501E+01   0.84032E+00   0.11068E+01
   0.61501E+01   0.84057E+00   0.11068E+01
   0.61501E+01   0.84082E+00   0.11068E+01
   0.61501E+01   0.84107E+00   0.11068E+01
   0.61501E+01   0.84132E+00   0.11068E+01
   0.61501E+01   0.84156E+00   0.11069E+01
   0.61501E+01   0.84181E+00   0.11069E+01
   0.61501E+01   0.84206E+00   0.11069E+01
   0.61501E+01   0.84231E+00   0.11069E+01
   0.61501E+01   0.84256E+00   0.11069E+01
   0.61501E+01   0.84281E+00   0.11069E+01
   0.61501E+01   0.84306E+00   0.11069E+01
   0.61501E+01   0.84331E+00   0.11069E+01
   0.61501E+01   0.84356E+00   0.11069E+01
   0.61501E+01   0.84381E+00   0.11070E+01
   0.61501E+01   0.84406E+00   0.11070E+01
   0.61501E+01   0.84431E+00   0.11071E+01
   0.61501E+01   0.84456E+00   0.11071E+01
   0.61501E+01   0.84481E+00   0.11071E+01
   0.61501E+01   0.84506E+00   0.11071E+01
   0.61501E+01   0.84531E+00   0.11071E+01
   0.61501E+01   0.84556E+00   0.11071E+01
   0.61501E+01   0.84581E+00   0.11072E+01
   0.61501E+01   0.84606E+00   0.11072E+01
   0.61501E+01   0.84631E+00   0.11072E+01
   0.61501E+01   0.84656E+00   0.11072E+01
   0.61501E+01   0.84681E+00   0.11072E+01
   0.61501E+01   0.84706E+00   0.11072E+01
   0.61501E+01   0.84731E+00   0.11072E+01
   0.61501E+01   0.84756E+00   0.11072E+01
   0.61501E+01   0.84781E+00   0.11072E+01
   0.61526E+01   0.84806E+00   0.11072E+01
   0.61526E+01   0.84831E+00   0.11073E+01
   0.61526E+01   0.84857E+00   0.11073E+01
   0.61526E+01   0.84882E+00   0.11074E+01
   0.61526E+01   0.84907E+00   0.11074E+01
   0.61526E+01   0.84932E+00   0.11075E+01
   0.61526E+01   0.84957E+00   0.11074E+01
   0.61526E+01   0.84982E+00   0.11075E+01
   0.61526E+01   0.85007E+00   0.11074E+01
   0.61526E+01   0.85032E+00   0.11075E+01
   0.61526E+01   0.85058E+00   0.11075E+01
   0.61526E+01   0.85083E+00   0.11076E+01
   0.61526E+01   0.85108E+00   0.11075E+01
   0.61526E+01   0.85133E+00   0.11076E+01
   0.61526E+01   0.85158E+00   0.11076E+01
   0.61526E+01   0.85184E+00   0.11076E+01
   0.61526E+01   0.85209E+00   0.11077E+01
   0.61526E+01   0.85234E+00   0.11077E+01
   0.61526E+01   0.85259E+00   0.11077E+01
   0.61526E+01   0.85284E+00   0.11078E+01
   0.61526E+01   0.85310E+00   0.11078E+01
   0.61526E+01   0.85335E+00   0.11078E+01
   0.61526E+01   0.85360E+00   0.11078E+01
   0.61551E+01   0.85385E+00   0.11078E+01
   0.61551E+01   0.85411E+00   0.11078E+01
   0.61551E+01   0.85436E+00   0.11078E+01
   0.61551E+01   0.85461E+00   0.11078E+01
   0.61551E+01   0.85487E+00   0.11078E+01
   0.61551E+01   0.85512E+00   0.11079E+01
   0.61551E+01   0.85537E+00   0.11079E+01
   0.61551E+01   0.85562E+00   0.11079E+01
   0.61551E+01   0.85588E+00   0.11079E+01
   0.61551E+01   0.85613E+00   0.11079E+01
   0.61551E+01   0.85638E+00   0.11080E+01
   0.61551E+01   0.85664E+00   0.11080E+01
   0.61551E+01   0.85689E+00   0.11080E+01
   0.61551E+01   0.85714E+00   0.11080E+01
   0.61551E+01   0.85740E+00   0.11081E+01
   0.61551E+01   0.85765E+00   0.11081E+01
   0.61551E+01   0.85791E+00   0.11081E+01
   0.61551E+01   0.85816E+00   0.11081E+01
   0.61551E+01   0.85841E+00   0.11081E+01
   0.61551E+01   0.85867E+00   0.11081E+01
   0.61551E+01   0.85892E+00   0.11081E+01
   0.61551E+01   0.85918E+00   0.11081E+01
   0.61551E+01   0.85943E+00   0.11082E+01
   0.61551E+01   0.85968E+00   0.11082E+01
   0.61551E+01   0.85994E+00   0.11082E+01
   0.61551E+01   0.86019E+00   0.11082E+01
   0.61551E+01   0.86045E+00   0.11082E+01
   0.61551E+01   0.86070E+00   0.11082E+01
   0.61551E+01   0.86096E+00   0.11082E+01
   0.61551E+01   0.86121E+00   0.11082E+01
   0.61551E+01   0.86147E+00   0.11083E+01
   0.61551E+01   0.86172E+00   0.11083E+01
   0.61551E+01   0.86198E+00   0.11083E+01
   0.61551E+01   0.86223E+00   0.11083E+01
   0.61551E+01   0.86249E+00   0.11083E+01
   0.61551E+01   0.86274E+00   0.11083E+01
   0.61551E+01   0.86300E+00   0.11083E+01
   0.61551E+01   0.86325E+00   0.11084E+01
   0.61551E+01   0.86351E+00   0.11084E+01
   0.61551E+01   0.86376E+00   0.11084E+01
   0.61551E+01   0.86402E+00   0.11085E+01
   0.61551E+01   0.86428E+00   0.11085E+01
   0.61551E+01   0.86453E+00   0.11085E+01
   0.61551E+01   0.86479E+00   0.11085E+01
   0.61551E+01   0.86504E+00   0.11085E+01
   0.61576E+01   0.86530E+00   0.11086E+01
   0.61576E+01   0.86555E+00   0.11086E+01
   0.61576E+01   0.86581E+00   0.11086E+01
   0.61576E+01   0.86607E+00   0.11087E+01
   0.61551E+01   0.86632E+00   0.11086E+01
   0.61551E+01   0.86658E+00   0.11086E+01
   0.61551E+01   0.86684E+00   0.11086E+01
   0.61551E+01   0.86709E+00   0.11086E+01
   0.61576E+01   0.86735E+00   0.11087E+01
   0.61576E+01   0.86761E+00   0.11087E+01
   0.61576E+01   0.86786E+00   0.11087E+01
   0.61576E+01   0.86812E+00   0.11087E+01
   0.61576E+01   0.86838E+00   0.11087E+01
   0.61576E+01   0.86863E+00   0.11088E+01
   0.61576E+01   0.86889E+00   0.11089E+01
   0.61576E+01   0.86915E+00   0.11088E+01
   0.61576E+01   0.86940E+00   0.11088E+01
   0.61576E+01   0.86966E+00   0.11088E+01
   0.61576E+01   0.86992E+00   0.11089E+01
   0.61576E+01   0.87018E+00   0.11089E+01
   0.61576E+01   0.87043E+00   0.11089E+01
   0.61576E+01   0.87069E+00   0.11090E+01
   0.61576E+01   0.87095E+00   0.11090E+01
   0.61576E+01   0.87121E+00   0.11090E+01
   0.61576E+01   0.87146E+00   0.11090E+01
   0.61576E+01   0.87172E+00   0.11090E+01
   0.61576E+01   0.87198E+00   0.11091E+01
   0.61576E+01   0.87224E+00   0.11091E+01
   0.61576E+01   0.87250E+00   0.11091E+01
   0.61576E+01   0.87276E+00   0.11091E+01
   0.61576E+01   0.87301E+00   0.11091E+01
   0.61576E+01   0.87327E+00   0.11091E+01
   0.61576E+01   0.87353E+00   0.11091E+01
   0.61576E+01   0.87379E+00   0.11091E+01
   0.61576E+01   0.87405E+00   0.11091E+01
   0.61576E+01   0.87431E+00   0.11091E+01
   0.61576E+01   0.87456E+00   0.11091E+01
   0.61576E+01   0.87482E+00   0.11091E+01
   0.61576E+01   0.87508E+00   0.11092E+01
   0.61576E+01   0.87534E+00   0.11092E+01
   0.61576E+01   0.87560E+00   0.11092E+01
   0.61576E+01   0.87586E+00   0.11092E+01
   0.61576E+01   0.87612E+00   0.11092E+01
   0.61576E+01   0.87638E+00   0.11093E+01
   0.61576E+01   0.87664E+00   0.11093E+01
   0.61576E+01   0.87690E+00   0.11093E+01
   0.61601E+01   0.87716E+00   0.11093E+01
   0.61601E+01   0.87742E+00   0.11093E+01
   0.61576E+01   0.87768E+00   0.11093E+01
   0.61601E+01   0.87793E+00   0.11094E+01
   0.61601E+01   0.87819E+00   0.11093E+01
   0.61601E+01   0.87845E+00   0.11094E+01
   0.61601E+01   0.87871E+00   0.11094E+01
   0.61601E+01   0.87897E+00   0.11094E+01
   0.61601E+01   0.87923E+00   0.11095E+01
   0.61601E+01   0.87949E+00   0.11095E+01
   0.61601E+01   0.87975E+00   0.11095E+01
   0.61601E+01   0.88002E+00   0.11095E+01
   0.61601E+01   0.88028E+00   0.11096E+01
   0.61601E+01   0.88054E+00   0.11096E+01
   0.61601E+01   0.88080E+00   0.11096E+01
   0.61601E+01   0.88106E+00   0.11096E+01
   0.61601E+01   0.88132E+00   0.11096E+01
   0.61601E+01   0.88158E+00   0.11096E+01
   0.61601E+01   0.88184E+00   0.11096E+01
   0.61601E+01   0.88210E+00   0.11096E+01
   0.61601E+01   0.88236E+00   0.11096E+01
   0.61601E+01   0.88262E+00   0.11096E+01
   0.61601E+01   0.88288E+00   0.11096E+01
   0.61601E+01   0.88315E+00   0.11097E+01
   0.61601E+01   0.88341E+00   0.11098E+01
   0.61601E+01   0.88367E+00   0.11098E+01
   0.61601E+01   0.88393E+00   0.11098E+01
   0.61601E+01   0.88419E+00   0.11098E+01
   0.61601E+01   0.88445E+00   0.11098E+01
   0.61601E+01   0.88471E+00   0.11098E+01
   0.61601E+01   0.88498E+00   0.11098E+01
   0.61601E+01   0.88524E+00   0.11098E+01
   0.61601E+01   0.88550E+00   0.11099E+01
   0.61601E+01   0.88576E+00   0.11099E+01
   0.61601E+01   0.88602E+00   0.11099E+01
   0.61601E+01   0.88629E+00   0.11099E+01
   0.61601E+01   0.88655E+00   0.11099E+01
   0.61626E+01   0.88681E+00   0.11100E+01
   0.61626E+01   0.88707E+00   0.11101E+01
   0.61601E+01   0.88734E+00   0.11101E+01
   0.61626E+01   0.88760E+00   0.11101E+01
   0.61626E+01   0.88786E+00   0.11101E+01
   0.61601E+01   0.88812E+00   0.11101E+01
   0.61601E+01   0.88839E+00   0.11102E+01
   0.61601E+01   0.88865E+00   0.11102E+01
   0.61601E+01   0.88891E+00   0.11102E+01
   0.61626E+01   0.88918E+00   0.11101E+01
   0.61626E+01   0.88944E+00   0.11102E+01
   0.61626E+01   0.88970E+00   0.11103E+01
   0.61626E+01   0.88997E+00   0.11103E+01
   0.61626E+01   0.89023E+00   0.11102E+01
   0.61626E+01   0.89049E+00   0.11102E+01
   0.61626E+01   0.89076E+00   0.11103E+01
   0.61626E+01   0.89102E+00   0.11103E+01
   0.61626E+01   0.89128E+00   0.11103E+01
   0.61626E+01   0.89155E+00   0.11103E+01
   0.61626E+01   0.89181E+00   0.11103E+01
   0.61626E+01   0.89207E+00   0.11103E+01
   0.61626E+01   0.89234E+00   0.11104E+01
   0.61626E+01   0.89260E+00   0.11104E+01
   0.61626E+01   0.89287E+00   0.11104E+01
   0.61626E+01   0.89313E+00   0.11104E+01
   0.61626E+01   0.89339E+00   0.11104E+01
   0.61626E+01   0.89366E+00   0.11104E+01
   0.61626E+01   0.89392E+00   0.11104E+01
   0.61626E+01   0.89419E+00   0.11105E+01
   0.61626E+01   0.89445E+00   0.11105E+01
   0.61626E+01   0.89472E+00   0.11105E+01
   0.61626E+01   0.89498E+00   0.11105E+01
   0.61626E+01   0.89525E+00   0.11106E+01
   0.61626E+01   0.89551E+00   0.11106E+01
   0.61626E+01   0.89578E+00   0.11106E+01
   0.61626E+01   0.89604E+00   0.11106E+01
   0.61626E+01   0.89631E+00   0.11106E+01
   0.61626E+01   0.89657E+00   0.11106E+01
   0.61626E+01   0.89684E+00   0.11106E+01
   0.61626E+01   0.89710E+00   0.11106E+01
   0.61626E+01   0.89737E+00   0.11106E+01
   0.61626E+01   0.89763E+00   0.11106E+01
   0.61626E+01   0.89790E+00   0.11107E+01
   0.61626E+01   0.89817E+00   0.11107E+01
   0.61626E+01   0.89843E+00   0.11107E+01
   0.61626E+01   0.89870E+00   0.11107E+01
   0.61626E+01   0.89896E+00   0.11107E+01
   0.61626E+01   0.89923E+00   0.11108E+01
   0.61626E+01   0.89950E+00   0.11108E+01
   0.61626E+01   0.89976E+00   0.11108E+01
   0.61651E+01   0.90003E+00   0.11108E+01
   0.61651E+01   0.90029E+00   0.11109E+01
   0.61651E+01   0.90056E+00   0.11109E+01
   0.61651E+01   0.90083E+00   0.11109E+01
   0.61651E+01   0.90109E+00   0.11110E+01
   0.61651E+01   0.90136E+00   0.11110E+01
   0.61651E+01   0.90163E+00   0.11110E+01
   0.61651E+01   0.90189E+00   0.11110E+01
   0.61651E+01   0.90216E+00   0.11110E+01
   0.61651E+01   0.90243E+00   0.11110E+01
   0.61651E+01   0.90269E+00   0.11111E+01
   0.61651E+01   0.90296E+00   0.11111E+01
   0.61651E+01   0.90323E+00   0.11111E+01
   0.61651E+01   0.90350E+00   0.11111E+01
   0.61651E+01   0.90376E+00   0.11111E+01
   0.61651E+01   0.90403E+00   0.11112E+01
   0.61651E+01   0.90430E+00   0.11112E+01
   0.61651E+01   0.90457E+00   0.11112E+01
   0.61651E+01   0.90483E+00   0.11112E+01
   0.61651E+01   0.90510E+00   0.11112E+01
   0.61651E+01   0.90537E+00   0.11113E+01
   0.61651E+01   0.90564E+00   0.11113E+01
   0.61651E+01   0.90591E+00   0.11113E+01
   0.61651E+01   0.90617E+00   0.11113E+01
   0.61651E+01   0.90644E+00   0.11113E+01
   0.61651E+01   0.90671E+00   0.11113E+01
   0.61651E+01   0.90698E+00   0.11113E+01
   0.61651E+01   0.90725E+00   0.11113E+01
   0.61651E+01   0.90751E+00   0.11113E+01
   0.61651E+01   0.90778E+00   0.11113E+01
   0.61651E+01   0.90805E+00   0.11113E+01
   0.61651E+01   0.90832E+00   0.11113E+01
   0.61651E+01   0.90859E+00   0.11113E+01
   0.61651E+01   0.90886E+00   0.11113E+01
   0.61651E+01   0.90913E+00   0.11113E+01
   0.61651E+01   0.90940E+00   0.11114E+01
   0.61651E+01   0.90967E+00   0.11114E+01
   0.61651E+01   0.90993E+00   0.11114E+01
   0.61651E+01   0.91020E+00   0.11115E+01
   0.61651E+01   0.91047E+00   0.11115E+01
   0.61651E+01   0.91074E+00   0.11115E+01
   0.61651E+01   0.91101E+00   0.11115E+01
   0.61651E+01   0.91128E+00   0.11115E+01
   0.61676E+01   0.91155E+00   0.11115E+01
   0.61676E+01   0.91182E+00   0.11115E+01
   0.61676E+01   0.91209E+00   0.11115E+01
   0.61676E+01   0.91236E+00   0.11116E+01
   0.61676E+01   0.91263E+00   0.11116E+01
   0.61676E+01   0.91290E+00   0.11116E+01
   0.61676E+01   0.91317E+00   0.11116E+01
   0.61676E+01   0.91344E+00   0.11116E+01
   0.61676E+01   0.91371E+00   0.11116E+01
   0.61676E+01   0.91398E+00   0.11117E+01
   0.61676E+01   0.91425E+00   0.11117E+01
   0.61676E+01   0.91452E+00   0.11117E+01
   0.61676E+01   0.91479E+00   0.11117E+01
   0.61676E+01   0.91506E+00   0.11117E+01
   0.61676E+01   0.91533E+00   0.11118E+01
   0.61676E+01   0.91561E+00   0.11118E+01
   0.61676E+01   0.91588E+00   0.11118E+01
   0.61676E+01   0.91615E+00   0.11118E+01
   0.61676E+01   0.91642E+00   0.11119E+01
   0.61676E+01   0.91669E+00   0.11119E+01
   0.61676E+01   0.91696E+00   0.11119E+01
   0.61676E+01   0.91723E+00   0.11119E+01
   0.61676E+01   0.91750E+00   0.11119E+01
   0.61676E+01   0.91778E+00   0.11120E+01
   0.61676E+01   0.91805E+00   0.11120E+01
   0.61676E+01   0.91832E+00   0.11120E+01
   0.61676E+01   0.91859E+00   0.11121E+01
   0.61676E+01   0.91886E+00   0.11121E+01
   0.61676E+01   0.91913E+00   0.11121E+01
   0.61676E+01   0.91941E+00   0.11121E+01
   0.61676E+01   0.91968E+00   0.11122E+01
   0.61676E+01   0.91995E+00   0.11122E+01
   0.61676E+01   0.92022E+00   0.11122E+01
   0.61676E+01   0.92050E+00   0.11122E+01
   0.61676E+01   0.92077E+00   0.11122E+01
   0.61676E+01   0.92104E+00   0.11122E+01
   0.61676E+01   0.92131E+00   0.11122E+01
   0.61676E+01   0.92159E+00   0.11122E+01
   0.61676E+01   0.92186E+00   0.11122E+01
   0.61676E+01   0.92213E+00   0.11123E+01
   0.61676E+01   0.92240E+00   0.11123E+01
   0.61676E+01   0.92268E+00   0.11123E+01
   0.61676E+01   0.92295E+00   0.11123E+01
   0.61701E+01   0.92322E+00   0.11124E+01
   0.61701E+01   0.92350E+00   0.11124E+01
   0.61701E+01   0.92377E+00   0.11124E+01
   0.61701E+01   0.92404E+00   0.11124E+01
   0.61701E+01   0.92432E+00   0.11124E+01
   0.61701E+01   0.92459E+00   0.11125E+01
   0.61701E+01   0.92486E+00   0.11125E+01
   0.61701E+01   0.92514E+00   0.11125E+01
   0.61701E+01   0.92541E+00   0.11125E+01
   0.61701E+01   0.92568E+00   0.11125E+01
   0.61701E+01   0.92596E+00   0.11125E+01
   0.61701E+01   0.92623E+00   0.11125E+01
   0.61701E+01   0.92651E+00   0.11125E+01
   0.61701E+01   0.92678E+00   0.11125E+01
   0.61701E+01   0.92705E+00   0.11126E+01
   0.61701E+01   0.92733E+00   0.11126E+01
   0.61701E+01   0.92760E+00   0.11126E+01
   0.61701E+01   0.92788E+00   0.11126E+01
   0.61701E+01   0.92815E+00   0.11126E+01
   0.61701E+01   0.92843E+00   0.11126E+01
   0.61701E+01   0.92870E+00   0.11127E+01
   0.61701E+01   0.92898E+00   0.11127E+01
   0.61701E+01   0.92925E+00   0.11127E+01
   0.61701E+01   0.92953E+00   0.11127E+01
   0.61701E+01   0.92980E+00   0.11128E+01
   0.61701E+01   0.93008E+00   0.11128E+01
   0.61701E+01   0.93035E+00   0.11128E+01
   0.61701E+01   0.93063E+00   0.11127E+01
   0.61701E+01   0.93090E+00   0.11128E+01
   0.61701E+01   0.93118E+00   0.11128E+01
   0.61701E+01   0.93145E+00   0.11128E+01
   0.61701E+01   0.93173E+00   0.11128E+01
   0.61701E+01   0.93200E+00   0.11129E+01
   0.61701E+01   0.93228E+00   0.11129E+01
   0.61701E+01   0.93256E+00   0.11129E+01
   0.61701E+01   0.93283E+00   0.11129E+01
   0.61701E+01   0.93311E+00   0.11129E+01
   0.61701E+01   0.93338E+00   0.11130E+01
   0.61701E+01   0.93366E+00   0.11130E+01
   0.61701E+01   0.93394E+00   0.11130E+01
   0.61701E+01   0.93421E+00   0.11130E+01
   0.61701E+01   0.93449E+00   0.11130E+01
   0.61701E+01   0.93477E+00   0.11131E+01
   0.61701E+01   0.93504E+00   0.11131E+01
   0.61701E+01   0.93532E+00   0.11130E+01
   0.61701E+01   0.93560E+00   0.11131E+01
   0.61701E+01   0.93587E+00   0.11131E+01
   0.61701E+01   0.93615E+00   0.11131E+01
   0.61726E+01   0.93643E+00   0.11131E+01
   0.61701E+01   0.93670E+00   0.11132E+01
   0.61701E+01   0.93698E+00   0.11132E+01
   0.61701E+01   0.93726E+00   0.11132E+01
   0.61726E+01   0.93754E+00   0.11133E+01
   0.61726E+01   0.93781E+00   0.11133E+01
   0.61726E+01   0.93809E+00   0.11133E+01
   0.61726E+01   0.93837E+00   0.11133E+01
   0.61726E+01   0.93865E+00   0.11133E+01
   0.61726E+01   0.93892E+00   0.11133E+01
   0.61726E+01   0.93920E+00   0.11133E+01
   0.61726E+01   0.93948E+00   0.11134E+01
   0.61726E+01   0.93976E+00   0.11134E+01
   0.61726E+01   0.94004E+00   0.11134E+01
   0.61726E+01   0.94031E+00   0.11134E+01
   0.61726E+01   0.94059E+00   0.11135E+01
   0.61726E+01   0.94087E+00   0.11135E+01
   0.61726E+01   0.94115E+00   0.11135E+01
   0.61726E+01   0.94143E+00   0.11135E+01
   0.61726E+01   0.94171E+00   0.11135E+01
   0.61726E+01   0.94199E+00   0.11135E+01
   0.61726E+01   0.94226E+00   0.11135E+01
   0.61726E+01   0.94254E+00   0.11135E+01
   0.61726E+01   0.94282E+00   0.11135E+01
   0.61726E+01   0.94310E+00   0.11136E+01
   0.61726E+01   0.94338E+00   0.11136E+01
   0.61726E+01   0.94366E+00   0.11136E+01
   0.61726E+01   0.94394E+00   0.11136E+01
   0.61726E+01   0.94422E+00   0.11136E+01
   0.61726E+01   0.94450E+00   0.11136E+01
   0.61726E+01   0.94478E+00   0.11137E+01
   0.61726E+01   0.94506E+00   0.11137E+01
   0.61726E+01   0.94534E+00   0.11137E+01
   0.61726E+01   0.94562E+00   0.11137E+01
   0.61726E+01   0.94590E+00   0.11137E+01
   0.61726E+01   0.94617E+00   0.11137E+01
   0.61726E+01   0.94645E+00   0.11138E+01
   0.61726E+01   0.94674E+00   0.11138E+01
   0.61726E+01   0.94702E+00   0.11139E+01
   0.61726E+01   0.94730E+00   0.11138E+01
   0.61726E+01   0.94758E+00   0.11138E+01
   0.61726E+01   0.94786E+00   0.11138E+01
   0.61726E+01   0.94814E+00   0.11138E+01
   0.61726E+01   0.94842E+00   0.11139E+01
   0.61726E+01   0.94870E+00   0.11139E+01
   0.61726E+01   0.94898E+00   0.11139E+01
   0.61751E+01   0.94926E+00   0.11139E+01
   0.61751E+01   0.94954E+00   0.11140E+01
   0.61751E+01   0.94982E+00   0.11140E+01
   0.61751E+01   0.95010E+00   0.11140E+01
   0.61751E+01   0.95038E+00   0.11141E+01
   0.61751E+01   0.95066E+00   0.11141E+01
   0.61751E+01   0.95095E+00   0.11141E+01
   0.61751E+01   0.95123E+00   0.11141E+01
   0.61751E+01   0.95151E+00   0.11141E+01
   0.61751E+01   0.95179E+00   0.11142E+01
   0.61751E+01   0.95207E+00   0.11142E+01
   0.61751E+01   0.95235E+00   0.11142E+01
   0.61751E+01   0.95264E+00   0.11142E+01
   0.61751E+01   0.95292E+00   0.11142E+01
   0.61751E+01   0.95320E+00   0.11142E+01
   0.61751E+01   0.95348E+00   0.11142E+01
   0.61751E+01   0.95376E+00   0.11142E+01
   0.61751E+01   0.95405E+00   0.11142E+01
   0.61751E+01   0.95433E+00   0.11142E+01
   0.61751E+01   0.95461E+00   0.11143E+01
   0.61751E+01   0.95489E+00   0.11143E+01
   0.61751E+01   0.95518E+00   0.11143E+01
   0.61751E+01   0.95546E+00   0.11144E+01
   0.61751E+01   0.95574E+00   0.11145E+01
   0.61751E+01   0.95602E+00   0.11144E+01
   0.61751E+01   0.95631E+00   0.11144E+01
   0.61751E+01   0.95659E+00   0.11145E+01
   0.61751E+01   0.95687E+00   0.11145E+01
   0.61751E+01   0.95716E+00   0.11144E+01
   0.61751E+01   0.95744E+00   0.11145E+01
   0.61751E+01   0.95772E+00   0.11145E+01
   0.61751E+01   0.95801E+00   0.11145E+01
   0.61751E+01   0.95829E+00   0.11146E+01
   0.61751E+01   0.95857E+00   0.11146E+01
   0.61751E+01   0.95886E+00   0.11146E+01
   0.61751E+01   0.95914E+00   0.11146E+01
   0.61751E+01   0.95942E+00   0.11146E+01
   0.61751E+01   0.95971E+00   0.11146E+01
   0.61751E+01   0.95999E+00   0.11146E+01
   0.61751E+01   0.96028E+00   0.11146E+01
   0.61751E+01   0.96056E+00   0.11146E+01
   0.61751E+01   0.96084E+00   0.11146E+01
   0.61751E+01   0.96113E+00   0.11146E+01
   0.61751E+01   0.96141E+00   0.11147E+01
   0.61751E+01   0.96170E+00   0.11147E+01
   0.61751E+01   0.96198E+00   0.11147E+01
   0.61751E+01   0.96227E+00   0.11147E+01
   0.61751E+01   0.96255E+00   0.11147E+01
   0.61751E+01   0.96284E+00   0.11147E+01
   0.61751E+01   0.96312E+00   0.11147E+01
   0.61751E+01   0.96341E+00   0.11147E+01
   0.61751E+01   0.96369E+00   0.11147E+01
   0.61751E+01   0.96398E+00   0.11148E+01
   0.61776E+01   0.96426E+00   0.11148E+01
   0.61776E+01   0.96455E+00   0.11148E+01
   0.61776E+01   0.96483E+00   0.11148E+01
   0.61776E+01   0.96512E+00   0.11148E+01
   0.61776E+01   0.96540E+00   0.11148E+01
   0.61776E+01   0.96569E+00   0.11149E+01
   0.61776E+01   0.96598E+00   0.11150E+01
   0.61776E+01   0.96626E+00   0.11151E+01
   0.61776E+01   0.96655E+00   0.11151E+01
   0.61776E+01   0.96683E+00   0.11151E+01
   0.61776E+01   0.96712E+00   0.11151E+01
   0.61776E+01   0.96741E+00   0.11151E+01
   0.61776E+01   0.96769E+00   0.11151E+01
   0.61776E+01   0.96798E+00   0.11151E+01
   0.61776E+01   0.96826E+00   0.11151E+01
   0.61776E+01   0.96855E+00   0.11151E+01
   0.61776E+01   0.96884E+00   0.11151E+01
   0.61776E+01   0.96912E+00   0.11151E+01
   0.61776E+01   0.96941E+00   0.11152E+01
   0.61776E+01   0.96970E+00   0.11152E+01
   0.61776E+01   0.96999E+00   0.11152E+01
   0.61776E+01   0.97027E+00   0.11152E+01
   0.61776E+01   0.97056E+00   0.11152E+01
   0.61776E+01   0.97085E+00   0.11152E+01
   0.61776E+01   0.97113E+00   0.11152E+01
   0.61776E+01   0.97142E+00   0.11152E+01
   0.61776E+01   0.97171E+00   0.11153E+01
   0.61776E+01   0.97200E+00   0.11153E+01
   0.61776E+01   0.97228E+00   0.11153E+01
   0.61801E+01   0.97257E+00   0.11153E+01
   0.61801E+01   0.97286E+00   0.11153E+01
   0.61801E+01   0.97315E+00   0.11153E+01
   0.61776E+01   0.97344E+00   0.11154E+01
   0.61801E+01   0.97372E+00   0.11154E+01
   0.61801E+01   0.97401E+00   0.11154E+01
   0.61776E+01   0.97430E+00   0.11154E+01
   0.61801E+01   0.97459E+00   0.11154E+01
   0.61801E+01   0.97488E+00   0.11154E+01
   0.61801E+01   0.97516E+00   0.11155E+01
   0.61776E+01   0.97545E+00   0.11155E+01
   0.61776E+01   0.97574E+00   0.11155E+01
   0.61776E+01   0.97603E+00   0.11155E+01
   0.61776E+01   0.97632E+00   0.11155E+01
   0.61776E+01   0.97661E+00   0.11155E+01
   0.61801E+01   0.97690E+00   0.11156E+01
   0.61801E+01   0.97719E+00   0.11156E+01
   0.61801E+01   0.97748E+00   0.11158E+01
   0.61801E+01   0.97776E+00   0.11158E+01
   0.61801E+01   0.97805E+00   0.11157E+01
   0.61801E+01   0.97834E+00   0.11158E+01
   0.61801E+01   0.97863E+00   0.11158E+01
   0.61801E+01   0.97892E+00   0.11158E+01
   0.61801E+01   0.97921E+00   0.11159E+01
   0.61801E+01   0.97950E+00   0.11159E+01
   0.61801E+01   0.97979E+00   0.11159E+01
   0.61801E+01   0.98008E+00   0.11159E+01
   0.61801E+01   0.98037E+00   0.11159E+01
   0.61801E+01   0.98066E+00   0.11159E+01
   0.61801E+01   0.98095E+00   0.11159E+01
   0.61801E+01   0.98124E+00   0.11159E+01
   0.61801E+01   0.98153E+00   0.11159E+01
   0.61801E+01   0.98182E+00   0.11159E+01
   0.61801E+01   0.98211E+00   0.11159E+01
   0.61801E+01   0.98240E+00   0.11160E+01
   0.61801E+01   0.98270E+00   0.11160E+01
   0.61801E+01   0.98299E+00   0.11160E+01
   0.61801E+01   0.98328E+00   0.11160E+01
   0.61801E+01   0.98357E+00   0.11160E+01
   0.61801E+01   0.98386E+00   0.11160E+01
   0.61801E+01   0.98415E+00   0.11161E+01
   0.61801E+01   0.98444E+00   0.11161E+01
   0.61801E+01   0.98473E+00   0.11161E+01
   0.61801E+01   0.98502E+00   0.11161E+01
   0.61801E+01   0.98532E+00   0.11161E+01
   0.61801E+01   0.98561E+00   0.11161E+01
   0.61801E+01   0.98590E+00   0.11161E+01
   0.61801E+01   0.98619E+00   0.11161E+01
   0.61801E+01   0.98648E+00   0.11161E+01
   0.61801E+01   0.98677E+00   0.11161E+01
   0.61801E+01   0.98707E+00   0.11161E+01
   0.61801E+01   0.98736E+00   0.11162E+01
   0.61801E+01   0.98765E+00   0.11162E+01
   0.61801E+01   0.98794E+00   0.11162E+01
   0.61801E+01   0.98823E+00   0.11162E+01
   0.61801E+01   0.98853E+00   0.11162E+01
   0.61801E+01   0.98882E+00   0.11162E+01
   0.61801E+01   0.98911E+00   0.11162E+01
   0.61801E+01   0.98941E+00   0.11162E+01
   0.61801E+01   0.98970E+00   0.11162E+01
   0.61801E+01   0.98999E+00   0.11162E+01
   0.61801E+01   0.99028E+00   0.11163E+01
   0.61801E+01   0.99058E+00   0.11163E+01
   0.61801E+01   0.99087E+00   0.11163E+01
   0.61801E+01   0.99116E+00   0.11164E+01
   0.61801E+01   0.99146E+00   0.11164E+01
   0.61801E+01   0.99175E+00   0.11164E+01
   0.61801E+01   0.99204E+00   0.11165E+01
   0.61801E+01   0.99234E+00   0.11165E+01
   0.61801E+01   0.99263E+00   0.11165E+01
   0.61826E+01   0.99292E+00   0.11165E+01
   0.61826E+01   0.99322E+00   0.11165E+01
   0.61826E+01   0.99351E+00   0.11166E+01
   0.61826E+01   0.99381E+00   0.11166E+01
   0.61826E+01   0.99410E+00   0.11167E+01
   0.61826E+01   0.99439E+00   0.11167E+01
   0.61826E+01   0.99469E+00   0.11168E+01
   0.61826E+01   0.99498E+00   0.11168E+01
   0.61826E+01   0.99528E+00   0.11168E+01
   0.61826E+01   0.99557E+00   0.11168E+01
   0.61826E+01   0.99587E+00   0.11168E+01
   0.61826E+01   0.99616E+00   0.11168E+01
   0.61826E+01   0.99646E+00   0.11168E+01
   0.61826E+01   0.99675E+00   0.11168E+01
   0.61826E+01   0.99705E+00   0.11168E+01
   0.61826E+01   0.99734E+00   0.11168E+01
   0.61826E+01   0.99764E+00   0.11168E+01
   0.61826E+01   0.99793E+00   0.11168E+01
   0.61826E+01   0.99823E+00   0.11168E+01
   0.61826E+01   0.99852E+00   0.11168E+01
   0.61826E+01   0.99882E+00   0.11168E+01
   0.61826E+01   0.99911E+00   0.11169E+01
   0.61826E+01   0.99941E+00   0.11169E+01
   0.61826E+01   0.99970E+00   0.11169E+01


==> anc/Figure3/1outP0_R_incomp_fermi_down_rc02.dat <==
   0.35860E+00   0.17870E-01   0.33326E-01
   0.55660E+00   0.17894E-01   0.33376E-01
   0.97509E+00   0.17917E-01   0.33542E-01
   0.25831E+01   0.17941E-01   0.34807E-01
   0.12659E+02   0.17964E-01   0.10745E+00
   0.14015E+02   0.17988E-01   0.30305E+00
   0.13808E+02   0.18011E-01   0.46710E+00
   0.13517E+02   0.18035E-01   0.60153E+00
   0.13241E+02   0.18059E-01   0.71357E+00
   0.12992E+02   0.18082E-01   0.80858E+00
   0.12767E+02   0.18106E-01   0.89009E+00
   0.12564E+02   0.18130E-01   0.96094E+00
   0.12378E+02   0.18154E-01   0.10230E+01
   0.12209E+02   0.18178E-01   0.10778E+01
   0.12053E+02   0.18201E-01   0.11264E+01
   0.11907E+02   0.18225E-01   0.11702E+01
   0.11772E+02   0.18249E-01   0.12093E+01
   0.11645E+02   0.18273E-01   0.12446E+01
   0.11526E+02   0.18297E-01   0.12768E+01
   0.11415E+02   0.18321E-01   0.13060E+01
   0.11309E+02   0.18345E-01   0.13327E+01
   0.11208E+02   0.18369E-01   0.13571E+01
   0.11114E+02   0.18393E-01   0.13797E+01
   0.11024E+02   0.18418E-01   0.14003E+01
   0.10937E+02   0.18442E-01   0.14195E+01
   0.10856E+02   0.18466E-01   0.14371E+01
   0.10776E+02   0.18490E-01   0.14535E+01
   0.10700E+02   0.18515E-01   0.14688E+01
   0.10628E+02   0.18539E-01   0.14829E+01
   0.10559E+02   0.18563E-01   0.14960E+01
   0.10491E+02   0.18588E-01   0.15083E+01
   0.10427E+02   0.18612E-01   0.15198E+01
   0.10364E+02   0.18636E-01   0.15305E+01
   0.10304E+02   0.18661E-01   0.15405E+01
   0.10245E+02   0.18685E-01   0.15498E+01
   0.10190E+02   0.18710E-01   0.15587E+01
   0.10134E+02   0.18735E-01   0.15669E+01
   0.10082E+02   0.18759E-01   0.15746E+01
   0.10031E+02   0.18784E-01   0.15820E+01
   0.99795E+01   0.18808E-01   0.15888E+01
   0.99315E+01   0.18833E-01   0.15952E+01
   0.98850E+01   0.18858E-01   0.16013E+01
   0.98385E+01   0.18883E-01   0.16070E+01
   0.97950E+01   0.18907E-01   0.16124E+01
   0.97515E+01   0.18932E-01   0.16174E+01
   0.97095E+01   0.18957E-01   0.16222E+01
   0.96675E+01   0.18982E-01   0.16267E+01
   0.96270E+01   0.19007E-01   0.16310E+01
   0.95880E+01   0.19032E-01   0.16349E+01
   0.95505E+01   0.19057E-01   0.16387E+01
   0.95115E+01   0.19082E-01   0.16423E+01
   0.94755E+01   0.19107E-01   0.16456E+01
   0.94395E+01   0.19132E-01   0.16488E+01
   0.94050E+01   0.19157E-01   0.16518E+01
   0.93705E+01   0.19182E-01   0.16546E+01
   0.93375E+01   0.19207E-01   0.16573E+01
   0.93045E+01   0.19233E-01   0.16597E+01
   0.92715E+01   0.19258E-01   0.16621E+01
   0.92415E+01   0.19283E-01   0.16643E+01
   0.92100E+01   0.19309E-01   0.16664E+01
   0.91800E+01   0.19334E-01   0.16683E+01
   0.91500E+01   0.19359E-01   0.16702E+01
   0.91200E+01   0.19385E-01   0.16719E+01
   0.90915E+01   0.19410E-01   0.16735E+01
   0.90645E+01   0.19436E-01   0.16750E+01
   0.90360E+01   0.19461E-01   0.16764E+01
   0.90105E+01   0.19487E-01   0.16778E+01
   0.89835E+01   0.19512E-01   0.16790E+01
   0.89565E+01   0.19538E-01   0.16802E+01
   0.89310E+01   0.19564E-01   0.16812E+01
   0.89055E+01   0.19589E-01   0.16822E+01
   0.88815E+01   0.19615E-01   0.16831E+01
   0.88560E+01   0.19641E-01   0.16840E+01
   0.88320E+01   0.19667E-01   0.16848E+01
   0.88095E+01   0.19692E-01   0.16855E+01
   0.87855E+01   0.19718E-01   0.16862E+01
   0.87630E+01   0.19744E-01   0.16868E+01
   0.87405E+01   0.19770E-01   0.16873E+01
   0.87180E+01   0.19796E-01   0.16879E+01
   0.86955E+01   0.19822E-01   0.16883E+01
   0.86745E+01   0.19848E-01   0.16887E+01
   0.86535E+01   0.19874E-01   0.16890E+01
   0.86325E+01   0.19900E-01   0.16893E+01
   0.86115E+01   0.19926E-01   0.16896E+01
   0.85905E+01   0.19952E-01   0.16898E+01
   0.85710E+01   0.19979E-01   0.16899E+01
   0.85515E+01   0.20005E-01   0.16901E+01
   0.85320E+01   0.20031E-01   0.16902E+01
   0.85125E+01   0.20058E-01   0.16902E+01
   0.84930E+01   0.20084E-01   0.16903E+01
   0.84750E+01   0.20110E-01   0.16903E+01
   0.84570E+01   0.20137E-01   0.16902E+01
   0.84375E+01   0.20163E-01   0.16901E+01
   0.84195E+01   0.20190E-01   0.16901E+01
   0.84015E+01   0.20216E-01   0.16899E+01
   0.83850E+01   0.20243E-01   0.16898E+01
   0.83670E+01   0.20269E-01   0.16896E+01
   0.83505E+01   0.20296E-01   0.16894E+01
   0.83325E+01   0.20322E-01   0.16891E+01
   0.83160E+01   0.20349E-01   0.16889E+01
   0.82995E+01   0.20376E-01   0.16887E+01
   0.82830E+01   0.20403E-01   0.16883E+01
   0.82680E+01   0.20429E-01   0.16881E+01
   0.82515E+01   0.20456E-01   0.16877E+01
   0.82350E+01   0.20483E-01   0.16873E+01
   0.82200E+01   0.20510E-01   0.16869E+01
   0.82050E+01   0.20537E-01   0.16866E+01
   0.81900E+01   0.20564E-01   0.16862E+01
   0.81750E+01   0.20591E-01   0.16857E+01
   0.81600E+01   0.20618E-01   0.16853E+01
   0.81450E+01   0.20645E-01   0.16848E+01
   0.81300E+01   0.20672E-01   0.16844E+01
   0.81165E+01   0.20699E-01   0.16839E+01
   0.81015E+01   0.20726E-01   0.16834E+01
   0.80880E+01   0.20754E-01   0.16829E+01
   0.80730E+01   0.20781E-01   0.16824E+01
   0.80595E+01   0.20808E-01   0.16818E+01
   0.80460E+01   0.20835E-01   0.16813E+01
   0.80325E+01   0.20863E-01   0.16807E+01
   0.80190E+01   0.20890E-01   0.16801E+01
   0.80055E+01   0.20918E-01   0.16795E+01
   0.79920E+01   0.20945E-01   0.16789E+01
   0.79800E+01   0.20973E-01   0.16783E+01
   0.79665E+01   0.21000E-01   0.16777E+01
   0.79545E+01   0.21028E-01   0.16771E+01
   0.79410E+01   0.21055E-01   0.16764E+01
   0.79290E+01   0.21083E-01   0.16758E+01
   0.79170E+01   0.21111E-01   0.16752E+01
   0.79050E+01   0.21138E-01   0.16745E+01
   0.78915E+01   0.21166E-01   0.16739E+01
   0.78795E+01   0.21194E-01   0.16732E+01
   0.78690E+01   0.21222E-01   0.16725E+01
   0.78570E+01   0.21250E-01   0.16718E+01
   0.78450E+01   0.21278E-01   0.16711E+01
   0.78330E+01   0.21306E-01   0.16704E+01
   0.78225E+01   0.21333E-01   0.16697E+01
   0.78105E+01   0.21362E-01   0.16690E+01
   0.78000E+01   0.21390E-01   0.16683E+01
   0.77880E+01   0.21418E-01   0.16676E+01
   0.77775E+01   0.21446E-01   0.16669E+01
   0.77655E+01   0.21474E-01   0.16661E+01
   0.77550E+01   0.21502E-01   0.16654E+01
   0.77445E+01   0.21530E-01   0.16647E+01
   0.77340E+01   0.21559E-01   0.16639E+01
   0.77235E+01   0.21587E-01   0.16631E+01
   0.77130E+01   0.21615E-01   0.16624E+01
   0.77025E+01   0.21644E-01   0.16616E+01
   0.76920E+01   0.21672E-01   0.16608E+01
   0.76815E+01   0.21701E-01   0.16601E+01
   0.76710E+01   0.21729E-01   0.16593E+01
   0.76620E+01   0.21758E-01   0.16586E+01
   0.76515E+01   0.21786E-01   0.16578E+01
   0.76410E+01   0.21815E-01   0.16570E+01
   0.76320E+01   0.21843E-01   0.16562E+01
   0.76215E+01   0.21872E-01   0.16554E+01
   0.76125E+01   0.21901E-01   0.16546E+01
   0.76020E+01   0.21930E-01   0.16539E+01
   0.75930E+01   0.21958E-01   0.16530E+01
   0.75840E+01   0.21987E-01   0.16522E+01
   0.75735E+01   0.22016E-01   0.16514E+01
   0.75645E+01   0.22045E-01   0.16507E+01
   0.75555E+01   0.22074E-01   0.16498E+01
   0.75465E+01   0.22103E-01   0.16490E+01
   0.75375E+01   0.22132E-01   0.16482E+01
   0.75285E+01   0.22161E-01   0.16474E+01
   0.75195E+01   0.22190E-01   0.16466E+01
   0.75105E+01   0.22219E-01   0.16458E+01
   0.75015E+01   0.22248E-01   0.16450E+01
   0.74926E+01   0.22278E-01   0.16442E+01
   0.74836E+01   0.22307E-01   0.16433E+01
   0.74761E+01   0.22336E-01   0.16425E+01
   0.74671E+01   0.22365E-01   0.16417E+01
   0.74581E+01   0.22395E-01   0.16409E+01
   0.74506E+01   0.22424E-01   0.16401E+01
   0.74416E+01   0.22454E-01   0.16392E+01
   0.74326E+01   0.22483E-01   0.16384E+01
   0.74251E+01   0.22513E-01   0.16376E+01
   0.74176E+01   0.22542E-01   0.16368E+01
   0.74086E+01   0.22572E-01   0.16360E+01
   0.74011E+01   0.22602E-01   0.16351E+01
   0.73921E+01   0.22631E-01   0.16343E+01
   0.73846E+01   0.22661E-01   0.16335E+01
   0.73771E+01   0.22691E-01   0.16326E+01
   0.73696E+01   0.22720E-01   0.16318E+01
   0.73606E+01   0.22750E-01   0.16310E+01
   0.73531E+01   0.22780E-01   0.16301E+01
   0.73456E+01   0.22810E-01   0.16293E+01
   0.73381E+01   0.22840E-01   0.16285E+01
   0.73306E+01   0.22870E-01   0.16276E+01
   0.73231E+01   0.22900E-01   0.16268E+01
   0.73156E+01   0.22930E-01   0.16260E+01
   0.73081E+01   0.22960E-01   0.16252E+01
   0.73006E+01   0.22990E-01   0.16243E+01
   0.72931E+01   0.23021E-01   0.16235E+01
   0.72856E+01   0.23051E-01   0.16227E+01
   0.72781E+01   0.23081E-01   0.16219E+01
   0.72706E+01   0.23111E-01   0.16210E+01
   0.72646E+01   0.23142E-01   0.16202E+01
   0.72571E+01   0.23172E-01   0.16193E+01
   0.72496E+01   0.23203E-01   0.16185E+01
   0.72436E+01   0.23233E-01   0.16177E+01
   0.72361E+01   0.23264E-01   0.16168E+01
   0.72286E+01   0.23294E-01   0.16160E+01
   0.72226E+01   0.23325E-01   0.16151E+01
   0.72151E+01   0.23355E-01   0.16143E+01
   0.72091E+01   0.23386E-01   0.16135E+01
   0.72016E+01   0.23417E-01   0.16127E+01
   0.71941E+01   0.23447E-01   0.16119E+01
   0.71881E+01   0.23478E-01   0.16110E+01
   0.71821E+01   0.23509E-01   0.16102E+01
   0.71746E+01   0.23540E-01   0.16094E+01
   0.71686E+01   0.23571E-01   0.16086E+01
   0.71611E+01   0.23602E-01   0.16077E+01
   0.71551E+01   0.23633E-01   0.16069E+01
   0.71491E+01   0.23664E-01   0.16061E+01
   0.71431E+01   0.23695E-01   0.16053E+01
   0.71356E+01   0.23726E-01   0.16044E+01
   0.71296E+01   0.23757E-01   0.16036E+01
   0.71236E+01   0.23788E-01   0.16028E+01
   0.71176E+01   0.23820E-01   0.16020E+01
   0.71101E+01   0.23851E-01   0.16011E+01
   0.71041E+01   0.23882E-01   0.16003E+01
   0.70981E+01   0.23913E-01   0.15995E+01
   0.70921E+01   0.23945E-01   0.15987E+01
   0.70861E+01   0.23976E-01   0.15979E+01
   0.70801E+01   0.24008E-01   0.15971E+01
   0.70741E+01   0.24039E-01   0.15962E+01
   0.70681E+01   0.24071E-01   0.15954E+01
   0.70621E+01   0.24103E-01   0.15946E+01
   0.70561E+01   0.24134E-01   0.15938E+01
   0.70501E+01   0.24166E-01   0.15930E+01
   0.70441E+01   0.24198E-01   0.15922E+01
   0.70396E+01   0.24229E-01   0.15914E+01
   0.70336E+01   0.24261E-01   0.15906E+01
   0.70276E+01   0.24293E-01   0.15898E+01
   0.70216E+01   0.24325E-01   0.15889E+01
   0.70156E+01   0.24357E-01   0.15881E+01
   0.70096E+01   0.24389E-01   0.15873E+01
   0.70051E+01   0.24421E-01   0.15865E+01
   0.69991E+01   0.24453E-01   0.15857E+01
   0.69931E+01   0.24485E-01   0.15849E+01
   0.69886E+01   0.24517E-01   0.15841E+01
   0.69826E+01   0.24549E-01   0.15833E+01
   0.69766E+01   0.24582E-01   0.15825E+01
   0.69721E+01   0.24614E-01   0.15817E+01
   0.69661E+01   0.24646E-01   0.15809E+01
   0.69601E+01   0.24679E-01   0.15801E+01
   0.69556E+01   0.24711E-01   0.15794E+01
   0.69496E+01   0.24743E-01   0.15785E+01
   0.69451E+01   0.24776E-01   0.15778E+01
   0.69391E+01   0.24808E-01   0.15769E+01
   0.69346E+01   0.24841E-01   0.15761E+01
   0.69286E+01   0.24874E-01   0.15754E+01
   0.69241E+01   0.24906E-01   0.15746E+01
   0.69181E+01   0.24939E-01   0.15738E+01
   0.69136E+01   0.24972E-01   0.15730E+01
   0.69076E+01   0.25005E-01   0.15722E+01
   0.69031E+01   0.25037E-01   0.15714E+01
   0.68986E+01   0.25070E-01   0.15706E+01
   0.68926E+01   0.25103E-01   0.15699E+01
   0.68881E+01   0.25136E-01   0.15691E+01
   0.68836E+01   0.25169E-01   0.15683E+01
   0.68776E+01   0.25202E-01   0.15675E+01
   0.68731E+01   0.25235E-01   0.15667E+01
   0.68686E+01   0.25268E-01   0.15660E+01
   0.68626E+01   0.25302E-01   0.15652E+01
   0.68581E+01   0.25335E-01   0.15644E+01
   0.68536E+01   0.25368E-01   0.15636E+01
   0.68491E+01   0.25401E-01   0.15629E+01
   0.68431E+01   0.25435E-01   0.15621E+01
   0.68386E+01   0.25468E-01   0.15613E+01
   0.68341E+01   0.25502E-01   0.15606E+01
   0.68296E+01   0.25535E-01   0.15598E+01
   0.68251E+01   0.25569E-01   0.15590E+01
   0.68206E+01   0.25602E-01   0.15582E+01
   0.68161E+01   0.25636E-01   0.15575E+01
   0.68101E+01   0.25670E-01   0.15567E+01
   0.68056E+01   0.25703E-01   0.15559E+01
   0.68011E+01   0.25737E-01   0.15552E+01
   0.67966E+01   0.25771E-01   0.15544E+01
   0.67921E+01   0.25805E-01   0.15537E+01
   0.67876E+01   0.25838E-01   0.15529E+01
   0.67831E+01   0.25872E-01   0.15522E+01
   0.67786E+01   0.25906E-01   0.15514E+01
   0.67741E+01   0.25940E-01   0.15507E+01
   0.67696E+01   0.25974E-01   0.15499E+01
   0.67651E+01   0.26009E-01   0.15492E+01
   0.67606E+01   0.26043E-01   0.15484E+01
   0.67576E+01   0.26077E-01   0.15477E+01
   0.67531E+01   0.26111E-01   0.15469E+01
   0.67486E+01   0.26145E-01   0.15462E+01
   0.67441E+01   0.26180E-01   0.15454E+01
   0.67396E+01   0.26214E-01   0.15446E+01
   0.67351E+01   0.26249E-01   0.15439E+01
   0.67306E+01   0.26283E-01   0.15432E+01
   0.67261E+01   0.26318E-01   0.15424E+01
   0.67216E+01   0.26352E-01   0.15417E+01
   0.67186E+01   0.26387E-01   0.15409E+01
   0.67141E+01   0.26421E-01   0.15402E+01
   0.67096E+01   0.26456E-01   0.15395E+01
   0.67051E+01   0.26491E-01   0.15388E+01
   0.67021E+01   0.26526E-01   0.15380E+01
   0.66976E+01   0.26560E-01   0.15373E+01
   0.66931E+01   0.26595E-01   0.15365E+01
   0.66886E+01   0.26630E-01   0.15358E+01
   0.66856E+01   0.26665E-01   0.15351E+01
   0.66811E+01   0.26700E-01   0.15344E+01
   0.66766E+01   0.26735E-01   0.15336E+01
   0.66721E+01   0.26770E-01   0.15329E+01
   0.66691E+01   0.26806E-01   0.15322E+01
   0.66646E+01   0.26841E-01   0.15314E+01
   0.66616E+01   0.26876E-01   0.15307E+01
   0.66571E+01   0.26911E-01   0.15300E+01
   0.66526E+01   0.26947E-01   0.15293E+01
   0.66496E+01   0.26982E-01   0.15286E+01
   0.66451E+01   0.27017E-01   0.15279E+01
   0.66421E+01   0.27053E-01   0.15272E+01
   0.66376E+01   0.27088E-01   0.15265E+01
   0.66331E+01   0.27124E-01   0.15257E+01
   0.66301E+01   0.27160E-01   0.15250E+01
   0.66256E+01   0.27195E-01   0.15243E+01
   0.66226E+01   0.27231E-01   0.15236E+01
   0.66181E+01   0.27267E-01   0.15229E+01
   0.66151E+01   0.27303E-01   0.15222E+01
   0.66106E+01   0.27338E-01   0.15215E+01
   0.66076E+01   0.27374E-01   0.15208E+01
   0.66031E+01   0.27410E-01   0.15201E+01
   0.66001E+01   0.27446E-01   0.15194E+01
   0.65956E+01   0.27482E-01   0.15186E+01
   0.65926E+01   0.27518E-01   0.15180E+01
   0.65896E+01   0.27554E-01   0.15173E+01
   0.65851E+01   0.27591E-01   0.15166E+01
   0.65821E+01   0.27627E-01   0.15159E+01
   0.65776E+01   0.27663E-01   0.15152E+01
   0.65746E+01   0.27699E-01   0.15145E+01
   0.65701E+01   0.27736E-01   0.15138E+01
   0.65671E+01   0.27772E-01   0.15131E+01
   0.65641E+01   0.27809E-01   0.15124E+01
   0.65596E+01   0.27845E-01   0.15117E+01
   0.65566E+01   0.27882E-01   0.15110E+01
   0.65536E+01   0.27918E-01   0.15103E+01
   0.65491E+01   0.27955E-01   0.15097E+01
   0.65461E+01   0.27992E-01   0.15089E+01
   0.65431E+01   0.28029E-01   0.15083E+01
   0.65401E+01   0.28065E-01   0.15076E+01
   0.65356E+01   0.28102E-01   0.15069E+01
   0.65326E+01   0.28139E-01   0.15062E+01
   0.65296E+01   0.28176E-01   0.15056E+01
   0.65251E+01   0.28213E-01   0.15048E+01
   0.65221E+01   0.28250E-01   0.15042E+01
   0.65191E+01   0.28287E-01   0.15035E+01
   0.65161E+01   0.28324E-01   0.15028E+01
   0.65116E+01   0.28362E-01   0.15021E+01
   0.65086E+01   0.28399E-01   0.15015E+01
   0.65056E+01   0.28436E-01   0.15008E+01
   0.65026E+01   0.28473E-01   0.15001E+01
   0.64996E+01   0.28511E-01   0.14995E+01
   0.64951E+01   0.28548E-01   0.14988E+01
   0.64921E+01   0.28586E-01   0.14982E+01
   0.64891E+01   0.28623E-01   0.14975E+01
   0.64861E+01   0.28661E-01   0.14968E+01
   0.64831E+01   0.28698E-01   0.14961E+01
   0.64801E+01   0.28736E-01   0.14955E+01
   0.64756E+01   0.28774E-01   0.14948E+01
   0.64726E+01   0.28812E-01   0.14941E+01
   0.64696E+01   0.28850E-01   0.14935E+01
   0.64666E+01   0.28887E-01   0.14929E+01
   0.64636E+01   0.28925E-01   0.14922E+01
   0.64606E+01   0.28963E-01   0.14915E+01
   0.64576E+01   0.29001E-01   0.14908E+01
   0.64546E+01   0.29039E-01   0.14903E+01
   0.64516E+01   0.29078E-01   0.14895E+01
   0.64471E+01   0.29116E-01   0.14889E+01
   0.64441E+01   0.29154E-01   0.14883E+01
   0.64411E+01   0.29192E-01   0.14876E+01
   0.64381E+01   0.29231E-01   0.14870E+01
   0.64351E+01   0.29269E-01   0.14863E+01
   0.64321E+01   0.29307E-01   0.14857E+01
   0.64291E+01   0.29346E-01   0.14850E+01
   0.64261E+01   0.29384E-01   0.14844E+01
   0.64231E+01   0.29423E-01   0.14838E+01
   0.64201E+01   0.29462E-01   0.14831E+01
   0.64171E+01   0.29500E-01   0.14825E+01
   0.64141E+01   0.29539E-01   0.14818E+01
   0.64111E+01   0.29578E-01   0.14811E+01
   0.64081E+01   0.29617E-01   0.14805E+01
   0.64051E+01   0.29656E-01   0.14799E+01
   0.64021E+01   0.29695E-01   0.14793E+01
   0.63991E+01   0.29733E-01   0.14786E+01
   0.63961E+01   0.29773E-01   0.14780E+01
   0.63946E+01   0.29812E-01   0.14774E+01
   0.63916E+01   0.29851E-01   0.14767E+01
   0.63886E+01   0.29890E-01   0.14761E+01
   0.63856E+01   0.29929E-01   0.14754E+01
   0.63826E+01   0.29969E-01   0.14748E+01
   0.63796E+01   0.30008E-01   0.14742E+01
   0.63766E+01   0.30047E-01   0.14736E+01
   0.63736E+01   0.30087E-01   0.14729E+01
   0.63706E+01   0.30126E-01   0.14723E+01
   0.63676E+01   0.30166E-01   0.14717E+01
   0.63661E+01   0.30205E-01   0.14711E+01
   0.63631E+01   0.30245E-01   0.14705E+01
   0.63601E+01   0.30285E-01   0.14699E+01
   0.63571E+01   0.30325E-01   0.14692E+01
   0.63541E+01   0.30364E-01   0.14686E+01
   0.63511E+01   0.30404E-01   0.14680E+01
   0.63481E+01   0.30444E-01   0.14674E+01
   0.63466E+01   0.30484E-01   0.14668E+01
   0.63436E+01   0.30524E-01   0.14661E+01
   0.63406E+01   0.30564E-01   0.14655E+01
   0.63376E+01   0.30604E-01   0.14649E+01
   0.63361E+01   0.30645E-01   0.14643E+01
   0.63331E+01   0.30685E-01   0.14637E+01
   0.63301E+01   0.30725E-01   0.14631E+01
   0.63271E+01   0.30765E-01   0.14625E+01
   0.63241E+01   0.30806E-01   0.14619E+01
   0.63226E+01   0.30846E-01   0.14613E+01
   0.63196E+01   0.30887E-01   0.14607E+01
   0.63166E+01   0.30927E-01   0.14600E+01
   0.63136E+01   0.30968E-01   0.14595E+01
   0.63121E+01   0.31009E-01   0.14588E+01
   0.63091E+01   0.31049E-01   0.14582E+01
   0.63061E+01   0.31090E-01   0.14577E+01
   0.63031E+01   0.31131E-01   0.14570E+01
   0.63016E+01   0.31172E-01   0.14565E+01
   0.62986E+01   0.31213E-01   0.14559E+01
   0.62956E+01   0.31254E-01   0.14552E+01
   0.62941E+01   0.31295E-01   0.14546E+01
   0.62911E+01   0.31336E-01   0.14541E+01
   0.62881E+01   0.31377E-01   0.14535E+01
   0.62866E+01   0.31418E-01   0.14529E+01
   0.62836E+01   0.31459E-01   0.14523E+01
   0.62806E+01   0.31501E-01   0.14517E+01
   0.62791E+01   0.31542E-01   0.14511E+01
   0.62761E+01   0.31584E-01   0.14505E+01
   0.62731E+01   0.31625E-01   0.14500E+01
   0.62716E+01   0.31667E-01   0.14494E+01
   0.62686E+01   0.31708E-01   0.14488E+01
   0.62656E+01   0.31750E-01   0.14482E+01
   0.62641E+01   0.31791E-01   0.14476E+01
   0.62611E+01   0.31833E-01   0.14470E+01
   0.62596E+01   0.31875E-01   0.14464E+01
   0.62566E+01   0.31917E-01   0.14459E+01
   0.62536E+01   0.31959E-01   0.14453E+01
   0.62521E+01   0.32001E-01   0.14447E+01
   0.62491E+01   0.32043E-01   0.14441E+01
   0.62461E+01   0.32085E-01   0.14435E+01
   0.62446E+01   0.32127E-01   0.14430E+01
   0.62416E+01   0.32169E-01   0.14424E+01
   0.62401E+01   0.32211E-01   0.14418E+01
   0.62371E+01   0.32254E-01   0.14413E+01
   0.62356E+01   0.32296E-01   0.14407E+01
   0.62326E+01   0.32338E-01   0.14401E+01
   0.62296E+01   0.32381E-01   0.14395E+01
   0.62281E+01   0.32423E-01   0.14389E+01
   0.62251E+01   0.32466E-01   0.14384E+01
   0.62236E+01   0.32509E-01   0.14378E+01
   0.62206E+01   0.32551E-01   0.14373E+01
   0.62191E+01   0.32594E-01   0.14367E+01
   0.62161E+01   0.32637E-01   0.14361E+01
   0.62146E+01   0.32680E-01   0.14356E+01
   0.62116E+01   0.32723E-01   0.14350E+01
   0.62101E+01   0.32766E-01   0.14344E+01
   0.62071E+01   0.32809E-01   0.14338E+01
   0.62056E+01   0.32852E-01   0.14333E+01
   0.62026E+01   0.32895E-01   0.14328E+01
   0.62011E+01   0.32938E-01   0.14322E+01
   0.61981E+01   0.32981E-01   0.14317E+01
   0.61966E+01   0.33025E-01   0.14311E+01
   0.61936E+01   0.33068E-01   0.14305E+01
   0.61921E+01   0.33111E-01   0.14299E+01
   0.61891E+01   0.33155E-01   0.14294E+01
   0.61876E+01   0.33198E-01   0.14289E+01
   0.61861E+01   0.33242E-01   0.14283E+01
   0.61831E+01   0.33286E-01   0.14278E+01
   0.61816E+01   0.33329E-01   0.14272E+01
   0.61786E+01   0.33373E-01   0.14267E+01
   0.61771E+01   0.33417E-01   0.14261E+01
   0.61741E+01   0.33461E-01   0.14255E+01
   0.61726E+01   0.33505E-01   0.14250E+01
   0.61696E+01   0.33549E-01   0.14244E+01
   0.61681E+01   0.33593E-01   0.14239E+01
   0.61666E+01   0.33637E-01   0.14234E+01
   0.61636E+01   0.33681E-01   0.14228E+01
   0.61621E+01   0.33725E-01   0.14222E+01
   0.61591E+01   0.33770E-01   0.14218E+01
   0.61576E+01   0.33814E-01   0.14212E+01
   0.61561E+01   0.33858E-01   0.14207E+01
   0.61531E+01   0.33903E-01   0.14201E+01
   0.61516E+01   0.33947E-01   0.14196E+01
   0.61486E+01   0.33992E-01   0.14190E+01
   0.61471E+01   0.34037E-01   0.14185E+01
   0.61456E+01   0.34081E-01   0.14179E+01
   0.61426E+01   0.34126E-01   0.14174E+01
   0.61411E+01   0.34171E-01   0.14169E+01
   0.61396E+01   0.34216E-01   0.14163E+01
   0.61366E+01   0.34261E-01   0.14158E+01
   0.61351E+01   0.34306E-01   0.14153E+01
   0.61321E+01   0.34351E-01   0.14147E+01
   0.61306E+01   0.34396E-01   0.14142E+01
   0.61291E+01   0.34441E-01   0.14137E+01
   0.61261E+01   0.34486E-01   0.14131E+01
   0.61246E+01   0.34531E-01   0.14126E+01
   0.61231E+01   0.34577E-01   0.14121E+01
   0.61216E+01   0.34622E-01   0.14116E+01
   0.61186E+01   0.34668E-01   0.14111E+01
   0.61171E+01   0.34713E-01   0.14105E+01
   0.61156E+01   0.34759E-01   0.14100E+01
   0.61126E+01   0.34804E-01   0.14095E+01
   0.61111E+01   0.34850E-01   0.14089E+01
   0.61096E+01   0.34896E-01   0.14084E+01
   0.61066E+01   0.34942E-01   0.14079E+01
   0.61051E+01   0.34988E-01   0.14074E+01
   0.61036E+01   0.35033E-01   0.14068E+01
   0.61021E+01   0.35079E-01   0.14063E+01
   0.60991E+01   0.35126E-01   0.14058E+01
   0.60976E+01   0.35172E-01   0.14053E+01
   0.60961E+01   0.35218E-01   0.14048E+01
   0.60931E+01   0.35264E-01   0.14043E+01
   0.60916E+01   0.35310E-01   0.14038E+01
   0.60901E+01   0.35357E-01   0.14032E+01
   0.60886E+01   0.35403E-01   0.14027E+01
   0.60871E+01   0.35450E-01   0.14022E+01
   0.60841E+01   0.35496E-01   0.14017E+01
   0.60826E+01   0.35543E-01   0.14012E+01
   0.60811E+01   0.35589E-01   0.14006E+01
   0.60796E+01   0.35636E-01   0.14002E+01
   0.60766E+01   0.35683E-01   0.13997E+01
   0.60751E+01   0.35730E-01   0.13992E+01
   0.60736E+01   0.35777E-01   0.13986E+01
   0.60721E+01   0.35824E-01   0.13981E+01
   0.60691E+01   0.35871E-01   0.13977E+01
   0.60676E+01   0.35918E-01   0.13971E+01
   0.60661E+01   0.35965E-01   0.13966E+01
   0.60646E+01   0.36012E-01   0.13961E+01
   0.60631E+01   0.36060E-01   0.13956E+01
   0.60601E+01   0.36107E-01   0.13951E+01
   0.60586E+01   0.36154E-01   0.13946E+01
   0.60571E+01   0.36202E-01   0.13941E+01
   0.60556E+01   0.36249E-01   0.13936E+01
   0.60541E+01   0.36297E-01   0.13931E+01
   0.60511E+01   0.36345E-01   0.13926E+01
   0.60496E+01   0.36392E-01   0.13921E+01
   0.60481E+01   0.36440E-01   0.13916E+01
   0.60466E+01   0.36488E-01   0.13911E+01
   0.60451E+01   0.36536E-01   0.13906E+01
   0.60436E+01   0.36584E-01   0.13901E+01
   0.60421E+01   0.36632E-01   0.13897E+01
   0.60391E+01   0.36680E-01   0.13891E+01
   0.60376E+01   0.36728E-01   0.13886E+01
   0.60361E+01   0.36776E-01   0.13882E+01
   0.60346E+01   0.36825E-01   0.13877E+01
   0.60331E+01   0.36873E-01   0.13872E+01
   0.60316E+01   0.36921E-01   0.13867E+01
   0.60301E+01   0.36970E-01   0.13862E+01
   0.60271E+01   0.37018E-01   0.13857E+01
   0.60256E+01   0.37067E-01   0.13852E+01
   0.60241E+01   0.37116E-01   0.13847E+01
   0.60226E+01   0.37165E-01   0.13843E+01
   0.60211E+01   0.37213E-01   0.13837E+01
   0.60196E+01   0.37262E-01   0.13833E+01
   0.60181E+01   0.37311E-01   0.13828E+01
   0.60166E+01   0.37360E-01   0.13823E+01
   0.60136E+01   0.37409E-01   0.13818E+01
   0.60121E+01   0.37458E-01   0.13813E+01
   0.60106E+01   0.37507E-01   0.13809E+01
   0.60091E+01   0.37557E-01   0.13804E+01
   0.60076E+01   0.37606E-01   0.13798E+01
   0.60061E+01   0.37655E-01   0.13794E+01
   0.60046E+01   0.37705E-01   0.13789E+01
   0.60031E+01   0.37754E-01   0.13785E+01
   0.60016E+01   0.37804E-01   0.13780E+01
   0.60001E+01   0.37854E-01   0.13776E+01
   0.59986E+01   0.37903E-01   0.13770E+01
   0.59956E+01   0.37953E-01   0.13765E+01
   0.59941E+01   0.38003E-01   0.13761E+01
   0.59926E+01   0.38053E-01   0.13756E+01
   0.59911E+01   0.38103E-01   0.13751E+01
   0.59896E+01   0.38153E-01   0.13747E+01
   0.59881E+01   0.38203E-01   0.13742E+01
   0.59866E+01   0.38253E-01   0.13737E+01
   0.59851E+01   0.38303E-01   0.13733E+01
   0.59836E+01   0.38354E-01   0.13728E+01
   0.59821E+01   0.38404E-01   0.13723E+01
   0.59806E+01   0.38454E-01   0.13718E+01
   0.59791E+01   0.38505E-01   0.13713E+01
   0.59776E+01   0.38555E-01   0.13709E+01
   0.59761E+01   0.38606E-01   0.13704E+01
   0.59746E+01   0.38657E-01   0.13700E+01
   0.59731E+01   0.38708E-01   0.13695E+01
   0.59716E+01   0.38758E-01   0.13691E+01
   0.59701E+01   0.38809E-01   0.13686E+01
   0.59686E+01   0.38860E-01   0.13681E+01
   0.59671E+01   0.38911E-01   0.13676E+01
   0.59656E+01   0.38962E-01   0.13672E+01
   0.59641E+01   0.39013E-01   0.13668E+01
   0.59626E+01   0.39065E-01   0.13663E+01
   0.59611E+01   0.39116E-01   0.13659E+01
   0.59596E+01   0.39167E-01   0.13653E+01
   0.59581E+01   0.39219E-01   0.13649E+01
   0.59566E+01   0.39270E-01   0.13644E+01
   0.59551E+01   0.39322E-01   0.13640E+01
   0.59536E+01   0.39373E-01   0.13635E+01
   0.59521E+01   0.39425E-01   0.13631E+01
   0.59506E+01   0.39477E-01   0.13626E+01
   0.59491E+01   0.39529E-01   0.13622E+01
   0.59476E+01   0.39581E-01   0.13617E+01
   0.59461E+01   0.39633E-01   0.13612E+01
   0.59446E+01   0.39685E-01   0.13608E+01
   0.59431E+01   0.39737E-01   0.13603E+01
   0.59416E+01   0.39789E-01   0.13599E+01
   0.59401E+01   0.39841E-01   0.13594E+01
   0.59386E+01   0.39894E-01   0.13590E+01
   0.59371E+01   0.39946E-01   0.13586E+01
   0.59356E+01   0.39998E-01   0.13581E+01
   0.59341E+01   0.40051E-01   0.13576E+01
   0.59326E+01   0.40104E-01   0.13572E+01
   0.59326E+01   0.40156E-01   0.13568E+01
   0.59296E+01   0.40209E-01   0.13563E+01
   0.59296E+01   0.40262E-01   0.13559E+01
   0.59281E+01   0.40315E-01   0.13554E+01
   0.59266E+01   0.40368E-01   0.13550E+01
   0.59251E+01   0.40421E-01   0.13545E+01
   0.59236E+01   0.40474E-01   0.13541E+01
   0.59221E+01   0.40527E-01   0.13536E+01
   0.59206E+01   0.40580E-01   0.13533E+01
   0.59191E+01   0.40633E-01   0.13527E+01
   0.59176E+01   0.40687E-01   0.13523E+01
   0.59161E+01   0.40740E-01   0.13519E+01
   0.59146E+01   0.40794E-01   0.13515E+01
   0.59131E+01   0.40847E-01   0.13510E+01
   0.59131E+01   0.40901E-01   0.13506E+01
   0.59116E+01   0.40954E-01   0.13502E+01
   0.59101E+01   0.41008E-01   0.13497E+01
   0.59086E+01   0.41062E-01   0.13493E+01
   0.59071E+01   0.41116E-01   0.13488E+01
   0.59056E+01   0.41170E-01   0.13484E+01
   0.59041E+01   0.41224E-01   0.13480E+01
   0.59026E+01   0.41278E-01   0.13476E+01
   0.59026E+01   0.41332E-01   0.13471E+01
   0.59011E+01   0.41387E-01   0.13467E+01
   0.58996E+01   0.41441E-01   0.13463E+01
   0.58981E+01   0.41495E-01   0.13458E+01
   0.58966E+01   0.41550E-01   0.13454E+01
   0.58951E+01   0.41604E-01   0.13449E+01
   0.58936E+01   0.41659E-01   0.13445E+01
   0.58921E+01   0.41714E-01   0.13441E+01
   0.58921E+01   0.41769E-01   0.13437E+01
   0.58906E+01   0.41823E-01   0.13432E+01
   0.58891E+01   0.41878E-01   0.13428E+01
   0.58876E+01   0.41933E-01   0.13424E+01
   0.58861E+01   0.41988E-01   0.13419E+01
   0.58846E+01   0.42043E-01   0.13415E+01
   0.58831E+01   0.42099E-01   0.13411E+01
   0.58831E+01   0.42154E-01   0.13406E+01
   0.58816E+01   0.42209E-01   0.13402E+01
   0.58801E+01   0.42265E-01   0.13399E+01
   0.58786E+01   0.42320E-01   0.13394E+01
   0.58771E+01   0.42376E-01   0.13389E+01
   0.58756E+01   0.42431E-01   0.13386E+01
   0.58756E+01   0.42487E-01   0.13381E+01
   0.58741E+01   0.42543E-01   0.13377E+01
   0.58726E+01   0.42599E-01   0.13373E+01
   0.58711E+01   0.42655E-01   0.13369E+01
   0.58696E+01   0.42711E-01   0.13365E+01
   0.58681E+01   0.42767E-01   0.13360E+01
   0.58681E+01   0.42823E-01   0.13356E+01
   0.58666E+01   0.42879E-01   0.13352E+01
   0.58651E+01   0.42936E-01   0.13348E+01
   0.58636E+01   0.42992E-01   0.13344E+01
   0.58621E+01   0.43048E-01   0.13339E+01
   0.58621E+01   0.43105E-01   0.13336E+01
   0.58606E+01   0.43162E-01   0.13331E+01
   0.58591E+01   0.43218E-01   0.13328E+01
   0.58576E+01   0.43275E-01   0.13323E+01
   0.58561E+01   0.43332E-01   0.13319E+01
   0.58561E+01   0.43389E-01   0.13315E+01
   0.58546E+01   0.43446E-01   0.13311E+01
   0.58531E+01   0.43503E-01   0.13307E+01
   0.58516E+01   0.43560E-01   0.13302E+01
   0.58501E+01   0.43617E-01   0.13299E+01
   0.58501E+01   0.43674E-01   0.13294E+01
   0.58486E+01   0.43732E-01   0.13290E+01
   0.58471E+01   0.43789E-01   0.13286E+01
   0.58456E+01   0.43847E-01   0.13282E+01
   0.58456E+01   0.43904E-01   0.13278E+01
   0.58441E+01   0.43962E-01   0.13274E+01
   0.58426E+01   0.44020E-01   0.13270E+01
   0.58411E+01   0.44077E-01   0.13266E+01
   0.58396E+01   0.44135E-01   0.13262E+01
   0.58396E+01   0.44193E-01   0.13258E+01
   0.58381E+01   0.44251E-01   0.13254E+01
   0.58366E+01   0.44309E-01   0.13250E+01
   0.58351E+01   0.44367E-01   0.13246E+01
   0.58351E+01   0.44426E-01   0.13242E+01
   0.58336E+01   0.44484E-01   0.13238E+01
   0.58321E+01   0.44542E-01   0.13234E+01
   0.58306E+01   0.44601E-01   0.13230E+01
   0.58306E+01   0.44660E-01   0.13226E+01
   0.58291E+01   0.44718E-01   0.13222E+01
   0.58276E+01   0.44777E-01   0.13218E+01
   0.58261E+01   0.44836E-01   0.13213E+01
   0.58261E+01   0.44895E-01   0.13210E+01
   0.58246E+01   0.44953E-01   0.13206E+01
   0.58231E+01   0.45013E-01   0.13202E+01
   0.58216E+01   0.45072E-01   0.13198E+01
   0.58216E+01   0.45131E-01   0.13194E+01
   0.58201E+01   0.45190E-01   0.13190E+01
   0.58186E+01   0.45249E-01   0.13186E+01
   0.58186E+01   0.45309E-01   0.13183E+01
   0.58171E+01   0.45368E-01   0.13178E+01
   0.58156E+01   0.45428E-01   0.13174E+01
   0.58156E+01   0.45488E-01   0.13171E+01
   0.58141E+01   0.45547E-01   0.13167E+01
   0.58126E+01   0.45607E-01   0.13163E+01
   0.58111E+01   0.45667E-01   0.13159E+01
   0.58111E+01   0.45727E-01   0.13155E+01
   0.58096E+01   0.45787E-01   0.13151E+01
   0.58081E+01   0.45847E-01   0.13147E+01
   0.58081E+01   0.45907E-01   0.13143E+01
   0.58066E+01   0.45968E-01   0.13140E+01
   0.58051E+01   0.46028E-01   0.13136E+01
   0.58036E+01   0.46088E-01   0.13132E+01
   0.58036E+01   0.46149E-01   0.13128E+01
   0.58021E+01   0.46210E-01   0.13124E+01
   0.58006E+01   0.46270E-01   0.13120E+01
   0.58006E+01   0.46331E-01   0.13116E+01
   0.57991E+01   0.46392E-01   0.13112E+01
   0.57976E+01   0.46453E-01   0.13109E+01
   0.57976E+01   0.46514E-01   0.13105E+01
   0.57961E+01   0.46575E-01   0.13101E+01
   0.57946E+01   0.46636E-01   0.13097E+01
   0.57946E+01   0.46697E-01   0.13093E+01
   0.57931E+01   0.46758E-01   0.13089E+01
   0.57931E+01   0.46820E-01   0.13086E+01
   0.57916E+01   0.46881E-01   0.13081E+01
   0.57901E+01   0.46943E-01   0.13078E+01
   0.57886E+01   0.47005E-01   0.13074E+01
   0.57886E+01   0.47066E-01   0.13070E+01
   0.57871E+01   0.47128E-01   0.13067E+01
   0.57856E+01   0.47190E-01   0.13063E+01
   0.57856E+01   0.47252E-01   0.13059E+01
   0.57841E+01   0.47314E-01   0.13055E+01
   0.57841E+01   0.47376E-01   0.13052E+01
   0.57826E+01   0.47438E-01   0.13048E+01
   0.57811E+01   0.47501E-01   0.13044E+01
   0.57811E+01   0.47563E-01   0.13040E+01
   0.57796E+01   0.47625E-01   0.13037E+01
   0.57781E+01   0.47688E-01   0.13033E+01
   0.57781E+01   0.47751E-01   0.13029E+01
   0.57766E+01   0.47813E-01   0.13025E+01
   0.57751E+01   0.47876E-01   0.13022E+01
   0.57751E+01   0.47939E-01   0.13018E+01
   0.57736E+01   0.48002E-01   0.13014E+01
   0.57721E+01   0.48065E-01   0.13011E+01
   0.57721E+01   0.48128E-01   0.13007E+01
   0.57706E+01   0.48191E-01   0.13003E+01
   0.57706E+01   0.48255E-01   0.12999E+01
   0.57691E+01   0.48318E-01   0.12996E+01
   0.57676E+01   0.48381E-01   0.12992E+01
   0.57676E+01   0.48445E-01   0.12989E+01
   0.57661E+01   0.48508E-01   0.12985E+01
   0.57646E+01   0.48572E-01   0.12981E+01
   0.57646E+01   0.48636E-01   0.12977E+01
   0.57631E+01   0.48700E-01   0.12974E+01
   0.57631E+01   0.48764E-01   0.12970E+01
   0.57616E+01   0.48828E-01   0.12966E+01
   0.57601E+01   0.48892E-01   0.12963E+01
   0.57601E+01   0.48956E-01   0.12959E+01
   0.57586E+01   0.49020E-01   0.12955E+01
   0.57586E+01   0.49085E-01   0.12952E+01
   0.57571E+01   0.49149E-01   0.12949E+01
   0.57556E+01   0.49214E-01   0.12944E+01
   0.57556E+01   0.49278E-01   0.12941E+01
   0.57541E+01   0.49343E-01   0.12937E+01
   0.57541E+01   0.49408E-01   0.12934E+01
   0.57526E+01   0.49473E-01   0.12930E+01
   0.57511E+01   0.49538E-01   0.12927E+01
   0.57511E+01   0.49603E-01   0.12923E+01
   0.57496E+01   0.49668E-01   0.12919E+01
   0.57496E+01   0.49733E-01   0.12916E+01
   0.57481E+01   0.49798E-01   0.12912E+01
   0.57481E+01   0.49864E-01   0.12909E+01
   0.57466E+01   0.49929E-01   0.12905E+01
   0.57451E+01   0.49995E-01   0.12901E+01
   0.57451E+01   0.50060E-01   0.12898E+01
   0.57436E+01   0.50126E-01   0.12895E+01
   0.57436E+01   0.50192E-01   0.12891E+01
   0.57421E+01   0.50258E-01   0.12887E+01
   0.57421E+01   0.50324E-01   0.12884E+01
   0.57406E+01   0.50390E-01   0.12881E+01
   0.57406E+01   0.50456E-01   0.12877E+01
   0.57391E+01   0.50522E-01   0.12873E+01
   0.57376E+01   0.50589E-01   0.12871E+01
   0.57376E+01   0.50655E-01   0.12866E+01
   0.57361E+01   0.50722E-01   0.12863E+01
   0.57346E+01   0.50788E-01   0.12859E+01
   0.57346E+01   0.50855E-01   0.12856E+01
   0.57331E+01   0.50922E-01   0.12852E+01
   0.57331E+01   0.50989E-01   0.12849E+01
   0.57316E+01   0.51056E-01   0.12845E+01
   0.57316E+01   0.51123E-01   0.12842E+01
   0.57301E+01   0.51190E-01   0.12839E+01
   0.57301E+01   0.51257E-01   0.12835E+01
   0.57286E+01   0.51324E-01   0.12831E+01
   0.57286E+01   0.51392E-01   0.12828E+01
   0.57271E+01   0.51459E-01   0.12825E+01
   0.57271E+01   0.51527E-01   0.12821E+01
   0.57256E+01   0.51594E-01   0.12818E+01
   0.57256E+01   0.51662E-01   0.12814E+01
   0.57241E+01   0.51730E-01   0.12811E+01
   0.57241E+01   0.51798E-01   0.12807E+01
   0.57226E+01   0.51866E-01   0.12804E+01
   0.57226E+01   0.51934E-01   0.12800E+01
   0.57211E+01   0.52002E-01   0.12797E+01
   0.57196E+01   0.52071E-01   0.12794E+01
   0.57196E+01   0.52139E-01   0.12790E+01
   0.57181E+01   0.52207E-01   0.12787E+01
   0.57181E+01   0.52276E-01   0.12783E+01
   0.57181E+01   0.52345E-01   0.12780E+01
   0.57166E+01   0.52413E-01   0.12777E+01
   0.57151E+01   0.52482E-01   0.12773E+01
   0.57151E+01   0.52551E-01   0.12770E+01
   0.57136E+01   0.52620E-01   0.12766E+01
   0.57136E+01   0.52689E-01   0.12763E+01
   0.57121E+01   0.52758E-01   0.12760E+01
   0.57121E+01   0.52828E-01   0.12757E+01
   0.57106E+01   0.52897E-01   0.12753E+01
   0.57106E+01   0.52966E-01   0.12750E+01
   0.57091E+01   0.53036E-01   0.12746E+01
   0.57091E+01   0.53106E-01   0.12743E+01
   0.57076E+01   0.53175E-01   0.12740E+01
   0.57076E+01   0.53245E-01   0.12736E+01
   0.57061E+01   0.53315E-01   0.12733E+01
   0.57061E+01   0.53385E-01   0.12729E+01
   0.57046E+01   0.53455E-01   0.12726E+01
   0.57046E+01   0.53525E-01   0.12723E+01
   0.57031E+01   0.53596E-01   0.12719E+01
   0.57031E+01   0.53666E-01   0.12716E+01
   0.57016E+01   0.53737E-01   0.12713E+01
   0.57016E+01   0.53807E-01   0.12710E+01
   0.57001E+01   0.53878E-01   0.12706E+01
   0.57001E+01   0.53948E-01   0.12703E+01
   0.56986E+01   0.54019E-01   0.12700E+01
   0.56986E+01   0.54090E-01   0.12696E+01
   0.56986E+01   0.54161E-01   0.12693E+01
   0.56971E+01   0.54232E-01   0.12690E+01
   0.56971E+01   0.54304E-01   0.12687E+01
   0.56956E+01   0.54375E-01   0.12684E+01
   0.56956E+01   0.54446E-01   0.12680E+01
   0.56941E+01   0.54518E-01   0.12676E+01
   0.56941E+01   0.54589E-01   0.12673E+01
   0.56926E+01   0.54661E-01   0.12670E+01
   0.56926E+01   0.54733E-01   0.12667E+01
   0.56911E+01   0.54805E-01   0.12664E+01
   0.56911E+01   0.54877E-01   0.12661E+01
   0.56896E+01   0.54949E-01   0.12657E+01
   0.56896E+01   0.55021E-01   0.12654E+01
   0.56881E+01   0.55093E-01   0.12651E+01
   0.56881E+01   0.55165E-01   0.12647E+01
   0.56881E+01   0.55238E-01   0.12644E+01
   0.56866E+01   0.55310E-01   0.12641E+01
   0.56866E+01   0.55383E-01   0.12638E+01
   0.56851E+01   0.55456E-01   0.12635E+01
   0.56851E+01   0.55529E-01   0.12632E+01
   0.56836E+01   0.55602E-01   0.12628E+01
   0.56836E+01   0.55675E-01   0.12625E+01
   0.56821E+01   0.55748E-01   0.12622E+01
   0.56821E+01   0.55821E-01   0.12619E+01
   0.56821E+01   0.55894E-01   0.12616E+01
   0.56806E+01   0.55968E-01   0.12612E+01
   0.56806E+01   0.56041E-01   0.12610E+01
   0.56791E+01   0.56115E-01   0.12606E+01
   0.56791E+01   0.56188E-01   0.12603E+01
   0.56776E+01   0.56262E-01   0.12600E+01
   0.56776E+01   0.56336E-01   0.12596E+01
   0.56776E+01   0.56410E-01   0.12593E+01
   0.56761E+01   0.56484E-01   0.12590E+01
   0.56761E+01   0.56558E-01   0.12587E+01
   0.56746E+01   0.56632E-01   0.12584E+01
   0.56746E+01   0.56707E-01   0.12581E+01
   0.56746E+01   0.56781E-01   0.12578E+01
   0.56731E+01   0.56856E-01   0.12574E+01
   0.56731E+01   0.56930E-01   0.12572E+01
   0.56716E+01   0.57005E-01   0.12569E+01
   0.56716E+01   0.57080E-01   0.12565E+01
   0.56701E+01   0.57155E-01   0.12562E+01
   0.56701E+01   0.57230E-01   0.12559E+01
   0.56686E+01   0.57305E-01   0.12556E+01
   0.56686E+01   0.57381E-01   0.12553E+01
   0.56686E+01   0.57456E-01   0.12550E+01
   0.56671E+01   0.57531E-01   0.12546E+01
   0.56671E+01   0.57607E-01   0.12543E+01
   0.56656E+01   0.57682E-01   0.12540E+01
   0.56656E+01   0.57758E-01   0.12537E+01
   0.56656E+01   0.57834E-01   0.12534E+01
   0.56641E+01   0.57910E-01   0.12531E+01
   0.56641E+01   0.57986E-01   0.12528E+01
   0.56626E+01   0.58062E-01   0.12525E+01
   0.56626E+01   0.58138E-01   0.12522E+01
   0.56626E+01   0.58215E-01   0.12519E+01
   0.56611E+01   0.58291E-01   0.12516E+01
   0.56611E+01   0.58368E-01   0.12512E+01
   0.56611E+01   0.58444E-01   0.12510E+01
   0.56596E+01   0.58521E-01   0.12506E+01
   0.56596E+01   0.58598E-01   0.12503E+01
   0.56596E+01   0.58675E-01   0.12501E+01
   0.56581E+01   0.58752E-01   0.12497E+01
   0.56581E+01   0.58829E-01   0.12495E+01
   0.56566E+01   0.58906E-01   0.12491E+01
   0.56566E+01   0.58984E-01   0.12489E+01
   0.56551E+01   0.59061E-01   0.12486E+01
   0.56551E+01   0.59139E-01   0.12482E+01
   0.56551E+01   0.59216E-01   0.12479E+01
   0.56536E+01   0.59294E-01   0.12476E+01
   0.56536E+01   0.59372E-01   0.12473E+01
   0.56521E+01   0.59450E-01   0.12470E+01
   0.56521E+01   0.59528E-01   0.12467E+01
   0.56521E+01   0.59606E-01   0.12465E+01
   0.56521E+01   0.59684E-01   0.12461E+01
   0.56506E+01   0.59763E-01   0.12459E+01
   0.56506E+01   0.59841E-01   0.12455E+01
   0.56491E+01   0.59920E-01   0.12453E+01
   0.56491E+01   0.59999E-01   0.12449E+01
   0.56491E+01   0.60077E-01   0.12446E+01
   0.56476E+01   0.60156E-01   0.12443E+01
   0.56476E+01   0.60235E-01   0.12441E+01
   0.56476E+01   0.60314E-01   0.12438E+01
   0.56461E+01   0.60394E-01   0.12434E+01
   0.56461E+01   0.60473E-01   0.12432E+01
   0.56461E+01   0.60552E-01   0.12428E+01
   0.56446E+01   0.60632E-01   0.12426E+01
   0.56446E+01   0.60711E-01   0.12423E+01
   0.56431E+01   0.60791E-01   0.12420E+01
   0.56431E+01   0.60871E-01   0.12417E+01
   0.56431E+01   0.60951E-01   0.12414E+01
   0.56416E+01   0.61031E-01   0.12411E+01
   0.56416E+01   0.61111E-01   0.12408E+01
   0.56416E+01   0.61191E-01   0.12406E+01
   0.56401E+01   0.61272E-01   0.12402E+01
   0.56401E+01   0.61352E-01   0.12400E+01
   0.56401E+01   0.61433E-01   0.12397E+01
   0.56386E+01   0.61513E-01   0.12394E+01
   0.56386E+01   0.61594E-01   0.12391E+01
   0.56386E+01   0.61675E-01   0.12388E+01
   0.56371E+01   0.61756E-01   0.12385E+01
   0.56371E+01   0.61837E-01   0.12382E+01
   0.56371E+01   0.61918E-01   0.12379E+01
   0.56356E+01   0.62000E-01   0.12376E+01
   0.56356E+01   0.62081E-01   0.12374E+01
   0.56356E+01   0.62162E-01   0.12371E+01
   0.56341E+01   0.62244E-01   0.12368E+01
   0.56341E+01   0.62326E-01   0.12365E+01
   0.56341E+01   0.62408E-01   0.12362E+01
   0.56326E+01   0.62490E-01   0.12360E+01
   0.56326E+01   0.62572E-01   0.12357E+01
   0.56326E+01   0.62654E-01   0.12354E+01
   0.56311E+01   0.62736E-01   0.12350E+01
   0.56311E+01   0.62818E-01   0.12348E+01
   0.56311E+01   0.62901E-01   0.12345E+01
   0.56311E+01   0.62984E-01   0.12342E+01
   0.56296E+01   0.63066E-01   0.12339E+01
   0.56296E+01   0.63149E-01   0.12337E+01
   0.56296E+01   0.63232E-01   0.12334E+01
   0.56281E+01   0.63315E-01   0.12331E+01
   0.56281E+01   0.63398E-01   0.12328E+01
   0.56266E+01   0.63481E-01   0.12325E+01
   0.56266E+01   0.63565E-01   0.12323E+01
   0.56266E+01   0.63648E-01   0.12320E+01
   0.56266E+01   0.63732E-01   0.12317E+01
   0.56266E+01   0.63815E-01   0.12315E+01
   0.56251E+01   0.63899E-01   0.12312E+01
   0.56251E+01   0.63983E-01   0.12309E+01
   0.56251E+01   0.64067E-01   0.12306E+01
   0.56236E+01   0.64151E-01   0.12303E+01
   0.56236E+01   0.64236E-01   0.12300E+01
   0.56236E+01   0.64320E-01   0.12297E+01
   0.56221E+01   0.64404E-01   0.12295E+01
   0.56221E+01   0.64489E-01   0.12292E+01
   0.56221E+01   0.64574E-01   0.12289E+01
   0.56206E+01   0.64658E-01   0.12287E+01
   0.56206E+01   0.64743E-01   0.12284E+01
   0.56206E+01   0.64828E-01   0.12281E+01
   0.56191E+01   0.64913E-01   0.12278E+01
   0.56191E+01   0.64999E-01   0.12275E+01
   0.56191E+01   0.65084E-01   0.12273E+01
   0.56191E+01   0.65169E-01   0.12270E+01
   0.56176E+01   0.65255E-01   0.12267E+01
   0.56176E+01   0.65341E-01   0.12264E+01
   0.56176E+01   0.65427E-01   0.12262E+01
   0.56176E+01   0.65512E-01   0.12259E+01
   0.56161E+01   0.65598E-01   0.12256E+01
   0.56161E+01   0.65685E-01   0.12254E+01
   0.56161E+01   0.65771E-01   0.12251E+01
   0.56146E+01   0.65857E-01   0.12248E+01
   0.56146E+01   0.65944E-01   0.12246E+01
   0.56146E+01   0.66030E-01   0.12243E+01
   0.56146E+01   0.66117E-01   0.12240E+01
   0.56131E+01   0.66204E-01   0.12237E+01
   0.56131E+01   0.66291E-01   0.12235E+01
   0.56131E+01   0.66378E-01   0.12232E+01
   0.56131E+01   0.66465E-01   0.12229E+01
   0.56116E+01   0.66552E-01   0.12226E+01
   0.56116E+01   0.66640E-01   0.12224E+01
   0.56116E+01   0.66727E-01   0.12221E+01
   0.56116E+01   0.66815E-01   0.12219E+01
   0.56101E+01   0.66902E-01   0.12216E+01
   0.56101E+01   0.66990E-01   0.12213E+01
   0.56101E+01   0.67078E-01   0.12211E+01
   0.56086E+01   0.67166E-01   0.12208E+01
   0.56086E+01   0.67255E-01   0.12206E+01
   0.56086E+01   0.67343E-01   0.12203E+01
   0.56086E+01   0.67431E-01   0.12200E+01
   0.56071E+01   0.67520E-01   0.12197E+01
   0.56071E+01   0.67609E-01   0.12195E+01
   0.56071E+01   0.67697E-01   0.12192E+01
   0.56071E+01   0.67786E-01   0.12190E+01
   0.56056E+01   0.67875E-01   0.12187E+01
   0.56056E+01   0.67964E-01   0.12184E+01
   0.56056E+01   0.68054E-01   0.12181E+01
   0.56056E+01   0.68143E-01   0.12179E+01
   0.56041E+01   0.68232E-01   0.12176E+01
   0.56041E+01   0.68322E-01   0.12174E+01
   0.56041E+01   0.68412E-01   0.12171E+01
   0.56041E+01   0.68502E-01   0.12168E+01
   0.56026E+01   0.68592E-01   0.12166E+01
   0.56026E+01   0.68682E-01   0.12164E+01
   0.56026E+01   0.68772E-01   0.12161E+01
   0.56026E+01   0.68862E-01   0.12158E+01
   0.56026E+01   0.68952E-01   0.12156E+01
   0.56011E+01   0.69043E-01   0.12153E+01
   0.56011E+01   0.69134E-01   0.12151E+01
   0.56011E+01   0.69224E-01   0.12148E+01
   0.56011E+01   0.69315E-01   0.12145E+01
   0.55996E+01   0.69406E-01   0.12143E+01
   0.55996E+01   0.69498E-01   0.12140E+01
   0.55996E+01   0.69589E-01   0.12138E+01
   0.55996E+01   0.69680E-01   0.12135E+01
   0.55996E+01   0.69772E-01   0.12133E+01
   0.55981E+01   0.69863E-01   0.12130E+01
   0.55981E+01   0.69955E-01   0.12127E+01
   0.55981E+01   0.70047E-01   0.12125E+01
   0.55981E+01   0.70139E-01   0.12123E+01
   0.55966E+01   0.70231E-01   0.12120E+01
   0.55966E+01   0.70323E-01   0.12117E+01
   0.55966E+01   0.70415E-01   0.12115E+01
   0.55966E+01   0.70508E-01   0.12112E+01
   0.55951E+01   0.70601E-01   0.12110E+01
   0.55951E+01   0.70693E-01   0.12107E+01
   0.55951E+01   0.70786E-01   0.12105E+01
   0.55951E+01   0.70879E-01   0.12102E+01
   0.55951E+01   0.70972E-01   0.12099E+01
   0.55951E+01   0.71065E-01   0.12097E+01
   0.55936E+01   0.71159E-01   0.12095E+01
   0.55936E+01   0.71252E-01   0.12092E+01
   0.55936E+01   0.71346E-01   0.12090E+01
   0.55936E+01   0.71439E-01   0.12087E+01
   0.55921E+01   0.71533E-01   0.12085E+01
   0.55921E+01   0.71627E-01   0.12082E+01
   0.55921E+01   0.71721E-01   0.12079E+01
   0.55921E+01   0.71815E-01   0.12077E+01
   0.55921E+01   0.71910E-01   0.12075E+01
   0.55906E+01   0.72004E-01   0.12072E+01
   0.55906E+01   0.72099E-01   0.12070E+01
   0.55906E+01   0.72193E-01   0.12067E+01
   0.55906E+01   0.72288E-01   0.12065E+01
   0.55906E+01   0.72383E-01   0.12062E+01
   0.55891E+01   0.72478E-01   0.12060E+01
   0.55891E+01   0.72573E-01   0.12057E+01
   0.55891E+01   0.72668E-01   0.12055E+01
   0.55891E+01   0.72764E-01   0.12053E+01
   0.55891E+01   0.72859E-01   0.12050E+01
   0.55891E+01   0.72955E-01   0.12047E+01
   0.55876E+01   0.73051E-01   0.12045E+01
   0.55876E+01   0.73147E-01   0.12043E+01
   0.55876E+01   0.73243E-01   0.12041E+01
   0.55876E+01   0.73339E-01   0.12038E+01
   0.55876E+01   0.73435E-01   0.12036E+01
   0.55861E+01   0.73532E-01   0.12033E+01
   0.55861E+01   0.73628E-01   0.12030E+01
   0.55861E+01   0.73725E-01   0.12028E+01
   0.55861E+01   0.73822E-01   0.12026E+01
   0.55861E+01   0.73919E-01   0.12023E+01
   0.55861E+01   0.74016E-01   0.12021E+01
   0.55846E+01   0.74113E-01   0.12018E+01
   0.55846E+01   0.74210E-01   0.12016E+01
   0.55846E+01   0.74308E-01   0.12014E+01
   0.55846E+01   0.74405E-01   0.12012E+01
   0.55846E+01   0.74503E-01   0.12009E+01
   0.55846E+01   0.74601E-01   0.12007E+01
   0.55831E+01   0.74699E-01   0.12005E+01
   0.55831E+01   0.74797E-01   0.12002E+01
   0.55831E+01   0.74895E-01   0.12000E+01
   0.55831E+01   0.74993E-01   0.11997E+01
   0.55831E+01   0.75092E-01   0.11995E+01
   0.55831E+01   0.75191E-01   0.11993E+01
   0.55816E+01   0.75289E-01   0.11990E+01
   0.55816E+01   0.75388E-01   0.11988E+01
   0.55816E+01   0.75487E-01   0.11985E+01
   0.55816E+01   0.75586E-01   0.11983E+01
   0.55816E+01   0.75685E-01   0.11981E+01
   0.55816E+01   0.75785E-01   0.11978E+01
   0.55801E+01   0.75884E-01   0.11976E+01
   0.55801E+01   0.75984E-01   0.11973E+01
   0.55801E+01   0.76084E-01   0.11971E+01
   0.55801E+01   0.76184E-01   0.11969E+01
   0.55801E+01   0.76284E-01   0.11966E+01
   0.55801E+01   0.76384E-01   0.11965E+01
   0.55786E+01   0.76484E-01   0.11962E+01
   0.55786E+01   0.76585E-01   0.11959E+01
   0.55786E+01   0.76685E-01   0.11957E+01
   0.55786E+01   0.76786E-01   0.11955E+01
   0.55786E+01   0.76887E-01   0.11953E+01
   0.55786E+01   0.76988E-01   0.11951E+01
   0.55771E+01   0.77089E-01   0.11948E+01
   0.55771E+01   0.77190E-01   0.11945E+01
   0.55771E+01   0.77291E-01   0.11943E+01
   0.55771E+01   0.77393E-01   0.11940E+01
   0.55771E+01   0.77494E-01   0.11939E+01
   0.55771E+01   0.77596E-01   0.11936E+01
   0.55771E+01   0.77698E-01   0.11935E+01
   0.55756E+01   0.77800E-01   0.11932E+01
   0.55756E+01   0.77902E-01   0.11930E+01
   0.55756E+01   0.78005E-01   0.11928E+01
   0.55756E+01   0.78107E-01   0.11926E+01
   0.55756E+01   0.78210E-01   0.11924E+01
   0.55756E+01   0.78312E-01   0.11920E+01
   0.55756E+01   0.78415E-01   0.11919E+01
   0.55756E+01   0.78518E-01   0.11916E+01
   0.55741E+01   0.78621E-01   0.11914E+01
   0.55741E+01   0.78724E-01   0.11911E+01
   0.55741E+01   0.78828E-01   0.11909E+01
   0.55741E+01   0.78931E-01   0.11907E+01
   0.55741E+01   0.79035E-01   0.11905E+01
   0.55741E+01   0.79139E-01   0.11902E+01
   0.55741E+01   0.79243E-01   0.11900E+01
   0.55741E+01   0.79347E-01   0.11899E+01
   0.55726E+01   0.79451E-01   0.11896E+01
   0.55726E+01   0.79555E-01   0.11894E+01
   0.55726E+01   0.79660E-01   0.11891E+01
   0.55726E+01   0.79764E-01   0.11890E+01
   0.55726E+01   0.79869E-01   0.11887E+01
   0.55726E+01   0.79974E-01   0.11885E+01
   0.55726E+01   0.80079E-01   0.11883E+01
   0.55726E+01   0.80184E-01   0.11881E+01
   0.55726E+01   0.80289E-01   0.11878E+01
   0.55711E+01   0.80395E-01   0.11875E+01
   0.55711E+01   0.80500E-01   0.11874E+01
   0.55711E+01   0.80606E-01   0.11871E+01
   0.55711E+01   0.80712E-01   0.11869E+01
   0.55711E+01   0.80818E-01   0.11867E+01
   0.55711E+01   0.80924E-01   0.11865E+01
   0.55711E+01   0.81030E-01   0.11863E+01
   0.55711E+01   0.81137E-01   0.11861E+01
   0.55696E+01   0.81243E-01   0.11857E+01
   0.55696E+01   0.81350E-01   0.11856E+01
   0.55696E+01   0.81457E-01   0.11854E+01
   0.55696E+01   0.81564E-01   0.11852E+01
   0.55696E+01   0.81671E-01   0.11850E+01
   0.55696E+01   0.81778E-01   0.11848E+01
   0.55696E+01   0.81885E-01   0.11846E+01
   0.55696E+01   0.81993E-01   0.11843E+01
   0.55681E+01   0.82101E-01   0.11841E+01
   0.55696E+01   0.82208E-01   0.11840E+01
   0.55681E+01   0.82316E-01   0.11837E+01
   0.55681E+01   0.82424E-01   0.11834E+01
   0.55681E+01   0.82533E-01   0.11833E+01
   0.55681E+01   0.82641E-01   0.11830E+01
   0.55681E+01   0.82750E-01   0.11828E+01
   0.55681E+01   0.82858E-01   0.11826E+01
   0.55681E+01   0.82967E-01   0.11824E+01
   0.55681E+01   0.83076E-01   0.11822E+01
   0.55681E+01   0.83185E-01   0.11819E+01
   0.55681E+01   0.83294E-01   0.11818E+01
   0.55666E+01   0.83404E-01   0.11816E+01
   0.55666E+01   0.83513E-01   0.11813E+01
   0.55666E+01   0.83623E-01   0.11811E+01
   0.55666E+01   0.83733E-01   0.11810E+01
   0.55666E+01   0.83843E-01   0.11807E+01
   0.55666E+01   0.83953E-01   0.11805E+01
   0.55666E+01   0.84063E-01   0.11803E+01
   0.55666E+01   0.84173E-01   0.11801E+01
   0.55666E+01   0.84284E-01   0.11799E+01
   0.55666E+01   0.84394E-01   0.11796E+01
   0.55666E+01   0.84505E-01   0.11795E+01
   0.55651E+01   0.84616E-01   0.11792E+01
   0.55666E+01   0.84727E-01   0.11791E+01
   0.55651E+01   0.84839E-01   0.11788E+01
   0.55651E+01   0.84950E-01   0.11786E+01
   0.55651E+01   0.85062E-01   0.11784E+01
   0.55651E+01   0.85173E-01   0.11782E+01
   0.55651E+01   0.85285E-01   0.11780E+01
   0.55651E+01   0.85397E-01   0.11777E+01
   0.55651E+01   0.85509E-01   0.11776E+01
   0.55651E+01   0.85622E-01   0.11773E+01
   0.55651E+01   0.85734E-01   0.11772E+01
   0.55651E+01   0.85847E-01   0.11770E+01
   0.55636E+01   0.85959E-01   0.11767E+01
   0.55651E+01   0.86072E-01   0.11765E+01
   0.55651E+01   0.86185E-01   0.11764E+01
   0.55651E+01   0.86298E-01   0.11762E+01
   0.55636E+01   0.86412E-01   0.11758E+01
   0.55636E+01   0.86525E-01   0.11757E+01
   0.55636E+01   0.86639E-01   0.11755E+01
   0.55636E+01   0.86752E-01   0.11753E+01
   0.55636E+01   0.86866E-01   0.11751E+01
   0.55636E+01   0.86980E-01   0.11750E+01
   0.55636E+01   0.87095E-01   0.11747E+01
   0.55636E+01   0.87209E-01   0.11745E+01
   0.55636E+01   0.87324E-01   0.11743E+01
   0.55636E+01   0.87438E-01   0.11741E+01
   0.55636E+01   0.87553E-01   0.11739E+01
   0.55636E+01   0.87668E-01   0.11737E+01
   0.55636E+01   0.87783E-01   0.11736E+01
   0.55636E+01   0.87898E-01   0.11733E+01
   0.55621E+01   0.88014E-01   0.11730E+01
   0.55621E+01   0.88129E-01   0.11729E+01
   0.55621E+01   0.88245E-01   0.11727E+01
   0.55636E+01   0.88361E-01   0.11725E+01
   0.55621E+01   0.88477E-01   0.11722E+01
   0.55621E+01   0.88593E-01   0.11722E+01
   0.55621E+01   0.88710E-01   0.11719E+01
   0.55621E+01   0.88826E-01   0.11717E+01
   0.55621E+01   0.88943E-01   0.11715E+01
   0.55621E+01   0.89059E-01   0.11713E+01
   0.55621E+01   0.89176E-01   0.11712E+01
   0.55621E+01   0.89293E-01   0.11708E+01
   0.55621E+01   0.89411E-01   0.11708E+01
   0.55621E+01   0.89528E-01   0.11705E+01
   0.55621E+01   0.89646E-01   0.11703E+01
   0.55621E+01   0.89763E-01   0.11702E+01
   0.55621E+01   0.89881E-01   0.11700E+01
   0.55621E+01   0.89999E-01   0.11698E+01
   0.55621E+01   0.90117E-01   0.11695E+01
   0.55621E+01   0.90236E-01   0.11694E+01
   0.55621E+01   0.90354E-01   0.11692E+01
   0.55621E+01   0.90473E-01   0.11689E+01
   0.55621E+01   0.90592E-01   0.11688E+01
   0.55621E+01   0.90711E-01   0.11687E+01
   0.55621E+01   0.90830E-01   0.11684E+01
   0.55606E+01   0.90949E-01   0.11682E+01
   0.55621E+01   0.91068E-01   0.11681E+01
   0.55606E+01   0.91188E-01   0.11678E+01
   0.55606E+01   0.91308E-01   0.11677E+01
   0.55606E+01   0.91428E-01   0.11674E+01
   0.55621E+01   0.91548E-01   0.11673E+01
   0.55606E+01   0.91668E-01   0.11671E+01
   0.55606E+01   0.91788E-01   0.11668E+01
   0.55606E+01   0.91909E-01   0.11667E+01
   0.55606E+01   0.92030E-01   0.11665E+01
   0.55606E+01   0.92150E-01   0.11663E+01
   0.55606E+01   0.92271E-01   0.11660E+01
   0.55606E+01   0.92393E-01   0.11660E+01
   0.55606E+01   0.92514E-01   0.11657E+01
   0.55606E+01   0.92635E-01   0.11655E+01
   0.55606E+01   0.92757E-01   0.11654E+01
   0.55606E+01   0.92879E-01   0.11652E+01
   0.55606E+01   0.93001E-01   0.11650E+01
   0.55606E+01   0.93123E-01   0.11648E+01
   0.55606E+01   0.93245E-01   0.11646E+01
   0.55606E+01   0.93368E-01   0.11644E+01
   0.55606E+01   0.93490E-01   0.11642E+01
   0.55606E+01   0.93613E-01   0.11640E+01
   0.55606E+01   0.93736E-01   0.11639E+01
   0.55606E+01   0.93859E-01   0.11637E+01
   0.55606E+01   0.93982E-01   0.11635E+01
   0.55606E+01   0.94106E-01   0.11633E+01
   0.55606E+01   0.94229E-01   0.11631E+01
   0.55606E+01   0.94353E-01   0.11629E+01
   0.55606E+01   0.94477E-01   0.11627E+01
   0.55606E+01   0.94601E-01   0.11626E+01
   0.55606E+01   0.94725E-01   0.11624E+01
   0.55606E+01   0.94849E-01   0.11622E+01
   0.55606E+01   0.94974E-01   0.11620E+01
   0.55606E+01   0.95099E-01   0.11619E+01
   0.55606E+01   0.95224E-01   0.11616E+01
   0.55606E+01   0.95349E-01   0.11614E+01
   0.55606E+01   0.95474E-01   0.11613E+01
   0.55606E+01   0.95599E-01   0.11611E+01
   0.55606E+01   0.95725E-01   0.11609E+01
   0.55606E+01   0.95850E-01   0.11607E+01
   0.55606E+01   0.95976E-01   0.11606E+01
   0.55606E+01   0.96102E-01   0.11604E+01
   0.55606E+01   0.96229E-01   0.11602E+01
   0.55606E+01   0.96355E-01   0.11599E+01
   0.55606E+01   0.96481E-01   0.11599E+01
   0.55606E+01   0.96608E-01   0.11597E+01
   0.55606E+01   0.96735E-01   0.11595E+01
   0.55606E+01   0.96862E-01   0.11593E+01
   0.55606E+01   0.96989E-01   0.11592E+01
   0.55606E+01   0.97117E-01   0.11589E+01
   0.55606E+01   0.97244E-01   0.11588E+01
   0.55606E+01   0.97372E-01   0.11586E+01
   0.55606E+01   0.97500E-01   0.11585E+01
   0.55606E+01   0.97628E-01   0.11582E+01
   0.55606E+01   0.97756E-01   0.11580E+01
   0.55606E+01   0.97884E-01   0.11579E+01
   0.55606E+01   0.98013E-01   0.11577E+01
   0.55606E+01   0.98141E-01   0.11575E+01
   0.55606E+01   0.98270E-01   0.11573E+01
   0.55606E+01   0.98399E-01   0.11572E+01
   0.55606E+01   0.98529E-01   0.11570E+01
   0.55606E+01   0.98658E-01   0.11568E+01
   0.55606E+01   0.98787E-01   0.11567E+01
   0.55606E+01   0.98917E-01   0.11565E+01
   0.55606E+01   0.99047E-01   0.11562E+01
   0.55606E+01   0.99177E-01   0.11561E+01
   0.55606E+01   0.99307E-01   0.11559E+01
   0.55606E+01   0.99438E-01   0.11557E+01
   0.55606E+01   0.99568E-01   0.11556E+01
   0.55606E+01   0.99699E-01   0.11554E+01
   0.55606E+01   0.99830E-01   0.11552E+01
   0.55606E+01   0.99961E-01   0.11552E+01
   0.55606E+01   0.10009E+00   0.11549E+01
   0.55606E+01   0.10022E+00   0.11547E+01
   0.55606E+01   0.10036E+00   0.11546E+01
   0.55606E+01   0.10049E+00   0.11544E+01
   0.55606E+01   0.10062E+00   0.11542E+01
   0.55621E+01   0.10075E+00   0.11541E+01
   0.55621E+01   0.10088E+00   0.11539E+01
   0.55621E+01   0.10102E+00   0.11537E+01
   0.55621E+01   0.10115E+00   0.11536E+01
   0.55621E+01   0.10128E+00   0.11534E+01
   0.55621E+01   0.10141E+00   0.11532E+01
   0.55621E+01   0.10155E+00   0.11531E+01
   0.55621E+01   0.10168E+00   0.11529E+01
   0.55621E+01   0.10181E+00   0.11526E+01
   0.55621E+01   0.10195E+00   0.11526E+01
   0.55621E+01   0.10208E+00   0.11524E+01
   0.55621E+01   0.10222E+00   0.11522E+01
   0.55621E+01   0.10235E+00   0.11520E+01
   0.55621E+01   0.10248E+00   0.11519E+01
   0.55621E+01   0.10262E+00   0.11517E+01
   0.55621E+01   0.10275E+00   0.11516E+01
   0.55621E+01   0.10289E+00   0.11513E+01
   0.55621E+01   0.10302E+00   0.11512E+01
   0.55621E+01   0.10316E+00   0.11511E+01
   0.55621E+01   0.10329E+00   0.11509E+01
   0.55621E+01   0.10343E+00   0.11507E+01
   0.55621E+01   0.10357E+00   0.11506E+01
   0.55621E+01   0.10370E+00   0.11504E+01
   0.55621E+01   0.10384E+00   0.11502E+01
   0.55621E+01   0.10397E+00   0.11500E+01
   0.55636E+01   0.10411E+00   0.11499E+01
   0.55636E+01   0.10425E+00   0.11498E+01
   0.55636E+01   0.10438E+00   0.11495E+01
   0.55636E+01   0.10452E+00   0.11494E+01
   0.55636E+01   0.10466E+00   0.11492E+01
   0.55636E+01   0.10480E+00   0.11490E+01
   0.55636E+01   0.10493E+00   0.11489E+01
   0.55636E+01   0.10507E+00   0.11488E+01
   0.55636E+01   0.10521E+00   0.11486E+01
   0.55636E+01   0.10535E+00   0.11484E+01
   0.55636E+01   0.10549E+00   0.11482E+01
   0.55636E+01   0.10562E+00   0.11481E+01
   0.55636E+01   0.10576E+00   0.11479E+01
   0.55636E+01   0.10590E+00   0.11478E+01
   0.55636E+01   0.10604E+00   0.11476E+01
   0.55636E+01   0.10618E+00   0.11474E+01
   0.55636E+01   0.10632E+00   0.11472E+01
   0.55636E+01   0.10646E+00   0.11472E+01
   0.55636E+01   0.10660E+00   0.11469E+01
   0.55636E+01   0.10674E+00   0.11468E+01
   0.55636E+01   0.10688E+00   0.11466E+01
   0.55651E+01   0.10702E+00   0.11465E+01
   0.55651E+01   0.10716E+00   0.11464E+01
   0.55651E+01   0.10730E+00   0.11462E+01
   0.55636E+01   0.10744E+00   0.11459E+01
   0.55651E+01   0.10758E+00   0.11459E+01
   0.55651E+01   0.10772E+00   0.11457E+01
   0.55651E+01   0.10787E+00   0.11456E+01
   0.55651E+01   0.10801E+00   0.11453E+01
   0.55651E+01   0.10815E+00   0.11452E+01
   0.55651E+01   0.10829E+00   0.11451E+01
   0.55651E+01   0.10843E+00   0.11449E+01
   0.55651E+01   0.10858E+00   0.11447E+01
   0.55651E+01   0.10872E+00   0.11446E+01
   0.55666E+01   0.10886E+00   0.11445E+01
   0.55666E+01   0.10900E+00   0.11443E+01
   0.55666E+01   0.10915E+00   0.11441E+01
   0.55666E+01   0.10929E+00   0.11439E+01
   0.55666E+01   0.10943E+00   0.11439E+01
   0.55666E+01   0.10958E+00   0.11436E+01
   0.55666E+01   0.10972E+00   0.11435E+01
   0.55666E+01   0.10987E+00   0.11433E+01
   0.55666E+01   0.11001E+00   0.11432E+01
   0.55666E+01   0.11015E+00   0.11431E+01
   0.55666E+01   0.11030E+00   0.11429E+01
   0.55666E+01   0.11044E+00   0.11426E+01
   0.55666E+01   0.11059E+00   0.11426E+01
   0.55666E+01   0.11073E+00   0.11424E+01
   0.55666E+01   0.11088E+00   0.11423E+01
   0.55666E+01   0.11103E+00   0.11421E+01
   0.55681E+01   0.11117E+00   0.11420E+01
   0.55681E+01   0.11132E+00   0.11419E+01
   0.55681E+01   0.11146E+00   0.11417E+01
   0.55681E+01   0.11161E+00   0.11416E+01
   0.55681E+01   0.11176E+00   0.11413E+01
   0.55681E+01   0.11190E+00   0.11413E+01
   0.55681E+01   0.11205E+00   0.11411E+01
   0.55681E+01   0.11220E+00   0.11409E+01
   0.55681E+01   0.11234E+00   0.11408E+01
   0.55681E+01   0.11249E+00   0.11406E+01
   0.55696E+01   0.11264E+00   0.11405E+01
   0.55696E+01   0.11279E+00   0.11404E+01
   0.55696E+01   0.11294E+00   0.11402E+01
   0.55696E+01   0.11308E+00   0.11401E+01
   0.55696E+01   0.11323E+00   0.11399E+01
   0.55696E+01   0.11338E+00   0.11397E+01
   0.55696E+01   0.11353E+00   0.11396E+01
   0.55696E+01   0.11368E+00   0.11394E+01
   0.55696E+01   0.11383E+00   0.11393E+01
   0.55696E+01   0.11398E+00   0.11392E+01
   0.55696E+01   0.11413E+00   0.11390E+01
   0.55711E+01   0.11428E+00   0.11389E+01
   0.55711E+01   0.11443E+00   0.11388E+01
   0.55711E+01   0.11458E+00   0.11386E+01
   0.55711E+01   0.11473E+00   0.11385E+01
   0.55711E+01   0.11488E+00   0.11383E+01
   0.55711E+01   0.11503E+00   0.11381E+01
   0.55711E+01   0.11518E+00   0.11380E+01
   0.55711E+01   0.11533E+00   0.11379E+01
   0.55726E+01   0.11548E+00   0.11377E+01
   0.55711E+01   0.11564E+00   0.11375E+01
   0.55726E+01   0.11579E+00   0.11375E+01
   0.55726E+01   0.11594E+00   0.11373E+01
   0.55726E+01   0.11609E+00   0.11372E+01
   0.55726E+01   0.11624E+00   0.11371E+01
   0.55726E+01   0.11640E+00   0.11369E+01
   0.55726E+01   0.11655E+00   0.11367E+01
   0.55726E+01   0.11670E+00   0.11366E+01
   0.55726E+01   0.11686E+00   0.11364E+01
   0.55726E+01   0.11701E+00   0.11363E+01
   0.55741E+01   0.11716E+00   0.11362E+01
   0.55741E+01   0.11732E+00   0.11360E+01
   0.55741E+01   0.11747E+00   0.11359E+01
   0.55741E+01   0.11762E+00   0.11357E+01
   0.55741E+01   0.11778E+00   0.11356E+01
   0.55741E+01   0.11793E+00   0.11355E+01
   0.55741E+01   0.11809E+00   0.11353E+01
   0.55741E+01   0.11824E+00   0.11352E+01
   0.55741E+01   0.11840E+00   0.11350E+01
   0.55756E+01   0.11855E+00   0.11349E+01
   0.55756E+01   0.11871E+00   0.11348E+01
   0.55756E+01   0.11887E+00   0.11346E+01
   0.55756E+01   0.11902E+00   0.11345E+01
   0.55756E+01   0.11918E+00   0.11343E+01
   0.55756E+01   0.11933E+00   0.11343E+01
   0.55756E+01   0.11949E+00   0.11341E+01
   0.55756E+01   0.11965E+00   0.11340E+01
   0.55771E+01   0.11981E+00   0.11338E+01
   0.55771E+01   0.11996E+00   0.11337E+01
   0.55771E+01   0.12012E+00   0.11336E+01
   0.55771E+01   0.12028E+00   0.11334E+01
   0.55771E+01   0.12044E+00   0.11332E+01
   0.55771E+01   0.12059E+00   0.11331E+01
   0.55771E+01   0.12075E+00   0.11330E+01
   0.55771E+01   0.12091E+00   0.11329E+01
   0.55771E+01   0.12107E+00   0.11328E+01
   0.55771E+01   0.12123E+00   0.11325E+01
   0.55786E+01   0.12139E+00   0.11325E+01
   0.55786E+01   0.12155E+00   0.11324E+01
   0.55786E+01   0.12171E+00   0.11322E+01
   0.55786E+01   0.12187E+00   0.11320E+01
   0.55786E+01   0.12203E+00   0.11319E+01
   0.55786E+01   0.12219E+00   0.11318E+01
   0.55801E+01   0.12235E+00   0.11317E+01
   0.55801E+01   0.12251E+00   0.11316E+01
   0.55801E+01   0.12267E+00   0.11314E+01
   0.55801E+01   0.12283E+00   0.11312E+01
   0.55801E+01   0.12299E+00   0.11312E+01
   0.55801E+01   0.12315E+00   0.11310E+01
   0.55801E+01   0.12331E+00   0.11308E+01
   0.55801E+01   0.12348E+00   0.11308E+01
   0.55801E+01   0.12364E+00   0.11306E+01
   0.55816E+01   0.12380E+00   0.11305E+01
   0.55816E+01   0.12396E+00   0.11304E+01
   0.55816E+01   0.12413E+00   0.11303E+01
   0.55816E+01   0.12429E+00   0.11301E+01
   0.55816E+01   0.12445E+00   0.11300E+01
   0.55816E+01   0.12462E+00   0.11298E+01
   0.55816E+01   0.12478E+00   0.11297E+01
   0.55831E+01   0.12494E+00   0.11296E+01
   0.55831E+01   0.12511E+00   0.11294E+01
   0.55831E+01   0.12527E+00   0.11293E+01
   0.55831E+01   0.12544E+00   0.11292E+01
   0.55831E+01   0.12560E+00   0.11291E+01
   0.55831E+01   0.12577E+00   0.11290E+01
   0.55846E+01   0.12593E+00   0.11288E+01
   0.55846E+01   0.12610E+00   0.11287E+01
   0.55846E+01   0.12626E+00   0.11286E+01
   0.55846E+01   0.12643E+00   0.11284E+01
   0.55846E+01   0.12659E+00   0.11283E+01
   0.55846E+01   0.12676E+00   0.11282E+01
   0.55846E+01   0.12693E+00   0.11281E+01
   0.55861E+01   0.12709E+00   0.11279E+01
   0.55861E+01   0.12726E+00   0.11278E+01
   0.55861E+01   0.12743E+00   0.11276E+01
   0.55861E+01   0.12759E+00   0.11276E+01
   0.55861E+01   0.12776E+00   0.11274E+01
   0.55861E+01   0.12793E+00   0.11274E+01
   0.55861E+01   0.12810E+00   0.11272E+01
   0.55861E+01   0.12827E+00   0.11270E+01
   0.55876E+01   0.12843E+00   0.11269E+01
   0.55876E+01   0.12860E+00   0.11268E+01
   0.55876E+01   0.12877E+00   0.11267E+01
   0.55876E+01   0.12894E+00   0.11266E+01
   0.55876E+01   0.12911E+00   0.11264E+01
   0.55876E+01   0.12928E+00   0.11264E+01
   0.55891E+01   0.12945E+00   0.11262E+01
   0.55891E+01   0.12962E+00   0.11261E+01
   0.55891E+01   0.12979E+00   0.11259E+01
   0.55891E+01   0.12996E+00   0.11258E+01
   0.55891E+01   0.13013E+00   0.11258E+01
   0.55891E+01   0.13030E+00   0.11256E+01
   0.55906E+01   0.13047E+00   0.11255E+01
   0.55906E+01   0.13064E+00   0.11254E+01
   0.55906E+01   0.13082E+00   0.11252E+01
   0.55906E+01   0.13099E+00   0.11252E+01
   0.55906E+01   0.13116E+00   0.11250E+01
   0.55906E+01   0.13133E+00   0.11249E+01
   0.55921E+01   0.13150E+00   0.11247E+01
   0.55921E+01   0.13168E+00   0.11247E+01
   0.55921E+01   0.13185E+00   0.11246E+01
   0.55921E+01   0.13202E+00   0.11244E+01
   0.55921E+01   0.13220E+00   0.11243E+01
   0.55921E+01   0.13237E+00   0.11243E+01
   0.55936E+01   0.13254E+00   0.11241E+01
   0.55936E+01   0.13272E+00   0.11240E+01
   0.55936E+01   0.13289E+00   0.11239E+01
   0.55936E+01   0.13307E+00   0.11237E+01
   0.55936E+01   0.13324E+00   0.11235E+01
   0.55936E+01   0.13342E+00   0.11235E+01
   0.55951E+01   0.13359E+00   0.11234E+01
   0.55951E+01   0.13377E+00   0.11233E+01
   0.55951E+01   0.13394E+00   0.11231E+01
   0.55951E+01   0.13412E+00   0.11230E+01
   0.55951E+01   0.13429E+00   0.11229E+01
   0.55951E+01   0.13447E+00   0.11228E+01
   0.55966E+01   0.13465E+00   0.11227E+01
   0.55966E+01   0.13482E+00   0.11226E+01
   0.55966E+01   0.13500E+00   0.11224E+01
   0.55966E+01   0.13518E+00   0.11224E+01
   0.55966E+01   0.13536E+00   0.11222E+01
   0.55966E+01   0.13553E+00   0.11221E+01
   0.55981E+01   0.13571E+00   0.11220E+01
   0.55981E+01   0.13589E+00   0.11219E+01
   0.55981E+01   0.13607E+00   0.11218E+01
   0.55981E+01   0.13625E+00   0.11216E+01
   0.55996E+01   0.13643E+00   0.11216E+01
   0.55996E+01   0.13660E+00   0.11215E+01
   0.55996E+01   0.13678E+00   0.11213E+01
   0.55996E+01   0.13696E+00   0.11212E+01
   0.55996E+01   0.13714E+00   0.11212E+01
   0.55996E+01   0.13732E+00   0.11210E+01
   0.55996E+01   0.13750E+00   0.11209E+01
   0.56011E+01   0.13768E+00   0.11208E+01
   0.56011E+01   0.13787E+00   0.11206E+01
   0.56011E+01   0.13805E+00   0.11205E+01
   0.56011E+01   0.13823E+00   0.11205E+01
   0.56011E+01   0.13841E+00   0.11204E+01
   0.56011E+01   0.13859E+00   0.11202E+01
   0.56026E+01   0.13877E+00   0.11202E+01
   0.56026E+01   0.13896E+00   0.11200E+01
   0.56026E+01   0.13914E+00   0.11199E+01
   0.56026E+01   0.13932E+00   0.11198E+01
   0.56026E+01   0.13950E+00   0.11197E+01
   0.56041E+01   0.13969E+00   0.11196E+01
   0.56041E+01   0.13987E+00   0.11195E+01
   0.56041E+01   0.14005E+00   0.11194E+01
   0.56041E+01   0.14024E+00   0.11193E+01
   0.56041E+01   0.14042E+00   0.11191E+01
   0.56041E+01   0.14061E+00   0.11191E+01
   0.56056E+01   0.14079E+00   0.11190E+01
   0.56056E+01   0.14098E+00   0.11189E+01
   0.56056E+01   0.14116E+00   0.11188E+01
   0.56056E+01   0.14135E+00   0.11186E+01
   0.56056E+01   0.14153E+00   0.11184E+01
   0.56071E+01   0.14172E+00   0.11184E+01
   0.56071E+01   0.14190E+00   0.11183E+01
   0.56071E+01   0.14209E+00   0.11182E+01
   0.56071E+01   0.14228E+00   0.11181E+01
   0.56071E+01   0.14246E+00   0.11180E+01
   0.56086E+01   0.14265E+00   0.11178E+01
   0.56086E+01   0.14284E+00   0.11178E+01
   0.56086E+01   0.14303E+00   0.11177E+01
   0.56086E+01   0.14321E+00   0.11176E+01
   0.56086E+01   0.14340E+00   0.11175E+01
   0.56101E+01   0.14359E+00   0.11174E+01
   0.56101E+01   0.14378E+00   0.11172E+01
   0.56101E+01   0.14397E+00   0.11171E+01
   0.56101E+01   0.14416E+00   0.11171E+01
   0.56116E+01   0.14435E+00   0.11170E+01
   0.56116E+01   0.14453E+00   0.11168E+01
   0.56116E+01   0.14472E+00   0.11168E+01
   0.56116E+01   0.14491E+00   0.11167E+01
   0.56116E+01   0.14510E+00   0.11165E+01
   0.56131E+01   0.14530E+00   0.11165E+01
   0.56131E+01   0.14549E+00   0.11164E+01
   0.56131E+01   0.14568E+00   0.11163E+01
   0.56131E+01   0.14587E+00   0.11162E+01
   0.56131E+01   0.14606E+00   0.11161E+01
   0.56131E+01   0.14625E+00   0.11160E+01
   0.56146E+01   0.14644E+00   0.11159E+01
   0.56146E+01   0.14664E+00   0.11157E+01
   0.56146E+01   0.14683E+00   0.11156E+01
   0.56146E+01   0.14702E+00   0.11156E+01
   0.56161E+01   0.14721E+00   0.11155E+01
   0.56161E+01   0.14741E+00   0.11154E+01
   0.56161E+01   0.14760E+00   0.11152E+01
   0.56161E+01   0.14780E+00   0.11152E+01
   0.56161E+01   0.14799E+00   0.11151E+01
   0.56176E+01   0.14818E+00   0.11150E+01
   0.56176E+01   0.14838E+00   0.11149E+01
   0.56176E+01   0.14857E+00   0.11148E+01
   0.56176E+01   0.14877E+00   0.11146E+01
   0.56191E+01   0.14896E+00   0.11146E+01
   0.56191E+01   0.14916E+00   0.11145E+01
   0.56191E+01   0.14935E+00   0.11144E+01
   0.56191E+01   0.14955E+00   0.11144E+01
   0.56191E+01   0.14975E+00   0.11142E+01
   0.56191E+01   0.14994E+00   0.11141E+01
   0.56206E+01   0.15014E+00   0.11140E+01
   0.56206E+01   0.15034E+00   0.11139E+01
   0.56206E+01   0.15054E+00   0.11139E+01
   0.56206E+01   0.15073E+00   0.11137E+01
   0.56221E+01   0.15093E+00   0.11137E+01
   0.56221E+01   0.15113E+00   0.11135E+01
   0.56221E+01   0.15133E+00   0.11134E+01
   0.56221E+01   0.15153E+00   0.11134E+01
   0.56236E+01   0.15173E+00   0.11133E+01
   0.56236E+01   0.15192E+00   0.11131E+01
   0.56236E+01   0.15212E+00   0.11131E+01
   0.56236E+01   0.15232E+00   0.11130E+01
   0.56236E+01   0.15252E+00   0.11129E+01
   0.56236E+01   0.15272E+00   0.11128E+01
   0.56251E+01   0.15292E+00   0.11128E+01
   0.56251E+01   0.15313E+00   0.11126E+01
   0.56251E+01   0.15333E+00   0.11125E+01
   0.56251E+01   0.15353E+00   0.11124E+01
   0.56266E+01   0.15373E+00   0.11124E+01
   0.56266E+01   0.15393E+00   0.11122E+01
   0.56266E+01   0.15413E+00   0.11121E+01
   0.56266E+01   0.15434E+00   0.11121E+01
   0.56281E+01   0.15454E+00   0.11120E+01
   0.56281E+01   0.15474E+00   0.11119E+01
   0.56281E+01   0.15494E+00   0.11118E+01
   0.56281E+01   0.15515E+00   0.11117E+01
   0.56296E+01   0.15535E+00   0.11116E+01
   0.56296E+01   0.15556E+00   0.11116E+01
   0.56296E+01   0.15576E+00   0.11115E+01
   0.56296E+01   0.15596E+00   0.11114E+01
   0.56311E+01   0.15617E+00   0.11113E+01
   0.56311E+01   0.15637E+00   0.11111E+01
   0.56311E+01   0.15658E+00   0.11111E+01
   0.56311E+01   0.15679E+00   0.11110E+01
   0.56311E+01   0.15699E+00   0.11109E+01
   0.56326E+01   0.15720E+00   0.11108E+01
   0.56326E+01   0.15740E+00   0.11108E+01
   0.56326E+01   0.15761E+00   0.11106E+01
   0.56326E+01   0.15782E+00   0.11106E+01
   0.56326E+01   0.15802E+00   0.11105E+01
   0.56341E+01   0.15823E+00   0.11104E+01
   0.56341E+01   0.15844E+00   0.11103E+01
   0.56341E+01   0.15865E+00   0.11102E+01
   0.56341E+01   0.15886E+00   0.11101E+01
   0.56356E+01   0.15906E+00   0.11102E+01
   0.56356E+01   0.15927E+00   0.11101E+01
   0.56356E+01   0.15948E+00   0.11099E+01
   0.56356E+01   0.15969E+00   0.11098E+01
   0.56356E+01   0.15990E+00   0.11097E+01
   0.56371E+01   0.16011E+00   0.11096E+01
   0.56371E+01   0.16032E+00   0.11096E+01
   0.56371E+01   0.16053E+00   0.11095E+01
   0.56371E+01   0.16074E+00   0.11094E+01
   0.56386E+01   0.16095E+00   0.11093E+01
   0.56386E+01   0.16117E+00   0.11092E+01
   0.56386E+01   0.16138E+00   0.11092E+01
   0.56401E+01   0.16159E+00   0.11091E+01
   0.56401E+01   0.16180E+00   0.11089E+01
   0.56401E+01   0.16201E+00   0.11089E+01
   0.56401E+01   0.16223E+00   0.11088E+01
   0.56416E+01   0.16244E+00   0.11088E+01
   0.56416E+01   0.16265E+00   0.11087E+01
   0.56416E+01   0.16287E+00   0.11086E+01
   0.56416E+01   0.16308E+00   0.11084E+01
   0.56416E+01   0.16329E+00   0.11084E+01
   0.56431E+01   0.16351E+00   0.11084E+01
   0.56431E+01   0.16372E+00   0.11083E+01
   0.56431E+01   0.16394E+00   0.11082E+01
   0.56446E+01   0.16415E+00   0.11081E+01
   0.56446E+01   0.16437E+00   0.11080E+01
   0.56446E+01   0.16459E+00   0.11079E+01
   0.56446E+01   0.16480E+00   0.11079E+01
   0.56461E+01   0.16502E+00   0.11078E+01
   0.56461E+01   0.16523E+00   0.11078E+01
   0.56461E+01   0.16545E+00   0.11076E+01
   0.56461E+01   0.16567E+00   0.11075E+01
   0.56461E+01   0.16589E+00   0.11075E+01
   0.56476E+01   0.16610E+00   0.11074E+01
   0.56476E+01   0.16632E+00   0.11073E+01
   0.56476E+01   0.16654E+00   0.11072E+01
   0.56491E+01   0.16676E+00   0.11072E+01
   0.56491E+01   0.16698E+00   0.11071E+01
   0.56491E+01   0.16720E+00   0.11070E+01
   0.56491E+01   0.16742E+00   0.11069E+01
   0.56491E+01   0.16764E+00   0.11069E+01
   0.56506E+01   0.16786E+00   0.11068E+01
   0.56506E+01   0.16808E+00   0.11067E+01
   0.56506E+01   0.16830E+00   0.11067E+01
   0.56506E+01   0.16852E+00   0.11065E+01
   0.56521E+01   0.16874E+00   0.11065E+01
   0.56521E+01   0.16896E+00   0.11064E+01
   0.56521E+01   0.16918E+00   0.11063E+01
   0.56536E+01   0.16941E+00   0.11063E+01
   0.56536E+01   0.16963E+00   0.11062E+01
   0.56536E+01   0.16985E+00   0.11060E+01
   0.56536E+01   0.17007E+00   0.11060E+01
   0.56551E+01   0.17030E+00   0.11060E+01
   0.56551E+01   0.17052E+00   0.11059E+01
   0.56551E+01   0.17075E+00   0.11058E+01
   0.56551E+01   0.17097E+00   0.11057E+01
   0.56551E+01   0.17119E+00   0.11056E+01
   0.56566E+01   0.17142E+00   0.11056E+01
   0.56566E+01   0.17164E+00   0.11056E+01
   0.56581E+01   0.17187E+00   0.11055E+01
   0.56581E+01   0.17209E+00   0.11054E+01
   0.56581E+01   0.17232E+00   0.11054E+01
   0.56581E+01   0.17255E+00   0.11052E+01
   0.56581E+01   0.17277E+00   0.11051E+01
   0.56596E+01   0.17300E+00   0.11052E+01
   0.56596E+01   0.17323E+00   0.11051E+01
   0.56596E+01   0.17346E+00   0.11050E+01
   0.56611E+01   0.17368E+00   0.11049E+01
   0.56611E+01   0.17391E+00   0.11048E+01
   0.56611E+01   0.17414E+00   0.11048E+01
   0.56611E+01   0.17437E+00   0.11047E+01
   0.56626E+01   0.17460E+00   0.11046E+01
   0.56626E+01   0.17483E+00   0.11046E+01
   0.56626E+01   0.17506E+00   0.11045E+01
   0.56626E+01   0.17529E+00   0.11044E+01
   0.56641E+01   0.17552E+00   0.11043E+01
   0.56641E+01   0.17575E+00   0.11043E+01
   0.56641E+01   0.17598E+00   0.11042E+01
   0.56656E+01   0.17621E+00   0.11042E+01
   0.56656E+01   0.17644E+00   0.11041E+01
   0.56656E+01   0.17667E+00   0.11040E+01
   0.56656E+01   0.17690E+00   0.11039E+01
   0.56671E+01   0.17714E+00   0.11038E+01
   0.56671E+01   0.17737E+00   0.11038E+01
   0.56671E+01   0.17760E+00   0.11038E+01
   0.56671E+01   0.17783E+00   0.11037E+01
   0.56671E+01   0.17807E+00   0.11036E+01
   0.56686E+01   0.17830E+00   0.11035E+01
   0.56686E+01   0.17854E+00   0.11035E+01
   0.56686E+01   0.17877E+00   0.11034E+01
   0.56701E+01   0.17900E+00   0.11034E+01
   0.56701E+01   0.17924E+00   0.11033E+01
   0.56701E+01   0.17948E+00   0.11032E+01
   0.56716E+01   0.17971E+00   0.11032E+01
   0.56716E+01   0.17995E+00   0.11030E+01
   0.56716E+01   0.18018E+00   0.11030E+01
   0.56716E+01   0.18042E+00   0.11030E+01
   0.56731E+01   0.18066E+00   0.11029E+01
   0.56731E+01   0.18089E+00   0.11029E+01
   0.56731E+01   0.18113E+00   0.11028E+01
   0.56746E+01   0.18137E+00   0.11028E+01
   0.56746E+01   0.18161E+00   0.11026E+01
   0.56746E+01   0.18185E+00   0.11026E+01
   0.56746E+01   0.18208E+00   0.11025E+01
   0.56761E+01   0.18232E+00   0.11025E+01
   0.56761E+01   0.18256E+00   0.11025E+01
   0.56761E+01   0.18280E+00   0.11024E+01
   0.56776E+01   0.18304E+00   0.11023E+01
   0.56776E+01   0.18328E+00   0.11022E+01
   0.56776E+01   0.18352E+00   0.11022E+01
   0.56791E+01   0.18377E+00   0.11021E+01
   0.56791E+01   0.18401E+00   0.11021E+01
   0.56791E+01   0.18425E+00   0.11020E+01
   0.56791E+01   0.18449E+00   0.11020E+01
   0.56791E+01   0.18473E+00   0.11018E+01
   0.56806E+01   0.18497E+00   0.11018E+01
   0.56806E+01   0.18522E+00   0.11018E+01
   0.56806E+01   0.18546E+00   0.11017E+01
   0.56821E+01   0.18570E+00   0.11016E+01
   0.56821E+01   0.18595E+00   0.11016E+01
   0.56821E+01   0.18619E+00   0.11015E+01
   0.56821E+01   0.18644E+00   0.11014E+01
   0.56836E+01   0.18668E+00   0.11013E+01
   0.56836E+01   0.18693E+00   0.11014E+01
   0.56836E+01   0.18717E+00   0.11013E+01
   0.56851E+01   0.18742E+00   0.11012E+01
   0.56851E+01   0.18766E+00   0.11011E+01
   0.56851E+01   0.18791E+00   0.11012E+01
   0.56851E+01   0.18816E+00   0.11011E+01
   0.56866E+01   0.18840E+00   0.11010E+01
   0.56866E+01   0.18865E+00   0.11010E+01
   0.56866E+01   0.18890E+00   0.11009E+01
   0.56866E+01   0.18915E+00   0.11008E+01
   0.56881E+01   0.18940E+00   0.11008E+01
   0.56881E+01   0.18964E+00   0.11007E+01
   0.56896E+01   0.18989E+00   0.11007E+01
   0.56896E+01   0.19014E+00   0.11006E+01
   0.56896E+01   0.19039E+00   0.11006E+01
   0.56896E+01   0.19064E+00   0.11005E+01
   0.56911E+01   0.19089E+00   0.11005E+01
   0.56911E+01   0.19114E+00   0.11004E+01
   0.56911E+01   0.19139E+00   0.11004E+01
   0.56911E+01   0.19165E+00   0.11003E+01
   0.56926E+01   0.19190E+00   0.11003E+01
   0.56926E+01   0.19215E+00   0.11002E+01
   0.56941E+01   0.19240E+00   0.11001E+01
   0.56941E+01   0.19265E+00   0.11001E+01
   0.56941E+01   0.19291E+00   0.11000E+01
   0.56941E+01   0.19316E+00   0.10999E+01
   0.56956E+01   0.19341E+00   0.10999E+01
   0.56956E+01   0.19367E+00   0.10999E+01
   0.56956E+01   0.19392E+00   0.10998E+01
   0.56956E+01   0.19418E+00   0.10998E+01
   0.56971E+01   0.19443E+00   0.10997E+01
   0.56971E+01   0.19469E+00   0.10997E+01
   0.56971E+01   0.19494E+00   0.10996E+01
   0.56986E+01   0.19520E+00   0.10995E+01
   0.56986E+01   0.19546E+00   0.10995E+01
   0.56986E+01   0.19571E+00   0.10995E+01
   0.57001E+01   0.19597E+00   0.10994E+01
   0.57001E+01   0.19623E+00   0.10993E+01
   0.57001E+01   0.19648E+00   0.10994E+01
   0.57016E+01   0.19674E+00   0.10993E+01
   0.57016E+01   0.19700E+00   0.10992E+01
   0.57016E+01   0.19726E+00   0.10991E+01
   0.57031E+01   0.19752E+00   0.10992E+01
   0.57031E+01   0.19778E+00   0.10991E+01
   0.57031E+01   0.19804E+00   0.10990E+01
   0.57031E+01   0.19830E+00   0.10990E+01
   0.57046E+01   0.19856E+00   0.10990E+01
   0.57046E+01   0.19882E+00   0.10988E+01
   0.57046E+01   0.19908E+00   0.10988E+01
   0.57061E+01   0.19934E+00   0.10988E+01
   0.57061E+01   0.19960E+00   0.10987E+01
   0.57061E+01   0.19986E+00   0.10987E+01
   0.57061E+01   0.20013E+00   0.10986E+01
   0.57076E+01   0.20039E+00   0.10986E+01
   0.57076E+01   0.20065E+00   0.10986E+01
   0.57076E+01   0.20092E+00   0.10985E+01
   0.57091E+01   0.20118E+00   0.10984E+01
   0.57091E+01   0.20144E+00   0.10984E+01
   0.57091E+01   0.20171E+00   0.10984E+01
   0.57106E+01   0.20197E+00   0.10983E+01
   0.57106E+01   0.20224E+00   0.10983E+01
   0.57106E+01   0.20250E+00   0.10982E+01
   0.57121E+01   0.20277E+00   0.10982E+01
   0.57121E+01   0.20304E+00   0.10981E+01
   0.57121E+01   0.20330E+00   0.10981E+01
   0.57121E+01   0.20357E+00   0.10981E+01
   0.57136E+01   0.20384E+00   0.10980E+01
   0.57136E+01   0.20411E+00   0.10980E+01
   0.57136E+01   0.20437E+00   0.10979E+01
   0.57151E+01   0.20464E+00   0.10979E+01
   0.57151E+01   0.20491E+00   0.10977E+01
   0.57151E+01   0.20518E+00   0.10978E+01
   0.57151E+01   0.20545E+00   0.10978E+01
   0.57166E+01   0.20572E+00   0.10977E+01
   0.57166E+01   0.20599E+00   0.10976E+01
   0.57166E+01   0.20626E+00   0.10976E+01
   0.57181E+01   0.20653E+00   0.10975E+01
   0.57181E+01   0.20680E+00   0.10974E+01
   0.57181E+01   0.20707E+00   0.10975E+01
   0.57196E+01   0.20734E+00   0.10975E+01
   0.57196E+01   0.20762E+00   0.10974E+01
   0.57196E+01   0.20789E+00   0.10974E+01
   0.57211E+01   0.20816E+00   0.10974E+01
   0.57211E+01   0.20844E+00   0.10973E+01
   0.57211E+01   0.20871E+00   0.10972E+01
   0.57226E+01   0.20898E+00   0.10972E+01
   0.57226E+01   0.20926E+00   0.10972E+01
   0.57226E+01   0.20953E+00   0.10971E+01
   0.57241E+01   0.20981E+00   0.10970E+01
   0.57241E+01   0.21008E+00   0.10970E+01
   0.57241E+01   0.21036E+00   0.10970E+01
   0.57241E+01   0.21064E+00   0.10969E+01
   0.57256E+01   0.21091E+00   0.10969E+01
   0.57256E+01   0.21119E+00   0.10969E+01
   0.57256E+01   0.21147E+00   0.10969E+01
   0.57271E+01   0.21174E+00   0.10969E+01
   0.57271E+01   0.21202E+00   0.10968E+01
   0.57271E+01   0.21230E+00   0.10967E+01
   0.57286E+01   0.21258E+00   0.10967E+01
   0.57286E+01   0.21286E+00   0.10967E+01
   0.57286E+01   0.21314E+00   0.10966E+01
   0.57301E+01   0.21342E+00   0.10966E+01
   0.57301E+01   0.21370E+00   0.10966E+01
   0.57301E+01   0.21398E+00   0.10965E+01
   0.57301E+01   0.21426E+00   0.10964E+01
   0.57316E+01   0.21454E+00   0.10965E+01
   0.57316E+01   0.21482E+00   0.10964E+01
   0.57316E+01   0.21511E+00   0.10963E+01
   0.57331E+01   0.21539E+00   0.10963E+01
   0.57331E+01   0.21567E+00   0.10963E+01
   0.57331E+01   0.21595E+00   0.10963E+01
   0.57346E+01   0.21624E+00   0.10962E+01
   0.57346E+01   0.21652E+00   0.10963E+01
   0.57346E+01   0.21681E+00   0.10962E+01
   0.57361E+01   0.21709E+00   0.10961E+01
   0.57361E+01   0.21738E+00   0.10960E+01
   0.57361E+01   0.21766E+00   0.10960E+01
   0.57376E+01   0.21795E+00   0.10960E+01
   0.57376E+01   0.21823E+00   0.10960E+01
   0.57391E+01   0.21852E+00   0.10960E+01
   0.57391E+01   0.21881E+00   0.10960E+01
   0.57391E+01   0.21909E+00   0.10959E+01
   0.57391E+01   0.21938E+00   0.10959E+01
   0.57406E+01   0.21967E+00   0.10958E+01
   0.57406E+01   0.21996E+00   0.10958E+01
   0.57406E+01   0.22025E+00   0.10957E+01
   0.57421E+01   0.22054E+00   0.10957E+01
   0.57421E+01   0.22083E+00   0.10957E+01
   0.57421E+01   0.22112E+00   0.10957E+01
   0.57436E+01   0.22141E+00   0.10957E+01
   0.57436E+01   0.22170E+00   0.10956E+01
   0.57436E+01   0.22199E+00   0.10955E+01
   0.57451E+01   0.22228E+00   0.10956E+01
   0.57451E+01   0.22257E+00   0.10955E+01
   0.57451E+01   0.22286E+00   0.10955E+01
   0.57451E+01   0.22316E+00   0.10955E+01
   0.57466E+01   0.22345E+00   0.10954E+01
   0.57466E+01   0.22374E+00   0.10954E+01
   0.57481E+01   0.22404E+00   0.10954E+01
   0.57481E+01   0.22433E+00   0.10953E+01
   0.57481E+01   0.22462E+00   0.10953E+01
   0.57496E+01   0.22492E+00   0.10953E+01
   0.57496E+01   0.22521E+00   0.10952E+01
   0.57496E+01   0.22551E+00   0.10952E+01
   0.57511E+01   0.22581E+00   0.10952E+01
   0.57511E+01   0.22610E+00   0.10951E+01
   0.57511E+01   0.22640E+00   0.10951E+01
   0.57511E+01   0.22670E+00   0.10951E+01
   0.57526E+01   0.22700E+00   0.10950E+01
   0.57526E+01   0.22729E+00   0.10950E+01
   0.57526E+01   0.22759E+00   0.10950E+01
   0.57541E+01   0.22789E+00   0.10951E+01
   0.57541E+01   0.22819E+00   0.10950E+01
   0.57556E+01   0.22849E+00   0.10950E+01
   0.57556E+01   0.22879E+00   0.10950E+01
   0.57556E+01   0.22909E+00   0.10949E+01
   0.57571E+01   0.22939E+00   0.10948E+01
   0.57571E+01   0.22969E+00   0.10948E+01
   0.57571E+01   0.22999E+00   0.10948E+01
   0.57586E+01   0.23030E+00   0.10948E+01
   0.57586E+01   0.23060E+00   0.10948E+01
   0.57586E+01   0.23090E+00   0.10948E+01
   0.57601E+01   0.23120E+00   0.10947E+01
   0.57601E+01   0.23151E+00   0.10947E+01
   0.57601E+01   0.23181E+00   0.10946E+01
   0.57616E+01   0.23212E+00   0.10946E+01
   0.57616E+01   0.23242E+00   0.10947E+01
   0.57616E+01   0.23273E+00   0.10946E+01
   0.57616E+01   0.23303E+00   0.10945E+01
   0.57631E+01   0.23334E+00   0.10946E+01
   0.57631E+01   0.23364E+00   0.10945E+01
   0.57631E+01   0.23395E+00   0.10944E+01
   0.57646E+01   0.23426E+00   0.10944E+01
   0.57646E+01   0.23457E+00   0.10944E+01
   0.57646E+01   0.23487E+00   0.10944E+01
   0.57661E+01   0.23518E+00   0.10944E+01
   0.57661E+01   0.23549E+00   0.10944E+01
   0.57676E+01   0.23580E+00   0.10945E+01
   0.57676E+01   0.23611E+00   0.10944E+01
   0.57691E+01   0.23642E+00   0.10943E+01
   0.57676E+01   0.23673E+00   0.10942E+01
   0.57691E+01   0.23704E+00   0.10942E+01
   0.57691E+01   0.23735E+00   0.10942E+01
   0.57691E+01   0.23766E+00   0.10942E+01
   0.57706E+01   0.23798E+00   0.10942E+01
   0.57706E+01   0.23829E+00   0.10942E+01
   0.57721E+01   0.23860E+00   0.10942E+01
   0.57721E+01   0.23891E+00   0.10942E+01
   0.57721E+01   0.23923E+00   0.10941E+01
   0.57736E+01   0.23954E+00   0.10941E+01
   0.57736E+01   0.23986E+00   0.10940E+01
   0.57736E+01   0.24017E+00   0.10941E+01
   0.57751E+01   0.24049E+00   0.10941E+01
   0.57751E+01   0.24080E+00   0.10940E+01
   0.57751E+01   0.24112E+00   0.10940E+01
   0.57766E+01   0.24144E+00   0.10940E+01
   0.57766E+01   0.24175E+00   0.10940E+01
   0.57766E+01   0.24207E+00   0.10940E+01
   0.57781E+01   0.24239E+00   0.10939E+01
   0.57781E+01   0.24271E+00   0.10939E+01
   0.57796E+01   0.24303E+00   0.10939E+01
   0.57796E+01   0.24334E+00   0.10939E+01
   0.57796E+01   0.24366E+00   0.10938E+01
   0.57796E+01   0.24398E+00   0.10939E+01
   0.57811E+01   0.24430E+00   0.10939E+01
   0.57811E+01   0.24462E+00   0.10938E+01
   0.57811E+01   0.24495E+00   0.10938E+01
   0.57826E+01   0.24527E+00   0.10938E+01
   0.57826E+01   0.24559E+00   0.10937E+01
   0.57826E+01   0.24591E+00   0.10938E+01
   0.57841E+01   0.24624E+00   0.10938E+01
   0.57841E+01   0.24656E+00   0.10938E+01
   0.57856E+01   0.24688E+00   0.10937E+01
   0.57856E+01   0.24721E+00   0.10937E+01
   0.57856E+01   0.24753E+00   0.10937E+01
   0.57856E+01   0.24786E+00   0.10937E+01
   0.57871E+01   0.24818E+00   0.10936E+01
   0.57871E+01   0.24851E+00   0.10936E+01
   0.57886E+01   0.24883E+00   0.10937E+01
   0.57886E+01   0.24916E+00   0.10936E+01
   0.57886E+01   0.24949E+00   0.10936E+01
   0.57901E+01   0.24982E+00   0.10936E+01
   0.57901E+01   0.25014E+00   0.10936E+01
   0.57901E+01   0.25047E+00   0.10935E+01
   0.57916E+01   0.25080E+00   0.10935E+01
   0.57916E+01   0.25113E+00   0.10935E+01
   0.57916E+01   0.25146E+00   0.10936E+01
   0.57931E+01   0.25179E+00   0.10936E+01
   0.57931E+01   0.25212E+00   0.10935E+01
   0.57931E+01   0.25245E+00   0.10935E+01
   0.57946E+01   0.25278E+00   0.10935E+01
   0.57946E+01   0.25311E+00   0.10934E+01
   0.57961E+01   0.25345E+00   0.10934E+01
   0.57961E+01   0.25378E+00   0.10935E+01
   0.57961E+01   0.25411E+00   0.10935E+01
   0.57976E+01   0.25445E+00   0.10934E+01
   0.57976E+01   0.25478E+00   0.10934E+01
   0.57976E+01   0.25512E+00   0.10934E+01
   0.57991E+01   0.25545E+00   0.10934E+01
   0.57991E+01   0.25579E+00   0.10934E+01
   0.57991E+01   0.25612E+00   0.10933E+01
   0.58006E+01   0.25646E+00   0.10934E+01
   0.58006E+01   0.25680E+00   0.10932E+01
   0.58006E+01   0.25713E+00   0.10933E+01
   0.58006E+01   0.25747E+00   0.10933E+01
   0.58021E+01   0.25781E+00   0.10933E+01
   0.58021E+01   0.25815E+00   0.10933E+01
   0.58036E+01   0.25849E+00   0.10933E+01
   0.58036E+01   0.25882E+00   0.10933E+01
   0.58036E+01   0.25916E+00   0.10933E+01
   0.58051E+01   0.25951E+00   0.10932E+01
   0.58051E+01   0.25985E+00   0.10932E+01
   0.58051E+01   0.26019E+00   0.10932E+01
   0.58066E+01   0.26053E+00   0.10932E+01
   0.58066E+01   0.26087E+00   0.10932E+01
   0.58081E+01   0.26121E+00   0.10932E+01
   0.58081E+01   0.26156E+00   0.10932E+01
   0.58081E+01   0.26190E+00   0.10932E+01
   0.58081E+01   0.26224E+00   0.10932E+01
   0.58096E+01   0.26259E+00   0.10932E+01
   0.58096E+01   0.26293E+00   0.10931E+01
   0.58096E+01   0.26328E+00   0.10931E+01
   0.58111E+01   0.26362E+00   0.10931E+01
   0.58111E+01   0.26397E+00   0.10931E+01
   0.58126E+01   0.26432E+00   0.10932E+01
   0.58126E+01   0.26466E+00   0.10931E+01
   0.58126E+01   0.26501E+00   0.10931E+01
   0.58141E+01   0.26536E+00   0.10931E+01
   0.58141E+01   0.26571E+00   0.10931E+01
   0.58141E+01   0.26606E+00   0.10931E+01
   0.58156E+01   0.26641E+00   0.10931E+01
   0.58156E+01   0.26676E+00   0.10932E+01
   0.58171E+01   0.26711E+00   0.10932E+01
   0.58171E+01   0.26746E+00   0.10932E+01
   0.58171E+01   0.26781E+00   0.10932E+01
   0.58186E+01   0.26816E+00   0.10932E+01
   0.58186E+01   0.26851E+00   0.10930E+01
   0.58186E+01   0.26886E+00   0.10931E+01
   0.58186E+01   0.26922E+00   0.10931E+01
   0.58201E+01   0.26957E+00   0.10931E+01
   0.58201E+01   0.26992E+00   0.10931E+01
   0.58216E+01   0.27028E+00   0.10931E+01
   0.58216E+01   0.27063E+00   0.10930E+01
   0.58216E+01   0.27099E+00   0.10931E+01
   0.58231E+01   0.27135E+00   0.10930E+01
   0.58231E+01   0.27170E+00   0.10931E+01
   0.58231E+01   0.27206E+00   0.10931E+01
   0.58246E+01   0.27242E+00   0.10931E+01
   0.58246E+01   0.27277E+00   0.10931E+01
   0.58246E+01   0.27313E+00   0.10931E+01
   0.58261E+01   0.27349E+00   0.10930E+01
   0.58261E+01   0.27385E+00   0.10931E+01
   0.58261E+01   0.27421E+00   0.10930E+01
   0.58276E+01   0.27457E+00   0.10930E+01
   0.58276E+01   0.27493E+00   0.10931E+01
   0.58291E+01   0.27529E+00   0.10931E+01
   0.58291E+01   0.27565E+00   0.10931E+01
   0.58291E+01   0.27601E+00   0.10931E+01
   0.58306E+01   0.27638E+00   0.10930E+01
   0.58306E+01   0.27674E+00   0.10930E+01
   0.58306E+01   0.27710E+00   0.10930E+01
   0.58306E+01   0.27747E+00   0.10930E+01
   0.58321E+01   0.27783E+00   0.10931E+01
   0.58321E+01   0.27820E+00   0.10931E+01
   0.58336E+01   0.27856E+00   0.10931E+01
   0.58336E+01   0.27893E+00   0.10931E+01
   0.58336E+01   0.27929E+00   0.10931E+01
   0.58351E+01   0.27966E+00   0.10930E+01
   0.58351E+01   0.28003E+00   0.10930E+01
   0.58351E+01   0.28039E+00   0.10930E+01
   0.58366E+01   0.28076E+00   0.10930E+01
   0.58366E+01   0.28113E+00   0.10931E+01
   0.58381E+01   0.28150E+00   0.10931E+01
   0.58381E+01   0.28187E+00   0.10931E+01
   0.58396E+01   0.28224E+00   0.10931E+01
   0.58396E+01   0.28261E+00   0.10931E+01
   0.58396E+01   0.28298E+00   0.10931E+01
   0.58396E+01   0.28335E+00   0.10931E+01
   0.58411E+01   0.28373E+00   0.10931E+01
   0.58411E+01   0.28410E+00   0.10930E+01
   0.58426E+01   0.28447E+00   0.10931E+01
   0.58426E+01   0.28484E+00   0.10931E+01
   0.58426E+01   0.28522E+00   0.10931E+01
   0.58426E+01   0.28559E+00   0.10931E+01
   0.58441E+01   0.28597E+00   0.10931E+01
   0.58441E+01   0.28634E+00   0.10931E+01
   0.58456E+01   0.28672E+00   0.10931E+01
   0.58456E+01   0.28710E+00   0.10931E+01
   0.58456E+01   0.28747E+00   0.10931E+01
   0.58471E+01   0.28785E+00   0.10931E+01
   0.58471E+01   0.28823E+00   0.10931E+01
   0.58486E+01   0.28861E+00   0.10932E+01
   0.58486E+01   0.28899E+00   0.10932E+01
   0.58486E+01   0.28937E+00   0.10931E+01
   0.58501E+01   0.28975E+00   0.10932E+01
   0.58501E+01   0.29013E+00   0.10932E+01
   0.58501E+01   0.29051E+00   0.10932E+01
   0.58516E+01   0.29089E+00   0.10932E+01
   0.58516E+01   0.29127E+00   0.10932E+01
   0.58516E+01   0.29165E+00   0.10932E+01
   0.58531E+01   0.29204E+00   0.10932E+01
   0.58531E+01   0.29242E+00   0.10932E+01
   0.58531E+01   0.29280E+00   0.10932E+01
   0.58546E+01   0.29319E+00   0.10932E+01
   0.58546E+01   0.29357E+00   0.10933E+01
   0.58561E+01   0.29396E+00   0.10932E+01
   0.58561E+01   0.29434E+00   0.10932E+01
   0.58561E+01   0.29473E+00   0.10932E+01
   0.58576E+01   0.29512E+00   0.10933E+01
   0.58576E+01   0.29551E+00   0.10933E+01
   0.58576E+01   0.29589E+00   0.10933E+01
   0.58591E+01   0.29628E+00   0.10933E+01
   0.58591E+01   0.29667E+00   0.10933E+01
   0.58606E+01   0.29706E+00   0.10933E+01
   0.58606E+01   0.29745E+00   0.10933E+01
   0.58606E+01   0.29784E+00   0.10934E+01
   0.58606E+01   0.29823E+00   0.10933E+01
   0.58621E+01   0.29862E+00   0.10934E+01
   0.58621E+01   0.29902E+00   0.10933E+01
   0.58621E+01   0.29941E+00   0.10934E+01
   0.58636E+01   0.29980E+00   0.10933E+01
   0.58636E+01   0.30020E+00   0.10934E+01
   0.58651E+01   0.30059E+00   0.10934E+01
   0.58651E+01   0.30098E+00   0.10934E+01
   0.58651E+01   0.30138E+00   0.10934E+01
   0.58666E+01   0.30178E+00   0.10934E+01
   0.58666E+01   0.30217E+00   0.10934E+01
   0.58681E+01   0.30257E+00   0.10935E+01
   0.58681E+01   0.30297E+00   0.10935E+01
   0.58681E+01   0.30336E+00   0.10935E+01
   0.58696E+01   0.30376E+00   0.10935E+01
   0.58696E+01   0.30416E+00   0.10935E+01
   0.58696E+01   0.30456E+00   0.10935E+01
   0.58711E+01   0.30496E+00   0.10935E+01
   0.58711E+01   0.30536E+00   0.10936E+01
   0.58711E+01   0.30576E+00   0.10936E+01
   0.58726E+01   0.30616E+00   0.10936E+01
   0.58726E+01   0.30657E+00   0.10936E+01
   0.58726E+01   0.30697E+00   0.10936E+01
   0.58741E+01   0.30737E+00   0.10936E+01
   0.58741E+01   0.30777E+00   0.10936E+01
   0.58756E+01   0.30818E+00   0.10937E+01
   0.58756E+01   0.30858E+00   0.10936E+01
   0.58756E+01   0.30899E+00   0.10937E+01
   0.58756E+01   0.30939E+00   0.10937E+01
   0.58771E+01   0.30980E+00   0.10937E+01
   0.58771E+01   0.31021E+00   0.10937E+01
   0.58786E+01   0.31061E+00   0.10937E+01
   0.58786E+01   0.31102E+00   0.10937E+01
   0.58801E+01   0.31143E+00   0.10939E+01
   0.58801E+01   0.31184E+00   0.10938E+01
   0.58801E+01   0.31225E+00   0.10938E+01
   0.58801E+01   0.31266E+00   0.10938E+01
   0.58816E+01   0.31307E+00   0.10938E+01
   0.58816E+01   0.31348E+00   0.10938E+01
   0.58816E+01   0.31389E+00   0.10938E+01
   0.58831E+01   0.31430E+00   0.10939E+01
   0.58846E+01   0.31472E+00   0.10939E+01
   0.58846E+01   0.31513E+00   0.10940E+01
   0.58846E+01   0.31554E+00   0.10940E+01
   0.58846E+01   0.31596E+00   0.10940E+01
   0.58861E+01   0.31637E+00   0.10939E+01
   0.58861E+01   0.31679E+00   0.10939E+01
   0.58876E+01   0.31721E+00   0.10940E+01
   0.58876E+01   0.31762E+00   0.10940E+01
   0.58891E+01   0.31804E+00   0.10940E+01
   0.58891E+01   0.31846E+00   0.10941E+01
   0.58891E+01   0.31887E+00   0.10942E+01
   0.58906E+01   0.31929E+00   0.10941E+01
   0.58906E+01   0.31971E+00   0.10941E+01
   0.58906E+01   0.32013E+00   0.10941E+01
   0.58921E+01   0.32055E+00   0.10942E+01
   0.58921E+01   0.32097E+00   0.10941E+01
   0.58921E+01   0.32139E+00   0.10941E+01
   0.58936E+01   0.32182E+00   0.10941E+01
   0.58936E+01   0.32224E+00   0.10942E+01
   0.58936E+01   0.32266E+00   0.10943E+01
   0.58951E+01   0.32309E+00   0.10944E+01
   0.58951E+01   0.32351E+00   0.10943E+01
   0.58951E+01   0.32394E+00   0.10943E+01
   0.58966E+01   0.32436E+00   0.10943E+01
   0.58966E+01   0.32479E+00   0.10943E+01
   0.58981E+01   0.32521E+00   0.10944E+01
   0.58981E+01   0.32564E+00   0.10944E+01
   0.58981E+01   0.32607E+00   0.10944E+01
   0.58996E+01   0.32650E+00   0.10944E+01
   0.58996E+01   0.32692E+00   0.10944E+01
   0.58996E+01   0.32735E+00   0.10945E+01
   0.59011E+01   0.32778E+00   0.10946E+01
   0.59011E+01   0.32821E+00   0.10945E+01
   0.59026E+01   0.32865E+00   0.10945E+01
   0.59026E+01   0.32908E+00   0.10945E+01
   0.59026E+01   0.32951E+00   0.10945E+01
   0.59026E+01   0.32994E+00   0.10946E+01
   0.59041E+01   0.33037E+00   0.10947E+01
   0.59041E+01   0.33081E+00   0.10946E+01
   0.59056E+01   0.33124E+00   0.10947E+01
   0.59056E+01   0.33168E+00   0.10947E+01
   0.59056E+01   0.33211E+00   0.10946E+01
   0.59071E+01   0.33255E+00   0.10947E+01
   0.59071E+01   0.33299E+00   0.10947E+01
   0.59086E+01   0.33342E+00   0.10948E+01
   0.59086E+01   0.33386E+00   0.10949E+01
   0.59086E+01   0.33430E+00   0.10949E+01
   0.59101E+01   0.33474E+00   0.10949E+01
   0.59101E+01   0.33518E+00   0.10949E+01
   0.59101E+01   0.33562E+00   0.10949E+01
   0.59116E+01   0.33606E+00   0.10948E+01
   0.59116E+01   0.33650E+00   0.10949E+01
   0.59131E+01   0.33694E+00   0.10950E+01
   0.59131E+01   0.33738E+00   0.10950E+01
   0.59131E+01   0.33783E+00   0.10950E+01
   0.59131E+01   0.33827E+00   0.10950E+01
   0.59146E+01   0.33872E+00   0.10950E+01
   0.59146E+01   0.33916E+00   0.10951E+01
   0.59146E+01   0.33961E+00   0.10951E+01
   0.59161E+01   0.34005E+00   0.10951E+01
   0.59161E+01   0.34050E+00   0.10951E+01
   0.59176E+01   0.34095E+00   0.10952E+01
   0.59176E+01   0.34139E+00   0.10953E+01
   0.59191E+01   0.34184E+00   0.10953E+01
   0.59191E+01   0.34229E+00   0.10953E+01
   0.59191E+01   0.34274E+00   0.10953E+01
   0.59191E+01   0.34319E+00   0.10953E+01
   0.59206E+01   0.34364E+00   0.10954E+01
   0.59206E+01   0.34409E+00   0.10953E+01
   0.59221E+01   0.34454E+00   0.10954E+01
   0.59221E+01   0.34500E+00   0.10954E+01
   0.59221E+01   0.34545E+00   0.10955E+01
   0.59236E+01   0.34590E+00   0.10955E+01
   0.59236E+01   0.34636E+00   0.10955E+01
   0.59251E+01   0.34681E+00   0.10956E+01
   0.59251E+01   0.34727E+00   0.10956E+01
   0.59251E+01   0.34772E+00   0.10956E+01
   0.59266E+01   0.34818E+00   0.10956E+01
   0.59266E+01   0.34864E+00   0.10956E+01
   0.59266E+01   0.34909E+00   0.10957E+01
   0.59281E+01   0.34955E+00   0.10957E+01
   0.59281E+01   0.35001E+00   0.10957E+01
   0.59281E+01   0.35047E+00   0.10957E+01
   0.59296E+01   0.35093E+00   0.10958E+01
   0.59296E+01   0.35139E+00   0.10958E+01
   0.59311E+01   0.35185E+00   0.10958E+01
   0.59311E+01   0.35232E+00   0.10959E+01
   0.59311E+01   0.35278E+00   0.10960E+01
   0.59326E+01   0.35324E+00   0.10960E+01
   0.59326E+01   0.35371E+00   0.10961E+01
   0.59326E+01   0.35417E+00   0.10959E+01
   0.59341E+01   0.35463E+00   0.10961E+01
   0.59341E+01   0.35510E+00   0.10962E+01
   0.59356E+01   0.35557E+00   0.10961E+01
   0.59356E+01   0.35603E+00   0.10961E+01
   0.59356E+01   0.35650E+00   0.10961E+01
   0.59371E+01   0.35697E+00   0.10962E+01
   0.59371E+01   0.35744E+00   0.10963E+01
   0.59371E+01   0.35791E+00   0.10963E+01
   0.59386E+01   0.35838E+00   0.10963E+01
   0.59386E+01   0.35885E+00   0.10963E+01
   0.59386E+01   0.35932E+00   0.10963E+01
   0.59401E+01   0.35979E+00   0.10963E+01
   0.59401E+01   0.36026E+00   0.10963E+01
   0.59401E+01   0.36074E+00   0.10964E+01
   0.59416E+01   0.36121E+00   0.10964E+01
   0.59416E+01   0.36168E+00   0.10965E+01
   0.59431E+01   0.36216E+00   0.10966E+01
   0.59431E+01   0.36263E+00   0.10966E+01
   0.59431E+01   0.36311E+00   0.10966E+01
   0.59446E+01   0.36359E+00   0.10967E+01
   0.59446E+01   0.36407E+00   0.10967E+01
   0.59446E+01   0.36454E+00   0.10966E+01
   0.59461E+01   0.36502E+00   0.10966E+01
   0.59461E+01   0.36550E+00   0.10967E+01
   0.59461E+01   0.36598E+00   0.10967E+01
   0.59476E+01   0.36646E+00   0.10968E+01
   0.59476E+01   0.36694E+00   0.10969E+01
   0.59491E+01   0.36742E+00   0.10970E+01
   0.59491E+01   0.36791E+00   0.10969E+01
   0.59491E+01   0.36839E+00   0.10970E+01
   0.59506E+01   0.36887E+00   0.10970E+01
   0.59506E+01   0.36936E+00   0.10970E+01
   0.59506E+01   0.36984E+00   0.10970E+01
   0.59521E+01   0.37033E+00   0.10972E+01
   0.59521E+01   0.37082E+00   0.10971E+01
   0.59521E+01   0.37130E+00   0.10971E+01
   0.59536E+01   0.37179E+00   0.10972E+01
   0.59536E+01   0.37228E+00   0.10973E+01
   0.59551E+01   0.37277E+00   0.10973E+01
   0.59551E+01   0.37326E+00   0.10973E+01
   0.59551E+01   0.37375E+00   0.10973E+01
   0.59566E+01   0.37424E+00   0.10973E+01
   0.59566E+01   0.37473E+00   0.10974E+01
   0.59566E+01   0.37522E+00   0.10975E+01
   0.59581E+01   0.37571E+00   0.10975E+01
   0.59581E+01   0.37621E+00   0.10975E+01
   0.59596E+01   0.37670E+00   0.10976E+01
   0.59596E+01   0.37720E+00   0.10976E+01
   0.59596E+01   0.37769E+00   0.10976E+01
   0.59611E+01   0.37819E+00   0.10976E+01
   0.59611E+01   0.37868E+00   0.10977E+01
   0.59611E+01   0.37918E+00   0.10977E+01
   0.59626E+01   0.37968E+00   0.10978E+01
   0.59626E+01   0.38018E+00   0.10979E+01
   0.59641E+01   0.38068E+00   0.10979E+01
   0.59641E+01   0.38118E+00   0.10979E+01
   0.59641E+01   0.38168E+00   0.10979E+01
   0.59641E+01   0.38218E+00   0.10980E+01
   0.59656E+01   0.38268E+00   0.10980E+01
   0.59656E+01   0.38318E+00   0.10981E+01
   0.59656E+01   0.38369E+00   0.10980E+01
   0.59671E+01   0.38419E+00   0.10982E+01
   0.59671E+01   0.38469E+00   0.10982E+01
   0.59686E+01   0.38520E+00   0.10982E+01
   0.59686E+01   0.38570E+00   0.10982E+01
   0.59686E+01   0.38621E+00   0.10983E+01
   0.59701E+01   0.38672E+00   0.10984E+01
   0.59701E+01   0.38723E+00   0.10984E+01
   0.59701E+01   0.38773E+00   0.10984E+01
   0.59716E+01   0.38824E+00   0.10984E+01
   0.59716E+01   0.38875E+00   0.10985E+01
   0.59731E+01   0.38926E+00   0.10986E+01
   0.59731E+01   0.38977E+00   0.10986E+01
   0.59746E+01   0.39029E+00   0.10987E+01
   0.59746E+01   0.39080E+00   0.10987E+01
   0.59746E+01   0.39131E+00   0.10987E+01
   0.59761E+01   0.39183E+00   0.10987E+01
   0.59761E+01   0.39234E+00   0.10987E+01
   0.59761E+01   0.39286E+00   0.10988E+01
   0.59776E+01   0.39337E+00   0.10989E+01
   0.59776E+01   0.39389E+00   0.10989E+01
   0.59776E+01   0.39441E+00   0.10989E+01
   0.59776E+01   0.39492E+00   0.10990E+01
   0.59791E+01   0.39544E+00   0.10990E+01
   0.59791E+01   0.39596E+00   0.10991E+01
   0.59806E+01   0.39648E+00   0.10991E+01
   0.59806E+01   0.39700E+00   0.10991E+01
   0.59806E+01   0.39752E+00   0.10991E+01
   0.59821E+01   0.39805E+00   0.10992E+01
   0.59821E+01   0.39857E+00   0.10993E+01
   0.59836E+01   0.39909E+00   0.10993E+01
   0.59836E+01   0.39962E+00   0.10993E+01
   0.59836E+01   0.40014E+00   0.10994E+01
   0.59851E+01   0.40067E+00   0.10995E+01
   0.59851E+01   0.40119E+00   0.10996E+01
   0.59851E+01   0.40172E+00   0.10996E+01
   0.59866E+01   0.40225E+00   0.10996E+01
   0.59866E+01   0.40277E+00   0.10996E+01
   0.59866E+01   0.40330E+00   0.10996E+01
   0.59881E+01   0.40383E+00   0.10998E+01
   0.59881E+01   0.40436E+00   0.10998E+01
   0.59896E+01   0.40489E+00   0.10999E+01
   0.59896E+01   0.40543E+00   0.10998E+01
   0.59896E+01   0.40596E+00   0.10998E+01
   0.59911E+01   0.40649E+00   0.10999E+01
   0.59911E+01   0.40702E+00   0.11000E+01
   0.59911E+01   0.40756E+00   0.11000E+01
   0.59926E+01   0.40809E+00   0.11001E+01
   0.59926E+01   0.40863E+00   0.11001E+01
   0.59926E+01   0.40917E+00   0.11002E+01
   0.59941E+01   0.40970E+00   0.11002E+01
   0.59956E+01   0.41024E+00   0.11003E+01
   0.59956E+01   0.41078E+00   0.11005E+01
   0.59956E+01   0.41132E+00   0.11004E+01
   0.59956E+01   0.41186E+00   0.11004E+01
   0.59956E+01   0.41240E+00   0.11005E+01
   0.59971E+01   0.41294E+00   0.11005E+01
   0.59971E+01   0.41348E+00   0.11005E+01
   0.59986E+01   0.41403E+00   0.11006E+01
   0.59986E+01   0.41457E+00   0.11007E+01
   0.59986E+01   0.41512E+00   0.11007E+01
   0.60001E+01   0.41566E+00   0.11008E+01
   0.60001E+01   0.41621E+00   0.11008E+01
   0.60001E+01   0.41675E+00   0.11008E+01
   0.60016E+01   0.41730E+00   0.11009E+01
   0.60016E+01   0.41785E+00   0.11010E+01
   0.60031E+01   0.41840E+00   0.11010E+01
   0.60031E+01   0.41895E+00   0.11010E+01
   0.60031E+01   0.41950E+00   0.11011E+01
   0.60046E+01   0.42005E+00   0.11011E+01
   0.60046E+01   0.42060E+00   0.11012E+01
   0.60046E+01   0.42115E+00   0.11012E+01
   0.60061E+01   0.42170E+00   0.11012E+01
   0.60061E+01   0.42226E+00   0.11013E+01
   0.60061E+01   0.42281E+00   0.11013E+01
   0.60076E+01   0.42337E+00   0.11014E+01
   0.60076E+01   0.42392E+00   0.11014E+01
   0.60076E+01   0.42448E+00   0.11015E+01
   0.60091E+01   0.42504E+00   0.11015E+01
   0.60091E+01   0.42560E+00   0.11016E+01
   0.60106E+01   0.42615E+00   0.11016E+01
   0.60106E+01   0.42671E+00   0.11017E+01
   0.60106E+01   0.42727E+00   0.11017E+01
   0.60121E+01   0.42784E+00   0.11018E+01
   0.60121E+01   0.42840E+00   0.11018E+01
   0.60121E+01   0.42896E+00   0.11019E+01
   0.60136E+01   0.42952E+00   0.11019E+01
   0.60136E+01   0.43009E+00   0.11020E+01
   0.60151E+01   0.43065E+00   0.11020E+01
   0.60151E+01   0.43122E+00   0.11021E+01
   0.60151E+01   0.43178E+00   0.11021E+01
   0.60166E+01   0.43235E+00   0.11022E+01
   0.60166E+01   0.43292E+00   0.11023E+01
   0.60166E+01   0.43349E+00   0.11023E+01
   0.60181E+01   0.43406E+00   0.11023E+01
   0.60181E+01   0.43463E+00   0.11025E+01
   0.60181E+01   0.43520E+00   0.11024E+01
   0.60196E+01   0.43577E+00   0.11025E+01
   0.60196E+01   0.43634E+00   0.11025E+01
   0.60196E+01   0.43691E+00   0.11026E+01
   0.60211E+01   0.43749E+00   0.11026E+01
   0.60211E+01   0.43806E+00   0.11027E+01
   0.60211E+01   0.43864E+00   0.11027E+01
   0.60226E+01   0.43921E+00   0.11028E+01
   0.60226E+01   0.43979E+00   0.11028E+01
   0.60226E+01   0.44037E+00   0.11029E+01
   0.60241E+01   0.44094E+00   0.11029E+01
   0.60241E+01   0.44152E+00   0.11030E+01
   0.60256E+01   0.44210E+00   0.11031E+01
   0.60256E+01   0.44268E+00   0.11031E+01
   0.60256E+01   0.44327E+00   0.11032E+01
   0.60271E+01   0.44385E+00   0.11033E+01
   0.60271E+01   0.44443E+00   0.11033E+01
   0.60271E+01   0.44501E+00   0.11033E+01
   0.60286E+01   0.44560E+00   0.11034E+01
   0.60286E+01   0.44618E+00   0.11034E+01
   0.60301E+01   0.44677E+00   0.11035E+01
   0.60301E+01   0.44736E+00   0.11035E+01
   0.60301E+01   0.44794E+00   0.11036E+01
   0.60316E+01   0.44853E+00   0.11036E+01
   0.60316E+01   0.44912E+00   0.11037E+01
   0.60316E+01   0.44971E+00   0.11038E+01
   0.60331E+01   0.45030E+00   0.11039E+01
   0.60331E+01   0.45089E+00   0.11039E+01
   0.60331E+01   0.45148E+00   0.11039E+01
   0.60346E+01   0.45208E+00   0.11040E+01
   0.60346E+01   0.45267E+00   0.11040E+01
   0.60346E+01   0.45326E+00   0.11041E+01
   0.60361E+01   0.45386E+00   0.11041E+01
   0.60361E+01   0.45446E+00   0.11042E+01
   0.60361E+01   0.45505E+00   0.11043E+01
   0.60376E+01   0.45565E+00   0.11044E+01
   0.60376E+01   0.45625E+00   0.11044E+01
   0.60376E+01   0.45685E+00   0.11044E+01
   0.60391E+01   0.45745E+00   0.11045E+01
   0.60391E+01   0.45805E+00   0.11045E+01
   0.60391E+01   0.45865E+00   0.11046E+01
   0.60406E+01   0.45925E+00   0.11046E+01
   0.60406E+01   0.45986E+00   0.11047E+01
   0.60406E+01   0.46046E+00   0.11046E+01
   0.60421E+01   0.46106E+00   0.11048E+01
   0.60421E+01   0.46167E+00   0.11049E+01
   0.60436E+01   0.46228E+00   0.11049E+01
   0.60436E+01   0.46288E+00   0.11050E+01
   0.60436E+01   0.46349E+00   0.11050E+01
   0.60451E+01   0.46410E+00   0.11051E+01
   0.60451E+01   0.46471E+00   0.11051E+01
   0.60451E+01   0.46532E+00   0.11052E+01
   0.60466E+01   0.46593E+00   0.11052E+01
   0.60466E+01   0.46654E+00   0.11052E+01
   0.60481E+01   0.46715E+00   0.11053E+01
   0.60466E+01   0.46777E+00   0.11054E+01
   0.60481E+01   0.46838E+00   0.11055E+01
   0.60481E+01   0.46900E+00   0.11055E+01
   0.60496E+01   0.46961E+00   0.11056E+01
   0.60496E+01   0.47023E+00   0.11057E+01
   0.60496E+01   0.47085E+00   0.11057E+01
   0.60511E+01   0.47146E+00   0.11058E+01
   0.60511E+01   0.47208E+00   0.11058E+01
   0.60526E+01   0.47270E+00   0.11059E+01
   0.60526E+01   0.47332E+00   0.11060E+01
   0.60526E+01   0.47395E+00   0.11061E+01
   0.60541E+01   0.47457E+00   0.11061E+01
   0.60541E+01   0.47519E+00   0.11062E+01
   0.60541E+01   0.47582E+00   0.11062E+01
   0.60556E+01   0.47644E+00   0.11063E+01
   0.60556E+01   0.47707E+00   0.11064E+01
   0.60556E+01   0.47769E+00   0.11064E+01
   0.60571E+01   0.47832E+00   0.11064E+01
   0.60571E+01   0.47895E+00   0.11065E+01
   0.60571E+01   0.47958E+00   0.11065E+01
   0.60586E+01   0.48021E+00   0.11065E+01
   0.60586E+01   0.48084E+00   0.11066E+01
   0.60586E+01   0.48147E+00   0.11067E+01
   0.60601E+01   0.48210E+00   0.11068E+01
   0.60601E+01   0.48273E+00   0.11069E+01
   0.60601E+01   0.48337E+00   0.11069E+01
   0.60616E+01   0.48400E+00   0.11070E+01
   0.60616E+01   0.48464E+00   0.11070E+01
   0.60616E+01   0.48527E+00   0.11071E+01
   0.60631E+01   0.48591E+00   0.11072E+01
   0.60631E+01   0.48655E+00   0.11071E+01
   0.60646E+01   0.48719E+00   0.11072E+01
   0.60646E+01   0.48783E+00   0.11073E+01
   0.60646E+01   0.48847E+00   0.11074E+01
   0.60646E+01   0.48911E+00   0.11075E+01
   0.60661E+01   0.48975E+00   0.11075E+01
   0.60661E+01   0.49039E+00   0.11076E+01
   0.60676E+01   0.49104E+00   0.11077E+01
   0.60676E+01   0.49168E+00   0.11076E+01
   0.60676E+01   0.49233E+00   0.11077E+01
   0.60676E+01   0.49298E+00   0.11078E+01
   0.60691E+01   0.49362E+00   0.11079E+01
   0.60691E+01   0.49427E+00   0.11080E+01
   0.60706E+01   0.49492E+00   0.11080E+01
   0.60706E+01   0.49557E+00   0.11081E+01
   0.60706E+01   0.49622E+00   0.11082E+01
   0.60721E+01   0.49687E+00   0.11082E+01
   0.60721E+01   0.49752E+00   0.11083E+01
   0.60721E+01   0.49818E+00   0.11083E+01
   0.60736E+01   0.49883E+00   0.11084E+01
   0.60736E+01   0.49949E+00   0.11084E+01
   0.60736E+01   0.50014E+00   0.11085E+01
   0.60751E+01   0.50080E+00   0.11086E+01
   0.60751E+01   0.50146E+00   0.11086E+01
   0.60766E+01   0.50212E+00   0.11087E+01
   0.60766E+01   0.50278E+00   0.11088E+01
   0.60766E+01   0.50344E+00   0.11089E+01
   0.60766E+01   0.50410E+00   0.11089E+01
   0.60781E+01   0.50476E+00   0.11089E+01
   0.60781E+01   0.50542E+00   0.11090E+01
   0.60796E+01   0.50608E+00   0.11091E+01
   0.60796E+01   0.50675E+00   0.11092E+01
   0.60796E+01   0.50741E+00   0.11092E+01
   0.60796E+01   0.50808E+00   0.11093E+01
   0.60811E+01   0.50875E+00   0.11094E+01
   0.60811E+01   0.50942E+00   0.11094E+01
   0.60811E+01   0.51009E+00   0.11094E+01
   0.60826E+01   0.51076E+00   0.11095E+01
   0.60826E+01   0.51143E+00   0.11096E+01
   0.60826E+01   0.51210E+00   0.11097E+01
   0.60841E+01   0.51277E+00   0.11098E+01
   0.60841E+01   0.51344E+00   0.11097E+01
   0.60856E+01   0.51412E+00   0.11098E+01
   0.60856E+01   0.51479E+00   0.11098E+01
   0.60856E+01   0.51547E+00   0.11099E+01
   0.60871E+01   0.51615E+00   0.11099E+01
   0.60871E+01   0.51682E+00   0.11100E+01
   0.60871E+01   0.51750E+00   0.11101E+01
   0.60871E+01   0.51818E+00   0.11102E+01
   0.60886E+01   0.51886E+00   0.11103E+01
   0.60886E+01   0.51954E+00   0.11104E+01
   0.60886E+01   0.52023E+00   0.11104E+01
   0.60901E+01   0.52091E+00   0.11105E+01
   0.60901E+01   0.52159E+00   0.11106E+01
   0.60901E+01   0.52228E+00   0.11105E+01
   0.60916E+01   0.52296E+00   0.11106E+01
   0.60916E+01   0.52365E+00   0.11107E+01
   0.60931E+01   0.52434E+00   0.11108E+01
   0.60931E+01   0.52503E+00   0.11109E+01
   0.60946E+01   0.52572E+00   0.11111E+01
   0.60946E+01   0.52641E+00   0.11111E+01
   0.60946E+01   0.52710E+00   0.11111E+01
   0.60946E+01   0.52779E+00   0.11111E+01
   0.60946E+01   0.52848E+00   0.11111E+01
   0.60961E+01   0.52918E+00   0.11113E+01
   0.60961E+01   0.52987E+00   0.11114E+01
   0.60961E+01   0.53057E+00   0.11114E+01
   0.60976E+01   0.53126E+00   0.11115E+01
   0.60991E+01   0.53196E+00   0.11115E+01
   0.60991E+01   0.53266E+00   0.11116E+01
   0.60991E+01   0.53336E+00   0.11117E+01
   0.60991E+01   0.53406E+00   0.11118E+01
   0.60991E+01   0.53476E+00   0.11119E+01
   0.61006E+01   0.53546E+00   0.11119E+01
   0.61006E+01   0.53617E+00   0.11119E+01
   0.61021E+01   0.53687E+00   0.11120E+01
   0.61021E+01   0.53757E+00   0.11121E+01
   0.61021E+01   0.53828E+00   0.11122E+01
   0.61036E+01   0.53899E+00   0.11122E+01
   0.61036E+01   0.53970E+00   0.11123E+01
   0.61036E+01   0.54040E+00   0.11123E+01
   0.61036E+01   0.54111E+00   0.11123E+01
   0.61051E+01   0.54182E+00   0.11124E+01
   0.61051E+01   0.54254E+00   0.11125E+01
   0.61066E+01   0.54325E+00   0.11126E+01
   0.61066E+01   0.54396E+00   0.11127E+01
   0.61066E+01   0.54468E+00   0.11129E+01
   0.61066E+01   0.54539E+00   0.11129E+01
   0.61081E+01   0.54611E+00   0.11130E+01
   0.61081E+01   0.54682E+00   0.11130E+01
   0.61096E+01   0.54754E+00   0.11131E+01
   0.61096E+01   0.54826E+00   0.11131E+01
   0.61111E+01   0.54898E+00   0.11132E+01
   0.61111E+01   0.54970E+00   0.11133E+01
   0.61111E+01   0.55042E+00   0.11133E+01
   0.61111E+01   0.55115E+00   0.11134E+01
   0.61111E+01   0.55187E+00   0.11135E+01
   0.61126E+01   0.55259E+00   0.11135E+01
   0.61126E+01   0.55332E+00   0.11136E+01
   0.61126E+01   0.55405E+00   0.11136E+01
   0.61141E+01   0.55477E+00   0.11137E+01
   0.61141E+01   0.55550E+00   0.11138E+01
   0.61141E+01   0.55623E+00   0.11139E+01
   0.61156E+01   0.55696E+00   0.11139E+01
   0.61156E+01   0.55769E+00   0.11140E+01
   0.61171E+01   0.55843E+00   0.11142E+01
   0.61171E+01   0.55916E+00   0.11142E+01
   0.61171E+01   0.55989E+00   0.11143E+01
   0.61186E+01   0.56063E+00   0.11144E+01
   0.61186E+01   0.56136E+00   0.11144E+01
   0.61186E+01   0.56210E+00   0.11145E+01


==> anc/Figure3/1outP0_R_incomp_fermi_down_rc025_huge.dat <==
   0.27010E+00   0.37757E-01   0.65529E-01
   0.31010E+00   0.37772E-01   0.65535E-01
   0.33010E+00   0.37787E-01   0.65542E-01
   0.35010E+00   0.37802E-01   0.65551E-01
   0.38010E+00   0.37817E-01   0.65561E-01
   0.40010E+00   0.37832E-01   0.65573E-01
   0.43010E+00   0.37847E-01   0.65586E-01
   0.45010E+00   0.37863E-01   0.65601E-01
   0.48010E+00   0.37878E-01   0.65618E-01
   0.51010E+00   0.37893E-01   0.65637E-01
   0.54010E+00   0.37908E-01   0.65659E-01
   0.57010E+00   0.37923E-01   0.65685E-01
   0.61010E+00   0.37938E-01   0.65713E-01
   0.65010E+00   0.37953E-01   0.65746E-01
   0.69010E+00   0.37969E-01   0.65785E-01
   0.74010E+00   0.37984E-01   0.65830E-01
   0.79010E+00   0.37999E-01   0.65883E-01
   0.85010E+00   0.38014E-01   0.65946E-01
   0.92010E+00   0.38029E-01   0.66022E-01
   0.10001E+01   0.38044E-01   0.66114E-01
   0.10901E+01   0.38060E-01   0.66225E-01
   0.12001E+01   0.38075E-01   0.66369E-01
   0.13301E+01   0.38090E-01   0.66551E-01
   0.14801E+01   0.38105E-01   0.66786E-01
   0.16801E+01   0.38121E-01   0.67110E-01
   0.19101E+01   0.38136E-01   0.67548E-01
   0.22101E+01   0.38151E-01   0.68185E-01
   0.26001E+01   0.38166E-01   0.69105E-01
   0.31201E+01   0.38182E-01   0.70565E-01
   0.38801E+01   0.38197E-01   0.73212E-01
   0.48701E+01   0.38212E-01   0.77589E-01
   0.61301E+01   0.38227E-01   0.85239E-01
   0.77601E+01   0.38243E-01   0.10020E+00
   0.91901E+01   0.38258E-01   0.12153E+00
   0.10420E+02   0.38273E-01   0.15269E+00
   0.11260E+02   0.38288E-01   0.18861E+00
   0.11810E+02   0.38304E-01   0.22798E+00
   0.12150E+02   0.38319E-01   0.26678E+00
   0.12380E+02   0.38334E-01   0.30737E+00
   0.12530E+02   0.38350E-01   0.34654E+00
   0.12610E+02   0.38365E-01   0.38433E+00
   0.12660E+02   0.38380E-01   0.41918E+00
   0.12690E+02   0.38396E-01   0.45553E+00
   0.12690E+02   0.38411E-01   0.48971E+00
   0.12690E+02   0.38426E-01   0.52329E+00
   0.12670E+02   0.38442E-01   0.55400E+00
   0.12640E+02   0.38457E-01   0.58584E+00
   0.12620E+02   0.38472E-01   0.61337E+00
   0.12580E+02   0.38488E-01   0.64376E+00
   0.12540E+02   0.38503E-01   0.67071E+00
   0.12500E+02   0.38519E-01   0.69682E+00
   0.12460E+02   0.38534E-01   0.72226E+00
   0.12420E+02   0.38549E-01   0.74478E+00
   0.12380E+02   0.38565E-01   0.76916E+00
   0.12340E+02   0.38580E-01   0.79309E+00
   0.12290E+02   0.38596E-01   0.81512E+00
   0.12250E+02   0.38611E-01   0.83517E+00
   0.12210E+02   0.38626E-01   0.85505E+00
   0.12170E+02   0.38642E-01   0.87552E+00
   0.12120E+02   0.38657E-01   0.89511E+00
   0.12080E+02   0.38673E-01   0.91364E+00
   0.12040E+02   0.38688E-01   0.93047E+00
   0.12000E+02   0.38704E-01   0.94890E+00
   0.11950E+02   0.38719E-01   0.96507E+00
   0.11920E+02   0.38735E-01   0.98100E+00
   0.11870E+02   0.38750E-01   0.99687E+00
   0.11840E+02   0.38766E-01   0.10118E+01
   0.11800E+02   0.38781E-01   0.10265E+01
   0.11760E+02   0.38797E-01   0.10410E+01
   0.11720E+02   0.38812E-01   0.10547E+01
   0.11680E+02   0.38828E-01   0.10679E+01
   0.11650E+02   0.38843E-01   0.10806E+01
   0.11610E+02   0.38859E-01   0.10935E+01
   0.11570E+02   0.38874E-01   0.11060E+01
   0.11540E+02   0.38890E-01   0.11184E+01
   0.11500E+02   0.38905E-01   0.11301E+01
   0.11470E+02   0.38921E-01   0.11412E+01
   0.11440E+02   0.38936E-01   0.11515E+01
   0.11400E+02   0.38952E-01   0.11628E+01
   0.11370E+02   0.38967E-01   0.11735E+01
   0.11340E+02   0.38983E-01   0.11834E+01
   0.11300E+02   0.38999E-01   0.11932E+01
   0.11270E+02   0.39014E-01   0.12027E+01
   0.11240E+02   0.39030E-01   0.12124E+01
   0.11210E+02   0.39045E-01   0.12216E+01
   0.11180E+02   0.39061E-01   0.12294E+01
   0.11150E+02   0.39077E-01   0.12382E+01
   0.11120E+02   0.39092E-01   0.12472E+01
   0.11090E+02   0.39108E-01   0.12550E+01
   0.11060E+02   0.39123E-01   0.12634E+01
   0.11030E+02   0.39139E-01   0.12714E+01
   0.11010E+02   0.39155E-01   0.12783E+01
   0.10980E+02   0.39170E-01   0.12859E+01
   0.10950E+02   0.39186E-01   0.12933E+01
   0.10920E+02   0.39202E-01   0.13006E+01
   0.10890E+02   0.39217E-01   0.13079E+01
   0.10870E+02   0.39233E-01   0.13142E+01
   0.10840E+02   0.39249E-01   0.13205E+01
   0.10820E+02   0.39264E-01   0.13276E+01
   0.10790E+02   0.39280E-01   0.13332E+01
   0.10770E+02   0.39296E-01   0.13396E+01
   0.10740E+02   0.39311E-01   0.13458E+01
   0.10720E+02   0.39327E-01   0.13512E+01
   0.10690E+02   0.39343E-01   0.13572E+01
   0.10670E+02   0.39359E-01   0.13628E+01
   0.10650E+02   0.39374E-01   0.13686E+01
   0.10620E+02   0.39390E-01   0.13735E+01
   0.10600E+02   0.39406E-01   0.13789E+01
   0.10580E+02   0.39421E-01   0.13840E+01
   0.10560E+02   0.39437E-01   0.13888E+01
   0.10530E+02   0.39453E-01   0.13940E+01
   0.10510E+02   0.39469E-01   0.13986E+01
   0.10490E+02   0.39485E-01   0.14032E+01
   0.10470E+02   0.39500E-01   0.14082E+01
   0.10450E+02   0.39516E-01   0.14122E+01
   0.10420E+02   0.39532E-01   0.14167E+01
   0.10400E+02   0.39548E-01   0.14211E+01
   0.10380E+02   0.39563E-01   0.14252E+01
   0.10360E+02   0.39579E-01   0.14295E+01
   0.10340E+02   0.39595E-01   0.14335E+01
   0.10320E+02   0.39611E-01   0.14375E+01
   0.10300E+02   0.39627E-01   0.14413E+01
   0.10280E+02   0.39643E-01   0.14452E+01
   0.10260E+02   0.39658E-01   0.14491E+01
   0.10250E+02   0.39674E-01   0.14520E+01
   0.10220E+02   0.39690E-01   0.14563E+01
   0.10210E+02   0.39706E-01   0.14591E+01
   0.10190E+02   0.39722E-01   0.14633E+01
   0.10170E+02   0.39738E-01   0.14659E+01
   0.10150E+02   0.39754E-01   0.14697E+01
   0.10130E+02   0.39769E-01   0.14726E+01
   0.10110E+02   0.39785E-01   0.14759E+01
   0.10100E+02   0.39801E-01   0.14788E+01
   0.10080E+02   0.39817E-01   0.14822E+01
   0.10060E+02   0.39833E-01   0.14848E+01
   0.10040E+02   0.39849E-01   0.14879E+01
   0.10030E+02   0.39865E-01   0.14907E+01
   0.10010E+02   0.39881E-01   0.14935E+01
   0.99901E+01   0.39897E-01   0.14963E+01
   0.99801E+01   0.39913E-01   0.14991E+01
   0.99601E+01   0.39929E-01   0.15016E+01
   0.99401E+01   0.39945E-01   0.15043E+01
   0.99301E+01   0.39961E-01   0.15065E+01
   0.99101E+01   0.39977E-01   0.15093E+01
   0.99001E+01   0.39992E-01   0.15115E+01
   0.98801E+01   0.40008E-01   0.15140E+01
   0.98601E+01   0.40024E-01   0.15165E+01
   0.98501E+01   0.40040E-01   0.15188E+01
   0.98301E+01   0.40056E-01   0.15211E+01
   0.98201E+01   0.40072E-01   0.15232E+01
   0.98001E+01   0.40088E-01   0.15252E+01
   0.97901E+01   0.40104E-01   0.15275E+01
   0.97701E+01   0.40121E-01   0.15297E+01
   0.97601E+01   0.40137E-01   0.15315E+01
   0.97501E+01   0.40153E-01   0.15338E+01
   0.97301E+01   0.40169E-01   0.15356E+01
   0.97201E+01   0.40185E-01   0.15376E+01
   0.97001E+01   0.40201E-01   0.15396E+01
   0.96901E+01   0.40217E-01   0.15411E+01
   0.96701E+01   0.40233E-01   0.15434E+01
   0.96601E+01   0.40249E-01   0.15450E+01
   0.96501E+01   0.40265E-01   0.15466E+01
   0.96301E+01   0.40281E-01   0.15484E+01
   0.96201E+01   0.40297E-01   0.15499E+01
   0.96001E+01   0.40313E-01   0.15517E+01
   0.95901E+01   0.40329E-01   0.15536E+01
   0.95801E+01   0.40346E-01   0.15548E+01
   0.95601E+01   0.40362E-01   0.15566E+01
   0.95501E+01   0.40378E-01   0.15581E+01
   0.95401E+01   0.40394E-01   0.15596E+01
   0.95301E+01   0.40410E-01   0.15612E+01
   0.95101E+01   0.40426E-01   0.15626E+01
   0.95001E+01   0.40442E-01   0.15639E+01
   0.94901E+01   0.40459E-01   0.15654E+01
   0.94701E+01   0.40475E-01   0.15670E+01
   0.94601E+01   0.40491E-01   0.15683E+01
   0.94501E+01   0.40507E-01   0.15695E+01
   0.94401E+01   0.40523E-01   0.15710E+01
   0.94301E+01   0.40539E-01   0.15723E+01
   0.94201E+01   0.40556E-01   0.15734E+01
   0.94001E+01   0.40572E-01   0.15747E+01
   0.93901E+01   0.40588E-01   0.15758E+01
   0.93801E+01   0.40604E-01   0.15768E+01
   0.93701E+01   0.40620E-01   0.15785E+01
   0.93601E+01   0.40637E-01   0.15795E+01
   0.93501E+01   0.40653E-01   0.15805E+01
   0.93301E+01   0.40669E-01   0.15815E+01
   0.93201E+01   0.40685E-01   0.15826E+01
   0.93101E+01   0.40702E-01   0.15836E+01
   0.93001E+01   0.40718E-01   0.15849E+01
   0.92901E+01   0.40734E-01   0.15857E+01
   0.92801E+01   0.40750E-01   0.15867E+01
   0.92701E+01   0.40767E-01   0.15879E+01
   0.92601E+01   0.40783E-01   0.15887E+01
   0.92401E+01   0.40799E-01   0.15897E+01
   0.92301E+01   0.40816E-01   0.15905E+01
   0.92201E+01   0.40832E-01   0.15916E+01
   0.92101E+01   0.40848E-01   0.15925E+01
   0.92001E+01   0.40865E-01   0.15934E+01
   0.91901E+01   0.40881E-01   0.15941E+01
   0.91801E+01   0.40897E-01   0.15952E+01
   0.91701E+01   0.40914E-01   0.15960E+01
   0.91601E+01   0.40930E-01   0.15968E+01
   0.91501E+01   0.40946E-01   0.15973E+01
   0.91401E+01   0.40963E-01   0.15983E+01
   0.91301E+01   0.40979E-01   0.15992E+01
   0.91201E+01   0.40995E-01   0.15999E+01
   0.91101E+01   0.41012E-01   0.16004E+01
   0.91001E+01   0.41028E-01   0.16015E+01
   0.90901E+01   0.41045E-01   0.16019E+01
   0.90801E+01   0.41061E-01   0.16027E+01
   0.90701E+01   0.41077E-01   0.16035E+01
   0.90601E+01   0.41094E-01   0.16041E+01
   0.90501E+01   0.41110E-01   0.16047E+01
   0.90401E+01   0.41127E-01   0.16053E+01
   0.90301E+01   0.41143E-01   0.16061E+01
   0.90201E+01   0.41160E-01   0.16066E+01
   0.90101E+01   0.41176E-01   0.16072E+01
   0.90001E+01   0.41192E-01   0.16078E+01
   0.89901E+01   0.41209E-01   0.16084E+01
   0.89801E+01   0.41225E-01   0.16092E+01
   0.89801E+01   0.41242E-01   0.16095E+01
   0.89701E+01   0.41258E-01   0.16103E+01
   0.89601E+01   0.41275E-01   0.16104E+01
   0.89501E+01   0.41291E-01   0.16113E+01
   0.89401E+01   0.41308E-01   0.16116E+01
   0.89301E+01   0.41324E-01   0.16123E+01
   0.89201E+01   0.41341E-01   0.16126E+01
   0.89101E+01   0.41357E-01   0.16133E+01
   0.89001E+01   0.41374E-01   0.16136E+01
   0.89001E+01   0.41390E-01   0.16139E+01
   0.88901E+01   0.41407E-01   0.16144E+01
   0.88801E+01   0.41423E-01   0.16149E+01
   0.88701E+01   0.41440E-01   0.16155E+01
   0.88601E+01   0.41457E-01   0.16157E+01
   0.88501E+01   0.41473E-01   0.16164E+01
   0.88401E+01   0.41490E-01   0.16167E+01
   0.88401E+01   0.41506E-01   0.16172E+01
   0.88301E+01   0.41523E-01   0.16173E+01
   0.88201E+01   0.41539E-01   0.16180E+01
   0.88101E+01   0.41556E-01   0.16183E+01
   0.88001E+01   0.41573E-01   0.16187E+01
   0.88001E+01   0.41589E-01   0.16188E+01
   0.87901E+01   0.41606E-01   0.16194E+01
   0.87801E+01   0.41622E-01   0.16195E+01
   0.87701E+01   0.41639E-01   0.16201E+01
   0.87601E+01   0.41656E-01   0.16201E+01
   0.87601E+01   0.41672E-01   0.16206E+01
   0.87501E+01   0.41689E-01   0.16208E+01
   0.87401E+01   0.41706E-01   0.16212E+01
   0.87301E+01   0.41722E-01   0.16214E+01
   0.87201E+01   0.41739E-01   0.16215E+01
   0.87101E+01   0.41756E-01   0.16219E+01
   0.87101E+01   0.41772E-01   0.16222E+01
   0.87001E+01   0.41789E-01   0.16223E+01
   0.86901E+01   0.41806E-01   0.16227E+01
   0.86901E+01   0.41822E-01   0.16228E+01
   0.86801E+01   0.41839E-01   0.16231E+01
   0.86701E+01   0.41856E-01   0.16234E+01
   0.86601E+01   0.41873E-01   0.16235E+01
   0.86601E+01   0.41889E-01   0.16238E+01
   0.86501E+01   0.41906E-01   0.16241E+01
   0.86401E+01   0.41923E-01   0.16244E+01
   0.86301E+01   0.41940E-01   0.16245E+01
   0.86301E+01   0.41956E-01   0.16248E+01
   0.86201E+01   0.41973E-01   0.16248E+01
   0.86101E+01   0.41990E-01   0.16248E+01
   0.86001E+01   0.42007E-01   0.16253E+01
   0.86001E+01   0.42023E-01   0.16253E+01
   0.85901E+01   0.42040E-01   0.16254E+01
   0.85801E+01   0.42057E-01   0.16256E+01
   0.85801E+01   0.42074E-01   0.16258E+01
   0.85701E+01   0.42091E-01   0.16261E+01
   0.85601E+01   0.42107E-01   0.16263E+01
   0.85601E+01   0.42124E-01   0.16262E+01
   0.85501E+01   0.42141E-01   0.16262E+01
   0.85401E+01   0.42158E-01   0.16263E+01
   0.85401E+01   0.42175E-01   0.16266E+01
   0.85301E+01   0.42192E-01   0.16267E+01
   0.85201E+01   0.42209E-01   0.16269E+01
   0.85201E+01   0.42225E-01   0.16269E+01
   0.85101E+01   0.42242E-01   0.16271E+01
   0.85001E+01   0.42259E-01   0.16272E+01
   0.84901E+01   0.42276E-01   0.16272E+01
   0.84901E+01   0.42293E-01   0.16274E+01
   0.84801E+01   0.42310E-01   0.16273E+01
   0.84801E+01   0.42327E-01   0.16277E+01
   0.84701E+01   0.42344E-01   0.16275E+01
   0.84601E+01   0.42361E-01   0.16277E+01
   0.84601E+01   0.42377E-01   0.16276E+01
   0.84501E+01   0.42394E-01   0.16277E+01
   0.84401E+01   0.42411E-01   0.16278E+01
   0.84401E+01   0.42428E-01   0.16278E+01
   0.84301E+01   0.42445E-01   0.16278E+01
   0.84301E+01   0.42462E-01   0.16279E+01
   0.84201E+01   0.42479E-01   0.16279E+01
   0.84101E+01   0.42496E-01   0.16279E+01
   0.84101E+01   0.42513E-01   0.16280E+01
   0.84001E+01   0.42530E-01   0.16281E+01
   0.83901E+01   0.42547E-01   0.16281E+01
   0.83901E+01   0.42564E-01   0.16280E+01
   0.83801E+01   0.42581E-01   0.16282E+01
   0.83801E+01   0.42598E-01   0.16282E+01
   0.83701E+01   0.42615E-01   0.16283E+01
   0.83601E+01   0.42632E-01   0.16282E+01
   0.83601E+01   0.42649E-01   0.16281E+01
   0.83501E+01   0.42666E-01   0.16281E+01
   0.83501E+01   0.42683E-01   0.16282E+01
   0.83401E+01   0.42700E-01   0.16281E+01
   0.83301E+01   0.42717E-01   0.16282E+01
   0.83301E+01   0.42735E-01   0.16281E+01
   0.83201E+01   0.42752E-01   0.16281E+01
   0.83201E+01   0.42769E-01   0.16281E+01
   0.83101E+01   0.42786E-01   0.16280E+01
   0.83101E+01   0.42803E-01   0.16281E+01
   0.83001E+01   0.42820E-01   0.16280E+01
   0.82901E+01   0.42837E-01   0.16280E+01
   0.82901E+01   0.42854E-01   0.16280E+01
   0.82801E+01   0.42871E-01   0.16279E+01
   0.82801E+01   0.42888E-01   0.16278E+01
   0.82701E+01   0.42906E-01   0.16278E+01
   0.82701E+01   0.42923E-01   0.16277E+01
   0.82601E+01   0.42940E-01   0.16277E+01
   0.82501E+01   0.42957E-01   0.16277E+01
   0.82501E+01   0.42974E-01   0.16276E+01
   0.82401E+01   0.42991E-01   0.16277E+01
   0.82401E+01   0.43009E-01   0.16273E+01
   0.82301E+01   0.43026E-01   0.16274E+01
   0.82301E+01   0.43043E-01   0.16274E+01
   0.82201E+01   0.43060E-01   0.16272E+01
   0.82201E+01   0.43077E-01   0.16271E+01
   0.82101E+01   0.43095E-01   0.16271E+01
   0.82001E+01   0.43112E-01   0.16270E+01
   0.82001E+01   0.43129E-01   0.16270E+01
   0.82001E+01   0.43146E-01   0.16269E+01
   0.81901E+01   0.43163E-01   0.16269E+01
   0.81801E+01   0.43181E-01   0.16267E+01
   0.81801E+01   0.43198E-01   0.16264E+01
   0.81701E+01   0.43215E-01   0.16264E+01
   0.81701E+01   0.43232E-01   0.16264E+01
   0.81601E+01   0.43250E-01   0.16263E+01
   0.81601E+01   0.43267E-01   0.16260E+01
   0.81501E+01   0.43284E-01   0.16260E+01
   0.81501E+01   0.43302E-01   0.16260E+01
   0.81401E+01   0.43319E-01   0.16259E+01
   0.81401E+01   0.43336E-01   0.16258E+01
   0.81301E+01   0.43354E-01   0.16255E+01
   0.81301E+01   0.43371E-01   0.16256E+01
   0.81201E+01   0.43388E-01   0.16254E+01
   0.81201E+01   0.43406E-01   0.16253E+01
   0.81101E+01   0.43423E-01   0.16252E+01
   0.81101E+01   0.43440E-01   0.16250E+01
   0.81001E+01   0.43458E-01   0.16249E+01
   0.81001E+01   0.43475E-01   0.16249E+01
   0.80901E+01   0.43492E-01   0.16245E+01
   0.80901E+01   0.43510E-01   0.16245E+01
   0.80801E+01   0.43527E-01   0.16244E+01
   0.80801E+01   0.43544E-01   0.16241E+01
   0.80801E+01   0.43562E-01   0.16241E+01
   0.80701E+01   0.43579E-01   0.16240E+01
   0.80601E+01   0.43597E-01   0.16236E+01
   0.80601E+01   0.43614E-01   0.16236E+01
   0.80501E+01   0.43632E-01   0.16236E+01
   0.80501E+01   0.43649E-01   0.16232E+01
   0.80401E+01   0.43666E-01   0.16231E+01
   0.80401E+01   0.43684E-01   0.16231E+01
   0.80301E+01   0.43701E-01   0.16227E+01
   0.80301E+01   0.43719E-01   0.16226E+01
   0.80301E+01   0.43736E-01   0.16227E+01
   0.80201E+01   0.43754E-01   0.16223E+01
   0.80201E+01   0.43771E-01   0.16222E+01
   0.80101E+01   0.43789E-01   0.16221E+01
   0.80101E+01   0.43806E-01   0.16218E+01
   0.80001E+01   0.43824E-01   0.16216E+01
   0.80001E+01   0.43841E-01   0.16217E+01
   0.79901E+01   0.43859E-01   0.16213E+01
   0.79901E+01   0.43876E-01   0.16211E+01
   0.79801E+01   0.43894E-01   0.16210E+01
   0.79801E+01   0.43911E-01   0.16207E+01
   0.79701E+01   0.43929E-01   0.16207E+01
   0.79701E+01   0.43946E-01   0.16206E+01
   0.79701E+01   0.43964E-01   0.16203E+01
   0.79601E+01   0.43982E-01   0.16201E+01
   0.79601E+01   0.43999E-01   0.16201E+01
   0.79501E+01   0.44017E-01   0.16197E+01
   0.79501E+01   0.44034E-01   0.16196E+01
   0.79401E+01   0.44052E-01   0.16196E+01
   0.79401E+01   0.44069E-01   0.16192E+01
   0.79301E+01   0.44087E-01   0.16190E+01
   0.79301E+01   0.44105E-01   0.16190E+01
   0.79301E+01   0.44122E-01   0.16185E+01
   0.79201E+01   0.44140E-01   0.16184E+01
   0.79201E+01   0.44158E-01   0.16182E+01
   0.79101E+01   0.44175E-01   0.16182E+01
   0.79101E+01   0.44193E-01   0.16178E+01
   0.79101E+01   0.44211E-01   0.16177E+01
   0.79001E+01   0.44228E-01   0.16175E+01
   0.79001E+01   0.44246E-01   0.16173E+01
   0.78901E+01   0.44264E-01   0.16171E+01
   0.78901E+01   0.44281E-01   0.16170E+01
   0.78801E+01   0.44299E-01   0.16167E+01
   0.78801E+01   0.44317E-01   0.16166E+01
   0.78801E+01   0.44334E-01   0.16164E+01
   0.78701E+01   0.44352E-01   0.16159E+01
   0.78701E+01   0.44370E-01   0.16160E+01
   0.78601E+01   0.44387E-01   0.16158E+01
   0.78601E+01   0.44405E-01   0.16154E+01
   0.78601E+01   0.44423E-01   0.16152E+01
   0.78501E+01   0.44441E-01   0.16152E+01
   0.78501E+01   0.44458E-01   0.16148E+01
   0.78401E+01   0.44476E-01   0.16146E+01
   0.78401E+01   0.44494E-01   0.16145E+01
   0.78401E+01   0.44512E-01   0.16144E+01
   0.78301E+01   0.44530E-01   0.16140E+01
   0.78301E+01   0.44547E-01   0.16140E+01
   0.78201E+01   0.44565E-01   0.16137E+01
   0.78201E+01   0.44583E-01   0.16135E+01
   0.78201E+01   0.44601E-01   0.16134E+01
   0.78101E+01   0.44619E-01   0.16128E+01
   0.78101E+01   0.44636E-01   0.16127E+01
   0.78101E+01   0.44654E-01   0.16126E+01
   0.78001E+01   0.44672E-01   0.16123E+01
   0.77901E+01   0.44690E-01   0.16121E+01
   0.77901E+01   0.44708E-01   0.16118E+01
   0.77901E+01   0.44726E-01   0.16118E+01
   0.77901E+01   0.44744E-01   0.16117E+01
   0.77801E+01   0.44761E-01   0.16112E+01
   0.77801E+01   0.44779E-01   0.16111E+01
   0.77701E+01   0.44797E-01   0.16108E+01
   0.77701E+01   0.44815E-01   0.16105E+01
   0.77701E+01   0.44833E-01   0.16104E+01
   0.77601E+01   0.44851E-01   0.16100E+01
   0.77601E+01   0.44869E-01   0.16100E+01
   0.77601E+01   0.44887E-01   0.16098E+01
   0.77501E+01   0.44905E-01   0.16095E+01
   0.77501E+01   0.44923E-01   0.16092E+01
   0.77401E+01   0.44941E-01   0.16090E+01
   0.77401E+01   0.44959E-01   0.16088E+01
   0.77401E+01   0.44977E-01   0.16085E+01
   0.77301E+01   0.44995E-01   0.16083E+01
   0.77301E+01   0.45012E-01   0.16080E+01
   0.77301E+01   0.45030E-01   0.16078E+01
   0.77201E+01   0.45048E-01   0.16077E+01
   0.77201E+01   0.45066E-01   0.16073E+01
   0.77101E+01   0.45084E-01   0.16070E+01
   0.77101E+01   0.45102E-01   0.16069E+01
   0.77101E+01   0.45121E-01   0.16066E+01
   0.77001E+01   0.45139E-01   0.16064E+01
   0.77001E+01   0.45157E-01   0.16062E+01
   0.77001E+01   0.45175E-01   0.16061E+01
   0.76901E+01   0.45193E-01   0.16057E+01
   0.76901E+01   0.45211E-01   0.16055E+01
   0.76801E+01   0.45229E-01   0.16053E+01
   0.76801E+01   0.45247E-01   0.16050E+01
   0.76801E+01   0.45265E-01   0.16047E+01
   0.76701E+01   0.45283E-01   0.16044E+01
   0.76701E+01   0.45301E-01   0.16045E+01
   0.76701E+01   0.45319E-01   0.16041E+01
   0.76601E+01   0.45337E-01   0.16039E+01
   0.76601E+01   0.45355E-01   0.16036E+01
   0.76601E+01   0.45374E-01   0.16034E+01
   0.76501E+01   0.45392E-01   0.16031E+01
   0.76501E+01   0.45410E-01   0.16028E+01
   0.76501E+01   0.45428E-01   0.16030E+01
   0.76501E+01   0.45446E-01   0.16026E+01
   0.76401E+01   0.45464E-01   0.16020E+01
   0.76401E+01   0.45482E-01   0.16020E+01
   0.76301E+01   0.45501E-01   0.16019E+01
   0.76301E+01   0.45519E-01   0.16014E+01
   0.76301E+01   0.45537E-01   0.16010E+01
   0.76201E+01   0.45555E-01   0.16011E+01
   0.76201E+01   0.45573E-01   0.16009E+01
   0.76201E+01   0.45592E-01   0.16006E+01
   0.76201E+01   0.45610E-01   0.16003E+01
   0.76101E+01   0.45628E-01   0.15999E+01
   0.76101E+01   0.45646E-01   0.15996E+01
   0.76001E+01   0.45665E-01   0.15994E+01
   0.76001E+01   0.45683E-01   0.15992E+01
   0.76001E+01   0.45701E-01   0.15990E+01
   0.75901E+01   0.45719E-01   0.15985E+01
   0.75901E+01   0.45738E-01   0.15982E+01
   0.75901E+01   0.45756E-01   0.15982E+01
   0.75801E+01   0.45774E-01   0.15977E+01
   0.75801E+01   0.45792E-01   0.15974E+01
   0.75801E+01   0.45811E-01   0.15974E+01
   0.75701E+01   0.45829E-01   0.15972E+01
   0.75701E+01   0.45847E-01   0.15969E+01
   0.75701E+01   0.45866E-01   0.15966E+01
   0.75701E+01   0.45884E-01   0.15964E+01
   0.75601E+01   0.45902E-01   0.15960E+01
   0.75601E+01   0.45921E-01   0.15957E+01
   0.75601E+01   0.45939E-01   0.15956E+01
   0.75501E+01   0.45957E-01   0.15953E+01
   0.75501E+01   0.45976E-01   0.15949E+01
   0.75501E+01   0.45994E-01   0.15948E+01
   0.75401E+01   0.46012E-01   0.15945E+01
   0.75401E+01   0.46031E-01   0.15944E+01
   0.75401E+01   0.46049E-01   0.15939E+01
   0.75301E+01   0.46068E-01   0.15939E+01
   0.75301E+01   0.46086E-01   0.15934E+01
   0.75301E+01   0.46104E-01   0.15931E+01
   0.75301E+01   0.46123E-01   0.15931E+01
   0.75201E+01   0.46141E-01   0.15930E+01
   0.75201E+01   0.46160E-01   0.15924E+01
   0.75101E+01   0.46178E-01   0.15921E+01
   0.75101E+01   0.46197E-01   0.15919E+01
   0.75101E+01   0.46215E-01   0.15917E+01
   0.75101E+01   0.46234E-01   0.15915E+01
   0.75001E+01   0.46252E-01   0.15911E+01
   0.75001E+01   0.46270E-01   0.15910E+01
   0.75001E+01   0.46289E-01   0.15906E+01
   0.75001E+01   0.46307E-01   0.15905E+01
   0.74901E+01   0.46326E-01   0.15901E+01
   0.74901E+01   0.46344E-01   0.15898E+01
   0.74801E+01   0.46363E-01   0.15895E+01
   0.74801E+01   0.46382E-01   0.15892E+01
   0.74801E+01   0.46400E-01   0.15891E+01
   0.74801E+01   0.46419E-01   0.15889E+01
   0.74701E+01   0.46437E-01   0.15887E+01
   0.74701E+01   0.46456E-01   0.15884E+01
   0.74701E+01   0.46474E-01   0.15882E+01
   0.74601E+01   0.46493E-01   0.15877E+01
   0.74601E+01   0.46511E-01   0.15876E+01
   0.74601E+01   0.46530E-01   0.15875E+01
   0.74601E+01   0.46549E-01   0.15870E+01
   0.74501E+01   0.46567E-01   0.15866E+01
   0.74501E+01   0.46586E-01   0.15868E+01
   0.74501E+01   0.46604E-01   0.15863E+01
   0.74501E+01   0.46623E-01   0.15861E+01
   0.74401E+01   0.46642E-01   0.15858E+01
   0.74401E+01   0.46660E-01   0.15857E+01
   0.74401E+01   0.46679E-01   0.15852E+01
   0.74301E+01   0.46698E-01   0.15848E+01
   0.74301E+01   0.46716E-01   0.15848E+01
   0.74301E+01   0.46735E-01   0.15844E+01
   0.74301E+01   0.46754E-01   0.15841E+01
   0.74201E+01   0.46772E-01   0.15838E+01
   0.74201E+01   0.46791E-01   0.15836E+01
   0.74201E+01   0.46810E-01   0.15832E+01
   0.74101E+01   0.46828E-01   0.15828E+01
   0.74101E+01   0.46847E-01   0.15826E+01
   0.74101E+01   0.46866E-01   0.15825E+01
   0.74101E+01   0.46885E-01   0.15820E+01
   0.74001E+01   0.46903E-01   0.15817E+01
   0.74001E+01   0.46922E-01   0.15817E+01
   0.74001E+01   0.46941E-01   0.15814E+01
   0.74001E+01   0.46959E-01   0.15812E+01
   0.73901E+01   0.46978E-01   0.15807E+01
   0.73901E+01   0.46997E-01   0.15804E+01
   0.73901E+01   0.47016E-01   0.15802E+01
   0.73801E+01   0.47035E-01   0.15800E+01
   0.73801E+01   0.47053E-01   0.15796E+01
   0.73801E+01   0.47072E-01   0.15797E+01
   0.73801E+01   0.47091E-01   0.15792E+01
   0.73701E+01   0.47110E-01   0.15789E+01
   0.73701E+01   0.47129E-01   0.15787E+01
   0.73701E+01   0.47147E-01   0.15786E+01
   0.73601E+01   0.47166E-01   0.15782E+01
   0.73601E+01   0.47185E-01   0.15778E+01
   0.73601E+01   0.47204E-01   0.15777E+01
   0.73601E+01   0.47223E-01   0.15772E+01
   0.73501E+01   0.47242E-01   0.15772E+01
   0.73501E+01   0.47261E-01   0.15768E+01
   0.73501E+01   0.47279E-01   0.15766E+01
   0.73501E+01   0.47298E-01   0.15762E+01
   0.73501E+01   0.47317E-01   0.15762E+01
   0.73401E+01   0.47336E-01   0.15756E+01
   0.73401E+01   0.47355E-01   0.15755E+01
   0.73401E+01   0.47374E-01   0.15752E+01
   0.73301E+01   0.47393E-01   0.15750E+01
   0.73301E+01   0.47412E-01   0.15747E+01
   0.73301E+01   0.47431E-01   0.15745E+01
   0.73301E+01   0.47450E-01   0.15742E+01
   0.73201E+01   0.47469E-01   0.15740E+01
   0.73201E+01   0.47488E-01   0.15739E+01
   0.73201E+01   0.47507E-01   0.15736E+01
   0.73201E+01   0.47526E-01   0.15731E+01
   0.73101E+01   0.47545E-01   0.15730E+01
   0.73101E+01   0.47564E-01   0.15726E+01
   0.73101E+01   0.47583E-01   0.15722E+01
   0.73101E+01   0.47602E-01   0.15721E+01
   0.73101E+01   0.47621E-01   0.15720E+01
   0.73001E+01   0.47640E-01   0.15714E+01
   0.73001E+01   0.47659E-01   0.15711E+01
   0.73001E+01   0.47678E-01   0.15708E+01
   0.72901E+01   0.47697E-01   0.15706E+01
   0.72901E+01   0.47716E-01   0.15703E+01
   0.72901E+01   0.47735E-01   0.15700E+01
   0.72901E+01   0.47754E-01   0.15697E+01
   0.72801E+01   0.47773E-01   0.15697E+01
   0.72801E+01   0.47792E-01   0.15692E+01
   0.72801E+01   0.47811E-01   0.15688E+01
   0.72801E+01   0.47830E-01   0.15686E+01
   0.72801E+01   0.47850E-01   0.15687E+01
   0.72701E+01   0.47869E-01   0.15682E+01
   0.72701E+01   0.47888E-01   0.15678E+01
   0.72701E+01   0.47907E-01   0.15676E+01
   0.72601E+01   0.47926E-01   0.15674E+01
   0.72601E+01   0.47945E-01   0.15670E+01
   0.72601E+01   0.47964E-01   0.15669E+01
   0.72601E+01   0.47984E-01   0.15667E+01
   0.72501E+01   0.48003E-01   0.15663E+01
   0.72501E+01   0.48022E-01   0.15659E+01
   0.72501E+01   0.48041E-01   0.15657E+01
   0.72501E+01   0.48060E-01   0.15654E+01
   0.72501E+01   0.48079E-01   0.15651E+01
   0.72401E+01   0.48099E-01   0.15649E+01
   0.72401E+01   0.48118E-01   0.15648E+01
   0.72401E+01   0.48137E-01   0.15644E+01
   0.72401E+01   0.48156E-01   0.15642E+01
   0.72401E+01   0.48176E-01   0.15640E+01
   0.72301E+01   0.48195E-01   0.15636E+01
   0.72301E+01   0.48214E-01   0.15634E+01
   0.72301E+01   0.48233E-01   0.15632E+01
   0.72301E+01   0.48253E-01   0.15630E+01
   0.72201E+01   0.48272E-01   0.15627E+01
   0.72201E+01   0.48291E-01   0.15623E+01
   0.72201E+01   0.48311E-01   0.15621E+01
   0.72201E+01   0.48330E-01   0.15619E+01
   0.72101E+01   0.48349E-01   0.15616E+01
   0.72101E+01   0.48368E-01   0.15614E+01
   0.72101E+01   0.48388E-01   0.15609E+01
   0.72101E+01   0.48407E-01   0.15606E+01
   0.72001E+01   0.48426E-01   0.15603E+01
   0.72001E+01   0.48446E-01   0.15600E+01
   0.72001E+01   0.48465E-01   0.15597E+01
   0.72001E+01   0.48485E-01   0.15595E+01
   0.72001E+01   0.48504E-01   0.15593E+01
   0.71901E+01   0.48523E-01   0.15590E+01
   0.71901E+01   0.48543E-01   0.15587E+01
   0.71901E+01   0.48562E-01   0.15586E+01
   0.71901E+01   0.48581E-01   0.15582E+01
   0.71801E+01   0.48601E-01   0.15578E+01
   0.71801E+01   0.48620E-01   0.15576E+01
   0.71801E+01   0.48640E-01   0.15576E+01
   0.71801E+01   0.48659E-01   0.15572E+01
   0.71801E+01   0.48679E-01   0.15569E+01
   0.71701E+01   0.48698E-01   0.15566E+01
   0.71701E+01   0.48717E-01   0.15565E+01
   0.71701E+01   0.48737E-01   0.15560E+01
   0.71701E+01   0.48756E-01   0.15558E+01
   0.71701E+01   0.48776E-01   0.15555E+01
   0.71601E+01   0.48795E-01   0.15554E+01
   0.71601E+01   0.48815E-01   0.15549E+01
   0.71601E+01   0.48834E-01   0.15547E+01
   0.71601E+01   0.48854E-01   0.15545E+01
   0.71501E+01   0.48873E-01   0.15543E+01
   0.71501E+01   0.48893E-01   0.15538E+01
   0.71501E+01   0.48913E-01   0.15536E+01
   0.71501E+01   0.48932E-01   0.15534E+01
   0.71501E+01   0.48952E-01   0.15535E+01
   0.71401E+01   0.48971E-01   0.15530E+01
   0.71401E+01   0.48991E-01   0.15526E+01
   0.71401E+01   0.49010E-01   0.15525E+01
   0.71401E+01   0.49030E-01   0.15523E+01
   0.71401E+01   0.49049E-01   0.15518E+01
   0.71301E+01   0.49069E-01   0.15516E+01
   0.71301E+01   0.49089E-01   0.15514E+01
   0.71301E+01   0.49108E-01   0.15509E+01
   0.71301E+01   0.49128E-01   0.15506E+01
   0.71301E+01   0.49148E-01   0.15505E+01
   0.71201E+01   0.49167E-01   0.15501E+01
   0.71201E+01   0.49187E-01   0.15498E+01
   0.71201E+01   0.49206E-01   0.15496E+01
   0.71201E+01   0.49226E-01   0.15494E+01
   0.71101E+01   0.49246E-01   0.15491E+01
   0.71101E+01   0.49265E-01   0.15487E+01
   0.71101E+01   0.49285E-01   0.15485E+01
   0.71101E+01   0.49305E-01   0.15481E+01
   0.71101E+01   0.49325E-01   0.15480E+01
   0.71001E+01   0.49344E-01   0.15477E+01
   0.71001E+01   0.49364E-01   0.15475E+01
   0.71001E+01   0.49384E-01   0.15475E+01
   0.71001E+01   0.49403E-01   0.15471E+01
   0.71001E+01   0.49423E-01   0.15467E+01
   0.70901E+01   0.49443E-01   0.15464E+01
   0.70901E+01   0.49463E-01   0.15462E+01
   0.70901E+01   0.49482E-01   0.15457E+01
   0.70901E+01   0.49502E-01   0.15455E+01
   0.70901E+01   0.49522E-01   0.15454E+01
   0.70801E+01   0.49542E-01   0.15452E+01
   0.70801E+01   0.49562E-01   0.15449E+01
   0.70801E+01   0.49581E-01   0.15446E+01
   0.70801E+01   0.49601E-01   0.15445E+01
   0.70801E+01   0.49621E-01   0.15441E+01
   0.70701E+01   0.49641E-01   0.15438E+01
   0.70701E+01   0.49661E-01   0.15435E+01
   0.70701E+01   0.49681E-01   0.15434E+01
   0.70701E+01   0.49700E-01   0.15433E+01
   0.70701E+01   0.49720E-01   0.15430E+01
   0.70601E+01   0.49740E-01   0.15426E+01
   0.70601E+01   0.49760E-01   0.15421E+01
   0.70601E+01   0.49780E-01   0.15419E+01
   0.70601E+01   0.49800E-01   0.15415E+01
   0.70601E+01   0.49820E-01   0.15413E+01
   0.70601E+01   0.49840E-01   0.15412E+01
   0.70501E+01   0.49859E-01   0.15409E+01
   0.70501E+01   0.49879E-01   0.15404E+01
   0.70501E+01   0.49899E-01   0.15402E+01
   0.70501E+01   0.49919E-01   0.15399E+01
   0.70401E+01   0.49939E-01   0.15399E+01
   0.70401E+01   0.49959E-01   0.15397E+01
   0.70401E+01   0.49979E-01   0.15392E+01
   0.70401E+01   0.49999E-01   0.15391E+01
   0.70401E+01   0.50019E-01   0.15391E+01
   0.70401E+01   0.50039E-01   0.15386E+01
   0.70301E+01   0.50059E-01   0.15383E+01
   0.70301E+01   0.50079E-01   0.15381E+01
   0.70301E+01   0.50099E-01   0.15376E+01
   0.70301E+01   0.50119E-01   0.15372E+01
   0.70201E+01   0.50139E-01   0.15370E+01
   0.70201E+01   0.50159E-01   0.15369E+01
   0.70201E+01   0.50179E-01   0.15366E+01
   0.70201E+01   0.50199E-01   0.15365E+01
   0.70201E+01   0.50219E-01   0.15363E+01
   0.70201E+01   0.50239E-01   0.15360E+01
   0.70201E+01   0.50259E-01   0.15358E+01
   0.70101E+01   0.50280E-01   0.15355E+01
   0.70101E+01   0.50300E-01   0.15352E+01
   0.70101E+01   0.50320E-01   0.15350E+01
   0.70101E+01   0.50340E-01   0.15347E+01
   0.70001E+01   0.50360E-01   0.15343E+01
   0.70001E+01   0.50380E-01   0.15342E+01
   0.70001E+01   0.50400E-01   0.15340E+01
   0.70001E+01   0.50420E-01   0.15335E+01
   0.70001E+01   0.50440E-01   0.15331E+01
   0.70001E+01   0.50461E-01   0.15329E+01
   0.69901E+01   0.50481E-01   0.15326E+01
   0.69901E+01   0.50501E-01   0.15324E+01
   0.69901E+01   0.50521E-01   0.15322E+01
   0.69901E+01   0.50541E-01   0.15319E+01
   0.69901E+01   0.50562E-01   0.15318E+01
   0.69901E+01   0.50582E-01   0.15314E+01
   0.69801E+01   0.50602E-01   0.15311E+01
   0.69801E+01   0.50622E-01   0.15309E+01
   0.69801E+01   0.50642E-01   0.15308E+01
   0.69801E+01   0.50663E-01   0.15305E+01
   0.69801E+01   0.50683E-01   0.15301E+01
   0.69701E+01   0.50703E-01   0.15298E+01
   0.69701E+01   0.50723E-01   0.15297E+01
   0.69701E+01   0.50744E-01   0.15296E+01
   0.69701E+01   0.50764E-01   0.15290E+01
   0.69701E+01   0.50784E-01   0.15291E+01
   0.69601E+01   0.50804E-01   0.15285E+01
   0.69601E+01   0.50825E-01   0.15282E+01
   0.69601E+01   0.50845E-01   0.15280E+01
   0.69601E+01   0.50865E-01   0.15277E+01
   0.69601E+01   0.50886E-01   0.15275E+01
   0.69601E+01   0.50906E-01   0.15274E+01
   0.69601E+01   0.50926E-01   0.15272E+01
   0.69501E+01   0.50947E-01   0.15270E+01
   0.69501E+01   0.50967E-01   0.15271E+01
   0.69501E+01   0.50987E-01   0.15264E+01
   0.69501E+01   0.51008E-01   0.15260E+01
   0.69501E+01   0.51028E-01   0.15257E+01
   0.69401E+01   0.51049E-01   0.15253E+01
   0.69401E+01   0.51069E-01   0.15251E+01
   0.69401E+01   0.51089E-01   0.15248E+01
   0.69401E+01   0.51110E-01   0.15247E+01
   0.69401E+01   0.51130E-01   0.15246E+01
   0.69401E+01   0.51151E-01   0.15242E+01
   0.69301E+01   0.51171E-01   0.15240E+01
   0.69301E+01   0.51192E-01   0.15238E+01
   0.69301E+01   0.51212E-01   0.15238E+01
   0.69301E+01   0.51232E-01   0.15232E+01
   0.69301E+01   0.51253E-01   0.15228E+01
   0.69301E+01   0.51273E-01   0.15227E+01
   0.69201E+01   0.51294E-01   0.15223E+01
   0.69201E+01   0.51314E-01   0.15222E+01
   0.69201E+01   0.51335E-01   0.15220E+01
   0.69201E+01   0.51355E-01   0.15217E+01
   0.69201E+01   0.51376E-01   0.15212E+01
   0.69201E+01   0.51396E-01   0.15210E+01
   0.69101E+01   0.51417E-01   0.15208E+01
   0.69101E+01   0.51438E-01   0.15208E+01
   0.69101E+01   0.51458E-01   0.15206E+01
   0.69101E+01   0.51479E-01   0.15202E+01
   0.69101E+01   0.51499E-01   0.15201E+01
   0.69101E+01   0.51520E-01   0.15200E+01
   0.69101E+01   0.51540E-01   0.15196E+01
   0.69001E+01   0.51561E-01   0.15193E+01
   0.69001E+01   0.51582E-01   0.15189E+01
   0.69001E+01   0.51602E-01   0.15185E+01
   0.69001E+01   0.51623E-01   0.15182E+01
   0.69001E+01   0.51643E-01   0.15180E+01
   0.68901E+01   0.51664E-01   0.15177E+01
   0.68901E+01   0.51685E-01   0.15177E+01
   0.68901E+01   0.51705E-01   0.15175E+01
   0.68901E+01   0.51726E-01   0.15172E+01
   0.68901E+01   0.51747E-01   0.15170E+01
   0.68901E+01   0.51767E-01   0.15167E+01
   0.68901E+01   0.51788E-01   0.15165E+01
   0.68801E+01   0.51809E-01   0.15161E+01
   0.68801E+01   0.51829E-01   0.15159E+01
   0.68801E+01   0.51850E-01   0.15155E+01
   0.68801E+01   0.51871E-01   0.15151E+01
   0.68801E+01   0.51892E-01   0.15149E+01
   0.68801E+01   0.51912E-01   0.15148E+01
   0.68801E+01   0.51933E-01   0.15147E+01
   0.68801E+01   0.51954E-01   0.15146E+01
   0.68701E+01   0.51975E-01   0.15142E+01
   0.68701E+01   0.51995E-01   0.15141E+01
   0.68701E+01   0.52016E-01   0.15138E+01
   0.68701E+01   0.52037E-01   0.15132E+01
   0.68601E+01   0.52058E-01   0.15131E+01
   0.68601E+01   0.52079E-01   0.15130E+01
   0.68601E+01   0.52099E-01   0.15127E+01
   0.68601E+01   0.52120E-01   0.15123E+01
   0.68601E+01   0.52141E-01   0.15121E+01
   0.68601E+01   0.52162E-01   0.15118E+01
   0.68601E+01   0.52183E-01   0.15117E+01
   0.68501E+01   0.52203E-01   0.15113E+01
   0.68501E+01   0.52224E-01   0.15112E+01
   0.68501E+01   0.52245E-01   0.15110E+01
   0.68501E+01   0.52266E-01   0.15106E+01
   0.68501E+01   0.52287E-01   0.15103E+01
   0.68501E+01   0.52308E-01   0.15100E+01
   0.68501E+01   0.52329E-01   0.15098E+01
   0.68401E+01   0.52350E-01   0.15095E+01
   0.68401E+01   0.52371E-01   0.15093E+01
   0.68401E+01   0.52392E-01   0.15091E+01
   0.68401E+01   0.52412E-01   0.15090E+01
   0.68401E+01   0.52433E-01   0.15087E+01
   0.68401E+01   0.52454E-01   0.15084E+01
   0.68301E+01   0.52475E-01   0.15083E+01
   0.68301E+01   0.52496E-01   0.15080E+01
   0.68301E+01   0.52517E-01   0.15079E+01
   0.68301E+01   0.52538E-01   0.15074E+01
   0.68301E+01   0.52559E-01   0.15072E+01
   0.68301E+01   0.52580E-01   0.15069E+01
   0.68201E+01   0.52601E-01   0.15066E+01
   0.68201E+01   0.52622E-01   0.15065E+01
   0.68201E+01   0.52643E-01   0.15063E+01
   0.68201E+01   0.52664E-01   0.15061E+01
   0.68201E+01   0.52685E-01   0.15055E+01
   0.68201E+01   0.52706E-01   0.15053E+01
   0.68201E+01   0.52727E-01   0.15052E+01
   0.68201E+01   0.52749E-01   0.15050E+01
   0.68101E+01   0.52770E-01   0.15047E+01
   0.68101E+01   0.52791E-01   0.15044E+01
   0.68101E+01   0.52812E-01   0.15041E+01
   0.68101E+01   0.52833E-01   0.15040E+01
   0.68101E+01   0.52854E-01   0.15036E+01
   0.68101E+01   0.52875E-01   0.15035E+01
   0.68101E+01   0.52896E-01   0.15034E+01
   0.68001E+01   0.52917E-01   0.15029E+01
   0.68001E+01   0.52939E-01   0.15027E+01
   0.68001E+01   0.52960E-01   0.15024E+01
   0.68001E+01   0.52981E-01   0.15022E+01
   0.68001E+01   0.53002E-01   0.15019E+01
   0.68001E+01   0.53023E-01   0.15017E+01
   0.67901E+01   0.53044E-01   0.15014E+01
   0.67901E+01   0.53066E-01   0.15013E+01
   0.67901E+01   0.53087E-01   0.15011E+01
   0.67901E+01   0.53108E-01   0.15008E+01
   0.67901E+01   0.53129E-01   0.15006E+01
   0.67901E+01   0.53150E-01   0.15005E+01
   0.67901E+01   0.53172E-01   0.15001E+01
   0.67901E+01   0.53193E-01   0.15001E+01
   0.67801E+01   0.53214E-01   0.14997E+01
   0.67801E+01   0.53235E-01   0.14993E+01
   0.67801E+01   0.53257E-01   0.14989E+01
   0.67801E+01   0.53278E-01   0.14988E+01
   0.67801E+01   0.53299E-01   0.14985E+01
   0.67801E+01   0.53321E-01   0.14983E+01
   0.67801E+01   0.53342E-01   0.14980E+01
   0.67701E+01   0.53363E-01   0.14979E+01
   0.67701E+01   0.53385E-01   0.14977E+01
   0.67701E+01   0.53406E-01   0.14976E+01
   0.67701E+01   0.53427E-01   0.14971E+01
   0.67701E+01   0.53449E-01   0.14969E+01
   0.67701E+01   0.53470E-01   0.14967E+01
   0.67701E+01   0.53491E-01   0.14965E+01
   0.67601E+01   0.53513E-01   0.14960E+01
   0.67601E+01   0.53534E-01   0.14957E+01
   0.67601E+01   0.53555E-01   0.14955E+01
   0.67601E+01   0.53577E-01   0.14953E+01
   0.67601E+01   0.53598E-01   0.14950E+01
   0.67601E+01   0.53620E-01   0.14950E+01
   0.67601E+01   0.53641E-01   0.14949E+01
   0.67601E+01   0.53662E-01   0.14948E+01
   0.67501E+01   0.53684E-01   0.14946E+01
   0.67501E+01   0.53705E-01   0.14943E+01
   0.67501E+01   0.53727E-01   0.14941E+01
   0.67501E+01   0.53748E-01   0.14938E+01
   0.67501E+01   0.53770E-01   0.14936E+01
   0.67501E+01   0.53791E-01   0.14931E+01
   0.67401E+01   0.53813E-01   0.14926E+01
   0.67401E+01   0.53834E-01   0.14924E+01
   0.67401E+01   0.53856E-01   0.14923E+01
   0.67401E+01   0.53877E-01   0.14922E+01
   0.67401E+01   0.53899E-01   0.14919E+01
   0.67401E+01   0.53920E-01   0.14917E+01
   0.67401E+01   0.53942E-01   0.14915E+01
   0.67401E+01   0.53963E-01   0.14914E+01
   0.67301E+01   0.53985E-01   0.14911E+01
   0.67301E+01   0.54007E-01   0.14907E+01
   0.67301E+01   0.54028E-01   0.14906E+01
   0.67301E+01   0.54050E-01   0.14902E+01
   0.67301E+01   0.54071E-01   0.14898E+01
   0.67301E+01   0.54093E-01   0.14896E+01
   0.67301E+01   0.54115E-01   0.14895E+01
   0.67201E+01   0.54136E-01   0.14891E+01
   0.67201E+01   0.54158E-01   0.14889E+01
   0.67201E+01   0.54179E-01   0.14888E+01
   0.67201E+01   0.54201E-01   0.14887E+01
   0.67201E+01   0.54223E-01   0.14886E+01
   0.67201E+01   0.54244E-01   0.14885E+01
   0.67201E+01   0.54266E-01   0.14884E+01
   0.67201E+01   0.54288E-01   0.14881E+01
   0.67101E+01   0.54309E-01   0.14876E+01
   0.67101E+01   0.54331E-01   0.14872E+01
   0.67101E+01   0.54353E-01   0.14869E+01
   0.67101E+01   0.54375E-01   0.14866E+01
   0.67101E+01   0.54396E-01   0.14864E+01
   0.67101E+01   0.54418E-01   0.14862E+01
   0.67001E+01   0.54440E-01   0.14858E+01
   0.67001E+01   0.54462E-01   0.14857E+01
   0.67001E+01   0.54483E-01   0.14855E+01
   0.67001E+01   0.54505E-01   0.14854E+01
   0.67001E+01   0.54527E-01   0.14854E+01
   0.67001E+01   0.54549E-01   0.14852E+01
   0.67001E+01   0.54570E-01   0.14849E+01
   0.67001E+01   0.54592E-01   0.14845E+01
   0.67001E+01   0.54614E-01   0.14843E+01
   0.67001E+01   0.54636E-01   0.14838E+01
   0.66901E+01   0.54658E-01   0.14836E+01
   0.66901E+01   0.54680E-01   0.14834E+01
   0.66901E+01   0.54701E-01   0.14830E+01
   0.66901E+01   0.54723E-01   0.14830E+01
   0.66901E+01   0.54745E-01   0.14828E+01
   0.66901E+01   0.54767E-01   0.14827E+01
   0.66901E+01   0.54789E-01   0.14823E+01
   0.66901E+01   0.54811E-01   0.14821E+01
   0.66801E+01   0.54833E-01   0.14820E+01
   0.66801E+01   0.54855E-01   0.14818E+01
   0.66801E+01   0.54877E-01   0.14816E+01
   0.66801E+01   0.54898E-01   0.14814E+01
   0.66801E+01   0.54920E-01   0.14809E+01
   0.66801E+01   0.54942E-01   0.14805E+01
   0.66701E+01   0.54964E-01   0.14802E+01
   0.66701E+01   0.54986E-01   0.14801E+01
   0.66701E+01   0.55008E-01   0.14800E+01
   0.66701E+01   0.55030E-01   0.14796E+01
   0.66701E+01   0.55052E-01   0.14794E+01
   0.66701E+01   0.55074E-01   0.14792E+01
   0.66701E+01   0.55096E-01   0.14791E+01
   0.66701E+01   0.55118E-01   0.14789E+01
   0.66701E+01   0.55140E-01   0.14788E+01
   0.66701E+01   0.55162E-01   0.14785E+01
   0.66601E+01   0.55184E-01   0.14783E+01
   0.66601E+01   0.55206E-01   0.14783E+01
   0.66601E+01   0.55228E-01   0.14780E+01
   0.66601E+01   0.55250E-01   0.14776E+01
   0.66601E+01   0.55273E-01   0.14774E+01
   0.66601E+01   0.55295E-01   0.14773E+01
   0.66601E+01   0.55317E-01   0.14769E+01
   0.66501E+01   0.55339E-01   0.14764E+01
   0.66501E+01   0.55361E-01   0.14762E+01
   0.66501E+01   0.55383E-01   0.14760E+01
   0.66501E+01   0.55405E-01   0.14758E+01
   0.66501E+01   0.55427E-01   0.14756E+01
   0.66501E+01   0.55449E-01   0.14755E+01
   0.66501E+01   0.55472E-01   0.14753E+01
   0.66501E+01   0.55494E-01   0.14751E+01
   0.66501E+01   0.55516E-01   0.14748E+01
   0.66501E+01   0.55538E-01   0.14748E+01
   0.66401E+01   0.55560E-01   0.14745E+01
   0.66401E+01   0.55583E-01   0.14743E+01
   0.66401E+01   0.55605E-01   0.14739E+01
   0.66401E+01   0.55627E-01   0.14737E+01
   0.66401E+01   0.55649E-01   0.14734E+01
   0.66401E+01   0.55671E-01   0.14733E+01
   0.66401E+01   0.55694E-01   0.14730E+01
   0.66301E+01   0.55716E-01   0.14728E+01
   0.66301E+01   0.55738E-01   0.14726E+01
   0.66301E+01   0.55760E-01   0.14724E+01
   0.66301E+01   0.55783E-01   0.14723E+01
   0.66301E+01   0.55805E-01   0.14720E+01
   0.66301E+01   0.55827E-01   0.14719E+01
   0.66301E+01   0.55850E-01   0.14717E+01
   0.66301E+01   0.55872E-01   0.14714E+01
   0.66301E+01   0.55894E-01   0.14710E+01
   0.66201E+01   0.55917E-01   0.14708E+01
   0.66201E+01   0.55939E-01   0.14706E+01
   0.66201E+01   0.55961E-01   0.14703E+01
   0.66201E+01   0.55984E-01   0.14700E+01
   0.66201E+01   0.56006E-01   0.14696E+01
   0.66201E+01   0.56028E-01   0.14695E+01
   0.66201E+01   0.56051E-01   0.14693E+01
   0.66201E+01   0.56073E-01   0.14691E+01
   0.66201E+01   0.56096E-01   0.14688E+01
   0.66101E+01   0.56118E-01   0.14687E+01
   0.66101E+01   0.56140E-01   0.14685E+01
   0.66101E+01   0.56163E-01   0.14683E+01
   0.66101E+01   0.56185E-01   0.14681E+01
   0.66101E+01   0.56208E-01   0.14681E+01
   0.66101E+01   0.56230E-01   0.14680E+01
   0.66101E+01   0.56253E-01   0.14677E+01
   0.66101E+01   0.56275E-01   0.14674E+01
   0.66101E+01   0.56298E-01   0.14673E+01
   0.66001E+01   0.56320E-01   0.14666E+01
   0.66001E+01   0.56343E-01   0.14664E+01
   0.66001E+01   0.56365E-01   0.14660E+01
   0.66001E+01   0.56388E-01   0.14658E+01
   0.66001E+01   0.56410E-01   0.14656E+01
   0.66001E+01   0.56433E-01   0.14655E+01
   0.66001E+01   0.56455E-01   0.14653E+01
   0.66001E+01   0.56478E-01   0.14651E+01
   0.66001E+01   0.56500E-01   0.14649E+01
   0.65901E+01   0.56523E-01   0.14649E+01
   0.65901E+01   0.56546E-01   0.14648E+01
   0.65901E+01   0.56568E-01   0.14647E+01
   0.65901E+01   0.56591E-01   0.14643E+01
   0.65901E+01   0.56613E-01   0.14641E+01
   0.65901E+01   0.56636E-01   0.14638E+01
   0.65901E+01   0.56659E-01   0.14635E+01
   0.65901E+01   0.56681E-01   0.14633E+01
   0.65801E+01   0.56704E-01   0.14630E+01
   0.65801E+01   0.56727E-01   0.14628E+01
   0.65801E+01   0.56749E-01   0.14626E+01
   0.65801E+01   0.56772E-01   0.14624E+01
   0.65801E+01   0.56795E-01   0.14622E+01
   0.65801E+01   0.56817E-01   0.14619E+01
   0.65801E+01   0.56840E-01   0.14618E+01
   0.65801E+01   0.56863E-01   0.14615E+01
   0.65801E+01   0.56885E-01   0.14614E+01
   0.65801E+01   0.56908E-01   0.14612E+01
   0.65801E+01   0.56931E-01   0.14610E+01
   0.65701E+01   0.56954E-01   0.14607E+01
   0.65701E+01   0.56976E-01   0.14605E+01
   0.65701E+01   0.56999E-01   0.14602E+01
   0.65701E+01   0.57022E-01   0.14600E+01
   0.65701E+01   0.57045E-01   0.14598E+01
   0.65701E+01   0.57068E-01   0.14594E+01
   0.65701E+01   0.57090E-01   0.14592E+01
   0.65701E+01   0.57113E-01   0.14590E+01
   0.65701E+01   0.57136E-01   0.14588E+01
   0.65701E+01   0.57159E-01   0.14587E+01
   0.65601E+01   0.57182E-01   0.14586E+01
   0.65601E+01   0.57204E-01   0.14583E+01
   0.65601E+01   0.57227E-01   0.14581E+01
   0.65601E+01   0.57250E-01   0.14581E+01
   0.65601E+01   0.57273E-01   0.14579E+01
   0.65601E+01   0.57296E-01   0.14574E+01
   0.65601E+01   0.57319E-01   0.14573E+01
   0.65601E+01   0.57342E-01   0.14571E+01
   0.65601E+01   0.57365E-01   0.14568E+01
   0.65501E+01   0.57388E-01   0.14566E+01
   0.65501E+01   0.57411E-01   0.14564E+01
   0.65501E+01   0.57433E-01   0.14560E+01
   0.65501E+01   0.57456E-01   0.14559E+01
   0.65501E+01   0.57479E-01   0.14558E+01
   0.65501E+01   0.57502E-01   0.14556E+01
   0.65501E+01   0.57525E-01   0.14552E+01
   0.65501E+01   0.57548E-01   0.14549E+01
   0.65401E+01   0.57571E-01   0.14547E+01
   0.65401E+01   0.57594E-01   0.14546E+01
   0.65401E+01   0.57617E-01   0.14543E+01
   0.65401E+01   0.57640E-01   0.14541E+01
   0.65401E+01   0.57663E-01   0.14540E+01
   0.65401E+01   0.57686E-01   0.14538E+01
   0.65401E+01   0.57709E-01   0.14537E+01
   0.65401E+01   0.57732E-01   0.14535E+01
   0.65401E+01   0.57756E-01   0.14532E+01
   0.65401E+01   0.57779E-01   0.14530E+01
   0.65401E+01   0.57802E-01   0.14528E+01
   0.65401E+01   0.57825E-01   0.14525E+01
   0.65301E+01   0.57848E-01   0.14523E+01
   0.65301E+01   0.57871E-01   0.14521E+01
   0.65301E+01   0.57894E-01   0.14518E+01
   0.65301E+01   0.57917E-01   0.14516E+01
   0.65301E+01   0.57940E-01   0.14515E+01
   0.65301E+01   0.57964E-01   0.14512E+01
   0.65301E+01   0.57987E-01   0.14510E+01
   0.65301E+01   0.58010E-01   0.14508E+01
   0.65301E+01   0.58033E-01   0.14506E+01
   0.65201E+01   0.58056E-01   0.14504E+01
   0.65201E+01   0.58079E-01   0.14501E+01
   0.65201E+01   0.58103E-01   0.14500E+01
   0.65201E+01   0.58126E-01   0.14498E+01
   0.65201E+01   0.58149E-01   0.14496E+01
   0.65201E+01   0.58172E-01   0.14494E+01
   0.65201E+01   0.58196E-01   0.14492E+01
   0.65201E+01   0.58219E-01   0.14490E+01
   0.65201E+01   0.58242E-01   0.14489E+01
   0.65201E+01   0.58265E-01   0.14485E+01
   0.65101E+01   0.58289E-01   0.14483E+01
   0.65101E+01   0.58312E-01   0.14479E+01
   0.65101E+01   0.58335E-01   0.14478E+01
   0.65101E+01   0.58359E-01   0.14476E+01
   0.65101E+01   0.58382E-01   0.14475E+01
   0.65101E+01   0.58405E-01   0.14473E+01
   0.65101E+01   0.58429E-01   0.14471E+01
   0.65101E+01   0.58452E-01   0.14469E+01
   0.65101E+01   0.58475E-01   0.14469E+01
   0.65101E+01   0.58499E-01   0.14464E+01
   0.65001E+01   0.58522E-01   0.14460E+01
   0.65001E+01   0.58545E-01   0.14459E+01
   0.65001E+01   0.58569E-01   0.14456E+01
   0.65001E+01   0.58592E-01   0.14455E+01
   0.65001E+01   0.58616E-01   0.14455E+01
   0.65001E+01   0.58639E-01   0.14453E+01
   0.65001E+01   0.58662E-01   0.14451E+01
   0.65001E+01   0.58686E-01   0.14449E+01
   0.65001E+01   0.58709E-01   0.14446E+01
   0.65001E+01   0.58733E-01   0.14443E+01
   0.64901E+01   0.58756E-01   0.14441E+01
   0.64901E+01   0.58780E-01   0.14440E+01
   0.64901E+01   0.58803E-01   0.14438E+01
   0.64901E+01   0.58827E-01   0.14436E+01
   0.64901E+01   0.58850E-01   0.14434E+01
   0.64901E+01   0.58874E-01   0.14433E+01
   0.64901E+01   0.58897E-01   0.14429E+01
   0.64901E+01   0.58921E-01   0.14426E+01
   0.64901E+01   0.58944E-01   0.14425E+01
   0.64901E+01   0.58968E-01   0.14422E+01
   0.64901E+01   0.58991E-01   0.14421E+01
   0.64801E+01   0.59015E-01   0.14419E+01
   0.64801E+01   0.59039E-01   0.14415E+01
   0.64801E+01   0.59062E-01   0.14415E+01
   0.64801E+01   0.59086E-01   0.14413E+01
   0.64801E+01   0.59109E-01   0.14411E+01
   0.64801E+01   0.59133E-01   0.14411E+01
   0.64801E+01   0.59157E-01   0.14408E+01
   0.64801E+01   0.59180E-01   0.14407E+01
   0.64801E+01   0.59204E-01   0.14404E+01
   0.64801E+01   0.59228E-01   0.14402E+01
   0.64801E+01   0.59251E-01   0.14399E+01
   0.64801E+01   0.59275E-01   0.14398E+01
   0.64701E+01   0.59299E-01   0.14396E+01
   0.64701E+01   0.59322E-01   0.14394E+01
   0.64701E+01   0.59346E-01   0.14391E+01
   0.64701E+01   0.59370E-01   0.14387E+01
   0.64701E+01   0.59393E-01   0.14386E+01
   0.64701E+01   0.59417E-01   0.14385E+01
   0.64701E+01   0.59441E-01   0.14382E+01
   0.64701E+01   0.59465E-01   0.14380E+01
   0.64701E+01   0.59488E-01   0.14379E+01
   0.64701E+01   0.59512E-01   0.14377E+01
   0.64601E+01   0.59536E-01   0.14376E+01
   0.64601E+01   0.59560E-01   0.14374E+01
   0.64601E+01   0.59584E-01   0.14373E+01
   0.64601E+01   0.59607E-01   0.14368E+01
   0.64601E+01   0.59631E-01   0.14365E+01
   0.64601E+01   0.59655E-01   0.14364E+01
   0.64601E+01   0.59679E-01   0.14363E+01
   0.64601E+01   0.59703E-01   0.14361E+01
   0.64601E+01   0.59727E-01   0.14359E+01
   0.64601E+01   0.59750E-01   0.14358E+01
   0.64601E+01   0.59774E-01   0.14357E+01
   0.64501E+01   0.59798E-01   0.14354E+01
   0.64501E+01   0.59822E-01   0.14352E+01
   0.64501E+01   0.59846E-01   0.14350E+01
   0.64501E+01   0.59870E-01   0.14347E+01
   0.64501E+01   0.59894E-01   0.14347E+01
   0.64501E+01   0.59918E-01   0.14344E+01
   0.64501E+01   0.59942E-01   0.14341E+01
   0.64501E+01   0.59966E-01   0.14340E+01
   0.64501E+01   0.59990E-01   0.14339E+01
   0.64501E+01   0.60014E-01   0.14336E+01
   0.64401E+01   0.60038E-01   0.14332E+01
   0.64401E+01   0.60062E-01   0.14330E+01
   0.64401E+01   0.60086E-01   0.14327E+01
   0.64401E+01   0.60110E-01   0.14326E+01
   0.64401E+01   0.60134E-01   0.14323E+01
   0.64401E+01   0.60158E-01   0.14322E+01
   0.64401E+01   0.60182E-01   0.14319E+01
   0.64401E+01   0.60206E-01   0.14317E+01
   0.64401E+01   0.60230E-01   0.14317E+01
   0.64401E+01   0.60254E-01   0.14316E+01
   0.64401E+01   0.60278E-01   0.14315E+01
   0.64401E+01   0.60302E-01   0.14312E+01
   0.64401E+01   0.60326E-01   0.14310E+01
   0.64301E+01   0.60350E-01   0.14308E+01
   0.64301E+01   0.60374E-01   0.14307E+01
   0.64301E+01   0.60398E-01   0.14305E+01
   0.64301E+01   0.60422E-01   0.14305E+01
   0.64301E+01   0.60447E-01   0.14304E+01
   0.64301E+01   0.60471E-01   0.14298E+01
   0.64301E+01   0.60495E-01   0.14296E+01
   0.64301E+01   0.60519E-01   0.14294E+01
   0.64301E+01   0.60543E-01   0.14292E+01
   0.64301E+01   0.60567E-01   0.14289E+01
   0.64201E+01   0.60592E-01   0.14287E+01
   0.64201E+01   0.60616E-01   0.14285E+01
   0.64201E+01   0.60640E-01   0.14284E+01
   0.64201E+01   0.60664E-01   0.14281E+01
   0.64201E+01   0.60689E-01   0.14281E+01
   0.64201E+01   0.60713E-01   0.14277E+01
   0.64201E+01   0.60737E-01   0.14274E+01
   0.64201E+01   0.60761E-01   0.14272E+01
   0.64201E+01   0.60786E-01   0.14272E+01
   0.64201E+01   0.60810E-01   0.14271E+01
   0.64201E+01   0.60834E-01   0.14269E+01
   0.64201E+01   0.60859E-01   0.14267E+01
   0.64101E+01   0.60883E-01   0.14265E+01
   0.64101E+01   0.60907E-01   0.14263E+01
   0.64101E+01   0.60932E-01   0.14262E+01
   0.64101E+01   0.60956E-01   0.14260E+01
   0.64101E+01   0.60980E-01   0.14259E+01
   0.64101E+01   0.61005E-01   0.14257E+01
   0.64101E+01   0.61029E-01   0.14254E+01
   0.64101E+01   0.61053E-01   0.14252E+01
   0.64101E+01   0.61078E-01   0.14250E+01
   0.64101E+01   0.61102E-01   0.14247E+01
   0.64101E+01   0.61127E-01   0.14245E+01
   0.64101E+01   0.61151E-01   0.14242E+01
   0.64001E+01   0.61175E-01   0.14241E+01
   0.64001E+01   0.61200E-01   0.14238E+01
   0.64001E+01   0.61224E-01   0.14236E+01
   0.64001E+01   0.61249E-01   0.14235E+01
   0.64001E+01   0.61273E-01   0.14235E+01
   0.64001E+01   0.61298E-01   0.14232E+01
   0.64001E+01   0.61322E-01   0.14230E+01
   0.64001E+01   0.61347E-01   0.14226E+01
   0.64001E+01   0.61371E-01   0.14224E+01
   0.64001E+01   0.61396E-01   0.14222E+01
   0.64001E+01   0.61420E-01   0.14221E+01
   0.64001E+01   0.61445E-01   0.14219E+01
   0.63901E+01   0.61469E-01   0.14216E+01
   0.63901E+01   0.61494E-01   0.14215E+01
   0.63901E+01   0.61519E-01   0.14213E+01
   0.63901E+01   0.61543E-01   0.14212E+01
   0.63901E+01   0.61568E-01   0.14210E+01
   0.63901E+01   0.61592E-01   0.14209E+01
   0.63901E+01   0.61617E-01   0.14209E+01
   0.63901E+01   0.61642E-01   0.14206E+01
   0.63901E+01   0.61666E-01   0.14204E+01
   0.63901E+01   0.61691E-01   0.14203E+01
   0.63901E+01   0.61715E-01   0.14202E+01
   0.63901E+01   0.61740E-01   0.14200E+01
   0.63901E+01   0.61765E-01   0.14198E+01
   0.63901E+01   0.61789E-01   0.14195E+01
   0.63901E+01   0.61814E-01   0.14194E+01
   0.63801E+01   0.61839E-01   0.14189E+01
   0.63801E+01   0.61864E-01   0.14188E+01
   0.63801E+01   0.61888E-01   0.14187E+01
   0.63801E+01   0.61913E-01   0.14186E+01
   0.63801E+01   0.61938E-01   0.14183E+01
   0.63801E+01   0.61962E-01   0.14179E+01
   0.63801E+01   0.61987E-01   0.14178E+01
   0.63801E+01   0.62012E-01   0.14175E+01
   0.63801E+01   0.62037E-01   0.14172E+01
   0.63801E+01   0.62062E-01   0.14171E+01
   0.63801E+01   0.62086E-01   0.14171E+01
   0.63801E+01   0.62111E-01   0.14169E+01
   0.63701E+01   0.62136E-01   0.14168E+01
   0.63701E+01   0.62161E-01   0.14167E+01
   0.63701E+01   0.62186E-01   0.14165E+01
   0.63701E+01   0.62211E-01   0.14161E+01
   0.63701E+01   0.62235E-01   0.14159E+01
   0.63701E+01   0.62260E-01   0.14158E+01
   0.63701E+01   0.62285E-01   0.14157E+01
   0.63701E+01   0.62310E-01   0.14155E+01
   0.63701E+01   0.62335E-01   0.14154E+01
   0.63701E+01   0.62360E-01   0.14151E+01
   0.63701E+01   0.62385E-01   0.14149E+01
   0.63701E+01   0.62410E-01   0.14148E+01
   0.63601E+01   0.62435E-01   0.14145E+01
   0.63601E+01   0.62460E-01   0.14143E+01
   0.63601E+01   0.62484E-01   0.14143E+01
   0.63601E+01   0.62509E-01   0.14142E+01
   0.63601E+01   0.62534E-01   0.14140E+01
   0.63601E+01   0.62559E-01   0.14138E+01
   0.63601E+01   0.62584E-01   0.14135E+01
   0.63601E+01   0.62609E-01   0.14133E+01
   0.63601E+01   0.62634E-01   0.14131E+01
   0.63601E+01   0.62659E-01   0.14127E+01
   0.63601E+01   0.62685E-01   0.14126E+01
   0.63601E+01   0.62710E-01   0.14124E+01
   0.63601E+01   0.62735E-01   0.14122E+01
   0.63601E+01   0.62760E-01   0.14122E+01
   0.63501E+01   0.62785E-01   0.14118E+01
   0.63501E+01   0.62810E-01   0.14117E+01
   0.63501E+01   0.62835E-01   0.14115E+01
   0.63501E+01   0.62860E-01   0.14111E+01
   0.63501E+01   0.62885E-01   0.14110E+01
   0.63501E+01   0.62910E-01   0.14108E+01
   0.63501E+01   0.62935E-01   0.14107E+01
   0.63501E+01   0.62961E-01   0.14108E+01
   0.63501E+01   0.62986E-01   0.14103E+01
   0.63501E+01   0.63011E-01   0.14100E+01
   0.63501E+01   0.63036E-01   0.14100E+01
   0.63401E+01   0.63061E-01   0.14097E+01
   0.63401E+01   0.63086E-01   0.14096E+01
   0.63401E+01   0.63112E-01   0.14095E+01
   0.63401E+01   0.63137E-01   0.14093E+01
   0.63401E+01   0.63162E-01   0.14092E+01
   0.63401E+01   0.63187E-01   0.14090E+01
   0.63401E+01   0.63213E-01   0.14090E+01
   0.63401E+01   0.63238E-01   0.14090E+01
   0.63401E+01   0.63263E-01   0.14087E+01
   0.63401E+01   0.63288E-01   0.14085E+01
   0.63401E+01   0.63314E-01   0.14082E+01
   0.63401E+01   0.63339E-01   0.14080E+01
   0.63401E+01   0.63364E-01   0.14079E+01
   0.63401E+01   0.63390E-01   0.14078E+01
   0.63401E+01   0.63415E-01   0.14074E+01
   0.63301E+01   0.63440E-01   0.14072E+01
   0.63301E+01   0.63466E-01   0.14070E+01
   0.63301E+01   0.63491E-01   0.14067E+01
   0.63301E+01   0.63516E-01   0.14065E+01
   0.63301E+01   0.63542E-01   0.14065E+01
   0.63301E+01   0.63567E-01   0.14063E+01
   0.63301E+01   0.63593E-01   0.14060E+01
   0.63301E+01   0.63618E-01   0.14058E+01
   0.63301E+01   0.63643E-01   0.14057E+01
   0.63301E+01   0.63669E-01   0.14056E+01
   0.63301E+01   0.63694E-01   0.14055E+01
   0.63301E+01   0.63720E-01   0.14055E+01
   0.63201E+01   0.63745E-01   0.14051E+01
   0.63201E+01   0.63771E-01   0.14047E+01
   0.63201E+01   0.63796E-01   0.14045E+01
   0.63201E+01   0.63822E-01   0.14043E+01
   0.63201E+01   0.63847E-01   0.14040E+01
   0.63201E+01   0.63873E-01   0.14038E+01
   0.63201E+01   0.63898E-01   0.14038E+01
   0.63201E+01   0.63924E-01   0.14036E+01
   0.63201E+01   0.63949E-01   0.14035E+01
   0.63201E+01   0.63975E-01   0.14033E+01
   0.63201E+01   0.64000E-01   0.14032E+01
   0.63201E+01   0.64026E-01   0.14028E+01
   0.63201E+01   0.64051E-01   0.14027E+01
   0.63201E+01   0.64077E-01   0.14026E+01
   0.63201E+01   0.64103E-01   0.14025E+01
   0.63201E+01   0.64128E-01   0.14024E+01
   0.63201E+01   0.64154E-01   0.14023E+01
   0.63201E+01   0.64180E-01   0.14021E+01
   0.63101E+01   0.64205E-01   0.14019E+01
   0.63101E+01   0.64231E-01   0.14018E+01
   0.63101E+01   0.64256E-01   0.14016E+01
   0.63101E+01   0.64282E-01   0.14015E+01
   0.63101E+01   0.64308E-01   0.14012E+01
   0.63101E+01   0.64334E-01   0.14009E+01
   0.63101E+01   0.64359E-01   0.14008E+01
   0.63101E+01   0.64385E-01   0.14008E+01
   0.63101E+01   0.64411E-01   0.14005E+01
   0.63101E+01   0.64436E-01   0.14003E+01
   0.63101E+01   0.64462E-01   0.14002E+01
   0.63001E+01   0.64488E-01   0.13999E+01
   0.63001E+01   0.64514E-01   0.13997E+01
   0.63001E+01   0.64539E-01   0.13995E+01
   0.63001E+01   0.64565E-01   0.13994E+01
   0.63001E+01   0.64591E-01   0.13991E+01
   0.63001E+01   0.64617E-01   0.13990E+01
   0.63001E+01   0.64643E-01   0.13989E+01
   0.63001E+01   0.64669E-01   0.13987E+01
   0.63001E+01   0.64694E-01   0.13985E+01
   0.63001E+01   0.64720E-01   0.13983E+01
   0.63001E+01   0.64746E-01   0.13981E+01
   0.63001E+01   0.64772E-01   0.13979E+01
   0.63001E+01   0.64798E-01   0.13977E+01
   0.63001E+01   0.64824E-01   0.13976E+01
   0.63001E+01   0.64850E-01   0.13972E+01
   0.62901E+01   0.64876E-01   0.13970E+01
   0.62901E+01   0.64901E-01   0.13969E+01
   0.62901E+01   0.64927E-01   0.13966E+01
   0.62901E+01   0.64953E-01   0.13965E+01
   0.62901E+01   0.64979E-01   0.13964E+01
   0.62901E+01   0.65005E-01   0.13962E+01
   0.62901E+01   0.65031E-01   0.13961E+01
   0.62901E+01   0.65057E-01   0.13960E+01
   0.62901E+01   0.65083E-01   0.13958E+01
   0.62901E+01   0.65109E-01   0.13956E+01
   0.62901E+01   0.65135E-01   0.13955E+01
   0.62901E+01   0.65161E-01   0.13952E+01
   0.62901E+01   0.65187E-01   0.13951E+01
   0.62901E+01   0.65213E-01   0.13949E+01
   0.62901E+01   0.65239E-01   0.13947E+01
   0.62801E+01   0.65265E-01   0.13946E+01
   0.62801E+01   0.65292E-01   0.13944E+01
   0.62801E+01   0.65318E-01   0.13942E+01
   0.62801E+01   0.65344E-01   0.13942E+01
   0.62801E+01   0.65370E-01   0.13940E+01
   0.62801E+01   0.65396E-01   0.13939E+01
   0.62801E+01   0.65422E-01   0.13937E+01
   0.62801E+01   0.65448E-01   0.13934E+01
   0.62801E+01   0.65474E-01   0.13932E+01
   0.62801E+01   0.65501E-01   0.13932E+01
   0.62801E+01   0.65527E-01   0.13931E+01
   0.62801E+01   0.65553E-01   0.13928E+01
   0.62801E+01   0.65579E-01   0.13927E+01
   0.62801E+01   0.65605E-01   0.13926E+01
   0.62801E+01   0.65631E-01   0.13924E+01
   0.62801E+01   0.65658E-01   0.13922E+01
   0.62801E+01   0.65684E-01   0.13921E+01
   0.62701E+01   0.65710E-01   0.13918E+01
   0.62701E+01   0.65736E-01   0.13916E+01
   0.62701E+01   0.65763E-01   0.13914E+01
   0.62701E+01   0.65789E-01   0.13913E+01
   0.62701E+01   0.65815E-01   0.13909E+01
   0.62701E+01   0.65842E-01   0.13908E+01
   0.62701E+01   0.65868E-01   0.13906E+01
   0.62701E+01   0.65894E-01   0.13906E+01
   0.62701E+01   0.65921E-01   0.13903E+01
   0.62701E+01   0.65947E-01   0.13902E+01
   0.62701E+01   0.65973E-01   0.13900E+01
   0.62701E+01   0.66000E-01   0.13897E+01
   0.62601E+01   0.66026E-01   0.13896E+01
   0.62601E+01   0.66052E-01   0.13894E+01
   0.62601E+01   0.66079E-01   0.13892E+01
   0.62601E+01   0.66105E-01   0.13889E+01
   0.62601E+01   0.66132E-01   0.13888E+01
   0.62601E+01   0.66158E-01   0.13887E+01
   0.62601E+01   0.66184E-01   0.13886E+01
   0.62601E+01   0.66211E-01   0.13885E+01
   0.62601E+01   0.66237E-01   0.13884E+01
   0.62601E+01   0.66264E-01   0.13879E+01
   0.62601E+01   0.66290E-01   0.13878E+01
   0.62601E+01   0.66317E-01   0.13877E+01
   0.62601E+01   0.66343E-01   0.13875E+01
   0.62601E+01   0.66370E-01   0.13873E+01
   0.62601E+01   0.66396E-01   0.13872E+01
   0.62601E+01   0.66423E-01   0.13870E+01
   0.62601E+01   0.66449E-01   0.13869E+01
   0.62501E+01   0.66476E-01   0.13865E+01
   0.62501E+01   0.66502E-01   0.13864E+01
   0.62501E+01   0.66529E-01   0.13862E+01
   0.62501E+01   0.66556E-01   0.13861E+01
   0.62501E+01   0.66582E-01   0.13860E+01
   0.62501E+01   0.66609E-01   0.13857E+01
   0.62501E+01   0.66635E-01   0.13857E+01
   0.62501E+01   0.66662E-01   0.13855E+01
   0.62501E+01   0.66689E-01   0.13854E+01
   0.62501E+01   0.66715E-01   0.13853E+01
   0.62501E+01   0.66742E-01   0.13851E+01
   0.62501E+01   0.66769E-01   0.13850E+01
   0.62501E+01   0.66795E-01   0.13848E+01
   0.62501E+01   0.66822E-01   0.13846E+01
   0.62501E+01   0.66849E-01   0.13844E+01
   0.62501E+01   0.66875E-01   0.13843E+01
   0.62501E+01   0.66902E-01   0.13842E+01
   0.62401E+01   0.66929E-01   0.13840E+01
   0.62401E+01   0.66956E-01   0.13838E+01
   0.62401E+01   0.66982E-01   0.13838E+01
   0.62401E+01   0.67009E-01   0.13836E+01
   0.62401E+01   0.67036E-01   0.13835E+01
   0.62401E+01   0.67063E-01   0.13832E+01
   0.62401E+01   0.67089E-01   0.13830E+01
   0.62401E+01   0.67116E-01   0.13830E+01
   0.62401E+01   0.67143E-01   0.13827E+01
   0.62401E+01   0.67170E-01   0.13825E+01
   0.62401E+01   0.67197E-01   0.13824E+01
   0.62401E+01   0.67224E-01   0.13822E+01
   0.62401E+01   0.67250E-01   0.13821E+01
   0.62401E+01   0.67277E-01   0.13820E+01
   0.62401E+01   0.67304E-01   0.13818E+01
   0.62401E+01   0.67331E-01   0.13816E+01
   0.62401E+01   0.67358E-01   0.13814E+01
   0.62401E+01   0.67385E-01   0.13813E+01
   0.62301E+01   0.67412E-01   0.13811E+01
   0.62301E+01   0.67439E-01   0.13809E+01
   0.62301E+01   0.67466E-01   0.13806E+01
   0.62301E+01   0.67493E-01   0.13806E+01
   0.62301E+01   0.67520E-01   0.13804E+01
   0.62301E+01   0.67547E-01   0.13802E+01
   0.62301E+01   0.67574E-01   0.13801E+01
   0.62301E+01   0.67601E-01   0.13797E+01
   0.62301E+01   0.67628E-01   0.13796E+01
   0.62301E+01   0.67655E-01   0.13792E+01
   0.62301E+01   0.67682E-01   0.13792E+01
   0.62301E+01   0.67709E-01   0.13791E+01
   0.62301E+01   0.67736E-01   0.13789E+01
   0.62301E+01   0.67763E-01   0.13788E+01
   0.62301E+01   0.67790E-01   0.13787E+01
   0.62301E+01   0.67817E-01   0.13786E+01
   0.62201E+01   0.67844E-01   0.13785E+01
   0.62201E+01   0.67871E-01   0.13783E+01
   0.62201E+01   0.67898E-01   0.13781E+01
   0.62201E+01   0.67925E-01   0.13778E+01
   0.62201E+01   0.67953E-01   0.13777E+01
   0.62201E+01   0.67980E-01   0.13775E+01
   0.62201E+01   0.68007E-01   0.13774E+01
   0.62201E+01   0.68034E-01   0.13772E+01
   0.62201E+01   0.68061E-01   0.13770E+01
   0.62201E+01   0.68088E-01   0.13767E+01
   0.62201E+01   0.68116E-01   0.13766E+01
   0.62201E+01   0.68143E-01   0.13764E+01
   0.62201E+01   0.68170E-01   0.13762E+01
   0.62201E+01   0.68197E-01   0.13761E+01
   0.62201E+01   0.68225E-01   0.13758E+01
   0.62101E+01   0.68252E-01   0.13757E+01
   0.62101E+01   0.68279E-01   0.13756E+01
   0.62101E+01   0.68306E-01   0.13754E+01
   0.62101E+01   0.68334E-01   0.13753E+01
   0.62101E+01   0.68361E-01   0.13752E+01
   0.62101E+01   0.68388E-01   0.13752E+01
   0.62101E+01   0.68416E-01   0.13750E+01
   0.62101E+01   0.68443E-01   0.13748E+01
   0.62101E+01   0.68470E-01   0.13747E+01
   0.62101E+01   0.68498E-01   0.13745E+01
   0.62101E+01   0.68525E-01   0.13743E+01
   0.62101E+01   0.68552E-01   0.13742E+01
   0.62101E+01   0.68580E-01   0.13739E+01
   0.62101E+01   0.68607E-01   0.13739E+01
   0.62101E+01   0.68635E-01   0.13734E+01
   0.62101E+01   0.68662E-01   0.13733E+01
   0.62101E+01   0.68690E-01   0.13731E+01
   0.62101E+01   0.68717E-01   0.13731E+01
   0.62101E+01   0.68744E-01   0.13730E+01
   0.62001E+01   0.68772E-01   0.13727E+01
   0.62001E+01   0.68799E-01   0.13726E+01
   0.62001E+01   0.68827E-01   0.13723E+01
   0.62001E+01   0.68854E-01   0.13721E+01
   0.62001E+01   0.68882E-01   0.13721E+01
   0.62001E+01   0.68909E-01   0.13719E+01
   0.62001E+01   0.68937E-01   0.13719E+01
   0.62001E+01   0.68964E-01   0.13718E+01
   0.62001E+01   0.68992E-01   0.13717E+01
   0.62001E+01   0.69020E-01   0.13716E+01
   0.62001E+01   0.69047E-01   0.13713E+01
   0.62001E+01   0.69075E-01   0.13711E+01
   0.62001E+01   0.69102E-01   0.13711E+01
   0.62001E+01   0.69130E-01   0.13708E+01
   0.62001E+01   0.69158E-01   0.13706E+01
   0.62001E+01   0.69185E-01   0.13705E+01
   0.62001E+01   0.69213E-01   0.13704E+01
   0.61901E+01   0.69241E-01   0.13701E+01
   0.61901E+01   0.69268E-01   0.13700E+01
   0.61901E+01   0.69296E-01   0.13699E+01
   0.61901E+01   0.69324E-01   0.13698E+01
   0.61901E+01   0.69351E-01   0.13696E+01
   0.61901E+01   0.69379E-01   0.13694E+01
   0.61901E+01   0.69407E-01   0.13691E+01
   0.61901E+01   0.69434E-01   0.13691E+01
   0.61901E+01   0.69462E-01   0.13689E+01
   0.61901E+01   0.69490E-01   0.13688E+01
   0.61901E+01   0.69518E-01   0.13686E+01
   0.61901E+01   0.69545E-01   0.13685E+01
   0.61901E+01   0.69573E-01   0.13683E+01
   0.61901E+01   0.69601E-01   0.13683E+01
   0.61901E+01   0.69629E-01   0.13682E+01
   0.61901E+01   0.69657E-01   0.13681E+01
   0.61901E+01   0.69685E-01   0.13680E+01
   0.61901E+01   0.69712E-01   0.13677E+01
   0.61901E+01   0.69740E-01   0.13676E+01
   0.61901E+01   0.69768E-01   0.13674E+01
   0.61901E+01   0.69796E-01   0.13674E+01
   0.61901E+01   0.69824E-01   0.13670E+01
   0.61801E+01   0.69852E-01   0.13669E+01
   0.61801E+01   0.69880E-01   0.13669E+01
   0.61801E+01   0.69908E-01   0.13666E+01
   0.61801E+01   0.69936E-01   0.13664E+01
   0.61801E+01   0.69963E-01   0.13663E+01
   0.61801E+01   0.69991E-01   0.13659E+01
   0.61801E+01   0.70019E-01   0.13659E+01
   0.61801E+01   0.70047E-01   0.13658E+01
   0.61801E+01   0.70075E-01   0.13657E+01
   0.61801E+01   0.70103E-01   0.13657E+01
   0.61801E+01   0.70131E-01   0.13655E+01
   0.61801E+01   0.70159E-01   0.13653E+01
   0.61801E+01   0.70187E-01   0.13651E+01
   0.61801E+01   0.70215E-01   0.13650E+01
   0.61801E+01   0.70244E-01   0.13649E+01
   0.61801E+01   0.70272E-01   0.13648E+01
   0.61701E+01   0.70300E-01   0.13645E+01
   0.61701E+01   0.70328E-01   0.13644E+01
   0.61701E+01   0.70356E-01   0.13641E+01
   0.61701E+01   0.70384E-01   0.13640E+01
   0.61701E+01   0.70412E-01   0.13639E+01
   0.61701E+01   0.70440E-01   0.13638E+01
   0.61701E+01   0.70468E-01   0.13635E+01
   0.61701E+01   0.70497E-01   0.13635E+01
   0.61701E+01   0.70525E-01   0.13633E+01
   0.61701E+01   0.70553E-01   0.13632E+01
   0.61701E+01   0.70581E-01   0.13629E+01
   0.61701E+01   0.70609E-01   0.13627E+01
   0.61701E+01   0.70637E-01   0.13624E+01
   0.61701E+01   0.70666E-01   0.13624E+01
   0.61701E+01   0.70694E-01   0.13622E+01
   0.61701E+01   0.70722E-01   0.13620E+01
   0.61701E+01   0.70750E-01   0.13619E+01
   0.61701E+01   0.70779E-01   0.13619E+01
   0.61701E+01   0.70807E-01   0.13618E+01
   0.61601E+01   0.70835E-01   0.13615E+01
   0.61601E+01   0.70864E-01   0.13615E+01
   0.61601E+01   0.70892E-01   0.13613E+01
   0.61601E+01   0.70920E-01   0.13612E+01
   0.61601E+01   0.70949E-01   0.13611E+01
   0.61601E+01   0.70977E-01   0.13608E+01
   0.61601E+01   0.71005E-01   0.13607E+01
   0.61601E+01   0.71034E-01   0.13604E+01
   0.61601E+01   0.71062E-01   0.13604E+01
   0.61601E+01   0.71090E-01   0.13602E+01
   0.61601E+01   0.71119E-01   0.13600E+01
   0.61601E+01   0.71147E-01   0.13599E+01
   0.61601E+01   0.71176E-01   0.13597E+01
   0.61601E+01   0.71204E-01   0.13596E+01
   0.61601E+01   0.71233E-01   0.13593E+01
   0.61601E+01   0.71261E-01   0.13592E+01
   0.61601E+01   0.71289E-01   0.13592E+01
   0.61601E+01   0.71318E-01   0.13590E+01
   0.61501E+01   0.71346E-01   0.13588E+01
   0.61501E+01   0.71375E-01   0.13586E+01
   0.61501E+01   0.71404E-01   0.13584E+01
   0.61501E+01   0.71432E-01   0.13583E+01
   0.61501E+01   0.71461E-01   0.13582E+01
   0.61501E+01   0.71489E-01   0.13582E+01
   0.61501E+01   0.71518E-01   0.13581E+01
   0.61501E+01   0.71546E-01   0.13579E+01
   0.61501E+01   0.71575E-01   0.13576E+01
   0.61501E+01   0.71603E-01   0.13574E+01
   0.61501E+01   0.71632E-01   0.13573E+01
   0.61501E+01   0.71661E-01   0.13573E+01
   0.61501E+01   0.71689E-01   0.13571E+01
   0.61501E+01   0.71718E-01   0.13569E+01
   0.61501E+01   0.71747E-01   0.13569E+01
   0.61501E+01   0.71775E-01   0.13568E+01
   0.61501E+01   0.71804E-01   0.13567E+01
   0.61501E+01   0.71833E-01   0.13563E+01
   0.61501E+01   0.71861E-01   0.13561E+01
   0.61501E+01   0.71890E-01   0.13558E+01
   0.61401E+01   0.71919E-01   0.13557E+01
   0.61501E+01   0.71948E-01   0.13557E+01
   0.61501E+01   0.71976E-01   0.13556E+01
   0.61501E+01   0.72005E-01   0.13556E+01
   0.61401E+01   0.72034E-01   0.13554E+01
   0.61401E+01   0.72063E-01   0.13551E+01
   0.61401E+01   0.72091E-01   0.13548E+01
   0.61401E+01   0.72120E-01   0.13547E+01
   0.61401E+01   0.72149E-01   0.13547E+01
   0.61401E+01   0.72178E-01   0.13546E+01
   0.61401E+01   0.72207E-01   0.13545E+01
   0.61401E+01   0.72236E-01   0.13544E+01
   0.61401E+01   0.72264E-01   0.13542E+01
   0.61401E+01   0.72293E-01   0.13540E+01
   0.61401E+01   0.72322E-01   0.13539E+01
   0.61401E+01   0.72351E-01   0.13536E+01
   0.61401E+01   0.72380E-01   0.13536E+01
   0.61401E+01   0.72409E-01   0.13533E+01
   0.61401E+01   0.72438E-01   0.13532E+01
   0.61401E+01   0.72467E-01   0.13531E+01
   0.61401E+01   0.72496E-01   0.13530E+01
   0.61401E+01   0.72525E-01   0.13529E+01
   0.61401E+01   0.72554E-01   0.13526E+01
   0.61401E+01   0.72583E-01   0.13524E+01
   0.61301E+01   0.72612E-01   0.13522E+01
   0.61301E+01   0.72641E-01   0.13520E+01
   0.61301E+01   0.72670E-01   0.13520E+01
   0.61301E+01   0.72699E-01   0.13520E+01
   0.61301E+01   0.72728E-01   0.13518E+01
   0.61301E+01   0.72757E-01   0.13518E+01
   0.61301E+01   0.72786E-01   0.13516E+01
   0.61301E+01   0.72815E-01   0.13515E+01
   0.61301E+01   0.72844E-01   0.13511E+01
   0.61301E+01   0.72873E-01   0.13511E+01
   0.61301E+01   0.72902E-01   0.13509E+01
   0.61301E+01   0.72931E-01   0.13507E+01
   0.61301E+01   0.72961E-01   0.13506E+01
   0.61301E+01   0.72990E-01   0.13504E+01
   0.61301E+01   0.73019E-01   0.13503E+01
   0.61301E+01   0.73048E-01   0.13499E+01
   0.61301E+01   0.73077E-01   0.13499E+01
   0.61301E+01   0.73106E-01   0.13498E+01
   0.61301E+01   0.73136E-01   0.13495E+01
   0.61301E+01   0.73165E-01   0.13494E+01
   0.61301E+01   0.73194E-01   0.13493E+01
   0.61301E+01   0.73223E-01   0.13493E+01
   0.61301E+01   0.73253E-01   0.13491E+01
   0.61201E+01   0.73282E-01   0.13488E+01
   0.61201E+01   0.73311E-01   0.13486E+01
   0.61201E+01   0.73340E-01   0.13485E+01
   0.61201E+01   0.73370E-01   0.13483E+01
   0.61201E+01   0.73399E-01   0.13481E+01
   0.61201E+01   0.73428E-01   0.13480E+01
   0.61201E+01   0.73458E-01   0.13479E+01
   0.61201E+01   0.73487E-01   0.13477E+01
   0.61201E+01   0.73516E-01   0.13476E+01
   0.61201E+01   0.73546E-01   0.13476E+01
   0.61201E+01   0.73575E-01   0.13474E+01
   0.61201E+01   0.73605E-01   0.13472E+01
   0.61201E+01   0.73634E-01   0.13471E+01
   0.61201E+01   0.73663E-01   0.13470E+01
   0.61201E+01   0.73693E-01   0.13467E+01
   0.61201E+01   0.73722E-01   0.13466E+01
   0.61201E+01   0.73752E-01   0.13464E+01
   0.61101E+01   0.73781E-01   0.13462E+01
   0.61201E+01   0.73811E-01   0.13462E+01
   0.61101E+01   0.73840E-01   0.13460E+01
   0.61101E+01   0.73870E-01   0.13457E+01
   0.61101E+01   0.73899E-01   0.13456E+01
   0.61101E+01   0.73929E-01   0.13456E+01
   0.61101E+01   0.73958E-01   0.13454E+01
   0.61101E+01   0.73988E-01   0.13453E+01
   0.61101E+01   0.74017E-01   0.13451E+01
   0.61101E+01   0.74047E-01   0.13450E+01
   0.61101E+01   0.74077E-01   0.13450E+01
   0.61101E+01   0.74106E-01   0.13449E+01
   0.61101E+01   0.74136E-01   0.13448E+01
   0.61101E+01   0.74165E-01   0.13444E+01
   0.61101E+01   0.74195E-01   0.13444E+01
   0.61101E+01   0.74225E-01   0.13442E+01
   0.61101E+01   0.74254E-01   0.13439E+01
   0.61101E+01   0.74284E-01   0.13438E+01
   0.61101E+01   0.74314E-01   0.13437E+01
   0.61101E+01   0.74343E-01   0.13436E+01
   0.61101E+01   0.74373E-01   0.13434E+01
   0.61101E+01   0.74403E-01   0.13433E+01
   0.61101E+01   0.74433E-01   0.13432E+01
   0.61101E+01   0.74462E-01   0.13429E+01
   0.61001E+01   0.74492E-01   0.13428E+01
   0.61001E+01   0.74522E-01   0.13428E+01
   0.61001E+01   0.74552E-01   0.13425E+01
   0.61001E+01   0.74581E-01   0.13425E+01
   0.61001E+01   0.74611E-01   0.13423E+01
   0.61001E+01   0.74641E-01   0.13421E+01
   0.61001E+01   0.74671E-01   0.13419E+01
   0.61001E+01   0.74701E-01   0.13419E+01
   0.61001E+01   0.74731E-01   0.13419E+01
   0.61001E+01   0.74760E-01   0.13418E+01
   0.61001E+01   0.74790E-01   0.13416E+01
   0.61001E+01   0.74820E-01   0.13414E+01
   0.61001E+01   0.74850E-01   0.13413E+01
   0.61001E+01   0.74880E-01   0.13412E+01
   0.61001E+01   0.74910E-01   0.13411E+01
   0.61001E+01   0.74940E-01   0.13408E+01
   0.61001E+01   0.74970E-01   0.13407E+01
   0.61001E+01   0.75000E-01   0.13405E+01
   0.61001E+01   0.75030E-01   0.13403E+01
   0.61001E+01   0.75060E-01   0.13402E+01
   0.61001E+01   0.75090E-01   0.13402E+01
   0.61001E+01   0.75120E-01   0.13400E+01
   0.61001E+01   0.75150E-01   0.13400E+01
   0.61001E+01   0.75180E-01   0.13399E+01
   0.61001E+01   0.75210E-01   0.13399E+01
   0.60901E+01   0.75240E-01   0.13396E+01
   0.60901E+01   0.75270E-01   0.13393E+01
   0.60901E+01   0.75300E-01   0.13391E+01
   0.60901E+01   0.75330E-01   0.13391E+01
   0.60901E+01   0.75360E-01   0.13388E+01
   0.60901E+01   0.75390E-01   0.13388E+01
   0.60901E+01   0.75420E-01   0.13388E+01
   0.60901E+01   0.75450E-01   0.13386E+01
   0.60901E+01   0.75481E-01   0.13385E+01
   0.60901E+01   0.75511E-01   0.13384E+01
   0.60901E+01   0.75541E-01   0.13382E+01
   0.60901E+01   0.75571E-01   0.13381E+01
   0.60901E+01   0.75601E-01   0.13381E+01
   0.60901E+01   0.75632E-01   0.13379E+01
   0.60901E+01   0.75662E-01   0.13377E+01
   0.60901E+01   0.75692E-01   0.13377E+01
   0.60901E+01   0.75722E-01   0.13375E+01
   0.60901E+01   0.75752E-01   0.13374E+01
   0.60901E+01   0.75783E-01   0.13372E+01
   0.60901E+01   0.75813E-01   0.13373E+01
   0.60901E+01   0.75843E-01   0.13370E+01
   0.60901E+01   0.75874E-01   0.13368E+01
   0.60901E+01   0.75904E-01   0.13367E+01
   0.60801E+01   0.75934E-01   0.13364E+01
   0.60801E+01   0.75965E-01   0.13363E+01
   0.60801E+01   0.75995E-01   0.13361E+01
   0.60801E+01   0.76025E-01   0.13359E+01
   0.60801E+01   0.76056E-01   0.13357E+01
   0.60801E+01   0.76086E-01   0.13353E+01
   0.60801E+01   0.76116E-01   0.13352E+01
   0.60801E+01   0.76147E-01   0.13351E+01
   0.60801E+01   0.76177E-01   0.13350E+01
   0.60801E+01   0.76208E-01   0.13349E+01
   0.60801E+01   0.76238E-01   0.13349E+01
   0.60801E+01   0.76269E-01   0.13347E+01
   0.60801E+01   0.76299E-01   0.13346E+01
   0.60801E+01   0.76330E-01   0.13346E+01
   0.60801E+01   0.76360E-01   0.13344E+01
   0.60801E+01   0.76391E-01   0.13343E+01
   0.60801E+01   0.76421E-01   0.13341E+01
   0.60801E+01   0.76452E-01   0.13340E+01
   0.60801E+01   0.76482E-01   0.13338E+01
   0.60801E+01   0.76513E-01   0.13337E+01
   0.60801E+01   0.76543E-01   0.13337E+01
   0.60801E+01   0.76574E-01   0.13336E+01
   0.60801E+01   0.76605E-01   0.13332E+01
   0.60801E+01   0.76635E-01   0.13331E+01
   0.60701E+01   0.76666E-01   0.13329E+01
   0.60801E+01   0.76696E-01   0.13328E+01
   0.60701E+01   0.76727E-01   0.13328E+01
   0.60701E+01   0.76758E-01   0.13325E+01
   0.60701E+01   0.76788E-01   0.13324E+01
   0.60701E+01   0.76819E-01   0.13323E+01
   0.60701E+01   0.76850E-01   0.13322E+01
   0.60701E+01   0.76880E-01   0.13321E+01
   0.60701E+01   0.76911E-01   0.13320E+01
   0.60701E+01   0.76942E-01   0.13318E+01
   0.60701E+01   0.76973E-01   0.13317E+01
   0.60701E+01   0.77003E-01   0.13317E+01
   0.60701E+01   0.77034E-01   0.13315E+01
   0.60701E+01   0.77065E-01   0.13314E+01
   0.60701E+01   0.77096E-01   0.13313E+01
   0.60701E+01   0.77127E-01   0.13310E+01
   0.60701E+01   0.77157E-01   0.13310E+01
   0.60701E+01   0.77188E-01   0.13308E+01
   0.60701E+01   0.77219E-01   0.13308E+01
   0.60701E+01   0.77250E-01   0.13306E+01
   0.60701E+01   0.77281E-01   0.13306E+01
   0.60701E+01   0.77312E-01   0.13305E+01
   0.60701E+01   0.77343E-01   0.13302E+01
   0.60701E+01   0.77373E-01   0.13302E+01
   0.60701E+01   0.77404E-01   0.13301E+01
   0.60601E+01   0.77435E-01   0.13299E+01
   0.60701E+01   0.77466E-01   0.13298E+01
   0.60601E+01   0.77497E-01   0.13297E+01
   0.60601E+01   0.77528E-01   0.13295E+01
   0.60601E+01   0.77559E-01   0.13294E+01
   0.60601E+01   0.77590E-01   0.13292E+01
   0.60601E+01   0.77621E-01   0.13288E+01
   0.60601E+01   0.77652E-01   0.13286E+01
   0.60601E+01   0.77683E-01   0.13285E+01
   0.60601E+01   0.77714E-01   0.13285E+01
   0.60601E+01   0.77745E-01   0.13284E+01
   0.60601E+01   0.77776E-01   0.13282E+01
   0.60601E+01   0.77807E-01   0.13282E+01
   0.60601E+01   0.77838E-01   0.13281E+01
   0.60601E+01   0.77870E-01   0.13280E+01
   0.60601E+01   0.77901E-01   0.13277E+01
   0.60601E+01   0.77932E-01   0.13276E+01
   0.60601E+01   0.77963E-01   0.13274E+01
   0.60601E+01   0.77994E-01   0.13271E+01
   0.60601E+01   0.78025E-01   0.13270E+01
   0.60601E+01   0.78056E-01   0.13269E+01
   0.60601E+01   0.78088E-01   0.13268E+01
   0.60601E+01   0.78119E-01   0.13268E+01
   0.60601E+01   0.78150E-01   0.13268E+01
   0.60601E+01   0.78181E-01   0.13266E+01
   0.60601E+01   0.78213E-01   0.13264E+01
   0.60601E+01   0.78244E-01   0.13264E+01
   0.60601E+01   0.78275E-01   0.13261E+01
   0.60601E+01   0.78306E-01   0.13261E+01
   0.60501E+01   0.78338E-01   0.13260E+01
   0.60501E+01   0.78369E-01   0.13257E+01
   0.60501E+01   0.78400E-01   0.13256E+01
   0.60501E+01   0.78432E-01   0.13255E+01
   0.60501E+01   0.78463E-01   0.13254E+01
   0.60501E+01   0.78494E-01   0.13252E+01
   0.60501E+01   0.78526E-01   0.13252E+01
   0.60501E+01   0.78557E-01   0.13250E+01
   0.60501E+01   0.78588E-01   0.13249E+01
   0.60501E+01   0.78620E-01   0.13248E+01
   0.60501E+01   0.78651E-01   0.13248E+01
   0.60501E+01   0.78683E-01   0.13247E+01
   0.60501E+01   0.78714E-01   0.13246E+01
   0.60501E+01   0.78746E-01   0.13244E+01
   0.60501E+01   0.78777E-01   0.13243E+01
   0.60501E+01   0.78808E-01   0.13241E+01
   0.60501E+01   0.78840E-01   0.13240E+01
   0.60501E+01   0.78871E-01   0.13239E+01
   0.60501E+01   0.78903E-01   0.13234E+01
   0.60501E+01   0.78934E-01   0.13233E+01
   0.60501E+01   0.78966E-01   0.13232E+01
   0.60501E+01   0.78998E-01   0.13231E+01
   0.60501E+01   0.79029E-01   0.13230E+01
   0.60401E+01   0.79061E-01   0.13228E+01
   0.60501E+01   0.79092E-01   0.13228E+01
   0.60501E+01   0.79124E-01   0.13227E+01
   0.60501E+01   0.79156E-01   0.13227E+01
   0.60501E+01   0.79187E-01   0.13226E+01
   0.60501E+01   0.79219E-01   0.13222E+01
   0.60401E+01   0.79250E-01   0.13221E+01
   0.60401E+01   0.79282E-01   0.13218E+01
   0.60401E+01   0.79314E-01   0.13218E+01
   0.60401E+01   0.79345E-01   0.13217E+01
   0.60401E+01   0.79377E-01   0.13217E+01
   0.60401E+01   0.79409E-01   0.13215E+01
   0.60401E+01   0.79441E-01   0.13213E+01
   0.60401E+01   0.79472E-01   0.13213E+01
   0.60401E+01   0.79504E-01   0.13212E+01
   0.60401E+01   0.79536E-01   0.13210E+01
   0.60401E+01   0.79568E-01   0.13209E+01
   0.60401E+01   0.79599E-01   0.13208E+01
   0.60401E+01   0.79631E-01   0.13205E+01
   0.60401E+01   0.79663E-01   0.13204E+01
   0.60401E+01   0.79695E-01   0.13203E+01
   0.60401E+01   0.79727E-01   0.13202E+01
   0.60401E+01   0.79759E-01   0.13202E+01
   0.60401E+01   0.79790E-01   0.13200E+01
   0.60401E+01   0.79822E-01   0.13200E+01
   0.60401E+01   0.79854E-01   0.13199E+01
   0.60301E+01   0.79886E-01   0.13198E+01
   0.60301E+01   0.79918E-01   0.13196E+01
   0.60401E+01   0.79950E-01   0.13194E+01
   0.60301E+01   0.79982E-01   0.13191E+01
   0.60301E+01   0.80014E-01   0.13190E+01
   0.60301E+01   0.80046E-01   0.13189E+01
   0.60401E+01   0.80078E-01   0.13188E+01
   0.60401E+01   0.80110E-01   0.13187E+01
   0.60401E+01   0.80142E-01   0.13186E+01
   0.60401E+01   0.80174E-01   0.13186E+01
   0.60401E+01   0.80206E-01   0.13186E+01
   0.60401E+01   0.80238E-01   0.13185E+01
   0.60301E+01   0.80270E-01   0.13184E+01
   0.60301E+01   0.80302E-01   0.13181E+01
   0.60301E+01   0.80334E-01   0.13179E+01
   0.60301E+01   0.80366E-01   0.13175E+01
   0.60301E+01   0.80398E-01   0.13174E+01
   0.60301E+01   0.80431E-01   0.13173E+01
   0.60301E+01   0.80463E-01   0.13172E+01
   0.60301E+01   0.80495E-01   0.13171E+01
   0.60301E+01   0.80527E-01   0.13171E+01
   0.60301E+01   0.80559E-01   0.13171E+01
   0.60301E+01   0.80591E-01   0.13170E+01
   0.60301E+01   0.80624E-01   0.13168E+01
   0.60301E+01   0.80656E-01   0.13167E+01
   0.60301E+01   0.80688E-01   0.13165E+01
   0.60301E+01   0.80720E-01   0.13164E+01
   0.60201E+01   0.80752E-01   0.13162E+01
   0.60301E+01   0.80785E-01   0.13162E+01
   0.60201E+01   0.80817E-01   0.13162E+01
   0.60201E+01   0.80849E-01   0.13159E+01
   0.60201E+01   0.80882E-01   0.13156E+01
   0.60201E+01   0.80914E-01   0.13156E+01
   0.60201E+01   0.80946E-01   0.13156E+01
   0.60201E+01   0.80979E-01   0.13153E+01
   0.60201E+01   0.81011E-01   0.13152E+01
   0.60201E+01   0.81043E-01   0.13152E+01
   0.60201E+01   0.81076E-01   0.13151E+01
   0.60201E+01   0.81108E-01   0.13150E+01
   0.60301E+01   0.81141E-01   0.13149E+01
   0.60201E+01   0.81173E-01   0.13146E+01
   0.60201E+01   0.81205E-01   0.13145E+01
   0.60201E+01   0.81238E-01   0.13143E+01
   0.60201E+01   0.81270E-01   0.13143E+01
   0.60201E+01   0.81303E-01   0.13141E+01
   0.60201E+01   0.81335E-01   0.13138E+01
   0.60201E+01   0.81368E-01   0.13138E+01
   0.60201E+01   0.81400E-01   0.13137E+01
   0.60201E+01   0.81433E-01   0.13136E+01
   0.60201E+01   0.81465E-01   0.13135E+01
   0.60201E+01   0.81498E-01   0.13133E+01
   0.60201E+01   0.81530E-01   0.13133E+01
   0.60201E+01   0.81563E-01   0.13131E+01
   0.60201E+01   0.81596E-01   0.13130E+01
   0.60201E+01   0.81628E-01   0.13129E+01
   0.60201E+01   0.81661E-01   0.13128E+01
   0.60201E+01   0.81693E-01   0.13127E+01
   0.60201E+01   0.81726E-01   0.13125E+01
   0.60201E+01   0.81759E-01   0.13122E+01
   0.60201E+01   0.81791E-01   0.13122E+01
   0.60201E+01   0.81824E-01   0.13122E+01
   0.60201E+01   0.81857E-01   0.13122E+01
   0.60201E+01   0.81890E-01   0.13119E+01
   0.60101E+01   0.81922E-01   0.13117E+01
   0.60201E+01   0.81955E-01   0.13117E+01
   0.60201E+01   0.81988E-01   0.13116E+01
   0.60101E+01   0.82020E-01   0.13115E+01
   0.60101E+01   0.82053E-01   0.13114E+01
   0.60101E+01   0.82086E-01   0.13112E+01
   0.60101E+01   0.82119E-01   0.13110E+01
   0.60101E+01   0.82152E-01   0.13109E+01
   0.60101E+01   0.82184E-01   0.13109E+01
   0.60101E+01   0.82217E-01   0.13106E+01
   0.60101E+01   0.82250E-01   0.13106E+01
   0.60101E+01   0.82283E-01   0.13105E+01
   0.60101E+01   0.82316E-01   0.13104E+01
   0.60101E+01   0.82349E-01   0.13103E+01
   0.60101E+01   0.82382E-01   0.13102E+01
   0.60101E+01   0.82415E-01   0.13100E+01
   0.60101E+01   0.82448E-01   0.13098E+01
   0.60101E+01   0.82480E-01   0.13097E+01
   0.60101E+01   0.82513E-01   0.13096E+01
   0.60101E+01   0.82546E-01   0.13094E+01
   0.60101E+01   0.82579E-01   0.13093E+01
   0.60101E+01   0.82612E-01   0.13092E+01
   0.60101E+01   0.82645E-01   0.13090E+01
   0.60101E+01   0.82678E-01   0.13089E+01
   0.60101E+01   0.82711E-01   0.13088E+01
   0.60101E+01   0.82744E-01   0.13087E+01
   0.60101E+01   0.82778E-01   0.13087E+01
   0.60101E+01   0.82811E-01   0.13087E+01
   0.60101E+01   0.82844E-01   0.13086E+01
   0.60101E+01   0.82877E-01   0.13084E+01
   0.60101E+01   0.82910E-01   0.13083E+01
   0.60001E+01   0.82943E-01   0.13081E+01
   0.60001E+01   0.82976E-01   0.13080E+01
   0.60001E+01   0.83009E-01   0.13078E+01
   0.60001E+01   0.83043E-01   0.13077E+01
   0.60001E+01   0.83076E-01   0.13076E+01
   0.60001E+01   0.83109E-01   0.13075E+01
   0.60001E+01   0.83142E-01   0.13073E+01
   0.60001E+01   0.83175E-01   0.13072E+01
   0.60001E+01   0.83209E-01   0.13072E+01
   0.60001E+01   0.83242E-01   0.13070E+01
   0.60001E+01   0.83275E-01   0.13069E+01
   0.60001E+01   0.83308E-01   0.13068E+01
   0.60001E+01   0.83342E-01   0.13064E+01
   0.60001E+01   0.83375E-01   0.13063E+01
   0.60001E+01   0.83408E-01   0.13063E+01
   0.60001E+01   0.83442E-01   0.13060E+01
   0.60001E+01   0.83475E-01   0.13059E+01
   0.60001E+01   0.83508E-01   0.13058E+01
   0.60001E+01   0.83542E-01   0.13057E+01
   0.60001E+01   0.83575E-01   0.13056E+01
   0.60001E+01   0.83608E-01   0.13055E+01
   0.60001E+01   0.83642E-01   0.13055E+01
   0.60001E+01   0.83675E-01   0.13054E+01
   0.60001E+01   0.83709E-01   0.13054E+01
   0.60001E+01   0.83742E-01   0.13053E+01
   0.60001E+01   0.83776E-01   0.13052E+01
   0.60001E+01   0.83809E-01   0.13051E+01
   0.60001E+01   0.83843E-01   0.13050E+01
   0.60001E+01   0.83876E-01   0.13049E+01
   0.60001E+01   0.83910E-01   0.13047E+01
   0.60001E+01   0.83943E-01   0.13046E+01
   0.60001E+01   0.83977E-01   0.13044E+01
   0.59901E+01   0.84010E-01   0.13042E+01
   0.59901E+01   0.84044E-01   0.13042E+01
   0.59901E+01   0.84077E-01   0.13041E+01
   0.59901E+01   0.84111E-01   0.13039E+01
   0.59901E+01   0.84145E-01   0.13038E+01
   0.59901E+01   0.84178E-01   0.13036E+01
   0.59901E+01   0.84212E-01   0.13034E+01
   0.59901E+01   0.84245E-01   0.13033E+01
   0.59901E+01   0.84279E-01   0.13031E+01
   0.59901E+01   0.84313E-01   0.13031E+01
   0.59901E+01   0.84346E-01   0.13030E+01
   0.59901E+01   0.84380E-01   0.13029E+01
   0.59901E+01   0.84414E-01   0.13029E+01
   0.59901E+01   0.84448E-01   0.13028E+01
   0.59901E+01   0.84481E-01   0.13027E+01
   0.59901E+01   0.84515E-01   0.13026E+01
   0.59901E+01   0.84549E-01   0.13024E+01
   0.59901E+01   0.84583E-01   0.13024E+01
   0.59901E+01   0.84616E-01   0.13022E+01
   0.59901E+01   0.84650E-01   0.13021E+01
   0.59901E+01   0.84684E-01   0.13019E+01
   0.59901E+01   0.84718E-01   0.13018E+01
   0.59901E+01   0.84752E-01   0.13016E+01
   0.59901E+01   0.84786E-01   0.13016E+01
   0.59901E+01   0.84820E-01   0.13014E+01
   0.59901E+01   0.84853E-01   0.13013E+01
   0.59901E+01   0.84887E-01   0.13012E+01
   0.59901E+01   0.84921E-01   0.13011E+01
   0.59901E+01   0.84955E-01   0.13010E+01
   0.59901E+01   0.84989E-01   0.13008E+01
   0.59901E+01   0.85023E-01   0.13005E+01
   0.59901E+01   0.85057E-01   0.13005E+01
   0.59901E+01   0.85091E-01   0.13003E+01
   0.59801E+01   0.85125E-01   0.13002E+01
   0.59801E+01   0.85159E-01   0.13001E+01
   0.59801E+01   0.85193E-01   0.13000E+01
   0.59801E+01   0.85227E-01   0.12998E+01
   0.59801E+01   0.85261E-01   0.12998E+01
   0.59801E+01   0.85295E-01   0.12997E+01
   0.59801E+01   0.85329E-01   0.12996E+01
   0.59801E+01   0.85363E-01   0.12996E+01
   0.59801E+01   0.85398E-01   0.12996E+01
   0.59801E+01   0.85432E-01   0.12995E+01
   0.59801E+01   0.85466E-01   0.12994E+01
   0.59801E+01   0.85500E-01   0.12993E+01
   0.59801E+01   0.85534E-01   0.12992E+01
   0.59801E+01   0.85568E-01   0.12990E+01
   0.59801E+01   0.85602E-01   0.12988E+01
   0.59801E+01   0.85637E-01   0.12987E+01
   0.59801E+01   0.85671E-01   0.12986E+01
   0.59801E+01   0.85705E-01   0.12986E+01
   0.59801E+01   0.85739E-01   0.12984E+01
   0.59801E+01   0.85774E-01   0.12985E+01
   0.59801E+01   0.85808E-01   0.12983E+01
   0.59801E+01   0.85842E-01   0.12982E+01
   0.59801E+01   0.85876E-01   0.12979E+01
   0.59801E+01   0.85911E-01   0.12977E+01
   0.59801E+01   0.85945E-01   0.12975E+01
   0.59801E+01   0.85979E-01   0.12975E+01
   0.59801E+01   0.86014E-01   0.12972E+01
   0.59801E+01   0.86048E-01   0.12971E+01
   0.59801E+01   0.86083E-01   0.12970E+01
   0.59801E+01   0.86117E-01   0.12969E+01
   0.59801E+01   0.86151E-01   0.12968E+01
   0.59801E+01   0.86186E-01   0.12967E+01
   0.59801E+01   0.86220E-01   0.12966E+01
   0.59801E+01   0.86255E-01   0.12965E+01
   0.59801E+01   0.86289E-01   0.12966E+01
   0.59801E+01   0.86324E-01   0.12965E+01
   0.59801E+01   0.86358E-01   0.12965E+01
   0.59801E+01   0.86393E-01   0.12963E+01
   0.59701E+01   0.86427E-01   0.12962E+01
   0.59701E+01   0.86462E-01   0.12959E+01
   0.59701E+01   0.86496E-01   0.12958E+01
   0.59701E+01   0.86531E-01   0.12956E+01
   0.59701E+01   0.86565E-01   0.12955E+01
   0.59701E+01   0.86600E-01   0.12954E+01
   0.59701E+01   0.86635E-01   0.12953E+01
   0.59701E+01   0.86669E-01   0.12952E+01
   0.59701E+01   0.86704E-01   0.12951E+01
   0.59701E+01   0.86738E-01   0.12951E+01
   0.59701E+01   0.86773E-01   0.12951E+01
   0.59701E+01   0.86808E-01   0.12949E+01
   0.59701E+01   0.86842E-01   0.12948E+01
   0.59701E+01   0.86877E-01   0.12947E+01
   0.59701E+01   0.86912E-01   0.12945E+01
   0.59701E+01   0.86947E-01   0.12944E+01
   0.59701E+01   0.86981E-01   0.12941E+01
   0.59701E+01   0.87016E-01   0.12940E+01
   0.59701E+01   0.87051E-01   0.12939E+01
   0.59701E+01   0.87086E-01   0.12937E+01
   0.59701E+01   0.87120E-01   0.12936E+01
   0.59701E+01   0.87155E-01   0.12936E+01
   0.59701E+01   0.87190E-01   0.12936E+01
   0.59701E+01   0.87225E-01   0.12934E+01
   0.59701E+01   0.87260E-01   0.12934E+01
   0.59701E+01   0.87295E-01   0.12933E+01
   0.59701E+01   0.87329E-01   0.12931E+01
   0.59701E+01   0.87364E-01   0.12931E+01
   0.59701E+01   0.87399E-01   0.12931E+01
   0.59701E+01   0.87434E-01   0.12929E+01
   0.59701E+01   0.87469E-01   0.12926E+01
   0.59701E+01   0.87504E-01   0.12926E+01
   0.59701E+01   0.87539E-01   0.12925E+01
   0.59701E+01   0.87574E-01   0.12925E+01
   0.59601E+01   0.87609E-01   0.12922E+01
   0.59601E+01   0.87644E-01   0.12921E+01
   0.59601E+01   0.87679E-01   0.12920E+01
   0.59601E+01   0.87714E-01   0.12920E+01
   0.59601E+01   0.87749E-01   0.12919E+01
   0.59601E+01   0.87784E-01   0.12918E+01
   0.59601E+01   0.87819E-01   0.12916E+01
   0.59601E+01   0.87854E-01   0.12915E+01
   0.59601E+01   0.87889E-01   0.12914E+01
   0.59601E+01   0.87925E-01   0.12913E+01
   0.59601E+01   0.87960E-01   0.12912E+01
   0.59601E+01   0.87995E-01   0.12912E+01
   0.59601E+01   0.88030E-01   0.12910E+01
   0.59601E+01   0.88065E-01   0.12908E+01
   0.59601E+01   0.88100E-01   0.12907E+01
   0.59601E+01   0.88136E-01   0.12907E+01
   0.59601E+01   0.88171E-01   0.12905E+01
   0.59601E+01   0.88206E-01   0.12905E+01
   0.59601E+01   0.88241E-01   0.12904E+01
   0.59601E+01   0.88277E-01   0.12904E+01
   0.59601E+01   0.88312E-01   0.12901E+01
   0.59601E+01   0.88347E-01   0.12899E+01
   0.59601E+01   0.88382E-01   0.12900E+01
   0.59601E+01   0.88418E-01   0.12900E+01
   0.59601E+01   0.88453E-01   0.12898E+01
   0.59601E+01   0.88488E-01   0.12895E+01
   0.59601E+01   0.88524E-01   0.12895E+01
   0.59601E+01   0.88559E-01   0.12892E+01
   0.59601E+01   0.88594E-01   0.12892E+01
   0.59601E+01   0.88630E-01   0.12890E+01
   0.59601E+01   0.88665E-01   0.12889E+01
   0.59601E+01   0.88701E-01   0.12888E+01
   0.59601E+01   0.88736E-01   0.12888E+01
   0.59601E+01   0.88772E-01   0.12887E+01
   0.59601E+01   0.88807E-01   0.12887E+01
   0.59601E+01   0.88843E-01   0.12885E+01
   0.59601E+01   0.88878E-01   0.12885E+01
   0.59601E+01   0.88914E-01   0.12883E+01
   0.59501E+01   0.88949E-01   0.12880E+01
   0.59501E+01   0.88985E-01   0.12879E+01
   0.59501E+01   0.89020E-01   0.12878E+01
   0.59501E+01   0.89056E-01   0.12876E+01
   0.59501E+01   0.89091E-01   0.12875E+01
   0.59501E+01   0.89127E-01   0.12874E+01
   0.59501E+01   0.89163E-01   0.12873E+01
   0.59501E+01   0.89198E-01   0.12872E+01
   0.59501E+01   0.89234E-01   0.12872E+01
   0.59501E+01   0.89270E-01   0.12871E+01
   0.59501E+01   0.89305E-01   0.12871E+01
   0.59501E+01   0.89341E-01   0.12871E+01
   0.59501E+01   0.89377E-01   0.12871E+01
   0.59501E+01   0.89412E-01   0.12869E+01
   0.59501E+01   0.89448E-01   0.12867E+01
   0.59501E+01   0.89484E-01   0.12865E+01
   0.59501E+01   0.89519E-01   0.12865E+01
   0.59501E+01   0.89555E-01   0.12863E+01
   0.59501E+01   0.89591E-01   0.12862E+01
   0.59501E+01   0.89627E-01   0.12861E+01
   0.59501E+01   0.89663E-01   0.12859E+01
   0.59501E+01   0.89698E-01   0.12859E+01
   0.59501E+01   0.89734E-01   0.12858E+01
   0.59501E+01   0.89770E-01   0.12856E+01
   0.59501E+01   0.89806E-01   0.12854E+01
   0.59501E+01   0.89842E-01   0.12854E+01
   0.59501E+01   0.89878E-01   0.12854E+01
   0.59501E+01   0.89914E-01   0.12851E+01
   0.59501E+01   0.89950E-01   0.12849E+01
   0.59501E+01   0.89986E-01   0.12849E+01
   0.59501E+01   0.90022E-01   0.12848E+01
   0.59501E+01   0.90058E-01   0.12848E+01
   0.59501E+01   0.90094E-01   0.12845E+01
   0.59501E+01   0.90130E-01   0.12844E+01
   0.59501E+01   0.90166E-01   0.12844E+01
   0.59501E+01   0.90202E-01   0.12844E+01
   0.59501E+01   0.90238E-01   0.12842E+01
   0.59501E+01   0.90274E-01   0.12841E+01
   0.59501E+01   0.90310E-01   0.12840E+01
   0.59501E+01   0.90346E-01   0.12839E+01
   0.59501E+01   0.90382E-01   0.12839E+01
   0.59501E+01   0.90418E-01   0.12838E+01
   0.59401E+01   0.90454E-01   0.12836E+01
   0.59401E+01   0.90490E-01   0.12836E+01
   0.59401E+01   0.90526E-01   0.12836E+01
   0.59401E+01   0.90563E-01   0.12833E+01
   0.59401E+01   0.90599E-01   0.12833E+01
   0.59401E+01   0.90635E-01   0.12833E+01
   0.59401E+01   0.90671E-01   0.12830E+01
   0.59401E+01   0.90707E-01   0.12828E+01
   0.59401E+01   0.90744E-01   0.12827E+01
   0.59401E+01   0.90780E-01   0.12826E+01
   0.59401E+01   0.90816E-01   0.12826E+01
   0.59401E+01   0.90853E-01   0.12825E+01
   0.59401E+01   0.90889E-01   0.12824E+01
   0.59401E+01   0.90925E-01   0.12823E+01
   0.59401E+01   0.90961E-01   0.12822E+01
   0.59401E+01   0.90998E-01   0.12821E+01
   0.59401E+01   0.91034E-01   0.12821E+01
   0.59401E+01   0.91071E-01   0.12819E+01
   0.59401E+01   0.91107E-01   0.12817E+01
   0.59401E+01   0.91143E-01   0.12815E+01
   0.59401E+01   0.91180E-01   0.12815E+01
   0.59401E+01   0.91216E-01   0.12815E+01
   0.59401E+01   0.91253E-01   0.12813E+01
   0.59401E+01   0.91289E-01   0.12811E+01
   0.59401E+01   0.91326E-01   0.12810E+01
   0.59401E+01   0.91362E-01   0.12809E+01
   0.59401E+01   0.91399E-01   0.12808E+01
   0.59401E+01   0.91435E-01   0.12808E+01
   0.59401E+01   0.91472E-01   0.12808E+01
   0.59401E+01   0.91508E-01   0.12807E+01
   0.59401E+01   0.91545E-01   0.12806E+01
   0.59401E+01   0.91581E-01   0.12805E+01
   0.59401E+01   0.91618E-01   0.12804E+01
   0.59401E+01   0.91655E-01   0.12804E+01
   0.59401E+01   0.91691E-01   0.12803E+01
   0.59401E+01   0.91728E-01   0.12802E+01
   0.59401E+01   0.91764E-01   0.12799E+01
   0.59401E+01   0.91801E-01   0.12797E+01
   0.59301E+01   0.91838E-01   0.12795E+01
   0.59301E+01   0.91874E-01   0.12793E+01
   0.59401E+01   0.91911E-01   0.12792E+01
   0.59401E+01   0.91948E-01   0.12792E+01
   0.59401E+01   0.91985E-01   0.12791E+01
   0.59301E+01   0.92021E-01   0.12789E+01
   0.59301E+01   0.92058E-01   0.12787E+01
   0.59301E+01   0.92095E-01   0.12787E+01
   0.59301E+01   0.92132E-01   0.12786E+01
   0.59301E+01   0.92169E-01   0.12786E+01
   0.59301E+01   0.92205E-01   0.12785E+01
   0.59301E+01   0.92242E-01   0.12785E+01
   0.59301E+01   0.92279E-01   0.12785E+01
   0.59301E+01   0.92316E-01   0.12783E+01
   0.59301E+01   0.92353E-01   0.12783E+01
   0.59301E+01   0.92390E-01   0.12782E+01
   0.59301E+01   0.92427E-01   0.12780E+01
   0.59301E+01   0.92464E-01   0.12778E+01
   0.59301E+01   0.92501E-01   0.12778E+01
   0.59301E+01   0.92537E-01   0.12778E+01
   0.59301E+01   0.92574E-01   0.12776E+01
   0.59301E+01   0.92611E-01   0.12776E+01
   0.59301E+01   0.92648E-01   0.12774E+01
   0.59301E+01   0.92685E-01   0.12773E+01
   0.59301E+01   0.92723E-01   0.12772E+01
   0.59301E+01   0.92760E-01   0.12771E+01
   0.59301E+01   0.92797E-01   0.12770E+01
   0.59301E+01   0.92834E-01   0.12769E+01
   0.59301E+01   0.92871E-01   0.12768E+01
   0.59301E+01   0.92908E-01   0.12768E+01
   0.59301E+01   0.92945E-01   0.12767E+01
   0.59301E+01   0.92982E-01   0.12765E+01
   0.59301E+01   0.93019E-01   0.12763E+01
   0.59301E+01   0.93056E-01   0.12762E+01
   0.59301E+01   0.93094E-01   0.12761E+01
   0.59301E+01   0.93131E-01   0.12761E+01
   0.59301E+01   0.93168E-01   0.12760E+01
   0.59301E+01   0.93205E-01   0.12759E+01
   0.59301E+01   0.93243E-01   0.12756E+01
   0.59301E+01   0.93280E-01   0.12755E+01
   0.59301E+01   0.93317E-01   0.12754E+01
   0.59301E+01   0.93354E-01   0.12753E+01
   0.59301E+01   0.93392E-01   0.12753E+01
   0.59301E+01   0.93429E-01   0.12751E+01
   0.59301E+01   0.93466E-01   0.12750E+01
   0.59301E+01   0.93504E-01   0.12750E+01
   0.59301E+01   0.93541E-01   0.12748E+01
   0.59301E+01   0.93578E-01   0.12747E+01
   0.59301E+01   0.93616E-01   0.12747E+01
   0.59301E+01   0.93653E-01   0.12747E+01
   0.59301E+01   0.93691E-01   0.12747E+01
   0.59301E+01   0.93728E-01   0.12744E+01
   0.59301E+01   0.93765E-01   0.12744E+01
   0.59301E+01   0.93803E-01   0.12743E+01
   0.59301E+01   0.93840E-01   0.12742E+01
   0.59301E+01   0.93878E-01   0.12742E+01
   0.59301E+01   0.93915E-01   0.12742E+01
   0.59301E+01   0.93953E-01   0.12739E+01
   0.59201E+01   0.93991E-01   0.12737E+01
   0.59201E+01   0.94028E-01   0.12736E+01
   0.59201E+01   0.94066E-01   0.12735E+01
   0.59201E+01   0.94103E-01   0.12733E+01
   0.59201E+01   0.94141E-01   0.12731E+01
   0.59201E+01   0.94178E-01   0.12731E+01
   0.59201E+01   0.94216E-01   0.12730E+01
   0.59201E+01   0.94254E-01   0.12730E+01
   0.59201E+01   0.94291E-01   0.12730E+01
   0.59201E+01   0.94329E-01   0.12729E+01
   0.59201E+01   0.94367E-01   0.12729E+01
   0.59201E+01   0.94404E-01   0.12727E+01
   0.59201E+01   0.94442E-01   0.12725E+01
   0.59201E+01   0.94480E-01   0.12724E+01
   0.59201E+01   0.94518E-01   0.12722E+01
   0.59201E+01   0.94555E-01   0.12722E+01
   0.59201E+01   0.94593E-01   0.12723E+01
   0.59201E+01   0.94631E-01   0.12722E+01
   0.59201E+01   0.94669E-01   0.12720E+01
   0.59201E+01   0.94707E-01   0.12721E+01
   0.59201E+01   0.94744E-01   0.12720E+01
   0.59201E+01   0.94782E-01   0.12717E+01
   0.59201E+01   0.94820E-01   0.12715E+01
   0.59201E+01   0.94858E-01   0.12715E+01
   0.59201E+01   0.94896E-01   0.12713E+01
   0.59201E+01   0.94934E-01   0.12711E+01
   0.59201E+01   0.94972E-01   0.12709E+01
   0.59201E+01   0.95010E-01   0.12709E+01
   0.59201E+01   0.95048E-01   0.12709E+01
   0.59201E+01   0.95086E-01   0.12708E+01
   0.59201E+01   0.95124E-01   0.12707E+01
   0.59201E+01   0.95162E-01   0.12708E+01
   0.59201E+01   0.95200E-01   0.12707E+01
   0.59201E+01   0.95238E-01   0.12706E+01
   0.59201E+01   0.95276E-01   0.12704E+01
   0.59201E+01   0.95314E-01   0.12703E+01
   0.59201E+01   0.95352E-01   0.12702E+01
   0.59201E+01   0.95390E-01   0.12700E+01
   0.59201E+01   0.95428E-01   0.12700E+01
   0.59201E+01   0.95466E-01   0.12699E+01
   0.59201E+01   0.95504E-01   0.12697E+01
   0.59201E+01   0.95543E-01   0.12696E+01
   0.59201E+01   0.95581E-01   0.12695E+01
   0.59201E+01   0.95619E-01   0.12692E+01
   0.59201E+01   0.95657E-01   0.12692E+01
   0.59201E+01   0.95695E-01   0.12691E+01
   0.59101E+01   0.95734E-01   0.12690E+01
   0.59101E+01   0.95772E-01   0.12689E+01
   0.59101E+01   0.95810E-01   0.12689E+01
   0.59101E+01   0.95848E-01   0.12689E+01
   0.59101E+01   0.95887E-01   0.12689E+01
   0.59201E+01   0.95925E-01   0.12690E+01
   0.59101E+01   0.95963E-01   0.12689E+01
   0.59101E+01   0.96002E-01   0.12688E+01
   0.59101E+01   0.96040E-01   0.12687E+01
   0.59101E+01   0.96078E-01   0.12684E+01
   0.59101E+01   0.96117E-01   0.12683E+01
   0.59101E+01   0.96155E-01   0.12681E+01
   0.59101E+01   0.96194E-01   0.12680E+01
   0.59101E+01   0.96232E-01   0.12678E+01
   0.59101E+01   0.96271E-01   0.12678E+01
   0.59101E+01   0.96309E-01   0.12677E+01
   0.59101E+01   0.96348E-01   0.12676E+01
   0.59101E+01   0.96386E-01   0.12675E+01
   0.59101E+01   0.96425E-01   0.12675E+01
   0.59101E+01   0.96463E-01   0.12672E+01
   0.59101E+01   0.96502E-01   0.12671E+01
   0.59101E+01   0.96540E-01   0.12670E+01
   0.59101E+01   0.96579E-01   0.12668E+01
   0.59101E+01   0.96617E-01   0.12667E+01
   0.59101E+01   0.96656E-01   0.12667E+01
   0.59101E+01   0.96695E-01   0.12666E+01
   0.59101E+01   0.96733E-01   0.12666E+01
   0.59101E+01   0.96772E-01   0.12664E+01
   0.59101E+01   0.96811E-01   0.12663E+01
   0.59101E+01   0.96849E-01   0.12663E+01
   0.59101E+01   0.96888E-01   0.12662E+01
   0.59101E+01   0.96927E-01   0.12661E+01
   0.59101E+01   0.96965E-01   0.12661E+01
   0.59101E+01   0.97004E-01   0.12661E+01
   0.59101E+01   0.97043E-01   0.12661E+01
   0.59101E+01   0.97082E-01   0.12660E+01
   0.59101E+01   0.97120E-01   0.12659E+01
   0.59101E+01   0.97159E-01   0.12659E+01
   0.59101E+01   0.97198E-01   0.12658E+01
   0.59101E+01   0.97237E-01   0.12657E+01
   0.59101E+01   0.97276E-01   0.12655E+01
   0.59101E+01   0.97315E-01   0.12653E+01
   0.59101E+01   0.97353E-01   0.12652E+01
   0.59101E+01   0.97392E-01   0.12651E+01
   0.59101E+01   0.97431E-01   0.12650E+01
   0.59101E+01   0.97470E-01   0.12646E+01
   0.59101E+01   0.97509E-01   0.12647E+01
   0.59101E+01   0.97548E-01   0.12645E+01
   0.59101E+01   0.97587E-01   0.12643E+01
   0.59001E+01   0.97626E-01   0.12642E+01
   0.59001E+01   0.97665E-01   0.12642E+01
   0.59001E+01   0.97704E-01   0.12640E+01
   0.59001E+01   0.97743E-01   0.12640E+01
   0.59001E+01   0.97782E-01   0.12638E+01
   0.59001E+01   0.97821E-01   0.12638E+01
   0.59001E+01   0.97860E-01   0.12637E+01
   0.59001E+01   0.97899E-01   0.12637E+01
   0.59001E+01   0.97939E-01   0.12637E+01
   0.59001E+01   0.97978E-01   0.12637E+01
   0.59001E+01   0.98017E-01   0.12637E+01
   0.59001E+01   0.98056E-01   0.12636E+01
   0.59001E+01   0.98095E-01   0.12634E+01
   0.59001E+01   0.98134E-01   0.12635E+01
   0.59001E+01   0.98174E-01   0.12635E+01
   0.59001E+01   0.98213E-01   0.12635E+01
   0.59001E+01   0.98252E-01   0.12635E+01
   0.59001E+01   0.98291E-01   0.12634E+01
   0.59001E+01   0.98331E-01   0.12630E+01
   0.59001E+01   0.98370E-01   0.12627E+01
   0.59001E+01   0.98409E-01   0.12627E+01
   0.59001E+01   0.98449E-01   0.12626E+01
   0.59001E+01   0.98488E-01   0.12624E+01
   0.59001E+01   0.98527E-01   0.12623E+01
   0.59001E+01   0.98567E-01   0.12620E+01
   0.59001E+01   0.98606E-01   0.12620E+01
   0.59001E+01   0.98645E-01   0.12619E+01
   0.59001E+01   0.98685E-01   0.12618E+01
   0.59001E+01   0.98724E-01   0.12617E+01
   0.59001E+01   0.98764E-01   0.12616E+01
   0.59001E+01   0.98803E-01   0.12616E+01
   0.59001E+01   0.98843E-01   0.12615E+01
   0.59001E+01   0.98882E-01   0.12614E+01
   0.59001E+01   0.98922E-01   0.12613E+01
   0.59001E+01   0.98961E-01   0.12612E+01
   0.59001E+01   0.99001E-01   0.12611E+01
   0.59001E+01   0.99040E-01   0.12609E+01
   0.59001E+01   0.99080E-01   0.12609E+01
   0.59001E+01   0.99119E-01   0.12606E+01
   0.59001E+01   0.99159E-01   0.12606E+01
   0.59001E+01   0.99199E-01   0.12604E+01
   0.59001E+01   0.99238E-01   0.12605E+01
   0.59001E+01   0.99278E-01   0.12605E+01
   0.59001E+01   0.99318E-01   0.12603E+01
   0.59001E+01   0.99357E-01   0.12603E+01
   0.59001E+01   0.99397E-01   0.12603E+01
   0.59001E+01   0.99437E-01   0.12603E+01
   0.59001E+01   0.99476E-01   0.12603E+01
   0.59001E+01   0.99516E-01   0.12603E+01
   0.59001E+01   0.99556E-01   0.12604E+01
   0.59001E+01   0.99596E-01   0.12601E+01
   0.59001E+01   0.99636E-01   0.12601E+01
   0.59001E+01   0.99675E-01   0.12598E+01
   0.59001E+01   0.99715E-01   0.12597E+01
   0.59001E+01   0.99755E-01   0.12595E+01
   0.59001E+01   0.99795E-01   0.12595E+01
   0.59001E+01   0.99835E-01   0.12595E+01
   0.59001E+01   0.99875E-01   0.12593E+01
   0.59001E+01   0.99915E-01   0.12592E+01
   0.59001E+01   0.99954E-01   0.12590E+01
   0.58901E+01   0.99994E-01   0.12588E+01
   0.58901E+01   0.10003E+00   0.12588E+01
   0.58901E+01   0.10007E+00   0.12587E+01
   0.58901E+01   0.10011E+00   0.12586E+01
   0.58901E+01   0.10015E+00   0.12585E+01
   0.58901E+01   0.10019E+00   0.12584E+01
   0.58901E+01   0.10023E+00   0.12583E+01
   0.58901E+01   0.10027E+00   0.12581E+01
   0.58901E+01   0.10031E+00   0.12580E+01
   0.58901E+01   0.10035E+00   0.12580E+01
   0.58901E+01   0.10039E+00   0.12578E+01
   0.58901E+01   0.10043E+00   0.12577E+01
   0.58901E+01   0.10047E+00   0.12576E+01
   0.58901E+01   0.10052E+00   0.12576E+01
   0.58901E+01   0.10056E+00   0.12575E+01
   0.58901E+01   0.10060E+00   0.12573E+01
   0.58901E+01   0.10064E+00   0.12573E+01
   0.58901E+01   0.10068E+00   0.12573E+01
   0.58901E+01   0.10072E+00   0.12573E+01
   0.58901E+01   0.10076E+00   0.12573E+01
   0.58901E+01   0.10080E+00   0.12571E+01
   0.58901E+01   0.10084E+00   0.12571E+01
   0.58901E+01   0.10088E+00   0.12571E+01
   0.58901E+01   0.10092E+00   0.12569E+01
   0.58901E+01   0.10096E+00   0.12568E+01
   0.58901E+01   0.10100E+00   0.12567E+01
   0.58901E+01   0.10104E+00   0.12567E+01
   0.58901E+01   0.10108E+00   0.12565E+01
   0.58901E+01   0.10112E+00   0.12563E+01
   0.58901E+01   0.10116E+00   0.12562E+01
   0.58901E+01   0.10120E+00   0.12560E+01
   0.58901E+01   0.10124E+00   0.12559E+01
   0.58901E+01   0.10128E+00   0.12558E+01
   0.58901E+01   0.10132E+00   0.12557E+01
   0.58901E+01   0.10136E+00   0.12555E+01
   0.58901E+01   0.10140E+00   0.12555E+01
   0.58901E+01   0.10144E+00   0.12555E+01
   0.58901E+01   0.10148E+00   0.12553E+01
   0.58901E+01   0.10152E+00   0.12553E+01
   0.58901E+01   0.10156E+00   0.12552E+01
   0.58901E+01   0.10161E+00   0.12551E+01
   0.58901E+01   0.10165E+00   0.12550E+01
   0.58901E+01   0.10169E+00   0.12549E+01
   0.58901E+01   0.10173E+00   0.12549E+01
   0.58901E+01   0.10177E+00   0.12548E+01
   0.58901E+01   0.10181E+00   0.12548E+01
   0.58901E+01   0.10185E+00   0.12546E+01
   0.58901E+01   0.10189E+00   0.12546E+01
   0.58901E+01   0.10193E+00   0.12546E+01
   0.58901E+01   0.10197E+00   0.12545E+01
   0.58901E+01   0.10201E+00   0.12544E+01
   0.58901E+01   0.10205E+00   0.12542E+01
   0.58901E+01   0.10209E+00   0.12542E+01
   0.58901E+01   0.10213E+00   0.12540E+01
   0.58901E+01   0.10217E+00   0.12539E+01
   0.58901E+01   0.10222E+00   0.12539E+01
   0.58901E+01   0.10226E+00   0.12537E+01
   0.58901E+01   0.10230E+00   0.12537E+01
   0.58901E+01   0.10234E+00   0.12538E+01
   0.58901E+01   0.10238E+00   0.12535E+01
   0.58901E+01   0.10242E+00   0.12534E+01
   0.58901E+01   0.10246E+00   0.12533E+01
   0.58901E+01   0.10250E+00   0.12532E+01
   0.58901E+01   0.10254E+00   0.12532E+01
   0.58901E+01   0.10258E+00   0.12531E+01
   0.58901E+01   0.10262E+00   0.12529E+01
   0.58901E+01   0.10267E+00   0.12528E+01
   0.58901E+01   0.10271E+00   0.12528E+01
   0.58901E+01   0.10275E+00   0.12528E+01
   0.58901E+01   0.10279E+00   0.12527E+01
   0.58901E+01   0.10283E+00   0.12527E+01
   0.58901E+01   0.10287E+00   0.12527E+01
   0.58801E+01   0.10291E+00   0.12526E+01
   0.58801E+01   0.10295E+00   0.12526E+01
   0.58801E+01   0.10299E+00   0.12525E+01
   0.58801E+01   0.10304E+00   0.12521E+01
   0.58801E+01   0.10308E+00   0.12520E+01
   0.58801E+01   0.10312E+00   0.12521E+01
   0.58801E+01   0.10316E+00   0.12521E+01
   0.58801E+01   0.10320E+00   0.12521E+01
   0.58801E+01   0.10324E+00   0.12519E+01
   0.58801E+01   0.10328E+00   0.12518E+01
   0.58801E+01   0.10332E+00   0.12516E+01
   0.58801E+01   0.10337E+00   0.12516E+01
   0.58801E+01   0.10341E+00   0.12516E+01
   0.58801E+01   0.10345E+00   0.12513E+01
   0.58801E+01   0.10349E+00   0.12512E+01
   0.58801E+01   0.10353E+00   0.12511E+01
   0.58801E+01   0.10357E+00   0.12510E+01
   0.58801E+01   0.10361E+00   0.12508E+01
   0.58801E+01   0.10365E+00   0.12507E+01
   0.58801E+01   0.10370E+00   0.12506E+01
   0.58801E+01   0.10374E+00   0.12506E+01
   0.58801E+01   0.10378E+00   0.12506E+01
   0.58801E+01   0.10382E+00   0.12505E+01
   0.58801E+01   0.10386E+00   0.12504E+01
   0.58801E+01   0.10390E+00   0.12503E+01
   0.58801E+01   0.10395E+00   0.12499E+01
   0.58801E+01   0.10399E+00   0.12500E+01
   0.58801E+01   0.10403E+00   0.12499E+01
   0.58801E+01   0.10407E+00   0.12499E+01
   0.58801E+01   0.10411E+00   0.12499E+01
   0.58801E+01   0.10415E+00   0.12499E+01
   0.58801E+01   0.10419E+00   0.12497E+01
   0.58801E+01   0.10424E+00   0.12496E+01
   0.58801E+01   0.10428E+00   0.12494E+01
   0.58801E+01   0.10432E+00   0.12492E+01
   0.58801E+01   0.10436E+00   0.12492E+01
   0.58801E+01   0.10440E+00   0.12492E+01
   0.58801E+01   0.10444E+00   0.12492E+01
   0.58801E+01   0.10449E+00   0.12492E+01
   0.58801E+01   0.10453E+00   0.12491E+01
   0.58801E+01   0.10457E+00   0.12491E+01
   0.58801E+01   0.10461E+00   0.12490E+01
   0.58801E+01   0.10465E+00   0.12488E+01
   0.58801E+01   0.10470E+00   0.12486E+01
   0.58801E+01   0.10474E+00   0.12485E+01
   0.58801E+01   0.10478E+00   0.12484E+01
   0.58801E+01   0.10482E+00   0.12484E+01
   0.58801E+01   0.10486E+00   0.12483E+01
   0.58801E+01   0.10490E+00   0.12483E+01
   0.58801E+01   0.10495E+00   0.12483E+01
   0.58801E+01   0.10499E+00   0.12483E+01
   0.58801E+01   0.10503E+00   0.12482E+01
   0.58801E+01   0.10507E+00   0.12479E+01
   0.58801E+01   0.10511E+00   0.12478E+01
   0.58801E+01   0.10516E+00   0.12477E+01
   0.58801E+01   0.10520E+00   0.12477E+01
   0.58801E+01   0.10524E+00   0.12474E+01
   0.58801E+01   0.10528E+00   0.12474E+01
   0.58801E+01   0.10532E+00   0.12472E+01
   0.58801E+01   0.10537E+00   0.12471E+01
   0.58701E+01   0.10541E+00   0.12470E+01
   0.58701E+01   0.10545E+00   0.12468E+01
   0.58701E+01   0.10549E+00   0.12468E+01
   0.58701E+01   0.10554E+00   0.12469E+01
   0.58701E+01   0.10558E+00   0.12469E+01
   0.58701E+01   0.10562E+00   0.12467E+01
   0.58701E+01   0.10566E+00   0.12466E+01
   0.58701E+01   0.10570E+00   0.12466E+01
   0.58701E+01   0.10575E+00   0.12465E+01
   0.58701E+01   0.10579E+00   0.12464E+01
   0.58701E+01   0.10583E+00   0.12463E+01
   0.58701E+01   0.10587E+00   0.12464E+01
   0.58701E+01   0.10592E+00   0.12464E+01
   0.58801E+01   0.10596E+00   0.12464E+01
   0.58701E+01   0.10600E+00   0.12461E+01
   0.58701E+01   0.10604E+00   0.12461E+01
   0.58701E+01   0.10608E+00   0.12459E+01
   0.58701E+01   0.10613E+00   0.12459E+01
   0.58701E+01   0.10617E+00   0.12458E+01
   0.58701E+01   0.10621E+00   0.12458E+01
   0.58701E+01   0.10625E+00   0.12457E+01
   0.58701E+01   0.10630E+00   0.12454E+01
   0.58701E+01   0.10634E+00   0.12454E+01
   0.58701E+01   0.10638E+00   0.12453E+01
   0.58701E+01   0.10642E+00   0.12451E+01
   0.58701E+01   0.10647E+00   0.12451E+01
   0.58701E+01   0.10651E+00   0.12450E+01
   0.58701E+01   0.10655E+00   0.12448E+01
   0.58701E+01   0.10659E+00   0.12446E+01
   0.58701E+01   0.10664E+00   0.12446E+01
   0.58701E+01   0.10668E+00   0.12445E+01
   0.58701E+01   0.10672E+00   0.12444E+01
   0.58701E+01   0.10676E+00   0.12443E+01
   0.58701E+01   0.10681E+00   0.12443E+01
   0.58701E+01   0.10685E+00   0.12443E+01
   0.58701E+01   0.10689E+00   0.12441E+01
   0.58701E+01   0.10694E+00   0.12441E+01
   0.58701E+01   0.10698E+00   0.12440E+01
   0.58701E+01   0.10702E+00   0.12440E+01
   0.58701E+01   0.10706E+00   0.12439E+01
   0.58701E+01   0.10711E+00   0.12439E+01
   0.58701E+01   0.10715E+00   0.12438E+01
   0.58701E+01   0.10719E+00   0.12438E+01
   0.58701E+01   0.10724E+00   0.12436E+01
   0.58701E+01   0.10728E+00   0.12435E+01
   0.58701E+01   0.10732E+00   0.12435E+01
   0.58701E+01   0.10736E+00   0.12435E+01
   0.58701E+01   0.10741E+00   0.12434E+01
   0.58701E+01   0.10745E+00   0.12434E+01
   0.58701E+01   0.10749E+00   0.12433E+01
   0.58701E+01   0.10754E+00   0.12433E+01
   0.58701E+01   0.10758E+00   0.12433E+01
   0.58701E+01   0.10762E+00   0.12432E+01
   0.58701E+01   0.10766E+00   0.12429E+01
   0.58701E+01   0.10771E+00   0.12428E+01
   0.58701E+01   0.10775E+00   0.12427E+01
   0.58701E+01   0.10779E+00   0.12427E+01
   0.58701E+01   0.10784E+00   0.12426E+01
   0.58701E+01   0.10788E+00   0.12424E+01
   0.58701E+01   0.10792E+00   0.12421E+01
   0.58701E+01   0.10797E+00   0.12420E+01
   0.58701E+01   0.10801E+00   0.12419E+01
   0.58701E+01   0.10805E+00   0.12418E+01
   0.58701E+01   0.10810E+00   0.12418E+01
   0.58701E+01   0.10814E+00   0.12419E+01
   0.58701E+01   0.10818E+00   0.12419E+01
   0.58701E+01   0.10823E+00   0.12418E+01
   0.58701E+01   0.10827E+00   0.12416E+01
   0.58701E+01   0.10831E+00   0.12415E+01
   0.58701E+01   0.10835E+00   0.12414E+01
   0.58701E+01   0.10840E+00   0.12413E+01
   0.58701E+01   0.10844E+00   0.12412E+01
   0.58701E+01   0.10848E+00   0.12411E+01
   0.58701E+01   0.10853E+00   0.12411E+01
   0.58701E+01   0.10857E+00   0.12411E+01
   0.58701E+01   0.10861E+00   0.12410E+01
   0.58701E+01   0.10866E+00   0.12409E+01
   0.58701E+01   0.10870E+00   0.12407E+01
   0.58601E+01   0.10875E+00   0.12407E+01
   0.58701E+01   0.10879E+00   0.12406E+01
   0.58701E+01   0.10883E+00   0.12405E+01
   0.58601E+01   0.10888E+00   0.12403E+01
   0.58601E+01   0.10892E+00   0.12403E+01
   0.58701E+01   0.10896E+00   0.12403E+01
   0.58601E+01   0.10901E+00   0.12403E+01
   0.58601E+01   0.10905E+00   0.12403E+01
   0.58601E+01   0.10909E+00   0.12402E+01
   0.58601E+01   0.10914E+00   0.12402E+01
   0.58601E+01   0.10918E+00   0.12398E+01
   0.58601E+01   0.10922E+00   0.12397E+01
   0.58601E+01   0.10927E+00   0.12396E+01
   0.58601E+01   0.10931E+00   0.12395E+01
   0.58601E+01   0.10935E+00   0.12395E+01
   0.58601E+01   0.10940E+00   0.12395E+01
   0.58601E+01   0.10944E+00   0.12395E+01
   0.58701E+01   0.10949E+00   0.12394E+01
   0.58701E+01   0.10953E+00   0.12393E+01
   0.58701E+01   0.10957E+00   0.12393E+01
   0.58701E+01   0.10962E+00   0.12392E+01
   0.58701E+01   0.10966E+00   0.12392E+01
   0.58601E+01   0.10971E+00   0.12390E+01
   0.58601E+01   0.10975E+00   0.12389E+01
   0.58601E+01   0.10979E+00   0.12389E+01
   0.58601E+01   0.10984E+00   0.12388E+01
   0.58601E+01   0.10988E+00   0.12388E+01
   0.58601E+01   0.10992E+00   0.12387E+01
   0.58601E+01   0.10997E+00   0.12387E+01
   0.58601E+01   0.11001E+00   0.12385E+01
   0.58601E+01   0.11006E+00   0.12384E+01
   0.58601E+01   0.11010E+00   0.12382E+01
   0.58601E+01   0.11014E+00   0.12382E+01
   0.58601E+01   0.11019E+00   0.12382E+01
   0.58601E+01   0.11023E+00   0.12380E+01
   0.58601E+01   0.11028E+00   0.12380E+01
   0.58601E+01   0.11032E+00   0.12379E+01
   0.58601E+01   0.11036E+00   0.12378E+01
   0.58601E+01   0.11041E+00   0.12378E+01
   0.58601E+01   0.11045E+00   0.12377E+01
   0.58601E+01   0.11050E+00   0.12375E+01
   0.58601E+01   0.11054E+00   0.12374E+01
   0.58601E+01   0.11059E+00   0.12374E+01
   0.58601E+01   0.11063E+00   0.12374E+01
   0.58601E+01   0.11067E+00   0.12371E+01
   0.58601E+01   0.11072E+00   0.12370E+01
   0.58601E+01   0.11076E+00   0.12370E+01
   0.58601E+01   0.11081E+00   0.12369E+01
   0.58601E+01   0.11085E+00   0.12367E+01
   0.58601E+01   0.11089E+00   0.12366E+01
   0.58601E+01   0.11094E+00   0.12366E+01
   0.58601E+01   0.11098E+00   0.12365E+01
   0.58601E+01   0.11103E+00   0.12364E+01
   0.58601E+01   0.11107E+00   0.12363E+01
   0.58601E+01   0.11112E+00   0.12364E+01
   0.58601E+01   0.11116E+00   0.12362E+01
   0.58601E+01   0.11121E+00   0.12362E+01
   0.58601E+01   0.11125E+00   0.12361E+01
   0.58601E+01   0.11129E+00   0.12359E+01
   0.58601E+01   0.11134E+00   0.12359E+01
   0.58601E+01   0.11138E+00   0.12359E+01
   0.58601E+01   0.11143E+00   0.12357E+01
   0.58601E+01   0.11147E+00   0.12357E+01
   0.58601E+01   0.11152E+00   0.12357E+01
   0.58601E+01   0.11156E+00   0.12356E+01
   0.58601E+01   0.11161E+00   0.12357E+01
   0.58601E+01   0.11165E+00   0.12356E+01
   0.58601E+01   0.11170E+00   0.12356E+01
   0.58601E+01   0.11174E+00   0.12355E+01
   0.58601E+01   0.11178E+00   0.12355E+01
   0.58601E+01   0.11183E+00   0.12354E+01
   0.58601E+01   0.11187E+00   0.12353E+01
   0.58601E+01   0.11192E+00   0.12351E+01
   0.58601E+01   0.11196E+00   0.12350E+01
   0.58601E+01   0.11201E+00   0.12349E+01
   0.58601E+01   0.11205E+00   0.12348E+01
   0.58601E+01   0.11210E+00   0.12348E+01
   0.58601E+01   0.11214E+00   0.12348E+01
   0.58601E+01   0.11219E+00   0.12347E+01
   0.58601E+01   0.11223E+00   0.12346E+01
   0.58601E+01   0.11228E+00   0.12341E+01
   0.58601E+01   0.11232E+00   0.12341E+01
   0.58601E+01   0.11237E+00   0.12341E+01
   0.58601E+01   0.11241E+00   0.12340E+01
   0.58601E+01   0.11246E+00   0.12341E+01
   0.58601E+01   0.11250E+00   0.12340E+01
   0.58601E+01   0.11255E+00   0.12339E+01
   0.58601E+01   0.11259E+00   0.12339E+01
   0.58601E+01   0.11264E+00   0.12339E+01
   0.58601E+01   0.11268E+00   0.12337E+01
   0.58601E+01   0.11273E+00   0.12336E+01
   0.58601E+01   0.11277E+00   0.12335E+01
   0.58601E+01   0.11282E+00   0.12335E+01
   0.58601E+01   0.11286E+00   0.12332E+01
   0.58501E+01   0.11291E+00   0.12331E+01
   0.58601E+01   0.11295E+00   0.12331E+01
   0.58601E+01   0.11300E+00   0.12330E+01
   0.58501E+01   0.11304E+00   0.12329E+01
   0.58501E+01   0.11309E+00   0.12328E+01
   0.58501E+01   0.11313E+00   0.12328E+01
   0.58501E+01   0.11318E+00   0.12328E+01
   0.58501E+01   0.11322E+00   0.12328E+01
   0.58501E+01   0.11327E+00   0.12328E+01
   0.58501E+01   0.11331E+00   0.12328E+01
   0.58501E+01   0.11336E+00   0.12326E+01
   0.58601E+01   0.11340E+00   0.12326E+01
   0.58501E+01   0.11345E+00   0.12324E+01
   0.58501E+01   0.11349E+00   0.12323E+01
   0.58501E+01   0.11354E+00   0.12322E+01
   0.58601E+01   0.11358E+00   0.12322E+01
   0.58601E+01   0.11363E+00   0.12322E+01
   0.58601E+01   0.11368E+00   0.12321E+01
   0.58601E+01   0.11372E+00   0.12320E+01
   0.58501E+01   0.11377E+00   0.12318E+01
   0.58501E+01   0.11381E+00   0.12318E+01
   0.58501E+01   0.11386E+00   0.12318E+01
   0.58501E+01   0.11390E+00   0.12316E+01
   0.58501E+01   0.11395E+00   0.12316E+01
   0.58501E+01   0.11399E+00   0.12315E+01
   0.58501E+01   0.11404E+00   0.12314E+01
   0.58501E+01   0.11409E+00   0.12312E+01
   0.58501E+01   0.11413E+00   0.12312E+01
   0.58501E+01   0.11418E+00   0.12312E+01
   0.58501E+01   0.11422E+00   0.12310E+01
   0.58501E+01   0.11427E+00   0.12309E+01
   0.58501E+01   0.11431E+00   0.12308E+01
   0.58501E+01   0.11436E+00   0.12307E+01
   0.58501E+01   0.11440E+00   0.12306E+01
   0.58501E+01   0.11445E+00   0.12306E+01
   0.58501E+01   0.11450E+00   0.12306E+01
   0.58501E+01   0.11454E+00   0.12306E+01
   0.58501E+01   0.11459E+00   0.12306E+01
   0.58501E+01   0.11463E+00   0.12305E+01
   0.58501E+01   0.11468E+00   0.12304E+01
   0.58501E+01   0.11472E+00   0.12304E+01
   0.58501E+01   0.11477E+00   0.12303E+01
   0.58501E+01   0.11482E+00   0.12303E+01
   0.58501E+01   0.11486E+00   0.12302E+01
   0.58501E+01   0.11491E+00   0.12302E+01
   0.58501E+01   0.11495E+00   0.12301E+01
   0.58501E+01   0.11500E+00   0.12298E+01
   0.58501E+01   0.11505E+00   0.12299E+01
   0.58501E+01   0.11509E+00   0.12297E+01
   0.58501E+01   0.11514E+00   0.12297E+01
   0.58501E+01   0.11518E+00   0.12293E+01
   0.58501E+01   0.11523E+00   0.12292E+01
   0.58501E+01   0.11528E+00   0.12290E+01
   0.58501E+01   0.11532E+00   0.12290E+01
   0.58501E+01   0.11537E+00   0.12290E+01
   0.58501E+01   0.11541E+00   0.12290E+01
   0.58501E+01   0.11546E+00   0.12290E+01
   0.58501E+01   0.11551E+00   0.12289E+01
   0.58501E+01   0.11555E+00   0.12288E+01
   0.58501E+01   0.11560E+00   0.12288E+01
   0.58501E+01   0.11565E+00   0.12286E+01
   0.58501E+01   0.11569E+00   0.12284E+01
   0.58501E+01   0.11574E+00   0.12284E+01
   0.58501E+01   0.11578E+00   0.12284E+01
   0.58501E+01   0.11583E+00   0.12283E+01
   0.58501E+01   0.11588E+00   0.12282E+01
   0.58501E+01   0.11592E+00   0.12283E+01
   0.58501E+01   0.11597E+00   0.12283E+01
   0.58501E+01   0.11602E+00   0.12282E+01
   0.58501E+01   0.11606E+00   0.12280E+01
   0.58501E+01   0.11611E+00   0.12280E+01
   0.58501E+01   0.11615E+00   0.12279E+01
   0.58501E+01   0.11620E+00   0.12279E+01
   0.58501E+01   0.11625E+00   0.12278E+01
   0.58501E+01   0.11629E+00   0.12278E+01
   0.58501E+01   0.11634E+00   0.12278E+01
   0.58501E+01   0.11639E+00   0.12278E+01
   0.58501E+01   0.11643E+00   0.12277E+01
   0.58501E+01   0.11648E+00   0.12275E+01
   0.58501E+01   0.11653E+00   0.12274E+01
   0.58501E+01   0.11657E+00   0.12273E+01
   0.58501E+01   0.11662E+00   0.12272E+01
   0.58501E+01   0.11667E+00   0.12271E+01
   0.58501E+01   0.11671E+00   0.12270E+01
   0.58501E+01   0.11676E+00   0.12268E+01
   0.58501E+01   0.11681E+00   0.12268E+01
   0.58501E+01   0.11685E+00   0.12268E+01
   0.58501E+01   0.11690E+00   0.12267E+01
   0.58501E+01   0.11695E+00   0.12267E+01
   0.58501E+01   0.11699E+00   0.12266E+01
   0.58501E+01   0.11704E+00   0.12266E+01
   0.58501E+01   0.11709E+00   0.12266E+01
   0.58501E+01   0.11713E+00   0.12265E+01
   0.58501E+01   0.11718E+00   0.12264E+01
   0.58501E+01   0.11723E+00   0.12263E+01
   0.58501E+01   0.11727E+00   0.12261E+01
   0.58501E+01   0.11732E+00   0.12260E+01
   0.58501E+01   0.11737E+00   0.12259E+01
   0.58501E+01   0.11741E+00   0.12259E+01
   0.58501E+01   0.11746E+00   0.12258E+01
   0.58501E+01   0.11751E+00   0.12258E+01
   0.58501E+01   0.11755E+00   0.12258E+01
   0.58501E+01   0.11760E+00   0.12257E+01
   0.58501E+01   0.11765E+00   0.12257E+01
   0.58501E+01   0.11770E+00   0.12255E+01
   0.58501E+01   0.11774E+00   0.12254E+01
   0.58501E+01   0.11779E+00   0.12253E+01
   0.58501E+01   0.11784E+00   0.12251E+01
   0.58501E+01   0.11788E+00   0.12250E+01
   0.58501E+01   0.11793E+00   0.12250E+01
   0.58501E+01   0.11798E+00   0.12250E+01
   0.58501E+01   0.11803E+00   0.12250E+01
   0.58501E+01   0.11807E+00   0.12250E+01
   0.58501E+01   0.11812E+00   0.12250E+01
   0.58501E+01   0.11817E+00   0.12250E+01
   0.58501E+01   0.11821E+00   0.12249E+01
   0.58501E+01   0.11826E+00   0.12248E+01
   0.58501E+01   0.11831E+00   0.12247E+01
   0.58501E+01   0.11836E+00   0.12246E+01
   0.58501E+01   0.11840E+00   0.12244E+01
   0.58501E+01   0.11845E+00   0.12244E+01
   0.58501E+01   0.11850E+00   0.12244E+01
   0.58501E+01   0.11855E+00   0.12243E+01
   0.58501E+01   0.11859E+00   0.12243E+01
   0.58501E+01   0.11864E+00   0.12243E+01
   0.58501E+01   0.11869E+00   0.12241E+01
   0.58501E+01   0.11873E+00   0.12238E+01
   0.58501E+01   0.11878E+00   0.12237E+01
   0.58401E+01   0.11883E+00   0.12235E+01
   0.58401E+01   0.11888E+00   0.12235E+01
   0.58401E+01   0.11892E+00   0.12235E+01
   0.58401E+01   0.11897E+00   0.12235E+01
   0.58401E+01   0.11902E+00   0.12234E+01
   0.58501E+01   0.11907E+00   0.12234E+01
   0.58501E+01   0.11911E+00   0.12233E+01
   0.58501E+01   0.11916E+00   0.12233E+01
   0.58501E+01   0.11921E+00   0.12233E+01
   0.58401E+01   0.11926E+00   0.12232E+01
   0.58401E+01   0.11931E+00   0.12231E+01
   0.58401E+01   0.11935E+00   0.12231E+01
   0.58401E+01   0.11940E+00   0.12229E+01
   0.58401E+01   0.11945E+00   0.12229E+01
   0.58401E+01   0.11950E+00   0.12228E+01
   0.58401E+01   0.11954E+00   0.12227E+01
   0.58401E+01   0.11959E+00   0.12227E+01
   0.58401E+01   0.11964E+00   0.12226E+01
   0.58401E+01   0.11969E+00   0.12226E+01
   0.58401E+01   0.11974E+00   0.12225E+01
   0.58401E+01   0.11978E+00   0.12223E+01
   0.58401E+01   0.11983E+00   0.12221E+01
   0.58401E+01   0.11988E+00   0.12221E+01
   0.58401E+01   0.11993E+00   0.12220E+01
   0.58401E+01   0.11997E+00   0.12220E+01
   0.58401E+01   0.12002E+00   0.12220E+01
   0.58401E+01   0.12007E+00   0.12220E+01
   0.58401E+01   0.12012E+00   0.12219E+01
   0.58401E+01   0.12017E+00   0.12219E+01
   0.58401E+01   0.12021E+00   0.12217E+01
   0.58401E+01   0.12026E+00   0.12217E+01
   0.58401E+01   0.12031E+00   0.12217E+01
   0.58401E+01   0.12036E+00   0.12216E+01
   0.58401E+01   0.12041E+00   0.12214E+01
   0.58401E+01   0.12045E+00   0.12212E+01
   0.58401E+01   0.12050E+00   0.12210E+01
   0.58401E+01   0.12055E+00   0.12210E+01
   0.58401E+01   0.12060E+00   0.12210E+01
   0.58401E+01   0.12065E+00   0.12210E+01
   0.58401E+01   0.12070E+00   0.12210E+01
   0.58401E+01   0.12074E+00   0.12210E+01
   0.58401E+01   0.12079E+00   0.12210E+01
   0.58401E+01   0.12084E+00   0.12209E+01
   0.58401E+01   0.12089E+00   0.12208E+01
   0.58401E+01   0.12094E+00   0.12208E+01
   0.58401E+01   0.12099E+00   0.12208E+01
   0.58401E+01   0.12103E+00   0.12206E+01
   0.58401E+01   0.12108E+00   0.12205E+01
   0.58401E+01   0.12113E+00   0.12205E+01
   0.58401E+01   0.12118E+00   0.12205E+01
   0.58401E+01   0.12123E+00   0.12203E+01
   0.58401E+01   0.12128E+00   0.12203E+01
   0.58401E+01   0.12132E+00   0.12203E+01
   0.58401E+01   0.12137E+00   0.12203E+01
   0.58401E+01   0.12142E+00   0.12204E+01
   0.58401E+01   0.12147E+00   0.12204E+01
   0.58401E+01   0.12152E+00   0.12202E+01
   0.58401E+01   0.12157E+00   0.12201E+01
   0.58401E+01   0.12162E+00   0.12199E+01
   0.58401E+01   0.12166E+00   0.12197E+01
   0.58401E+01   0.12171E+00   0.12197E+01
   0.58401E+01   0.12176E+00   0.12197E+01
   0.58401E+01   0.12181E+00   0.12196E+01
   0.58401E+01   0.12186E+00   0.12195E+01
   0.58401E+01   0.12191E+00   0.12194E+01
   0.58401E+01   0.12196E+00   0.12193E+01
   0.58401E+01   0.12200E+00   0.12191E+01
   0.58401E+01   0.12205E+00   0.12188E+01
   0.58401E+01   0.12210E+00   0.12188E+01
   0.58401E+01   0.12215E+00   0.12187E+01
   0.58401E+01   0.12220E+00   0.12187E+01
   0.58401E+01   0.12225E+00   0.12187E+01
   0.58401E+01   0.12230E+00   0.12187E+01
   0.58401E+01   0.12235E+00   0.12186E+01
   0.58401E+01   0.12240E+00   0.12185E+01
   0.58401E+01   0.12244E+00   0.12185E+01
   0.58401E+01   0.12249E+00   0.12184E+01
   0.58401E+01   0.12254E+00   0.12181E+01
   0.58401E+01   0.12259E+00   0.12179E+01
   0.58401E+01   0.12264E+00   0.12178E+01
   0.58401E+01   0.12269E+00   0.12177E+01
   0.58401E+01   0.12274E+00   0.12178E+01
   0.58401E+01   0.12279E+00   0.12177E+01
   0.58401E+01   0.12284E+00   0.12177E+01
   0.58401E+01   0.12289E+00   0.12176E+01
   0.58401E+01   0.12293E+00   0.12176E+01
   0.58401E+01   0.12298E+00   0.12177E+01
   0.58401E+01   0.12303E+00   0.12177E+01
   0.58401E+01   0.12308E+00   0.12177E+01
   0.58401E+01   0.12313E+00   0.12177E+01
   0.58401E+01   0.12318E+00   0.12177E+01
   0.58401E+01   0.12323E+00   0.12177E+01
   0.58401E+01   0.12328E+00   0.12176E+01
   0.58401E+01   0.12333E+00   0.12176E+01
   0.58401E+01   0.12338E+00   0.12174E+01
   0.58401E+01   0.12343E+00   0.12173E+01
   0.58401E+01   0.12348E+00   0.12170E+01
   0.58401E+01   0.12352E+00   0.12169E+01
   0.58401E+01   0.12357E+00   0.12169E+01
   0.58401E+01   0.12362E+00   0.12168E+01
   0.58401E+01   0.12367E+00   0.12167E+01
   0.58401E+01   0.12372E+00   0.12168E+01
   0.58401E+01   0.12377E+00   0.12169E+01
   0.58401E+01   0.12382E+00   0.12167E+01
   0.58401E+01   0.12387E+00   0.12165E+01
   0.58401E+01   0.12392E+00   0.12164E+01
   0.58401E+01   0.12397E+00   0.12163E+01
   0.58401E+01   0.12402E+00   0.12162E+01
   0.58401E+01   0.12407E+00   0.12162E+01
   0.58401E+01   0.12412E+00   0.12162E+01
   0.58401E+01   0.12417E+00   0.12162E+01
   0.58401E+01   0.12422E+00   0.12162E+01
   0.58401E+01   0.12427E+00   0.12162E+01
   0.58401E+01   0.12432E+00   0.12162E+01
   0.58401E+01   0.12437E+00   0.12161E+01
   0.58401E+01   0.12442E+00   0.12159E+01
   0.58401E+01   0.12447E+00   0.12159E+01
   0.58401E+01   0.12452E+00   0.12160E+01
   0.58401E+01   0.12457E+00   0.12158E+01
   0.58401E+01   0.12462E+00   0.12154E+01
   0.58401E+01   0.12467E+00   0.12154E+01
   0.58401E+01   0.12471E+00   0.12153E+01
   0.58401E+01   0.12476E+00   0.12154E+01
   0.58401E+01   0.12481E+00   0.12154E+01
   0.58401E+01   0.12486E+00   0.12154E+01
   0.58401E+01   0.12491E+00   0.12153E+01
   0.58401E+01   0.12496E+00   0.12153E+01
   0.58401E+01   0.12501E+00   0.12153E+01
   0.58401E+01   0.12506E+00   0.12154E+01
   0.58401E+01   0.12511E+00   0.12152E+01
   0.58401E+01   0.12516E+00   0.12150E+01
   0.58401E+01   0.12521E+00   0.12150E+01
   0.58401E+01   0.12526E+00   0.12148E+01
   0.58401E+01   0.12531E+00   0.12146E+01
   0.58401E+01   0.12536E+00   0.12145E+01
   0.58401E+01   0.12541E+00   0.12144E+01
   0.58401E+01   0.12546E+00   0.12144E+01
   0.58401E+01   0.12551E+00   0.12144E+01
   0.58401E+01   0.12556E+00   0.12144E+01
   0.58401E+01   0.12561E+00   0.12144E+01
   0.58401E+01   0.12567E+00   0.12144E+01
   0.58401E+01   0.12572E+00   0.12142E+01
   0.58401E+01   0.12577E+00   0.12142E+01
   0.58401E+01   0.12582E+00   0.12139E+01
   0.58401E+01   0.12587E+00   0.12137E+01
   0.58401E+01   0.12592E+00   0.12137E+01
   0.58401E+01   0.12597E+00   0.12137E+01
   0.58401E+01   0.12602E+00   0.12137E+01
   0.58401E+01   0.12607E+00   0.12136E+01
   0.58401E+01   0.12612E+00   0.12135E+01
   0.58401E+01   0.12617E+00   0.12135E+01
   0.58401E+01   0.12622E+00   0.12135E+01
   0.58401E+01   0.12627E+00   0.12134E+01
   0.58401E+01   0.12632E+00   0.12134E+01
   0.58401E+01   0.12637E+00   0.12133E+01
   0.58401E+01   0.12642E+00   0.12131E+01
   0.58401E+01   0.12647E+00   0.12130E+01
   0.58401E+01   0.12652E+00   0.12129E+01
   0.58401E+01   0.12657E+00   0.12129E+01
   0.58401E+01   0.12662E+00   0.12130E+01
   0.58401E+01   0.12667E+00   0.12129E+01
   0.58401E+01   0.12672E+00   0.12130E+01
   0.58401E+01   0.12677E+00   0.12130E+01
   0.58401E+01   0.12683E+00   0.12128E+01
   0.58401E+01   0.12688E+00   0.12127E+01
   0.58401E+01   0.12693E+00   0.12126E+01
   0.58401E+01   0.12698E+00   0.12126E+01
   0.58401E+01   0.12703E+00   0.12126E+01
   0.58401E+01   0.12708E+00   0.12125E+01
   0.58401E+01   0.12713E+00   0.12124E+01
   0.58401E+01   0.12718E+00   0.12122E+01
   0.58401E+01   0.12723E+00   0.12121E+01
   0.58401E+01   0.12728E+00   0.12121E+01
   0.58401E+01   0.12733E+00   0.12121E+01
   0.58401E+01   0.12738E+00   0.12121E+01
   0.58401E+01   0.12743E+00   0.12119E+01
   0.58401E+01   0.12749E+00   0.12119E+01
   0.58401E+01   0.12754E+00   0.12119E+01
   0.58401E+01   0.12759E+00   0.12117E+01
   0.58401E+01   0.12764E+00   0.12117E+01
   0.58401E+01   0.12769E+00   0.12116E+01
   0.58401E+01   0.12774E+00   0.12115E+01
   0.58401E+01   0.12779E+00   0.12115E+01
   0.58401E+01   0.12784E+00   0.12114E+01
   0.58401E+01   0.12789E+00   0.12113E+01
   0.58401E+01   0.12794E+00   0.12113E+01
   0.58401E+01   0.12800E+00   0.12112E+01
   0.58401E+01   0.12805E+00   0.12112E+01
   0.58401E+01   0.12810E+00   0.12111E+01
   0.58401E+01   0.12815E+00   0.12111E+01
   0.58401E+01   0.12820E+00   0.12110E+01
   0.58401E+01   0.12825E+00   0.12108E+01
   0.58401E+01   0.12830E+00   0.12108E+01
   0.58401E+01   0.12835E+00   0.12108E+01
   0.58401E+01   0.12841E+00   0.12107E+01
   0.58401E+01   0.12846E+00   0.12106E+01
   0.58401E+01   0.12851E+00   0.12107E+01
   0.58401E+01   0.12856E+00   0.12106E+01
   0.58401E+01   0.12861E+00   0.12106E+01
   0.58401E+01   0.12866E+00   0.12107E+01
   0.58401E+01   0.12871E+00   0.12105E+01
   0.58401E+01   0.12877E+00   0.12104E+01
   0.58401E+01   0.12882E+00   0.12104E+01
   0.58401E+01   0.12887E+00   0.12104E+01
   0.58401E+01   0.12892E+00   0.12102E+01
   0.58301E+01   0.12897E+00   0.12100E+01
   0.58301E+01   0.12902E+00   0.12100E+01
   0.58301E+01   0.12907E+00   0.12099E+01
   0.58301E+01   0.12913E+00   0.12099E+01
   0.58301E+01   0.12918E+00   0.12097E+01
   0.58301E+01   0.12923E+00   0.12097E+01
   0.58301E+01   0.12928E+00   0.12097E+01
   0.58301E+01   0.12933E+00   0.12096E+01
   0.58301E+01   0.12938E+00   0.12095E+01
   0.58301E+01   0.12944E+00   0.12093E+01
   0.58301E+01   0.12949E+00   0.12092E+01
   0.58301E+01   0.12954E+00   0.12092E+01
   0.58301E+01   0.12959E+00   0.12091E+01
   0.58301E+01   0.12964E+00   0.12091E+01
   0.58301E+01   0.12969E+00   0.12090E+01
   0.58301E+01   0.12975E+00   0.12089E+01
   0.58301E+01   0.12980E+00   0.12089E+01
   0.58301E+01   0.12985E+00   0.12088E+01
   0.58301E+01   0.12990E+00   0.12087E+01
   0.58301E+01   0.12995E+00   0.12085E+01
   0.58301E+01   0.13001E+00   0.12087E+01
   0.58301E+01   0.13006E+00   0.12086E+01
   0.58301E+01   0.13011E+00   0.12086E+01
   0.58301E+01   0.13016E+00   0.12085E+01
   0.58301E+01   0.13021E+00   0.12084E+01
   0.58301E+01   0.13027E+00   0.12084E+01
   0.58301E+01   0.13032E+00   0.12085E+01
   0.58301E+01   0.13037E+00   0.12083E+01
   0.58301E+01   0.13042E+00   0.12083E+01
   0.58301E+01   0.13047E+00   0.12082E+01
   0.58301E+01   0.13053E+00   0.12080E+01
   0.58301E+01   0.13058E+00   0.12080E+01
   0.58301E+01   0.13063E+00   0.12080E+01
   0.58301E+01   0.13068E+00   0.12080E+01
   0.58301E+01   0.13073E+00   0.12079E+01
   0.58301E+01   0.13079E+00   0.12079E+01
   0.58301E+01   0.13084E+00   0.12078E+01
   0.58301E+01   0.13089E+00   0.12077E+01
   0.58301E+01   0.13094E+00   0.12076E+01
   0.58301E+01   0.13100E+00   0.12076E+01
   0.58301E+01   0.13105E+00   0.12075E+01
   0.58301E+01   0.13110E+00   0.12074E+01
   0.58301E+01   0.13115E+00   0.12073E+01
   0.58301E+01   0.13121E+00   0.12072E+01
   0.58301E+01   0.13126E+00   0.12072E+01
   0.58301E+01   0.13131E+00   0.12072E+01
   0.58301E+01   0.13136E+00   0.12072E+01
   0.58301E+01   0.13142E+00   0.12069E+01
   0.58301E+01   0.13147E+00   0.12069E+01
   0.58301E+01   0.13152E+00   0.12070E+01
   0.58301E+01   0.13157E+00   0.12069E+01
   0.58301E+01   0.13163E+00   0.12069E+01
   0.58301E+01   0.13168E+00   0.12068E+01
   0.58301E+01   0.13173E+00   0.12067E+01
   0.58301E+01   0.13178E+00   0.12066E+01
   0.58301E+01   0.13184E+00   0.12065E+01
   0.58301E+01   0.13189E+00   0.12065E+01
   0.58301E+01   0.13194E+00   0.12064E+01
   0.58301E+01   0.13199E+00   0.12064E+01
   0.58301E+01   0.13205E+00   0.12063E+01
   0.58301E+01   0.13210E+00   0.12063E+01
   0.58301E+01   0.13215E+00   0.12063E+01
   0.58301E+01   0.13221E+00   0.12063E+01
   0.58401E+01   0.13226E+00   0.12062E+01
   0.58401E+01   0.13231E+00   0.12062E+01
   0.58401E+01   0.13236E+00   0.12062E+01
   0.58301E+01   0.13242E+00   0.12061E+01
   0.58401E+01   0.13247E+00   0.12061E+01
   0.58401E+01   0.13252E+00   0.12061E+01
   0.58401E+01   0.13258E+00   0.12060E+01
   0.58401E+01   0.13263E+00   0.12060E+01
   0.58401E+01   0.13268E+00   0.12059E+01
   0.58401E+01   0.13273E+00   0.12059E+01
   0.58301E+01   0.13279E+00   0.12057E+01
   0.58301E+01   0.13284E+00   0.12057E+01
   0.58301E+01   0.13289E+00   0.12055E+01
   0.58301E+01   0.13295E+00   0.12054E+01
   0.58301E+01   0.13300E+00   0.12054E+01
   0.58301E+01   0.13305E+00   0.12052E+01
   0.58301E+01   0.13311E+00   0.12051E+01
   0.58301E+01   0.13316E+00   0.12051E+01
   0.58301E+01   0.13321E+00   0.12051E+01
   0.58301E+01   0.13327E+00   0.12049E+01
   0.58301E+01   0.13332E+00   0.12048E+01
   0.58301E+01   0.13337E+00   0.12048E+01
   0.58301E+01   0.13343E+00   0.12047E+01
   0.58301E+01   0.13348E+00   0.12046E+01
   0.58301E+01   0.13353E+00   0.12046E+01
   0.58301E+01   0.13359E+00   0.12045E+01
   0.58301E+01   0.13364E+00   0.12044E+01
   0.58301E+01   0.13369E+00   0.12043E+01
   0.58301E+01   0.13375E+00   0.12043E+01
   0.58301E+01   0.13380E+00   0.12043E+01
   0.58301E+01   0.13385E+00   0.12041E+01
   0.58301E+01   0.13391E+00   0.12041E+01
   0.58301E+01   0.13396E+00   0.12041E+01
   0.58301E+01   0.13401E+00   0.12041E+01
   0.58301E+01   0.13407E+00   0.12040E+01
   0.58301E+01   0.13412E+00   0.12040E+01
   0.58301E+01   0.13417E+00   0.12039E+01
   0.58301E+01   0.13423E+00   0.12038E+01
   0.58301E+01   0.13428E+00   0.12038E+01
   0.58301E+01   0.13433E+00   0.12037E+01
   0.58301E+01   0.13439E+00   0.12038E+01
   0.58301E+01   0.13444E+00   0.12037E+01
   0.58301E+01   0.13450E+00   0.12037E+01
   0.58301E+01   0.13455E+00   0.12037E+01
   0.58301E+01   0.13460E+00   0.12036E+01
   0.58301E+01   0.13466E+00   0.12036E+01
   0.58301E+01   0.13471E+00   0.12035E+01
   0.58301E+01   0.13476E+00   0.12034E+01
   0.58301E+01   0.13482E+00   0.12033E+01
   0.58301E+01   0.13487E+00   0.12033E+01
   0.58301E+01   0.13493E+00   0.12033E+01
   0.58301E+01   0.13498E+00   0.12031E+01
   0.58301E+01   0.13503E+00   0.12030E+01
   0.58301E+01   0.13509E+00   0.12029E+01
   0.58301E+01   0.13514E+00   0.12028E+01
   0.58301E+01   0.13520E+00   0.12028E+01
   0.58301E+01   0.13525E+00   0.12028E+01
   0.58301E+01   0.13530E+00   0.12027E+01
   0.58301E+01   0.13536E+00   0.12024E+01
   0.58301E+01   0.13541E+00   0.12024E+01
   0.58301E+01   0.13547E+00   0.12024E+01
   0.58301E+01   0.13552E+00   0.12023E+01
   0.58301E+01   0.13557E+00   0.12022E+01
   0.58301E+01   0.13563E+00   0.12022E+01
   0.58301E+01   0.13568E+00   0.12022E+01
   0.58301E+01   0.13574E+00   0.12021E+01
   0.58301E+01   0.13579E+00   0.12021E+01
   0.58301E+01   0.13585E+00   0.12021E+01
   0.58301E+01   0.13590E+00   0.12020E+01
   0.58301E+01   0.13595E+00   0.12019E+01
   0.58301E+01   0.13601E+00   0.12018E+01
   0.58301E+01   0.13606E+00   0.12017E+01
   0.58301E+01   0.13612E+00   0.12017E+01
   0.58301E+01   0.13617E+00   0.12017E+01
   0.58301E+01   0.13623E+00   0.12017E+01
   0.58301E+01   0.13628E+00   0.12017E+01
   0.58301E+01   0.13634E+00   0.12017E+01
   0.58301E+01   0.13639E+00   0.12016E+01
   0.58301E+01   0.13644E+00   0.12015E+01
   0.58301E+01   0.13650E+00   0.12014E+01
   0.58301E+01   0.13655E+00   0.12014E+01
   0.58301E+01   0.13661E+00   0.12013E+01
   0.58301E+01   0.13666E+00   0.12013E+01
   0.58301E+01   0.13672E+00   0.12013E+01
   0.58301E+01   0.13677E+00   0.12012E+01
   0.58301E+01   0.13683E+00   0.12012E+01
   0.58301E+01   0.13688E+00   0.12012E+01
   0.58301E+01   0.13694E+00   0.12012E+01
   0.58301E+01   0.13699E+00   0.12011E+01
   0.58301E+01   0.13704E+00   0.12011E+01
   0.58301E+01   0.13710E+00   0.12009E+01
   0.58301E+01   0.13715E+00   0.12009E+01
   0.58301E+01   0.13721E+00   0.12009E+01
   0.58301E+01   0.13726E+00   0.12007E+01
   0.58301E+01   0.13732E+00   0.12006E+01
   0.58301E+01   0.13737E+00   0.12007E+01
   0.58301E+01   0.13743E+00   0.12006E+01
   0.58301E+01   0.13748E+00   0.12004E+01
   0.58301E+01   0.13754E+00   0.12004E+01
   0.58301E+01   0.13759E+00   0.12004E+01
   0.58301E+01   0.13765E+00   0.12003E+01
   0.58301E+01   0.13770E+00   0.12001E+01
   0.58301E+01   0.13776E+00   0.12002E+01
   0.58301E+01   0.13781E+00   0.12000E+01
   0.58301E+01   0.13787E+00   0.12000E+01
   0.58301E+01   0.13792E+00   0.11999E+01
   0.58301E+01   0.13798E+00   0.11998E+01
   0.58301E+01   0.13803E+00   0.11997E+01
   0.58301E+01   0.13809E+00   0.11997E+01
   0.58301E+01   0.13814E+00   0.11996E+01
   0.58301E+01   0.13820E+00   0.11995E+01
   0.58301E+01   0.13825E+00   0.11995E+01
   0.58301E+01   0.13831E+00   0.11995E+01
   0.58301E+01   0.13837E+00   0.11995E+01
   0.58301E+01   0.13842E+00   0.11994E+01
   0.58301E+01   0.13848E+00   0.11993E+01
   0.58301E+01   0.13853E+00   0.11993E+01
   0.58301E+01   0.13859E+00   0.11993E+01
   0.58301E+01   0.13864E+00   0.11993E+01
   0.58301E+01   0.13870E+00   0.11991E+01
   0.58301E+01   0.13875E+00   0.11991E+01
   0.58301E+01   0.13881E+00   0.11990E+01
   0.58301E+01   0.13886E+00   0.11990E+01
   0.58301E+01   0.13892E+00   0.11990E+01
   0.58301E+01   0.13897E+00   0.11989E+01
   0.58301E+01   0.13903E+00   0.11989E+01
   0.58301E+01   0.13909E+00   0.11987E+01
   0.58301E+01   0.13914E+00   0.11987E+01
   0.58301E+01   0.13920E+00   0.11987E+01
   0.58301E+01   0.13925E+00   0.11985E+01
   0.58301E+01   0.13931E+00   0.11984E+01
   0.58301E+01   0.13936E+00   0.11984E+01
   0.58301E+01   0.13942E+00   0.11983E+01
   0.58301E+01   0.13948E+00   0.11983E+01
   0.58301E+01   0.13953E+00   0.11983E+01
   0.58301E+01   0.13959E+00   0.11982E+01
   0.58301E+01   0.13964E+00   0.11982E+01
   0.58301E+01   0.13970E+00   0.11982E+01
   0.58301E+01   0.13975E+00   0.11982E+01
   0.58301E+01   0.13981E+00   0.11981E+01
   0.58301E+01   0.13987E+00   0.11980E+01
   0.58301E+01   0.13992E+00   0.11979E+01
   0.58301E+01   0.13998E+00   0.11978E+01
   0.58301E+01   0.14003E+00   0.11977E+01
   0.58301E+01   0.14009E+00   0.11977E+01
   0.58301E+01   0.14015E+00   0.11977E+01
   0.58301E+01   0.14020E+00   0.11976E+01
   0.58301E+01   0.14026E+00   0.11976E+01
   0.58301E+01   0.14031E+00   0.11974E+01
   0.58301E+01   0.14037E+00   0.11974E+01
   0.58301E+01   0.14043E+00   0.11974E+01
   0.58301E+01   0.14048E+00   0.11974E+01
   0.58301E+01   0.14054E+00   0.11972E+01
   0.58301E+01   0.14059E+00   0.11971E+01
   0.58301E+01   0.14065E+00   0.11971E+01
   0.58301E+01   0.14071E+00   0.11971E+01
   0.58301E+01   0.14076E+00   0.11970E+01
   0.58301E+01   0.14082E+00   0.11970E+01
   0.58301E+01   0.14088E+00   0.11970E+01
   0.58301E+01   0.14093E+00   0.11967E+01
   0.58301E+01   0.14099E+00   0.11968E+01
   0.58301E+01   0.14104E+00   0.11967E+01
   0.58301E+01   0.14110E+00   0.11967E+01
   0.58301E+01   0.14116E+00   0.11967E+01
   0.58301E+01   0.14121E+00   0.11967E+01
   0.58301E+01   0.14127E+00   0.11966E+01
   0.58301E+01   0.14133E+00   0.11965E+01
   0.58301E+01   0.14138E+00   0.11964E+01
   0.58301E+01   0.14144E+00   0.11964E+01
   0.58301E+01   0.14150E+00   0.11964E+01
   0.58301E+01   0.14155E+00   0.11963E+01
   0.58301E+01   0.14161E+00   0.11962E+01
   0.58301E+01   0.14167E+00   0.11961E+01
   0.58301E+01   0.14172E+00   0.11962E+01
   0.58301E+01   0.14178E+00   0.11961E+01
   0.58301E+01   0.14184E+00   0.11961E+01
   0.58301E+01   0.14189E+00   0.11961E+01
   0.58301E+01   0.14195E+00   0.11959E+01
   0.58301E+01   0.14201E+00   0.11959E+01
   0.58301E+01   0.14206E+00   0.11959E+01
   0.58301E+01   0.14212E+00   0.11959E+01
   0.58301E+01   0.14218E+00   0.11959E+01
   0.58301E+01   0.14223E+00   0.11958E+01
   0.58301E+01   0.14229E+00   0.11956E+01
   0.58301E+01   0.14235E+00   0.11956E+01
   0.58301E+01   0.14240E+00   0.11957E+01
   0.58301E+01   0.14246E+00   0.11955E+01
   0.58301E+01   0.14252E+00   0.11955E+01
   0.58301E+01   0.14257E+00   0.11952E+01
   0.58301E+01   0.14263E+00   0.11952E+01
   0.58301E+01   0.14269E+00   0.11952E+01
   0.58301E+01   0.14274E+00   0.11951E+01
   0.58301E+01   0.14280E+00   0.11950E+01
   0.58301E+01   0.14286E+00   0.11951E+01
   0.58301E+01   0.14292E+00   0.11949E+01
   0.58301E+01   0.14297E+00   0.11949E+01
   0.58301E+01   0.14303E+00   0.11949E+01
   0.58301E+01   0.14309E+00   0.11948E+01
   0.58301E+01   0.14314E+00   0.11948E+01
   0.58301E+01   0.14320E+00   0.11949E+01
   0.58301E+01   0.14326E+00   0.11949E+01
   0.58301E+01   0.14332E+00   0.11948E+01
   0.58301E+01   0.14337E+00   0.11947E+01
   0.58301E+01   0.14343E+00   0.11946E+01
   0.58301E+01   0.14349E+00   0.11945E+01
   0.58301E+01   0.14355E+00   0.11945E+01
   0.58301E+01   0.14360E+00   0.11944E+01
   0.58301E+01   0.14366E+00   0.11944E+01
   0.58301E+01   0.14372E+00   0.11944E+01
   0.58301E+01   0.14377E+00   0.11944E+01
   0.58301E+01   0.14383E+00   0.11943E+01
   0.58301E+01   0.14389E+00   0.11943E+01
   0.58301E+01   0.14395E+00   0.11943E+01
   0.58301E+01   0.14400E+00   0.11940E+01
   0.58301E+01   0.14406E+00   0.11940E+01
   0.58301E+01   0.14412E+00   0.11939E+01
   0.58301E+01   0.14418E+00   0.11939E+01
   0.58301E+01   0.14423E+00   0.11938E+01
   0.58301E+01   0.14429E+00   0.11938E+01
   0.58301E+01   0.14435E+00   0.11937E+01
   0.58301E+01   0.14441E+00   0.11937E+01
   0.58301E+01   0.14447E+00   0.11937E+01
   0.58301E+01   0.14452E+00   0.11936E+01
   0.58301E+01   0.14458E+00   0.11935E+01
   0.58301E+01   0.14464E+00   0.11934E+01
   0.58301E+01   0.14470E+00   0.11933E+01
   0.58301E+01   0.14475E+00   0.11933E+01
   0.58301E+01   0.14481E+00   0.11932E+01
   0.58301E+01   0.14487E+00   0.11932E+01
   0.58301E+01   0.14493E+00   0.11932E+01
   0.58301E+01   0.14499E+00   0.11930E+01
   0.58301E+01   0.14504E+00   0.11930E+01
   0.58301E+01   0.14510E+00   0.11929E+01
   0.58301E+01   0.14516E+00   0.11930E+01
   0.58301E+01   0.14522E+00   0.11930E+01
   0.58301E+01   0.14528E+00   0.11928E+01
   0.58301E+01   0.14533E+00   0.11928E+01
   0.58301E+01   0.14539E+00   0.11927E+01
   0.58301E+01   0.14545E+00   0.11927E+01
   0.58301E+01   0.14551E+00   0.11926E+01
   0.58301E+01   0.14557E+00   0.11927E+01
   0.58301E+01   0.14562E+00   0.11927E+01
   0.58301E+01   0.14568E+00   0.11926E+01
   0.58301E+01   0.14574E+00   0.11925E+01
   0.58301E+01   0.14580E+00   0.11924E+01
   0.58301E+01   0.14586E+00   0.11924E+01
   0.58301E+01   0.14592E+00   0.11925E+01
   0.58301E+01   0.14597E+00   0.11923E+01
   0.58301E+01   0.14603E+00   0.11923E+01
   0.58301E+01   0.14609E+00   0.11922E+01
   0.58301E+01   0.14615E+00   0.11922E+01
   0.58301E+01   0.14621E+00   0.11920E+01
   0.58301E+01   0.14627E+00   0.11920E+01
   0.58301E+01   0.14632E+00   0.11920E+01
   0.58301E+01   0.14638E+00   0.11919E+01
   0.58301E+01   0.14644E+00   0.11917E+01
   0.58301E+01   0.14650E+00   0.11917E+01
   0.58301E+01   0.14656E+00   0.11916E+01
   0.58301E+01   0.14662E+00   0.11916E+01
   0.58301E+01   0.14668E+00   0.11916E+01
   0.58301E+01   0.14673E+00   0.11916E+01
   0.58301E+01   0.14679E+00   0.11915E+01
   0.58301E+01   0.14685E+00   0.11913E+01
   0.58301E+01   0.14691E+00   0.11913E+01
   0.58301E+01   0.14697E+00   0.11912E+01
   0.58301E+01   0.14703E+00   0.11913E+01
   0.58301E+01   0.14709E+00   0.11911E+01
   0.58301E+01   0.14714E+00   0.11910E+01
   0.58301E+01   0.14720E+00   0.11910E+01
   0.58301E+01   0.14726E+00   0.11910E+01
   0.58301E+01   0.14732E+00   0.11910E+01
   0.58301E+01   0.14738E+00   0.11910E+01
   0.58301E+01   0.14744E+00   0.11909E+01
   0.58301E+01   0.14750E+00   0.11909E+01
   0.58301E+01   0.14756E+00   0.11908E+01
   0.58301E+01   0.14762E+00   0.11908E+01
   0.58301E+01   0.14767E+00   0.11907E+01
   0.58301E+01   0.14773E+00   0.11907E+01
   0.58301E+01   0.14779E+00   0.11907E+01
   0.58301E+01   0.14785E+00   0.11906E+01
   0.58301E+01   0.14791E+00   0.11906E+01
   0.58301E+01   0.14797E+00   0.11906E+01
   0.58301E+01   0.14803E+00   0.11906E+01
   0.58301E+01   0.14809E+00   0.11906E+01
   0.58301E+01   0.14815E+00   0.11907E+01
   0.58301E+01   0.14821E+00   0.11906E+01
   0.58301E+01   0.14827E+00   0.11906E+01
   0.58301E+01   0.14833E+00   0.11904E+01
   0.58301E+01   0.14838E+00   0.11903E+01
   0.58301E+01   0.14844E+00   0.11903E+01
   0.58301E+01   0.14850E+00   0.11902E+01
   0.58301E+01   0.14856E+00   0.11901E+01
   0.58301E+01   0.14862E+00   0.11900E+01
   0.58301E+01   0.14868E+00   0.11899E+01
   0.58301E+01   0.14874E+00   0.11899E+01
   0.58301E+01   0.14880E+00   0.11898E+01
   0.58301E+01   0.14886E+00   0.11899E+01
   0.58301E+01   0.14892E+00   0.11895E+01
   0.58301E+01   0.14898E+00   0.11895E+01
   0.58301E+01   0.14904E+00   0.11893E+01
   0.58301E+01   0.14910E+00   0.11893E+01
   0.58301E+01   0.14916E+00   0.11893E+01
   0.58301E+01   0.14922E+00   0.11893E+01
   0.58301E+01   0.14928E+00   0.11892E+01
   0.58301E+01   0.14934E+00   0.11893E+01
   0.58301E+01   0.14940E+00   0.11892E+01
   0.58301E+01   0.14946E+00   0.11892E+01
   0.58301E+01   0.14952E+00   0.11892E+01
   0.58301E+01   0.14957E+00   0.11890E+01
   0.58301E+01   0.14963E+00   0.11888E+01
   0.58301E+01   0.14969E+00   0.11887E+01
   0.58301E+01   0.14975E+00   0.11887E+01
   0.58301E+01   0.14981E+00   0.11887E+01
   0.58301E+01   0.14987E+00   0.11887E+01
   0.58301E+01   0.14993E+00   0.11887E+01
   0.58301E+01   0.14999E+00   0.11887E+01
   0.58301E+01   0.15005E+00   0.11887E+01
   0.58301E+01   0.15011E+00   0.11887E+01
   0.58301E+01   0.15017E+00   0.11885E+01
   0.58301E+01   0.15023E+00   0.11885E+01
   0.58301E+01   0.15029E+00   0.11883E+01
   0.58301E+01   0.15035E+00   0.11882E+01
   0.58301E+01   0.15041E+00   0.11883E+01
   0.58301E+01   0.15047E+00   0.11883E+01
   0.58301E+01   0.15053E+00   0.11883E+01
   0.58301E+01   0.15059E+00   0.11883E+01
   0.58301E+01   0.15065E+00   0.11884E+01
   0.58301E+01   0.15071E+00   0.11883E+01
   0.58301E+01   0.15077E+00   0.11882E+01
   0.58301E+01   0.15083E+00   0.11882E+01
   0.58301E+01   0.15090E+00   0.11881E+01
   0.58301E+01   0.15096E+00   0.11880E+01
   0.58301E+01   0.15102E+00   0.11879E+01
   0.58301E+01   0.15108E+00   0.11879E+01
   0.58301E+01   0.15114E+00   0.11879E+01
   0.58301E+01   0.15120E+00   0.11877E+01
   0.58301E+01   0.15126E+00   0.11877E+01
   0.58301E+01   0.15132E+00   0.11877E+01
   0.58301E+01   0.15138E+00   0.11875E+01
   0.58301E+01   0.15144E+00   0.11876E+01
   0.58301E+01   0.15150E+00   0.11873E+01
   0.58301E+01   0.15156E+00   0.11872E+01
   0.58301E+01   0.15162E+00   0.11871E+01
   0.58301E+01   0.15168E+00   0.11870E+01
   0.58301E+01   0.15174E+00   0.11870E+01
   0.58301E+01   0.15180E+00   0.11871E+01
   0.58301E+01   0.15186E+00   0.11871E+01
   0.58301E+01   0.15192E+00   0.11869E+01
   0.58301E+01   0.15198E+00   0.11870E+01
   0.58301E+01   0.15204E+00   0.11870E+01
   0.58301E+01   0.15211E+00   0.11866E+01
   0.58301E+01   0.15217E+00   0.11866E+01
   0.58301E+01   0.15223E+00   0.11865E+01
   0.58301E+01   0.15229E+00   0.11866E+01
   0.58301E+01   0.15235E+00   0.11866E+01
   0.58301E+01   0.15241E+00   0.11866E+01
   0.58301E+01   0.15247E+00   0.11865E+01
   0.58301E+01   0.15253E+00   0.11866E+01
   0.58301E+01   0.15259E+00   0.11864E+01
   0.58301E+01   0.15265E+00   0.11864E+01
   0.58301E+01   0.15271E+00   0.11863E+01
   0.58301E+01   0.15278E+00   0.11863E+01
   0.58301E+01   0.15284E+00   0.11863E+01
   0.58301E+01   0.15290E+00   0.11863E+01
   0.58301E+01   0.15296E+00   0.11863E+01
   0.58301E+01   0.15302E+00   0.11863E+01
   0.58301E+01   0.15308E+00   0.11863E+01
   0.58301E+01   0.15314E+00   0.11863E+01
   0.58301E+01   0.15320E+00   0.11863E+01
   0.58301E+01   0.15326E+00   0.11863E+01
   0.58301E+01   0.15333E+00   0.11862E+01
   0.58301E+01   0.15339E+00   0.11860E+01
   0.58301E+01   0.15345E+00   0.11860E+01
   0.58301E+01   0.15351E+00   0.11858E+01
   0.58301E+01   0.15357E+00   0.11858E+01
   0.58301E+01   0.15363E+00   0.11858E+01
   0.58301E+01   0.15369E+00   0.11858E+01
   0.58301E+01   0.15376E+00   0.11856E+01
   0.58301E+01   0.15382E+00   0.11857E+01
   0.58301E+01   0.15388E+00   0.11856E+01
   0.58301E+01   0.15394E+00   0.11856E+01
   0.58301E+01   0.15400E+00   0.11855E+01
   0.58301E+01   0.15406E+00   0.11854E+01
   0.58301E+01   0.15412E+00   0.11854E+01
   0.58301E+01   0.15419E+00   0.11853E+01
   0.58301E+01   0.15425E+00   0.11852E+01
   0.58301E+01   0.15431E+00   0.11852E+01
   0.58301E+01   0.15437E+00   0.11852E+01
   0.58301E+01   0.15443E+00   0.11851E+01
   0.58301E+01   0.15449E+00   0.11851E+01
   0.58301E+01   0.15456E+00   0.11850E+01
   0.58401E+01   0.15462E+00   0.11850E+01
   0.58301E+01   0.15468E+00   0.11850E+01
   0.58301E+01   0.15474E+00   0.11850E+01
   0.58301E+01   0.15480E+00   0.11851E+01
   0.58301E+01   0.15486E+00   0.11848E+01
   0.58301E+01   0.15493E+00   0.11848E+01
   0.58301E+01   0.15499E+00   0.11848E+01
   0.58401E+01   0.15505E+00   0.11847E+01
   0.58301E+01   0.15511E+00   0.11847E+01
   0.58301E+01   0.15517E+00   0.11847E+01
   0.58301E+01   0.15524E+00   0.11846E+01
   0.58301E+01   0.15530E+00   0.11846E+01
   0.58401E+01   0.15536E+00   0.11846E+01
   0.58301E+01   0.15542E+00   0.11845E+01
   0.58401E+01   0.15548E+00   0.11845E+01
   0.58301E+01   0.15555E+00   0.11844E+01
   0.58301E+01   0.15561E+00   0.11844E+01
   0.58301E+01   0.15567E+00   0.11843E+01
   0.58301E+01   0.15573E+00   0.11843E+01
   0.58301E+01   0.15580E+00   0.11842E+01
   0.58401E+01   0.15586E+00   0.11844E+01
   0.58301E+01   0.15592E+00   0.11843E+01
   0.58301E+01   0.15598E+00   0.11842E+01
   0.58401E+01   0.15604E+00   0.11842E+01
   0.58301E+01   0.15611E+00   0.11841E+01
   0.58401E+01   0.15617E+00   0.11841E+01
   0.58401E+01   0.15623E+00   0.11841E+01
   0.58401E+01   0.15629E+00   0.11841E+01
   0.58401E+01   0.15636E+00   0.11841E+01
   0.58301E+01   0.15642E+00   0.11839E+01
   0.58301E+01   0.15648E+00   0.11837E+01
   0.58301E+01   0.15654E+00   0.11836E+01
   0.58301E+01   0.15661E+00   0.11836E+01
   0.58301E+01   0.15667E+00   0.11834E+01
   0.58301E+01   0.15673E+00   0.11834E+01
   0.58301E+01   0.15679E+00   0.11833E+01
   0.58301E+01   0.15686E+00   0.11833E+01
   0.58301E+01   0.15692E+00   0.11833E+01
   0.58301E+01   0.15698E+00   0.11833E+01
   0.58301E+01   0.15705E+00   0.11833E+01
   0.58301E+01   0.15711E+00   0.11830E+01
   0.58301E+01   0.15717E+00   0.11831E+01
   0.58301E+01   0.15723E+00   0.11830E+01
   0.58301E+01   0.15730E+00   0.11831E+01
   0.58301E+01   0.15736E+00   0.11831E+01
   0.58301E+01   0.15742E+00   0.11831E+01
   0.58301E+01   0.15749E+00   0.11831E+01
   0.58301E+01   0.15755E+00   0.11830E+01
   0.58301E+01   0.15761E+00   0.11830E+01
   0.58301E+01   0.15767E+00   0.11827E+01
   0.58301E+01   0.15774E+00   0.11826E+01
   0.58301E+01   0.15780E+00   0.11826E+01
   0.58301E+01   0.15786E+00   0.11826E+01
   0.58301E+01   0.15793E+00   0.11827E+01
   0.58301E+01   0.15799E+00   0.11826E+01
   0.58301E+01   0.15805E+00   0.11825E+01
   0.58301E+01   0.15812E+00   0.11825E+01
   0.58301E+01   0.15818E+00   0.11825E+01
   0.58401E+01   0.15824E+00   0.11825E+01
   0.58401E+01   0.15831E+00   0.11825E+01
   0.58401E+01   0.15837E+00   0.11824E+01
   0.58301E+01   0.15843E+00   0.11825E+01
   0.58401E+01   0.15849E+00   0.11824E+01
   0.58301E+01   0.15856E+00   0.11824E+01
   0.58401E+01   0.15862E+00   0.11824E+01
   0.58401E+01   0.15868E+00   0.11822E+01
   0.58401E+01   0.15875E+00   0.11822E+01
   0.58401E+01   0.15881E+00   0.11822E+01
   0.58401E+01   0.15888E+00   0.11821E+01
   0.58401E+01   0.15894E+00   0.11822E+01
   0.58401E+01   0.15900E+00   0.11821E+01
   0.58401E+01   0.15907E+00   0.11821E+01
   0.58401E+01   0.15913E+00   0.11820E+01
   0.58401E+01   0.15919E+00   0.11819E+01
   0.58401E+01   0.15926E+00   0.11818E+01
   0.58401E+01   0.15932E+00   0.11819E+01
   0.58401E+01   0.15938E+00   0.11817E+01
   0.58401E+01   0.15945E+00   0.11817E+01
   0.58401E+01   0.15951E+00   0.11815E+01
   0.58301E+01   0.15957E+00   0.11814E+01
   0.58301E+01   0.15964E+00   0.11814E+01
   0.58401E+01   0.15970E+00   0.11814E+01
   0.58301E+01   0.15977E+00   0.11813E+01
   0.58301E+01   0.15983E+00   0.11813E+01
   0.58301E+01   0.15989E+00   0.11813E+01
   0.58301E+01   0.15996E+00   0.11813E+01
   0.58401E+01   0.16002E+00   0.11814E+01
   0.58301E+01   0.16009E+00   0.11813E+01
   0.58401E+01   0.16015E+00   0.11812E+01
   0.58401E+01   0.16021E+00   0.11811E+01
   0.58301E+01   0.16028E+00   0.11810E+01
   0.58301E+01   0.16034E+00   0.11809E+01
   0.58301E+01   0.16041E+00   0.11808E+01
   0.58401E+01   0.16047E+00   0.11808E+01
   0.58301E+01   0.16053E+00   0.11808E+01
   0.58401E+01   0.16060E+00   0.11808E+01
   0.58401E+01   0.16066E+00   0.11808E+01
   0.58401E+01   0.16073E+00   0.11808E+01
   0.58401E+01   0.16079E+00   0.11807E+01
   0.58401E+01   0.16085E+00   0.11806E+01
   0.58401E+01   0.16092E+00   0.11806E+01
   0.58401E+01   0.16098E+00   0.11806E+01
   0.58401E+01   0.16105E+00   0.11806E+01
   0.58401E+01   0.16111E+00   0.11804E+01
   0.58401E+01   0.16118E+00   0.11804E+01
   0.58401E+01   0.16124E+00   0.11805E+01
   0.58401E+01   0.16131E+00   0.11806E+01
   0.58401E+01   0.16137E+00   0.11806E+01
   0.58401E+01   0.16143E+00   0.11805E+01
   0.58401E+01   0.16150E+00   0.11805E+01
   0.58401E+01   0.16156E+00   0.11804E+01
   0.58401E+01   0.16163E+00   0.11804E+01
   0.58401E+01   0.16169E+00   0.11803E+01
   0.58401E+01   0.16176E+00   0.11801E+01
   0.58401E+01   0.16182E+00   0.11800E+01
   0.58401E+01   0.16189E+00   0.11800E+01
   0.58401E+01   0.16195E+00   0.11800E+01
   0.58401E+01   0.16202E+00   0.11800E+01
   0.58401E+01   0.16208E+00   0.11800E+01
   0.58401E+01   0.16215E+00   0.11800E+01
   0.58401E+01   0.16221E+00   0.11798E+01
   0.58401E+01   0.16227E+00   0.11798E+01
   0.58401E+01   0.16234E+00   0.11797E+01
   0.58401E+01   0.16240E+00   0.11797E+01
   0.58401E+01   0.16247E+00   0.11796E+01
   0.58401E+01   0.16253E+00   0.11796E+01
   0.58401E+01   0.16260E+00   0.11794E+01
   0.58401E+01   0.16266E+00   0.11794E+01
   0.58401E+01   0.16273E+00   0.11795E+01
   0.58401E+01   0.16279E+00   0.11794E+01
   0.58401E+01   0.16286E+00   0.11794E+01
   0.58401E+01   0.16292E+00   0.11794E+01
   0.58401E+01   0.16299E+00   0.11793E+01
   0.58401E+01   0.16305E+00   0.11792E+01
   0.58401E+01   0.16312E+00   0.11792E+01
   0.58401E+01   0.16319E+00   0.11792E+01
   0.58401E+01   0.16325E+00   0.11792E+01
   0.58401E+01   0.16332E+00   0.11791E+01
   0.58401E+01   0.16338E+00   0.11790E+01
   0.58401E+01   0.16345E+00   0.11789E+01
   0.58401E+01   0.16351E+00   0.11789E+01
   0.58401E+01   0.16358E+00   0.11789E+01
   0.58401E+01   0.16364E+00   0.11788E+01
   0.58401E+01   0.16371E+00   0.11789E+01
   0.58401E+01   0.16377E+00   0.11788E+01
   0.58401E+01   0.16384E+00   0.11787E+01
   0.58401E+01   0.16390E+00   0.11787E+01
   0.58401E+01   0.16397E+00   0.11788E+01
   0.58401E+01   0.16403E+00   0.11786E+01
   0.58401E+01   0.16410E+00   0.11785E+01
   0.58401E+01   0.16417E+00   0.11785E+01
   0.58401E+01   0.16423E+00   0.11786E+01
   0.58401E+01   0.16430E+00   0.11785E+01
   0.58401E+01   0.16436E+00   0.11785E+01
   0.58401E+01   0.16443E+00   0.11785E+01
   0.58401E+01   0.16449E+00   0.11784E+01
   0.58401E+01   0.16456E+00   0.11784E+01
   0.58401E+01   0.16463E+00   0.11783E+01
   0.58401E+01   0.16469E+00   0.11782E+01
   0.58401E+01   0.16476E+00   0.11782E+01
   0.58401E+01   0.16482E+00   0.11782E+01
   0.58401E+01   0.16489E+00   0.11782E+01
   0.58401E+01   0.16495E+00   0.11780E+01
   0.58401E+01   0.16502E+00   0.11780E+01
   0.58401E+01   0.16509E+00   0.11779E+01
   0.58401E+01   0.16515E+00   0.11779E+01
   0.58401E+01   0.16522E+00   0.11778E+01
   0.58401E+01   0.16528E+00   0.11777E+01
   0.58401E+01   0.16535E+00   0.11776E+01
   0.58401E+01   0.16542E+00   0.11776E+01
   0.58401E+01   0.16548E+00   0.11775E+01
   0.58401E+01   0.16555E+00   0.11774E+01
   0.58401E+01   0.16562E+00   0.11773E+01
   0.58401E+01   0.16568E+00   0.11772E+01
   0.58401E+01   0.16575E+00   0.11772E+01
   0.58401E+01   0.16581E+00   0.11772E+01
   0.58401E+01   0.16588E+00   0.11771E+01
   0.58401E+01   0.16595E+00   0.11770E+01
   0.58401E+01   0.16601E+00   0.11769E+01
   0.58401E+01   0.16608E+00   0.11769E+01
   0.58401E+01   0.16615E+00   0.11769E+01
   0.58401E+01   0.16621E+00   0.11769E+01
   0.58401E+01   0.16628E+00   0.11767E+01
   0.58401E+01   0.16634E+00   0.11767E+01
   0.58401E+01   0.16641E+00   0.11769E+01
   0.58401E+01   0.16648E+00   0.11768E+01
   0.58401E+01   0.16654E+00   0.11769E+01
   0.58401E+01   0.16661E+00   0.11768E+01
   0.58401E+01   0.16668E+00   0.11767E+01
   0.58401E+01   0.16674E+00   0.11768E+01
   0.58401E+01   0.16681E+00   0.11768E+01
   0.58401E+01   0.16688E+00   0.11767E+01
   0.58401E+01   0.16694E+00   0.11767E+01
   0.58401E+01   0.16701E+00   0.11768E+01
   0.58401E+01   0.16708E+00   0.11768E+01
   0.58401E+01   0.16714E+00   0.11769E+01
   0.58401E+01   0.16721E+00   0.11768E+01
   0.58401E+01   0.16728E+00   0.11769E+01
   0.58401E+01   0.16734E+00   0.11769E+01
   0.58401E+01   0.16741E+00   0.11769E+01
   0.58401E+01   0.16748E+00   0.11767E+01
   0.58401E+01   0.16754E+00   0.11766E+01
   0.58401E+01   0.16761E+00   0.11766E+01
   0.58401E+01   0.16768E+00   0.11763E+01
   0.58401E+01   0.16775E+00   0.11762E+01
   0.58401E+01   0.16781E+00   0.11762E+01
   0.58401E+01   0.16788E+00   0.11762E+01
   0.58401E+01   0.16795E+00   0.11762E+01
   0.58401E+01   0.16801E+00   0.11762E+01
   0.58401E+01   0.16808E+00   0.11761E+01
   0.58401E+01   0.16815E+00   0.11761E+01
   0.58401E+01   0.16822E+00   0.11760E+01
   0.58401E+01   0.16828E+00   0.11760E+01
   0.58401E+01   0.16835E+00   0.11760E+01
   0.58401E+01   0.16842E+00   0.11758E+01
   0.58401E+01   0.16848E+00   0.11757E+01
   0.58401E+01   0.16855E+00   0.11757E+01
   0.58401E+01   0.16862E+00   0.11757E+01
   0.58401E+01   0.16869E+00   0.11757E+01
   0.58401E+01   0.16875E+00   0.11757E+01
   0.58401E+01   0.16882E+00   0.11756E+01
   0.58401E+01   0.16889E+00   0.11756E+01
   0.58401E+01   0.16896E+00   0.11755E+01
   0.58401E+01   0.16902E+00   0.11754E+01
   0.58401E+01   0.16909E+00   0.11754E+01
   0.58401E+01   0.16916E+00   0.11753E+01
   0.58401E+01   0.16923E+00   0.11752E+01
   0.58401E+01   0.16929E+00   0.11750E+01
   0.58401E+01   0.16936E+00   0.11750E+01
   0.58401E+01   0.16943E+00   0.11750E+01
   0.58401E+01   0.16950E+00   0.11750E+01
   0.58401E+01   0.16956E+00   0.11750E+01
   0.58401E+01   0.16963E+00   0.11749E+01
   0.58401E+01   0.16970E+00   0.11749E+01
   0.58401E+01   0.16977E+00   0.11749E+01
   0.58401E+01   0.16984E+00   0.11749E+01
   0.58401E+01   0.16990E+00   0.11749E+01
   0.58401E+01   0.16997E+00   0.11749E+01
   0.58401E+01   0.17004E+00   0.11748E+01
   0.58401E+01   0.17011E+00   0.11748E+01
   0.58401E+01   0.17018E+00   0.11747E+01
   0.58401E+01   0.17024E+00   0.11747E+01
   0.58401E+01   0.17031E+00   0.11748E+01
   0.58401E+01   0.17038E+00   0.11748E+01
   0.58501E+01   0.17045E+00   0.11749E+01
   0.58501E+01   0.17052E+00   0.11747E+01
   0.58401E+01   0.17058E+00   0.11745E+01
   0.58401E+01   0.17065E+00   0.11744E+01
   0.58401E+01   0.17072E+00   0.11744E+01
   0.58401E+01   0.17079E+00   0.11743E+01
   0.58401E+01   0.17086E+00   0.11743E+01
   0.58401E+01   0.17093E+00   0.11743E+01
   0.58401E+01   0.17099E+00   0.11741E+01
   0.58401E+01   0.17106E+00   0.11742E+01
   0.58401E+01   0.17113E+00   0.11740E+01
   0.58401E+01   0.17120E+00   0.11739E+01
   0.58401E+01   0.17127E+00   0.11739E+01
   0.58401E+01   0.17134E+00   0.11738E+01
   0.58401E+01   0.17140E+00   0.11738E+01
   0.58401E+01   0.17147E+00   0.11738E+01
   0.58401E+01   0.17154E+00   0.11737E+01
   0.58401E+01   0.17161E+00   0.11736E+01
   0.58401E+01   0.17168E+00   0.11735E+01
   0.58401E+01   0.17175E+00   0.11736E+01
   0.58401E+01   0.17182E+00   0.11735E+01
   0.58401E+01   0.17188E+00   0.11733E+01
   0.58501E+01   0.17195E+00   0.11734E+01
   0.58501E+01   0.17202E+00   0.11734E+01
   0.58501E+01   0.17209E+00   0.11732E+01
   0.58401E+01   0.17216E+00   0.11732E+01
   0.58501E+01   0.17223E+00   0.11731E+01
   0.58501E+01   0.17230E+00   0.11731E+01
   0.58501E+01   0.17237E+00   0.11731E+01
   0.58501E+01   0.17243E+00   0.11730E+01
   0.58501E+01   0.17250E+00   0.11729E+01
   0.58501E+01   0.17257E+00   0.11730E+01
   0.58501E+01   0.17264E+00   0.11729E+01
   0.58501E+01   0.17271E+00   0.11729E+01
   0.58501E+01   0.17278E+00   0.11729E+01
   0.58501E+01   0.17285E+00   0.11728E+01
   0.58501E+01   0.17292E+00   0.11727E+01
   0.58501E+01   0.17299E+00   0.11727E+01
   0.58501E+01   0.17305E+00   0.11727E+01
   0.58501E+01   0.17312E+00   0.11727E+01
   0.58501E+01   0.17319E+00   0.11727E+01
   0.58501E+01   0.17326E+00   0.11726E+01
   0.58501E+01   0.17333E+00   0.11725E+01
   0.58501E+01   0.17340E+00   0.11726E+01
   0.58501E+01   0.17347E+00   0.11725E+01
   0.58501E+01   0.17354E+00   0.11725E+01
   0.58501E+01   0.17361E+00   0.11725E+01
   0.58501E+01   0.17368E+00   0.11724E+01
   0.58501E+01   0.17375E+00   0.11723E+01
   0.58501E+01   0.17382E+00   0.11724E+01
   0.58501E+01   0.17389E+00   0.11723E+01
   0.58501E+01   0.17396E+00   0.11724E+01
   0.58501E+01   0.17403E+00   0.11724E+01
   0.58501E+01   0.17410E+00   0.11725E+01
   0.58501E+01   0.17416E+00   0.11725E+01
   0.58501E+01   0.17423E+00   0.11725E+01
   0.58501E+01   0.17430E+00   0.11725E+01
   0.58501E+01   0.17437E+00   0.11725E+01
   0.58501E+01   0.17444E+00   0.11725E+01
   0.58501E+01   0.17451E+00   0.11723E+01
   0.58501E+01   0.17458E+00   0.11722E+01
   0.58501E+01   0.17465E+00   0.11721E+01
   0.58501E+01   0.17472E+00   0.11721E+01
   0.58501E+01   0.17479E+00   0.11721E+01
   0.58501E+01   0.17486E+00   0.11721E+01
   0.58501E+01   0.17493E+00   0.11719E+01
   0.58501E+01   0.17500E+00   0.11719E+01
   0.58501E+01   0.17507E+00   0.11719E+01
   0.58501E+01   0.17514E+00   0.11719E+01
   0.58501E+01   0.17521E+00   0.11717E+01
   0.58501E+01   0.17528E+00   0.11718E+01
   0.58501E+01   0.17535E+00   0.11718E+01
   0.58501E+01   0.17542E+00   0.11718E+01
   0.58501E+01   0.17549E+00   0.11718E+01
   0.58501E+01   0.17556E+00   0.11717E+01
   0.58501E+01   0.17563E+00   0.11718E+01
   0.58501E+01   0.17570E+00   0.11718E+01
   0.58501E+01   0.17577E+00   0.11718E+01
   0.58501E+01   0.17584E+00   0.11715E+01
   0.58501E+01   0.17591E+00   0.11715E+01
   0.58501E+01   0.17598E+00   0.11715E+01
   0.58501E+01   0.17605E+00   0.11716E+01
   0.58501E+01   0.17612E+00   0.11716E+01
   0.58501E+01   0.17619E+00   0.11716E+01
   0.58501E+01   0.17626E+00   0.11715E+01
   0.58501E+01   0.17633E+00   0.11714E+01
   0.58501E+01   0.17641E+00   0.11714E+01
   0.58501E+01   0.17648E+00   0.11715E+01
   0.58501E+01   0.17655E+00   0.11714E+01
   0.58501E+01   0.17662E+00   0.11715E+01
   0.58501E+01   0.17669E+00   0.11714E+01
   0.58501E+01   0.17676E+00   0.11713E+01
   0.58501E+01   0.17683E+00   0.11715E+01
   0.58501E+01   0.17690E+00   0.11715E+01
   0.58501E+01   0.17697E+00   0.11715E+01
   0.58501E+01   0.17704E+00   0.11715E+01
   0.58501E+01   0.17711E+00   0.11715E+01
   0.58501E+01   0.17718E+00   0.11713E+01
   0.58501E+01   0.17725E+00   0.11712E+01
   0.58501E+01   0.17732E+00   0.11711E+01
   0.58501E+01   0.17739E+00   0.11710E+01
   0.58501E+01   0.17747E+00   0.11710E+01
   0.58501E+01   0.17754E+00   0.11708E+01
   0.58501E+01   0.17761E+00   0.11708E+01
   0.58501E+01   0.17768E+00   0.11708E+01
   0.58501E+01   0.17775E+00   0.11708E+01
   0.58501E+01   0.17782E+00   0.11708E+01
   0.58501E+01   0.17789E+00   0.11706E+01
   0.58501E+01   0.17796E+00   0.11705E+01
   0.58501E+01   0.17803E+00   0.11705E+01
   0.58501E+01   0.17810E+00   0.11706E+01
   0.58501E+01   0.17818E+00   0.11706E+01
   0.58501E+01   0.17825E+00   0.11706E+01
   0.58501E+01   0.17832E+00   0.11705E+01
   0.58501E+01   0.17839E+00   0.11704E+01
   0.58501E+01   0.17846E+00   0.11704E+01
   0.58501E+01   0.17853E+00   0.11702E+01
   0.58501E+01   0.17860E+00   0.11702E+01
   0.58501E+01   0.17867E+00   0.11701E+01
   0.58501E+01   0.17875E+00   0.11701E+01
   0.58501E+01   0.17882E+00   0.11701E+01
   0.58501E+01   0.17889E+00   0.11701E+01
   0.58501E+01   0.17896E+00   0.11701E+01
   0.58501E+01   0.17903E+00   0.11699E+01
   0.58501E+01   0.17910E+00   0.11699E+01
   0.58501E+01   0.17918E+00   0.11699E+01
   0.58501E+01   0.17925E+00   0.11697E+01
   0.58501E+01   0.17932E+00   0.11696E+01
   0.58501E+01   0.17939E+00   0.11696E+01
   0.58501E+01   0.17946E+00   0.11695E+01
   0.58501E+01   0.17953E+00   0.11696E+01
   0.58501E+01   0.17961E+00   0.11696E+01
   0.58501E+01   0.17968E+00   0.11695E+01
   0.58501E+01   0.17975E+00   0.11695E+01
   0.58501E+01   0.17982E+00   0.11695E+01
   0.58501E+01   0.17989E+00   0.11695E+01
   0.58501E+01   0.17996E+00   0.11695E+01
   0.58501E+01   0.18004E+00   0.11693E+01
   0.58501E+01   0.18011E+00   0.11694E+01
   0.58501E+01   0.18018E+00   0.11694E+01
   0.58501E+01   0.18025E+00   0.11694E+01
   0.58501E+01   0.18032E+00   0.11693E+01
   0.58501E+01   0.18040E+00   0.11694E+01
   0.58501E+01   0.18047E+00   0.11693E+01
   0.58501E+01   0.18054E+00   0.11692E+01
   0.58501E+01   0.18061E+00   0.11692E+01
   0.58501E+01   0.18068E+00   0.11692E+01
   0.58501E+01   0.18076E+00   0.11691E+01
   0.58501E+01   0.18083E+00   0.11692E+01
   0.58501E+01   0.18090E+00   0.11691E+01
   0.58501E+01   0.18097E+00   0.11689E+01
   0.58501E+01   0.18105E+00   0.11690E+01
   0.58501E+01   0.18112E+00   0.11690E+01
   0.58501E+01   0.18119E+00   0.11690E+01
   0.58501E+01   0.18126E+00   0.11689E+01
   0.58501E+01   0.18134E+00   0.11689E+01
   0.58501E+01   0.18141E+00   0.11689E+01
   0.58501E+01   0.18148E+00   0.11689E+01
   0.58501E+01   0.18155E+00   0.11687E+01
   0.58501E+01   0.18163E+00   0.11688E+01
   0.58501E+01   0.18170E+00   0.11687E+01
   0.58501E+01   0.18177E+00   0.11687E+01
   0.58501E+01   0.18184E+00   0.11687E+01
   0.58501E+01   0.18192E+00   0.11687E+01
   0.58501E+01   0.18199E+00   0.11685E+01
   0.58501E+01   0.18206E+00   0.11685E+01
   0.58501E+01   0.18213E+00   0.11683E+01
   0.58501E+01   0.18221E+00   0.11684E+01
   0.58501E+01   0.18228E+00   0.11682E+01
   0.58501E+01   0.18235E+00   0.11682E+01
   0.58501E+01   0.18243E+00   0.11683E+01
   0.58501E+01   0.18250E+00   0.11683E+01
   0.58501E+01   0.18257E+00   0.11682E+01
   0.58601E+01   0.18264E+00   0.11681E+01
   0.58501E+01   0.18272E+00   0.11681E+01
   0.58501E+01   0.18279E+00   0.11681E+01
   0.58501E+01   0.18286E+00   0.11681E+01
   0.58501E+01   0.18294E+00   0.11681E+01
   0.58501E+01   0.18301E+00   0.11681E+01
   0.58501E+01   0.18308E+00   0.11681E+01
   0.58501E+01   0.18316E+00   0.11680E+01
   0.58601E+01   0.18323E+00   0.11679E+01
   0.58501E+01   0.18330E+00   0.11677E+01
   0.58501E+01   0.18338E+00   0.11677E+01
   0.58601E+01   0.18345E+00   0.11677E+01
   0.58601E+01   0.18352E+00   0.11677E+01
   0.58601E+01   0.18360E+00   0.11677E+01
   0.58601E+01   0.18367E+00   0.11678E+01
   0.58601E+01   0.18374E+00   0.11678E+01
   0.58601E+01   0.18382E+00   0.11677E+01
   0.58601E+01   0.18389E+00   0.11678E+01
   0.58601E+01   0.18396E+00   0.11676E+01
   0.58601E+01   0.18404E+00   0.11676E+01
   0.58601E+01   0.18411E+00   0.11676E+01
   0.58601E+01   0.18418E+00   0.11676E+01
   0.58601E+01   0.18426E+00   0.11675E+01
   0.58601E+01   0.18433E+00   0.11675E+01
   0.58601E+01   0.18440E+00   0.11674E+01
   0.58601E+01   0.18448E+00   0.11674E+01
   0.58601E+01   0.18455E+00   0.11673E+01
   0.58601E+01   0.18462E+00   0.11673E+01
   0.58601E+01   0.18470E+00   0.11672E+01
   0.58601E+01   0.18477E+00   0.11672E+01
   0.58601E+01   0.18485E+00   0.11671E+01
   0.58601E+01   0.18492E+00   0.11670E+01
   0.58601E+01   0.18499E+00   0.11670E+01
   0.58601E+01   0.18507E+00   0.11669E+01
   0.58601E+01   0.18514E+00   0.11668E+01
   0.58601E+01   0.18522E+00   0.11668E+01
   0.58601E+01   0.18529E+00   0.11667E+01
   0.58601E+01   0.18536E+00   0.11666E+01
   0.58601E+01   0.18544E+00   0.11666E+01
   0.58601E+01   0.18551E+00   0.11665E+01
   0.58601E+01   0.18559E+00   0.11666E+01
   0.58601E+01   0.18566E+00   0.11665E+01
   0.58601E+01   0.18573E+00   0.11665E+01
   0.58601E+01   0.18581E+00   0.11664E+01
   0.58601E+01   0.18588E+00   0.11663E+01
   0.58601E+01   0.18596E+00   0.11662E+01
   0.58601E+01   0.18603E+00   0.11662E+01
   0.58601E+01   0.18611E+00   0.11661E+01
   0.58601E+01   0.18618E+00   0.11661E+01
   0.58601E+01   0.18625E+00   0.11661E+01
   0.58601E+01   0.18633E+00   0.11660E+01
   0.58601E+01   0.18640E+00   0.11658E+01
   0.58601E+01   0.18648E+00   0.11658E+01
   0.58601E+01   0.18655E+00   0.11657E+01
   0.58601E+01   0.18663E+00   0.11657E+01
   0.58601E+01   0.18670E+00   0.11657E+01
   0.58601E+01   0.18678E+00   0.11656E+01
   0.58601E+01   0.18685E+00   0.11656E+01
   0.58601E+01   0.18693E+00   0.11657E+01
   0.58601E+01   0.18700E+00   0.11657E+01
   0.58601E+01   0.18707E+00   0.11656E+01
   0.58601E+01   0.18715E+00   0.11656E+01
   0.58601E+01   0.18722E+00   0.11656E+01
   0.58601E+01   0.18730E+00   0.11656E+01
   0.58601E+01   0.18737E+00   0.11658E+01
   0.58601E+01   0.18745E+00   0.11658E+01
   0.58601E+01   0.18752E+00   0.11658E+01
   0.58601E+01   0.18760E+00   0.11659E+01
   0.58601E+01   0.18767E+00   0.11658E+01
   0.58601E+01   0.18775E+00   0.11658E+01
   0.58601E+01   0.18782E+00   0.11659E+01
   0.58601E+01   0.18790E+00   0.11659E+01
   0.58601E+01   0.18797E+00   0.11659E+01
   0.58601E+01   0.18805E+00   0.11659E+01
   0.58601E+01   0.18812E+00   0.11658E+01
   0.58601E+01   0.18820E+00   0.11659E+01
   0.58601E+01   0.18827E+00   0.11658E+01
   0.58601E+01   0.18835E+00   0.11658E+01
   0.58601E+01   0.18842E+00   0.11658E+01
   0.58601E+01   0.18850E+00   0.11658E+01
   0.58601E+01   0.18858E+00   0.11657E+01
   0.58601E+01   0.18865E+00   0.11656E+01
   0.58601E+01   0.18873E+00   0.11656E+01
   0.58601E+01   0.18880E+00   0.11655E+01
   0.58601E+01   0.18888E+00   0.11655E+01
   0.58601E+01   0.18895E+00   0.11654E+01
   0.58601E+01   0.18903E+00   0.11655E+01
   0.58601E+01   0.18910E+00   0.11655E+01
   0.58601E+01   0.18918E+00   0.11655E+01
   0.58601E+01   0.18925E+00   0.11655E+01
   0.58601E+01   0.18933E+00   0.11655E+01
   0.58601E+01   0.18941E+00   0.11654E+01
   0.58601E+01   0.18948E+00   0.11653E+01
   0.58601E+01   0.18956E+00   0.11652E+01
   0.58601E+01   0.18963E+00   0.11652E+01
   0.58601E+01   0.18971E+00   0.11651E+01
   0.58601E+01   0.18978E+00   0.11651E+01
   0.58601E+01   0.18986E+00   0.11651E+01
   0.58601E+01   0.18994E+00   0.11651E+01
   0.58601E+01   0.19001E+00   0.11651E+01
   0.58601E+01   0.19009E+00   0.11650E+01
   0.58601E+01   0.19016E+00   0.11651E+01
   0.58601E+01   0.19024E+00   0.11650E+01
   0.58601E+01   0.19032E+00   0.11651E+01
   0.58601E+01   0.19039E+00   0.11650E+01
   0.58601E+01   0.19047E+00   0.11650E+01
   0.58601E+01   0.19054E+00   0.11650E+01
   0.58601E+01   0.19062E+00   0.11649E+01
   0.58601E+01   0.19070E+00   0.11649E+01
   0.58601E+01   0.19077E+00   0.11647E+01
   0.58601E+01   0.19085E+00   0.11647E+01
   0.58601E+01   0.19093E+00   0.11647E+01
   0.58601E+01   0.19100E+00   0.11646E+01
   0.58601E+01   0.19108E+00   0.11646E+01
   0.58601E+01   0.19115E+00   0.11645E+01
   0.58601E+01   0.19123E+00   0.11644E+01
   0.58601E+01   0.19131E+00   0.11645E+01
   0.58601E+01   0.19138E+00   0.11645E+01
   0.58601E+01   0.19146E+00   0.11646E+01
   0.58601E+01   0.19154E+00   0.11644E+01
   0.58601E+01   0.19161E+00   0.11645E+01
   0.58601E+01   0.19169E+00   0.11644E+01
   0.58601E+01   0.19177E+00   0.11645E+01
   0.58601E+01   0.19184E+00   0.11644E+01
   0.58601E+01   0.19192E+00   0.11644E+01
   0.58701E+01   0.19200E+00   0.11645E+01
   0.58701E+01   0.19207E+00   0.11644E+01
   0.58701E+01   0.19215E+00   0.11643E+01
   0.58601E+01   0.19223E+00   0.11642E+01
   0.58701E+01   0.19230E+00   0.11642E+01
   0.58701E+01   0.19238E+00   0.11642E+01
   0.58701E+01   0.19246E+00   0.11642E+01
   0.58701E+01   0.19253E+00   0.11642E+01
   0.58701E+01   0.19261E+00   0.11641E+01
   0.58701E+01   0.19269E+00   0.11641E+01
   0.58701E+01   0.19276E+00   0.11640E+01
   0.58701E+01   0.19284E+00   0.11639E+01
   0.58601E+01   0.19292E+00   0.11636E+01
   0.58601E+01   0.19300E+00   0.11636E+01
   0.58601E+01   0.19307E+00   0.11636E+01
   0.58701E+01   0.19315E+00   0.11637E+01
   0.58701E+01   0.19323E+00   0.11636E+01
   0.58701E+01   0.19330E+00   0.11634E+01
   0.58701E+01   0.19338E+00   0.11635E+01
   0.58701E+01   0.19346E+00   0.11635E+01
   0.58701E+01   0.19354E+00   0.11634E+01
   0.58701E+01   0.19361E+00   0.11633E+01
   0.58701E+01   0.19369E+00   0.11632E+01
   0.58701E+01   0.19377E+00   0.11632E+01
   0.58701E+01   0.19385E+00   0.11633E+01
   0.58701E+01   0.19392E+00   0.11632E+01
   0.58701E+01   0.19400E+00   0.11632E+01
   0.58701E+01   0.19408E+00   0.11632E+01
   0.58701E+01   0.19416E+00   0.11632E+01
   0.58701E+01   0.19423E+00   0.11632E+01
   0.58701E+01   0.19431E+00   0.11631E+01
   0.58701E+01   0.19439E+00   0.11631E+01
   0.58701E+01   0.19447E+00   0.11631E+01
   0.58701E+01   0.19454E+00   0.11631E+01
   0.58701E+01   0.19462E+00   0.11631E+01
   0.58701E+01   0.19470E+00   0.11630E+01
   0.58701E+01   0.19478E+00   0.11630E+01
   0.58701E+01   0.19486E+00   0.11631E+01
   0.58701E+01   0.19493E+00   0.11630E+01
   0.58701E+01   0.19501E+00   0.11629E+01
   0.58701E+01   0.19509E+00   0.11629E+01
   0.58701E+01   0.19517E+00   0.11629E+01
   0.58701E+01   0.19524E+00   0.11628E+01
   0.58701E+01   0.19532E+00   0.11628E+01
   0.58701E+01   0.19540E+00   0.11628E+01
   0.58701E+01   0.19548E+00   0.11628E+01
   0.58701E+01   0.19556E+00   0.11628E+01
   0.58701E+01   0.19564E+00   0.11627E+01
   0.58701E+01   0.19571E+00   0.11627E+01
   0.58701E+01   0.19579E+00   0.11627E+01
   0.58701E+01   0.19587E+00   0.11627E+01
   0.58701E+01   0.19595E+00   0.11627E+01
   0.58701E+01   0.19603E+00   0.11627E+01
   0.58701E+01   0.19610E+00   0.11627E+01
   0.58701E+01   0.19618E+00   0.11628E+01
   0.58701E+01   0.19626E+00   0.11628E+01
   0.58701E+01   0.19634E+00   0.11626E+01
   0.58701E+01   0.19642E+00   0.11626E+01
   0.58701E+01   0.19650E+00   0.11625E+01
   0.58701E+01   0.19658E+00   0.11625E+01
   0.58701E+01   0.19665E+00   0.11624E+01
   0.58701E+01   0.19673E+00   0.11624E+01
   0.58701E+01   0.19681E+00   0.11624E+01
   0.58701E+01   0.19689E+00   0.11623E+01
   0.58701E+01   0.19697E+00   0.11623E+01
   0.58701E+01   0.19705E+00   0.11622E+01
   0.58701E+01   0.19713E+00   0.11622E+01
   0.58701E+01   0.19720E+00   0.11622E+01
   0.58701E+01   0.19728E+00   0.11622E+01
   0.58701E+01   0.19736E+00   0.11619E+01
   0.58701E+01   0.19744E+00   0.11619E+01
   0.58701E+01   0.19752E+00   0.11618E+01
   0.58701E+01   0.19760E+00   0.11618E+01
   0.58701E+01   0.19768E+00   0.11617E+01
   0.58701E+01   0.19776E+00   0.11616E+01
   0.58701E+01   0.19784E+00   0.11616E+01
   0.58701E+01   0.19791E+00   0.11616E+01
   0.58701E+01   0.19799E+00   0.11615E+01
   0.58701E+01   0.19807E+00   0.11614E+01
   0.58701E+01   0.19815E+00   0.11614E+01
   0.58701E+01   0.19823E+00   0.11613E+01
   0.58701E+01   0.19831E+00   0.11613E+01
   0.58701E+01   0.19839E+00   0.11612E+01
   0.58701E+01   0.19847E+00   0.11611E+01
   0.58701E+01   0.19855E+00   0.11611E+01
   0.58701E+01   0.19863E+00   0.11611E+01
   0.58701E+01   0.19871E+00   0.11609E+01
   0.58701E+01   0.19879E+00   0.11609E+01
   0.58701E+01   0.19887E+00   0.11609E+01
   0.58701E+01   0.19895E+00   0.11609E+01
   0.58701E+01   0.19902E+00   0.11609E+01
   0.58701E+01   0.19910E+00   0.11608E+01
   0.58701E+01   0.19918E+00   0.11607E+01
   0.58701E+01   0.19926E+00   0.11606E+01
   0.58701E+01   0.19934E+00   0.11605E+01
   0.58701E+01   0.19942E+00   0.11606E+01
   0.58701E+01   0.19950E+00   0.11605E+01
   0.58701E+01   0.19958E+00   0.11605E+01
   0.58701E+01   0.19966E+00   0.11607E+01
   0.58701E+01   0.19974E+00   0.11608E+01
   0.58701E+01   0.19982E+00   0.11609E+01
   0.58701E+01   0.19990E+00   0.11609E+01
   0.58701E+01   0.19998E+00   0.11609E+01
   0.58701E+01   0.20006E+00   0.11609E+01
   0.58701E+01   0.20014E+00   0.11610E+01
   0.58701E+01   0.20022E+00   0.11610E+01
   0.58701E+01   0.20030E+00   0.11610E+01
   0.58701E+01   0.20038E+00   0.11610E+01
   0.58701E+01   0.20046E+00   0.11610E+01
   0.58701E+01   0.20054E+00   0.11610E+01
   0.58701E+01   0.20062E+00   0.11610E+01
   0.58701E+01   0.20070E+00   0.11611E+01
   0.58701E+01   0.20078E+00   0.11613E+01
   0.58701E+01   0.20086E+00   0.11612E+01
   0.58701E+01   0.20094E+00   0.11611E+01
   0.58701E+01   0.20102E+00   0.11610E+01
   0.58801E+01   0.20110E+00   0.11610E+01
   0.58801E+01   0.20118E+00   0.11610E+01
   0.58801E+01   0.20126E+00   0.11610E+01
   0.58701E+01   0.20134E+00   0.11608E+01
   0.58701E+01   0.20142E+00   0.11607E+01
   0.58701E+01   0.20150E+00   0.11607E+01
   0.58701E+01   0.20159E+00   0.11606E+01
   0.58701E+01   0.20167E+00   0.11606E+01
   0.58801E+01   0.20175E+00   0.11606E+01
   0.58701E+01   0.20183E+00   0.11606E+01
   0.58701E+01   0.20191E+00   0.11607E+01
   0.58701E+01   0.20199E+00   0.11606E+01
   0.58701E+01   0.20207E+00   0.11605E+01
   0.58701E+01   0.20215E+00   0.11605E+01
   0.58701E+01   0.20223E+00   0.11604E+01
   0.58701E+01   0.20231E+00   0.11604E+01
   0.58801E+01   0.20239E+00   0.11604E+01
   0.58801E+01   0.20247E+00   0.11604E+01
   0.58801E+01   0.20255E+00   0.11603E+01
   0.58801E+01   0.20264E+00   0.11604E+01
   0.58801E+01   0.20272E+00   0.11603E+01
   0.58801E+01   0.20280E+00   0.11603E+01
   0.58801E+01   0.20288E+00   0.11602E+01
   0.58801E+01   0.20296E+00   0.11603E+01
   0.58801E+01   0.20304E+00   0.11602E+01
   0.58801E+01   0.20312E+00   0.11602E+01
   0.58801E+01   0.20320E+00   0.11600E+01
   0.58801E+01   0.20328E+00   0.11601E+01
   0.58801E+01   0.20336E+00   0.11600E+01
   0.58801E+01   0.20345E+00   0.11599E+01
   0.58801E+01   0.20353E+00   0.11599E+01
   0.58801E+01   0.20361E+00   0.11599E+01
   0.58801E+01   0.20369E+00   0.11599E+01
   0.58801E+01   0.20377E+00   0.11597E+01
   0.58801E+01   0.20385E+00   0.11597E+01
   0.58801E+01   0.20393E+00   0.11597E+01
   0.58801E+01   0.20402E+00   0.11597E+01
   0.58801E+01   0.20410E+00   0.11597E+01
   0.58801E+01   0.20418E+00   0.11597E+01
   0.58801E+01   0.20426E+00   0.11597E+01
   0.58801E+01   0.20434E+00   0.11597E+01
   0.58801E+01   0.20442E+00   0.11597E+01
   0.58801E+01   0.20451E+00   0.11598E+01
   0.58801E+01   0.20459E+00   0.11598E+01
   0.58801E+01   0.20467E+00   0.11598E+01
   0.58801E+01   0.20475E+00   0.11597E+01
   0.58801E+01   0.20483E+00   0.11596E+01
   0.58801E+01   0.20491E+00   0.11595E+01
   0.58801E+01   0.20500E+00   0.11596E+01
   0.58801E+01   0.20508E+00   0.11596E+01
   0.58801E+01   0.20516E+00   0.11596E+01
   0.58801E+01   0.20524E+00   0.11595E+01
   0.58801E+01   0.20532E+00   0.11593E+01
   0.58801E+01   0.20541E+00   0.11593E+01
   0.58801E+01   0.20549E+00   0.11592E+01
   0.58801E+01   0.20557E+00   0.11591E+01
   0.58801E+01   0.20565E+00   0.11592E+01
   0.58801E+01   0.20573E+00   0.11591E+01
   0.58801E+01   0.20582E+00   0.11591E+01
   0.58801E+01   0.20590E+00   0.11591E+01
   0.58801E+01   0.20598E+00   0.11591E+01
   0.58801E+01   0.20606E+00   0.11591E+01
   0.58801E+01   0.20615E+00   0.11590E+01
   0.58801E+01   0.20623E+00   0.11591E+01
   0.58801E+01   0.20631E+00   0.11591E+01
   0.58801E+01   0.20639E+00   0.11591E+01
   0.58801E+01   0.20648E+00   0.11590E+01
   0.58801E+01   0.20656E+00   0.11590E+01
   0.58801E+01   0.20664E+00   0.11590E+01
   0.58801E+01   0.20672E+00   0.11590E+01
   0.58801E+01   0.20681E+00   0.11590E+01
   0.58801E+01   0.20689E+00   0.11590E+01
   0.58801E+01   0.20697E+00   0.11590E+01
   0.58801E+01   0.20705E+00   0.11590E+01
   0.58801E+01   0.20714E+00   0.11590E+01
   0.58801E+01   0.20722E+00   0.11590E+01
   0.58801E+01   0.20730E+00   0.11588E+01
   0.58801E+01   0.20738E+00   0.11589E+01
   0.58801E+01   0.20747E+00   0.11587E+01
   0.58801E+01   0.20755E+00   0.11586E+01
   0.58801E+01   0.20763E+00   0.11584E+01
   0.58801E+01   0.20772E+00   0.11584E+01
   0.58801E+01   0.20780E+00   0.11584E+01
   0.58801E+01   0.20788E+00   0.11584E+01
   0.58801E+01   0.20797E+00   0.11584E+01
   0.58801E+01   0.20805E+00   0.11584E+01
   0.58801E+01   0.20813E+00   0.11584E+01
   0.58801E+01   0.20822E+00   0.11584E+01
   0.58801E+01   0.20830E+00   0.11584E+01
   0.58801E+01   0.20838E+00   0.11584E+01
   0.58801E+01   0.20846E+00   0.11582E+01
   0.58801E+01   0.20855E+00   0.11582E+01
   0.58801E+01   0.20863E+00   0.11581E+01
   0.58801E+01   0.20871E+00   0.11582E+01
   0.58801E+01   0.20880E+00   0.11582E+01
   0.58801E+01   0.20888E+00   0.11580E+01
   0.58801E+01   0.20897E+00   0.11580E+01
   0.58801E+01   0.20905E+00   0.11582E+01
   0.58801E+01   0.20913E+00   0.11580E+01
   0.58801E+01   0.20922E+00   0.11578E+01
   0.58801E+01   0.20930E+00   0.11578E+01
   0.58801E+01   0.20938E+00   0.11578E+01
   0.58801E+01   0.20947E+00   0.11578E+01
   0.58801E+01   0.20955E+00   0.11578E+01
   0.58801E+01   0.20963E+00   0.11578E+01
   0.58801E+01   0.20972E+00   0.11577E+01
   0.58801E+01   0.20980E+00   0.11577E+01
   0.58801E+01   0.20989E+00   0.11578E+01
   0.58801E+01   0.20997E+00   0.11578E+01
   0.58801E+01   0.21005E+00   0.11578E+01
   0.58801E+01   0.21014E+00   0.11578E+01
   0.58901E+01   0.21022E+00   0.11578E+01
   0.58901E+01   0.21031E+00   0.11578E+01
   0.58901E+01   0.21039E+00   0.11576E+01
   0.58901E+01   0.21047E+00   0.11576E+01
   0.58901E+01   0.21056E+00   0.11577E+01
   0.58901E+01   0.21064E+00   0.11577E+01
   0.58901E+01   0.21073E+00   0.11576E+01
   0.58901E+01   0.21081E+00   0.11576E+01
   0.58901E+01   0.21089E+00   0.11575E+01
   0.58901E+01   0.21098E+00   0.11575E+01
   0.58801E+01   0.21106E+00   0.11573E+01
   0.58901E+01   0.21115E+00   0.11572E+01
   0.58901E+01   0.21123E+00   0.11572E+01
   0.58901E+01   0.21132E+00   0.11572E+01
   0.58901E+01   0.21140E+00   0.11571E+01
   0.58901E+01   0.21148E+00   0.11571E+01
   0.58901E+01   0.21157E+00   0.11570E+01
   0.58901E+01   0.21165E+00   0.11569E+01
   0.58901E+01   0.21174E+00   0.11567E+01
   0.58901E+01   0.21182E+00   0.11566E+01
   0.58901E+01   0.21191E+00   0.11566E+01
   0.58901E+01   0.21199E+00   0.11566E+01
   0.58901E+01   0.21208E+00   0.11566E+01
   0.58901E+01   0.21216E+00   0.11566E+01
   0.58901E+01   0.21225E+00   0.11565E+01
   0.58901E+01   0.21233E+00   0.11566E+01
   0.58901E+01   0.21242E+00   0.11566E+01
   0.58901E+01   0.21250E+00   0.11566E+01
   0.58901E+01   0.21259E+00   0.11566E+01
   0.58901E+01   0.21267E+00   0.11566E+01
   0.58901E+01   0.21276E+00   0.11566E+01
   0.58901E+01   0.21284E+00   0.11566E+01
   0.58901E+01   0.21293E+00   0.11566E+01
   0.58901E+01   0.21301E+00   0.11566E+01
   0.58901E+01   0.21310E+00   0.11567E+01
   0.58901E+01   0.21318E+00   0.11567E+01
   0.58901E+01   0.21327E+00   0.11566E+01
   0.58901E+01   0.21335E+00   0.11567E+01
   0.58901E+01   0.21344E+00   0.11566E+01
   0.58901E+01   0.21352E+00   0.11567E+01
   0.58901E+01   0.21361E+00   0.11567E+01
   0.58901E+01   0.21369E+00   0.11566E+01
   0.58901E+01   0.21378E+00   0.11567E+01
   0.58901E+01   0.21386E+00   0.11566E+01
   0.58901E+01   0.21395E+00   0.11566E+01
   0.58901E+01   0.21403E+00   0.11567E+01
   0.58901E+01   0.21412E+00   0.11567E+01
   0.58901E+01   0.21421E+00   0.11567E+01
   0.58901E+01   0.21429E+00   0.11567E+01
   0.58901E+01   0.21438E+00   0.11568E+01
   0.58901E+01   0.21446E+00   0.11566E+01
   0.58901E+01   0.21455E+00   0.11568E+01
   0.58901E+01   0.21463E+00   0.11568E+01
   0.58901E+01   0.21472E+00   0.11568E+01
   0.58901E+01   0.21481E+00   0.11568E+01
   0.58901E+01   0.21489E+00   0.11567E+01
   0.58901E+01   0.21498E+00   0.11567E+01
   0.58901E+01   0.21506E+00   0.11566E+01
   0.58901E+01   0.21515E+00   0.11565E+01
   0.58901E+01   0.21523E+00   0.11566E+01
   0.58901E+01   0.21532E+00   0.11566E+01
   0.58901E+01   0.21541E+00   0.11566E+01
   0.58901E+01   0.21549E+00   0.11565E+01
   0.58901E+01   0.21558E+00   0.11566E+01
   0.58901E+01   0.21567E+00   0.11566E+01
   0.58901E+01   0.21575E+00   0.11565E+01
   0.58901E+01   0.21584E+00   0.11566E+01
   0.58901E+01   0.21592E+00   0.11566E+01
   0.58901E+01   0.21601E+00   0.11565E+01
   0.58901E+01   0.21610E+00   0.11564E+01
   0.58901E+01   0.21618E+00   0.11565E+01
   0.58901E+01   0.21627E+00   0.11564E+01
   0.58901E+01   0.21636E+00   0.11565E+01
   0.58901E+01   0.21644E+00   0.11564E+01
   0.58901E+01   0.21653E+00   0.11564E+01
   0.58901E+01   0.21661E+00   0.11563E+01
   0.58901E+01   0.21670E+00   0.11561E+01
   0.58901E+01   0.21679E+00   0.11561E+01
   0.58901E+01   0.21687E+00   0.11561E+01
   0.58901E+01   0.21696E+00   0.11561E+01
   0.58901E+01   0.21705E+00   0.11561E+01
   0.58901E+01   0.21713E+00   0.11560E+01
   0.58901E+01   0.21722E+00   0.11558E+01
   0.58901E+01   0.21731E+00   0.11558E+01
   0.58901E+01   0.21740E+00   0.11558E+01
   0.58901E+01   0.21748E+00   0.11557E+01
   0.58901E+01   0.21757E+00   0.11557E+01
   0.58901E+01   0.21766E+00   0.11557E+01
   0.58901E+01   0.21774E+00   0.11557E+01
   0.58901E+01   0.21783E+00   0.11556E+01
   0.58901E+01   0.21792E+00   0.11556E+01
   0.58901E+01   0.21800E+00   0.11556E+01
   0.58901E+01   0.21809E+00   0.11555E+01
   0.58901E+01   0.21818E+00   0.11556E+01
   0.58901E+01   0.21827E+00   0.11555E+01
   0.58901E+01   0.21835E+00   0.11555E+01
   0.58901E+01   0.21844E+00   0.11555E+01
   0.58901E+01   0.21853E+00   0.11555E+01
   0.58901E+01   0.21861E+00   0.11554E+01
   0.58901E+01   0.21870E+00   0.11551E+01
   0.58901E+01   0.21879E+00   0.11551E+01
   0.58901E+01   0.21888E+00   0.11551E+01
   0.58901E+01   0.21896E+00   0.11551E+01
   0.58901E+01   0.21905E+00   0.11551E+01
   0.58901E+01   0.21914E+00   0.11551E+01
   0.59001E+01   0.21923E+00   0.11551E+01
   0.58901E+01   0.21931E+00   0.11551E+01
   0.59001E+01   0.21940E+00   0.11551E+01
   0.58901E+01   0.21949E+00   0.11551E+01
   0.58901E+01   0.21958E+00   0.11551E+01
   0.59001E+01   0.21966E+00   0.11551E+01
   0.58901E+01   0.21975E+00   0.11551E+01
   0.59001E+01   0.21984E+00   0.11551E+01
   0.59001E+01   0.21993E+00   0.11551E+01
   0.59001E+01   0.22002E+00   0.11550E+01
   0.59001E+01   0.22010E+00   0.11550E+01
   0.59001E+01   0.22019E+00   0.11551E+01
   0.59001E+01   0.22028E+00   0.11551E+01
   0.59001E+01   0.22037E+00   0.11550E+01
   0.59001E+01   0.22046E+00   0.11550E+01
   0.59001E+01   0.22054E+00   0.11549E+01
   0.59001E+01   0.22063E+00   0.11550E+01
   0.59001E+01   0.22072E+00   0.11550E+01
   0.59001E+01   0.22081E+00   0.11549E+01
   0.59001E+01   0.22090E+00   0.11549E+01
   0.59001E+01   0.22099E+00   0.11550E+01
   0.59001E+01   0.22107E+00   0.11549E+01
   0.59001E+01   0.22116E+00   0.11549E+01
   0.59001E+01   0.22125E+00   0.11549E+01
   0.59001E+01   0.22134E+00   0.11550E+01
   0.59001E+01   0.22143E+00   0.11550E+01
   0.59001E+01   0.22152E+00   0.11551E+01
   0.59001E+01   0.22160E+00   0.11548E+01
   0.59001E+01   0.22169E+00   0.11547E+01
   0.59001E+01   0.22178E+00   0.11547E+01
   0.59001E+01   0.22187E+00   0.11547E+01
   0.59001E+01   0.22196E+00   0.11547E+01
   0.59001E+01   0.22205E+00   0.11547E+01
   0.59001E+01   0.22214E+00   0.11547E+01
   0.59001E+01   0.22222E+00   0.11547E+01
   0.59001E+01   0.22231E+00   0.11547E+01
   0.59001E+01   0.22240E+00   0.11547E+01
   0.59001E+01   0.22249E+00   0.11547E+01
   0.59001E+01   0.22258E+00   0.11547E+01
   0.59001E+01   0.22267E+00   0.11544E+01
   0.59001E+01   0.22276E+00   0.11544E+01
   0.59001E+01   0.22285E+00   0.11544E+01
   0.59001E+01   0.22294E+00   0.11543E+01
   0.59001E+01   0.22302E+00   0.11541E+01
   0.59001E+01   0.22311E+00   0.11541E+01
   0.59001E+01   0.22320E+00   0.11540E+01
   0.59001E+01   0.22329E+00   0.11540E+01
   0.59001E+01   0.22338E+00   0.11540E+01
   0.59001E+01   0.22347E+00   0.11540E+01
   0.59001E+01   0.22356E+00   0.11540E+01
   0.59001E+01   0.22365E+00   0.11539E+01
   0.59001E+01   0.22374E+00   0.11539E+01
   0.59001E+01   0.22383E+00   0.11538E+01
   0.59001E+01   0.22392E+00   0.11538E+01
   0.59001E+01   0.22401E+00   0.11537E+01
   0.59001E+01   0.22410E+00   0.11537E+01
   0.59001E+01   0.22419E+00   0.11536E+01
   0.59001E+01   0.22428E+00   0.11535E+01
   0.59001E+01   0.22437E+00   0.11536E+01
   0.59001E+01   0.22445E+00   0.11535E+01
   0.59001E+01   0.22454E+00   0.11535E+01
   0.59001E+01   0.22463E+00   0.11535E+01
   0.59001E+01   0.22472E+00   0.11535E+01
   0.59001E+01   0.22481E+00   0.11535E+01
   0.59001E+01   0.22490E+00   0.11534E+01
   0.59001E+01   0.22499E+00   0.11534E+01
   0.59001E+01   0.22508E+00   0.11533E+01
   0.59001E+01   0.22517E+00   0.11532E+01
   0.59001E+01   0.22526E+00   0.11532E+01
   0.59001E+01   0.22535E+00   0.11533E+01
   0.59001E+01   0.22544E+00   0.11533E+01
   0.59001E+01   0.22553E+00   0.11531E+01
   0.59001E+01   0.22562E+00   0.11533E+01
   0.59001E+01   0.22571E+00   0.11533E+01
   0.59001E+01   0.22580E+00   0.11533E+01
   0.59001E+01   0.22589E+00   0.11533E+01
   0.59001E+01   0.22598E+00   0.11534E+01
   0.59001E+01   0.22607E+00   0.11534E+01
   0.59001E+01   0.22617E+00   0.11534E+01
   0.59001E+01   0.22626E+00   0.11535E+01
   0.59001E+01   0.22635E+00   0.11535E+01
   0.59001E+01   0.22644E+00   0.11535E+01
   0.59001E+01   0.22653E+00   0.11535E+01
   0.59001E+01   0.22662E+00   0.11535E+01
   0.59001E+01   0.22671E+00   0.11535E+01
   0.59001E+01   0.22680E+00   0.11535E+01
   0.59001E+01   0.22689E+00   0.11536E+01
   0.59001E+01   0.22698E+00   0.11536E+01
   0.59001E+01   0.22707E+00   0.11536E+01
   0.59101E+01   0.22716E+00   0.11536E+01
   0.59101E+01   0.22725E+00   0.11537E+01
   0.59101E+01   0.22734E+00   0.11536E+01
   0.59101E+01   0.22743E+00   0.11537E+01
   0.59101E+01   0.22752E+00   0.11537E+01
   0.59101E+01   0.22762E+00   0.11537E+01
   0.59101E+01   0.22771E+00   0.11537E+01
   0.59101E+01   0.22780E+00   0.11537E+01
   0.59101E+01   0.22789E+00   0.11537E+01
   0.59101E+01   0.22798E+00   0.11537E+01
   0.59101E+01   0.22807E+00   0.11535E+01
   0.59101E+01   0.22816E+00   0.11535E+01
   0.59101E+01   0.22825E+00   0.11535E+01
   0.59101E+01   0.22834E+00   0.11535E+01
   0.59101E+01   0.22844E+00   0.11535E+01
   0.59101E+01   0.22853E+00   0.11536E+01
   0.59101E+01   0.22862E+00   0.11534E+01
   0.59101E+01   0.22871E+00   0.11532E+01
   0.59101E+01   0.22880E+00   0.11532E+01
   0.59101E+01   0.22889E+00   0.11532E+01
   0.59101E+01   0.22898E+00   0.11532E+01
   0.59101E+01   0.22907E+00   0.11532E+01
   0.59101E+01   0.22917E+00   0.11532E+01
   0.59101E+01   0.22926E+00   0.11532E+01
   0.59101E+01   0.22935E+00   0.11532E+01
   0.59101E+01   0.22944E+00   0.11531E+01
   0.59101E+01   0.22953E+00   0.11531E+01
   0.59101E+01   0.22962E+00   0.11531E+01
   0.59101E+01   0.22972E+00   0.11531E+01
   0.59101E+01   0.22981E+00   0.11528E+01
   0.59101E+01   0.22990E+00   0.11528E+01
   0.59101E+01   0.22999E+00   0.11528E+01
   0.59101E+01   0.23008E+00   0.11528E+01
   0.59101E+01   0.23018E+00   0.11527E+01
   0.59101E+01   0.23027E+00   0.11526E+01
   0.59101E+01   0.23036E+00   0.11527E+01
   0.59101E+01   0.23045E+00   0.11527E+01
   0.59101E+01   0.23054E+00   0.11527E+01
   0.59101E+01   0.23064E+00   0.11526E+01
   0.59101E+01   0.23073E+00   0.11526E+01
   0.59101E+01   0.23082E+00   0.11527E+01
   0.59101E+01   0.23091E+00   0.11527E+01
   0.59101E+01   0.23100E+00   0.11527E+01
   0.59101E+01   0.23110E+00   0.11525E+01
   0.59101E+01   0.23119E+00   0.11525E+01
   0.59101E+01   0.23128E+00   0.11524E+01
   0.59101E+01   0.23137E+00   0.11525E+01
   0.59101E+01   0.23147E+00   0.11525E+01
   0.59101E+01   0.23156E+00   0.11524E+01
   0.59101E+01   0.23165E+00   0.11524E+01
   0.59101E+01   0.23174E+00   0.11524E+01
   0.59101E+01   0.23184E+00   0.11522E+01
   0.59101E+01   0.23193E+00   0.11523E+01
   0.59101E+01   0.23202E+00   0.11521E+01
   0.59101E+01   0.23211E+00   0.11521E+01
   0.59101E+01   0.23221E+00   0.11521E+01
   0.59101E+01   0.23230E+00   0.11521E+01
   0.59101E+01   0.23239E+00   0.11521E+01
   0.59101E+01   0.23249E+00   0.11521E+01
   0.59101E+01   0.23258E+00   0.11520E+01
   0.59101E+01   0.23267E+00   0.11521E+01
   0.59101E+01   0.23276E+00   0.11521E+01
   0.59101E+01   0.23286E+00   0.11522E+01
   0.59101E+01   0.23295E+00   0.11523E+01
   0.59101E+01   0.23304E+00   0.11521E+01
   0.59101E+01   0.23314E+00   0.11522E+01
   0.59101E+01   0.23323E+00   0.11522E+01
   0.59101E+01   0.23332E+00   0.11522E+01
   0.59101E+01   0.23342E+00   0.11521E+01
   0.59101E+01   0.23351E+00   0.11522E+01
   0.59101E+01   0.23360E+00   0.11519E+01
   0.59101E+01   0.23370E+00   0.11519E+01
   0.59101E+01   0.23379E+00   0.11519E+01
   0.59101E+01   0.23388E+00   0.11520E+01
   0.59101E+01   0.23398E+00   0.11520E+01
   0.59101E+01   0.23407E+00   0.11521E+01
   0.59101E+01   0.23416E+00   0.11520E+01
   0.59101E+01   0.23426E+00   0.11520E+01
   0.59201E+01   0.23435E+00   0.11521E+01
   0.59101E+01   0.23444E+00   0.11521E+01
   0.59101E+01   0.23454E+00   0.11522E+01
   0.59201E+01   0.23463E+00   0.11521E+01
   0.59201E+01   0.23473E+00   0.11522E+01
   0.59201E+01   0.23482E+00   0.11522E+01
   0.59201E+01   0.23491E+00   0.11521E+01
   0.59201E+01   0.23501E+00   0.11519E+01
   0.59101E+01   0.23510E+00   0.11518E+01
   0.59201E+01   0.23520E+00   0.11519E+01
   0.59201E+01   0.23529E+00   0.11518E+01
   0.59201E+01   0.23538E+00   0.11518E+01
   0.59201E+01   0.23548E+00   0.11519E+01
   0.59201E+01   0.23557E+00   0.11519E+01
   0.59201E+01   0.23567E+00   0.11519E+01
   0.59201E+01   0.23576E+00   0.11519E+01
   0.59201E+01   0.23585E+00   0.11517E+01
   0.59201E+01   0.23595E+00   0.11517E+01
   0.59201E+01   0.23604E+00   0.11517E+01
   0.59201E+01   0.23614E+00   0.11517E+01
   0.59201E+01   0.23623E+00   0.11516E+01
   0.59201E+01   0.23633E+00   0.11516E+01
   0.59201E+01   0.23642E+00   0.11515E+01
   0.59201E+01   0.23651E+00   0.11514E+01
   0.59201E+01   0.23661E+00   0.11513E+01
   0.59201E+01   0.23670E+00   0.11514E+01
   0.59201E+01   0.23680E+00   0.11513E+01
   0.59201E+01   0.23689E+00   0.11512E+01
   0.59201E+01   0.23699E+00   0.11512E+01
   0.59201E+01   0.23708E+00   0.11511E+01
   0.59201E+01   0.23718E+00   0.11512E+01
   0.59201E+01   0.23727E+00   0.11511E+01
   0.59201E+01   0.23737E+00   0.11512E+01
   0.59201E+01   0.23746E+00   0.11512E+01
   0.59201E+01   0.23756E+00   0.11511E+01
   0.59201E+01   0.23765E+00   0.11510E+01
   0.59201E+01   0.23775E+00   0.11510E+01
   0.59201E+01   0.23784E+00   0.11508E+01
   0.59201E+01   0.23794E+00   0.11507E+01
   0.59201E+01   0.23803E+00   0.11507E+01
   0.59201E+01   0.23813E+00   0.11507E+01
   0.59201E+01   0.23822E+00   0.11507E+01
   0.59201E+01   0.23832E+00   0.11508E+01
   0.59201E+01   0.23841E+00   0.11507E+01
   0.59201E+01   0.23851E+00   0.11507E+01
   0.59201E+01   0.23860E+00   0.11507E+01
   0.59201E+01   0.23870E+00   0.11505E+01
   0.59201E+01   0.23879E+00   0.11504E+01
   0.59201E+01   0.23889E+00   0.11504E+01
   0.59201E+01   0.23898E+00   0.11504E+01
   0.59201E+01   0.23908E+00   0.11504E+01
   0.59201E+01   0.23917E+00   0.11504E+01
   0.59201E+01   0.23927E+00   0.11506E+01
   0.59201E+01   0.23937E+00   0.11506E+01
   0.59201E+01   0.23946E+00   0.11506E+01
   0.59201E+01   0.23956E+00   0.11507E+01
   0.59201E+01   0.23965E+00   0.11507E+01
   0.59201E+01   0.23975E+00   0.11507E+01
   0.59201E+01   0.23984E+00   0.11506E+01
   0.59201E+01   0.23994E+00   0.11506E+01
   0.59201E+01   0.24004E+00   0.11507E+01
   0.59201E+01   0.24013E+00   0.11507E+01
   0.59201E+01   0.24023E+00   0.11505E+01
   0.59201E+01   0.24032E+00   0.11506E+01
   0.59201E+01   0.24042E+00   0.11505E+01
   0.59201E+01   0.24052E+00   0.11505E+01
   0.59201E+01   0.24061E+00   0.11507E+01
   0.59201E+01   0.24071E+00   0.11505E+01
   0.59201E+01   0.24080E+00   0.11506E+01
   0.59201E+01   0.24090E+00   0.11507E+01
   0.59201E+01   0.24100E+00   0.11506E+01
   0.59201E+01   0.24109E+00   0.11507E+01
   0.59201E+01   0.24119E+00   0.11507E+01
   0.59201E+01   0.24129E+00   0.11507E+01
   0.59201E+01   0.24138E+00   0.11507E+01
   0.59201E+01   0.24148E+00   0.11508E+01
   0.59201E+01   0.24158E+00   0.11508E+01
   0.59201E+01   0.24167E+00   0.11508E+01
   0.59201E+01   0.24177E+00   0.11508E+01
   0.59201E+01   0.24186E+00   0.11508E+01
   0.59201E+01   0.24196E+00   0.11508E+01
   0.59201E+01   0.24206E+00   0.11509E+01
   0.59201E+01   0.24215E+00   0.11508E+01
   0.59301E+01   0.24225E+00   0.11509E+01
   0.59301E+01   0.24235E+00   0.11508E+01
   0.59301E+01   0.24245E+00   0.11509E+01
   0.59301E+01   0.24254E+00   0.11507E+01
   0.59301E+01   0.24264E+00   0.11506E+01
   0.59301E+01   0.24274E+00   0.11506E+01
   0.59301E+01   0.24283E+00   0.11506E+01
   0.59301E+01   0.24293E+00   0.11506E+01
   0.59301E+01   0.24303E+00   0.11506E+01
   0.59301E+01   0.24312E+00   0.11506E+01
   0.59301E+01   0.24322E+00   0.11504E+01
   0.59301E+01   0.24332E+00   0.11505E+01
   0.59301E+01   0.24342E+00   0.11504E+01
   0.59301E+01   0.24351E+00   0.11505E+01
   0.59301E+01   0.24361E+00   0.11505E+01
   0.59301E+01   0.24371E+00   0.11504E+01
   0.59301E+01   0.24381E+00   0.11503E+01
   0.59301E+01   0.24390E+00   0.11505E+01
   0.59301E+01   0.24400E+00   0.11504E+01
   0.59301E+01   0.24410E+00   0.11504E+01
   0.59301E+01   0.24419E+00   0.11504E+01
   0.59301E+01   0.24429E+00   0.11505E+01
   0.59301E+01   0.24439E+00   0.11505E+01
   0.59301E+01   0.24449E+00   0.11503E+01
   0.59301E+01   0.24459E+00   0.11502E+01
   0.59301E+01   0.24468E+00   0.11501E+01
   0.59301E+01   0.24478E+00   0.11500E+01
   0.59301E+01   0.24488E+00   0.11500E+01
   0.59301E+01   0.24498E+00   0.11500E+01
   0.59301E+01   0.24507E+00   0.11500E+01
   0.59301E+01   0.24517E+00   0.11499E+01
   0.59301E+01   0.24527E+00   0.11499E+01
   0.59301E+01   0.24537E+00   0.11498E+01
   0.59301E+01   0.24547E+00   0.11500E+01
   0.59301E+01   0.24556E+00   0.11499E+01
   0.59301E+01   0.24566E+00   0.11499E+01
   0.59301E+01   0.24576E+00   0.11498E+01
   0.59301E+01   0.24586E+00   0.11497E+01
   0.59301E+01   0.24596E+00   0.11497E+01
   0.59301E+01   0.24606E+00   0.11497E+01
   0.59301E+01   0.24615E+00   0.11496E+01
   0.59301E+01   0.24625E+00   0.11495E+01
   0.59301E+01   0.24635E+00   0.11495E+01
   0.59301E+01   0.24645E+00   0.11495E+01
   0.59301E+01   0.24655E+00   0.11495E+01
   0.59301E+01   0.24665E+00   0.11496E+01
   0.59301E+01   0.24674E+00   0.11495E+01
   0.59301E+01   0.24684E+00   0.11496E+01
   0.59301E+01   0.24694E+00   0.11495E+01
   0.59301E+01   0.24704E+00   0.11496E+01
   0.59301E+01   0.24714E+00   0.11496E+01
   0.59301E+01   0.24724E+00   0.11496E+01
   0.59301E+01   0.24734E+00   0.11495E+01
   0.59301E+01   0.24744E+00   0.11495E+01
   0.59301E+01   0.24753E+00   0.11495E+01
   0.59301E+01   0.24763E+00   0.11496E+01
   0.59301E+01   0.24773E+00   0.11495E+01
   0.59301E+01   0.24783E+00   0.11495E+01
   0.59301E+01   0.24793E+00   0.11495E+01
   0.59301E+01   0.24803E+00   0.11495E+01
   0.59301E+01   0.24813E+00   0.11494E+01
   0.59301E+01   0.24823E+00   0.11494E+01
   0.59301E+01   0.24833E+00   0.11494E+01
   0.59301E+01   0.24843E+00   0.11494E+01
   0.59301E+01   0.24853E+00   0.11495E+01
   0.59301E+01   0.24862E+00   0.11494E+01
   0.59301E+01   0.24872E+00   0.11495E+01
   0.59301E+01   0.24882E+00   0.11494E+01
   0.59301E+01   0.24892E+00   0.11493E+01
   0.59301E+01   0.24902E+00   0.11493E+01
   0.59301E+01   0.24912E+00   0.11493E+01
   0.59301E+01   0.24922E+00   0.11492E+01
   0.59301E+01   0.24932E+00   0.11492E+01
   0.59301E+01   0.24942E+00   0.11492E+01
   0.59301E+01   0.24952E+00   0.11493E+01
   0.59301E+01   0.24962E+00   0.11492E+01
   0.59301E+01   0.24972E+00   0.11492E+01
   0.59301E+01   0.24982E+00   0.11493E+01
   0.59401E+01   0.24992E+00   0.11493E+01
   0.59301E+01   0.25002E+00   0.11493E+01
   0.59301E+01   0.25012E+00   0.11492E+01
   0.59301E+01   0.25022E+00   0.11491E+01
   0.59301E+01   0.25032E+00   0.11492E+01
   0.59301E+01   0.25042E+00   0.11492E+01
   0.59301E+01   0.25052E+00   0.11493E+01
   0.59301E+01   0.25062E+00   0.11492E+01
   0.59401E+01   0.25072E+00   0.11492E+01
   0.59401E+01   0.25082E+00   0.11492E+01
   0.59401E+01   0.25092E+00   0.11492E+01
   0.59401E+01   0.25102E+00   0.11492E+01
   0.59401E+01   0.25112E+00   0.11492E+01
   0.59401E+01   0.25122E+00   0.11492E+01
   0.59401E+01   0.25132E+00   0.11491E+01
   0.59401E+01   0.25142E+00   0.11488E+01
   0.59401E+01   0.25152E+00   0.11488E+01
   0.59401E+01   0.25162E+00   0.11488E+01
   0.59401E+01   0.25172E+00   0.11488E+01
   0.59401E+01   0.25182E+00   0.11488E+01
   0.59401E+01   0.25192E+00   0.11488E+01
   0.59401E+01   0.25202E+00   0.11488E+01
   0.59401E+01   0.25213E+00   0.11485E+01
   0.59401E+01   0.25223E+00   0.11485E+01
   0.59401E+01   0.25233E+00   0.11486E+01
   0.59401E+01   0.25243E+00   0.11485E+01
   0.59401E+01   0.25253E+00   0.11485E+01
   0.59401E+01   0.25263E+00   0.11485E+01
   0.59401E+01   0.25273E+00   0.11485E+01
   0.59401E+01   0.25283E+00   0.11485E+01
   0.59401E+01   0.25293E+00   0.11485E+01
   0.59401E+01   0.25303E+00   0.11485E+01
   0.59401E+01   0.25313E+00   0.11485E+01
   0.59401E+01   0.25324E+00   0.11485E+01
   0.59401E+01   0.25334E+00   0.11485E+01
   0.59401E+01   0.25344E+00   0.11484E+01
   0.59401E+01   0.25354E+00   0.11481E+01
   0.59401E+01   0.25364E+00   0.11483E+01
   0.59401E+01   0.25374E+00   0.11481E+01
   0.59401E+01   0.25384E+00   0.11481E+01
   0.59401E+01   0.25394E+00   0.11481E+01
   0.59401E+01   0.25405E+00   0.11482E+01
   0.59401E+01   0.25415E+00   0.11482E+01
   0.59401E+01   0.25425E+00   0.11481E+01
   0.59401E+01   0.25435E+00   0.11483E+01
   0.59401E+01   0.25445E+00   0.11483E+01
   0.59401E+01   0.25455E+00   0.11483E+01
   0.59401E+01   0.25466E+00   0.11483E+01
   0.59401E+01   0.25476E+00   0.11484E+01
   0.59401E+01   0.25486E+00   0.11484E+01
   0.59401E+01   0.25496E+00   0.11484E+01
   0.59401E+01   0.25506E+00   0.11484E+01
   0.59401E+01   0.25517E+00   0.11484E+01
   0.59401E+01   0.25527E+00   0.11484E+01
   0.59401E+01   0.25537E+00   0.11484E+01
   0.59401E+01   0.25547E+00   0.11483E+01
   0.59401E+01   0.25557E+00   0.11484E+01
   0.59401E+01   0.25568E+00   0.11484E+01
   0.59401E+01   0.25578E+00   0.11484E+01
   0.59401E+01   0.25588E+00   0.11484E+01
   0.59401E+01   0.25598E+00   0.11484E+01
   0.59401E+01   0.25608E+00   0.11484E+01
   0.59401E+01   0.25619E+00   0.11484E+01
   0.59401E+01   0.25629E+00   0.11484E+01
   0.59401E+01   0.25639E+00   0.11484E+01
   0.59401E+01   0.25649E+00   0.11484E+01
   0.59401E+01   0.25660E+00   0.11484E+01
   0.59401E+01   0.25670E+00   0.11484E+01
   0.59401E+01   0.25680E+00   0.11484E+01
   0.59401E+01   0.25690E+00   0.11484E+01
   0.59401E+01   0.25701E+00   0.11484E+01
   0.59401E+01   0.25711E+00   0.11484E+01
   0.59401E+01   0.25721E+00   0.11481E+01
   0.59401E+01   0.25731E+00   0.11482E+01
   0.59401E+01   0.25742E+00   0.11482E+01
   0.59401E+01   0.25752E+00   0.11483E+01
   0.59401E+01   0.25762E+00   0.11483E+01
   0.59401E+01   0.25773E+00   0.11482E+01
   0.59401E+01   0.25783E+00   0.11482E+01
   0.59401E+01   0.25793E+00   0.11482E+01
   0.59401E+01   0.25804E+00   0.11480E+01
   0.59401E+01   0.25814E+00   0.11479E+01
   0.59401E+01   0.25824E+00   0.11479E+01
   0.59401E+01   0.25834E+00   0.11479E+01
   0.59401E+01   0.25845E+00   0.11479E+01
   0.59401E+01   0.25855E+00   0.11479E+01
   0.59401E+01   0.25865E+00   0.11479E+01
   0.59401E+01   0.25876E+00   0.11480E+01
   0.59401E+01   0.25886E+00   0.11481E+01
   0.59401E+01   0.25896E+00   0.11481E+01
   0.59401E+01   0.25907E+00   0.11481E+01
   0.59401E+01   0.25917E+00   0.11482E+01
   0.59401E+01   0.25928E+00   0.11482E+01
   0.59401E+01   0.25938E+00   0.11481E+01
   0.59401E+01   0.25948E+00   0.11481E+01
   0.59401E+01   0.25959E+00   0.11481E+01
   0.59501E+01   0.25969E+00   0.11482E+01
   0.59401E+01   0.25979E+00   0.11480E+01
   0.59501E+01   0.25990E+00   0.11481E+01
   0.59501E+01   0.26000E+00   0.11480E+01
   0.59501E+01   0.26011E+00   0.11479E+01
   0.59501E+01   0.26021E+00   0.11480E+01
   0.59501E+01   0.26031E+00   0.11477E+01
   0.59501E+01   0.26042E+00   0.11477E+01
   0.59501E+01   0.26052E+00   0.11479E+01
   0.59501E+01   0.26063E+00   0.11479E+01
   0.59501E+01   0.26073E+00   0.11479E+01
   0.59501E+01   0.26083E+00   0.11478E+01
   0.59501E+01   0.26094E+00   0.11479E+01
   0.59501E+01   0.26104E+00   0.11478E+01
   0.59501E+01   0.26115E+00   0.11480E+01
   0.59501E+01   0.26125E+00   0.11480E+01
   0.59501E+01   0.26135E+00   0.11480E+01
   0.59501E+01   0.26146E+00   0.11481E+01
   0.59501E+01   0.26156E+00   0.11481E+01
   0.59501E+01   0.26167E+00   0.11480E+01
   0.59501E+01   0.26177E+00   0.11480E+01
   0.59501E+01   0.26188E+00   0.11479E+01
   0.59501E+01   0.26198E+00   0.11479E+01
   0.59501E+01   0.26209E+00   0.11480E+01
   0.59501E+01   0.26219E+00   0.11479E+01
   0.59501E+01   0.26230E+00   0.11479E+01
   0.59501E+01   0.26240E+00   0.11478E+01
   0.59501E+01   0.26251E+00   0.11478E+01
   0.59501E+01   0.26261E+00   0.11479E+01
   0.59501E+01   0.26272E+00   0.11478E+01
   0.59501E+01   0.26282E+00   0.11478E+01
   0.59501E+01   0.26293E+00   0.11479E+01
   0.59501E+01   0.26303E+00   0.11477E+01
   0.59501E+01   0.26314E+00   0.11477E+01
   0.59501E+01   0.26324E+00   0.11476E+01
   0.59501E+01   0.26335E+00   0.11476E+01
   0.59501E+01   0.26345E+00   0.11477E+01
   0.59501E+01   0.26356E+00   0.11475E+01
   0.59501E+01   0.26366E+00   0.11474E+01
   0.59501E+01   0.26377E+00   0.11474E+01
   0.59501E+01   0.26387E+00   0.11474E+01
   0.59501E+01   0.26398E+00   0.11475E+01
   0.59501E+01   0.26408E+00   0.11475E+01
   0.59501E+01   0.26419E+00   0.11475E+01
   0.59501E+01   0.26429E+00   0.11475E+01
   0.59501E+01   0.26440E+00   0.11474E+01
   0.59501E+01   0.26451E+00   0.11474E+01
   0.59501E+01   0.26461E+00   0.11475E+01
   0.59501E+01   0.26472E+00   0.11474E+01
   0.59501E+01   0.26482E+00   0.11474E+01
   0.59501E+01   0.26493E+00   0.11475E+01
   0.59501E+01   0.26503E+00   0.11475E+01
   0.59501E+01   0.26514E+00   0.11475E+01
   0.59501E+01   0.26525E+00   0.11475E+01
   0.59501E+01   0.26535E+00   0.11474E+01
   0.59501E+01   0.26546E+00   0.11474E+01
   0.59501E+01   0.26556E+00   0.11475E+01
   0.59501E+01   0.26567E+00   0.11474E+01
   0.59501E+01   0.26578E+00   0.11471E+01
   0.59501E+01   0.26588E+00   0.11470E+01
   0.59501E+01   0.26599E+00   0.11471E+01
   0.59501E+01   0.26610E+00   0.11471E+01
   0.59501E+01   0.26620E+00   0.11470E+01
   0.59501E+01   0.26631E+00   0.11469E+01
   0.59501E+01   0.26641E+00   0.11470E+01
   0.59501E+01   0.26652E+00   0.11470E+01
   0.59501E+01   0.26663E+00   0.11469E+01
   0.59501E+01   0.26673E+00   0.11469E+01
   0.59501E+01   0.26684E+00   0.11468E+01
   0.59501E+01   0.26695E+00   0.11469E+01
   0.59501E+01   0.26705E+00   0.11469E+01
   0.59501E+01   0.26716E+00   0.11469E+01
   0.59601E+01   0.26727E+00   0.11470E+01
   0.59601E+01   0.26737E+00   0.11470E+01
   0.59501E+01   0.26748E+00   0.11468E+01
   0.59501E+01   0.26759E+00   0.11468E+01
   0.59601E+01   0.26770E+00   0.11467E+01
   0.59601E+01   0.26780E+00   0.11467E+01
   0.59601E+01   0.26791E+00   0.11466E+01
   0.59601E+01   0.26802E+00   0.11465E+01
   0.59601E+01   0.26812E+00   0.11466E+01
   0.59501E+01   0.26823E+00   0.11464E+01
   0.59501E+01   0.26834E+00   0.11464E+01
   0.59501E+01   0.26844E+00   0.11464E+01
   0.59501E+01   0.26855E+00   0.11462E+01
   0.59601E+01   0.26866E+00   0.11462E+01
   0.59601E+01   0.26877E+00   0.11462E+01
   0.59601E+01   0.26887E+00   0.11462E+01
   0.59601E+01   0.26898E+00   0.11461E+01
   0.59601E+01   0.26909E+00   0.11462E+01
   0.59601E+01   0.26920E+00   0.11462E+01
   0.59601E+01   0.26930E+00   0.11462E+01
   0.59601E+01   0.26941E+00   0.11462E+01
   0.59601E+01   0.26952E+00   0.11462E+01
   0.59601E+01   0.26963E+00   0.11463E+01
   0.59601E+01   0.26973E+00   0.11463E+01
   0.59601E+01   0.26984E+00   0.11462E+01
   0.59601E+01   0.26995E+00   0.11465E+01
   0.59601E+01   0.27006E+00   0.11466E+01
   0.59601E+01   0.27017E+00   0.11466E+01
   0.59601E+01   0.27027E+00   0.11466E+01
   0.59601E+01   0.27038E+00   0.11466E+01
   0.59601E+01   0.27049E+00   0.11466E+01
   0.59601E+01   0.27060E+00   0.11466E+01
   0.59601E+01   0.27071E+00   0.11466E+01
   0.59601E+01   0.27081E+00   0.11466E+01
   0.59601E+01   0.27092E+00   0.11466E+01
   0.59601E+01   0.27103E+00   0.11467E+01
   0.59601E+01   0.27114E+00   0.11466E+01
   0.59601E+01   0.27125E+00   0.11466E+01
   0.59601E+01   0.27136E+00   0.11467E+01
   0.59601E+01   0.27146E+00   0.11466E+01
   0.59601E+01   0.27157E+00   0.11468E+01
   0.59601E+01   0.27168E+00   0.11468E+01
   0.59601E+01   0.27179E+00   0.11468E+01
   0.59601E+01   0.27190E+00   0.11468E+01
   0.59601E+01   0.27201E+00   0.11467E+01
   0.59601E+01   0.27212E+00   0.11468E+01
   0.59601E+01   0.27222E+00   0.11467E+01
   0.59601E+01   0.27233E+00   0.11467E+01
   0.59601E+01   0.27244E+00   0.11468E+01
   0.59601E+01   0.27255E+00   0.11467E+01
   0.59601E+01   0.27266E+00   0.11468E+01
   0.59601E+01   0.27277E+00   0.11469E+01
   0.59601E+01   0.27288E+00   0.11469E+01
   0.59601E+01   0.27299E+00   0.11469E+01
   0.59601E+01   0.27310E+00   0.11469E+01
   0.59601E+01   0.27321E+00   0.11469E+01
   0.59601E+01   0.27331E+00   0.11469E+01
   0.59601E+01   0.27342E+00   0.11469E+01
   0.59701E+01   0.27353E+00   0.11469E+01
   0.59701E+01   0.27364E+00   0.11469E+01
   0.59701E+01   0.27375E+00   0.11469E+01
   0.59701E+01   0.27386E+00   0.11469E+01
   0.59701E+01   0.27397E+00   0.11468E+01
   0.59701E+01   0.27408E+00   0.11469E+01
   0.59701E+01   0.27419E+00   0.11468E+01
   0.59701E+01   0.27430E+00   0.11469E+01
   0.59701E+01   0.27441E+00   0.11468E+01
   0.59701E+01   0.27452E+00   0.11468E+01
   0.59701E+01   0.27463E+00   0.11469E+01
   0.59701E+01   0.27474E+00   0.11469E+01
   0.59701E+01   0.27485E+00   0.11469E+01
   0.59701E+01   0.27496E+00   0.11469E+01
   0.59701E+01   0.27507E+00   0.11468E+01
   0.59701E+01   0.27518E+00   0.11465E+01
   0.59701E+01   0.27529E+00   0.11467E+01
   0.59701E+01   0.27540E+00   0.11465E+01
   0.59701E+01   0.27551E+00   0.11467E+01
   0.59701E+01   0.27562E+00   0.11465E+01
   0.59701E+01   0.27573E+00   0.11466E+01
   0.59701E+01   0.27584E+00   0.11465E+01
   0.59701E+01   0.27595E+00   0.11463E+01
   0.59701E+01   0.27606E+00   0.11466E+01
   0.59701E+01   0.27617E+00   0.11465E+01
   0.59701E+01   0.27628E+00   0.11466E+01
   0.59701E+01   0.27639E+00   0.11466E+01
   0.59701E+01   0.27650E+00   0.11466E+01
   0.59701E+01   0.27661E+00   0.11464E+01
   0.59701E+01   0.27672E+00   0.11464E+01
   0.59701E+01   0.27683E+00   0.11464E+01
   0.59701E+01   0.27694E+00   0.11462E+01
   0.59701E+01   0.27705E+00   0.11463E+01
   0.59701E+01   0.27716E+00   0.11462E+01
   0.59701E+01   0.27727E+00   0.11462E+01
   0.59701E+01   0.27738E+00   0.11462E+01
   0.59701E+01   0.27749E+00   0.11461E+01
   0.59701E+01   0.27761E+00   0.11462E+01
   0.59701E+01   0.27772E+00   0.11462E+01
   0.59701E+01   0.27783E+00   0.11459E+01
   0.59701E+01   0.27794E+00   0.11459E+01
   0.59701E+01   0.27805E+00   0.11457E+01
   0.59701E+01   0.27816E+00   0.11456E+01
   0.59701E+01   0.27827E+00   0.11457E+01
   0.59701E+01   0.27838E+00   0.11460E+01
   0.59701E+01   0.27849E+00   0.11460E+01
   0.59701E+01   0.27861E+00   0.11463E+01
   0.59701E+01   0.27872E+00   0.11460E+01
   0.59701E+01   0.27883E+00   0.11460E+01
   0.59701E+01   0.27894E+00   0.11462E+01
   0.59701E+01   0.27905E+00   0.11461E+01
   0.59701E+01   0.27916E+00   0.11459E+01
   0.59701E+01   0.27927E+00   0.11458E+01
   0.59701E+01   0.27939E+00   0.11458E+01
   0.59701E+01   0.27950E+00   0.11458E+01
   0.59701E+01   0.27961E+00   0.11459E+01
   0.59701E+01   0.27972E+00   0.11459E+01
   0.59701E+01   0.27983E+00   0.11459E+01
   0.59701E+01   0.27994E+00   0.11459E+01
   0.59701E+01   0.28006E+00   0.11459E+01
   0.59701E+01   0.28017E+00   0.11458E+01
   0.59701E+01   0.28028E+00   0.11458E+01
   0.59701E+01   0.28039E+00   0.11458E+01
   0.59701E+01   0.28050E+00   0.11458E+01
   0.59701E+01   0.28062E+00   0.11458E+01
   0.59701E+01   0.28073E+00   0.11459E+01
   0.59701E+01   0.28084E+00   0.11459E+01
   0.59701E+01   0.28095E+00   0.11459E+01
   0.59701E+01   0.28107E+00   0.11459E+01
   0.59701E+01   0.28118E+00   0.11459E+01
   0.59701E+01   0.28129E+00   0.11458E+01
   0.59701E+01   0.28140E+00   0.11460E+01
   0.59701E+01   0.28151E+00   0.11460E+01
   0.59701E+01   0.28163E+00   0.11456E+01
   0.59701E+01   0.28174E+00   0.11458E+01
   0.59701E+01   0.28185E+00   0.11457E+01
   0.59701E+01   0.28196E+00   0.11458E+01
   0.59701E+01   0.28208E+00   0.11457E+01
   0.59701E+01   0.28219E+00   0.11458E+01
   0.59701E+01   0.28230E+00   0.11456E+01
   0.59701E+01   0.28242E+00   0.11456E+01
   0.59701E+01   0.28253E+00   0.11456E+01
   0.59701E+01   0.28264E+00   0.11456E+01
   0.59701E+01   0.28275E+00   0.11456E+01
   0.59801E+01   0.28287E+00   0.11455E+01
   0.59701E+01   0.28298E+00   0.11456E+01
   0.59701E+01   0.28309E+00   0.11456E+01
   0.59701E+01   0.28321E+00   0.11456E+01
   0.59701E+01   0.28332E+00   0.11456E+01
   0.59801E+01   0.28343E+00   0.11456E+01
   0.59801E+01   0.28355E+00   0.11456E+01
   0.59801E+01   0.28366E+00   0.11456E+01
   0.59801E+01   0.28377E+00   0.11456E+01
   0.59801E+01   0.28389E+00   0.11456E+01
   0.59801E+01   0.28400E+00   0.11456E+01
   0.59801E+01   0.28411E+00   0.11455E+01
   0.59801E+01   0.28423E+00   0.11454E+01
   0.59801E+01   0.28434E+00   0.11453E+01
   0.59801E+01   0.28445E+00   0.11455E+01
   0.59801E+01   0.28457E+00   0.11453E+01
   0.59801E+01   0.28468E+00   0.11452E+01
   0.59801E+01   0.28479E+00   0.11452E+01
   0.59801E+01   0.28491E+00   0.11451E+01
   0.59801E+01   0.28502E+00   0.11452E+01
   0.59801E+01   0.28514E+00   0.11452E+01
   0.59801E+01   0.28525E+00   0.11453E+01
   0.59801E+01   0.28536E+00   0.11452E+01
   0.59801E+01   0.28548E+00   0.11450E+01
   0.59801E+01   0.28559E+00   0.11450E+01
   0.59801E+01   0.28571E+00   0.11450E+01
   0.59801E+01   0.28582E+00   0.11448E+01
   0.59801E+01   0.28593E+00   0.11448E+01
   0.59801E+01   0.28605E+00   0.11449E+01
   0.59801E+01   0.28616E+00   0.11450E+01
   0.59801E+01   0.28628E+00   0.11449E+01
   0.59801E+01   0.28639E+00   0.11451E+01
   0.59801E+01   0.28651E+00   0.11451E+01
   0.59801E+01   0.28662E+00   0.11451E+01
   0.59801E+01   0.28674E+00   0.11452E+01
   0.59801E+01   0.28685E+00   0.11452E+01
   0.59801E+01   0.28696E+00   0.11453E+01
   0.59801E+01   0.28708E+00   0.11453E+01
   0.59801E+01   0.28719E+00   0.11453E+01
   0.59801E+01   0.28731E+00   0.11453E+01
   0.59801E+01   0.28742E+00   0.11453E+01
   0.59801E+01   0.28754E+00   0.11454E+01
   0.59801E+01   0.28765E+00   0.11455E+01
   0.59801E+01   0.28777E+00   0.11455E+01
   0.59801E+01   0.28788E+00   0.11455E+01
   0.59801E+01   0.28800E+00   0.11457E+01
   0.59801E+01   0.28811E+00   0.11457E+01
   0.59801E+01   0.28823E+00   0.11457E+01
   0.59801E+01   0.28834E+00   0.11457E+01
   0.59801E+01   0.28846E+00   0.11457E+01
   0.59801E+01   0.28857E+00   0.11457E+01
   0.59801E+01   0.28869E+00   0.11457E+01
   0.59801E+01   0.28880E+00   0.11457E+01
   0.59801E+01   0.28892E+00   0.11458E+01
   0.59801E+01   0.28904E+00   0.11457E+01
   0.59801E+01   0.28915E+00   0.11457E+01
   0.59801E+01   0.28927E+00   0.11458E+01
   0.59801E+01   0.28938E+00   0.11458E+01
   0.59801E+01   0.28950E+00   0.11457E+01
   0.59801E+01   0.28961E+00   0.11457E+01
   0.59801E+01   0.28973E+00   0.11458E+01
   0.59801E+01   0.28985E+00   0.11457E+01
   0.59801E+01   0.28996E+00   0.11458E+01
   0.59801E+01   0.29008E+00   0.11458E+01
   0.59801E+01   0.29019E+00   0.11459E+01
   0.59801E+01   0.29031E+00   0.11457E+01
   0.59801E+01   0.29042E+00   0.11456E+01
   0.59801E+01   0.29054E+00   0.11456E+01
   0.59801E+01   0.29066E+00   0.11456E+01
   0.59801E+01   0.29077E+00   0.11456E+01
   0.59801E+01   0.29089E+00   0.11456E+01
   0.59801E+01   0.29101E+00   0.11454E+01
   0.59801E+01   0.29112E+00   0.11455E+01
   0.59801E+01   0.29124E+00   0.11454E+01
   0.59901E+01   0.29135E+00   0.11455E+01
   0.59901E+01   0.29147E+00   0.11456E+01
   0.59901E+01   0.29159E+00   0.11455E+01
   0.59901E+01   0.29170E+00   0.11456E+01
   0.59901E+01   0.29182E+00   0.11456E+01
   0.59901E+01   0.29194E+00   0.11454E+01
   0.59901E+01   0.29205E+00   0.11455E+01
   0.59901E+01   0.29217E+00   0.11454E+01
   0.59901E+01   0.29229E+00   0.11454E+01
   0.59901E+01   0.29240E+00   0.11452E+01
   0.59901E+01   0.29252E+00   0.11451E+01
   0.59901E+01   0.29264E+00   0.11453E+01
   0.59901E+01   0.29275E+00   0.11451E+01
   0.59901E+01   0.29287E+00   0.11452E+01
   0.59901E+01   0.29299E+00   0.11452E+01
   0.59901E+01   0.29311E+00   0.11451E+01
   0.59901E+01   0.29322E+00   0.11451E+01
   0.59901E+01   0.29334E+00   0.11449E+01
   0.59901E+01   0.29346E+00   0.11449E+01
   0.59901E+01   0.29357E+00   0.11450E+01
   0.59901E+01   0.29369E+00   0.11450E+01
   0.59901E+01   0.29381E+00   0.11450E+01
   0.59901E+01   0.29393E+00   0.11450E+01
   0.59901E+01   0.29404E+00   0.11450E+01
   0.59901E+01   0.29416E+00   0.11450E+01
   0.59901E+01   0.29428E+00   0.11450E+01
   0.59901E+01   0.29440E+00   0.11450E+01
   0.59901E+01   0.29451E+00   0.11450E+01
   0.59901E+01   0.29463E+00   0.11451E+01
   0.59901E+01   0.29475E+00   0.11451E+01
   0.59901E+01   0.29487E+00   0.11451E+01
   0.59901E+01   0.29498E+00   0.11451E+01
   0.59901E+01   0.29510E+00   0.11451E+01
   0.59901E+01   0.29522E+00   0.11451E+01
   0.59901E+01   0.29534E+00   0.11452E+01
   0.59901E+01   0.29546E+00   0.11452E+01
   0.59901E+01   0.29557E+00   0.11451E+01
   0.59901E+01   0.29569E+00   0.11451E+01
   0.59901E+01   0.29581E+00   0.11450E+01
   0.59901E+01   0.29593E+00   0.11451E+01
   0.59901E+01   0.29605E+00   0.11449E+01
   0.59901E+01   0.29617E+00   0.11449E+01
   0.59901E+01   0.29628E+00   0.11448E+01
   0.59901E+01   0.29640E+00   0.11449E+01
   0.59901E+01   0.29652E+00   0.11448E+01
   0.59901E+01   0.29664E+00   0.11447E+01
   0.59901E+01   0.29676E+00   0.11448E+01
   0.59901E+01   0.29688E+00   0.11448E+01
   0.59901E+01   0.29700E+00   0.11448E+01
   0.59901E+01   0.29711E+00   0.11449E+01
   0.59901E+01   0.29723E+00   0.11449E+01
   0.59901E+01   0.29735E+00   0.11449E+01
   0.59901E+01   0.29747E+00   0.11448E+01
   0.59901E+01   0.29759E+00   0.11449E+01
   0.59901E+01   0.29771E+00   0.11449E+01
   0.59901E+01   0.29783E+00   0.11448E+01
   0.59901E+01   0.29795E+00   0.11448E+01
   0.59901E+01   0.29806E+00   0.11448E+01
   0.59901E+01   0.29818E+00   0.11448E+01
   0.59901E+01   0.29830E+00   0.11448E+01
   0.59901E+01   0.29842E+00   0.11445E+01
   0.59901E+01   0.29854E+00   0.11446E+01
   0.59901E+01   0.29866E+00   0.11446E+01
   0.59901E+01   0.29878E+00   0.11447E+01
   0.59901E+01   0.29890E+00   0.11446E+01
   0.59901E+01   0.29902E+00   0.11446E+01
   0.59901E+01   0.29914E+00   0.11446E+01
   0.59901E+01   0.29926E+00   0.11447E+01
   0.59901E+01   0.29938E+00   0.11448E+01
   0.59901E+01   0.29950E+00   0.11447E+01
   0.59901E+01   0.29962E+00   0.11448E+01
   0.59901E+01   0.29974E+00   0.11450E+01
   0.59901E+01   0.29986E+00   0.11449E+01
   0.59901E+01   0.29998E+00   0.11448E+01
   0.59901E+01   0.30010E+00   0.11449E+01
   0.60001E+01   0.30022E+00   0.11450E+01
   0.60001E+01   0.30034E+00   0.11451E+01
   0.60001E+01   0.30046E+00   0.11450E+01
   0.60001E+01   0.30058E+00   0.11450E+01
   0.59901E+01   0.30070E+00   0.11447E+01
   0.59901E+01   0.30082E+00   0.11447E+01
   0.59901E+01   0.30094E+00   0.11447E+01
   0.60001E+01   0.30106E+00   0.11445E+01
   0.60001E+01   0.30118E+00   0.11446E+01
   0.60001E+01   0.30130E+00   0.11445E+01
   0.60001E+01   0.30142E+00   0.11445E+01
   0.60001E+01   0.30154E+00   0.11445E+01
   0.60001E+01   0.30166E+00   0.11446E+01
   0.60001E+01   0.30178E+00   0.11445E+01
   0.60001E+01   0.30190E+00   0.11444E+01
   0.60001E+01   0.30202E+00   0.11446E+01
   0.60001E+01   0.30214E+00   0.11446E+01
   0.60001E+01   0.30226E+00   0.11446E+01
   0.60001E+01   0.30238E+00   0.11444E+01
   0.60001E+01   0.30250E+00   0.11444E+01
   0.60001E+01   0.30262E+00   0.11443E+01
   0.60001E+01   0.30274E+00   0.11442E+01
   0.60001E+01   0.30287E+00   0.11442E+01
   0.60001E+01   0.30299E+00   0.11442E+01
   0.60001E+01   0.30311E+00   0.11442E+01
   0.60001E+01   0.30323E+00   0.11441E+01
   0.60001E+01   0.30335E+00   0.11441E+01
   0.60001E+01   0.30347E+00   0.11442E+01
   0.60001E+01   0.30359E+00   0.11441E+01
   0.60001E+01   0.30371E+00   0.11441E+01
   0.60001E+01   0.30384E+00   0.11442E+01
   0.60001E+01   0.30396E+00   0.11442E+01
   0.60001E+01   0.30408E+00   0.11441E+01
   0.60001E+01   0.30420E+00   0.11441E+01
   0.60001E+01   0.30432E+00   0.11441E+01
   0.60001E+01   0.30444E+00   0.11441E+01
   0.60001E+01   0.30456E+00   0.11439E+01
   0.60001E+01   0.30469E+00   0.11439E+01
   0.60001E+01   0.30481E+00   0.11439E+01
   0.60001E+01   0.30493E+00   0.11441E+01
   0.60001E+01   0.30505E+00   0.11441E+01
   0.60001E+01   0.30517E+00   0.11441E+01
   0.60001E+01   0.30530E+00   0.11442E+01
   0.60001E+01   0.30542E+00   0.11441E+01
   0.60001E+01   0.30554E+00   0.11441E+01
   0.60001E+01   0.30566E+00   0.11441E+01
   0.60001E+01   0.30578E+00   0.11440E+01
   0.60001E+01   0.30591E+00   0.11440E+01
   0.60001E+01   0.30603E+00   0.11440E+01
   0.60001E+01   0.30615E+00   0.11442E+01
   0.60001E+01   0.30627E+00   0.11443E+01
   0.60001E+01   0.30640E+00   0.11444E+01
   0.60001E+01   0.30652E+00   0.11444E+01
   0.60001E+01   0.30664E+00   0.11445E+01
   0.60001E+01   0.30676E+00   0.11445E+01
   0.60001E+01   0.30689E+00   0.11445E+01
   0.60001E+01   0.30701E+00   0.11445E+01
   0.60001E+01   0.30713E+00   0.11445E+01
   0.60001E+01   0.30725E+00   0.11445E+01
   0.60001E+01   0.30738E+00   0.11445E+01
   0.60001E+01   0.30750E+00   0.11444E+01
   0.60001E+01   0.30762E+00   0.11444E+01
   0.60001E+01   0.30774E+00   0.11444E+01
   0.60001E+01   0.30787E+00   0.11445E+01
   0.60001E+01   0.30799E+00   0.11444E+01
   0.60001E+01   0.30811E+00   0.11444E+01
   0.60001E+01   0.30824E+00   0.11444E+01
   0.60001E+01   0.30836E+00   0.11445E+01
   0.60001E+01   0.30848E+00   0.11444E+01
   0.60001E+01   0.30861E+00   0.11444E+01
   0.60101E+01   0.30873E+00   0.11443E+01
   0.60001E+01   0.30885E+00   0.11443E+01
   0.60001E+01   0.30898E+00   0.11443E+01
   0.60001E+01   0.30910E+00   0.11444E+01
   0.60101E+01   0.30922E+00   0.11444E+01
   0.60101E+01   0.30935E+00   0.11445E+01
   0.60101E+01   0.30947E+00   0.11446E+01
   0.60101E+01   0.30959E+00   0.11446E+01
   0.60101E+01   0.30972E+00   0.11446E+01
   0.60101E+01   0.30984E+00   0.11447E+01
   0.60101E+01   0.30997E+00   0.11446E+01
   0.60101E+01   0.31009E+00   0.11447E+01
   0.60101E+01   0.31021E+00   0.11447E+01
   0.60101E+01   0.31034E+00   0.11447E+01
   0.60101E+01   0.31046E+00   0.11447E+01
   0.60101E+01   0.31059E+00   0.11448E+01
   0.60101E+01   0.31071E+00   0.11447E+01
   0.60101E+01   0.31083E+00   0.11448E+01
   0.60101E+01   0.31096E+00   0.11448E+01
   0.60101E+01   0.31108E+00   0.11448E+01
   0.60101E+01   0.31121E+00   0.11448E+01
   0.60101E+01   0.31133E+00   0.11448E+01
   0.60101E+01   0.31145E+00   0.11448E+01
   0.60101E+01   0.31158E+00   0.11448E+01
   0.60101E+01   0.31170E+00   0.11449E+01
   0.60101E+01   0.31183E+00   0.11449E+01
   0.60101E+01   0.31195E+00   0.11446E+01
   0.60101E+01   0.31208E+00   0.11446E+01
   0.60101E+01   0.31220E+00   0.11446E+01
   0.60101E+01   0.31233E+00   0.11446E+01
   0.60101E+01   0.31245E+00   0.11447E+01
   0.60101E+01   0.31258E+00   0.11448E+01
   0.60101E+01   0.31270E+00   0.11447E+01
   0.60101E+01   0.31283E+00   0.11445E+01
   0.60101E+01   0.31295E+00   0.11445E+01
   0.60101E+01   0.31308E+00   0.11446E+01
   0.60101E+01   0.31320E+00   0.11446E+01
   0.60101E+01   0.31333E+00   0.11446E+01
   0.60101E+01   0.31345E+00   0.11445E+01
   0.60101E+01   0.31358E+00   0.11445E+01
   0.60101E+01   0.31370E+00   0.11445E+01
   0.60101E+01   0.31383E+00   0.11445E+01
   0.60101E+01   0.31395E+00   0.11444E+01
   0.60101E+01   0.31408E+00   0.11446E+01
   0.60101E+01   0.31420E+00   0.11445E+01
   0.60101E+01   0.31433E+00   0.11445E+01
   0.60101E+01   0.31446E+00   0.11445E+01
   0.60101E+01   0.31458E+00   0.11443E+01
   0.60101E+01   0.31471E+00   0.11443E+01
   0.60101E+01   0.31483E+00   0.11444E+01
   0.60201E+01   0.31496E+00   0.11444E+01
   0.60201E+01   0.31508E+00   0.11447E+01
   0.60201E+01   0.31521E+00   0.11445E+01
   0.60201E+01   0.31534E+00   0.11444E+01
   0.60201E+01   0.31546E+00   0.11447E+01
   0.60201E+01   0.31559E+00   0.11447E+01
   0.60201E+01   0.31571E+00   0.11447E+01
   0.60201E+01   0.31584E+00   0.11447E+01
   0.60201E+01   0.31597E+00   0.11447E+01
   0.60201E+01   0.31609E+00   0.11447E+01
   0.60201E+01   0.31622E+00   0.11448E+01
   0.60201E+01   0.31635E+00   0.11447E+01
   0.60201E+01   0.31647E+00   0.11446E+01
   0.60201E+01   0.31660E+00   0.11446E+01
   0.60201E+01   0.31672E+00   0.11446E+01
   0.60201E+01   0.31685E+00   0.11446E+01
   0.60201E+01   0.31698E+00   0.11446E+01
   0.60201E+01   0.31710E+00   0.11446E+01
   0.60201E+01   0.31723E+00   0.11446E+01
   0.60201E+01   0.31736E+00   0.11445E+01
   0.60201E+01   0.31748E+00   0.11446E+01
   0.60201E+01   0.31761E+00   0.11445E+01
   0.60201E+01   0.31774E+00   0.11445E+01
   0.60201E+01   0.31787E+00   0.11445E+01
   0.60201E+01   0.31799E+00   0.11446E+01
   0.60201E+01   0.31812E+00   0.11446E+01
   0.60201E+01   0.31825E+00   0.11446E+01
   0.60201E+01   0.31837E+00   0.11445E+01
   0.60201E+01   0.31850E+00   0.11445E+01
   0.60201E+01   0.31863E+00   0.11445E+01
   0.60201E+01   0.31876E+00   0.11444E+01
   0.60201E+01   0.31888E+00   0.11445E+01
   0.60201E+01   0.31901E+00   0.11444E+01
   0.60201E+01   0.31914E+00   0.11444E+01
   0.60201E+01   0.31927E+00   0.11444E+01
   0.60201E+01   0.31939E+00   0.11442E+01
   0.60201E+01   0.31952E+00   0.11443E+01
   0.60201E+01   0.31965E+00   0.11444E+01
   0.60201E+01   0.31978E+00   0.11444E+01
   0.60201E+01   0.31990E+00   0.11444E+01
   0.60201E+01   0.32003E+00   0.11445E+01
   0.60201E+01   0.32016E+00   0.11444E+01
   0.60201E+01   0.32029E+00   0.11443E+01
   0.60201E+01   0.32042E+00   0.11443E+01
   0.60201E+01   0.32054E+00   0.11443E+01
   0.60201E+01   0.32067E+00   0.11443E+01
   0.60201E+01   0.32080E+00   0.11442E+01
   0.60201E+01   0.32093E+00   0.11441E+01
   0.60201E+01   0.32106E+00   0.11441E+01
   0.60201E+01   0.32118E+00   0.11441E+01
   0.60201E+01   0.32131E+00   0.11441E+01
   0.60201E+01   0.32144E+00   0.11441E+01
   0.60201E+01   0.32157E+00   0.11441E+01
   0.60201E+01   0.32170E+00   0.11441E+01
   0.60201E+01   0.32183E+00   0.11441E+01
   0.60201E+01   0.32195E+00   0.11441E+01
   0.60201E+01   0.32208E+00   0.11442E+01
   0.60201E+01   0.32221E+00   0.11442E+01
   0.60201E+01   0.32234E+00   0.11442E+01
   0.60201E+01   0.32247E+00   0.11442E+01
   0.60201E+01   0.32260E+00   0.11441E+01
   0.60201E+01   0.32273E+00   0.11441E+01
   0.60201E+01   0.32286E+00   0.11442E+01
   0.60201E+01   0.32299E+00   0.11439E+01
   0.60201E+01   0.32311E+00   0.11440E+01
   0.60201E+01   0.32324E+00   0.11439E+01
   0.60201E+01   0.32337E+00   0.11440E+01
   0.60201E+01   0.32350E+00   0.11439E+01
   0.60201E+01   0.32363E+00   0.11440E+01
   0.60201E+01   0.32376E+00   0.11440E+01
   0.60201E+01   0.32389E+00   0.11439E+01
   0.60201E+01   0.32402E+00   0.11439E+01
   0.60201E+01   0.32415E+00   0.11439E+01
   0.60201E+01   0.32428E+00   0.11439E+01
   0.60201E+01   0.32441E+00   0.11437E+01
   0.60201E+01   0.32454E+00   0.11438E+01
   0.60201E+01   0.32467E+00   0.11437E+01
   0.60201E+01   0.32480E+00   0.11437E+01
   0.60301E+01   0.32493E+00   0.11436E+01
   0.60301E+01   0.32506E+00   0.11436E+01
   0.60201E+01   0.32519E+00   0.11438E+01
   0.60301E+01   0.32532E+00   0.11438E+01
   0.60201E+01   0.32545E+00   0.11436E+01
   0.60301E+01   0.32558E+00   0.11436E+01
   0.60301E+01   0.32571E+00   0.11436E+01
   0.60301E+01   0.32584E+00   0.11437E+01
   0.60301E+01   0.32597E+00   0.11437E+01
   0.60301E+01   0.32610E+00   0.11438E+01
   0.60301E+01   0.32623E+00   0.11438E+01
   0.60301E+01   0.32636E+00   0.11440E+01
   0.60301E+01   0.32649E+00   0.11440E+01
   0.60301E+01   0.32662E+00   0.11440E+01
   0.60301E+01   0.32675E+00   0.11440E+01
   0.60301E+01   0.32688E+00   0.11440E+01
   0.60301E+01   0.32701E+00   0.11440E+01
   0.60301E+01   0.32714E+00   0.11442E+01
   0.60301E+01   0.32727E+00   0.11440E+01
   0.60301E+01   0.32740E+00   0.11443E+01
   0.60301E+01   0.32753E+00   0.11442E+01
   0.60301E+01   0.32766E+00   0.11443E+01
   0.60301E+01   0.32780E+00   0.11443E+01
   0.60301E+01   0.32793E+00   0.11443E+01
   0.60301E+01   0.32806E+00   0.11443E+01
   0.60301E+01   0.32819E+00   0.11444E+01
   0.60301E+01   0.32832E+00   0.11444E+01
   0.60301E+01   0.32845E+00   0.11445E+01
   0.60301E+01   0.32858E+00   0.11446E+01
   0.60301E+01   0.32871E+00   0.11446E+01
   0.60301E+01   0.32884E+00   0.11446E+01
   0.60301E+01   0.32898E+00   0.11447E+01
   0.60301E+01   0.32911E+00   0.11447E+01
   0.60301E+01   0.32924E+00   0.11446E+01
   0.60301E+01   0.32937E+00   0.11445E+01
   0.60301E+01   0.32950E+00   0.11446E+01
   0.60301E+01   0.32963E+00   0.11445E+01
   0.60301E+01   0.32977E+00   0.11444E+01
   0.60301E+01   0.32990E+00   0.11444E+01
   0.60301E+01   0.33003E+00   0.11445E+01
   0.60301E+01   0.33016E+00   0.11443E+01
   0.60301E+01   0.33029E+00   0.11444E+01
   0.60301E+01   0.33042E+00   0.11442E+01
   0.60301E+01   0.33056E+00   0.11443E+01
   0.60301E+01   0.33069E+00   0.11442E+01
   0.60301E+01   0.33082E+00   0.11441E+01
   0.60301E+01   0.33095E+00   0.11440E+01
   0.60301E+01   0.33109E+00   0.11440E+01
   0.60301E+01   0.33122E+00   0.11440E+01
   0.60301E+01   0.33135E+00   0.11441E+01
   0.60301E+01   0.33148E+00   0.11441E+01
   0.60301E+01   0.33161E+00   0.11441E+01
   0.60301E+01   0.33175E+00   0.11440E+01
   0.60301E+01   0.33188E+00   0.11440E+01
   0.60301E+01   0.33201E+00   0.11441E+01
   0.60301E+01   0.33214E+00   0.11442E+01
   0.60301E+01   0.33228E+00   0.11442E+01
   0.60301E+01   0.33241E+00   0.11442E+01
   0.60301E+01   0.33254E+00   0.11442E+01
   0.60301E+01   0.33268E+00   0.11442E+01
   0.60301E+01   0.33281E+00   0.11442E+01
   0.60301E+01   0.33294E+00   0.11442E+01
   0.60301E+01   0.33308E+00   0.11442E+01
   0.60301E+01   0.33321E+00   0.11441E+01
   0.60301E+01   0.33334E+00   0.11442E+01
   0.60301E+01   0.33347E+00   0.11442E+01
   0.60301E+01   0.33361E+00   0.11442E+01
   0.60301E+01   0.33374E+00   0.11442E+01
   0.60301E+01   0.33387E+00   0.11442E+01
   0.60301E+01   0.33401E+00   0.11441E+01
   0.60301E+01   0.33414E+00   0.11440E+01
   0.60301E+01   0.33427E+00   0.11439E+01
   0.60301E+01   0.33441E+00   0.11440E+01
   0.60301E+01   0.33454E+00   0.11440E+01
   0.60301E+01   0.33468E+00   0.11441E+01
   0.60401E+01   0.33481E+00   0.11441E+01
   0.60301E+01   0.33494E+00   0.11441E+01
   0.60301E+01   0.33508E+00   0.11440E+01
   0.60301E+01   0.33521E+00   0.11439E+01
   0.60401E+01   0.33534E+00   0.11440E+01
   0.60401E+01   0.33548E+00   0.11440E+01
   0.60401E+01   0.33561E+00   0.11439E+01
   0.60401E+01   0.33575E+00   0.11441E+01
   0.60401E+01   0.33588E+00   0.11441E+01
   0.60401E+01   0.33602E+00   0.11441E+01
   0.60401E+01   0.33615E+00   0.11440E+01
   0.60401E+01   0.33628E+00   0.11438E+01
   0.60401E+01   0.33642E+00   0.11439E+01
   0.60401E+01   0.33655E+00   0.11439E+01
   0.60401E+01   0.33669E+00   0.11441E+01
   0.60401E+01   0.33682E+00   0.11440E+01
   0.60401E+01   0.33696E+00   0.11442E+01
   0.60401E+01   0.33709E+00   0.11442E+01
   0.60401E+01   0.33723E+00   0.11442E+01
   0.60401E+01   0.33736E+00   0.11442E+01
   0.60401E+01   0.33750E+00   0.11442E+01
   0.60401E+01   0.33763E+00   0.11442E+01
   0.60401E+01   0.33776E+00   0.11441E+01
   0.60401E+01   0.33790E+00   0.11441E+01
   0.60401E+01   0.33803E+00   0.11442E+01
   0.60401E+01   0.33817E+00   0.11441E+01
   0.60401E+01   0.33831E+00   0.11442E+01
   0.60401E+01   0.33844E+00   0.11442E+01
   0.60401E+01   0.33858E+00   0.11442E+01
   0.60401E+01   0.33871E+00   0.11442E+01
   0.60401E+01   0.33885E+00   0.11440E+01
   0.60401E+01   0.33898E+00   0.11442E+01
   0.60401E+01   0.33912E+00   0.11443E+01
   0.60401E+01   0.33925E+00   0.11441E+01
   0.60401E+01   0.33939E+00   0.11441E+01
   0.60401E+01   0.33952E+00   0.11441E+01
   0.60401E+01   0.33966E+00   0.11441E+01
   0.60401E+01   0.33979E+00   0.11441E+01
   0.60401E+01   0.33993E+00   0.11440E+01
   0.60401E+01   0.34007E+00   0.11441E+01
   0.60401E+01   0.34020E+00   0.11441E+01
   0.60401E+01   0.34034E+00   0.11440E+01
   0.60401E+01   0.34047E+00   0.11440E+01
   0.60401E+01   0.34061E+00   0.11440E+01
   0.60401E+01   0.34075E+00   0.11441E+01
   0.60401E+01   0.34088E+00   0.11442E+01
   0.60401E+01   0.34102E+00   0.11442E+01
   0.60401E+01   0.34116E+00   0.11442E+01
   0.60401E+01   0.34129E+00   0.11442E+01
   0.60401E+01   0.34143E+00   0.11443E+01
   0.60401E+01   0.34156E+00   0.11442E+01
   0.60401E+01   0.34170E+00   0.11443E+01
   0.60401E+01   0.34184E+00   0.11442E+01
   0.60401E+01   0.34197E+00   0.11442E+01
   0.60401E+01   0.34211E+00   0.11442E+01
   0.60401E+01   0.34225E+00   0.11443E+01
   0.60401E+01   0.34238E+00   0.11443E+01
   0.60401E+01   0.34252E+00   0.11442E+01
   0.60401E+01   0.34266E+00   0.11443E+01
   0.60401E+01   0.34279E+00   0.11441E+01
   0.60401E+01   0.34293E+00   0.11442E+01
   0.60501E+01   0.34307E+00   0.11442E+01
   0.60501E+01   0.34321E+00   0.11441E+01
   0.60401E+01   0.34334E+00   0.11440E+01
   0.60501E+01   0.34348E+00   0.11441E+01
   0.60501E+01   0.34362E+00   0.11439E+01
   0.60501E+01   0.34375E+00   0.11438E+01
   0.60501E+01   0.34389E+00   0.11438E+01
   0.60501E+01   0.34403E+00   0.11438E+01
   0.60501E+01   0.34417E+00   0.11438E+01
   0.60501E+01   0.34430E+00   0.11438E+01
   0.60501E+01   0.34444E+00   0.11438E+01
   0.60501E+01   0.34458E+00   0.11438E+01
   0.60501E+01   0.34472E+00   0.11438E+01
   0.60501E+01   0.34485E+00   0.11438E+01
   0.60501E+01   0.34499E+00   0.11438E+01
   0.60501E+01   0.34513E+00   0.11438E+01
   0.60501E+01   0.34527E+00   0.11438E+01
   0.60501E+01   0.34541E+00   0.11435E+01
   0.60501E+01   0.34554E+00   0.11435E+01
   0.60501E+01   0.34568E+00   0.11435E+01
   0.60501E+01   0.34582E+00   0.11436E+01
   0.60501E+01   0.34596E+00   0.11436E+01
   0.60501E+01   0.34610E+00   0.11437E+01
   0.60501E+01   0.34624E+00   0.11436E+01
   0.60501E+01   0.34637E+00   0.11437E+01
   0.60501E+01   0.34651E+00   0.11437E+01
   0.60501E+01   0.34665E+00   0.11438E+01
   0.60501E+01   0.34679E+00   0.11436E+01
   0.60501E+01   0.34693E+00   0.11437E+01
   0.60501E+01   0.34707E+00   0.11437E+01
   0.60501E+01   0.34720E+00   0.11436E+01
   0.60501E+01   0.34734E+00   0.11436E+01
   0.60501E+01   0.34748E+00   0.11436E+01
   0.60501E+01   0.34762E+00   0.11437E+01
   0.60501E+01   0.34776E+00   0.11439E+01
   0.60501E+01   0.34790E+00   0.11440E+01
   0.60501E+01   0.34804E+00   0.11440E+01
   0.60501E+01   0.34818E+00   0.11441E+01
   0.60501E+01   0.34832E+00   0.11440E+01
   0.60501E+01   0.34846E+00   0.11440E+01
   0.60501E+01   0.34859E+00   0.11439E+01
   0.60501E+01   0.34873E+00   0.11441E+01
   0.60501E+01   0.34887E+00   0.11440E+01
   0.60501E+01   0.34901E+00   0.11441E+01
   0.60501E+01   0.34915E+00   0.11442E+01
   0.60501E+01   0.34929E+00   0.11442E+01
   0.60501E+01   0.34943E+00   0.11442E+01
   0.60501E+01   0.34957E+00   0.11442E+01
   0.60501E+01   0.34971E+00   0.11442E+01
   0.60501E+01   0.34985E+00   0.11442E+01
   0.60501E+01   0.34999E+00   0.11442E+01
   0.60501E+01   0.35013E+00   0.11442E+01
   0.60501E+01   0.35027E+00   0.11442E+01
   0.60501E+01   0.35041E+00   0.11443E+01
   0.60501E+01   0.35055E+00   0.11443E+01
   0.60501E+01   0.35069E+00   0.11443E+01
   0.60501E+01   0.35083E+00   0.11443E+01
   0.60501E+01   0.35097E+00   0.11442E+01
   0.60501E+01   0.35111E+00   0.11441E+01
   0.60501E+01   0.35125E+00   0.11442E+01
   0.60501E+01   0.35139E+00   0.11442E+01
   0.60501E+01   0.35153E+00   0.11442E+01
   0.60501E+01   0.35167E+00   0.11442E+01
   0.60501E+01   0.35181E+00   0.11442E+01
   0.60501E+01   0.35195E+00   0.11442E+01
   0.60501E+01   0.35209E+00   0.11442E+01
   0.60501E+01   0.35223E+00   0.11443E+01
   0.60501E+01   0.35237E+00   0.11442E+01
   0.60501E+01   0.35252E+00   0.11443E+01
   0.60501E+01   0.35266E+00   0.11443E+01
   0.60501E+01   0.35280E+00   0.11442E+01
   0.60501E+01   0.35294E+00   0.11444E+01
   0.60501E+01   0.35308E+00   0.11443E+01
   0.60501E+01   0.35322E+00   0.11443E+01
   0.60501E+01   0.35336E+00   0.11442E+01
   0.60501E+01   0.35350E+00   0.11441E+01
   0.60501E+01   0.35364E+00   0.11441E+01
   0.60501E+01   0.35379E+00   0.11441E+01
   0.60601E+01   0.35393E+00   0.11442E+01
   0.60601E+01   0.35407E+00   0.11443E+01
   0.60601E+01   0.35421E+00   0.11443E+01
   0.60601E+01   0.35435E+00   0.11444E+01
   0.60601E+01   0.35449E+00   0.11445E+01
   0.60601E+01   0.35463E+00   0.11444E+01
   0.60601E+01   0.35478E+00   0.11444E+01
   0.60601E+01   0.35492E+00   0.11443E+01
   0.60601E+01   0.35506E+00   0.11444E+01
   0.60601E+01   0.35520E+00   0.11444E+01
   0.60601E+01   0.35534E+00   0.11445E+01
   0.60601E+01   0.35549E+00   0.11445E+01
   0.60601E+01   0.35563E+00   0.11446E+01
   0.60601E+01   0.35577E+00   0.11445E+01
   0.60601E+01   0.35591E+00   0.11445E+01
   0.60601E+01   0.35605E+00   0.11444E+01
   0.60601E+01   0.35620E+00   0.11445E+01
   0.60601E+01   0.35634E+00   0.11444E+01
   0.60601E+01   0.35648E+00   0.11444E+01
   0.60601E+01   0.35662E+00   0.11444E+01
   0.60601E+01   0.35677E+00   0.11444E+01
   0.60601E+01   0.35691E+00   0.11444E+01
   0.60601E+01   0.35705E+00   0.11444E+01
   0.60601E+01   0.35719E+00   0.11444E+01
   0.60601E+01   0.35734E+00   0.11444E+01
   0.60601E+01   0.35748E+00   0.11444E+01
   0.60601E+01   0.35762E+00   0.11443E+01
   0.60601E+01   0.35776E+00   0.11444E+01
   0.60601E+01   0.35791E+00   0.11443E+01
   0.60601E+01   0.35805E+00   0.11443E+01
   0.60601E+01   0.35819E+00   0.11443E+01
   0.60601E+01   0.35834E+00   0.11442E+01
   0.60601E+01   0.35848E+00   0.11442E+01
   0.60601E+01   0.35862E+00   0.11442E+01
   0.60601E+01   0.35877E+00   0.11442E+01
   0.60601E+01   0.35891E+00   0.11442E+01
   0.60601E+01   0.35905E+00   0.11442E+01
   0.60601E+01   0.35920E+00   0.11442E+01
   0.60601E+01   0.35934E+00   0.11442E+01
   0.60601E+01   0.35948E+00   0.11442E+01
   0.60601E+01   0.35963E+00   0.11440E+01
   0.60601E+01   0.35977E+00   0.11440E+01
   0.60601E+01   0.35992E+00   0.11441E+01
   0.60601E+01   0.36006E+00   0.11441E+01
   0.60601E+01   0.36020E+00   0.11441E+01
   0.60601E+01   0.36035E+00   0.11442E+01
   0.60601E+01   0.36049E+00   0.11442E+01
   0.60601E+01   0.36063E+00   0.11443E+01
   0.60601E+01   0.36078E+00   0.11444E+01
   0.60601E+01   0.36092E+00   0.11444E+01
   0.60601E+01   0.36107E+00   0.11444E+01
   0.60601E+01   0.36121E+00   0.11443E+01
   0.60601E+01   0.36136E+00   0.11444E+01
   0.60601E+01   0.36150E+00   0.11444E+01
   0.60701E+01   0.36164E+00   0.11444E+01
   0.60701E+01   0.36179E+00   0.11444E+01
   0.60701E+01   0.36193E+00   0.11444E+01
   0.60701E+01   0.36208E+00   0.11445E+01
   0.60701E+01   0.36222E+00   0.11446E+01
   0.60701E+01   0.36237E+00   0.11445E+01
   0.60701E+01   0.36251E+00   0.11447E+01
   0.60701E+01   0.36266E+00   0.11447E+01
   0.60701E+01   0.36280E+00   0.11447E+01
   0.60701E+01   0.36295E+00   0.11446E+01
   0.60701E+01   0.36309E+00   0.11447E+01
   0.60701E+01   0.36324E+00   0.11447E+01
   0.60701E+01   0.36338E+00   0.11447E+01
   0.60701E+01   0.36353E+00   0.11447E+01
   0.60701E+01   0.36367E+00   0.11447E+01
   0.60701E+01   0.36382E+00   0.11447E+01
   0.60701E+01   0.36396E+00   0.11448E+01
   0.60701E+01   0.36411E+00   0.11448E+01
   0.60701E+01   0.36425E+00   0.11447E+01
   0.60701E+01   0.36440E+00   0.11448E+01
   0.60701E+01   0.36455E+00   0.11448E+01
   0.60701E+01   0.36469E+00   0.11446E+01
   0.60701E+01   0.36484E+00   0.11447E+01
   0.60701E+01   0.36498E+00   0.11446E+01
   0.60701E+01   0.36513E+00   0.11445E+01
   0.60701E+01   0.36527E+00   0.11446E+01
   0.60701E+01   0.36542E+00   0.11447E+01
   0.60701E+01   0.36557E+00   0.11446E+01
   0.60701E+01   0.36571E+00   0.11444E+01
   0.60701E+01   0.36586E+00   0.11444E+01
   0.60701E+01   0.36600E+00   0.11444E+01
   0.60701E+01   0.36615E+00   0.11444E+01
   0.60701E+01   0.36630E+00   0.11445E+01
   0.60701E+01   0.36644E+00   0.11445E+01
   0.60701E+01   0.36659E+00   0.11444E+01
   0.60701E+01   0.36674E+00   0.11443E+01
   0.60701E+01   0.36688E+00   0.11443E+01
   0.60701E+01   0.36703E+00   0.11445E+01
   0.60701E+01   0.36718E+00   0.11445E+01
   0.60701E+01   0.36732E+00   0.11445E+01
   0.60701E+01   0.36747E+00   0.11444E+01
   0.60701E+01   0.36762E+00   0.11444E+01
   0.60701E+01   0.36776E+00   0.11443E+01
   0.60701E+01   0.36791E+00   0.11442E+01
   0.60701E+01   0.36806E+00   0.11442E+01
   0.60701E+01   0.36820E+00   0.11442E+01
   0.60701E+01   0.36835E+00   0.11441E+01
   0.60701E+01   0.36850E+00   0.11442E+01
   0.60701E+01   0.36865E+00   0.11442E+01
   0.60701E+01   0.36879E+00   0.11442E+01
   0.60701E+01   0.36894E+00   0.11442E+01
   0.60701E+01   0.36909E+00   0.11442E+01
   0.60701E+01   0.36924E+00   0.11442E+01
   0.60701E+01   0.36938E+00   0.11442E+01
   0.60701E+01   0.36953E+00   0.11442E+01
   0.60701E+01   0.36968E+00   0.11443E+01
   0.60701E+01   0.36983E+00   0.11441E+01
   0.60701E+01   0.36997E+00   0.11442E+01
   0.60701E+01   0.37012E+00   0.11444E+01
   0.60701E+01   0.37027E+00   0.11444E+01
   0.60801E+01   0.37042E+00   0.11444E+01
   0.60801E+01   0.37057E+00   0.11444E+01
   0.60701E+01   0.37071E+00   0.11442E+01
   0.60701E+01   0.37086E+00   0.11445E+01
   0.60701E+01   0.37101E+00   0.11445E+01
   0.60801E+01   0.37116E+00   0.11443E+01
   0.60701E+01   0.37131E+00   0.11445E+01
   0.60801E+01   0.37146E+00   0.11443E+01
   0.60801E+01   0.37160E+00   0.11444E+01
   0.60801E+01   0.37175E+00   0.11443E+01
   0.60801E+01   0.37190E+00   0.11443E+01
   0.60801E+01   0.37205E+00   0.11444E+01
   0.60801E+01   0.37220E+00   0.11444E+01
   0.60801E+01   0.37235E+00   0.11443E+01
   0.60801E+01   0.37250E+00   0.11444E+01
   0.60801E+01   0.37264E+00   0.11442E+01
   0.60801E+01   0.37279E+00   0.11443E+01
   0.60801E+01   0.37294E+00   0.11443E+01
   0.60801E+01   0.37309E+00   0.11445E+01
   0.60801E+01   0.37324E+00   0.11445E+01
   0.60801E+01   0.37339E+00   0.11445E+01
   0.60801E+01   0.37354E+00   0.11445E+01
   0.60801E+01   0.37369E+00   0.11446E+01
   0.60801E+01   0.37384E+00   0.11447E+01
   0.60801E+01   0.37399E+00   0.11447E+01
   0.60801E+01   0.37414E+00   0.11447E+01
   0.60801E+01   0.37429E+00   0.11448E+01
   0.60801E+01   0.37443E+00   0.11449E+01
   0.60801E+01   0.37458E+00   0.11449E+01
   0.60801E+01   0.37473E+00   0.11449E+01
   0.60801E+01   0.37488E+00   0.11449E+01
   0.60801E+01   0.37503E+00   0.11449E+01
   0.60801E+01   0.37518E+00   0.11449E+01
   0.60801E+01   0.37533E+00   0.11449E+01
   0.60801E+01   0.37548E+00   0.11448E+01
   0.60801E+01   0.37563E+00   0.11448E+01
   0.60801E+01   0.37578E+00   0.11449E+01
   0.60801E+01   0.37593E+00   0.11449E+01
   0.60801E+01   0.37608E+00   0.11449E+01
   0.60801E+01   0.37623E+00   0.11449E+01
   0.60801E+01   0.37638E+00   0.11446E+01
   0.60801E+01   0.37653E+00   0.11447E+01
   0.60801E+01   0.37669E+00   0.11449E+01
   0.60801E+01   0.37684E+00   0.11447E+01
   0.60801E+01   0.37699E+00   0.11449E+01
   0.60801E+01   0.37714E+00   0.11450E+01
   0.60801E+01   0.37729E+00   0.11450E+01
   0.60801E+01   0.37744E+00   0.11450E+01
   0.60801E+01   0.37759E+00   0.11450E+01
   0.60801E+01   0.37774E+00   0.11450E+01
   0.60801E+01   0.37789E+00   0.11451E+01
   0.60801E+01   0.37804E+00   0.11451E+01
   0.60801E+01   0.37819E+00   0.11451E+01
   0.60801E+01   0.37834E+00   0.11451E+01
   0.60801E+01   0.37850E+00   0.11451E+01
   0.60801E+01   0.37865E+00   0.11452E+01
   0.60801E+01   0.37880E+00   0.11451E+01
   0.60801E+01   0.37895E+00   0.11453E+01
   0.60801E+01   0.37910E+00   0.11453E+01
   0.60801E+01   0.37925E+00   0.11453E+01
   0.60801E+01   0.37940E+00   0.11453E+01
   0.60801E+01   0.37956E+00   0.11453E+01
   0.60801E+01   0.37971E+00   0.11453E+01
   0.60801E+01   0.37986E+00   0.11453E+01
   0.60801E+01   0.38001E+00   0.11451E+01
   0.60801E+01   0.38016E+00   0.11451E+01
   0.60801E+01   0.38031E+00   0.11452E+01
   0.60801E+01   0.38047E+00   0.11451E+01
   0.60801E+01   0.38062E+00   0.11453E+01
   0.60901E+01   0.38077E+00   0.11451E+01
   0.60901E+01   0.38092E+00   0.11452E+01
   0.60801E+01   0.38107E+00   0.11451E+01
   0.60801E+01   0.38123E+00   0.11450E+01
   0.60801E+01   0.38138E+00   0.11450E+01
   0.60901E+01   0.38153E+00   0.11451E+01
   0.60901E+01   0.38168E+00   0.11450E+01
   0.60901E+01   0.38184E+00   0.11451E+01
   0.60901E+01   0.38199E+00   0.11452E+01
   0.60901E+01   0.38214E+00   0.11452E+01
   0.60901E+01   0.38229E+00   0.11451E+01
   0.60901E+01   0.38245E+00   0.11450E+01
   0.60901E+01   0.38260E+00   0.11451E+01
   0.60901E+01   0.38275E+00   0.11450E+01
   0.60901E+01   0.38291E+00   0.11449E+01
   0.60901E+01   0.38306E+00   0.11449E+01
   0.60901E+01   0.38321E+00   0.11449E+01
   0.60901E+01   0.38336E+00   0.11448E+01
   0.60901E+01   0.38352E+00   0.11449E+01
   0.60901E+01   0.38367E+00   0.11449E+01
   0.60901E+01   0.38382E+00   0.11449E+01
   0.60901E+01   0.38398E+00   0.11448E+01
   0.60901E+01   0.38413E+00   0.11449E+01
   0.60901E+01   0.38428E+00   0.11449E+01
   0.60901E+01   0.38444E+00   0.11450E+01
   0.60901E+01   0.38459E+00   0.11450E+01
   0.60901E+01   0.38475E+00   0.11448E+01
   0.60901E+01   0.38490E+00   0.11448E+01
   0.60901E+01   0.38505E+00   0.11449E+01
   0.60901E+01   0.38521E+00   0.11449E+01
   0.60901E+01   0.38536E+00   0.11450E+01
   0.60901E+01   0.38552E+00   0.11450E+01
   0.60901E+01   0.38567E+00   0.11449E+01
   0.60901E+01   0.38582E+00   0.11449E+01
   0.60901E+01   0.38598E+00   0.11450E+01
   0.60901E+01   0.38613E+00   0.11450E+01
   0.60901E+01   0.38629E+00   0.11450E+01
   0.60901E+01   0.38644E+00   0.11451E+01
   0.60901E+01   0.38659E+00   0.11452E+01
   0.60901E+01   0.38675E+00   0.11454E+01
   0.60901E+01   0.38690E+00   0.11454E+01
   0.60901E+01   0.38706E+00   0.11453E+01
   0.60901E+01   0.38721E+00   0.11454E+01
   0.60901E+01   0.38737E+00   0.11453E+01
   0.60901E+01   0.38752E+00   0.11455E+01
   0.60901E+01   0.38768E+00   0.11455E+01
   0.60901E+01   0.38783E+00   0.11457E+01
   0.60901E+01   0.38799E+00   0.11454E+01
   0.60901E+01   0.38814E+00   0.11453E+01
   0.60901E+01   0.38830E+00   0.11454E+01
   0.60901E+01   0.38845E+00   0.11454E+01
   0.60901E+01   0.38861E+00   0.11454E+01
   0.60901E+01   0.38876E+00   0.11455E+01
   0.60901E+01   0.38892E+00   0.11454E+01
   0.60901E+01   0.38907E+00   0.11453E+01
   0.60901E+01   0.38923E+00   0.11453E+01
   0.60901E+01   0.38938E+00   0.11454E+01
   0.60901E+01   0.38954E+00   0.11452E+01
   0.60901E+01   0.38970E+00   0.11454E+01
   0.60901E+01   0.38985E+00   0.11455E+01
   0.61001E+01   0.39001E+00   0.11455E+01
   0.60901E+01   0.39016E+00   0.11453E+01
   0.60901E+01   0.39032E+00   0.11453E+01
   0.61001E+01   0.39047E+00   0.11454E+01
   0.61001E+01   0.39063E+00   0.11454E+01
   0.61001E+01   0.39079E+00   0.11455E+01
   0.61001E+01   0.39094E+00   0.11455E+01
   0.61001E+01   0.39110E+00   0.11455E+01
   0.61001E+01   0.39126E+00   0.11455E+01
   0.61001E+01   0.39141E+00   0.11454E+01
   0.61001E+01   0.39157E+00   0.11453E+01
   0.61001E+01   0.39172E+00   0.11456E+01
   0.61001E+01   0.39188E+00   0.11456E+01
   0.61001E+01   0.39204E+00   0.11454E+01
   0.61001E+01   0.39219E+00   0.11454E+01
   0.61001E+01   0.39235E+00   0.11454E+01
   0.61001E+01   0.39251E+00   0.11454E+01
   0.61001E+01   0.39266E+00   0.11454E+01
   0.61001E+01   0.39282E+00   0.11454E+01
   0.61001E+01   0.39298E+00   0.11454E+01
   0.61001E+01   0.39314E+00   0.11454E+01
   0.61001E+01   0.39329E+00   0.11454E+01
   0.61001E+01   0.39345E+00   0.11454E+01
   0.61001E+01   0.39361E+00   0.11454E+01
   0.61001E+01   0.39376E+00   0.11454E+01
   0.61001E+01   0.39392E+00   0.11454E+01
   0.61001E+01   0.39408E+00   0.11454E+01
   0.61001E+01   0.39424E+00   0.11454E+01
   0.61001E+01   0.39439E+00   0.11453E+01
   0.61001E+01   0.39455E+00   0.11454E+01
   0.61001E+01   0.39471E+00   0.11454E+01
   0.61001E+01   0.39487E+00   0.11454E+01
   0.61001E+01   0.39502E+00   0.11454E+01
   0.61001E+01   0.39518E+00   0.11454E+01
   0.61001E+01   0.39534E+00   0.11455E+01
   0.61001E+01   0.39550E+00   0.11455E+01
   0.61001E+01   0.39566E+00   0.11455E+01
   0.61001E+01   0.39581E+00   0.11455E+01
   0.61001E+01   0.39597E+00   0.11455E+01
   0.61001E+01   0.39613E+00   0.11455E+01
   0.61001E+01   0.39629E+00   0.11455E+01
   0.61001E+01   0.39645E+00   0.11455E+01
   0.61001E+01   0.39661E+00   0.11455E+01
   0.61001E+01   0.39676E+00   0.11455E+01
   0.61001E+01   0.39692E+00   0.11455E+01
   0.61001E+01   0.39708E+00   0.11455E+01
   0.61001E+01   0.39724E+00   0.11455E+01
   0.61001E+01   0.39740E+00   0.11455E+01
   0.61001E+01   0.39756E+00   0.11455E+01
   0.61001E+01   0.39772E+00   0.11455E+01
   0.61001E+01   0.39788E+00   0.11455E+01
   0.61001E+01   0.39803E+00   0.11455E+01
   0.61001E+01   0.39819E+00   0.11455E+01
   0.61001E+01   0.39835E+00   0.11455E+01
   0.61001E+01   0.39851E+00   0.11454E+01
   0.61001E+01   0.39867E+00   0.11455E+01
   0.61001E+01   0.39883E+00   0.11455E+01
   0.61001E+01   0.39899E+00   0.11454E+01
   0.61001E+01   0.39915E+00   0.11455E+01
   0.61001E+01   0.39931E+00   0.11456E+01
   0.61001E+01   0.39947E+00   0.11456E+01
   0.61001E+01   0.39963E+00   0.11456E+01
   0.61001E+01   0.39979E+00   0.11456E+01
   0.61001E+01   0.39995E+00   0.11456E+01
   0.61001E+01   0.40011E+00   0.11456E+01
   0.61001E+01   0.40027E+00   0.11456E+01
   0.61001E+01   0.40043E+00   0.11456E+01
   0.61001E+01   0.40059E+00   0.11458E+01
   0.61001E+01   0.40075E+00   0.11456E+01
   0.61001E+01   0.40091E+00   0.11456E+01
   0.61001E+01   0.40107E+00   0.11456E+01
   0.61101E+01   0.40123E+00   0.11458E+01
   0.61001E+01   0.40139E+00   0.11456E+01
   0.61001E+01   0.40155E+00   0.11456E+01
   0.61001E+01   0.40171E+00   0.11456E+01
   0.61101E+01   0.40187E+00   0.11456E+01
   0.61101E+01   0.40203E+00   0.11456E+01
   0.61101E+01   0.40219E+00   0.11457E+01
   0.61101E+01   0.40235E+00   0.11457E+01
   0.61101E+01   0.40251E+00   0.11457E+01
   0.61101E+01   0.40267E+00   0.11457E+01
   0.61101E+01   0.40283E+00   0.11457E+01
   0.61101E+01   0.40299E+00   0.11458E+01
   0.61101E+01   0.40316E+00   0.11458E+01
   0.61101E+01   0.40332E+00   0.11459E+01
   0.61101E+01   0.40348E+00   0.11459E+01
   0.61101E+01   0.40364E+00   0.11459E+01
   0.61101E+01   0.40380E+00   0.11459E+01
   0.61101E+01   0.40396E+00   0.11459E+01
   0.61101E+01   0.40412E+00   0.11458E+01
   0.61101E+01   0.40428E+00   0.11459E+01
   0.61101E+01   0.40445E+00   0.11459E+01
   0.61101E+01   0.40461E+00   0.11459E+01
   0.61101E+01   0.40477E+00   0.11459E+01
   0.61101E+01   0.40493E+00   0.11459E+01
   0.61101E+01   0.40509E+00   0.11459E+01
   0.61101E+01   0.40525E+00   0.11459E+01
   0.61101E+01   0.40542E+00   0.11462E+01
   0.61101E+01   0.40558E+00   0.11461E+01
   0.61101E+01   0.40574E+00   0.11464E+01
   0.61101E+01   0.40590E+00   0.11464E+01
   0.61101E+01   0.40607E+00   0.11463E+01
   0.61101E+01   0.40623E+00   0.11462E+01
   0.61101E+01   0.40639E+00   0.11463E+01
   0.61101E+01   0.40655E+00   0.11464E+01
   0.61101E+01   0.40671E+00   0.11464E+01
   0.61101E+01   0.40688E+00   0.11465E+01
   0.61101E+01   0.40704E+00   0.11465E+01
   0.61101E+01   0.40720E+00   0.11466E+01
   0.61101E+01   0.40736E+00   0.11464E+01
   0.61101E+01   0.40753E+00   0.11462E+01
   0.61101E+01   0.40769E+00   0.11463E+01
   0.61101E+01   0.40785E+00   0.11461E+01
   0.61101E+01   0.40802E+00   0.11461E+01
   0.61101E+01   0.40818E+00   0.11462E+01
   0.61101E+01   0.40834E+00   0.11462E+01
   0.61101E+01   0.40851E+00   0.11462E+01
   0.61101E+01   0.40867E+00   0.11462E+01
   0.61101E+01   0.40883E+00   0.11462E+01
   0.61101E+01   0.40900E+00   0.11463E+01
   0.61101E+01   0.40916E+00   0.11463E+01
   0.61101E+01   0.40932E+00   0.11462E+01
   0.61101E+01   0.40949E+00   0.11463E+01
   0.61201E+01   0.40965E+00   0.11463E+01
   0.61101E+01   0.40981E+00   0.11463E+01
   0.61201E+01   0.40998E+00   0.11464E+01
   0.61201E+01   0.41014E+00   0.11464E+01
   0.61201E+01   0.41030E+00   0.11464E+01
   0.61201E+01   0.41047E+00   0.11465E+01
   0.61201E+01   0.41063E+00   0.11464E+01
   0.61201E+01   0.41080E+00   0.11465E+01
   0.61201E+01   0.41096E+00   0.11465E+01
   0.61201E+01   0.41113E+00   0.11466E+01
   0.61201E+01   0.41129E+00   0.11465E+01
   0.61201E+01   0.41145E+00   0.11466E+01
   0.61201E+01   0.41162E+00   0.11466E+01
   0.61201E+01   0.41178E+00   0.11466E+01
   0.61201E+01   0.41195E+00   0.11466E+01
   0.61201E+01   0.41211E+00   0.11467E+01
   0.61201E+01   0.41228E+00   0.11467E+01
   0.61201E+01   0.41244E+00   0.11465E+01
   0.61201E+01   0.41261E+00   0.11466E+01
   0.61201E+01   0.41277E+00   0.11467E+01
   0.61201E+01   0.41294E+00   0.11467E+01
   0.61201E+01   0.41310E+00   0.11467E+01
   0.61201E+01   0.41327E+00   0.11468E+01
   0.61201E+01   0.41343E+00   0.11468E+01
   0.61201E+01   0.41360E+00   0.11468E+01
   0.61201E+01   0.41376E+00   0.11469E+01
   0.61201E+01   0.41393E+00   0.11469E+01
   0.61201E+01   0.41409E+00   0.11470E+01
   0.61201E+01   0.41426E+00   0.11469E+01
   0.61201E+01   0.41442E+00   0.11469E+01
   0.61201E+01   0.41459E+00   0.11470E+01
   0.61201E+01   0.41475E+00   0.11470E+01
   0.61201E+01   0.41492E+00   0.11470E+01
   0.61201E+01   0.41509E+00   0.11470E+01
   0.61201E+01   0.41525E+00   0.11470E+01
   0.61201E+01   0.41542E+00   0.11470E+01
   0.61201E+01   0.41558E+00   0.11470E+01
   0.61201E+01   0.41575E+00   0.11470E+01
   0.61201E+01   0.41592E+00   0.11471E+01
   0.61201E+01   0.41608E+00   0.11471E+01
   0.61201E+01   0.41625E+00   0.11471E+01
   0.61201E+01   0.41641E+00   0.11471E+01
   0.61201E+01   0.41658E+00   0.11471E+01
   0.61201E+01   0.41675E+00   0.11471E+01
   0.61201E+01   0.41691E+00   0.11471E+01
   0.61201E+01   0.41708E+00   0.11471E+01
   0.61201E+01   0.41725E+00   0.11471E+01
   0.61201E+01   0.41741E+00   0.11471E+01
   0.61201E+01   0.41758E+00   0.11471E+01
   0.61201E+01   0.41775E+00   0.11470E+01
   0.61201E+01   0.41791E+00   0.11471E+01
   0.61201E+01   0.41808E+00   0.11471E+01
   0.61201E+01   0.41825E+00   0.11471E+01
   0.61201E+01   0.41842E+00   0.11471E+01
   0.61201E+01   0.41858E+00   0.11471E+01
   0.61201E+01   0.41875E+00   0.11471E+01
   0.61201E+01   0.41892E+00   0.11471E+01
   0.61201E+01   0.41908E+00   0.11471E+01
   0.61201E+01   0.41925E+00   0.11471E+01
   0.61301E+01   0.41942E+00   0.11471E+01
   0.61201E+01   0.41959E+00   0.11471E+01
   0.61201E+01   0.41975E+00   0.11471E+01
   0.61201E+01   0.41992E+00   0.11471E+01
   0.61201E+01   0.42009E+00   0.11471E+01
   0.61201E+01   0.42026E+00   0.11471E+01
   0.61301E+01   0.42043E+00   0.11470E+01
   0.61301E+01   0.42059E+00   0.11469E+01
   0.61301E+01   0.42076E+00   0.11471E+01
   0.61301E+01   0.42093E+00   0.11470E+01
   0.61301E+01   0.42110E+00   0.11469E+01
   0.61301E+01   0.42127E+00   0.11468E+01
   0.61301E+01   0.42144E+00   0.11468E+01
   0.61301E+01   0.42160E+00   0.11469E+01
   0.61301E+01   0.42177E+00   0.11468E+01
   0.61301E+01   0.42194E+00   0.11470E+01
   0.61301E+01   0.42211E+00   0.11469E+01
   0.61301E+01   0.42228E+00   0.11470E+01
   0.61301E+01   0.42245E+00   0.11469E+01
   0.61301E+01   0.42262E+00   0.11469E+01
   0.61301E+01   0.42278E+00   0.11468E+01
   0.61301E+01   0.42295E+00   0.11467E+01
   0.61301E+01   0.42312E+00   0.11467E+01
   0.61301E+01   0.42329E+00   0.11467E+01
   0.61301E+01   0.42346E+00   0.11467E+01
   0.61301E+01   0.42363E+00   0.11467E+01
   0.61301E+01   0.42380E+00   0.11467E+01
   0.61301E+01   0.42397E+00   0.11468E+01
   0.61301E+01   0.42414E+00   0.11468E+01
   0.61301E+01   0.42431E+00   0.11469E+01
   0.61301E+01   0.42448E+00   0.11468E+01
   0.61301E+01   0.42465E+00   0.11469E+01
   0.61301E+01   0.42482E+00   0.11468E+01
   0.61301E+01   0.42499E+00   0.11469E+01
   0.61301E+01   0.42516E+00   0.11468E+01
   0.61301E+01   0.42533E+00   0.11468E+01
   0.61301E+01   0.42550E+00   0.11469E+01
   0.61301E+01   0.42567E+00   0.11469E+01
   0.61301E+01   0.42584E+00   0.11469E+01
   0.61301E+01   0.42601E+00   0.11469E+01
   0.61301E+01   0.42618E+00   0.11469E+01
   0.61301E+01   0.42635E+00   0.11470E+01
   0.61301E+01   0.42652E+00   0.11470E+01
   0.61301E+01   0.42669E+00   0.11470E+01
   0.61301E+01   0.42686E+00   0.11470E+01
   0.61301E+01   0.42703E+00   0.11470E+01
   0.61301E+01   0.42720E+00   0.11470E+01
   0.61301E+01   0.42737E+00   0.11471E+01
   0.61301E+01   0.42754E+00   0.11471E+01
   0.61301E+01   0.42771E+00   0.11470E+01
   0.61301E+01   0.42788E+00   0.11471E+01
   0.61301E+01   0.42805E+00   0.11471E+01
   0.61301E+01   0.42822E+00   0.11471E+01
   0.61301E+01   0.42839E+00   0.11470E+01
   0.61301E+01   0.42857E+00   0.11470E+01
   0.61301E+01   0.42874E+00   0.11470E+01
   0.61301E+01   0.42891E+00   0.11470E+01
   0.61301E+01   0.42908E+00   0.11471E+01
   0.61301E+01   0.42925E+00   0.11471E+01
   0.61301E+01   0.42942E+00   0.11471E+01
   0.61301E+01   0.42959E+00   0.11471E+01
   0.61301E+01   0.42977E+00   0.11472E+01
   0.61301E+01   0.42994E+00   0.11472E+01
   0.61301E+01   0.43011E+00   0.11472E+01
   0.61301E+01   0.43028E+00   0.11472E+01
   0.61301E+01   0.43045E+00   0.11473E+01
   0.61301E+01   0.43063E+00   0.11473E+01
   0.61301E+01   0.43080E+00   0.11472E+01
   0.61301E+01   0.43097E+00   0.11472E+01
   0.61301E+01   0.43114E+00   0.11473E+01
   0.61301E+01   0.43131E+00   0.11473E+01
   0.61301E+01   0.43149E+00   0.11472E+01
   0.61301E+01   0.43166E+00   0.11472E+01
   0.61301E+01   0.43183E+00   0.11473E+01
   0.61401E+01   0.43200E+00   0.11474E+01
   0.61401E+01   0.43218E+00   0.11474E+01
   0.61401E+01   0.43235E+00   0.11474E+01
   0.61301E+01   0.43252E+00   0.11474E+01
   0.61301E+01   0.43269E+00   0.11475E+01
   0.61401E+01   0.43287E+00   0.11475E+01
   0.61401E+01   0.43304E+00   0.11476E+01
   0.61401E+01   0.43321E+00   0.11475E+01
   0.61401E+01   0.43339E+00   0.11475E+01
   0.61401E+01   0.43356E+00   0.11476E+01
   0.61401E+01   0.43373E+00   0.11475E+01
   0.61401E+01   0.43391E+00   0.11476E+01
   0.61401E+01   0.43408E+00   0.11475E+01
   0.61401E+01   0.43425E+00   0.11476E+01
   0.61401E+01   0.43443E+00   0.11476E+01
   0.61401E+01   0.43460E+00   0.11476E+01
   0.61401E+01   0.43477E+00   0.11477E+01
   0.61401E+01   0.43495E+00   0.11477E+01
   0.61401E+01   0.43512E+00   0.11477E+01
   0.61401E+01   0.43530E+00   0.11476E+01
   0.61401E+01   0.43547E+00   0.11477E+01
   0.61401E+01   0.43564E+00   0.11476E+01
   0.61401E+01   0.43582E+00   0.11476E+01
   0.61401E+01   0.43599E+00   0.11476E+01
   0.61401E+01   0.43617E+00   0.11478E+01
   0.61401E+01   0.43634E+00   0.11476E+01
   0.61401E+01   0.43651E+00   0.11477E+01
   0.61401E+01   0.43669E+00   0.11477E+01
   0.61401E+01   0.43686E+00   0.11476E+01
   0.61401E+01   0.43704E+00   0.11476E+01
   0.61401E+01   0.43721E+00   0.11477E+01
   0.61401E+01   0.43739E+00   0.11477E+01
   0.61401E+01   0.43756E+00   0.11477E+01
   0.61401E+01   0.43774E+00   0.11479E+01
   0.61401E+01   0.43791E+00   0.11479E+01
   0.61401E+01   0.43809E+00   0.11481E+01
   0.61401E+01   0.43826E+00   0.11481E+01
   0.61401E+01   0.43844E+00   0.11481E+01
   0.61401E+01   0.43861E+00   0.11480E+01
   0.61401E+01   0.43879E+00   0.11481E+01
   0.61401E+01   0.43896E+00   0.11481E+01
   0.61401E+01   0.43914E+00   0.11480E+01
   0.61401E+01   0.43931E+00   0.11481E+01
   0.61401E+01   0.43949E+00   0.11482E+01
   0.61401E+01   0.43966E+00   0.11482E+01
   0.61401E+01   0.43984E+00   0.11481E+01
   0.61401E+01   0.44002E+00   0.11482E+01
   0.61401E+01   0.44019E+00   0.11481E+01
   0.61401E+01   0.44037E+00   0.11481E+01
   0.61401E+01   0.44054E+00   0.11480E+01
   0.61401E+01   0.44072E+00   0.11481E+01
   0.61401E+01   0.44090E+00   0.11482E+01
   0.61401E+01   0.44107E+00   0.11481E+01
   0.61401E+01   0.44125E+00   0.11482E+01
   0.61401E+01   0.44142E+00   0.11482E+01
   0.61401E+01   0.44160E+00   0.11482E+01
   0.61401E+01   0.44178E+00   0.11482E+01
   0.61401E+01   0.44195E+00   0.11482E+01
   0.61401E+01   0.44213E+00   0.11482E+01
   0.61401E+01   0.44231E+00   0.11482E+01
   0.61401E+01   0.44248E+00   0.11482E+01
   0.61401E+01   0.44266E+00   0.11483E+01
   0.61401E+01   0.44284E+00   0.11483E+01
   0.61401E+01   0.44301E+00   0.11483E+01
   0.61401E+01   0.44319E+00   0.11482E+01
   0.61401E+01   0.44337E+00   0.11482E+01
   0.61401E+01   0.44355E+00   0.11483E+01
   0.61501E+01   0.44372E+00   0.11483E+01
   0.61401E+01   0.44390E+00   0.11482E+01
   0.61501E+01   0.44408E+00   0.11483E+01
   0.61501E+01   0.44425E+00   0.11483E+01
   0.61501E+01   0.44443E+00   0.11483E+01
   0.61501E+01   0.44461E+00   0.11483E+01
   0.61501E+01   0.44479E+00   0.11482E+01
   0.61501E+01   0.44497E+00   0.11482E+01
   0.61501E+01   0.44514E+00   0.11482E+01
   0.61501E+01   0.44532E+00   0.11482E+01
   0.61501E+01   0.44550E+00   0.11483E+01
   0.61501E+01   0.44568E+00   0.11483E+01
   0.61501E+01   0.44585E+00   0.11483E+01
   0.61501E+01   0.44603E+00   0.11483E+01
   0.61501E+01   0.44621E+00   0.11483E+01
   0.61501E+01   0.44639E+00   0.11483E+01
   0.61501E+01   0.44657E+00   0.11483E+01
   0.61501E+01   0.44675E+00   0.11485E+01
   0.61501E+01   0.44692E+00   0.11485E+01
   0.61501E+01   0.44710E+00   0.11483E+01
   0.61501E+01   0.44728E+00   0.11483E+01
   0.61501E+01   0.44746E+00   0.11482E+01
   0.61501E+01   0.44764E+00   0.11484E+01
   0.61501E+01   0.44782E+00   0.11484E+01
   0.61501E+01   0.44800E+00   0.11484E+01
   0.61501E+01   0.44818E+00   0.11485E+01
   0.61501E+01   0.44836E+00   0.11484E+01
   0.61501E+01   0.44853E+00   0.11484E+01
   0.61501E+01   0.44871E+00   0.11484E+01
   0.61501E+01   0.44889E+00   0.11485E+01
   0.61501E+01   0.44907E+00   0.11485E+01
   0.61501E+01   0.44925E+00   0.11486E+01
   0.61501E+01   0.44943E+00   0.11488E+01
   0.61501E+01   0.44961E+00   0.11487E+01
   0.61501E+01   0.44979E+00   0.11486E+01
   0.61501E+01   0.44997E+00   0.11487E+01
   0.61501E+01   0.45015E+00   0.11487E+01
   0.61501E+01   0.45033E+00   0.11487E+01
   0.61501E+01   0.45051E+00   0.11487E+01
   0.61501E+01   0.45069E+00   0.11488E+01
   0.61501E+01   0.45087E+00   0.11488E+01
   0.61501E+01   0.45105E+00   0.11489E+01
   0.61501E+01   0.45123E+00   0.11489E+01
   0.61501E+01   0.45141E+00   0.11490E+01
   0.61501E+01   0.45159E+00   0.11490E+01
   0.61501E+01   0.45177E+00   0.11489E+01
   0.61501E+01   0.45195E+00   0.11489E+01
   0.61501E+01   0.45213E+00   0.11489E+01
   0.61501E+01   0.45231E+00   0.11488E+01
   0.61501E+01   0.45249E+00   0.11488E+01
   0.61501E+01   0.45267E+00   0.11490E+01
   0.61501E+01   0.45286E+00   0.11490E+01
   0.61601E+01   0.45304E+00   0.11492E+01
   0.61501E+01   0.45322E+00   0.11490E+01
   0.61501E+01   0.45340E+00   0.11490E+01
   0.61601E+01   0.45358E+00   0.11492E+01
   0.61601E+01   0.45376E+00   0.11491E+01
   0.61601E+01   0.45394E+00   0.11493E+01
   0.61601E+01   0.45412E+00   0.11492E+01
   0.61601E+01   0.45431E+00   0.11493E+01
   0.61601E+01   0.45449E+00   0.11492E+01
   0.61601E+01   0.45467E+00   0.11493E+01
   0.61601E+01   0.45485E+00   0.11492E+01
   0.61601E+01   0.45503E+00   0.11491E+01
   0.61601E+01   0.45521E+00   0.11491E+01
   0.61601E+01   0.45540E+00   0.11491E+01
   0.61601E+01   0.45558E+00   0.11490E+01
   0.61601E+01   0.45576E+00   0.11488E+01
   0.61601E+01   0.45594E+00   0.11488E+01
   0.61601E+01   0.45612E+00   0.11488E+01
   0.61601E+01   0.45631E+00   0.11488E+01
   0.61601E+01   0.45649E+00   0.11488E+01
   0.61601E+01   0.45667E+00   0.11490E+01
   0.61601E+01   0.45685E+00   0.11488E+01
   0.61601E+01   0.45704E+00   0.11487E+01
   0.61601E+01   0.45722E+00   0.11487E+01
   0.61601E+01   0.45740E+00   0.11488E+01
   0.61601E+01   0.45758E+00   0.11486E+01
   0.61601E+01   0.45777E+00   0.11488E+01
   0.61601E+01   0.45795E+00   0.11488E+01
   0.61601E+01   0.45813E+00   0.11486E+01
   0.61601E+01   0.45832E+00   0.11486E+01
   0.61601E+01   0.45850E+00   0.11488E+01
   0.61601E+01   0.45868E+00   0.11488E+01
   0.61601E+01   0.45887E+00   0.11488E+01
   0.61601E+01   0.45905E+00   0.11488E+01
   0.61601E+01   0.45923E+00   0.11489E+01
   0.61601E+01   0.45942E+00   0.11489E+01
   0.61601E+01   0.45960E+00   0.11488E+01
   0.61601E+01   0.45978E+00   0.11489E+01
   0.61601E+01   0.45997E+00   0.11488E+01
   0.61601E+01   0.46015E+00   0.11488E+01
   0.61601E+01   0.46033E+00   0.11491E+01
   0.61601E+01   0.46052E+00   0.11491E+01
   0.61601E+01   0.46070E+00   0.11491E+01
   0.61601E+01   0.46089E+00   0.11491E+01
   0.61601E+01   0.46107E+00   0.11491E+01
   0.61601E+01   0.46125E+00   0.11491E+01
   0.61601E+01   0.46144E+00   0.11492E+01
   0.61601E+01   0.46162E+00   0.11492E+01
   0.61601E+01   0.46181E+00   0.11492E+01
   0.61601E+01   0.46199E+00   0.11493E+01
   0.61601E+01   0.46218E+00   0.11493E+01
   0.61601E+01   0.46236E+00   0.11493E+01
   0.61601E+01   0.46255E+00   0.11493E+01
   0.61601E+01   0.46273E+00   0.11493E+01
   0.61601E+01   0.46292E+00   0.11494E+01
   0.61601E+01   0.46310E+00   0.11493E+01
   0.61601E+01   0.46329E+00   0.11495E+01
   0.61601E+01   0.46347E+00   0.11495E+01
   0.61601E+01   0.46366E+00   0.11494E+01
   0.61601E+01   0.46384E+00   0.11495E+01
   0.61601E+01   0.46403E+00   0.11495E+01
   0.61601E+01   0.46421E+00   0.11495E+01
   0.61601E+01   0.46440E+00   0.11495E+01
   0.61601E+01   0.46458E+00   0.11495E+01
   0.61601E+01   0.46477E+00   0.11495E+01
   0.61601E+01   0.46495E+00   0.11496E+01
   0.61601E+01   0.46514E+00   0.11496E+01
   0.61601E+01   0.46533E+00   0.11496E+01
   0.61601E+01   0.46551E+00   0.11498E+01
   0.61601E+01   0.46570E+00   0.11499E+01
   0.61701E+01   0.46588E+00   0.11500E+01
   0.61701E+01   0.46607E+00   0.11502E+01
   0.61701E+01   0.46626E+00   0.11503E+01
   0.61701E+01   0.46644E+00   0.11502E+01
   0.61701E+01   0.46663E+00   0.11503E+01
   0.61701E+01   0.46682E+00   0.11503E+01
   0.61701E+01   0.46700E+00   0.11503E+01
   0.61701E+01   0.46719E+00   0.11503E+01
   0.61701E+01   0.46738E+00   0.11503E+01
   0.61701E+01   0.46756E+00   0.11503E+01
   0.61701E+01   0.46775E+00   0.11503E+01
   0.61701E+01   0.46794E+00   0.11503E+01
   0.61701E+01   0.46812E+00   0.11504E+01
   0.61701E+01   0.46831E+00   0.11503E+01
   0.61701E+01   0.46850E+00   0.11503E+01
   0.61701E+01   0.46868E+00   0.11503E+01
   0.61701E+01   0.46887E+00   0.11503E+01
   0.61701E+01   0.46906E+00   0.11504E+01
   0.61701E+01   0.46925E+00   0.11503E+01
   0.61701E+01   0.46943E+00   0.11503E+01
   0.61701E+01   0.46962E+00   0.11502E+01
   0.61701E+01   0.46981E+00   0.11503E+01
   0.61701E+01   0.47000E+00   0.11504E+01
   0.61701E+01   0.47018E+00   0.11503E+01
   0.61701E+01   0.47037E+00   0.11503E+01
   0.61701E+01   0.47056E+00   0.11503E+01
   0.61701E+01   0.47075E+00   0.11503E+01
   0.61701E+01   0.47094E+00   0.11503E+01
   0.61701E+01   0.47112E+00   0.11503E+01
   0.61701E+01   0.47131E+00   0.11502E+01
   0.61701E+01   0.47150E+00   0.11503E+01
   0.61701E+01   0.47169E+00   0.11503E+01
   0.61701E+01   0.47188E+00   0.11504E+01
   0.61701E+01   0.47207E+00   0.11503E+01
   0.61701E+01   0.47226E+00   0.11503E+01
   0.61701E+01   0.47244E+00   0.11503E+01
   0.61701E+01   0.47263E+00   0.11503E+01
   0.61701E+01   0.47282E+00   0.11503E+01
   0.61701E+01   0.47301E+00   0.11504E+01
   0.61701E+01   0.47320E+00   0.11504E+01
   0.61701E+01   0.47339E+00   0.11504E+01
   0.61701E+01   0.47358E+00   0.11504E+01
   0.61701E+01   0.47377E+00   0.11504E+01
   0.61701E+01   0.47396E+00   0.11504E+01
   0.61701E+01   0.47415E+00   0.11504E+01
   0.61701E+01   0.47433E+00   0.11504E+01
   0.61701E+01   0.47452E+00   0.11504E+01
   0.61701E+01   0.47471E+00   0.11504E+01
   0.61701E+01   0.47490E+00   0.11504E+01
   0.61701E+01   0.47509E+00   0.11504E+01
   0.61701E+01   0.47528E+00   0.11504E+01
   0.61701E+01   0.47547E+00   0.11504E+01
   0.61701E+01   0.47566E+00   0.11504E+01
   0.61701E+01   0.47585E+00   0.11504E+01
   0.61701E+01   0.47604E+00   0.11504E+01
   0.61701E+01   0.47623E+00   0.11504E+01
   0.61701E+01   0.47642E+00   0.11504E+01
   0.61701E+01   0.47661E+00   0.11504E+01
   0.61701E+01   0.47680E+00   0.11504E+01
   0.61701E+01   0.47700E+00   0.11504E+01
   0.61701E+01   0.47719E+00   0.11504E+01
   0.61701E+01   0.47738E+00   0.11505E+01
   0.61701E+01   0.47757E+00   0.11504E+01
   0.61701E+01   0.47776E+00   0.11504E+01
   0.61701E+01   0.47795E+00   0.11504E+01
   0.61801E+01   0.47814E+00   0.11505E+01
   0.61701E+01   0.47833E+00   0.11504E+01
   0.61801E+01   0.47852E+00   0.11502E+01
   0.61801E+01   0.47871E+00   0.11502E+01
   0.61801E+01   0.47890E+00   0.11504E+01
   0.61801E+01   0.47910E+00   0.11504E+01
   0.61801E+01   0.47929E+00   0.11503E+01
   0.61801E+01   0.47948E+00   0.11502E+01
   0.61801E+01   0.47967E+00   0.11502E+01
   0.61801E+01   0.47986E+00   0.11502E+01
   0.61801E+01   0.48005E+00   0.11503E+01
   0.61801E+01   0.48025E+00   0.11505E+01
   0.61801E+01   0.48044E+00   0.11505E+01
   0.61801E+01   0.48063E+00   0.11504E+01
   0.61801E+01   0.48082E+00   0.11505E+01
   0.61801E+01   0.48101E+00   0.11505E+01
   0.61801E+01   0.48121E+00   0.11507E+01
   0.61801E+01   0.48140E+00   0.11505E+01
   0.61801E+01   0.48159E+00   0.11507E+01
   0.61801E+01   0.48178E+00   0.11508E+01
   0.61801E+01   0.48198E+00   0.11508E+01
   0.61801E+01   0.48217E+00   0.11509E+01
   0.61801E+01   0.48236E+00   0.11508E+01
   0.61801E+01   0.48255E+00   0.11508E+01
   0.61801E+01   0.48275E+00   0.11508E+01
   0.61801E+01   0.48294E+00   0.11508E+01
   0.61801E+01   0.48313E+00   0.11510E+01
   0.61801E+01   0.48333E+00   0.11510E+01
   0.61801E+01   0.48352E+00   0.11511E+01
   0.61801E+01   0.48371E+00   0.11512E+01
   0.61801E+01   0.48390E+00   0.11512E+01
   0.61801E+01   0.48410E+00   0.11512E+01
   0.61801E+01   0.48429E+00   0.11512E+01
   0.61801E+01   0.48449E+00   0.11512E+01
   0.61801E+01   0.48468E+00   0.11511E+01
   0.61801E+01   0.48487E+00   0.11512E+01
   0.61801E+01   0.48507E+00   0.11512E+01
   0.61801E+01   0.48526E+00   0.11512E+01
   0.61801E+01   0.48545E+00   0.11512E+01
   0.61801E+01   0.48565E+00   0.11513E+01
   0.61801E+01   0.48584E+00   0.11513E+01
   0.61801E+01   0.48604E+00   0.11512E+01
   0.61801E+01   0.48623E+00   0.11513E+01
   0.61801E+01   0.48642E+00   0.11512E+01
   0.61801E+01   0.48662E+00   0.11513E+01
   0.61801E+01   0.48681E+00   0.11513E+01
   0.61801E+01   0.48701E+00   0.11512E+01
   0.61801E+01   0.48720E+00   0.11512E+01
   0.61801E+01   0.48740E+00   0.11512E+01
   0.61801E+01   0.48759E+00   0.11511E+01
   0.61801E+01   0.48779E+00   0.11511E+01
   0.61801E+01   0.48798E+00   0.11512E+01
   0.61801E+01   0.48818E+00   0.11512E+01
   0.61801E+01   0.48837E+00   0.11512E+01
   0.61801E+01   0.48857E+00   0.11513E+01
   0.61801E+01   0.48876E+00   0.11512E+01
   0.61801E+01   0.48896E+00   0.11513E+01
   0.61801E+01   0.48915E+00   0.11513E+01
   0.61801E+01   0.48935E+00   0.11513E+01
   0.61801E+01   0.48954E+00   0.11511E+01
   0.61801E+01   0.48974E+00   0.11512E+01
   0.61801E+01   0.48993E+00   0.11513E+01
   0.61801E+01   0.49013E+00   0.11513E+01
   0.61801E+01   0.49033E+00   0.11512E+01
   0.61801E+01   0.49052E+00   0.11512E+01
   0.61801E+01   0.49072E+00   0.11513E+01
   0.61801E+01   0.49091E+00   0.11512E+01
   0.61901E+01   0.49111E+00   0.11512E+01
   0.61901E+01   0.49131E+00   0.11512E+01
   0.61901E+01   0.49150E+00   0.11512E+01
   0.61901E+01   0.49170E+00   0.11512E+01
   0.61901E+01   0.49190E+00   0.11512E+01
   0.61801E+01   0.49209E+00   0.11512E+01
   0.61801E+01   0.49229E+00   0.11512E+01
   0.61901E+01   0.49249E+00   0.11514E+01
   0.61901E+01   0.49268E+00   0.11513E+01
   0.61901E+01   0.49288E+00   0.11514E+01
   0.61901E+01   0.49308E+00   0.11512E+01
   0.61901E+01   0.49327E+00   0.11513E+01
   0.61901E+01   0.49347E+00   0.11512E+01
   0.61901E+01   0.49367E+00   0.11515E+01
   0.61901E+01   0.49386E+00   0.11514E+01
   0.61901E+01   0.49406E+00   0.11515E+01
   0.61901E+01   0.49426E+00   0.11515E+01
   0.61901E+01   0.49446E+00   0.11515E+01
   0.61901E+01   0.49465E+00   0.11514E+01
   0.61901E+01   0.49485E+00   0.11514E+01
   0.61901E+01   0.49505E+00   0.11515E+01
   0.61901E+01   0.49525E+00   0.11514E+01
   0.61901E+01   0.49545E+00   0.11513E+01
   0.61901E+01   0.49564E+00   0.11513E+01
   0.61901E+01   0.49584E+00   0.11514E+01
   0.61901E+01   0.49604E+00   0.11513E+01
   0.61901E+01   0.49624E+00   0.11514E+01
   0.61901E+01   0.49644E+00   0.11513E+01
   0.61901E+01   0.49663E+00   0.11514E+01
   0.61901E+01   0.49683E+00   0.11514E+01
   0.61901E+01   0.49703E+00   0.11514E+01
   0.61901E+01   0.49723E+00   0.11514E+01
   0.61901E+01   0.49743E+00   0.11515E+01
   0.61901E+01   0.49763E+00   0.11515E+01
   0.61901E+01   0.49783E+00   0.11514E+01
   0.61901E+01   0.49803E+00   0.11515E+01
   0.61901E+01   0.49822E+00   0.11516E+01
   0.61901E+01   0.49842E+00   0.11518E+01
   0.61901E+01   0.49862E+00   0.11519E+01
   0.61901E+01   0.49882E+00   0.11519E+01
   0.61901E+01   0.49902E+00   0.11519E+01
   0.61901E+01   0.49922E+00   0.11519E+01
   0.61901E+01   0.49942E+00   0.11519E+01
   0.61901E+01   0.49962E+00   0.11519E+01
   0.61901E+01   0.49982E+00   0.11521E+01
   0.61901E+01   0.50002E+00   0.11522E+01
   0.61901E+01   0.50022E+00   0.11521E+01
   0.61901E+01   0.50042E+00   0.11522E+01
   0.61901E+01   0.50062E+00   0.11522E+01
   0.61901E+01   0.50082E+00   0.11523E+01
   0.61901E+01   0.50102E+00   0.11523E+01
   0.61901E+01   0.50122E+00   0.11523E+01
   0.61901E+01   0.50142E+00   0.11523E+01
   0.61901E+01   0.50162E+00   0.11523E+01
   0.61901E+01   0.50182E+00   0.11525E+01
   0.62001E+01   0.50202E+00   0.11526E+01
   0.62001E+01   0.50222E+00   0.11525E+01
   0.62001E+01   0.50242E+00   0.11527E+01
   0.62001E+01   0.50262E+00   0.11525E+01
   0.62001E+01   0.50282E+00   0.11526E+01
   0.62001E+01   0.50302E+00   0.11528E+01
   0.62001E+01   0.50323E+00   0.11529E+01
   0.62001E+01   0.50343E+00   0.11529E+01
   0.62001E+01   0.50363E+00   0.11529E+01
   0.62001E+01   0.50383E+00   0.11529E+01
   0.62001E+01   0.50403E+00   0.11530E+01
   0.62001E+01   0.50423E+00   0.11529E+01
   0.62001E+01   0.50443E+00   0.11529E+01
   0.62001E+01   0.50463E+00   0.11531E+01
   0.62001E+01   0.50484E+00   0.11530E+01
   0.62001E+01   0.50504E+00   0.11529E+01
   0.62001E+01   0.50524E+00   0.11530E+01
   0.62001E+01   0.50544E+00   0.11530E+01
   0.62001E+01   0.50564E+00   0.11531E+01
   0.62001E+01   0.50585E+00   0.11531E+01
   0.62001E+01   0.50605E+00   0.11530E+01
   0.62001E+01   0.50625E+00   0.11530E+01
   0.62001E+01   0.50645E+00   0.11530E+01
   0.62001E+01   0.50665E+00   0.11530E+01
   0.62001E+01   0.50686E+00   0.11530E+01
   0.62001E+01   0.50706E+00   0.11530E+01
   0.62001E+01   0.50726E+00   0.11531E+01
   0.62001E+01   0.50746E+00   0.11530E+01
   0.62001E+01   0.50767E+00   0.11531E+01
   0.62001E+01   0.50787E+00   0.11531E+01
   0.62001E+01   0.50807E+00   0.11531E+01
   0.62001E+01   0.50828E+00   0.11531E+01
   0.62001E+01   0.50848E+00   0.11531E+01
   0.62001E+01   0.50868E+00   0.11532E+01
   0.62001E+01   0.50889E+00   0.11531E+01
   0.62001E+01   0.50909E+00   0.11532E+01
   0.62001E+01   0.50929E+00   0.11531E+01
   0.62001E+01   0.50950E+00   0.11532E+01
   0.62001E+01   0.50970E+00   0.11532E+01
   0.62001E+01   0.50990E+00   0.11531E+01
   0.62001E+01   0.51011E+00   0.11533E+01
   0.62001E+01   0.51031E+00   0.11531E+01
   0.62001E+01   0.51051E+00   0.11533E+01
   0.62001E+01   0.51072E+00   0.11533E+01
   0.62001E+01   0.51092E+00   0.11533E+01
   0.62001E+01   0.51113E+00   0.11533E+01
   0.62001E+01   0.51133E+00   0.11532E+01
   0.62001E+01   0.51154E+00   0.11533E+01
   0.62001E+01   0.51174E+00   0.11533E+01
   0.62001E+01   0.51194E+00   0.11533E+01
   0.62001E+01   0.51215E+00   0.11533E+01
   0.62001E+01   0.51235E+00   0.11533E+01
   0.62001E+01   0.51256E+00   0.11534E+01
   0.62001E+01   0.51276E+00   0.11532E+01
   0.62001E+01   0.51297E+00   0.11533E+01
   0.62001E+01   0.51317E+00   0.11534E+01
   0.62001E+01   0.51338E+00   0.11535E+01
   0.62001E+01   0.51358E+00   0.11534E+01
   0.62001E+01   0.51379E+00   0.11535E+01
   0.62001E+01   0.51399E+00   0.11534E+01
   0.62001E+01   0.51420E+00   0.11535E+01
   0.62001E+01   0.51440E+00   0.11534E+01
   0.62001E+01   0.51461E+00   0.11535E+01
   0.62101E+01   0.51482E+00   0.11535E+01
   0.62001E+01   0.51502E+00   0.11535E+01
   0.62101E+01   0.51523E+00   0.11535E+01
   0.62101E+01   0.51543E+00   0.11535E+01
   0.62101E+01   0.51564E+00   0.11533E+01
   0.62101E+01   0.51584E+00   0.11533E+01
   0.62101E+01   0.51605E+00   0.11532E+01
   0.62101E+01   0.51626E+00   0.11531E+01
   0.62101E+01   0.51646E+00   0.11532E+01
   0.62101E+01   0.51667E+00   0.11533E+01
   0.62101E+01   0.51688E+00   0.11533E+01
   0.62101E+01   0.51708E+00   0.11533E+01
   0.62101E+01   0.51729E+00   0.11532E+01
   0.62101E+01   0.51750E+00   0.11533E+01
   0.62101E+01   0.51770E+00   0.11533E+01
   0.62101E+01   0.51791E+00   0.11533E+01
   0.62101E+01   0.51812E+00   0.11534E+01
   0.62101E+01   0.51832E+00   0.11534E+01
   0.62101E+01   0.51853E+00   0.11535E+01
   0.62101E+01   0.51874E+00   0.11534E+01
   0.62101E+01   0.51895E+00   0.11535E+01
   0.62101E+01   0.51915E+00   0.11535E+01
   0.62101E+01   0.51936E+00   0.11535E+01
   0.62101E+01   0.51957E+00   0.11536E+01
   0.62101E+01   0.51978E+00   0.11537E+01
   0.62101E+01   0.51998E+00   0.11536E+01
   0.62101E+01   0.52019E+00   0.11536E+01
   0.62101E+01   0.52040E+00   0.11538E+01
   0.62101E+01   0.52061E+00   0.11538E+01
   0.62101E+01   0.52081E+00   0.11538E+01
   0.62101E+01   0.52102E+00   0.11538E+01
   0.62101E+01   0.52123E+00   0.11538E+01
   0.62101E+01   0.52144E+00   0.11538E+01
   0.62101E+01   0.52165E+00   0.11538E+01
   0.62101E+01   0.52186E+00   0.11538E+01
   0.62101E+01   0.52206E+00   0.11539E+01
   0.62101E+01   0.52227E+00   0.11539E+01
   0.62101E+01   0.52248E+00   0.11539E+01
   0.62101E+01   0.52269E+00   0.11540E+01
   0.62101E+01   0.52290E+00   0.11540E+01
   0.62101E+01   0.52311E+00   0.11540E+01
   0.62101E+01   0.52332E+00   0.11540E+01
   0.62101E+01   0.52353E+00   0.11540E+01
   0.62101E+01   0.52374E+00   0.11542E+01
   0.62101E+01   0.52394E+00   0.11541E+01
   0.62101E+01   0.52415E+00   0.11543E+01
   0.62101E+01   0.52436E+00   0.11542E+01
   0.62101E+01   0.52457E+00   0.11541E+01
   0.62101E+01   0.52478E+00   0.11542E+01
   0.62101E+01   0.52499E+00   0.11544E+01
   0.62101E+01   0.52520E+00   0.11543E+01
   0.62101E+01   0.52541E+00   0.11545E+01
   0.62101E+01   0.52562E+00   0.11545E+01
   0.62101E+01   0.52583E+00   0.11545E+01
   0.62101E+01   0.52604E+00   0.11545E+01
   0.62101E+01   0.52625E+00   0.11547E+01
   0.62101E+01   0.52646E+00   0.11547E+01
   0.62101E+01   0.52667E+00   0.11547E+01
   0.62101E+01   0.52688E+00   0.11548E+01
   0.62101E+01   0.52709E+00   0.11548E+01
   0.62101E+01   0.52730E+00   0.11548E+01
   0.62101E+01   0.52751E+00   0.11548E+01
   0.62101E+01   0.52773E+00   0.11547E+01
   0.62101E+01   0.52794E+00   0.11547E+01
   0.62101E+01   0.52815E+00   0.11548E+01
   0.62101E+01   0.52836E+00   0.11548E+01
   0.62101E+01   0.52857E+00   0.11548E+01
   0.62101E+01   0.52878E+00   0.11548E+01
   0.62201E+01   0.52899E+00   0.11548E+01
   0.62201E+01   0.52920E+00   0.11547E+01
   0.62201E+01   0.52941E+00   0.11546E+01
   0.62201E+01   0.52963E+00   0.11546E+01
   0.62201E+01   0.52984E+00   0.11544E+01
   0.62201E+01   0.53005E+00   0.11544E+01
   0.62201E+01   0.53026E+00   0.11544E+01
   0.62201E+01   0.53047E+00   0.11545E+01
   0.62201E+01   0.53069E+00   0.11546E+01
   0.62201E+01   0.53090E+00   0.11545E+01
   0.62201E+01   0.53111E+00   0.11546E+01
   0.62201E+01   0.53132E+00   0.11547E+01
   0.62201E+01   0.53153E+00   0.11547E+01
   0.62201E+01   0.53175E+00   0.11547E+01
   0.62201E+01   0.53196E+00   0.11547E+01
   0.62201E+01   0.53217E+00   0.11547E+01
   0.62201E+01   0.53238E+00   0.11547E+01
   0.62201E+01   0.53260E+00   0.11546E+01
   0.62201E+01   0.53281E+00   0.11545E+01
   0.62201E+01   0.53302E+00   0.11545E+01
   0.62201E+01   0.53324E+00   0.11547E+01
   0.62201E+01   0.53345E+00   0.11547E+01
   0.62201E+01   0.53366E+00   0.11546E+01
   0.62201E+01   0.53388E+00   0.11545E+01
   0.62201E+01   0.53409E+00   0.11546E+01
   0.62201E+01   0.53430E+00   0.11546E+01
   0.62201E+01   0.53452E+00   0.11546E+01
   0.62201E+01   0.53473E+00   0.11546E+01
   0.62201E+01   0.53494E+00   0.11547E+01
   0.62201E+01   0.53516E+00   0.11547E+01
   0.62201E+01   0.53537E+00   0.11546E+01
   0.62201E+01   0.53558E+00   0.11547E+01
   0.62201E+01   0.53580E+00   0.11547E+01
   0.62201E+01   0.53601E+00   0.11547E+01
   0.62201E+01   0.53623E+00   0.11546E+01
   0.62201E+01   0.53644E+00   0.11547E+01
   0.62201E+01   0.53665E+00   0.11547E+01
   0.62201E+01   0.53687E+00   0.11547E+01
   0.62201E+01   0.53708E+00   0.11548E+01
   0.62201E+01   0.53730E+00   0.11547E+01
   0.62201E+01   0.53751E+00   0.11547E+01
   0.62201E+01   0.53773E+00   0.11547E+01
   0.62201E+01   0.53794E+00   0.11547E+01
   0.62201E+01   0.53816E+00   0.11547E+01
   0.62201E+01   0.53837E+00   0.11547E+01
   0.62201E+01   0.53859E+00   0.11549E+01
   0.62201E+01   0.53880E+00   0.11550E+01
   0.62201E+01   0.53902E+00   0.11550E+01
   0.62201E+01   0.53923E+00   0.11551E+01
   0.62201E+01   0.53945E+00   0.11552E+01
   0.62201E+01   0.53966E+00   0.11553E+01
   0.62201E+01   0.53988E+00   0.11555E+01
   0.62301E+01   0.54010E+00   0.11555E+01
   0.62201E+01   0.54031E+00   0.11556E+01
   0.62201E+01   0.54053E+00   0.11556E+01
   0.62201E+01   0.54074E+00   0.11553E+01
   0.62201E+01   0.54096E+00   0.11553E+01
   0.62201E+01   0.54118E+00   0.11553E+01
   0.62201E+01   0.54139E+00   0.11553E+01
   0.62201E+01   0.54161E+00   0.11553E+01
   0.62201E+01   0.54182E+00   0.11553E+01
   0.62201E+01   0.54204E+00   0.11553E+01
   0.62201E+01   0.54226E+00   0.11554E+01
   0.62201E+01   0.54247E+00   0.11554E+01
   0.62201E+01   0.54269E+00   0.11553E+01
   0.62301E+01   0.54291E+00   0.11555E+01
   0.62301E+01   0.54313E+00   0.11555E+01
   0.62301E+01   0.54334E+00   0.11556E+01
   0.62301E+01   0.54356E+00   0.11556E+01
   0.62301E+01   0.54378E+00   0.11556E+01
   0.62301E+01   0.54399E+00   0.11556E+01
   0.62301E+01   0.54421E+00   0.11556E+01
   0.62301E+01   0.54443E+00   0.11557E+01
   0.62301E+01   0.54465E+00   0.11557E+01
   0.62301E+01   0.54486E+00   0.11557E+01
   0.62301E+01   0.54508E+00   0.11557E+01
   0.62301E+01   0.54530E+00   0.11557E+01
   0.62301E+01   0.54552E+00   0.11558E+01
   0.62301E+01   0.54573E+00   0.11559E+01
   0.62301E+01   0.54595E+00   0.11559E+01
   0.62301E+01   0.54617E+00   0.11560E+01
   0.62301E+01   0.54639E+00   0.11560E+01
   0.62301E+01   0.54661E+00   0.11560E+01
   0.62301E+01   0.54683E+00   0.11560E+01
   0.62301E+01   0.54704E+00   0.11560E+01
   0.62301E+01   0.54726E+00   0.11559E+01
   0.62301E+01   0.54748E+00   0.11561E+01
   0.62301E+01   0.54770E+00   0.11561E+01
   0.62301E+01   0.54792E+00   0.11561E+01
   0.62301E+01   0.54814E+00   0.11562E+01
   0.62301E+01   0.54836E+00   0.11562E+01
   0.62301E+01   0.54858E+00   0.11562E+01
   0.62301E+01   0.54880E+00   0.11562E+01
   0.62301E+01   0.54902E+00   0.11562E+01
   0.62301E+01   0.54923E+00   0.11562E+01
   0.62301E+01   0.54945E+00   0.11563E+01
   0.62301E+01   0.54967E+00   0.11563E+01
   0.62301E+01   0.54989E+00   0.11564E+01
   0.62301E+01   0.55011E+00   0.11563E+01
   0.62301E+01   0.55033E+00   0.11563E+01
   0.62301E+01   0.55055E+00   0.11563E+01
   0.62301E+01   0.55077E+00   0.11564E+01
   0.62301E+01   0.55099E+00   0.11565E+01
   0.62301E+01   0.55121E+00   0.11565E+01
   0.62301E+01   0.55143E+00   0.11565E+01
   0.62301E+01   0.55165E+00   0.11566E+01
   0.62301E+01   0.55187E+00   0.11566E+01
   0.62301E+01   0.55209E+00   0.11566E+01
   0.62301E+01   0.55231E+00   0.11566E+01
   0.62301E+01   0.55254E+00   0.11566E+01
   0.62301E+01   0.55276E+00   0.11566E+01
   0.62301E+01   0.55298E+00   0.11566E+01
   0.62301E+01   0.55320E+00   0.11566E+01
   0.62301E+01   0.55342E+00   0.11566E+01
   0.62301E+01   0.55364E+00   0.11566E+01
   0.62301E+01   0.55386E+00   0.11567E+01
   0.62301E+01   0.55408E+00   0.11566E+01
   0.62301E+01   0.55430E+00   0.11566E+01
   0.62301E+01   0.55453E+00   0.11566E+01
   0.62301E+01   0.55475E+00   0.11566E+01
   0.62301E+01   0.55497E+00   0.11566E+01
   0.62301E+01   0.55519E+00   0.11567E+01
   0.62301E+01   0.55541E+00   0.11568E+01
   0.62301E+01   0.55563E+00   0.11567E+01
   0.62301E+01   0.55586E+00   0.11568E+01
   0.62301E+01   0.55608E+00   0.11568E+01
   0.62301E+01   0.55630E+00   0.11568E+01
   0.62301E+01   0.55652E+00   0.11568E+01
   0.62301E+01   0.55675E+00   0.11568E+01
   0.62301E+01   0.55697E+00   0.11568E+01
   0.62301E+01   0.55719E+00   0.11568E+01
   0.62301E+01   0.55741E+00   0.11568E+01
   0.62401E+01   0.55764E+00   0.11568E+01
   0.62401E+01   0.55786E+00   0.11568E+01
   0.62401E+01   0.55808E+00   0.11569E+01
   0.62401E+01   0.55830E+00   0.11568E+01
   0.62401E+01   0.55853E+00   0.11570E+01
   0.62401E+01   0.55875E+00   0.11571E+01
   0.62401E+01   0.55897E+00   0.11570E+01
   0.62401E+01   0.55920E+00   0.11570E+01
   0.62401E+01   0.55942E+00   0.11570E+01
   0.62401E+01   0.55964E+00   0.11570E+01
   0.62401E+01   0.55987E+00   0.11570E+01
   0.62401E+01   0.56009E+00   0.11570E+01
   0.62401E+01   0.56032E+00   0.11571E+01
   0.62401E+01   0.56054E+00   0.11570E+01
   0.62401E+01   0.56076E+00   0.11571E+01
   0.62401E+01   0.56099E+00   0.11571E+01
   0.62401E+01   0.56121E+00   0.11573E+01
   0.62401E+01   0.56144E+00   0.11572E+01
   0.62401E+01   0.56166E+00   0.11571E+01
   0.62401E+01   0.56188E+00   0.11572E+01
   0.62401E+01   0.56211E+00   0.11571E+01
   0.62401E+01   0.56233E+00   0.11570E+01
   0.62401E+01   0.56256E+00   0.11573E+01
   0.62401E+01   0.56278E+00   0.11572E+01
   0.62401E+01   0.56301E+00   0.11573E+01
   0.62401E+01   0.56323E+00   0.11573E+01
   0.62401E+01   0.56346E+00   0.11573E+01
   0.62401E+01   0.56368E+00   0.11573E+01
   0.62401E+01   0.56391E+00   0.11573E+01
   0.62401E+01   0.56413E+00   0.11573E+01
   0.62401E+01   0.56436E+00   0.11574E+01
   0.62401E+01   0.56458E+00   0.11573E+01
   0.62401E+01   0.56481E+00   0.11574E+01
   0.62401E+01   0.56504E+00   0.11573E+01
   0.62401E+01   0.56526E+00   0.11574E+01
   0.62401E+01   0.56549E+00   0.11574E+01
   0.62401E+01   0.56571E+00   0.11574E+01
   0.62401E+01   0.56594E+00   0.11575E+01
   0.62401E+01   0.56617E+00   0.11574E+01
   0.62401E+01   0.56639E+00   0.11574E+01
   0.62401E+01   0.56662E+00   0.11575E+01
   0.62401E+01   0.56684E+00   0.11578E+01
   0.62401E+01   0.56707E+00   0.11575E+01
   0.62401E+01   0.56730E+00   0.11576E+01
   0.62401E+01   0.56752E+00   0.11576E+01
   0.62401E+01   0.56775E+00   0.11575E+01
   0.62401E+01   0.56798E+00   0.11576E+01
   0.62401E+01   0.56820E+00   0.11577E+01
   0.62401E+01   0.56843E+00   0.11578E+01
   0.62401E+01   0.56866E+00   0.11579E+01
   0.62401E+01   0.56889E+00   0.11579E+01
   0.62401E+01   0.56911E+00   0.11579E+01
   0.62401E+01   0.56934E+00   0.11579E+01
   0.62401E+01   0.56957E+00   0.11579E+01
   0.62401E+01   0.56980E+00   0.11578E+01
   0.62401E+01   0.57002E+00   0.11578E+01
   0.62401E+01   0.57025E+00   0.11579E+01
   0.62401E+01   0.57048E+00   0.11578E+01
   0.62401E+01   0.57071E+00   0.11578E+01
   0.62401E+01   0.57094E+00   0.11578E+01
   0.62401E+01   0.57116E+00   0.11579E+01
   0.62501E+01   0.57139E+00   0.11580E+01
   0.62501E+01   0.57162E+00   0.11580E+01
   0.62401E+01   0.57185E+00   0.11579E+01
   0.62501E+01   0.57208E+00   0.11580E+01
   0.62501E+01   0.57231E+00   0.11580E+01
   0.62501E+01   0.57253E+00   0.11577E+01
   0.62501E+01   0.57276E+00   0.11577E+01
   0.62501E+01   0.57299E+00   0.11578E+01
   0.62501E+01   0.57322E+00   0.11578E+01
   0.62501E+01   0.57345E+00   0.11579E+01
   0.62501E+01   0.57368E+00   0.11578E+01
   0.62501E+01   0.57391E+00   0.11578E+01
   0.62501E+01   0.57414E+00   0.11580E+01
   0.62501E+01   0.57437E+00   0.11580E+01
   0.62501E+01   0.57460E+00   0.11580E+01
   0.62501E+01   0.57483E+00   0.11580E+01
   0.62501E+01   0.57506E+00   0.11580E+01
   0.62501E+01   0.57529E+00   0.11580E+01
   0.62501E+01   0.57551E+00   0.11580E+01
   0.62501E+01   0.57574E+00   0.11580E+01
   0.62501E+01   0.57597E+00   0.11581E+01
   0.62501E+01   0.57621E+00   0.11581E+01
   0.62501E+01   0.57644E+00   0.11582E+01
   0.62501E+01   0.57667E+00   0.11582E+01
   0.62501E+01   0.57690E+00   0.11582E+01
   0.62501E+01   0.57713E+00   0.11583E+01
   0.62501E+01   0.57736E+00   0.11582E+01
   0.62501E+01   0.57759E+00   0.11581E+01
   0.62501E+01   0.57782E+00   0.11582E+01
   0.62501E+01   0.57805E+00   0.11582E+01
   0.62501E+01   0.57828E+00   0.11582E+01
   0.62501E+01   0.57851E+00   0.11582E+01
   0.62501E+01   0.57874E+00   0.11582E+01
   0.62501E+01   0.57897E+00   0.11583E+01
   0.62501E+01   0.57921E+00   0.11583E+01
   0.62501E+01   0.57944E+00   0.11583E+01
   0.62501E+01   0.57967E+00   0.11583E+01
   0.62501E+01   0.57990E+00   0.11581E+01
   0.62501E+01   0.58013E+00   0.11581E+01
   0.62501E+01   0.58036E+00   0.11582E+01
   0.62501E+01   0.58060E+00   0.11581E+01
   0.62501E+01   0.58083E+00   0.11582E+01
   0.62501E+01   0.58106E+00   0.11581E+01
   0.62501E+01   0.58129E+00   0.11581E+01
   0.62501E+01   0.58152E+00   0.11583E+01
   0.62501E+01   0.58176E+00   0.11584E+01
   0.62501E+01   0.58199E+00   0.11584E+01
   0.62501E+01   0.58222E+00   0.11584E+01
   0.62501E+01   0.58245E+00   0.11585E+01
   0.62501E+01   0.58269E+00   0.11584E+01
   0.62501E+01   0.58292E+00   0.11586E+01
   0.62501E+01   0.58315E+00   0.11587E+01
   0.62501E+01   0.58339E+00   0.11587E+01
   0.62501E+01   0.58362E+00   0.11586E+01
   0.62501E+01   0.58385E+00   0.11587E+01
   0.62501E+01   0.58408E+00   0.11587E+01
   0.62501E+01   0.58432E+00   0.11589E+01
   0.62501E+01   0.58455E+00   0.11590E+01
   0.62501E+01   0.58479E+00   0.11589E+01
   0.62501E+01   0.58502E+00   0.11590E+01
   0.62601E+01   0.58525E+00   0.11589E+01
   0.62501E+01   0.58549E+00   0.11590E+01
   0.62601E+01   0.58572E+00   0.11590E+01
   0.62501E+01   0.58595E+00   0.11590E+01
   0.62601E+01   0.58619E+00   0.11590E+01
   0.62501E+01   0.58642E+00   0.11590E+01
   0.62501E+01   0.58666E+00   0.11590E+01
   0.62501E+01   0.58689E+00   0.11590E+01
   0.62501E+01   0.58713E+00   0.11590E+01
   0.62501E+01   0.58736E+00   0.11590E+01
   0.62501E+01   0.58760E+00   0.11590E+01
   0.62501E+01   0.58783E+00   0.11590E+01
   0.62501E+01   0.58807E+00   0.11590E+01
   0.62501E+01   0.58830E+00   0.11590E+01
   0.62501E+01   0.58854E+00   0.11590E+01
   0.62501E+01   0.58877E+00   0.11590E+01
   0.62501E+01   0.58901E+00   0.11590E+01
   0.62501E+01   0.58924E+00   0.11590E+01
   0.62501E+01   0.58948E+00   0.11590E+01
   0.62501E+01   0.58971E+00   0.11590E+01
   0.62601E+01   0.58995E+00   0.11592E+01
   0.62601E+01   0.59018E+00   0.11593E+01
   0.62601E+01   0.59042E+00   0.11594E+01
   0.62601E+01   0.59065E+00   0.11594E+01
   0.62601E+01   0.59089E+00   0.11594E+01
   0.62601E+01   0.59113E+00   0.11594E+01
   0.62601E+01   0.59136E+00   0.11594E+01
   0.62601E+01   0.59160E+00   0.11594E+01
   0.62601E+01   0.59184E+00   0.11594E+01
   0.62601E+01   0.59207E+00   0.11595E+01
   0.62601E+01   0.59231E+00   0.11594E+01
   0.62601E+01   0.59255E+00   0.11595E+01
   0.62601E+01   0.59278E+00   0.11594E+01
   0.62601E+01   0.59302E+00   0.11595E+01
   0.62601E+01   0.59326E+00   0.11597E+01
   0.62601E+01   0.59349E+00   0.11596E+01
   0.62601E+01   0.59373E+00   0.11597E+01
   0.62601E+01   0.59397E+00   0.11597E+01
   0.62601E+01   0.59420E+00   0.11596E+01
   0.62601E+01   0.59444E+00   0.11597E+01
   0.62601E+01   0.59468E+00   0.11598E+01
   0.62601E+01   0.59492E+00   0.11599E+01
   0.62601E+01   0.59516E+00   0.11598E+01
   0.62601E+01   0.59539E+00   0.11599E+01
   0.62601E+01   0.59563E+00   0.11599E+01
   0.62601E+01   0.59587E+00   0.11599E+01
   0.62601E+01   0.59611E+00   0.11599E+01
   0.62601E+01   0.59635E+00   0.11599E+01
   0.62601E+01   0.59658E+00   0.11599E+01
   0.62601E+01   0.59682E+00   0.11600E+01
   0.62601E+01   0.59706E+00   0.11600E+01
   0.62601E+01   0.59730E+00   0.11600E+01
   0.62601E+01   0.59754E+00   0.11601E+01
   0.62601E+01   0.59778E+00   0.11602E+01
   0.62601E+01   0.59802E+00   0.11603E+01
   0.62601E+01   0.59825E+00   0.11602E+01
   0.62601E+01   0.59849E+00   0.11603E+01
   0.62601E+01   0.59873E+00   0.11602E+01
   0.62601E+01   0.59897E+00   0.11604E+01
   0.62601E+01   0.59921E+00   0.11604E+01
   0.62601E+01   0.59945E+00   0.11604E+01
   0.62601E+01   0.59969E+00   0.11604E+01
   0.62601E+01   0.59993E+00   0.11604E+01
   0.62601E+01   0.60017E+00   0.11605E+01
   0.62601E+01   0.60041E+00   0.11604E+01
   0.62601E+01   0.60065E+00   0.11604E+01
   0.62601E+01   0.60089E+00   0.11604E+01
   0.62601E+01   0.60113E+00   0.11604E+01
   0.62601E+01   0.60137E+00   0.11605E+01
   0.62601E+01   0.60161E+00   0.11604E+01
   0.62601E+01   0.60185E+00   0.11604E+01
   0.62701E+01   0.60209E+00   0.11605E+01
   0.62701E+01   0.60233E+00   0.11606E+01
   0.62701E+01   0.60257E+00   0.11607E+01
   0.62701E+01   0.60281E+00   0.11606E+01
   0.62701E+01   0.60305E+00   0.11607E+01
   0.62701E+01   0.60329E+00   0.11608E+01
   0.62701E+01   0.60354E+00   0.11608E+01
   0.62701E+01   0.60378E+00   0.11608E+01
   0.62701E+01   0.60402E+00   0.11608E+01
   0.62701E+01   0.60426E+00   0.11609E+01
   0.62701E+01   0.60450E+00   0.11608E+01
   0.62701E+01   0.60474E+00   0.11609E+01
   0.62701E+01   0.60498E+00   0.11609E+01
   0.62701E+01   0.60523E+00   0.11609E+01
   0.62701E+01   0.60547E+00   0.11609E+01
   0.62701E+01   0.60571E+00   0.11608E+01
   0.62701E+01   0.60595E+00   0.11608E+01
   0.62701E+01   0.60619E+00   0.11608E+01
   0.62701E+01   0.60644E+00   0.11608E+01
   0.62701E+01   0.60668E+00   0.11608E+01
   0.62701E+01   0.60692E+00   0.11608E+01
   0.62701E+01   0.60716E+00   0.11610E+01
   0.62701E+01   0.60741E+00   0.11611E+01
   0.62701E+01   0.60765E+00   0.11611E+01
   0.62701E+01   0.60789E+00   0.11612E+01
   0.62701E+01   0.60813E+00   0.11612E+01
   0.62701E+01   0.60838E+00   0.11613E+01
   0.62701E+01   0.60862E+00   0.11612E+01
   0.62701E+01   0.60886E+00   0.11614E+01
   0.62701E+01   0.60911E+00   0.11613E+01
   0.62701E+01   0.60935E+00   0.11611E+01
   0.62701E+01   0.60959E+00   0.11613E+01
   0.62701E+01   0.60984E+00   0.11613E+01
   0.62701E+01   0.61008E+00   0.11615E+01
   0.62701E+01   0.61032E+00   0.11615E+01
   0.62701E+01   0.61057E+00   0.11615E+01
   0.62701E+01   0.61081E+00   0.11616E+01
   0.62701E+01   0.61106E+00   0.11615E+01
   0.62701E+01   0.61130E+00   0.11615E+01
   0.62701E+01   0.61154E+00   0.11613E+01
   0.62701E+01   0.61179E+00   0.11612E+01
   0.62701E+01   0.61203E+00   0.11614E+01
   0.62701E+01   0.61228E+00   0.11613E+01
   0.62701E+01   0.61252E+00   0.11613E+01
   0.62701E+01   0.61277E+00   0.11613E+01
   0.62701E+01   0.61301E+00   0.11614E+01
   0.62701E+01   0.61326E+00   0.11614E+01
   0.62701E+01   0.61350E+00   0.11613E+01
   0.62701E+01   0.61375E+00   0.11615E+01
   0.62701E+01   0.61399E+00   0.11615E+01
   0.62701E+01   0.61424E+00   0.11615E+01
   0.62701E+01   0.61448E+00   0.11614E+01
   0.62701E+01   0.61473E+00   0.11615E+01
   0.62701E+01   0.61497E+00   0.11616E+01
   0.62701E+01   0.61522E+00   0.11616E+01
   0.62701E+01   0.61547E+00   0.11616E+01
   0.62801E+01   0.61571E+00   0.11616E+01
   0.62801E+01   0.61596E+00   0.11617E+01
   0.62801E+01   0.61620E+00   0.11617E+01
   0.62801E+01   0.61645E+00   0.11618E+01
   0.62801E+01   0.61670E+00   0.11617E+01
   0.62801E+01   0.61694E+00   0.11618E+01
   0.62801E+01   0.61719E+00   0.11621E+01
   0.62801E+01   0.61744E+00   0.11618E+01
   0.62801E+01   0.61768E+00   0.11619E+01
   0.62801E+01   0.61793E+00   0.11621E+01
   0.62801E+01   0.61818E+00   0.11621E+01
   0.62801E+01   0.61842E+00   0.11619E+01
   0.62801E+01   0.61867E+00   0.11619E+01
   0.62801E+01   0.61892E+00   0.11620E+01
   0.62801E+01   0.61916E+00   0.11620E+01
   0.62801E+01   0.61941E+00   0.11622E+01
   0.62801E+01   0.61966E+00   0.11620E+01
   0.62801E+01   0.61991E+00   0.11621E+01
   0.62801E+01   0.62015E+00   0.11619E+01
   0.62801E+01   0.62040E+00   0.11619E+01
   0.62801E+01   0.62065E+00   0.11621E+01
   0.62801E+01   0.62090E+00   0.11620E+01
   0.62801E+01   0.62115E+00   0.11619E+01
   0.62801E+01   0.62139E+00   0.11620E+01
   0.62801E+01   0.62164E+00   0.11620E+01
   0.62801E+01   0.62189E+00   0.11620E+01
   0.62801E+01   0.62214E+00   0.11620E+01
   0.62801E+01   0.62239E+00   0.11620E+01
   0.62801E+01   0.62264E+00   0.11619E+01
   0.62801E+01   0.62289E+00   0.11620E+01
   0.62801E+01   0.62313E+00   0.11620E+01
   0.62801E+01   0.62338E+00   0.11621E+01
   0.62801E+01   0.62363E+00   0.11620E+01
   0.62801E+01   0.62388E+00   0.11620E+01
   0.62801E+01   0.62413E+00   0.11620E+01
   0.62801E+01   0.62438E+00   0.11621E+01
   0.62801E+01   0.62463E+00   0.11621E+01
   0.62801E+01   0.62488E+00   0.11621E+01
   0.62801E+01   0.62513E+00   0.11621E+01
   0.62801E+01   0.62538E+00   0.11622E+01
   0.62801E+01   0.62563E+00   0.11622E+01
   0.62801E+01   0.62588E+00   0.11622E+01
   0.62801E+01   0.62613E+00   0.11623E+01
   0.62801E+01   0.62638E+00   0.11623E+01
   0.62801E+01   0.62663E+00   0.11623E+01
   0.62801E+01   0.62688E+00   0.11623E+01
   0.62801E+01   0.62713E+00   0.11623E+01
   0.62801E+01   0.62738E+00   0.11623E+01
   0.62801E+01   0.62763E+00   0.11623E+01
   0.62801E+01   0.62788E+00   0.11623E+01
   0.62801E+01   0.62813E+00   0.11623E+01
   0.62801E+01   0.62838E+00   0.11624E+01
   0.62801E+01   0.62864E+00   0.11625E+01
   0.62801E+01   0.62889E+00   0.11625E+01
   0.62801E+01   0.62914E+00   0.11625E+01
   0.62801E+01   0.62939E+00   0.11625E+01
   0.62801E+01   0.62964E+00   0.11625E+01
   0.62801E+01   0.62989E+00   0.11625E+01
   0.62801E+01   0.63014E+00   0.11625E+01
   0.62801E+01   0.63040E+00   0.11626E+01
   0.62801E+01   0.63065E+00   0.11628E+01
   0.62801E+01   0.63090E+00   0.11627E+01
   0.62801E+01   0.63115E+00   0.11628E+01
   0.62801E+01   0.63140E+00   0.11628E+01
   0.62801E+01   0.63166E+00   0.11628E+01
   0.62801E+01   0.63191E+00   0.11628E+01
   0.62801E+01   0.63216E+00   0.11627E+01
   0.62801E+01   0.63241E+00   0.11627E+01
   0.62801E+01   0.63267E+00   0.11626E+01
   0.62801E+01   0.63292E+00   0.11625E+01
   0.62801E+01   0.63317E+00   0.11628E+01
   0.62801E+01   0.63343E+00   0.11627E+01
   0.62801E+01   0.63368E+00   0.11628E+01
   0.62801E+01   0.63393E+00   0.11628E+01
   0.62801E+01   0.63418E+00   0.11627E+01
   0.62801E+01   0.63444E+00   0.11626E+01
   0.62801E+01   0.63469E+00   0.11626E+01
   0.62801E+01   0.63495E+00   0.11626E+01
   0.62901E+01   0.63520E+00   0.11625E+01
   0.62801E+01   0.63545E+00   0.11625E+01
   0.62801E+01   0.63571E+00   0.11626E+01
   0.62801E+01   0.63596E+00   0.11626E+01
   0.62801E+01   0.63621E+00   0.11626E+01
   0.62901E+01   0.63647E+00   0.11626E+01
   0.62801E+01   0.63672E+00   0.11626E+01
   0.62801E+01   0.63698E+00   0.11626E+01
   0.62801E+01   0.63723E+00   0.11627E+01
   0.62801E+01   0.63749E+00   0.11629E+01
   0.62901E+01   0.63774E+00   0.11630E+01
   0.62901E+01   0.63800E+00   0.11630E+01
   0.62901E+01   0.63825E+00   0.11630E+01
   0.62901E+01   0.63851E+00   0.11631E+01
   0.62901E+01   0.63876E+00   0.11631E+01
   0.62901E+01   0.63902E+00   0.11631E+01
   0.62901E+01   0.63927E+00   0.11632E+01
   0.62901E+01   0.63953E+00   0.11634E+01
   0.62901E+01   0.63978E+00   0.11634E+01
   0.62901E+01   0.64004E+00   0.11634E+01
   0.62901E+01   0.64029E+00   0.11635E+01
   0.62901E+01   0.64055E+00   0.11636E+01
   0.62901E+01   0.64081E+00   0.11634E+01
   0.62901E+01   0.64106E+00   0.11637E+01
   0.62901E+01   0.64132E+00   0.11637E+01
   0.62901E+01   0.64157E+00   0.11638E+01
   0.62901E+01   0.64183E+00   0.11639E+01
   0.62901E+01   0.64209E+00   0.11639E+01
   0.62901E+01   0.64234E+00   0.11639E+01
   0.62901E+01   0.64260E+00   0.11639E+01
   0.62901E+01   0.64286E+00   0.11642E+01
   0.62901E+01   0.64311E+00   0.11642E+01
   0.62901E+01   0.64337E+00   0.11643E+01
   0.62901E+01   0.64363E+00   0.11643E+01
   0.62901E+01   0.64389E+00   0.11643E+01
   0.62901E+01   0.64414E+00   0.11643E+01
   0.62901E+01   0.64440E+00   0.11644E+01
   0.62901E+01   0.64466E+00   0.11643E+01
   0.62901E+01   0.64492E+00   0.11643E+01
   0.62901E+01   0.64517E+00   0.11643E+01
   0.62901E+01   0.64543E+00   0.11642E+01
   0.62901E+01   0.64569E+00   0.11643E+01
   0.62901E+01   0.64595E+00   0.11643E+01
   0.62901E+01   0.64620E+00   0.11645E+01
   0.62901E+01   0.64646E+00   0.11644E+01
   0.62901E+01   0.64672E+00   0.11642E+01
   0.62901E+01   0.64698E+00   0.11642E+01
   0.62901E+01   0.64724E+00   0.11642E+01
   0.62901E+01   0.64750E+00   0.11645E+01
   0.62901E+01   0.64776E+00   0.11643E+01
   0.62901E+01   0.64801E+00   0.11644E+01
   0.62901E+01   0.64827E+00   0.11644E+01
   0.62901E+01   0.64853E+00   0.11643E+01
   0.63001E+01   0.64879E+00   0.11645E+01
   0.63001E+01   0.64905E+00   0.11646E+01
   0.63001E+01   0.64931E+00   0.11645E+01
   0.63001E+01   0.64957E+00   0.11648E+01
   0.63001E+01   0.64983E+00   0.11645E+01
   0.63001E+01   0.65009E+00   0.11647E+01
   0.63001E+01   0.65035E+00   0.11646E+01
   0.63001E+01   0.65061E+00   0.11646E+01
   0.63001E+01   0.65087E+00   0.11647E+01
   0.63001E+01   0.65113E+00   0.11647E+01
   0.63001E+01   0.65139E+00   0.11647E+01
   0.63001E+01   0.65165E+00   0.11645E+01
   0.63001E+01   0.65191E+00   0.11647E+01
   0.63001E+01   0.65217E+00   0.11644E+01
   0.63001E+01   0.65243E+00   0.11643E+01
   0.63001E+01   0.65269E+00   0.11644E+01
   0.63001E+01   0.65295E+00   0.11647E+01
   0.63001E+01   0.65321E+00   0.11644E+01
   0.63001E+01   0.65347E+00   0.11646E+01
   0.63001E+01   0.65373E+00   0.11647E+01
   0.63001E+01   0.65400E+00   0.11649E+01
   0.63001E+01   0.65426E+00   0.11648E+01
   0.63001E+01   0.65452E+00   0.11650E+01
   0.63001E+01   0.65478E+00   0.11650E+01
   0.63001E+01   0.65504E+00   0.11650E+01
   0.63001E+01   0.65530E+00   0.11649E+01
   0.63001E+01   0.65557E+00   0.11650E+01
   0.63001E+01   0.65583E+00   0.11649E+01
   0.63001E+01   0.65609E+00   0.11650E+01
   0.63001E+01   0.65635E+00   0.11651E+01
   0.63001E+01   0.65661E+00   0.11652E+01
   0.63001E+01   0.65688E+00   0.11651E+01
   0.63001E+01   0.65714E+00   0.11651E+01
   0.63001E+01   0.65740E+00   0.11651E+01
   0.63001E+01   0.65766E+00   0.11651E+01
   0.63001E+01   0.65793E+00   0.11651E+01
   0.63001E+01   0.65819E+00   0.11651E+01
   0.63001E+01   0.65845E+00   0.11652E+01
   0.63001E+01   0.65872E+00   0.11651E+01
   0.63001E+01   0.65898E+00   0.11652E+01
   0.63001E+01   0.65924E+00   0.11652E+01
   0.63001E+01   0.65951E+00   0.11652E+01
   0.63001E+01   0.65977E+00   0.11652E+01
   0.63001E+01   0.66003E+00   0.11652E+01
   0.63001E+01   0.66030E+00   0.11652E+01
   0.63001E+01   0.66056E+00   0.11652E+01
   0.63001E+01   0.66082E+00   0.11652E+01
   0.63001E+01   0.66109E+00   0.11652E+01
   0.63001E+01   0.66135E+00   0.11652E+01
   0.63001E+01   0.66162E+00   0.11652E+01
   0.63001E+01   0.66188E+00   0.11652E+01
   0.63001E+01   0.66215E+00   0.11652E+01
   0.63001E+01   0.66241E+00   0.11652E+01
   0.63001E+01   0.66267E+00   0.11652E+01
   0.63001E+01   0.66294E+00   0.11652E+01
   0.63001E+01   0.66320E+00   0.11653E+01
   0.63001E+01   0.66347E+00   0.11653E+01
   0.63001E+01   0.66373E+00   0.11653E+01
   0.63001E+01   0.66400E+00   0.11653E+01
   0.63001E+01   0.66426E+00   0.11653E+01
   0.63001E+01   0.66453E+00   0.11653E+01
   0.63001E+01   0.66480E+00   0.11653E+01
   0.63001E+01   0.66506E+00   0.11653E+01
   0.63001E+01   0.66533E+00   0.11653E+01
   0.63001E+01   0.66559E+00   0.11653E+01
   0.63001E+01   0.66586E+00   0.11653E+01
   0.63001E+01   0.66613E+00   0.11653E+01
   0.63001E+01   0.66639E+00   0.11653E+01
   0.63001E+01   0.66666E+00   0.11653E+01
   0.63001E+01   0.66692E+00   0.11653E+01
   0.63001E+01   0.66719E+00   0.11653E+01
   0.63001E+01   0.66746E+00   0.11654E+01
   0.63001E+01   0.66772E+00   0.11654E+01
   0.63001E+01   0.66799E+00   0.11657E+01
   0.63001E+01   0.66826E+00   0.11654E+01
   0.63001E+01   0.66852E+00   0.11654E+01
   0.63001E+01   0.66879E+00   0.11654E+01
   0.63001E+01   0.66906E+00   0.11656E+01
   0.63001E+01   0.66933E+00   0.11655E+01
   0.63001E+01   0.66959E+00   0.11655E+01
   0.63001E+01   0.66986E+00   0.11656E+01
   0.63001E+01   0.67013E+00   0.11656E+01
   0.63001E+01   0.67040E+00   0.11656E+01
   0.63001E+01   0.67066E+00   0.11657E+01
   0.63001E+01   0.67093E+00   0.11657E+01
   0.63001E+01   0.67120E+00   0.11658E+01
   0.63001E+01   0.67147E+00   0.11658E+01
   0.63001E+01   0.67174E+00   0.11659E+01
   0.63001E+01   0.67201E+00   0.11658E+01
   0.63001E+01   0.67227E+00   0.11662E+01
   0.63001E+01   0.67254E+00   0.11662E+01
   0.63001E+01   0.67281E+00   0.11662E+01
   0.63001E+01   0.67308E+00   0.11662E+01
   0.63101E+01   0.67335E+00   0.11662E+01
   0.63001E+01   0.67362E+00   0.11662E+01
   0.63001E+01   0.67389E+00   0.11663E+01
   0.63101E+01   0.67416E+00   0.11664E+01
   0.63101E+01   0.67443E+00   0.11665E+01
   0.63101E+01   0.67470E+00   0.11665E+01
   0.63101E+01   0.67496E+00   0.11668E+01
   0.63101E+01   0.67523E+00   0.11665E+01
   0.63101E+01   0.67550E+00   0.11665E+01
   0.63101E+01   0.67577E+00   0.11664E+01
   0.63101E+01   0.67604E+00   0.11664E+01
   0.63101E+01   0.67631E+00   0.11663E+01
   0.63101E+01   0.67658E+00   0.11663E+01
   0.63101E+01   0.67685E+00   0.11663E+01
   0.63101E+01   0.67713E+00   0.11663E+01
   0.63101E+01   0.67740E+00   0.11664E+01
   0.63101E+01   0.67767E+00   0.11664E+01
   0.63101E+01   0.67794E+00   0.11664E+01
   0.63101E+01   0.67821E+00   0.11664E+01
   0.63101E+01   0.67848E+00   0.11665E+01
   0.63101E+01   0.67875E+00   0.11665E+01
   0.63101E+01   0.67902E+00   0.11666E+01
   0.63101E+01   0.67929E+00   0.11667E+01
   0.63101E+01   0.67956E+00   0.11667E+01
   0.63101E+01   0.67984E+00   0.11666E+01
   0.63101E+01   0.68011E+00   0.11666E+01
   0.63101E+01   0.68038E+00   0.11665E+01
   0.63101E+01   0.68065E+00   0.11666E+01
   0.63101E+01   0.68092E+00   0.11666E+01
   0.63101E+01   0.68119E+00   0.11666E+01
   0.63101E+01   0.68147E+00   0.11666E+01
   0.63101E+01   0.68174E+00   0.11666E+01
   0.63101E+01   0.68201E+00   0.11666E+01
   0.63101E+01   0.68228E+00   0.11664E+01
   0.63101E+01   0.68256E+00   0.11667E+01
   0.63101E+01   0.68283E+00   0.11667E+01
   0.63101E+01   0.68310E+00   0.11668E+01
   0.63101E+01   0.68338E+00   0.11668E+01
   0.63101E+01   0.68365E+00   0.11670E+01
   0.63101E+01   0.68392E+00   0.11669E+01
   0.63101E+01   0.68419E+00   0.11669E+01
   0.63101E+01   0.68447E+00   0.11670E+01
   0.63101E+01   0.68474E+00   0.11671E+01
   0.63101E+01   0.68502E+00   0.11671E+01
   0.63101E+01   0.68529E+00   0.11672E+01
   0.63201E+01   0.68556E+00   0.11672E+01
   0.63201E+01   0.68584E+00   0.11673E+01
   0.63201E+01   0.68611E+00   0.11673E+01
   0.63201E+01   0.68639E+00   0.11673E+01
   0.63201E+01   0.68666E+00   0.11673E+01
   0.63201E+01   0.68693E+00   0.11673E+01
   0.63201E+01   0.68721E+00   0.11673E+01
   0.63201E+01   0.68748E+00   0.11674E+01
   0.63201E+01   0.68776E+00   0.11674E+01
   0.63201E+01   0.68803E+00   0.11674E+01
   0.63201E+01   0.68831E+00   0.11674E+01
   0.63201E+01   0.68858E+00   0.11674E+01
   0.63201E+01   0.68886E+00   0.11674E+01
   0.63201E+01   0.68913E+00   0.11674E+01
   0.63201E+01   0.68941E+00   0.11674E+01
   0.63201E+01   0.68968E+00   0.11674E+01
   0.63201E+01   0.68996E+00   0.11674E+01
   0.63201E+01   0.69023E+00   0.11675E+01
   0.63201E+01   0.69051E+00   0.11677E+01
   0.63201E+01   0.69079E+00   0.11676E+01
   0.63201E+01   0.69106E+00   0.11678E+01
   0.63201E+01   0.69134E+00   0.11678E+01
   0.63201E+01   0.69161E+00   0.11680E+01
   0.63201E+01   0.69189E+00   0.11680E+01
   0.63201E+01   0.69217E+00   0.11680E+01
   0.63201E+01   0.69244E+00   0.11681E+01
   0.63201E+01   0.69272E+00   0.11681E+01
   0.63201E+01   0.69300E+00   0.11682E+01
   0.63201E+01   0.69327E+00   0.11682E+01
   0.63201E+01   0.69355E+00   0.11682E+01
   0.63201E+01   0.69383E+00   0.11682E+01
   0.63201E+01   0.69411E+00   0.11682E+01
   0.63201E+01   0.69438E+00   0.11683E+01
   0.63201E+01   0.69466E+00   0.11683E+01
   0.63201E+01   0.69494E+00   0.11682E+01
   0.63201E+01   0.69522E+00   0.11683E+01
   0.63201E+01   0.69549E+00   0.11683E+01
   0.63201E+01   0.69577E+00   0.11682E+01
   0.63201E+01   0.69605E+00   0.11682E+01
   0.63201E+01   0.69633E+00   0.11684E+01
   0.63201E+01   0.69661E+00   0.11683E+01
   0.63201E+01   0.69688E+00   0.11684E+01
   0.63201E+01   0.69716E+00   0.11682E+01
   0.63201E+01   0.69744E+00   0.11683E+01
   0.63201E+01   0.69772E+00   0.11684E+01
   0.63201E+01   0.69800E+00   0.11684E+01
   0.63201E+01   0.69828E+00   0.11684E+01
   0.63201E+01   0.69856E+00   0.11684E+01
   0.63201E+01   0.69884E+00   0.11684E+01
   0.63201E+01   0.69911E+00   0.11684E+01
   0.63201E+01   0.69939E+00   0.11684E+01
   0.63201E+01   0.69967E+00   0.11685E+01
   0.63201E+01   0.69995E+00   0.11685E+01
   0.63201E+01   0.70023E+00   0.11685E+01
   0.63201E+01   0.70051E+00   0.11685E+01
   0.63201E+01   0.70079E+00   0.11685E+01
   0.63201E+01   0.70107E+00   0.11685E+01
   0.63201E+01   0.70135E+00   0.11685E+01
   0.63201E+01   0.70163E+00   0.11684E+01
   0.63201E+01   0.70191E+00   0.11685E+01
   0.63201E+01   0.70219E+00   0.11685E+01
   0.63201E+01   0.70247E+00   0.11688E+01
   0.63201E+01   0.70276E+00   0.11690E+01
   0.63201E+01   0.70304E+00   0.11688E+01
   0.63201E+01   0.70332E+00   0.11688E+01
   0.63201E+01   0.70360E+00   0.11686E+01
   0.63201E+01   0.70388E+00   0.11686E+01
   0.63201E+01   0.70416E+00   0.11687E+01
   0.63201E+01   0.70444E+00   0.11687E+01
   0.63201E+01   0.70472E+00   0.11688E+01
   0.63201E+01   0.70500E+00   0.11689E+01
   0.63201E+01   0.70529E+00   0.11689E+01
   0.63201E+01   0.70557E+00   0.11688E+01
   0.63201E+01   0.70585E+00   0.11689E+01
   0.63201E+01   0.70613E+00   0.11689E+01
   0.63201E+01   0.70641E+00   0.11691E+01
   0.63201E+01   0.70670E+00   0.11691E+01
   0.63201E+01   0.70698E+00   0.11693E+01
   0.63201E+01   0.70726E+00   0.11691E+01
   0.63201E+01   0.70754E+00   0.11692E+01
   0.63201E+01   0.70783E+00   0.11691E+01
   0.63201E+01   0.70811E+00   0.11693E+01
   0.63301E+01   0.70839E+00   0.11693E+01
   0.63301E+01   0.70868E+00   0.11693E+01
   0.63301E+01   0.70896E+00   0.11693E+01
   0.63301E+01   0.70924E+00   0.11695E+01
   0.63301E+01   0.70953E+00   0.11694E+01
   0.63301E+01   0.70981E+00   0.11698E+01
   0.63301E+01   0.71009E+00   0.11696E+01
   0.63301E+01   0.71038E+00   0.11697E+01
   0.63301E+01   0.71066E+00   0.11697E+01
   0.63301E+01   0.71094E+00   0.11697E+01
   0.63301E+01   0.71123E+00   0.11698E+01
   0.63301E+01   0.71151E+00   0.11697E+01
   0.63301E+01   0.71180E+00   0.11697E+01
   0.63301E+01   0.71208E+00   0.11698E+01
   0.63301E+01   0.71237E+00   0.11698E+01
   0.63301E+01   0.71265E+00   0.11698E+01
   0.63301E+01   0.71293E+00   0.11699E+01
   0.63301E+01   0.71322E+00   0.11698E+01
   0.63301E+01   0.71350E+00   0.11700E+01
   0.63301E+01   0.71379E+00   0.11699E+01
   0.63301E+01   0.71408E+00   0.11699E+01
   0.63301E+01   0.71436E+00   0.11698E+01
   0.63301E+01   0.71465E+00   0.11699E+01
   0.63301E+01   0.71493E+00   0.11699E+01
   0.63301E+01   0.71522E+00   0.11699E+01
   0.63301E+01   0.71550E+00   0.11699E+01
   0.63301E+01   0.71579E+00   0.11696E+01
   0.63301E+01   0.71607E+00   0.11696E+01
   0.63301E+01   0.71636E+00   0.11696E+01
   0.63301E+01   0.71665E+00   0.11696E+01
   0.63301E+01   0.71693E+00   0.11697E+01
   0.63301E+01   0.71722E+00   0.11698E+01
   0.63301E+01   0.71751E+00   0.11696E+01
   0.63301E+01   0.71779E+00   0.11696E+01
   0.63301E+01   0.71808E+00   0.11697E+01
   0.63301E+01   0.71837E+00   0.11697E+01
   0.63301E+01   0.71865E+00   0.11697E+01
   0.63301E+01   0.71894E+00   0.11697E+01
   0.63301E+01   0.71923E+00   0.11698E+01
   0.63301E+01   0.71952E+00   0.11699E+01
   0.63301E+01   0.71980E+00   0.11697E+01
   0.63301E+01   0.72009E+00   0.11699E+01
   0.63301E+01   0.72038E+00   0.11699E+01
   0.63301E+01   0.72067E+00   0.11699E+01
   0.63301E+01   0.72095E+00   0.11698E+01
   0.63301E+01   0.72124E+00   0.11700E+01
   0.63301E+01   0.72153E+00   0.11699E+01
   0.63301E+01   0.72182E+00   0.11697E+01
   0.63301E+01   0.72211E+00   0.11698E+01
   0.63301E+01   0.72240E+00   0.11700E+01
   0.63301E+01   0.72268E+00   0.11700E+01
   0.63301E+01   0.72297E+00   0.11700E+01
   0.63301E+01   0.72326E+00   0.11700E+01
   0.63301E+01   0.72355E+00   0.11701E+01
   0.63301E+01   0.72384E+00   0.11701E+01
   0.63301E+01   0.72413E+00   0.11702E+01
   0.63301E+01   0.72442E+00   0.11704E+01
   0.63301E+01   0.72471E+00   0.11704E+01
   0.63301E+01   0.72500E+00   0.11704E+01
   0.63301E+01   0.72529E+00   0.11705E+01
   0.63301E+01   0.72558E+00   0.11705E+01
   0.63401E+01   0.72587E+00   0.11706E+01
   0.63301E+01   0.72616E+00   0.11705E+01
   0.63401E+01   0.72645E+00   0.11706E+01
   0.63401E+01   0.72674E+00   0.11707E+01
   0.63401E+01   0.72703E+00   0.11707E+01
   0.63401E+01   0.72732E+00   0.11707E+01
   0.63401E+01   0.72761E+00   0.11708E+01
   0.63401E+01   0.72790E+00   0.11708E+01
   0.63401E+01   0.72819E+00   0.11708E+01
   0.63401E+01   0.72848E+00   0.11708E+01
   0.63401E+01   0.72877E+00   0.11708E+01
   0.63401E+01   0.72906E+00   0.11711E+01
   0.63401E+01   0.72936E+00   0.11712E+01
   0.63401E+01   0.72965E+00   0.11713E+01
   0.63401E+01   0.72994E+00   0.11713E+01
   0.63401E+01   0.73023E+00   0.11713E+01
   0.63401E+01   0.73052E+00   0.11712E+01
   0.63401E+01   0.73081E+00   0.11713E+01
   0.63401E+01   0.73111E+00   0.11713E+01
   0.63401E+01   0.73140E+00   0.11713E+01
   0.63401E+01   0.73169E+00   0.11713E+01
   0.63401E+01   0.73198E+00   0.11714E+01
   0.63401E+01   0.73227E+00   0.11714E+01
   0.63401E+01   0.73257E+00   0.11714E+01
   0.63401E+01   0.73286E+00   0.11713E+01
   0.63401E+01   0.73315E+00   0.11714E+01
   0.63401E+01   0.73345E+00   0.11714E+01
   0.63401E+01   0.73374E+00   0.11714E+01
   0.63401E+01   0.73403E+00   0.11714E+01
   0.63401E+01   0.73433E+00   0.11713E+01
   0.63401E+01   0.73462E+00   0.11714E+01
   0.63401E+01   0.73491E+00   0.11714E+01
   0.63401E+01   0.73521E+00   0.11715E+01
   0.63401E+01   0.73550E+00   0.11714E+01
   0.63401E+01   0.73579E+00   0.11713E+01
   0.63401E+01   0.73609E+00   0.11715E+01
   0.63401E+01   0.73638E+00   0.11714E+01
   0.63401E+01   0.73668E+00   0.11714E+01
   0.63401E+01   0.73697E+00   0.11715E+01
   0.63401E+01   0.73726E+00   0.11715E+01
   0.63401E+01   0.73756E+00   0.11715E+01
   0.63401E+01   0.73785E+00   0.11716E+01
   0.63401E+01   0.73815E+00   0.11716E+01
   0.63401E+01   0.73844E+00   0.11716E+01
   0.63401E+01   0.73874E+00   0.11716E+01
   0.63401E+01   0.73903E+00   0.11717E+01
   0.63401E+01   0.73933E+00   0.11717E+01
   0.63401E+01   0.73962E+00   0.11717E+01
   0.63401E+01   0.73992E+00   0.11718E+01
   0.63401E+01   0.74022E+00   0.11717E+01
   0.63401E+01   0.74051E+00   0.11717E+01
   0.63401E+01   0.74081E+00   0.11718E+01
   0.63401E+01   0.74110E+00   0.11717E+01
   0.63401E+01   0.74140E+00   0.11718E+01
   0.63401E+01   0.74170E+00   0.11719E+01
   0.63401E+01   0.74199E+00   0.11718E+01
   0.63401E+01   0.74229E+00   0.11719E+01
   0.63401E+01   0.74259E+00   0.11719E+01
   0.63401E+01   0.74288E+00   0.11719E+01
   0.63401E+01   0.74318E+00   0.11720E+01
   0.63401E+01   0.74348E+00   0.11720E+01
   0.63401E+01   0.74377E+00   0.11721E+01
   0.63401E+01   0.74407E+00   0.11720E+01
   0.63401E+01   0.74437E+00   0.11721E+01
   0.63401E+01   0.74466E+00   0.11720E+01
   0.63401E+01   0.74496E+00   0.11719E+01
   0.63401E+01   0.74526E+00   0.11722E+01
   0.63401E+01   0.74556E+00   0.11721E+01
   0.63401E+01   0.74586E+00   0.11720E+01
   0.63401E+01   0.74615E+00   0.11721E+01
   0.63401E+01   0.74645E+00   0.11720E+01
   0.63401E+01   0.74675E+00   0.11720E+01
   0.63401E+01   0.74705E+00   0.11720E+01
   0.63401E+01   0.74735E+00   0.11722E+01
   0.63401E+01   0.74765E+00   0.11722E+01
   0.63401E+01   0.74794E+00   0.11723E+01
   0.63401E+01   0.74824E+00   0.11723E+01
   0.63401E+01   0.74854E+00   0.11723E+01
   0.63401E+01   0.74884E+00   0.11723E+01
   0.63401E+01   0.74914E+00   0.11723E+01
   0.63401E+01   0.74944E+00   0.11723E+01
   0.63501E+01   0.74974E+00   0.11723E+01
   0.63401E+01   0.75004E+00   0.11724E+01
   0.63501E+01   0.75034E+00   0.11724E+01
   0.63501E+01   0.75064E+00   0.11724E+01
   0.63501E+01   0.75094E+00   0.11725E+01
   0.63501E+01   0.75124E+00   0.11725E+01
   0.63501E+01   0.75154E+00   0.11724E+01
   0.63501E+01   0.75184E+00   0.11724E+01
   0.63501E+01   0.75214E+00   0.11724E+01
   0.63501E+01   0.75244E+00   0.11726E+01
   0.63501E+01   0.75274E+00   0.11725E+01
   0.63501E+01   0.75304E+00   0.11727E+01
   0.63501E+01   0.75334E+00   0.11728E+01
   0.63501E+01   0.75364E+00   0.11730E+01
   0.63501E+01   0.75394E+00   0.11728E+01
   0.63501E+01   0.75425E+00   0.11729E+01
   0.63501E+01   0.75455E+00   0.11732E+01
   0.63501E+01   0.75485E+00   0.11730E+01
   0.63501E+01   0.75515E+00   0.11732E+01
   0.63501E+01   0.75545E+00   0.11732E+01
   0.63501E+01   0.75575E+00   0.11733E+01
   0.63501E+01   0.75606E+00   0.11734E+01
   0.63501E+01   0.75636E+00   0.11733E+01
   0.63501E+01   0.75666E+00   0.11735E+01
   0.63501E+01   0.75696E+00   0.11735E+01
   0.63501E+01   0.75726E+00   0.11735E+01
   0.63501E+01   0.75757E+00   0.11737E+01
   0.63501E+01   0.75787E+00   0.11738E+01
   0.63501E+01   0.75817E+00   0.11739E+01
   0.63501E+01   0.75848E+00   0.11739E+01
   0.63501E+01   0.75878E+00   0.11739E+01
   0.63501E+01   0.75908E+00   0.11740E+01
   0.63501E+01   0.75939E+00   0.11740E+01
   0.63501E+01   0.75969E+00   0.11739E+01
   0.63501E+01   0.75999E+00   0.11740E+01
   0.63501E+01   0.76030E+00   0.11739E+01
   0.63501E+01   0.76060E+00   0.11738E+01
   0.63501E+01   0.76090E+00   0.11739E+01
   0.63501E+01   0.76121E+00   0.11739E+01
   0.63501E+01   0.76151E+00   0.11739E+01
   0.63501E+01   0.76182E+00   0.11738E+01
   0.63501E+01   0.76212E+00   0.11740E+01
   0.63501E+01   0.76242E+00   0.11740E+01
   0.63501E+01   0.76273E+00   0.11741E+01
   0.63501E+01   0.76303E+00   0.11741E+01
   0.63501E+01   0.76334E+00   0.11741E+01
   0.63501E+01   0.76364E+00   0.11741E+01
   0.63501E+01   0.76395E+00   0.11741E+01
   0.63501E+01   0.76425E+00   0.11742E+01
   0.63501E+01   0.76456E+00   0.11742E+01
   0.63501E+01   0.76487E+00   0.11742E+01
   0.63501E+01   0.76517E+00   0.11743E+01
   0.63501E+01   0.76548E+00   0.11743E+01
   0.63501E+01   0.76578E+00   0.11742E+01
   0.63601E+01   0.76609E+00   0.11743E+01
   0.63601E+01   0.76639E+00   0.11744E+01
   0.63601E+01   0.76670E+00   0.11744E+01
   0.63601E+01   0.76701E+00   0.11745E+01
   0.63601E+01   0.76731E+00   0.11744E+01
   0.63601E+01   0.76762E+00   0.11744E+01
   0.63601E+01   0.76793E+00   0.11744E+01
   0.63601E+01   0.76823E+00   0.11743E+01
   0.63601E+01   0.76854E+00   0.11742E+01
   0.63601E+01   0.76885E+00   0.11741E+01
   0.63601E+01   0.76916E+00   0.11744E+01
   0.63601E+01   0.76946E+00   0.11742E+01
   0.63601E+01   0.76977E+00   0.11744E+01
   0.63601E+01   0.77008E+00   0.11743E+01
   0.63601E+01   0.77039E+00   0.11744E+01
   0.63601E+01   0.77069E+00   0.11745E+01
   0.63601E+01   0.77100E+00   0.11745E+01
   0.63601E+01   0.77131E+00   0.11745E+01
   0.63601E+01   0.77162E+00   0.11745E+01
   0.63601E+01   0.77193E+00   0.11745E+01
   0.63601E+01   0.77223E+00   0.11744E+01
   0.63601E+01   0.77254E+00   0.11746E+01
   0.63601E+01   0.77285E+00   0.11746E+01
   0.63601E+01   0.77316E+00   0.11745E+01
   0.63601E+01   0.77347E+00   0.11746E+01
   0.63601E+01   0.77378E+00   0.11746E+01
   0.63601E+01   0.77409E+00   0.11746E+01
   0.63601E+01   0.77440E+00   0.11746E+01
   0.63601E+01   0.77471E+00   0.11746E+01
   0.63601E+01   0.77502E+00   0.11746E+01
   0.63601E+01   0.77532E+00   0.11746E+01
   0.63601E+01   0.77563E+00   0.11747E+01
   0.63601E+01   0.77594E+00   0.11747E+01
   0.63601E+01   0.77625E+00   0.11747E+01
   0.63601E+01   0.77656E+00   0.11747E+01
   0.63601E+01   0.77688E+00   0.11747E+01
   0.63601E+01   0.77719E+00   0.11747E+01
   0.63601E+01   0.77750E+00   0.11747E+01
   0.63601E+01   0.77781E+00   0.11747E+01
   0.63601E+01   0.77812E+00   0.11747E+01
   0.63601E+01   0.77843E+00   0.11747E+01
   0.63601E+01   0.77874E+00   0.11748E+01
   0.63601E+01   0.77905E+00   0.11750E+01
   0.63601E+01   0.77936E+00   0.11750E+01
   0.63601E+01   0.77967E+00   0.11750E+01
   0.63601E+01   0.77998E+00   0.11750E+01
   0.63601E+01   0.78030E+00   0.11750E+01
   0.63601E+01   0.78061E+00   0.11751E+01
   0.63601E+01   0.78092E+00   0.11750E+01
   0.63601E+01   0.78123E+00   0.11751E+01
   0.63601E+01   0.78154E+00   0.11751E+01
   0.63601E+01   0.78186E+00   0.11750E+01
   0.63601E+01   0.78217E+00   0.11753E+01
   0.63601E+01   0.78248E+00   0.11752E+01
   0.63601E+01   0.78279E+00   0.11754E+01
   0.63601E+01   0.78311E+00   0.11754E+01
   0.63601E+01   0.78342E+00   0.11752E+01
   0.63601E+01   0.78373E+00   0.11752E+01
   0.63601E+01   0.78405E+00   0.11754E+01
   0.63601E+01   0.78436E+00   0.11754E+01
   0.63601E+01   0.78467E+00   0.11752E+01
   0.63601E+01   0.78499E+00   0.11755E+01
   0.63601E+01   0.78530E+00   0.11755E+01
   0.63601E+01   0.78561E+00   0.11755E+01
   0.63601E+01   0.78593E+00   0.11755E+01
   0.63601E+01   0.78624E+00   0.11759E+01
   0.63601E+01   0.78656E+00   0.11758E+01
   0.63601E+01   0.78687E+00   0.11758E+01
   0.63601E+01   0.78718E+00   0.11759E+01
   0.63601E+01   0.78750E+00   0.11758E+01
   0.63601E+01   0.78781E+00   0.11758E+01
   0.63601E+01   0.78813E+00   0.11758E+01
   0.63601E+01   0.78844E+00   0.11758E+01
   0.63601E+01   0.78876E+00   0.11758E+01
   0.63601E+01   0.78907E+00   0.11759E+01
   0.63601E+01   0.78939E+00   0.11759E+01
   0.63601E+01   0.78970E+00   0.11760E+01
   0.63601E+01   0.79002E+00   0.11761E+01
   0.63601E+01   0.79034E+00   0.11760E+01
   0.63601E+01   0.79065E+00   0.11760E+01
   0.63601E+01   0.79097E+00   0.11762E+01
   0.63701E+01   0.79128E+00   0.11762E+01
   0.63701E+01   0.79160E+00   0.11763E+01
   0.63701E+01   0.79192E+00   0.11764E+01
   0.63701E+01   0.79223E+00   0.11763E+01
   0.63701E+01   0.79255E+00   0.11762E+01
   0.63701E+01   0.79287E+00   0.11764E+01
   0.63701E+01   0.79318E+00   0.11764E+01
   0.63701E+01   0.79350E+00   0.11765E+01
   0.63701E+01   0.79382E+00   0.11765E+01
   0.63701E+01   0.79413E+00   0.11767E+01
   0.63701E+01   0.79445E+00   0.11767E+01
   0.63701E+01   0.79477E+00   0.11765E+01
   0.63701E+01   0.79509E+00   0.11767E+01
   0.63701E+01   0.79540E+00   0.11767E+01
   0.63701E+01   0.79572E+00   0.11767E+01
   0.63701E+01   0.79604E+00   0.11768E+01
   0.63701E+01   0.79636E+00   0.11768E+01
   0.63701E+01   0.79668E+00   0.11768E+01
   0.63701E+01   0.79699E+00   0.11768E+01
   0.63701E+01   0.79731E+00   0.11769E+01
   0.63701E+01   0.79763E+00   0.11770E+01
   0.63701E+01   0.79795E+00   0.11770E+01
   0.63701E+01   0.79827E+00   0.11770E+01
   0.63701E+01   0.79859E+00   0.11771E+01
   0.63701E+01   0.79891E+00   0.11771E+01
   0.63701E+01   0.79923E+00   0.11770E+01
   0.63701E+01   0.79954E+00   0.11769E+01
   0.63701E+01   0.79986E+00   0.11768E+01
   0.63701E+01   0.80018E+00   0.11769E+01
   0.63701E+01   0.80050E+00   0.11769E+01
   0.63701E+01   0.80082E+00   0.11770E+01
   0.63701E+01   0.80114E+00   0.11769E+01
   0.63701E+01   0.80146E+00   0.11769E+01
   0.63701E+01   0.80178E+00   0.11771E+01
   0.63701E+01   0.80210E+00   0.11771E+01
   0.63701E+01   0.80242E+00   0.11770E+01
   0.63701E+01   0.80275E+00   0.11771E+01
   0.63701E+01   0.80307E+00   0.11771E+01
   0.63701E+01   0.80339E+00   0.11771E+01
   0.63701E+01   0.80371E+00   0.11770E+01
   0.63701E+01   0.80403E+00   0.11770E+01
   0.63701E+01   0.80435E+00   0.11772E+01
   0.63701E+01   0.80467E+00   0.11772E+01
   0.63701E+01   0.80499E+00   0.11772E+01
   0.63701E+01   0.80532E+00   0.11772E+01
   0.63701E+01   0.80564E+00   0.11772E+01
   0.63701E+01   0.80596E+00   0.11772E+01
   0.63701E+01   0.80628E+00   0.11770E+01
   0.63701E+01   0.80660E+00   0.11771E+01
   0.63701E+01   0.80693E+00   0.11772E+01
   0.63701E+01   0.80725E+00   0.11774E+01
   0.63701E+01   0.80757E+00   0.11774E+01
   0.63701E+01   0.80789E+00   0.11773E+01
   0.63701E+01   0.80822E+00   0.11774E+01
   0.63701E+01   0.80854E+00   0.11774E+01
   0.63701E+01   0.80886E+00   0.11776E+01
   0.63701E+01   0.80918E+00   0.11775E+01
   0.63701E+01   0.80951E+00   0.11777E+01
   0.63701E+01   0.80983E+00   0.11778E+01
   0.63701E+01   0.81016E+00   0.11776E+01
   0.63801E+01   0.81048E+00   0.11776E+01
   0.63701E+01   0.81080E+00   0.11778E+01
   0.63701E+01   0.81113E+00   0.11777E+01
   0.63801E+01   0.81145E+00   0.11777E+01
   0.63801E+01   0.81178E+00   0.11775E+01
   0.63801E+01   0.81210E+00   0.11777E+01
   0.63801E+01   0.81242E+00   0.11777E+01
   0.63801E+01   0.81275E+00   0.11775E+01
   0.63801E+01   0.81307E+00   0.11777E+01
   0.63801E+01   0.81340E+00   0.11775E+01
   0.63801E+01   0.81372E+00   0.11776E+01
   0.63801E+01   0.81405E+00   0.11776E+01
   0.63801E+01   0.81437E+00   0.11776E+01
   0.63801E+01   0.81470E+00   0.11776E+01
   0.63801E+01   0.81502E+00   0.11776E+01
   0.63801E+01   0.81535E+00   0.11778E+01
   0.63801E+01   0.81568E+00   0.11777E+01
   0.63801E+01   0.81600E+00   0.11777E+01
   0.63801E+01   0.81633E+00   0.11778E+01
   0.63801E+01   0.81665E+00   0.11778E+01
   0.63801E+01   0.81698E+00   0.11778E+01
   0.63801E+01   0.81731E+00   0.11778E+01
   0.63801E+01   0.81763E+00   0.11778E+01
   0.63801E+01   0.81796E+00   0.11779E+01
   0.63801E+01   0.81829E+00   0.11779E+01
   0.63801E+01   0.81861E+00   0.11780E+01
   0.63801E+01   0.81894E+00   0.11782E+01
   0.63801E+01   0.81927E+00   0.11780E+01
   0.63801E+01   0.81960E+00   0.11781E+01
   0.63801E+01   0.81992E+00   0.11782E+01
   0.63801E+01   0.82025E+00   0.11783E+01
   0.63801E+01   0.82058E+00   0.11783E+01
   0.63801E+01   0.82091E+00   0.11783E+01
   0.63801E+01   0.82123E+00   0.11783E+01
   0.63801E+01   0.82156E+00   0.11783E+01
   0.63801E+01   0.82189E+00   0.11783E+01
   0.63801E+01   0.82222E+00   0.11784E+01
   0.63801E+01   0.82255E+00   0.11782E+01
   0.63801E+01   0.82288E+00   0.11781E+01
   0.63801E+01   0.82321E+00   0.11782E+01
   0.63801E+01   0.82353E+00   0.11779E+01
   0.63801E+01   0.82386E+00   0.11779E+01
   0.63801E+01   0.82419E+00   0.11780E+01
   0.63801E+01   0.82452E+00   0.11781E+01
   0.63801E+01   0.82485E+00   0.11781E+01
   0.63801E+01   0.82518E+00   0.11781E+01
   0.63801E+01   0.82551E+00   0.11781E+01
   0.63801E+01   0.82584E+00   0.11783E+01
   0.63801E+01   0.82617E+00   0.11783E+01
   0.63801E+01   0.82650E+00   0.11784E+01
   0.63801E+01   0.82683E+00   0.11789E+01
   0.63801E+01   0.82716E+00   0.11786E+01
   0.63801E+01   0.82749E+00   0.11790E+01
   0.63801E+01   0.82782E+00   0.11790E+01
   0.63801E+01   0.82815E+00   0.11790E+01
   0.63801E+01   0.82848E+00   0.11792E+01
   0.63801E+01   0.82881E+00   0.11790E+01
   0.63801E+01   0.82915E+00   0.11790E+01
   0.63801E+01   0.82948E+00   0.11788E+01
   0.63801E+01   0.82981E+00   0.11791E+01
   0.63801E+01   0.83014E+00   0.11791E+01
   0.63801E+01   0.83047E+00   0.11792E+01
   0.63801E+01   0.83080E+00   0.11792E+01
   0.63801E+01   0.83114E+00   0.11793E+01
   0.63801E+01   0.83147E+00   0.11793E+01
   0.63801E+01   0.83180E+00   0.11794E+01
   0.63801E+01   0.83213E+00   0.11797E+01
   0.63801E+01   0.83246E+00   0.11796E+01
   0.63801E+01   0.83280E+00   0.11795E+01
   0.63801E+01   0.83313E+00   0.11794E+01
   0.63801E+01   0.83346E+00   0.11794E+01
   0.63801E+01   0.83380E+00   0.11796E+01
   0.63801E+01   0.83413E+00   0.11797E+01
   0.63801E+01   0.83446E+00   0.11797E+01
   0.63801E+01   0.83480E+00   0.11796E+01
   0.63801E+01   0.83513E+00   0.11797E+01
   0.63801E+01   0.83546E+00   0.11796E+01
   0.63801E+01   0.83580E+00   0.11797E+01
   0.63801E+01   0.83613E+00   0.11797E+01
   0.63801E+01   0.83647E+00   0.11797E+01
   0.63801E+01   0.83680E+00   0.11797E+01
   0.63801E+01   0.83713E+00   0.11797E+01
   0.63801E+01   0.83747E+00   0.11797E+01
   0.63901E+01   0.83780E+00   0.11800E+01
   0.63901E+01   0.83814E+00   0.11799E+01
   0.63801E+01   0.83847E+00   0.11798E+01
   0.63801E+01   0.83881E+00   0.11799E+01
   0.63901E+01   0.83914E+00   0.11800E+01
   0.63901E+01   0.83948E+00   0.11800E+01
   0.63901E+01   0.83981E+00   0.11800E+01
   0.63901E+01   0.84015E+00   0.11801E+01
   0.63901E+01   0.84048E+00   0.11800E+01
   0.63901E+01   0.84082E+00   0.11801E+01
   0.63901E+01   0.84116E+00   0.11802E+01
   0.63901E+01   0.84149E+00   0.11802E+01
   0.63901E+01   0.84183E+00   0.11802E+01
   0.63901E+01   0.84217E+00   0.11801E+01
   0.63901E+01   0.84250E+00   0.11801E+01
   0.63901E+01   0.84284E+00   0.11801E+01
   0.63901E+01   0.84317E+00   0.11800E+01
   0.63901E+01   0.84351E+00   0.11800E+01
   0.63901E+01   0.84385E+00   0.11800E+01
   0.63901E+01   0.84419E+00   0.11800E+01
   0.63901E+01   0.84452E+00   0.11800E+01
   0.63901E+01   0.84486E+00   0.11801E+01
   0.63901E+01   0.84520E+00   0.11801E+01
   0.63901E+01   0.84554E+00   0.11804E+01
   0.63901E+01   0.84587E+00   0.11802E+01
   0.63901E+01   0.84621E+00   0.11801E+01
   0.63901E+01   0.84655E+00   0.11801E+01
   0.63901E+01   0.84689E+00   0.11802E+01
   0.63901E+01   0.84723E+00   0.11802E+01
   0.63901E+01   0.84757E+00   0.11804E+01
   0.63901E+01   0.84790E+00   0.11802E+01
   0.63901E+01   0.84824E+00   0.11806E+01
   0.63901E+01   0.84858E+00   0.11805E+01
   0.63901E+01   0.84892E+00   0.11806E+01
   0.63901E+01   0.84926E+00   0.11806E+01
   0.63901E+01   0.84960E+00   0.11806E+01
   0.63901E+01   0.84994E+00   0.11807E+01
   0.63901E+01   0.85028E+00   0.11806E+01
   0.63901E+01   0.85062E+00   0.11806E+01
   0.63901E+01   0.85096E+00   0.11807E+01
   0.63901E+01   0.85130E+00   0.11807E+01
   0.63901E+01   0.85164E+00   0.11807E+01
   0.63901E+01   0.85198E+00   0.11807E+01
   0.63901E+01   0.85232E+00   0.11808E+01
   0.63901E+01   0.85266E+00   0.11808E+01
   0.63901E+01   0.85300E+00   0.11808E+01
   0.63901E+01   0.85334E+00   0.11810E+01
   0.63901E+01   0.85368E+00   0.11807E+01
   0.63901E+01   0.85402E+00   0.11810E+01
   0.63901E+01   0.85436E+00   0.11810E+01
   0.63901E+01   0.85471E+00   0.11810E+01
   0.63901E+01   0.85505E+00   0.11811E+01
   0.63901E+01   0.85539E+00   0.11810E+01
   0.63901E+01   0.85573E+00   0.11811E+01
   0.63901E+01   0.85607E+00   0.11812E+01
   0.63901E+01   0.85641E+00   0.11812E+01
   0.63901E+01   0.85676E+00   0.11812E+01
   0.63901E+01   0.85710E+00   0.11812E+01
   0.63901E+01   0.85744E+00   0.11812E+01
   0.63901E+01   0.85778E+00   0.11812E+01
   0.63901E+01   0.85813E+00   0.11812E+01
   0.63901E+01   0.85847E+00   0.11812E+01
   0.63901E+01   0.85881E+00   0.11813E+01
   0.63901E+01   0.85916E+00   0.11813E+01
   0.63901E+01   0.85950E+00   0.11813E+01
   0.63901E+01   0.85984E+00   0.11814E+01
   0.63901E+01   0.86019E+00   0.11814E+01
   0.63901E+01   0.86053E+00   0.11814E+01
   0.63901E+01   0.86087E+00   0.11814E+01
   0.63901E+01   0.86122E+00   0.11815E+01
   0.63901E+01   0.86156E+00   0.11815E+01
   0.63901E+01   0.86191E+00   0.11814E+01
   0.64001E+01   0.86225E+00   0.11817E+01
   0.64001E+01   0.86259E+00   0.11816E+01
   0.64001E+01   0.86294E+00   0.11818E+01
   0.64001E+01   0.86328E+00   0.11818E+01
   0.64001E+01   0.86363E+00   0.11817E+01
   0.64001E+01   0.86397E+00   0.11817E+01
   0.64001E+01   0.86432E+00   0.11820E+01
   0.64001E+01   0.86466E+00   0.11818E+01
   0.64001E+01   0.86501E+00   0.11819E+01
   0.64001E+01   0.86536E+00   0.11817E+01
   0.64001E+01   0.86570E+00   0.11821E+01
   0.64001E+01   0.86605E+00   0.11820E+01
   0.64001E+01   0.86639E+00   0.11821E+01
   0.64001E+01   0.86674E+00   0.11821E+01
   0.64001E+01   0.86709E+00   0.11821E+01
   0.64001E+01   0.86743E+00   0.11820E+01
   0.64001E+01   0.86778E+00   0.11821E+01
   0.64001E+01   0.86813E+00   0.11822E+01
   0.64001E+01   0.86847E+00   0.11822E+01
   0.64001E+01   0.86882E+00   0.11822E+01
   0.64001E+01   0.86917E+00   0.11822E+01
   0.64001E+01   0.86951E+00   0.11822E+01
   0.64001E+01   0.86986E+00   0.11822E+01
   0.64001E+01   0.87021E+00   0.11822E+01
   0.64001E+01   0.87056E+00   0.11822E+01
   0.64001E+01   0.87090E+00   0.11822E+01
   0.64001E+01   0.87125E+00   0.11823E+01
   0.64001E+01   0.87160E+00   0.11823E+01
   0.64001E+01   0.87195E+00   0.11823E+01
   0.64001E+01   0.87230E+00   0.11824E+01
   0.64001E+01   0.87265E+00   0.11827E+01
   0.64001E+01   0.87299E+00   0.11827E+01
   0.64001E+01   0.87334E+00   0.11827E+01
   0.64001E+01   0.87369E+00   0.11827E+01
   0.64001E+01   0.87404E+00   0.11828E+01
   0.64001E+01   0.87439E+00   0.11828E+01
   0.64001E+01   0.87474E+00   0.11828E+01
   0.64001E+01   0.87509E+00   0.11828E+01
   0.64001E+01   0.87544E+00   0.11830E+01
   0.64001E+01   0.87579E+00   0.11830E+01
   0.64001E+01   0.87614E+00   0.11831E+01
   0.64001E+01   0.87649E+00   0.11830E+01
   0.64001E+01   0.87684E+00   0.11828E+01
   0.64001E+01   0.87719E+00   0.11828E+01
   0.64001E+01   0.87754E+00   0.11828E+01
   0.64001E+01   0.87789E+00   0.11829E+01
   0.64001E+01   0.87824E+00   0.11829E+01
   0.64001E+01   0.87859E+00   0.11830E+01
   0.64001E+01   0.87894E+00   0.11831E+01
   0.64001E+01   0.87930E+00   0.11831E+01
   0.64001E+01   0.87965E+00   0.11832E+01
   0.64001E+01   0.88000E+00   0.11831E+01
   0.64001E+01   0.88035E+00   0.11834E+01
   0.64001E+01   0.88070E+00   0.11834E+01
   0.64001E+01   0.88105E+00   0.11835E+01
   0.64001E+01   0.88141E+00   0.11834E+01
   0.64101E+01   0.88176E+00   0.11833E+01
   0.64101E+01   0.88211E+00   0.11833E+01
   0.64101E+01   0.88246E+00   0.11834E+01
   0.64101E+01   0.88281E+00   0.11833E+01
   0.64101E+01   0.88317E+00   0.11834E+01
   0.64101E+01   0.88352E+00   0.11835E+01
   0.64101E+01   0.88387E+00   0.11835E+01
   0.64101E+01   0.88423E+00   0.11835E+01
   0.64101E+01   0.88458E+00   0.11834E+01
   0.64101E+01   0.88493E+00   0.11837E+01
   0.64101E+01   0.88529E+00   0.11836E+01
   0.64101E+01   0.88564E+00   0.11837E+01
   0.64101E+01   0.88599E+00   0.11837E+01
   0.64101E+01   0.88635E+00   0.11836E+01
   0.64101E+01   0.88670E+00   0.11837E+01
   0.64101E+01   0.88706E+00   0.11837E+01
   0.64101E+01   0.88741E+00   0.11837E+01
   0.64101E+01   0.88777E+00   0.11837E+01
   0.64101E+01   0.88812E+00   0.11836E+01
   0.64101E+01   0.88848E+00   0.11837E+01
   0.64101E+01   0.88883E+00   0.11836E+01
   0.64101E+01   0.88919E+00   0.11838E+01
   0.64101E+01   0.88954E+00   0.11837E+01
   0.64101E+01   0.88990E+00   0.11837E+01
   0.64101E+01   0.89025E+00   0.11836E+01
   0.64101E+01   0.89061E+00   0.11838E+01
   0.64101E+01   0.89096E+00   0.11837E+01
   0.64101E+01   0.89132E+00   0.11839E+01
   0.64101E+01   0.89168E+00   0.11839E+01
   0.64101E+01   0.89203E+00   0.11839E+01
   0.64101E+01   0.89239E+00   0.11840E+01
   0.64101E+01   0.89275E+00   0.11839E+01
   0.64101E+01   0.89310E+00   0.11840E+01
   0.64101E+01   0.89346E+00   0.11839E+01
   0.64101E+01   0.89382E+00   0.11840E+01
   0.64101E+01   0.89417E+00   0.11840E+01
   0.64101E+01   0.89453E+00   0.11840E+01
   0.64101E+01   0.89489E+00   0.11842E+01
   0.64101E+01   0.89525E+00   0.11842E+01
   0.64101E+01   0.89560E+00   0.11841E+01
   0.64101E+01   0.89596E+00   0.11840E+01
   0.64101E+01   0.89632E+00   0.11841E+01
   0.64101E+01   0.89668E+00   0.11842E+01
   0.64101E+01   0.89704E+00   0.11841E+01
   0.64101E+01   0.89739E+00   0.11842E+01
   0.64101E+01   0.89775E+00   0.11842E+01
   0.64101E+01   0.89811E+00   0.11842E+01
   0.64101E+01   0.89847E+00   0.11842E+01
   0.64101E+01   0.89883E+00   0.11842E+01
   0.64101E+01   0.89919E+00   0.11842E+01
   0.64101E+01   0.89955E+00   0.11843E+01
   0.64101E+01   0.89991E+00   0.11844E+01
   0.64101E+01   0.90027E+00   0.11847E+01
   0.64101E+01   0.90063E+00   0.11846E+01
   0.64101E+01   0.90099E+00   0.11846E+01
   0.64101E+01   0.90135E+00   0.11846E+01
   0.64101E+01   0.90171E+00   0.11846E+01
   0.64101E+01   0.90207E+00   0.11846E+01
   0.64101E+01   0.90243E+00   0.11847E+01
   0.64101E+01   0.90279E+00   0.11847E+01
   0.64101E+01   0.90315E+00   0.11849E+01
   0.64101E+01   0.90351E+00   0.11847E+01
   0.64101E+01   0.90387E+00   0.11848E+01
   0.64101E+01   0.90423E+00   0.11849E+01
   0.64101E+01   0.90459E+00   0.11848E+01
   0.64101E+01   0.90495E+00   0.11849E+01
   0.64101E+01   0.90532E+00   0.11849E+01
   0.64101E+01   0.90568E+00   0.11849E+01
   0.64101E+01   0.90604E+00   0.11849E+01
   0.64101E+01   0.90640E+00   0.11850E+01
   0.64101E+01   0.90676E+00   0.11850E+01
   0.64101E+01   0.90713E+00   0.11850E+01
   0.64101E+01   0.90749E+00   0.11850E+01
   0.64101E+01   0.90785E+00   0.11850E+01
   0.64101E+01   0.90821E+00   0.11850E+01
   0.64101E+01   0.90858E+00   0.11852E+01
   0.64101E+01   0.90894E+00   0.11850E+01
   0.64101E+01   0.90930E+00   0.11851E+01
   0.64101E+01   0.90967E+00   0.11851E+01
   0.64101E+01   0.91003E+00   0.11852E+01
   0.64101E+01   0.91039E+00   0.11852E+01
   0.64101E+01   0.91076E+00   0.11853E+01
   0.64101E+01   0.91112E+00   0.11852E+01
   0.64101E+01   0.91148E+00   0.11853E+01
   0.64101E+01   0.91185E+00   0.11854E+01
   0.64101E+01   0.91221E+00   0.11853E+01
   0.64101E+01   0.91258E+00   0.11853E+01
   0.64101E+01   0.91294E+00   0.11853E+01
   0.64101E+01   0.91331E+00   0.11856E+01
   0.64101E+01   0.91367E+00   0.11855E+01
   0.64101E+01   0.91404E+00   0.11855E+01
   0.64101E+01   0.91440E+00   0.11855E+01
   0.64101E+01   0.91477E+00   0.11856E+01
   0.64101E+01   0.91513E+00   0.11856E+01
   0.64101E+01   0.91550E+00   0.11856E+01
   0.64101E+01   0.91586E+00   0.11856E+01
   0.64101E+01   0.91623E+00   0.11855E+01
   0.64101E+01   0.91660E+00   0.11855E+01
   0.64101E+01   0.91696E+00   0.11857E+01
   0.64101E+01   0.91733E+00   0.11858E+01
   0.64101E+01   0.91770E+00   0.11858E+01
   0.64201E+01   0.91806E+00   0.11858E+01
   0.64101E+01   0.91843E+00   0.11858E+01
   0.64201E+01   0.91880E+00   0.11858E+01
   0.64201E+01   0.91916E+00   0.11858E+01
   0.64201E+01   0.91953E+00   0.11859E+01
   0.64201E+01   0.91990E+00   0.11859E+01
   0.64201E+01   0.92027E+00   0.11858E+01
   0.64201E+01   0.92063E+00   0.11859E+01
   0.64201E+01   0.92100E+00   0.11860E+01
   0.64201E+01   0.92137E+00   0.11861E+01
   0.64201E+01   0.92174E+00   0.11863E+01
   0.64201E+01   0.92211E+00   0.11862E+01
   0.64201E+01   0.92247E+00   0.11863E+01
   0.64201E+01   0.92284E+00   0.11863E+01
   0.64201E+01   0.92321E+00   0.11862E+01
   0.64201E+01   0.92358E+00   0.11863E+01
   0.64201E+01   0.92395E+00   0.11862E+01
   0.64201E+01   0.92432E+00   0.11864E+01
   0.64201E+01   0.92469E+00   0.11864E+01
   0.64201E+01   0.92506E+00   0.11864E+01
   0.64201E+01   0.92543E+00   0.11867E+01
   0.64201E+01   0.92580E+00   0.11866E+01
   0.64201E+01   0.92617E+00   0.11865E+01
   0.64201E+01   0.92654E+00   0.11865E+01
   0.64201E+01   0.92691E+00   0.11868E+01
   0.64201E+01   0.92728E+00   0.11865E+01
   0.64201E+01   0.92765E+00   0.11864E+01
   0.64201E+01   0.92802E+00   0.11866E+01
   0.64201E+01   0.92839E+00   0.11869E+01
   0.64201E+01   0.92876E+00   0.11869E+01
   0.64201E+01   0.92913E+00   0.11868E+01
   0.64201E+01   0.92950E+00   0.11869E+01
   0.64201E+01   0.92987E+00   0.11868E+01
   0.64201E+01   0.93025E+00   0.11867E+01
   0.64201E+01   0.93062E+00   0.11867E+01
   0.64201E+01   0.93099E+00   0.11868E+01
   0.64201E+01   0.93136E+00   0.11868E+01
   0.64201E+01   0.93173E+00   0.11868E+01
   0.64201E+01   0.93211E+00   0.11867E+01
   0.64201E+01   0.93248E+00   0.11869E+01
   0.64201E+01   0.93285E+00   0.11869E+01
   0.64201E+01   0.93322E+00   0.11869E+01
   0.64201E+01   0.93360E+00   0.11869E+01
   0.64201E+01   0.93397E+00   0.11869E+01
   0.64201E+01   0.93434E+00   0.11869E+01
   0.64201E+01   0.93472E+00   0.11870E+01
   0.64201E+01   0.93509E+00   0.11870E+01
   0.64201E+01   0.93546E+00   0.11870E+01
   0.64201E+01   0.93584E+00   0.11873E+01
   0.64201E+01   0.93621E+00   0.11871E+01
   0.64201E+01   0.93658E+00   0.11871E+01
   0.64201E+01   0.93696E+00   0.11874E+01
   0.64201E+01   0.93733E+00   0.11874E+01
   0.64201E+01   0.93771E+00   0.11874E+01
   0.64201E+01   0.93808E+00   0.11873E+01
   0.64201E+01   0.93846E+00   0.11872E+01
   0.64201E+01   0.93883E+00   0.11872E+01
   0.64201E+01   0.93921E+00   0.11871E+01
   0.64201E+01   0.93958E+00   0.11872E+01
   0.64201E+01   0.93996E+00   0.11872E+01
   0.64201E+01   0.94033E+00   0.11872E+01
   0.64301E+01   0.94071E+00   0.11873E+01
   0.64201E+01   0.94108E+00   0.11872E+01
   0.64201E+01   0.94146E+00   0.11874E+01
   0.64301E+01   0.94184E+00   0.11873E+01
   0.64201E+01   0.94221E+00   0.11875E+01
   0.64201E+01   0.94259E+00   0.11875E+01
   0.64201E+01   0.94297E+00   0.11875E+01
   0.64201E+01   0.94334E+00   0.11875E+01
   0.64201E+01   0.94372E+00   0.11875E+01
   0.64201E+01   0.94410E+00   0.11875E+01
   0.64201E+01   0.94447E+00   0.11875E+01
   0.64201E+01   0.94485E+00   0.11875E+01
   0.64201E+01   0.94523E+00   0.11875E+01
   0.64301E+01   0.94561E+00   0.11876E+01
   0.64201E+01   0.94598E+00   0.11876E+01
   0.64201E+01   0.94636E+00   0.11876E+01
   0.64201E+01   0.94674E+00   0.11879E+01
   0.64201E+01   0.94712E+00   0.11879E+01
   0.64301E+01   0.94750E+00   0.11881E+01
   0.64301E+01   0.94788E+00   0.11882E+01
   0.64201E+01   0.94826E+00   0.11882E+01
   0.64301E+01   0.94863E+00   0.11881E+01
   0.64201E+01   0.94901E+00   0.11884E+01
   0.64201E+01   0.94939E+00   0.11883E+01
   0.64301E+01   0.94977E+00   0.11884E+01
   0.64301E+01   0.95015E+00   0.11884E+01
   0.64301E+01   0.95053E+00   0.11885E+01
   0.64301E+01   0.95091E+00   0.11887E+01
   0.64301E+01   0.95129E+00   0.11886E+01
   0.64301E+01   0.95167E+00   0.11887E+01
   0.64301E+01   0.95205E+00   0.11884E+01
   0.64301E+01   0.95243E+00   0.11888E+01
   0.64301E+01   0.95281E+00   0.11888E+01
   0.64301E+01   0.95319E+00   0.11886E+01
   0.64301E+01   0.95357E+00   0.11887E+01
   0.64301E+01   0.95395E+00   0.11887E+01
   0.64301E+01   0.95434E+00   0.11887E+01
   0.64301E+01   0.95472E+00   0.11887E+01
   0.64301E+01   0.95510E+00   0.11887E+01
   0.64301E+01   0.95548E+00   0.11887E+01
   0.64301E+01   0.95586E+00   0.11888E+01
   0.64301E+01   0.95624E+00   0.11888E+01
   0.64301E+01   0.95663E+00   0.11887E+01
   0.64301E+01   0.95701E+00   0.11888E+01
   0.64301E+01   0.95739E+00   0.11888E+01
   0.64301E+01   0.95777E+00   0.11888E+01
   0.64301E+01   0.95816E+00   0.11888E+01
   0.64301E+01   0.95854E+00   0.11888E+01
   0.64301E+01   0.95892E+00   0.11888E+01
   0.64301E+01   0.95930E+00   0.11888E+01
   0.64301E+01   0.95969E+00   0.11888E+01
   0.64301E+01   0.96007E+00   0.11889E+01
   0.64301E+01   0.96045E+00   0.11889E+01
   0.64301E+01   0.96084E+00   0.11888E+01
   0.64301E+01   0.96122E+00   0.11889E+01
   0.64301E+01   0.96161E+00   0.11890E+01
   0.64301E+01   0.96199E+00   0.11890E+01
   0.64301E+01   0.96238E+00   0.11889E+01
   0.64301E+01   0.96276E+00   0.11891E+01
   0.64301E+01   0.96314E+00   0.11891E+01
   0.64301E+01   0.96353E+00   0.11891E+01
   0.64301E+01   0.96391E+00   0.11891E+01
   0.64301E+01   0.96430E+00   0.11891E+01
   0.64301E+01   0.96468E+00   0.11892E+01
   0.64301E+01   0.96507E+00   0.11893E+01
   0.64301E+01   0.96546E+00   0.11894E+01
   0.64301E+01   0.96584E+00   0.11894E+01
   0.64301E+01   0.96623E+00   0.11894E+01
   0.64301E+01   0.96661E+00   0.11894E+01
   0.64301E+01   0.96700E+00   0.11894E+01
   0.64301E+01   0.96739E+00   0.11895E+01
   0.64301E+01   0.96777E+00   0.11895E+01
   0.64301E+01   0.96816E+00   0.11896E+01
   0.64301E+01   0.96855E+00   0.11896E+01
   0.64301E+01   0.96893E+00   0.11896E+01
   0.64301E+01   0.96932E+00   0.11899E+01
   0.64301E+01   0.96971E+00   0.11897E+01
   0.64301E+01   0.97010E+00   0.11896E+01
   0.64301E+01   0.97048E+00   0.11896E+01
   0.64301E+01   0.97087E+00   0.11896E+01
   0.64401E+01   0.97126E+00   0.11898E+01
   0.64401E+01   0.97165E+00   0.11897E+01
   0.64401E+01   0.97203E+00   0.11897E+01
   0.64401E+01   0.97242E+00   0.11897E+01
   0.64401E+01   0.97281E+00   0.11896E+01
   0.64401E+01   0.97320E+00   0.11896E+01
   0.64301E+01   0.97359E+00   0.11896E+01
   0.64401E+01   0.97398E+00   0.11898E+01
   0.64401E+01   0.97437E+00   0.11898E+01
   0.64401E+01   0.97476E+00   0.11898E+01
   0.64401E+01   0.97515E+00   0.11899E+01
   0.64401E+01   0.97554E+00   0.11899E+01
   0.64401E+01   0.97593E+00   0.11898E+01
   0.64401E+01   0.97632E+00   0.11898E+01
   0.64401E+01   0.97671E+00   0.11899E+01
   0.64401E+01   0.97710E+00   0.11899E+01
   0.64401E+01   0.97749E+00   0.11899E+01
   0.64401E+01   0.97788E+00   0.11897E+01
   0.64401E+01   0.97827E+00   0.11897E+01
   0.64401E+01   0.97866E+00   0.11899E+01
   0.64401E+01   0.97905E+00   0.11900E+01
   0.64401E+01   0.97944E+00   0.11901E+01
   0.64401E+01   0.97983E+00   0.11901E+01
   0.64401E+01   0.98022E+00   0.11901E+01
   0.64401E+01   0.98062E+00   0.11901E+01
   0.64401E+01   0.98101E+00   0.11901E+01
   0.64401E+01   0.98140E+00   0.11901E+01
   0.64401E+01   0.98179E+00   0.11901E+01
   0.64401E+01   0.98218E+00   0.11901E+01
   0.64401E+01   0.98258E+00   0.11902E+01
   0.64401E+01   0.98297E+00   0.11902E+01
   0.64401E+01   0.98336E+00   0.11902E+01
   0.64401E+01   0.98375E+00   0.11902E+01
   0.64401E+01   0.98415E+00   0.11903E+01
   0.64401E+01   0.98454E+00   0.11902E+01
   0.64401E+01   0.98493E+00   0.11903E+01
   0.64401E+01   0.98533E+00   0.11904E+01
   0.64401E+01   0.98572E+00   0.11903E+01
   0.64401E+01   0.98612E+00   0.11906E+01
   0.64401E+01   0.98651E+00   0.11905E+01
   0.64401E+01   0.98690E+00   0.11907E+01
   0.64401E+01   0.98730E+00   0.11910E+01
   0.64401E+01   0.98769E+00   0.11909E+01
   0.64401E+01   0.98809E+00   0.11908E+01
   0.64401E+01   0.98848E+00   0.11906E+01
   0.64401E+01   0.98888E+00   0.11909E+01
   0.64401E+01   0.98927E+00   0.11909E+01
   0.64401E+01   0.98967E+00   0.11911E+01
   0.64401E+01   0.99006E+00   0.11910E+01
   0.64401E+01   0.99046E+00   0.11911E+01
   0.64401E+01   0.99085E+00   0.11911E+01
   0.64401E+01   0.99125E+00   0.11911E+01
   0.64401E+01   0.99165E+00   0.11911E+01
   0.64401E+01   0.99204E+00   0.11913E+01
   0.64401E+01   0.99244E+00   0.11913E+01
   0.64401E+01   0.99284E+00   0.11913E+01
   0.64401E+01   0.99323E+00   0.11914E+01
   0.64401E+01   0.99363E+00   0.11914E+01
   0.64401E+01   0.99403E+00   0.11914E+01
   0.64401E+01   0.99442E+00   0.11915E+01
   0.64401E+01   0.99482E+00   0.11915E+01
   0.64401E+01   0.99522E+00   0.11917E+01
   0.64401E+01   0.99562E+00   0.11916E+01
   0.64401E+01   0.99601E+00   0.11917E+01
   0.64401E+01   0.99641E+00   0.11917E+01
   0.64401E+01   0.99681E+00   0.11920E+01
   0.64401E+01   0.99721E+00   0.11921E+01
   0.64401E+01   0.99761E+00   0.11921E+01
   0.64401E+01   0.99800E+00   0.11921E+01
   0.64401E+01   0.99840E+00   0.11921E+01
   0.64401E+01   0.99880E+00   0.11921E+01
   0.64401E+01   0.99920E+00   0.11919E+01
   0.64401E+01   0.99960E+00   0.11921E+01


==> anc/Figure3/1outP0_R_incomp_fermi_down_rc03.dat <==
   0.31810E+00   0.73532E-01   0.11321E+00
   0.35410E+00   0.73628E-01   0.11323E+00
   0.38110E+00   0.73725E-01   0.11326E+00
   0.40510E+00   0.73822E-01   0.11329E+00
   0.43060E+00   0.73919E-01   0.11332E+00
   0.45610E+00   0.74016E-01   0.11336E+00
   0.48310E+00   0.74113E-01   0.11341E+00
   0.51010E+00   0.74210E-01   0.11345E+00
   0.54010E+00   0.74308E-01   0.11351E+00
   0.57310E+00   0.74405E-01   0.11357E+00
   0.60760E+00   0.74503E-01   0.11364E+00
   0.64510E+00   0.74601E-01   0.11372E+00
   0.68560E+00   0.74699E-01   0.11381E+00
   0.73060E+00   0.74797E-01   0.11391E+00
   0.78159E+00   0.74895E-01   0.11403E+00
   0.83709E+00   0.74993E-01   0.11416E+00
   0.90009E+00   0.75092E-01   0.11432E+00
   0.97209E+00   0.75191E-01   0.11451E+00
   0.10531E+01   0.75289E-01   0.11473E+00
   0.11476E+01   0.75388E-01   0.11501E+00
   0.12571E+01   0.75487E-01   0.11534E+00
   0.13861E+01   0.75586E-01   0.11575E+00
   0.15421E+01   0.75685E-01   0.11629E+00
   0.17296E+01   0.75785E-01   0.11698E+00
   0.19591E+01   0.75884E-01   0.11790E+00
   0.22486E+01   0.75984E-01   0.11919E+00
   0.26191E+01   0.76084E-01   0.12106E+00
   0.30991E+01   0.76184E-01   0.12385E+00
   0.37366E+01   0.76284E-01   0.12828E+00
   0.45496E+01   0.76384E-01   0.13531E+00
   0.55591E+01   0.76484E-01   0.14672E+00
   0.67546E+01   0.76585E-01   0.16557E+00
   0.79560E+01   0.76685E-01   0.19364E+00
   0.89835E+01   0.76786E-01   0.23060E+00
   0.97725E+01   0.76887E-01   0.27451E+00
   0.10338E+02   0.76988E-01   0.32258E+00
   0.10728E+02   0.77089E-01   0.37275E+00
   0.10988E+02   0.77190E-01   0.42212E+00
   0.11166E+02   0.77291E-01   0.47202E+00
   0.11276E+02   0.77393E-01   0.51918E+00
   0.11343E+02   0.77494E-01   0.56373E+00
   0.11381E+02   0.77596E-01   0.60781E+00
   0.11394E+02   0.77698E-01   0.64904E+00
   0.11393E+02   0.77800E-01   0.68861E+00
   0.11378E+02   0.77902E-01   0.72511E+00
   0.11355E+02   0.78005E-01   0.76123E+00
   0.11324E+02   0.78107E-01   0.79491E+00
   0.11289E+02   0.78210E-01   0.82593E+00
   0.11250E+02   0.78312E-01   0.85671E+00
   0.11208E+02   0.78415E-01   0.88557E+00
   0.11166E+02   0.78518E-01   0.91255E+00
   0.11121E+02   0.78621E-01   0.93822E+00
   0.11075E+02   0.78724E-01   0.96338E+00
   0.11028E+02   0.78828E-01   0.98661E+00
   0.10982E+02   0.78931E-01   0.10091E+01
   0.10934E+02   0.79035E-01   0.10303E+01
   0.10887E+02   0.79139E-01   0.10507E+01
   0.10841E+02   0.79243E-01   0.10699E+01
   0.10796E+02   0.79347E-01   0.10879E+01
   0.10749E+02   0.79451E-01   0.11055E+01
   0.10704E+02   0.79555E-01   0.11221E+01
   0.10659E+02   0.79660E-01   0.11381E+01
   0.10616E+02   0.79764E-01   0.11536E+01
   0.10571E+02   0.79869E-01   0.11683E+01
   0.10527E+02   0.79974E-01   0.11826E+01
   0.10485E+02   0.80079E-01   0.11960E+01
   0.10442E+02   0.80184E-01   0.12091E+01
   0.10403E+02   0.80289E-01   0.12210E+01
   0.10362E+02   0.80395E-01   0.12327E+01
   0.10322E+02   0.80500E-01   0.12442E+01
   0.10281E+02   0.80606E-01   0.12550E+01
   0.10245E+02   0.80712E-01   0.12651E+01
   0.10205E+02   0.80818E-01   0.12754E+01
   0.10169E+02   0.80924E-01   0.12848E+01
   0.10131E+02   0.81030E-01   0.12940E+01
   0.10095E+02   0.81137E-01   0.13027E+01
   0.10061E+02   0.81243E-01   0.13110E+01
   0.10025E+02   0.81350E-01   0.13196E+01
   0.99900E+01   0.81457E-01   0.13272E+01
   0.99555E+01   0.81564E-01   0.13349E+01
   0.99240E+01   0.81671E-01   0.13418E+01
   0.98880E+01   0.81778E-01   0.13492E+01
   0.98580E+01   0.81885E-01   0.13556E+01
   0.98250E+01   0.81993E-01   0.13621E+01
   0.97950E+01   0.82101E-01   0.13682E+01
   0.97635E+01   0.82208E-01   0.13743E+01
   0.97335E+01   0.82316E-01   0.13800E+01
   0.97035E+01   0.82424E-01   0.13854E+01
   0.96735E+01   0.82533E-01   0.13910E+01
   0.96435E+01   0.82641E-01   0.13962E+01
   0.96180E+01   0.82750E-01   0.14008E+01
   0.95880E+01   0.82858E-01   0.14058E+01
   0.95610E+01   0.82967E-01   0.14104E+01
   0.95340E+01   0.83076E-01   0.14147E+01
   0.95070E+01   0.83185E-01   0.14191E+01
   0.94800E+01   0.83294E-01   0.14231E+01
   0.94545E+01   0.83404E-01   0.14272E+01
   0.94290E+01   0.83513E-01   0.14308E+01
   0.94050E+01   0.83623E-01   0.14344E+01
   0.93780E+01   0.83733E-01   0.14381E+01
   0.93540E+01   0.83843E-01   0.14415E+01
   0.93300E+01   0.83953E-01   0.14449E+01
   0.93060E+01   0.84063E-01   0.14480E+01
   0.92820E+01   0.84173E-01   0.14511E+01
   0.92595E+01   0.84284E-01   0.14541E+01
   0.92370E+01   0.84394E-01   0.14568E+01
   0.92145E+01   0.84505E-01   0.14597E+01
   0.91920E+01   0.84616E-01   0.14624E+01
   0.91695E+01   0.84727E-01   0.14650E+01
   0.91470E+01   0.84839E-01   0.14675E+01
   0.91260E+01   0.84950E-01   0.14699E+01
   0.91050E+01   0.85062E-01   0.14722E+01
   0.90840E+01   0.85173E-01   0.14744E+01
   0.90630E+01   0.85285E-01   0.14765E+01
   0.90435E+01   0.85397E-01   0.14786E+01
   0.90225E+01   0.85509E-01   0.14805E+01
   0.90030E+01   0.85622E-01   0.14824E+01
   0.89835E+01   0.85734E-01   0.14843E+01
   0.89640E+01   0.85847E-01   0.14860E+01
   0.89445E+01   0.85959E-01   0.14878E+01
   0.89265E+01   0.86072E-01   0.14894E+01
   0.89070E+01   0.86185E-01   0.14910E+01
   0.88890E+01   0.86298E-01   0.14926E+01
   0.88710E+01   0.86412E-01   0.14939E+01
   0.88530E+01   0.86525E-01   0.14954E+01
   0.88350E+01   0.86639E-01   0.14967E+01
   0.88170E+01   0.86752E-01   0.14981E+01
   0.88005E+01   0.86866E-01   0.14993E+01
   0.87825E+01   0.86980E-01   0.15005E+01
   0.87660E+01   0.87095E-01   0.15016E+01
   0.87480E+01   0.87209E-01   0.15028E+01
   0.87330E+01   0.87324E-01   0.15038E+01
   0.87165E+01   0.87438E-01   0.15048E+01
   0.87000E+01   0.87553E-01   0.15058E+01
   0.86835E+01   0.87668E-01   0.15068E+01
   0.86670E+01   0.87783E-01   0.15077E+01
   0.86520E+01   0.87898E-01   0.15085E+01
   0.86355E+01   0.88014E-01   0.15094E+01
   0.86220E+01   0.88129E-01   0.15102E+01
   0.86070E+01   0.88245E-01   0.15108E+01
   0.85920E+01   0.88361E-01   0.15116E+01
   0.85770E+01   0.88477E-01   0.15122E+01
   0.85620E+01   0.88593E-01   0.15129E+01
   0.85470E+01   0.88710E-01   0.15135E+01
   0.85335E+01   0.88826E-01   0.15141E+01
   0.85200E+01   0.88943E-01   0.15147E+01
   0.85035E+01   0.89059E-01   0.15153E+01
   0.84900E+01   0.89176E-01   0.15158E+01
   0.84765E+01   0.89293E-01   0.15162E+01
   0.84630E+01   0.89411E-01   0.15167E+01
   0.84495E+01   0.89528E-01   0.15171E+01
   0.84360E+01   0.89646E-01   0.15175E+01
   0.84225E+01   0.89763E-01   0.15179E+01
   0.84105E+01   0.89881E-01   0.15182E+01
   0.83970E+01   0.89999E-01   0.15186E+01
   0.83835E+01   0.90117E-01   0.15189E+01
   0.83700E+01   0.90236E-01   0.15192E+01
   0.83580E+01   0.90354E-01   0.15194E+01
   0.83475E+01   0.90473E-01   0.15196E+01
   0.83340E+01   0.90592E-01   0.15198E+01
   0.83205E+01   0.90711E-01   0.15201E+01
   0.83100E+01   0.90830E-01   0.15202E+01
   0.82965E+01   0.90949E-01   0.15204E+01
   0.82860E+01   0.91068E-01   0.15206E+01
   0.82740E+01   0.91188E-01   0.15207E+01
   0.82620E+01   0.91308E-01   0.15208E+01
   0.82515E+01   0.91428E-01   0.15209E+01
   0.82380E+01   0.91548E-01   0.15210E+01
   0.82275E+01   0.91668E-01   0.15210E+01
   0.82170E+01   0.91788E-01   0.15211E+01
   0.82050E+01   0.91909E-01   0.15211E+01
   0.81930E+01   0.92030E-01   0.15212E+01
   0.81840E+01   0.92150E-01   0.15211E+01
   0.81720E+01   0.92271E-01   0.15211E+01
   0.81615E+01   0.92393E-01   0.15211E+01
   0.81510E+01   0.92514E-01   0.15211E+01
   0.81405E+01   0.92635E-01   0.15210E+01
   0.81285E+01   0.92757E-01   0.15210E+01
   0.81195E+01   0.92879E-01   0.15209E+01
   0.81090E+01   0.93001E-01   0.15209E+01
   0.80985E+01   0.93123E-01   0.15207E+01
   0.80880E+01   0.93245E-01   0.15206E+01
   0.80775E+01   0.93368E-01   0.15205E+01
   0.80685E+01   0.93490E-01   0.15203E+01
   0.80580E+01   0.93613E-01   0.15202E+01
   0.80490E+01   0.93736E-01   0.15201E+01
   0.80385E+01   0.93859E-01   0.15199E+01
   0.80295E+01   0.93982E-01   0.15198E+01
   0.80190E+01   0.94106E-01   0.15196E+01
   0.80100E+01   0.94229E-01   0.15194E+01
   0.80010E+01   0.94353E-01   0.15192E+01
   0.79905E+01   0.94477E-01   0.15190E+01
   0.79815E+01   0.94601E-01   0.15188E+01
   0.79725E+01   0.94725E-01   0.15186E+01
   0.79635E+01   0.94849E-01   0.15183E+01
   0.79545E+01   0.94974E-01   0.15181E+01
   0.79455E+01   0.95099E-01   0.15179E+01
   0.79365E+01   0.95224E-01   0.15176E+01
   0.79275E+01   0.95349E-01   0.15173E+01
   0.79200E+01   0.95474E-01   0.15171E+01
   0.79110E+01   0.95599E-01   0.15168E+01
   0.79020E+01   0.95725E-01   0.15166E+01
   0.78930E+01   0.95850E-01   0.15162E+01
   0.78855E+01   0.95976E-01   0.15159E+01
   0.78765E+01   0.96102E-01   0.15157E+01
   0.78675E+01   0.96229E-01   0.15153E+01
   0.78600E+01   0.96355E-01   0.15151E+01
   0.78510E+01   0.96481E-01   0.15147E+01
   0.78435E+01   0.96608E-01   0.15144E+01
   0.78360E+01   0.96735E-01   0.15141E+01
   0.78285E+01   0.96862E-01   0.15138E+01
   0.78195E+01   0.96989E-01   0.15134E+01
   0.78120E+01   0.97117E-01   0.15130E+01
   0.78045E+01   0.97244E-01   0.15127E+01
   0.77955E+01   0.97372E-01   0.15123E+01
   0.77880E+01   0.97500E-01   0.15120E+01
   0.77805E+01   0.97628E-01   0.15116E+01
   0.77730E+01   0.97756E-01   0.15113E+01
   0.77655E+01   0.97884E-01   0.15109E+01
   0.77580E+01   0.98013E-01   0.15105E+01
   0.77505E+01   0.98141E-01   0.15101E+01
   0.77430E+01   0.98270E-01   0.15098E+01
   0.77355E+01   0.98399E-01   0.15093E+01
   0.77280E+01   0.98529E-01   0.15090E+01
   0.77220E+01   0.98658E-01   0.15086E+01
   0.77145E+01   0.98787E-01   0.15082E+01
   0.77070E+01   0.98917E-01   0.15078E+01
   0.76995E+01   0.99047E-01   0.15074E+01
   0.76935E+01   0.99177E-01   0.15070E+01
   0.76860E+01   0.99307E-01   0.15066E+01
   0.76785E+01   0.99438E-01   0.15062E+01
   0.76725E+01   0.99568E-01   0.15058E+01
   0.76650E+01   0.99699E-01   0.15054E+01
   0.76575E+01   0.99830E-01   0.15049E+01
   0.76515E+01   0.99961E-01   0.15045E+01
   0.76455E+01   0.10009E+00   0.15041E+01
   0.76380E+01   0.10022E+00   0.15036E+01
   0.76320E+01   0.10036E+00   0.15032E+01
   0.76245E+01   0.10049E+00   0.15028E+01
   0.76185E+01   0.10062E+00   0.15024E+01
   0.76110E+01   0.10075E+00   0.15019E+01
   0.76050E+01   0.10088E+00   0.15015E+01
   0.75990E+01   0.10102E+00   0.15010E+01
   0.75930E+01   0.10115E+00   0.15006E+01
   0.75855E+01   0.10128E+00   0.15001E+01
   0.75795E+01   0.10141E+00   0.14997E+01
   0.75735E+01   0.10155E+00   0.14992E+01
   0.75675E+01   0.10168E+00   0.14988E+01
   0.75615E+01   0.10181E+00   0.14983E+01
   0.75555E+01   0.10195E+00   0.14978E+01
   0.75495E+01   0.10208E+00   0.14974E+01
   0.75435E+01   0.10222E+00   0.14970E+01
   0.75375E+01   0.10235E+00   0.14965E+01
   0.75315E+01   0.10248E+00   0.14960E+01
   0.75255E+01   0.10262E+00   0.14955E+01
   0.75210E+01   0.10275E+00   0.14951E+01
   0.75135E+01   0.10289E+00   0.14946E+01
   0.75075E+01   0.10302E+00   0.14941E+01
   0.75015E+01   0.10316E+00   0.14936E+01
   0.74971E+01   0.10329E+00   0.14932E+01
   0.74911E+01   0.10343E+00   0.14927E+01
   0.74851E+01   0.10357E+00   0.14922E+01
   0.74791E+01   0.10370E+00   0.14917E+01
   0.74746E+01   0.10384E+00   0.14913E+01
   0.74686E+01   0.10397E+00   0.14908E+01
   0.74626E+01   0.10411E+00   0.14903E+01
   0.74581E+01   0.10425E+00   0.14898E+01
   0.74521E+01   0.10438E+00   0.14893E+01
   0.74461E+01   0.10452E+00   0.14889E+01
   0.74416E+01   0.10466E+00   0.14884E+01
   0.74356E+01   0.10480E+00   0.14879E+01
   0.74311E+01   0.10493E+00   0.14874E+01
   0.74266E+01   0.10507E+00   0.14870E+01
   0.74206E+01   0.10521E+00   0.14865E+01
   0.74146E+01   0.10535E+00   0.14859E+01
   0.74101E+01   0.10549E+00   0.14855E+01
   0.74056E+01   0.10562E+00   0.14850E+01
   0.73996E+01   0.10576E+00   0.14846E+01
   0.73951E+01   0.10590E+00   0.14840E+01
   0.73891E+01   0.10604E+00   0.14835E+01
   0.73846E+01   0.10618E+00   0.14830E+01
   0.73801E+01   0.10632E+00   0.14826E+01
   0.73741E+01   0.10646E+00   0.14820E+01
   0.73696E+01   0.10660E+00   0.14816E+01
   0.73651E+01   0.10674E+00   0.14811E+01
   0.73591E+01   0.10688E+00   0.14806E+01
   0.73546E+01   0.10702E+00   0.14801E+01
   0.73501E+01   0.10716E+00   0.14795E+01
   0.73456E+01   0.10730E+00   0.14791E+01
   0.73411E+01   0.10744E+00   0.14786E+01
   0.73366E+01   0.10758E+00   0.14782E+01
   0.73306E+01   0.10772E+00   0.14776E+01
   0.73261E+01   0.10787E+00   0.14771E+01
   0.73216E+01   0.10801E+00   0.14766E+01
   0.73171E+01   0.10815E+00   0.14761E+01
   0.73126E+01   0.10829E+00   0.14757E+01
   0.73081E+01   0.10843E+00   0.14751E+01
   0.73036E+01   0.10858E+00   0.14746E+01
   0.72991E+01   0.10872E+00   0.14741E+01
   0.72946E+01   0.10886E+00   0.14737E+01
   0.72901E+01   0.10900E+00   0.14732E+01
   0.72856E+01   0.10915E+00   0.14726E+01
   0.72811E+01   0.10929E+00   0.14721E+01
   0.72766E+01   0.10943E+00   0.14716E+01
   0.72736E+01   0.10958E+00   0.14713E+01
   0.72676E+01   0.10972E+00   0.14707E+01
   0.72631E+01   0.10987E+00   0.14701E+01
   0.72601E+01   0.11001E+00   0.14696E+01
   0.72556E+01   0.11015E+00   0.14692E+01
   0.72511E+01   0.11030E+00   0.14688E+01
   0.72466E+01   0.11044E+00   0.14682E+01
   0.72421E+01   0.11059E+00   0.14677E+01
   0.72391E+01   0.11073E+00   0.14672E+01
   0.72346E+01   0.11088E+00   0.14668E+01
   0.72316E+01   0.11103E+00   0.14663E+01
   0.72256E+01   0.11117E+00   0.14657E+01
   0.72226E+01   0.11132E+00   0.14653E+01
   0.72181E+01   0.11146E+00   0.14647E+01
   0.72136E+01   0.11161E+00   0.14643E+01
   0.72106E+01   0.11176E+00   0.14638E+01
   0.72061E+01   0.11190E+00   0.14633E+01
   0.72016E+01   0.11205E+00   0.14628E+01
   0.71986E+01   0.11220E+00   0.14623E+01
   0.71941E+01   0.11234E+00   0.14618E+01
   0.71911E+01   0.11249E+00   0.14614E+01
   0.71866E+01   0.11264E+00   0.14608E+01
   0.71821E+01   0.11279E+00   0.14604E+01
   0.71791E+01   0.11294E+00   0.14598E+01
   0.71746E+01   0.11308E+00   0.14593E+01
   0.71716E+01   0.11323E+00   0.14589E+01
   0.71671E+01   0.11338E+00   0.14584E+01
   0.71641E+01   0.11353E+00   0.14579E+01
   0.71596E+01   0.11368E+00   0.14574E+01
   0.71566E+01   0.11383E+00   0.14569E+01
   0.71536E+01   0.11398E+00   0.14565E+01
   0.71491E+01   0.11413E+00   0.14559E+01
   0.71446E+01   0.11428E+00   0.14554E+01
   0.71416E+01   0.11443E+00   0.14549E+01
   0.71371E+01   0.11458E+00   0.14545E+01
   0.71341E+01   0.11473E+00   0.14540E+01
   0.71311E+01   0.11488E+00   0.14535E+01
   0.71266E+01   0.11503E+00   0.14530E+01
   0.71236E+01   0.11518E+00   0.14525E+01
   0.71206E+01   0.11533E+00   0.14521E+01
   0.71161E+01   0.11548E+00   0.14516E+01
   0.71131E+01   0.11564E+00   0.14512E+01
   0.71086E+01   0.11579E+00   0.14506E+01
   0.71071E+01   0.11594E+00   0.14502E+01
   0.71026E+01   0.11609E+00   0.14496E+01
   0.70996E+01   0.11624E+00   0.14492E+01
   0.70966E+01   0.11640E+00   0.14488E+01
   0.70936E+01   0.11655E+00   0.14483E+01
   0.70891E+01   0.11670E+00   0.14477E+01
   0.70861E+01   0.11686E+00   0.14472E+01
   0.70831E+01   0.11701E+00   0.14467E+01
   0.70801E+01   0.11716E+00   0.14464E+01
   0.70756E+01   0.11732E+00   0.14459E+01
   0.70726E+01   0.11747E+00   0.14453E+01
   0.70696E+01   0.11762E+00   0.14449E+01
   0.70666E+01   0.11778E+00   0.14444E+01
   0.70636E+01   0.11793E+00   0.14440E+01
   0.70606E+01   0.11809E+00   0.14436E+01
   0.70561E+01   0.11824E+00   0.14430E+01
   0.70531E+01   0.11840E+00   0.14425E+01
   0.70501E+01   0.11855E+00   0.14420E+01
   0.70471E+01   0.11871E+00   0.14416E+01
   0.70441E+01   0.11887E+00   0.14411E+01
   0.70411E+01   0.11902E+00   0.14406E+01
   0.70381E+01   0.11918E+00   0.14401E+01
   0.70351E+01   0.11933E+00   0.14397E+01
   0.70321E+01   0.11949E+00   0.14392E+01
   0.70291E+01   0.11965E+00   0.14388E+01
   0.70261E+01   0.11981E+00   0.14384E+01
   0.70231E+01   0.11996E+00   0.14378E+01
   0.70201E+01   0.12012E+00   0.14374E+01
   0.70171E+01   0.12028E+00   0.14369E+01
   0.70141E+01   0.12044E+00   0.14364E+01
   0.70111E+01   0.12059E+00   0.14360E+01
   0.70081E+01   0.12075E+00   0.14355E+01
   0.70051E+01   0.12091E+00   0.14351E+01
   0.70021E+01   0.12107E+00   0.14346E+01
   0.69991E+01   0.12123E+00   0.14341E+01
   0.69961E+01   0.12139E+00   0.14337E+01
   0.69931E+01   0.12155E+00   0.14333E+01
   0.69901E+01   0.12171E+00   0.14328E+01
   0.69871E+01   0.12187E+00   0.14323E+01
   0.69856E+01   0.12203E+00   0.14319E+01
   0.69826E+01   0.12219E+00   0.14314E+01
   0.69796E+01   0.12235E+00   0.14310E+01
   0.69766E+01   0.12251E+00   0.14306E+01
   0.69736E+01   0.12267E+00   0.14301E+01
   0.69706E+01   0.12283E+00   0.14296E+01
   0.69676E+01   0.12299E+00   0.14292E+01
   0.69646E+01   0.12315E+00   0.14287E+01
   0.69631E+01   0.12331E+00   0.14282E+01
   0.69601E+01   0.12348E+00   0.14279E+01
   0.69571E+01   0.12364E+00   0.14274E+01
   0.69541E+01   0.12380E+00   0.14268E+01
   0.69526E+01   0.12396E+00   0.14265E+01
   0.69496E+01   0.12413E+00   0.14260E+01
   0.69466E+01   0.12429E+00   0.14255E+01
   0.69451E+01   0.12445E+00   0.14252E+01
   0.69421E+01   0.12462E+00   0.14247E+01
   0.69391E+01   0.12478E+00   0.14242E+01
   0.69361E+01   0.12494E+00   0.14238E+01
   0.69331E+01   0.12511E+00   0.14233E+01
   0.69316E+01   0.12527E+00   0.14229E+01
   0.69286E+01   0.12544E+00   0.14225E+01
   0.69271E+01   0.12560E+00   0.14221E+01
   0.69241E+01   0.12577E+00   0.14215E+01
   0.69211E+01   0.12593E+00   0.14212E+01
   0.69196E+01   0.12610E+00   0.14207E+01
   0.69166E+01   0.12626E+00   0.14203E+01
   0.69136E+01   0.12643E+00   0.14198E+01
   0.69121E+01   0.12659E+00   0.14195E+01
   0.69091E+01   0.12676E+00   0.14190E+01
   0.69061E+01   0.12693E+00   0.14185E+01
   0.69031E+01   0.12709E+00   0.14181E+01
   0.69016E+01   0.12726E+00   0.14177E+01
   0.68986E+01   0.12743E+00   0.14173E+01
   0.68971E+01   0.12759E+00   0.14169E+01
   0.68941E+01   0.12776E+00   0.14164E+01
   0.68911E+01   0.12793E+00   0.14159E+01
   0.68896E+01   0.12810E+00   0.14155E+01
   0.68866E+01   0.12827E+00   0.14151E+01
   0.68851E+01   0.12843E+00   0.14146E+01
   0.68836E+01   0.12860E+00   0.14143E+01
   0.68806E+01   0.12877E+00   0.14139E+01
   0.68776E+01   0.12894E+00   0.14133E+01
   0.68761E+01   0.12911E+00   0.14130E+01
   0.68731E+01   0.12928E+00   0.14126E+01
   0.68716E+01   0.12945E+00   0.14121E+01
   0.68686E+01   0.12962E+00   0.14118E+01
   0.68671E+01   0.12979E+00   0.14113E+01
   0.68641E+01   0.12996E+00   0.14108E+01
   0.68626E+01   0.13013E+00   0.14104E+01
   0.68596E+01   0.13030E+00   0.14100E+01
   0.68581E+01   0.13047E+00   0.14096E+01
   0.68551E+01   0.13064E+00   0.14092E+01
   0.68536E+01   0.13082E+00   0.14088E+01
   0.68521E+01   0.13099E+00   0.14084E+01
   0.68491E+01   0.13116E+00   0.14079E+01
   0.68476E+01   0.13133E+00   0.14075E+01
   0.68446E+01   0.13150E+00   0.14071E+01
   0.68431E+01   0.13168E+00   0.14067E+01
   0.68416E+01   0.13185E+00   0.14064E+01
   0.68386E+01   0.13202E+00   0.14060E+01
   0.68371E+01   0.13220E+00   0.14055E+01
   0.68341E+01   0.13237E+00   0.14050E+01
   0.68326E+01   0.13254E+00   0.14046E+01
   0.68296E+01   0.13272E+00   0.14042E+01
   0.68281E+01   0.13289E+00   0.14038E+01
   0.68266E+01   0.13307E+00   0.14035E+01
   0.68236E+01   0.13324E+00   0.14031E+01
   0.68221E+01   0.13342E+00   0.14026E+01
   0.68191E+01   0.13359E+00   0.14022E+01
   0.68176E+01   0.13377E+00   0.14018E+01
   0.68161E+01   0.13394E+00   0.14014E+01
   0.68146E+01   0.13412E+00   0.14011E+01
   0.68116E+01   0.13429E+00   0.14006E+01
   0.68101E+01   0.13447E+00   0.14003E+01
   0.68071E+01   0.13465E+00   0.13998E+01
   0.68056E+01   0.13482E+00   0.13994E+01
   0.68041E+01   0.13500E+00   0.13990E+01
   0.68011E+01   0.13518E+00   0.13986E+01
   0.68011E+01   0.13536E+00   0.13983E+01
   0.67981E+01   0.13553E+00   0.13978E+01
   0.67966E+01   0.13571E+00   0.13974E+01
   0.67936E+01   0.13589E+00   0.13970E+01
   0.67921E+01   0.13607E+00   0.13967E+01
   0.67906E+01   0.13625E+00   0.13962E+01
   0.67891E+01   0.13643E+00   0.13959E+01
   0.67876E+01   0.13660E+00   0.13955E+01
   0.67846E+01   0.13678E+00   0.13951E+01
   0.67831E+01   0.13696E+00   0.13947E+01
   0.67816E+01   0.13714E+00   0.13943E+01
   0.67801E+01   0.13732E+00   0.13939E+01
   0.67771E+01   0.13750E+00   0.13935E+01
   0.67756E+01   0.13768E+00   0.13932E+01
   0.67741E+01   0.13787E+00   0.13929E+01
   0.67726E+01   0.13805E+00   0.13924E+01
   0.67711E+01   0.13823E+00   0.13920E+01
   0.67681E+01   0.13841E+00   0.13916E+01
   0.67666E+01   0.13859E+00   0.13912E+01
   0.67651E+01   0.13877E+00   0.13908E+01
   0.67636E+01   0.13896E+00   0.13905E+01
   0.67621E+01   0.13914E+00   0.13902E+01
   0.67591E+01   0.13932E+00   0.13897E+01
   0.67576E+01   0.13950E+00   0.13893E+01
   0.67561E+01   0.13969E+00   0.13890E+01
   0.67546E+01   0.13987E+00   0.13886E+01
   0.67516E+01   0.14005E+00   0.13882E+01
   0.67516E+01   0.14024E+00   0.13878E+01
   0.67501E+01   0.14042E+00   0.13875E+01
   0.67486E+01   0.14061E+00   0.13871E+01
   0.67456E+01   0.14079E+00   0.13867E+01
   0.67441E+01   0.14098E+00   0.13863E+01
   0.67426E+01   0.14116E+00   0.13860E+01
   0.67411E+01   0.14135E+00   0.13856E+01
   0.67396E+01   0.14153E+00   0.13852E+01
   0.67381E+01   0.14172E+00   0.13849E+01
   0.67366E+01   0.14190E+00   0.13846E+01
   0.67351E+01   0.14209E+00   0.13841E+01
   0.67336E+01   0.14228E+00   0.13838E+01
   0.67306E+01   0.14246E+00   0.13834E+01
   0.67291E+01   0.14265E+00   0.13830E+01
   0.67276E+01   0.14284E+00   0.13827E+01
   0.67276E+01   0.14303E+00   0.13824E+01
   0.67246E+01   0.14321E+00   0.13820E+01
   0.67231E+01   0.14340E+00   0.13816E+01
   0.67216E+01   0.14359E+00   0.13812E+01
   0.67201E+01   0.14378E+00   0.13809E+01
   0.67186E+01   0.14397E+00   0.13805E+01
   0.67171E+01   0.14416E+00   0.13802E+01
   0.67156E+01   0.14435E+00   0.13798E+01
   0.67141E+01   0.14453E+00   0.13794E+01
   0.67126E+01   0.14472E+00   0.13791E+01
   0.67111E+01   0.14491E+00   0.13787E+01
   0.67096E+01   0.14510E+00   0.13784E+01
   0.67081E+01   0.14530E+00   0.13780E+01
   0.67066E+01   0.14549E+00   0.13776E+01
   0.67051E+01   0.14568E+00   0.13774E+01
   0.67036E+01   0.14587E+00   0.13770E+01
   0.67021E+01   0.14606E+00   0.13767E+01
   0.67006E+01   0.14625E+00   0.13763E+01
   0.66991E+01   0.14644E+00   0.13759E+01
   0.66976E+01   0.14664E+00   0.13755E+01
   0.66961E+01   0.14683E+00   0.13752E+01
   0.66946E+01   0.14702E+00   0.13748E+01
   0.66931E+01   0.14721E+00   0.13746E+01
   0.66916E+01   0.14741E+00   0.13742E+01
   0.66916E+01   0.14760E+00   0.13739E+01
   0.66886E+01   0.14780E+00   0.13734E+01
   0.66871E+01   0.14799E+00   0.13731E+01
   0.66856E+01   0.14818E+00   0.13727E+01
   0.66856E+01   0.14838E+00   0.13725E+01
   0.66841E+01   0.14857E+00   0.13721E+01
   0.66826E+01   0.14877E+00   0.13719E+01
   0.66811E+01   0.14896E+00   0.13715E+01
   0.66796E+01   0.14916E+00   0.13711E+01
   0.66781E+01   0.14935E+00   0.13707E+01
   0.66766E+01   0.14955E+00   0.13704E+01
   0.66751E+01   0.14975E+00   0.13700E+01
   0.66736E+01   0.14994E+00   0.13697E+01
   0.66736E+01   0.15014E+00   0.13696E+01
   0.66706E+01   0.15034E+00   0.13691E+01
   0.66691E+01   0.15054E+00   0.13687E+01
   0.66691E+01   0.15073E+00   0.13684E+01
   0.66676E+01   0.15093E+00   0.13681E+01
   0.66661E+01   0.15113E+00   0.13677E+01
   0.66646E+01   0.15133E+00   0.13673E+01
   0.66631E+01   0.15153E+00   0.13671E+01
   0.66631E+01   0.15173E+00   0.13668E+01
   0.66601E+01   0.15192E+00   0.13664E+01
   0.66601E+01   0.15212E+00   0.13661E+01
   0.66586E+01   0.15232E+00   0.13657E+01
   0.66571E+01   0.15252E+00   0.13654E+01
   0.66556E+01   0.15272E+00   0.13651E+01
   0.66541E+01   0.15292E+00   0.13647E+01
   0.66541E+01   0.15313E+00   0.13645E+01
   0.66526E+01   0.15333E+00   0.13642E+01
   0.66511E+01   0.15353E+00   0.13638E+01
   0.66496E+01   0.15373E+00   0.13635E+01
   0.66481E+01   0.15393E+00   0.13632E+01
   0.66466E+01   0.15413E+00   0.13628E+01
   0.66466E+01   0.15434E+00   0.13625E+01
   0.66451E+01   0.15454E+00   0.13622E+01
   0.66436E+01   0.15474E+00   0.13619E+01
   0.66421E+01   0.15494E+00   0.13616E+01
   0.66406E+01   0.15515E+00   0.13612E+01
   0.66391E+01   0.15535E+00   0.13609E+01
   0.66391E+01   0.15556E+00   0.13606E+01
   0.66376E+01   0.15576E+00   0.13603E+01
   0.66361E+01   0.15596E+00   0.13600E+01
   0.66346E+01   0.15617E+00   0.13596E+01
   0.66346E+01   0.15637E+00   0.13594E+01
   0.66331E+01   0.15658E+00   0.13590E+01
   0.66316E+01   0.15679E+00   0.13588E+01
   0.66301E+01   0.15699E+00   0.13583E+01
   0.66301E+01   0.15720E+00   0.13581E+01
   0.66286E+01   0.15740E+00   0.13578E+01
   0.66271E+01   0.15761E+00   0.13574E+01
   0.66256E+01   0.15782E+00   0.13571E+01
   0.66256E+01   0.15802E+00   0.13569E+01
   0.66241E+01   0.15823E+00   0.13566E+01
   0.66226E+01   0.15844E+00   0.13562E+01
   0.66211E+01   0.15865E+00   0.13559E+01
   0.66211E+01   0.15886E+00   0.13556E+01
   0.66196E+01   0.15906E+00   0.13553E+01
   0.66181E+01   0.15927E+00   0.13549E+01
   0.66166E+01   0.15948E+00   0.13547E+01
   0.66166E+01   0.15969E+00   0.13545E+01
   0.66151E+01   0.15990E+00   0.13541E+01
   0.66136E+01   0.16011E+00   0.13538E+01
   0.66121E+01   0.16032E+00   0.13534E+01
   0.66121E+01   0.16053E+00   0.13532E+01
   0.66106E+01   0.16074E+00   0.13529E+01
   0.66091E+01   0.16095E+00   0.13525E+01
   0.66091E+01   0.16117E+00   0.13522E+01
   0.66076E+01   0.16138E+00   0.13520E+01
   0.66061E+01   0.16159E+00   0.13517E+01
   0.66061E+01   0.16180E+00   0.13514E+01
   0.66046E+01   0.16201E+00   0.13510E+01
   0.66046E+01   0.16223E+00   0.13508E+01
   0.66031E+01   0.16244E+00   0.13505E+01
   0.66016E+01   0.16265E+00   0.13502E+01
   0.66001E+01   0.16287E+00   0.13499E+01
   0.66001E+01   0.16308E+00   0.13497E+01
   0.65986E+01   0.16329E+00   0.13494E+01
   0.65971E+01   0.16351E+00   0.13491E+01
   0.65971E+01   0.16372E+00   0.13487E+01
   0.65956E+01   0.16394E+00   0.13484E+01
   0.65941E+01   0.16415E+00   0.13482E+01
   0.65941E+01   0.16437E+00   0.13479E+01
   0.65926E+01   0.16459E+00   0.13476E+01
   0.65911E+01   0.16480E+00   0.13473E+01
   0.65911E+01   0.16502E+00   0.13470E+01
   0.65896E+01   0.16523E+00   0.13467E+01
   0.65896E+01   0.16545E+00   0.13464E+01
   0.65881E+01   0.16567E+00   0.13461E+01
   0.65866E+01   0.16589E+00   0.13459E+01
   0.65866E+01   0.16610E+00   0.13455E+01
   0.65851E+01   0.16632E+00   0.13453E+01
   0.65836E+01   0.16654E+00   0.13450E+01
   0.65836E+01   0.16676E+00   0.13447E+01
   0.65821E+01   0.16698E+00   0.13445E+01
   0.65821E+01   0.16720E+00   0.13442E+01
   0.65806E+01   0.16742E+00   0.13439E+01
   0.65806E+01   0.16764E+00   0.13436E+01
   0.65791E+01   0.16786E+00   0.13433E+01
   0.65776E+01   0.16808E+00   0.13430E+01
   0.65776E+01   0.16830E+00   0.13428E+01
   0.65761E+01   0.16852E+00   0.13425E+01
   0.65761E+01   0.16874E+00   0.13423E+01
   0.65746E+01   0.16896E+00   0.13420E+01
   0.65731E+01   0.16918E+00   0.13416E+01
   0.65731E+01   0.16941E+00   0.13414E+01
   0.65716E+01   0.16963E+00   0.13411E+01
   0.65716E+01   0.16985E+00   0.13409E+01
   0.65701E+01   0.17007E+00   0.13406E+01
   0.65686E+01   0.17030E+00   0.13402E+01
   0.65686E+01   0.17052E+00   0.13402E+01
   0.65671E+01   0.17075E+00   0.13398E+01
   0.65671E+01   0.17097E+00   0.13395E+01
   0.65656E+01   0.17119E+00   0.13392E+01
   0.65656E+01   0.17142E+00   0.13389E+01
   0.65641E+01   0.17164E+00   0.13387E+01
   0.65641E+01   0.17187E+00   0.13384E+01
   0.65626E+01   0.17209E+00   0.13381E+01
   0.65626E+01   0.17232E+00   0.13379E+01
   0.65611E+01   0.17255E+00   0.13377E+01
   0.65611E+01   0.17277E+00   0.13374E+01
   0.65596E+01   0.17300E+00   0.13370E+01
   0.65581E+01   0.17323E+00   0.13368E+01
   0.65581E+01   0.17346E+00   0.13366E+01
   0.65566E+01   0.17368E+00   0.13363E+01
   0.65566E+01   0.17391E+00   0.13360E+01
   0.65551E+01   0.17414E+00   0.13357E+01
   0.65551E+01   0.17437E+00   0.13355E+01
   0.65551E+01   0.17460E+00   0.13353E+01
   0.65536E+01   0.17483E+00   0.13350E+01
   0.65521E+01   0.17506E+00   0.13347E+01
   0.65521E+01   0.17529E+00   0.13345E+01
   0.65506E+01   0.17552E+00   0.13342E+01
   0.65506E+01   0.17575E+00   0.13339E+01
   0.65491E+01   0.17598E+00   0.13337E+01
   0.65491E+01   0.17621E+00   0.13334E+01
   0.65491E+01   0.17644E+00   0.13333E+01
   0.65476E+01   0.17667E+00   0.13330E+01
   0.65461E+01   0.17690E+00   0.13327E+01
   0.65461E+01   0.17714E+00   0.13323E+01
   0.65446E+01   0.17737E+00   0.13321E+01
   0.65446E+01   0.17760E+00   0.13319E+01
   0.65431E+01   0.17783E+00   0.13316E+01
   0.65431E+01   0.17807E+00   0.13313E+01
   0.65416E+01   0.17830E+00   0.13311E+01
   0.65416E+01   0.17854E+00   0.13310E+01
   0.65416E+01   0.17877E+00   0.13307E+01
   0.65401E+01   0.17900E+00   0.13304E+01
   0.65386E+01   0.17924E+00   0.13301E+01
   0.65386E+01   0.17948E+00   0.13299E+01
   0.65386E+01   0.17971E+00   0.13297E+01
   0.65371E+01   0.17995E+00   0.13294E+01
   0.65371E+01   0.18018E+00   0.13291E+01
   0.65356E+01   0.18042E+00   0.13289E+01
   0.65356E+01   0.18066E+00   0.13287E+01
   0.65341E+01   0.18089E+00   0.13284E+01
   0.65341E+01   0.18113E+00   0.13282E+01
   0.65341E+01   0.18137E+00   0.13280E+01
   0.65326E+01   0.18161E+00   0.13278E+01
   0.65326E+01   0.18185E+00   0.13275E+01
   0.65311E+01   0.18208E+00   0.13272E+01
   0.65311E+01   0.18232E+00   0.13269E+01
   0.65296E+01   0.18256E+00   0.13267E+01
   0.65296E+01   0.18280E+00   0.13265E+01
   0.65296E+01   0.18304E+00   0.13264E+01
   0.65281E+01   0.18328E+00   0.13260E+01
   0.65281E+01   0.18352E+00   0.13258E+01
   0.65266E+01   0.18377E+00   0.13256E+01
   0.65266E+01   0.18401E+00   0.13254E+01
   0.65251E+01   0.18425E+00   0.13250E+01
   0.65251E+01   0.18449E+00   0.13248E+01
   0.65251E+01   0.18473E+00   0.13245E+01
   0.65236E+01   0.18497E+00   0.13244E+01
   0.65236E+01   0.18522E+00   0.13242E+01
   0.65236E+01   0.18546E+00   0.13239E+01
   0.65221E+01   0.18570E+00   0.13236E+01
   0.65221E+01   0.18595E+00   0.13234E+01
   0.65206E+01   0.18619E+00   0.13232E+01
   0.65206E+01   0.18644E+00   0.13230E+01
   0.65191E+01   0.18668E+00   0.13227E+01
   0.65191E+01   0.18693E+00   0.13225E+01
   0.65191E+01   0.18717E+00   0.13222E+01
   0.65176E+01   0.18742E+00   0.13221E+01
   0.65176E+01   0.18766E+00   0.13218E+01
   0.65176E+01   0.18791E+00   0.13216E+01
   0.65161E+01   0.18816E+00   0.13213E+01
   0.65161E+01   0.18840E+00   0.13211E+01
   0.65161E+01   0.18865E+00   0.13209E+01
   0.65146E+01   0.18890E+00   0.13206E+01
   0.65146E+01   0.18915E+00   0.13205E+01
   0.65131E+01   0.18940E+00   0.13201E+01
   0.65131E+01   0.18964E+00   0.13201E+01
   0.65131E+01   0.18989E+00   0.13198E+01
   0.65116E+01   0.19014E+00   0.13195E+01
   0.65116E+01   0.19039E+00   0.13193E+01
   0.65116E+01   0.19064E+00   0.13190E+01
   0.65101E+01   0.19089E+00   0.13189E+01
   0.65101E+01   0.19114E+00   0.13186E+01
   0.65086E+01   0.19139E+00   0.13183E+01
   0.65086E+01   0.19165E+00   0.13182E+01
   0.65086E+01   0.19190E+00   0.13180E+01
   0.65086E+01   0.19215E+00   0.13179E+01
   0.65071E+01   0.19240E+00   0.13176E+01
   0.65071E+01   0.19265E+00   0.13173E+01
   0.65056E+01   0.19291E+00   0.13170E+01
   0.65056E+01   0.19316E+00   0.13169E+01
   0.65056E+01   0.19341E+00   0.13167E+01
   0.65056E+01   0.19367E+00   0.13164E+01
   0.65041E+01   0.19392E+00   0.13161E+01
   0.65041E+01   0.19418E+00   0.13160E+01
   0.65041E+01   0.19443E+00   0.13158E+01
   0.65026E+01   0.19469E+00   0.13157E+01
   0.65026E+01   0.19494E+00   0.13154E+01
   0.65026E+01   0.19520E+00   0.13152E+01
   0.65011E+01   0.19546E+00   0.13149E+01
   0.65011E+01   0.19571E+00   0.13148E+01
   0.65011E+01   0.19597E+00   0.13145E+01
   0.64996E+01   0.19623E+00   0.13143E+01
   0.64996E+01   0.19648E+00   0.13141E+01
   0.64996E+01   0.19674E+00   0.13140E+01
   0.64981E+01   0.19700E+00   0.13137E+01
   0.64981E+01   0.19726E+00   0.13135E+01
   0.64981E+01   0.19752E+00   0.13133E+01
   0.64981E+01   0.19778E+00   0.13131E+01
   0.64966E+01   0.19804E+00   0.13128E+01
   0.64966E+01   0.19830E+00   0.13126E+01
   0.64966E+01   0.19856E+00   0.13124E+01
   0.64951E+01   0.19882E+00   0.13122E+01
   0.64951E+01   0.19908E+00   0.13120E+01
   0.64951E+01   0.19934E+00   0.13119E+01
   0.64951E+01   0.19960E+00   0.13117E+01
   0.64936E+01   0.19986E+00   0.13114E+01
   0.64936E+01   0.20013E+00   0.13112E+01
   0.64921E+01   0.20039E+00   0.13110E+01
   0.64921E+01   0.20065E+00   0.13108E+01
   0.64921E+01   0.20092E+00   0.13106E+01
   0.64921E+01   0.20118E+00   0.13104E+01
   0.64906E+01   0.20144E+00   0.13101E+01
   0.64906E+01   0.20171E+00   0.13100E+01
   0.64906E+01   0.20197E+00   0.13098E+01
   0.64906E+01   0.20224E+00   0.13096E+01
   0.64906E+01   0.20250E+00   0.13094E+01
   0.64891E+01   0.20277E+00   0.13092E+01
   0.64891E+01   0.20304E+00   0.13089E+01
   0.64891E+01   0.20330E+00   0.13088E+01
   0.64876E+01   0.20357E+00   0.13086E+01
   0.64876E+01   0.20384E+00   0.13083E+01
   0.64876E+01   0.20411E+00   0.13082E+01
   0.64876E+01   0.20437E+00   0.13081E+01
   0.64861E+01   0.20464E+00   0.13079E+01
   0.64861E+01   0.20491E+00   0.13076E+01
   0.64861E+01   0.20518E+00   0.13074E+01
   0.64846E+01   0.20545E+00   0.13072E+01
   0.64846E+01   0.20572E+00   0.13071E+01
   0.64846E+01   0.20599E+00   0.13069E+01
   0.64846E+01   0.20626E+00   0.13067E+01
   0.64846E+01   0.20653E+00   0.13065E+01
   0.64831E+01   0.20680E+00   0.13062E+01
   0.64831E+01   0.20707E+00   0.13060E+01
   0.64831E+01   0.20734E+00   0.13059E+01
   0.64831E+01   0.20762E+00   0.13058E+01
   0.64831E+01   0.20789E+00   0.13055E+01
   0.64816E+01   0.20816E+00   0.13053E+01
   0.64816E+01   0.20844E+00   0.13052E+01
   0.64816E+01   0.20871E+00   0.13049E+01
   0.64816E+01   0.20898E+00   0.13047E+01
   0.64801E+01   0.20926E+00   0.13046E+01
   0.64801E+01   0.20953E+00   0.13043E+01
   0.64801E+01   0.20981E+00   0.13041E+01
   0.64801E+01   0.21008E+00   0.13040E+01
   0.64801E+01   0.21036E+00   0.13039E+01
   0.64786E+01   0.21064E+00   0.13036E+01
   0.64786E+01   0.21091E+00   0.13035E+01
   0.64786E+01   0.21119E+00   0.13032E+01
   0.64786E+01   0.21147E+00   0.13031E+01
   0.64786E+01   0.21174E+00   0.13029E+01
   0.64771E+01   0.21202E+00   0.13027E+01
   0.64771E+01   0.21230E+00   0.13025E+01
   0.64771E+01   0.21258E+00   0.13024E+01
   0.64771E+01   0.21286E+00   0.13023E+01
   0.64771E+01   0.21314E+00   0.13021E+01
   0.64756E+01   0.21342E+00   0.13018E+01
   0.64756E+01   0.21370E+00   0.13016E+01
   0.64756E+01   0.21398E+00   0.13014E+01
   0.64741E+01   0.21426E+00   0.13012E+01
   0.64741E+01   0.21454E+00   0.13011E+01
   0.64741E+01   0.21482E+00   0.13010E+01
   0.64741E+01   0.21511E+00   0.13007E+01
   0.64741E+01   0.21539E+00   0.13005E+01
   0.64741E+01   0.21567E+00   0.13004E+01
   0.64741E+01   0.21595E+00   0.13003E+01
   0.64741E+01   0.21624E+00   0.13001E+01
   0.64726E+01   0.21652E+00   0.12999E+01
   0.64726E+01   0.21681E+00   0.12997E+01
   0.64726E+01   0.21709E+00   0.12994E+01
   0.64726E+01   0.21738E+00   0.12993E+01
   0.64726E+01   0.21766E+00   0.12992E+01
   0.64711E+01   0.21795E+00   0.12991E+01
   0.64711E+01   0.21823E+00   0.12989E+01
   0.64711E+01   0.21852E+00   0.12986E+01
   0.64711E+01   0.21881E+00   0.12985E+01
   0.64711E+01   0.21909E+00   0.12984E+01
   0.64711E+01   0.21938E+00   0.12982E+01
   0.64696E+01   0.21967E+00   0.12980E+01
   0.64696E+01   0.21996E+00   0.12978E+01
   0.64696E+01   0.22025E+00   0.12976E+01
   0.64696E+01   0.22054E+00   0.12975E+01
   0.64696E+01   0.22083E+00   0.12974E+01
   0.64681E+01   0.22112E+00   0.12971E+01
   0.64681E+01   0.22141E+00   0.12969E+01
   0.64681E+01   0.22170E+00   0.12968E+01
   0.64681E+01   0.22199E+00   0.12967E+01
   0.64681E+01   0.22228E+00   0.12966E+01
   0.64681E+01   0.22257E+00   0.12963E+01
   0.64681E+01   0.22286E+00   0.12962E+01
   0.64666E+01   0.22316E+00   0.12959E+01
   0.64666E+01   0.22345E+00   0.12958E+01
   0.64666E+01   0.22374E+00   0.12956E+01
   0.64666E+01   0.22404E+00   0.12954E+01
   0.64666E+01   0.22433E+00   0.12953E+01
   0.64651E+01   0.22462E+00   0.12950E+01
   0.64666E+01   0.22492E+00   0.12950E+01
   0.64666E+01   0.22521E+00   0.12949E+01
   0.64651E+01   0.22551E+00   0.12947E+01
   0.64651E+01   0.22581E+00   0.12945E+01
   0.64651E+01   0.22610E+00   0.12943E+01
   0.64651E+01   0.22640E+00   0.12942E+01
   0.64651E+01   0.22670E+00   0.12940E+01
   0.64651E+01   0.22700E+00   0.12939E+01
   0.64651E+01   0.22729E+00   0.12937E+01
   0.64651E+01   0.22759E+00   0.12936E+01
   0.64636E+01   0.22789E+00   0.12934E+01
   0.64636E+01   0.22819E+00   0.12933E+01
   0.64636E+01   0.22849E+00   0.12932E+01
   0.64636E+01   0.22879E+00   0.12929E+01
   0.64636E+01   0.22909E+00   0.12928E+01
   0.64636E+01   0.22939E+00   0.12926E+01
   0.64621E+01   0.22969E+00   0.12924E+01
   0.64621E+01   0.22999E+00   0.12923E+01
   0.64621E+01   0.23030E+00   0.12921E+01
   0.64621E+01   0.23060E+00   0.12920E+01
   0.64621E+01   0.23090E+00   0.12918E+01
   0.64621E+01   0.23120E+00   0.12916E+01
   0.64621E+01   0.23151E+00   0.12916E+01
   0.64621E+01   0.23181E+00   0.12914E+01
   0.64621E+01   0.23212E+00   0.12912E+01
   0.64621E+01   0.23242E+00   0.12910E+01
   0.64621E+01   0.23273E+00   0.12909E+01
   0.64606E+01   0.23303E+00   0.12908E+01
   0.64606E+01   0.23334E+00   0.12906E+01
   0.64606E+01   0.23364E+00   0.12905E+01
   0.64606E+01   0.23395E+00   0.12903E+01
   0.64606E+01   0.23426E+00   0.12901E+01
   0.64606E+01   0.23457E+00   0.12900E+01
   0.64606E+01   0.23487E+00   0.12900E+01
   0.64606E+01   0.23518E+00   0.12898E+01
   0.64606E+01   0.23549E+00   0.12896E+01
   0.64606E+01   0.23580E+00   0.12894E+01
   0.64606E+01   0.23611E+00   0.12893E+01
   0.64606E+01   0.23642E+00   0.12891E+01
   0.64591E+01   0.23673E+00   0.12890E+01
   0.64591E+01   0.23704E+00   0.12889E+01
   0.64591E+01   0.23735E+00   0.12887E+01
   0.64591E+01   0.23766E+00   0.12885E+01
   0.64591E+01   0.23798E+00   0.12884E+01
   0.64591E+01   0.23829E+00   0.12883E+01
   0.64591E+01   0.23860E+00   0.12882E+01
   0.64591E+01   0.23891E+00   0.12880E+01
   0.64591E+01   0.23923E+00   0.12878E+01
   0.64591E+01   0.23954E+00   0.12877E+01
   0.64576E+01   0.23986E+00   0.12876E+01
   0.64591E+01   0.24017E+00   0.12875E+01
   0.64591E+01   0.24049E+00   0.12873E+01
   0.64576E+01   0.24080E+00   0.12871E+01
   0.64576E+01   0.24112E+00   0.12870E+01
   0.64576E+01   0.24144E+00   0.12868E+01
   0.64576E+01   0.24175E+00   0.12867E+01
   0.64576E+01   0.24207E+00   0.12867E+01
   0.64576E+01   0.24239E+00   0.12865E+01
   0.64576E+01   0.24271E+00   0.12863E+01
   0.64576E+01   0.24303E+00   0.12861E+01
   0.64576E+01   0.24334E+00   0.12860E+01
   0.64576E+01   0.24366E+00   0.12859E+01
   0.64576E+01   0.24398E+00   0.12857E+01
   0.64576E+01   0.24430E+00   0.12856E+01
   0.64576E+01   0.24462E+00   0.12855E+01
   0.64576E+01   0.24495E+00   0.12854E+01
   0.64576E+01   0.24527E+00   0.12852E+01
   0.64576E+01   0.24559E+00   0.12851E+01
   0.64576E+01   0.24591E+00   0.12850E+01
   0.64561E+01   0.24624E+00   0.12848E+01
   0.64561E+01   0.24656E+00   0.12847E+01
   0.64561E+01   0.24688E+00   0.12846E+01
   0.64576E+01   0.24721E+00   0.12844E+01
   0.64561E+01   0.24753E+00   0.12843E+01
   0.64561E+01   0.24786E+00   0.12841E+01
   0.64561E+01   0.24818E+00   0.12840E+01
   0.64561E+01   0.24851E+00   0.12839E+01
   0.64561E+01   0.24883E+00   0.12837E+01
   0.64561E+01   0.24916E+00   0.12836E+01
   0.64561E+01   0.24949E+00   0.12836E+01
   0.64561E+01   0.24982E+00   0.12835E+01
   0.64561E+01   0.25014E+00   0.12832E+01
   0.64561E+01   0.25047E+00   0.12831E+01
   0.64561E+01   0.25080E+00   0.12830E+01
   0.64561E+01   0.25113E+00   0.12828E+01
   0.64561E+01   0.25146E+00   0.12827E+01
   0.64561E+01   0.25179E+00   0.12825E+01
   0.64561E+01   0.25212E+00   0.12824E+01
   0.64561E+01   0.25245E+00   0.12823E+01
   0.64561E+01   0.25278E+00   0.12822E+01
   0.64561E+01   0.25311E+00   0.12822E+01
   0.64561E+01   0.25345E+00   0.12820E+01
   0.64561E+01   0.25378E+00   0.12818E+01
   0.64561E+01   0.25411E+00   0.12818E+01
   0.64546E+01   0.25445E+00   0.12815E+01
   0.64561E+01   0.25478E+00   0.12814E+01
   0.64561E+01   0.25512E+00   0.12814E+01
   0.64546E+01   0.25545E+00   0.12812E+01
   0.64561E+01   0.25579E+00   0.12811E+01
   0.64546E+01   0.25612E+00   0.12809E+01
   0.64561E+01   0.25646E+00   0.12808E+01
   0.64561E+01   0.25680E+00   0.12807E+01
   0.64561E+01   0.25713E+00   0.12807E+01
   0.64561E+01   0.25747E+00   0.12805E+01
   0.64561E+01   0.25781E+00   0.12804E+01
   0.64561E+01   0.25815E+00   0.12803E+01
   0.64546E+01   0.25849E+00   0.12801E+01
   0.64561E+01   0.25882E+00   0.12800E+01
   0.64561E+01   0.25916E+00   0.12799E+01
   0.64561E+01   0.25951E+00   0.12798E+01
   0.64546E+01   0.25985E+00   0.12796E+01
   0.64546E+01   0.26019E+00   0.12795E+01
   0.64546E+01   0.26053E+00   0.12793E+01
   0.64561E+01   0.26087E+00   0.12793E+01
   0.64561E+01   0.26121E+00   0.12794E+01
   0.64561E+01   0.26156E+00   0.12792E+01
   0.64546E+01   0.26190E+00   0.12790E+01
   0.64546E+01   0.26224E+00   0.12788E+01
   0.64546E+01   0.26259E+00   0.12787E+01
   0.64546E+01   0.26293E+00   0.12786E+01
   0.64546E+01   0.26328E+00   0.12785E+01
   0.64546E+01   0.26362E+00   0.12783E+01
   0.64561E+01   0.26397E+00   0.12783E+01
   0.64546E+01   0.26432E+00   0.12781E+01
   0.64546E+01   0.26466E+00   0.12780E+01
   0.64546E+01   0.26501E+00   0.12779E+01
   0.64561E+01   0.26536E+00   0.12779E+01
   0.64561E+01   0.26571E+00   0.12777E+01
   0.64561E+01   0.26606E+00   0.12776E+01
   0.64561E+01   0.26641E+00   0.12775E+01
   0.64561E+01   0.26676E+00   0.12773E+01
   0.64561E+01   0.26711E+00   0.12773E+01
   0.64561E+01   0.26746E+00   0.12771E+01
   0.64561E+01   0.26781E+00   0.12771E+01
   0.64561E+01   0.26816E+00   0.12769E+01
   0.64561E+01   0.26851E+00   0.12768E+01
   0.64561E+01   0.26886E+00   0.12766E+01
   0.64561E+01   0.26922E+00   0.12765E+01
   0.64561E+01   0.26957E+00   0.12766E+01
   0.64561E+01   0.26992E+00   0.12765E+01
   0.64561E+01   0.27028E+00   0.12764E+01
   0.64561E+01   0.27063E+00   0.12762E+01
   0.64561E+01   0.27099E+00   0.12760E+01
   0.64561E+01   0.27135E+00   0.12760E+01
   0.64561E+01   0.27170E+00   0.12759E+01
   0.64561E+01   0.27206E+00   0.12757E+01
   0.64561E+01   0.27242E+00   0.12756E+01
   0.64561E+01   0.27277E+00   0.12755E+01
   0.64561E+01   0.27313E+00   0.12754E+01
   0.64561E+01   0.27349E+00   0.12753E+01
   0.64561E+01   0.27385E+00   0.12752E+01
   0.64561E+01   0.27421E+00   0.12752E+01
   0.64576E+01   0.27457E+00   0.12751E+01
   0.64561E+01   0.27493E+00   0.12749E+01
   0.64561E+01   0.27529E+00   0.12748E+01
   0.64561E+01   0.27565E+00   0.12747E+01
   0.64561E+01   0.27601E+00   0.12746E+01
   0.64561E+01   0.27638E+00   0.12745E+01
   0.64576E+01   0.27674E+00   0.12744E+01
   0.64561E+01   0.27710E+00   0.12743E+01
   0.64561E+01   0.27747E+00   0.12742E+01
   0.64576E+01   0.27783E+00   0.12740E+01
   0.64576E+01   0.27820E+00   0.12740E+01
   0.64576E+01   0.27856E+00   0.12739E+01
   0.64576E+01   0.27893E+00   0.12739E+01
   0.64576E+01   0.27929E+00   0.12738E+01
   0.64576E+01   0.27966E+00   0.12736E+01
   0.64576E+01   0.28003E+00   0.12735E+01
   0.64576E+01   0.28039E+00   0.12734E+01
   0.64576E+01   0.28076E+00   0.12734E+01
   0.64576E+01   0.28113E+00   0.12733E+01
   0.64576E+01   0.28150E+00   0.12730E+01
   0.64576E+01   0.28187E+00   0.12729E+01
   0.64576E+01   0.28224E+00   0.12729E+01
   0.64591E+01   0.28261E+00   0.12729E+01
   0.64576E+01   0.28298E+00   0.12727E+01
   0.64591E+01   0.28335E+00   0.12727E+01
   0.64591E+01   0.28373E+00   0.12726E+01
   0.64591E+01   0.28410E+00   0.12725E+01
   0.64591E+01   0.28447E+00   0.12724E+01
   0.64591E+01   0.28484E+00   0.12723E+01
   0.64591E+01   0.28522E+00   0.12722E+01
   0.64591E+01   0.28559E+00   0.12721E+01
   0.64591E+01   0.28597E+00   0.12720E+01
   0.64591E+01   0.28634E+00   0.12719E+01
   0.64591E+01   0.28672E+00   0.12718E+01
   0.64591E+01   0.28710E+00   0.12716E+01
   0.64591E+01   0.28747E+00   0.12716E+01
   0.64606E+01   0.28785E+00   0.12716E+01
   0.64606E+01   0.28823E+00   0.12716E+01
   0.64606E+01   0.28861E+00   0.12714E+01
   0.64591E+01   0.28899E+00   0.12712E+01
   0.64606E+01   0.28937E+00   0.12712E+01
   0.64606E+01   0.28975E+00   0.12711E+01
   0.64591E+01   0.29013E+00   0.12709E+01
   0.64606E+01   0.29051E+00   0.12709E+01
   0.64606E+01   0.29089E+00   0.12708E+01
   0.64606E+01   0.29127E+00   0.12707E+01
   0.64606E+01   0.29165E+00   0.12706E+01
   0.64606E+01   0.29204E+00   0.12705E+01
   0.64606E+01   0.29242E+00   0.12705E+01
   0.64606E+01   0.29280E+00   0.12703E+01
   0.64621E+01   0.29319E+00   0.12704E+01
   0.64621E+01   0.29357E+00   0.12703E+01
   0.64621E+01   0.29396E+00   0.12702E+01
   0.64621E+01   0.29434E+00   0.12700E+01
   0.64621E+01   0.29473E+00   0.12699E+01
   0.64621E+01   0.29512E+00   0.12698E+01
   0.64621E+01   0.29551E+00   0.12698E+01
   0.64621E+01   0.29589E+00   0.12697E+01
   0.64621E+01   0.29628E+00   0.12696E+01
   0.64621E+01   0.29667E+00   0.12695E+01
   0.64621E+01   0.29706E+00   0.12694E+01
   0.64621E+01   0.29745E+00   0.12694E+01
   0.64636E+01   0.29784E+00   0.12693E+01
   0.64636E+01   0.29823E+00   0.12693E+01
   0.64636E+01   0.29862E+00   0.12692E+01
   0.64636E+01   0.29902E+00   0.12690E+01
   0.64636E+01   0.29941E+00   0.12689E+01
   0.64636E+01   0.29980E+00   0.12690E+01
   0.64636E+01   0.30020E+00   0.12688E+01
   0.64636E+01   0.30059E+00   0.12686E+01
   0.64636E+01   0.30098E+00   0.12686E+01
   0.64636E+01   0.30138E+00   0.12686E+01
   0.64636E+01   0.30178E+00   0.12685E+01
   0.64651E+01   0.30217E+00   0.12684E+01
   0.64651E+01   0.30257E+00   0.12683E+01
   0.64651E+01   0.30297E+00   0.12682E+01
   0.64651E+01   0.30336E+00   0.12681E+01
   0.64651E+01   0.30376E+00   0.12681E+01
   0.64651E+01   0.30416E+00   0.12681E+01
   0.64651E+01   0.30456E+00   0.12680E+01
   0.64666E+01   0.30496E+00   0.12679E+01
   0.64651E+01   0.30536E+00   0.12677E+01
   0.64651E+01   0.30576E+00   0.12677E+01
   0.64666E+01   0.30616E+00   0.12676E+01
   0.64666E+01   0.30657E+00   0.12676E+01
   0.64666E+01   0.30697E+00   0.12674E+01
   0.64666E+01   0.30737E+00   0.12673E+01
   0.64666E+01   0.30777E+00   0.12673E+01
   0.64666E+01   0.30818E+00   0.12672E+01
   0.64666E+01   0.30858E+00   0.12671E+01
   0.64666E+01   0.30899E+00   0.12671E+01
   0.64681E+01   0.30939E+00   0.12671E+01
   0.64681E+01   0.30980E+00   0.12670E+01
   0.64681E+01   0.31021E+00   0.12669E+01
   0.64681E+01   0.31061E+00   0.12668E+01
   0.64681E+01   0.31102E+00   0.12667E+01
   0.64681E+01   0.31143E+00   0.12667E+01
   0.64681E+01   0.31184E+00   0.12666E+01
   0.64696E+01   0.31225E+00   0.12666E+01
   0.64681E+01   0.31266E+00   0.12664E+01
   0.64696E+01   0.31307E+00   0.12663E+01
   0.64696E+01   0.31348E+00   0.12662E+01
   0.64696E+01   0.31389E+00   0.12662E+01
   0.64696E+01   0.31430E+00   0.12662E+01
   0.64696E+01   0.31472E+00   0.12661E+01
   0.64696E+01   0.31513E+00   0.12660E+01
   0.64696E+01   0.31554E+00   0.12660E+01
   0.64696E+01   0.31596E+00   0.12659E+01
   0.64696E+01   0.31637E+00   0.12658E+01
   0.64711E+01   0.31679E+00   0.12657E+01
   0.64711E+01   0.31721E+00   0.12657E+01
   0.64711E+01   0.31762E+00   0.12656E+01
   0.64711E+01   0.31804E+00   0.12655E+01
   0.64711E+01   0.31846E+00   0.12654E+01
   0.64711E+01   0.31887E+00   0.12654E+01
   0.64711E+01   0.31929E+00   0.12653E+01
   0.64711E+01   0.31971E+00   0.12652E+01
   0.64711E+01   0.32013E+00   0.12652E+01
   0.64726E+01   0.32055E+00   0.12651E+01
   0.64726E+01   0.32097E+00   0.12651E+01
   0.64726E+01   0.32139E+00   0.12651E+01
   0.64726E+01   0.32182E+00   0.12649E+01
   0.64741E+01   0.32224E+00   0.12649E+01
   0.64741E+01   0.32266E+00   0.12648E+01
   0.64741E+01   0.32309E+00   0.12647E+01
   0.64741E+01   0.32351E+00   0.12646E+01
   0.64741E+01   0.32394E+00   0.12647E+01
   0.64741E+01   0.32436E+00   0.12646E+01
   0.64741E+01   0.32479E+00   0.12644E+01
   0.64741E+01   0.32521E+00   0.12644E+01
   0.64741E+01   0.32564E+00   0.12643E+01
   0.64756E+01   0.32607E+00   0.12643E+01
   0.64756E+01   0.32650E+00   0.12642E+01
   0.64756E+01   0.32692E+00   0.12642E+01
   0.64756E+01   0.32735E+00   0.12643E+01
   0.64756E+01   0.32778E+00   0.12641E+01
   0.64771E+01   0.32821E+00   0.12641E+01
   0.64756E+01   0.32865E+00   0.12638E+01
   0.64756E+01   0.32908E+00   0.12639E+01
   0.64771E+01   0.32951E+00   0.12638E+01
   0.64771E+01   0.32994E+00   0.12638E+01
   0.64771E+01   0.33037E+00   0.12637E+01
   0.64771E+01   0.33081E+00   0.12637E+01
   0.64786E+01   0.33124E+00   0.12636E+01
   0.64771E+01   0.33168E+00   0.12635E+01
   0.64786E+01   0.33211E+00   0.12634E+01
   0.64786E+01   0.33255E+00   0.12633E+01
   0.64786E+01   0.33299E+00   0.12634E+01
   0.64786E+01   0.33342E+00   0.12633E+01
   0.64786E+01   0.33386E+00   0.12633E+01
   0.64801E+01   0.33430E+00   0.12632E+01
   0.64801E+01   0.33474E+00   0.12631E+01
   0.64801E+01   0.33518E+00   0.12631E+01
   0.64801E+01   0.33562E+00   0.12630E+01
   0.64801E+01   0.33606E+00   0.12630E+01
   0.64801E+01   0.33650E+00   0.12629E+01
   0.64801E+01   0.33694E+00   0.12628E+01
   0.64801E+01   0.33738E+00   0.12628E+01
   0.64816E+01   0.33783E+00   0.12627E+01
   0.64816E+01   0.33827E+00   0.12627E+01
   0.64816E+01   0.33872E+00   0.12626E+01
   0.64816E+01   0.33916E+00   0.12626E+01
   0.64816E+01   0.33961E+00   0.12625E+01
   0.64831E+01   0.34005E+00   0.12626E+01
   0.64831E+01   0.34050E+00   0.12624E+01
   0.64831E+01   0.34095E+00   0.12624E+01
   0.64831E+01   0.34139E+00   0.12623E+01
   0.64831E+01   0.34184E+00   0.12623E+01
   0.64831E+01   0.34229E+00   0.12623E+01
   0.64831E+01   0.34274E+00   0.12621E+01
   0.64846E+01   0.34319E+00   0.12621E+01
   0.64846E+01   0.34364E+00   0.12621E+01
   0.64846E+01   0.34409E+00   0.12620E+01
   0.64846E+01   0.34454E+00   0.12619E+01
   0.64846E+01   0.34500E+00   0.12618E+01
   0.64861E+01   0.34545E+00   0.12618E+01
   0.64861E+01   0.34590E+00   0.12618E+01
   0.64861E+01   0.34636E+00   0.12618E+01
   0.64861E+01   0.34681E+00   0.12618E+01
   0.64861E+01   0.34727E+00   0.12618E+01
   0.64876E+01   0.34772E+00   0.12617E+01
   0.64861E+01   0.34818E+00   0.12615E+01
   0.64876E+01   0.34864E+00   0.12615E+01
   0.64876E+01   0.34909E+00   0.12615E+01
   0.64876E+01   0.34955E+00   0.12615E+01
   0.64876E+01   0.35001E+00   0.12613E+01
   0.64876E+01   0.35047E+00   0.12613E+01
   0.64891E+01   0.35093E+00   0.12613E+01
   0.64891E+01   0.35139E+00   0.12612E+01
   0.64891E+01   0.35185E+00   0.12611E+01
   0.64891E+01   0.35232E+00   0.12611E+01
   0.64891E+01   0.35278E+00   0.12610E+01
   0.64906E+01   0.35324E+00   0.12611E+01
   0.64906E+01   0.35371E+00   0.12611E+01
   0.64906E+01   0.35417E+00   0.12611E+01
   0.64906E+01   0.35463E+00   0.12610E+01
   0.64906E+01   0.35510E+00   0.12609E+01
   0.64906E+01   0.35557E+00   0.12608E+01
   0.64921E+01   0.35603E+00   0.12608E+01
   0.64921E+01   0.35650E+00   0.12607E+01
   0.64921E+01   0.35697E+00   0.12607E+01
   0.64921E+01   0.35744E+00   0.12607E+01
   0.64921E+01   0.35791E+00   0.12607E+01
   0.64936E+01   0.35838E+00   0.12606E+01
   0.64936E+01   0.35885E+00   0.12605E+01
   0.64936E+01   0.35932E+00   0.12604E+01
   0.64936E+01   0.35979E+00   0.12604E+01
   0.64936E+01   0.36026E+00   0.12604E+01
   0.64936E+01   0.36074E+00   0.12603E+01
   0.64951E+01   0.36121E+00   0.12603E+01
   0.64951E+01   0.36168E+00   0.12604E+01
   0.64951E+01   0.36216E+00   0.12603E+01
   0.64951E+01   0.36263E+00   0.12602E+01
   0.64951E+01   0.36311E+00   0.12602E+01
   0.64966E+01   0.36359E+00   0.12602E+01
   0.64966E+01   0.36407E+00   0.12601E+01
   0.64966E+01   0.36454E+00   0.12600E+01
   0.64966E+01   0.36502E+00   0.12600E+01
   0.64981E+01   0.36550E+00   0.12600E+01
   0.64981E+01   0.36598E+00   0.12599E+01
   0.64966E+01   0.36646E+00   0.12598E+01
   0.64981E+01   0.36694E+00   0.12598E+01
   0.64981E+01   0.36742E+00   0.12597E+01
   0.64981E+01   0.36791E+00   0.12597E+01
   0.64996E+01   0.36839E+00   0.12597E+01
   0.64996E+01   0.36887E+00   0.12597E+01
   0.64996E+01   0.36936E+00   0.12597E+01
   0.64996E+01   0.36984E+00   0.12598E+01
   0.64996E+01   0.37033E+00   0.12597E+01
   0.65011E+01   0.37082E+00   0.12596E+01
   0.65011E+01   0.37130E+00   0.12595E+01
   0.65011E+01   0.37179E+00   0.12595E+01
   0.65011E+01   0.37228E+00   0.12595E+01
   0.65011E+01   0.37277E+00   0.12593E+01
   0.65011E+01   0.37326E+00   0.12594E+01
   0.65026E+01   0.37375E+00   0.12594E+01
   0.65026E+01   0.37424E+00   0.12593E+01
   0.65026E+01   0.37473E+00   0.12592E+01
   0.65026E+01   0.37522E+00   0.12592E+01
   0.65026E+01   0.37571E+00   0.12591E+01
   0.65041E+01   0.37621E+00   0.12591E+01
   0.65041E+01   0.37670E+00   0.12592E+01
   0.65041E+01   0.37720E+00   0.12591E+01
   0.65056E+01   0.37769E+00   0.12592E+01
   0.65056E+01   0.37819E+00   0.12591E+01
   0.65056E+01   0.37868E+00   0.12590E+01
   0.65056E+01   0.37918E+00   0.12590E+01
   0.65056E+01   0.37968E+00   0.12589E+01
   0.65071E+01   0.38018E+00   0.12589E+01
   0.65071E+01   0.38068E+00   0.12590E+01
   0.65071E+01   0.38118E+00   0.12589E+01
   0.65071E+01   0.38168E+00   0.12588E+01
   0.65071E+01   0.38218E+00   0.12588E+01
   0.65071E+01   0.38268E+00   0.12588E+01
   0.65086E+01   0.38318E+00   0.12587E+01
   0.65086E+01   0.38369E+00   0.12587E+01
   0.65086E+01   0.38419E+00   0.12586E+01
   0.65086E+01   0.38469E+00   0.12586E+01
   0.65101E+01   0.38520E+00   0.12587E+01
   0.65101E+01   0.38570E+00   0.12586E+01
   0.65101E+01   0.38621E+00   0.12586E+01
   0.65101E+01   0.38672E+00   0.12586E+01
   0.65101E+01   0.38723E+00   0.12585E+01
   0.65116E+01   0.38773E+00   0.12586E+01
   0.65116E+01   0.38824E+00   0.12584E+01
   0.65116E+01   0.38875E+00   0.12584E+01
   0.65116E+01   0.38926E+00   0.12583E+01
   0.65131E+01   0.38977E+00   0.12584E+01
   0.65131E+01   0.39029E+00   0.12584E+01
   0.65131E+01   0.39080E+00   0.12583E+01
   0.65131E+01   0.39131E+00   0.12583E+01
   0.65131E+01   0.39183E+00   0.12583E+01
   0.65131E+01   0.39234E+00   0.12582E+01
   0.65146E+01   0.39286E+00   0.12582E+01
   0.65146E+01   0.39337E+00   0.12581E+01
   0.65146E+01   0.39389E+00   0.12581E+01
   0.65161E+01   0.39441E+00   0.12582E+01
   0.65161E+01   0.39492E+00   0.12582E+01
   0.65161E+01   0.39544E+00   0.12582E+01
   0.65176E+01   0.39596E+00   0.12582E+01
   0.65161E+01   0.39648E+00   0.12580E+01
   0.65176E+01   0.39700E+00   0.12581E+01
   0.65176E+01   0.39752E+00   0.12581E+01
   0.65176E+01   0.39805E+00   0.12580E+01
   0.65176E+01   0.39857E+00   0.12579E+01
   0.65176E+01   0.39909E+00   0.12579E+01
   0.65191E+01   0.39962E+00   0.12579E+01
   0.65191E+01   0.40014E+00   0.12579E+01
   0.65191E+01   0.40067E+00   0.12579E+01
   0.65191E+01   0.40119E+00   0.12578E+01
   0.65206E+01   0.40172E+00   0.12578E+01
   0.65206E+01   0.40225E+00   0.12578E+01
   0.65206E+01   0.40277E+00   0.12577E+01
   0.65206E+01   0.40330E+00   0.12576E+01
   0.65206E+01   0.40383E+00   0.12577E+01
   0.65221E+01   0.40436E+00   0.12578E+01
   0.65221E+01   0.40489E+00   0.12577E+01
   0.65236E+01   0.40543E+00   0.12578E+01
   0.65236E+01   0.40596E+00   0.12578E+01
   0.65236E+01   0.40649E+00   0.12576E+01
   0.65236E+01   0.40702E+00   0.12576E+01
   0.65236E+01   0.40756E+00   0.12577E+01
   0.65236E+01   0.40809E+00   0.12576E+01
   0.65236E+01   0.40863E+00   0.12575E+01
   0.65251E+01   0.40917E+00   0.12575E+01
   0.65251E+01   0.40970E+00   0.12575E+01
   0.65251E+01   0.41024E+00   0.12575E+01
   0.65251E+01   0.41078E+00   0.12574E+01
   0.65266E+01   0.41132E+00   0.12575E+01
   0.65266E+01   0.41186E+00   0.12575E+01
   0.65266E+01   0.41240E+00   0.12574E+01
   0.65266E+01   0.41294E+00   0.12573E+01
   0.65266E+01   0.41348E+00   0.12573E+01
   0.65281E+01   0.41403E+00   0.12573E+01
   0.65281E+01   0.41457E+00   0.12573E+01
   0.65281E+01   0.41512E+00   0.12574E+01
   0.65296E+01   0.41566E+00   0.12574E+01
   0.65296E+01   0.41621E+00   0.12574E+01
   0.65296E+01   0.41675E+00   0.12573E+01
   0.65311E+01   0.41730E+00   0.12573E+01
   0.65311E+01   0.41785E+00   0.12573E+01
   0.65311E+01   0.41840E+00   0.12573E+01
   0.65311E+01   0.41895E+00   0.12571E+01
   0.65311E+01   0.41950E+00   0.12572E+01
   0.65326E+01   0.42005E+00   0.12572E+01
   0.65326E+01   0.42060E+00   0.12572E+01
   0.65326E+01   0.42115E+00   0.12572E+01
   0.65326E+01   0.42170E+00   0.12572E+01
   0.65326E+01   0.42226E+00   0.12572E+01
   0.65341E+01   0.42281E+00   0.12572E+01
   0.65341E+01   0.42337E+00   0.12571E+01
   0.65341E+01   0.42392E+00   0.12571E+01
   0.65341E+01   0.42448E+00   0.12570E+01
   0.65356E+01   0.42504E+00   0.12571E+01
   0.65356E+01   0.42560E+00   0.12572E+01
   0.65356E+01   0.42615E+00   0.12571E+01
   0.65371E+01   0.42671E+00   0.12571E+01
   0.65371E+01   0.42727E+00   0.12571E+01
   0.65371E+01   0.42784E+00   0.12571E+01
   0.65386E+01   0.42840E+00   0.12571E+01
   0.65386E+01   0.42896E+00   0.12571E+01
   0.65386E+01   0.42952E+00   0.12570E+01
   0.65386E+01   0.43009E+00   0.12570E+01
   0.65401E+01   0.43065E+00   0.12571E+01
   0.65401E+01   0.43122E+00   0.12570E+01
   0.65401E+01   0.43178E+00   0.12570E+01
   0.65401E+01   0.43235E+00   0.12569E+01
   0.65401E+01   0.43292E+00   0.12570E+01
   0.65401E+01   0.43349E+00   0.12569E+01
   0.65416E+01   0.43406E+00   0.12569E+01
   0.65416E+01   0.43463E+00   0.12569E+01
   0.65416E+01   0.43520E+00   0.12569E+01
   0.65416E+01   0.43577E+00   0.12568E+01
   0.65431E+01   0.43634E+00   0.12568E+01
   0.65431E+01   0.43691E+00   0.12570E+01
   0.65431E+01   0.43749E+00   0.12569E+01
   0.65446E+01   0.43806E+00   0.12570E+01
   0.65446E+01   0.43864E+00   0.12569E+01
   0.65446E+01   0.43921E+00   0.12569E+01
   0.65461E+01   0.43979E+00   0.12569E+01
   0.65461E+01   0.44037E+00   0.12569E+01
   0.65461E+01   0.44094E+00   0.12569E+01
   0.65461E+01   0.44152E+00   0.12568E+01
   0.65461E+01   0.44210E+00   0.12568E+01
   0.65476E+01   0.44268E+00   0.12568E+01
   0.65476E+01   0.44327E+00   0.12568E+01
   0.65476E+01   0.44385E+00   0.12568E+01
   0.65476E+01   0.44443E+00   0.12568E+01
   0.65491E+01   0.44501E+00   0.12568E+01
   0.65491E+01   0.44560E+00   0.12568E+01
   0.65491E+01   0.44618E+00   0.12568E+01
   0.65491E+01   0.44677E+00   0.12567E+01
   0.65491E+01   0.44736E+00   0.12567E+01
   0.65506E+01   0.44794E+00   0.12567E+01
   0.65506E+01   0.44853E+00   0.12568E+01
   0.65521E+01   0.44912E+00   0.12568E+01
   0.65521E+01   0.44971E+00   0.12568E+01
   0.65521E+01   0.45030E+00   0.12569E+01
   0.65521E+01   0.45089E+00   0.12569E+01
   0.65536E+01   0.45148E+00   0.12568E+01
   0.65536E+01   0.45208E+00   0.12568E+01
   0.65536E+01   0.45267E+00   0.12569E+01
   0.65536E+01   0.45326E+00   0.12568E+01
   0.65536E+01   0.45386E+00   0.12567E+01
   0.65551E+01   0.45446E+00   0.12567E+01
   0.65551E+01   0.45505E+00   0.12568E+01
   0.65551E+01   0.45565E+00   0.12567E+01
   0.65566E+01   0.45625E+00   0.12567E+01
   0.65566E+01   0.45685E+00   0.12568E+01
   0.65566E+01   0.45745E+00   0.12568E+01
   0.65581E+01   0.45805E+00   0.12568E+01
   0.65581E+01   0.45865E+00   0.12568E+01
   0.65581E+01   0.45925E+00   0.12568E+01
   0.65581E+01   0.45986E+00   0.12567E+01
   0.65581E+01   0.46046E+00   0.12567E+01
   0.65581E+01   0.46106E+00   0.12567E+01
   0.65596E+01   0.46167E+00   0.12568E+01
   0.65596E+01   0.46228E+00   0.12567E+01
   0.65596E+01   0.46288E+00   0.12567E+01
   0.65611E+01   0.46349E+00   0.12568E+01
   0.65611E+01   0.46410E+00   0.12569E+01
   0.65626E+01   0.46471E+00   0.12569E+01
   0.65626E+01   0.46532E+00   0.12568E+01
   0.65626E+01   0.46593E+00   0.12568E+01
   0.65626E+01   0.46654E+00   0.12568E+01
   0.65626E+01   0.46715E+00   0.12567E+01
   0.65641E+01   0.46777E+00   0.12568E+01
   0.65641E+01   0.46838E+00   0.12568E+01
   0.65641E+01   0.46900E+00   0.12568E+01
   0.65641E+01   0.46961E+00   0.12567E+01
   0.65656E+01   0.47023E+00   0.12568E+01
   0.65656E+01   0.47085E+00   0.12567E+01
   0.65656E+01   0.47146E+00   0.12568E+01
   0.65656E+01   0.47208E+00   0.12568E+01
   0.65671E+01   0.47270E+00   0.12568E+01
   0.65671E+01   0.47332E+00   0.12568E+01
   0.65671E+01   0.47395E+00   0.12568E+01
   0.65686E+01   0.47457E+00   0.12568E+01
   0.65686E+01   0.47519E+00   0.12569E+01
   0.65686E+01   0.47582E+00   0.12568E+01
   0.65686E+01   0.47644E+00   0.12568E+01
   0.65701E+01   0.47707E+00   0.12569E+01
   0.65701E+01   0.47769E+00   0.12569E+01
   0.65716E+01   0.47832E+00   0.12570E+01
   0.65716E+01   0.47895E+00   0.12570E+01
   0.65716E+01   0.47958E+00   0.12569E+01
   0.65716E+01   0.48021E+00   0.12570E+01
   0.65731E+01   0.48084E+00   0.12569E+01
   0.65731E+01   0.48147E+00   0.12569E+01
   0.65731E+01   0.48210E+00   0.12570E+01
   0.65731E+01   0.48273E+00   0.12569E+01
   0.65731E+01   0.48337E+00   0.12569E+01
   0.65746E+01   0.48400E+00   0.12569E+01
   0.65746E+01   0.48464E+00   0.12569E+01
   0.65746E+01   0.48527E+00   0.12569E+01
   0.65761E+01   0.48591E+00   0.12570E+01
   0.65761E+01   0.48655E+00   0.12570E+01
   0.65761E+01   0.48719E+00   0.12569E+01
   0.65761E+01   0.48783E+00   0.12569E+01
   0.65776E+01   0.48847E+00   0.12570E+01
   0.65776E+01   0.48911E+00   0.12570E+01
   0.65776E+01   0.48975E+00   0.12570E+01
   0.65776E+01   0.49039E+00   0.12569E+01
   0.65791E+01   0.49104E+00   0.12570E+01
   0.65791E+01   0.49168E+00   0.12570E+01
   0.65791E+01   0.49233E+00   0.12570E+01
   0.65806E+01   0.49298E+00   0.12570E+01
   0.65806E+01   0.49362E+00   0.12571E+01
   0.65821E+01   0.49427E+00   0.12571E+01
   0.65821E+01   0.49492E+00   0.12572E+01
   0.65821E+01   0.49557E+00   0.12572E+01
   0.65821E+01   0.49622E+00   0.12572E+01
   0.65836E+01   0.49687E+00   0.12572E+01
   0.65836E+01   0.49752E+00   0.12572E+01
   0.65836E+01   0.49818E+00   0.12572E+01
   0.65836E+01   0.49883E+00   0.12571E+01
   0.65851E+01   0.49949E+00   0.12571E+01
   0.65851E+01   0.50014E+00   0.12572E+01
   0.65851E+01   0.50080E+00   0.12573E+01
   0.65851E+01   0.50146E+00   0.12571E+01
   0.65866E+01   0.50212E+00   0.12571E+01
   0.65866E+01   0.50278E+00   0.12572E+01
   0.65866E+01   0.50344E+00   0.12573E+01
   0.65881E+01   0.50410E+00   0.12573E+01
   0.65881E+01   0.50476E+00   0.12573E+01
   0.65881E+01   0.50542E+00   0.12573E+01
   0.65881E+01   0.50608E+00   0.12572E+01
   0.65896E+01   0.50675E+00   0.12572E+01
   0.65896E+01   0.50741E+00   0.12572E+01
   0.65896E+01   0.50808E+00   0.12573E+01
   0.65911E+01   0.50875E+00   0.12573E+01
   0.65911E+01   0.50942E+00   0.12573E+01
   0.65911E+01   0.51009E+00   0.12573E+01
   0.65926E+01   0.51076E+00   0.12574E+01
   0.65926E+01   0.51143E+00   0.12574E+01
   0.65926E+01   0.51210E+00   0.12574E+01
   0.65941E+01   0.51277E+00   0.12576E+01
   0.65941E+01   0.51344E+00   0.12576E+01
   0.65941E+01   0.51412E+00   0.12575E+01
   0.65941E+01   0.51479E+00   0.12575E+01
   0.65941E+01   0.51547E+00   0.12575E+01
   0.65956E+01   0.51615E+00   0.12575E+01
   0.65956E+01   0.51682E+00   0.12575E+01
   0.65971E+01   0.51750E+00   0.12575E+01
   0.65971E+01   0.51818E+00   0.12576E+01
   0.65971E+01   0.51886E+00   0.12576E+01
   0.65971E+01   0.51954E+00   0.12576E+01
   0.65971E+01   0.52023E+00   0.12576E+01
   0.65986E+01   0.52091E+00   0.12576E+01
   0.65986E+01   0.52159E+00   0.12576E+01
   0.66001E+01   0.52228E+00   0.12577E+01
   0.66001E+01   0.52296E+00   0.12576E+01
   0.66001E+01   0.52365E+00   0.12576E+01
   0.66001E+01   0.52434E+00   0.12576E+01
   0.66016E+01   0.52503E+00   0.12577E+01
   0.66016E+01   0.52572E+00   0.12578E+01
   0.66016E+01   0.52641E+00   0.12577E+01
   0.66031E+01   0.52710E+00   0.12578E+01
   0.66031E+01   0.52779E+00   0.12578E+01
   0.66031E+01   0.52848E+00   0.12579E+01
   0.66046E+01   0.52918E+00   0.12579E+01
   0.66046E+01   0.52987E+00   0.12579E+01
   0.66046E+01   0.53057E+00   0.12579E+01
   0.66046E+01   0.53126E+00   0.12579E+01
   0.66061E+01   0.53196E+00   0.12579E+01
   0.66061E+01   0.53266E+00   0.12581E+01
   0.66076E+01   0.53336E+00   0.12581E+01
   0.66076E+01   0.53406E+00   0.12581E+01
   0.66076E+01   0.53476E+00   0.12581E+01
   0.66076E+01   0.53546E+00   0.12581E+01
   0.66091E+01   0.53617E+00   0.12581E+01
   0.66091E+01   0.53687E+00   0.12581E+01
   0.66091E+01   0.53757E+00   0.12581E+01
   0.66091E+01   0.53828E+00   0.12581E+01
   0.66106E+01   0.53899E+00   0.12582E+01
   0.66106E+01   0.53970E+00   0.12581E+01
   0.66106E+01   0.54040E+00   0.12581E+01
   0.66106E+01   0.54111E+00   0.12581E+01
   0.66121E+01   0.54182E+00   0.12583E+01
   0.66121E+01   0.54254E+00   0.12582E+01
   0.66121E+01   0.54325E+00   0.12582E+01
   0.66136E+01   0.54396E+00   0.12583E+01
   0.66136E+01   0.54468E+00   0.12583E+01
   0.66151E+01   0.54539E+00   0.12583E+01
   0.66151E+01   0.54611E+00   0.12584E+01
   0.66151E+01   0.54682E+00   0.12584E+01
   0.66166E+01   0.54754E+00   0.12585E+01
   0.66166E+01   0.54826E+00   0.12586E+01
   0.66166E+01   0.54898E+00   0.12585E+01
   0.66166E+01   0.54970E+00   0.12585E+01
   0.66166E+01   0.55042E+00   0.12584E+01
   0.66181E+01   0.55115E+00   0.12585E+01
   0.66181E+01   0.55187E+00   0.12585E+01
   0.66181E+01   0.55259E+00   0.12585E+01
   0.66196E+01   0.55332E+00   0.12585E+01
   0.66196E+01   0.55405E+00   0.12586E+01
   0.66211E+01   0.55477E+00   0.12587E+01
   0.66211E+01   0.55550E+00   0.12587E+01
   0.66211E+01   0.55623E+00   0.12587E+01
   0.66211E+01   0.55696E+00   0.12588E+01
   0.66226E+01   0.55769E+00   0.12588E+01
   0.66226E+01   0.55843E+00   0.12589E+01
   0.66241E+01   0.55916E+00   0.12589E+01
   0.66241E+01   0.55989E+00   0.12588E+01
   0.66241E+01   0.56063E+00   0.12589E+01
   0.66241E+01   0.56136E+00   0.12589E+01
   0.66241E+01   0.56210E+00   0.12589E+01
   0.66256E+01   0.56284E+00   0.12590E+01
   0.66256E+01   0.56358E+00   0.12590E+01
   0.66256E+01   0.56432E+00   0.12589E+01
   0.66271E+01   0.56506E+00   0.12589E+01
   0.66271E+01   0.56580E+00   0.12590E+01
   0.66271E+01   0.56655E+00   0.12590E+01
   0.66286E+01   0.56729E+00   0.12590E+01
   0.66286E+01   0.56803E+00   0.12591E+01
   0.66286E+01   0.56878E+00   0.12592E+01
   0.66301E+01   0.56953E+00   0.12592E+01
   0.66301E+01   0.57027E+00   0.12593E+01
   0.66301E+01   0.57102E+00   0.12593E+01
   0.66316E+01   0.57177E+00   0.12593E+01
   0.66316E+01   0.57252E+00   0.12593E+01
   0.66316E+01   0.57328E+00   0.12593E+01
   0.66331E+01   0.57403E+00   0.12594E+01
   0.66331E+01   0.57478E+00   0.12594E+01
   0.66331E+01   0.57554E+00   0.12594E+01
   0.66331E+01   0.57629E+00   0.12594E+01
   0.66346E+01   0.57705E+00   0.12595E+01
   0.66346E+01   0.57781E+00   0.12595E+01
   0.66346E+01   0.57857E+00   0.12596E+01
   0.66361E+01   0.57933E+00   0.12596E+01
   0.66361E+01   0.58009E+00   0.12596E+01
   0.66376E+01   0.58085E+00   0.12597E+01
   0.66376E+01   0.58161E+00   0.12597E+01
   0.66376E+01   0.58237E+00   0.12597E+01
   0.66391E+01   0.58314E+00   0.12598E+01
   0.66391E+01   0.58391E+00   0.12599E+01
   0.66391E+01   0.58467E+00   0.12598E+01
   0.66406E+01   0.58544E+00   0.12599E+01
   0.66406E+01   0.58621E+00   0.12599E+01
   0.66406E+01   0.58698E+00   0.12600E+01
   0.66406E+01   0.58775E+00   0.12600E+01
   0.66421E+01   0.58852E+00   0.12600E+01
   0.66421E+01   0.58929E+00   0.12600E+01
   0.66421E+01   0.59007E+00   0.12600E+01
   0.66436E+01   0.59084E+00   0.12601E+01
   0.66436E+01   0.59162E+00   0.12601E+01
   0.66436E+01   0.59239E+00   0.12600E+01
   0.66436E+01   0.59317E+00   0.12601E+01
   0.66451E+01   0.59395E+00   0.12601E+01
   0.66451E+01   0.59473E+00   0.12601E+01
   0.66451E+01   0.59551E+00   0.12602E+01
   0.66451E+01   0.59629E+00   0.12602E+01
   0.66466E+01   0.59708E+00   0.12603E+01
   0.66466E+01   0.59786E+00   0.12603E+01
   0.66481E+01   0.59865E+00   0.12604E+01
   0.66481E+01   0.59943E+00   0.12604E+01
   0.66481E+01   0.60022E+00   0.12604E+01
   0.66496E+01   0.60101E+00   0.12604E+01
   0.66496E+01   0.60180E+00   0.12605E+01
   0.66496E+01   0.60259E+00   0.12605E+01
   0.66496E+01   0.60338E+00   0.12605E+01
   0.66511E+01   0.60417E+00   0.12606E+01
   0.66511E+01   0.60496E+00   0.12606E+01
   0.66511E+01   0.60576E+00   0.12606E+01
   0.66526E+01   0.60655E+00   0.12607E+01
   0.66526E+01   0.60735E+00   0.12607E+01
   0.66526E+01   0.60815E+00   0.12607E+01
   0.66541E+01   0.60895E+00   0.12607E+01
   0.66541E+01   0.60975E+00   0.12608E+01
   0.66541E+01   0.61055E+00   0.12608E+01
   0.66541E+01   0.61135E+00   0.12609E+01
   0.66556E+01   0.61215E+00   0.12609E+01
   0.66556E+01   0.61295E+00   0.12610E+01
   0.66571E+01   0.61376E+00   0.12610E+01
   0.66571E+01   0.61457E+00   0.12611E+01
   0.66586E+01   0.61537E+00   0.12611E+01
   0.66586E+01   0.61618E+00   0.12612E+01
   0.66586E+01   0.61699E+00   0.12613E+01
   0.66601E+01   0.61780E+00   0.12613E+01
   0.66601E+01   0.61861E+00   0.12614E+01
   0.66601E+01   0.61942E+00   0.12614E+01
   0.66601E+01   0.62024E+00   0.12614E+01
   0.66616E+01   0.62105E+00   0.12614E+01
   0.66616E+01   0.62187E+00   0.12614E+01
   0.66631E+01   0.62268E+00   0.12616E+01
   0.66631E+01   0.62350E+00   0.12616E+01
   0.66631E+01   0.62432E+00   0.12616E+01
   0.66631E+01   0.62514E+00   0.12615E+01
   0.66631E+01   0.62596E+00   0.12615E+01
   0.66646E+01   0.62678E+00   0.12616E+01
   0.66646E+01   0.62761E+00   0.12616E+01
   0.66661E+01   0.62843E+00   0.12617E+01
   0.66661E+01   0.62925E+00   0.12617E+01
   0.66661E+01   0.63008E+00   0.12618E+01
   0.66676E+01   0.63091E+00   0.12619E+01
   0.66676E+01   0.63174E+00   0.12619E+01
   0.66676E+01   0.63257E+00   0.12618E+01
   0.66691E+01   0.63340E+00   0.12620E+01
   0.66691E+01   0.63423E+00   0.12620E+01
   0.66691E+01   0.63506E+00   0.12620E+01
   0.66706E+01   0.63590E+00   0.12621E+01
   0.66706E+01   0.63673E+00   0.12621E+01
   0.66721E+01   0.63757E+00   0.12622E+01
   0.66721E+01   0.63840E+00   0.12622E+01
   0.66721E+01   0.63924E+00   0.12622E+01
   0.66721E+01   0.64008E+00   0.12622E+01
   0.66736E+01   0.64092E+00   0.12623E+01
   0.66736E+01   0.64176E+00   0.12623E+01
   0.66736E+01   0.64261E+00   0.12623E+01
   0.66736E+01   0.64345E+00   0.12624E+01
   0.66751E+01   0.64429E+00   0.12624E+01
   0.66751E+01   0.64514E+00   0.12626E+01
   0.66766E+01   0.64599E+00   0.12626E+01
   0.66766E+01   0.64684E+00   0.12627E+01
   0.66766E+01   0.64769E+00   0.12627E+01
   0.66766E+01   0.64854E+00   0.12627E+01
   0.66781E+01   0.64939E+00   0.12627E+01
   0.66781E+01   0.65024E+00   0.12627E+01
   0.66781E+01   0.65109E+00   0.12628E+01
   0.66796E+01   0.65195E+00   0.12627E+01
   0.66796E+01   0.65281E+00   0.12628E+01
   0.66796E+01   0.65366E+00   0.12629E+01
   0.66811E+01   0.65452E+00   0.12630E+01
   0.66811E+01   0.65538E+00   0.12629E+01
   0.66811E+01   0.65624E+00   0.12630E+01
   0.66826E+01   0.65710E+00   0.12631E+01
   0.66826E+01   0.65797E+00   0.12631E+01
   0.66841E+01   0.65883E+00   0.12632E+01
   0.66841E+01   0.65969E+00   0.12633E+01
   0.66841E+01   0.66056E+00   0.12633E+01
   0.66856E+01   0.66143E+00   0.12634E+01
   0.66856E+01   0.66230E+00   0.12635E+01
   0.66856E+01   0.66317E+00   0.12635E+01
   0.66871E+01   0.66404E+00   0.12636E+01
   0.66871E+01   0.66491E+00   0.12635E+01
   0.66871E+01   0.66578E+00   0.12636E+01
   0.66871E+01   0.66666E+00   0.12635E+01
   0.66886E+01   0.66753E+00   0.12636E+01
   0.66886E+01   0.66841E+00   0.12637E+01
   0.66886E+01   0.66929E+00   0.12637E+01
   0.66901E+01   0.67016E+00   0.12638E+01
   0.66916E+01   0.67104E+00   0.12640E+01
   0.66916E+01   0.67193E+00   0.12640E+01
   0.66916E+01   0.67281E+00   0.12640E+01
   0.66916E+01   0.67369E+00   0.12640E+01
   0.66931E+01   0.67458E+00   0.12640E+01
   0.66931E+01   0.67546E+00   0.12640E+01
   0.66931E+01   0.67635E+00   0.12640E+01
   0.66931E+01   0.67724E+00   0.12641E+01
   0.66946E+01   0.67813E+00   0.12641E+01
   0.66946E+01   0.67902E+00   0.12642E+01
   0.66946E+01   0.67991E+00   0.12642E+01
   0.66961E+01   0.68080E+00   0.12642E+01
   0.66961E+01   0.68169E+00   0.12643E+01
   0.66961E+01   0.68259E+00   0.12643E+01
   0.66976E+01   0.68349E+00   0.12645E+01
   0.66976E+01   0.68438E+00   0.12645E+01
   0.66976E+01   0.68528E+00   0.12646E+01
   0.66991E+01   0.68618E+00   0.12646E+01
   0.66991E+01   0.68708E+00   0.12646E+01
   0.66991E+01   0.68799E+00   0.12646E+01
   0.67006E+01   0.68889E+00   0.12647E+01
   0.67006E+01   0.68979E+00   0.12647E+01
   0.67021E+01   0.69070E+00   0.12648E+01
   0.67021E+01   0.69161E+00   0.12648E+01
   0.67021E+01   0.69251E+00   0.12648E+01
   0.67021E+01   0.69342E+00   0.12649E+01
   0.67036E+01   0.69433E+00   0.12649E+01
   0.67036E+01   0.69525E+00   0.12650E+01
   0.67036E+01   0.69616E+00   0.12651E+01
   0.67051E+01   0.69707E+00   0.12652E+01
   0.67051E+01   0.69799E+00   0.12653E+01
   0.67066E+01   0.69890E+00   0.12653E+01
   0.67066E+01   0.69982E+00   0.12653E+01
   0.67066E+01   0.70074E+00   0.12654E+01
   0.67081E+01   0.70166E+00   0.12654E+01
   0.67081E+01   0.70258E+00   0.12654E+01
   0.67081E+01   0.70351E+00   0.12654E+01
   0.67081E+01   0.70443E+00   0.12654E+01
   0.67096E+01   0.70535E+00   0.12654E+01
   0.67096E+01   0.70628E+00   0.12655E+01
   0.67096E+01   0.70721E+00   0.12656E+01
   0.67111E+01   0.70814E+00   0.12656E+01
   0.67111E+01   0.70907E+00   0.12657E+01
   0.67111E+01   0.71000E+00   0.12658E+01
   0.67126E+01   0.71093E+00   0.12660E+01
   0.67141E+01   0.71186E+00   0.12661E+01
   0.67141E+01   0.71280E+00   0.12660E+01
   0.67141E+01   0.71373E+00   0.12660E+01
   0.67141E+01   0.71467E+00   0.12660E+01
   0.67141E+01   0.71561E+00   0.12661E+01
   0.67156E+01   0.71655E+00   0.12661E+01
   0.67156E+01   0.71749E+00   0.12661E+01
   0.67156E+01   0.71843E+00   0.12661E+01
   0.67171E+01   0.71938E+00   0.12663E+01
   0.67171E+01   0.72032E+00   0.12663E+01
   0.67186E+01   0.72127E+00   0.12664E+01
   0.67186E+01   0.72221E+00   0.12663E+01
   0.67186E+01   0.72316E+00   0.12665E+01
   0.67201E+01   0.72411E+00   0.12666E+01
   0.67201E+01   0.72506E+00   0.12668E+01
   0.67216E+01   0.72601E+00   0.12668E+01
   0.67216E+01   0.72697E+00   0.12668E+01
   0.67216E+01   0.72792E+00   0.12669E+01
   0.67231E+01   0.72888E+00   0.12669E+01
   0.67231E+01   0.72984E+00   0.12669E+01
   0.67231E+01   0.73079E+00   0.12669E+01
   0.67246E+01   0.73175E+00   0.12670E+01
   0.67246E+01   0.73271E+00   0.12671E+01
   0.67246E+01   0.73368E+00   0.12672E+01
   0.67261E+01   0.73464E+00   0.12672E+01
   0.67261E+01   0.73560E+00   0.12673E+01
   0.67276E+01   0.73657E+00   0.12673E+01
   0.67276E+01   0.73754E+00   0.12675E+01
   0.67276E+01   0.73851E+00   0.12675E+01
   0.67276E+01   0.73948E+00   0.12676E+01
   0.67276E+01   0.74045E+00   0.12676E+01
   0.67291E+01   0.74142E+00   0.12676E+01
   0.67291E+01   0.74239E+00   0.12677E+01
   0.67306E+01   0.74337E+00   0.12677E+01
   0.67306E+01   0.74434E+00   0.12677E+01
   0.67306E+01   0.74532E+00   0.12678E+01
   0.67321E+01   0.74630E+00   0.12679E+01
   0.67321E+01   0.74728E+00   0.12679E+01
   0.67336E+01   0.74826E+00   0.12679E+01
   0.67336E+01   0.74924E+00   0.12680E+01
   0.67336E+01   0.75023E+00   0.12679E+01
   0.67336E+01   0.75121E+00   0.12679E+01
   0.67351E+01   0.75220E+00   0.12680E+01
   0.67351E+01   0.75319E+00   0.12681E+01
   0.67351E+01   0.75418E+00   0.12682E+01
   0.67366E+01   0.75517E+00   0.12685E+01
   0.67381E+01   0.75616E+00   0.12686E+01
   0.67381E+01   0.75715E+00   0.12685E+01
   0.67381E+01   0.75814E+00   0.12686E+01
   0.67381E+01   0.75914E+00   0.12686E+01
   0.67396E+01   0.76014E+00   0.12686E+01
   0.67396E+01   0.76113E+00   0.12686E+01
   0.67396E+01   0.76213E+00   0.12687E+01
   0.67411E+01   0.76313E+00   0.12687E+01
   0.67411E+01   0.76414E+00   0.12687E+01
   0.67411E+01   0.76514E+00   0.12688E+01
   0.67411E+01   0.76614E+00   0.12687E+01
   0.67426E+01   0.76715E+00   0.12687E+01
   0.67426E+01   0.76816E+00   0.12689E+01
   0.67441E+01   0.76917E+00   0.12690E+01
   0.67441E+01   0.77018E+00   0.12691E+01
   0.67456E+01   0.77119E+00   0.12693E+01
   0.67456E+01   0.77220E+00   0.12694E+01
   0.67456E+01   0.77321E+00   0.12695E+01
   0.67471E+01   0.77423E+00   0.12695E+01
   0.67471E+01   0.77525E+00   0.12695E+01
   0.67471E+01   0.77626E+00   0.12695E+01
   0.67486E+01   0.77728E+00   0.12695E+01
   0.67486E+01   0.77830E+00   0.12695E+01
   0.67486E+01   0.77933E+00   0.12695E+01
   0.67486E+01   0.78035E+00   0.12696E+01
   0.67501E+01   0.78137E+00   0.12696E+01
   0.67501E+01   0.78240E+00   0.12697E+01
   0.67501E+01   0.78343E+00   0.12697E+01
   0.67516E+01   0.78446E+00   0.12698E+01
   0.67516E+01   0.78549E+00   0.12699E+01
   0.67516E+01   0.78652E+00   0.12699E+01
   0.67531E+01   0.78755E+00   0.12700E+01
   0.67531E+01   0.78859E+00   0.12701E+01
   0.67546E+01   0.78962E+00   0.12705E+01
   0.67546E+01   0.79066E+00   0.12704E+01
   0.67546E+01   0.79170E+00   0.12704E+01
   0.67561E+01   0.79274E+00   0.12705E+01
   0.67561E+01   0.79378E+00   0.12705E+01
   0.67576E+01   0.79482E+00   0.12705E+01
   0.67576E+01   0.79586E+00   0.12704E+01
   0.67576E+01   0.79691E+00   0.12705E+01
   0.67576E+01   0.79795E+00   0.12705E+01
   0.67591E+01   0.79900E+00   0.12705E+01
   0.67591E+01   0.80005E+00   0.12707E+01
   0.67591E+01   0.80110E+00   0.12707E+01
   0.67606E+01   0.80215E+00   0.12708E+01
   0.67606E+01   0.80321E+00   0.12709E+01
   0.67606E+01   0.80426E+00   0.12709E+01
   0.67621E+01   0.80532E+00   0.12710E+01
   0.67621E+01   0.80637E+00   0.12712E+01
   0.67636E+01   0.80743E+00   0.12713E+01
   0.67636E+01   0.80849E+00   0.12714E+01
   0.67651E+01   0.80956E+00   0.12714E+01
   0.67651E+01   0.81062E+00   0.12714E+01
   0.67651E+01   0.81168E+00   0.12715E+01
   0.67651E+01   0.81275E+00   0.12715E+01
   0.67666E+01   0.81382E+00   0.12715E+01
   0.67666E+01   0.81488E+00   0.12715E+01
   0.67681E+01   0.81595E+00   0.12716E+01
   0.67681E+01   0.81703E+00   0.12716E+01
   0.67681E+01   0.81810E+00   0.12716E+01
   0.67681E+01   0.81917E+00   0.12717E+01
   0.67696E+01   0.82025E+00   0.12718E+01
   0.67696E+01   0.82133E+00   0.12718E+01
   0.67696E+01   0.82240E+00   0.12719E+01
   0.67711E+01   0.82348E+00   0.12720E+01
   0.67711E+01   0.82457E+00   0.12721E+01
   0.67726E+01   0.82565E+00   0.12722E+01
   0.67726E+01   0.82673E+00   0.12723E+01
   0.67741E+01   0.82782E+00   0.12725E+01
   0.67741E+01   0.82890E+00   0.12725E+01
   0.67741E+01   0.82999E+00   0.12726E+01
   0.67756E+01   0.83108E+00   0.12726E+01
   0.67756E+01   0.83217E+00   0.12726E+01
   0.67756E+01   0.83327E+00   0.12727E+01
   0.67771E+01   0.83436E+00   0.12727E+01
   0.67771E+01   0.83546E+00   0.12727E+01
   0.67771E+01   0.83655E+00   0.12727E+01
   0.67771E+01   0.83765E+00   0.12728E+01
   0.67786E+01   0.83875E+00   0.12728E+01
   0.67786E+01   0.83985E+00   0.12729E+01
   0.67801E+01   0.84096E+00   0.12730E+01
   0.67801E+01   0.84206E+00   0.12730E+01
   0.67801E+01   0.84317E+00   0.12731E+01
   0.67816E+01   0.84427E+00   0.12732E+01
   0.67816E+01   0.84538E+00   0.12732E+01
   0.67816E+01   0.84649E+00   0.12733E+01
   0.67831E+01   0.84760E+00   0.12735E+01
   0.67846E+01   0.84872E+00   0.12737E+01
   0.67846E+01   0.84983E+00   0.12737E+01
   0.67846E+01   0.85095E+00   0.12737E+01
   0.67861E+01   0.85206E+00   0.12738E+01
   0.67861E+01   0.85318E+00   0.12738E+01
   0.67861E+01   0.85430E+00   0.12739E+01
   0.67861E+01   0.85543E+00   0.12739E+01
   0.67876E+01   0.85655E+00   0.12740E+01
   0.67876E+01   0.85767E+00   0.12740E+01
   0.67876E+01   0.85880E+00   0.12740E+01
   0.67891E+01   0.85993E+00   0.12740E+01
   0.67891E+01   0.86106E+00   0.12740E+01
   0.67891E+01   0.86219E+00   0.12742E+01
   0.67906E+01   0.86332E+00   0.12742E+01
   0.67906E+01   0.86445E+00   0.12742E+01
   0.67921E+01   0.86559E+00   0.12743E+01
   0.67921E+01   0.86672E+00   0.12744E+01
   0.67921E+01   0.86786E+00   0.12745E+01
   0.67936E+01   0.86900E+00   0.12746E+01
   0.67936E+01   0.87014E+00   0.12748E+01
   0.67951E+01   0.87129E+00   0.12749E+01
   0.67951E+01   0.87243E+00   0.12750E+01
   0.67966E+01   0.87358E+00   0.12751E+01
   0.67966E+01   0.87472E+00   0.12750E+01
   0.67966E+01   0.87587E+00   0.12751E+01
   0.67966E+01   0.87702E+00   0.12751E+01
   0.67966E+01   0.87817E+00   0.12751E+01
   0.67981E+01   0.87933E+00   0.12752E+01
   0.67981E+01   0.88048E+00   0.12752E+01
   0.67996E+01   0.88164E+00   0.12753E+01
   0.67996E+01   0.88279E+00   0.12753E+01
   0.67996E+01   0.88395E+00   0.12754E+01
   0.68011E+01   0.88511E+00   0.12755E+01
   0.68011E+01   0.88628E+00   0.12755E+01
   0.68011E+01   0.88744E+00   0.12756E+01
   0.68026E+01   0.88861E+00   0.12757E+01
   0.68026E+01   0.88977E+00   0.12757E+01
   0.68026E+01   0.89094E+00   0.12757E+01
   0.68041E+01   0.89211E+00   0.12759E+01
   0.68041E+01   0.89328E+00   0.12760E+01
   0.68056E+01   0.89446E+00   0.12761E+01
   0.68056E+01   0.89563E+00   0.12763E+01
   0.68071E+01   0.89681E+00   0.12763E+01
   0.68071E+01   0.89798E+00   0.12764E+01
   0.68071E+01   0.89916E+00   0.12764E+01
   0.68086E+01   0.90034E+00   0.12765E+01
   0.68086E+01   0.90153E+00   0.12766E+01
   0.68101E+01   0.90271E+00   0.12766E+01
   0.68101E+01   0.90389E+00   0.12766E+01
   0.68101E+01   0.90508E+00   0.12767E+01
   0.68101E+01   0.90627E+00   0.12767E+01
   0.68116E+01   0.90746E+00   0.12767E+01
   0.68116E+01   0.90865E+00   0.12768E+01
   0.68116E+01   0.90985E+00   0.12768E+01
   0.68131E+01   0.91104E+00   0.12768E+01
   0.68131E+01   0.91224E+00   0.12770E+01
   0.68131E+01   0.91343E+00   0.12771E+01
   0.68146E+01   0.91463E+00   0.12771E+01
   0.68146E+01   0.91583E+00   0.12771E+01
   0.68146E+01   0.91704E+00   0.12772E+01
   0.68161E+01   0.91824E+00   0.12773E+01
   0.68161E+01   0.91945E+00   0.12774E+01
   0.68176E+01   0.92065E+00   0.12775E+01
   0.68176E+01   0.92186E+00   0.12777E+01
   0.68191E+01   0.92307E+00   0.12778E+01
   0.68206E+01   0.92429E+00   0.12780E+01
   0.68206E+01   0.92550E+00   0.12780E+01
   0.68206E+01   0.92671E+00   0.12782E+01
   0.68206E+01   0.92793E+00   0.12781E+01
   0.68206E+01   0.92915E+00   0.12781E+01
   0.68221E+01   0.93037E+00   0.12782E+01
   0.68221E+01   0.93159E+00   0.12782E+01
   0.68236E+01   0.93281E+00   0.12783E+01
   0.68236E+01   0.93404E+00   0.12783E+01
   0.68251E+01   0.93527E+00   0.12784E+01
   0.68251E+01   0.93649E+00   0.12785E+01
   0.68251E+01   0.93772E+00   0.12786E+01
   0.68251E+01   0.93896E+00   0.12786E+01
   0.68266E+01   0.94019E+00   0.12787E+01
   0.68266E+01   0.94142E+00   0.12787E+01
   0.68266E+01   0.94266E+00   0.12787E+01
   0.68281E+01   0.94390E+00   0.12788E+01
   0.68281E+01   0.94514E+00   0.12788E+01
   0.68296E+01   0.94638E+00   0.12789E+01
   0.68296E+01   0.94762E+00   0.12791E+01
   0.68296E+01   0.94886E+00   0.12792E+01
   0.68311E+01   0.95011E+00   0.12792E+01
   0.68311E+01   0.95136E+00   0.12793E+01
   0.68326E+01   0.95261E+00   0.12794E+01
   0.68326E+01   0.95386E+00   0.12795E+01
   0.68326E+01   0.95511E+00   0.12796E+01
   0.68341E+01   0.95636E+00   0.12796E+01
   0.68341E+01   0.95762E+00   0.12796E+01
   0.68341E+01   0.95888E+00   0.12798E+01
   0.68356E+01   0.96014E+00   0.12799E+01
   0.68356E+01   0.96140E+00   0.12798E+01
   0.68356E+01   0.96266E+00   0.12799E+01
   0.68371E+01   0.96392E+00   0.12799E+01
   0.68371E+01   0.96519E+00   0.12800E+01
   0.68371E+01   0.96646E+00   0.12800E+01
   0.68386E+01   0.96773E+00   0.12801E+01
   0.68386E+01   0.96900E+00   0.12801E+01
   0.68386E+01   0.97027E+00   0.12801E+01
   0.68386E+01   0.97154E+00   0.12802E+01
   0.68401E+01   0.97282E+00   0.12803E+01
   0.68401E+01   0.97410E+00   0.12803E+01
   0.68401E+01   0.97538E+00   0.12803E+01
   0.68416E+01   0.97666E+00   0.12804E+01
   0.68416E+01   0.97794E+00   0.12805E+01
   0.68431E+01   0.97922E+00   0.12807E+01
   0.68431E+01   0.98051E+00   0.12807E+01
   0.68446E+01   0.98180E+00   0.12808E+01
   0.68446E+01   0.98309E+00   0.12809E+01
   0.68446E+01   0.98438E+00   0.12809E+01
   0.68461E+01   0.98567E+00   0.12810E+01
   0.68461E+01   0.98696E+00   0.12812E+01
   0.68476E+01   0.98826E+00   0.12814E+01
   0.68476E+01   0.98956E+00   0.12815E+01
   0.68491E+01   0.99086E+00   0.12816E+01
   0.68491E+01   0.99216E+00   0.12816E+01
   0.68491E+01   0.99346E+00   0.12816E+01
   0.68506E+01   0.99476E+00   0.12816E+01
   0.68506E+01   0.99607E+00   0.12818E+01
   0.68506E+01   0.99738E+00   0.12818E+01
   0.68506E+01   0.99869E+00   0.12818E+01


==> anc/Figure3/Plot2an_M_R_incm_fermi_pressure.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

 
lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
data.append(np.genfromtxt('1outM_R_incomp_fermi_down_rc005_huge.dat')) 
data.append(np.genfromtxt('1outM_R_incomp_fermi_down_rc01_huge.dat')) 
data.append(np.genfromtxt('1outM_R_incomp_fermi_down_rc015_giant1.dat')) 
data.append(np.genfromtxt('1outM_R_incomp_fermi_down_rc02.dat'))
data.append(np.genfromtxt('1outM_R_incomp_fermi_down_rc025_huge.dat'))
data.append(np.genfromtxt('1outM_R_incomp_fermi_down_rc03.dat'))
#data.append(np.genfromtxt('1outM_R_incomp_fermi_rc01.dat'))
#data.append(np.genfromtxt('1outM_R_incomp_fermi_rc5.dat'))
#data.append(np.genfromtxt('1outM_R_incomp_fermi_rc5_old.dat'))
#data.append(np.genfromtxt('1outM_R_incomp_fermi_rc6.dat'))
#data.append(np.genfromtxt('1outM_R_incomp_fermi_rc8.dat'))
#data.append(np.genfromtxt('1outM_R_incomp_fermi_rc10.dat'))
#data.append(np.genfromtxt('1outM_R_rc05.dat'))
#data.append(np.genfromtxt('1outM_R.dat'))

fig, ax = plt.subplots()


xdat = np.linspace(0,500,1000)
ax.plot(xdat, 3/8*xdat, "--", color= 'black',linewidth=1.5)
ax.plot(xdat, 4/9*xdat, "-", color= 'black')



ax.plot(data[0][:,0], data[0][:,1], label = "$r_c = 0.05$" , color= '#cf6202')#'#00a9df')	
ax.plot(data[1][:,0], data[1][:,1], label = "$r_c = 0.1$" , color= '#ffa600')	
ax.plot(data[2][:,0], data[2][:,1], label = "$r_c = 0.15$" , color= '#ff73f0')	 
ax.plot(data[3][:,0], data[3][:,1], label = "$r_c = 0.2$" , color= 'purple')#'#ab0000')	
ax.plot(data[4][:,0], data[4][:,1], label = "$r_c = 0.25$" , color= '#ff1c1c')	
ax.plot(data[5][:,0], data[5][:,1], label = "$r_c = 0.3$" , color= '#9a19ff')#'#ac15fd')	
#ax.plot(data[6][:,0], data[6][:,1], label = "$r_c = 8$" , color= '#3d1efe')#'#ac15fd')	
#ax.plot(data[7][:,0], data[7][:,1], label = "$r_c = 10$" , color= '#00a9df')#'#65c8fc')#'#ac15fd')	



#ax.text(0.83,2E+1, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
 #        r'$\epsilon_{core} = 10^{-4} $' "\n" 
  #       r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$a_1 = 0$' , fontsize=15 )
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(0,24) #24
#ax.set_xlim(1,1E+2)
#ax.set_xscale('log')

ax.set_ylabel(r'$M^{\prime}$ ', fontsize=18, usetex=True)
ax.set_ylim(0,1.9)#3)
#ax.set_ylim(1E-5,1E+1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
#ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='upper right', fontsize=14, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("M_R_incomp_fermi_pressure_analytical_rc_small.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure3/Plot2an_P_R_incm_fermi_pressure.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

 
lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
data.append(np.genfromtxt('1outP0_R_incomp_fermi_down_rc005_huge.dat')) 
data.append(np.genfromtxt('1outP0_R_incomp_fermi_down_rc01_huge.dat')) 
data.append(np.genfromtxt('1outP0_R_incomp_fermi_down_rc015_giant1.dat')) 
data.append(np.genfromtxt('1outP0_R_incomp_fermi_down_rc02.dat'))
data.append(np.genfromtxt('1outP0_R_incomp_fermi_down_rc025_huge.dat'))
data.append(np.genfromtxt('1outP0_R_incomp_fermi_down_rc03.dat'))
#data.append(np.genfromtxt('1outP0_R.dat'))
#data.append(np.genfromtxt('1outP0_R_incomp_fermi_rc6cutted_higher.dat'))
#data.append(np.genfromtxt('1outP0_R_incomp_fermi_rc8.dat'))
#data.append(np.genfromtxt('1outP0_R_incomp_fermi_rc10.dat'))


fig, ax = plt.subplots()


ax.plot(data[0][:,0], data[0][:,1], label = "$r_c = 0.05$" , color= '#cf6202')#'#00a9df')	
ax.plot(data[1][:,0], data[1][:,1], label = "$r_c = 0.1$" , color= '#ffa600')	
ax.plot(data[2][:,0], data[2][:,1], label = "$r_c = 0.15$" , color= '#ff73f0')	 
ax.plot(data[3][:,0], data[3][:,1], label = "$r_c = 0.2$" , color= 'purple')#'#ab0000')	
ax.plot(data[4][:,0], data[4][:,1], label = "$r_c = 0.25$" , color= '#ff1c1c')	
ax.plot(data[5][:,0], data[5][:,1], label = "$r_c = 0.3$" , color= '#9a19ff')#'#ac15fd')	
#ax.plot(data[6][:,0], data[6][:,1], label = "$r_c = 8$" , color= '#3d1efe')#'#ac15fd')	
#ax.plot(data[7][:,0], data[7][:,1], label = "$r_c = 10$" , color= '#00a9df')#'#65c8fc')#'#ac15fd')	


ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(0,24)#24

ax.set_ylabel(r'$P^{\prime}_{c}$ ', fontsize=18, usetex=True)
ax.set_ylim(1E-5,1.2)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='lower left', fontsize=14, frameon=True, ncol = 3, mode = "expand")#, ncol = 2)

ax.minorticks_on()



plt.savefig("P0_R_incomp_fermi_pressure_small_rc_frame.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure4/1outM_R_woInt_10m6_wInt_mN_y10_rc1_stable.dat <==
   0.44601E+02   0.10371E-02
   0.40801E+02   0.13506E-02
   0.38901E+02   0.15593E-02
   0.37651E+02   0.17243E-02
   0.37401E+02   0.17560E-02
   0.36451E+02   0.18956E-02
   0.35701E+02   0.20203E-02
   0.35051E+02   0.21333E-02
   0.34501E+02   0.22385E-02
   0.34351E+02   0.22693E-02
   0.33851E+02   0.23683E-02
   0.33401E+02   0.24620E-02
   0.33001E+02   0.25525E-02
   0.32901E+02   0.25848E-02
   0.32501E+02   0.26719E-02
   0.32201E+02   0.27564E-02
   0.31851E+02   0.28386E-02
   0.31551E+02   0.29192E-02
   0.31451E+02   0.29522E-02
   0.31151E+02   0.30320E-02
   0.30901E+02   0.31090E-02
   0.30651E+02   0.31860E-02
   0.30401E+02   0.32603E-02
   0.30301E+02   0.32974E-02
   0.30101E+02   0.33722E-02
   0.29851E+02   0.34462E-02
   0.29651E+02   0.35197E-02
   0.29551E+02   0.35581E-02
   0.29351E+02   0.36316E-02
   0.29151E+02   0.37051E-02
   0.28951E+02   0.37772E-02
   0.28801E+02   0.38476E-02
   0.28701E+02   0.38904E-02
   0.28501E+02   0.39622E-02
   0.28351E+02   0.40354E-02
   0.28151E+02   0.41081E-02
   0.28001E+02   0.41790E-02
   0.27901E+02   0.42221E-02
   0.27751E+02   0.42950E-02
   0.27601E+02   0.43675E-02
   0.27451E+02   0.44385E-02
   0.27301E+02   0.45133E-02
   0.27201E+02   0.45607E-02
   0.27051E+02   0.46334E-02
   0.26901E+02   0.47060E-02
   0.26801E+02   0.47800E-02
   0.26651E+02   0.48546E-02
   0.26551E+02   0.49024E-02
   0.26401E+02   0.49774E-02
   0.26301E+02   0.50533E-02
   0.26151E+02   0.51255E-02
   0.26051E+02   0.52017E-02
   0.25951E+02   0.52565E-02
   0.25801E+02   0.53302E-02
   0.25701E+02   0.54071E-02
   0.25601E+02   0.54833E-02
   0.25451E+02   0.55586E-02
   0.25351E+02   0.56171E-02
   0.25251E+02   0.56951E-02
   0.25151E+02   0.57736E-02
   0.25051E+02   0.58532E-02
   0.24901E+02   0.59324E-02
   0.24851E+02   0.59906E-02
   0.24701E+02   0.60703E-02
   0.24601E+02   0.61512E-02
   0.24501E+02   0.62328E-02
   0.24401E+02   0.63140E-02
   0.24301E+02   0.63790E-02
   0.24201E+02   0.64623E-02
   0.24101E+02   0.65471E-02
   0.24001E+02   0.66306E-02
   0.23901E+02   0.67159E-02
   0.23801E+02   0.67799E-02
   0.23701E+02   0.68665E-02
   0.23601E+02   0.69523E-02
   0.23551E+02   0.70416E-02
   0.23451E+02   0.71275E-02
   0.23351E+02   0.71989E-02
   0.23251E+02   0.72881E-02
   0.23151E+02   0.73769E-02
   0.23101E+02   0.74695E-02
   0.23001E+02   0.75586E-02
   0.22901E+02   0.76352E-02
   0.22801E+02   0.77264E-02
   0.22701E+02   0.78170E-02
   0.22651E+02   0.79093E-02
   0.22551E+02   0.80050E-02
   0.22451E+02   0.80886E-02
   0.22351E+02   0.81819E-02
   0.22301E+02   0.82790E-02
   0.22201E+02   0.83751E-02
   0.22101E+02   0.84740E-02
   0.22001E+02   0.85698E-02
   0.21951E+02   0.86560E-02
   0.21851E+02   0.87559E-02
   0.21801E+02   0.88574E-02
   0.21701E+02   0.89605E-02
   0.21601E+02   0.90627E-02
   0.21551E+02   0.91530E-02
   0.21451E+02   0.92595E-02
   0.21401E+02   0.93669E-02
   0.21301E+02   0.94698E-02
   0.21201E+02   0.95784E-02
   0.21151E+02   0.96718E-02
   0.21101E+02   0.97825E-02
   0.21001E+02   0.98919E-02
   0.20901E+02   0.10004E-01
   0.20851E+02   0.10112E-01
   0.20801E+02   0.10221E-01
   0.20701E+02   0.10332E-01
   0.20601E+02   0.10443E-01
   0.20551E+02   0.10563E-01
   0.20451E+02   0.10674E-01
   0.20401E+02   0.10792E-01
   0.20351E+02   0.10902E-01
   0.20251E+02   0.11021E-01
   0.20151E+02   0.11142E-01
   0.20101E+02   0.11261E-01
   0.20051E+02   0.11391E-01
   0.19951E+02   0.11503E-01
   0.19901E+02   0.11627E-01
   0.19801E+02   0.11753E-01
   0.19751E+02   0.11880E-01
   0.19701E+02   0.12007E-01
   0.19601E+02   0.12137E-01
   0.19551E+02   0.12255E-01
   0.19451E+02   0.12387E-01
   0.19401E+02   0.12523E-01
   0.19351E+02   0.12653E-01
   0.19251E+02   0.12794E-01
   0.19201E+02   0.12920E-01
   0.19151E+02   0.13052E-01
   0.19051E+02   0.13190E-01
   0.19001E+02   0.13336E-01
   0.18901E+02   0.13472E-01
   0.18851E+02   0.13625E-01
   0.18801E+02   0.13761E-01
   0.18751E+02   0.13901E-01
   0.18651E+02   0.14052E-01
   0.18601E+02   0.14197E-01
   0.18551E+02   0.14347E-01
   0.18451E+02   0.14493E-01
   0.18401E+02   0.14636E-01
   0.18351E+02   0.14790E-01
   0.18301E+02   0.14950E-01
   0.18201E+02   0.15101E-01
   0.18151E+02   0.15260E-01
   0.18101E+02   0.15424E-01
   0.18001E+02   0.15564E-01
   0.17951E+02   0.15737E-01
   0.17901E+02   0.15895E-01
   0.17851E+02   0.16065E-01
   0.17801E+02   0.16232E-01
   0.17751E+02   0.16386E-01
   0.17651E+02   0.16566E-01
   0.17601E+02   0.16728E-01
   0.17551E+02   0.16902E-01
   0.17451E+02   0.17073E-01
   0.17401E+02   0.17253E-01
   0.17351E+02   0.17430E-01
   0.17301E+02   0.17600E-01
   0.17251E+02   0.17785E-01
   0.17201E+02   0.17969E-01
   0.17101E+02   0.18149E-01
   0.17051E+02   0.18333E-01
   0.17001E+02   0.18522E-01
   0.16951E+02   0.18709E-01
   0.16901E+02   0.18901E-01
   0.16851E+02   0.19097E-01
   0.16751E+02   0.19282E-01
   0.16701E+02   0.19497E-01
   0.16651E+02   0.19674E-01
   0.16601E+02   0.19881E-01
   0.16551E+02   0.20081E-01
   0.16501E+02   0.20290E-01
   0.16451E+02   0.20490E-01
   0.16401E+02   0.20704E-01
   0.16301E+02   0.20899E-01
   0.16251E+02   0.21112E-01
   0.16201E+02   0.21322E-01
   0.16151E+02   0.21543E-01
   0.16101E+02   0.21759E-01
   0.16051E+02   0.21978E-01
   0.16001E+02   0.22194E-01
   0.15951E+02   0.22418E-01
   0.15901E+02   0.22641E-01
   0.15851E+02   0.22879E-01
   0.15801E+02   0.23103E-01
   0.15751E+02   0.23339E-01
   0.15651E+02   0.23581E-01
   0.15601E+02   0.23800E-01
   0.15551E+02   0.24045E-01
   0.15501E+02   0.24288E-01
   0.15451E+02   0.24523E-01
   0.15401E+02   0.24766E-01
   0.15351E+02   0.25018E-01
   0.15301E+02   0.25260E-01
   0.15251E+02   0.25535E-01
   0.15201E+02   0.25762E-01
   0.15151E+02   0.26031E-01
   0.15101E+02   0.26311E-01
   0.15051E+02   0.26561E-01
   0.15001E+02   0.26812E-01
   0.14951E+02   0.27097E-01
   0.14901E+02   0.27362E-01
   0.14851E+02   0.27619E-01
   0.14801E+02   0.27893E-01
   0.14751E+02   0.28182E-01
   0.14701E+02   0.28459E-01
   0.14651E+02   0.28738E-01
   0.14601E+02   0.29030E-01
   0.14551E+02   0.29296E-01
   0.14501E+02   0.29598E-01
   0.14451E+02   0.29884E-01
   0.14401E+02   0.30202E-01
   0.14351E+02   0.30480E-01
   0.14301E+02   0.30777E-01
   0.14251E+02   0.31105E-01
   0.14201E+02   0.31420E-01
   0.14151E+02   0.31707E-01
   0.14101E+02   0.32029E-01
   0.14051E+02   0.32333E-01
   0.14001E+02   0.32658E-01
   0.13951E+02   0.32963E-01
   0.13951E+02   0.33299E-01
   0.13901E+02   0.33632E-01
   0.13851E+02   0.33959E-01
   0.13801E+02   0.34296E-01
   0.13751E+02   0.34647E-01
   0.13701E+02   0.34977E-01
   0.13651E+02   0.35304E-01
   0.13601E+02   0.35659E-01
   0.13551E+02   0.36008E-01
   0.13501E+02   0.36361E-01
   0.13451E+02   0.36755E-01
   0.13401E+02   0.37074E-01
   0.13351E+02   0.37432E-01
   0.13351E+02   0.37831E-01
   0.13301E+02   0.38186E-01
   0.13251E+02   0.38580E-01
   0.13201E+02   0.38947E-01
   0.13151E+02   0.39317E-01
   0.13101E+02   0.39694E-01
   0.13051E+02   0.40077E-01
   0.13051E+02   0.40502E-01
   0.13001E+02   0.40878E-01
   0.12951E+02   0.41272E-01
   0.12901E+02   0.41725E-01
   0.12851E+02   0.42092E-01
   0.12801E+02   0.42497E-01
   0.12751E+02   0.42902E-01
   0.12701E+02   0.43312E-01
   0.12701E+02   0.43739E-01
   0.12651E+02   0.44162E-01
   0.12601E+02   0.44612E-01
   0.12551E+02   0.45070E-01
   0.12501E+02   0.45485E-01
   0.12451E+02   0.45906E-01
   0.12451E+02   0.46379E-01
   0.12401E+02   0.46795E-01
   0.12351E+02   0.47260E-01
   0.12301E+02   0.47727E-01
   0.12251E+02   0.48240E-01
   0.12201E+02   0.48648E-01
   0.12151E+02   0.49102E-01
   0.12151E+02   0.49601E-01
   0.12101E+02   0.50091E-01
   0.12051E+02   0.50564E-01
   0.12001E+02   0.51044E-01
   0.11951E+02   0.51573E-01
   0.11951E+02   0.52040E-01
   0.11901E+02   0.52519E-01
   0.11851E+02   0.53040E-01
   0.11801E+02   0.53538E-01
   0.11751E+02   0.54121E-01
   0.11751E+02   0.54611E-01
   0.11701E+02   0.55136E-01
   0.11651E+02   0.55639E-01
   0.11601E+02   0.56182E-01
   0.11551E+02   0.56751E-01
   0.11551E+02   0.57302E-01
   0.11501E+02   0.57838E-01
   0.11451E+02   0.58375E-01
   0.11401E+02   0.58964E-01
   0.11401E+02   0.59521E-01
   0.11351E+02   0.60086E-01
   0.11301E+02   0.60631E-01
   0.11251E+02   0.61220E-01
   0.11201E+02   0.61843E-01
   0.11201E+02   0.62411E-01
   0.11151E+02   0.63021E-01
   0.11101E+02   0.63635E-01
   0.11051E+02   0.64278E-01
   0.11051E+02   0.64848E-01
   0.11001E+02   0.65483E-01
   0.10951E+02   0.66123E-01
   0.10901E+02   0.66729E-01
   0.10901E+02   0.67398E-01
   0.10851E+02   0.68038E-01
   0.10801E+02   0.68659E-01
   0.10751E+02   0.69339E-01
   0.10751E+02   0.69954E-01
   0.10701E+02   0.70606E-01
   0.10651E+02   0.71348E-01
   0.10651E+02   0.72000E-01
   0.10601E+02   0.72659E-01
   0.10551E+02   0.73424E-01
   0.10501E+02   0.74067E-01
   0.10501E+02   0.74792E-01
   0.10451E+02   0.75498E-01
   0.10401E+02   0.76172E-01
   0.10351E+02   0.76877E-01
   0.10351E+02   0.77630E-01
   0.10301E+02   0.78402E-01
   0.10251E+02   0.79126E-01
   0.10251E+02   0.79861E-01
   0.10201E+02   0.80607E-01
   0.10151E+02   0.81381E-01
   0.10101E+02   0.82207E-01
   0.10101E+02   0.82899E-01
   0.10051E+02   0.83738E-01
   0.10001E+02   0.84490E-01
   0.10001E+02   0.85252E-01
   0.99510E+01   0.86034E-01
   0.99010E+01   0.86910E-01
   0.99010E+01   0.87759E-01
   0.98510E+01   0.88485E-01
   0.98010E+01   0.89337E-01
   0.98010E+01   0.90237E-01
   0.97510E+01   0.91071E-01
   0.97010E+01   0.91895E-01
   0.96510E+01   0.92755E-01
   0.96510E+01   0.93596E-01
   0.96010E+01   0.94488E-01
   0.96010E+01   0.95341E-01
   0.95510E+01   0.96187E-01
   0.95010E+01   0.97113E-01
   0.94510E+01   0.98063E-01
   0.94510E+01   0.99038E-01
   0.94010E+01   0.99934E-01
   0.94010E+01   0.10079E+00
   0.93510E+01   0.10171E+00
   0.93010E+01   0.10269E+00
   0.92510E+01   0.10359E+00
   0.92510E+01   0.10464E+00
   0.92010E+01   0.10552E+00
   0.92010E+01   0.10648E+00
   0.91510E+01   0.10742E+00
   0.91010E+01   0.10845E+00
   0.91010E+01   0.10946E+00
   0.90510E+01   0.11055E+00
   0.90010E+01   0.11163E+00
   0.90010E+01   0.11258E+00
   0.89510E+01   0.11354E+00
   0.89010E+01   0.11454E+00
   0.89010E+01   0.11567E+00
   0.88510E+01   0.11668E+00
   0.88010E+01   0.11771E+00
   0.88010E+01   0.11887E+00
   0.87510E+01   0.11982E+00
   0.87510E+01   0.12110E+00
   0.87010E+01   0.12206E+00
   0.86510E+01   0.12313E+00
   0.86510E+01   0.12429E+00
   0.86010E+01   0.12544E+00
   0.85510E+01   0.12644E+00
   0.85510E+01   0.12769E+00
   0.85010E+01   0.12888E+00
   0.85010E+01   0.13014E+00
   0.84510E+01   0.13130E+00
   0.84010E+01   0.13246E+00
   0.84010E+01   0.13368E+00
   0.83510E+01   0.13488E+00
   0.83510E+01   0.13596E+00
   0.83010E+01   0.13716E+00
   0.82510E+01   0.13839E+00
   0.82510E+01   0.13960E+00
   0.82010E+01   0.14087E+00
   0.82010E+01   0.14206E+00
   0.81510E+01   0.14348E+00
   0.81010E+01   0.14457E+00
   0.81010E+01   0.14596E+00
   0.80510E+01   0.14716E+00
   0.80010E+01   0.14845E+00
   0.80010E+01   0.14982E+00
   0.79510E+01   0.15108E+00
   0.79510E+01   0.15257E+00
   0.79010E+01   0.15376E+00
   0.79010E+01   0.15522E+00
   0.78510E+01   0.15655E+00
   0.78010E+01   0.15795E+00
   0.78010E+01   0.15920E+00
   0.77510E+01   0.16067E+00
   0.77510E+01   0.16198E+00
   0.77010E+01   0.16345E+00
   0.76510E+01   0.16488E+00
   0.76510E+01   0.16616E+00
   0.76010E+01   0.16770E+00
   0.76010E+01   0.16908E+00
   0.75510E+01   0.17060E+00
   0.75510E+01   0.17207E+00
   0.75010E+01   0.17363E+00
   0.75010E+01   0.17492E+00
   0.74510E+01   0.17655E+00
   0.74010E+01   0.17801E+00
   0.74010E+01   0.17950E+00
   0.73510E+01   0.18101E+00
   0.73510E+01   0.18251E+00
   0.73010E+01   0.18398E+00
   0.72510E+01   0.18557E+00
   0.72510E+01   0.18709E+00
   0.72010E+01   0.18867E+00
   0.72010E+01   0.19008E+00
   0.71510E+01   0.19185E+00
   0.71510E+01   0.19353E+00
   0.71010E+01   0.19504E+00
   0.71010E+01   0.19672E+00
   0.70510E+01   0.19829E+00
   0.70510E+01   0.20014E+00
   0.70010E+01   0.20156E+00
   0.69510E+01   0.20326E+00
   0.69510E+01   0.20500E+00
   0.69010E+01   0.20659E+00
   0.69010E+01   0.20857E+00
   0.68510E+01   0.20983E+00
   0.68510E+01   0.21181E+00
   0.68010E+01   0.21318E+00
   0.68010E+01   0.21492E+00
   0.67510E+01   0.21669E+00
   0.67010E+01   0.21827E+00
   0.67010E+01   0.22030E+00
   0.66510E+01   0.22175E+00
   0.66510E+01   0.22359E+00
   0.66010E+01   0.22554E+00
   0.66010E+01   0.22728E+00
   0.65510E+01   0.22915E+00
   0.65510E+01   0.23081E+00
   0.65010E+01   0.23252E+00
   0.65010E+01   0.23452E+00
   0.64510E+01   0.23622E+00
   0.64010E+01   0.23803E+00
   0.64010E+01   0.23996E+00
   0.63510E+01   0.24164E+00
   0.63510E+01   0.24369E+00
   0.63010E+01   0.24531E+00
   0.63010E+01   0.24714E+00
   0.62510E+01   0.24947E+00
   0.62510E+01   0.25092E+00
   0.62010E+01   0.25284E+00
   0.62010E+01   0.25497E+00
   0.61510E+01   0.25662E+00
   0.61510E+01   0.25835E+00
   0.61010E+01   0.26068E+00
   0.61010E+01   0.26239E+00
   0.60510E+01   0.26418E+00
   0.60510E+01   0.26649E+00
   0.60010E+01   0.26838E+00
   0.60010E+01   0.27021E+00
   0.59510E+01   0.27218E+00
   0.59010E+01   0.27399E+00
   0.59010E+01   0.27586E+00
   0.59010E+01   0.27805E+00
   0.58510E+01   0.28009E+00
   0.58010E+01   0.28169E+00
   0.58010E+01   0.28378E+00
   0.58010E+01   0.28587E+00
   0.57510E+01   0.28819E+00
   0.57010E+01   0.28992E+00
   0.57010E+01   0.29180E+00
   0.57010E+01   0.29404E+00
   0.56510E+01   0.29582E+00
   0.56010E+01   0.29755E+00
   0.56010E+01   0.29961E+00
   0.55510E+01   0.30220E+00
   0.55510E+01   0.30404E+00
   0.55010E+01   0.30600E+00
   0.55010E+01   0.30782E+00
   0.54510E+01   0.31020E+00
   0.54510E+01   0.31239E+00
   0.54010E+01   0.31373E+00
   0.54010E+01   0.31580E+00
   0.53510E+01   0.31800E+00
   0.53510E+01   0.32039E+00
   0.53010E+01   0.32203E+00
   0.53010E+01   0.32376E+00
   0.52510E+01   0.32602E+00
   0.52510E+01   0.32846E+00
   0.52510E+01   0.33099E+00
   0.52010E+01   0.33204E+00
   0.51510E+01   0.33425E+00
   0.51510E+01   0.33607E+00
   0.51010E+01   0.33829E+00
   0.51010E+01   0.34064E+00
   0.50510E+01   0.34238E+00
   0.50510E+01   0.34427E+00
   0.50010E+01   0.34658E+00
   0.50010E+01   0.34816E+00
   0.49510E+01   0.35040E+00
   0.49510E+01   0.35278E+00
   0.49010E+01   0.35457E+00
   0.49010E+01   0.35653E+00
   0.49010E+01   0.35838E+00
   0.48510E+01   0.36007E+00
   0.48510E+01   0.36254E+00
   0.48010E+01   0.36443E+00
   0.48010E+01   0.36677E+00
   0.47510E+01   0.36864E+00
   0.47510E+01   0.37037E+00
   0.47010E+01   0.37205E+00
   0.47010E+01   0.37411E+00
   0.46510E+01   0.37623E+00
   0.46510E+01   0.37821E+00
   0.46010E+01   0.38033E+00
   0.46010E+01   0.38251E+00
   0.45510E+01   0.38424E+00
   0.45510E+01   0.38615E+00
   0.45010E+01   0.38782E+00
   0.45010E+01   0.38976E+00
   0.44510E+01   0.39177E+00
   0.44510E+01   0.39328E+00
   0.44010E+01   0.39514E+00
   0.44010E+01   0.39696E+00
   0.43510E+01   0.39881E+00
   0.43510E+01   0.40062E+00
   0.43510E+01   0.40257E+00
   0.43010E+01   0.40478E+00
   0.43010E+01   0.40661E+00
   0.42510E+01   0.40838E+00
   0.42510E+01   0.41037E+00
   0.42010E+01   0.41180E+00
   0.42010E+01   0.41348E+00
   0.41510E+01   0.41538E+00
   0.41510E+01   0.41688E+00
   0.41010E+01   0.41846E+00
   0.41010E+01   0.42058E+00
   0.40510E+01   0.42252E+00
   0.40510E+01   0.42357E+00
   0.40010E+01   0.42533E+00
   0.40010E+01   0.42726E+00
   0.40010E+01   0.42837E+00
   0.39510E+01   0.43047E+00
   0.39510E+01   0.43179E+00
   0.39010E+01   0.43289E+00
   0.39010E+01   0.43520E+00
   0.38510E+01   0.43652E+00
   0.38510E+01   0.43798E+00
   0.38010E+01   0.43914E+00
   0.38010E+01   0.44100E+00
   0.38010E+01   0.44256E+00
   0.37510E+01   0.44359E+00
   0.37510E+01   0.44568E+00
   0.37010E+01   0.44701E+00
   0.37010E+01   0.44811E+00
   0.36510E+01   0.44960E+00
   0.36510E+01   0.45132E+00
   0.36010E+01   0.45255E+00
   0.36010E+01   0.45451E+00
   0.35510E+01   0.45510E+00
   0.35510E+01   0.45627E+00
   0.35510E+01   0.45825E+00
   0.35010E+01   0.45898E+00
   0.35010E+01   0.46085E+00
   0.34510E+01   0.46110E+00
   0.34510E+01   0.46260E+00
   0.34010E+01   0.46357E+00
   0.34010E+01   0.46479E+00
   0.33510E+01   0.46540E+00
   0.33510E+01   0.46729E+00
   0.33510E+01   0.46783E+00
   0.33010E+01   0.46879E+00
   0.33010E+01   0.47031E+00
   0.33010E+01   0.47207E+00
   0.32510E+01   0.47221E+00
   0.32510E+01   0.47338E+00
   0.32010E+01   0.47475E+00
   0.32010E+01   0.47579E+00
   0.31510E+01   0.47700E+00
   0.31510E+01   0.47703E+00
   0.31510E+01   0.47805E+00
   0.31010E+01   0.47922E+00
   0.31010E+01   0.47986E+00
   0.30510E+01   0.48062E+00
   0.30510E+01   0.48119E+00
   0.30010E+01   0.48206E+00
   0.30010E+01   0.48265E+00
   0.30010E+01   0.48424E+00
   0.29510E+01   0.48433E+00
   0.29510E+01   0.48549E+00
   0.29010E+01   0.48647E+00
   0.29010E+01   0.48648E+00
   0.29010E+01   0.48658E+00
   0.28510E+01   0.48717E+00
   0.28510E+01   0.48865E+00
   0.28510E+01   0.48881E+00
   0.28010E+01   0.48974E+00
   0.28010E+01   0.48982E+00
   0.27510E+01   0.49047E+00
   0.27510E+01   0.49131E+00
   0.27510E+01   0.49211E+00
   0.27010E+01   0.49205E+00
   0.27010E+01   0.49241E+00
   0.26510E+01   0.49279E+00
   0.26510E+01   0.49383E+00
   0.26510E+01   0.49388E+00
   0.26010E+01   0.49423E+00
   0.26010E+01   0.49494E+00
   0.26010E+01   0.49458E+00
   0.25510E+01   0.49510E+00
   0.25510E+01   0.49604E+00
   0.25510E+01   0.49582E+00
   0.25010E+01   0.49649E+00
   0.25010E+01   0.49623E+00
   0.25010E+01   0.49661E+00
   0.24510E+01   0.49657E+00
   0.24510E+01   0.49693E+00
   0.24010E+01   0.49678E+00
   0.24010E+01   0.49784E+00
   0.24010E+01   0.49729E+00
   0.24010E+01   0.49807E+00
   0.23510E+01   0.49747E+00
   0.23510E+01   0.49786E+00
   0.23010E+01   0.49722E+00
   0.23010E+01   0.49812E+00
   0.23010E+01   0.49762E+00
   0.23010E+01   0.49816E+00
   0.22510E+01   0.49824E+00
   0.22510E+01   0.49800E+00
   0.22510E+01   0.49827E+00
   0.22010E+01   0.49833E+00
   0.22010E+01   0.49838E+00
 

==> anc/Figure4/1outM_R_woInt_10m6_wInt_mN_y10_rc2_stable.dat <==
   0.45051E+02   0.10067E-02
   0.39901E+02   0.14466E-02
   0.37001E+02   0.18139E-02
   0.35751E+02   0.20100E-02
   0.34801E+02   0.21839E-02
   0.34001E+02   0.23436E-02
   0.33301E+02   0.24925E-02
   0.32651E+02   0.26349E-02
   0.32151E+02   0.27724E-02
   0.31601E+02   0.29054E-02
   0.31051E+02   0.30725E-02
   0.30651E+02   0.31986E-02
   0.30251E+02   0.33255E-02
   0.29901E+02   0.34499E-02
   0.29501E+02   0.35744E-02
   0.29201E+02   0.36976E-02
   0.28801E+02   0.38474E-02
   0.28501E+02   0.39719E-02
   0.28201E+02   0.40956E-02
   0.27901E+02   0.42215E-02
   0.27651E+02   0.43475E-02
   0.27401E+02   0.44752E-02
   0.27151E+02   0.46030E-02
   0.26851E+02   0.47522E-02
   0.26601E+02   0.48860E-02
   0.26351E+02   0.50146E-02
   0.26151E+02   0.51484E-02
   0.25901E+02   0.52843E-02
   0.25701E+02   0.54206E-02
   0.25451E+02   0.55771E-02
   0.25251E+02   0.57181E-02
   0.25051E+02   0.58581E-02
   0.24851E+02   0.60035E-02
   0.24651E+02   0.61501E-02
   0.24451E+02   0.62993E-02
   0.24251E+02   0.64654E-02
   0.24051E+02   0.66179E-02
   0.23851E+02   0.67737E-02
   0.23651E+02   0.69316E-02
   0.23501E+02   0.70945E-02
   0.23301E+02   0.72712E-02
   0.23151E+02   0.74366E-02
   0.22951E+02   0.76033E-02
   0.22801E+02   0.77772E-02
   0.22601E+02   0.79528E-02
   0.22451E+02   0.81294E-02
   0.22301E+02   0.83226E-02
   0.22101E+02   0.85042E-02
   0.21951E+02   0.86926E-02
   0.21801E+02   0.88817E-02
   0.21651E+02   0.90767E-02
   0.21501E+02   0.92860E-02
   0.21351E+02   0.94869E-02
   0.21201E+02   0.96912E-02
   0.21051E+02   0.98987E-02
   0.20901E+02   0.10109E-01
   0.20751E+02   0.10335E-01
   0.20601E+02   0.10549E-01
   0.20451E+02   0.10776E-01
   0.20301E+02   0.11005E-01
   0.20151E+02   0.11239E-01
   0.20001E+02   0.11481E-01
   0.19901E+02   0.11724E-01
   0.19751E+02   0.11965E-01
   0.19601E+02   0.12210E-01
   0.19501E+02   0.12479E-01
   0.19351E+02   0.12735E-01
   0.19201E+02   0.12997E-01
   0.19101E+02   0.13261E-01
   0.18951E+02   0.13535E-01
   0.18801E+02   0.13823E-01
   0.18701E+02   0.14109E-01
   0.18551E+02   0.14399E-01
   0.18451E+02   0.14690E-01
   0.18301E+02   0.14994E-01
   0.18201E+02   0.15299E-01
   0.18051E+02   0.15617E-01
   0.17951E+02   0.15930E-01
   0.17851E+02   0.16263E-01
   0.17701E+02   0.16591E-01
   0.17601E+02   0.16923E-01
   0.17451E+02   0.17261E-01
   0.17351E+02   0.17612E-01
   0.17251E+02   0.17976E-01
   0.17151E+02   0.18336E-01
   0.17001E+02   0.18712E-01
   0.16901E+02   0.19081E-01
   0.16801E+02   0.19476E-01
   0.16701E+02   0.19869E-01
   0.16551E+02   0.20270E-01
   0.16451E+02   0.20665E-01
   0.16351E+02   0.21080E-01
   0.16251E+02   0.21507E-01
   0.16151E+02   0.21938E-01
   0.16051E+02   0.22374E-01
   0.15951E+02   0.22848E-01
   0.15801E+02   0.23290E-01
   0.15751E+02   0.23745E-01
   0.15601E+02   0.24225E-01
   0.15501E+02   0.24703E-01
   0.15401E+02   0.25197E-01
   0.15301E+02   0.25702E-01
   0.15201E+02   0.26226E-01
   0.15101E+02   0.26744E-01
   0.15001E+02   0.27284E-01
   0.14901E+02   0.27809E-01
   0.14801E+02   0.28373E-01
   0.14701E+02   0.28939E-01
   0.14651E+02   0.29497E-01
   0.14551E+02   0.30103E-01
   0.14451E+02   0.30689E-01
   0.14351E+02   0.31292E-01
   0.14251E+02   0.31933E-01
   0.14151E+02   0.32573E-01
   0.14051E+02   0.33213E-01
   0.13951E+02   0.33870E-01
   0.13901E+02   0.34539E-01
   0.13801E+02   0.35229E-01
   0.13701E+02   0.35918E-01
   0.13601E+02   0.36625E-01
   0.13551E+02   0.37370E-01
   0.13451E+02   0.38090E-01
   0.13351E+02   0.38835E-01
   0.13251E+02   0.39617E-01
   0.13151E+02   0.40404E-01
   0.13101E+02   0.41204E-01
   0.13001E+02   0.42025E-01
   0.12901E+02   0.42852E-01
   0.12851E+02   0.43688E-01
   0.12751E+02   0.44559E-01
   0.12651E+02   0.45453E-01
   0.12601E+02   0.46352E-01
   0.12501E+02   0.47302E-01
   0.12401E+02   0.48198E-01
   0.12351E+02   0.49165E-01
   0.12251E+02   0.50143E-01
   0.12201E+02   0.51143E-01
   0.12101E+02   0.52179E-01
   0.12051E+02   0.53183E-01
   0.11951E+02   0.54233E-01
   0.11851E+02   0.55305E-01
   0.11801E+02   0.56433E-01
   0.11701E+02   0.57500E-01
   0.11651E+02   0.58682E-01
   0.11551E+02   0.59828E-01
   0.11501E+02   0.61018E-01
   0.11401E+02   0.62202E-01
   0.11351E+02   0.63431E-01
   0.11251E+02   0.64667E-01
   0.11201E+02   0.66034E-01
   0.11101E+02   0.67263E-01
   0.11051E+02   0.68597E-01
   0.10951E+02   0.69965E-01
   0.10901E+02   0.71371E-01
   0.10801E+02   0.72732E-01
   0.10751E+02   0.74211E-01
   0.10701E+02   0.75671E-01
   0.10601E+02   0.77222E-01
   0.10551E+02   0.78713E-01
   0.10501E+02   0.80273E-01
   0.10401E+02   0.81848E-01
   0.10351E+02   0.83445E-01
   0.10251E+02   0.85076E-01
   0.10201E+02   0.86760E-01
   0.10151E+02   0.88532E-01
   0.10051E+02   0.90252E-01
   0.10001E+02   0.92047E-01
   0.99510E+01   0.93908E-01
   0.98510E+01   0.95732E-01
   0.98010E+01   0.97597E-01
   0.97510E+01   0.99476E-01
   0.96510E+01   0.10141E+00
   0.96010E+01   0.10356E+00
   0.95510E+01   0.10550E+00
   0.95010E+01   0.10756E+00
   0.94010E+01   0.10977E+00
   0.93510E+01   0.11187E+00
   0.93010E+01   0.11407E+00
   0.92510E+01   0.11631E+00
   0.91510E+01   0.11856E+00
   0.91010E+01   0.12096E+00
   0.90510E+01   0.12334E+00
   0.90010E+01   0.12576E+00
   0.89010E+01   0.12821E+00
   0.88510E+01   0.13068E+00
   0.88010E+01   0.13320E+00
   0.87510E+01   0.13579E+00
   0.87010E+01   0.13853E+00
   0.86010E+01   0.14113E+00
   0.85510E+01   0.14395E+00
   0.85010E+01   0.14669E+00
   0.84510E+01   0.14974E+00
   0.84010E+01   0.15254E+00
   0.83510E+01   0.15551E+00
   0.82510E+01   0.15845E+00
   0.82010E+01   0.16157E+00
   0.81510E+01   0.16473E+00
   0.81010E+01   0.16791E+00
   0.80510E+01   0.17104E+00
   0.80010E+01   0.17444E+00
   0.79510E+01   0.17772E+00
   0.78510E+01   0.18113E+00
   0.78010E+01   0.18452E+00
   0.77510E+01   0.18825E+00
   0.77010E+01   0.19163E+00
   0.76510E+01   0.19534E+00
   0.76010E+01   0.19894E+00
   0.75510E+01   0.20288E+00
   0.75010E+01   0.20677E+00
   0.74510E+01   0.21055E+00
   0.74010E+01   0.21444E+00
   0.73510E+01   0.21851E+00
   0.72510E+01   0.22263E+00
   0.72010E+01   0.22681E+00
   0.71510E+01   0.23114E+00
   0.71010E+01   0.23551E+00
   0.70510E+01   0.23981E+00
   0.70010E+01   0.24422E+00
   0.69510E+01   0.24876E+00
   0.69010E+01   0.25328E+00
   0.68510E+01   0.25792E+00
   0.68010E+01   0.26275E+00
   0.67510E+01   0.26734E+00
   0.67010E+01   0.27212E+00
   0.66510E+01   0.27718E+00
   0.66010E+01   0.28206E+00
   0.65510E+01   0.28734E+00
   0.65010E+01   0.29242E+00
   0.64510E+01   0.29767E+00
   0.64010E+01   0.30307E+00
   0.63510E+01   0.30831E+00
   0.63010E+01   0.31371E+00
   0.62510E+01   0.31899E+00
   0.62010E+01   0.32452E+00
   0.61510E+01   0.33029E+00
   0.61010E+01   0.33581E+00
   0.60510E+01   0.34177E+00
   0.60010E+01   0.34773E+00
   0.59510E+01   0.35341E+00
   0.59010E+01   0.35923E+00
   0.58510E+01   0.36515E+00
   0.58510E+01   0.37162E+00
   0.58010E+01   0.37765E+00
   0.57510E+01   0.38413E+00
   0.57010E+01   0.39006E+00
   0.56510E+01   0.39637E+00
   0.56010E+01   0.40296E+00
   0.55510E+01   0.40932E+00
   0.55010E+01   0.41576E+00
   0.54510E+01   0.42230E+00
   0.54010E+01   0.42908E+00
   0.53510E+01   0.43597E+00
   0.53010E+01   0.44221E+00
   0.52510E+01   0.44928E+00
   0.52510E+01   0.45622E+00
   0.52010E+01   0.46266E+00
   0.51510E+01   0.46966E+00
   0.51010E+01   0.47701E+00
   0.50510E+01   0.48342E+00
   0.50010E+01   0.49019E+00
   0.49510E+01   0.49789E+00
   0.49010E+01   0.50474E+00
   0.48510E+01   0.51154E+00
   0.48510E+01   0.51919E+00
   0.48010E+01   0.52577E+00
   0.47510E+01   0.53301E+00
   0.47010E+01   0.54043E+00
   0.46510E+01   0.54725E+00
   0.46010E+01   0.55466E+00
   0.46010E+01   0.56171E+00
   0.45510E+01   0.56890E+00
   0.45010E+01   0.57644E+00
   0.44510E+01   0.58313E+00
   0.44010E+01   0.59054E+00
   0.43510E+01   0.59751E+00
   0.43510E+01   0.60481E+00
   0.43010E+01   0.61206E+00
   0.42510E+01   0.61872E+00
   0.42010E+01   0.62605E+00
   0.41510E+01   0.63286E+00
   0.41010E+01   0.63958E+00
   0.41010E+01   0.64724E+00
   0.40510E+01   0.65306E+00
   0.40010E+01   0.66037E+00
   0.39510E+01   0.66659E+00
   0.39510E+01   0.67341E+00
   0.39010E+01   0.68055E+00
   0.38510E+01   0.68689E+00
   0.38010E+01   0.69327E+00
   0.38010E+01   0.69969E+00
   0.37510E+01   0.70617E+00
   0.37010E+01   0.71205E+00
   0.36510E+01   0.71819E+00
   0.36510E+01   0.72409E+00
   0.36010E+01   0.73048E+00
   0.35510E+01   0.73638E+00
   0.35510E+01   0.74218E+00
   0.35010E+01   0.74720E+00
   0.34510E+01   0.75296E+00
   0.34510E+01   0.75831E+00
   0.34010E+01   0.76382E+00
   0.33510E+01   0.76886E+00
   0.33510E+01   0.77390E+00
   0.33010E+01   0.77852E+00
   0.33010E+01   0.78332E+00
   0.32510E+01   0.78795E+00
   0.32010E+01   0.79270E+00
   0.32010E+01   0.79648E+00
   0.31510E+01   0.80093E+00
   0.31510E+01   0.80495E+00
   0.31010E+01   0.80873E+00
   0.31010E+01   0.81249E+00
   0.30510E+01   0.81575E+00
   0.30510E+01   0.81922E+00
   0.30010E+01   0.82278E+00
   0.30010E+01   0.82537E+00
   0.29510E+01   0.82847E+00
   0.29510E+01   0.83113E+00
   0.29010E+01   0.83358E+00
   0.29010E+01   0.83597E+00
   0.28510E+01   0.83825E+00
   0.28510E+01   0.84025E+00
   0.28510E+01   0.84158E+00
   0.28010E+01   0.84386E+00
   0.28010E+01   0.84495E+00
   0.27510E+01   0.84630E+00
   0.27510E+01   0.84764E+00
   0.27510E+01   0.84883E+00
   0.27010E+01   0.84938E+00
   0.27010E+01   0.84986E+00
   0.27010E+01   0.85055E+00
   0.27010E+01   0.85099E+00


==> anc/Figure4/1outM_R_woInt_10m6_wInt_mN_y10_rc4_stable.dat <==
   0.49751E+02   0.74620E-03
   0.42001E+02   0.12409E-02
   0.40601E+02   0.13783E-02
   0.39501E+02   0.14949E-02
   0.37951E+02   0.16861E-02
   0.37351E+02   0.17716E-02
   0.36801E+02   0.18512E-02
   0.35951E+02   0.19892E-02
   0.35551E+02   0.20577E-02
   0.35151E+02   0.21247E-02
   0.34551E+02   0.22383E-02
   0.34251E+02   0.22995E-02
   0.33951E+02   0.23596E-02
   0.33501E+02   0.24595E-02
   0.33251E+02   0.25164E-02
   0.33001E+02   0.25731E-02
   0.32601E+02   0.26644E-02
   0.32401E+02   0.27190E-02
   0.32201E+02   0.27727E-02
   0.31901E+02   0.28592E-02
   0.31701E+02   0.29110E-02
   0.31401E+02   0.29940E-02
   0.31201E+02   0.30455E-02
   0.31051E+02   0.30970E-02
   0.30801E+02   0.31771E-02
   0.30601E+02   0.32276E-02
   0.30451E+02   0.32790E-02
   0.30251E+02   0.33558E-02
   0.30101E+02   0.34075E-02
   0.29951E+02   0.34579E-02
   0.29701E+02   0.35340E-02
   0.29601E+02   0.35845E-02
   0.29451E+02   0.36365E-02
   0.29251E+02   0.37119E-02
   0.29101E+02   0.37622E-02
   0.29001E+02   0.38139E-02
   0.28801E+02   0.38874E-02
   0.28701E+02   0.39401E-02
   0.28501E+02   0.40115E-02
   0.28401E+02   0.40651E-02
   0.28251E+02   0.41174E-02
   0.28101E+02   0.41893E-02
   0.28001E+02   0.42428E-02
   0.27901E+02   0.42971E-02
   0.27701E+02   0.43696E-02
   0.27601E+02   0.44234E-02
   0.27501E+02   0.44777E-02
   0.27351E+02   0.45498E-02
   0.27251E+02   0.46047E-02
   0.27151E+02   0.46611E-02
   0.27001E+02   0.47335E-02
   0.26901E+02   0.47904E-02
   0.26751E+02   0.48642E-02
   0.26651E+02   0.49191E-02
   0.26551E+02   0.49777E-02
   0.26451E+02   0.50506E-02
   0.26351E+02   0.51081E-02
   0.26251E+02   0.51668E-02
   0.26101E+02   0.52416E-02
   0.26001E+02   0.53002E-02
   0.25951E+02   0.53600E-02
   0.25801E+02   0.54345E-02
   0.25751E+02   0.54958E-02
   0.25651E+02   0.55568E-02
   0.25501E+02   0.56317E-02
   0.25401E+02   0.56944E-02
   0.25301E+02   0.57699E-02
   0.25251E+02   0.58358E-02
   0.25151E+02   0.58992E-02
   0.25051E+02   0.59764E-02
   0.24951E+02   0.60390E-02
   0.24851E+02   0.61035E-02
   0.24751E+02   0.61842E-02
   0.24651E+02   0.62502E-02
   0.24551E+02   0.63290E-02
   0.24501E+02   0.63956E-02
   0.24401E+02   0.64636E-02
   0.24301E+02   0.65448E-02
   0.24201E+02   0.66118E-02
   0.24151E+02   0.66821E-02
   0.24051E+02   0.67660E-02
   0.23951E+02   0.68362E-02
   0.23901E+02   0.69075E-02
   0.23801E+02   0.69886E-02
   0.23701E+02   0.70631E-02
   0.23651E+02   0.71508E-02
   0.23551E+02   0.72210E-02
   0.23451E+02   0.72952E-02
   0.23401E+02   0.73842E-02
   0.23301E+02   0.74593E-02
   0.23201E+02   0.75350E-02
   0.23151E+02   0.76224E-02
   0.23051E+02   0.76973E-02
   0.22951E+02   0.77868E-02
   0.22901E+02   0.78684E-02
   0.22851E+02   0.79455E-02
   0.22751E+02   0.80371E-02
   0.22651E+02   0.81180E-02
   0.22601E+02   0.82030E-02
   0.22501E+02   0.82955E-02
   0.22451E+02   0.83771E-02
   0.22351E+02   0.84692E-02
   0.22301E+02   0.85570E-02
   0.22201E+02   0.86397E-02
   0.22151E+02   0.87357E-02
   0.22051E+02   0.88229E-02
   0.22001E+02   0.89094E-02
   0.21951E+02   0.90131E-02
   0.21851E+02   0.90978E-02
   0.21801E+02   0.91995E-02
   0.21701E+02   0.92926E-02
   0.21651E+02   0.93818E-02
   0.21551E+02   0.94869E-02
   0.21501E+02   0.95784E-02
   0.21451E+02   0.96770E-02
   0.21351E+02   0.97789E-02
   0.21301E+02   0.98733E-02
   0.21201E+02   0.99829E-02
   0.21151E+02   0.10077E-01
   0.21101E+02   0.10175E-01
   0.21001E+02   0.10289E-01
   0.20951E+02   0.10388E-01
   0.20901E+02   0.10500E-01
   0.20801E+02   0.10601E-01
   0.20751E+02   0.10705E-01
   0.20701E+02   0.10817E-01
   0.20651E+02   0.10922E-01
   0.20551E+02   0.11029E-01
   0.20501E+02   0.11142E-01
   0.20451E+02   0.11253E-01
   0.20351E+02   0.11368E-01
   0.20301E+02   0.11486E-01
   0.20251E+02   0.11594E-01
   0.20151E+02   0.11714E-01
   0.20101E+02   0.11831E-01
   0.20051E+02   0.11949E-01
   0.20001E+02   0.12067E-01
   0.19901E+02   0.12182E-01
   0.19851E+02   0.12311E-01
   0.19801E+02   0.12426E-01
   0.19751E+02   0.12548E-01
   0.19701E+02   0.12682E-01
   0.19601E+02   0.12800E-01
   0.19551E+02   0.12933E-01
   0.19501E+02   0.13054E-01
   0.19451E+02   0.13184E-01
   0.19401E+02   0.13317E-01
   0.19301E+02   0.13444E-01
   0.19251E+02   0.13584E-01
   0.19201E+02   0.13716E-01
   0.19151E+02   0.13844E-01
   0.19101E+02   0.13993E-01
   0.19051E+02   0.14124E-01
   0.18951E+02   0.14264E-01
   0.18901E+02   0.14407E-01
   0.18851E+02   0.14542E-01
   0.18801E+02   0.14688E-01
   0.18751E+02   0.14832E-01
   0.18701E+02   0.14984E-01
   0.18651E+02   0.15125E-01
   0.18551E+02   0.15271E-01
   0.18501E+02   0.15433E-01
   0.18451E+02   0.15574E-01
   0.18401E+02   0.15738E-01
   0.18351E+02   0.15885E-01
   0.18301E+02   0.16034E-01
   0.18251E+02   0.16198E-01
   0.18201E+02   0.16353E-01
   0.18151E+02   0.16515E-01
   0.18051E+02   0.16669E-01
   0.18001E+02   0.16835E-01
   0.17951E+02   0.17004E-01
   0.17901E+02   0.17164E-01
   0.17851E+02   0.17342E-01
   0.17801E+02   0.17512E-01
   0.17751E+02   0.17672E-01
   0.17701E+02   0.17847E-01
   0.17651E+02   0.18028E-01
   0.17601E+02   0.18202E-01
   0.17551E+02   0.18373E-01
   0.17501E+02   0.18557E-01
   0.17451E+02   0.18740E-01
   0.17401E+02   0.18917E-01
   0.17351E+02   0.19111E-01
   0.17301E+02   0.19300E-01
   0.17251E+02   0.19479E-01
   0.17201E+02   0.19666E-01
   0.17151E+02   0.19863E-01
   0.17101E+02   0.20059E-01
   0.17051E+02   0.20252E-01
   0.17001E+02   0.20454E-01
   0.16951E+02   0.20653E-01
   0.16901E+02   0.20845E-01
   0.16851E+02   0.21061E-01
   0.16801E+02   0.21254E-01
   0.16751E+02   0.21471E-01
   0.16701E+02   0.21682E-01
   0.16651E+02   0.21887E-01
   0.16601E+02   0.22100E-01
   0.16551E+02   0.22316E-01
   0.16501E+02   0.22541E-01
   0.16451E+02   0.22756E-01
   0.16401E+02   0.22983E-01
   0.16351E+02   0.23204E-01
   0.16301E+02   0.23426E-01
   0.16251E+02   0.23659E-01
   0.16201E+02   0.23888E-01
   0.16151E+02   0.24125E-01
   0.16101E+02   0.24354E-01
   0.16051E+02   0.24594E-01
   0.16001E+02   0.24842E-01
   0.16001E+02   0.25078E-01
   0.15951E+02   0.25320E-01
   0.15901E+02   0.25578E-01
   0.15851E+02   0.25820E-01
   0.15801E+02   0.26074E-01
   0.15751E+02   0.26329E-01
   0.15701E+02   0.26589E-01
   0.15651E+02   0.26847E-01
   0.15601E+02   0.27114E-01
   0.15551E+02   0.27383E-01
   0.15501E+02   0.27643E-01
   0.15501E+02   0.27918E-01
   0.15451E+02   0.28200E-01
   0.15401E+02   0.28461E-01
   0.15351E+02   0.28738E-01
   0.15301E+02   0.29029E-01
   0.15251E+02   0.29317E-01
   0.15201E+02   0.29594E-01
   0.15151E+02   0.29892E-01
   0.15151E+02   0.30188E-01
   0.15101E+02   0.30473E-01
   0.15051E+02   0.30780E-01
   0.15001E+02   0.31079E-01
   0.14951E+02   0.31398E-01
   0.14901E+02   0.31709E-01
   0.14901E+02   0.32012E-01
   0.14851E+02   0.32320E-01
   0.14801E+02   0.32634E-01
   0.14751E+02   0.32970E-01
   0.14701E+02   0.33286E-01
   0.14651E+02   0.33608E-01
   0.14601E+02   0.33953E-01
   0.14601E+02   0.34288E-01
   0.14551E+02   0.34626E-01
   0.14501E+02   0.34972E-01
   0.14451E+02   0.35333E-01
   0.14401E+02   0.35649E-01
   0.14401E+02   0.36003E-01
   0.14351E+02   0.36380E-01
   0.14301E+02   0.36732E-01
   0.14251E+02   0.37090E-01
   0.14201E+02   0.37466E-01
   0.14201E+02   0.37820E-01
   0.14151E+02   0.38195E-01
   0.14101E+02   0.38580E-01
   0.14051E+02   0.38966E-01
   0.14001E+02   0.39366E-01
   0.14001E+02   0.39761E-01
   0.13951E+02   0.40147E-01
   0.13901E+02   0.40556E-01
   0.13851E+02   0.40929E-01
   0.13851E+02   0.41352E-01
   0.13801E+02   0.41767E-01
   0.13751E+02   0.42174E-01
   0.13701E+02   0.42586E-01
   0.13701E+02   0.43024E-01
   0.13651E+02   0.43451E-01
   0.13601E+02   0.43884E-01
   0.13551E+02   0.44302E-01
   0.13551E+02   0.44764E-01
   0.13501E+02   0.45197E-01
   0.13451E+02   0.45636E-01
   0.13401E+02   0.46120E-01
   0.13351E+02   0.46548E-01
   0.13351E+02   0.47041E-01
   0.13301E+02   0.47495E-01
   0.13251E+02   0.47953E-01
   0.13251E+02   0.48467E-01
   0.13201E+02   0.48939E-01
   0.13151E+02   0.49431E-01
   0.13101E+02   0.49928E-01
   0.13101E+02   0.50428E-01
   0.13051E+02   0.50935E-01
   0.13001E+02   0.51456E-01
   0.13001E+02   0.51964E-01
   0.12951E+02   0.52478E-01
   0.12901E+02   0.53025E-01
   0.12851E+02   0.53539E-01
   0.12851E+02   0.54101E-01
   0.12801E+02   0.54643E-01
   0.12751E+02   0.55188E-01
   0.12751E+02   0.55747E-01
   0.12701E+02   0.56294E-01
   0.12651E+02   0.56876E-01
   0.12651E+02   0.57461E-01
   0.12601E+02   0.58001E-01
   0.12551E+02   0.58603E-01
   0.12551E+02   0.59195E-01
   0.12501E+02   0.59806E-01
   0.12451E+02   0.60396E-01
   0.12401E+02   0.61003E-01
   0.12401E+02   0.61620E-01
   0.12351E+02   0.62268E-01
   0.12301E+02   0.62882E-01
   0.12301E+02   0.63530E-01
   0.12251E+02   0.64155E-01
   0.12201E+02   0.64835E-01
   0.12201E+02   0.65491E-01
   0.12151E+02   0.66140E-01
   0.12151E+02   0.66827E-01
   0.12101E+02   0.67524E-01
   0.12051E+02   0.68190E-01
   0.12051E+02   0.68866E-01
   0.12001E+02   0.69602E-01
   0.11951E+02   0.70283E-01
   0.11951E+02   0.71021E-01
   0.11901E+02   0.71731E-01
   0.11851E+02   0.72502E-01
   0.11851E+02   0.73194E-01
   0.11801E+02   0.74001E-01
   0.11801E+02   0.74732E-01
   0.11751E+02   0.75475E-01
   0.11701E+02   0.76242E-01
   0.11701E+02   0.77029E-01
   0.11651E+02   0.77777E-01
   0.11601E+02   0.78604E-01
   0.11601E+02   0.79372E-01
   0.11551E+02   0.80211E-01
   0.11551E+02   0.81048E-01
   0.11501E+02   0.81888E-01
   0.11451E+02   0.82717E-01
   0.11451E+02   0.83532E-01
   0.11401E+02   0.84403E-01
   0.11351E+02   0.85301E-01
   0.11351E+02   0.86154E-01
   0.11301E+02   0.87063E-01
   0.11301E+02   0.87999E-01
   0.11251E+02   0.88841E-01
   0.11201E+02   0.89767E-01
   0.11201E+02   0.90655E-01
   0.11151E+02   0.91580E-01
   0.11151E+02   0.92528E-01
   0.11101E+02   0.93473E-01
   0.11101E+02   0.94514E-01
   0.11051E+02   0.95400E-01
   0.11001E+02   0.96395E-01
   0.11001E+02   0.97437E-01
   0.10951E+02   0.98477E-01
   0.10951E+02   0.99501E-01
   0.10901E+02   0.10048E+00
   0.10851E+02   0.10149E+00
   0.10851E+02   0.10263E+00
   0.10801E+02   0.10363E+00
   0.10801E+02   0.10469E+00
   0.10751E+02   0.10577E+00
   0.10751E+02   0.10685E+00
   0.10701E+02   0.10798E+00
   0.10701E+02   0.10911E+00
   0.10651E+02   0.11024E+00
   0.10651E+02   0.11143E+00
   0.10601E+02   0.11252E+00
   0.10551E+02   0.11367E+00
   0.10551E+02   0.11489E+00
   0.10501E+02   0.11606E+00
   0.10501E+02   0.11726E+00
   0.10451E+02   0.11851E+00
   0.10451E+02   0.11974E+00
   0.10401E+02   0.12094E+00
   0.10401E+02   0.12227E+00
   0.10351E+02   0.12358E+00
   0.10351E+02   0.12480E+00
   0.10301E+02   0.12604E+00
   0.10301E+02   0.12742E+00
   0.10251E+02   0.12869E+00
   0.10201E+02   0.13005E+00
   0.10201E+02   0.13143E+00
   0.10151E+02   0.13282E+00
   0.10151E+02   0.13416E+00
   0.10101E+02   0.13556E+00
   0.10101E+02   0.13696E+00
   0.10051E+02   0.13836E+00
   0.10051E+02   0.13976E+00
   0.10001E+02   0.14127E+00
   0.10001E+02   0.14276E+00
   0.99510E+01   0.14423E+00
   0.99510E+01   0.14577E+00
   0.99010E+01   0.14729E+00
   0.99010E+01   0.14881E+00
   0.98510E+01   0.15025E+00
   0.98510E+01   0.15186E+00
   0.98010E+01   0.15350E+00
   0.98010E+01   0.15509E+00
   0.97510E+01   0.15678E+00
   0.97510E+01   0.15830E+00
   0.97010E+01   0.16003E+00
   0.97010E+01   0.16168E+00
   0.96510E+01   0.16332E+00
   0.96510E+01   0.16498E+00
   0.96010E+01   0.16671E+00
   0.96010E+01   0.16850E+00
   0.95510E+01   0.17029E+00
   0.95510E+01   0.17203E+00
   0.95010E+01   0.17388E+00
   0.95010E+01   0.17560E+00
   0.94510E+01   0.17747E+00
   0.94510E+01   0.17936E+00
   0.94010E+01   0.18115E+00
   0.94010E+01   0.18302E+00
   0.93510E+01   0.18494E+00
   0.93510E+01   0.18689E+00
   0.93510E+01   0.18891E+00
   0.93010E+01   0.19076E+00
   0.92510E+01   0.19271E+00
   0.92510E+01   0.19476E+00
   0.92010E+01   0.19676E+00
   0.92010E+01   0.19890E+00
   0.92010E+01   0.20099E+00
   0.91510E+01   0.20310E+00
   0.91510E+01   0.20509E+00
   0.91010E+01   0.20721E+00
   0.91010E+01   0.20937E+00
   0.90510E+01   0.21161E+00
   0.90510E+01   0.21390E+00
   0.90010E+01   0.21612E+00
   0.90010E+01   0.21836E+00
   0.89510E+01   0.22044E+00
   0.89510E+01   0.22275E+00
   0.89510E+01   0.22510E+00
   0.89010E+01   0.22748E+00
   0.89010E+01   0.22991E+00
   0.88510E+01   0.23229E+00
   0.88510E+01   0.23475E+00
   0.88010E+01   0.23705E+00
   0.88010E+01   0.23941E+00
   0.87510E+01   0.24192E+00
   0.87510E+01   0.24441E+00
   0.87510E+01   0.24700E+00
   0.87010E+01   0.24970E+00
   0.87010E+01   0.25215E+00
   0.86510E+01   0.25466E+00
   0.86510E+01   0.25732E+00
   0.86010E+01   0.26000E+00
   0.86010E+01   0.26257E+00
   0.86010E+01   0.26535E+00
   0.85510E+01   0.26817E+00
   0.85510E+01   0.27087E+00
   0.85010E+01   0.27376E+00
   0.85010E+01   0.27657E+00
   0.84510E+01   0.27937E+00
   0.84510E+01   0.28213E+00
   0.84510E+01   0.28507E+00
   0.84010E+01   0.28811E+00
   0.84010E+01   0.29087E+00
   0.83510E+01   0.29380E+00
   0.83510E+01   0.29687E+00
   0.83010E+01   0.29987E+00
   0.83010E+01   0.30299E+00
   0.83010E+01   0.30620E+00
   0.82510E+01   0.30933E+00
   0.82510E+01   0.31245E+00
   0.82010E+01   0.31549E+00
   0.82010E+01   0.31884E+00
   0.82010E+01   0.32204E+00
   0.81510E+01   0.32526E+00
   0.81510E+01   0.32861E+00
   0.81010E+01   0.33174E+00
   0.81010E+01   0.33512E+00
   0.81010E+01   0.33859E+00
   0.80510E+01   0.34200E+00
   0.80510E+01   0.34536E+00
   0.80010E+01   0.34893E+00
   0.80010E+01   0.35244E+00
   0.79510E+01   0.35599E+00
   0.79510E+01   0.35963E+00
   0.79510E+01   0.36330E+00
   0.79010E+01   0.36703E+00
   0.79010E+01   0.37063E+00
   0.78510E+01   0.37438E+00
   0.78510E+01   0.37793E+00
   0.78510E+01   0.38176E+00
   0.78010E+01   0.38560E+00
   0.78010E+01   0.38935E+00
   0.77510E+01   0.39318E+00
   0.77510E+01   0.39702E+00
   0.77510E+01   0.40095E+00
   0.77010E+01   0.40488E+00
   0.77010E+01   0.40877E+00
   0.77010E+01   0.41294E+00
   0.76510E+01   0.41699E+00
   0.76510E+01   0.42100E+00
   0.76010E+01   0.42523E+00
   0.76010E+01   0.42924E+00
   0.75510E+01   0.43343E+00
   0.75510E+01   0.43787E+00
   0.75510E+01   0.44200E+00
   0.75010E+01   0.44619E+00
   0.75010E+01   0.45074E+00
   0.75010E+01   0.45485E+00
   0.74510E+01   0.45938E+00
   0.74510E+01   0.46386E+00
   0.74010E+01   0.46824E+00
   0.74010E+01   0.47283E+00
   0.74010E+01   0.47737E+00
   0.73510E+01   0.48208E+00
   0.73510E+01   0.48660E+00
   0.73510E+01   0.49110E+00
   0.73010E+01   0.49605E+00
   0.73010E+01   0.50064E+00
   0.73010E+01   0.50533E+00
   0.72510E+01   0.51012E+00
   0.72510E+01   0.51506E+00
   0.72010E+01   0.51978E+00
   0.72010E+01   0.52471E+00
   0.72010E+01   0.52962E+00
   0.71510E+01   0.53463E+00
   0.71510E+01   0.53957E+00
   0.71510E+01   0.54458E+00
   0.71010E+01   0.54981E+00
   0.71010E+01   0.55481E+00
   0.70510E+01   0.55992E+00
   0.70510E+01   0.56507E+00
   0.70510E+01   0.57014E+00
   0.70010E+01   0.57562E+00
   0.70010E+01   0.58067E+00
   0.70010E+01   0.58610E+00
   0.69510E+01   0.59130E+00
   0.69510E+01   0.59669E+00
   0.69510E+01   0.60206E+00
   0.69010E+01   0.60740E+00
   0.69010E+01   0.61298E+00
   0.68510E+01   0.61832E+00
   0.68510E+01   0.62393E+00
   0.68510E+01   0.62928E+00
   0.68010E+01   0.63509E+00
   0.68010E+01   0.64054E+00
   0.68010E+01   0.64606E+00
   0.67510E+01   0.65173E+00
   0.67510E+01   0.65755E+00
   0.67510E+01   0.66337E+00
   0.67010E+01   0.66897E+00
   0.67010E+01   0.67467E+00
   0.66510E+01   0.68045E+00
   0.66510E+01   0.68646E+00
   0.66510E+01   0.69211E+00
   0.66010E+01   0.69808E+00
   0.66010E+01   0.70386E+00
   0.66010E+01   0.71008E+00
   0.65510E+01   0.71589E+00
   0.65510E+01   0.72180E+00
   0.65510E+01   0.72774E+00
   0.65010E+01   0.73369E+00
   0.65010E+01   0.74011E+00
   0.65010E+01   0.74626E+00
   0.64510E+01   0.75212E+00
   0.64510E+01   0.75837E+00
   0.64510E+01   0.76444E+00
   0.64010E+01   0.77108E+00
   0.64010E+01   0.77697E+00
   0.64010E+01   0.78328E+00
   0.63510E+01   0.78931E+00
   0.63510E+01   0.79569E+00
   0.63510E+01   0.80208E+00
   0.63010E+01   0.80817E+00
   0.63010E+01   0.81461E+00
   0.63010E+01   0.82084E+00
   0.62510E+01   0.82734E+00
   0.62510E+01   0.83368E+00
   0.62010E+01   0.84010E+00
   0.62010E+01   0.84640E+00
   0.62010E+01   0.85298E+00
   0.62010E+01   0.85919E+00
   0.61510E+01   0.86579E+00
   0.61510E+01   0.87217E+00
   0.61010E+01   0.87854E+00
   0.61010E+01   0.88538E+00
   0.61010E+01   0.89147E+00
   0.61010E+01   0.89821E+00
   0.60510E+01   0.90496E+00
   0.60510E+01   0.91121E+00
   0.60510E+01   0.91800E+00
   0.60010E+01   0.92423E+00
   0.60010E+01   0.93106E+00
   0.60010E+01   0.93747E+00
   0.59510E+01   0.94385E+00
   0.59510E+01   0.95029E+00
   0.59510E+01   0.95693E+00
   0.59010E+01   0.96347E+00
   0.59010E+01   0.96980E+00
   0.59010E+01   0.97648E+00
   0.58510E+01   0.98283E+00
   0.58510E+01   0.98941E+00
   0.58510E+01   0.99627E+00
   0.58010E+01   0.10020E+01
   0.58010E+01   0.10090E+01
   0.58010E+01   0.10154E+01
   0.58010E+01   0.10218E+01
   0.57510E+01   0.10284E+01
   0.57510E+01   0.10345E+01
   0.57510E+01   0.10411E+01
   0.57010E+01   0.10475E+01
   0.57010E+01   0.10536E+01
   0.57010E+01   0.10603E+01
   0.56510E+01   0.10662E+01
   0.56510E+01   0.10727E+01
   0.56510E+01   0.10793E+01
   0.56510E+01   0.10857E+01
   0.56010E+01   0.10917E+01
   0.56010E+01   0.10976E+01
   0.56010E+01   0.11037E+01
   0.55510E+01   0.11102E+01
   0.55510E+01   0.11164E+01
   0.55510E+01   0.11224E+01
   0.55510E+01   0.11286E+01
   0.55010E+01   0.11343E+01
   0.55010E+01   0.11407E+01
   0.55010E+01   0.11465E+01
   0.54510E+01   0.11521E+01
   0.54510E+01   0.11581E+01
   0.54510E+01   0.11640E+01
   0.54510E+01   0.11699E+01
   0.54010E+01   0.11755E+01
   0.54010E+01   0.11813E+01
   0.54010E+01   0.11871E+01
   0.53510E+01   0.11927E+01
   0.53510E+01   0.11983E+01
   0.53510E+01   0.12034E+01
   0.53510E+01   0.12092E+01
   0.53010E+01   0.12143E+01
   0.53010E+01   0.12199E+01
   0.53010E+01   0.12252E+01
   0.53010E+01   0.12304E+01
   0.52510E+01   0.12356E+01
   0.52510E+01   0.12404E+01
   0.52510E+01   0.12457E+01
   0.52510E+01   0.12506E+01
   0.52010E+01   0.12559E+01
   0.52010E+01   0.12603E+01
   0.52010E+01   0.12653E+01
   0.52010E+01   0.12702E+01
   0.51510E+01   0.12745E+01
   0.51510E+01   0.12791E+01
   0.51510E+01   0.12839E+01
   0.51510E+01   0.12881E+01
   0.51510E+01   0.12924E+01
   0.51010E+01   0.12971E+01
   0.51010E+01   0.13013E+01
   0.51010E+01   0.13053E+01
   0.51010E+01   0.13093E+01
   0.50510E+01   0.13131E+01
   0.50510E+01   0.13170E+01
   0.50510E+01   0.13211E+01
   0.50510E+01   0.13252E+01
   0.50510E+01   0.13281E+01
   0.50010E+01   0.13320E+01
   0.50010E+01   0.13355E+01
   0.50010E+01   0.13389E+01
   0.50010E+01   0.13419E+01
   0.50010E+01   0.13452E+01
   0.49510E+01   0.13483E+01
   0.49510E+01   0.13513E+01
   0.49510E+01   0.13548E+01
   0.49510E+01   0.13569E+01
   0.49510E+01   0.13607E+01
   0.49010E+01   0.13623E+01
   0.49010E+01   0.13655E+01
   0.49010E+01   0.13676E+01
   0.49010E+01   0.13703E+01
   0.49010E+01   0.13721E+01
   0.49010E+01   0.13746E+01
   0.48510E+01   0.13759E+01
   0.48510E+01   0.13786E+01
   0.48510E+01   0.13802E+01
   0.48510E+01   0.13819E+01
   0.48510E+01   0.13835E+01
   0.48510E+01   0.13850E+01
   0.48010E+01   0.13867E+01
   0.48010E+01   0.13878E+01
   0.48010E+01   0.13894E+01
   0.48010E+01   0.13899E+01
   0.48010E+01   0.13910E+01
   0.48010E+01   0.13922E+01
   0.47510E+01   0.13926E+01
   0.47510E+01   0.13939E+01
   0.47510E+01   0.13939E+01
   0.47510E+01   0.13944E+01
   0.47510E+01   0.13954E+01
   0.47510E+01   0.13950E+01
   0.47510E+01   0.13953E+01
   0.47510E+01   0.13957E+01


==> anc/Figure4/1outM_R_woInt_10m6_wInt_mN_y10_rc6_stable.dat <==
   0.44951E+02   0.10152E-02
   0.39851E+02   0.14661E-02
   0.36951E+02   0.18457E-02
   0.35701E+02   0.20502E-02
   0.34701E+02   0.22320E-02
   0.33901E+02   0.24000E-02
   0.33201E+02   0.25581E-02
   0.32601E+02   0.27085E-02
   0.32051E+02   0.28547E-02
   0.31551E+02   0.29971E-02
   0.30951E+02   0.31750E-02
   0.30551E+02   0.33112E-02
   0.30151E+02   0.34467E-02
   0.29801E+02   0.35816E-02
   0.29451E+02   0.37172E-02
   0.29101E+02   0.38516E-02
   0.28701E+02   0.40155E-02
   0.28451E+02   0.41515E-02
   0.28151E+02   0.42875E-02
   0.27851E+02   0.44260E-02
   0.27601E+02   0.45651E-02
   0.27301E+02   0.47055E-02
   0.27051E+02   0.48493E-02
   0.26801E+02   0.50161E-02
   0.26551E+02   0.51615E-02
   0.26301E+02   0.53113E-02
   0.26101E+02   0.54605E-02
   0.25851E+02   0.56141E-02
   0.25651E+02   0.57691E-02
   0.25401E+02   0.59494E-02
   0.25201E+02   0.61061E-02
   0.25001E+02   0.62695E-02
   0.24801E+02   0.64360E-02
   0.24601E+02   0.66064E-02
   0.24401E+02   0.67788E-02
   0.24201E+02   0.69699E-02
   0.24001E+02   0.71492E-02
   0.23801E+02   0.73317E-02
   0.23651E+02   0.75185E-02
   0.23451E+02   0.77042E-02
   0.23251E+02   0.79164E-02
   0.23101E+02   0.81124E-02
   0.22951E+02   0.83115E-02
   0.22751E+02   0.85171E-02
   0.22601E+02   0.87261E-02
   0.22451E+02   0.89406E-02
   0.22251E+02   0.91716E-02
   0.22101E+02   0.93953E-02
   0.21951E+02   0.96241E-02
   0.21801E+02   0.98529E-02
   0.21651E+02   0.10095E-01
   0.21501E+02   0.10352E-01
   0.21351E+02   0.10596E-01
   0.21201E+02   0.10850E-01
   0.21051E+02   0.11108E-01
   0.20901E+02   0.11372E-01
   0.20751E+02   0.11657E-01
   0.20601E+02   0.11931E-01
   0.20501E+02   0.12214E-01
   0.20351E+02   0.12506E-01
   0.20201E+02   0.12804E-01
   0.20101E+02   0.13114E-01
   0.19951E+02   0.13421E-01
   0.19801E+02   0.13739E-01
   0.19701E+02   0.14064E-01
   0.19551E+02   0.14403E-01
   0.19451E+02   0.14742E-01
   0.19301E+02   0.15083E-01
   0.19201E+02   0.15443E-01
   0.19051E+02   0.15804E-01
   0.18951E+02   0.16185E-01
   0.18801E+02   0.16564E-01
   0.18701E+02   0.16954E-01
   0.18601E+02   0.17357E-01
   0.18451E+02   0.17775E-01
   0.18351E+02   0.18191E-01
   0.18201E+02   0.18613E-01
   0.18101E+02   0.19058E-01
   0.18001E+02   0.19506E-01
   0.17901E+02   0.19968E-01
   0.17751E+02   0.20438E-01
   0.17651E+02   0.20926E-01
   0.17551E+02   0.21409E-01
   0.17451E+02   0.21919E-01
   0.17351E+02   0.22437E-01
   0.17251E+02   0.22976E-01
   0.17151E+02   0.23500E-01
   0.17051E+02   0.24075E-01
   0.16951E+02   0.24644E-01
   0.16851E+02   0.25230E-01
   0.16751E+02   0.25819E-01
   0.16651E+02   0.26453E-01
   0.16551E+02   0.27062E-01
   0.16451E+02   0.27720E-01
   0.16351E+02   0.28370E-01
   0.16251E+02   0.29057E-01
   0.16151E+02   0.29741E-01
   0.16051E+02   0.30455E-01
   0.15951E+02   0.31195E-01
   0.15851E+02   0.31930E-01
   0.15801E+02   0.32701E-01
   0.15701E+02   0.33485E-01
   0.15601E+02   0.34277E-01
   0.15501E+02   0.35097E-01
   0.15401E+02   0.35950E-01
   0.15351E+02   0.36806E-01
   0.15251E+02   0.37712E-01
   0.15151E+02   0.38605E-01
   0.15051E+02   0.39554E-01
   0.15001E+02   0.40510E-01
   0.14901E+02   0.41481E-01
   0.14801E+02   0.42471E-01
   0.14751E+02   0.43523E-01
   0.14651E+02   0.44583E-01
   0.14601E+02   0.45666E-01
   0.14501E+02   0.46775E-01
   0.14401E+02   0.47909E-01
   0.14351E+02   0.49084E-01
   0.14251E+02   0.50287E-01
   0.14201E+02   0.51531E-01
   0.14101E+02   0.52774E-01
   0.14051E+02   0.54082E-01
   0.13951E+02   0.55399E-01
   0.13901E+02   0.56765E-01
   0.13801E+02   0.58155E-01
   0.13751E+02   0.59586E-01
   0.13651E+02   0.61083E-01
   0.13601E+02   0.62552E-01
   0.13551E+02   0.64112E-01
   0.13451E+02   0.65710E-01
   0.13401E+02   0.67303E-01
   0.13301E+02   0.68987E-01
   0.13251E+02   0.70723E-01
   0.13201E+02   0.72439E-01
   0.13101E+02   0.74241E-01
   0.13051E+02   0.76154E-01
   0.13001E+02   0.78025E-01
   0.12901E+02   0.79942E-01
   0.12851E+02   0.81927E-01
   0.12801E+02   0.84015E-01
   0.12751E+02   0.86120E-01
   0.12651E+02   0.88247E-01
   0.12601E+02   0.90491E-01
   0.12551E+02   0.92736E-01
   0.12451E+02   0.95057E-01
   0.12401E+02   0.97512E-01
   0.12351E+02   0.99898E-01
   0.12301E+02   0.10244E+00
   0.12251E+02   0.10500E+00
   0.12201E+02   0.10766E+00
   0.12101E+02   0.11035E+00
   0.12051E+02   0.11316E+00
   0.12001E+02   0.11601E+00
   0.11951E+02   0.11895E+00
   0.11901E+02   0.12202E+00
   0.11851E+02   0.12502E+00
   0.11801E+02   0.12825E+00
   0.11701E+02   0.13144E+00
   0.11651E+02   0.13478E+00
   0.11601E+02   0.13817E+00
   0.11551E+02   0.14170E+00
   0.11501E+02   0.14526E+00
   0.11451E+02   0.14902E+00
   0.11401E+02   0.15274E+00
   0.11351E+02   0.15661E+00
   0.11301E+02   0.16057E+00
   0.11251E+02   0.16474E+00
   0.11201E+02   0.16885E+00
   0.11151E+02   0.17312E+00
   0.11101E+02   0.17753E+00
   0.11051E+02   0.18206E+00
   0.11001E+02   0.18669E+00
   0.10951E+02   0.19148E+00
   0.10901E+02   0.19631E+00
   0.10851E+02   0.20127E+00
   0.10801E+02   0.20630E+00
   0.10751E+02   0.21168E+00
   0.10701E+02   0.21696E+00
   0.10651E+02   0.22250E+00
   0.10601E+02   0.22809E+00
   0.10551E+02   0.23387E+00
   0.10501E+02   0.23979E+00
   0.10451E+02   0.24589E+00
   0.10401E+02   0.25205E+00
   0.10401E+02   0.25851E+00
   0.10351E+02   0.26493E+00
   0.10301E+02   0.27162E+00
   0.10251E+02   0.27850E+00
   0.10201E+02   0.28550E+00
   0.10151E+02   0.29267E+00
   0.10101E+02   0.29995E+00
   0.10051E+02   0.30749E+00
   0.10001E+02   0.31511E+00
   0.10001E+02   0.32291E+00
   0.99510E+01   0.33092E+00
   0.99010E+01   0.33915E+00
   0.98510E+01   0.34762E+00
   0.98010E+01   0.35621E+00
   0.97510E+01   0.36490E+00
   0.97510E+01   0.37400E+00
   0.97010E+01   0.38325E+00
   0.96510E+01   0.39279E+00
   0.96010E+01   0.40231E+00
   0.95510E+01   0.41222E+00
   0.95510E+01   0.42205E+00
   0.95010E+01   0.43221E+00
   0.94510E+01   0.44279E+00
   0.94010E+01   0.45338E+00
   0.93510E+01   0.46439E+00
   0.93510E+01   0.47551E+00
   0.93010E+01   0.48703E+00
   0.92510E+01   0.49847E+00
   0.92010E+01   0.51030E+00
   0.91510E+01   0.52225E+00
   0.91510E+01   0.53469E+00
   0.91010E+01   0.54714E+00
   0.90510E+01   0.56005E+00
   0.90510E+01   0.57311E+00
   0.90010E+01   0.58609E+00
   0.89510E+01   0.59947E+00
   0.89010E+01   0.61326E+00
   0.88510E+01   0.62725E+00
   0.88510E+01   0.64154E+00
   0.88010E+01   0.65612E+00
   0.87510E+01   0.67056E+00
   0.87510E+01   0.68533E+00
   0.87010E+01   0.70053E+00
   0.86510E+01   0.71584E+00
   0.86010E+01   0.73161E+00
   0.86010E+01   0.74758E+00
   0.85510E+01   0.76349E+00
   0.85010E+01   0.77963E+00
   0.84510E+01   0.79601E+00
   0.84510E+01   0.81282E+00
   0.84010E+01   0.82966E+00
   0.83510E+01   0.84678E+00
   0.83510E+01   0.86406E+00
   0.83010E+01   0.88165E+00
   0.82510E+01   0.89925E+00
   0.82510E+01   0.91697E+00
   0.82010E+01   0.93499E+00
   0.81510E+01   0.95326E+00
   0.81010E+01   0.97135E+00
   0.81010E+01   0.98974E+00
   0.80510E+01   0.10081E+01
   0.80510E+01   0.10269E+01
   0.80010E+01   0.10457E+01
   0.79510E+01   0.10643E+01
   0.79010E+01   0.10831E+01
   0.79010E+01   0.11022E+01
   0.78510E+01   0.11211E+01
   0.78510E+01   0.11402E+01
   0.78010E+01   0.11595E+01
   0.77510E+01   0.11783E+01
   0.77510E+01   0.11974E+01
   0.77010E+01   0.12161E+01
   0.76510E+01   0.12348E+01
   0.76510E+01   0.12537E+01
   0.76010E+01   0.12724E+01
   0.75510E+01   0.12908E+01
   0.75510E+01   0.13092E+01
   0.75010E+01   0.13278E+01
   0.75010E+01   0.13456E+01
   0.74510E+01   0.13634E+01
   0.74010E+01   0.13810E+01
   0.74010E+01   0.13979E+01
   0.73510E+01   0.14146E+01
   0.73510E+01   0.14316E+01
   0.73010E+01   0.14479E+01
   0.73010E+01   0.14637E+01
   0.72510E+01   0.14791E+01
   0.72010E+01   0.14948E+01
   0.72010E+01   0.15093E+01
   0.71510E+01   0.15235E+01
   0.71510E+01   0.15371E+01
   0.71010E+01   0.15500E+01
   0.71010E+01   0.15632E+01
   0.70510E+01   0.15754E+01
   0.70510E+01   0.15870E+01
   0.70010E+01   0.15977E+01
   0.70010E+01   0.16078E+01
   0.69510E+01   0.16179E+01
   0.69510E+01   0.16261E+01
   0.69010E+01   0.16347E+01
   0.69010E+01   0.16421E+01
   0.68510E+01   0.16488E+01
   0.68510E+01   0.16548E+01
   0.68010E+01   0.16600E+01
   0.68010E+01   0.16647E+01
   0.68010E+01   0.16691E+01


==> anc/Figure4/1outM_R_woInt_10m6_wInt_mN_y10_rc8_stable.dat <==
   0.51501E+02   0.67611E-03
   0.42801E+02   0.11897E-02
   0.40151E+02   0.14467E-02
   0.38551E+02   0.16384E-02
   0.37401E+02   0.17970E-02
   0.37351E+02   0.18078E-02
   0.36451E+02   0.19497E-02
   0.35751E+02   0.20777E-02
   0.35101E+02   0.21956E-02
   0.34551E+02   0.23061E-02
   0.34101E+02   0.24107E-02
   0.33651E+02   0.25104E-02
   0.33251E+02   0.26069E-02
   0.32901E+02   0.27007E-02
   0.32801E+02   0.27245E-02
   0.32451E+02   0.28164E-02
   0.32151E+02   0.29068E-02
   0.31851E+02   0.29943E-02
   0.31551E+02   0.30812E-02
   0.31301E+02   0.31661E-02
   0.31051E+02   0.32506E-02
   0.30801E+02   0.33338E-02
   0.30551E+02   0.34168E-02
   0.30451E+02   0.34492E-02
   0.30251E+02   0.35332E-02
   0.30051E+02   0.36152E-02
   0.29851E+02   0.36978E-02
   0.29651E+02   0.37789E-02
   0.29451E+02   0.38595E-02
   0.29251E+02   0.39421E-02
   0.29051E+02   0.40237E-02
   0.28901E+02   0.41035E-02
   0.28801E+02   0.41450E-02
   0.28651E+02   0.42270E-02
   0.28451E+02   0.43084E-02
   0.28301E+02   0.43918E-02
   0.28151E+02   0.44740E-02
   0.28001E+02   0.45587E-02
   0.27851E+02   0.46391E-02
   0.27701E+02   0.47243E-02
   0.27551E+02   0.48086E-02
   0.27451E+02   0.48577E-02
   0.27351E+02   0.49423E-02
   0.27201E+02   0.50269E-02
   0.27051E+02   0.51143E-02
   0.26901E+02   0.52004E-02
   0.26801E+02   0.52877E-02
   0.26651E+02   0.53752E-02
   0.26551E+02   0.54635E-02
   0.26401E+02   0.55507E-02
   0.26301E+02   0.56417E-02
   0.26201E+02   0.56984E-02
   0.26101E+02   0.57940E-02
   0.25951E+02   0.58836E-02
   0.25851E+02   0.59775E-02
   0.25701E+02   0.60690E-02
   0.25601E+02   0.61634E-02
   0.25501E+02   0.62569E-02
   0.25401E+02   0.63531E-02
   0.25301E+02   0.64483E-02
   0.25201E+02   0.65486E-02
   0.25101E+02   0.66151E-02
   0.25001E+02   0.67154E-02
   0.24901E+02   0.68149E-02
   0.24801E+02   0.69152E-02
   0.24701E+02   0.70171E-02
   0.24601E+02   0.71223E-02
   0.24501E+02   0.72254E-02
   0.24401E+02   0.73290E-02
   0.24301E+02   0.74345E-02
   0.24201E+02   0.75415E-02
   0.24101E+02   0.76232E-02
   0.24001E+02   0.77336E-02
   0.23901E+02   0.78438E-02
   0.23851E+02   0.79534E-02
   0.23751E+02   0.80654E-02
   0.23651E+02   0.81840E-02
   0.23551E+02   0.82968E-02
   0.23451E+02   0.84088E-02
   0.23351E+02   0.85265E-02
   0.23301E+02   0.86430E-02
   0.23201E+02   0.87455E-02
   0.23151E+02   0.88624E-02
   0.23051E+02   0.89829E-02
   0.22951E+02   0.91060E-02
   0.22851E+02   0.92331E-02
   0.22801E+02   0.93566E-02
   0.22701E+02   0.94877E-02
   0.22651E+02   0.96180E-02
   0.22551E+02   0.97460E-02
   0.22451E+02   0.98769E-02
   0.22351E+02   0.10013E-01
   0.22301E+02   0.10125E-01
   0.22251E+02   0.10261E-01
   0.22151E+02   0.10400E-01
   0.22101E+02   0.10538E-01
   0.22001E+02   0.10686E-01
   0.21901E+02   0.10824E-01
   0.21851E+02   0.10970E-01
   0.21751E+02   0.11117E-01
   0.21701E+02   0.11266E-01
   0.21601E+02   0.11413E-01
   0.21551E+02   0.11567E-01
   0.21501E+02   0.11691E-01
   0.21401E+02   0.11853E-01
   0.21351E+02   0.12009E-01
   0.21251E+02   0.12164E-01
   0.21201E+02   0.12330E-01
   0.21101E+02   0.12487E-01
   0.21051E+02   0.12655E-01
   0.20951E+02   0.12824E-01
   0.20901E+02   0.12986E-01
   0.20851E+02   0.13158E-01
   0.20751E+02   0.13335E-01
   0.20701E+02   0.13504E-01
   0.20651E+02   0.13661E-01
   0.20551E+02   0.13838E-01
   0.20501E+02   0.14029E-01
   0.20451E+02   0.14208E-01
   0.20351E+02   0.14388E-01
   0.20301E+02   0.14576E-01
   0.20251E+02   0.14773E-01
   0.20151E+02   0.14962E-01
   0.20101E+02   0.15159E-01
   0.20051E+02   0.15353E-01
   0.20001E+02   0.15557E-01
   0.19901E+02   0.15761E-01
   0.19851E+02   0.15941E-01
   0.19801E+02   0.16151E-01
   0.19751E+02   0.16362E-01
   0.19701E+02   0.16574E-01
   0.19601E+02   0.16783E-01
   0.19551E+02   0.17001E-01
   0.19501E+02   0.17230E-01
   0.19451E+02   0.17444E-01
   0.19401E+02   0.17684E-01
   0.19301E+02   0.17903E-01
   0.19251E+02   0.18134E-01
   0.19201E+02   0.18367E-01
   0.19151E+02   0.18590E-01
   0.19101E+02   0.18830E-01
   0.19001E+02   0.19069E-01
   0.18951E+02   0.19328E-01
   0.18901E+02   0.19570E-01
   0.18851E+02   0.19825E-01
   0.18801E+02   0.20078E-01
   0.18751E+02   0.20339E-01
   0.18701E+02   0.20607E-01
   0.18651E+02   0.20874E-01
   0.18601E+02   0.21140E-01
   0.18501E+02   0.21417E-01
   0.18451E+02   0.21690E-01
   0.18401E+02   0.21979E-01
   0.18351E+02   0.22242E-01
   0.18301E+02   0.22530E-01
   0.18251E+02   0.22828E-01
   0.18201E+02   0.23118E-01
   0.18151E+02   0.23423E-01
   0.18101E+02   0.23723E-01
   0.18051E+02   0.24027E-01
   0.18001E+02   0.24341E-01
   0.17951E+02   0.24658E-01
   0.17901E+02   0.24974E-01
   0.17851E+02   0.25297E-01
   0.17801E+02   0.25622E-01
   0.17751E+02   0.25963E-01
   0.17701E+02   0.26274E-01
   0.17651E+02   0.26613E-01
   0.17601E+02   0.26966E-01
   0.17551E+02   0.27320E-01
   0.17501E+02   0.27668E-01
   0.17451E+02   0.28030E-01
   0.17401E+02   0.28389E-01
   0.17351E+02   0.28768E-01
   0.17301E+02   0.29132E-01
   0.17251E+02   0.29515E-01
   0.17201E+02   0.29894E-01
   0.17151E+02   0.30289E-01
   0.17101E+02   0.30687E-01
   0.17051E+02   0.31085E-01
   0.17001E+02   0.31498E-01
   0.16951E+02   0.31880E-01
   0.16951E+02   0.32300E-01
   0.16901E+02   0.32715E-01
   0.16851E+02   0.33146E-01
   0.16801E+02   0.33585E-01
   0.16751E+02   0.34016E-01
   0.16701E+02   0.34451E-01
   0.16651E+02   0.34918E-01
   0.16601E+02   0.35366E-01
   0.16551E+02   0.35842E-01
   0.16551E+02   0.36301E-01
   0.16501E+02   0.36766E-01
   0.16451E+02   0.37265E-01
   0.16401E+02   0.37736E-01
   0.16351E+02   0.38253E-01
   0.16301E+02   0.38734E-01
   0.16301E+02   0.39236E-01
   0.16251E+02   0.39751E-01
   0.16201E+02   0.40274E-01
   0.16151E+02   0.40794E-01
   0.16101E+02   0.41347E-01
   0.16051E+02   0.41885E-01
   0.16051E+02   0.42434E-01
   0.16001E+02   0.42986E-01
   0.15951E+02   0.43544E-01
   0.15901E+02   0.44127E-01
   0.15851E+02   0.44697E-01
   0.15801E+02   0.45301E-01
   0.15801E+02   0.45884E-01
   0.15751E+02   0.46492E-01
   0.15701E+02   0.47103E-01
   0.15651E+02   0.47728E-01
   0.15601E+02   0.48371E-01
   0.15601E+02   0.48975E-01
   0.15551E+02   0.49653E-01
   0.15501E+02   0.50284E-01
   0.15451E+02   0.50936E-01
   0.15451E+02   0.51629E-01
   0.15401E+02   0.52319E-01
   0.15351E+02   0.52990E-01
   0.15351E+02   0.53741E-01
   0.15301E+02   0.54434E-01
   0.15251E+02   0.55130E-01
   0.15201E+02   0.55873E-01
   0.15151E+02   0.56597E-01
   0.15151E+02   0.57383E-01
   0.15101E+02   0.58132E-01
   0.15051E+02   0.58898E-01
   0.15051E+02   0.59706E-01
   0.15001E+02   0.60484E-01
   0.14951E+02   0.61291E-01
   0.14901E+02   0.62078E-01
   0.14901E+02   0.62930E-01
   0.14851E+02   0.63757E-01
   0.14801E+02   0.64601E-01
   0.14801E+02   0.65485E-01
   0.14751E+02   0.66357E-01
   0.14701E+02   0.67214E-01
   0.14701E+02   0.68154E-01
   0.14651E+02   0.69017E-01
   0.14601E+02   0.69957E-01
   0.14601E+02   0.70895E-01
   0.14551E+02   0.71812E-01
   0.14501E+02   0.72815E-01
   0.14501E+02   0.73779E-01
   0.14451E+02   0.74770E-01
   0.14401E+02   0.75792E-01
   0.14401E+02   0.76789E-01
   0.14351E+02   0.77805E-01
   0.14301E+02   0.78876E-01
   0.14301E+02   0.79927E-01
   0.14251E+02   0.80958E-01
   0.14201E+02   0.82071E-01
   0.14201E+02   0.83147E-01
   0.14151E+02   0.84264E-01
   0.14151E+02   0.85441E-01
   0.14101E+02   0.86554E-01
   0.14051E+02   0.87712E-01
   0.14051E+02   0.88956E-01
   0.14001E+02   0.90103E-01
   0.13951E+02   0.91332E-01
   0.13951E+02   0.92577E-01
   0.13901E+02   0.93817E-01
   0.13901E+02   0.95067E-01
   0.13851E+02   0.96357E-01
   0.13801E+02   0.97645E-01
   0.13801E+02   0.99000E-01
   0.13751E+02   0.10030E+00
   0.13751E+02   0.10169E+00
   0.13701E+02   0.10305E+00
   0.13651E+02   0.10443E+00
   0.13651E+02   0.10585E+00
   0.13601E+02   0.10726E+00
   0.13601E+02   0.10873E+00
   0.13551E+02   0.11017E+00
   0.13551E+02   0.11165E+00
   0.13501E+02   0.11317E+00
   0.13451E+02   0.11469E+00
   0.13451E+02   0.11628E+00
   0.13401E+02   0.11779E+00
   0.13401E+02   0.11940E+00
   0.13351E+02   0.12106E+00
   0.13351E+02   0.12270E+00
   0.13301E+02   0.12435E+00
   0.13301E+02   0.12600E+00
   0.13251E+02   0.12779E+00
   0.13251E+02   0.12947E+00
   0.13201E+02   0.13121E+00
   0.13151E+02   0.13301E+00
   0.13151E+02   0.13481E+00
   0.13101E+02   0.13660E+00
   0.13101E+02   0.13844E+00
   0.13051E+02   0.14038E+00
   0.13051E+02   0.14231E+00
   0.13001E+02   0.14420E+00
   0.13001E+02   0.14612E+00
   0.12951E+02   0.14812E+00
   0.12951E+02   0.15016E+00
   0.12901E+02   0.15217E+00
   0.12901E+02   0.15423E+00
   0.12851E+02   0.15630E+00
   0.12851E+02   0.15845E+00
   0.12801E+02   0.16059E+00
   0.12801E+02   0.16280E+00
   0.12751E+02   0.16497E+00
   0.12751E+02   0.16727E+00
   0.12701E+02   0.16949E+00
   0.12701E+02   0.17177E+00
   0.12651E+02   0.17411E+00
   0.12651E+02   0.17659E+00
   0.12601E+02   0.17890E+00
   0.12601E+02   0.18131E+00
   0.12551E+02   0.18374E+00
   0.12551E+02   0.18631E+00
   0.12501E+02   0.18878E+00
   0.12501E+02   0.19137E+00
   0.12451E+02   0.19390E+00
   0.12451E+02   0.19655E+00
   0.12451E+02   0.19930E+00
   0.12401E+02   0.20192E+00
   0.12401E+02   0.20466E+00
   0.12351E+02   0.20740E+00
   0.12351E+02   0.21026E+00
   0.12301E+02   0.21303E+00
   0.12301E+02   0.21595E+00
   0.12251E+02   0.21880E+00
   0.12251E+02   0.22181E+00
   0.12201E+02   0.22481E+00
   0.12201E+02   0.22786E+00
   0.12201E+02   0.23091E+00
   0.12151E+02   0.23400E+00
   0.12151E+02   0.23731E+00
   0.12101E+02   0.24041E+00
   0.12101E+02   0.24366E+00
   0.12051E+02   0.24698E+00
   0.12051E+02   0.25021E+00
   0.12051E+02   0.25371E+00
   0.12001E+02   0.25703E+00
   0.12001E+02   0.26048E+00
   0.11951E+02   0.26395E+00
   0.11951E+02   0.26755E+00
   0.11901E+02   0.27123E+00
   0.11901E+02   0.27475E+00
   0.11851E+02   0.27841E+00
   0.11851E+02   0.28215E+00
   0.11851E+02   0.28597E+00
   0.11801E+02   0.28987E+00
   0.11801E+02   0.29366E+00
   0.11751E+02   0.29762E+00
   0.11751E+02   0.30149E+00
   0.11701E+02   0.30561E+00
   0.11701E+02   0.30965E+00
   0.11701E+02   0.31383E+00
   0.11651E+02   0.31796E+00
   0.11651E+02   0.32213E+00
   0.11601E+02   0.32643E+00
   0.11601E+02   0.33081E+00
   0.11601E+02   0.33514E+00
   0.11551E+02   0.33962E+00
   0.11551E+02   0.34404E+00
   0.11501E+02   0.34868E+00
   0.11501E+02   0.35336E+00
   0.11501E+02   0.35787E+00
   0.11451E+02   0.36277E+00
   0.11451E+02   0.36736E+00
   0.11401E+02   0.37226E+00
   0.11401E+02   0.37720E+00
   0.11401E+02   0.38218E+00
   0.11351E+02   0.38722E+00
   0.11351E+02   0.39231E+00
   0.11301E+02   0.39723E+00
   0.11301E+02   0.40257E+00
   0.11301E+02   0.40774E+00
   0.11251E+02   0.41320E+00
   0.11251E+02   0.41835E+00
   0.11251E+02   0.42393E+00
   0.11201E+02   0.42947E+00
   0.11201E+02   0.43501E+00
   0.11151E+02   0.44061E+00
   0.11151E+02   0.44628E+00
   0.11151E+02   0.45195E+00
   0.11101E+02   0.45800E+00
   0.11101E+02   0.46364E+00
   0.11101E+02   0.46970E+00
   0.11051E+02   0.47570E+00
   0.11051E+02   0.48195E+00
   0.11001E+02   0.48796E+00
   0.11001E+02   0.49419E+00
   0.11001E+02   0.50036E+00
   0.10951E+02   0.50664E+00
   0.10951E+02   0.51312E+00
   0.10951E+02   0.51958E+00
   0.10901E+02   0.52613E+00
   0.10901E+02   0.53292E+00
   0.10851E+02   0.53938E+00
   0.10851E+02   0.54611E+00
   0.10851E+02   0.55319E+00
   0.10801E+02   0.56015E+00
   0.10801E+02   0.56690E+00
   0.10751E+02   0.57387E+00
   0.10751E+02   0.58113E+00
   0.10751E+02   0.58849E+00
   0.10751E+02   0.59573E+00
   0.10701E+02   0.60278E+00
   0.10701E+02   0.61036E+00
   0.10651E+02   0.61776E+00
   0.10651E+02   0.62536E+00
   0.10651E+02   0.63301E+00
   0.10601E+02   0.64049E+00
   0.10601E+02   0.64844E+00
   0.10601E+02   0.65606E+00
   0.10551E+02   0.66417E+00
   0.10551E+02   0.67197E+00
   0.10551E+02   0.68028E+00
   0.10501E+02   0.68810E+00
   0.10501E+02   0.69637E+00
   0.10501E+02   0.70439E+00
   0.10451E+02   0.71299E+00
   0.10451E+02   0.72125E+00
   0.10401E+02   0.72986E+00
   0.10401E+02   0.73818E+00
   0.10401E+02   0.74693E+00
   0.10351E+02   0.75535E+00
   0.10351E+02   0.76418E+00
   0.10351E+02   0.77309E+00
   0.10301E+02   0.78180E+00
   0.10301E+02   0.79108E+00
   0.10301E+02   0.79970E+00
   0.10251E+02   0.80914E+00
   0.10251E+02   0.81816E+00
   0.10251E+02   0.82736E+00
   0.10201E+02   0.83630E+00
   0.10201E+02   0.84596E+00
   0.10201E+02   0.85522E+00
   0.10151E+02   0.86467E+00
   0.10151E+02   0.87420E+00
   0.10151E+02   0.88363E+00
   0.10101E+02   0.89314E+00
   0.10101E+02   0.90303E+00
   0.10101E+02   0.91246E+00
   0.10051E+02   0.92265E+00
   0.10051E+02   0.93238E+00
   0.10051E+02   0.94193E+00
   0.10001E+02   0.95205E+00
   0.10001E+02   0.96200E+00
   0.10001E+02   0.97245E+00
   0.99510E+01   0.98207E+00
   0.99510E+01   0.99216E+00
   0.99510E+01   0.10024E+01
   0.99010E+01   0.10128E+01
   0.99010E+01   0.10229E+01
   0.99010E+01   0.10332E+01
   0.98510E+01   0.10435E+01
   0.98510E+01   0.10540E+01
   0.98510E+01   0.10642E+01
   0.98010E+01   0.10750E+01
   0.98010E+01   0.10848E+01
   0.98010E+01   0.10962E+01
   0.97510E+01   0.11058E+01
   0.97510E+01   0.11165E+01
   0.97510E+01   0.11270E+01
   0.97010E+01   0.11376E+01
   0.97010E+01   0.11481E+01
   0.97010E+01   0.11584E+01
   0.96510E+01   0.11694E+01
   0.96510E+01   0.11796E+01
   0.96510E+01   0.11907E+01
   0.96010E+01   0.12012E+01
   0.96010E+01   0.12115E+01
   0.96010E+01   0.12224E+01
   0.95510E+01   0.12324E+01
   0.95510E+01   0.12434E+01
   0.95510E+01   0.12535E+01
   0.95010E+01   0.12638E+01
   0.95010E+01   0.12754E+01
   0.95010E+01   0.12853E+01
   0.94510E+01   0.12957E+01
   0.94510E+01   0.13062E+01
   0.94510E+01   0.13169E+01
   0.94510E+01   0.13270E+01
   0.94010E+01   0.13372E+01
   0.94010E+01   0.13475E+01
   0.94010E+01   0.13580E+01
   0.93510E+01   0.13676E+01
   0.93510E+01   0.13777E+01
   0.93510E+01   0.13883E+01
   0.93010E+01   0.13978E+01
   0.93010E+01   0.14077E+01
   0.93010E+01   0.14179E+01
   0.92510E+01   0.14273E+01
   0.92510E+01   0.14381E+01
   0.92510E+01   0.14469E+01
   0.92010E+01   0.14565E+01
   0.92010E+01   0.14661E+01
   0.92010E+01   0.14752E+01
   0.92010E+01   0.14847E+01
   0.91510E+01   0.14932E+01
   0.91510E+01   0.15020E+01
   0.91510E+01   0.15118E+01
   0.91010E+01   0.15205E+01
   0.91010E+01   0.15286E+01
   0.91010E+01   0.15376E+01
   0.90510E+01   0.15458E+01
   0.90510E+01   0.15553E+01
   0.90510E+01   0.15627E+01
   0.90010E+01   0.15706E+01
   0.90010E+01   0.15780E+01
   0.90010E+01   0.15865E+01
   0.89510E+01   0.15945E+01
   0.89510E+01   0.16009E+01
   0.89510E+01   0.16087E+01
   0.89510E+01   0.16159E+01
   0.89010E+01   0.16226E+01
   0.89010E+01   0.16306E+01
   0.89010E+01   0.16357E+01
   0.88510E+01   0.16426E+01
   0.88510E+01   0.16498E+01
   0.88510E+01   0.16555E+01
   0.88010E+01   0.16615E+01
   0.88010E+01   0.16669E+01
   0.88010E+01   0.16720E+01
   0.87510E+01   0.16786E+01
   0.87510E+01   0.16832E+01
   0.87510E+01   0.16881E+01
   0.87510E+01   0.16941E+01
   0.87010E+01   0.16973E+01
   0.87010E+01   0.17018E+01
   0.87010E+01   0.17061E+01
   0.86510E+01   0.17096E+01
   0.86510E+01   0.17138E+01
   0.86510E+01   0.17168E+01
   0.86010E+01   0.17206E+01
   0.86010E+01   0.17241E+01
   0.86010E+01   0.17260E+01
   0.85510E+01   0.17292E+01
   0.85510E+01   0.17317E+01
   0.85510E+01   0.17352E+01
   0.85010E+01   0.17373E+01
   0.85010E+01   0.17382E+01
   0.85010E+01   0.17407E+01
   0.84510E+01   0.17425E+01
   0.84510E+01   0.17434E+01
   0.84010E+01   0.17449E+01
   0.84010E+01   0.17455E+01
   0.84010E+01   0.17471E+01
   0.83510E+01   0.17482E+01
 

==> anc/Figure4/1outP0_R_woInt_10m6_wInt_mN_y10_rc1_stable.dat <==
   0.44601E+02   0.16897E-10
   0.40801E+02   0.17450E-10
   0.38901E+02   0.18022E-10
   0.37651E+02   0.18613E-10
   0.37401E+02   0.19223E-10
   0.36451E+02   0.19853E-10
   0.35701E+02   0.20503E-10
   0.35051E+02   0.21175E-10
   0.34501E+02   0.21869E-10
   0.34351E+02   0.22585E-10
   0.33851E+02   0.23325E-10
   0.33401E+02   0.24090E-10
   0.33001E+02   0.24879E-10
   0.32901E+02   0.25694E-10
   0.32501E+02   0.26536E-10
   0.32201E+02   0.27405E-10
   0.31851E+02   0.28303E-10
   0.31551E+02   0.29231E-10
   0.31451E+02   0.30189E-10
   0.31151E+02   0.31178E-10
   0.30901E+02   0.32199E-10
   0.30651E+02   0.33254E-10
   0.30401E+02   0.34344E-10
   0.30301E+02   0.35469E-10
   0.30101E+02   0.36632E-10
   0.29851E+02   0.37832E-10
   0.29651E+02   0.39071E-10
   0.29551E+02   0.40352E-10
   0.29351E+02   0.41674E-10
   0.29151E+02   0.43039E-10
   0.28951E+02   0.44450E-10
   0.28801E+02   0.45906E-10
   0.28701E+02   0.47410E-10
   0.28501E+02   0.48964E-10
   0.28351E+02   0.50568E-10
   0.28151E+02   0.52225E-10
   0.28001E+02   0.53936E-10
   0.27901E+02   0.55704E-10
   0.27751E+02   0.57529E-10
   0.27601E+02   0.59414E-10
   0.27451E+02   0.61360E-10
   0.27301E+02   0.63371E-10
   0.27201E+02   0.65447E-10
   0.27051E+02   0.67592E-10
   0.26901E+02   0.69807E-10
   0.26801E+02   0.72094E-10
   0.26651E+02   0.74456E-10
   0.26551E+02   0.76896E-10
   0.26401E+02   0.79416E-10
   0.26301E+02   0.82018E-10
   0.26151E+02   0.84705E-10
   0.26051E+02   0.87481E-10
   0.25951E+02   0.90347E-10
   0.25801E+02   0.93307E-10
   0.25701E+02   0.96365E-10
   0.25601E+02   0.99522E-10
   0.25451E+02   0.10278E-09
   0.25351E+02   0.10615E-09
   0.25251E+02   0.10963E-09
   0.25151E+02   0.11322E-09
   0.25051E+02   0.11693E-09
   0.24901E+02   0.12076E-09
   0.24851E+02   0.12472E-09
   0.24701E+02   0.12881E-09
   0.24601E+02   0.13303E-09
   0.24501E+02   0.13739E-09
   0.24401E+02   0.14189E-09
   0.24301E+02   0.14654E-09
   0.24201E+02   0.15134E-09
   0.24101E+02   0.15630E-09
   0.24001E+02   0.16142E-09
   0.23901E+02   0.16671E-09
   0.23801E+02   0.17217E-09
   0.23701E+02   0.17781E-09
   0.23601E+02   0.18364E-09
   0.23551E+02   0.18965E-09
   0.23451E+02   0.19587E-09
   0.23351E+02   0.20229E-09
   0.23251E+02   0.20891E-09
   0.23151E+02   0.21576E-09
   0.23101E+02   0.22283E-09
   0.23001E+02   0.23013E-09
   0.22901E+02   0.23767E-09
   0.22801E+02   0.24546E-09
   0.22701E+02   0.25350E-09
   0.22651E+02   0.26181E-09
   0.22551E+02   0.27039E-09
   0.22451E+02   0.27925E-09
   0.22351E+02   0.28840E-09
   0.22301E+02   0.29785E-09
   0.22201E+02   0.30760E-09
   0.22101E+02   0.31768E-09
   0.22001E+02   0.32809E-09
   0.21951E+02   0.33884E-09
   0.21851E+02   0.34995E-09
   0.21801E+02   0.36141E-09
   0.21701E+02   0.37325E-09
   0.21601E+02   0.38548E-09
   0.21551E+02   0.39812E-09
   0.21451E+02   0.41116E-09
   0.21401E+02   0.42463E-09
   0.21301E+02   0.43855E-09
   0.21201E+02   0.45292E-09
   0.21151E+02   0.46776E-09
   0.21101E+02   0.48308E-09
   0.21001E+02   0.49891E-09
   0.20901E+02   0.51526E-09
   0.20851E+02   0.53214E-09
   0.20801E+02   0.54958E-09
   0.20701E+02   0.56759E-09
   0.20601E+02   0.58618E-09
   0.20551E+02   0.60539E-09
   0.20451E+02   0.62523E-09
   0.20401E+02   0.64571E-09
   0.20351E+02   0.66687E-09
   0.20251E+02   0.68872E-09
   0.20151E+02   0.71129E-09
   0.20101E+02   0.73460E-09
   0.20051E+02   0.75867E-09
   0.19951E+02   0.78353E-09
   0.19901E+02   0.80920E-09
   0.19801E+02   0.83571E-09
   0.19751E+02   0.86310E-09
   0.19701E+02   0.89138E-09
   0.19601E+02   0.92058E-09
   0.19551E+02   0.95075E-09
   0.19451E+02   0.98190E-09
   0.19401E+02   0.10141E-08
   0.19351E+02   0.10473E-08
   0.19251E+02   0.10816E-08
   0.19201E+02   0.11171E-08
   0.19151E+02   0.11537E-08
   0.19051E+02   0.11915E-08
   0.19001E+02   0.12305E-08
   0.18901E+02   0.12708E-08
   0.18851E+02   0.13125E-08
   0.18801E+02   0.13555E-08
   0.18751E+02   0.13999E-08
   0.18651E+02   0.14457E-08
   0.18601E+02   0.14931E-08
   0.18551E+02   0.15420E-08
   0.18451E+02   0.15926E-08
   0.18401E+02   0.16448E-08
   0.18351E+02   0.16986E-08
   0.18301E+02   0.17543E-08
   0.18201E+02   0.18118E-08
   0.18151E+02   0.18712E-08
   0.18101E+02   0.19325E-08
   0.18001E+02   0.19958E-08
   0.17951E+02   0.20612E-08
   0.17901E+02   0.21287E-08
   0.17851E+02   0.21985E-08
   0.17801E+02   0.22705E-08
   0.17751E+02   0.23449E-08
   0.17651E+02   0.24217E-08
   0.17601E+02   0.25011E-08
   0.17551E+02   0.25830E-08
   0.17451E+02   0.26677E-08
   0.17401E+02   0.27551E-08
   0.17351E+02   0.28454E-08
   0.17301E+02   0.29386E-08
   0.17251E+02   0.30349E-08
   0.17201E+02   0.31343E-08
   0.17101E+02   0.32370E-08
   0.17051E+02   0.33431E-08
   0.17001E+02   0.34526E-08
   0.16951E+02   0.35657E-08
   0.16901E+02   0.36826E-08
   0.16851E+02   0.38033E-08
   0.16751E+02   0.39279E-08
   0.16701E+02   0.40566E-08
   0.16651E+02   0.41895E-08
   0.16601E+02   0.43268E-08
   0.16551E+02   0.44685E-08
   0.16501E+02   0.46150E-08
   0.16451E+02   0.47662E-08
   0.16401E+02   0.49223E-08
   0.16301E+02   0.50836E-08
   0.16251E+02   0.52502E-08
   0.16201E+02   0.54222E-08
   0.16151E+02   0.55999E-08
   0.16101E+02   0.57834E-08
   0.16051E+02   0.59729E-08
   0.16001E+02   0.61686E-08
   0.15951E+02   0.63707E-08
   0.15901E+02   0.65795E-08
   0.15851E+02   0.67950E-08
   0.15801E+02   0.70177E-08
   0.15751E+02   0.72476E-08
   0.15651E+02   0.74851E-08
   0.15601E+02   0.77304E-08
   0.15551E+02   0.79837E-08
   0.15501E+02   0.82453E-08
   0.15451E+02   0.85154E-08
   0.15401E+02   0.87945E-08
   0.15351E+02   0.90826E-08
   0.15301E+02   0.93802E-08
   0.15251E+02   0.96876E-08
   0.15201E+02   0.10005E-07
   0.15151E+02   0.10333E-07
   0.15101E+02   0.10671E-07
   0.15051E+02   0.11021E-07
   0.15001E+02   0.11382E-07
   0.14951E+02   0.11755E-07
   0.14901E+02   0.12140E-07
   0.14851E+02   0.12538E-07
   0.14801E+02   0.12949E-07
   0.14751E+02   0.13373E-07
   0.14701E+02   0.13811E-07
   0.14651E+02   0.14264E-07
   0.14601E+02   0.14731E-07
   0.14551E+02   0.15214E-07
   0.14501E+02   0.15713E-07
   0.14451E+02   0.16227E-07
   0.14401E+02   0.16759E-07
   0.14351E+02   0.17308E-07
   0.14301E+02   0.17875E-07
   0.14251E+02   0.18461E-07
   0.14201E+02   0.19066E-07
   0.14151E+02   0.19691E-07
   0.14101E+02   0.20336E-07
   0.14051E+02   0.21002E-07
   0.14001E+02   0.21690E-07
   0.13951E+02   0.22401E-07
   0.13951E+02   0.23135E-07
   0.13901E+02   0.23893E-07
   0.13851E+02   0.24676E-07
   0.13801E+02   0.25485E-07
   0.13751E+02   0.26320E-07
   0.13701E+02   0.27182E-07
   0.13651E+02   0.28073E-07
   0.13601E+02   0.28993E-07
   0.13551E+02   0.29943E-07
   0.13501E+02   0.30924E-07
   0.13451E+02   0.31937E-07
   0.13401E+02   0.32983E-07
   0.13351E+02   0.34064E-07
   0.13351E+02   0.35180E-07
   0.13301E+02   0.36333E-07
   0.13251E+02   0.37523E-07
   0.13201E+02   0.38753E-07
   0.13151E+02   0.40023E-07
   0.13101E+02   0.41334E-07
   0.13051E+02   0.42689E-07
   0.13051E+02   0.44087E-07
   0.13001E+02   0.45532E-07
   0.12951E+02   0.47024E-07
   0.12901E+02   0.48565E-07
   0.12851E+02   0.50156E-07
   0.12801E+02   0.51799E-07
   0.12751E+02   0.53497E-07
   0.12701E+02   0.55249E-07
   0.12701E+02   0.57060E-07
   0.12651E+02   0.58929E-07
   0.12601E+02   0.60860E-07
   0.12551E+02   0.62854E-07
   0.12501E+02   0.64914E-07
   0.12451E+02   0.67041E-07
   0.12451E+02   0.69238E-07
   0.12401E+02   0.71506E-07
   0.12351E+02   0.73849E-07
   0.12301E+02   0.76269E-07
   0.12251E+02   0.78768E-07
   0.12201E+02   0.81349E-07
   0.12151E+02   0.84015E-07
   0.12151E+02   0.86767E-07
   0.12101E+02   0.89610E-07
   0.12051E+02   0.92547E-07
   0.12001E+02   0.95579E-07
   0.11951E+02   0.98711E-07
   0.11951E+02   0.10195E-06
   0.11901E+02   0.10529E-06
   0.11851E+02   0.10874E-06
   0.11801E+02   0.11230E-06
   0.11751E+02   0.11598E-06
   0.11751E+02   0.11978E-06
   0.11701E+02   0.12370E-06
   0.11651E+02   0.12776E-06
   0.11601E+02   0.13194E-06
   0.11551E+02   0.13627E-06
   0.11551E+02   0.14073E-06
   0.11501E+02   0.14534E-06
   0.11451E+02   0.15010E-06
   0.11401E+02   0.15502E-06
   0.11401E+02   0.16010E-06
   0.11351E+02   0.16535E-06
   0.11301E+02   0.17077E-06
   0.11251E+02   0.17636E-06
   0.11201E+02   0.18214E-06
   0.11201E+02   0.18811E-06
   0.11151E+02   0.19427E-06
   0.11101E+02   0.20064E-06
   0.11051E+02   0.20721E-06
   0.11051E+02   0.21400E-06
   0.11001E+02   0.22101E-06
   0.10951E+02   0.22825E-06
   0.10901E+02   0.23573E-06
   0.10901E+02   0.24346E-06
   0.10851E+02   0.25143E-06
   0.10801E+02   0.25967E-06
   0.10751E+02   0.26818E-06
   0.10751E+02   0.27697E-06
   0.10701E+02   0.28604E-06
   0.10651E+02   0.29542E-06
   0.10651E+02   0.30510E-06
   0.10601E+02   0.31509E-06
   0.10551E+02   0.32542E-06
   0.10501E+02   0.33608E-06
   0.10501E+02   0.34709E-06
   0.10451E+02   0.35847E-06
   0.10401E+02   0.37021E-06
   0.10351E+02   0.38234E-06
   0.10351E+02   0.39487E-06
   0.10301E+02   0.40781E-06
   0.10251E+02   0.42117E-06
   0.10251E+02   0.43497E-06
   0.10201E+02   0.44922E-06
   0.10151E+02   0.46394E-06
   0.10101E+02   0.47915E-06
   0.10101E+02   0.49484E-06
   0.10051E+02   0.51106E-06
   0.10001E+02   0.52780E-06
   0.10001E+02   0.54510E-06
   0.99510E+01   0.56296E-06
   0.99010E+01   0.58141E-06
   0.99010E+01   0.60046E-06
   0.98510E+01   0.62013E-06
   0.98010E+01   0.64045E-06
   0.98010E+01   0.66144E-06
   0.97510E+01   0.68311E-06
   0.97010E+01   0.70549E-06
   0.96510E+01   0.72861E-06
   0.96510E+01   0.75248E-06
   0.96010E+01   0.77714E-06
   0.96010E+01   0.80260E-06
   0.95510E+01   0.82890E-06
   0.95010E+01   0.85606E-06
   0.94510E+01   0.88411E-06
   0.94510E+01   0.91308E-06
   0.94010E+01   0.94300E-06
   0.94010E+01   0.97390E-06
   0.93510E+01   0.10058E-05
   0.93010E+01   0.10388E-05
   0.92510E+01   0.10728E-05
   0.92510E+01   0.11080E-05
   0.92010E+01   0.11443E-05
   0.92010E+01   0.11817E-05
   0.91510E+01   0.12205E-05
   0.91010E+01   0.12605E-05
   0.91010E+01   0.13018E-05
   0.90510E+01   0.13444E-05
   0.90010E+01   0.13885E-05
   0.90010E+01   0.14340E-05
   0.89510E+01   0.14809E-05
   0.89010E+01   0.15295E-05
   0.89010E+01   0.15796E-05
   0.88510E+01   0.16313E-05
   0.88010E+01   0.16848E-05
   0.88010E+01   0.17400E-05
   0.87510E+01   0.17970E-05
   0.87510E+01   0.18559E-05
   0.87010E+01   0.19167E-05
   0.86510E+01   0.19795E-05
   0.86510E+01   0.20444E-05
   0.86010E+01   0.21114E-05
   0.85510E+01   0.21805E-05
   0.85510E+01   0.22520E-05
   0.85010E+01   0.23258E-05
   0.85010E+01   0.24020E-05
   0.84510E+01   0.24807E-05
   0.84010E+01   0.25620E-05
   0.84010E+01   0.26459E-05
   0.83510E+01   0.27326E-05
   0.83510E+01   0.28222E-05
   0.83010E+01   0.29146E-05
   0.82510E+01   0.30101E-05
   0.82510E+01   0.31088E-05
   0.82010E+01   0.32106E-05
   0.82010E+01   0.33158E-05
   0.81510E+01   0.34245E-05
   0.81010E+01   0.35367E-05
   0.81010E+01   0.36526E-05
   0.80510E+01   0.37722E-05
   0.80010E+01   0.38958E-05
   0.80010E+01   0.40235E-05
   0.79510E+01   0.41553E-05
   0.79510E+01   0.42915E-05
   0.79010E+01   0.44321E-05
   0.79010E+01   0.45773E-05
   0.78510E+01   0.47273E-05
   0.78010E+01   0.48822E-05
   0.78010E+01   0.50422E-05
   0.77510E+01   0.52074E-05
   0.77510E+01   0.53780E-05
   0.77010E+01   0.55542E-05
   0.76510E+01   0.57362E-05
   0.76510E+01   0.59242E-05
   0.76010E+01   0.61183E-05
   0.76010E+01   0.63188E-05
   0.75510E+01   0.65258E-05
   0.75510E+01   0.67397E-05
   0.75010E+01   0.69605E-05
   0.75010E+01   0.71886E-05
   0.74510E+01   0.74241E-05
   0.74010E+01   0.76674E-05
   0.74010E+01   0.79186E-05
   0.73510E+01   0.81781E-05
   0.73510E+01   0.84460E-05
   0.73010E+01   0.87228E-05
   0.72510E+01   0.90086E-05
   0.72510E+01   0.93038E-05
   0.72010E+01   0.96086E-05
   0.72010E+01   0.99234E-05
   0.71510E+01   0.10249E-04
   0.71510E+01   0.10584E-04
   0.71010E+01   0.10931E-04
   0.71010E+01   0.11289E-04
   0.70510E+01   0.11659E-04
   0.70510E+01   0.12041E-04
   0.70010E+01   0.12436E-04
   0.69510E+01   0.12843E-04
   0.69510E+01   0.13264E-04
   0.69010E+01   0.13699E-04
   0.69010E+01   0.14148E-04
   0.68510E+01   0.14611E-04
   0.68510E+01   0.15090E-04
   0.68010E+01   0.15584E-04
   0.68010E+01   0.16095E-04
   0.67510E+01   0.16622E-04
   0.67010E+01   0.17167E-04
   0.67010E+01   0.17730E-04
   0.66510E+01   0.18311E-04
   0.66510E+01   0.18911E-04
   0.66010E+01   0.19530E-04
   0.66010E+01   0.20170E-04
   0.65510E+01   0.20831E-04
   0.65510E+01   0.21514E-04
   0.65010E+01   0.22218E-04
   0.65010E+01   0.22947E-04
   0.64510E+01   0.23698E-04
   0.64010E+01   0.24475E-04
   0.64010E+01   0.25277E-04
   0.63510E+01   0.26105E-04
   0.63510E+01   0.26960E-04
   0.63010E+01   0.27844E-04
   0.63010E+01   0.28756E-04
   0.62510E+01   0.29698E-04
   0.62510E+01   0.30672E-04
   0.62010E+01   0.31677E-04
   0.62010E+01   0.32714E-04
   0.61510E+01   0.33786E-04
   0.61510E+01   0.34893E-04
   0.61010E+01   0.36037E-04
   0.61010E+01   0.37218E-04
   0.60510E+01   0.38437E-04
   0.60510E+01   0.39696E-04
   0.60010E+01   0.40997E-04
   0.60010E+01   0.42341E-04
   0.59510E+01   0.43728E-04
   0.59010E+01   0.45161E-04
   0.59010E+01   0.46640E-04
   0.59010E+01   0.48169E-04
   0.58510E+01   0.49747E-04
   0.58010E+01   0.51377E-04
   0.58010E+01   0.53060E-04
   0.58010E+01   0.54799E-04
   0.57510E+01   0.56595E-04
   0.57010E+01   0.58449E-04
   0.57010E+01   0.60364E-04
   0.57010E+01   0.62342E-04
   0.56510E+01   0.64385E-04
   0.56010E+01   0.66494E-04
   0.56010E+01   0.68673E-04
   0.55510E+01   0.70923E-04
   0.55510E+01   0.73247E-04
   0.55010E+01   0.75647E-04
   0.55010E+01   0.78126E-04
   0.54510E+01   0.80686E-04
   0.54510E+01   0.83330E-04
   0.54010E+01   0.86060E-04
   0.54010E+01   0.88880E-04
   0.53510E+01   0.91792E-04
   0.53510E+01   0.94800E-04
   0.53010E+01   0.97906E-04
   0.53010E+01   0.10111E-03
   0.52510E+01   0.10443E-03
   0.52510E+01   0.10785E-03
   0.52510E+01   0.11138E-03
   0.52010E+01   0.11503E-03
   0.51510E+01   0.11880E-03
   0.51510E+01   0.12269E-03
   0.51010E+01   0.12671E-03
   0.51010E+01   0.13087E-03
   0.50510E+01   0.13515E-03
   0.50510E+01   0.13958E-03
   0.50010E+01   0.14416E-03
   0.50010E+01   0.14888E-03
   0.49510E+01   0.15376E-03
   0.49510E+01   0.15880E-03
   0.49010E+01   0.16400E-03
   0.49010E+01   0.16937E-03
   0.49010E+01   0.17492E-03
   0.48510E+01   0.18065E-03
   0.48510E+01   0.18657E-03
   0.48010E+01   0.19269E-03
   0.48010E+01   0.19900E-03
   0.47510E+01   0.20552E-03
   0.47510E+01   0.21226E-03
   0.47010E+01   0.21921E-03
   0.47010E+01   0.22639E-03
   0.46510E+01   0.23381E-03
   0.46510E+01   0.24147E-03
   0.46010E+01   0.24939E-03
   0.46010E+01   0.25756E-03
   0.45510E+01   0.26600E-03
   0.45510E+01   0.27471E-03
   0.45010E+01   0.28371E-03
   0.45010E+01   0.29301E-03
   0.44510E+01   0.30261E-03
   0.44510E+01   0.31253E-03
   0.44010E+01   0.32277E-03
   0.44010E+01   0.33334E-03
   0.43510E+01   0.34426E-03
   0.43510E+01   0.35554E-03
   0.43510E+01   0.36719E-03
   0.43010E+01   0.37923E-03
   0.43010E+01   0.39165E-03
   0.42510E+01   0.40448E-03
   0.42510E+01   0.41774E-03
   0.42010E+01   0.43143E-03
   0.42010E+01   0.44556E-03
   0.41510E+01   0.46016E-03
   0.41510E+01   0.47524E-03
   0.41010E+01   0.49081E-03
   0.41010E+01   0.50689E-03
   0.40510E+01   0.52350E-03
   0.40510E+01   0.54066E-03
   0.40010E+01   0.55837E-03
   0.40010E+01   0.57667E-03
   0.40010E+01   0.59556E-03
   0.39510E+01   0.61508E-03
   0.39510E+01   0.63523E-03
   0.39010E+01   0.65604E-03
   0.39010E+01   0.67754E-03
   0.38510E+01   0.69974E-03
   0.38510E+01   0.72267E-03
   0.38010E+01   0.74635E-03
   0.38010E+01   0.77080E-03
   0.38010E+01   0.79606E-03
   0.37510E+01   0.82214E-03
   0.37510E+01   0.84908E-03
   0.37010E+01   0.87690E-03
   0.37010E+01   0.90564E-03
   0.36510E+01   0.93531E-03
   0.36510E+01   0.96596E-03
   0.36010E+01   0.99761E-03
   0.36010E+01   0.10303E-02
   0.35510E+01   0.10641E-02
   0.35510E+01   0.10989E-02
   0.35510E+01   0.11349E-02
   0.35010E+01   0.11721E-02
   0.35010E+01   0.12105E-02
   0.34510E+01   0.12502E-02
   0.34510E+01   0.12911E-02
   0.34010E+01   0.13335E-02
   0.34010E+01   0.13771E-02
   0.33510E+01   0.14223E-02
   0.33510E+01   0.14689E-02
   0.33510E+01   0.15170E-02
   0.33010E+01   0.15667E-02
   0.33010E+01   0.16180E-02
   0.33010E+01   0.16711E-02
   0.32510E+01   0.17258E-02
   0.32510E+01   0.17824E-02
   0.32010E+01   0.18408E-02
   0.32010E+01   0.19011E-02
   0.31510E+01   0.19634E-02
   0.31510E+01   0.20277E-02
   0.31510E+01   0.20942E-02
   0.31010E+01   0.21628E-02
   0.31010E+01   0.22336E-02
   0.30510E+01   0.23068E-02
   0.30510E+01   0.23824E-02
   0.30010E+01   0.24605E-02
   0.30010E+01   0.25411E-02
   0.30010E+01   0.26244E-02
   0.29510E+01   0.27103E-02
   0.29510E+01   0.27992E-02
   0.29010E+01   0.28909E-02
   0.29010E+01   0.29856E-02
   0.29010E+01   0.30834E-02
   0.28510E+01   0.31845E-02
   0.28510E+01   0.32888E-02
   0.28510E+01   0.33966E-02
   0.28010E+01   0.35079E-02
   0.28010E+01   0.36228E-02
   0.27510E+01   0.37415E-02
   0.27510E+01   0.38641E-02
   0.27510E+01   0.39907E-02
   0.27010E+01   0.41215E-02
   0.27010E+01   0.42565E-02
   0.26510E+01   0.43960E-02
   0.26510E+01   0.45400E-02
   0.26510E+01   0.46888E-02
   0.26010E+01   0.48424E-02
   0.26010E+01   0.50011E-02
   0.26010E+01   0.51649E-02
   0.25510E+01   0.53342E-02
   0.25510E+01   0.55090E-02
   0.25510E+01   0.56895E-02
   0.25010E+01   0.58759E-02
   0.25010E+01   0.60684E-02
   0.25010E+01   0.62673E-02
   0.24510E+01   0.64726E-02
   0.24510E+01   0.66847E-02
   0.24010E+01   0.69037E-02
   0.24010E+01   0.71300E-02
   0.24010E+01   0.73636E-02
   0.24010E+01   0.76049E-02
   0.23510E+01   0.78540E-02
   0.23510E+01   0.81114E-02
   0.23010E+01   0.83772E-02
   0.23010E+01   0.86517E-02
   0.23010E+01   0.89351E-02
   0.23010E+01   0.92279E-02
   0.22510E+01   0.95303E-02
   0.22510E+01   0.98426E-02
   0.22510E+01   0.10165E-01
   0.22010E+01   0.10498E-01
   0.22010E+01   0.10842E-01


==> anc/Figure4/1outP0_R_woInt_10m6_wInt_mN_y10_rc2_stable.dat <==
   0.45051E+02   0.16830E-10
   0.39901E+02   0.17910E-10
   0.37001E+02   0.19059E-10
   0.35751E+02   0.20282E-10
   0.34801E+02   0.21583E-10
   0.34001E+02   0.22968E-10
   0.33301E+02   0.24441E-10
   0.32651E+02   0.26009E-10
   0.32151E+02   0.27678E-10
   0.31601E+02   0.29454E-10
   0.31051E+02   0.31344E-10
   0.30651E+02   0.33354E-10
   0.30251E+02   0.35494E-10
   0.29901E+02   0.37772E-10
   0.29501E+02   0.40195E-10
   0.29201E+02   0.42774E-10
   0.28801E+02   0.45518E-10
   0.28501E+02   0.48439E-10
   0.28201E+02   0.51546E-10
   0.27901E+02   0.54853E-10
   0.27651E+02   0.58373E-10
   0.27401E+02   0.62118E-10
   0.27151E+02   0.66103E-10
   0.26851E+02   0.70344E-10
   0.26601E+02   0.74857E-10
   0.26351E+02   0.79660E-10
   0.26151E+02   0.84771E-10
   0.25901E+02   0.90210E-10
   0.25701E+02   0.95997E-10
   0.25451E+02   0.10216E-09
   0.25251E+02   0.10871E-09
   0.25051E+02   0.11569E-09
   0.24851E+02   0.12311E-09
   0.24651E+02   0.13101E-09
   0.24451E+02   0.13941E-09
   0.24251E+02   0.14835E-09
   0.24051E+02   0.15787E-09
   0.23851E+02   0.16800E-09
   0.23651E+02   0.17878E-09
   0.23501E+02   0.19025E-09
   0.23301E+02   0.20246E-09
   0.23151E+02   0.21545E-09
   0.22951E+02   0.22927E-09
   0.22801E+02   0.24398E-09
   0.22601E+02   0.25963E-09
   0.22451E+02   0.27629E-09
   0.22301E+02   0.29402E-09
   0.22101E+02   0.31288E-09
   0.21951E+02   0.33295E-09
   0.21801E+02   0.35431E-09
   0.21651E+02   0.37705E-09
   0.21501E+02   0.40124E-09
   0.21351E+02   0.42698E-09
   0.21201E+02   0.45437E-09
   0.21051E+02   0.48353E-09
   0.20901E+02   0.51455E-09
   0.20751E+02   0.54756E-09
   0.20601E+02   0.58269E-09
   0.20451E+02   0.62007E-09
   0.20301E+02   0.65986E-09
   0.20151E+02   0.70219E-09
   0.20001E+02   0.74724E-09
   0.19901E+02   0.79519E-09
   0.19751E+02   0.84620E-09
   0.19601E+02   0.90049E-09
   0.19501E+02   0.95827E-09
   0.19351E+02   0.10197E-08
   0.19201E+02   0.10852E-08
   0.19101E+02   0.11548E-08
   0.18951E+02   0.12289E-08
   0.18801E+02   0.13077E-08
   0.18701E+02   0.13916E-08
   0.18551E+02   0.14809E-08
   0.18451E+02   0.15759E-08
   0.18301E+02   0.16770E-08
   0.18201E+02   0.17846E-08
   0.18051E+02   0.18991E-08
   0.17951E+02   0.20210E-08
   0.17851E+02   0.21506E-08
   0.17701E+02   0.22886E-08
   0.17601E+02   0.24354E-08
   0.17451E+02   0.25917E-08
   0.17351E+02   0.27580E-08
   0.17251E+02   0.29349E-08
   0.17151E+02   0.31232E-08
   0.17001E+02   0.33236E-08
   0.16901E+02   0.35368E-08
   0.16801E+02   0.37638E-08
   0.16701E+02   0.40052E-08
   0.16551E+02   0.42622E-08
   0.16451E+02   0.45357E-08
   0.16351E+02   0.48267E-08
   0.16251E+02   0.51363E-08
   0.16151E+02   0.54659E-08
   0.16051E+02   0.58165E-08
   0.15951E+02   0.61897E-08
   0.15801E+02   0.65868E-08
   0.15751E+02   0.70094E-08
   0.15601E+02   0.74592E-08
   0.15501E+02   0.79377E-08
   0.15401E+02   0.84470E-08
   0.15301E+02   0.89889E-08
   0.15201E+02   0.95657E-08
   0.15101E+02   0.10179E-07
   0.15001E+02   0.10832E-07
   0.14901E+02   0.11527E-07
   0.14801E+02   0.12267E-07
   0.14701E+02   0.13054E-07
   0.14651E+02   0.13892E-07
   0.14551E+02   0.14783E-07
   0.14451E+02   0.15731E-07
   0.14351E+02   0.16741E-07
   0.14251E+02   0.17815E-07
   0.14151E+02   0.18958E-07
   0.14051E+02   0.20174E-07
   0.13951E+02   0.21468E-07
   0.13901E+02   0.22846E-07
   0.13801E+02   0.24311E-07
   0.13701E+02   0.25871E-07
   0.13601E+02   0.27531E-07
   0.13551E+02   0.29297E-07
   0.13451E+02   0.31177E-07
   0.13351E+02   0.33177E-07
   0.13251E+02   0.35306E-07
   0.13151E+02   0.37571E-07
   0.13101E+02   0.39981E-07
   0.13001E+02   0.42546E-07
   0.12901E+02   0.45276E-07
   0.12851E+02   0.48181E-07
   0.12751E+02   0.51272E-07
   0.12651E+02   0.54562E-07
   0.12601E+02   0.58062E-07
   0.12501E+02   0.61787E-07
   0.12401E+02   0.65751E-07
   0.12351E+02   0.69970E-07
   0.12251E+02   0.74459E-07
   0.12201E+02   0.79236E-07
   0.12101E+02   0.84320E-07
   0.12051E+02   0.89730E-07
   0.11951E+02   0.95487E-07
   0.11851E+02   0.10161E-06
   0.11801E+02   0.10813E-06
   0.11701E+02   0.11507E-06
   0.11651E+02   0.12245E-06
   0.11551E+02   0.13031E-06
   0.11501E+02   0.13867E-06
   0.11401E+02   0.14757E-06
   0.11351E+02   0.15703E-06
   0.11251E+02   0.16711E-06
   0.11201E+02   0.17783E-06
   0.11101E+02   0.18924E-06
   0.11051E+02   0.20138E-06
   0.10951E+02   0.21430E-06
   0.10901E+02   0.22805E-06
   0.10801E+02   0.24268E-06
   0.10751E+02   0.25825E-06
   0.10701E+02   0.27482E-06
   0.10601E+02   0.29245E-06
   0.10551E+02   0.31121E-06
   0.10501E+02   0.33118E-06
   0.10401E+02   0.35243E-06
   0.10351E+02   0.37504E-06
   0.10251E+02   0.39910E-06
   0.10201E+02   0.42471E-06
   0.10151E+02   0.45196E-06
   0.10051E+02   0.48095E-06
   0.10001E+02   0.51181E-06
   0.99510E+01   0.54465E-06
   0.98510E+01   0.57959E-06
   0.98010E+01   0.61678E-06
   0.97510E+01   0.65635E-06
   0.96510E+01   0.69846E-06
   0.96010E+01   0.74327E-06
   0.95510E+01   0.79096E-06
   0.95010E+01   0.84170E-06
   0.94010E+01   0.89570E-06
   0.93510E+01   0.95317E-06
   0.93010E+01   0.10143E-05
   0.92510E+01   0.10794E-05
   0.91510E+01   0.11487E-05
   0.91010E+01   0.12223E-05
   0.90510E+01   0.13008E-05
   0.90010E+01   0.13842E-05
   0.89010E+01   0.14730E-05
   0.88510E+01   0.15675E-05
   0.88010E+01   0.16681E-05
   0.87510E+01   0.17751E-05
   0.87010E+01   0.18890E-05
   0.86010E+01   0.20102E-05
   0.85510E+01   0.21392E-05
   0.85010E+01   0.22764E-05
   0.84510E+01   0.24225E-05
   0.84010E+01   0.25779E-05
   0.83510E+01   0.27433E-05
   0.82510E+01   0.29193E-05
   0.82010E+01   0.31066E-05
   0.81510E+01   0.33059E-05
   0.81010E+01   0.35180E-05
   0.80510E+01   0.37437E-05
   0.80010E+01   0.39839E-05
   0.79510E+01   0.42395E-05
   0.78510E+01   0.45115E-05
   0.78010E+01   0.48010E-05
   0.77510E+01   0.51090E-05
   0.77010E+01   0.54368E-05
   0.76510E+01   0.57856E-05
   0.76010E+01   0.61568E-05
   0.75510E+01   0.65518E-05
   0.75010E+01   0.69722E-05
   0.74510E+01   0.74195E-05
   0.74010E+01   0.78955E-05
   0.73510E+01   0.84021E-05
   0.72510E+01   0.89411E-05
   0.72010E+01   0.95148E-05
   0.71510E+01   0.10125E-04
   0.71010E+01   0.10775E-04
   0.70510E+01   0.11466E-04
   0.70010E+01   0.12202E-04
   0.69510E+01   0.12985E-04
   0.69010E+01   0.13818E-04
   0.68510E+01   0.14704E-04
   0.68010E+01   0.15648E-04
   0.67510E+01   0.16652E-04
   0.67010E+01   0.17720E-04
   0.66510E+01   0.18857E-04
   0.66010E+01   0.20067E-04
   0.65510E+01   0.21354E-04
   0.65010E+01   0.22724E-04
   0.64510E+01   0.24182E-04
   0.64010E+01   0.25733E-04
   0.63510E+01   0.27384E-04
   0.63010E+01   0.29141E-04
   0.62510E+01   0.31011E-04
   0.62010E+01   0.33001E-04
   0.61510E+01   0.35118E-04
   0.61010E+01   0.37371E-04
   0.60510E+01   0.39769E-04
   0.60010E+01   0.42320E-04
   0.59510E+01   0.45035E-04
   0.59010E+01   0.47925E-04
   0.58510E+01   0.50999E-04
   0.58510E+01   0.54271E-04
   0.58010E+01   0.57753E-04
   0.57510E+01   0.61459E-04
   0.57010E+01   0.65402E-04
   0.56510E+01   0.69598E-04
   0.56010E+01   0.74063E-04
   0.55510E+01   0.78815E-04
   0.55010E+01   0.83871E-04
   0.54510E+01   0.89252E-04
   0.54010E+01   0.94979E-04
   0.53510E+01   0.10107E-03
   0.53010E+01   0.10756E-03
   0.52510E+01   0.11446E-03
   0.52510E+01   0.12180E-03
   0.52010E+01   0.12962E-03
   0.51510E+01   0.13793E-03
   0.51010E+01   0.14678E-03
   0.50510E+01   0.15620E-03
   0.50010E+01   0.16622E-03
   0.49510E+01   0.17688E-03
   0.49010E+01   0.18823E-03
   0.48510E+01   0.20031E-03
   0.48510E+01   0.21316E-03
   0.48010E+01   0.22684E-03
   0.47510E+01   0.24139E-03
   0.47010E+01   0.25688E-03
   0.46510E+01   0.27336E-03
   0.46010E+01   0.29090E-03
   0.46010E+01   0.30956E-03
   0.45510E+01   0.32942E-03
   0.45010E+01   0.35055E-03
   0.44510E+01   0.37305E-03
   0.44010E+01   0.39698E-03
   0.43510E+01   0.42245E-03
   0.43510E+01   0.44955E-03
   0.43010E+01   0.47839E-03
   0.42510E+01   0.50909E-03
   0.42010E+01   0.54175E-03
   0.41510E+01   0.57651E-03
   0.41010E+01   0.61350E-03
   0.41010E+01   0.65286E-03
   0.40510E+01   0.69474E-03
   0.40010E+01   0.73932E-03
   0.39510E+01   0.78675E-03
   0.39510E+01   0.83722E-03
   0.39010E+01   0.89094E-03
   0.38510E+01   0.94810E-03
   0.38010E+01   0.10089E-02
   0.38010E+01   0.10737E-02
   0.37510E+01   0.11425E-02
   0.37010E+01   0.12158E-02
   0.36510E+01   0.12939E-02
   0.36510E+01   0.13769E-02
   0.36010E+01   0.14652E-02
   0.35510E+01   0.15592E-02
   0.35510E+01   0.16592E-02
   0.35010E+01   0.17657E-02
   0.34510E+01   0.18790E-02
   0.34510E+01   0.19995E-02
   0.34010E+01   0.21278E-02
   0.33510E+01   0.22643E-02
   0.33510E+01   0.24096E-02
   0.33010E+01   0.25642E-02
   0.33010E+01   0.27287E-02
   0.32510E+01   0.29038E-02
   0.32010E+01   0.30901E-02
   0.32010E+01   0.32883E-02
   0.31510E+01   0.34993E-02
   0.31510E+01   0.37238E-02
   0.31010E+01   0.39627E-02
   0.31010E+01   0.42170E-02
   0.30510E+01   0.44875E-02
   0.30510E+01   0.47755E-02
   0.30010E+01   0.50818E-02
   0.30010E+01   0.54079E-02
   0.29510E+01   0.57548E-02
   0.29510E+01   0.61241E-02
   0.29010E+01   0.65170E-02
   0.29010E+01   0.69351E-02
   0.28510E+01   0.73800E-02
   0.28510E+01   0.78535E-02
 

==> anc/Figure4/1outP0_R_woInt_10m6_wInt_mN_y10_rc4_stable.dat <==
   0.49751E+02   0.16526E-10
   0.42001E+02   0.16994E-10
   0.40601E+02   0.17476E-10
   0.39501E+02   0.17971E-10
   0.37951E+02   0.18481E-10
   0.37351E+02   0.19004E-10
   0.36801E+02   0.19543E-10
   0.35951E+02   0.20097E-10
   0.35551E+02   0.20667E-10
   0.35151E+02   0.21252E-10
   0.34551E+02   0.21855E-10
   0.34251E+02   0.22474E-10
   0.33951E+02   0.23111E-10
   0.33501E+02   0.23766E-10
   0.33251E+02   0.24440E-10
   0.33001E+02   0.25133E-10
   0.32601E+02   0.25845E-10
   0.32401E+02   0.26578E-10
   0.32201E+02   0.27331E-10
   0.31901E+02   0.28106E-10
   0.31701E+02   0.28902E-10
   0.31401E+02   0.29721E-10
   0.31201E+02   0.30564E-10
   0.31051E+02   0.31430E-10
   0.30801E+02   0.32321E-10
   0.30601E+02   0.33237E-10
   0.30451E+02   0.34179E-10
   0.30251E+02   0.35148E-10
   0.30101E+02   0.36144E-10
   0.29951E+02   0.37169E-10
   0.29701E+02   0.38222E-10
   0.29601E+02   0.39306E-10
   0.29451E+02   0.40420E-10
   0.29251E+02   0.41565E-10
   0.29101E+02   0.42743E-10
   0.29001E+02   0.43955E-10
   0.28801E+02   0.45201E-10
   0.28701E+02   0.46482E-10
   0.28501E+02   0.47800E-10
   0.28401E+02   0.49154E-10
   0.28251E+02   0.50548E-10
   0.28101E+02   0.51980E-10
   0.28001E+02   0.53454E-10
   0.27901E+02   0.54969E-10
   0.27701E+02   0.56527E-10
   0.27601E+02   0.58129E-10
   0.27501E+02   0.59777E-10
   0.27351E+02   0.61471E-10
   0.27251E+02   0.63213E-10
   0.27151E+02   0.65005E-10
   0.27001E+02   0.66848E-10
   0.26901E+02   0.68742E-10
   0.26751E+02   0.70691E-10
   0.26651E+02   0.72694E-10
   0.26551E+02   0.74755E-10
   0.26451E+02   0.76874E-10
   0.26351E+02   0.79053E-10
   0.26251E+02   0.81293E-10
   0.26101E+02   0.83598E-10
   0.26001E+02   0.85967E-10
   0.25951E+02   0.88404E-10
   0.25801E+02   0.90909E-10
   0.25751E+02   0.93486E-10
   0.25651E+02   0.96136E-10
   0.25501E+02   0.98861E-10
   0.25401E+02   0.10166E-09
   0.25301E+02   0.10454E-09
   0.25251E+02   0.10751E-09
   0.25151E+02   0.11056E-09
   0.25051E+02   0.11369E-09
   0.24951E+02   0.11691E-09
   0.24851E+02   0.12022E-09
   0.24751E+02   0.12363E-09
   0.24651E+02   0.12714E-09
   0.24551E+02   0.13074E-09
   0.24501E+02   0.13445E-09
   0.24401E+02   0.13826E-09
   0.24301E+02   0.14218E-09
   0.24201E+02   0.14621E-09
   0.24151E+02   0.15035E-09
   0.24051E+02   0.15461E-09
   0.23951E+02   0.15899E-09
   0.23901E+02   0.16350E-09
   0.23801E+02   0.16813E-09
   0.23701E+02   0.17290E-09
   0.23651E+02   0.17780E-09
   0.23551E+02   0.18284E-09
   0.23451E+02   0.18802E-09
   0.23401E+02   0.19335E-09
   0.23301E+02   0.19883E-09
   0.23201E+02   0.20447E-09
   0.23151E+02   0.21026E-09
   0.23051E+02   0.21622E-09
   0.22951E+02   0.22235E-09
   0.22901E+02   0.22865E-09
   0.22851E+02   0.23514E-09
   0.22751E+02   0.24180E-09
   0.22651E+02   0.24865E-09
   0.22601E+02   0.25570E-09
   0.22501E+02   0.26295E-09
   0.22451E+02   0.27040E-09
   0.22351E+02   0.27807E-09
   0.22301E+02   0.28595E-09
   0.22201E+02   0.29405E-09
   0.22151E+02   0.30239E-09
   0.22051E+02   0.31096E-09
   0.22001E+02   0.31977E-09
   0.21951E+02   0.32884E-09
   0.21851E+02   0.33816E-09
   0.21801E+02   0.34774E-09
   0.21701E+02   0.35760E-09
   0.21651E+02   0.36773E-09
   0.21551E+02   0.37816E-09
   0.21501E+02   0.38888E-09
   0.21451E+02   0.39990E-09
   0.21351E+02   0.41123E-09
   0.21301E+02   0.42289E-09
   0.21201E+02   0.43488E-09
   0.21151E+02   0.44720E-09
   0.21101E+02   0.45988E-09
   0.21001E+02   0.47291E-09
   0.20951E+02   0.48632E-09
   0.20901E+02   0.50010E-09
   0.20801E+02   0.51428E-09
   0.20751E+02   0.52885E-09
   0.20701E+02   0.54384E-09
   0.20651E+02   0.55926E-09
   0.20551E+02   0.57511E-09
   0.20501E+02   0.59141E-09
   0.20451E+02   0.60817E-09
   0.20351E+02   0.62541E-09
   0.20301E+02   0.64314E-09
   0.20251E+02   0.66137E-09
   0.20151E+02   0.68011E-09
   0.20101E+02   0.69939E-09
   0.20051E+02   0.71921E-09
   0.20001E+02   0.73960E-09
   0.19901E+02   0.76056E-09
   0.19851E+02   0.78212E-09
   0.19801E+02   0.80429E-09
   0.19751E+02   0.82709E-09
   0.19701E+02   0.85053E-09
   0.19601E+02   0.87464E-09
   0.19551E+02   0.89943E-09
   0.19501E+02   0.92492E-09
   0.19451E+02   0.95114E-09
   0.19401E+02   0.97810E-09
   0.19301E+02   0.10058E-08
   0.19251E+02   0.10343E-08
   0.19201E+02   0.10636E-08
   0.19151E+02   0.10938E-08
   0.19101E+02   0.11248E-08
   0.19051E+02   0.11567E-08
   0.18951E+02   0.11895E-08
   0.18901E+02   0.12232E-08
   0.18851E+02   0.12578E-08
   0.18801E+02   0.12935E-08
   0.18751E+02   0.13302E-08
   0.18701E+02   0.13679E-08
   0.18651E+02   0.14066E-08
   0.18551E+02   0.14465E-08
   0.18501E+02   0.14875E-08
   0.18451E+02   0.15297E-08
   0.18401E+02   0.15730E-08
   0.18351E+02   0.16176E-08
   0.18301E+02   0.16635E-08
   0.18251E+02   0.17106E-08
   0.18201E+02   0.17591E-08
   0.18151E+02   0.18090E-08
   0.18051E+02   0.18602E-08
   0.18001E+02   0.19130E-08
   0.17951E+02   0.19672E-08
   0.17901E+02   0.20229E-08
   0.17851E+02   0.20803E-08
   0.17801E+02   0.21392E-08
   0.17751E+02   0.21999E-08
   0.17701E+02   0.22622E-08
   0.17651E+02   0.23263E-08
   0.17601E+02   0.23923E-08
   0.17551E+02   0.24601E-08
   0.17501E+02   0.25298E-08
   0.17451E+02   0.26015E-08
   0.17401E+02   0.26753E-08
   0.17351E+02   0.27511E-08
   0.17301E+02   0.28291E-08
   0.17251E+02   0.29093E-08
   0.17201E+02   0.29917E-08
   0.17151E+02   0.30765E-08
   0.17101E+02   0.31637E-08
   0.17051E+02   0.32534E-08
   0.17001E+02   0.33456E-08
   0.16951E+02   0.34404E-08
   0.16901E+02   0.35380E-08
   0.16851E+02   0.36382E-08
   0.16801E+02   0.37414E-08
   0.16751E+02   0.38474E-08
   0.16701E+02   0.39565E-08
   0.16651E+02   0.40686E-08
   0.16601E+02   0.41839E-08
   0.16551E+02   0.43025E-08
   0.16501E+02   0.44245E-08
   0.16451E+02   0.45499E-08
   0.16401E+02   0.46788E-08
   0.16351E+02   0.48114E-08
   0.16301E+02   0.49478E-08
   0.16251E+02   0.50881E-08
   0.16201E+02   0.52323E-08
   0.16151E+02   0.53806E-08
   0.16101E+02   0.55331E-08
   0.16051E+02   0.56899E-08
   0.16001E+02   0.58512E-08
   0.16001E+02   0.60171E-08
   0.15951E+02   0.61876E-08
   0.15901E+02   0.63630E-08
   0.15851E+02   0.65433E-08
   0.15801E+02   0.67288E-08
   0.15751E+02   0.69195E-08
   0.15701E+02   0.71157E-08
   0.15651E+02   0.73173E-08
   0.15601E+02   0.75247E-08
   0.15551E+02   0.77380E-08
   0.15501E+02   0.79574E-08
   0.15501E+02   0.81829E-08
   0.15451E+02   0.84148E-08
   0.15401E+02   0.86534E-08
   0.15351E+02   0.88986E-08
   0.15301E+02   0.91508E-08
   0.15251E+02   0.94102E-08
   0.15201E+02   0.96769E-08
   0.15151E+02   0.99512E-08
   0.15151E+02   0.10233E-07
   0.15101E+02   0.10523E-07
   0.15051E+02   0.10822E-07
   0.15001E+02   0.11128E-07
   0.14951E+02   0.11444E-07
   0.14901E+02   0.11768E-07
   0.14901E+02   0.12102E-07
   0.14851E+02   0.12445E-07
   0.14801E+02   0.12797E-07
   0.14751E+02   0.13160E-07
   0.14701E+02   0.13533E-07
   0.14651E+02   0.13917E-07
   0.14601E+02   0.14311E-07
   0.14601E+02   0.14717E-07
   0.14551E+02   0.15134E-07
   0.14501E+02   0.15563E-07
   0.14451E+02   0.16004E-07
   0.14401E+02   0.16458E-07
   0.14401E+02   0.16924E-07
   0.14351E+02   0.17404E-07
   0.14301E+02   0.17897E-07
   0.14251E+02   0.18404E-07
   0.14201E+02   0.18926E-07
   0.14201E+02   0.19463E-07
   0.14151E+02   0.20014E-07
   0.14101E+02   0.20582E-07
   0.14051E+02   0.21165E-07
   0.14001E+02   0.21765E-07
   0.14001E+02   0.22382E-07
   0.13951E+02   0.23016E-07
   0.13901E+02   0.23668E-07
   0.13851E+02   0.24339E-07
   0.13851E+02   0.25029E-07
   0.13801E+02   0.25739E-07
   0.13751E+02   0.26468E-07
   0.13701E+02   0.27218E-07
   0.13701E+02   0.27990E-07
   0.13651E+02   0.28783E-07
   0.13601E+02   0.29599E-07
   0.13551E+02   0.30438E-07
   0.13551E+02   0.31301E-07
   0.13501E+02   0.32188E-07
   0.13451E+02   0.33100E-07
   0.13401E+02   0.34039E-07
   0.13351E+02   0.35003E-07
   0.13351E+02   0.35995E-07
   0.13301E+02   0.37016E-07
   0.13251E+02   0.38065E-07
   0.13251E+02   0.39144E-07
   0.13201E+02   0.40253E-07
   0.13151E+02   0.41394E-07
   0.13101E+02   0.42568E-07
   0.13101E+02   0.43774E-07
   0.13051E+02   0.45015E-07
   0.13001E+02   0.46291E-07
   0.13001E+02   0.47603E-07
   0.12951E+02   0.48952E-07
   0.12901E+02   0.50340E-07
   0.12851E+02   0.51766E-07
   0.12851E+02   0.53234E-07
   0.12801E+02   0.54743E-07
   0.12751E+02   0.56294E-07
   0.12751E+02   0.57890E-07
   0.12701E+02   0.59531E-07
   0.12651E+02   0.61218E-07
   0.12651E+02   0.62953E-07
   0.12601E+02   0.64738E-07
   0.12551E+02   0.66572E-07
   0.12551E+02   0.68459E-07
   0.12501E+02   0.70400E-07
   0.12451E+02   0.72395E-07
   0.12401E+02   0.74447E-07
   0.12401E+02   0.76557E-07
   0.12351E+02   0.78727E-07
   0.12301E+02   0.80959E-07
   0.12301E+02   0.83254E-07
   0.12251E+02   0.85613E-07
   0.12201E+02   0.88040E-07
   0.12201E+02   0.90535E-07
   0.12151E+02   0.93102E-07
   0.12151E+02   0.95740E-07
   0.12101E+02   0.98454E-07
   0.12051E+02   0.10124E-06
   0.12051E+02   0.10411E-06
   0.12001E+02   0.10707E-06
   0.11951E+02   0.11010E-06
   0.11951E+02   0.11322E-06
   0.11901E+02   0.11643E-06
   0.11851E+02   0.11973E-06
   0.11851E+02   0.12312E-06
   0.11801E+02   0.12661E-06
   0.11801E+02   0.13020E-06
   0.11751E+02   0.13389E-06
   0.11701E+02   0.13769E-06
   0.11701E+02   0.14159E-06
   0.11651E+02   0.14560E-06
   0.11601E+02   0.14973E-06
   0.11601E+02   0.15397E-06
   0.11551E+02   0.15834E-06
   0.11551E+02   0.16283E-06
   0.11501E+02   0.16744E-06
   0.11451E+02   0.17219E-06
   0.11451E+02   0.17707E-06
   0.11401E+02   0.18209E-06
   0.11351E+02   0.18725E-06
   0.11351E+02   0.19256E-06
   0.11301E+02   0.19801E-06
   0.11301E+02   0.20363E-06
   0.11251E+02   0.20940E-06
   0.11201E+02   0.21533E-06
   0.11201E+02   0.22144E-06
   0.11151E+02   0.22771E-06
   0.11151E+02   0.23417E-06
   0.11101E+02   0.24081E-06
   0.11101E+02   0.24763E-06
   0.11051E+02   0.25465E-06
   0.11001E+02   0.26187E-06
   0.11001E+02   0.26929E-06
   0.10951E+02   0.27692E-06
   0.10951E+02   0.28477E-06
   0.10901E+02   0.29284E-06
   0.10851E+02   0.30114E-06
   0.10851E+02   0.30968E-06
   0.10801E+02   0.31846E-06
   0.10801E+02   0.32748E-06
   0.10751E+02   0.33677E-06
   0.10751E+02   0.34631E-06
   0.10701E+02   0.35613E-06
   0.10701E+02   0.36622E-06
   0.10651E+02   0.37660E-06
   0.10651E+02   0.38728E-06
   0.10601E+02   0.39825E-06
   0.10551E+02   0.40954E-06
   0.10551E+02   0.42115E-06
   0.10501E+02   0.43309E-06
   0.10501E+02   0.44536E-06
   0.10451E+02   0.45798E-06
   0.10451E+02   0.47097E-06
   0.10401E+02   0.48432E-06
   0.10401E+02   0.49804E-06
   0.10351E+02   0.51216E-06
   0.10351E+02   0.52668E-06
   0.10301E+02   0.54160E-06
   0.10301E+02   0.55696E-06
   0.10251E+02   0.57274E-06
   0.10201E+02   0.58898E-06
   0.10201E+02   0.60567E-06
   0.10151E+02   0.62284E-06
   0.10151E+02   0.64049E-06
   0.10101E+02   0.65865E-06
   0.10101E+02   0.67731E-06
   0.10051E+02   0.69651E-06
   0.10051E+02   0.71625E-06
   0.10001E+02   0.73656E-06
   0.10001E+02   0.75743E-06
   0.99510E+01   0.77890E-06
   0.99510E+01   0.80098E-06
   0.99010E+01   0.82368E-06
   0.99010E+01   0.84703E-06
   0.98510E+01   0.87104E-06
   0.98510E+01   0.89573E-06
   0.98010E+01   0.92111E-06
   0.98010E+01   0.94722E-06
   0.97510E+01   0.97407E-06
   0.97510E+01   0.10017E-05
   0.97010E+01   0.10301E-05
   0.97010E+01   0.10593E-05
   0.96510E+01   0.10893E-05
   0.96510E+01   0.11202E-05
   0.96010E+01   0.11519E-05
   0.96010E+01   0.11846E-05
   0.95510E+01   0.12181E-05
   0.95510E+01   0.12527E-05
   0.95010E+01   0.12882E-05
   0.95010E+01   0.13247E-05
   0.94510E+01   0.13622E-05
   0.94510E+01   0.14008E-05
   0.94010E+01   0.14406E-05
   0.94010E+01   0.14814E-05
   0.93510E+01   0.15234E-05
   0.93510E+01   0.15666E-05
   0.93510E+01   0.16110E-05
   0.93010E+01   0.16566E-05
   0.92510E+01   0.17036E-05
   0.92510E+01   0.17519E-05
   0.92010E+01   0.18015E-05
   0.92010E+01   0.18526E-05
   0.92010E+01   0.19051E-05
   0.91510E+01   0.19591E-05
   0.91510E+01   0.20146E-05
   0.91010E+01   0.20717E-05
   0.91010E+01   0.21304E-05
   0.90510E+01   0.21908E-05
   0.90510E+01   0.22529E-05
   0.90010E+01   0.23168E-05
   0.90010E+01   0.23824E-05
   0.89510E+01   0.24500E-05
   0.89510E+01   0.25194E-05
   0.89510E+01   0.25908E-05
   0.89010E+01   0.26643E-05
   0.89010E+01   0.27398E-05
   0.88510E+01   0.28174E-05
   0.88510E+01   0.28973E-05
   0.88010E+01   0.29794E-05
   0.88010E+01   0.30639E-05
   0.87510E+01   0.31507E-05
   0.87510E+01   0.32400E-05
   0.87510E+01   0.33318E-05
   0.87010E+01   0.34263E-05
   0.87010E+01   0.35234E-05
   0.86510E+01   0.36233E-05
   0.86510E+01   0.37260E-05
   0.86010E+01   0.38316E-05
   0.86010E+01   0.39402E-05
   0.86010E+01   0.40519E-05
   0.85510E+01   0.41667E-05
   0.85510E+01   0.42848E-05
   0.85010E+01   0.44063E-05
   0.85010E+01   0.45311E-05
   0.84510E+01   0.46596E-05
   0.84510E+01   0.47917E-05
   0.84510E+01   0.49275E-05
   0.84010E+01   0.50671E-05
   0.84010E+01   0.52108E-05
   0.83510E+01   0.53584E-05
   0.83510E+01   0.55103E-05
   0.83010E+01   0.56665E-05
   0.83010E+01   0.58271E-05
   0.83010E+01   0.59923E-05
   0.82510E+01   0.61621E-05
   0.82510E+01   0.63368E-05
   0.82010E+01   0.65164E-05
   0.82010E+01   0.67011E-05
   0.82010E+01   0.68911E-05
   0.81510E+01   0.70864E-05
   0.81510E+01   0.72872E-05
   0.81010E+01   0.74938E-05
   0.81010E+01   0.77062E-05
   0.81010E+01   0.79246E-05
   0.80510E+01   0.81492E-05
   0.80510E+01   0.83802E-05
   0.80010E+01   0.86177E-05
   0.80010E+01   0.88620E-05
   0.79510E+01   0.91132E-05
   0.79510E+01   0.93715E-05
   0.79510E+01   0.96371E-05
   0.79010E+01   0.99103E-05
   0.79010E+01   0.10191E-04
   0.78510E+01   0.10480E-04
   0.78510E+01   0.10777E-04
   0.78510E+01   0.11083E-04
   0.78010E+01   0.11397E-04
   0.78010E+01   0.11720E-04
   0.77510E+01   0.12052E-04
   0.77510E+01   0.12394E-04
   0.77510E+01   0.12745E-04
   0.77010E+01   0.13106E-04
   0.77010E+01   0.13478E-04
   0.77010E+01   0.13860E-04
   0.76510E+01   0.14252E-04
   0.76510E+01   0.14656E-04
   0.76010E+01   0.15072E-04
   0.76010E+01   0.15499E-04
   0.75510E+01   0.15938E-04
   0.75510E+01   0.16390E-04
   0.75510E+01   0.16855E-04
   0.75010E+01   0.17332E-04
   0.75010E+01   0.17824E-04
   0.75010E+01   0.18329E-04
   0.74510E+01   0.18848E-04
   0.74510E+01   0.19383E-04
   0.74010E+01   0.19932E-04
   0.74010E+01   0.20497E-04
   0.74010E+01   0.21078E-04
   0.73510E+01   0.21675E-04
   0.73510E+01   0.22290E-04
   0.73510E+01   0.22921E-04
   0.73010E+01   0.23571E-04
   0.73010E+01   0.24239E-04
   0.73010E+01   0.24926E-04
   0.72510E+01   0.25633E-04
   0.72510E+01   0.26359E-04
   0.72010E+01   0.27106E-04
   0.72010E+01   0.27875E-04
   0.72010E+01   0.28665E-04
   0.71510E+01   0.29477E-04
   0.71510E+01   0.30313E-04
   0.71510E+01   0.31172E-04
   0.71010E+01   0.32056E-04
   0.71010E+01   0.32964E-04
   0.70510E+01   0.33898E-04
   0.70510E+01   0.34859E-04
   0.70510E+01   0.35847E-04
   0.70010E+01   0.36863E-04
   0.70010E+01   0.37908E-04
   0.70010E+01   0.38983E-04
   0.69510E+01   0.40088E-04
   0.69510E+01   0.41224E-04
   0.69510E+01   0.42392E-04
   0.69010E+01   0.43594E-04
   0.69010E+01   0.44830E-04
   0.68510E+01   0.46100E-04
   0.68510E+01   0.47407E-04
   0.68510E+01   0.48751E-04
   0.68010E+01   0.50132E-04
   0.68010E+01   0.51553E-04
   0.68010E+01   0.53015E-04
   0.67510E+01   0.54517E-04
   0.67510E+01   0.56063E-04
   0.67510E+01   0.57652E-04
   0.67010E+01   0.59286E-04
   0.67010E+01   0.60966E-04
   0.66510E+01   0.62694E-04
   0.66510E+01   0.64471E-04
   0.66510E+01   0.66299E-04
   0.66010E+01   0.68178E-04
   0.66010E+01   0.70110E-04
   0.66010E+01   0.72097E-04
   0.65510E+01   0.74141E-04
   0.65510E+01   0.76242E-04
   0.65510E+01   0.78403E-04
   0.65010E+01   0.80626E-04
   0.65010E+01   0.82911E-04
   0.65010E+01   0.85261E-04
   0.64510E+01   0.87678E-04
   0.64510E+01   0.90163E-04
   0.64510E+01   0.92718E-04
   0.64010E+01   0.95346E-04
   0.64010E+01   0.98049E-04
   0.64010E+01   0.10083E-03
   0.63510E+01   0.10369E-03
   0.63510E+01   0.10662E-03
   0.63510E+01   0.10965E-03
   0.63010E+01   0.11275E-03
   0.63010E+01   0.11595E-03
   0.63010E+01   0.11924E-03
   0.62510E+01   0.12262E-03
   0.62510E+01   0.12609E-03
   0.62010E+01   0.12967E-03
   0.62010E+01   0.13334E-03
   0.62010E+01   0.13712E-03
   0.62010E+01   0.14101E-03
   0.61510E+01   0.14500E-03
   0.61510E+01   0.14911E-03
   0.61010E+01   0.15334E-03
   0.61010E+01   0.15769E-03
   0.61010E+01   0.16216E-03
   0.61010E+01   0.16675E-03
   0.60510E+01   0.17148E-03
   0.60510E+01   0.17634E-03
   0.60510E+01   0.18134E-03
   0.60010E+01   0.18648E-03
   0.60010E+01   0.19176E-03
   0.60010E+01   0.19720E-03
   0.59510E+01   0.20279E-03
   0.59510E+01   0.20854E-03
   0.59510E+01   0.21445E-03
   0.59010E+01   0.22053E-03
   0.59010E+01   0.22678E-03
   0.59010E+01   0.23320E-03
   0.58510E+01   0.23981E-03
   0.58510E+01   0.24661E-03
   0.58510E+01   0.25360E-03
   0.58010E+01   0.26079E-03
   0.58010E+01   0.26818E-03
   0.58010E+01   0.27578E-03
   0.58010E+01   0.28360E-03
   0.57510E+01   0.29164E-03
   0.57510E+01   0.29990E-03
   0.57510E+01   0.30841E-03
   0.57010E+01   0.31715E-03
   0.57010E+01   0.32614E-03
   0.57010E+01   0.33538E-03
   0.56510E+01   0.34489E-03
   0.56510E+01   0.35466E-03
   0.56510E+01   0.36471E-03
   0.56510E+01   0.37505E-03
   0.56010E+01   0.38568E-03
   0.56010E+01   0.39661E-03
   0.56010E+01   0.40786E-03
   0.55510E+01   0.41942E-03
   0.55510E+01   0.43130E-03
   0.55510E+01   0.44353E-03
   0.55510E+01   0.45610E-03
   0.55010E+01   0.46903E-03
   0.55010E+01   0.48232E-03
   0.55010E+01   0.49599E-03
   0.54510E+01   0.51005E-03
   0.54510E+01   0.52451E-03
   0.54510E+01   0.53938E-03
   0.54510E+01   0.55466E-03
   0.54010E+01   0.57039E-03
   0.54010E+01   0.58655E-03
   0.54010E+01   0.60318E-03
   0.53510E+01   0.62027E-03
   0.53510E+01   0.63786E-03
   0.53510E+01   0.65594E-03
   0.53510E+01   0.67453E-03
   0.53010E+01   0.69365E-03
   0.53010E+01   0.71331E-03
   0.53010E+01   0.73353E-03
   0.53010E+01   0.75432E-03
   0.52510E+01   0.77570E-03
   0.52510E+01   0.79768E-03
   0.52510E+01   0.82029E-03
   0.52510E+01   0.84354E-03
   0.52010E+01   0.86745E-03
   0.52010E+01   0.89204E-03
   0.52010E+01   0.91732E-03
   0.52010E+01   0.94333E-03
   0.51510E+01   0.97006E-03
   0.51510E+01   0.99756E-03
   0.51510E+01   0.10258E-02
   0.51510E+01   0.10549E-02
   0.51510E+01   0.10848E-02
   0.51010E+01   0.11156E-02
   0.51010E+01   0.11472E-02
   0.51010E+01   0.11797E-02
   0.51010E+01   0.12131E-02
   0.50510E+01   0.12475E-02
   0.50510E+01   0.12829E-02
   0.50510E+01   0.13192E-02
   0.50510E+01   0.13566E-02
   0.50510E+01   0.13951E-02
   0.50010E+01   0.14346E-02
   0.50010E+01   0.14753E-02
   0.50010E+01   0.15171E-02
   0.50010E+01   0.15601E-02
   0.50010E+01   0.16043E-02
   0.49510E+01   0.16498E-02
   0.49510E+01   0.16966E-02
   0.49510E+01   0.17447E-02
   0.49510E+01   0.17941E-02
   0.49510E+01   0.18450E-02
   0.49010E+01   0.18972E-02
   0.49010E+01   0.19510E-02
   0.49010E+01   0.20063E-02
   0.49010E+01   0.20632E-02
   0.49010E+01   0.21217E-02
   0.49010E+01   0.21818E-02
   0.48510E+01   0.22436E-02
   0.48510E+01   0.23072E-02
   0.48510E+01   0.23726E-02
   0.48510E+01   0.24399E-02
   0.48510E+01   0.25090E-02
   0.48510E+01   0.25802E-02
   0.48010E+01   0.26533E-02
   0.48010E+01   0.27285E-02
   0.48010E+01   0.28058E-02
   0.48010E+01   0.28854E-02
   0.48010E+01   0.29672E-02
   0.48010E+01   0.30513E-02
   0.47510E+01   0.31377E-02
   0.47510E+01   0.32267E-02
   0.47510E+01   0.33181E-02
   0.47510E+01   0.34122E-02
   0.47510E+01   0.35089E-02
   0.47510E+01   0.36084E-02
   0.47510E+01   0.37106E-02
   0.47510E+01   0.38158E-02


==> anc/Figure4/1outP0_R_woInt_10m6_wInt_mN_y10_rc6_stable.dat <==
   0.44951E+02   0.16830E-10
   0.39851E+02   0.17910E-10
   0.36951E+02   0.19059E-10
   0.35701E+02   0.20282E-10
   0.34701E+02   0.21583E-10
   0.33901E+02   0.22968E-10
   0.33201E+02   0.24441E-10
   0.32601E+02   0.26009E-10
   0.32051E+02   0.27678E-10
   0.31551E+02   0.29454E-10
   0.30951E+02   0.31344E-10
   0.30551E+02   0.33354E-10
   0.30151E+02   0.35494E-10
   0.29801E+02   0.37772E-10
   0.29451E+02   0.40195E-10
   0.29101E+02   0.42774E-10
   0.28701E+02   0.45518E-10
   0.28451E+02   0.48439E-10
   0.28151E+02   0.51546E-10
   0.27851E+02   0.54853E-10
   0.27601E+02   0.58373E-10
   0.27301E+02   0.62118E-10
   0.27051E+02   0.66103E-10
   0.26801E+02   0.70344E-10
   0.26551E+02   0.74857E-10
   0.26301E+02   0.79660E-10
   0.26101E+02   0.84771E-10
   0.25851E+02   0.90210E-10
   0.25651E+02   0.95997E-10
   0.25401E+02   0.10216E-09
   0.25201E+02   0.10871E-09
   0.25001E+02   0.11569E-09
   0.24801E+02   0.12311E-09
   0.24601E+02   0.13101E-09
   0.24401E+02   0.13941E-09
   0.24201E+02   0.14835E-09
   0.24001E+02   0.15787E-09
   0.23801E+02   0.16800E-09
   0.23651E+02   0.17878E-09
   0.23451E+02   0.19025E-09
   0.23251E+02   0.20246E-09
   0.23101E+02   0.21545E-09
   0.22951E+02   0.22927E-09
   0.22751E+02   0.24398E-09
   0.22601E+02   0.25963E-09
   0.22451E+02   0.27629E-09
   0.22251E+02   0.29402E-09
   0.22101E+02   0.31288E-09
   0.21951E+02   0.33295E-09
   0.21801E+02   0.35431E-09
   0.21651E+02   0.37705E-09
   0.21501E+02   0.40124E-09
   0.21351E+02   0.42698E-09
   0.21201E+02   0.45437E-09
   0.21051E+02   0.48353E-09
   0.20901E+02   0.51455E-09
   0.20751E+02   0.54756E-09
   0.20601E+02   0.58269E-09
   0.20501E+02   0.62007E-09
   0.20351E+02   0.65986E-09
   0.20201E+02   0.70219E-09
   0.20101E+02   0.74724E-09
   0.19951E+02   0.79519E-09
   0.19801E+02   0.84620E-09
   0.19701E+02   0.90049E-09
   0.19551E+02   0.95827E-09
   0.19451E+02   0.10197E-08
   0.19301E+02   0.10852E-08
   0.19201E+02   0.11548E-08
   0.19051E+02   0.12289E-08
   0.18951E+02   0.13077E-08
   0.18801E+02   0.13916E-08
   0.18701E+02   0.14809E-08
   0.18601E+02   0.15759E-08
   0.18451E+02   0.16770E-08
   0.18351E+02   0.17846E-08
   0.18201E+02   0.18991E-08
   0.18101E+02   0.20210E-08
   0.18001E+02   0.21506E-08
   0.17901E+02   0.22886E-08
   0.17751E+02   0.24354E-08
   0.17651E+02   0.25917E-08
   0.17551E+02   0.27580E-08
   0.17451E+02   0.29349E-08
   0.17351E+02   0.31232E-08
   0.17251E+02   0.33236E-08
   0.17151E+02   0.35368E-08
   0.17051E+02   0.37638E-08
   0.16951E+02   0.40052E-08
   0.16851E+02   0.42622E-08
   0.16751E+02   0.45357E-08
   0.16651E+02   0.48267E-08
   0.16551E+02   0.51363E-08
   0.16451E+02   0.54659E-08
   0.16351E+02   0.58165E-08
   0.16251E+02   0.61897E-08
   0.16151E+02   0.65868E-08
   0.16051E+02   0.70094E-08
   0.15951E+02   0.74592E-08
   0.15851E+02   0.79377E-08
   0.15801E+02   0.84470E-08
   0.15701E+02   0.89889E-08
   0.15601E+02   0.95657E-08
   0.15501E+02   0.10179E-07
   0.15401E+02   0.10832E-07
   0.15351E+02   0.11527E-07
   0.15251E+02   0.12267E-07
   0.15151E+02   0.13054E-07
   0.15051E+02   0.13892E-07
   0.15001E+02   0.14783E-07
   0.14901E+02   0.15731E-07
   0.14801E+02   0.16741E-07
   0.14751E+02   0.17815E-07
   0.14651E+02   0.18958E-07
   0.14601E+02   0.20174E-07
   0.14501E+02   0.21468E-07
   0.14401E+02   0.22846E-07
   0.14351E+02   0.24311E-07
   0.14251E+02   0.25871E-07
   0.14201E+02   0.27531E-07
   0.14101E+02   0.29297E-07
   0.14051E+02   0.31177E-07
   0.13951E+02   0.33177E-07
   0.13901E+02   0.35306E-07
   0.13801E+02   0.37571E-07
   0.13751E+02   0.39981E-07
   0.13651E+02   0.42546E-07
   0.13601E+02   0.45276E-07
   0.13551E+02   0.48181E-07
   0.13451E+02   0.51272E-07
   0.13401E+02   0.54562E-07
   0.13301E+02   0.58062E-07
   0.13251E+02   0.61787E-07
   0.13201E+02   0.65751E-07
   0.13101E+02   0.69970E-07
   0.13051E+02   0.74459E-07
   0.13001E+02   0.79236E-07
   0.12901E+02   0.84320E-07
   0.12851E+02   0.89730E-07
   0.12801E+02   0.95487E-07
   0.12751E+02   0.10161E-06
   0.12651E+02   0.10813E-06
   0.12601E+02   0.11507E-06
   0.12551E+02   0.12245E-06
   0.12451E+02   0.13031E-06
   0.12401E+02   0.13867E-06
   0.12351E+02   0.14757E-06
   0.12301E+02   0.15703E-06
   0.12251E+02   0.16711E-06
   0.12201E+02   0.17783E-06
   0.12101E+02   0.18924E-06
   0.12051E+02   0.20138E-06
   0.12001E+02   0.21430E-06
   0.11951E+02   0.22805E-06
   0.11901E+02   0.24268E-06
   0.11851E+02   0.25825E-06
   0.11801E+02   0.27482E-06
   0.11701E+02   0.29245E-06
   0.11651E+02   0.31121E-06
   0.11601E+02   0.33118E-06
   0.11551E+02   0.35243E-06
   0.11501E+02   0.37504E-06
   0.11451E+02   0.39910E-06
   0.11401E+02   0.42471E-06
   0.11351E+02   0.45196E-06
   0.11301E+02   0.48095E-06
   0.11251E+02   0.51181E-06
   0.11201E+02   0.54465E-06
   0.11151E+02   0.57959E-06
   0.11101E+02   0.61678E-06
   0.11051E+02   0.65635E-06
   0.11001E+02   0.69846E-06
   0.10951E+02   0.74327E-06
   0.10901E+02   0.79096E-06
   0.10851E+02   0.84170E-06
   0.10801E+02   0.89570E-06
   0.10751E+02   0.95317E-06
   0.10701E+02   0.10143E-05
   0.10651E+02   0.10794E-05
   0.10601E+02   0.11487E-05
   0.10551E+02   0.12223E-05
   0.10501E+02   0.13008E-05
   0.10451E+02   0.13842E-05
   0.10401E+02   0.14730E-05
   0.10401E+02   0.15675E-05
   0.10351E+02   0.16681E-05
   0.10301E+02   0.17751E-05
   0.10251E+02   0.18890E-05
   0.10201E+02   0.20102E-05
   0.10151E+02   0.21392E-05
   0.10101E+02   0.22764E-05
   0.10051E+02   0.24225E-05
   0.10001E+02   0.25779E-05
   0.10001E+02   0.27433E-05
   0.99510E+01   0.29193E-05
   0.99010E+01   0.31066E-05
   0.98510E+01   0.33059E-05
   0.98010E+01   0.35180E-05
   0.97510E+01   0.37437E-05
   0.97510E+01   0.39839E-05
   0.97010E+01   0.42395E-05
   0.96510E+01   0.45115E-05
   0.96010E+01   0.48010E-05
   0.95510E+01   0.51090E-05
   0.95510E+01   0.54368E-05
   0.95010E+01   0.57856E-05
   0.94510E+01   0.61568E-05
   0.94010E+01   0.65518E-05
   0.93510E+01   0.69722E-05
   0.93510E+01   0.74195E-05
   0.93010E+01   0.78955E-05
   0.92510E+01   0.84021E-05
   0.92010E+01   0.89411E-05
   0.91510E+01   0.95148E-05
   0.91510E+01   0.10125E-04
   0.91010E+01   0.10775E-04
   0.90510E+01   0.11466E-04
   0.90510E+01   0.12202E-04
   0.90010E+01   0.12985E-04
   0.89510E+01   0.13818E-04
   0.89010E+01   0.14704E-04
   0.88510E+01   0.15648E-04
   0.88510E+01   0.16652E-04
   0.88010E+01   0.17720E-04
   0.87510E+01   0.18857E-04
   0.87510E+01   0.20067E-04
   0.87010E+01   0.21354E-04
   0.86510E+01   0.22724E-04
   0.86010E+01   0.24182E-04
   0.86010E+01   0.25733E-04
   0.85510E+01   0.27384E-04
   0.85010E+01   0.29141E-04
   0.84510E+01   0.31011E-04
   0.84510E+01   0.33001E-04
   0.84010E+01   0.35118E-04
   0.83510E+01   0.37371E-04
   0.83510E+01   0.39769E-04
   0.83010E+01   0.42320E-04
   0.82510E+01   0.45035E-04
   0.82510E+01   0.47925E-04
   0.82010E+01   0.50999E-04
   0.81510E+01   0.54271E-04
   0.81010E+01   0.57753E-04
   0.81010E+01   0.61459E-04
   0.80510E+01   0.65402E-04
   0.80510E+01   0.69598E-04
   0.80010E+01   0.74063E-04
   0.79510E+01   0.78815E-04
   0.79010E+01   0.83871E-04
   0.79010E+01   0.89252E-04
   0.78510E+01   0.94979E-04
   0.78510E+01   0.10107E-03
   0.78010E+01   0.10756E-03
   0.77510E+01   0.11446E-03
   0.77510E+01   0.12180E-03
   0.77010E+01   0.12962E-03
   0.76510E+01   0.13793E-03
   0.76510E+01   0.14678E-03
   0.76010E+01   0.15620E-03
   0.75510E+01   0.16622E-03
   0.75510E+01   0.17688E-03
   0.75010E+01   0.18823E-03
   0.75010E+01   0.20031E-03
   0.74510E+01   0.21316E-03
   0.74010E+01   0.22684E-03
   0.74010E+01   0.24139E-03
   0.73510E+01   0.25688E-03
   0.73510E+01   0.27336E-03
   0.73010E+01   0.29090E-03
   0.73010E+01   0.30956E-03
   0.72510E+01   0.32942E-03
   0.72010E+01   0.35055E-03
   0.72010E+01   0.37305E-03
   0.71510E+01   0.39698E-03
   0.71510E+01   0.42245E-03
   0.71010E+01   0.44955E-03
   0.71010E+01   0.47839E-03
   0.70510E+01   0.50909E-03
   0.70510E+01   0.54175E-03
   0.70010E+01   0.57651E-03
   0.70010E+01   0.61350E-03
   0.69510E+01   0.65286E-03
   0.69510E+01   0.69474E-03
   0.69010E+01   0.73932E-03
   0.69010E+01   0.78675E-03
   0.68510E+01   0.83722E-03
   0.68510E+01   0.89094E-03
   0.68010E+01   0.94810E-03
   0.68010E+01   0.10089E-02
   0.68010E+01   0.10737E-02


==> anc/Figure4/1outP0_R_woInt_10m6_wInt_mN_y10_rc8_stable.dat <==
   0.51501E+02   0.16381E-10
   0.42801E+02   0.16917E-10
   0.40151E+02   0.17472E-10
   0.38551E+02   0.18044E-10
   0.37401E+02   0.18635E-10
   0.37351E+02   0.19246E-10
   0.36451E+02   0.19877E-10
   0.35751E+02   0.20528E-10
   0.35101E+02   0.21200E-10
   0.34551E+02   0.21895E-10
   0.34101E+02   0.22612E-10
   0.33651E+02   0.23353E-10
   0.33251E+02   0.24119E-10
   0.32901E+02   0.24909E-10
   0.32801E+02   0.25725E-10
   0.32451E+02   0.26568E-10
   0.32151E+02   0.27438E-10
   0.31851E+02   0.28337E-10
   0.31551E+02   0.29266E-10
   0.31301E+02   0.30225E-10
   0.31051E+02   0.31215E-10
   0.30801E+02   0.32238E-10
   0.30551E+02   0.33294E-10
   0.30451E+02   0.34385E-10
   0.30251E+02   0.35512E-10
   0.30051E+02   0.36675E-10
   0.29851E+02   0.37877E-10
   0.29651E+02   0.39118E-10
   0.29451E+02   0.40399E-10
   0.29251E+02   0.41723E-10
   0.29051E+02   0.43090E-10
   0.28901E+02   0.44502E-10
   0.28801E+02   0.45960E-10
   0.28651E+02   0.47466E-10
   0.28451E+02   0.49021E-10
   0.28301E+02   0.50628E-10
   0.28151E+02   0.52286E-10
   0.28001E+02   0.54000E-10
   0.27851E+02   0.55769E-10
   0.27701E+02   0.57596E-10
   0.27551E+02   0.59483E-10
   0.27451E+02   0.61432E-10
   0.27351E+02   0.63445E-10
   0.27201E+02   0.65524E-10
   0.27051E+02   0.67671E-10
   0.26901E+02   0.69888E-10
   0.26801E+02   0.72178E-10
   0.26651E+02   0.74543E-10
   0.26551E+02   0.76985E-10
   0.26401E+02   0.79508E-10
   0.26301E+02   0.82113E-10
   0.26201E+02   0.84803E-10
   0.26101E+02   0.87582E-10
   0.25951E+02   0.90451E-10
   0.25851E+02   0.93415E-10
   0.25701E+02   0.96476E-10
   0.25601E+02   0.99637E-10
   0.25501E+02   0.10290E-09
   0.25401E+02   0.10627E-09
   0.25301E+02   0.10976E-09
   0.25201E+02   0.11335E-09
   0.25101E+02   0.11707E-09
   0.25001E+02   0.12090E-09
   0.24901E+02   0.12486E-09
   0.24801E+02   0.12895E-09
   0.24701E+02   0.13318E-09
   0.24601E+02   0.13754E-09
   0.24501E+02   0.14205E-09
   0.24401E+02   0.14670E-09
   0.24301E+02   0.15151E-09
   0.24201E+02   0.15647E-09
   0.24101E+02   0.16160E-09
   0.24001E+02   0.16690E-09
   0.23901E+02   0.17236E-09
   0.23851E+02   0.17801E-09
   0.23751E+02   0.18384E-09
   0.23651E+02   0.18987E-09
   0.23551E+02   0.19609E-09
   0.23451E+02   0.20251E-09
   0.23351E+02   0.20915E-09
   0.23301E+02   0.21600E-09
   0.23201E+02   0.22308E-09
   0.23151E+02   0.23039E-09
   0.23051E+02   0.23794E-09
   0.22951E+02   0.24573E-09
   0.22851E+02   0.25378E-09
   0.22801E+02   0.26210E-09
   0.22701E+02   0.27069E-09
   0.22651E+02   0.27956E-09
   0.22551E+02   0.28872E-09
   0.22451E+02   0.29818E-09
   0.22351E+02   0.30795E-09
   0.22301E+02   0.31804E-09
   0.22251E+02   0.32846E-09
   0.22151E+02   0.33922E-09
   0.22101E+02   0.35033E-09
   0.22001E+02   0.36181E-09
   0.21901E+02   0.37367E-09
   0.21851E+02   0.38591E-09
   0.21751E+02   0.39855E-09
   0.21701E+02   0.41161E-09
   0.21601E+02   0.42510E-09
   0.21551E+02   0.43903E-09
   0.21501E+02   0.45341E-09
   0.21401E+02   0.46827E-09
   0.21351E+02   0.48361E-09
   0.21251E+02   0.49946E-09
   0.21201E+02   0.51582E-09
   0.21101E+02   0.53272E-09
   0.21051E+02   0.55018E-09
   0.20951E+02   0.56821E-09
   0.20901E+02   0.58682E-09
   0.20851E+02   0.60605E-09
   0.20751E+02   0.62591E-09
   0.20701E+02   0.64642E-09
   0.20651E+02   0.66760E-09
   0.20551E+02   0.68947E-09
   0.20501E+02   0.71206E-09
   0.20451E+02   0.73539E-09
   0.20351E+02   0.75949E-09
   0.20301E+02   0.78437E-09
   0.20251E+02   0.81007E-09
   0.20151E+02   0.83661E-09
   0.20101E+02   0.86402E-09
   0.20051E+02   0.89233E-09
   0.20001E+02   0.92157E-09
   0.19901E+02   0.95177E-09
   0.19851E+02   0.98295E-09
   0.19801E+02   0.10152E-08
   0.19751E+02   0.10484E-08
   0.19701E+02   0.10828E-08
   0.19601E+02   0.11182E-08
   0.19551E+02   0.11549E-08
   0.19501E+02   0.11927E-08
   0.19451E+02   0.12318E-08
   0.19401E+02   0.12722E-08
   0.19301E+02   0.13139E-08
   0.19251E+02   0.13569E-08
   0.19201E+02   0.14014E-08
   0.19151E+02   0.14473E-08
   0.19101E+02   0.14947E-08
   0.19001E+02   0.15437E-08
   0.18951E+02   0.15942E-08
   0.18901E+02   0.16465E-08
   0.18851E+02   0.17004E-08
   0.18801E+02   0.17561E-08
   0.18751E+02   0.18137E-08
   0.18701E+02   0.18731E-08
   0.18651E+02   0.19345E-08
   0.18601E+02   0.19979E-08
   0.18501E+02   0.20633E-08
   0.18451E+02   0.21309E-08
   0.18401E+02   0.22008E-08
   0.18351E+02   0.22729E-08
   0.18301E+02   0.23473E-08
   0.18251E+02   0.24242E-08
   0.18201E+02   0.25037E-08
   0.18151E+02   0.25857E-08
   0.18101E+02   0.26704E-08
   0.18051E+02   0.27579E-08
   0.18001E+02   0.28483E-08
   0.17951E+02   0.29416E-08
   0.17901E+02   0.30380E-08
   0.17851E+02   0.31375E-08
   0.17801E+02   0.32403E-08
   0.17751E+02   0.33465E-08
   0.17701E+02   0.34562E-08
   0.17651E+02   0.35694E-08
   0.17601E+02   0.36864E-08
   0.17551E+02   0.38071E-08
   0.17501E+02   0.39319E-08
   0.17451E+02   0.40607E-08
   0.17401E+02   0.41938E-08
   0.17351E+02   0.43312E-08
   0.17301E+02   0.44731E-08
   0.17251E+02   0.46196E-08
   0.17201E+02   0.47710E-08
   0.17151E+02   0.49273E-08
   0.17101E+02   0.50888E-08
   0.17051E+02   0.52555E-08
   0.17001E+02   0.54277E-08
   0.16951E+02   0.56055E-08
   0.16951E+02   0.57892E-08
   0.16901E+02   0.59789E-08
   0.16851E+02   0.61748E-08
   0.16801E+02   0.63771E-08
   0.16751E+02   0.65861E-08
   0.16701E+02   0.68018E-08
   0.16651E+02   0.70247E-08
   0.16601E+02   0.72549E-08
   0.16551E+02   0.74926E-08
   0.16551E+02   0.77381E-08
   0.16501E+02   0.79916E-08
   0.16451E+02   0.82535E-08
   0.16401E+02   0.85239E-08
   0.16351E+02   0.88032E-08
   0.16301E+02   0.90916E-08
   0.16301E+02   0.93895E-08
   0.16251E+02   0.96972E-08
   0.16201E+02   0.10015E-07
   0.16151E+02   0.10343E-07
   0.16101E+02   0.10682E-07
   0.16051E+02   0.11032E-07
   0.16051E+02   0.11393E-07
   0.16001E+02   0.11767E-07
   0.15951E+02   0.12152E-07
   0.15901E+02   0.12550E-07
   0.15851E+02   0.12962E-07
   0.15801E+02   0.13386E-07
   0.15801E+02   0.13825E-07
   0.15751E+02   0.14278E-07
   0.15701E+02   0.14746E-07
   0.15651E+02   0.15229E-07
   0.15601E+02   0.15728E-07
   0.15601E+02   0.16243E-07
   0.15551E+02   0.16775E-07
   0.15501E+02   0.17325E-07
   0.15451E+02   0.17893E-07
   0.15451E+02   0.18479E-07
   0.15401E+02   0.19084E-07
   0.15351E+02   0.19710E-07
   0.15351E+02   0.20355E-07
   0.15301E+02   0.21022E-07
   0.15251E+02   0.21711E-07
   0.15201E+02   0.22423E-07
   0.15151E+02   0.23157E-07
   0.15151E+02   0.23916E-07
   0.15101E+02   0.24700E-07
   0.15051E+02   0.25509E-07
   0.15051E+02   0.26345E-07
   0.15001E+02   0.27208E-07
   0.14951E+02   0.28099E-07
   0.14901E+02   0.29020E-07
   0.14901E+02   0.29971E-07
   0.14851E+02   0.30953E-07
   0.14801E+02   0.31967E-07
   0.14801E+02   0.33014E-07
   0.14751E+02   0.34096E-07
   0.14701E+02   0.35213E-07
   0.14701E+02   0.36367E-07
   0.14651E+02   0.37559E-07
   0.14601E+02   0.38789E-07
   0.14601E+02   0.40060E-07
   0.14551E+02   0.41373E-07
   0.14501E+02   0.42728E-07
   0.14501E+02   0.44128E-07
   0.14451E+02   0.45574E-07
   0.14401E+02   0.47068E-07
   0.14401E+02   0.48610E-07
   0.14351E+02   0.50202E-07
   0.14301E+02   0.51847E-07
   0.14301E+02   0.53546E-07
   0.14251E+02   0.55301E-07
   0.14201E+02   0.57113E-07
   0.14201E+02   0.58984E-07
   0.14151E+02   0.60916E-07
   0.14151E+02   0.62912E-07
   0.14101E+02   0.64974E-07
   0.14051E+02   0.67103E-07
   0.14051E+02   0.69301E-07
   0.14001E+02   0.71572E-07
   0.13951E+02   0.73917E-07
   0.13951E+02   0.76339E-07
   0.13901E+02   0.78840E-07
   0.13901E+02   0.81423E-07
   0.13851E+02   0.84091E-07
   0.13801E+02   0.86846E-07
   0.13801E+02   0.89692E-07
   0.13751E+02   0.92631E-07
   0.13751E+02   0.95666E-07
   0.13701E+02   0.98800E-07
   0.13651E+02   0.10204E-06
   0.13651E+02   0.10538E-06
   0.13601E+02   0.10883E-06
   0.13601E+02   0.11240E-06
   0.13551E+02   0.11608E-06
   0.13551E+02   0.11989E-06
   0.13501E+02   0.12381E-06
   0.13451E+02   0.12787E-06
   0.13451E+02   0.13206E-06
   0.13401E+02   0.13639E-06
   0.13401E+02   0.14086E-06
   0.13351E+02   0.14547E-06
   0.13351E+02   0.15024E-06
   0.13301E+02   0.15516E-06
   0.13301E+02   0.16024E-06
   0.13251E+02   0.16549E-06
   0.13251E+02   0.17092E-06
   0.13201E+02   0.17652E-06
   0.13151E+02   0.18230E-06
   0.13151E+02   0.18827E-06
   0.13101E+02   0.19444E-06
   0.13101E+02   0.20081E-06
   0.13051E+02   0.20739E-06
   0.13051E+02   0.21419E-06
   0.13001E+02   0.22121E-06
   0.13001E+02   0.22845E-06
   0.12951E+02   0.23594E-06
   0.12951E+02   0.24367E-06
   0.12901E+02   0.25165E-06
   0.12901E+02   0.25990E-06
   0.12851E+02   0.26842E-06
   0.12851E+02   0.27721E-06
   0.12801E+02   0.28629E-06
   0.12801E+02   0.29567E-06
   0.12751E+02   0.30536E-06
   0.12751E+02   0.31537E-06
   0.12701E+02   0.32570E-06
   0.12701E+02   0.33637E-06
   0.12651E+02   0.34739E-06
   0.12651E+02   0.35877E-06
   0.12601E+02   0.37053E-06
   0.12601E+02   0.38267E-06
   0.12551E+02   0.39521E-06
   0.12551E+02   0.40816E-06
   0.12501E+02   0.42153E-06
   0.12501E+02   0.43534E-06
   0.12451E+02   0.44961E-06
   0.12451E+02   0.46434E-06
   0.12451E+02   0.47955E-06
   0.12401E+02   0.49526E-06
   0.12401E+02   0.51149E-06
   0.12351E+02   0.52825E-06
   0.12351E+02   0.54556E-06
   0.12301E+02   0.56343E-06
   0.12301E+02   0.58190E-06
   0.12251E+02   0.60096E-06
   0.12251E+02   0.62065E-06
   0.12201E+02   0.64099E-06
   0.12201E+02   0.66199E-06
   0.12201E+02   0.68368E-06
   0.12151E+02   0.70608E-06
   0.12151E+02   0.72922E-06
   0.12101E+02   0.75311E-06
   0.12101E+02   0.77778E-06
   0.12051E+02   0.80327E-06
   0.12051E+02   0.82959E-06
   0.12051E+02   0.85677E-06
   0.12001E+02   0.88484E-06
   0.12001E+02   0.91383E-06
   0.11951E+02   0.94378E-06
   0.11951E+02   0.97470E-06
   0.11901E+02   0.10066E-05
   0.11901E+02   0.10396E-05
   0.11851E+02   0.10737E-05
   0.11851E+02   0.11089E-05
   0.11851E+02   0.11452E-05
   0.11801E+02   0.11827E-05
   0.11801E+02   0.12215E-05
   0.11751E+02   0.12615E-05
   0.11751E+02   0.13028E-05
   0.11701E+02   0.13455E-05
   0.11701E+02   0.13896E-05
   0.11701E+02   0.14351E-05
   0.11651E+02   0.14821E-05
   0.11651E+02   0.15307E-05
   0.11601E+02   0.15809E-05
   0.11601E+02   0.16327E-05
   0.11601E+02   0.16862E-05
   0.11551E+02   0.17414E-05
   0.11551E+02   0.17985E-05
   0.11501E+02   0.18574E-05
   0.11501E+02   0.19182E-05
   0.11501E+02   0.19811E-05
   0.11451E+02   0.20460E-05
   0.11451E+02   0.21130E-05
   0.11401E+02   0.21823E-05
   0.11401E+02   0.22538E-05
   0.11401E+02   0.23276E-05
   0.11351E+02   0.24039E-05
   0.11351E+02   0.24827E-05
   0.11301E+02   0.25640E-05
   0.11301E+02   0.26480E-05
   0.11301E+02   0.27348E-05
   0.11251E+02   0.28244E-05
   0.11251E+02   0.29169E-05
   0.11251E+02   0.30125E-05
   0.11201E+02   0.31112E-05
   0.11201E+02   0.32131E-05
   0.11151E+02   0.33184E-05
   0.11151E+02   0.34271E-05
   0.11151E+02   0.35394E-05
   0.11101E+02   0.36554E-05
   0.11101E+02   0.37752E-05
   0.11101E+02   0.38989E-05
   0.11051E+02   0.40266E-05
   0.11051E+02   0.41585E-05
   0.11001E+02   0.42948E-05
   0.11001E+02   0.44355E-05
   0.11001E+02   0.45809E-05
   0.10951E+02   0.47309E-05
   0.10951E+02   0.48860E-05
   0.10951E+02   0.50460E-05
   0.10901E+02   0.52114E-05
   0.10901E+02   0.53821E-05
   0.10851E+02   0.55585E-05
   0.10851E+02   0.57406E-05
   0.10851E+02   0.59287E-05
   0.10801E+02   0.61229E-05
   0.10801E+02   0.63236E-05
   0.10751E+02   0.65308E-05
   0.10751E+02   0.67447E-05
   0.10751E+02   0.69657E-05
   0.10751E+02   0.71940E-05
   0.10701E+02   0.74297E-05
   0.10701E+02   0.76731E-05
   0.10651E+02   0.79245E-05
   0.10651E+02   0.81842E-05
   0.10651E+02   0.84523E-05
   0.10601E+02   0.87293E-05
   0.10601E+02   0.90153E-05
   0.10601E+02   0.93107E-05
   0.10551E+02   0.96157E-05
   0.10551E+02   0.99308E-05
   0.10551E+02   0.10256E-04
   0.10501E+02   0.10592E-04
   0.10501E+02   0.10939E-04
   0.10501E+02   0.11298E-04
   0.10451E+02   0.11668E-04
   0.10451E+02   0.12050E-04
   0.10401E+02   0.12445E-04
   0.10401E+02   0.12853E-04
   0.10401E+02   0.13274E-04
   0.10351E+02   0.13709E-04
   0.10351E+02   0.14158E-04
   0.10351E+02   0.14622E-04
   0.10301E+02   0.15101E-04
   0.10301E+02   0.15596E-04
   0.10301E+02   0.16107E-04
   0.10251E+02   0.16634E-04
   0.10251E+02   0.17180E-04
   0.10251E+02   0.17742E-04
   0.10201E+02   0.18324E-04
   0.10201E+02   0.18924E-04
   0.10201E+02   0.19544E-04
   0.10151E+02   0.20185E-04
   0.10151E+02   0.20846E-04
   0.10151E+02   0.21529E-04
   0.10101E+02   0.22234E-04
   0.10101E+02   0.22963E-04
   0.10101E+02   0.23715E-04
   0.10051E+02   0.24492E-04
   0.10051E+02   0.25295E-04
   0.10051E+02   0.26124E-04
   0.10001E+02   0.26979E-04
   0.10001E+02   0.27863E-04
   0.10001E+02   0.28776E-04
   0.99510E+01   0.29719E-04
   0.99510E+01   0.30693E-04
   0.99510E+01   0.31699E-04
   0.99010E+01   0.32737E-04
   0.99010E+01   0.33810E-04
   0.99010E+01   0.34918E-04
   0.98510E+01   0.36062E-04
   0.98510E+01   0.37243E-04
   0.98510E+01   0.38464E-04
   0.98010E+01   0.39724E-04
   0.98010E+01   0.41025E-04
   0.98010E+01   0.42370E-04
   0.97510E+01   0.43758E-04
   0.97510E+01   0.45192E-04
   0.97510E+01   0.46672E-04
   0.97010E+01   0.48202E-04
   0.97010E+01   0.49781E-04
   0.97010E+01   0.51412E-04
   0.96510E+01   0.53097E-04
   0.96510E+01   0.54836E-04
   0.96510E+01   0.56633E-04
   0.96010E+01   0.58489E-04
   0.96010E+01   0.60405E-04
   0.96010E+01   0.62384E-04
   0.95510E+01   0.64428E-04
   0.95510E+01   0.66539E-04
   0.95510E+01   0.68719E-04
   0.95010E+01   0.70971E-04
   0.95010E+01   0.73296E-04
   0.95010E+01   0.75698E-04
   0.94510E+01   0.78178E-04
   0.94510E+01   0.80740E-04
   0.94510E+01   0.83385E-04
   0.94510E+01   0.86117E-04
   0.94010E+01   0.88939E-04
   0.94010E+01   0.91853E-04
   0.94010E+01   0.94863E-04
   0.93510E+01   0.97971E-04
   0.93510E+01   0.10118E-03
   0.93510E+01   0.10450E-03
   0.93010E+01   0.10792E-03
   0.93010E+01   0.11146E-03
   0.93010E+01   0.11511E-03
   0.92510E+01   0.11888E-03
   0.92510E+01   0.12277E-03
   0.92510E+01   0.12680E-03
   0.92010E+01   0.13095E-03
   0.92010E+01   0.13524E-03
   0.92010E+01   0.13967E-03
   0.92010E+01   0.14425E-03
   0.91510E+01   0.14898E-03
   0.91510E+01   0.15386E-03
   0.91510E+01   0.15890E-03
   0.91010E+01   0.16410E-03
   0.91010E+01   0.16948E-03
   0.91010E+01   0.17503E-03
   0.90510E+01   0.18077E-03
   0.90510E+01   0.18669E-03
   0.90510E+01   0.19281E-03
   0.90010E+01   0.19913E-03
   0.90010E+01   0.20565E-03
   0.90010E+01   0.21239E-03
   0.89510E+01   0.21935E-03
   0.89510E+01   0.22654E-03
   0.89510E+01   0.23396E-03
   0.89510E+01   0.24162E-03
   0.89010E+01   0.24954E-03
   0.89010E+01   0.25772E-03
   0.89010E+01   0.26616E-03
   0.88510E+01   0.27488E-03
   0.88510E+01   0.28389E-03
   0.88510E+01   0.29319E-03
   0.88010E+01   0.30280E-03
   0.88010E+01   0.31272E-03
   0.88010E+01   0.32296E-03
   0.87510E+01   0.33355E-03
   0.87510E+01   0.34448E-03
   0.87510E+01   0.35576E-03
   0.87510E+01   0.36742E-03
   0.87010E+01   0.37946E-03
   0.87010E+01   0.39189E-03
   0.87010E+01   0.40473E-03
   0.86510E+01   0.41799E-03
   0.86510E+01   0.43169E-03
   0.86510E+01   0.44583E-03
   0.86010E+01   0.46044E-03
   0.86010E+01   0.47553E-03
   0.86010E+01   0.49111E-03
   0.85510E+01   0.50720E-03
   0.85510E+01   0.52382E-03
   0.85510E+01   0.54098E-03
   0.85010E+01   0.55870E-03
   0.85010E+01   0.57701E-03
   0.85010E+01   0.59592E-03
   0.84510E+01   0.61544E-03
   0.84510E+01   0.63561E-03
   0.84010E+01   0.65643E-03
   0.84010E+01   0.67794E-03
   0.84010E+01   0.70015E-03
   0.83510E+01   0.72309E-03


==> anc/Figure4/Plot_M_R_fermi_int_non_int_DM_stable.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

 
lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []

data.append(np.genfromtxt('1outM_R_woInt_10m6_wInt_mN_y10_rc1_stable.dat'))
data.append(np.genfromtxt('1outM_R_woInt_10m6_wInt_mN_y10_rc2_stable.dat'))
data.append(np.genfromtxt('1outM_R_woInt_10m6_wInt_mN_y10_rc4_stable.dat'))
data.append(np.genfromtxt('1outM_R_woInt_10m6_wInt_mN_y10_rc6_stable.dat'))
data.append(np.genfromtxt('1outM_R_woInt_10m6_wInt_mN_y10_rc8_stable.dat'))
#data.append(np.genfromtxt('1outM_R.dat'))#_woInt_10m6_wInt_mN_y10_rc4.dat'))


fig, ax = plt.subplots()


xdat = np.linspace(0,500,1000)
ax.plot(xdat, 3/8*xdat, "--", color= 'black',linewidth=1.5)
ax.plot(xdat, 4/9*xdat, "-", color= 'black')


ax.plot(data[0][:,0], data[0][:,1], label = "$r_c=1$" , color= 'blue')#'#de0c62')	
ax.plot(data[1][:,0], data[1][:,1], label = "$r_c=2$" , color= '#438900')#'#5fa052')	
ax.plot(data[2][:,0], data[2][:,1], label = "$r_c=4$" , color= '#00a9df')	
ax.plot(data[3][:,0], data[3][:,1], label = "$r_c=6$" , color= 'violet')#'#ff8d0d')	
ax.plot(data[4][:,0], data[4][:,1], label = "$r_c=8$" , color= 'purple')#'#071cf4')
#ax.plot(data[5][:,0], data[5][:,1], label = "$r_c=6$" , color= '#d76eee')
#ax.plot(data[6][:,0], data[6][:,1], label = "$r_c=7$" , color= '#6eeed1')
#ax.plot(data[7][:,0], data[7][:,1], label = "$r_c=8$" , color= '#b80808')
#ax.plot(data[8][:,0], data[8][:,1], label = "$r_c=9$" , color= '#ff8b00')
#ax.plot(data[9][:,0], data[9][:,1], label = "$r_c=10$" , color= '#8b04f5')
#ax.plot(data[9][:,0], data[9][:,1], label = "$y100$" , color= '#ff8b00')

#ax.vlines(x=0.3475,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')  # cusps
#ax.vlines(x=0.60,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.vlines(x=0.7925,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.hlines(xmin=0.3475, xmax=0.7925, y=-0.08613, ls=':', color='#5fa052')

#ax.vlines(x=0.4475,  ymin=-5, ymax=-0.08898, ls=':', color=clr[2])#'#de0c62')  # maxima
#ax.vlines(x=0.7325,  ymin=-5, ymax=-0.08831, ls=':', color=clr[2])#'#de0c62')

#ax.vlines(x=0.315,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])    #in out
#ax.vlines(x=0.508,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])
#ax.hlines(xmin=0.315, xmax=0.508, y=-0.06692, ls=':', color=clr[2])

#ax.vlines(x=0.740,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])   # in out
#ax.vlines(x=0.890,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])
#ax.hlines(xmin=0.740, xmax=0.890, y=-0.06489, ls=':', color=clr[2])
    
#ax.text(0.338, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.58, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.37, -0.0893, r'$r_{\mathrm{max}}$', fontsize=14)
#ax.text(0.65, -0.0887, r'$r_{\mathrm{max}}$', fontsize=14)
#plt.rcParams['mathtext.rm'] = 'Modern'#'stix:italic' 

ax.text(25.83,1.5, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
         r'$y=10$' , fontsize=15 ,
         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
#ax.set_xlim(0,25)
ax.set_xlim(1,60)#1E+2)#0,25)
ax.set_xscale('log')


ax.set_ylabel(r' $M^{\prime}$ ', fontsize=18, usetex=True)
ax.set_ylim(1E-3,4)#1E+1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='lower left', fontsize=16, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("M_R_fermi_int_non_int_m10m6_y10_rcVar_stable1.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure4/Plot_P_R_fermi_int_non_int_DM_stable.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

 
lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
data.append(np.genfromtxt('1outP0_R_woInt_10m6_wInt_mN_y10_rc1_stable.dat'))
data.append(np.genfromtxt('1outP0_R_woInt_10m6_wInt_mN_y10_rc2_stable.dat'))
data.append(np.genfromtxt('1outP0_R_woInt_10m6_wInt_mN_y10_rc4_stable.dat'))
data.append(np.genfromtxt('1outP0_R_woInt_10m6_wInt_mN_y10_rc6_stable.dat'))
data.append(np.genfromtxt('1outP0_R_woInt_10m6_wInt_mN_y10_rc8_stable.dat'))
#data.append(np.genfromtxt('1outP0_R.dat'))#_woInt_10m6_wInt_mN_y10_rc4.dat'))


fig, ax = plt.subplots()


#xdat = np.linspace(0,500,1000)
#ax.plot(xdat, 3/8*xdat, "--", color= 'black',linewidth=1.5)
#ax.plot(xdat, 4/9*xdat, "-", color= 'black')


ax.plot(data[0][:,0], data[0][:,1], label = "$r_c=1$" , color= 'blue')#'#de0c62')	
ax.plot(data[1][:,0], data[1][:,1], label = "$r_c=2$" , color= '#438900')#'#5fa052')	
ax.plot(data[2][:,0], data[2][:,1], label = "$r_c=4$" , color= '#00a9df')	
ax.plot(data[3][:,0], data[3][:,1], label = "$r_c=6$" , color= 'violet')#'#ff8d0d')	
ax.plot(data[4][:,0], data[4][:,1], label = "$r_c=8$" , color= 'purple')#'#071cf4')
#ax.vlines(x=0.3475,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')  # cusps
#ax.vlines(x=0.60,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.vlines(x=0.7925,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.hlines(xmin=0.3475, xmax=0.7925, y=-0.08613, ls=':', color='#5fa052')

#ax.vlines(x=0.4475,  ymin=-5, ymax=-0.08898, ls=':', color=clr[2])#'#de0c62')  # maxima
#ax.vlines(x=0.7325,  ymin=-5, ymax=-0.08831, ls=':', color=clr[2])#'#de0c62')

#ax.vlines(x=0.315,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])    #in out
#ax.vlines(x=0.508,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])
#ax.hlines(xmin=0.315, xmax=0.508, y=-0.06692, ls=':', color=clr[2])

#ax.vlines(x=0.740,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])   # in out
#ax.vlines(x=0.890,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])
#ax.hlines(xmin=0.740, xmax=0.890, y=-0.06489, ls=':', color=clr[2])
    
#ax.text(0.338, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.58, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.37, -0.0893, r'$r_{\mathrm{max}}$', fontsize=14)
#ax.text(0.65, -0.0887, r'$r_{\mathrm{max}}$', fontsize=14)
#plt.rcParams['mathtext.rm'] = 'Modern'#'stix:italic' 

#ax.text(0.83,2E+1, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$a_1 = 0$' , fontsize=15 )
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

ax.text(25,0.008,#45.83,0.08, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
         r'$y=10$' , fontsize=15 ,
         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})


ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(1,60)#1E+2)
ax.set_xscale('log')

ax.set_ylabel(r'$P^{\prime}_{c}$ ', fontsize=18, usetex=True)
ax.set_ylim(1E-11,0.1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='lower left', fontsize=16, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("P0_R_fermi_woInt_10m6_wInt_mN_y10_stable1.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure5/1outM_R_m10_m6_y10_rc1_stable.dat <==
   0.10098E+01   0.35156E-02
   0.10098E+01   0.35156E-02
   0.13347E+01   0.35181E-02
   0.19596E+01   0.35362E-02
   0.27095E+01   0.35725E-02
   0.37592E+01   0.36463E-02
   0.53839E+01   0.38100E-02
   0.80834E+01   0.42141E-02
   0.11758E+02   0.52029E-02
   0.15082E+02   0.70695E-02
   0.17107E+02   0.96437E-02
   0.18156E+02   0.12504E-01
   0.18656E+02   0.15410E-01
   0.18931E+02   0.18255E-01
   0.19031E+02   0.21012E-01
   0.19106E+02   0.23672E-01
   0.19106E+02   0.26226E-01
   0.19081E+02   0.28691E-01
   0.19056E+02   0.31062E-01
   0.19031E+02   0.33360E-01
   0.18981E+02   0.35579E-01
   0.18931E+02   0.37730E-01
   0.18906E+02   0.39812E-01
   0.18856E+02   0.41849E-01
   0.18806E+02   0.43818E-01
   0.18756E+02   0.45736E-01
   0.18731E+02   0.47616E-01
   0.18681E+02   0.49444E-01
   0.18631E+02   0.51228E-01
   0.18606E+02   0.52977E-01
   0.18556E+02   0.54688E-01
   0.18506E+02   0.56366E-01
   0.18481E+02   0.58012E-01
   0.18456E+02   0.59624E-01
   0.18406E+02   0.61203E-01
   0.18381E+02   0.62764E-01
   0.18331E+02   0.64289E-01
   0.18306E+02   0.65788E-01
   0.18281E+02   0.67270E-01
   0.18256E+02   0.68727E-01
   0.18231E+02   0.70151E-01
   0.18181E+02   0.71567E-01
   0.18156E+02   0.72958E-01
   0.18131E+02   0.74334E-01
   0.18106E+02   0.75688E-01
   0.18081E+02   0.77020E-01
   0.18056E+02   0.78334E-01
   0.18031E+02   0.79631E-01
   0.18006E+02   0.80922E-01
   0.17981E+02   0.82187E-01
   0.17956E+02   0.83442E-01
   0.17931E+02   0.84676E-01
   0.17931E+02   0.85905E-01
   0.17906E+02   0.87120E-01
   0.17881E+02   0.88306E-01
   0.17856E+02   0.89500E-01
   0.17831E+02   0.90678E-01
   0.17806E+02   0.91839E-01
   0.17806E+02   0.92989E-01
   0.17781E+02   0.94122E-01
   0.17756E+02   0.95247E-01
   0.17731E+02   0.96369E-01
   0.17731E+02   0.97472E-01
   0.17706E+02   0.98574E-01
   0.17681E+02   0.99657E-01
   0.17681E+02   0.10073E+00
   0.17656E+02   0.10181E+00
   0.17631E+02   0.10285E+00
   0.17631E+02   0.10390E+00
   0.17606E+02   0.10495E+00
   0.17581E+02   0.10598E+00
   0.17581E+02   0.10700E+00
   0.17556E+02   0.10802E+00
   0.17556E+02   0.10902E+00
   0.17531E+02   0.11003E+00
   0.17506E+02   0.11102E+00
   0.17506E+02   0.11200E+00
   0.17482E+02   0.11300E+00
   0.17482E+02   0.11396E+00
   0.17457E+02   0.11493E+00
   0.17457E+02   0.11589E+00
   0.17432E+02   0.11683E+00
   0.17432E+02   0.11778E+00
   0.17407E+02   0.11872E+00
   0.17407E+02   0.11966E+00
   0.17382E+02   0.12058E+00
   0.17382E+02   0.12150E+00
   0.17357E+02   0.12242E+00
   0.17357E+02   0.12333E+00
   0.17332E+02   0.12423E+00
   0.17332E+02   0.12513E+00
   0.17307E+02   0.12602E+00
   0.17307E+02   0.12691E+00
   0.17282E+02   0.12779E+00
   0.17282E+02   0.12867E+00
   0.17257E+02   0.12955E+00
   0.17257E+02   0.13043E+00
   0.17232E+02   0.13127E+00
   0.17232E+02   0.13212E+00
   0.17232E+02   0.13299E+00
   0.17207E+02   0.13383E+00
   0.17207E+02   0.13468E+00
   0.17182E+02   0.13552E+00
   0.17182E+02   0.13635E+00
   0.17182E+02   0.13720E+00
   0.17157E+02   0.13801E+00
   0.17157E+02   0.13885E+00
   0.17132E+02   0.13967E+00
   0.17132E+02   0.14048E+00
   0.17132E+02   0.14129E+00
   0.17107E+02   0.14210E+00
   0.17107E+02   0.14290E+00
   0.17107E+02   0.14370E+00
   0.17082E+02   0.14450E+00
   0.17082E+02   0.14530E+00
   0.17057E+02   0.14609E+00
   0.17057E+02   0.14686E+00
   0.17057E+02   0.14765E+00
   0.17032E+02   0.14842E+00
   0.17032E+02   0.14921E+00
   0.17032E+02   0.14997E+00
   0.17007E+02   0.15074E+00
   0.17007E+02   0.15151E+00
   0.17007E+02   0.15227E+00
   0.16982E+02   0.15302E+00
   0.16982E+02   0.15378E+00
   0.16982E+02   0.15454E+00
   0.16957E+02   0.15528E+00
   0.16957E+02   0.15605E+00
   0.16957E+02   0.15678E+00
   0.16932E+02   0.15752E+00
   0.16932E+02   0.15826E+00
   0.16932E+02   0.15899E+00
   0.16907E+02   0.15974E+00
   0.16907E+02   0.16047E+00
   0.16907E+02   0.16118E+00
   0.16907E+02   0.16190E+00
   0.16882E+02   0.16263E+00
   0.16882E+02   0.16336E+00
   0.16882E+02   0.16409E+00
   0.16857E+02   0.16479E+00
   0.16857E+02   0.16550E+00
   0.16857E+02   0.16621E+00
   0.16832E+02   0.16691E+00
   0.16832E+02   0.16762E+00
   0.16832E+02   0.16832E+00
   0.16832E+02   0.16902E+00
   0.16807E+02   0.16972E+00
   0.16807E+02   0.17041E+00
   0.16807E+02   0.17110E+00
   0.16807E+02   0.17181E+00
   0.16782E+02   0.17249E+00
   0.16782E+02   0.17317E+00
   0.16782E+02   0.17385E+00
   0.16757E+02   0.17453E+00
   0.16757E+02   0.17522E+00
   0.16757E+02   0.17590E+00
   0.16757E+02   0.17657E+00
   0.16732E+02   0.17723E+00
   0.16732E+02   0.17792E+00
   0.16732E+02   0.17859E+00
   0.16732E+02   0.17925E+00
   0.16707E+02   0.17992E+00
   0.16707E+02   0.18059E+00
   0.16707E+02   0.18124E+00
   0.16707E+02   0.18192E+00
   0.16682E+02   0.18256E+00
   0.16682E+02   0.18322E+00
   0.16682E+02   0.18386E+00
   0.16682E+02   0.18452E+00
   0.16657E+02   0.18518E+00
   0.16657E+02   0.18582E+00
   0.16657E+02   0.18648E+00
   0.16657E+02   0.18712E+00
   0.16632E+02   0.18776E+00
   0.16632E+02   0.18840E+00
   0.16632E+02   0.18904E+00
   0.16632E+02   0.18968E+00
   0.16632E+02   0.19031E+00
   0.16607E+02   0.19096E+00
   0.16607E+02   0.19158E+00
   0.16607E+02   0.19221E+00
   0.16607E+02   0.19287E+00
   0.16582E+02   0.19347E+00
   0.16582E+02   0.19411E+00
   0.16582E+02   0.19474E+00
   0.16582E+02   0.19535E+00
   0.16582E+02   0.19597E+00
   0.16557E+02   0.19660E+00
   0.16557E+02   0.19722E+00
   0.16557E+02   0.19783E+00
   0.16557E+02   0.19845E+00
   0.16557E+02   0.19908E+00
   0.16532E+02   0.19969E+00
   0.16532E+02   0.20029E+00
   0.16532E+02   0.20089E+00
   0.16532E+02   0.20151E+00
   0.16507E+02   0.20212E+00
   0.16507E+02   0.20274E+00
   0.16507E+02   0.20333E+00
   0.16507E+02   0.20393E+00
   0.16507E+02   0.20453E+00
   0.16482E+02   0.20513E+00
   0.16482E+02   0.20574E+00
   0.16482E+02   0.20633E+00
   0.16482E+02   0.20693E+00
   0.16482E+02   0.20754E+00
   0.16457E+02   0.20813E+00
   0.16457E+02   0.20872E+00
   0.16457E+02   0.20932E+00
   0.16457E+02   0.20991E+00
   0.16457E+02   0.21050E+00
   0.16432E+02   0.21108E+00
   0.16432E+02   0.21167E+00
   0.16432E+02   0.21226E+00
   0.16432E+02   0.21285E+00
   0.16432E+02   0.21343E+00
   0.16432E+02   0.21402E+00
   0.16407E+02   0.21460E+00
   0.16407E+02   0.21518E+00
   0.16407E+02   0.21575E+00
   0.16407E+02   0.21633E+00
   0.16407E+02   0.21690E+00
   0.16382E+02   0.21748E+00
   0.16382E+02   0.21804E+00
   0.16382E+02   0.21861E+00
   0.16382E+02   0.21920E+00
   0.16382E+02   0.21977E+00
   0.16382E+02   0.22034E+00
   0.16357E+02   0.22091E+00
   0.16357E+02   0.22149E+00
   0.16357E+02   0.22203E+00
   0.16357E+02   0.22261E+00
   0.16357E+02   0.22316E+00
   0.16332E+02   0.22374E+00
   0.16332E+02   0.22432E+00
   0.16332E+02   0.22486E+00
   0.16332E+02   0.22543E+00
   0.16332E+02   0.22598E+00
   0.16332E+02   0.22654E+00
   0.16307E+02   0.22712E+00
   0.16307E+02   0.22766E+00
   0.16307E+02   0.22821E+00
   0.16307E+02   0.22877E+00
   0.16307E+02   0.22934E+00
   0.16307E+02   0.22989E+00
   0.16282E+02   0.23043E+00
   0.16282E+02   0.23097E+00
   0.16282E+02   0.23154E+00
   0.16282E+02   0.23208E+00
   0.16282E+02   0.23262E+00
   0.16282E+02   0.23318E+00
   0.16257E+02   0.23374E+00
   0.16257E+02   0.23427E+00
   0.16257E+02   0.23483E+00
   0.16257E+02   0.23537E+00
   0.16257E+02   0.23590E+00
   0.16257E+02   0.23645E+00
   0.16232E+02   0.23699E+00
   0.16232E+02   0.23753E+00
   0.16232E+02   0.23807E+00
   0.16232E+02   0.23863E+00
   0.16232E+02   0.23915E+00
   0.16232E+02   0.23971E+00
   0.16232E+02   0.24023E+00
   0.16207E+02   0.24076E+00
   0.16207E+02   0.24132E+00
   0.16207E+02   0.24183E+00
   0.16207E+02   0.24238E+00
   0.16207E+02   0.24291E+00
   0.16207E+02   0.24343E+00
   0.16182E+02   0.24397E+00
   0.16182E+02   0.24449E+00
   0.16182E+02   0.24504E+00
   0.16182E+02   0.24555E+00
   0.16182E+02   0.24609E+00
   0.16182E+02   0.24661E+00
   0.16182E+02   0.24714E+00
   0.16157E+02   0.24767E+00
   0.16157E+02   0.24819E+00
   0.16157E+02   0.24873E+00
   0.16157E+02   0.24923E+00
   0.16157E+02   0.24977E+00
   0.16157E+02   0.25028E+00
   0.16157E+02   0.25082E+00
   0.16132E+02   0.25132E+00
   0.16132E+02   0.25187E+00
   0.16132E+02   0.25237E+00
   0.16132E+02   0.25289E+00
   0.16132E+02   0.25340E+00
   0.16132E+02   0.25395E+00
   0.16107E+02   0.25443E+00
   0.16107E+02   0.25497E+00
   0.16107E+02   0.25547E+00
   0.16107E+02   0.25600E+00
   0.16107E+02   0.25651E+00
   0.16107E+02   0.25702E+00
   0.16107E+02   0.25754E+00
   0.16107E+02   0.25805E+00
   0.16082E+02   0.25857E+00
   0.16082E+02   0.25907E+00
   0.16082E+02   0.25960E+00
   0.16082E+02   0.26008E+00
   0.16082E+02   0.26060E+00
   0.16082E+02   0.26112E+00
   0.16082E+02   0.26161E+00
   0.16057E+02   0.26214E+00
   0.16057E+02   0.26263E+00
   0.16057E+02   0.26314E+00
   0.16057E+02   0.26364E+00
   0.16057E+02   0.26415E+00
   0.16057E+02   0.26468E+00
   0.16057E+02   0.26516E+00
   0.16032E+02   0.26567E+00
   0.16032E+02   0.26617E+00
   0.16032E+02   0.26667E+00
   0.16032E+02   0.26719E+00
   0.16032E+02   0.26766E+00
   0.16032E+02   0.26817E+00
   0.16032E+02   0.26869E+00
   0.16032E+02   0.26916E+00
   0.16007E+02   0.26967E+00
   0.16007E+02   0.27020E+00
   0.16007E+02   0.27066E+00
   0.16007E+02   0.27117E+00
   0.16007E+02   0.27168E+00
   0.16007E+02   0.27215E+00
   0.16007E+02   0.27264E+00
   0.16007E+02   0.27317E+00
   0.15982E+02   0.27364E+00
   0.15982E+02   0.27414E+00
   0.15982E+02   0.27464E+00
   0.15982E+02   0.27512E+00
   0.15982E+02   0.27562E+00
   0.15982E+02   0.27612E+00
   0.15982E+02   0.27661E+00
   0.15957E+02   0.27708E+00
   0.15957E+02   0.27759E+00
   0.15957E+02   0.27809E+00
   0.15957E+02   0.27855E+00
   0.15957E+02   0.27905E+00
   0.15957E+02   0.27954E+00
   0.15957E+02   0.28002E+00
   0.15957E+02   0.28052E+00
   0.15932E+02   0.28101E+00
   0.15932E+02   0.28151E+00
   0.15932E+02   0.28197E+00
   0.15932E+02   0.28246E+00
   0.15932E+02   0.28295E+00
   0.15932E+02   0.28344E+00
   0.15932E+02   0.28391E+00
   0.15932E+02   0.28440E+00
   0.15907E+02   0.28488E+00
   0.15907E+02   0.28537E+00
   0.15907E+02   0.28585E+00
   0.15907E+02   0.28634E+00
   0.15907E+02   0.28681E+00
   0.15907E+02   0.28730E+00
   0.15907E+02   0.28778E+00
   0.15907E+02   0.28826E+00
   0.15907E+02   0.28874E+00
   0.15882E+02   0.28922E+00
   0.15882E+02   0.28972E+00
   0.15882E+02   0.29017E+00
   0.15882E+02   0.29065E+00
   0.15882E+02   0.29113E+00
   0.15882E+02   0.29161E+00
   0.15882E+02   0.29210E+00
   0.15882E+02   0.29256E+00
   0.15857E+02   0.29303E+00
   0.15857E+02   0.29351E+00
   0.15857E+02   0.29399E+00
   0.15857E+02   0.29447E+00
   0.15857E+02   0.29494E+00
   0.15857E+02   0.29540E+00
   0.15857E+02   0.29587E+00
   0.15857E+02   0.29635E+00
   0.15857E+02   0.29683E+00
   0.15832E+02   0.29732E+00
   0.15832E+02   0.29778E+00
   0.15832E+02   0.29824E+00
   0.15832E+02   0.29871E+00
   0.15832E+02   0.29918E+00
   0.15832E+02   0.29966E+00
   0.15832E+02   0.30014E+00
   0.15832E+02   0.30062E+00
   0.15832E+02   0.30106E+00
   0.15807E+02   0.30153E+00
   0.15807E+02   0.30199E+00
   0.15807E+02   0.30248E+00
   0.15807E+02   0.30294E+00
   0.15807E+02   0.30343E+00
   0.15807E+02   0.30389E+00
   0.15807E+02   0.30435E+00
   0.15807E+02   0.30480E+00
   0.15807E+02   0.30527E+00
   0.15782E+02   0.30574E+00
   0.15782E+02   0.30620E+00
   0.15782E+02   0.30668E+00
   0.15782E+02   0.30714E+00
   0.15782E+02   0.30763E+00
   0.15782E+02   0.30809E+00
   0.15782E+02   0.30853E+00
   0.15782E+02   0.30899E+00
   0.15782E+02   0.30945E+00
   0.15757E+02   0.30991E+00
   0.15757E+02   0.31038E+00
   0.15757E+02   0.31084E+00
   0.15757E+02   0.31130E+00
   0.15757E+02   0.31177E+00
   0.15757E+02   0.31223E+00
   0.15757E+02   0.31271E+00
   0.15757E+02   0.31316E+00
   0.15757E+02   0.31361E+00
   0.15732E+02   0.31407E+00
   0.15732E+02   0.31453E+00
   0.15732E+02   0.31498E+00
   0.15732E+02   0.31544E+00
   0.15732E+02   0.31589E+00
   0.15732E+02   0.31635E+00
   0.15732E+02   0.31680E+00
   0.15732E+02   0.31727E+00
   0.15732E+02   0.31774E+00
   0.15732E+02   0.31819E+00
   0.15707E+02   0.31866E+00
   0.15707E+02   0.31913E+00
   0.15707E+02   0.31959E+00
   0.15707E+02   0.32003E+00
   0.15707E+02   0.32049E+00
   0.15707E+02   0.32093E+00
   0.15707E+02   0.32138E+00
   0.15707E+02   0.32184E+00
   0.15707E+02   0.32229E+00
   0.15682E+02   0.32275E+00
   0.15682E+02   0.32319E+00
   0.15682E+02   0.32365E+00
   0.15682E+02   0.32410E+00
   0.15682E+02   0.32454E+00
   0.15682E+02   0.32500E+00
   0.15682E+02   0.32545E+00
   0.15682E+02   0.32591E+00
   0.15682E+02   0.32635E+00
   0.15682E+02   0.32681E+00
   0.15657E+02   0.32725E+00
   0.15657E+02   0.32772E+00
   0.15657E+02   0.32816E+00
   0.15657E+02   0.32861E+00
   0.15657E+02   0.32905E+00
   0.15657E+02   0.32950E+00
   0.15657E+02   0.32996E+00
   0.15657E+02   0.33041E+00
   0.15657E+02   0.33086E+00
   0.15657E+02   0.33131E+00
   0.15632E+02   0.33176E+00
   0.15632E+02   0.33221E+00
   0.15632E+02   0.33265E+00
   0.15632E+02   0.33311E+00
   0.15632E+02   0.33355E+00
   0.15632E+02   0.33399E+00
   0.15632E+02   0.33444E+00
   0.15632E+02   0.33488E+00
   0.15632E+02   0.33532E+00
   0.15632E+02   0.33578E+00
   0.15607E+02   0.33622E+00
   0.15607E+02   0.33666E+00
   0.15607E+02   0.33711E+00
   0.15607E+02   0.33755E+00
   0.15607E+02   0.33800E+00
   0.15607E+02   0.33845E+00
   0.15607E+02   0.33889E+00
   0.15607E+02   0.33934E+00
   0.15607E+02   0.33978E+00
   0.15607E+02   0.34023E+00
   0.15607E+02   0.34068E+00
   0.15582E+02   0.34113E+00
   0.15582E+02   0.34158E+00
   0.15582E+02   0.34204E+00
   0.15582E+02   0.34247E+00
   0.15582E+02   0.34290E+00
   0.15582E+02   0.34334E+00
   0.15582E+02   0.34378E+00
   0.15582E+02   0.34421E+00
   0.15582E+02   0.34465E+00
   0.15582E+02   0.34507E+00
   0.15557E+02   0.34552E+00
   0.15557E+02   0.34596E+00
   0.15557E+02   0.34640E+00
   0.15557E+02   0.34685E+00
   0.15557E+02   0.34730E+00
   0.15557E+02   0.34776E+00
   0.15557E+02   0.34820E+00
   0.15557E+02   0.34863E+00
   0.15557E+02   0.34907E+00
   0.15557E+02   0.34951E+00
   0.15557E+02   0.34995E+00
   0.15532E+02   0.35040E+00
   0.15532E+02   0.35082E+00
   0.15532E+02   0.35124E+00
   0.15532E+02   0.35167E+00
   0.15532E+02   0.35213E+00
   0.15532E+02   0.35257E+00
   0.15532E+02   0.35298E+00
   0.15532E+02   0.35341E+00
   0.15532E+02   0.35386E+00
   0.15532E+02   0.35430E+00
   0.15532E+02   0.35475E+00
   0.15507E+02   0.35521E+00
   0.15507E+02   0.35566E+00
   0.15507E+02   0.35609E+00
   0.15507E+02   0.35650E+00
   0.15507E+02   0.35693E+00
   0.15507E+02   0.35735E+00
   0.15507E+02   0.35778E+00
   0.15507E+02   0.35823E+00
   0.15507E+02   0.35867E+00
   0.15507E+02   0.35910E+00
   0.15507E+02   0.35955E+00
   0.15482E+02   0.36000E+00
   0.15482E+02   0.36041E+00
   0.15482E+02   0.36085E+00
   0.15482E+02   0.36129E+00
   0.15482E+02   0.36173E+00
   0.15482E+02   0.36213E+00
   0.15482E+02   0.36255E+00
   0.15482E+02   0.36299E+00
   0.15482E+02   0.36346E+00
   0.15482E+02   0.36390E+00
   0.15482E+02   0.36431E+00
   0.15457E+02   0.36475E+00
   0.15457E+02   0.36516E+00
   0.15457E+02   0.36561E+00
   0.15457E+02   0.36605E+00
   0.15457E+02   0.36646E+00
   0.15457E+02   0.36689E+00
   0.15457E+02   0.36734E+00
   0.15457E+02   0.36777E+00
   0.15457E+02   0.36819E+00
   0.15457E+02   0.36861E+00
   0.15457E+02   0.36904E+00
   0.15432E+02   0.36946E+00
   0.15432E+02   0.36992E+00
   0.15432E+02   0.37036E+00
   0.15432E+02   0.37077E+00
   0.15432E+02   0.37120E+00
   0.15432E+02   0.37165E+00
   0.15432E+02   0.37205E+00
   0.15432E+02   0.37248E+00
   0.15432E+02   0.37291E+00
   0.15432E+02   0.37336E+00
   0.15432E+02   0.37381E+00
   0.15407E+02   0.37421E+00
   0.15407E+02   0.37463E+00
   0.15407E+02   0.37507E+00
   0.15407E+02   0.37548E+00
   0.15407E+02   0.37590E+00
   0.15407E+02   0.37635E+00
   0.15407E+02   0.37679E+00
   0.15407E+02   0.37722E+00
   0.15407E+02   0.37763E+00
   0.15407E+02   0.37805E+00
   0.15407E+02   0.37847E+00
   0.15407E+02   0.37892E+00
   0.15382E+02   0.37934E+00
   0.15382E+02   0.37977E+00
   0.15382E+02   0.38019E+00
   0.15382E+02   0.38061E+00
   0.15382E+02   0.38104E+00
   0.15382E+02   0.38148E+00
   0.15382E+02   0.38190E+00
   0.15382E+02   0.38231E+00
   0.15382E+02   0.38275E+00
   0.15382E+02   0.38317E+00
   0.15382E+02   0.38359E+00
   0.15382E+02   0.38403E+00
   0.15357E+02   0.38447E+00
   0.15357E+02   0.38486E+00
   0.15357E+02   0.38529E+00
   0.15357E+02   0.38571E+00
   0.15357E+02   0.38614E+00
   0.15357E+02   0.38661E+00
   0.15357E+02   0.38701E+00
   0.15357E+02   0.38741E+00
   0.15357E+02   0.38783E+00
   0.15357E+02   0.38826E+00
   0.15357E+02   0.38870E+00
   0.15357E+02   0.38913E+00
   0.15332E+02   0.38954E+00
   0.15332E+02   0.38996E+00
   0.15332E+02   0.39037E+00
   0.15332E+02   0.39081E+00
   0.15332E+02   0.39125E+00
   0.15332E+02   0.39166E+00
   0.15332E+02   0.39207E+00
   0.15332E+02   0.39248E+00
   0.15332E+02   0.39292E+00
   0.15332E+02   0.39337E+00
   0.15332E+02   0.39380E+00
   0.15332E+02   0.39418E+00
   0.15307E+02   0.39459E+00
   0.15307E+02   0.39503E+00
   0.15307E+02   0.39547E+00
   0.15307E+02   0.39589E+00
   0.15307E+02   0.39630E+00
   0.15307E+02   0.39670E+00
   0.15307E+02   0.39714E+00
   0.15307E+02   0.39759E+00
   0.15307E+02   0.39797E+00
   0.15307E+02   0.39841E+00
   0.15307E+02   0.39882E+00
   0.15307E+02   0.39923E+00
   0.15282E+02   0.39968E+00
   0.15282E+02   0.40009E+00
   0.15282E+02   0.40051E+00
   0.15282E+02   0.40091E+00
   0.15282E+02   0.40137E+00
   0.15282E+02   0.40178E+00
   0.15282E+02   0.40218E+00
   0.15282E+02   0.40260E+00
   0.15282E+02   0.40302E+00
   0.15282E+02   0.40347E+00
   0.15282E+02   0.40387E+00
   0.15282E+02   0.40428E+00
   0.15282E+02   0.40469E+00
   0.15257E+02   0.40514E+00
   0.15257E+02   0.40554E+00
   0.15257E+02   0.40597E+00
   0.15257E+02   0.40636E+00
   0.15257E+02   0.40678E+00
   0.15257E+02   0.40725E+00
   0.15257E+02   0.40764E+00
   0.15257E+02   0.40805E+00
   0.15257E+02   0.40847E+00
   0.15257E+02   0.40892E+00
   0.15257E+02   0.40933E+00
   0.15257E+02   0.40974E+00
   0.15232E+02   0.41013E+00
   0.15232E+02   0.41056E+00
   0.15232E+02   0.41103E+00
   0.15232E+02   0.41138E+00
   0.15232E+02   0.41181E+00
   0.15232E+02   0.41223E+00
   0.15232E+02   0.41263E+00
   0.15232E+02   0.41308E+00
   0.15232E+02   0.41347E+00
   0.15232E+02   0.41391E+00
   0.15232E+02   0.41432E+00
   0.15232E+02   0.41475E+00
   0.15232E+02   0.41514E+00
   0.15207E+02   0.41556E+00
   0.15207E+02   0.41600E+00
   0.15207E+02   0.41640E+00
   0.15207E+02   0.41684E+00
   0.15207E+02   0.41723E+00
   0.15207E+02   0.41768E+00
   0.15207E+02   0.41807E+00
   0.15207E+02   0.41848E+00
   0.15207E+02   0.41892E+00
   0.15207E+02   0.41935E+00
   0.15207E+02   0.41974E+00
   0.15207E+02   0.42015E+00
   0.15207E+02   0.42056E+00
   0.15182E+02   0.42100E+00
   0.15182E+02   0.42141E+00
   0.15182E+02   0.42179E+00
   0.15182E+02   0.42225E+00
   0.15182E+02   0.42265E+00
   0.15182E+02   0.42306E+00
   0.15182E+02   0.42347E+00
   0.15182E+02   0.42389E+00
   0.15182E+02   0.42431E+00
   0.15182E+02   0.42471E+00
   0.15182E+02   0.42512E+00
   0.15182E+02   0.42556E+00
   0.15182E+02   0.42598E+00
   0.15157E+02   0.42636E+00
   0.15157E+02   0.42680E+00
   0.15157E+02   0.42722E+00
   0.15157E+02   0.42763E+00
   0.15157E+02   0.42803E+00
   0.15157E+02   0.42844E+00
   0.15157E+02   0.42887E+00
   0.15157E+02   0.42928E+00
   0.15157E+02   0.42968E+00
   0.15157E+02   0.43010E+00
   0.15157E+02   0.43053E+00
   0.15157E+02   0.43093E+00
   0.15157E+02   0.43134E+00
   0.15132E+02   0.43179E+00
   0.15132E+02   0.43217E+00
   0.15132E+02   0.43257E+00
   0.15132E+02   0.43301E+00
   0.15132E+02   0.43342E+00
   0.15132E+02   0.43381E+00
   0.15132E+02   0.43425E+00
   0.15132E+02   0.43466E+00
   0.15132E+02   0.43508E+00
   0.15132E+02   0.43547E+00
   0.15132E+02   0.43589E+00
   0.15132E+02   0.43631E+00
   0.15132E+02   0.43671E+00
   0.15107E+02   0.43712E+00
   0.15107E+02   0.43756E+00
   0.15107E+02   0.43796E+00
   0.15107E+02   0.43835E+00
   0.15107E+02   0.43878E+00
   0.15107E+02   0.43922E+00
   0.15107E+02   0.43961E+00
   0.15107E+02   0.43999E+00
   0.15107E+02   0.44048E+00
   0.15107E+02   0.44084E+00
   0.15107E+02   0.44125E+00
   0.15107E+02   0.44168E+00
   0.15107E+02   0.44210E+00
   0.15107E+02   0.44248E+00
   0.15082E+02   0.44288E+00
   0.15082E+02   0.44333E+00
   0.15082E+02   0.44372E+00
   0.15082E+02   0.44412E+00
   0.15082E+02   0.44456E+00
   0.15082E+02   0.44498E+00
   0.15082E+02   0.44538E+00
   0.15082E+02   0.44577E+00
   0.15082E+02   0.44621E+00
   0.15082E+02   0.44661E+00
   0.15082E+02   0.44700E+00
   0.15082E+02   0.44745E+00
   0.15082E+02   0.44783E+00
   0.15057E+02   0.44824E+00
   0.15057E+02   0.44868E+00
   0.15057E+02   0.44908E+00
   0.15057E+02   0.44947E+00
   0.15057E+02   0.44989E+00
   0.15057E+02   0.45032E+00
   0.15057E+02   0.45069E+00
   0.15057E+02   0.45112E+00
   0.15057E+02   0.45157E+00
   0.15057E+02   0.45195E+00
   0.15057E+02   0.45236E+00
   0.15057E+02   0.45278E+00
   0.15057E+02   0.45318E+00
   0.15057E+02   0.45358E+00
   0.15032E+02   0.45402E+00
   0.15032E+02   0.45442E+00
   0.15032E+02   0.45481E+00
   0.15032E+02   0.45525E+00
   0.15032E+02   0.45564E+00
   0.15032E+02   0.45605E+00
   0.15032E+02   0.45646E+00
   0.15032E+02   0.45686E+00
   0.15032E+02   0.45727E+00
   0.15032E+02   0.45768E+00
   0.15032E+02   0.45812E+00
   0.15032E+02   0.45851E+00
   0.15032E+02   0.45892E+00
   0.15032E+02   0.45936E+00
   0.15007E+02   0.45973E+00
   0.15007E+02   0.46013E+00
   0.15007E+02   0.46057E+00
   0.15007E+02   0.46098E+00
   0.15007E+02   0.46136E+00
   0.15007E+02   0.46180E+00
   0.15007E+02   0.46221E+00
   0.15007E+02   0.46260E+00
   0.15007E+02   0.46305E+00
   0.15007E+02   0.46342E+00
   0.15007E+02   0.46383E+00
   0.15007E+02   0.46427E+00
   0.15007E+02   0.46466E+00
   0.15007E+02   0.46504E+00
   0.14982E+02   0.46551E+00
   0.14982E+02   0.46586E+00
   0.14982E+02   0.46631E+00
   0.14982E+02   0.46673E+00
   0.14982E+02   0.46708E+00
   0.14982E+02   0.46754E+00
   0.14982E+02   0.46795E+00
   0.14982E+02   0.46833E+00
   0.14982E+02   0.46874E+00
   0.14982E+02   0.46916E+00
   0.14982E+02   0.46957E+00
   0.14982E+02   0.46995E+00
   0.14982E+02   0.47042E+00
   0.14982E+02   0.47079E+00
   0.14957E+02   0.47117E+00
   0.14957E+02   0.47163E+00
   0.14957E+02   0.47202E+00
   0.14957E+02   0.47239E+00
   0.14957E+02   0.47287E+00
   0.14957E+02   0.47325E+00
   0.14957E+02   0.47363E+00
   0.14957E+02   0.47410E+00
   0.14957E+02   0.47444E+00
   0.14957E+02   0.47487E+00
   0.14957E+02   0.47530E+00
   0.14957E+02   0.47567E+00
   0.14957E+02   0.47609E+00
   0.14957E+02   0.47652E+00
   0.14932E+02   0.47691E+00
   0.14932E+02   0.47732E+00
   0.14932E+02   0.47773E+00
   0.14932E+02   0.47813E+00
   0.14932E+02   0.47855E+00
   0.14932E+02   0.47897E+00
   0.14932E+02   0.47935E+00
   0.14932E+02   0.47977E+00
   0.14932E+02   0.48019E+00
   0.14932E+02   0.48056E+00
   0.14932E+02   0.48102E+00
   0.14932E+02   0.48139E+00
   0.14932E+02   0.48180E+00
   0.14932E+02   0.48225E+00
   0.14932E+02   0.48261E+00
   0.14907E+02   0.48303E+00
   0.14907E+02   0.48345E+00
   0.14907E+02   0.48384E+00
   0.14907E+02   0.48425E+00
   0.14907E+02   0.48468E+00
   0.14907E+02   0.48505E+00
   0.14907E+02   0.48548E+00
   0.14907E+02   0.48588E+00
   0.14907E+02   0.48628E+00
   0.14907E+02   0.48670E+00
   0.14907E+02   0.48712E+00
   0.14907E+02   0.48750E+00
   0.14907E+02   0.48796E+00
   0.14907E+02   0.48832E+00
   0.14882E+02   0.48871E+00
   0.14882E+02   0.48919E+00
   0.14882E+02   0.48954E+00
   0.14882E+02   0.48995E+00
   0.14882E+02   0.49039E+00
   0.14882E+02   0.49076E+00
   0.14882E+02   0.49118E+00
   0.14882E+02   0.49161E+00
   0.14882E+02   0.49199E+00
   0.14882E+02   0.49243E+00
   0.14882E+02   0.49281E+00
   0.14882E+02   0.49322E+00
   0.14882E+02   0.49362E+00
   0.14882E+02   0.49403E+00
   0.14882E+02   0.49444E+00
   0.14857E+02   0.49484E+00
   0.14857E+02   0.49524E+00
   0.14857E+02   0.49565E+00
   0.14857E+02   0.49606E+00
   0.14857E+02   0.49645E+00
   0.14857E+02   0.49692E+00
   0.14857E+02   0.49727E+00
   0.14857E+02   0.49767E+00
   0.14857E+02   0.49809E+00
   0.14857E+02   0.49850E+00
   0.14857E+02   0.49891E+00
   0.14857E+02   0.49932E+00
   0.14857E+02   0.49971E+00
   0.14857E+02   0.50017E+00
   0.14832E+02   0.50052E+00
   0.14857E+02   0.50096E+00
   0.14832E+02   0.50136E+00
   0.14832E+02   0.50175E+00
   0.14832E+02   0.50217E+00
   0.14832E+02   0.50258E+00
   0.14832E+02   0.50296E+00
   0.14832E+02   0.50340E+00
   0.14832E+02   0.50377E+00
   0.14832E+02   0.50418E+00
   0.14832E+02   0.50464E+00
   0.14832E+02   0.50501E+00
   0.14832E+02   0.50543E+00
   0.14832E+02   0.50582E+00
   0.14832E+02   0.50621E+00
   0.14832E+02   0.50667E+00
   0.14807E+02   0.50703E+00
   0.14807E+02   0.50745E+00
   0.14807E+02   0.50788E+00
   0.14807E+02   0.50824E+00
   0.14807E+02   0.50869E+00
   0.14807E+02   0.50907E+00
   0.14807E+02   0.50947E+00
   0.14807E+02   0.50987E+00
   0.14807E+02   0.51032E+00
   0.14807E+02   0.51072E+00
   0.14807E+02   0.51112E+00
   0.14807E+02   0.51149E+00
   0.14807E+02   0.51195E+00
   0.14807E+02   0.51231E+00
   0.14782E+02   0.51273E+00
   0.14782E+02   0.51313E+00
   0.14782E+02   0.51356E+00
   0.14782E+02   0.51397E+00
   0.14782E+02   0.51435E+00
   0.14782E+02   0.51475E+00
   0.14782E+02   0.51520E+00
   0.14782E+02   0.51555E+00
   0.14782E+02   0.51603E+00
   0.14782E+02   0.51638E+00
   0.14782E+02   0.51681E+00
   0.14782E+02   0.51722E+00
   0.14782E+02   0.51760E+00
   0.14782E+02   0.51804E+00
   0.14782E+02   0.51844E+00
   0.14757E+02   0.51881E+00
   0.14757E+02   0.51926E+00
   0.14757E+02   0.51964E+00
   0.14757E+02   0.52005E+00
   0.14757E+02   0.52045E+00
   0.14757E+02   0.52086E+00
   0.14757E+02   0.52130E+00
   0.14757E+02   0.52167E+00
   0.14757E+02   0.52207E+00
   0.14757E+02   0.52251E+00
   0.14757E+02   0.52287E+00
   0.14757E+02   0.52333E+00
   0.14757E+02   0.52368E+00
   0.14757E+02   0.52412E+00
   0.14757E+02   0.52452E+00
   0.14757E+02   0.52491E+00
   0.14732E+02   0.52534E+00
   0.14732E+02   0.52575E+00
   0.14732E+02   0.52614E+00
   0.14732E+02   0.52655E+00
   0.14732E+02   0.52696E+00
   0.14732E+02   0.52736E+00
   0.14732E+02   0.52778E+00
   0.14732E+02   0.52818E+00
   0.14732E+02   0.52858E+00
   0.14732E+02   0.52897E+00
   0.14732E+02   0.52940E+00
   0.14732E+02   0.52977E+00
   0.14732E+02   0.53021E+00
   0.14732E+02   0.53062E+00
   0.14732E+02   0.53102E+00
   0.14707E+02   0.53145E+00
   0.14707E+02   0.53182E+00
   0.14707E+02   0.53228E+00
   0.14707E+02   0.53262E+00
   0.14707E+02   0.53305E+00
   0.14707E+02   0.53345E+00
   0.14707E+02   0.53385E+00
   0.14707E+02   0.53431E+00
   0.14707E+02   0.53466E+00
   0.14707E+02   0.53505E+00
   0.14707E+02   0.53550E+00
   0.14707E+02   0.53591E+00
   0.14707E+02   0.53634E+00
   0.14707E+02   0.53670E+00
   0.14707E+02   0.53711E+00
   0.14682E+02   0.53755E+00
   0.14682E+02   0.53792E+00
   0.14682E+02   0.53834E+00
   0.14682E+02   0.53871E+00
   0.14682E+02   0.53915E+00
   0.14682E+02   0.53955E+00
   0.14682E+02   0.53996E+00
   0.14682E+02   0.54037E+00
   0.14682E+02   0.54077E+00
   0.14682E+02   0.54120E+00
   0.14682E+02   0.54160E+00
   0.14682E+02   0.54201E+00
   0.14682E+02   0.54241E+00
   0.14682E+02   0.54280E+00
   0.14682E+02   0.54324E+00
   0.14682E+02   0.54360E+00
   0.14657E+02   0.54405E+00
   0.14657E+02   0.54442E+00
   0.14657E+02   0.54484E+00
   0.14657E+02   0.54523E+00
   0.14657E+02   0.54563E+00
   0.14657E+02   0.54607E+00
   0.14657E+02   0.54644E+00
   0.14657E+02   0.54690E+00
   0.14657E+02   0.54728E+00
   0.14657E+02   0.54765E+00
   0.14657E+02   0.54811E+00
   0.14657E+02   0.54846E+00
   0.14657E+02   0.54894E+00
   0.14657E+02   0.54930E+00
   0.14657E+02   0.54968E+00
   0.14632E+02   0.55012E+00
   0.14632E+02   0.55049E+00
   0.14632E+02   0.55097E+00
   0.14632E+02   0.55131E+00
   0.14632E+02   0.55177E+00
   0.14632E+02   0.55213E+00
   0.14632E+02   0.55256E+00
   0.14632E+02   0.55298E+00
   0.14632E+02   0.55336E+00
   0.14632E+02   0.55379E+00
   0.14632E+02   0.55417E+00
   0.14632E+02   0.55461E+00
   0.14632E+02   0.55502E+00
   0.14632E+02   0.55539E+00
   0.14632E+02   0.55582E+00
   0.14632E+02   0.55619E+00
   0.14607E+02   0.55666E+00
   0.14607E+02   0.55703E+00
   0.14607E+02   0.55742E+00
   0.14607E+02   0.55785E+00
   0.14607E+02   0.55824E+00
   0.14607E+02   0.55867E+00
   0.14607E+02   0.55907E+00
   0.14607E+02   0.55949E+00
   0.14607E+02   0.55984E+00
   0.14607E+02   0.56030E+00
   0.14607E+02   0.56068E+00
   0.14607E+02   0.56110E+00
   0.14607E+02   0.56152E+00
   0.14607E+02   0.56189E+00
   0.14607E+02   0.56233E+00
   0.14607E+02   0.56271E+00
   0.14582E+02   0.56316E+00
   0.14582E+02   0.56355E+00
   0.14582E+02   0.56396E+00
   0.14582E+02   0.56434E+00
   0.14582E+02   0.56473E+00
   0.14582E+02   0.56519E+00
   0.14582E+02   0.56558E+00
   0.14582E+02   0.56600E+00
   0.14582E+02   0.56638E+00
   0.14582E+02   0.56678E+00
   0.14582E+02   0.56722E+00
   0.14582E+02   0.56759E+00
   0.14582E+02   0.56804E+00
   0.14582E+02   0.56841E+00
   0.14582E+02   0.56883E+00
   0.14557E+02   0.56922E+00
   0.14557E+02   0.56966E+00
   0.14557E+02   0.57004E+00
   0.14557E+02   0.57046E+00
   0.14557E+02   0.57087E+00
   0.14557E+02   0.57126E+00
   0.14557E+02   0.57170E+00
   0.14557E+02   0.57207E+00
   0.14557E+02   0.57252E+00
   0.14557E+02   0.57290E+00
   0.14557E+02   0.57333E+00
   0.14557E+02   0.57373E+00
   0.14557E+02   0.57411E+00
   0.14557E+02   0.57456E+00
   0.14557E+02   0.57492E+00
   0.14557E+02   0.57537E+00
   0.14532E+02   0.57573E+00
   0.14532E+02   0.57620E+00
   0.14532E+02   0.57655E+00
   0.14532E+02   0.57699E+00
   0.14532E+02   0.57737E+00
   0.14532E+02   0.57778E+00
   0.14532E+02   0.57819E+00
   0.14532E+02   0.57857E+00
   0.14532E+02   0.57904E+00
   0.14532E+02   0.57942E+00
   0.14532E+02   0.57990E+00
   0.14532E+02   0.58024E+00
   0.14532E+02   0.58065E+00
   0.14532E+02   0.58105E+00
   0.14532E+02   0.58144E+00
   0.14532E+02   0.58187E+00
   0.14507E+02   0.58224E+00
   0.14507E+02   0.58271E+00
   0.14507E+02   0.58308E+00
   0.14507E+02   0.58352E+00
   0.14507E+02   0.58390E+00
   0.14507E+02   0.58433E+00
   0.14507E+02   0.58471E+00
   0.14507E+02   0.58513E+00
   0.14507E+02   0.58553E+00
   0.14507E+02   0.58594E+00
   0.14507E+02   0.58634E+00
   0.14507E+02   0.58676E+00
   0.14507E+02   0.58717E+00
   0.14507E+02   0.58756E+00
   0.14507E+02   0.58802E+00
   0.14507E+02   0.58837E+00
   0.14507E+02   0.58881E+00
   0.14482E+02   0.58919E+00
   0.14482E+02   0.58961E+00
   0.14482E+02   0.59002E+00
   0.14482E+02   0.59042E+00
   0.14482E+02   0.59084E+00
   0.14482E+02   0.59123E+00
   0.14482E+02   0.59168E+00
   0.14482E+02   0.59204E+00
   0.14482E+02   0.59254E+00
   0.14482E+02   0.59287E+00
   0.14482E+02   0.59331E+00
   0.14482E+02   0.59370E+00
   0.14482E+02   0.59411E+00
   0.14482E+02   0.59449E+00
   0.14482E+02   0.59492E+00
   0.14482E+02   0.59535E+00
   0.14457E+02   0.59572E+00
   0.14457E+02   0.59619E+00
   0.14457E+02   0.59655E+00
   0.14457E+02   0.59699E+00
   0.14457E+02   0.59735E+00
   0.14457E+02   0.59778E+00
   0.14457E+02   0.59818E+00
   0.14457E+02   0.59861E+00
   0.14457E+02   0.59904E+00
   0.14457E+02   0.59940E+00
   0.14457E+02   0.59985E+00
   0.14457E+02   0.60023E+00
   0.14457E+02   0.60067E+00
   0.14457E+02   0.60103E+00
   0.14457E+02   0.60149E+00
   0.14457E+02   0.60188E+00
   0.14432E+02   0.60234E+00
   0.14432E+02   0.60272E+00
   0.14432E+02   0.60310E+00
   0.14432E+02   0.60350E+00
   0.14432E+02   0.60391E+00
   0.14432E+02   0.60432E+00
   0.14432E+02   0.60474E+00
   0.14432E+02   0.60516E+00
   0.14432E+02   0.60557E+00
   0.14432E+02   0.60595E+00
   0.14432E+02   0.60637E+00
   0.14432E+02   0.60681E+00
   0.14432E+02   0.60717E+00
   0.14432E+02   0.60762E+00
   0.14432E+02   0.60800E+00
   0.14432E+02   0.60843E+00
   0.14407E+02   0.60882E+00
   0.14407E+02   0.60925E+00
   0.14407E+02   0.60962E+00
   0.14407E+02   0.61003E+00
   0.14407E+02   0.61048E+00
   0.14407E+02   0.61084E+00
   0.14407E+02   0.61131E+00
   0.14407E+02   0.61166E+00
   0.14407E+02   0.61215E+00
   0.14407E+02   0.61248E+00
   0.14407E+02   0.61295E+00
   0.14407E+02   0.61329E+00
   0.14407E+02   0.61375E+00
   0.14407E+02   0.61414E+00
   0.14407E+02   0.61456E+00
   0.14407E+02   0.61497E+00
   0.14382E+02   0.61537E+00
   0.14382E+02   0.61582E+00
   0.14382E+02   0.61618E+00
   0.14382E+02   0.61662E+00
   0.14382E+02   0.61700E+00
   0.14382E+02   0.61744E+00
   0.14382E+02   0.61783E+00
   0.14382E+02   0.61826E+00
   0.14382E+02   0.61866E+00
   0.14382E+02   0.61910E+00
   0.14382E+02   0.61948E+00
   0.14382E+02   0.61992E+00
   0.14382E+02   0.62029E+00
   0.14382E+02   0.62074E+00
   0.14382E+02   0.62110E+00
   0.14382E+02   0.62157E+00
   0.14382E+02   0.62194E+00
   0.14357E+02   0.62237E+00
   0.14357E+02   0.62275E+00
   0.14357E+02   0.62318E+00
   0.14357E+02   0.62358E+00
   0.14357E+02   0.62396E+00
   0.14357E+02   0.62440E+00
   0.14357E+02   0.62478E+00
   0.14357E+02   0.62523E+00
   0.14357E+02   0.62562E+00
   0.14357E+02   0.62606E+00
   0.14357E+02   0.62645E+00
   0.14357E+02   0.62691E+00
   0.14357E+02   0.62726E+00
   0.14357E+02   0.62772E+00
   0.14357E+02   0.62808E+00
   0.14357E+02   0.62855E+00
   0.14332E+02   0.62891E+00
   0.14332E+02   0.62935E+00
   0.14332E+02   0.62971E+00
   0.14332E+02   0.63020E+00
   0.14332E+02   0.63056E+00
   0.14332E+02   0.63099E+00
   0.14332E+02   0.63139E+00
   0.14332E+02   0.63179E+00
   0.14332E+02   0.63220E+00
   0.14332E+02   0.63260E+00
   0.14332E+02   0.63303E+00
   0.14332E+02   0.63344E+00
   0.14332E+02   0.63386E+00
   0.14332E+02   0.63424E+00
   0.14332E+02   0.63469E+00
   0.14332E+02   0.63508E+00
   0.14307E+02   0.63549E+00
   0.14307E+02   0.63589E+00
   0.14307E+02   0.63633E+00
   0.14307E+02   0.63671E+00
   0.14307E+02   0.63716E+00
   0.14307E+02   0.63752E+00
   0.14307E+02   0.63802E+00
   0.14307E+02   0.63833E+00
   0.14307E+02   0.63888E+00
   0.14307E+02   0.63919E+00
   0.14307E+02   0.63966E+00
   0.14307E+02   0.64004E+00
   0.14307E+02   0.64044E+00
   0.14307E+02   0.64083E+00
   0.14307E+02   0.64124E+00
   0.14307E+02   0.64164E+00
   0.14307E+02   0.64208E+00
   0.14282E+02   0.64247E+00
   0.14282E+02   0.64289E+00
   0.14282E+02   0.64333E+00
   0.14282E+02   0.64371E+00
   0.14282E+02   0.64414E+00
   0.14282E+02   0.64453E+00
   0.14282E+02   0.64498E+00
   0.14282E+02   0.64536E+00
   0.14282E+02   0.64582E+00
   0.14282E+02   0.64618E+00
   0.14282E+02   0.64662E+00
   0.14282E+02   0.64701E+00
   0.14282E+02   0.64742E+00
   0.14282E+02   0.64783E+00
   0.14282E+02   0.64826E+00
   0.14282E+02   0.64867E+00
   0.14257E+02   0.64908E+00
   0.14257E+02   0.64950E+00
   0.14257E+02   0.64993E+00
   0.14257E+02   0.65030E+00
   0.14257E+02   0.65075E+00
   0.14257E+02   0.65111E+00
   0.14257E+02   0.65160E+00
   0.14257E+02   0.65195E+00
   0.14257E+02   0.65240E+00
   0.14257E+02   0.65280E+00
   0.14257E+02   0.65322E+00
   0.14257E+02   0.65363E+00
   0.14257E+02   0.65406E+00
   0.14257E+02   0.65442E+00
   0.14257E+02   0.65492E+00
   0.14257E+02   0.65525E+00
   0.14257E+02   0.65571E+00
   0.14232E+02   0.65606E+00
   0.14232E+02   0.65653E+00
   0.14232E+02   0.65691E+00
   0.14232E+02   0.65734E+00
   0.14232E+02   0.65774E+00
   0.14232E+02   0.65819E+00
   0.14232E+02   0.65856E+00
   0.14232E+02   0.65899E+00
   0.14232E+02   0.65940E+00
   0.14232E+02   0.65984E+00
   0.14232E+02   0.66022E+00
   0.14232E+02   0.66066E+00
   0.14232E+02   0.66109E+00
   0.14232E+02   0.66146E+00
   0.14232E+02   0.66191E+00
   0.14232E+02   0.66229E+00
   0.14232E+02   0.66272E+00
   0.14207E+02   0.66311E+00
   0.14207E+02   0.66354E+00
   0.14207E+02   0.66395E+00
   0.14207E+02   0.66434E+00
   0.14207E+02   0.66476E+00
   0.14207E+02   0.66517E+00
   0.14207E+02   0.66561E+00
   0.14207E+02   0.66603E+00
   0.14207E+02   0.66644E+00
   0.14207E+02   0.66687E+00
   0.14207E+02   0.66725E+00
   0.14207E+02   0.66770E+00
   0.14207E+02   0.66809E+00
   0.14207E+02   0.66849E+00
   0.14207E+02   0.66892E+00
   0.14207E+02   0.66934E+00
   0.14182E+02   0.66972E+00
   0.14182E+02   0.67017E+00
   0.14182E+02   0.67055E+00
   0.14182E+02   0.67100E+00
   0.14182E+02   0.67138E+00
   0.14182E+02   0.67183E+00
   0.14182E+02   0.67224E+00
   0.14182E+02   0.67269E+00
   0.14182E+02   0.67307E+00
   0.14182E+02   0.67352E+00
   0.14182E+02   0.67388E+00
   0.14182E+02   0.67433E+00
   0.14182E+02   0.67470E+00
   0.14182E+02   0.67517E+00
   0.14182E+02   0.67552E+00
   0.14182E+02   0.67595E+00
   0.14182E+02   0.67638E+00
   0.14157E+02   0.67678E+00
   0.14157E+02   0.67722E+00
   0.14157E+02   0.67763E+00
   0.14157E+02   0.67803E+00
   0.14157E+02   0.67844E+00
   0.14157E+02   0.67887E+00
   0.14157E+02   0.67925E+00
   0.14157E+02   0.67968E+00
   0.14157E+02   0.68011E+00
   0.14157E+02   0.68052E+00
   0.14157E+02   0.68096E+00
   0.14157E+02   0.68137E+00
   0.14157E+02   0.68183E+00
   0.14157E+02   0.68223E+00
   0.14157E+02   0.68265E+00
   0.14157E+02   0.68301E+00
   0.14157E+02   0.68346E+00
   0.14132E+02   0.68384E+00
   0.14132E+02   0.68426E+00
   0.14132E+02   0.68468E+00
   0.14132E+02   0.68509E+00
   0.14132E+02   0.68552E+00
   0.14132E+02   0.68594E+00
   0.14132E+02   0.68635E+00
   0.14132E+02   0.68676E+00
   0.14132E+02   0.68718E+00
   0.14132E+02   0.68759E+00
   0.14132E+02   0.68798E+00
   0.14132E+02   0.68842E+00
   0.14132E+02   0.68885E+00
   0.14132E+02   0.68927E+00
   0.14132E+02   0.68969E+00
   0.14132E+02   0.69014E+00
   0.14132E+02   0.69053E+00
   0.14107E+02   0.69095E+00
   0.14107E+02   0.69134E+00
   0.14107E+02   0.69178E+00
   0.14107E+02   0.69217E+00
   0.14107E+02   0.69259E+00
   0.14107E+02   0.69302E+00
   0.14107E+02   0.69342E+00
   0.14107E+02   0.69388E+00
   0.14107E+02   0.69423E+00
   0.14107E+02   0.69471E+00
   0.14107E+02   0.69506E+00
   0.14107E+02   0.69555E+00
   0.14107E+02   0.69590E+00
   0.14107E+02   0.69637E+00
   0.14107E+02   0.69673E+00
   0.14107E+02   0.69723E+00
   0.14107E+02   0.69759E+00
   0.14082E+02   0.69805E+00
   0.14082E+02   0.69842E+00
   0.14082E+02   0.69889E+00
   0.14082E+02   0.69927E+00
   0.14082E+02   0.69972E+00
   0.14082E+02   0.70009E+00
   0.14082E+02   0.70053E+00
   0.14082E+02   0.70091E+00
   0.14082E+02   0.70139E+00
   0.14082E+02   0.70174E+00
   0.14082E+02   0.70224E+00
   0.14082E+02   0.70259E+00
   0.14082E+02   0.70305E+00
   0.14082E+02   0.70343E+00
   0.14082E+02   0.70386E+00
   0.14082E+02   0.70425E+00
   0.14082E+02   0.70471E+00
   0.14057E+02   0.70509E+00
   0.14057E+02   0.70553E+00
   0.14057E+02   0.70592E+00
   0.14057E+02   0.70636E+00
   0.14057E+02   0.70678E+00
   0.14057E+02   0.70720E+00
   0.14057E+02   0.70761E+00
   0.14057E+02   0.70804E+00
   0.14057E+02   0.70843E+00
   0.14057E+02   0.70890E+00
   0.14057E+02   0.70926E+00
   0.14057E+02   0.70973E+00
   0.14057E+02   0.71013E+00
   0.14057E+02   0.71053E+00
   0.14057E+02   0.71098E+00
   0.14057E+02   0.71133E+00
   0.14057E+02   0.71183E+00
   0.14032E+02   0.71221E+00
   0.14032E+02   0.71270E+00
   0.14032E+02   0.71304E+00
   0.14032E+02   0.71351E+00
   0.14032E+02   0.71386E+00
   0.14032E+02   0.71436E+00
   0.14032E+02   0.71470E+00
   0.14032E+02   0.71521E+00
   0.14032E+02   0.71556E+00
   0.14032E+02   0.71603E+00
   0.14032E+02   0.71642E+00
   0.14032E+02   0.71684E+00
   0.14032E+02   0.71722E+00
   0.14032E+02   0.71770E+00
   0.14032E+02   0.71807E+00
   0.14032E+02   0.71853E+00
   0.14007E+02   0.71889E+00
   0.14007E+02   0.71936E+00
   0.14007E+02   0.71974E+00
   0.14007E+02   0.72019E+00
   0.14007E+02   0.72058E+00
   0.14007E+02   0.72102E+00
   0.14007E+02   0.72141E+00
   0.14007E+02   0.72186E+00
   0.14007E+02   0.72228E+00
   0.14007E+02   0.72269E+00
   0.14007E+02   0.72311E+00
   0.14007E+02   0.72353E+00
   0.14007E+02   0.72398E+00
   0.14007E+02   0.72434E+00
   0.14007E+02   0.72483E+00
   0.14007E+02   0.72520E+00
   0.14007E+02   0.72565E+00
   0.13982E+02   0.72605E+00
   0.13982E+02   0.72647E+00
   0.13982E+02   0.72686E+00
   0.13982E+02   0.72734E+00
   0.13982E+02   0.72769E+00
   0.13982E+02   0.72817E+00
   0.13982E+02   0.72856E+00
   0.13982E+02   0.72900E+00
   0.13982E+02   0.72938E+00
   0.13982E+02   0.72983E+00
   0.13982E+02   0.73020E+00
   0.13982E+02   0.73068E+00
   0.13982E+02   0.73105E+00
   0.13982E+02   0.73151E+00
   0.13982E+02   0.73193E+00
   0.13982E+02   0.73235E+00
   0.13982E+02   0.73277E+00
   0.13957E+02   0.73318E+00
   0.13957E+02   0.73362E+00
   0.13957E+02   0.73404E+00
   0.13957E+02   0.73447E+00
   0.13957E+02   0.73486E+00
   0.13957E+02   0.73532E+00
   0.13957E+02   0.73572E+00
   0.13957E+02   0.73616E+00
   0.13957E+02   0.73654E+00
   0.13957E+02   0.73699E+00
   0.13957E+02   0.73738E+00
   0.13957E+02   0.73781E+00
   0.13957E+02   0.73822E+00
   0.13957E+02   0.73867E+00
   0.13957E+02   0.73904E+00
   0.13957E+02   0.73952E+00
   0.13957E+02   0.73990E+00
   0.13932E+02   0.74034E+00
   0.13932E+02   0.74077E+00
   0.13932E+02   0.74118E+00
   0.13932E+02   0.74164E+00
   0.13932E+02   0.74199E+00
   0.13932E+02   0.74248E+00
   0.13932E+02   0.74288E+00
   0.13932E+02   0.74332E+00
   0.13932E+02   0.74368E+00
   0.13932E+02   0.74418E+00
   0.13932E+02   0.74456E+00
   0.13932E+02   0.74502E+00
   0.13932E+02   0.74537E+00
   0.13932E+02   0.74585E+00
   0.13932E+02   0.74625E+00
   0.13932E+02   0.74667E+00
   0.13932E+02   0.74705E+00
   0.13907E+02   0.74752E+00
   0.13907E+02   0.74792E+00
   0.13907E+02   0.74837E+00
   0.13907E+02   0.74875E+00
   0.13907E+02   0.74921E+00
   0.13907E+02   0.74965E+00
   0.13907E+02   0.75006E+00
   0.13907E+02   0.75050E+00
   0.13907E+02   0.75089E+00
   0.13907E+02   0.75133E+00
   0.13907E+02   0.75175E+00
   0.13907E+02   0.75218E+00
   0.13907E+02   0.75256E+00
   0.13907E+02   0.75305E+00
   0.13907E+02   0.75346E+00
   0.13907E+02   0.75385E+00
   0.13907E+02   0.75428E+00
   0.13882E+02   0.75469E+00
   0.13882E+02   0.75514E+00
   0.13882E+02   0.75555E+00
   0.13882E+02   0.75597E+00
   0.13882E+02   0.75640E+00
   0.13882E+02   0.75681E+00
   0.13882E+02   0.75723E+00
   0.13882E+02   0.75769E+00
   0.13882E+02   0.75804E+00
   0.13882E+02   0.75856E+00
   0.13882E+02   0.75890E+00
   0.13882E+02   0.75940E+00
   0.13882E+02   0.75976E+00
   0.13882E+02   0.76020E+00
   0.13882E+02   0.76057E+00
   0.13882E+02   0.76107E+00
   0.13882E+02   0.76148E+00
   0.13857E+02   0.76189E+00
   0.13857E+02   0.76230E+00
   0.13857E+02   0.76274E+00
   0.13857E+02   0.76315E+00
   0.13857E+02   0.76357E+00
   0.13857E+02   0.76403E+00
   0.13857E+02   0.76442E+00
   0.13857E+02   0.76486E+00
   0.13857E+02   0.76526E+00
   0.13857E+02   0.76572E+00
   0.13857E+02   0.76608E+00
   0.13857E+02   0.76657E+00
   0.13857E+02   0.76695E+00
   0.13857E+02   0.76740E+00
   0.13857E+02   0.76781E+00
   0.13857E+02   0.76825E+00
   0.13857E+02   0.76866E+00
   0.13832E+02   0.76909E+00
   0.13832E+02   0.76954E+00
   0.13832E+02   0.76992E+00
   0.13832E+02   0.77040E+00
   0.13832E+02   0.77077E+00
   0.13832E+02   0.77125E+00
   0.13832E+02   0.77160E+00
   0.13832E+02   0.77210E+00
   0.13832E+02   0.77247E+00
   0.13832E+02   0.77291E+00
   0.13832E+02   0.77332E+00
   0.13832E+02   0.77378E+00
   0.13832E+02   0.77416E+00
   0.13832E+02   0.77462E+00
   0.13832E+02   0.77503E+00
   0.13832E+02   0.77544E+00
   0.13832E+02   0.77588E+00
   0.13807E+02   0.77628E+00
   0.13832E+02   0.77678E+00
   0.13807E+02   0.77718E+00
   0.13807E+02   0.77762E+00
   0.13807E+02   0.77797E+00
   0.13807E+02   0.77844E+00
   0.13807E+02   0.77884E+00
   0.13807E+02   0.77930E+00
   0.13807E+02   0.77971E+00
   0.13807E+02   0.78012E+00
   0.13807E+02   0.78060E+00
   0.13807E+02   0.78094E+00
   0.13807E+02   0.78140E+00
   0.13807E+02   0.78184E+00
   0.13807E+02   0.78229E+00
   0.13807E+02   0.78268E+00
   0.13807E+02   0.78313E+00
   0.13782E+02   0.78353E+00
   0.13782E+02   0.78400E+00
   0.13782E+02   0.78436E+00
   0.13782E+02   0.78482E+00
   0.13782E+02   0.78525E+00
   0.13782E+02   0.78567E+00
   0.13782E+02   0.78611E+00
   0.13782E+02   0.78653E+00
   0.13782E+02   0.78692E+00
   0.13782E+02   0.78739E+00
   0.13782E+02   0.78786E+00
   0.13782E+02   0.78819E+00
   0.13782E+02   0.78872E+00
   0.13782E+02   0.78906E+00
   0.13782E+02   0.78955E+00
   0.13782E+02   0.78995E+00
   0.13782E+02   0.79038E+00
   0.13782E+02   0.79079E+00
   0.13757E+02   0.79124E+00
   0.13757E+02   0.79158E+00
   0.13757E+02   0.79208E+00
   0.13757E+02   0.79249E+00
   0.13757E+02   0.79292E+00
   0.13757E+02   0.79338E+00
   0.13757E+02   0.79375E+00
   0.13757E+02   0.79420E+00
   0.13757E+02   0.79460E+00
   0.13757E+02   0.79507E+00
   0.13757E+02   0.79546E+00
   0.13757E+02   0.79592E+00
   0.13757E+02   0.79629E+00
   0.13757E+02   0.79675E+00
   0.13757E+02   0.79720E+00
   0.13757E+02   0.79760E+00
   0.13757E+02   0.79809E+00
   0.13732E+02   0.79843E+00
   0.13732E+02   0.79893E+00
   0.13732E+02   0.79930E+00
   0.13732E+02   0.79977E+00
   0.13732E+02   0.80014E+00
   0.13732E+02   0.80063E+00
   0.13732E+02   0.80102E+00
   0.13732E+02   0.80143E+00
   0.13732E+02   0.80189E+00
   0.13732E+02   0.80232E+00
   0.13732E+02   0.80276E+00
   0.13732E+02   0.80314E+00
   0.13732E+02   0.80367E+00
   0.13732E+02   0.80399E+00
   0.13732E+02   0.80450E+00
   0.13732E+02   0.80486E+00
   0.13732E+02   0.80535E+00
   0.13707E+02   0.80571E+00
   0.13707E+02   0.80616E+00
   0.13707E+02   0.80659E+00
   0.13707E+02   0.80702E+00
   0.13707E+02   0.80746E+00
   0.13707E+02   0.80787E+00
   0.13707E+02   0.80833E+00
   0.13707E+02   0.80873E+00
   0.13707E+02   0.80917E+00
   0.13707E+02   0.80957E+00
   0.13707E+02   0.81002E+00
   0.13707E+02   0.81042E+00
   0.13707E+02   0.81084E+00
   0.13707E+02   0.81130E+00
   0.13707E+02   0.81172E+00
   0.13707E+02   0.81215E+00
   0.13707E+02   0.81256E+00
   0.13682E+02   0.81302E+00
   0.13682E+02   0.81344E+00
   0.13682E+02   0.81390E+00
   0.13682E+02   0.81428E+00
   0.13682E+02   0.81476E+00
   0.13682E+02   0.81515E+00
   0.13682E+02   0.81559E+00
   0.13682E+02   0.81602E+00
   0.13682E+02   0.81644E+00
   0.13682E+02   0.81690E+00
   0.13682E+02   0.81728E+00
   0.13682E+02   0.81780E+00
   0.13682E+02   0.81811E+00
   0.13682E+02   0.81866E+00
   0.13682E+02   0.81900E+00
   0.13682E+02   0.81946E+00
   0.13682E+02   0.81986E+00
   0.13657E+02   0.82028E+00
   0.13657E+02   0.82073E+00
   0.13657E+02   0.82120E+00
   0.13657E+02   0.82161E+00
   0.13657E+02   0.82200E+00
   0.13657E+02   0.82248E+00
   0.13657E+02   0.82287E+00
   0.13657E+02   0.82334E+00
   0.13657E+02   0.82373E+00
   0.13657E+02   0.82419E+00
   0.13657E+02   0.82458E+00
   0.13657E+02   0.82500E+00
   0.13657E+02   0.82546E+00
   0.13657E+02   0.82590E+00
   0.13657E+02   0.82635E+00
   0.13657E+02   0.82672E+00
   0.13657E+02   0.82722E+00
   0.13632E+02   0.82760E+00
   0.13632E+02   0.82806E+00
   0.13632E+02   0.82850E+00
   0.13632E+02   0.82890E+00
   0.13632E+02   0.82936E+00
   0.13632E+02   0.82976E+00
   0.13632E+02   0.83022E+00
   0.13632E+02   0.83061E+00
   0.13632E+02   0.83112E+00
   0.13632E+02   0.83145E+00
   0.13632E+02   0.83193E+00
   0.13632E+02   0.83231E+00
   0.13632E+02   0.83280E+00
   0.13632E+02   0.83319E+00
   0.13632E+02   0.83360E+00
   0.13632E+02   0.83406E+00
   0.13632E+02   0.83452E+00
   0.13607E+02   0.83498E+00
   0.13607E+02   0.83532E+00
   0.13607E+02   0.83582E+00
   0.13607E+02   0.83618E+00
   0.13607E+02   0.83668E+00
   0.13607E+02   0.83710E+00
   0.13607E+02   0.83752E+00
   0.13607E+02   0.83794E+00
   0.13607E+02   0.83840E+00
   0.13607E+02   0.83885E+00
   0.13607E+02   0.83924E+00
   0.13607E+02   0.83968E+00
   0.13607E+02   0.84010E+00
   0.13607E+02   0.84054E+00
   0.13607E+02   0.84095E+00
   0.13607E+02   0.84140E+00
   0.13607E+02   0.84182E+00
   0.13582E+02   0.84223E+00
   0.13582E+02   0.84272E+00
   0.13582E+02   0.84313E+00
   0.13582E+02   0.84357E+00
   0.13582E+02   0.84395E+00
   0.13582E+02   0.84445E+00
   0.13582E+02   0.84480E+00
   0.13582E+02   0.84528E+00
   0.13582E+02   0.84574E+00
   0.13582E+02   0.84610E+00
   0.13582E+02   0.84660E+00
   0.13582E+02   0.84702E+00
   0.13582E+02   0.84751E+00
   0.13582E+02   0.84787E+00
   0.13582E+02   0.84831E+00
   0.13582E+02   0.84870E+00
   0.13582E+02   0.84916E+00
   0.13557E+02   0.84959E+00
   0.13557E+02   0.85004E+00
   0.13557E+02   0.85044E+00
   0.13557E+02   0.85089E+00
   0.13557E+02   0.85135E+00
   0.13557E+02   0.85177E+00
   0.13557E+02   0.85221E+00
   0.13557E+02   0.85258E+00
   0.13557E+02   0.85309E+00
   0.13557E+02   0.85345E+00
   0.13557E+02   0.85391E+00
   0.13557E+02   0.85440E+00
   0.13557E+02   0.85475E+00
   0.13557E+02   0.85526E+00
   0.13557E+02   0.85567E+00
   0.13557E+02   0.85608E+00
   0.13557E+02   0.85652E+00
   0.13532E+02   0.85698E+00
   0.13532E+02   0.85738E+00
   0.13532E+02   0.85779E+00
   0.13532E+02   0.85831E+00
   0.13532E+02   0.85868E+00
   0.13532E+02   0.85915E+00
   0.13532E+02   0.85951E+00
   0.13532E+02   0.85999E+00
   0.13532E+02   0.86038E+00
   0.13532E+02   0.86088E+00
   0.13532E+02   0.86126E+00
   0.13532E+02   0.86169E+00
   0.13532E+02   0.86217E+00
   0.13532E+02   0.86255E+00
   0.13532E+02   0.86305E+00
   0.13532E+02   0.86341E+00
   0.13532E+02   0.86394E+00
   0.13507E+02   0.86431E+00
   0.13507E+02   0.86476E+00
   0.13507E+02   0.86518E+00
   0.13507E+02   0.86557E+00
   0.13507E+02   0.86608E+00
   0.13507E+02   0.86648E+00
   0.13507E+02   0.86694E+00
   0.13507E+02   0.86733E+00
   0.13507E+02   0.86776E+00
   0.13507E+02   0.86820E+00
   0.13507E+02   0.86865E+00
   0.13507E+02   0.86907E+00
   0.13507E+02   0.86953E+00
   0.13507E+02   0.86999E+00
   0.13507E+02   0.87037E+00
   0.13507E+02   0.87088E+00
   0.13507E+02   0.87123E+00
   0.13482E+02   0.87169E+00
   0.13482E+02   0.87213E+00
   0.13482E+02   0.87253E+00
   0.13482E+02   0.87303E+00
   0.13482E+02   0.87340E+00
   0.13482E+02   0.87390E+00
   0.13482E+02   0.87430E+00
   0.13482E+02   0.87476E+00
   0.13482E+02   0.87513E+00
   0.13482E+02   0.87557E+00
   0.13482E+02   0.87602E+00
   0.13482E+02   0.87644E+00
   0.13482E+02   0.87695E+00
   0.13482E+02   0.87736E+00
   0.13482E+02   0.87779E+00
   0.13482E+02   0.87817E+00
   0.13482E+02   0.87868E+00
   0.13457E+02   0.87901E+00
   0.13457E+02   0.87955E+00
   0.13457E+02   0.87993E+00
   0.13457E+02   0.88035E+00
   0.13457E+02   0.88087E+00
   0.13457E+02   0.88123E+00
   0.13457E+02   0.88165E+00
   0.13457E+02   0.88209E+00
   0.13457E+02   0.88255E+00
   0.13457E+02   0.88296E+00
   0.13457E+02   0.88339E+00
   0.13457E+02   0.88385E+00
   0.13457E+02   0.88425E+00
   0.13457E+02   0.88476E+00
   0.13457E+02   0.88519E+00
   0.13457E+02   0.88559E+00
   0.13457E+02   0.88603E+00
   0.13432E+02   0.88644E+00
   0.13432E+02   0.88689E+00
   0.13432E+02   0.88734E+00
   0.13432E+02   0.88780E+00
   0.13432E+02   0.88813E+00
   0.13432E+02   0.88866E+00
   0.13432E+02   0.88905E+00
   0.13432E+02   0.88949E+00
   0.13432E+02   0.88994E+00
   0.13432E+02   0.89035E+00
   0.13432E+02   0.89085E+00
   0.13432E+02   0.89121E+00
   0.13432E+02   0.89174E+00
   0.13432E+02   0.89210E+00
   0.13432E+02   0.89261E+00
   0.13432E+02   0.89296E+00
   0.13407E+02   0.89342E+00
   0.13407E+02   0.89388E+00
   0.13407E+02   0.89428E+00
   0.13407E+02   0.89478E+00
   0.13407E+02   0.89517E+00
   0.13407E+02   0.89559E+00
   0.13407E+02   0.89602E+00
   0.13407E+02   0.89647E+00
   0.13407E+02   0.89689E+00
   0.13407E+02   0.89733E+00
   0.13407E+02   0.89786E+00
   0.13407E+02   0.89822E+00
   0.13407E+02   0.89870E+00
   0.13407E+02   0.89912E+00
   0.13407E+02   0.89955E+00
   0.13407E+02   0.89995E+00
   0.13407E+02   0.90038E+00
   0.13382E+02   0.90083E+00
   0.13382E+02   0.90123E+00
   0.13382E+02   0.90175E+00
   0.13382E+02   0.90208E+00
   0.13382E+02   0.90261E+00
   0.13382E+02   0.90303E+00
   0.13382E+02   0.90345E+00
   0.13382E+02   0.90389E+00
   0.13382E+02   0.90432E+00
   0.13382E+02   0.90482E+00
   0.13382E+02   0.90519E+00
   0.13382E+02   0.90567E+00
   0.13382E+02   0.90604E+00
   0.13382E+02   0.90650E+00
   0.13382E+02   0.90694E+00
   0.13382E+02   0.90739E+00
   0.13382E+02   0.90786E+00
   0.13357E+02   0.90825E+00
   0.13357E+02   0.90873E+00
   0.13357E+02   0.90910E+00
   0.13357E+02   0.90957E+00
   0.13357E+02   0.90998E+00
   0.13357E+02   0.91045E+00
   0.13357E+02   0.91095E+00
   0.13357E+02   0.91131E+00
   0.13357E+02   0.91178E+00
   0.13357E+02   0.91222E+00
   0.13357E+02   0.91264E+00
   0.13357E+02   0.91304E+00
   0.13357E+02   0.91353E+00
   0.13357E+02   0.91396E+00
   0.13357E+02   0.91434E+00
   0.13357E+02   0.91487E+00
   0.13357E+02   0.91520E+00
   0.13332E+02   0.91571E+00
   0.13332E+02   0.91612E+00
   0.13332E+02   0.91656E+00
   0.13332E+02   0.91702E+00
   0.13332E+02   0.91743E+00
   0.13332E+02   0.91794E+00
   0.13332E+02   0.91826E+00
   0.13332E+02   0.91875E+00
   0.13332E+02   0.91916E+00
   0.13332E+02   0.91964E+00
   0.13332E+02   0.92009E+00
   0.13332E+02   0.92051E+00
   0.13332E+02   0.92098E+00
   0.13332E+02   0.92136E+00
   0.13332E+02   0.92188E+00
   0.13332E+02   0.92222E+00
   0.13332E+02   0.92274E+00
   0.13307E+02   0.92313E+00
   0.13307E+02   0.92358E+00
   0.13307E+02   0.92407E+00
   0.13307E+02   0.92444E+00
   0.13307E+02   0.92488E+00
   0.13307E+02   0.92531E+00
   0.13307E+02   0.92576E+00
   0.13307E+02   0.92619E+00
   0.13307E+02   0.92663E+00
   0.13307E+02   0.92711E+00
   0.13307E+02   0.92749E+00
   0.13307E+02   0.92801E+00
   0.13307E+02   0.92840E+00
   0.13307E+02   0.92880E+00
   0.13307E+02   0.92930E+00
   0.13307E+02   0.92971E+00
   0.13307E+02   0.93021E+00
   0.13282E+02   0.93054E+00
   0.13282E+02   0.93103E+00
   0.13282E+02   0.93144E+00
   0.13282E+02   0.93189E+00
   0.13282E+02   0.93233E+00
   0.13282E+02   0.93275E+00
   0.13282E+02   0.93331E+00
   0.13282E+02   0.93366E+00
   0.13282E+02   0.93415E+00
   0.13282E+02   0.93450E+00
   0.13282E+02   0.93504E+00
   0.13282E+02   0.93539E+00
   0.13282E+02   0.93582E+00
   0.13282E+02   0.93635E+00
   0.13282E+02   0.93670E+00
   0.13282E+02   0.93718E+00
   0.13257E+02   0.93757E+00
   0.13282E+02   0.93804E+00
   0.13257E+02   0.93849E+00
   0.13257E+02   0.93897E+00
   0.13257E+02   0.93940E+00
   0.13257E+02   0.93978E+00
   0.13257E+02   0.94026E+00
   0.13257E+02   0.94063E+00
   0.13257E+02   0.94110E+00
   0.13257E+02   0.94155E+00
   0.13257E+02   0.94198E+00
   0.13257E+02   0.94251E+00
   0.13257E+02   0.94285E+00
   0.13257E+02   0.94332E+00
   0.13257E+02   0.94371E+00
   0.13257E+02   0.94423E+00
   0.13257E+02   0.94463E+00
   0.13232E+02   0.94503E+00
   0.13232E+02   0.94556E+00
   0.13232E+02   0.94590E+00
   0.13232E+02   0.94644E+00
   0.13232E+02   0.94680E+00
   0.13232E+02   0.94725E+00
   0.13232E+02   0.94772E+00
   0.13232E+02   0.94814E+00
   0.13232E+02   0.94862E+00
   0.13232E+02   0.94901E+00
   0.13232E+02   0.94950E+00
   0.13232E+02   0.94991E+00
   0.13232E+02   0.95034E+00
   0.13232E+02   0.95078E+00
   0.13232E+02   0.95124E+00
   0.13232E+02   0.95171E+00
   0.13232E+02   0.95206E+00
   0.13207E+02   0.95257E+00
   0.13207E+02   0.95295E+00
   0.13207E+02   0.95342E+00
   0.13207E+02   0.95388E+00
   0.13207E+02   0.95427E+00
   0.13207E+02   0.95479E+00
   0.13207E+02   0.95518E+00
   0.13207E+02   0.95562E+00
   0.13207E+02   0.95603E+00
   0.13207E+02   0.95648E+00
   0.13207E+02   0.95696E+00
   0.13207E+02   0.95735E+00
   0.13207E+02   0.95787E+00
   0.13207E+02   0.95822E+00
   0.13207E+02   0.95871E+00
   0.13207E+02   0.95915E+00
   0.13207E+02   0.95957E+00
   0.13182E+02   0.96004E+00
   0.13182E+02   0.96047E+00
   0.13182E+02   0.96090E+00
   0.13182E+02   0.96128E+00
   0.13182E+02   0.96179E+00
   0.13182E+02   0.96219E+00
   0.13182E+02   0.96267E+00
   0.13182E+02   0.96317E+00
   0.13182E+02   0.96353E+00
   0.13182E+02   0.96404E+00
   0.13182E+02   0.96442E+00
   0.13182E+02   0.96491E+00
   0.13182E+02   0.96529E+00
   0.13182E+02   0.96576E+00
   0.13182E+02   0.96625E+00
   0.13182E+02   0.96658E+00
   0.13182E+02   0.96705E+00
   0.13157E+02   0.96751E+00
   0.13157E+02   0.96794E+00
   0.13157E+02   0.96837E+00
   0.13157E+02   0.96882E+00
   0.13157E+02   0.96931E+00
   0.13157E+02   0.96970E+00
   0.13157E+02   0.97017E+00
   0.13157E+02   0.97059E+00
   0.13157E+02   0.97103E+00
   0.13157E+02   0.97150E+00
   0.13157E+02   0.97186E+00
   0.13157E+02   0.97235E+00
   0.13157E+02   0.97278E+00
   0.13157E+02   0.97324E+00
   0.13157E+02   0.97362E+00
   0.13157E+02   0.97411E+00
   0.13157E+02   0.97465E+00
   0.13132E+02   0.97498E+00
   0.13132E+02   0.97549E+00
   0.13132E+02   0.97588E+00
   0.13132E+02   0.97635E+00
   0.13132E+02   0.97677E+00
   0.13132E+02   0.97723E+00
   0.13132E+02   0.97767E+00
   0.13132E+02   0.97805E+00
   0.13132E+02   0.97857E+00
   0.13132E+02   0.97893E+00
   0.13132E+02   0.97940E+00
   0.13132E+02   0.97987E+00
   0.13132E+02   0.98027E+00
   0.13132E+02   0.98075E+00
   0.13132E+02   0.98118E+00
   0.13132E+02   0.98164E+00
   0.13107E+02   0.98200E+00
   0.13107E+02   0.98249E+00
   0.13107E+02   0.98297E+00
   0.13107E+02   0.98339E+00
   0.13107E+02   0.98390E+00
   0.13107E+02   0.98425E+00
   0.13107E+02   0.98471E+00
   0.13107E+02   0.98519E+00
   0.13107E+02   0.98558E+00
   0.13107E+02   0.98609E+00
   0.13107E+02   0.98644E+00
   0.13107E+02   0.98693E+00
   0.13107E+02   0.98729E+00
   0.13107E+02   0.98778E+00
   0.13107E+02   0.98831E+00
   0.13107E+02   0.98866E+00
   0.13107E+02   0.98917E+00
   0.13082E+02   0.98954E+00
   0.13082E+02   0.99004E+00
   0.13082E+02   0.99042E+00
   0.13082E+02   0.99090E+00
   0.13082E+02   0.99135E+00
   0.13082E+02   0.99174E+00
   0.13082E+02   0.99227E+00
   0.13082E+02   0.99263E+00
   0.13082E+02   0.99312E+00
   0.13082E+02   0.99355E+00
   0.13082E+02   0.99396E+00
   0.13082E+02   0.99446E+00
   0.13082E+02   0.99483E+00
   0.13082E+02   0.99535E+00
   0.13082E+02   0.99571E+00
   0.13082E+02   0.99613E+00
   0.13057E+02   0.99669E+00
   0.13057E+02   0.99709E+00
   0.13057E+02   0.99753E+00
   0.13057E+02   0.99793E+00
   0.13057E+02   0.99839E+00
   0.13057E+02   0.99884E+00
   0.13057E+02   0.99929E+00
   0.13057E+02   0.99972E+00
   0.13057E+02   0.10001E+01
   0.13057E+02   0.10007E+01
   0.13057E+02   0.10010E+01
   0.13057E+02   0.10015E+01
   0.13057E+02   0.10020E+01
   0.13057E+02   0.10024E+01
   0.13057E+02   0.10028E+01
   0.13057E+02   0.10032E+01
   0.13057E+02   0.10038E+01
   0.13032E+02   0.10041E+01
   0.13032E+02   0.10045E+01
   0.13032E+02   0.10051E+01
   0.13032E+02   0.10054E+01
   0.13032E+02   0.10059E+01
   0.13032E+02   0.10063E+01
   0.13032E+02   0.10068E+01
   0.13032E+02   0.10072E+01
   0.13032E+02   0.10077E+01
   0.13032E+02   0.10081E+01
   0.13032E+02   0.10085E+01
   0.13032E+02   0.10090E+01
   0.13032E+02   0.10094E+01
   0.13032E+02   0.10099E+01
   0.13032E+02   0.10104E+01
   0.13032E+02   0.10108E+01
   0.13007E+02   0.10112E+01
   0.13007E+02   0.10116E+01
   0.13007E+02   0.10121E+01
   0.13007E+02   0.10126E+01
   0.13007E+02   0.10130E+01
   0.13007E+02   0.10135E+01
   0.13007E+02   0.10138E+01
   0.13007E+02   0.10143E+01
   0.13007E+02   0.10148E+01
   0.13007E+02   0.10152E+01
   0.13007E+02   0.10157E+01
   0.13007E+02   0.10161E+01
   0.13007E+02   0.10165E+01
   0.13007E+02   0.10169E+01
   0.13007E+02   0.10174E+01
   0.13007E+02   0.10179E+01
   0.13007E+02   0.10182E+01
   0.12982E+02   0.10188E+01
   0.12982E+02   0.10192E+01
   0.12982E+02   0.10197E+01
   0.12982E+02   0.10200E+01
   0.12982E+02   0.10205E+01
   0.12982E+02   0.10210E+01
   0.12982E+02   0.10213E+01
   0.12982E+02   0.10219E+01
   0.12982E+02   0.10223E+01
   0.12982E+02   0.10227E+01
   0.12982E+02   0.10232E+01
   0.12982E+02   0.10236E+01
   0.12982E+02   0.10241E+01
   0.12982E+02   0.10245E+01
   0.12982E+02   0.10250E+01
   0.12982E+02   0.10253E+01
   0.12957E+02   0.10258E+01
   0.12957E+02   0.10263E+01
   0.12957E+02   0.10267E+01
   0.12957E+02   0.10272E+01
   0.12957E+02   0.10276E+01
   0.12957E+02   0.10280E+01
   0.12957E+02   0.10285E+01
   0.12957E+02   0.10289E+01
   0.12957E+02   0.10294E+01
   0.12957E+02   0.10298E+01
   0.12957E+02   0.10303E+01
   0.12957E+02   0.10307E+01
   0.12957E+02   0.10311E+01
   0.12957E+02   0.10316E+01
   0.12957E+02   0.10320E+01
   0.12957E+02   0.10325E+01
   0.12957E+02   0.10329E+01
   0.12932E+02   0.10333E+01
   0.12932E+02   0.10338E+01
   0.12932E+02   0.10342E+01
   0.12932E+02   0.10347E+01
   0.12932E+02   0.10351E+01
   0.12932E+02   0.10356E+01
   0.12932E+02   0.10360E+01
   0.12932E+02   0.10364E+01
   0.12932E+02   0.10369E+01
   0.12932E+02   0.10373E+01
   0.12932E+02   0.10378E+01
   0.12932E+02   0.10382E+01
   0.12932E+02   0.10386E+01
   0.12932E+02   0.10392E+01
   0.12932E+02   0.10395E+01
   0.12932E+02   0.10400E+01
   0.12907E+02   0.10404E+01
   0.12907E+02   0.10409E+01
   0.12907E+02   0.10413E+01
   0.12907E+02   0.10417E+01
   0.12907E+02   0.10422E+01
   0.12907E+02   0.10426E+01
   0.12907E+02   0.10431E+01
   0.12907E+02   0.10435E+01
   0.12907E+02   0.10440E+01
   0.12907E+02   0.10445E+01
   0.12907E+02   0.10448E+01
   0.12907E+02   0.10453E+01
   0.12907E+02   0.10457E+01
   0.12907E+02   0.10462E+01
   0.12907E+02   0.10466E+01
   0.12907E+02   0.10470E+01
   0.12907E+02   0.10476E+01
   0.12882E+02   0.10480E+01
   0.12882E+02   0.10484E+01
   0.12882E+02   0.10488E+01
   0.12882E+02   0.10493E+01
   0.12882E+02   0.10498E+01
   0.12882E+02   0.10501E+01
   0.12882E+02   0.10506E+01
   0.12882E+02   0.10510E+01
   0.12882E+02   0.10515E+01
   0.12882E+02   0.10520E+01
   0.12882E+02   0.10524E+01
   0.12882E+02   0.10528E+01
   0.12882E+02   0.10533E+01
   0.12882E+02   0.10537E+01
   0.12882E+02   0.10542E+01
   0.12882E+02   0.10546E+01
   0.12857E+02   0.10551E+01
   0.12857E+02   0.10554E+01
   0.12857E+02   0.10559E+01
   0.12857E+02   0.10564E+01
   0.12857E+02   0.10568E+01
   0.12857E+02   0.10573E+01
   0.12857E+02   0.10577E+01
   0.12857E+02   0.10581E+01
   0.12857E+02   0.10586E+01
   0.12857E+02   0.10590E+01
   0.12857E+02   0.10596E+01
   0.12857E+02   0.10599E+01
   0.12857E+02   0.10604E+01
   0.12857E+02   0.10608E+01
   0.12857E+02   0.10612E+01
   0.12857E+02   0.10617E+01
   0.12857E+02   0.10622E+01
   0.12832E+02   0.10626E+01
   0.12832E+02   0.10630E+01
   0.12832E+02   0.10635E+01
   0.12832E+02   0.10639E+01
   0.12832E+02   0.10643E+01
   0.12832E+02   0.10648E+01
   0.12832E+02   0.10652E+01
   0.12832E+02   0.10656E+01
   0.12832E+02   0.10661E+01
   0.12832E+02   0.10666E+01
   0.12832E+02   0.10671E+01
   0.12832E+02   0.10674E+01
   0.12832E+02   0.10679E+01
   0.12832E+02   0.10684E+01
   0.12832E+02   0.10688E+01
   0.12832E+02   0.10693E+01
   0.12807E+02   0.10697E+01
   0.12807E+02   0.10701E+01
   0.12807E+02   0.10705E+01
   0.12807E+02   0.10710E+01
   0.12807E+02   0.10714E+01
   0.12807E+02   0.10719E+01
   0.12807E+02   0.10724E+01
   0.12807E+02   0.10727E+01
   0.12807E+02   0.10732E+01
   0.12807E+02   0.10736E+01
   0.12807E+02   0.10741E+01
   0.12807E+02   0.10746E+01
   0.12807E+02   0.10749E+01
   0.12807E+02   0.10755E+01
   0.12807E+02   0.10758E+01
   0.12807E+02   0.10763E+01
   0.12782E+02   0.10768E+01
   0.12782E+02   0.10772E+01
   0.12782E+02   0.10776E+01
   0.12782E+02   0.10781E+01
   0.12782E+02   0.10785E+01
   0.12782E+02   0.10790E+01
   0.12782E+02   0.10794E+01
   0.12782E+02   0.10799E+01
   0.12782E+02   0.10803E+01
   0.12782E+02   0.10808E+01
   0.12782E+02   0.10812E+01
   0.12782E+02   0.10816E+01
   0.12782E+02   0.10821E+01
   0.12782E+02   0.10825E+01
   0.12782E+02   0.10830E+01
   0.12782E+02   0.10834E+01
   0.12757E+02   0.10838E+01
   0.12757E+02   0.10844E+01
   0.12757E+02   0.10847E+01
   0.12757E+02   0.10852E+01
   0.12757E+02   0.10856E+01
   0.12757E+02   0.10860E+01
   0.12757E+02   0.10865E+01
   0.12757E+02   0.10869E+01
   0.12757E+02   0.10874E+01
   0.12757E+02   0.10878E+01
   0.12757E+02   0.10882E+01
   0.12757E+02   0.10888E+01
   0.12757E+02   0.10891E+01
   0.12757E+02   0.10896E+01
   0.12757E+02   0.10900E+01
   0.12757E+02   0.10905E+01
   0.12732E+02   0.10909E+01
   0.12732E+02   0.10914E+01
   0.12732E+02   0.10919E+01
   0.12732E+02   0.10922E+01
   0.12732E+02   0.10927E+01
   0.12732E+02   0.10932E+01
   0.12732E+02   0.10935E+01
   0.12732E+02   0.10941E+01
   0.12732E+02   0.10945E+01
   0.12732E+02   0.10949E+01
   0.12732E+02   0.10953E+01
   0.12732E+02   0.10958E+01
   0.12732E+02   0.10963E+01
   0.12732E+02   0.10967E+01
   0.12732E+02   0.10971E+01
   0.12732E+02   0.10975E+01
   0.12707E+02   0.10980E+01
   0.12707E+02   0.10985E+01
   0.12707E+02   0.10989E+01
   0.12707E+02   0.10994E+01
   0.12707E+02   0.10997E+01
   0.12707E+02   0.11002E+01
   0.12707E+02   0.11007E+01
   0.12707E+02   0.11011E+01
   0.12707E+02   0.11016E+01
   0.12707E+02   0.11020E+01
   0.12707E+02   0.11024E+01
   0.12707E+02   0.11029E+01
   0.12707E+02   0.11033E+01
   0.12707E+02   0.11038E+01
   0.12707E+02   0.11042E+01
   0.12707E+02   0.11046E+01
   0.12707E+02   0.11051E+01
   0.12707E+02   0.11055E+01
   0.12682E+02   0.11060E+01
   0.12682E+02   0.11064E+01
   0.12682E+02   0.11068E+01
   0.12682E+02   0.11073E+01
   0.12682E+02   0.11077E+01
   0.12682E+02   0.11082E+01
   0.12682E+02   0.11086E+01
   0.12682E+02   0.11091E+01
   0.12682E+02   0.11095E+01
   0.12682E+02   0.11099E+01
   0.12682E+02   0.11105E+01
   0.12682E+02   0.11108E+01
   0.12682E+02   0.11113E+01
   0.12682E+02   0.11117E+01
   0.12682E+02   0.11121E+01
   0.12657E+02   0.11126E+01
   0.12657E+02   0.11130E+01
   0.12657E+02   0.11135E+01
   0.12657E+02   0.11140E+01
   0.12657E+02   0.11143E+01
   0.12657E+02   0.11149E+01
   0.12657E+02   0.11152E+01
   0.12657E+02   0.11157E+01
   0.12657E+02   0.11161E+01
   0.12657E+02   0.11166E+01
   0.12657E+02   0.11170E+01
   0.12657E+02   0.11174E+01
   0.12657E+02   0.11180E+01
   0.12657E+02   0.11184E+01
   0.12657E+02   0.11188E+01
   0.12657E+02   0.11193E+01
   0.12632E+02   0.11197E+01
   0.12632E+02   0.11201E+01
   0.12632E+02   0.11206E+01
   0.12632E+02   0.11210E+01
   0.12632E+02   0.11215E+01
   0.12632E+02   0.11218E+01
   0.12632E+02   0.11224E+01
   0.12632E+02   0.11228E+01
   0.12632E+02   0.11232E+01
   0.12632E+02   0.11237E+01
   0.12632E+02   0.11241E+01
   0.12632E+02   0.11246E+01
   0.12632E+02   0.11250E+01
   0.12632E+02   0.11255E+01
   0.12632E+02   0.11259E+01
   0.12632E+02   0.11263E+01
   0.12607E+02   0.11268E+01
   0.12607E+02   0.11273E+01
   0.12607E+02   0.11277E+01
   0.12607E+02   0.11280E+01
   0.12607E+02   0.11285E+01
   0.12607E+02   0.11290E+01
   0.12607E+02   0.11293E+01
   0.12607E+02   0.11299E+01
   0.12607E+02   0.11303E+01
   0.12607E+02   0.11307E+01
   0.12607E+02   0.11312E+01
   0.12607E+02   0.11316E+01
   0.12607E+02   0.11321E+01
   0.12607E+02   0.11325E+01
   0.12607E+02   0.11329E+01
   0.12607E+02   0.11334E+01
   0.12607E+02   0.11337E+01
   0.12582E+02   0.11343E+01
   0.12582E+02   0.11348E+01
   0.12582E+02   0.11351E+01
   0.12582E+02   0.11356E+01
   0.12582E+02   0.11360E+01
   0.12582E+02   0.11365E+01
   0.12582E+02   0.11369E+01
   0.12582E+02   0.11374E+01
   0.12582E+02   0.11379E+01
   0.12582E+02   0.11382E+01
   0.12582E+02   0.11387E+01
   0.12582E+02   0.11391E+01
   0.12582E+02   0.11395E+01
   0.12582E+02   0.11400E+01
   0.12582E+02   0.11405E+01
   0.12557E+02   0.11409E+01
   0.12557E+02   0.11413E+01
   0.12557E+02   0.11418E+01
   0.12557E+02   0.11423E+01
   0.12557E+02   0.11426E+01
   0.12557E+02   0.11431E+01
   0.12557E+02   0.11435E+01
   0.12557E+02   0.11440E+01
   0.12557E+02   0.11444E+01
   0.12557E+02   0.11448E+01
   0.12557E+02   0.11454E+01
   0.12557E+02   0.11457E+01
   0.12557E+02   0.11461E+01
   0.12557E+02   0.11467E+01
   0.12557E+02   0.11470E+01
   0.12557E+02   0.11475E+01
   0.12532E+02   0.11480E+01
   0.12532E+02   0.11484E+01
   0.12532E+02   0.11488E+01
   0.12532E+02   0.11492E+01
   0.12532E+02   0.11497E+01
   0.12532E+02   0.11501E+01
   0.12532E+02   0.11506E+01
   0.12532E+02   0.11511E+01
   0.12532E+02   0.11515E+01
   0.12532E+02   0.11519E+01
   0.12532E+02   0.11523E+01
   0.12532E+02   0.11528E+01
   0.12532E+02   0.11532E+01
   0.12532E+02   0.11536E+01
   0.12532E+02   0.11542E+01
   0.12532E+02   0.11545E+01
   0.12507E+02   0.11550E+01
   0.12507E+02   0.11554E+01
   0.12507E+02   0.11559E+01
   0.12507E+02   0.11563E+01
   0.12507E+02   0.11567E+01
   0.12507E+02   0.11572E+01
   0.12507E+02   0.11576E+01
   0.12507E+02   0.11580E+01
   0.12507E+02   0.11585E+01
   0.12507E+02   0.11590E+01
   0.12507E+02   0.11594E+01
   0.12507E+02   0.11598E+01
   0.12507E+02   0.11602E+01
   0.12507E+02   0.11607E+01
   0.12507E+02   0.11611E+01
   0.12507E+02   0.11616E+01
   0.12483E+02   0.11620E+01
   0.12483E+02   0.11624E+01
   0.12483E+02   0.11630E+01
   0.12483E+02   0.11633E+01
   0.12483E+02   0.11638E+01
   0.12483E+02   0.11642E+01
   0.12483E+02   0.11647E+01
   0.12483E+02   0.11652E+01
   0.12483E+02   0.11655E+01
   0.12483E+02   0.11660E+01
   0.12483E+02   0.11664E+01
   0.12483E+02   0.11668E+01
   0.12483E+02   0.11673E+01
   0.12483E+02   0.11677E+01
   0.12483E+02   0.11682E+01
   0.12458E+02   0.11686E+01
   0.12458E+02   0.11690E+01
   0.12458E+02   0.11696E+01
   0.12458E+02   0.11699E+01
   0.12458E+02   0.11704E+01
   0.12458E+02   0.11708E+01
   0.12458E+02   0.11712E+01
   0.12458E+02   0.11718E+01
   0.12458E+02   0.11721E+01
   0.12458E+02   0.11726E+01
   0.12458E+02   0.11730E+01
   0.12458E+02   0.11734E+01
   0.12458E+02   0.11739E+01
   0.12458E+02   0.11743E+01
   0.12458E+02   0.11747E+01
   0.12458E+02   0.11752E+01
   0.12433E+02   0.11757E+01
   0.12433E+02   0.11761E+01
   0.12433E+02   0.11765E+01
   0.12433E+02   0.11770E+01
   0.12433E+02   0.11774E+01
   0.12433E+02   0.11778E+01
   0.12433E+02   0.11783E+01
   0.12433E+02   0.11787E+01
   0.12433E+02   0.11791E+01
   0.12433E+02   0.11796E+01
   0.12433E+02   0.11800E+01
   0.12433E+02   0.11805E+01
   0.12433E+02   0.11808E+01
   0.12433E+02   0.11813E+01
   0.12433E+02   0.11818E+01
   0.12433E+02   0.11822E+01
   0.12408E+02   0.11827E+01
   0.12408E+02   0.11831E+01
   0.12408E+02   0.11835E+01
   0.12408E+02   0.11839E+01
   0.12408E+02   0.11844E+01
   0.12408E+02   0.11849E+01
   0.12408E+02   0.11853E+01
   0.12408E+02   0.11857E+01
   0.12408E+02   0.11862E+01
   0.12408E+02   0.11865E+01
   0.12408E+02   0.11871E+01
   0.12408E+02   0.11874E+01
   0.12408E+02   0.11879E+01
   0.12408E+02   0.11884E+01
   0.12408E+02   0.11888E+01
   0.12408E+02   0.11893E+01
   0.12383E+02   0.11896E+01
   0.12383E+02   0.11901E+01
   0.12383E+02   0.11906E+01
   0.12383E+02   0.11909E+01
   0.12383E+02   0.11915E+01
   0.12383E+02   0.11919E+01
   0.12383E+02   0.11923E+01
   0.12383E+02   0.11927E+01
   0.12383E+02   0.11932E+01
   0.12383E+02   0.11936E+01
   0.12383E+02   0.11940E+01
   0.12383E+02   0.11945E+01
   0.12383E+02   0.11950E+01
   0.12383E+02   0.11953E+01
   0.12383E+02   0.11958E+01
   0.12358E+02   0.11962E+01
   0.12358E+02   0.11966E+01
   0.12358E+02   0.11971E+01
   0.12358E+02   0.11975E+01
   0.12358E+02   0.11980E+01
   0.12358E+02   0.11985E+01
   0.12358E+02   0.11988E+01
   0.12358E+02   0.11993E+01
   0.12358E+02   0.11997E+01
   0.12358E+02   0.12002E+01
   0.12358E+02   0.12006E+01
   0.12358E+02   0.12010E+01
   0.12358E+02   0.12016E+01
   0.12358E+02   0.12019E+01
   0.12358E+02   0.12023E+01
   0.12358E+02   0.12028E+01
   0.12333E+02   0.12032E+01
   0.12333E+02   0.12037E+01
   0.12333E+02   0.12040E+01
   0.12333E+02   0.12046E+01
   0.12333E+02   0.12049E+01
   0.12333E+02   0.12054E+01
   0.12333E+02   0.12059E+01
   0.12333E+02   0.12062E+01
   0.12333E+02   0.12067E+01
   0.12333E+02   0.12071E+01
   0.12333E+02   0.12076E+01
   0.12333E+02   0.12081E+01
   0.12333E+02   0.12085E+01
   0.12333E+02   0.12089E+01
   0.12333E+02   0.12093E+01
   0.12333E+02   0.12097E+01
   0.12308E+02   0.12102E+01
   0.12308E+02   0.12106E+01
   0.12308E+02   0.12111E+01
   0.12308E+02   0.12115E+01
   0.12308E+02   0.12119E+01
   0.12308E+02   0.12124E+01
   0.12308E+02   0.12128E+01
   0.12308E+02   0.12132E+01
   0.12308E+02   0.12137E+01
   0.12308E+02   0.12141E+01
   0.12308E+02   0.12146E+01
   0.12308E+02   0.12149E+01
   0.12308E+02   0.12154E+01
   0.12308E+02   0.12158E+01
   0.12308E+02   0.12162E+01
   0.12308E+02   0.12168E+01
   0.12283E+02   0.12171E+01
   0.12283E+02   0.12175E+01
   0.12283E+02   0.12180E+01
   0.12283E+02   0.12185E+01
   0.12283E+02   0.12189E+01
   0.12283E+02   0.12193E+01
   0.12283E+02   0.12198E+01
   0.12283E+02   0.12202E+01
   0.12283E+02   0.12206E+01
   0.12283E+02   0.12211E+01
   0.12283E+02   0.12215E+01
   0.12283E+02   0.12219E+01
   0.12283E+02   0.12224E+01
   0.12283E+02   0.12228E+01
   0.12283E+02   0.12232E+01
   0.12258E+02   0.12237E+01
   0.12258E+02   0.12241E+01
   0.12258E+02   0.12246E+01
   0.12258E+02   0.12249E+01
   0.12258E+02   0.12254E+01
   0.12258E+02   0.12258E+01
   0.12258E+02   0.12263E+01
   0.12258E+02   0.12268E+01
   0.12258E+02   0.12271E+01
   0.12258E+02   0.12277E+01
   0.12258E+02   0.12280E+01
   0.12258E+02   0.12284E+01
   0.12258E+02   0.12290E+01
   0.12258E+02   0.12293E+01
   0.12258E+02   0.12298E+01
   0.12233E+02   0.12302E+01
   0.12233E+02   0.12306E+01
   0.12233E+02   0.12311E+01
   0.12233E+02   0.12314E+01
   0.12233E+02   0.12319E+01
   0.12233E+02   0.12324E+01
   0.12233E+02   0.12327E+01
   0.12233E+02   0.12332E+01
   0.12233E+02   0.12337E+01
   0.12233E+02   0.12341E+01
   0.12233E+02   0.12345E+01
   0.12233E+02   0.12349E+01
   0.12233E+02   0.12354E+01
   0.12233E+02   0.12358E+01
   0.12233E+02   0.12363E+01
   0.12233E+02   0.12367E+01
   0.12208E+02   0.12371E+01
   0.12208E+02   0.12376E+01
   0.12208E+02   0.12379E+01
   0.12208E+02   0.12384E+01
   0.12208E+02   0.12389E+01
   0.12208E+02   0.12393E+01
   0.12208E+02   0.12398E+01
   0.12208E+02   0.12401E+01
   0.12208E+02   0.12405E+01
   0.12208E+02   0.12410E+01
   0.12208E+02   0.12414E+01
   0.12208E+02   0.12419E+01
   0.12208E+02   0.12423E+01
   0.12208E+02   0.12427E+01
   0.12208E+02   0.12432E+01
   0.12183E+02   0.12435E+01
   0.12183E+02   0.12440E+01
   0.12183E+02   0.12445E+01
   0.12183E+02   0.12449E+01
   0.12183E+02   0.12453E+01
   0.12183E+02   0.12457E+01
   0.12183E+02   0.12462E+01
   0.12183E+02   0.12465E+01
   0.12183E+02   0.12470E+01
   0.12183E+02   0.12476E+01
   0.12183E+02   0.12479E+01
   0.12183E+02   0.12483E+01
   0.12183E+02   0.12488E+01
   0.12183E+02   0.12492E+01
   0.12183E+02   0.12496E+01
   0.12183E+02   0.12500E+01
   0.12158E+02   0.12505E+01
   0.12158E+02   0.12509E+01
   0.12158E+02   0.12513E+01
   0.12158E+02   0.12518E+01
   0.12158E+02   0.12522E+01
   0.12158E+02   0.12526E+01
   0.12158E+02   0.12531E+01
   0.12158E+02   0.12535E+01
   0.12158E+02   0.12540E+01
   0.12158E+02   0.12543E+01
   0.12158E+02   0.12547E+01
   0.12158E+02   0.12553E+01
   0.12158E+02   0.12556E+01
   0.12158E+02   0.12560E+01
   0.12158E+02   0.12565E+01
   0.12133E+02   0.12570E+01
   0.12133E+02   0.12574E+01
   0.12133E+02   0.12577E+01
   0.12133E+02   0.12582E+01
   0.12133E+02   0.12586E+01
   0.12133E+02   0.12591E+01
   0.12133E+02   0.12596E+01
   0.12133E+02   0.12600E+01
   0.12133E+02   0.12603E+01
   0.12133E+02   0.12608E+01
   0.12133E+02   0.12612E+01
   0.12133E+02   0.12616E+01
   0.12133E+02   0.12620E+01
   0.12133E+02   0.12625E+01
   0.12133E+02   0.12630E+01
   0.12133E+02   0.12633E+01
   0.12108E+02   0.12638E+01
   0.12108E+02   0.12642E+01
   0.12108E+02   0.12647E+01
   0.12108E+02   0.12651E+01
   0.12108E+02   0.12655E+01
   0.12108E+02   0.12660E+01
   0.12108E+02   0.12664E+01
   0.12108E+02   0.12668E+01
   0.12108E+02   0.12673E+01
   0.12108E+02   0.12677E+01
   0.12108E+02   0.12681E+01
   0.12108E+02   0.12685E+01
   0.12108E+02   0.12690E+01
   0.12108E+02   0.12694E+01
   0.12108E+02   0.12697E+01
   0.12083E+02   0.12702E+01
   0.12083E+02   0.12706E+01
   0.12083E+02   0.12711E+01
   0.12083E+02   0.12716E+01
   0.12083E+02   0.12719E+01
   0.12083E+02   0.12724E+01
   0.12083E+02   0.12728E+01
   0.12083E+02   0.12731E+01
   0.12083E+02   0.12737E+01
   0.12083E+02   0.12741E+01
   0.12083E+02   0.12745E+01
   0.12083E+02   0.12749E+01
   0.12083E+02   0.12754E+01
   0.12083E+02   0.12757E+01
   0.12083E+02   0.12761E+01
   0.12083E+02   0.12767E+01
   0.12058E+02   0.12771E+01
   0.12058E+02   0.12774E+01
   0.12058E+02   0.12780E+01
   0.12058E+02   0.12783E+01
   0.12058E+02   0.12787E+01
   0.12058E+02   0.12792E+01
   0.12058E+02   0.12796E+01
   0.12058E+02   0.12801E+01
   0.12058E+02   0.12804E+01
   0.12058E+02   0.12809E+01
   0.12058E+02   0.12814E+01
   0.12058E+02   0.12817E+01
   0.12058E+02   0.12821E+01
   0.12058E+02   0.12826E+01
   0.12058E+02   0.12830E+01
   0.12033E+02   0.12834E+01
   0.12033E+02   0.12839E+01
   0.12033E+02   0.12843E+01
   0.12033E+02   0.12848E+01
   0.12033E+02   0.12850E+01
   0.12033E+02   0.12856E+01
   0.12033E+02   0.12860E+01
   0.12033E+02   0.12864E+01
   0.12033E+02   0.12869E+01
   0.12033E+02   0.12872E+01
   0.12033E+02   0.12877E+01
   0.12033E+02   0.12881E+01
   0.12033E+02   0.12885E+01
   0.12033E+02   0.12891E+01
   0.12033E+02   0.12894E+01
   0.12008E+02   0.12898E+01
   0.12008E+02   0.12902E+01
   0.12008E+02   0.12907E+01
   0.12008E+02   0.12911E+01
   0.12008E+02   0.12915E+01
   0.12008E+02   0.12920E+01
   0.12008E+02   0.12924E+01
   0.12008E+02   0.12928E+01
   0.12008E+02   0.12932E+01
   0.12008E+02   0.12936E+01
   0.12008E+02   0.12940E+01
   0.12008E+02   0.12945E+01
   0.12008E+02   0.12949E+01
   0.12008E+02   0.12954E+01
   0.12008E+02   0.12957E+01
   0.11983E+02   0.12961E+01
   0.11983E+02   0.12966E+01
   0.11983E+02   0.12970E+01
   0.11983E+02   0.12974E+01
   0.11983E+02   0.12979E+01
   0.11983E+02   0.12983E+01
   0.11983E+02   0.12987E+01
   0.11983E+02   0.12991E+01
   0.11983E+02   0.12995E+01
   0.11983E+02   0.13000E+01
   0.11983E+02   0.13004E+01
   0.11983E+02   0.13009E+01
   0.11983E+02   0.13012E+01
   0.11983E+02   0.13017E+01
   0.11983E+02   0.13021E+01
   0.11958E+02   0.13024E+01
   0.11958E+02   0.13030E+01
   0.11958E+02   0.13033E+01
   0.11958E+02   0.13037E+01
   0.11958E+02   0.13043E+01
   0.11958E+02   0.13046E+01
   0.11958E+02   0.13051E+01
   0.11958E+02   0.13055E+01
   0.11958E+02   0.13059E+01
   0.11958E+02   0.13064E+01
   0.11958E+02   0.13067E+01
   0.11958E+02   0.13071E+01
   0.11958E+02   0.13076E+01
   0.11958E+02   0.13080E+01
   0.11958E+02   0.13084E+01
   0.11958E+02   0.13088E+01
   0.11933E+02   0.13093E+01
   0.11933E+02   0.13097E+01
   0.11933E+02   0.13100E+01
   0.11933E+02   0.13106E+01
   0.11933E+02   0.13109E+01
   0.11933E+02   0.13113E+01
   0.11933E+02   0.13118E+01
   0.11933E+02   0.13121E+01
   0.11933E+02   0.13126E+01
   0.11933E+02   0.13130E+01
   0.11933E+02   0.13134E+01
   0.11933E+02   0.13140E+01
   0.11933E+02   0.13143E+01
   0.11933E+02   0.13147E+01
   0.11933E+02   0.13151E+01
   0.11908E+02   0.13156E+01
   0.11908E+02   0.13160E+01
   0.11908E+02   0.13163E+01
   0.11908E+02   0.13169E+01
   0.11908E+02   0.13172E+01
   0.11908E+02   0.13176E+01
   0.11908E+02   0.13181E+01
   0.11908E+02   0.13184E+01
   0.11908E+02   0.13189E+01
   0.11908E+02   0.13194E+01
   0.11908E+02   0.13197E+01
   0.11908E+02   0.13202E+01
   0.11908E+02   0.13206E+01
   0.11908E+02   0.13209E+01
   0.11908E+02   0.13215E+01
   0.11883E+02   0.13218E+01
   0.11883E+02   0.13222E+01
   0.11883E+02   0.13227E+01
   0.11883E+02   0.13232E+01
   0.11883E+02   0.13235E+01
   0.11883E+02   0.13238E+01
   0.11883E+02   0.13243E+01
   0.11883E+02   0.13248E+01
   0.11883E+02   0.13251E+01
   0.11883E+02   0.13256E+01
   0.11883E+02   0.13260E+01
   0.11883E+02   0.13264E+01
   0.11883E+02   0.13269E+01
   0.11883E+02   0.13272E+01
   0.11883E+02   0.13277E+01
   0.11858E+02   0.13281E+01
   0.11858E+02   0.13285E+01
   0.11858E+02   0.13290E+01
   0.11858E+02   0.13294E+01
   0.11858E+02   0.13297E+01
   0.11858E+02   0.13301E+01
   0.11858E+02   0.13306E+01
   0.11858E+02   0.13310E+01
   0.11858E+02   0.13314E+01
   0.11858E+02   0.13318E+01
   0.11858E+02   0.13323E+01
   0.11858E+02   0.13326E+01
   0.11858E+02   0.13331E+01
   0.11858E+02   0.13334E+01
   0.11858E+02   0.13339E+01
   0.11833E+02   0.13343E+01
   0.11833E+02   0.13346E+01
   0.11833E+02   0.13352E+01
   0.11833E+02   0.13356E+01
   0.11833E+02   0.13360E+01
   0.11833E+02   0.13364E+01
   0.11833E+02   0.13368E+01
   0.11833E+02   0.13372E+01
   0.11833E+02   0.13376E+01
   0.11833E+02   0.13381E+01
   0.11833E+02   0.13385E+01
   0.11833E+02   0.13388E+01
   0.11833E+02   0.13393E+01
   0.11833E+02   0.13397E+01
   0.11833E+02   0.13401E+01
   0.11808E+02   0.13405E+01
   0.11808E+02   0.13409E+01
   0.11808E+02   0.13413E+01
   0.11808E+02   0.13419E+01
   0.11808E+02   0.13422E+01
   0.11808E+02   0.13426E+01
   0.11808E+02   0.13430E+01
   0.11808E+02   0.13434E+01
   0.11808E+02   0.13439E+01
   0.11808E+02   0.13443E+01
   0.11808E+02   0.13447E+01
   0.11808E+02   0.13451E+01
   0.11808E+02   0.13455E+01
   0.11808E+02   0.13459E+01
   0.11808E+02   0.13463E+01
   0.11783E+02   0.13467E+01
   0.11783E+02   0.13472E+01
   0.11783E+02   0.13475E+01
   0.11783E+02   0.13480E+01
   0.11783E+02   0.13484E+01
   0.11783E+02   0.13488E+01
   0.11783E+02   0.13493E+01
   0.11783E+02   0.13496E+01
   0.11783E+02   0.13501E+01
   0.11783E+02   0.13505E+01
   0.11783E+02   0.13509E+01
   0.11783E+02   0.13513E+01
   0.11783E+02   0.13517E+01
   0.11783E+02   0.13521E+01
   0.11783E+02   0.13525E+01
   0.11758E+02   0.13529E+01
   0.11758E+02   0.13533E+01
   0.11758E+02   0.13537E+01
   0.11758E+02   0.13541E+01
   0.11758E+02   0.13546E+01
   0.11758E+02   0.13549E+01
   0.11758E+02   0.13554E+01
   0.11758E+02   0.13558E+01
   0.11758E+02   0.13562E+01
   0.11758E+02   0.13567E+01
   0.11758E+02   0.13570E+01
   0.11758E+02   0.13574E+01
   0.11758E+02   0.13579E+01
   0.11758E+02   0.13583E+01
   0.11758E+02   0.13586E+01
   0.11733E+02   0.13590E+01
   0.11733E+02   0.13594E+01
   0.11733E+02   0.13599E+01
   0.11733E+02   0.13603E+01
   0.11733E+02   0.13607E+01
   0.11733E+02   0.13611E+01
   0.11733E+02   0.13615E+01
   0.11733E+02   0.13619E+01
   0.11733E+02   0.13623E+01
   0.11733E+02   0.13628E+01
   0.11733E+02   0.13632E+01
   0.11733E+02   0.13635E+01
   0.11733E+02   0.13640E+01
   0.11733E+02   0.13643E+01
   0.11733E+02   0.13647E+01
   0.11708E+02   0.13652E+01
   0.11708E+02   0.13655E+01
   0.11708E+02   0.13660E+01
   0.11708E+02   0.13664E+01
   0.11708E+02   0.13668E+01
   0.11708E+02   0.13673E+01
   0.11708E+02   0.13676E+01
   0.11708E+02   0.13680E+01
   0.11708E+02   0.13684E+01
   0.11708E+02   0.13688E+01
   0.11708E+02   0.13693E+01
   0.11708E+02   0.13696E+01
   0.11708E+02   0.13701E+01
   0.11708E+02   0.13705E+01
   0.11683E+02   0.13709E+01
   0.11683E+02   0.13713E+01
   0.11683E+02   0.13716E+01
   0.11683E+02   0.13721E+01
   0.11683E+02   0.13726E+01
   0.11683E+02   0.13729E+01
   0.11683E+02   0.13733E+01
   0.11683E+02   0.13737E+01
   0.11683E+02   0.13741E+01
   0.11683E+02   0.13745E+01
   0.11683E+02   0.13749E+01
   0.11683E+02   0.13753E+01
   0.11683E+02   0.13757E+01
   0.11683E+02   0.13761E+01
   0.11683E+02   0.13766E+01
   0.11658E+02   0.13769E+01
   0.11658E+02   0.13773E+01
   0.11658E+02   0.13778E+01
   0.11658E+02   0.13781E+01
   0.11658E+02   0.13786E+01
   0.11658E+02   0.13789E+01
   0.11658E+02   0.13794E+01
   0.11658E+02   0.13799E+01
   0.11658E+02   0.13801E+01
   0.11658E+02   0.13805E+01
   0.11658E+02   0.13810E+01
   0.11658E+02   0.13814E+01
   0.11658E+02   0.13818E+01
   0.11658E+02   0.13822E+01
   0.11658E+02   0.13826E+01
   0.11633E+02   0.13831E+01
   0.11633E+02   0.13834E+01
   0.11633E+02   0.13838E+01
   0.11633E+02   0.13842E+01
   0.11633E+02   0.13846E+01
   0.11633E+02   0.13850E+01
   0.11633E+02   0.13854E+01
   0.11633E+02   0.13858E+01
   0.11633E+02   0.13862E+01
   0.11633E+02   0.13866E+01
   0.11633E+02   0.13871E+01
   0.11633E+02   0.13874E+01
   0.11633E+02   0.13877E+01
   0.11633E+02   0.13883E+01
   0.11633E+02   0.13886E+01
   0.11608E+02   0.13890E+01
   0.11608E+02   0.13894E+01
   0.11608E+02   0.13898E+01
   0.11608E+02   0.13903E+01
   0.11608E+02   0.13906E+01
   0.11608E+02   0.13910E+01
   0.11608E+02   0.13915E+01
   0.11608E+02   0.13918E+01
   0.11608E+02   0.13923E+01
   0.11608E+02   0.13926E+01
   0.11608E+02   0.13930E+01
   0.11608E+02   0.13935E+01
   0.11608E+02   0.13937E+01
   0.11608E+02   0.13942E+01
   0.11583E+02   0.13946E+01
   0.11583E+02   0.13951E+01
   0.11583E+02   0.13954E+01
   0.11583E+02   0.13958E+01
   0.11583E+02   0.13962E+01
   0.11583E+02   0.13966E+01
   0.11583E+02   0.13970E+01
   0.11583E+02   0.13974E+01
   0.11583E+02   0.13978E+01
   0.11583E+02   0.13982E+01
   0.11583E+02   0.13987E+01
   0.11583E+02   0.13990E+01
   0.11583E+02   0.13994E+01
   0.11583E+02   0.13998E+01
   0.11583E+02   0.14001E+01
   0.11558E+02   0.14006E+01
   0.11558E+02   0.14010E+01
   0.11558E+02   0.14013E+01
   0.11558E+02   0.14019E+01
   0.11558E+02   0.14021E+01
   0.11558E+02   0.14026E+01
   0.11558E+02   0.14029E+01
   0.11558E+02   0.14033E+01
   0.11558E+02   0.14038E+01
   0.11558E+02   0.14042E+01
   0.11558E+02   0.14045E+01
   0.11558E+02   0.14049E+01
   0.11558E+02   0.14054E+01
   0.11558E+02   0.14058E+01
   0.11558E+02   0.14061E+01
   0.11533E+02   0.14066E+01
   0.11533E+02   0.14070E+01
   0.11533E+02   0.14073E+01
   0.11533E+02   0.14078E+01
   0.11533E+02   0.14081E+01
   0.11533E+02   0.14085E+01
   0.11533E+02   0.14090E+01
   0.11533E+02   0.14092E+01
   0.11533E+02   0.14097E+01
   0.11533E+02   0.14101E+01
   0.11533E+02   0.14104E+01
   0.11533E+02   0.14109E+01
   0.11533E+02   0.14112E+01
   0.11533E+02   0.14117E+01
   0.11533E+02   0.14121E+01
   0.11508E+02   0.14124E+01
   0.11508E+02   0.14129E+01
   0.11508E+02   0.14132E+01
   0.11508E+02   0.14136E+01
   0.11508E+02   0.14141E+01
   0.11508E+02   0.14144E+01
   0.11508E+02   0.14148E+01
   0.11508E+02   0.14152E+01
   0.11508E+02   0.14156E+01
   0.11508E+02   0.14161E+01
   0.11508E+02   0.14163E+01
   0.11508E+02   0.14167E+01
   0.11508E+02   0.14172E+01
   0.11508E+02   0.14176E+01
   0.11483E+02   0.14179E+01
   0.11483E+02   0.14183E+01
   0.11483E+02   0.14187E+01
   0.11483E+02   0.14192E+01
   0.11483E+02   0.14194E+01
   0.11483E+02   0.14198E+01
   0.11483E+02   0.14203E+01
   0.11483E+02   0.14206E+01
   0.11483E+02   0.14211E+01
   0.11483E+02   0.14215E+01
   0.11483E+02   0.14219E+01
   0.11483E+02   0.14223E+01
   0.11483E+02   0.14226E+01
   0.11483E+02   0.14230E+01
   0.11483E+02   0.14235E+01
   0.11458E+02   0.14238E+01
   0.11458E+02   0.14243E+01
   0.11458E+02   0.14246E+01
   0.11458E+02   0.14250E+01
   0.11458E+02   0.14254E+01
   0.11458E+02   0.14257E+01
   0.11458E+02   0.14262E+01
   0.11458E+02   0.14265E+01
   0.11458E+02   0.14269E+01
   0.11458E+02   0.14273E+01
   0.11458E+02   0.14276E+01
   0.11458E+02   0.14281E+01
   0.11458E+02   0.14284E+01
   0.11458E+02   0.14288E+01
   0.11433E+02   0.14293E+01
   0.11433E+02   0.14296E+01
   0.11433E+02   0.14299E+01
   0.11433E+02   0.14304E+01
   0.11433E+02   0.14308E+01
   0.11433E+02   0.14312E+01
   0.11433E+02   0.14316E+01
   0.11433E+02   0.14319E+01
   0.11433E+02   0.14324E+01
   0.11433E+02   0.14326E+01
   0.11433E+02   0.14331E+01
   0.11433E+02   0.14335E+01
   0.11433E+02   0.14339E+01
   0.11433E+02   0.14343E+01
   0.11433E+02   0.14346E+01
   0.11408E+02   0.14350E+01
   0.11408E+02   0.14355E+01
   0.11408E+02   0.14357E+01
   0.11408E+02   0.14362E+01
   0.11408E+02   0.14365E+01
   0.11408E+02   0.14369E+01
   0.11408E+02   0.14373E+01
   0.11408E+02   0.14376E+01
   0.11408E+02   0.14382E+01
   0.11408E+02   0.14385E+01
   0.11408E+02   0.14388E+01
   0.11408E+02   0.14393E+01
   0.11408E+02   0.14396E+01
   0.11408E+02   0.14400E+01
   0.11408E+02   0.14405E+01
   0.11383E+02   0.14408E+01
   0.11383E+02   0.14412E+01
   0.11383E+02   0.14416E+01
   0.11383E+02   0.14419E+01
   0.11383E+02   0.14424E+01
   0.11383E+02   0.14427E+01
   0.11383E+02   0.14430E+01
   0.11383E+02   0.14435E+01
   0.11383E+02   0.14438E+01
   0.11383E+02   0.14443E+01
   0.11383E+02   0.14446E+01
   0.11383E+02   0.14450E+01
   0.11383E+02   0.14454E+01
   0.11383E+02   0.14458E+01
   0.11358E+02   0.14461E+01
   0.11358E+02   0.14465E+01
   0.11358E+02   0.14469E+01
   0.11358E+02   0.14473E+01
   0.11358E+02   0.14476E+01
   0.11358E+02   0.14481E+01
   0.11358E+02   0.14485E+01
   0.11358E+02   0.14488E+01
   0.11358E+02   0.14492E+01
   0.11358E+02   0.14495E+01
   0.11358E+02   0.14500E+01
   0.11358E+02   0.14504E+01
   0.11358E+02   0.14507E+01
   0.11358E+02   0.14511E+01
   0.11358E+02   0.14516E+01
   0.11333E+02   0.14518E+01
   0.11333E+02   0.14523E+01
   0.11333E+02   0.14526E+01
   0.11333E+02   0.14530E+01
   0.11333E+02   0.14534E+01
   0.11333E+02   0.14537E+01
   0.11333E+02   0.14541E+01
   0.11333E+02   0.14546E+01
   0.11333E+02   0.14549E+01
   0.11333E+02   0.14553E+01
   0.11333E+02   0.14556E+01
   0.11333E+02   0.14560E+01
   0.11333E+02   0.14564E+01
   0.11333E+02   0.14567E+01
   0.11308E+02   0.14572E+01
   0.11308E+02   0.14576E+01
   0.11308E+02   0.14578E+01
   0.11308E+02   0.14583E+01
   0.11308E+02   0.14587E+01
   0.11308E+02   0.14590E+01
   0.11308E+02   0.14594E+01
   0.11308E+02   0.14598E+01
   0.11308E+02   0.14602E+01
   0.11308E+02   0.14605E+01
   0.11308E+02   0.14609E+01
   0.11308E+02   0.14613E+01
   0.11308E+02   0.14617E+01
   0.11308E+02   0.14621E+01
   0.11283E+02   0.14624E+01
   0.11283E+02   0.14627E+01
   0.11283E+02   0.14633E+01
   0.11283E+02   0.14634E+01
   0.11283E+02   0.14639E+01
   0.11283E+02   0.14644E+01
   0.11283E+02   0.14647E+01
   0.11283E+02   0.14650E+01
   0.11283E+02   0.14654E+01
   0.11283E+02   0.14657E+01
   0.11283E+02   0.14662E+01
   0.11283E+02   0.14665E+01
   0.11283E+02   0.14669E+01
   0.11283E+02   0.14673E+01
   0.11283E+02   0.14677E+01
   0.11283E+02   0.14680E+01
   0.11258E+02   0.14683E+01
   0.11258E+02   0.14688E+01
   0.11258E+02   0.14692E+01
   0.11258E+02   0.14694E+01
   0.11258E+02   0.14698E+01
   0.11258E+02   0.14703E+01
   0.11258E+02   0.14706E+01
   0.11258E+02   0.14710E+01
   0.11258E+02   0.14713E+01
   0.11258E+02   0.14717E+01
   0.11258E+02   0.14721E+01
   0.11258E+02   0.14724E+01
   0.11258E+02   0.14729E+01
   0.11233E+02   0.14732E+01
   0.11233E+02   0.14736E+01
   0.11233E+02   0.14740E+01
   0.11233E+02   0.14743E+01
   0.11233E+02   0.14748E+01
   0.11233E+02   0.14751E+01
   0.11233E+02   0.14754E+01
   0.11233E+02   0.14758E+01
   0.11233E+02   0.14761E+01
   0.11233E+02   0.14765E+01
   0.11233E+02   0.14770E+01
   0.11233E+02   0.14773E+01
   0.11233E+02   0.14777E+01
   0.11233E+02   0.14780E+01
   0.11208E+02   0.14784E+01
   0.11208E+02   0.14787E+01
   0.11208E+02   0.14791E+01
   0.11208E+02   0.14794E+01
   0.11208E+02   0.14799E+01
   0.11208E+02   0.14802E+01
   0.11208E+02   0.14806E+01
   0.11208E+02   0.14809E+01
   0.11208E+02   0.14812E+01
   0.11208E+02   0.14817E+01
   0.11208E+02   0.14821E+01
   0.11208E+02   0.14824E+01
   0.11208E+02   0.14828E+01
   0.11208E+02   0.14831E+01
   0.11208E+02   0.14835E+01
   0.11183E+02   0.14838E+01
   0.11183E+02   0.14842E+01
   0.11183E+02   0.14847E+01
   0.11183E+02   0.14850E+01
   0.11183E+02   0.14853E+01
   0.11183E+02   0.14857E+01
   0.11183E+02   0.14861E+01
   0.11183E+02   0.14865E+01
   0.11183E+02   0.14867E+01
   0.11183E+02   0.14872E+01
   0.11183E+02   0.14876E+01
   0.11183E+02   0.14878E+01
   0.11183E+02   0.14883E+01
   0.11183E+02   0.14886E+01
   0.11158E+02   0.14890E+01
   0.11158E+02   0.14893E+01
   0.11158E+02   0.14896E+01
   0.11158E+02   0.14900E+01
   0.11158E+02   0.14906E+01
   0.11158E+02   0.14907E+01
   0.11158E+02   0.14911E+01
   0.11158E+02   0.14915E+01
   0.11158E+02   0.14919E+01
   0.11158E+02   0.14922E+01
   0.11158E+02   0.14925E+01
   0.11158E+02   0.14929E+01
   0.11158E+02   0.14934E+01
   0.11158E+02   0.14937E+01
   0.11133E+02   0.14940E+01
   0.11133E+02   0.14944E+01
   0.11133E+02   0.14948E+01
   0.11133E+02   0.14952E+01
   0.11133E+02   0.14954E+01
   0.11133E+02   0.14958E+01
   0.11133E+02   0.14962E+01
   0.11133E+02   0.14965E+01
   0.11133E+02   0.14969E+01
   0.11133E+02   0.14973E+01
   0.11133E+02   0.14977E+01
   0.11133E+02   0.14981E+01
   0.11133E+02   0.14984E+01
   0.11133E+02   0.14987E+01
   0.11108E+02   0.14991E+01
   0.11108E+02   0.14994E+01
   0.11108E+02   0.14998E+01
   0.11108E+02   0.15001E+01
   0.11108E+02   0.15006E+01
   0.11108E+02   0.15008E+01
   0.11108E+02   0.15012E+01
   0.11108E+02   0.15017E+01
   0.11108E+02   0.15019E+01
   0.11108E+02   0.15022E+01
   0.11108E+02   0.15027E+01
   0.11108E+02   0.15030E+01
   0.11108E+02   0.15033E+01
   0.11108E+02   0.15037E+01
   0.11108E+02   0.15040E+01
   0.11083E+02   0.15045E+01
   0.11083E+02   0.15048E+01
   0.11083E+02   0.15051E+01
   0.11083E+02   0.15055E+01
   0.11083E+02   0.15059E+01
   0.11083E+02   0.15062E+01
   0.11083E+02   0.15065E+01
   0.11083E+02   0.15069E+01
   0.11083E+02   0.15074E+01
   0.11083E+02   0.15076E+01
   0.11083E+02   0.15080E+01
   0.11083E+02   0.15084E+01
   0.11083E+02   0.15086E+01
   0.11083E+02   0.15090E+01
   0.11058E+02   0.15094E+01
   0.11058E+02   0.15097E+01
   0.11058E+02   0.15102E+01
   0.11058E+02   0.15105E+01
   0.11058E+02   0.15108E+01
   0.11058E+02   0.15112E+01
   0.11058E+02   0.15116E+01
   0.11058E+02   0.15118E+01
   0.11058E+02   0.15122E+01
   0.11058E+02   0.15126E+01
   0.11058E+02   0.15130E+01
   0.11058E+02   0.15132E+01
   0.11058E+02   0.15136E+01
   0.11058E+02   0.15140E+01
   0.11033E+02   0.15144E+01
   0.11033E+02   0.15147E+01
   0.11033E+02   0.15150E+01
   0.11033E+02   0.15153E+01
   0.11033E+02   0.15158E+01
   0.11033E+02   0.15160E+01
   0.11033E+02   0.15164E+01
   0.11033E+02   0.15167E+01
   0.11033E+02   0.15171E+01
   0.11033E+02   0.15175E+01
   0.11033E+02   0.15178E+01
   0.11033E+02   0.15182E+01
   0.11033E+02   0.15186E+01
   0.11033E+02   0.15188E+01
   0.11008E+02   0.15193E+01
   0.11008E+02   0.15196E+01
   0.11008E+02   0.15199E+01
   0.11008E+02   0.15203E+01
   0.11008E+02   0.15206E+01
   0.11008E+02   0.15210E+01
   0.11008E+02   0.15214E+01
   0.11008E+02   0.15216E+01
   0.11008E+02   0.15220E+01
   0.11008E+02   0.15224E+01
   0.11008E+02   0.15227E+01
   0.11008E+02   0.15231E+01
   0.11008E+02   0.15234E+01
   0.11008E+02   0.15238E+01
   0.10983E+02   0.15241E+01
   0.10983E+02   0.15244E+01
   0.10983E+02   0.15248E+01
   0.10983E+02   0.15251E+01
   0.10983E+02   0.15255E+01
   0.10983E+02   0.15258E+01
   0.10983E+02   0.15261E+01
   0.10983E+02   0.15266E+01
   0.10983E+02   0.15268E+01
   0.10983E+02   0.15272E+01
   0.10983E+02   0.15276E+01
   0.10983E+02   0.15279E+01
   0.10983E+02   0.15282E+01
   0.10983E+02   0.15286E+01
   0.10983E+02   0.15289E+01
   0.10958E+02   0.15292E+01
   0.10958E+02   0.15296E+01
   0.10958E+02   0.15299E+01
   0.10958E+02   0.15302E+01
   0.10958E+02   0.15306E+01
   0.10958E+02   0.15310E+01
   0.10958E+02   0.15314E+01
   0.10958E+02   0.15316E+01
   0.10958E+02   0.15321E+01
   0.10958E+02   0.15323E+01
   0.10958E+02   0.15326E+01
   0.10958E+02   0.15331E+01
   0.10958E+02   0.15333E+01
   0.10958E+02   0.15337E+01
   0.10933E+02   0.15340E+01
   0.10933E+02   0.15343E+01
   0.10933E+02   0.15348E+01
   0.10933E+02   0.15350E+01
   0.10933E+02   0.15354E+01
   0.10933E+02   0.15358E+01
   0.10933E+02   0.15360E+01
   0.10933E+02   0.15364E+01
   0.10933E+02   0.15367E+01
   0.10933E+02   0.15371E+01
   0.10933E+02   0.15375E+01
   0.10933E+02   0.15377E+01
   0.10933E+02   0.15381E+01
   0.10933E+02   0.15385E+01
   0.10908E+02   0.15388E+01
   0.10908E+02   0.15391E+01
   0.10908E+02   0.15395E+01
   0.10908E+02   0.15397E+01
   0.10908E+02   0.15402E+01
   0.10908E+02   0.15404E+01
   0.10908E+02   0.15407E+01
   0.10908E+02   0.15412E+01
   0.10908E+02   0.15415E+01
   0.10908E+02   0.15418E+01
   0.10908E+02   0.15421E+01
   0.10908E+02   0.15425E+01
   0.10908E+02   0.15429E+01
   0.10908E+02   0.15431E+01
   0.10883E+02   0.15434E+01
   0.10883E+02   0.15439E+01
   0.10883E+02   0.15442E+01
   0.10883E+02   0.15445E+01
   0.10883E+02   0.15448E+01
   0.10883E+02   0.15451E+01
   0.10883E+02   0.15456E+01
   0.10883E+02   0.15458E+01
   0.10883E+02   0.15461E+01
   0.10883E+02   0.15466E+01
   0.10883E+02   0.15469E+01
   0.10883E+02   0.15471E+01
   0.10883E+02   0.15474E+01
   0.10883E+02   0.15479E+01
   0.10858E+02   0.15482E+01
   0.10858E+02   0.15484E+01
   0.10858E+02   0.15488E+01
   0.10858E+02   0.15491E+01
   0.10858E+02   0.15494E+01
   0.10858E+02   0.15498E+01
   0.10858E+02   0.15501E+01
   0.10858E+02   0.15505E+01
   0.10858E+02   0.15509E+01
   0.10858E+02   0.15511E+01
   0.10858E+02   0.15515E+01
   0.10858E+02   0.15518E+01
   0.10858E+02   0.15521E+01
   0.10858E+02   0.15525E+01
   0.10833E+02   0.15527E+01
   0.10833E+02   0.15532E+01
   0.10833E+02   0.15535E+01
   0.10833E+02   0.15537E+01
   0.10833E+02   0.15541E+01
   0.10833E+02   0.15544E+01
   0.10833E+02   0.15548E+01
   0.10833E+02   0.15550E+01
   0.10833E+02   0.15553E+01
   0.10833E+02   0.15557E+01
   0.10833E+02   0.15561E+01
   0.10833E+02   0.15563E+01
   0.10833E+02   0.15567E+01
   0.10833E+02   0.15571E+01
   0.10808E+02   0.15574E+01
   0.10808E+02   0.15577E+01
   0.10808E+02   0.15580E+01
   0.10808E+02   0.15583E+01
   0.10808E+02   0.15588E+01
   0.10808E+02   0.15590E+01
   0.10808E+02   0.15593E+01
   0.10808E+02   0.15597E+01
   0.10808E+02   0.15600E+01
   0.10808E+02   0.15603E+01
   0.10808E+02   0.15606E+01
   0.10808E+02   0.15610E+01
   0.10808E+02   0.15613E+01
   0.10808E+02   0.15615E+01
   0.10783E+02   0.15620E+01
   0.10783E+02   0.15622E+01
   0.10783E+02   0.15625E+01
   0.10783E+02   0.15629E+01
   0.10783E+02   0.15632E+01
   0.10783E+02   0.15636E+01
   0.10783E+02   0.15639E+01
   0.10783E+02   0.15642E+01
   0.10783E+02   0.15645E+01
   0.10783E+02   0.15648E+01
   0.10783E+02   0.15652E+01
   0.10783E+02   0.15655E+01
   0.10783E+02   0.15657E+01
   0.10783E+02   0.15662E+01
   0.10758E+02   0.15664E+01
   0.10758E+02   0.15667E+01
   0.10758E+02   0.15672E+01
   0.10758E+02   0.15674E+01
   0.10758E+02   0.15677E+01
   0.10758E+02   0.15681E+01
   0.10758E+02   0.15683E+01
   0.10758E+02   0.15687E+01
   0.10758E+02   0.15690E+01
   0.10758E+02   0.15692E+01
   0.10758E+02   0.15696E+01
   0.10758E+02   0.15699E+01
   0.10758E+02   0.15703E+01
   0.10758E+02   0.15706E+01
   0.10733E+02   0.15709E+01
   0.10733E+02   0.15712E+01
   0.10733E+02   0.15715E+01
   0.10733E+02   0.15718E+01
   0.10733E+02   0.15722E+01
   0.10733E+02   0.15725E+01
   0.10733E+02   0.15728E+01
   0.10733E+02   0.15733E+01
   0.10733E+02   0.15734E+01
   0.10733E+02   0.15737E+01
   0.10733E+02   0.15741E+01
   0.10733E+02   0.15743E+01
   0.10733E+02   0.15747E+01
   0.10733E+02   0.15750E+01
   0.10708E+02   0.15753E+01
   0.10708E+02   0.15757E+01
   0.10708E+02   0.15760E+01
   0.10708E+02   0.15763E+01
   0.10708E+02   0.15766E+01
   0.10708E+02   0.15769E+01
   0.10708E+02   0.15773E+01
   0.10708E+02   0.15775E+01
   0.10708E+02   0.15779E+01
   0.10708E+02   0.15782E+01
   0.10708E+02   0.15784E+01
   0.10708E+02   0.15789E+01
   0.10708E+02   0.15791E+01
   0.10683E+02   0.15793E+01
   0.10683E+02   0.15798E+01
   0.10683E+02   0.15800E+01
   0.10683E+02   0.15804E+01
   0.10683E+02   0.15807E+01
   0.10683E+02   0.15810E+01
   0.10683E+02   0.15813E+01
   0.10683E+02   0.15816E+01
   0.10683E+02   0.15819E+01
   0.10683E+02   0.15822E+01
   0.10683E+02   0.15825E+01
   0.10683E+02   0.15829E+01
   0.10683E+02   0.15831E+01
   0.10683E+02   0.15834E+01
   0.10658E+02   0.15838E+01
   0.10658E+02   0.15841E+01
   0.10658E+02   0.15843E+01
   0.10658E+02   0.15847E+01
   0.10658E+02   0.15850E+01
   0.10658E+02   0.15853E+01
   0.10658E+02   0.15856E+01
   0.10658E+02   0.15859E+01
   0.10658E+02   0.15863E+01
   0.10658E+02   0.15865E+01
   0.10658E+02   0.15869E+01
   0.10658E+02   0.15872E+01
   0.10658E+02   0.15874E+01
   0.10658E+02   0.15878E+01
   0.10633E+02   0.15880E+01
   0.10633E+02   0.15883E+01
   0.10633E+02   0.15887E+01
   0.10633E+02   0.15890E+01
   0.10633E+02   0.15892E+01
   0.10633E+02   0.15897E+01
   0.10633E+02   0.15899E+01
   0.10633E+02   0.15903E+01
   0.10633E+02   0.15905E+01
   0.10633E+02   0.15908E+01
   0.10633E+02   0.15911E+01
   0.10633E+02   0.15914E+01
   0.10633E+02   0.15917E+01
   0.10633E+02   0.15921E+01
   0.10608E+02   0.15923E+01
   0.10608E+02   0.15927E+01
   0.10608E+02   0.15929E+01
   0.10608E+02   0.15933E+01
   0.10608E+02   0.15937E+01
   0.10608E+02   0.15939E+01
   0.10608E+02   0.15941E+01
   0.10608E+02   0.15945E+01
   0.10608E+02   0.15947E+01
   0.10608E+02   0.15951E+01
   0.10608E+02   0.15954E+01
   0.10608E+02   0.15956E+01
   0.10608E+02   0.15961E+01
   0.10608E+02   0.15963E+01
   0.10583E+02   0.15966E+01
   0.10583E+02   0.15969E+01
   0.10583E+02   0.15971E+01
   0.10583E+02   0.15975E+01
   0.10583E+02   0.15977E+01
   0.10583E+02   0.15980E+01
   0.10583E+02   0.15984E+01
   0.10583E+02   0.15987E+01
   0.10583E+02   0.15990E+01
   0.10583E+02   0.15993E+01
   0.10583E+02   0.15995E+01
   0.10583E+02   0.15999E+01
   0.10583E+02   0.16001E+01
   0.10583E+02   0.16004E+01
   0.10558E+02   0.16008E+01
   0.10558E+02   0.16011E+01
   0.10558E+02   0.16012E+01
   0.10558E+02   0.16016E+01
   0.10558E+02   0.16019E+01
   0.10558E+02   0.16023E+01
   0.10558E+02   0.16025E+01
   0.10558E+02   0.16028E+01
   0.10558E+02   0.16031E+01
   0.10558E+02   0.16035E+01
   0.10558E+02   0.16037E+01
   0.10558E+02   0.16040E+01
   0.10558E+02   0.16042E+01
   0.10558E+02   0.16046E+01
   0.10533E+02   0.16048E+01
   0.10533E+02   0.16051E+01
   0.10533E+02   0.16055E+01
   0.10533E+02   0.16058E+01
   0.10533E+02   0.16061E+01
   0.10533E+02   0.16064E+01
   0.10533E+02   0.16066E+01
   0.10533E+02   0.16070E+01
   0.10533E+02   0.16072E+01
   0.10533E+02   0.16075E+01
   0.10533E+02   0.16079E+01
   0.10533E+02   0.16081E+01
   0.10533E+02   0.16084E+01
   0.10508E+02   0.16087E+01
   0.10508E+02   0.16089E+01
   0.10508E+02   0.16094E+01
   0.10508E+02   0.16095E+01
   0.10508E+02   0.16098E+01
   0.10508E+02   0.16102E+01
   0.10508E+02   0.16104E+01
   0.10508E+02   0.16107E+01
   0.10508E+02   0.16110E+01
   0.10508E+02   0.16113E+01
   0.10508E+02   0.16117E+01
   0.10508E+02   0.16118E+01
   0.10508E+02   0.16122E+01
   0.10508E+02   0.16125E+01
   0.10483E+02   0.16127E+01
   0.10483E+02   0.16130E+01
   0.10483E+02   0.16132E+01
   0.10483E+02   0.16136E+01
   0.10483E+02   0.16140E+01
   0.10483E+02   0.16141E+01
   0.10483E+02   0.16144E+01
   0.10483E+02   0.16148E+01
   0.10483E+02   0.16150E+01
   0.10483E+02   0.16153E+01
   0.10483E+02   0.16156E+01
   0.10483E+02   0.16158E+01
   0.10483E+02   0.16162E+01
   0.10483E+02   0.16164E+01
   0.10458E+02   0.16166E+01
   0.10458E+02   0.16171E+01
   0.10458E+02   0.16173E+01
   0.10458E+02   0.16176E+01
   0.10458E+02   0.16178E+01
   0.10458E+02   0.16181E+01
   0.10458E+02   0.16185E+01
   0.10458E+02   0.16187E+01
   0.10458E+02   0.16190E+01
   0.10458E+02   0.16194E+01
   0.10458E+02   0.16195E+01
   0.10458E+02   0.16198E+01
   0.10458E+02   0.16201E+01
   0.10458E+02   0.16204E+01
   0.10433E+02   0.16207E+01
   0.10433E+02   0.16210E+01
   0.10433E+02   0.16212E+01
   0.10433E+02   0.16216E+01
   0.10433E+02   0.16218E+01
   0.10433E+02   0.16221E+01
   0.10433E+02   0.16223E+01
   0.10433E+02   0.16226E+01
   0.10433E+02   0.16229E+01
   0.10433E+02   0.16232E+01
   0.10433E+02   0.16235E+01
   0.10433E+02   0.16238E+01
   0.10433E+02   0.16241E+01
   0.10433E+02   0.16244E+01
   0.10408E+02   0.16246E+01
   0.10408E+02   0.16248E+01
   0.10408E+02   0.16252E+01
   0.10408E+02   0.16255E+01
   0.10408E+02   0.16256E+01
   0.10408E+02   0.16260E+01
   0.10408E+02   0.16263E+01
   0.10408E+02   0.16266E+01
   0.10408E+02   0.16268E+01
   0.10408E+02   0.16271E+01
   0.10408E+02   0.16275E+01
   0.10408E+02   0.16277E+01
   0.10408E+02   0.16279E+01
   0.10383E+02   0.16282E+01
   0.10383E+02   0.16285E+01
   0.10383E+02   0.16288E+01
   0.10383E+02   0.16290E+01
   0.10383E+02   0.16292E+01
   0.10383E+02   0.16296E+01
   0.10383E+02   0.16299E+01
   0.10383E+02   0.16301E+01
   0.10383E+02   0.16304E+01
   0.10383E+02   0.16307E+01
   0.10383E+02   0.16310E+01
   0.10383E+02   0.16312E+01
   0.10383E+02   0.16314E+01
   0.10383E+02   0.16317E+01
   0.10358E+02   0.16320E+01
   0.10358E+02   0.16323E+01
   0.10358E+02   0.16326E+01
   0.10358E+02   0.16328E+01
   0.10358E+02   0.16332E+01
   0.10358E+02   0.16333E+01
   0.10358E+02   0.16336E+01
   0.10358E+02   0.16340E+01
   0.10358E+02   0.16342E+01
   0.10358E+02   0.16344E+01
   0.10358E+02   0.16347E+01
   0.10358E+02   0.16349E+01
   0.10358E+02   0.16353E+01
   0.10358E+02   0.16355E+01
   0.10333E+02   0.16358E+01
   0.10333E+02   0.16361E+01
   0.10333E+02   0.16364E+01
   0.10333E+02   0.16366E+01
   0.10333E+02   0.16369E+01
   0.10333E+02   0.16371E+01
   0.10333E+02   0.16375E+01
   0.10333E+02   0.16376E+01
   0.10333E+02   0.16379E+01
   0.10333E+02   0.16383E+01
   0.10333E+02   0.16384E+01
   0.10333E+02   0.16387E+01
   0.10333E+02   0.16390E+01
   0.10308E+02   0.16392E+01
   0.10308E+02   0.16396E+01
   0.10308E+02   0.16398E+01
   0.10308E+02   0.16400E+01
   0.10308E+02   0.16404E+01
   0.10308E+02   0.16406E+01
   0.10308E+02   0.16408E+01
   0.10308E+02   0.16411E+01
   0.10308E+02   0.16413E+01
   0.10308E+02   0.16417E+01
   0.10308E+02   0.16419E+01
   0.10308E+02   0.16422E+01
   0.10308E+02   0.16425E+01
   0.10308E+02   0.16426E+01
   0.10283E+02   0.16429E+01
   0.10283E+02   0.16432E+01
   0.10283E+02   0.16434E+01
   0.10283E+02   0.16438E+01
   0.10283E+02   0.16440E+01
   0.10283E+02   0.16442E+01
   0.10283E+02   0.16445E+01
   0.10283E+02   0.16448E+01
   0.10283E+02   0.16450E+01
   0.10283E+02   0.16453E+01
   0.10283E+02   0.16455E+01
   0.10283E+02   0.16458E+01
   0.10283E+02   0.16460E+01
   0.10258E+02   0.16462E+01
   0.10258E+02   0.16466E+01
   0.10258E+02   0.16468E+01
   0.10258E+02   0.16471E+01
   0.10258E+02   0.16473E+01
   0.10258E+02   0.16475E+01
   0.10258E+02   0.16480E+01
   0.10258E+02   0.16482E+01
   0.10258E+02   0.16483E+01
   0.10258E+02   0.16486E+01
   0.10258E+02   0.16488E+01
   0.10258E+02   0.16492E+01
   0.10258E+02   0.16494E+01
   0.10258E+02   0.16496E+01
   0.10233E+02   0.16499E+01
   0.10233E+02   0.16502E+01
   0.10233E+02   0.16504E+01
   0.10233E+02   0.16507E+01
   0.10233E+02   0.16510E+01
   0.10233E+02   0.16513E+01
   0.10233E+02   0.16514E+01
   0.10233E+02   0.16516E+01
   0.10233E+02   0.16520E+01
   0.10233E+02   0.16522E+01
   0.10233E+02   0.16524E+01
   0.10233E+02   0.16526E+01
   0.10233E+02   0.16529E+01
   0.10233E+02   0.16532E+01
   0.10208E+02   0.16534E+01
   0.10208E+02   0.16537E+01
   0.10208E+02   0.16540E+01
   0.10208E+02   0.16542E+01
   0.10208E+02   0.16544E+01
   0.10208E+02   0.16548E+01
   0.10208E+02   0.16549E+01
   0.10208E+02   0.16553E+01
   0.10208E+02   0.16554E+01
   0.10208E+02   0.16557E+01
   0.10208E+02   0.16561E+01
   0.10208E+02   0.16562E+01
   0.10208E+02   0.16564E+01
   0.10208E+02   0.16567E+01
   0.10183E+02   0.16570E+01
   0.10183E+02   0.16572E+01
   0.10183E+02   0.16574E+01
   0.10183E+02   0.16577E+01
   0.10183E+02   0.16579E+01
   0.10183E+02   0.16582E+01
   0.10183E+02   0.16585E+01
   0.10183E+02   0.16587E+01
   0.10183E+02   0.16589E+01
   0.10183E+02   0.16593E+01
   0.10183E+02   0.16594E+01
   0.10183E+02   0.16597E+01
   0.10183E+02   0.16600E+01
   0.10158E+02   0.16601E+01
   0.10158E+02   0.16603E+01
   0.10158E+02   0.16607E+01
   0.10158E+02   0.16608E+01
   0.10158E+02   0.16611E+01
   0.10158E+02   0.16614E+01
   0.10158E+02   0.16616E+01
   0.10158E+02   0.16620E+01
   0.10158E+02   0.16621E+01
   0.10158E+02   0.16624E+01
   0.10158E+02   0.16626E+01
   0.10158E+02   0.16628E+01
   0.10158E+02   0.16631E+01
   0.10158E+02   0.16633E+01
   0.10133E+02   0.16635E+01
   0.10133E+02   0.16638E+01
   0.10133E+02   0.16640E+01
   0.10133E+02   0.16643E+01
   0.10133E+02   0.16646E+01
   0.10133E+02   0.16647E+01
   0.10133E+02   0.16651E+01
   0.10133E+02   0.16653E+01
   0.10133E+02   0.16654E+01
   0.10133E+02   0.16657E+01
   0.10133E+02   0.16659E+01
   0.10133E+02   0.16662E+01
   0.10133E+02   0.16665E+01
   0.10108E+02   0.16665E+01
   0.10108E+02   0.16669E+01
   0.10108E+02   0.16672E+01
   0.10108E+02   0.16673E+01
   0.10108E+02   0.16676E+01
   0.10108E+02   0.16678E+01
   0.10108E+02   0.16681E+01
   0.10108E+02   0.16683E+01
   0.10108E+02   0.16685E+01
   0.10108E+02   0.16688E+01
   0.10108E+02   0.16691E+01
   0.10108E+02   0.16692E+01
   0.10108E+02   0.16695E+01
   0.10108E+02   0.16698E+01
   0.10083E+02   0.16700E+01
   0.10083E+02   0.16702E+01
   0.10083E+02   0.16704E+01
   0.10083E+02   0.16707E+01
   0.10083E+02   0.16710E+01
   0.10083E+02   0.16711E+01
   0.10083E+02   0.16713E+01
   0.10083E+02   0.16715E+01
   0.10083E+02   0.16718E+01
   0.10083E+02   0.16721E+01
   0.10083E+02   0.16722E+01
   0.10083E+02   0.16726E+01
   0.10083E+02   0.16728E+01
   0.10058E+02   0.16729E+01
   0.10058E+02   0.16732E+01
   0.10058E+02   0.16734E+01
   0.10058E+02   0.16737E+01
   0.10058E+02   0.16740E+01
   0.10058E+02   0.16741E+01
   0.10058E+02   0.16744E+01
   0.10058E+02   0.16746E+01
   0.10058E+02   0.16747E+01
   0.10058E+02   0.16750E+01
   0.10058E+02   0.16753E+01
   0.10058E+02   0.16756E+01
   0.10058E+02   0.16758E+01
   0.10058E+02   0.16759E+01
   0.10033E+02   0.16762E+01
   0.10033E+02   0.16764E+01
   0.10033E+02   0.16766E+01
   0.10033E+02   0.16769E+01
   0.10033E+02   0.16771E+01
   0.10033E+02   0.16773E+01
   0.10033E+02   0.16776E+01
   0.10033E+02   0.16777E+01
   0.10033E+02   0.16780E+01
   0.10033E+02   0.16782E+01
   0.10033E+02   0.16785E+01
   0.10033E+02   0.16787E+01
   0.10033E+02   0.16788E+01
   0.10033E+02   0.16791E+01
   0.10008E+02   0.16794E+01
   0.10008E+02   0.16795E+01
   0.10008E+02   0.16798E+01
   0.10008E+02   0.16800E+01
   0.10008E+02   0.16803E+01
   0.10008E+02   0.16805E+01
   0.10008E+02   0.16807E+01
   0.10008E+02   0.16809E+01
   0.10008E+02   0.16812E+01
   0.10008E+02   0.16812E+01
   0.10008E+02   0.16815E+01
   0.10008E+02   0.16818E+01
   0.10008E+02   0.16821E+01
   0.99830E+01   0.16822E+01
   0.99830E+01   0.16823E+01
   0.99830E+01   0.16827E+01
   0.99830E+01   0.16830E+01
   0.99830E+01   0.16830E+01
   0.99830E+01   0.16833E+01
   0.99830E+01   0.16836E+01
   0.99830E+01   0.16838E+01
   0.99830E+01   0.16840E+01
   0.99830E+01   0.16841E+01
   0.99830E+01   0.16844E+01
   0.99830E+01   0.16848E+01
   0.99830E+01   0.16848E+01
   0.99830E+01   0.16850E+01
   0.99580E+01   0.16852E+01
   0.99580E+01   0.16855E+01
   0.99580E+01   0.16858E+01
   0.99580E+01   0.16859E+01
   0.99580E+01   0.16861E+01
   0.99580E+01   0.16865E+01
   0.99580E+01   0.16865E+01
   0.99580E+01   0.16868E+01
   0.99580E+01   0.16869E+01
   0.99580E+01   0.16872E+01
   0.99580E+01   0.16874E+01
   0.99580E+01   0.16875E+01
   0.99580E+01   0.16878E+01
   0.99330E+01   0.16882E+01
   0.99330E+01   0.16883E+01
   0.99330E+01   0.16885E+01
   0.99330E+01   0.16887E+01
   0.99330E+01   0.16889E+01
   0.99330E+01   0.16891E+01
   0.99330E+01   0.16893E+01
   0.99330E+01   0.16894E+01
   0.99330E+01   0.16899E+01
   0.99330E+01   0.16899E+01
   0.99330E+01   0.16901E+01
   0.99330E+01   0.16903E+01
   0.99330E+01   0.16906E+01
   0.99330E+01   0.16908E+01
   0.99080E+01   0.16910E+01
   0.99080E+01   0.16912E+01
   0.99080E+01   0.16915E+01
   0.99080E+01   0.16916E+01
   0.99080E+01   0.16918E+01
   0.99080E+01   0.16921E+01
   0.99080E+01   0.16923E+01
   0.99080E+01   0.16925E+01
   0.99080E+01   0.16926E+01
   0.99080E+01   0.16928E+01
   0.99080E+01   0.16932E+01
   0.99080E+01   0.16934E+01
   0.99080E+01   0.16935E+01
   0.98830E+01   0.16937E+01
   0.98830E+01   0.16939E+01
   0.98830E+01   0.16942E+01
   0.98830E+01   0.16942E+01
   0.98830E+01   0.16944E+01
   0.98830E+01   0.16948E+01
   0.98830E+01   0.16950E+01
   0.98830E+01   0.16951E+01
   0.98830E+01   0.16953E+01
   0.98830E+01   0.16955E+01
   0.98830E+01   0.16959E+01
   0.98830E+01   0.16960E+01
   0.98830E+01   0.16961E+01
   0.98830E+01   0.16964E+01
   0.98580E+01   0.16966E+01
   0.98580E+01   0.16967E+01
   0.98580E+01   0.16969E+01
   0.98580E+01   0.16972E+01
   0.98580E+01   0.16974E+01
   0.98580E+01   0.16975E+01
   0.98580E+01   0.16977E+01
   0.98580E+01   0.16980E+01
   0.98580E+01   0.16982E+01
   0.98580E+01   0.16984E+01
   0.98580E+01   0.16985E+01
   0.98580E+01   0.16987E+01
   0.98580E+01   0.16990E+01
   0.98330E+01   0.16991E+01
   0.98330E+01   0.16993E+01
   0.98330E+01   0.16996E+01
   0.98330E+01   0.16998E+01
   0.98330E+01   0.16999E+01
   0.98330E+01   0.17001E+01
   0.98330E+01   0.17003E+01
   0.98330E+01   0.17006E+01
   0.98330E+01   0.17008E+01
   0.98330E+01   0.17009E+01
   0.98330E+01   0.17011E+01
   0.98330E+01   0.17013E+01
   0.98330E+01   0.17015E+01
   0.98330E+01   0.17017E+01
   0.98080E+01   0.17019E+01
   0.98080E+01   0.17022E+01
   0.98080E+01   0.17022E+01
   0.98080E+01   0.17025E+01
   0.98080E+01   0.17028E+01
   0.98080E+01   0.17029E+01
   0.98080E+01   0.17031E+01
   0.98080E+01   0.17032E+01
   0.98080E+01   0.17034E+01
   0.98080E+01   0.17038E+01
   0.98080E+01   0.17038E+01
   0.98080E+01   0.17041E+01
   0.98080E+01   0.17042E+01
   0.97830E+01   0.17044E+01
   0.97830E+01   0.17046E+01
   0.97830E+01   0.17047E+01
   0.97830E+01   0.17049E+01
   0.97830E+01   0.17053E+01
   0.97830E+01   0.17054E+01
   0.97830E+01   0.17055E+01
   0.97830E+01   0.17058E+01
   0.97830E+01   0.17059E+01
   0.97830E+01   0.17062E+01
   0.97830E+01   0.17063E+01
   0.97830E+01   0.17064E+01
   0.97830E+01   0.17067E+01
   0.97830E+01   0.17069E+01
   0.97580E+01   0.17070E+01
   0.97580E+01   0.17073E+01
   0.97580E+01   0.17074E+01
   0.97580E+01   0.17077E+01
   0.97580E+01   0.17077E+01
   0.97580E+01   0.17079E+01
   0.97580E+01   0.17083E+01
   0.97580E+01   0.17084E+01
   0.97580E+01   0.17085E+01
   0.97580E+01   0.17087E+01
   0.97580E+01   0.17088E+01
   0.97580E+01   0.17092E+01
   0.97580E+01   0.17092E+01
   0.97331E+01   0.17094E+01
   0.97331E+01   0.17097E+01
   0.97331E+01   0.17098E+01
   0.97331E+01   0.17100E+01
   0.97331E+01   0.17102E+01
   0.97331E+01   0.17103E+01
   0.97331E+01   0.17107E+01
   0.97331E+01   0.17107E+01
   0.97331E+01   0.17109E+01
   0.97331E+01   0.17111E+01
   0.97331E+01   0.17113E+01
   0.97331E+01   0.17114E+01
   0.97331E+01   0.17117E+01
   0.97331E+01   0.17118E+01
   0.97081E+01   0.17120E+01
   0.97081E+01   0.17122E+01
   0.97081E+01   0.17123E+01
   0.97081E+01   0.17126E+01
   0.97081E+01   0.17128E+01
   0.97081E+01   0.17129E+01
   0.97081E+01   0.17130E+01
   0.97081E+01   0.17132E+01
   0.97081E+01   0.17135E+01
   0.97081E+01   0.17136E+01
   0.97081E+01   0.17138E+01
   0.97081E+01   0.17140E+01
   0.97081E+01   0.17142E+01
   0.96831E+01   0.17143E+01
   0.96831E+01   0.17144E+01
   0.96831E+01   0.17147E+01
   0.96831E+01   0.17149E+01
   0.96831E+01   0.17150E+01
   0.96831E+01   0.17151E+01
   0.96831E+01   0.17154E+01
   0.96831E+01   0.17156E+01
   0.96831E+01   0.17157E+01
   0.96831E+01   0.17159E+01
   0.96831E+01   0.17161E+01
   0.96831E+01   0.17163E+01
   0.96831E+01   0.17164E+01
   0.96831E+01   0.17166E+01
   0.96581E+01   0.17168E+01
   0.96581E+01   0.17169E+01
   0.96581E+01   0.17172E+01
   0.96581E+01   0.17172E+01
   0.96581E+01   0.17174E+01
   0.96581E+01   0.17177E+01
   0.96581E+01   0.17178E+01
   0.96581E+01   0.17179E+01
   0.96581E+01   0.17182E+01
   0.96581E+01   0.17182E+01
   0.96581E+01   0.17185E+01
   0.96581E+01   0.17186E+01
   0.96581E+01   0.17187E+01
   0.96331E+01   0.17190E+01
   0.96331E+01   0.17192E+01
   0.96331E+01   0.17192E+01
   0.96331E+01   0.17195E+01
   0.96331E+01   0.17196E+01
   0.96331E+01   0.17199E+01
   0.96331E+01   0.17200E+01
   0.96331E+01   0.17201E+01
   0.96331E+01   0.17203E+01
   0.96331E+01   0.17204E+01
   0.96331E+01   0.17206E+01
   0.96331E+01   0.17208E+01
   0.96331E+01   0.17210E+01
   0.96331E+01   0.17212E+01
   0.96081E+01   0.17212E+01
   0.96081E+01   0.17214E+01
   0.96081E+01   0.17217E+01
   0.96081E+01   0.17219E+01
   0.96081E+01   0.17219E+01
   0.96081E+01   0.17222E+01
   0.96081E+01   0.17223E+01
   0.96081E+01   0.17225E+01
   0.96081E+01   0.17226E+01
   0.96081E+01   0.17227E+01
   0.96081E+01   0.17230E+01
   0.96081E+01   0.17232E+01
   0.96081E+01   0.17232E+01
   0.95831E+01   0.17235E+01
   0.95831E+01   0.17236E+01
   0.95831E+01   0.17239E+01
   0.95831E+01   0.17240E+01
   0.95831E+01   0.17240E+01
   0.95831E+01   0.17242E+01
   0.95831E+01   0.17244E+01
   0.95831E+01   0.17245E+01
   0.95831E+01   0.17247E+01
   0.95831E+01   0.17248E+01
   0.95831E+01   0.17251E+01
   0.95831E+01   0.17251E+01
   0.95831E+01   0.17253E+01
   0.95831E+01   0.17255E+01
   0.95581E+01   0.17256E+01
   0.95581E+01   0.17258E+01
   0.95581E+01   0.17260E+01
   0.95581E+01   0.17260E+01
   0.95581E+01   0.17262E+01
   0.95581E+01   0.17264E+01
   0.95581E+01   0.17265E+01
   0.95581E+01   0.17268E+01
   0.95581E+01   0.17270E+01
   0.95581E+01   0.17269E+01
   0.95581E+01   0.17273E+01
   0.95581E+01   0.17273E+01
   0.95581E+01   0.17275E+01
   0.95331E+01   0.17277E+01
   0.95331E+01   0.17278E+01
   0.95331E+01   0.17280E+01
   0.95331E+01   0.17281E+01
   0.95331E+01   0.17283E+01
   0.95331E+01   0.17284E+01
   0.95331E+01   0.17286E+01
   0.95331E+01   0.17288E+01
   0.95331E+01   0.17288E+01
   0.95331E+01   0.17289E+01
   0.95331E+01   0.17292E+01
   0.95331E+01   0.17294E+01
   0.95331E+01   0.17295E+01
   0.95081E+01   0.17297E+01
   0.95081E+01   0.17297E+01
   0.95081E+01   0.17299E+01
   0.95081E+01   0.17301E+01
   0.95081E+01   0.17302E+01
   0.95081E+01   0.17304E+01
   0.95081E+01   0.17306E+01
   0.95081E+01   0.17307E+01
   0.95081E+01   0.17308E+01
   0.95081E+01   0.17309E+01
   0.95081E+01   0.17312E+01
   0.95081E+01   0.17313E+01
   0.95081E+01   0.17313E+01
   0.95081E+01   0.17315E+01
   0.94831E+01   0.17317E+01
   0.94831E+01   0.17318E+01
   0.94831E+01   0.17320E+01
   0.94831E+01   0.17321E+01
   0.94831E+01   0.17323E+01
   0.94831E+01   0.17324E+01
   0.94831E+01   0.17325E+01
   0.94831E+01   0.17328E+01
   0.94831E+01   0.17329E+01
   0.94831E+01   0.17330E+01
   0.94831E+01   0.17331E+01
   0.94831E+01   0.17332E+01
   0.94831E+01   0.17334E+01
   0.94581E+01   0.17336E+01
   0.94581E+01   0.17337E+01
   0.94581E+01   0.17339E+01
   0.94581E+01   0.17340E+01
   0.94581E+01   0.17342E+01
   0.94581E+01   0.17343E+01
   0.94581E+01   0.17344E+01
   0.94581E+01   0.17346E+01
   0.94581E+01   0.17348E+01
   0.94581E+01   0.17348E+01
   0.94581E+01   0.17349E+01
   0.94581E+01   0.17351E+01
   0.94581E+01   0.17353E+01
   0.94581E+01   0.17354E+01
   0.94331E+01   0.17355E+01
   0.94331E+01   0.17357E+01
   0.94331E+01   0.17359E+01
   0.94331E+01   0.17359E+01
   0.94331E+01   0.17361E+01
   0.94331E+01   0.17362E+01
   0.94331E+01   0.17364E+01
   0.94331E+01   0.17365E+01
   0.94331E+01   0.17365E+01
   0.94331E+01   0.17368E+01
   0.94331E+01   0.17370E+01
   0.94331E+01   0.17370E+01
   0.94331E+01   0.17372E+01
   0.94331E+01   0.17373E+01
   0.94081E+01   0.17375E+01
   0.94081E+01   0.17375E+01
   0.94081E+01   0.17377E+01
   0.94081E+01   0.17378E+01
   0.94081E+01   0.17380E+01
   0.94081E+01   0.17381E+01
   0.94081E+01   0.17382E+01
   0.94081E+01   0.17384E+01
   0.94081E+01   0.17386E+01
   0.94081E+01   0.17386E+01
   0.94081E+01   0.17387E+01
   0.94081E+01   0.17389E+01
   0.94081E+01   0.17391E+01
   0.94081E+01   0.17391E+01
   0.93831E+01   0.17393E+01
   0.93831E+01   0.17394E+01
   0.93831E+01   0.17396E+01
   0.93831E+01   0.17396E+01
   0.93831E+01   0.17397E+01
   0.93831E+01   0.17399E+01
   0.93831E+01   0.17401E+01
   0.93831E+01   0.17401E+01
   0.93831E+01   0.17403E+01
   0.93831E+01   0.17404E+01
   0.93831E+01   0.17407E+01
   0.93831E+01   0.17406E+01
   0.93581E+01   0.17408E+01
   0.93581E+01   0.17410E+01
   0.93581E+01   0.17411E+01
   0.93581E+01   0.17411E+01
   0.93581E+01   0.17413E+01
   0.93581E+01   0.17414E+01
   0.93581E+01   0.17416E+01
   0.93581E+01   0.17417E+01
   0.93581E+01   0.17418E+01
   0.93581E+01   0.17420E+01
   0.93581E+01   0.17422E+01
   0.93581E+01   0.17421E+01
   0.93581E+01   0.17424E+01
   0.93581E+01   0.17424E+01
   0.93331E+01   0.17426E+01
   0.93331E+01   0.17426E+01
   0.93331E+01   0.17427E+01
   0.93331E+01   0.17430E+01
   0.93331E+01   0.17431E+01
   0.93331E+01   0.17432E+01
   0.93331E+01   0.17433E+01
   0.93331E+01   0.17433E+01
   0.93331E+01   0.17436E+01
   0.93331E+01   0.17436E+01
   0.93331E+01   0.17438E+01
   0.93331E+01   0.17439E+01
   0.93331E+01   0.17440E+01
   0.93081E+01   0.17441E+01
   0.93081E+01   0.17442E+01
   0.93081E+01   0.17444E+01
   0.93081E+01   0.17445E+01
   0.93081E+01   0.17446E+01
   0.93081E+01   0.17447E+01
   0.93081E+01   0.17448E+01
   0.93081E+01   0.17450E+01
   0.93081E+01   0.17450E+01
   0.93081E+01   0.17452E+01
   0.93081E+01   0.17453E+01
   0.93081E+01   0.17455E+01
   0.93081E+01   0.17455E+01
   0.93081E+01   0.17456E+01
   0.92831E+01   0.17458E+01
   0.92831E+01   0.17459E+01
   0.92831E+01   0.17459E+01
   0.92831E+01   0.17461E+01
   0.92831E+01   0.17462E+01
   0.92831E+01   0.17463E+01
   0.92831E+01   0.17464E+01
   0.92831E+01   0.17466E+01
   0.92831E+01   0.17467E+01
   0.92831E+01   0.17468E+01
   0.92831E+01   0.17469E+01
   0.92831E+01   0.17470E+01
   0.92831E+01   0.17470E+01
   0.92581E+01   0.17474E+01
   0.92581E+01   0.17473E+01
   0.92581E+01   0.17474E+01
   0.92581E+01   0.17477E+01
   0.92581E+01   0.17477E+01
   0.92581E+01   0.17478E+01
   0.92581E+01   0.17479E+01
   0.92581E+01   0.17480E+01
   0.92581E+01   0.17481E+01
   0.92581E+01   0.17482E+01
   0.92581E+01   0.17483E+01
   0.92581E+01   0.17485E+01
   0.92581E+01   0.17486E+01
   0.92332E+01   0.17487E+01
   0.92332E+01   0.17487E+01
   0.92332E+01   0.17488E+01
   0.92332E+01   0.17491E+01
   0.92332E+01   0.17491E+01
   0.92332E+01   0.17491E+01
   0.92332E+01   0.17493E+01
   0.92332E+01   0.17494E+01
   0.92332E+01   0.17495E+01
   0.92332E+01   0.17496E+01
   0.92332E+01   0.17497E+01
   0.92332E+01   0.17499E+01
   0.92332E+01   0.17499E+01
   0.92332E+01   0.17499E+01
   0.92082E+01   0.17502E+01
   0.92082E+01   0.17502E+01
   0.92082E+01   0.17503E+01
   0.92082E+01   0.17504E+01
   0.92082E+01   0.17505E+01
   0.92082E+01   0.17507E+01
   0.92082E+01   0.17507E+01
   0.92082E+01   0.17508E+01
   0.92082E+01   0.17509E+01
   0.92082E+01   0.17511E+01
   0.92082E+01   0.17511E+01
   0.92082E+01   0.17512E+01
   0.92082E+01   0.17513E+01
   0.92082E+01   0.17515E+01
   0.91832E+01   0.17515E+01
   0.91832E+01   0.17516E+01
   0.91832E+01   0.17517E+01
   0.91832E+01   0.17518E+01
   0.91832E+01   0.17519E+01
   0.91832E+01   0.17520E+01
   0.91832E+01   0.17521E+01
   0.91832E+01   0.17523E+01
   0.91832E+01   0.17523E+01
   0.91832E+01   0.17524E+01
   0.91832E+01   0.17527E+01
   0.91832E+01   0.17526E+01
   0.91832E+01   0.17527E+01
   0.91582E+01   0.17528E+01
   0.91582E+01   0.17528E+01
   0.91582E+01   0.17530E+01
   0.91582E+01   0.17530E+01
   0.91582E+01   0.17531E+01
   0.91582E+01   0.17534E+01
   0.91582E+01   0.17535E+01
   0.91582E+01   0.17534E+01
   0.91582E+01   0.17535E+01
   0.91582E+01   0.17536E+01
   0.91582E+01   0.17538E+01
   0.91582E+01   0.17537E+01
   0.91582E+01   0.17539E+01
   0.91332E+01   0.17541E+01
   0.91332E+01   0.17541E+01
   0.91332E+01   0.17542E+01
   0.91332E+01   0.17542E+01
   0.91332E+01   0.17544E+01
   0.91332E+01   0.17546E+01
   0.91332E+01   0.17545E+01
   0.91332E+01   0.17546E+01
   0.91332E+01   0.17548E+01
   0.91332E+01   0.17548E+01
   0.91332E+01   0.17549E+01
   0.91332E+01   0.17550E+01
   0.91332E+01   0.17550E+01
   0.91332E+01   0.17552E+01
   0.91082E+01   0.17553E+01
   0.91082E+01   0.17554E+01
   0.91082E+01   0.17555E+01
   0.91082E+01   0.17556E+01
   0.91082E+01   0.17556E+01
   0.91082E+01   0.17556E+01
   0.91082E+01   0.17558E+01
   0.91082E+01   0.17560E+01
   0.91082E+01   0.17559E+01
   0.91082E+01   0.17560E+01
   0.91082E+01   0.17562E+01
   0.91082E+01   0.17563E+01
   0.91082E+01   0.17563E+01
   0.90832E+01   0.17564E+01
   0.90832E+01   0.17566E+01
   0.90832E+01   0.17567E+01
   0.90832E+01   0.17566E+01
   0.90832E+01   0.17567E+01
   0.90832E+01   0.17568E+01
   0.90832E+01   0.17570E+01
   0.90832E+01   0.17569E+01
   0.90832E+01   0.17569E+01
   0.90832E+01   0.17571E+01
   0.90832E+01   0.17573E+01
   0.90832E+01   0.17572E+01
   0.90832E+01   0.17574E+01
   0.90832E+01   0.17574E+01
   0.90582E+01   0.17576E+01
   0.90582E+01   0.17577E+01
   0.90582E+01   0.17576E+01
   0.90582E+01   0.17577E+01
   0.90582E+01   0.17580E+01
   0.90582E+01   0.17578E+01
   0.90582E+01   0.17579E+01
   0.90582E+01   0.17581E+01
   0.90582E+01   0.17582E+01
   0.90582E+01   0.17582E+01
   0.90582E+01   0.17583E+01
   0.90582E+01   0.17585E+01
   0.90582E+01   0.17585E+01
   0.90332E+01   0.17585E+01
   0.90332E+01   0.17586E+01
   0.90332E+01   0.17587E+01
   0.90332E+01   0.17588E+01
   0.90332E+01   0.17588E+01
   0.90332E+01   0.17589E+01
   0.90332E+01   0.17590E+01
   0.90332E+01   0.17591E+01
   0.90332E+01   0.17591E+01
   0.90332E+01   0.17593E+01
   0.90332E+01   0.17594E+01
   0.90332E+01   0.17594E+01
   0.90332E+01   0.17594E+01
   0.90332E+01   0.17594E+01
   0.90082E+01   0.17596E+01
   0.90082E+01   0.17596E+01
   0.90082E+01   0.17596E+01
   0.90082E+01   0.17598E+01
   0.90082E+01   0.17598E+01
   0.90082E+01   0.17600E+01
   0.90082E+01   0.17601E+01
   0.90082E+01   0.17602E+01
   0.90082E+01   0.17603E+01
   0.90082E+01   0.17602E+01
   0.90082E+01   0.17602E+01
   0.90082E+01   0.17604E+01
   0.90082E+01   0.17604E+01
   0.89832E+01   0.17604E+01
   0.89832E+01   0.17606E+01
   0.89832E+01   0.17606E+01
   0.89832E+01   0.17608E+01
   0.89832E+01   0.17608E+01
   0.89832E+01   0.17609E+01
   0.89832E+01   0.17610E+01
   0.89832E+01   0.17610E+01
   0.89832E+01   0.17610E+01
   0.89832E+01   0.17611E+01
   0.89832E+01   0.17611E+01
   0.89832E+01   0.17613E+01
   0.89832E+01   0.17612E+01
   0.89832E+01   0.17613E+01
   0.89582E+01   0.17615E+01
   0.89582E+01   0.17615E+01
   0.89582E+01   0.17616E+01
   0.89582E+01   0.17617E+01
   0.89582E+01   0.17617E+01
 

==> anc/Figure5/1outM_R_m10_m6_y10_rc1_unstable.dat <==
 
   0.89582E+01   0.17618E+01
   0.89582E+01   0.17618E+01
   0.89582E+01   0.17616E+01
   0.89582E+01   0.17615E+01
   0.89582E+01   0.17613E+01
   0.89582E+01   0.17611E+01
   0.89582E+01   0.17608E+01
   0.89582E+01   0.17607E+01
   0.89582E+01   0.17605E+01
   0.89582E+01   0.17604E+01
   0.89582E+01   0.17601E+01
   0.89582E+01   0.17597E+01
   0.89582E+01   0.17595E+01
   0.89582E+01   0.17591E+01
   0.89582E+01   0.17589E+01
   0.89582E+01   0.17585E+01
   0.89582E+01   0.17582E+01
   0.89582E+01   0.17579E+01
   0.89582E+01   0.17576E+01
   0.89582E+01   0.17571E+01
   0.89582E+01   0.17568E+01
   0.89582E+01   0.17565E+01
   0.89582E+01   0.17559E+01
   0.89582E+01   0.17556E+01
   0.89582E+01   0.17554E+01
   0.89832E+01   0.17547E+01
   0.89832E+01   0.17543E+01
   0.89832E+01   0.17541E+01
   0.89832E+01   0.17536E+01
   0.89832E+01   0.17530E+01
   0.89832E+01   0.17526E+01
   0.89832E+01   0.17523E+01
   0.89832E+01   0.17517E+01
   0.89832E+01   0.17512E+01
   0.89832E+01   0.17509E+01
   0.89832E+01   0.17501E+01
   0.89832E+01   0.17499E+01
   0.89832E+01   0.17494E+01
   0.89832E+01   0.17491E+01
   0.89832E+01   0.17481E+01
   0.89832E+01   0.17479E+01
   0.89832E+01   0.17472E+01
   0.89832E+01   0.17468E+01
   0.89832E+01   0.17470E+01
   0.89832E+01   0.17470E+01
   0.89832E+01   0.17470E+01
   0.89832E+01   0.17472E+01
   0.89582E+01   0.17472E+01
   0.89582E+01   0.17473E+01
   0.89582E+01   0.17474E+01
   0.89582E+01   0.17473E+01
   0.89582E+01   0.17475E+01
   0.89582E+01   0.17475E+01
   0.89582E+01   0.17475E+01
   0.89582E+01   0.17477E+01
   0.89582E+01   0.17479E+01
   0.89582E+01   0.17478E+01
   0.89582E+01   0.17479E+01
   0.89582E+01   0.17480E+01
   0.89582E+01   0.17481E+01
   0.89332E+01   0.17481E+01
   0.89332E+01   0.17482E+01
   0.89332E+01   0.17482E+01
   0.89332E+01   0.17483E+01
   0.89332E+01   0.17484E+01
   0.89332E+01   0.17484E+01
   0.89332E+01   0.17486E+01
   0.89332E+01   0.17486E+01
   0.89332E+01   0.17487E+01
   0.89332E+01   0.17488E+01
   0.89332E+01   0.17489E+01
   0.89332E+01   0.17489E+01
   0.89332E+01   0.17488E+01
   0.89332E+01   0.17490E+01
   0.89082E+01   0.17490E+01
   0.89082E+01   0.17490E+01
   0.89082E+01   0.17492E+01
   0.89082E+01   0.17494E+01
   0.89082E+01   0.17493E+01
   0.89082E+01   0.17494E+01
   0.89082E+01   0.17494E+01
   0.89082E+01   0.17496E+01
   0.89082E+01   0.17495E+01
   0.89082E+01   0.17496E+01
   0.89082E+01   0.17497E+01
   0.89082E+01   0.17498E+01
   0.89082E+01   0.17498E+01
   0.88832E+01   0.17499E+01
   0.88832E+01   0.17500E+01
   0.88832E+01   0.17500E+01
   0.88832E+01   0.17500E+01
   0.88832E+01   0.17501E+01
   0.88832E+01   0.17502E+01
   0.88832E+01   0.17502E+01
   0.88832E+01   0.17502E+01
   0.88832E+01   0.17504E+01
   0.88832E+01   0.17505E+01
   0.88832E+01   0.17505E+01
   0.88832E+01   0.17505E+01
   0.88832E+01   0.17507E+01
   0.88582E+01   0.17506E+01
   0.88582E+01   0.17506E+01
   0.88582E+01   0.17507E+01
   0.88582E+01   0.17508E+01
   0.88582E+01   0.17508E+01
   0.88582E+01   0.17509E+01
   0.88582E+01   0.17510E+01
   0.88582E+01   0.17511E+01
   0.88582E+01   0.17511E+01
   0.88582E+01   0.17511E+01
   0.88582E+01   0.17512E+01
   0.88582E+01   0.17513E+01
   0.88582E+01   0.17512E+01
   0.88332E+01   0.17513E+01
   0.88332E+01   0.17514E+01
   0.88332E+01   0.17514E+01
   0.88332E+01   0.17514E+01
   0.88332E+01   0.17516E+01
   0.88332E+01   0.17517E+01
   0.88332E+01   0.17518E+01
   0.88332E+01   0.17517E+01
   0.88332E+01   0.17517E+01
   0.88332E+01   0.17519E+01
   0.88332E+01   0.17518E+01
   0.88332E+01   0.17519E+01
   0.88332E+01   0.17519E+01
   0.88082E+01   0.17520E+01
   0.88082E+01   0.17520E+01
   0.88082E+01   0.17521E+01
   0.88082E+01   0.17522E+01
   0.88082E+01   0.17523E+01
   0.88082E+01   0.17522E+01
   0.88082E+01   0.17523E+01
   0.88082E+01   0.17523E+01
   0.88082E+01   0.17523E+01
   0.88082E+01   0.17523E+01
   0.88082E+01   0.17524E+01
   0.88082E+01   0.17526E+01
   0.88082E+01   0.17525E+01
   0.87832E+01   0.17526E+01
   0.87832E+01   0.17527E+01
   0.87832E+01   0.17528E+01
   0.87832E+01   0.17527E+01
   0.87832E+01   0.17527E+01
   0.87832E+01   0.17529E+01
   0.87832E+01   0.17528E+01
   0.87832E+01   0.17528E+01
   0.87832E+01   0.17529E+01
   0.87832E+01   0.17529E+01
   0.87832E+01   0.17530E+01
   0.87832E+01   0.17530E+01
   0.87832E+01   0.17531E+01
   0.87582E+01   0.17532E+01
   0.87582E+01   0.17531E+01
   0.87582E+01   0.17532E+01
   0.87582E+01   0.17534E+01
   0.87582E+01   0.17533E+01
   0.87582E+01   0.17534E+01
   0.87582E+01   0.17534E+01
   0.87582E+01   0.17534E+01
   0.87582E+01   0.17535E+01
   0.87582E+01   0.17535E+01
   0.87582E+01   0.17535E+01
   0.87582E+01   0.17536E+01
   0.87582E+01   0.17535E+01
   0.87582E+01   0.17537E+01
   0.87582E+01   0.17537E+01
   0.87333E+01   0.17538E+01
   0.87333E+01   0.17537E+01
   0.87333E+01   0.17538E+01
   0.87333E+01   0.17539E+01
   0.87333E+01   0.17538E+01
   0.87333E+01   0.17538E+01
   0.87333E+01   0.17539E+01
   0.87333E+01   0.17539E+01
   0.87333E+01   0.17539E+01
   0.87333E+01   0.17540E+01
   0.87333E+01   0.17541E+01
   0.87333E+01   0.17543E+01
   0.87083E+01   0.17540E+01
   0.87083E+01   0.17542E+01
   0.87083E+01   0.17542E+01
   0.87083E+01   0.17542E+01
   0.87083E+01   0.17542E+01
   0.87083E+01   0.17542E+01
   0.87083E+01   0.17543E+01
   0.87083E+01   0.17543E+01
   0.87083E+01   0.17543E+01
   0.87083E+01   0.17544E+01
   0.87083E+01   0.17546E+01
   0.87083E+01   0.17545E+01
   0.87083E+01   0.17545E+01
   0.86833E+01   0.17545E+01
   0.86833E+01   0.17546E+01
   0.86833E+01   0.17545E+01
   0.86833E+01   0.17545E+01
   0.86833E+01   0.17546E+01
   0.86833E+01   0.17546E+01
   0.86833E+01   0.17547E+01
   0.86833E+01   0.17547E+01
   0.86833E+01   0.17548E+01
   0.86833E+01   0.17547E+01
   0.86833E+01   0.17548E+01
   0.86833E+01   0.17548E+01
   0.86833E+01   0.17549E+01
   0.86583E+01   0.17549E+01
   0.86583E+01   0.17548E+01
   0.86583E+01   0.17549E+01
   0.86583E+01   0.17550E+01
   0.86583E+01   0.17549E+01
   0.86583E+01   0.17551E+01
   0.86583E+01   0.17550E+01
   0.86583E+01   0.17550E+01
   0.86583E+01   0.17550E+01
   0.86583E+01   0.17550E+01
   0.86583E+01   0.17551E+01
   0.86583E+01   0.17550E+01
   0.86583E+01   0.17551E+01
   0.86583E+01   0.17552E+01
   0.86583E+01   0.17552E+01
   0.86333E+01   0.17552E+01
   0.86333E+01   0.17552E+01
   0.86333E+01   0.17552E+01
   0.86333E+01   0.17552E+01
   0.86333E+01   0.17552E+01
   0.86333E+01   0.17553E+01
   0.86333E+01   0.17553E+01
   0.86333E+01   0.17553E+01
   0.86333E+01   0.17554E+01
   0.86333E+01   0.17554E+01
   0.86333E+01   0.17554E+01
   0.86333E+01   0.17554E+01
   0.86083E+01   0.17553E+01
   0.86083E+01   0.17554E+01
   0.86083E+01   0.17553E+01
   0.86083E+01   0.17553E+01
   0.86083E+01   0.17554E+01
   0.86083E+01   0.17555E+01
   0.86083E+01   0.17554E+01
   0.86083E+01   0.17554E+01
   0.86083E+01   0.17556E+01
   0.86083E+01   0.17556E+01
   0.86083E+01   0.17555E+01
   0.86083E+01   0.17556E+01
   0.86083E+01   0.17555E+01
   0.85833E+01   0.17555E+01
   0.85833E+01   0.17556E+01
   0.85833E+01   0.17556E+01
   0.85833E+01   0.17558E+01
   0.85833E+01   0.17555E+01
   0.85833E+01   0.17556E+01
   0.85833E+01   0.17557E+01
   0.85833E+01   0.17557E+01
   0.85833E+01   0.17556E+01
   0.85833E+01   0.17556E+01
   0.85833E+01   0.17557E+01
   0.85833E+01   0.17557E+01
   0.85833E+01   0.17556E+01
   0.85583E+01   0.17558E+01
   0.85583E+01   0.17558E+01
   0.85583E+01   0.17557E+01
   0.85583E+01   0.17556E+01
   0.85583E+01   0.17557E+01
   0.85583E+01   0.17558E+01
   0.85583E+01   0.17556E+01
   0.85583E+01   0.17557E+01
   0.85583E+01   0.17558E+01
   0.85583E+01   0.17557E+01
   0.85583E+01   0.17558E+01
   0.85583E+01   0.17558E+01
   0.85583E+01   0.17558E+01
   0.85583E+01   0.17558E+01
   0.85583E+01   0.17557E+01
   0.85333E+01   0.17558E+01
   0.85333E+01   0.17557E+01
   0.85333E+01   0.17557E+01
   0.85333E+01   0.17558E+01
   0.85333E+01   0.17558E+01
   0.85333E+01   0.17559E+01
   0.85333E+01   0.17559E+01
   0.85333E+01   0.17558E+01
   0.85333E+01   0.17559E+01
   0.85333E+01   0.17557E+01
   0.85333E+01   0.17558E+01
   0.85333E+01   0.17558E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17559E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17557E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17559E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17559E+01
   0.85083E+01   0.17558E+01
   0.85083E+01   0.17558E+01
   0.84833E+01   0.17558E+01
   0.84833E+01   0.17557E+01
   0.84833E+01   0.17557E+01
   0.84833E+01   0.17558E+01
   0.84833E+01   0.17558E+01
   0.84833E+01   0.17558E+01
   0.84833E+01   0.17558E+01
   0.84833E+01   0.17558E+01
   0.84833E+01   0.17558E+01
   0.84833E+01   0.17557E+01
   0.84833E+01   0.17557E+01
   0.84833E+01   0.17557E+01
   0.84833E+01   0.17556E+01
   0.84583E+01   0.17556E+01
   0.84583E+01   0.17557E+01
   0.84583E+01   0.17557E+01
   0.84583E+01   0.17556E+01
   0.84583E+01   0.17556E+01
   0.84583E+01   0.17557E+01
   0.84583E+01   0.17557E+01
   0.84583E+01   0.17557E+01
   0.84583E+01   0.17556E+01
   0.84583E+01   0.17556E+01
   0.84583E+01   0.17556E+01
   0.84583E+01   0.17555E+01
   0.84583E+01   0.17556E+01
   0.84333E+01   0.17557E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17556E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17556E+01
   0.84333E+01   0.17555E+01
   0.84333E+01   0.17554E+01
   0.84333E+01   0.17554E+01
   0.84083E+01   0.17555E+01
   0.84083E+01   0.17553E+01
   0.84083E+01   0.17553E+01
   0.84083E+01   0.17554E+01
   0.84083E+01   0.17553E+01
   0.84083E+01   0.17553E+01
   0.84083E+01   0.17554E+01
   0.84083E+01   0.17553E+01
   0.84083E+01   0.17553E+01
   0.84083E+01   0.17552E+01
   0.84083E+01   0.17551E+01
   0.84083E+01   0.17553E+01
   0.84083E+01   0.17552E+01
   0.83833E+01   0.17551E+01
   0.83833E+01   0.17552E+01
   0.83833E+01   0.17552E+01
   0.83833E+01   0.17551E+01
   0.83833E+01   0.17551E+01
   0.83833E+01   0.17550E+01
   0.83833E+01   0.17550E+01
   0.83833E+01   0.17550E+01
   0.83833E+01   0.17550E+01
   0.83833E+01   0.17551E+01
   0.83833E+01   0.17550E+01
   0.83833E+01   0.17549E+01
   0.83833E+01   0.17549E+01
   0.83833E+01   0.17549E+01
   0.83583E+01   0.17548E+01
   0.83583E+01   0.17548E+01
   0.83583E+01   0.17548E+01
   0.83583E+01   0.17547E+01
   0.83583E+01   0.17547E+01
   0.83583E+01   0.17548E+01
   0.83583E+01   0.17548E+01
   0.83583E+01   0.17547E+01
   0.83583E+01   0.17547E+01
   0.83583E+01   0.17547E+01
   0.83583E+01   0.17545E+01
   0.83583E+01   0.17545E+01
   0.83583E+01   0.17544E+01
   0.83333E+01   0.17545E+01
   0.83333E+01   0.17545E+01
   0.83333E+01   0.17545E+01
   0.83333E+01   0.17545E+01
   0.83333E+01   0.17545E+01
   0.83333E+01   0.17543E+01
   0.83333E+01   0.17543E+01
   0.83333E+01   0.17544E+01
   0.83333E+01   0.17543E+01
   0.83333E+01   0.17542E+01
   0.83333E+01   0.17542E+01
   0.83333E+01   0.17543E+01
   0.83333E+01   0.17542E+01
   0.83333E+01   0.17541E+01
   0.83083E+01   0.17541E+01
   0.83083E+01   0.17541E+01
   0.83083E+01   0.17540E+01
   0.83083E+01   0.17539E+01
   0.83083E+01   0.17540E+01
   0.83083E+01   0.17539E+01
   0.83083E+01   0.17539E+01
   0.83083E+01   0.17540E+01
   0.83083E+01   0.17539E+01
   0.83083E+01   0.17538E+01
   0.83083E+01   0.17538E+01
   0.83083E+01   0.17537E+01
   0.83083E+01   0.17536E+01
   0.82833E+01   0.17536E+01
   0.82833E+01   0.17536E+01
   0.82833E+01   0.17538E+01
   0.82833E+01   0.17535E+01
   0.82833E+01   0.17536E+01
   0.82833E+01   0.17535E+01
   0.82833E+01   0.17534E+01
   0.82833E+01   0.17534E+01
   0.82833E+01   0.17534E+01
   0.82833E+01   0.17534E+01
   0.82833E+01   0.17533E+01
   0.82833E+01   0.17533E+01
   0.82833E+01   0.17533E+01
   0.82833E+01   0.17532E+01
   0.82583E+01   0.17531E+01
   0.82583E+01   0.17530E+01
   0.82583E+01   0.17530E+01
   0.82583E+01   0.17530E+01
   0.82583E+01   0.17529E+01
   0.82583E+01   0.17529E+01
   0.82583E+01   0.17530E+01
   0.82583E+01   0.17529E+01
   0.82583E+01   0.17528E+01
   0.82583E+01   0.17528E+01
   0.82583E+01   0.17527E+01
   0.82583E+01   0.17526E+01
   0.82583E+01   0.17527E+01
   0.82334E+01   0.17526E+01
   0.82334E+01   0.17525E+01
   0.82334E+01   0.17525E+01
   0.82334E+01   0.17526E+01
   0.82334E+01   0.17525E+01
   0.82334E+01   0.17523E+01
   0.82334E+01   0.17523E+01
   0.82334E+01   0.17523E+01
   0.82334E+01   0.17522E+01
   0.82334E+01   0.17522E+01
   0.82334E+01   0.17522E+01
   0.82334E+01   0.17523E+01
   0.82334E+01   0.17521E+01
   0.82334E+01   0.17521E+01
   0.82084E+01   0.17520E+01
   0.82084E+01   0.17519E+01
   0.82084E+01   0.17518E+01
   0.82084E+01   0.17518E+01
   0.82084E+01   0.17519E+01
   0.82084E+01   0.17518E+01
   0.82084E+01   0.17517E+01
   0.82084E+01   0.17517E+01
   0.82084E+01   0.17517E+01
   0.82084E+01   0.17516E+01
   0.82084E+01   0.17515E+01
   0.82084E+01   0.17515E+01
   0.82084E+01   0.17514E+01
   0.82084E+01   0.17514E+01
   0.81834E+01   0.17514E+01
   0.81834E+01   0.17513E+01
   0.81834E+01   0.17512E+01
   0.81834E+01   0.17511E+01
   0.81834E+01   0.17511E+01
   0.81834E+01   0.17510E+01
   0.81834E+01   0.17510E+01
   0.81834E+01   0.17509E+01
   0.81834E+01   0.17510E+01
   0.81834E+01   0.17508E+01
   0.81834E+01   0.17508E+01
   0.81834E+01   0.17508E+01
   0.81834E+01   0.17507E+01
   0.81584E+01   0.17506E+01
   0.81584E+01   0.17506E+01
   0.81584E+01   0.17507E+01
   0.81584E+01   0.17505E+01
   0.81584E+01   0.17504E+01
   0.81584E+01   0.17504E+01
   0.81584E+01   0.17503E+01
   0.81584E+01   0.17502E+01
   0.81584E+01   0.17501E+01
   0.81584E+01   0.17501E+01
   0.81584E+01   0.17501E+01
   0.81584E+01   0.17499E+01
   0.81584E+01   0.17500E+01
   0.81584E+01   0.17500E+01
   0.81334E+01   0.17499E+01
   0.81334E+01   0.17499E+01
   0.81334E+01   0.17498E+01
   0.81334E+01   0.17497E+01
   0.81334E+01   0.17496E+01
   0.81334E+01   0.17495E+01
   0.81334E+01   0.17495E+01
   0.81334E+01   0.17494E+01
   0.81334E+01   0.17494E+01
   0.81334E+01   0.17494E+01
   0.81334E+01   0.17492E+01
   0.81334E+01   0.17492E+01
   0.81334E+01   0.17491E+01
   0.81334E+01   0.17492E+01
   0.81084E+01   0.17490E+01
   0.81084E+01   0.17490E+01
   0.81084E+01   0.17490E+01
   0.81084E+01   0.17489E+01
   0.81084E+01   0.17488E+01
   0.81084E+01   0.17487E+01
   0.81084E+01   0.17487E+01
   0.81084E+01   0.17485E+01
   0.81084E+01   0.17484E+01
   0.81084E+01   0.17485E+01
   0.81084E+01   0.17484E+01
   0.81084E+01   0.17483E+01
   0.81084E+01   0.17483E+01
   0.80834E+01   0.17481E+01
   0.80834E+01   0.17481E+01
   0.80834E+01   0.17480E+01
   0.80834E+01   0.17480E+01
   0.80834E+01   0.17479E+01
   0.80834E+01   0.17478E+01
   0.80834E+01   0.17479E+01
   0.80834E+01   0.17478E+01
   0.80834E+01   0.17476E+01
   0.80834E+01   0.17476E+01
   0.80834E+01   0.17475E+01
   0.80834E+01   0.17474E+01
   0.80834E+01   0.17473E+01
   0.80834E+01   0.17473E+01
   0.80584E+01   0.17474E+01
   0.80584E+01   0.17472E+01
   0.80584E+01   0.17471E+01
   0.80584E+01   0.17471E+01
   0.80584E+01   0.17470E+01
   0.80584E+01   0.17469E+01
   0.80584E+01   0.17469E+01
   0.80584E+01   0.17468E+01
   0.80584E+01   0.17467E+01
   0.80584E+01   0.17466E+01
   0.80584E+01   0.17466E+01
   0.80584E+01   0.17465E+01
   0.80584E+01   0.17463E+01
   0.80584E+01   0.17462E+01
   0.80334E+01   0.17462E+01
   0.80334E+01   0.17461E+01
   0.80334E+01   0.17461E+01
   0.80334E+01   0.17460E+01
   0.80334E+01   0.17460E+01
   0.80334E+01   0.17459E+01
   0.80334E+01   0.17458E+01
   0.80334E+01   0.17458E+01
   0.80334E+01   0.17456E+01
   0.80334E+01   0.17456E+01
   0.80334E+01   0.17455E+01
   0.80334E+01   0.17455E+01
   0.80334E+01   0.17454E+01
   0.80334E+01   0.17453E+01
   0.80084E+01   0.17452E+01
   0.80084E+01   0.17451E+01
   0.80084E+01   0.17450E+01
   0.80084E+01   0.17449E+01
   0.80084E+01   0.17449E+01
   0.80084E+01   0.17448E+01
   0.80084E+01   0.17448E+01
   0.80084E+01   0.17448E+01
   0.80084E+01   0.17446E+01
   0.80084E+01   0.17445E+01
   0.80084E+01   0.17445E+01
   0.80084E+01   0.17444E+01
   0.80084E+01   0.17443E+01
   0.80084E+01   0.17442E+01
   0.79834E+01   0.17442E+01
   0.79834E+01   0.17441E+01
   0.79834E+01   0.17439E+01
   0.79834E+01   0.17439E+01
   0.79834E+01   0.17437E+01
   0.79834E+01   0.17436E+01
   0.79834E+01   0.17436E+01
   0.79834E+01   0.17436E+01
   0.79834E+01   0.17434E+01
   0.79834E+01   0.17434E+01
   0.79834E+01   0.17433E+01
   0.79834E+01   0.17432E+01
   0.79834E+01   0.17432E+01
   0.79834E+01   0.17430E+01
   0.79584E+01   0.17430E+01
   0.79584E+01   0.17429E+01
   0.79584E+01   0.17429E+01
   0.79584E+01   0.17428E+01
   0.79584E+01   0.17426E+01
   0.79584E+01   0.17425E+01
   0.79584E+01   0.17424E+01
   0.79584E+01   0.17425E+01
   0.79584E+01   0.17423E+01
   0.79584E+01   0.17422E+01
   0.79584E+01   0.17422E+01
   0.79584E+01   0.17421E+01
   0.79584E+01   0.17419E+01
   0.79334E+01   0.17418E+01
   0.79584E+01   0.17418E+01
   0.79334E+01   0.17417E+01
   0.79334E+01   0.17416E+01
   0.79334E+01   0.17416E+01
   0.79334E+01   0.17414E+01
   0.79334E+01   0.17414E+01
   0.79334E+01   0.17413E+01
   0.79334E+01   0.17412E+01
   0.79334E+01   0.17411E+01
   0.79334E+01   0.17409E+01
   0.79334E+01   0.17408E+01
   0.79334E+01   0.17408E+01
   0.79334E+01   0.17407E+01
   0.79334E+01   0.17407E+01
   0.79084E+01   0.17405E+01
   0.79084E+01   0.17403E+01
   0.79084E+01   0.17403E+01
   0.79084E+01   0.17403E+01
   0.79084E+01   0.17401E+01
   0.79084E+01   0.17401E+01
   0.79084E+01   0.17400E+01
   0.79084E+01   0.17400E+01
   0.79084E+01   0.17398E+01
   0.79084E+01   0.17397E+01
   0.79084E+01   0.17397E+01
   0.79084E+01   0.17395E+01
   0.79084E+01   0.17395E+01
   0.79084E+01   0.17394E+01
   0.78834E+01   0.17393E+01
   0.78834E+01   0.17391E+01
   0.78834E+01   0.17390E+01
   0.78834E+01   0.17389E+01
   0.78834E+01   0.17388E+01
   0.78834E+01   0.17387E+01
   0.78834E+01   0.17387E+01
   0.78834E+01   0.17386E+01
   0.78834E+01   0.17386E+01
   0.78834E+01   0.17385E+01
   0.78834E+01   0.17384E+01
   0.78834E+01   0.17383E+01
   0.78834E+01   0.17382E+01
   0.78834E+01   0.17381E+01
   0.78834E+01   0.17379E+01
   0.78834E+01   0.17378E+01
   0.78834E+01   0.17377E+01
   0.78834E+01   0.17376E+01
   0.78834E+01   0.17375E+01
   0.78834E+01   0.17373E+01
   0.78834E+01   0.17372E+01
   0.78834E+01   0.17370E+01
   0.78834E+01   0.17369E+01
   0.78834E+01   0.17368E+01
   0.78834E+01   0.17366E+01
   0.78834E+01   0.17365E+01
   0.78834E+01   0.17362E+01
   0.78834E+01   0.17360E+01
   0.78834E+01   0.17359E+01
   0.78834E+01   0.17356E+01
   0.78834E+01   0.17355E+01
   0.78834E+01   0.17352E+01
   0.78834E+01   0.17350E+01
   0.78834E+01   0.17348E+01
   0.78834E+01   0.17347E+01
   0.78834E+01   0.17345E+01
   0.78834E+01   0.17342E+01
   0.78834E+01   0.17340E+01
   0.78834E+01   0.17337E+01
   0.78834E+01   0.17335E+01
   0.78834E+01   0.17332E+01
   0.78834E+01   0.17331E+01
   0.78834E+01   0.17329E+01
   0.78834E+01   0.17327E+01
   0.78834E+01   0.17325E+01
   0.78834E+01   0.17322E+01
   0.78834E+01   0.17319E+01
   0.78584E+01   0.17317E+01
   0.78584E+01   0.17315E+01
   0.78584E+01   0.17313E+01
   0.78584E+01   0.17310E+01
   0.78584E+01   0.17305E+01
   0.78584E+01   0.17304E+01
   0.78584E+01   0.17302E+01
   0.78584E+01   0.17299E+01
   0.78584E+01   0.17296E+01
   0.78584E+01   0.17294E+01
   0.78584E+01   0.17291E+01
   0.78584E+01   0.17288E+01
   0.78584E+01   0.17285E+01
   0.78584E+01   0.17283E+01
   0.78584E+01   0.17280E+01
   0.78584E+01   0.17278E+01
   0.78584E+01   0.17275E+01
   0.78584E+01   0.17271E+01
   0.78584E+01   0.17270E+01
   0.78584E+01   0.17265E+01
   0.78584E+01   0.17263E+01
   0.78584E+01   0.17261E+01
   0.78584E+01   0.17255E+01
   0.78584E+01   0.17256E+01
   0.78584E+01   0.17252E+01
   0.78584E+01   0.17247E+01
   0.78584E+01   0.17244E+01
   0.78584E+01   0.17244E+01
   0.78584E+01   0.17243E+01
   0.78584E+01   0.17242E+01
   0.78584E+01   0.17242E+01
   0.78584E+01   0.17240E+01
   0.78584E+01   0.17239E+01
   0.78584E+01   0.17238E+01
   0.78334E+01   0.17236E+01
   0.78334E+01   0.17235E+01
   0.78334E+01   0.17235E+01
   0.78334E+01   0.17234E+01
   0.78334E+01   0.17232E+01
   0.78334E+01   0.17231E+01
   0.78334E+01   0.17231E+01
   0.78334E+01   0.17229E+01
   0.78334E+01   0.17228E+01
   0.78334E+01   0.17228E+01
   0.78334E+01   0.17227E+01
   0.78334E+01   0.17226E+01
   0.78334E+01   0.17225E+01
   0.78334E+01   0.17223E+01
   0.78084E+01   0.17222E+01
   0.78084E+01   0.17222E+01
   0.78084E+01   0.17221E+01
   0.78084E+01   0.17220E+01
   0.78084E+01   0.17219E+01
   0.78084E+01   0.17218E+01
   0.78084E+01   0.17215E+01
   0.78084E+01   0.17214E+01
   0.78084E+01   0.17214E+01
   0.78084E+01   0.17212E+01
   0.78084E+01   0.17212E+01
   0.78084E+01   0.17211E+01
   0.78084E+01   0.17209E+01
   0.78084E+01   0.17208E+01
   0.77834E+01   0.17206E+01
   0.77834E+01   0.17207E+01
   0.77834E+01   0.17204E+01
   0.77834E+01   0.17204E+01
   0.77834E+01   0.17204E+01
   0.77834E+01   0.17202E+01
   0.77834E+01   0.17201E+01
   0.77834E+01   0.17200E+01
   0.77834E+01   0.17199E+01
   0.77834E+01   0.17199E+01
   0.77834E+01   0.17197E+01
   0.77834E+01   0.17196E+01
   0.77834E+01   0.17195E+01
   0.77584E+01   0.17193E+01
   0.77584E+01   0.17192E+01
   0.77584E+01   0.17190E+01
   0.77584E+01   0.17190E+01
   0.77584E+01   0.17189E+01
   0.77584E+01   0.17188E+01
   0.77584E+01   0.17187E+01
   0.77584E+01   0.17186E+01
   0.77584E+01   0.17184E+01
   0.77584E+01   0.17182E+01
   0.77584E+01   0.17182E+01
   0.77584E+01   0.17181E+01
   0.77584E+01   0.17181E+01
   0.77584E+01   0.17180E+01
   0.77335E+01   0.17178E+01
   0.77335E+01   0.17176E+01
   0.77335E+01   0.17176E+01
   0.77335E+01   0.17175E+01
   0.77335E+01   0.17173E+01
   0.77335E+01   0.17172E+01
   0.77335E+01   0.17172E+01
   0.77335E+01   0.17169E+01
   0.77335E+01   0.17167E+01
   0.77335E+01   0.17167E+01
   0.77335E+01   0.17166E+01
   0.77335E+01   0.17165E+01
   0.77335E+01   0.17164E+01
   0.77335E+01   0.17163E+01
   0.77085E+01   0.17161E+01
   0.77085E+01   0.17160E+01
   0.77085E+01   0.17159E+01
   0.77085E+01   0.17157E+01
   0.77085E+01   0.17157E+01
   0.77085E+01   0.17156E+01
   0.77085E+01   0.17155E+01
   0.77085E+01   0.17153E+01
   0.77085E+01   0.17152E+01
   0.77085E+01   0.17151E+01
   0.77085E+01   0.17150E+01
   0.77085E+01   0.17149E+01
   0.77085E+01   0.17148E+01
   0.77085E+01   0.17146E+01
   0.76835E+01   0.17145E+01
   0.76835E+01   0.17144E+01
   0.76835E+01   0.17143E+01
   0.76835E+01   0.17141E+01
   0.76835E+01   0.17141E+01
   0.76835E+01   0.17139E+01
   0.76835E+01   0.17138E+01
   0.76835E+01   0.17136E+01
   0.76835E+01   0.17134E+01
   0.76835E+01   0.17134E+01
   0.76835E+01   0.17133E+01
   0.76835E+01   0.17132E+01
   0.76835E+01   0.17130E+01
   0.76835E+01   0.17129E+01
   0.76585E+01   0.17128E+01
   0.76585E+01   0.17126E+01
   0.76585E+01   0.17124E+01
   0.76585E+01   0.17125E+01
   0.76585E+01   0.17123E+01
   0.76585E+01   0.17123E+01
   0.76585E+01   0.17121E+01
   0.76585E+01   0.17119E+01
   0.76585E+01   0.17117E+01
   0.76585E+01   0.17117E+01
   0.76585E+01   0.17115E+01
   0.76585E+01   0.17114E+01
   0.76585E+01   0.17113E+01
   0.76335E+01   0.17110E+01
   0.76335E+01   0.17110E+01
   0.76335E+01   0.17108E+01
   0.76335E+01   0.17107E+01
   0.76335E+01   0.17106E+01
   0.76335E+01   0.17105E+01
   0.76335E+01   0.17104E+01
   0.76335E+01   0.17101E+01
   0.76335E+01   0.17100E+01
   0.76335E+01   0.17100E+01
   0.76335E+01   0.17098E+01
   0.76335E+01   0.17097E+01
   0.76335E+01   0.17096E+01
   0.76335E+01   0.17094E+01
   0.76085E+01   0.17093E+01
   0.76085E+01   0.17091E+01
   0.76085E+01   0.17090E+01
   0.76085E+01   0.17089E+01
   0.76085E+01   0.17089E+01
   0.76085E+01   0.17087E+01
   0.76085E+01   0.17085E+01
   0.76085E+01   0.17085E+01
   0.76085E+01   0.17084E+01
   0.76085E+01   0.17081E+01
   0.76085E+01   0.17080E+01
   0.76085E+01   0.17080E+01
   0.76085E+01   0.17077E+01
   0.76085E+01   0.17074E+01
   0.75835E+01   0.17074E+01
   0.75835E+01   0.17072E+01
   0.75835E+01   0.17071E+01
   0.75835E+01   0.17070E+01
   0.75835E+01   0.17069E+01
   0.75835E+01   0.17067E+01
   0.75835E+01   0.17066E+01
   0.75835E+01   0.17065E+01
   0.75835E+01   0.17063E+01
   0.75835E+01   0.17062E+01
   0.75835E+01   0.17062E+01
   0.75835E+01   0.17060E+01
   0.75835E+01   0.17058E+01
   0.75835E+01   0.17057E+01
   0.75585E+01   0.17055E+01
   0.75835E+01   0.17054E+01
   0.75585E+01   0.17054E+01
   0.75585E+01   0.17052E+01
   0.75585E+01   0.17049E+01
   0.75585E+01   0.17049E+01
   0.75585E+01   0.17047E+01
   0.75585E+01   0.17045E+01
   0.75585E+01   0.17044E+01
   0.75585E+01   0.17043E+01
   0.75585E+01   0.17042E+01
   0.75585E+01   0.17039E+01
   0.75585E+01   0.17039E+01
   0.75585E+01   0.17036E+01
   0.75335E+01   0.17035E+01
   0.75335E+01   0.17035E+01
   0.75335E+01   0.17033E+01
   0.75335E+01   0.17031E+01
   0.75335E+01   0.17030E+01
   0.75335E+01   0.17027E+01
   0.75335E+01   0.17027E+01
   0.75335E+01   0.17026E+01
   0.75335E+01   0.17025E+01
   0.75335E+01   0.17022E+01
   0.75335E+01   0.17021E+01
   0.75335E+01   0.17020E+01
   0.75335E+01   0.17018E+01
   0.75335E+01   0.17017E+01
   0.75335E+01   0.17016E+01
   0.75085E+01   0.17015E+01
   0.75085E+01   0.17013E+01
   0.75085E+01   0.17011E+01
   0.75085E+01   0.17009E+01
   0.75085E+01   0.17009E+01
   0.75085E+01   0.17009E+01
   0.75085E+01   0.17006E+01
   0.75085E+01   0.17004E+01
   0.75085E+01   0.17003E+01
   0.75085E+01   0.17001E+01
   0.75085E+01   0.16999E+01
   0.75085E+01   0.16998E+01
   0.75085E+01   0.16997E+01
   0.75085E+01   0.16996E+01
   0.74835E+01   0.16993E+01
   0.74835E+01   0.16992E+01
   0.74835E+01   0.16990E+01
   0.74835E+01   0.16989E+01
   0.74835E+01   0.16989E+01
   0.74835E+01   0.16986E+01
   0.74835E+01   0.16984E+01
   0.74835E+01   0.16983E+01
   0.74835E+01   0.16981E+01
   0.74835E+01   0.16980E+01
   0.74835E+01   0.16979E+01
   0.74835E+01   0.16977E+01
   0.74835E+01   0.16976E+01
   0.74835E+01   0.16974E+01
   0.74585E+01   0.16972E+01
   0.74585E+01   0.16971E+01
   0.74585E+01   0.16970E+01
   0.74585E+01   0.16968E+01
   0.74585E+01   0.16967E+01
   0.74585E+01   0.16965E+01
   0.74585E+01   0.16963E+01
   0.74585E+01   0.16962E+01
   0.74585E+01   0.16961E+01
   0.74585E+01   0.16960E+01
   0.74585E+01   0.16958E+01
   0.74585E+01   0.16956E+01
   0.74585E+01   0.16955E+01
   0.74585E+01   0.16952E+01
   0.74335E+01   0.16952E+01
   0.74335E+01   0.16951E+01
   0.74335E+01   0.16949E+01
   0.74335E+01   0.16947E+01
   0.74335E+01   0.16945E+01
   0.74335E+01   0.16943E+01
   0.74335E+01   0.16941E+01
   0.74335E+01   0.16941E+01
   0.74335E+01   0.16940E+01
   0.74335E+01   0.16937E+01
   0.74335E+01   0.16936E+01
   0.74335E+01   0.16934E+01
   0.74335E+01   0.16932E+01
   0.74335E+01   0.16932E+01
   0.74085E+01   0.16930E+01
   0.74085E+01   0.16927E+01
   0.74085E+01   0.16926E+01
   0.74085E+01   0.16925E+01
   0.74085E+01   0.16923E+01
   0.74085E+01   0.16922E+01
   0.74085E+01   0.16921E+01
   0.74085E+01   0.16917E+01
   0.74085E+01   0.16916E+01
   0.74085E+01   0.16915E+01
   0.74085E+01   0.16913E+01
   0.74085E+01   0.16911E+01
   0.74085E+01   0.16911E+01
   0.74085E+01   0.16909E+01
   0.74085E+01   0.16907E+01
   0.73835E+01   0.16905E+01
   0.73835E+01   0.16903E+01
   0.73835E+01   0.16902E+01
   0.73835E+01   0.16902E+01
   0.73835E+01   0.16899E+01
   0.73835E+01   0.16897E+01
   0.73835E+01   0.16896E+01
   0.73835E+01   0.16895E+01
   0.73835E+01   0.16893E+01
   0.73835E+01   0.16892E+01
   0.73835E+01   0.16891E+01
   0.73835E+01   0.16890E+01
   0.73835E+01   0.16888E+01
   0.73835E+01   0.16887E+01
   0.73835E+01   0.16886E+01
   0.73835E+01   0.16885E+01
   0.73835E+01   0.16884E+01
   0.73835E+01   0.16883E+01
   0.73835E+01   0.16882E+01
   0.73835E+01   0.16880E+01
   0.73835E+01   0.16879E+01
   0.73585E+01   0.16877E+01
   0.73585E+01   0.16876E+01
   0.73835E+01   0.16875E+01
   0.73585E+01   0.16873E+01
   0.73585E+01   0.16872E+01
   0.73585E+01   0.16870E+01
   0.73585E+01   0.16869E+01
   0.73585E+01   0.16868E+01
   0.73585E+01   0.16867E+01
   0.73585E+01   0.16865E+01
   0.73585E+01   0.16863E+01
   0.73585E+01   0.16862E+01
   0.73585E+01   0.16860E+01
   0.73585E+01   0.16858E+01
   0.73585E+01   0.16856E+01
   0.73585E+01   0.16855E+01
   0.73585E+01   0.16853E+01
   0.73585E+01   0.16852E+01
   0.73585E+01   0.16850E+01
   0.73585E+01   0.16848E+01
   0.73585E+01   0.16847E+01
   0.73585E+01   0.16846E+01
   0.73585E+01   0.16843E+01
   0.73585E+01   0.16842E+01
   0.73585E+01   0.16841E+01
   0.73585E+01   0.16837E+01
   0.73585E+01   0.16836E+01
   0.73585E+01   0.16834E+01
   0.73585E+01   0.16831E+01
   0.73585E+01   0.16829E+01
   0.73585E+01   0.16828E+01
   0.73585E+01   0.16826E+01
   0.73585E+01   0.16825E+01
   0.73585E+01   0.16822E+01
   0.73335E+01   0.16819E+01
   0.73335E+01   0.16817E+01
   0.73335E+01   0.16815E+01
   0.73335E+01   0.16814E+01
   0.73335E+01   0.16811E+01
   0.73335E+01   0.16809E+01
   0.73335E+01   0.16808E+01
   0.73335E+01   0.16806E+01
   0.73335E+01   0.16804E+01
   0.73335E+01   0.16802E+01
   0.73335E+01   0.16799E+01
   0.73335E+01   0.16795E+01
   0.73335E+01   0.16795E+01
   0.73335E+01   0.16792E+01
   0.73335E+01   0.16791E+01
   0.73335E+01   0.16787E+01
   0.73335E+01   0.16786E+01
   0.73335E+01   0.16784E+01
   0.73335E+01   0.16780E+01
   0.73335E+01   0.16778E+01
   0.73335E+01   0.16776E+01
   0.73335E+01   0.16774E+01
   0.73335E+01   0.16772E+01
   0.73335E+01   0.16770E+01
   0.73335E+01   0.16768E+01
   0.73335E+01   0.16766E+01
   0.73335E+01   0.16762E+01
   0.73335E+01   0.16759E+01
   0.73335E+01   0.16757E+01
   0.73335E+01   0.16755E+01
   0.73085E+01   0.16753E+01
   0.73335E+01   0.16749E+01
   0.73085E+01   0.16748E+01
   0.73085E+01   0.16745E+01
   0.73085E+01   0.16743E+01
   0.73085E+01   0.16740E+01
   0.73085E+01   0.16736E+01
   0.73085E+01   0.16735E+01
   0.73085E+01   0.16733E+01
   0.73085E+01   0.16732E+01
   0.73085E+01   0.16726E+01
   0.73085E+01   0.16724E+01
   0.73085E+01   0.16722E+01
   0.73085E+01   0.16719E+01
   0.73085E+01   0.16716E+01
   0.73085E+01   0.16713E+01
   0.73085E+01   0.16712E+01
   0.73085E+01   0.16709E+01
   0.73085E+01   0.16707E+01
   0.73085E+01   0.16702E+01
   0.73085E+01   0.16701E+01
   0.73085E+01   0.16698E+01
   0.73085E+01   0.16697E+01
   0.73085E+01   0.16696E+01
   0.73085E+01   0.16693E+01
   0.73085E+01   0.16691E+01
   0.72835E+01   0.16690E+01
   0.72835E+01   0.16688E+01
   0.72835E+01   0.16687E+01
   0.72835E+01   0.16685E+01
   0.72835E+01   0.16683E+01
   0.72835E+01   0.16681E+01
   0.72835E+01   0.16679E+01
   0.72835E+01   0.16678E+01
   0.72835E+01   0.16676E+01
   0.72835E+01   0.16675E+01
   0.72835E+01   0.16672E+01
   0.72835E+01   0.16670E+01
   0.72835E+01   0.16668E+01
   0.72835E+01   0.16667E+01
   0.72835E+01   0.16666E+01
   0.72585E+01   0.16663E+01
   0.72585E+01   0.16661E+01
   0.72585E+01   0.16660E+01
   0.72585E+01   0.16658E+01
   0.72585E+01   0.16657E+01
   0.72585E+01   0.16655E+01
   0.72585E+01   0.16652E+01
   0.72585E+01   0.16651E+01
   0.72585E+01   0.16649E+01
   0.72585E+01   0.16648E+01
   0.72585E+01   0.16647E+01
   0.72585E+01   0.16644E+01
   0.72585E+01   0.16642E+01
   0.72336E+01   0.16640E+01
   0.72336E+01   0.16640E+01
   0.72336E+01   0.16638E+01
   0.72336E+01   0.16635E+01
   0.72336E+01   0.16633E+01
   0.72336E+01   0.16632E+01
   0.72336E+01   0.16629E+01
   0.72336E+01   0.16629E+01
   0.72336E+01   0.16626E+01
   0.72336E+01   0.16624E+01
   0.72336E+01   0.16623E+01
   0.72336E+01   0.16621E+01
   0.72336E+01   0.16619E+01
   0.72336E+01   0.16618E+01
   0.72086E+01   0.16615E+01
   0.72086E+01   0.16613E+01
   0.72086E+01   0.16612E+01
   0.72086E+01   0.16610E+01
   0.72086E+01   0.16609E+01
   0.72086E+01   0.16606E+01
   0.72086E+01   0.16604E+01
   0.72086E+01   0.16602E+01
   0.72086E+01   0.16600E+01
   0.72086E+01   0.16599E+01
   0.72086E+01   0.16597E+01
   0.72086E+01   0.16595E+01
   0.72086E+01   0.16592E+01
   0.72086E+01   0.16591E+01
   0.72086E+01   0.16589E+01
   0.71836E+01   0.16588E+01
   0.71836E+01   0.16585E+01
   0.71836E+01   0.16583E+01
   0.71836E+01   0.16581E+01
   0.71836E+01   0.16580E+01
   0.71836E+01   0.16578E+01
   0.71836E+01   0.16576E+01
   0.71836E+01   0.16575E+01
   0.71836E+01   0.16572E+01
   0.71836E+01   0.16571E+01
   0.71836E+01   0.16569E+01
   0.71836E+01   0.16567E+01
   0.71836E+01   0.16564E+01
   0.71836E+01   0.16563E+01
   0.71586E+01   0.16561E+01
   0.71586E+01   0.16559E+01
   0.71586E+01   0.16558E+01
   0.71586E+01   0.16555E+01
   0.71586E+01   0.16554E+01
   0.71586E+01   0.16552E+01
   0.71586E+01   0.16550E+01
   0.71586E+01   0.16548E+01
   0.71586E+01   0.16546E+01
   0.71586E+01   0.16543E+01
   0.71586E+01   0.16541E+01
   0.71586E+01   0.16541E+01
   0.71586E+01   0.16538E+01
   0.71586E+01   0.16536E+01
   0.71336E+01   0.16534E+01
   0.71336E+01   0.16532E+01
   0.71336E+01   0.16531E+01
   0.71336E+01   0.16529E+01
   0.71336E+01   0.16527E+01
   0.71336E+01   0.16525E+01
   0.71336E+01   0.16522E+01
   0.71336E+01   0.16521E+01
   0.71336E+01   0.16520E+01
   0.71336E+01   0.16517E+01
   0.71336E+01   0.16516E+01
   0.71336E+01   0.16513E+01
   0.71336E+01   0.16511E+01
   0.71336E+01   0.16509E+01
   0.71336E+01   0.16509E+01
   0.71086E+01   0.16505E+01
   0.71086E+01   0.16503E+01
   0.71086E+01   0.16501E+01
   0.71086E+01   0.16499E+01
   0.71086E+01   0.16499E+01
   0.71086E+01   0.16496E+01
   0.71086E+01   0.16493E+01
   0.71086E+01   0.16492E+01
   0.71086E+01   0.16490E+01
   0.71086E+01   0.16488E+01
   0.71086E+01   0.16486E+01
   0.71086E+01   0.16484E+01
   0.71086E+01   0.16481E+01
   0.71086E+01   0.16480E+01
   0.71086E+01   0.16478E+01
   0.70836E+01   0.16476E+01
   0.70836E+01   0.16474E+01
   0.70836E+01   0.16472E+01
   0.70836E+01   0.16470E+01
   0.70836E+01   0.16468E+01
   0.70836E+01   0.16466E+01
   0.70836E+01   0.16464E+01
   0.70836E+01   0.16462E+01
   0.70836E+01   0.16459E+01
   0.70836E+01   0.16458E+01
   0.70836E+01   0.16456E+01
   0.70836E+01   0.16453E+01
   0.70836E+01   0.16451E+01
   0.70836E+01   0.16450E+01
   0.70586E+01   0.16448E+01
   0.70586E+01   0.16446E+01
   0.70586E+01   0.16445E+01
   0.70586E+01   0.16443E+01
   0.70586E+01   0.16442E+01
   0.70586E+01   0.16440E+01
   0.70586E+01   0.16439E+01
   0.70586E+01   0.16438E+01
   0.70586E+01   0.16437E+01
   0.70586E+01   0.16435E+01
   0.70586E+01   0.16435E+01
   0.70586E+01   0.16434E+01
   0.70586E+01   0.16432E+01
   0.70586E+01   0.16430E+01
   0.70586E+01   0.16429E+01
   0.70586E+01   0.16426E+01
   0.70586E+01   0.16425E+01
   0.70586E+01   0.16423E+01
   0.70586E+01   0.16422E+01
   0.70586E+01   0.16421E+01
   0.70586E+01   0.16419E+01
   0.70586E+01   0.16417E+01
   0.70586E+01   0.16416E+01
   0.70586E+01   0.16414E+01
   0.70586E+01   0.16413E+01
   0.70586E+01   0.16411E+01
   0.70586E+01   0.16408E+01
   0.70336E+01   0.16406E+01
   0.70336E+01   0.16404E+01
   0.70336E+01   0.16403E+01
   0.70336E+01   0.16401E+01
   0.70336E+01   0.16400E+01
   0.70336E+01   0.16398E+01
   0.70336E+01   0.16396E+01
   0.70336E+01   0.16394E+01
   0.70336E+01   0.16393E+01
   0.70336E+01   0.16392E+01
   0.70336E+01   0.16390E+01
   0.70336E+01   0.16388E+01
   0.70336E+01   0.16385E+01
   0.70336E+01   0.16383E+01
   0.70336E+01   0.16381E+01
   0.70336E+01   0.16380E+01
   0.70336E+01   0.16378E+01
   0.70336E+01   0.16376E+01
   0.70336E+01   0.16373E+01
   0.70336E+01   0.16371E+01
   0.70336E+01   0.16369E+01
   0.70336E+01   0.16368E+01
   0.70336E+01   0.16366E+01
   0.70336E+01   0.16364E+01
   0.70336E+01   0.16361E+01
   0.70336E+01   0.16360E+01
   0.70336E+01   0.16357E+01
   0.70086E+01   0.16355E+01
   0.70086E+01   0.16352E+01
   0.70086E+01   0.16351E+01
   0.70086E+01   0.16349E+01
   0.70086E+01   0.16347E+01
   0.70086E+01   0.16345E+01
   0.70086E+01   0.16343E+01
   0.70086E+01   0.16340E+01
   0.70086E+01   0.16338E+01
   0.70086E+01   0.16336E+01
   0.70086E+01   0.16333E+01
   0.70086E+01   0.16332E+01
   0.70086E+01   0.16330E+01
   0.70086E+01   0.16327E+01
   0.70086E+01   0.16324E+01
   0.70086E+01   0.16322E+01
   0.70086E+01   0.16321E+01
   0.70086E+01   0.16318E+01
   0.70086E+01   0.16316E+01
   0.70086E+01   0.16314E+01
   0.70086E+01   0.16311E+01
   0.70086E+01   0.16309E+01
   0.70086E+01   0.16307E+01
   0.70086E+01   0.16305E+01
   0.69836E+01   0.16302E+01
   0.70086E+01   0.16300E+01
   0.70086E+01   0.16297E+01
   0.69836E+01   0.16295E+01
   0.69836E+01   0.16293E+01
   0.69836E+01   0.16290E+01
   0.69836E+01   0.16288E+01
   0.69836E+01   0.16286E+01
   0.69836E+01   0.16284E+01
   0.69836E+01   0.16281E+01
   0.69836E+01   0.16279E+01
   0.69836E+01   0.16276E+01
   0.69836E+01   0.16274E+01
   0.69836E+01   0.16272E+01
   0.69836E+01   0.16269E+01
   0.69836E+01   0.16266E+01
   0.69836E+01   0.16264E+01
   0.69836E+01   0.16262E+01
   0.69836E+01   0.16259E+01
   0.69836E+01   0.16256E+01
   0.69836E+01   0.16254E+01
   0.69836E+01   0.16252E+01
   0.69836E+01   0.16249E+01
   0.69836E+01   0.16247E+01
   0.69836E+01   0.16244E+01
   0.69586E+01   0.16242E+01
   0.69586E+01   0.16240E+01
   0.69586E+01   0.16239E+01
   0.69586E+01   0.16233E+01
   0.69586E+01   0.16232E+01
   0.69586E+01   0.16229E+01
   0.69586E+01   0.16227E+01
   0.69586E+01   0.16224E+01
   0.69586E+01   0.16222E+01
   0.69586E+01   0.16219E+01
   0.69586E+01   0.16216E+01
   0.69586E+01   0.16214E+01
   0.69586E+01   0.16211E+01
   0.69586E+01   0.16209E+01
   0.69586E+01   0.16205E+01
   0.69586E+01   0.16202E+01
   0.69586E+01   0.16200E+01
   0.69586E+01   0.16198E+01
   0.69586E+01   0.16195E+01
   0.69586E+01   0.16193E+01
   0.69586E+01   0.16191E+01
   0.69586E+01   0.16187E+01
   0.69586E+01   0.16185E+01
   0.69586E+01   0.16182E+01
   0.69336E+01   0.16180E+01
   0.69336E+01   0.16178E+01
   0.69336E+01   0.16176E+01
   0.69336E+01   0.16173E+01
   0.69336E+01   0.16171E+01
   0.69336E+01   0.16169E+01
   0.69336E+01   0.16168E+01
   0.69336E+01   0.16165E+01
   0.69336E+01   0.16162E+01
   0.69336E+01   0.16159E+01
   0.69336E+01   0.16157E+01
   0.69336E+01   0.16156E+01
   0.69336E+01   0.16154E+01
   0.69336E+01   0.16150E+01
   0.69086E+01   0.16149E+01
   0.69086E+01   0.16146E+01
   0.69086E+01   0.16144E+01
   0.69086E+01   0.16142E+01
   0.69086E+01   0.16140E+01
   0.69086E+01   0.16139E+01
   0.69086E+01   0.16136E+01
   0.69086E+01   0.16134E+01
   0.69086E+01   0.16132E+01
   0.69086E+01   0.16130E+01
   0.69086E+01   0.16128E+01
   0.69086E+01   0.16126E+01
   0.69086E+01   0.16122E+01
   0.69086E+01   0.16121E+01
   0.69086E+01   0.16119E+01
   0.68836E+01   0.16117E+01
   0.68836E+01   0.16114E+01
   0.68836E+01   0.16112E+01
   0.68836E+01   0.16110E+01
   0.68836E+01   0.16108E+01
   0.68836E+01   0.16106E+01
   0.68836E+01   0.16103E+01
   0.68836E+01   0.16101E+01
   0.68836E+01   0.16099E+01
   0.68836E+01   0.16096E+01
   0.68836E+01   0.16093E+01
   0.68836E+01   0.16091E+01
   0.68836E+01   0.16090E+01
   0.68836E+01   0.16088E+01
   0.68586E+01   0.16084E+01
   0.68586E+01   0.16083E+01
   0.68586E+01   0.16080E+01
   0.68586E+01   0.16078E+01
   0.68586E+01   0.16077E+01
   0.68586E+01   0.16074E+01
   0.68586E+01   0.16072E+01
   0.68586E+01   0.16071E+01
   0.68586E+01   0.16068E+01
   0.68586E+01   0.16066E+01
   0.68586E+01   0.16065E+01
   0.68586E+01   0.16063E+01
   0.68586E+01   0.16062E+01
   0.68586E+01   0.16061E+01
   0.68586E+01   0.16059E+01
   0.68586E+01   0.16058E+01
   0.68586E+01   0.16055E+01
   0.68586E+01   0.16053E+01
   0.68586E+01   0.16052E+01
   0.68586E+01   0.16051E+01
   0.68336E+01   0.16049E+01
   0.68336E+01   0.16047E+01
   0.68336E+01   0.16046E+01
   0.68336E+01   0.16045E+01
   0.68336E+01   0.16044E+01
   0.68336E+01   0.16039E+01
   0.68336E+01   0.16038E+01
   0.68336E+01   0.16037E+01
   0.68336E+01   0.16035E+01
   0.68336E+01   0.16034E+01
   0.68336E+01   0.16032E+01
   0.68336E+01   0.16030E+01
   0.68336E+01   0.16027E+01
   0.68336E+01   0.16025E+01
   0.68336E+01   0.16024E+01
   0.68336E+01   0.16022E+01
   0.68336E+01   0.16020E+01
   0.68336E+01   0.16018E+01
   0.68336E+01   0.16016E+01
   0.68336E+01   0.16015E+01
   0.68336E+01   0.16012E+01
   0.68336E+01   0.16011E+01
   0.68336E+01   0.16008E+01
   0.68336E+01   0.16005E+01
   0.68086E+01   0.16003E+01
   0.68086E+01   0.16002E+01
   0.68086E+01   0.16001E+01
   0.68086E+01   0.15999E+01
   0.68086E+01   0.15997E+01
   0.68086E+01   0.15995E+01
   0.68086E+01   0.15992E+01
   0.68086E+01   0.15990E+01
   0.68086E+01   0.15987E+01
   0.68086E+01   0.15986E+01
   0.68086E+01   0.15984E+01
   0.68086E+01   0.15982E+01
   0.68086E+01   0.15980E+01
   0.68086E+01   0.15979E+01
   0.68086E+01   0.15975E+01
   0.68086E+01   0.15973E+01
   0.68086E+01   0.15971E+01
   0.68086E+01   0.15970E+01
   0.68086E+01   0.15967E+01
   0.68086E+01   0.15964E+01
   0.68086E+01   0.15963E+01
   0.68086E+01   0.15960E+01
   0.68086E+01   0.15958E+01
   0.68086E+01   0.15956E+01
   0.67836E+01   0.15954E+01
   0.67836E+01   0.15952E+01
   0.67836E+01   0.15949E+01
   0.67836E+01   0.15947E+01
   0.67836E+01   0.15945E+01
   0.67836E+01   0.15944E+01
   0.67836E+01   0.15941E+01
   0.67836E+01   0.15938E+01
   0.67836E+01   0.15936E+01
   0.67836E+01   0.15934E+01
   0.67836E+01   0.15932E+01
   0.67836E+01   0.15929E+01
   0.67836E+01   0.15926E+01
   0.67836E+01   0.15926E+01
   0.67836E+01   0.15923E+01
   0.67836E+01   0.15921E+01
   0.67836E+01   0.15918E+01
   0.67836E+01   0.15916E+01
   0.67836E+01   0.15913E+01
   0.67836E+01   0.15911E+01
   0.67836E+01   0.15910E+01
   0.67836E+01   0.15907E+01
   0.67836E+01   0.15904E+01
   0.67586E+01   0.15902E+01
   0.67586E+01   0.15899E+01
   0.67586E+01   0.15897E+01
   0.67586E+01   0.15895E+01
   0.67586E+01   0.15892E+01
   0.67586E+01   0.15890E+01
   0.67586E+01   0.15888E+01
   0.67586E+01   0.15885E+01
   0.67586E+01   0.15882E+01
   0.67586E+01   0.15880E+01
   0.67586E+01   0.15877E+01
   0.67586E+01   0.15876E+01
   0.67586E+01   0.15874E+01
   0.67586E+01   0.15871E+01
   0.67586E+01   0.15868E+01
   0.67586E+01   0.15865E+01
   0.67586E+01   0.15863E+01
   0.67586E+01   0.15861E+01
   0.67586E+01   0.15858E+01
   0.67586E+01   0.15856E+01
   0.67586E+01   0.15853E+01
   0.67586E+01   0.15851E+01
   0.67586E+01   0.15849E+01
   0.67337E+01   0.15846E+01
   0.67337E+01   0.15842E+01
   0.67337E+01   0.15841E+01
   0.67337E+01   0.15838E+01
   0.67337E+01   0.15836E+01
   0.67337E+01   0.15834E+01
   0.67337E+01   0.15831E+01
   0.67337E+01   0.15828E+01
   0.67337E+01   0.15826E+01
   0.67337E+01   0.15823E+01
   0.67337E+01   0.15821E+01
   0.67337E+01   0.15818E+01
   0.67337E+01   0.15816E+01
   0.67337E+01   0.15814E+01
   0.67337E+01   0.15810E+01
   0.67337E+01   0.15808E+01
   0.67337E+01   0.15804E+01
   0.67337E+01   0.15802E+01
   0.67337E+01   0.15800E+01
   0.67337E+01   0.15797E+01
   0.67337E+01   0.15795E+01
   0.67087E+01   0.15792E+01
   0.67087E+01   0.15790E+01
   0.67087E+01   0.15786E+01
   0.67087E+01   0.15783E+01
   0.67087E+01   0.15781E+01
   0.67087E+01   0.15780E+01
   0.67087E+01   0.15776E+01
   0.67087E+01   0.15773E+01
   0.67087E+01   0.15770E+01
   0.67087E+01   0.15768E+01
   0.67087E+01   0.15765E+01
   0.67087E+01   0.15762E+01
   0.67087E+01   0.15760E+01
   0.67087E+01   0.15757E+01
   0.67087E+01   0.15755E+01
   0.67087E+01   0.15752E+01
   0.67087E+01   0.15751E+01
   0.67087E+01   0.15748E+01
   0.67087E+01   0.15746E+01
   0.67087E+01   0.15745E+01
   0.67087E+01   0.15742E+01
   0.67087E+01   0.15740E+01
   0.67087E+01   0.15739E+01
   0.67087E+01   0.15737E+01
   0.67087E+01   0.15736E+01
   0.67087E+01   0.15734E+01
   0.66837E+01   0.15731E+01
   0.66837E+01   0.15730E+01
   0.66837E+01   0.15726E+01
   0.67087E+01   0.15724E+01
   0.66837E+01   0.15721E+01
   0.66837E+01   0.15720E+01
   0.66837E+01   0.15717E+01
   0.66837E+01   0.15715E+01
   0.66837E+01   0.15714E+01
   0.66837E+01   0.15712E+01
   0.66837E+01   0.15710E+01
   0.66837E+01   0.15710E+01
   0.66837E+01   0.15706E+01
   0.66837E+01   0.15705E+01
   0.66837E+01   0.15702E+01
   0.66837E+01   0.15701E+01
   0.66837E+01   0.15698E+01
   0.66837E+01   0.15696E+01
   0.66837E+01   0.15695E+01
   0.66837E+01   0.15693E+01
   0.66837E+01   0.15691E+01
   0.66837E+01   0.15690E+01
   0.66837E+01   0.15686E+01
   0.66837E+01   0.15684E+01
   0.66587E+01   0.15681E+01
   0.66587E+01   0.15680E+01
   0.66587E+01   0.15678E+01
   0.66587E+01   0.15676E+01
   0.66587E+01   0.15673E+01
   0.66587E+01   0.15672E+01
   0.66587E+01   0.15669E+01
   0.66587E+01   0.15667E+01
   0.66587E+01   0.15665E+01
   0.66587E+01   0.15664E+01
   0.66587E+01   0.15661E+01
   0.66587E+01   0.15657E+01
   0.66587E+01   0.15656E+01
   0.66587E+01   0.15654E+01
   0.66587E+01   0.15652E+01
   0.66587E+01   0.15650E+01
   0.66587E+01   0.15648E+01
   0.66587E+01   0.15645E+01
   0.66587E+01   0.15643E+01
   0.66587E+01   0.15640E+01
   0.66587E+01   0.15638E+01
   0.66587E+01   0.15636E+01
   0.66337E+01   0.15634E+01
   0.66337E+01   0.15632E+01
   0.66337E+01   0.15629E+01
   0.66337E+01   0.15628E+01
   0.66337E+01   0.15625E+01
   0.66337E+01   0.15623E+01
   0.66337E+01   0.15621E+01
   0.66337E+01   0.15619E+01
   0.66337E+01   0.15616E+01
   0.66337E+01   0.15614E+01
   0.66337E+01   0.15612E+01
   0.66337E+01   0.15610E+01
   0.66337E+01   0.15607E+01
   0.66337E+01   0.15605E+01
   0.66337E+01   0.15602E+01
   0.66337E+01   0.15600E+01
   0.66337E+01   0.15598E+01
   0.66337E+01   0.15597E+01
   0.66337E+01   0.15594E+01
   0.66337E+01   0.15591E+01
   0.66337E+01   0.15588E+01
   0.66337E+01   0.15586E+01
   0.66087E+01   0.15584E+01
   0.66087E+01   0.15582E+01
   0.66087E+01   0.15580E+01
   0.66087E+01   0.15576E+01
   0.66087E+01   0.15574E+01
   0.66087E+01   0.15572E+01
   0.66087E+01   0.15570E+01
   0.66087E+01   0.15567E+01
   0.66087E+01   0.15566E+01
   0.66087E+01   0.15563E+01
   0.66087E+01   0.15560E+01
   0.66087E+01   0.15557E+01
   0.66087E+01   0.15555E+01
   0.66087E+01   0.15552E+01
   0.66087E+01   0.15550E+01
   0.66087E+01   0.15548E+01
   0.66087E+01   0.15545E+01
   0.66087E+01   0.15542E+01
   0.66087E+01   0.15540E+01
   0.66087E+01   0.15537E+01
   0.66087E+01   0.15534E+01
   0.65837E+01   0.15532E+01
   0.65837E+01   0.15530E+01
   0.65837E+01   0.15527E+01
   0.65837E+01   0.15526E+01
   0.65837E+01   0.15523E+01
   0.65837E+01   0.15520E+01
   0.65837E+01   0.15518E+01
   0.65837E+01   0.15515E+01
   0.65837E+01   0.15513E+01
   0.65837E+01   0.15510E+01
   0.65837E+01   0.15508E+01
   0.65837E+01   0.15505E+01
   0.65837E+01   0.15502E+01
   0.65837E+01   0.15500E+01
   0.65837E+01   0.15498E+01
   0.65837E+01   0.15495E+01
   0.65837E+01   0.15492E+01
   0.65837E+01   0.15490E+01
   0.65837E+01   0.15487E+01
   0.65837E+01   0.15485E+01
   0.65837E+01   0.15483E+01
   0.65587E+01   0.15480E+01
   0.65587E+01   0.15477E+01
   0.65587E+01   0.15475E+01
   0.65587E+01   0.15474E+01
   0.65587E+01   0.15472E+01
   0.65587E+01   0.15471E+01
   0.65587E+01   0.15470E+01
   0.65587E+01   0.15467E+01
   0.65587E+01   0.15466E+01
   0.65587E+01   0.15463E+01
   0.65587E+01   0.15460E+01
   0.65587E+01   0.15458E+01
   0.65587E+01   0.15456E+01
   0.65587E+01   0.15455E+01
   0.65587E+01   0.15452E+01
   0.65587E+01   0.15450E+01
   0.65587E+01   0.15449E+01
   0.65587E+01   0.15445E+01
   0.65587E+01   0.15444E+01
   0.65587E+01   0.15442E+01
   0.65587E+01   0.15440E+01
   0.65587E+01   0.15439E+01
   0.65587E+01   0.15437E+01
   0.65587E+01   0.15433E+01
   0.65587E+01   0.15431E+01
   0.65587E+01   0.15429E+01
   0.65587E+01   0.15427E+01
   0.65587E+01   0.15424E+01
   0.65587E+01   0.15423E+01
   0.65587E+01   0.15420E+01
   0.65337E+01   0.15418E+01
   0.65337E+01   0.15415E+01
   0.65587E+01   0.15414E+01
   0.65337E+01   0.15410E+01
   0.65337E+01   0.15409E+01
   0.65337E+01   0.15406E+01
   0.65337E+01   0.15405E+01
   0.65337E+01   0.15402E+01
   0.65337E+01   0.15400E+01
   0.65337E+01   0.15397E+01
   0.65337E+01   0.15395E+01
   0.65337E+01   0.15393E+01
   0.65337E+01   0.15391E+01
   0.65337E+01   0.15389E+01
   0.65337E+01   0.15385E+01
   0.65337E+01   0.15384E+01
   0.65337E+01   0.15381E+01
   0.65337E+01   0.15379E+01
   0.65337E+01   0.15377E+01
   0.65337E+01   0.15374E+01
   0.65337E+01   0.15372E+01
   0.65337E+01   0.15370E+01
   0.65337E+01   0.15366E+01
   0.65337E+01   0.15365E+01
   0.65337E+01   0.15362E+01
   0.65337E+01   0.15360E+01
   0.65337E+01   0.15357E+01
   0.65337E+01   0.15354E+01
   0.65337E+01   0.15353E+01
   0.65337E+01   0.15350E+01
   0.65087E+01   0.15347E+01
   0.65087E+01   0.15346E+01
   0.65087E+01   0.15344E+01
   0.65087E+01   0.15340E+01
   0.65087E+01   0.15339E+01
   0.65087E+01   0.15335E+01
   0.65087E+01   0.15332E+01
   0.65087E+01   0.15331E+01
   0.65087E+01   0.15328E+01
   0.65087E+01   0.15324E+01
   0.65087E+01   0.15322E+01
   0.65087E+01   0.15319E+01
   0.65087E+01   0.15318E+01
   0.65087E+01   0.15316E+01
   0.65087E+01   0.15313E+01
   0.65087E+01   0.15309E+01
   0.65087E+01   0.15307E+01
   0.65087E+01   0.15305E+01
   0.65087E+01   0.15301E+01
   0.65087E+01   0.15299E+01
   0.65087E+01   0.15297E+01
   0.65087E+01   0.15294E+01
   0.65087E+01   0.15292E+01
   0.65087E+01   0.15289E+01
   0.65087E+01   0.15286E+01
   0.65087E+01   0.15284E+01
   0.65087E+01   0.15282E+01
   0.64837E+01   0.15280E+01
   0.64837E+01   0.15276E+01
   0.64837E+01   0.15275E+01
   0.64837E+01   0.15273E+01
   0.64837E+01   0.15270E+01
   0.64837E+01   0.15266E+01
   0.64837E+01   0.15265E+01
   0.64837E+01   0.15263E+01
   0.64837E+01   0.15259E+01
   0.64837E+01   0.15257E+01
   0.64837E+01   0.15254E+01
   0.64837E+01   0.15251E+01
   0.64837E+01   0.15249E+01
   0.64837E+01   0.15246E+01
   0.64837E+01   0.15245E+01
   0.64837E+01   0.15242E+01
   0.64837E+01   0.15240E+01
   0.64837E+01   0.15238E+01
   0.64837E+01   0.15235E+01
   0.64837E+01   0.15234E+01
   0.64837E+01   0.15232E+01
   0.64587E+01   0.15229E+01
   0.64587E+01   0.15228E+01
   0.64587E+01   0.15226E+01
   0.64587E+01   0.15224E+01
   0.64587E+01   0.15223E+01
   0.64587E+01   0.15221E+01
   0.64587E+01   0.15218E+01
   0.64587E+01   0.15216E+01
   0.64587E+01   0.15214E+01
   0.64587E+01   0.15212E+01
   0.64587E+01   0.15209E+01
   0.64587E+01   0.15208E+01
   0.64587E+01   0.15207E+01
   0.64587E+01   0.15204E+01
   0.64587E+01   0.15201E+01
   0.64587E+01   0.15198E+01
   0.64587E+01   0.15197E+01
   0.64587E+01   0.15195E+01
   0.64587E+01   0.15191E+01
   0.64587E+01   0.15190E+01
   0.64587E+01   0.15188E+01
   0.64587E+01   0.15186E+01
   0.64587E+01   0.15184E+01
   0.64587E+01   0.15182E+01
   0.64587E+01   0.15180E+01
   0.64587E+01   0.15177E+01
   0.64587E+01   0.15174E+01
   0.64587E+01   0.15172E+01
   0.64587E+01   0.15171E+01
   0.64337E+01   0.15169E+01
   0.64337E+01   0.15166E+01
   0.64337E+01   0.15163E+01
   0.64337E+01   0.15162E+01
   0.64337E+01   0.15158E+01
   0.64337E+01   0.15156E+01
   0.64337E+01   0.15154E+01
   0.64337E+01   0.15153E+01
   0.64337E+01   0.15151E+01
   0.64337E+01   0.15148E+01
   0.64337E+01   0.15145E+01
   0.64337E+01   0.15143E+01
   0.64337E+01   0.15141E+01
   0.64337E+01   0.15139E+01
   0.64337E+01   0.15137E+01
   0.64337E+01   0.15135E+01
   0.64337E+01   0.15131E+01
   0.64337E+01   0.15129E+01
   0.64337E+01   0.15127E+01
   0.64337E+01   0.15126E+01
   0.64337E+01   0.15123E+01
   0.64337E+01   0.15120E+01
   0.64337E+01   0.15117E+01
   0.64337E+01   0.15115E+01
   0.64337E+01   0.15114E+01
   0.64337E+01   0.15110E+01
   0.64337E+01   0.15107E+01
   0.64337E+01   0.15106E+01
   0.64087E+01   0.15103E+01
   0.64087E+01   0.15100E+01
   0.64087E+01   0.15099E+01
   0.64087E+01   0.15096E+01
   0.64087E+01   0.15094E+01
   0.64087E+01   0.15091E+01
   0.64087E+01   0.15088E+01
   0.64087E+01   0.15085E+01
   0.64087E+01   0.15083E+01
   0.64087E+01   0.15081E+01
   0.64087E+01   0.15079E+01
   0.64087E+01   0.15075E+01
   0.64087E+01   0.15072E+01
   0.64087E+01   0.15070E+01
   0.64087E+01   0.15067E+01
   0.64087E+01   0.15066E+01
   0.64087E+01   0.15063E+01
   0.64087E+01   0.15061E+01
   0.64087E+01   0.15059E+01
   0.64087E+01   0.15056E+01
   0.64087E+01   0.15053E+01
   0.64087E+01   0.15050E+01
   0.64087E+01   0.15048E+01
   0.64087E+01   0.15045E+01
   0.64087E+01   0.15043E+01
   0.64087E+01   0.15041E+01
   0.64087E+01   0.15038E+01
   0.63837E+01   0.15035E+01
   0.63837E+01   0.15032E+01
   0.63837E+01   0.15030E+01
   0.63837E+01   0.15029E+01
   0.63837E+01   0.15027E+01
   0.63837E+01   0.15025E+01
   0.63837E+01   0.15022E+01
   0.63837E+01   0.15020E+01
   0.63837E+01   0.15018E+01
   0.63837E+01   0.15016E+01
   0.63837E+01   0.15014E+01
   0.63837E+01   0.15011E+01
   0.63837E+01   0.15010E+01
   0.63837E+01   0.15008E+01
   0.63837E+01   0.15005E+01
   0.63837E+01   0.15003E+01
   0.63837E+01   0.15001E+01
   0.63837E+01   0.14999E+01
   0.63837E+01   0.14997E+01
   0.63837E+01   0.14995E+01
   0.63837E+01   0.14993E+01
   0.63837E+01   0.14990E+01
   0.63837E+01   0.14988E+01
   0.63837E+01   0.14986E+01
   0.63837E+01   0.14983E+01
   0.63837E+01   0.14982E+01
   0.63837E+01   0.14979E+01
   0.63837E+01   0.14977E+01
   0.63837E+01   0.14974E+01
   0.63837E+01   0.14973E+01
   0.63837E+01   0.14970E+01
   0.63837E+01   0.14968E+01
   0.63837E+01   0.14966E+01
   0.63837E+01   0.14964E+01
   0.63587E+01   0.14961E+01
   0.63587E+01   0.14958E+01
   0.63587E+01   0.14957E+01
   0.63587E+01   0.14954E+01
   0.63587E+01   0.14952E+01
   0.63587E+01   0.14948E+01
   0.63587E+01   0.14946E+01
   0.63587E+01   0.14944E+01
   0.63587E+01   0.14942E+01
   0.63587E+01   0.14941E+01
   0.63587E+01   0.14938E+01
   0.63587E+01   0.14935E+01
   0.63587E+01   0.14933E+01
   0.63587E+01   0.14930E+01
   0.63587E+01   0.14927E+01
   0.63587E+01   0.14925E+01
   0.63587E+01   0.14923E+01
   0.63587E+01   0.14922E+01
   0.63587E+01   0.14919E+01
   0.63587E+01   0.14917E+01
   0.63587E+01   0.14915E+01
   0.63587E+01   0.14911E+01
   0.63587E+01   0.14908E+01
   0.63587E+01   0.14906E+01
   0.63587E+01   0.14904E+01
   0.63587E+01   0.14900E+01
   0.63587E+01   0.14898E+01
   0.63587E+01   0.14896E+01
   0.63587E+01   0.14894E+01
   0.63587E+01   0.14892E+01
   0.63587E+01   0.14889E+01
   0.63587E+01   0.14887E+01
   0.63587E+01   0.14885E+01
   0.63587E+01   0.14883E+01
   0.63337E+01   0.14879E+01
   0.63337E+01   0.14876E+01
   0.63337E+01   0.14875E+01
   0.63337E+01   0.14871E+01
   0.63337E+01   0.14868E+01
   0.63337E+01   0.14866E+01
   0.63337E+01   0.14864E+01
   0.63337E+01   0.14862E+01
   0.63337E+01   0.14860E+01
   0.63337E+01   0.14857E+01
   0.63337E+01   0.14854E+01
   0.63337E+01   0.14852E+01
   0.63337E+01   0.14849E+01
   0.63337E+01   0.14848E+01
   0.63337E+01   0.14845E+01
   0.63337E+01   0.14843E+01
   0.63337E+01   0.14841E+01
   0.63337E+01   0.14840E+01
   0.63337E+01   0.14837E+01
   0.63337E+01   0.14834E+01
   0.63337E+01   0.14832E+01
   0.63337E+01   0.14830E+01
   0.63337E+01   0.14829E+01
   0.63337E+01   0.14826E+01
   0.63337E+01   0.14824E+01
   0.63337E+01   0.14822E+01
   0.63337E+01   0.14821E+01
   0.63087E+01   0.14818E+01
   0.63087E+01   0.14815E+01
   0.63087E+01   0.14813E+01
   0.63087E+01   0.14810E+01
   0.63087E+01   0.14810E+01
   0.63087E+01   0.14806E+01
   0.63087E+01   0.14804E+01
   0.63087E+01   0.14802E+01
   0.63087E+01   0.14801E+01
   0.63087E+01   0.14799E+01
   0.63087E+01   0.14797E+01
   0.63087E+01   0.14793E+01
   0.63087E+01   0.14792E+01
   0.63087E+01   0.14789E+01
   0.63087E+01   0.14787E+01
   0.63087E+01   0.14786E+01
   0.63087E+01   0.14783E+01
   0.63087E+01   0.14781E+01
   0.63087E+01   0.14779E+01
   0.63087E+01   0.14776E+01
   0.63087E+01   0.14775E+01
   0.63087E+01   0.14772E+01
   0.63087E+01   0.14768E+01
   0.63087E+01   0.14767E+01
   0.63087E+01   0.14765E+01
   0.63087E+01   0.14763E+01
   0.63087E+01   0.14761E+01
   0.63087E+01   0.14758E+01
   0.63087E+01   0.14756E+01
   0.63087E+01   0.14753E+01
   0.63087E+01   0.14750E+01
   0.62837E+01   0.14747E+01
   0.62837E+01   0.14745E+01
   0.62837E+01   0.14742E+01
   0.62837E+01   0.14741E+01
   0.62837E+01   0.14740E+01
   0.62837E+01   0.14737E+01
   0.62837E+01   0.14735E+01
   0.62837E+01   0.14732E+01
   0.62837E+01   0.14728E+01
   0.62837E+01   0.14727E+01
   0.62837E+01   0.14725E+01
   0.62837E+01   0.14723E+01
   0.62837E+01   0.14720E+01
   0.62837E+01   0.14718E+01
   0.62837E+01   0.14716E+01
   0.62837E+01   0.14715E+01
   0.62837E+01   0.14711E+01
   0.62837E+01   0.14708E+01
   0.62837E+01   0.14705E+01
   0.62837E+01   0.14703E+01
   0.62837E+01   0.14701E+01
   0.62837E+01   0.14698E+01
   0.62837E+01   0.14697E+01
   0.62837E+01   0.14694E+01
   0.62837E+01   0.14691E+01
   0.62837E+01   0.14688E+01
   0.62837E+01   0.14687E+01
   0.62837E+01   0.14684E+01
   0.62837E+01   0.14681E+01
   0.62837E+01   0.14679E+01
   0.62837E+01   0.14677E+01
   0.62837E+01   0.14674E+01
   0.62837E+01   0.14671E+01
   0.62837E+01   0.14670E+01
   0.62837E+01   0.14668E+01
   0.62587E+01   0.14665E+01
   0.62587E+01   0.14662E+01
   0.62587E+01   0.14660E+01
   0.62587E+01   0.14660E+01
   0.62587E+01   0.14658E+01
   0.62587E+01   0.14656E+01
   0.62587E+01   0.14653E+01
   0.62587E+01   0.14651E+01
   0.62587E+01   0.14648E+01
   0.62587E+01   0.14647E+01
   0.62587E+01   0.14644E+01
   0.62587E+01   0.14643E+01
   0.62587E+01   0.14640E+01
   0.62587E+01   0.14638E+01
   0.62587E+01   0.14635E+01
   0.62587E+01   0.14634E+01
   0.62587E+01   0.14631E+01
   0.62587E+01   0.14629E+01
   0.62587E+01   0.14627E+01
   0.62587E+01   0.14626E+01
   0.62587E+01   0.14622E+01
   0.62587E+01   0.14620E+01
   0.62587E+01   0.14618E+01
   0.62587E+01   0.14617E+01
   0.62587E+01   0.14614E+01
   0.62587E+01   0.14611E+01
   0.62587E+01   0.14609E+01
   0.62587E+01   0.14607E+01
   0.62587E+01   0.14605E+01
   0.62587E+01   0.14601E+01
   0.62587E+01   0.14599E+01
   0.62587E+01   0.14597E+01
   0.62587E+01   0.14595E+01
   0.62587E+01   0.14592E+01
   0.62587E+01   0.14592E+01
   0.62587E+01   0.14589E+01
   0.62587E+01   0.14586E+01
   0.62587E+01   0.14584E+01
   0.62587E+01   0.14581E+01
   0.62587E+01   0.14579E+01
   0.62338E+01   0.14576E+01
   0.62338E+01   0.14573E+01
   0.62338E+01   0.14571E+01
   0.62338E+01   0.14570E+01
   0.62338E+01   0.14568E+01
   0.62338E+01   0.14564E+01
   0.62338E+01   0.14563E+01
   0.62338E+01   0.14560E+01
   0.62338E+01   0.14557E+01
   0.62338E+01   0.14554E+01
   0.62338E+01   0.14552E+01
   0.62338E+01   0.14549E+01
   0.62338E+01   0.14548E+01
   0.62338E+01   0.14546E+01
   0.62338E+01   0.14542E+01
   0.62338E+01   0.14541E+01
   0.62338E+01   0.14538E+01
   0.62338E+01   0.14535E+01
   0.62338E+01   0.14532E+01
   0.62338E+01   0.14531E+01
   0.62338E+01   0.14530E+01
   0.62338E+01   0.14526E+01
   0.62338E+01   0.14524E+01
   0.62338E+01   0.14522E+01
   0.62338E+01   0.14519E+01
   0.62338E+01   0.14517E+01
   0.62338E+01   0.14515E+01
   0.62338E+01   0.14513E+01
   0.62338E+01   0.14512E+01
   0.62338E+01   0.14509E+01
   0.62338E+01   0.14508E+01
   0.62338E+01   0.14505E+01
   0.62338E+01   0.14504E+01
   0.62338E+01   0.14501E+01
   0.62338E+01   0.14499E+01
   0.62338E+01   0.14496E+01
   0.62088E+01   0.14494E+01
   0.62338E+01   0.14493E+01
   0.62088E+01   0.14490E+01
   0.62088E+01   0.14488E+01
   0.62088E+01   0.14487E+01
   0.62088E+01   0.14484E+01
   0.62088E+01   0.14482E+01
   0.62088E+01   0.14481E+01
   0.62088E+01   0.14478E+01
   0.62088E+01   0.14474E+01
   0.62088E+01   0.14472E+01
   0.62088E+01   0.14471E+01
   0.62088E+01   0.14469E+01
   0.62088E+01   0.14466E+01
   0.62088E+01   0.14464E+01
   0.62088E+01   0.14462E+01
   0.62088E+01   0.14460E+01
   0.62088E+01   0.14458E+01
   0.62088E+01   0.14456E+01
   0.62088E+01   0.14453E+01
   0.62088E+01   0.14451E+01
   0.62088E+01   0.14448E+01
   0.62088E+01   0.14447E+01
   0.62088E+01   0.14444E+01
   0.62088E+01   0.14441E+01
   0.62088E+01   0.14439E+01
   0.62088E+01   0.14438E+01
   0.62088E+01   0.14435E+01
   0.62088E+01   0.14433E+01
   0.62088E+01   0.14430E+01
   0.62088E+01   0.14426E+01
   0.62088E+01   0.14426E+01
   0.62088E+01   0.14423E+01
   0.62088E+01   0.14421E+01
   0.62088E+01   0.14420E+01
   0.62088E+01   0.14418E+01
   0.62088E+01   0.14414E+01
   0.62088E+01   0.14412E+01
   0.61838E+01   0.14411E+01
   0.61838E+01   0.14407E+01
   0.61838E+01   0.14403E+01
   0.61838E+01   0.14402E+01
   0.61838E+01   0.14402E+01
   0.61838E+01   0.14399E+01
   0.61838E+01   0.14395E+01
   0.61838E+01   0.14393E+01
   0.61838E+01   0.14390E+01
   0.61838E+01   0.14388E+01
   0.61838E+01   0.14386E+01
   0.61838E+01   0.14384E+01
   0.61838E+01   0.14383E+01
   0.61838E+01   0.14380E+01
   0.61838E+01   0.14377E+01
   0.61838E+01   0.14376E+01
   0.61838E+01   0.14374E+01
   0.61838E+01   0.14372E+01
   0.61838E+01   0.14370E+01
   0.61838E+01   0.14368E+01
   0.61838E+01   0.14366E+01
   0.61838E+01   0.14363E+01
   0.61838E+01   0.14361E+01
   0.61838E+01   0.14359E+01
   0.61838E+01   0.14358E+01
   0.61838E+01   0.14355E+01
   0.61838E+01   0.14352E+01
   0.61838E+01   0.14350E+01
   0.61838E+01   0.14347E+01
   0.61838E+01   0.14347E+01
   0.61838E+01   0.14345E+01
   0.61838E+01   0.14343E+01
   0.61838E+01   0.14341E+01
   0.61838E+01   0.14339E+01
   0.61838E+01   0.14336E+01
   0.61838E+01   0.14333E+01
   0.61838E+01   0.14331E+01
   0.61838E+01   0.14329E+01
   0.61838E+01   0.14328E+01
   0.61838E+01   0.14326E+01
   0.61838E+01   0.14323E+01
   0.61838E+01   0.14320E+01
   0.61838E+01   0.14316E+01
   0.61588E+01   0.14314E+01
   0.61588E+01   0.14313E+01
   0.61588E+01   0.14312E+01
   0.61588E+01   0.14309E+01
   0.61588E+01   0.14307E+01
   0.61588E+01   0.14304E+01
   0.61588E+01   0.14303E+01
   0.61588E+01   0.14301E+01
   0.61588E+01   0.14297E+01
   0.61588E+01   0.14296E+01
   0.61588E+01   0.14293E+01
   0.61588E+01   0.14291E+01
   0.61588E+01   0.14290E+01
   0.61588E+01   0.14287E+01
   0.61588E+01   0.14283E+01
   0.61588E+01   0.14282E+01
   0.61588E+01   0.14281E+01
   0.61588E+01   0.14278E+01
   0.61588E+01   0.14275E+01
   0.61588E+01   0.14273E+01
   0.61588E+01   0.14271E+01
   0.61588E+01   0.14268E+01
   0.61588E+01   0.14266E+01
   0.61588E+01   0.14262E+01
   0.61588E+01   0.14261E+01
   0.61588E+01   0.14258E+01
   0.61588E+01   0.14257E+01
   0.61588E+01   0.14256E+01
   0.61588E+01   0.14253E+01
   0.61588E+01   0.14252E+01
   0.61588E+01   0.14250E+01
   0.61588E+01   0.14247E+01
   0.61588E+01   0.14244E+01
   0.61588E+01   0.14243E+01
   0.61588E+01   0.14239E+01
   0.61588E+01   0.14239E+01
   0.61588E+01   0.14237E+01
   0.61588E+01   0.14234E+01
   0.61588E+01   0.14232E+01
   0.61588E+01   0.14231E+01
   0.61588E+01   0.14229E+01
   0.61588E+01   0.14226E+01
   0.61588E+01   0.14225E+01
   0.61588E+01   0.14222E+01
   0.61588E+01   0.14221E+01
   0.61588E+01   0.14219E+01
   0.61588E+01   0.14215E+01
   0.61588E+01   0.14212E+01
   0.61588E+01   0.14211E+01
   0.61588E+01   0.14209E+01
   0.61588E+01   0.14205E+01
   0.61588E+01   0.14204E+01
   0.61588E+01   0.14202E+01
   0.61588E+01   0.14199E+01
   0.61338E+01   0.14197E+01
   0.61338E+01   0.14195E+01
   0.61338E+01   0.14195E+01
   0.61338E+01   0.14192E+01
   0.61338E+01   0.14189E+01
   0.61338E+01   0.14187E+01
   0.61338E+01   0.14184E+01
   0.61338E+01   0.14182E+01
   0.61338E+01   0.14181E+01
   0.61338E+01   0.14178E+01
   0.61338E+01   0.14174E+01
   0.61338E+01   0.14173E+01
   0.61338E+01   0.14171E+01
   0.61338E+01   0.14169E+01
   0.61338E+01   0.14165E+01
   0.61338E+01   0.14162E+01
   0.61338E+01   0.14162E+01
   0.61338E+01   0.14160E+01
   0.61338E+01   0.14159E+01
   0.61338E+01   0.14157E+01
   0.61338E+01   0.14153E+01
   0.61338E+01   0.14151E+01
   0.61338E+01   0.14150E+01
   0.61338E+01   0.14148E+01
   0.61338E+01   0.14145E+01
   0.61338E+01   0.14142E+01
   0.61338E+01   0.14141E+01
   0.61338E+01   0.14140E+01
   0.61338E+01   0.14137E+01
   0.61338E+01   0.14134E+01
   0.61338E+01   0.14132E+01
   0.61338E+01   0.14131E+01
   0.61338E+01   0.14128E+01
   0.61338E+01   0.14126E+01
   0.61338E+01   0.14123E+01
   0.61338E+01   0.14123E+01
   0.61338E+01   0.14122E+01
   0.61338E+01   0.14120E+01
   0.61338E+01   0.14116E+01
   0.61338E+01   0.14114E+01
   0.61338E+01   0.14113E+01
   0.61338E+01   0.14110E+01
   0.61338E+01   0.14109E+01
   0.61338E+01   0.14104E+01
   0.61088E+01   0.14103E+01
   0.61088E+01   0.14101E+01
   0.61338E+01   0.14100E+01
   0.61088E+01   0.14096E+01
   0.61088E+01   0.14093E+01
   0.61088E+01   0.14093E+01
   0.61088E+01   0.14091E+01
   0.61088E+01   0.14089E+01
   0.61088E+01   0.14088E+01
   0.61088E+01   0.14084E+01
   0.61088E+01   0.14081E+01
   0.61088E+01   0.14081E+01
   0.61088E+01   0.14079E+01
   0.61088E+01   0.14076E+01
   0.61088E+01   0.14073E+01
   0.61088E+01   0.14070E+01
   0.61088E+01   0.14070E+01
   0.61088E+01   0.14069E+01
   0.61088E+01   0.14064E+01
   0.61088E+01   0.14064E+01
   0.61088E+01   0.14061E+01
   0.61088E+01   0.14060E+01
   0.61088E+01   0.14057E+01
   0.61088E+01   0.14054E+01
   0.61088E+01   0.14052E+01
   0.61088E+01   0.14050E+01
   0.61088E+01   0.14048E+01
   0.61088E+01   0.14046E+01
   0.61088E+01   0.14045E+01
   0.61088E+01   0.14041E+01
   0.61088E+01   0.14039E+01
   0.61088E+01   0.14038E+01
   0.61088E+01   0.14034E+01
   0.61088E+01   0.14033E+01
   0.61088E+01   0.14031E+01
   0.61088E+01   0.14030E+01
   0.61088E+01   0.14029E+01
   0.61088E+01   0.14025E+01
   0.61088E+01   0.14024E+01
   0.61088E+01   0.14021E+01
   0.61088E+01   0.14020E+01
   0.61088E+01   0.14017E+01
   0.61088E+01   0.14015E+01
   0.61088E+01   0.14012E+01
   0.61088E+01   0.14011E+01
   0.61088E+01   0.14008E+01
   0.61088E+01   0.14008E+01
   0.61088E+01   0.14006E+01
   0.61088E+01   0.14003E+01
   0.61088E+01   0.14000E+01
   0.61088E+01   0.13999E+01
   0.61088E+01   0.13998E+01
   0.61088E+01   0.13995E+01
   0.61088E+01   0.13994E+01
   0.61088E+01   0.13992E+01
   0.61088E+01   0.13989E+01
   0.61088E+01   0.13987E+01
   0.61088E+01   0.13985E+01
   0.60838E+01   0.13982E+01
   0.60838E+01   0.13980E+01
   0.60838E+01   0.13980E+01
   0.60838E+01   0.13977E+01
   0.60838E+01   0.13975E+01
   0.60838E+01   0.13971E+01
   0.60838E+01   0.13969E+01
   0.60838E+01   0.13967E+01
   0.60838E+01   0.13964E+01
   0.60838E+01   0.13962E+01
   0.60838E+01   0.13959E+01
   0.60838E+01   0.13958E+01
   0.60838E+01   0.13957E+01
   0.60838E+01   0.13956E+01
   0.60838E+01   0.13954E+01
   0.60838E+01   0.13950E+01
   0.60838E+01   0.13949E+01
   0.60838E+01   0.13947E+01
   0.60838E+01   0.13946E+01
   0.60838E+01   0.13942E+01
   0.60838E+01   0.13941E+01
   0.60838E+01   0.13938E+01
   0.60838E+01   0.13935E+01
   0.60838E+01   0.13932E+01
   0.60838E+01   0.13932E+01
   0.60838E+01   0.13930E+01
   0.60838E+01   0.13928E+01
   0.60838E+01   0.13927E+01
   0.60838E+01   0.13926E+01
   0.60838E+01   0.13922E+01
   0.60838E+01   0.13919E+01
   0.60838E+01   0.13918E+01
   0.60838E+01   0.13916E+01
   0.60838E+01   0.13915E+01
   0.60838E+01   0.13912E+01
   0.60838E+01   0.13909E+01
   0.60838E+01   0.13908E+01
   0.60838E+01   0.13907E+01
   0.60838E+01   0.13907E+01
   0.60838E+01   0.13904E+01
   0.60838E+01   0.13901E+01
   0.60838E+01   0.13900E+01
   0.60838E+01   0.13898E+01
   0.60838E+01   0.13894E+01
   0.60838E+01   0.13892E+01
   0.60838E+01   0.13890E+01
   0.60838E+01   0.13888E+01
   0.60838E+01   0.13887E+01
   0.60838E+01   0.13883E+01
   0.60838E+01   0.13880E+01
   0.60838E+01   0.13878E+01
   0.60838E+01   0.13879E+01
   0.60838E+01   0.13876E+01
   0.60838E+01   0.13874E+01
   0.60838E+01   0.13870E+01
   0.60838E+01   0.13870E+01
   0.60838E+01   0.13868E+01
   0.60838E+01   0.13866E+01
   0.60838E+01   0.13864E+01
   0.60838E+01   0.13860E+01
   0.60838E+01   0.13859E+01
   0.60838E+01   0.13856E+01
   0.60838E+01   0.13853E+01
   0.60838E+01   0.13851E+01
   0.60838E+01   0.13850E+01
   0.60838E+01   0.13848E+01
   0.60838E+01   0.13848E+01
   0.60838E+01   0.13846E+01
   0.60838E+01   0.13844E+01
   0.60838E+01   0.13843E+01
   0.60838E+01   0.13840E+01
   0.60838E+01   0.13838E+01
   0.60838E+01   0.13837E+01
   0.60588E+01   0.13833E+01
   0.60588E+01   0.13831E+01
   0.60588E+01   0.13829E+01
   0.60588E+01   0.13827E+01
   0.60588E+01   0.13824E+01
   0.60588E+01   0.13823E+01
   0.60588E+01   0.13822E+01
   0.60588E+01   0.13819E+01
   0.60838E+01   0.13818E+01
   0.60588E+01   0.13817E+01
   0.60588E+01   0.13815E+01
   0.60588E+01   0.13813E+01
   0.60588E+01   0.13810E+01
   0.60588E+01   0.13808E+01
   0.60588E+01   0.13805E+01
   0.60588E+01   0.13803E+01
   0.60588E+01   0.13801E+01
   0.60588E+01   0.13798E+01
   0.60588E+01   0.13797E+01
   0.60588E+01   0.13797E+01
   0.60588E+01   0.13795E+01
   0.60588E+01   0.13792E+01
   0.60588E+01   0.13789E+01
   0.60588E+01   0.13788E+01
   0.60588E+01   0.13785E+01
   0.60588E+01   0.13784E+01
   0.60588E+01   0.13782E+01
   0.60588E+01   0.13777E+01
   0.60588E+01   0.13777E+01
   0.60588E+01   0.13776E+01
   0.60588E+01   0.13774E+01
   0.60588E+01   0.13773E+01
   0.60588E+01   0.13770E+01
   0.60588E+01   0.13768E+01
   0.60588E+01   0.13767E+01
   0.60588E+01   0.13764E+01
   0.60588E+01   0.13761E+01
   0.60588E+01   0.13759E+01
   0.60588E+01   0.13758E+01
   0.60588E+01   0.13757E+01
   0.60588E+01   0.13755E+01
   0.60588E+01   0.13752E+01
   0.60588E+01   0.13751E+01
   0.60588E+01   0.13750E+01
   0.60588E+01   0.13748E+01
   0.60588E+01   0.13746E+01
   0.60588E+01   0.13743E+01
   0.60588E+01   0.13741E+01
   0.60588E+01   0.13739E+01
   0.60588E+01   0.13737E+01
   0.60588E+01   0.13737E+01
   0.60588E+01   0.13734E+01
   0.60588E+01   0.13732E+01
   0.60588E+01   0.13730E+01
   0.60588E+01   0.13727E+01
   0.60588E+01   0.13726E+01
   0.60588E+01   0.13725E+01
   0.60588E+01   0.13722E+01
   0.60588E+01   0.13719E+01
   0.60588E+01   0.13717E+01
   0.60588E+01   0.13715E+01
   0.60588E+01   0.13712E+01
   0.60588E+01   0.13710E+01
   0.60588E+01   0.13709E+01
   0.60588E+01   0.13708E+01
   0.60588E+01   0.13707E+01
   0.60588E+01   0.13706E+01
   0.60588E+01   0.13703E+01
   0.60588E+01   0.13699E+01
   0.60588E+01   0.13699E+01
   0.60588E+01   0.13697E+01
   0.60588E+01   0.13695E+01
   0.60588E+01   0.13692E+01
   0.60588E+01   0.13691E+01
   0.60588E+01   0.13691E+01
   0.60588E+01   0.13688E+01
   0.60588E+01   0.13685E+01
   0.60338E+01   0.13682E+01
   0.60338E+01   0.13681E+01
   0.60338E+01   0.13681E+01
   0.60338E+01   0.13677E+01
   0.60338E+01   0.13677E+01
   0.60588E+01   0.13675E+01
   0.60338E+01   0.13673E+01
   0.60338E+01   0.13669E+01
   0.60338E+01   0.13667E+01
   0.60338E+01   0.13665E+01
   0.60338E+01   0.13665E+01
   0.60338E+01   0.13663E+01
   0.60338E+01   0.13660E+01
   0.60338E+01   0.13656E+01
   0.60338E+01   0.13655E+01
   0.60338E+01   0.13651E+01
   0.60338E+01   0.13651E+01
   0.60338E+01   0.13652E+01
   0.60338E+01   0.13647E+01
   0.60338E+01   0.13647E+01
   0.60338E+01   0.13646E+01
   0.60338E+01   0.13646E+01
   0.60338E+01   0.13642E+01
   0.60338E+01   0.13640E+01
   0.60338E+01   0.13638E+01
   0.60338E+01   0.13636E+01
   0.60338E+01   0.13633E+01
   0.60338E+01   0.13633E+01
   0.60338E+01   0.13630E+01
   0.60338E+01   0.13628E+01
   0.60338E+01   0.13625E+01
   0.60338E+01   0.13624E+01
   0.60338E+01   0.13624E+01
   0.60338E+01   0.13620E+01
   0.60338E+01   0.13618E+01
   0.60338E+01   0.13617E+01
   0.60338E+01   0.13614E+01
   0.60338E+01   0.13614E+01
   0.60338E+01   0.13611E+01
   0.60338E+01   0.13611E+01
   0.60338E+01   0.13608E+01
   0.60338E+01   0.13606E+01
   0.60338E+01   0.13604E+01
   0.60338E+01   0.13603E+01
   0.60338E+01   0.13601E+01
   0.60338E+01   0.13599E+01
   0.60338E+01   0.13597E+01
   0.60338E+01   0.13596E+01
   0.60338E+01   0.13593E+01
   0.60338E+01   0.13590E+01
   0.60338E+01   0.13588E+01
   0.60338E+01   0.13588E+01
   0.60338E+01   0.13585E+01
   0.60338E+01   0.13583E+01
   0.60338E+01   0.13580E+01
   0.60338E+01   0.13577E+01
   0.60338E+01   0.13576E+01
   0.60338E+01   0.13576E+01
   0.60338E+01   0.13575E+01
   0.60338E+01   0.13574E+01
   0.60338E+01   0.13572E+01
   0.60338E+01   0.13568E+01
   0.60338E+01   0.13566E+01
   0.60338E+01   0.13564E+01
   0.60338E+01   0.13563E+01
   0.60338E+01   0.13561E+01
   0.60338E+01   0.13560E+01
   0.60338E+01   0.13557E+01
   0.60338E+01   0.13556E+01
   0.60338E+01   0.13553E+01
   0.60338E+01   0.13552E+01
   0.60338E+01   0.13549E+01
   0.60338E+01   0.13548E+01
   0.60338E+01   0.13547E+01
   0.60338E+01   0.13547E+01
   0.60338E+01   0.13545E+01
   0.60338E+01   0.13542E+01
   0.60338E+01   0.13541E+01
   0.60338E+01   0.13538E+01
   0.60338E+01   0.13538E+01
   0.60338E+01   0.13535E+01
   0.60338E+01   0.13532E+01
   0.60338E+01   0.13529E+01
   0.60338E+01   0.13528E+01
   0.60338E+01   0.13528E+01
   0.60338E+01   0.13524E+01
   0.60338E+01   0.13522E+01
   0.60338E+01   0.13521E+01
   0.60338E+01   0.13518E+01
   0.60338E+01   0.13518E+01
   0.60338E+01   0.13517E+01
   0.60338E+01   0.13515E+01
   0.60338E+01   0.13512E+01
   0.60338E+01   0.13510E+01
   0.60338E+01   0.13510E+01
   0.60338E+01   0.13507E+01
   0.60338E+01   0.13505E+01
   0.60338E+01   0.13503E+01
   0.60338E+01   0.13500E+01
   0.60338E+01   0.13498E+01
   0.60338E+01   0.13496E+01
   0.60338E+01   0.13493E+01
   0.60338E+01   0.13490E+01
   0.60338E+01   0.13490E+01
   0.60338E+01   0.13489E+01
   0.60338E+01   0.13489E+01
   0.60338E+01   0.13488E+01
   0.60338E+01   0.13487E+01
   0.60338E+01   0.13486E+01
   0.60338E+01   0.13484E+01
   0.60338E+01   0.13481E+01
   0.60338E+01   0.13479E+01
   0.60338E+01   0.13477E+01
   0.60338E+01   0.13477E+01
   0.60338E+01   0.13473E+01
   0.60338E+01   0.13469E+01
   0.60338E+01   0.13469E+01
   0.60338E+01   0.13467E+01
   0.60338E+01   0.13465E+01
   0.60338E+01   0.13465E+01
   0.60338E+01   0.13463E+01
   0.60338E+01   0.13460E+01
   0.60338E+01   0.13459E+01
   0.60338E+01   0.13458E+01
   0.60088E+01   0.13454E+01
   0.60338E+01   0.13453E+01
   0.60338E+01   0.13450E+01
   0.60338E+01   0.13448E+01
   0.60338E+01   0.13448E+01
   0.60338E+01   0.13447E+01
   0.60338E+01   0.13443E+01
   0.60338E+01   0.13442E+01
   0.60338E+01   0.13442E+01
   0.60338E+01   0.13441E+01
   0.60338E+01   0.13439E+01
   0.60338E+01   0.13436E+01
   0.60338E+01   0.13434E+01
   0.60338E+01   0.13432E+01
   0.60338E+01   0.13431E+01
   0.60338E+01   0.13429E+01
   0.60338E+01   0.13428E+01
   0.60338E+01   0.13425E+01
   0.60338E+01   0.13425E+01
   0.60088E+01   0.13421E+01
   0.60088E+01   0.13420E+01
   0.60088E+01   0.13417E+01
   0.60088E+01   0.13416E+01
   0.60338E+01   0.13415E+01
   0.60088E+01   0.13413E+01
   0.60088E+01   0.13411E+01
   0.60338E+01   0.13413E+01
   0.60088E+01   0.13409E+01
   0.60088E+01   0.13406E+01
   0.60088E+01   0.13405E+01
   0.60088E+01   0.13402E+01
   0.60088E+01   0.13401E+01
   0.60088E+01   0.13399E+01
   0.60088E+01   0.13399E+01
   0.60088E+01   0.13395E+01
   0.60088E+01   0.13395E+01
   0.60088E+01   0.13393E+01
   0.60088E+01   0.13391E+01
   0.60088E+01   0.13390E+01
   0.60088E+01   0.13389E+01
   0.60088E+01   0.13385E+01
   0.60088E+01   0.13385E+01
   0.60088E+01   0.13382E+01
   0.60088E+01   0.13381E+01
   0.60088E+01   0.13380E+01
   0.60088E+01   0.13379E+01
   0.60088E+01   0.13375E+01
   0.60088E+01   0.13373E+01
   0.60088E+01   0.13371E+01
   0.60088E+01   0.13370E+01
   0.60088E+01   0.13368E+01
   0.60088E+01   0.13370E+01
   0.60088E+01   0.13367E+01
   0.60088E+01   0.13363E+01
   0.60088E+01   0.13362E+01
   0.60088E+01   0.13362E+01
   0.60088E+01   0.13360E+01
   0.60088E+01   0.13356E+01
   0.60088E+01   0.13355E+01
   0.60088E+01   0.13352E+01
   0.60088E+01   0.13353E+01
   0.60088E+01   0.13353E+01
   0.60088E+01   0.13350E+01
   0.60088E+01   0.13347E+01
   0.60088E+01   0.13344E+01
   0.60088E+01   0.13342E+01
   0.60088E+01   0.13340E+01
   0.60088E+01   0.13343E+01
   0.60088E+01   0.13338E+01
   0.60088E+01   0.13337E+01
   0.60088E+01   0.13334E+01
   0.60088E+01   0.13333E+01
   0.60088E+01   0.13331E+01
   0.60088E+01   0.13330E+01
   0.60088E+01   0.13329E+01
   0.60088E+01   0.13329E+01
   0.60088E+01   0.13328E+01
   0.60088E+01   0.13326E+01
   0.60088E+01   0.13325E+01
   0.60088E+01   0.13323E+01
   0.60088E+01   0.13321E+01
   0.60088E+01   0.13320E+01
   0.60088E+01   0.13318E+01
   0.60088E+01   0.13315E+01
   0.60088E+01   0.13314E+01
   0.60088E+01   0.13312E+01
   0.60088E+01   0.13310E+01
   0.60088E+01   0.13308E+01
   0.60088E+01   0.13304E+01
   0.60088E+01   0.13303E+01
   0.60088E+01   0.13301E+01
   0.60088E+01   0.13299E+01
   0.60088E+01   0.13300E+01
   0.60088E+01   0.13297E+01
   0.60088E+01   0.13297E+01
   0.60088E+01   0.13296E+01
   0.60088E+01   0.13292E+01
   0.60088E+01   0.13291E+01
   0.60088E+01   0.13288E+01
   0.60088E+01   0.13287E+01
   0.60088E+01   0.13285E+01
   0.60088E+01   0.13281E+01
   0.60088E+01   0.13279E+01
   0.60088E+01   0.13276E+01
   0.60088E+01   0.13276E+01
   0.60088E+01   0.13276E+01
   0.60088E+01   0.13277E+01
   0.60088E+01   0.13275E+01
   0.60088E+01   0.13274E+01
   0.60088E+01   0.13273E+01
   0.60088E+01   0.13270E+01
   0.60088E+01   0.13268E+01
   0.60088E+01   0.13266E+01
   0.60088E+01   0.13266E+01
   0.60088E+01   0.13264E+01
   0.60088E+01   0.13261E+01
   0.60088E+01   0.13260E+01
   0.60088E+01   0.13259E+01
   0.60088E+01   0.13258E+01
   0.60088E+01   0.13256E+01
   0.60088E+01   0.13256E+01
   0.60088E+01   0.13254E+01
   0.60088E+01   0.13253E+01
   0.60088E+01   0.13250E+01
   0.60088E+01   0.13248E+01
   0.60088E+01   0.13243E+01
   0.60088E+01   0.13241E+01
   0.60088E+01   0.13240E+01
   0.60088E+01   0.13242E+01
   0.60088E+01   0.13241E+01
   0.60088E+01   0.13240E+01
   0.60088E+01   0.13239E+01
   0.60088E+01   0.13236E+01
   0.60088E+01   0.13235E+01
   0.60088E+01   0.13232E+01
   0.60088E+01   0.13229E+01
   0.60088E+01   0.13229E+01
   0.60088E+01   0.13225E+01
   0.60088E+01   0.13226E+01
   0.60088E+01   0.13224E+01
   0.60088E+01   0.13221E+01
   0.60088E+01   0.13221E+01
   0.60088E+01   0.13219E+01
   0.60088E+01   0.13217E+01
   0.60088E+01   0.13216E+01
   0.60088E+01   0.13213E+01
   0.60088E+01   0.13210E+01
   0.60088E+01   0.13207E+01
   0.60088E+01   0.13209E+01
   0.60088E+01   0.13207E+01
   0.60088E+01   0.13207E+01
   0.60088E+01   0.13204E+01
   0.60088E+01   0.13203E+01
   0.60088E+01   0.13203E+01
   0.60088E+01   0.13203E+01
   0.60088E+01   0.13199E+01
   0.60088E+01   0.13197E+01
   0.60088E+01   0.13194E+01
   0.60088E+01   0.13192E+01
   0.60088E+01   0.13192E+01
   0.60088E+01   0.13191E+01
   0.60088E+01   0.13190E+01
   0.60088E+01   0.13189E+01
   0.60088E+01   0.13187E+01
   0.60088E+01   0.13184E+01
   0.60088E+01   0.13182E+01
   0.60088E+01   0.13180E+01
   0.60088E+01   0.13181E+01
   0.60088E+01   0.13179E+01
   0.60088E+01   0.13178E+01
   0.60088E+01   0.13176E+01
   0.60088E+01   0.13175E+01
   0.60088E+01   0.13173E+01
   0.60088E+01   0.13172E+01
   0.60088E+01   0.13170E+01
   0.60088E+01   0.13168E+01
   0.60088E+01   0.13168E+01
   0.60088E+01   0.13166E+01
   0.60088E+01   0.13164E+01
   0.60088E+01   0.13161E+01
   0.60088E+01   0.13160E+01
   0.60088E+01   0.13157E+01
   0.60088E+01   0.13158E+01
   0.60088E+01   0.13155E+01
   0.60088E+01   0.13153E+01
   0.60088E+01   0.13154E+01
   0.60088E+01   0.13151E+01
   0.60088E+01   0.13152E+01
   0.60088E+01   0.13149E+01
   0.60088E+01   0.13148E+01
   0.60088E+01   0.13147E+01
   0.60088E+01   0.13144E+01
   0.60088E+01   0.13144E+01
   0.60088E+01   0.13143E+01
   0.60088E+01   0.13141E+01
   0.60088E+01   0.13137E+01
   0.60088E+01   0.13137E+01
   0.60088E+01   0.13135E+01
   0.60338E+01   0.13133E+01
   0.60088E+01   0.13132E+01
   0.60088E+01   0.13129E+01
   0.60338E+01   0.13130E+01
   0.60338E+01   0.13128E+01
   0.60088E+01   0.13127E+01
   0.60338E+01   0.13124E+01
   0.60338E+01   0.13122E+01
   0.60338E+01   0.13122E+01
   0.60338E+01   0.13120E+01
   0.60338E+01   0.13118E+01
   0.60338E+01   0.13118E+01
   0.60338E+01   0.13118E+01
   0.60338E+01   0.13113E+01
   0.60338E+01   0.13112E+01
   0.60338E+01   0.13112E+01
   0.60338E+01   0.13112E+01
   0.60338E+01   0.13109E+01
   0.60338E+01   0.13106E+01
   0.60338E+01   0.13105E+01
   0.60338E+01   0.13104E+01
   0.60338E+01   0.13104E+01
   0.60338E+01   0.13102E+01
   0.60338E+01   0.13102E+01
   0.60338E+01   0.13099E+01
   0.60338E+01   0.13095E+01
   0.60338E+01   0.13095E+01
   0.60338E+01   0.13093E+01
   0.60338E+01   0.13092E+01
   0.60338E+01   0.13089E+01
   0.60338E+01   0.13089E+01
   0.60338E+01   0.13086E+01
   0.60338E+01   0.13087E+01
   0.60338E+01   0.13087E+01
   0.60338E+01   0.13085E+01
   0.60338E+01   0.13086E+01
   0.60338E+01   0.13085E+01
   0.60338E+01   0.13084E+01
   0.60338E+01   0.13083E+01
   0.60338E+01   0.13079E+01
   0.60338E+01   0.13076E+01
   0.60338E+01   0.13075E+01
   0.60338E+01   0.13073E+01
   0.60338E+01   0.13072E+01
   0.60338E+01   0.13068E+01
   0.60338E+01   0.13066E+01
   0.60338E+01   0.13064E+01
   0.60088E+01   0.13061E+01
   0.60338E+01   0.13059E+01
   0.60338E+01   0.13060E+01
   0.60338E+01   0.13059E+01
   0.60338E+01   0.13059E+01
   0.60338E+01   0.13058E+01
   0.60338E+01   0.13057E+01
   0.60338E+01   0.13056E+01
   0.60338E+01   0.13055E+01
   0.60338E+01   0.13053E+01
   0.60338E+01   0.13051E+01
   0.60338E+01   0.13052E+01
   0.60338E+01   0.13050E+01
   0.60338E+01   0.13049E+01
   0.60338E+01   0.13045E+01
   0.60338E+01   0.13043E+01
   0.60338E+01   0.13044E+01
   0.60338E+01   0.13044E+01
   0.60338E+01   0.13044E+01
   0.60338E+01   0.13040E+01
   0.60338E+01   0.13038E+01
   0.60338E+01   0.13037E+01
   0.60338E+01   0.13036E+01
   0.60338E+01   0.13034E+01
   0.60338E+01   0.13032E+01
   0.60338E+01   0.13029E+01
   0.60338E+01   0.13028E+01
   0.60338E+01   0.13025E+01
   0.60338E+01   0.13025E+01
   0.60338E+01   0.13025E+01
   0.60338E+01   0.13023E+01
   0.60338E+01   0.13022E+01
   0.60338E+01   0.13021E+01
   0.60338E+01   0.13021E+01
   0.60338E+01   0.13020E+01
   0.60338E+01   0.13016E+01
   0.60338E+01   0.13014E+01
   0.60338E+01   0.13013E+01
   0.60338E+01   0.13012E+01
   0.60338E+01   0.13009E+01
   0.60338E+01   0.13009E+01
   0.60338E+01   0.13008E+01
   0.60338E+01   0.13009E+01
   0.60338E+01   0.13006E+01
   0.60338E+01   0.13005E+01
   0.60338E+01   0.13003E+01
   0.60338E+01   0.13002E+01
   0.60338E+01   0.13002E+01
   0.60338E+01   0.13001E+01
   0.60338E+01   0.12999E+01
   0.60338E+01   0.12997E+01
   0.60338E+01   0.12998E+01
   0.60338E+01   0.12997E+01
   0.60338E+01   0.12995E+01
   0.60338E+01   0.12992E+01
   0.60338E+01   0.12992E+01
   0.60338E+01   0.12988E+01
   0.60338E+01   0.12987E+01
   0.60338E+01   0.12987E+01
   0.60338E+01   0.12984E+01
   0.60338E+01   0.12983E+01
   0.60338E+01   0.12981E+01
   0.60338E+01   0.12982E+01
   0.60338E+01   0.12980E+01
   0.60338E+01   0.12979E+01
   0.60338E+01   0.12978E+01
   0.60338E+01   0.12975E+01
   0.60338E+01   0.12975E+01
   0.60338E+01   0.12972E+01
   0.60338E+01   0.12971E+01
   0.60338E+01   0.12969E+01
   0.60338E+01   0.12968E+01
   0.60338E+01   0.12967E+01
   0.60338E+01   0.12967E+01
   0.60338E+01   0.12964E+01
   0.60338E+01   0.12964E+01
   0.60338E+01   0.12962E+01
   0.60338E+01   0.12963E+01
   0.60338E+01   0.12959E+01
   0.60338E+01   0.12957E+01
   0.60338E+01   0.12954E+01
   0.60338E+01   0.12954E+01
   0.60338E+01   0.12952E+01
   0.60338E+01   0.12951E+01
   0.60338E+01   0.12952E+01
   0.60338E+01   0.12951E+01
   0.60338E+01   0.12951E+01
   0.60338E+01   0.12950E+01
   0.60338E+01   0.12949E+01
   0.60338E+01   0.12947E+01
   0.60338E+01   0.12943E+01
   0.60338E+01   0.12942E+01
   0.60338E+01   0.12941E+01
   0.60338E+01   0.12939E+01
   0.60338E+01   0.12939E+01
   0.60338E+01   0.12940E+01
   0.60338E+01   0.12937E+01
   0.60338E+01   0.12936E+01
   0.60338E+01   0.12934E+01
   0.60338E+01   0.12933E+01
   0.60338E+01   0.12932E+01
   0.60338E+01   0.12932E+01
   0.60338E+01   0.12932E+01
   0.60338E+01   0.12932E+01
   0.60338E+01   0.12928E+01
   0.60338E+01   0.12926E+01
   0.60338E+01   0.12923E+01
   0.60338E+01   0.12922E+01
   0.60338E+01   0.12922E+01
   0.60338E+01   0.12922E+01
   0.60338E+01   0.12920E+01
   0.60338E+01   0.12920E+01
   0.60338E+01   0.12916E+01
   0.60338E+01   0.12916E+01
   0.60338E+01   0.12915E+01
   0.60338E+01   0.12914E+01
   0.60588E+01   0.12913E+01
   0.60588E+01   0.12910E+01
   0.60338E+01   0.12908E+01
   0.60338E+01   0.12908E+01
   0.60338E+01   0.12908E+01
   0.60588E+01   0.12908E+01
   0.60588E+01   0.12908E+01
   0.60338E+01   0.12904E+01
   0.60338E+01   0.12901E+01
   0.60338E+01   0.12899E+01
   0.60338E+01   0.12898E+01
   0.60338E+01   0.12898E+01
   0.60338E+01   0.12897E+01
   0.60338E+01   0.12895E+01
   0.60338E+01   0.12896E+01
   0.60338E+01   0.12894E+01
   0.60338E+01   0.12891E+01
   0.60588E+01   0.12892E+01
   0.60588E+01   0.12890E+01
   0.60588E+01   0.12889E+01
   0.60588E+01   0.12889E+01
   0.60588E+01   0.12887E+01
   0.60588E+01   0.12886E+01
   0.60588E+01   0.12886E+01
   0.60588E+01   0.12885E+01
   0.60588E+01   0.12883E+01
   0.60588E+01   0.12880E+01
   0.60588E+01   0.12879E+01
   0.60588E+01   0.12878E+01
   0.60588E+01   0.12875E+01
   0.60588E+01   0.12875E+01
   0.60588E+01   0.12875E+01
   0.60588E+01   0.12873E+01
   0.60588E+01   0.12871E+01
   0.60588E+01   0.12869E+01
   0.60588E+01   0.12870E+01
   0.60588E+01   0.12869E+01
   0.60588E+01   0.12869E+01
   0.60588E+01   0.12868E+01
   0.60588E+01   0.12867E+01
   0.60588E+01   0.12864E+01
   0.60588E+01   0.12862E+01
   0.60588E+01   0.12860E+01
   0.60588E+01   0.12860E+01
   0.60588E+01   0.12860E+01
   0.60588E+01   0.12858E+01
   0.60588E+01   0.12858E+01
   0.60588E+01   0.12858E+01
   0.60588E+01   0.12856E+01
   0.60588E+01   0.12854E+01
   0.60588E+01   0.12851E+01
   0.60588E+01   0.12850E+01
   0.60588E+01   0.12849E+01
   0.60588E+01   0.12850E+01
   0.60588E+01   0.12848E+01
   0.60588E+01   0.12844E+01
   0.60588E+01   0.12844E+01
   0.60588E+01   0.12843E+01
   0.60588E+01   0.12842E+01
   0.60588E+01   0.12840E+01
   0.60588E+01   0.12839E+01
   0.60588E+01   0.12837E+01
   0.60588E+01   0.12837E+01
   0.60588E+01   0.12837E+01
   0.60588E+01   0.12836E+01
   0.60588E+01   0.12835E+01
   0.60588E+01   0.12835E+01
   0.60588E+01   0.12836E+01
   0.60588E+01   0.12836E+01
   0.60588E+01   0.12835E+01
   0.60588E+01   0.12835E+01
   0.60588E+01   0.12834E+01
   0.60588E+01   0.12831E+01
   0.60588E+01   0.12830E+01
   0.60588E+01   0.12830E+01
   0.60588E+01   0.12827E+01
   0.60588E+01   0.12827E+01
   0.60588E+01   0.12825E+01
   0.60588E+01   0.12823E+01
   0.60588E+01   0.12822E+01
   0.60588E+01   0.12819E+01
   0.60588E+01   0.12817E+01
   0.60588E+01   0.12816E+01
   0.60588E+01   0.12816E+01
   0.60588E+01   0.12813E+01
   0.60588E+01   0.12809E+01
   0.60588E+01   0.12809E+01
   0.60588E+01   0.12807E+01
   0.60588E+01   0.12808E+01
   0.60588E+01   0.12808E+01
   0.60588E+01   0.12808E+01
   0.60838E+01   0.12807E+01
   0.60838E+01   0.12808E+01
   0.60838E+01   0.12808E+01
   0.60838E+01   0.12806E+01
   0.60838E+01   0.12801E+01
   0.60838E+01   0.12799E+01
   0.60838E+01   0.12798E+01
   0.60838E+01   0.12798E+01
   0.60838E+01   0.12794E+01
   0.60588E+01   0.12791E+01
   0.60588E+01   0.12789E+01
   0.60588E+01   0.12786E+01
   0.60588E+01   0.12786E+01
   0.60838E+01   0.12788E+01
   0.60838E+01   0.12788E+01
   0.60838E+01   0.12788E+01
   0.60838E+01   0.12786E+01
   0.60838E+01   0.12787E+01
   0.60838E+01   0.12783E+01
   0.60838E+01   0.12784E+01
   0.60838E+01   0.12784E+01
   0.60838E+01   0.12782E+01
   0.60838E+01   0.12781E+01
   0.60838E+01   0.12781E+01
   0.60838E+01   0.12780E+01
   0.60838E+01   0.12779E+01
   0.60838E+01   0.12774E+01
   0.60838E+01   0.12775E+01
   0.60838E+01   0.12776E+01
   0.60838E+01   0.12775E+01
   0.60838E+01   0.12774E+01
   0.60838E+01   0.12774E+01
   0.60838E+01   0.12772E+01
   0.60838E+01   0.12772E+01
   0.60838E+01   0.12772E+01
   0.60838E+01   0.12771E+01
   0.60838E+01   0.12770E+01
   0.60838E+01   0.12769E+01
   0.60838E+01   0.12768E+01
   0.60838E+01   0.12768E+01
   0.60838E+01   0.12765E+01
   0.60838E+01   0.12765E+01
   0.60838E+01   0.12767E+01
   0.60838E+01   0.12765E+01
   0.60838E+01   0.12765E+01
   0.60838E+01   0.12764E+01
   0.60838E+01   0.12765E+01
   0.60838E+01   0.12764E+01
   0.60838E+01   0.12760E+01
   0.60838E+01   0.12758E+01
   0.60838E+01   0.12758E+01
   0.60838E+01   0.12756E+01
   0.60838E+01   0.12753E+01
   0.60838E+01   0.12753E+01
   0.60838E+01   0.12752E+01
   0.60838E+01   0.12751E+01
   0.60838E+01   0.12749E+01
   0.60838E+01   0.12748E+01
   0.60838E+01   0.12747E+01
   0.60838E+01   0.12748E+01
   0.60838E+01   0.12745E+01
   0.60838E+01   0.12742E+01
   0.60838E+01   0.12740E+01
   0.60838E+01   0.12739E+01
   0.60838E+01   0.12739E+01
   0.60838E+01   0.12736E+01
   0.60838E+01   0.12737E+01
   0.60838E+01   0.12736E+01
   0.60838E+01   0.12737E+01
   0.60838E+01   0.12734E+01
   0.60838E+01   0.12736E+01
   0.60838E+01   0.12732E+01
   0.60838E+01   0.12730E+01
   0.60838E+01   0.12731E+01
   0.60838E+01   0.12731E+01
   0.60838E+01   0.12728E+01
   0.60838E+01   0.12726E+01
   0.60838E+01   0.12726E+01
   0.60838E+01   0.12726E+01
   0.61088E+01   0.12725E+01
   0.60838E+01   0.12723E+01
   0.60838E+01   0.12722E+01
   0.61088E+01   0.12721E+01
   0.61088E+01   0.12722E+01
   0.61088E+01   0.12720E+01
   0.61088E+01   0.12719E+01
   0.61088E+01   0.12717E+01
   0.61088E+01   0.12714E+01
   0.61088E+01   0.12714E+01
   0.61088E+01   0.12713E+01
   0.61088E+01   0.12714E+01
   0.61088E+01   0.12714E+01
   0.61088E+01   0.12713E+01
   0.61088E+01   0.12714E+01
   0.61088E+01   0.12713E+01
   0.61088E+01   0.12711E+01
   0.61088E+01   0.12709E+01
   0.61088E+01   0.12710E+01
   0.61088E+01   0.12708E+01
   0.61088E+01   0.12708E+01
   0.61088E+01   0.12706E+01
   0.61088E+01   0.12704E+01
   0.61088E+01   0.12705E+01
   0.61088E+01   0.12704E+01
   0.61088E+01   0.12705E+01
   0.61088E+01   0.12702E+01
   0.61088E+01   0.12699E+01
   0.61088E+01   0.12696E+01
   0.61088E+01   0.12697E+01
   0.61088E+01   0.12697E+01
   0.61088E+01   0.12694E+01
   0.61088E+01   0.12694E+01
   0.61088E+01   0.12693E+01
   0.61088E+01   0.12692E+01
   0.61088E+01   0.12692E+01
   0.61088E+01   0.12692E+01
   0.61088E+01   0.12691E+01
   0.61088E+01   0.12691E+01
   0.61088E+01   0.12691E+01
   0.61088E+01   0.12687E+01
   0.61088E+01   0.12686E+01
   0.61088E+01   0.12684E+01
   0.61088E+01   0.12685E+01
   0.61088E+01   0.12683E+01
   0.61088E+01   0.12683E+01
   0.61088E+01   0.12681E+01
   0.61088E+01   0.12680E+01
   0.61088E+01   0.12679E+01
   0.61088E+01   0.12679E+01
   0.61088E+01   0.12678E+01
   0.61088E+01   0.12678E+01
   0.61088E+01   0.12678E+01
   0.61088E+01   0.12678E+01
   0.61088E+01   0.12675E+01
   0.61088E+01   0.12676E+01
   0.61088E+01   0.12671E+01
   0.61088E+01   0.12671E+01
   0.61088E+01   0.12670E+01
   0.61088E+01   0.12669E+01
   0.61088E+01   0.12671E+01
   0.61088E+01   0.12671E+01
   0.61088E+01   0.12670E+01
   0.61088E+01   0.12668E+01
   0.61088E+01   0.12668E+01
   0.61088E+01   0.12665E+01
   0.61088E+01   0.12664E+01
   0.61088E+01   0.12662E+01
   0.61338E+01   0.12660E+01
   0.61338E+01   0.12658E+01
   0.61338E+01   0.12658E+01
   0.61338E+01   0.12658E+01
   0.61338E+01   0.12659E+01
   0.61338E+01   0.12659E+01
   0.61338E+01   0.12657E+01
   0.61338E+01   0.12656E+01
   0.61338E+01   0.12656E+01
   0.61338E+01   0.12656E+01
   0.61338E+01   0.12654E+01
   0.61338E+01   0.12653E+01
   0.61338E+01   0.12652E+01
   0.61338E+01   0.12652E+01
   0.61338E+01   0.12652E+01
   0.61338E+01   0.12651E+01
   0.61338E+01   0.12648E+01
   0.61338E+01   0.12648E+01
   0.61338E+01   0.12647E+01
   0.61338E+01   0.12644E+01
   0.61338E+01   0.12644E+01
   0.61338E+01   0.12644E+01
   0.61338E+01   0.12644E+01
   0.61338E+01   0.12643E+01
   0.61338E+01   0.12642E+01
   0.61338E+01   0.12641E+01
   0.61338E+01   0.12641E+01
   0.61338E+01   0.12639E+01
   0.61338E+01   0.12639E+01
   0.61338E+01   0.12641E+01
   0.61338E+01   0.12640E+01
   0.61338E+01   0.12639E+01
   0.61338E+01   0.12637E+01
   0.61338E+01   0.12638E+01
   0.61338E+01   0.12636E+01
   0.61338E+01   0.12633E+01
   0.61338E+01   0.12634E+01
   0.61338E+01   0.12635E+01
   0.61338E+01   0.12631E+01
   0.61338E+01   0.12630E+01
   0.61338E+01   0.12631E+01
   0.61338E+01   0.12630E+01
   0.61338E+01   0.12628E+01
   0.61338E+01   0.12627E+01
   0.61338E+01   0.12626E+01
   0.61338E+01   0.12627E+01
   0.61338E+01   0.12626E+01
   0.61338E+01   0.12625E+01
   0.61338E+01   0.12625E+01
   0.61338E+01   0.12623E+01
   0.61588E+01   0.12622E+01
   0.61588E+01   0.12621E+01
   0.61588E+01   0.12622E+01
   0.61588E+01   0.12622E+01
   0.61588E+01   0.12623E+01
   0.61588E+01   0.12622E+01
   0.61588E+01   0.12621E+01
   0.61588E+01   0.12621E+01
   0.61588E+01   0.12621E+01
   0.61588E+01   0.12620E+01
   0.61588E+01   0.12619E+01
   0.61588E+01   0.12618E+01
   0.61588E+01   0.12616E+01
   0.61588E+01   0.12614E+01
   0.61588E+01   0.12614E+01
   0.61588E+01   0.12614E+01
   0.61588E+01   0.12612E+01
   0.61588E+01   0.12612E+01
   0.61588E+01   0.12611E+01
   0.61588E+01   0.12609E+01
   0.61588E+01   0.12609E+01
   0.61588E+01   0.12609E+01
   0.61588E+01   0.12607E+01
   0.61588E+01   0.12607E+01
   0.61588E+01   0.12607E+01
   0.61588E+01   0.12608E+01
   0.61588E+01   0.12606E+01
   0.61588E+01   0.12605E+01
   0.61588E+01   0.12604E+01
   0.61588E+01   0.12604E+01
   0.61588E+01   0.12604E+01
   0.61588E+01   0.12604E+01
   0.61588E+01   0.12601E+01
   0.61588E+01   0.12600E+01
   0.61588E+01   0.12601E+01
   0.61588E+01   0.12600E+01
   0.61588E+01   0.12600E+01
   0.61588E+01   0.12599E+01
   0.61838E+01   0.12597E+01
   0.61588E+01   0.12596E+01
   0.61838E+01   0.12598E+01
   0.61588E+01   0.12597E+01
   0.61588E+01   0.12597E+01
   0.61838E+01   0.12596E+01
   0.61588E+01   0.12594E+01
   0.61588E+01   0.12594E+01
   0.61838E+01   0.12593E+01
   0.61838E+01   0.12591E+01
   0.61838E+01   0.12589E+01
   0.61838E+01   0.12589E+01
   0.61838E+01   0.12590E+01
   0.61838E+01   0.12590E+01
   0.61838E+01   0.12588E+01
   0.61838E+01   0.12586E+01
   0.61838E+01   0.12583E+01
   0.61838E+01   0.12585E+01
   0.61838E+01   0.12585E+01
   0.61838E+01   0.12581E+01
   0.61838E+01   0.12585E+01
   0.61838E+01   0.12584E+01
   0.61838E+01   0.12583E+01
   0.61838E+01   0.12580E+01
   0.61838E+01   0.12579E+01
   0.61838E+01   0.12578E+01
   0.61838E+01   0.12579E+01
   0.61838E+01   0.12580E+01
   0.61838E+01   0.12580E+01
   0.61838E+01   0.12577E+01
   0.61838E+01   0.12577E+01
   0.61838E+01   0.12573E+01
   0.61838E+01   0.12574E+01
   0.61838E+01   0.12574E+01
   0.61838E+01   0.12576E+01
   0.61838E+01   0.12576E+01
   0.61838E+01   0.12572E+01
   0.61838E+01   0.12570E+01
   0.61838E+01   0.12569E+01
   0.61838E+01   0.12567E+01
   0.61838E+01   0.12569E+01
   0.61838E+01   0.12568E+01
   0.61838E+01   0.12569E+01
   0.61838E+01   0.12568E+01
   0.61838E+01   0.12569E+01
   0.61838E+01   0.12568E+01
   0.61838E+01   0.12566E+01
   0.61838E+01   0.12565E+01
   0.61838E+01   0.12566E+01
   0.61838E+01   0.12565E+01
   0.62088E+01   0.12565E+01
   0.61838E+01   0.12563E+01
   0.62088E+01   0.12563E+01
   0.62088E+01   0.12562E+01
   0.62088E+01   0.12561E+01
   0.61838E+01   0.12558E+01
   0.62088E+01   0.12561E+01
   0.62088E+01   0.12557E+01
   0.62088E+01   0.12557E+01
   0.62088E+01   0.12559E+01
   0.62088E+01   0.12557E+01
   0.62088E+01   0.12558E+01
   0.62088E+01   0.12558E+01
   0.62088E+01   0.12557E+01
   0.62088E+01   0.12554E+01
   0.62088E+01   0.12555E+01
   0.62088E+01   0.12553E+01
   0.62088E+01   0.12552E+01
   0.62088E+01   0.12551E+01
   0.62088E+01   0.12552E+01
   0.62088E+01   0.12553E+01
   0.62088E+01   0.12552E+01
   0.62088E+01   0.12551E+01
   0.62088E+01   0.12550E+01
   0.62088E+01   0.12547E+01
   0.62088E+01   0.12546E+01
   0.62088E+01   0.12547E+01
   0.62088E+01   0.12548E+01
   0.62088E+01   0.12546E+01
   0.62088E+01   0.12545E+01
   0.62088E+01   0.12543E+01
   0.62088E+01   0.12542E+01
   0.62088E+01   0.12543E+01
   0.62088E+01   0.12541E+01
   0.62088E+01   0.12543E+01
   0.62088E+01   0.12544E+01
   0.62088E+01   0.12542E+01
   0.62088E+01   0.12541E+01
   0.62088E+01   0.12543E+01
   0.62088E+01   0.12540E+01
   0.62088E+01   0.12539E+01
   0.62088E+01   0.12541E+01
   0.62088E+01   0.12539E+01
   0.62088E+01   0.12537E+01
   0.62088E+01   0.12538E+01
   0.62088E+01   0.12537E+01
   0.62088E+01   0.12538E+01
   0.62088E+01   0.12537E+01
   0.62088E+01   0.12535E+01
   0.62088E+01   0.12535E+01
   0.62088E+01   0.12533E+01
   0.62088E+01   0.12533E+01
   0.62088E+01   0.12531E+01
   0.62088E+01   0.12531E+01
   0.62088E+01   0.12530E+01
   0.62088E+01   0.12528E+01
   0.62088E+01   0.12529E+01
   0.62088E+01   0.12527E+01
   0.62338E+01   0.12527E+01
   0.62338E+01   0.12527E+01
   0.62338E+01   0.12526E+01
   0.62338E+01   0.12526E+01
   0.62338E+01   0.12526E+01
   0.62338E+01   0.12527E+01
   0.62338E+01   0.12527E+01
   0.62338E+01   0.12528E+01
   0.62338E+01   0.12528E+01
   0.62338E+01   0.12532E+01
   0.62338E+01   0.12531E+01
   0.62338E+01   0.12532E+01
   0.62338E+01   0.12531E+01
   0.62338E+01   0.12531E+01
   0.62338E+01   0.12527E+01
   0.62338E+01   0.12528E+01
   0.62338E+01   0.12528E+01
   0.62338E+01   0.12526E+01
   0.62338E+01   0.12524E+01
   0.62338E+01   0.12521E+01
   0.62338E+01   0.12520E+01
   0.62338E+01   0.12520E+01
   0.62338E+01   0.12519E+01
   0.62338E+01   0.12516E+01
   0.62338E+01   0.12515E+01
   0.62338E+01   0.12514E+01
   0.62338E+01   0.12514E+01
   0.62338E+01   0.12510E+01
   0.62338E+01   0.12508E+01
   0.62338E+01   0.12508E+01
   0.62338E+01   0.12511E+01
   0.62338E+01   0.12511E+01
   0.62338E+01   0.12512E+01
   0.62338E+01   0.12511E+01
   0.62338E+01   0.12510E+01
   0.62338E+01   0.12511E+01
   0.62338E+01   0.12511E+01
   0.62338E+01   0.12510E+01
   0.62338E+01   0.12509E+01
   0.62338E+01   0.12510E+01
   0.62338E+01   0.12508E+01
   0.62338E+01   0.12506E+01
   0.62338E+01   0.12507E+01
   0.62338E+01   0.12507E+01
   0.62338E+01   0.12504E+01
   0.62338E+01   0.12506E+01
   0.62338E+01   0.12505E+01
   0.62338E+01   0.12506E+01
   0.62338E+01   0.12506E+01
   0.62338E+01   0.12506E+01
   0.62338E+01   0.12507E+01
   0.62338E+01   0.12506E+01
   0.62338E+01   0.12506E+01
   0.62338E+01   0.12507E+01
   0.62587E+01   0.12508E+01
   0.62587E+01   0.12509E+01
   0.62587E+01   0.12508E+01
   0.62587E+01   0.12507E+01
   0.62587E+01   0.12506E+01
   0.62587E+01   0.12506E+01
   0.62587E+01   0.12503E+01
   0.62587E+01   0.12503E+01
   0.62587E+01   0.12502E+01
   0.62587E+01   0.12498E+01
   0.62587E+01   0.12496E+01
   0.62587E+01   0.12495E+01
   0.62587E+01   0.12495E+01
   0.62587E+01   0.12497E+01
   0.62587E+01   0.12498E+01
   0.62587E+01   0.12498E+01
   0.62587E+01   0.12496E+01
   0.62587E+01   0.12495E+01
   0.62587E+01   0.12496E+01
   0.62587E+01   0.12494E+01
   0.62587E+01   0.12493E+01
   0.62587E+01   0.12492E+01
   0.62587E+01   0.12492E+01
   0.62587E+01   0.12490E+01
   0.62587E+01   0.12488E+01
   0.62587E+01   0.12486E+01
   0.62587E+01   0.12487E+01
   0.62587E+01   0.12483E+01
   0.62587E+01   0.12483E+01
   0.62587E+01   0.12484E+01
   0.62587E+01   0.12485E+01
   0.62587E+01   0.12485E+01
   0.62587E+01   0.12486E+01
   0.62587E+01   0.12486E+01
   0.62587E+01   0.12485E+01
   0.62587E+01   0.12485E+01
   0.62587E+01   0.12484E+01
   0.62587E+01   0.12484E+01
   0.62587E+01   0.12480E+01
   0.62587E+01   0.12480E+01
   0.62587E+01   0.12480E+01
   0.62587E+01   0.12480E+01
   0.62587E+01   0.12478E+01
   0.62587E+01   0.12478E+01
   0.62587E+01   0.12480E+01
   0.62587E+01   0.12478E+01
   0.62587E+01   0.12479E+01
   0.62587E+01   0.12478E+01
   0.62587E+01   0.12478E+01
   0.62837E+01   0.12475E+01
   0.62587E+01   0.12476E+01
   0.62837E+01   0.12475E+01
   0.62837E+01   0.12477E+01
   0.62837E+01   0.12475E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12472E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12472E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12475E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12473E+01
   0.62837E+01   0.12475E+01
   0.62837E+01   0.12475E+01
   0.62837E+01   0.12476E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12474E+01
   0.63087E+01   0.12475E+01
   0.62837E+01   0.12474E+01
   0.62837E+01   0.12474E+01
   0.63087E+01   0.12471E+01
   0.63087E+01   0.12473E+01
   0.63087E+01   0.12470E+01
   0.63087E+01   0.12471E+01
   0.63087E+01   0.12470E+01
   0.63087E+01   0.12473E+01
   0.63087E+01   0.12473E+01
   0.63087E+01   0.12473E+01
   0.63087E+01   0.12471E+01
   0.63087E+01   0.12472E+01
   0.63087E+01   0.12469E+01
   0.63087E+01   0.12470E+01
   0.63087E+01   0.12469E+01
   0.63087E+01   0.12468E+01
   0.63087E+01   0.12468E+01
   0.63087E+01   0.12468E+01
   0.63087E+01   0.12467E+01
   0.63087E+01   0.12468E+01
   0.63087E+01   0.12466E+01
   0.63087E+01   0.12467E+01
   0.63087E+01   0.12465E+01
   0.63087E+01   0.12465E+01
   0.63087E+01   0.12464E+01
   0.63087E+01   0.12465E+01
   0.63087E+01   0.12464E+01
   0.63087E+01   0.12463E+01
   0.63087E+01   0.12463E+01
   0.63087E+01   0.12462E+01
   0.63087E+01   0.12461E+01
   0.63087E+01   0.12462E+01
   0.63087E+01   0.12462E+01
   0.63087E+01   0.12462E+01
   0.63087E+01   0.12461E+01
   0.63087E+01   0.12461E+01
   0.63087E+01   0.12460E+01
   0.63087E+01   0.12459E+01
   0.63087E+01   0.12458E+01
   0.63087E+01   0.12458E+01
   0.63087E+01   0.12457E+01
   0.63087E+01   0.12456E+01
   0.63087E+01   0.12456E+01
   0.63087E+01   0.12455E+01
   0.63087E+01   0.12456E+01
   0.63087E+01   0.12456E+01
   0.63087E+01   0.12456E+01
   0.63087E+01   0.12457E+01
   0.63087E+01   0.12455E+01
   0.63337E+01   0.12455E+01
   0.63337E+01   0.12454E+01
   0.63337E+01   0.12454E+01
   0.63337E+01   0.12453E+01
   0.63337E+01   0.12450E+01
   0.63337E+01   0.12452E+01
   0.63337E+01   0.12451E+01
   0.63337E+01   0.12451E+01
   0.63337E+01   0.12452E+01
   0.63337E+01   0.12451E+01
   0.63337E+01   0.12452E+01
   0.63337E+01   0.12451E+01
   0.63337E+01   0.12453E+01
   0.63337E+01   0.12452E+01
   0.63337E+01   0.12450E+01
   0.63337E+01   0.12449E+01
   0.63337E+01   0.12446E+01
   0.63337E+01   0.12447E+01
   0.63337E+01   0.12448E+01
   0.63337E+01   0.12447E+01
   0.63337E+01   0.12447E+01
   0.63337E+01   0.12447E+01
   0.63337E+01   0.12445E+01
   0.63337E+01   0.12444E+01
   0.63337E+01   0.12446E+01
   0.63337E+01   0.12445E+01
   0.63337E+01   0.12447E+01
   0.63337E+01   0.12447E+01
   0.63337E+01   0.12445E+01
   0.63337E+01   0.12445E+01
   0.63337E+01   0.12443E+01
   0.63337E+01   0.12442E+01
   0.63337E+01   0.12444E+01
   0.63337E+01   0.12440E+01
   0.63337E+01   0.12440E+01
   0.63337E+01   0.12441E+01
   0.63337E+01   0.12440E+01
   0.63337E+01   0.12440E+01
   0.63337E+01   0.12442E+01
   0.63337E+01   0.12445E+01
   0.63337E+01   0.12445E+01
   0.63337E+01   0.12446E+01
   0.63337E+01   0.12445E+01
   0.63337E+01   0.12446E+01
   0.63337E+01   0.12444E+01
   0.63337E+01   0.12444E+01
   0.63337E+01   0.12445E+01
   0.63587E+01   0.12445E+01
   0.63337E+01   0.12440E+01
   0.63337E+01   0.12441E+01
   0.63337E+01   0.12440E+01
   0.63337E+01   0.12442E+01
   0.63337E+01   0.12441E+01
   0.63337E+01   0.12440E+01
   0.63587E+01   0.12441E+01
   0.63587E+01   0.12439E+01
   0.63587E+01   0.12438E+01
   0.63587E+01   0.12437E+01
   0.63587E+01   0.12437E+01
   0.63587E+01   0.12438E+01
   0.63587E+01   0.12437E+01
   0.63587E+01   0.12438E+01
   0.63587E+01   0.12437E+01
   0.63587E+01   0.12438E+01
   0.63587E+01   0.12438E+01
   0.63587E+01   0.12436E+01
   0.63587E+01   0.12438E+01
   0.63587E+01   0.12437E+01
   0.63587E+01   0.12439E+01
   0.63587E+01   0.12437E+01
   0.63587E+01   0.12439E+01
   0.63587E+01   0.12439E+01
   0.63587E+01   0.12439E+01
   0.63587E+01   0.12440E+01
   0.63587E+01   0.12442E+01
   0.63587E+01   0.12442E+01
   0.63587E+01   0.12441E+01
   0.63587E+01   0.12438E+01
   0.63587E+01   0.12438E+01
   0.63587E+01   0.12435E+01
   0.63587E+01   0.12435E+01
   0.63587E+01   0.12436E+01
   0.63587E+01   0.12435E+01
   0.63587E+01   0.12434E+01
   0.63587E+01   0.12434E+01
   0.63587E+01   0.12433E+01
   0.63837E+01   0.12434E+01
   0.63587E+01   0.12433E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12435E+01
   0.63837E+01   0.12436E+01
   0.63837E+01   0.12436E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12432E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12435E+01
   0.63837E+01   0.12436E+01
   0.63837E+01   0.12436E+01
   0.63837E+01   0.12438E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12434E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12431E+01
   0.63837E+01   0.12431E+01
   0.63837E+01   0.12431E+01
   0.63837E+01   0.12432E+01
   0.63837E+01   0.12431E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12431E+01
   0.63837E+01   0.12432E+01
   0.63837E+01   0.12432E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12433E+01
   0.63837E+01   0.12435E+01
   0.63837E+01   0.12436E+01
   0.63837E+01   0.12434E+01
   0.64087E+01   0.12435E+01
   0.64087E+01   0.12435E+01
   0.64087E+01   0.12434E+01
   0.64087E+01   0.12434E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12431E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12431E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12433E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12432E+01
   0.64087E+01   0.12430E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12431E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12428E+01
   0.64087E+01   0.12427E+01
   0.64087E+01   0.12427E+01
   0.64087E+01   0.12426E+01
   0.64087E+01   0.12428E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12428E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12431E+01
   0.64087E+01   0.12428E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12428E+01
   0.64087E+01   0.12430E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12430E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12428E+01
   0.64087E+01   0.12428E+01
   0.64087E+01   0.12426E+01
   0.64087E+01   0.12426E+01
   0.64087E+01   0.12426E+01
   0.64087E+01   0.12427E+01
   0.64087E+01   0.12427E+01
   0.64087E+01   0.12427E+01
   0.64087E+01   0.12428E+01
   0.64087E+01   0.12427E+01
   0.64087E+01   0.12429E+01
   0.64087E+01   0.12427E+01
   0.64087E+01   0.12426E+01
   0.64087E+01   0.12426E+01
   0.64337E+01   0.12426E+01
   0.64337E+01   0.12425E+01
   0.64337E+01   0.12427E+01
   0.64337E+01   0.12425E+01
   0.64337E+01   0.12426E+01
   0.64337E+01   0.12425E+01
   0.64337E+01   0.12426E+01
   0.64337E+01   0.12426E+01
   0.64337E+01   0.12428E+01
   0.64337E+01   0.12429E+01
   0.64337E+01   0.12431E+01
   0.64337E+01   0.12432E+01
   0.64337E+01   0.12431E+01
   0.64337E+01   0.12431E+01
   0.64337E+01   0.12431E+01
   0.64337E+01   0.12433E+01
   0.64337E+01   0.12431E+01
   0.64337E+01   0.12430E+01
   0.64337E+01   0.12431E+01
   0.64337E+01   0.12431E+01
   0.64337E+01   0.12429E+01
   0.64337E+01   0.12428E+01
   0.64337E+01   0.12428E+01
   0.64337E+01   0.12428E+01
   0.64337E+01   0.12426E+01
   0.64337E+01   0.12427E+01
   0.64337E+01   0.12426E+01
   0.64337E+01   0.12427E+01
   0.64337E+01   0.12427E+01
   0.64337E+01   0.12429E+01
   0.64337E+01   0.12428E+01
   0.64337E+01   0.12430E+01
   0.64337E+01   0.12431E+01
   0.64337E+01   0.12434E+01
   0.64337E+01   0.12434E+01
   0.64337E+01   0.12434E+01
   0.64587E+01   0.12435E+01
   0.64587E+01   0.12434E+01
   0.64587E+01   0.12434E+01
   0.64587E+01   0.12430E+01
   0.64587E+01   0.12432E+01
   0.64587E+01   0.12433E+01
   0.64587E+01   0.12434E+01
   0.64587E+01   0.12433E+01
   0.64587E+01   0.12435E+01
   0.64587E+01   0.12433E+01
   0.64587E+01   0.12433E+01
   0.64587E+01   0.12435E+01
   0.64587E+01   0.12432E+01
   0.64587E+01   0.12432E+01
   0.64587E+01   0.12430E+01
   0.64587E+01   0.12430E+01
   0.64587E+01   0.12429E+01
   0.64587E+01   0.12430E+01
   0.64587E+01   0.12430E+01
   0.64587E+01   0.12431E+01
   0.64587E+01   0.12432E+01
   0.64587E+01   0.12431E+01
   0.64587E+01   0.12432E+01
   0.64587E+01   0.12431E+01
   0.64587E+01   0.12431E+01
   0.64587E+01   0.12432E+01
   0.64587E+01   0.12431E+01
   0.64587E+01   0.12432E+01
   0.64587E+01   0.12433E+01
   0.64587E+01   0.12435E+01
   0.64587E+01   0.12436E+01
   0.64837E+01   0.12438E+01
   0.64587E+01   0.12437E+01
   0.64587E+01   0.12439E+01
   0.64837E+01   0.12440E+01
   0.64587E+01   0.12439E+01
   0.64587E+01   0.12434E+01
   0.64587E+01   0.12436E+01
   0.64587E+01   0.12435E+01
   0.64837E+01   0.12436E+01
   0.64587E+01   0.12434E+01
   0.64837E+01   0.12434E+01
   0.64837E+01   0.12434E+01
   0.64837E+01   0.12435E+01
   0.64837E+01   0.12435E+01
   0.64837E+01   0.12433E+01
   0.64837E+01   0.12431E+01
   0.64837E+01   0.12430E+01
   0.64837E+01   0.12432E+01
   0.64837E+01   0.12432E+01
   0.64837E+01   0.12430E+01
   0.64837E+01   0.12429E+01
   0.64837E+01   0.12433E+01
   0.64837E+01   0.12432E+01
   0.64837E+01   0.12432E+01
   0.64837E+01   0.12431E+01
   0.64837E+01   0.12435E+01
   0.64837E+01   0.12434E+01
   0.64837E+01   0.12433E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12434E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12437E+01
   0.64837E+01   0.12434E+01
   0.64837E+01   0.12434E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12435E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12436E+01
   0.64837E+01   0.12438E+01
   0.64837E+01   0.12438E+01
   0.64837E+01   0.12438E+01
   0.64837E+01   0.12438E+01
   0.65087E+01   0.12442E+01
   0.65087E+01   0.12442E+01
   0.65087E+01   0.12440E+01
   0.65087E+01   0.12441E+01
   0.65087E+01   0.12442E+01
   0.65087E+01   0.12443E+01
   0.65087E+01   0.12443E+01
   0.65087E+01   0.12445E+01
   0.65087E+01   0.12445E+01
   0.65087E+01   0.12445E+01
   0.65087E+01   0.12446E+01
   0.65087E+01   0.12446E+01
   0.65087E+01   0.12445E+01
   0.65087E+01   0.12445E+01
   0.65087E+01   0.12444E+01
   0.65087E+01   0.12446E+01
   0.65087E+01   0.12445E+01
   0.65087E+01   0.12445E+01
   0.65087E+01   0.12446E+01
   0.65087E+01   0.12444E+01
   0.65087E+01   0.12446E+01
   0.65087E+01   0.12445E+01
   0.65087E+01   0.12443E+01
   0.65087E+01   0.12443E+01
   0.65087E+01   0.12441E+01
   0.65087E+01   0.12442E+01
   0.65087E+01   0.12442E+01
   0.65337E+01   0.12444E+01
   0.65337E+01   0.12446E+01
   0.65337E+01   0.12445E+01
   0.65337E+01   0.12442E+01
   0.65337E+01   0.12443E+01
   0.65337E+01   0.12444E+01
   0.65337E+01   0.12443E+01
   0.65337E+01   0.12442E+01
   0.65337E+01   0.12445E+01
   0.65337E+01   0.12443E+01
   0.65337E+01   0.12445E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12445E+01
   0.65337E+01   0.12445E+01
   0.65337E+01   0.12442E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12444E+01
   0.65337E+01   0.12448E+01
   0.65337E+01   0.12446E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12445E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12449E+01
   0.65337E+01   0.12449E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12448E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12450E+01
   0.65337E+01   0.12448E+01
   0.65337E+01   0.12450E+01
   0.65337E+01   0.12451E+01
   0.65337E+01   0.12447E+01
   0.65337E+01   0.12449E+01
   0.65337E+01   0.12449E+01
   0.65337E+01   0.12449E+01
   0.65337E+01   0.12449E+01
   0.65337E+01   0.12448E+01
   0.65337E+01   0.12451E+01
   0.65337E+01   0.12449E+01
   0.65337E+01   0.12449E+01
   0.65337E+01   0.12448E+01
   0.65337E+01   0.12452E+01
   0.65337E+01   0.12452E+01
   0.65337E+01   0.12451E+01
   0.65337E+01   0.12450E+01
   0.65337E+01   0.12452E+01
   0.65337E+01   0.12453E+01
   0.65337E+01   0.12452E+01
   0.65337E+01   0.12452E+01
   0.65337E+01   0.12453E+01
   0.65337E+01   0.12455E+01
   0.65337E+01   0.12451E+01
   0.65337E+01   0.12456E+01
   0.65337E+01   0.12452E+01
   0.65337E+01   0.12452E+01
   0.65337E+01   0.12456E+01
   0.65337E+01   0.12456E+01
   0.65337E+01   0.12455E+01
   0.65337E+01   0.12454E+01
   0.65337E+01   0.12456E+01
   0.65337E+01   0.12455E+01
   0.65337E+01   0.12456E+01
   0.65337E+01   0.12455E+01
   0.65337E+01   0.12454E+01
   0.65337E+01   0.12454E+01
   0.65337E+01   0.12454E+01
   0.65337E+01   0.12456E+01
   0.65337E+01   0.12456E+01
   0.65337E+01   0.12459E+01
   0.65337E+01   0.12459E+01
   0.65337E+01   0.12458E+01
   0.65337E+01   0.12459E+01
   0.65337E+01   0.12457E+01
   0.65337E+01   0.12459E+01
   0.65587E+01   0.12461E+01
   0.65587E+01   0.12458E+01
   0.65587E+01   0.12459E+01
   0.65587E+01   0.12464E+01
   0.65587E+01   0.12463E+01
   0.65587E+01   0.12463E+01
   0.65587E+01   0.12463E+01
   0.65587E+01   0.12466E+01
   0.65587E+01   0.12464E+01
   0.65587E+01   0.12463E+01
   0.65587E+01   0.12462E+01
   0.65587E+01   0.12463E+01
   0.65587E+01   0.12462E+01
   0.65587E+01   0.12462E+01
   0.65587E+01   0.12461E+01
   0.65587E+01   0.12463E+01
   0.65587E+01   0.12463E+01
   0.65587E+01   0.12465E+01
   0.65587E+01   0.12467E+01
   0.65587E+01   0.12468E+01
   0.65587E+01   0.12468E+01
   0.65587E+01   0.12470E+01
   0.65587E+01   0.12472E+01
   0.65587E+01   0.12473E+01
   0.65587E+01   0.12472E+01
   0.65587E+01   0.12469E+01
   0.65587E+01   0.12471E+01
   0.65837E+01   0.12469E+01
   0.65587E+01   0.12468E+01
   0.65587E+01   0.12473E+01
   0.65587E+01   0.12466E+01
   0.65837E+01   0.12468E+01
   0.65837E+01   0.12467E+01
   0.65587E+01   0.12467E+01
   0.65837E+01   0.12473E+01
   0.65587E+01   0.12474E+01
   0.65587E+01   0.12473E+01
   0.65837E+01   0.12473E+01
   0.65837E+01   0.12476E+01
   0.65837E+01   0.12477E+01
   0.65837E+01   0.12478E+01
   0.65837E+01   0.12477E+01
   0.65837E+01   0.12477E+01
   0.65837E+01   0.12477E+01
   0.65837E+01   0.12475E+01
   0.65837E+01   0.12475E+01
   0.65837E+01   0.12478E+01
   0.65837E+01   0.12479E+01
   0.65837E+01   0.12479E+01
   0.65837E+01   0.12481E+01
   0.65837E+01   0.12477E+01
   0.65837E+01   0.12475E+01
   0.65837E+01   0.12475E+01
   0.65837E+01   0.12475E+01
   0.65837E+01   0.12474E+01
   0.65837E+01   0.12477E+01
   0.65837E+01   0.12477E+01
   0.65837E+01   0.12478E+01
   0.65837E+01   0.12477E+01
   0.65837E+01   0.12480E+01
   0.65837E+01   0.12480E+01
   0.65837E+01   0.12478E+01
   0.65837E+01   0.12479E+01
   0.65837E+01   0.12479E+01
   0.65837E+01   0.12480E+01
   0.65837E+01   0.12483E+01
   0.65837E+01   0.12485E+01
   0.66087E+01   0.12486E+01
   0.66087E+01   0.12484E+01
   0.66087E+01   0.12486E+01
   0.66087E+01   0.12488E+01
   0.66087E+01   0.12487E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12484E+01
   0.66087E+01   0.12484E+01
   0.66087E+01   0.12483E+01
   0.66087E+01   0.12484E+01
   0.66087E+01   0.12486E+01
   0.66087E+01   0.12484E+01
   0.66087E+01   0.12486E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12482E+01
   0.66087E+01   0.12483E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12486E+01
   0.66087E+01   0.12487E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12486E+01
   0.66087E+01   0.12486E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12487E+01
   0.66087E+01   0.12487E+01
   0.66087E+01   0.12485E+01
   0.66087E+01   0.12489E+01
   0.66087E+01   0.12487E+01
   0.66087E+01   0.12486E+01
   0.66087E+01   0.12490E+01
   0.66087E+01   0.12489E+01
   0.66087E+01   0.12489E+01
   0.66087E+01   0.12490E+01
   0.66087E+01   0.12490E+01
   0.66087E+01   0.12490E+01
   0.66087E+01   0.12491E+01
   0.66087E+01   0.12494E+01
   0.66087E+01   0.12493E+01
   0.66087E+01   0.12496E+01
   0.66087E+01   0.12493E+01
   0.66087E+01   0.12494E+01
   0.66087E+01   0.12493E+01
   0.66087E+01   0.12495E+01
   0.66087E+01   0.12497E+01
   0.66087E+01   0.12494E+01
   0.66087E+01   0.12497E+01
   0.66087E+01   0.12494E+01
   0.66087E+01   0.12496E+01
   0.66087E+01   0.12497E+01
   0.66087E+01   0.12497E+01
   0.66087E+01   0.12496E+01
   0.66087E+01   0.12498E+01
   0.66337E+01   0.12501E+01
   0.66337E+01   0.12497E+01
   0.66337E+01   0.12500E+01
   0.66337E+01   0.12498E+01
   0.66337E+01   0.12499E+01
   0.66337E+01   0.12497E+01
   0.66337E+01   0.12499E+01
   0.66337E+01   0.12498E+01
   0.66337E+01   0.12503E+01
   0.66337E+01   0.12501E+01
   0.66337E+01   0.12500E+01
   0.66337E+01   0.12503E+01
   0.66337E+01   0.12505E+01
   0.66337E+01   0.12504E+01
   0.66337E+01   0.12501E+01
   0.66337E+01   0.12502E+01
   0.66337E+01   0.12506E+01
   0.66337E+01   0.12504E+01
   0.66337E+01   0.12503E+01
   0.66337E+01   0.12503E+01
   0.66337E+01   0.12504E+01
   0.66337E+01   0.12506E+01
   0.66337E+01   0.12505E+01
   0.66337E+01   0.12507E+01
   0.66337E+01   0.12507E+01
   0.66337E+01   0.12508E+01
   0.66337E+01   0.12508E+01
   0.66337E+01   0.12509E+01
   0.66337E+01   0.12509E+01
   0.66337E+01   0.12509E+01
   0.66337E+01   0.12509E+01
   0.66337E+01   0.12509E+01
   0.66337E+01   0.12509E+01
   0.66337E+01   0.12510E+01
   0.66337E+01   0.12510E+01
   0.66337E+01   0.12512E+01
   0.66337E+01   0.12512E+01
   0.66337E+01   0.12512E+01
   0.66337E+01   0.12512E+01
   0.66337E+01   0.12513E+01
   0.66337E+01   0.12514E+01
   0.66337E+01   0.12513E+01
   0.66337E+01   0.12515E+01
   0.66337E+01   0.12514E+01
   0.66337E+01   0.12516E+01
   0.66337E+01   0.12514E+01
   0.66337E+01   0.12515E+01
   0.66337E+01   0.12518E+01
   0.66337E+01   0.12519E+01
   0.66337E+01   0.12517E+01
   0.66337E+01   0.12517E+01
   0.66337E+01   0.12517E+01
   0.66587E+01   0.12517E+01
   0.66587E+01   0.12520E+01
   0.66587E+01   0.12521E+01
   0.66587E+01   0.12521E+01
   0.66587E+01   0.12521E+01
   0.66587E+01   0.12521E+01
   0.66587E+01   0.12521E+01
   0.66587E+01   0.12521E+01
   0.66587E+01   0.12520E+01
   0.66587E+01   0.12519E+01
   0.66587E+01   0.12518E+01
   0.66587E+01   0.12522E+01
   0.66587E+01   0.12519E+01
   0.66587E+01   0.12519E+01
   0.66587E+01   0.12520E+01
   0.66587E+01   0.12524E+01
   0.66587E+01   0.12526E+01
   0.66587E+01   0.12527E+01
   0.66587E+01   0.12528E+01
   0.66587E+01   0.12528E+01
   0.66587E+01   0.12529E+01
   0.66587E+01   0.12527E+01
   0.66587E+01   0.12527E+01
   0.66587E+01   0.12527E+01
   0.66587E+01   0.12525E+01
   0.66587E+01   0.12528E+01
   0.66587E+01   0.12529E+01
   0.66587E+01   0.12530E+01
   0.66587E+01   0.12530E+01
   0.66587E+01   0.12532E+01
   0.66587E+01   0.12532E+01
   0.66587E+01   0.12531E+01
   0.66587E+01   0.12532E+01
   0.66587E+01   0.12535E+01
   0.66587E+01   0.12535E+01
   0.66587E+01   0.12534E+01
   0.66587E+01   0.12535E+01
   0.66587E+01   0.12541E+01
   0.66587E+01   0.12541E+01
   0.66587E+01   0.12541E+01
   0.66587E+01   0.12540E+01
   0.66587E+01   0.12541E+01
   0.66587E+01   0.12542E+01
   0.66587E+01   0.12542E+01
   0.66587E+01   0.12542E+01
   0.66587E+01   0.12542E+01
   0.66587E+01   0.12542E+01
   0.66587E+01   0.12543E+01
   0.66587E+01   0.12543E+01
   0.66587E+01   0.12543E+01
   0.66587E+01   0.12542E+01
   0.66837E+01   0.12543E+01
   0.66587E+01   0.12543E+01
   0.66587E+01   0.12541E+01
   0.66587E+01   0.12542E+01
   0.66587E+01   0.12543E+01
   0.66837E+01   0.12543E+01
   0.66837E+01   0.12543E+01
   0.66587E+01   0.12544E+01
   0.66837E+01   0.12543E+01
   0.66587E+01   0.12545E+01
   0.66587E+01   0.12545E+01
   0.66587E+01   0.12545E+01
   0.66837E+01   0.12545E+01
   0.66587E+01   0.12547E+01
   0.66837E+01   0.12546E+01
   0.66837E+01   0.12546E+01
   0.66587E+01   0.12546E+01
   0.66837E+01   0.12546E+01
   0.66837E+01   0.12545E+01
   0.66837E+01   0.12545E+01
   0.66837E+01   0.12546E+01
   0.66837E+01   0.12546E+01
   0.66837E+01   0.12546E+01
   0.66837E+01   0.12548E+01
   0.66837E+01   0.12548E+01
   0.66837E+01   0.12549E+01
   0.66837E+01   0.12551E+01
   0.66837E+01   0.12549E+01
   0.66837E+01   0.12550E+01
   0.66837E+01   0.12552E+01
   0.66837E+01   0.12549E+01
   0.66837E+01   0.12551E+01
   0.66837E+01   0.12554E+01
   0.66837E+01   0.12554E+01
   0.66837E+01   0.12553E+01
   0.66837E+01   0.12554E+01
   0.66837E+01   0.12555E+01
   0.66837E+01   0.12555E+01
   0.66837E+01   0.12555E+01
   0.66837E+01   0.12557E+01
   0.66837E+01   0.12558E+01
   0.66837E+01   0.12557E+01
   0.66837E+01   0.12559E+01
   0.66837E+01   0.12560E+01
   0.66837E+01   0.12559E+01
   0.66837E+01   0.12558E+01
   0.66837E+01   0.12559E+01
   0.66837E+01   0.12558E+01
   0.66837E+01   0.12560E+01
   0.66837E+01   0.12560E+01
   0.66837E+01   0.12560E+01
   0.66837E+01   0.12564E+01
   0.66837E+01   0.12564E+01
   0.66837E+01   0.12564E+01
   0.66837E+01   0.12563E+01
   0.66837E+01   0.12564E+01
   0.66837E+01   0.12564E+01
   0.66837E+01   0.12565E+01
   0.66837E+01   0.12564E+01
   0.66837E+01   0.12563E+01
   0.66837E+01   0.12569E+01
   0.67087E+01   0.12569E+01
   0.66837E+01   0.12568E+01
   0.67087E+01   0.12570E+01
   0.67087E+01   0.12571E+01
   0.67087E+01   0.12571E+01
   0.67087E+01   0.12571E+01
   0.67087E+01   0.12574E+01
   0.67087E+01   0.12573E+01
   0.67087E+01   0.12578E+01
   0.67087E+01   0.12578E+01
   0.67087E+01   0.12577E+01
   0.67087E+01   0.12577E+01
   0.67087E+01   0.12578E+01
   0.67087E+01   0.12580E+01
   0.67087E+01   0.12581E+01
   0.67087E+01   0.12580E+01
   0.67087E+01   0.12581E+01
   0.67087E+01   0.12583E+01
   0.67087E+01   0.12581E+01
   0.67087E+01   0.12582E+01
   0.67087E+01   0.12583E+01
   0.67087E+01   0.12585E+01
   0.67087E+01   0.12585E+01
   0.67087E+01   0.12587E+01
   0.67087E+01   0.12587E+01
   0.67087E+01   0.12586E+01
   0.67087E+01   0.12590E+01
   0.67087E+01   0.12591E+01
   0.67087E+01   0.12592E+01
   0.67087E+01   0.12590E+01
   0.67087E+01   0.12591E+01
   0.67087E+01   0.12589E+01
   0.67087E+01   0.12590E+01
   0.67087E+01   0.12589E+01
   0.67087E+01   0.12592E+01
   0.67087E+01   0.12591E+01
   0.67087E+01   0.12591E+01
   0.67337E+01   0.12594E+01
   0.67087E+01   0.12594E+01
   0.67337E+01   0.12595E+01
   0.67337E+01   0.12595E+01
   0.67087E+01   0.12595E+01
   0.67087E+01   0.12594E+01
   0.67337E+01   0.12596E+01
   0.67337E+01   0.12596E+01
   0.67337E+01   0.12595E+01
   0.67337E+01   0.12595E+01
   0.67337E+01   0.12596E+01
   0.67337E+01   0.12595E+01
   0.67337E+01   0.12595E+01
   0.67337E+01   0.12596E+01
   0.67337E+01   0.12596E+01
   0.67337E+01   0.12595E+01
   0.67337E+01   0.12596E+01
   0.67337E+01   0.12595E+01
   0.67337E+01   0.12596E+01
   0.67337E+01   0.12599E+01
   0.67337E+01   0.12601E+01
   0.67087E+01   0.12602E+01
   0.67337E+01   0.12602E+01
   0.67337E+01   0.12602E+01
   0.67337E+01   0.12603E+01
   0.67337E+01   0.12602E+01
   0.67337E+01   0.12603E+01
   0.67337E+01   0.12603E+01
   0.67337E+01   0.12604E+01
   0.67337E+01   0.12603E+01
   0.67337E+01   0.12602E+01
   0.67337E+01   0.12603E+01
   0.67337E+01   0.12604E+01
   0.67337E+01   0.12604E+01
   0.67337E+01   0.12604E+01
   0.67337E+01   0.12605E+01
   0.67337E+01   0.12603E+01
   0.67337E+01   0.12605E+01
   0.67337E+01   0.12605E+01
   0.67337E+01   0.12606E+01
   0.67337E+01   0.12606E+01
   0.67337E+01   0.12606E+01
   0.67337E+01   0.12606E+01
   0.67337E+01   0.12606E+01
   0.67337E+01   0.12606E+01
   0.67337E+01   0.12608E+01
   0.67337E+01   0.12607E+01
   0.67337E+01   0.12610E+01
   0.67337E+01   0.12609E+01
   0.67337E+01   0.12610E+01
   0.67337E+01   0.12613E+01
   0.67337E+01   0.12613E+01
   0.67337E+01   0.12613E+01
   0.67337E+01   0.12614E+01
   0.67337E+01   0.12614E+01
   0.67337E+01   0.12615E+01
   0.67337E+01   0.12614E+01
   0.67337E+01   0.12615E+01
   0.67337E+01   0.12615E+01
   0.67337E+01   0.12615E+01
   0.67337E+01   0.12615E+01
   0.67337E+01   0.12615E+01
   0.67337E+01   0.12615E+01
   0.67337E+01   0.12618E+01
   0.67337E+01   0.12618E+01
   0.67337E+01   0.12620E+01
   0.67337E+01   0.12620E+01
   0.67337E+01   0.12621E+01
   0.67337E+01   0.12624E+01
   0.67337E+01   0.12623E+01
   0.67337E+01   0.12624E+01
   0.67337E+01   0.12625E+01
   0.67337E+01   0.12626E+01
   0.67337E+01   0.12627E+01
   0.67337E+01   0.12628E+01
   0.67337E+01   0.12632E+01
   0.67337E+01   0.12636E+01
   0.67337E+01   0.12634E+01
   0.67337E+01   0.12637E+01
   0.67337E+01   0.12635E+01
   0.67337E+01   0.12638E+01
   0.67337E+01   0.12639E+01
   0.67337E+01   0.12639E+01
   0.67586E+01   0.12641E+01
   0.67586E+01   0.12641E+01
   0.67586E+01   0.12642E+01
   0.67586E+01   0.12641E+01
   0.67586E+01   0.12641E+01
   0.67586E+01   0.12643E+01
   0.67586E+01   0.12643E+01
   0.67586E+01   0.12641E+01
   0.67586E+01   0.12644E+01
   0.67586E+01   0.12643E+01
   0.67586E+01   0.12643E+01
   0.67586E+01   0.12644E+01
   0.67586E+01   0.12643E+01
   0.67586E+01   0.12646E+01
   0.67586E+01   0.12649E+01
   0.67586E+01   0.12647E+01
   0.67586E+01   0.12648E+01
   0.67586E+01   0.12650E+01
   0.67586E+01   0.12647E+01
   0.67586E+01   0.12651E+01
   0.67586E+01   0.12651E+01
   0.67586E+01   0.12651E+01
   0.67586E+01   0.12651E+01
   0.67586E+01   0.12650E+01
   0.67586E+01   0.12651E+01
   0.67586E+01   0.12650E+01
   0.67586E+01   0.12650E+01
   0.67586E+01   0.12649E+01
   0.67586E+01   0.12650E+01
   0.67586E+01   0.12651E+01
   0.67586E+01   0.12653E+01
   0.67586E+01   0.12653E+01
   0.67586E+01   0.12655E+01
   0.67586E+01   0.12656E+01
   0.67586E+01   0.12657E+01
   0.67586E+01   0.12657E+01
   0.67586E+01   0.12657E+01
   0.67586E+01   0.12657E+01
   0.67586E+01   0.12658E+01
   0.67586E+01   0.12656E+01
   0.67586E+01   0.12658E+01
   0.67586E+01   0.12659E+01
   0.67586E+01   0.12659E+01
   0.67586E+01   0.12658E+01
   0.67586E+01   0.12661E+01
   0.67586E+01   0.12660E+01
   0.67586E+01   0.12661E+01
   0.67586E+01   0.12662E+01
   0.67586E+01   0.12666E+01
   0.67586E+01   0.12665E+01
   0.67586E+01   0.12663E+01
   0.67586E+01   0.12667E+01
   0.67836E+01   0.12668E+01
   0.67586E+01   0.12670E+01
   0.67836E+01   0.12669E+01
   0.67586E+01   0.12670E+01
   0.67836E+01   0.12671E+01
   0.67836E+01   0.12672E+01
   0.67836E+01   0.12672E+01
   0.67836E+01   0.12673E+01
   0.67836E+01   0.12674E+01
   0.67836E+01   0.12676E+01
   0.67836E+01   0.12674E+01
   0.67836E+01   0.12677E+01
   0.67836E+01   0.12677E+01
   0.67836E+01   0.12675E+01
   0.67836E+01   0.12675E+01
   0.67836E+01   0.12675E+01
   0.67836E+01   0.12675E+01
   0.67836E+01   0.12674E+01
   0.67836E+01   0.12676E+01
   0.67836E+01   0.12675E+01
   0.67836E+01   0.12675E+01
   0.67836E+01   0.12675E+01
   0.67836E+01   0.12676E+01
   0.67836E+01   0.12677E+01
   0.67836E+01   0.12678E+01
   0.67836E+01   0.12681E+01
   0.67836E+01   0.12680E+01
   0.67836E+01   0.12681E+01
   0.67836E+01   0.12681E+01
   0.67836E+01   0.12682E+01
   0.67836E+01   0.12682E+01
   0.67836E+01   0.12681E+01
   0.67836E+01   0.12682E+01
   0.67836E+01   0.12682E+01
   0.67836E+01   0.12682E+01
   0.67836E+01   0.12685E+01
   0.67836E+01   0.12684E+01
   0.67836E+01   0.12685E+01
   0.67836E+01   0.12685E+01
   0.67836E+01   0.12686E+01
   0.67836E+01   0.12686E+01
   0.67836E+01   0.12687E+01
   0.67836E+01   0.12687E+01
   0.67836E+01   0.12689E+01
   0.67836E+01   0.12690E+01
   0.67836E+01   0.12691E+01
   0.67836E+01   0.12691E+01
   0.67836E+01   0.12691E+01
   0.67836E+01   0.12691E+01
   0.67836E+01   0.12692E+01
   0.67836E+01   0.12693E+01
   0.67836E+01   0.12695E+01
   0.67836E+01   0.12695E+01
   0.67836E+01   0.12694E+01
   0.68086E+01   0.12695E+01
   0.67836E+01   0.12696E+01
   0.67836E+01   0.12696E+01
   0.67836E+01   0.12699E+01
   0.67836E+01   0.12697E+01
   0.67836E+01   0.12698E+01
   0.67836E+01   0.12698E+01
   0.67836E+01   0.12698E+01
   0.67836E+01   0.12699E+01
   0.67836E+01   0.12700E+01
   0.67836E+01   0.12700E+01
   0.67836E+01   0.12702E+01
   0.67836E+01   0.12702E+01
   0.67836E+01   0.12701E+01
   0.67836E+01   0.12702E+01
   0.67836E+01   0.12701E+01
   0.67836E+01   0.12702E+01
   0.67836E+01   0.12703E+01
   0.67836E+01   0.12704E+01
   0.67836E+01   0.12705E+01
   0.67836E+01   0.12705E+01
   0.67836E+01   0.12706E+01
   0.67836E+01   0.12705E+01
   0.67836E+01   0.12706E+01
   0.67836E+01   0.12707E+01
   0.67836E+01   0.12706E+01
   0.67836E+01   0.12710E+01
   0.68086E+01   0.12711E+01
   0.67836E+01   0.12713E+01
   0.68086E+01   0.12714E+01
   0.68086E+01   0.12714E+01
   0.68086E+01   0.12714E+01
   0.68086E+01   0.12715E+01
   0.68086E+01   0.12715E+01
   0.68086E+01   0.12716E+01
   0.68086E+01   0.12715E+01
   0.68086E+01   0.12715E+01
   0.68086E+01   0.12716E+01
   0.68086E+01   0.12719E+01
   0.68086E+01   0.12719E+01
   0.68086E+01   0.12719E+01
   0.68086E+01   0.12719E+01
   0.68086E+01   0.12722E+01
   0.68086E+01   0.12722E+01
   0.68086E+01   0.12723E+01
   0.68086E+01   0.12724E+01
   0.68086E+01   0.12729E+01
   0.68086E+01   0.12734E+01
   0.68086E+01   0.12734E+01
   0.68086E+01   0.12736E+01
   0.68086E+01   0.12736E+01
   0.68086E+01   0.12737E+01
   0.68086E+01   0.12739E+01
   0.68086E+01   0.12739E+01
   0.68086E+01   0.12740E+01
   0.68086E+01   0.12739E+01
   0.68086E+01   0.12740E+01
   0.68086E+01   0.12737E+01
   0.68086E+01   0.12741E+01
   0.68086E+01   0.12737E+01
   0.68086E+01   0.12740E+01
   0.68086E+01   0.12744E+01
   0.68086E+01   0.12744E+01
   0.68086E+01   0.12744E+01
   0.68086E+01   0.12748E+01
   0.68086E+01   0.12749E+01
   0.68086E+01   0.12749E+01
   0.68086E+01   0.12750E+01
   0.68086E+01   0.12750E+01
   0.68086E+01   0.12752E+01
   0.68086E+01   0.12750E+01
   0.68086E+01   0.12751E+01
   0.68086E+01   0.12752E+01
   0.68086E+01   0.12751E+01
   0.68086E+01   0.12752E+01
   0.68086E+01   0.12753E+01
   0.68086E+01   0.12754E+01
   0.68086E+01   0.12753E+01
   0.68086E+01   0.12754E+01
   0.68086E+01   0.12755E+01
   0.68086E+01   0.12756E+01
   0.68086E+01   0.12757E+01
   0.68086E+01   0.12757E+01
   0.68086E+01   0.12756E+01
   0.68086E+01   0.12758E+01
   0.68086E+01   0.12757E+01
   0.68086E+01   0.12758E+01
   0.68086E+01   0.12758E+01
   0.68086E+01   0.12757E+01
   0.68086E+01   0.12758E+01
   0.68086E+01   0.12758E+01
   0.68086E+01   0.12759E+01
   0.68086E+01   0.12760E+01
   0.68086E+01   0.12759E+01
   0.68086E+01   0.12759E+01
   0.68086E+01   0.12760E+01
   0.68086E+01   0.12759E+01
   0.68086E+01   0.12760E+01
   0.68086E+01   0.12761E+01
   0.68086E+01   0.12763E+01
   0.68086E+01   0.12764E+01
   0.68086E+01   0.12764E+01
   0.68086E+01   0.12764E+01
   0.68086E+01   0.12764E+01
   0.68086E+01   0.12764E+01
   0.68086E+01   0.12765E+01
   0.68086E+01   0.12765E+01
   0.68086E+01   0.12765E+01
   0.68086E+01   0.12765E+01
   0.68086E+01   0.12769E+01
   0.68086E+01   0.12768E+01
   0.68086E+01   0.12770E+01
   0.68086E+01   0.12772E+01
   0.68086E+01   0.12771E+01
   0.68086E+01   0.12771E+01
   0.68086E+01   0.12772E+01
   0.68086E+01   0.12773E+01
   0.68086E+01   0.12772E+01
   0.68086E+01   0.12773E+01
   0.68086E+01   0.12774E+01
   0.68086E+01   0.12774E+01
   0.68086E+01   0.12775E+01
   0.68086E+01   0.12776E+01
   0.68086E+01   0.12777E+01
   0.68086E+01   0.12778E+01
   0.68086E+01   0.12777E+01
   0.68086E+01   0.12778E+01
   0.68086E+01   0.12777E+01
   0.68086E+01   0.12780E+01
   0.68086E+01   0.12780E+01
   0.68086E+01   0.12779E+01
   0.68086E+01   0.12780E+01
   0.68086E+01   0.12781E+01
   0.68086E+01   0.12780E+01
   0.68336E+01   0.12783E+01
   0.68336E+01   0.12783E+01
   0.68336E+01   0.12783E+01
   0.68336E+01   0.12784E+01
   0.68336E+01   0.12784E+01
   0.68336E+01   0.12783E+01
   0.68336E+01   0.12787E+01
   0.68336E+01   0.12788E+01
   0.68336E+01   0.12789E+01
   0.68336E+01   0.12789E+01
   0.68336E+01   0.12788E+01
   0.68336E+01   0.12790E+01
   0.68336E+01   0.12794E+01
   0.68336E+01   0.12794E+01
   0.68336E+01   0.12795E+01
   0.68336E+01   0.12795E+01
   0.68336E+01   0.12796E+01
   0.68336E+01   0.12795E+01
   0.68336E+01   0.12795E+01
   0.68336E+01   0.12797E+01
   0.68336E+01   0.12796E+01
   0.68336E+01   0.12799E+01
   0.68336E+01   0.12798E+01
   0.68336E+01   0.12805E+01
   0.68336E+01   0.12806E+01
   0.68336E+01   0.12806E+01
   0.68336E+01   0.12806E+01
   0.68336E+01   0.12806E+01
   0.68336E+01   0.12809E+01
   0.68336E+01   0.12807E+01
   0.68336E+01   0.12806E+01
   0.68336E+01   0.12810E+01
   0.68336E+01   0.12808E+01
   0.68336E+01   0.12809E+01
   0.68336E+01   0.12809E+01
   0.68336E+01   0.12811E+01
   0.68336E+01   0.12813E+01
   0.68336E+01   0.12813E+01
   0.68336E+01   0.12816E+01
   0.68336E+01   0.12815E+01
   0.68336E+01   0.12817E+01
   0.68336E+01   0.12818E+01
   0.68336E+01   0.12816E+01
   0.68336E+01   0.12816E+01
   0.68586E+01   0.12819E+01
   0.68586E+01   0.12821E+01
   0.68336E+01   0.12820E+01
   0.68586E+01   0.12821E+01
   0.68586E+01   0.12821E+01
   0.68586E+01   0.12821E+01
   0.68336E+01   0.12821E+01
   0.68336E+01   0.12823E+01
   0.68586E+01   0.12823E+01
   0.68586E+01   0.12822E+01
   0.68336E+01   0.12821E+01
   0.68336E+01   0.12824E+01
   0.68336E+01   0.12823E+01
   0.68336E+01   0.12824E+01
   0.68336E+01   0.12826E+01
   0.68336E+01   0.12825E+01
   0.68336E+01   0.12827E+01
   0.68336E+01   0.12825E+01
   0.68336E+01   0.12827E+01
   0.68586E+01   0.12828E+01
   0.68336E+01   0.12827E+01
   0.68336E+01   0.12827E+01
   0.68336E+01   0.12827E+01
   0.68586E+01   0.12826E+01
   0.68336E+01   0.12827E+01
   0.68336E+01   0.12828E+01
   0.68586E+01   0.12829E+01
   0.68586E+01   0.12828E+01
   0.68336E+01   0.12828E+01
   0.68586E+01   0.12828E+01
   0.68336E+01   0.12827E+01
   0.68586E+01   0.12827E+01
   0.68336E+01   0.12829E+01
   0.68586E+01   0.12831E+01
   0.68336E+01   0.12833E+01
   0.68586E+01   0.12834E+01
   0.68586E+01   0.12836E+01
   0.68586E+01   0.12836E+01
   0.68586E+01   0.12838E+01
   0.68586E+01   0.12836E+01
   0.68586E+01   0.12838E+01
   0.68586E+01   0.12837E+01
   0.68586E+01   0.12843E+01
   0.68586E+01   0.12844E+01
   0.68586E+01   0.12842E+01
   0.68586E+01   0.12845E+01
   0.68586E+01   0.12845E+01
   0.68586E+01   0.12845E+01
   0.68586E+01   0.12844E+01
   0.68586E+01   0.12845E+01
   0.68586E+01   0.12844E+01
   0.68586E+01   0.12845E+01
   0.68586E+01   0.12845E+01
   0.68586E+01   0.12846E+01
   0.68586E+01   0.12846E+01
   0.68586E+01   0.12845E+01
   0.68586E+01   0.12846E+01
   0.68586E+01   0.12845E+01
   0.68586E+01   0.12846E+01
   0.68586E+01   0.12848E+01
   0.68586E+01   0.12847E+01
   0.68336E+01   0.12849E+01
   0.68586E+01   0.12852E+01
   0.68586E+01   0.12850E+01
   0.68586E+01   0.12854E+01
   0.68586E+01   0.12856E+01
   0.68586E+01   0.12854E+01
   0.68586E+01   0.12855E+01
   0.68586E+01   0.12856E+01
   0.68586E+01   0.12853E+01
   0.68586E+01   0.12857E+01
   0.68336E+01   0.12857E+01
   0.68586E+01   0.12857E+01
   0.68586E+01   0.12857E+01
   0.68586E+01   0.12857E+01
   0.68586E+01   0.12857E+01
   0.68586E+01   0.12860E+01
   0.68586E+01   0.12860E+01
   0.68586E+01   0.12860E+01
   0.68586E+01   0.12862E+01
   0.68586E+01   0.12862E+01
   0.68586E+01   0.12863E+01
   0.68586E+01   0.12865E+01
   0.68586E+01   0.12863E+01
   0.68586E+01   0.12866E+01
   0.68586E+01   0.12867E+01
   0.68586E+01   0.12867E+01
   0.68586E+01   0.12867E+01
   0.68586E+01   0.12867E+01
   0.68586E+01   0.12867E+01
   0.68586E+01   0.12867E+01
   0.68586E+01   0.12867E+01
   0.68586E+01   0.12871E+01
   0.68586E+01   0.12871E+01
   0.68586E+01   0.12873E+01
   0.68586E+01   0.12877E+01
   0.68586E+01   0.12877E+01
   0.68586E+01   0.12877E+01
   0.68586E+01   0.12878E+01
   0.68586E+01   0.12877E+01
   0.68586E+01   0.12878E+01
   0.68586E+01   0.12877E+01
   0.68586E+01   0.12880E+01
   0.68586E+01   0.12882E+01
   0.68586E+01   0.12885E+01
   0.68586E+01   0.12885E+01
   0.68586E+01   0.12888E+01
   0.68586E+01   0.12888E+01
   0.68586E+01   0.12887E+01
   0.68586E+01   0.12888E+01
   0.68586E+01   0.12893E+01
   0.68586E+01   0.12898E+01
   0.68586E+01   0.12898E+01
   0.68586E+01   0.12899E+01
   0.68586E+01   0.12898E+01
   0.68586E+01   0.12899E+01
   0.68586E+01   0.12899E+01
   0.68586E+01   0.12900E+01
   0.68586E+01   0.12900E+01
   0.68586E+01   0.12901E+01
   0.68586E+01   0.12903E+01
   0.68586E+01   0.12902E+01
   0.68586E+01   0.12903E+01
   0.68586E+01   0.12902E+01
   0.68586E+01   0.12903E+01
   0.68586E+01   0.12904E+01
   0.68586E+01   0.12905E+01
   0.68586E+01   0.12905E+01
   0.68586E+01   0.12905E+01
   0.68586E+01   0.12905E+01
   0.68586E+01   0.12905E+01
   0.68586E+01   0.12906E+01
   0.68586E+01   0.12908E+01
   0.68586E+01   0.12908E+01
   0.68586E+01   0.12907E+01
   0.68586E+01   0.12908E+01
   0.68586E+01   0.12909E+01
   0.68586E+01   0.12909E+01
   0.68586E+01   0.12910E+01
   0.68586E+01   0.12909E+01
   0.68586E+01   0.12910E+01
   0.68586E+01   0.12910E+01
   0.68586E+01   0.12910E+01
   0.68586E+01   0.12910E+01
   0.68586E+01   0.12911E+01
   0.68586E+01   0.12911E+01
   0.68586E+01   0.12911E+01
   0.68586E+01   0.12910E+01
   0.68586E+01   0.12911E+01
   0.68586E+01   0.12910E+01
   0.68586E+01   0.12912E+01
   0.68586E+01   0.12911E+01
   0.68586E+01   0.12911E+01
   0.68586E+01   0.12912E+01
   0.68586E+01   0.12912E+01
   0.68586E+01   0.12912E+01
   0.68586E+01   0.12910E+01
   0.68586E+01   0.12912E+01
   0.68586E+01   0.12913E+01
   0.68586E+01   0.12912E+01
   0.68586E+01   0.12915E+01
   0.68586E+01   0.12915E+01
   0.68586E+01   0.12916E+01
   0.68586E+01   0.12918E+01
   0.68586E+01   0.12919E+01
   0.68586E+01   0.12919E+01
   0.68586E+01   0.12922E+01
   0.68586E+01   0.12923E+01
   0.68586E+01   0.12923E+01
   0.68586E+01   0.12924E+01
   0.68586E+01   0.12928E+01
   0.68586E+01   0.12925E+01
   0.68586E+01   0.12927E+01
   0.68586E+01   0.12926E+01
   0.68586E+01   0.12927E+01
   0.68586E+01   0.12928E+01
   0.68586E+01   0.12929E+01
   0.68586E+01   0.12930E+01
   0.68586E+01   0.12933E+01
   0.68586E+01   0.12933E+01
   0.68586E+01   0.12932E+01
   0.68586E+01   0.12932E+01
   0.68586E+01   0.12934E+01
   0.68586E+01   0.12935E+01
   0.68836E+01   0.12937E+01
   0.68836E+01   0.12938E+01
   0.68836E+01   0.12940E+01
   0.68836E+01   0.12941E+01
   0.68836E+01   0.12939E+01
   0.68836E+01   0.12940E+01
   0.68836E+01   0.12943E+01
   0.68836E+01   0.12943E+01
   0.68836E+01   0.12943E+01
   0.68836E+01   0.12943E+01
   0.68836E+01   0.12943E+01
   0.68836E+01   0.12942E+01
   0.68836E+01   0.12944E+01
   0.68836E+01   0.12944E+01
   0.68836E+01   0.12943E+01
   0.68836E+01   0.12945E+01
   0.68836E+01   0.12946E+01
   0.68836E+01   0.12947E+01
   0.68836E+01   0.12946E+01
   0.68836E+01   0.12947E+01
   0.68836E+01   0.12948E+01
   0.68836E+01   0.12948E+01
   0.68836E+01   0.12947E+01
   0.68836E+01   0.12949E+01
   0.68836E+01   0.12950E+01
   0.68836E+01   0.12952E+01
   0.68836E+01   0.12950E+01
   0.68836E+01   0.12949E+01
   0.68836E+01   0.12949E+01
   0.68836E+01   0.12950E+01
   0.68836E+01   0.12949E+01
   0.68586E+01   0.12949E+01
   0.68836E+01   0.12950E+01
   0.68836E+01   0.12950E+01
   0.68836E+01   0.12952E+01
   0.68836E+01   0.12952E+01
   0.68836E+01   0.12958E+01
   0.68836E+01   0.12957E+01
   0.68836E+01   0.12955E+01
   0.68836E+01   0.12960E+01
   0.68836E+01   0.12959E+01
   0.68836E+01   0.12960E+01
   0.68836E+01   0.12962E+01
   0.68836E+01   0.12962E+01
   0.68836E+01   0.12959E+01
   0.68836E+01   0.12962E+01
   0.68836E+01   0.12963E+01
   0.68836E+01   0.12966E+01
   0.68836E+01   0.12965E+01
   0.68836E+01   0.12966E+01
   0.68836E+01   0.12966E+01
   0.68836E+01   0.12970E+01
   0.68836E+01   0.12973E+01
   0.68836E+01   0.12973E+01
   0.68836E+01   0.12974E+01
   0.68836E+01   0.12975E+01
   0.68836E+01   0.12976E+01
   0.68836E+01   0.12978E+01
   0.68836E+01   0.12979E+01
   0.68836E+01   0.12979E+01
   0.68836E+01   0.12979E+01
   0.68836E+01   0.12978E+01
   0.68836E+01   0.12979E+01
   0.68836E+01   0.12978E+01
   0.68836E+01   0.12980E+01
   0.68836E+01   0.12981E+01
   0.68836E+01   0.12980E+01
   0.68836E+01   0.12982E+01
   0.68836E+01   0.12980E+01
   0.68836E+01   0.12983E+01
   0.68836E+01   0.12985E+01
   0.68836E+01   0.12984E+01
   0.68836E+01   0.12985E+01
   0.68836E+01   0.12984E+01
   0.68836E+01   0.12984E+01
   0.68836E+01   0.12984E+01
   0.68836E+01   0.12986E+01
   0.68836E+01   0.12986E+01
   0.68836E+01   0.12987E+01
   0.68836E+01   0.12986E+01
   0.68836E+01   0.12986E+01
   0.68836E+01   0.12989E+01
   0.68836E+01   0.12989E+01
   0.68836E+01   0.12989E+01
   0.68836E+01   0.12990E+01
   0.68836E+01   0.12992E+01
   0.68836E+01   0.12993E+01
   0.68836E+01   0.12991E+01
   0.68836E+01   0.12992E+01
   0.68836E+01   0.12992E+01
   0.68836E+01   0.12992E+01
   0.68836E+01   0.12994E+01
   0.68836E+01   0.12993E+01
   0.68836E+01   0.12994E+01
   0.68836E+01   0.12995E+01
   0.68836E+01   0.12997E+01
   0.68836E+01   0.12997E+01
   0.68836E+01   0.12997E+01
   0.68836E+01   0.12997E+01
   0.68836E+01   0.12996E+01
   0.68836E+01   0.12996E+01
   0.68836E+01   0.12997E+01
   0.68836E+01   0.12998E+01
   0.68836E+01   0.12997E+01
   0.68836E+01   0.12999E+01
   0.68836E+01   0.12999E+01
   0.68836E+01   0.12998E+01
   0.68836E+01   0.12999E+01
   0.68836E+01   0.12999E+01
   0.68836E+01   0.13003E+01
   0.68836E+01   0.13003E+01
   0.68836E+01   0.13003E+01
   0.68836E+01   0.13005E+01
   0.68836E+01   0.13006E+01
   0.68836E+01   0.13005E+01
   0.68836E+01   0.13007E+01
   0.68836E+01   0.13007E+01
   0.68836E+01   0.13007E+01
   0.68836E+01   0.13007E+01
   0.68836E+01   0.13007E+01
   0.68836E+01   0.13007E+01
   0.68836E+01   0.13008E+01
   0.68836E+01   0.13009E+01
   0.68836E+01   0.13008E+01
   0.68836E+01   0.13008E+01
   0.68836E+01   0.13009E+01
   0.68836E+01   0.13012E+01
   0.68836E+01   0.13012E+01
   0.68836E+01   0.13012E+01
   0.68836E+01   0.13013E+01
   0.68836E+01   0.13011E+01
   0.68836E+01   0.13013E+01
   0.68836E+01   0.13011E+01
   0.68836E+01   0.13014E+01
   0.68836E+01   0.13014E+01
   0.68836E+01   0.13015E+01
   0.68836E+01   0.13015E+01
   0.68836E+01   0.13016E+01
   0.68836E+01   0.13016E+01
   0.68836E+01   0.13017E+01
   0.68836E+01   0.13016E+01
   0.68836E+01   0.13018E+01
   0.68836E+01   0.13022E+01
   0.68836E+01   0.13022E+01
   0.68836E+01   0.13023E+01
   0.68836E+01   0.13023E+01
   0.68836E+01   0.13023E+01
   0.68836E+01   0.13024E+01
   0.68836E+01   0.13027E+01
   0.68836E+01   0.13026E+01
   0.68836E+01   0.13029E+01
   0.68836E+01   0.13028E+01
   0.68836E+01   0.13029E+01
   0.68836E+01   0.13028E+01
   0.68836E+01   0.13030E+01
   0.68836E+01   0.13032E+01
   0.68836E+01   0.13032E+01
   0.68836E+01   0.13031E+01
   0.68836E+01   0.13032E+01
   0.68836E+01   0.13033E+01
   0.68836E+01   0.13035E+01
   0.68836E+01   0.13033E+01
   0.68836E+01   0.13036E+01
   0.68836E+01   0.13037E+01
   0.68836E+01   0.13039E+01
   0.68836E+01   0.13041E+01
   0.68836E+01   0.13040E+01
   0.68836E+01   0.13041E+01
   0.69086E+01   0.13043E+01
   0.68836E+01   0.13042E+01
   0.68836E+01   0.13041E+01
   0.68836E+01   0.13041E+01
   0.69086E+01   0.13044E+01
   0.69086E+01   0.13044E+01
   0.69086E+01   0.13043E+01
   0.69086E+01   0.13044E+01
   0.68836E+01   0.13047E+01
   0.68836E+01   0.13047E+01
   0.68836E+01   0.13047E+01
   0.69086E+01   0.13048E+01
   0.69086E+01   0.13046E+01
   0.69086E+01   0.13046E+01
   0.69086E+01   0.13049E+01
   0.69086E+01   0.13047E+01
   0.69086E+01   0.13046E+01
   0.69086E+01   0.13050E+01
   0.69086E+01   0.13049E+01
   0.69086E+01   0.13049E+01
   0.69086E+01   0.13050E+01
   0.69086E+01   0.13049E+01
   0.69086E+01   0.13051E+01
   0.69086E+01   0.13049E+01
   0.69086E+01   0.13052E+01
   0.69086E+01   0.13053E+01
   0.69086E+01   0.13058E+01
   0.69086E+01   0.13059E+01
   0.69086E+01   0.13056E+01
   0.69086E+01   0.13059E+01
   0.69086E+01   0.13059E+01
   0.69086E+01   0.13061E+01
   0.69086E+01   0.13061E+01
   0.69086E+01   0.13060E+01
   0.68836E+01   0.13064E+01
   0.68836E+01   0.13064E+01
   0.69086E+01   0.13063E+01
   0.68836E+01   0.13065E+01
   0.69086E+01   0.13062E+01
   0.69086E+01   0.13067E+01
   0.68836E+01   0.13067E+01
   0.68836E+01   0.13068E+01
   0.69086E+01   0.13066E+01
   0.68836E+01   0.13070E+01
   0.69086E+01   0.13067E+01
   0.68836E+01   0.13067E+01
   0.68836E+01   0.13069E+01
   0.68836E+01   0.13070E+01
   0.69086E+01   0.13067E+01
   0.69086E+01   0.13068E+01
   0.68836E+01   0.13070E+01
   0.68836E+01   0.13071E+01
   0.69086E+01   0.13068E+01
   0.68836E+01   0.13073E+01
   0.69086E+01   0.13072E+01
   0.68836E+01   0.13072E+01
   0.68836E+01   0.13074E+01
   0.68836E+01   0.13075E+01
   0.69086E+01   0.13077E+01
   0.68836E+01   0.13076E+01
   0.68836E+01   0.13081E+01
   0.68836E+01   0.13077E+01
   0.68836E+01   0.13077E+01
   0.68836E+01   0.13079E+01
   0.69086E+01   0.13082E+01
   0.68836E+01   0.13081E+01
   0.68836E+01   0.13082E+01
   0.68836E+01   0.13083E+01
   0.68836E+01   0.13084E+01
   0.68836E+01   0.13083E+01
   0.68836E+01   0.13085E+01
   0.68836E+01   0.13082E+01
   0.68836E+01   0.13082E+01
   0.68836E+01   0.13086E+01
   0.68836E+01   0.13083E+01
   0.68836E+01   0.13082E+01
   0.68836E+01   0.13082E+01
   0.68836E+01   0.13086E+01
   0.68836E+01   0.13086E+01
   0.68836E+01   0.13085E+01
   0.68836E+01   0.13086E+01
   0.68836E+01   0.13088E+01
   0.68836E+01   0.13087E+01
   0.68836E+01   0.13087E+01
   0.68836E+01   0.13088E+01
   0.68836E+01   0.13087E+01
   0.68836E+01   0.13088E+01
   0.68836E+01   0.13090E+01
   0.68836E+01   0.13092E+01
   0.68836E+01   0.13093E+01
   0.68836E+01   0.13091E+01
   0.68836E+01   0.13092E+01
   0.68836E+01   0.13092E+01
   0.68836E+01   0.13093E+01
   0.68836E+01   0.13093E+01
   0.68836E+01   0.13094E+01
   0.68836E+01   0.13093E+01
   0.68836E+01   0.13094E+01
   0.68836E+01   0.13095E+01
   0.68836E+01   0.13095E+01
   0.68836E+01   0.13095E+01
   0.68836E+01   0.13095E+01
   0.68836E+01   0.13093E+01
   0.68836E+01   0.13094E+01
   0.68836E+01   0.13096E+01
   0.68836E+01   0.13098E+01
   0.68836E+01   0.13099E+01
   0.68836E+01   0.13098E+01
   0.68836E+01   0.13101E+01
   0.68836E+01   0.13105E+01
   0.68836E+01   0.13106E+01
   0.68836E+01   0.13106E+01
   0.68836E+01   0.13106E+01
   0.68836E+01   0.13106E+01
   0.68836E+01   0.13108E+01
   0.68836E+01   0.13108E+01
   0.68836E+01   0.13111E+01
   0.68836E+01   0.13110E+01
   0.68836E+01   0.13112E+01
   0.69086E+01   0.13113E+01
   0.69086E+01   0.13113E+01
   0.69086E+01   0.13114E+01
   0.69086E+01   0.13116E+01
   0.69086E+01   0.13116E+01
   0.69086E+01   0.13115E+01
   0.69086E+01   0.13116E+01
   0.68836E+01   0.13116E+01
   0.69086E+01   0.13116E+01
   0.68836E+01   0.13116E+01
   0.69086E+01   0.13116E+01
   0.69086E+01   0.13118E+01
   0.68836E+01   0.13118E+01
   0.68836E+01   0.13118E+01
   0.68836E+01   0.13118E+01
   0.68836E+01   0.13119E+01
   0.69086E+01   0.13119E+01
   0.69086E+01   0.13122E+01
   0.69086E+01   0.13123E+01
   0.69086E+01   0.13123E+01
   0.69086E+01   0.13124E+01
   0.68836E+01   0.13122E+01
   0.68836E+01   0.13123E+01
   0.69086E+01   0.13124E+01
   0.69086E+01   0.13126E+01
   0.69086E+01   0.13126E+01
   0.69086E+01   0.13126E+01
   0.69086E+01   0.13127E+01
   0.68836E+01   0.13125E+01
   0.69086E+01   0.13127E+01
   0.69086E+01   0.13125E+01
   0.69086E+01   0.13128E+01
   0.69086E+01   0.13129E+01
   0.69086E+01   0.13129E+01
   0.69086E+01   0.13129E+01
   0.69086E+01   0.13129E+01
   0.69086E+01   0.13128E+01
   0.68836E+01   0.13128E+01
   0.69086E+01   0.13130E+01
   0.69086E+01   0.13130E+01
   0.69086E+01   0.13130E+01
   0.69086E+01   0.13134E+01
   0.69086E+01   0.13131E+01
   0.69086E+01   0.13135E+01
   0.69086E+01   0.13136E+01
   0.69086E+01   0.13141E+01
   0.69086E+01   0.13142E+01
   0.69086E+01   0.13141E+01
   0.69086E+01   0.13143E+01
   0.69086E+01   0.13143E+01
   0.69086E+01   0.13143E+01
   0.69086E+01   0.13142E+01
   0.69086E+01   0.13143E+01
   0.69086E+01   0.13144E+01
   0.69086E+01   0.13145E+01
   0.69086E+01   0.13145E+01
   0.69086E+01   0.13145E+01
   0.69086E+01   0.13146E+01
   0.69086E+01   0.13146E+01
   0.69086E+01   0.13146E+01
   0.69086E+01   0.13148E+01
   0.69086E+01   0.13147E+01
   0.69086E+01   0.13147E+01
   0.69086E+01   0.13147E+01
   0.69086E+01   0.13149E+01
   0.69086E+01   0.13149E+01
   0.69086E+01   0.13150E+01
   0.69086E+01   0.13150E+01
   0.69086E+01   0.13150E+01
   0.69086E+01   0.13152E+01
   0.69086E+01   0.13153E+01
   0.69086E+01   0.13154E+01
   0.69086E+01   0.13153E+01
   0.69086E+01   0.13153E+01
   0.69086E+01   0.13153E+01
   0.69086E+01   0.13153E+01
   0.69086E+01   0.13156E+01
   0.69086E+01   0.13155E+01
   0.69086E+01   0.13155E+01
   0.69086E+01   0.13155E+01
   0.69086E+01   0.13155E+01
   0.69086E+01   0.13158E+01
   0.69086E+01   0.13158E+01
   0.69086E+01   0.13157E+01
   0.69086E+01   0.13157E+01
   0.69086E+01   0.13158E+01
   0.69086E+01   0.13159E+01
   0.69086E+01   0.13159E+01
   0.69086E+01   0.13158E+01
   0.69086E+01   0.13161E+01
   0.69086E+01   0.13162E+01
   0.69086E+01   0.13162E+01
   0.69086E+01   0.13163E+01
   0.69086E+01   0.13164E+01
   0.69086E+01   0.13164E+01
   0.69086E+01   0.13165E+01
   0.69086E+01   0.13165E+01
   0.69086E+01   0.13164E+01
   0.69086E+01   0.13166E+01
   0.69086E+01   0.13167E+01
   0.69086E+01   0.13167E+01
   0.69086E+01   0.13166E+01
   0.69086E+01   0.13167E+01
   0.69086E+01   0.13167E+01
   0.69086E+01   0.13168E+01
   0.69086E+01   0.13168E+01
   0.69086E+01   0.13171E+01
   0.69086E+01   0.13170E+01
   0.69086E+01   0.13171E+01
   0.69086E+01   0.13171E+01
   0.69086E+01   0.13171E+01
   0.69086E+01   0.13171E+01
   0.69086E+01   0.13171E+01
   0.69086E+01   0.13171E+01
   0.69086E+01   0.13172E+01
   0.69086E+01   0.13172E+01
   0.69086E+01   0.13172E+01
   0.69086E+01   0.13173E+01
   0.69086E+01   0.13173E+01
   0.69086E+01   0.13174E+01
   0.69086E+01   0.13174E+01
   0.69086E+01   0.13175E+01
   0.69086E+01   0.13174E+01
   0.69086E+01   0.13174E+01
   0.69086E+01   0.13176E+01
   0.69086E+01   0.13179E+01
   0.69086E+01   0.13178E+01
   0.69086E+01   0.13178E+01
   0.69086E+01   0.13177E+01
   0.69086E+01   0.13181E+01
   0.69086E+01   0.13180E+01
   0.69086E+01   0.13179E+01
   0.69086E+01   0.13181E+01
   0.69086E+01   0.13180E+01
   0.69086E+01   0.13181E+01
   0.69086E+01   0.13182E+01
   0.69086E+01   0.13179E+01
   0.69086E+01   0.13182E+01
   0.69086E+01   0.13182E+01
   0.69086E+01   0.13181E+01
   0.69086E+01   0.13181E+01
   0.69086E+01   0.13181E+01
   0.69086E+01   0.13181E+01
   0.69086E+01   0.13183E+01
   0.69086E+01   0.13185E+01
   0.69086E+01   0.13184E+01
   0.69086E+01   0.13186E+01
   0.69086E+01   0.13185E+01
   0.69086E+01   0.13187E+01
   0.69086E+01   0.13188E+01
   0.68836E+01   0.13187E+01
   0.69086E+01   0.13187E+01
   0.68836E+01   0.13187E+01
   0.69086E+01   0.13186E+01
   0.68836E+01   0.13187E+01
   0.68836E+01   0.13187E+01
   0.68836E+01   0.13187E+01
   0.68836E+01   0.13187E+01
   0.68836E+01   0.13187E+01
   0.69086E+01   0.13187E+01
   0.68836E+01   0.13187E+01
   0.68836E+01   0.13187E+01
   0.68836E+01   0.13191E+01
   0.69086E+01   0.13193E+01
   0.69086E+01   0.13194E+01
   0.69086E+01   0.13194E+01
   0.69086E+01   0.13195E+01
   0.69086E+01   0.13197E+01
   0.69086E+01   0.13201E+01
   0.69086E+01   0.13200E+01
   0.69086E+01   0.13201E+01
   0.69086E+01   0.13203E+01
   0.68836E+01   0.13203E+01
   0.68836E+01   0.13204E+01
   0.68836E+01   0.13203E+01
   0.69086E+01   0.13203E+01
   0.68836E+01   0.13204E+01
   0.68836E+01   0.13204E+01
   0.68836E+01   0.13204E+01
   0.68836E+01   0.13206E+01
   0.68836E+01   0.13205E+01
   0.68836E+01   0.13205E+01
   0.68836E+01   0.13205E+01
   0.68836E+01   0.13205E+01
   0.69086E+01   0.13206E+01
   0.69086E+01   0.13206E+01
   0.69086E+01   0.13208E+01
   0.69086E+01   0.13212E+01
   0.68836E+01   0.13211E+01
   0.69086E+01   0.13213E+01
   0.69086E+01   0.13213E+01
   0.69086E+01   0.13214E+01
   0.69086E+01   0.13216E+01
   0.69086E+01   0.13214E+01
   0.69086E+01   0.13214E+01
   0.69086E+01   0.13214E+01
   0.69086E+01   0.13215E+01
   0.68836E+01   0.13214E+01
   0.69086E+01   0.13217E+01
   0.68836E+01   0.13219E+01
   0.69086E+01   0.13218E+01
   0.69086E+01   0.13219E+01
   0.69086E+01   0.13218E+01
   0.68836E+01   0.13216E+01
   0.68836E+01   0.13218E+01
   0.69086E+01   0.13219E+01
   0.68836E+01   0.13221E+01
   0.69086E+01   0.13218E+01
   0.68836E+01   0.13220E+01
   0.68836E+01   0.13222E+01
   0.69086E+01   0.13224E+01
   0.69086E+01   0.13224E+01
   0.69086E+01   0.13222E+01
   0.69086E+01   0.13220E+01
   0.69086E+01   0.13225E+01
   0.68836E+01   0.13229E+01
   0.69086E+01   0.13227E+01
   0.69086E+01   0.13227E+01
   0.69086E+01   0.13227E+01
   0.69086E+01   0.13234E+01
   0.69086E+01   0.13237E+01
   0.69086E+01   0.13237E+01
   0.69086E+01   0.13234E+01
   0.69086E+01   0.13233E+01
   0.69086E+01   0.13234E+01
   0.69086E+01   0.13233E+01
   0.68836E+01   0.13232E+01
   0.69086E+01   0.13237E+01
   0.68836E+01   0.13232E+01
   0.69086E+01   0.13234E+01
   0.69086E+01   0.13234E+01
   0.69086E+01   0.13234E+01
   0.69086E+01   0.13235E+01
   0.69086E+01   0.13234E+01
   0.69086E+01   0.13233E+01
   0.69086E+01   0.13235E+01
   0.69086E+01   0.13239E+01
   0.69086E+01   0.13241E+01
   0.69086E+01   0.13241E+01
   0.69086E+01   0.13241E+01
   0.68836E+01   0.13241E+01
   0.69086E+01   0.13242E+01
   0.69086E+01   0.13240E+01
   0.69086E+01   0.13244E+01
   0.69086E+01   0.13242E+01
   0.69086E+01   0.13243E+01
   0.69086E+01   0.13243E+01
   0.69086E+01   0.13240E+01
   0.69086E+01   0.13240E+01
   0.69086E+01   0.13245E+01
   0.68836E+01   0.13245E+01
   0.69086E+01   0.13244E+01
   0.68836E+01   0.13249E+01
   0.68836E+01   0.13245E+01
   0.68836E+01   0.13249E+01
   0.68836E+01   0.13250E+01
   0.69086E+01   0.13247E+01
   0.68836E+01   0.13250E+01
   0.68836E+01   0.13250E+01
   0.68836E+01   0.13246E+01
   0.68836E+01   0.13243E+01
   0.68836E+01   0.13250E+01
   0.69086E+01   0.13247E+01
   0.68836E+01   0.13247E+01
   0.68836E+01   0.13243E+01
   0.68836E+01   0.13248E+01
   0.68836E+01   0.13250E+01
   0.68836E+01   0.13250E+01
   0.68836E+01   0.13250E+01
   0.69086E+01   0.13251E+01
   0.68836E+01   0.13251E+01
   0.68836E+01   0.13253E+01
   0.68836E+01   0.13254E+01
   0.68836E+01   0.13254E+01
   0.68836E+01   0.13253E+01
   0.68836E+01   0.13253E+01
   0.68836E+01   0.13254E+01
   0.68836E+01   0.13252E+01
   0.68836E+01   0.13253E+01
   0.68836E+01   0.13253E+01
   0.68836E+01   0.13252E+01
   0.68836E+01   0.13250E+01
   0.68836E+01   0.13250E+01
   0.68836E+01   0.13257E+01
   0.68836E+01   0.13254E+01
   0.68836E+01   0.13254E+01
   0.68836E+01   0.13257E+01
   0.68836E+01   0.13254E+01
   0.68836E+01   0.13254E+01
   0.68836E+01   0.13258E+01
   0.68836E+01   0.13262E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13262E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13263E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13263E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13262E+01
   0.68836E+01   0.13262E+01
   0.68836E+01   0.13262E+01
   0.68836E+01   0.13259E+01
   0.68836E+01   0.13263E+01
   0.68836E+01   0.13264E+01
   0.68836E+01   0.13263E+01
   0.68836E+01   0.13261E+01
   0.68836E+01   0.13262E+01
   0.68836E+01   0.13267E+01
   0.68836E+01   0.13262E+01
   0.68836E+01   0.13262E+01
   0.68836E+01   0.13267E+01
   0.68836E+01   0.13266E+01
   0.68836E+01   0.13268E+01
   0.68836E+01   0.13266E+01
   0.68836E+01   0.13267E+01
   0.68836E+01   0.13270E+01
   0.68836E+01   0.13269E+01
   0.68836E+01   0.13269E+01
   0.68836E+01   0.13268E+01
   0.68836E+01   0.13272E+01
   0.68836E+01   0.13272E+01
   0.68836E+01   0.13268E+01
   0.68836E+01   0.13273E+01
   0.68836E+01   0.13270E+01
   0.68836E+01   0.13272E+01
   0.68836E+01   0.13271E+01
   0.68836E+01   0.13272E+01
   0.68836E+01   0.13273E+01
   0.68836E+01   0.13280E+01
   0.68836E+01   0.13279E+01
   0.68836E+01   0.13276E+01
   0.68836E+01   0.13276E+01
   0.68836E+01   0.13277E+01
   0.68836E+01   0.13275E+01
   0.68836E+01   0.13275E+01
   0.68836E+01   0.13278E+01
   0.68836E+01   0.13275E+01
   0.68836E+01   0.13277E+01
   0.68836E+01   0.13277E+01
   0.68836E+01   0.13277E+01
   0.68836E+01   0.13277E+01
   0.68836E+01   0.13279E+01
   0.68836E+01   0.13278E+01
   0.68836E+01   0.13282E+01
   0.68836E+01   0.13285E+01
   0.68836E+01   0.13283E+01
   0.68836E+01   0.13285E+01
   0.68836E+01   0.13283E+01
   0.68836E+01   0.13283E+01
   0.68836E+01   0.13283E+01
   0.68836E+01   0.13283E+01
   0.68836E+01   0.13283E+01
   0.68836E+01   0.13285E+01
   0.68836E+01   0.13283E+01
   0.68836E+01   0.13285E+01
   0.68836E+01   0.13290E+01
   0.68836E+01   0.13295E+01
   0.68836E+01   0.13296E+01
   0.68836E+01   0.13293E+01
   0.68836E+01   0.13298E+01
   0.68836E+01   0.13296E+01
   0.68836E+01   0.13297E+01
   0.68836E+01   0.13297E+01
   0.68836E+01   0.13297E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13298E+01
   0.68836E+01   0.13298E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13295E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13298E+01
   0.68836E+01   0.13296E+01
   0.68836E+01   0.13296E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13296E+01
   0.68836E+01   0.13296E+01
   0.68836E+01   0.13296E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13297E+01
   0.68836E+01   0.13298E+01
   0.68836E+01   0.13297E+01
   0.68836E+01   0.13298E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13299E+01
   0.68836E+01   0.13304E+01
   0.68836E+01   0.13307E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13305E+01
   0.68836E+01   0.13304E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13307E+01
   0.68836E+01   0.13307E+01
   0.68836E+01   0.13303E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13310E+01
   0.68836E+01   0.13307E+01
   0.68836E+01   0.13307E+01
   0.68836E+01   0.13307E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13306E+01
   0.68836E+01   0.13307E+01
   0.68836E+01   0.13309E+01
   0.68836E+01   0.13309E+01
   0.68836E+01   0.13312E+01
   0.68836E+01   0.13311E+01
   0.68836E+01   0.13308E+01
   0.68836E+01   0.13310E+01
   0.68836E+01   0.13310E+01
   0.68836E+01   0.13310E+01
   0.68836E+01   0.13312E+01
   0.68836E+01   0.13312E+01
   0.68836E+01   0.13312E+01
   0.68836E+01   0.13312E+01
   0.68836E+01   0.13312E+01
   0.68836E+01   0.13312E+01
   0.68836E+01   0.13312E+01
   0.68836E+01   0.13320E+01
   0.68836E+01   0.13323E+01
   0.68836E+01   0.13321E+01
   0.68836E+01   0.13321E+01
   0.68836E+01   0.13321E+01
   0.68836E+01   0.13317E+01
   0.68836E+01   0.13321E+01
   0.68836E+01   0.13318E+01
   0.68836E+01   0.13321E+01
   0.68836E+01   0.13321E+01
   0.68836E+01   0.13319E+01
   0.68836E+01   0.13323E+01
   0.68836E+01   0.13326E+01
   0.68836E+01   0.13324E+01
   0.68836E+01   0.13324E+01
   0.68836E+01   0.13325E+01
   0.68836E+01   0.13328E+01
   0.68836E+01   0.13327E+01
   0.68836E+01   0.13327E+01
   0.68836E+01   0.13329E+01
   0.68836E+01   0.13328E+01
   0.68836E+01   0.13329E+01
   0.68836E+01   0.13328E+01
   0.68836E+01   0.13329E+01
   0.68836E+01   0.13329E+01
   0.68836E+01   0.13330E+01
   0.68836E+01   0.13331E+01
   0.68836E+01   0.13332E+01
   0.68836E+01   0.13332E+01
   0.68836E+01   0.13331E+01
   0.68836E+01   0.13331E+01
   0.68836E+01   0.13333E+01
   0.68836E+01   0.13334E+01
   0.68836E+01   0.13333E+01
   0.68836E+01   0.13335E+01
   0.68836E+01   0.13333E+01
   0.68836E+01   0.13334E+01
   0.68836E+01   0.13336E+01
   0.68836E+01   0.13335E+01
   0.68836E+01   0.13335E+01
   0.68836E+01   0.13335E+01
   0.68836E+01   0.13336E+01
   0.68836E+01   0.13333E+01
   0.68836E+01   0.13334E+01
   0.68836E+01   0.13333E+01
   0.68836E+01   0.13335E+01
   0.68836E+01   0.13334E+01
   0.68836E+01   0.13334E+01
   0.68836E+01   0.13333E+01
   0.68836E+01   0.13334E+01
   0.68836E+01   0.13334E+01
   0.68836E+01   0.13336E+01
   0.68836E+01   0.13336E+01
   0.68836E+01   0.13335E+01
   0.68836E+01   0.13336E+01
   0.68836E+01   0.13337E+01
   0.68836E+01   0.13337E+01
   0.68836E+01   0.13337E+01
   0.68836E+01   0.13338E+01
   0.68836E+01   0.13337E+01
   0.68836E+01   0.13338E+01
   0.68836E+01   0.13336E+01
   0.68836E+01   0.13340E+01
   0.68836E+01   0.13340E+01
   0.68836E+01   0.13342E+01
   0.68836E+01   0.13338E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13338E+01
   0.68836E+01   0.13342E+01
   0.68836E+01   0.13342E+01
   0.68836E+01   0.13339E+01
   0.68836E+01   0.13342E+01
   0.68836E+01   0.13338E+01
   0.68836E+01   0.13342E+01
   0.68836E+01   0.13342E+01
   0.68836E+01   0.13343E+01
   0.68836E+01   0.13343E+01
   0.68836E+01   0.13344E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13340E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13341E+01
   0.68836E+01   0.13342E+01
   0.68836E+01   0.13342E+01
   0.68836E+01   0.13344E+01
   0.68836E+01   0.13345E+01
   0.68836E+01   0.13344E+01
   0.68836E+01   0.13344E+01
   0.68836E+01   0.13344E+01
   0.68836E+01   0.13345E+01
   0.68836E+01   0.13341E+01
   0.68586E+01   0.13344E+01
   0.68586E+01   0.13343E+01
   0.68836E+01   0.13345E+01
   0.68586E+01   0.13344E+01
   0.68586E+01   0.13344E+01
   0.68836E+01   0.13347E+01
   0.68836E+01   0.13343E+01
   0.68586E+01   0.13347E+01
   0.68586E+01   0.13342E+01
   0.68836E+01   0.13342E+01
   0.68586E+01   0.13346E+01
   0.68586E+01   0.13348E+01
   0.68836E+01   0.13346E+01
   0.68586E+01   0.13348E+01
   0.68586E+01   0.13349E+01
   0.68586E+01   0.13350E+01
   0.68836E+01   0.13351E+01
   0.68836E+01   0.13352E+01
   0.68586E+01   0.13351E+01
   0.68586E+01   0.13355E+01
   0.68586E+01   0.13351E+01
   0.68586E+01   0.13352E+01
   0.68836E+01   0.13353E+01
   0.68586E+01   0.13353E+01
   0.68586E+01   0.13357E+01
   0.68586E+01   0.13352E+01
   0.68586E+01   0.13354E+01
   0.68586E+01   0.13354E+01
   0.68586E+01   0.13359E+01
   0.68586E+01   0.13354E+01
   0.68586E+01   0.13358E+01
   0.68836E+01   0.13359E+01
   0.68586E+01   0.13356E+01
   0.68586E+01   0.13356E+01
   0.68836E+01   0.13362E+01
   0.68586E+01   0.13362E+01
   0.68836E+01   0.13362E+01
   0.68586E+01   0.13362E+01
   0.68586E+01   0.13362E+01
   0.68586E+01   0.13361E+01
   0.68836E+01   0.13363E+01
   0.68586E+01   0.13364E+01
   0.68586E+01   0.13362E+01
   0.68586E+01   0.13363E+01
   0.68586E+01   0.13366E+01
   0.68586E+01   0.13365E+01
   0.68586E+01   0.13364E+01
   0.68586E+01   0.13360E+01
   0.68586E+01   0.13366E+01
   0.68586E+01   0.13366E+01
   0.68586E+01   0.13367E+01
   0.68836E+01   0.13369E+01
   0.68586E+01   0.13368E+01
   0.68586E+01   0.13368E+01
   0.68586E+01   0.13367E+01
   0.68586E+01   0.13367E+01
   0.68586E+01   0.13367E+01
   0.68586E+01   0.13367E+01
   0.68586E+01   0.13367E+01
   0.68586E+01   0.13365E+01
   0.68586E+01   0.13368E+01
   0.68586E+01   0.13370E+01
   0.68586E+01   0.13368E+01
   0.68586E+01   0.13370E+01
   0.68586E+01   0.13369E+01
   0.68586E+01   0.13369E+01
   0.68586E+01   0.13374E+01
   0.68586E+01   0.13375E+01
   0.68586E+01   0.13371E+01
   0.68586E+01   0.13375E+01
   0.68586E+01   0.13375E+01
   0.68586E+01   0.13375E+01
   0.68586E+01   0.13373E+01
   0.68586E+01   0.13373E+01
   0.68586E+01   0.13373E+01
   0.68586E+01   0.13374E+01
   0.68586E+01   0.13377E+01
   0.68586E+01   0.13376E+01
   0.68586E+01   0.13375E+01
   0.68586E+01   0.13375E+01
   0.68586E+01   0.13377E+01
   0.68586E+01   0.13378E+01
   0.68586E+01   0.13377E+01
   0.68586E+01   0.13378E+01
   0.68586E+01   0.13376E+01
   0.68586E+01   0.13378E+01
   0.68586E+01   0.13376E+01
   0.68586E+01   0.13376E+01
   0.68586E+01   0.13378E+01
   0.68586E+01   0.13377E+01
   0.68586E+01   0.13376E+01
   0.68586E+01   0.13373E+01
   0.68586E+01   0.13377E+01
   0.68586E+01   0.13378E+01
   0.68586E+01   0.13377E+01
   0.68586E+01   0.13380E+01
   0.68586E+01   0.13380E+01
   0.68586E+01   0.13381E+01
   0.68586E+01   0.13383E+01
   0.68586E+01   0.13380E+01
   0.68586E+01   0.13381E+01
   0.68586E+01   0.13383E+01
   0.68586E+01   0.13385E+01
   0.68586E+01   0.13382E+01
   0.68586E+01   0.13380E+01
   0.68586E+01   0.13379E+01
   0.68586E+01   0.13379E+01
   0.68586E+01   0.13382E+01
   0.68586E+01   0.13387E+01
   0.68586E+01   0.13387E+01
   0.68586E+01   0.13388E+01
   0.68586E+01   0.13386E+01
   0.68586E+01   0.13386E+01
   0.68586E+01   0.13390E+01
   0.68586E+01   0.13386E+01
   0.68586E+01   0.13389E+01
   0.68586E+01   0.13390E+01
   0.68586E+01   0.13390E+01
   0.68586E+01   0.13390E+01
   0.68586E+01   0.13392E+01
   0.68586E+01   0.13387E+01
   0.68586E+01   0.13388E+01
   0.68586E+01   0.13392E+01
   0.68586E+01   0.13391E+01
   0.68586E+01   0.13390E+01
   0.68586E+01   0.13391E+01
   0.68586E+01   0.13391E+01
   0.68586E+01   0.13389E+01
   0.68586E+01   0.13392E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13396E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13397E+01
   0.68586E+01   0.13396E+01
   0.68586E+01   0.13396E+01
   0.68586E+01   0.13397E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13398E+01
   0.68586E+01   0.13398E+01
   0.68586E+01   0.13399E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13396E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13398E+01
   0.68586E+01   0.13396E+01
   0.68586E+01   0.13395E+01
   0.68586E+01   0.13398E+01
   0.68586E+01   0.13398E+01
   0.68586E+01   0.13397E+01
   0.68586E+01   0.13397E+01
   0.68586E+01   0.13394E+01
   0.68586E+01   0.13396E+01
   0.68586E+01   0.13398E+01
   0.68586E+01   0.13398E+01
   0.68586E+01   0.13399E+01
   0.68586E+01   0.13398E+01
   0.68586E+01   0.13399E+01
   0.68586E+01   0.13399E+01
   0.68586E+01   0.13400E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13403E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13404E+01
   0.68586E+01   0.13406E+01
   0.68586E+01   0.13403E+01
   0.68586E+01   0.13406E+01
   0.68586E+01   0.13404E+01
   0.68586E+01   0.13405E+01
   0.68586E+01   0.13406E+01
   0.68586E+01   0.13402E+01
   0.68586E+01   0.13404E+01
   0.68586E+01   0.13405E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13404E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13405E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13404E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13406E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13406E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13406E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13406E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13407E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13411E+01
   0.68586E+01   0.13412E+01
   0.68586E+01   0.13408E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13411E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13411E+01
   0.68586E+01   0.13409E+01
   0.68586E+01   0.13411E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13411E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13410E+01
   0.68586E+01   0.13411E+01
   0.68586E+01   0.13412E+01
   0.68586E+01   0.13412E+01
   0.68586E+01   0.13412E+01
   0.68586E+01   0.13412E+01
   0.68586E+01   0.13413E+01
   0.68586E+01   0.13412E+01
   0.68586E+01   0.13413E+01
   0.68586E+01   0.13413E+01
   0.68586E+01   0.13414E+01
   0.68586E+01   0.13415E+01
   0.68586E+01   0.13415E+01
   0.68586E+01   0.13416E+01
   0.68586E+01   0.13415E+01
   0.68586E+01   0.13415E+01
   0.68586E+01   0.13416E+01
   0.68586E+01   0.13415E+01
   0.68336E+01   0.13416E+01
   0.68586E+01   0.13418E+01
   0.68586E+01   0.13418E+01
   0.68336E+01   0.13420E+01
   0.68336E+01   0.13418E+01
   0.68586E+01   0.13419E+01
   0.68336E+01   0.13419E+01
   0.68586E+01   0.13420E+01
   0.68586E+01   0.13420E+01
   0.68336E+01   0.13418E+01
   0.68586E+01   0.13418E+01
   0.68336E+01   0.13417E+01
   0.68336E+01   0.13418E+01
   0.68336E+01   0.13418E+01
   0.68336E+01   0.13417E+01
   0.68336E+01   0.13417E+01
   0.68336E+01   0.13420E+01
   0.68336E+01   0.13418E+01
   0.68336E+01   0.13420E+01
   0.68336E+01   0.13417E+01
   0.68336E+01   0.13418E+01
   0.68336E+01   0.13419E+01
   0.68336E+01   0.13420E+01
   0.68336E+01   0.13421E+01
   0.68336E+01   0.13422E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13422E+01
   0.68336E+01   0.13422E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13422E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13424E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13423E+01
   0.68336E+01   0.13424E+01
   0.68336E+01   0.13425E+01
   0.68336E+01   0.13424E+01
   0.68336E+01   0.13424E+01
   0.68336E+01   0.13424E+01
   0.68336E+01   0.13424E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13425E+01
   0.68336E+01   0.13425E+01
   0.68336E+01   0.13425E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13425E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13425E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13425E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13430E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13430E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13431E+01
   0.68336E+01   0.13431E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13426E+01
   0.68336E+01   0.13430E+01
   0.68336E+01   0.13428E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13430E+01
   0.68336E+01   0.13430E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13429E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13431E+01
   0.68336E+01   0.13427E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13433E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13431E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13434E+01
   0.68336E+01   0.13434E+01
   0.68336E+01   0.13431E+01
   0.68336E+01   0.13433E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13433E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13433E+01
   0.68336E+01   0.13431E+01
   0.68336E+01   0.13430E+01
   0.68336E+01   0.13432E+01
   0.68336E+01   0.13432E+01
   0.68086E+01   0.13431E+01
   0.68086E+01   0.13433E+01
   0.68086E+01   0.13433E+01
   0.68336E+01   0.13434E+01
   0.68086E+01   0.13433E+01
   0.68336E+01   0.13434E+01
   0.68336E+01   0.13433E+01
   0.68086E+01   0.13434E+01
   0.68086E+01   0.13432E+01
   0.68336E+01   0.13433E+01
   0.68086E+01   0.13434E+01
   0.68086E+01   0.13434E+01
   0.68086E+01   0.13437E+01
   0.68086E+01   0.13437E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13437E+01
   0.68336E+01   0.13438E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13437E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13439E+01
   0.68336E+01   0.13438E+01
   0.68086E+01   0.13437E+01
   0.68086E+01   0.13437E+01
   0.68086E+01   0.13436E+01
   0.68086E+01   0.13436E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13434E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13434E+01
   0.68086E+01   0.13434E+01
   0.68086E+01   0.13435E+01
   0.68086E+01   0.13437E+01
   0.68086E+01   0.13436E+01
   0.68086E+01   0.13437E+01
   0.68086E+01   0.13436E+01
   0.68086E+01   0.13436E+01
   0.68086E+01   0.13438E+01
   0.68086E+01   0.13438E+01
   0.68086E+01   0.13438E+01
   0.68086E+01   0.13437E+01
   0.68086E+01   0.13440E+01
   0.68086E+01   0.13440E+01
   0.68086E+01   0.13438E+01
   0.68086E+01   0.13440E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13438E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13438E+01
   0.68086E+01   0.13438E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13443E+01
   0.68086E+01   0.13441E+01
   0.68086E+01   0.13443E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13443E+01
   0.68086E+01   0.13444E+01
   0.68086E+01   0.13444E+01
   0.68086E+01   0.13444E+01
   0.68086E+01   0.13444E+01
   0.68086E+01   0.13444E+01
   0.68086E+01   0.13443E+01
   0.68086E+01   0.13443E+01
   0.68086E+01   0.13443E+01
   0.68086E+01   0.13444E+01
   0.68086E+01   0.13444E+01
   0.68086E+01   0.13445E+01
   0.68086E+01   0.13447E+01
   0.68086E+01   0.13447E+01
   0.68086E+01   0.13446E+01
   0.68086E+01   0.13445E+01
   0.68086E+01   0.13446E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13450E+01
   0.68086E+01   0.13451E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13450E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13447E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13450E+01
   0.68086E+01   0.13451E+01
   0.68086E+01   0.13448E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13450E+01
   0.68086E+01   0.13450E+01
   0.68086E+01   0.13450E+01
   0.68086E+01   0.13451E+01
   0.68086E+01   0.13449E+01
   0.68086E+01   0.13450E+01
   0.68086E+01   0.13451E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13450E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13455E+01
   0.68086E+01   0.13455E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13454E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13455E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13451E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13451E+01
   0.67836E+01   0.13450E+01
   0.68086E+01   0.13451E+01
   0.68086E+01   0.13451E+01
   0.67836E+01   0.13451E+01
   0.67836E+01   0.13451E+01
   0.68086E+01   0.13451E+01
   0.67836E+01   0.13450E+01
   0.67836E+01   0.13450E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13451E+01
   0.67836E+01   0.13450E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13448E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13448E+01
   0.67836E+01   0.13451E+01
   0.68086E+01   0.13457E+01
   0.68086E+01   0.13456E+01
   0.68086E+01   0.13456E+01
   0.68086E+01   0.13455E+01
   0.67836E+01   0.13454E+01
   0.67836E+01   0.13455E+01
   0.68086E+01   0.13456E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13455E+01
   0.67836E+01   0.13454E+01
   0.67836E+01   0.13453E+01
   0.67836E+01   0.13452E+01
   0.67836E+01   0.13452E+01
   0.67836E+01   0.13454E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13453E+01
   0.67836E+01   0.13453E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13455E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13455E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13455E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13455E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13454E+01
   0.67836E+01   0.13454E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13455E+01
   0.67836E+01   0.13455E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13456E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13458E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13457E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13465E+01
   0.67836E+01   0.13465E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13465E+01
   0.67836E+01   0.13465E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13465E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13464E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13465E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13464E+01
   0.67836E+01   0.13466E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13459E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13460E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13464E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13461E+01
   0.67836E+01   0.13464E+01
   0.67836E+01   0.13464E+01
   0.67836E+01   0.13464E+01
   0.67836E+01   0.13464E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13464E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13462E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13464E+01
   0.67586E+01   0.13463E+01
   0.67836E+01   0.13463E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13463E+01
   0.67836E+01   0.13464E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13463E+01
   0.67836E+01   0.13464E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13463E+01
   0.67836E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67836E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67836E+01   0.13463E+01
   0.67836E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13460E+01
   0.67836E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13458E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13465E+01
   0.67586E+01   0.13465E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13465E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13464E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13463E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13462E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13457E+01
   0.67586E+01   0.13458E+01
   0.67586E+01   0.13457E+01
   0.67586E+01   0.13457E+01
   0.67586E+01   0.13457E+01
   0.67586E+01   0.13458E+01
   0.67586E+01   0.13458E+01
   0.67586E+01   0.13455E+01
   0.67586E+01   0.13455E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13457E+01
   0.67586E+01   0.13457E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13455E+01
   0.67586E+01   0.13456E+01
   0.67586E+01   0.13456E+01
   0.67586E+01   0.13454E+01
   0.67586E+01   0.13456E+01
   0.67337E+01   0.13453E+01
   0.67586E+01   0.13454E+01
   0.67337E+01   0.13454E+01
   0.67586E+01   0.13456E+01
   0.67586E+01   0.13457E+01
   0.67586E+01   0.13455E+01
   0.67337E+01   0.13453E+01
   0.67586E+01   0.13455E+01
   0.67337E+01   0.13454E+01
   0.67586E+01   0.13458E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13456E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13458E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13456E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13460E+01
   0.67586E+01   0.13458E+01
   0.67586E+01   0.13461E+01
   0.67586E+01   0.13460E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13457E+01
   0.67586E+01   0.13458E+01
   0.67337E+01   0.13459E+01
   0.67586E+01   0.13459E+01
   0.67586E+01   0.13460E+01
   0.67337E+01   0.13459E+01
   0.67337E+01   0.13458E+01
   0.67337E+01   0.13459E+01
   0.67337E+01   0.13459E+01
   0.67337E+01   0.13459E+01
   0.67337E+01   0.13458E+01
   0.67337E+01   0.13456E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13458E+01
   0.67337E+01   0.13456E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13457E+01
   0.67337E+01   0.13454E+01
   0.67337E+01   0.13458E+01
   0.67337E+01   0.13455E+01
   0.67337E+01   0.13456E+01
   0.67337E+01   0.13456E+01
   0.67337E+01   0.13456E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13456E+01
   0.67337E+01   0.13455E+01
   0.67337E+01   0.13455E+01
   0.67337E+01   0.13454E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13453E+01
   0.67337E+01   0.13454E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13454E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13453E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13448E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13449E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13452E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13449E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13451E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13449E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13449E+01
   0.67337E+01   0.13448E+01
   0.67337E+01   0.13450E+01
   0.67337E+01   0.13448E+01
   0.67337E+01   0.13449E+01
   0.67337E+01   0.13448E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13446E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13446E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13448E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13448E+01
   0.67337E+01   0.13448E+01
   0.67337E+01   0.13446E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13446E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13446E+01
   0.67337E+01   0.13449E+01
   0.67337E+01   0.13446E+01
   0.67337E+01   0.13449E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13447E+01
   0.67337E+01   0.13449E+01
   0.67337E+01   0.13446E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13443E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13443E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13443E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13443E+01
   0.67337E+01   0.13442E+01
   0.67337E+01   0.13445E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13444E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13443E+01
   0.67337E+01   0.13443E+01
   0.67337E+01   0.13443E+01
   0.67337E+01   0.13443E+01
   0.67337E+01   0.13442E+01
   0.67337E+01   0.13442E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13442E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13442E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13440E+01
   0.67337E+01   0.13440E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13442E+01
   0.67087E+01   0.13442E+01
   0.67337E+01   0.13442E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13442E+01
   0.67337E+01   0.13441E+01
   0.67337E+01   0.13441E+01
   0.67087E+01   0.13439E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13441E+01
   0.67087E+01   0.13440E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13440E+01
   0.67087E+01   0.13440E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13441E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13441E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13434E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13439E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13441E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13439E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13439E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13439E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13441E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13440E+01
   0.67087E+01   0.13441E+01
   0.67087E+01   0.13440E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13439E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13434E+01
   0.67087E+01   0.13434E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13434E+01
   0.67087E+01   0.13434E+01
   0.67087E+01   0.13434E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13434E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13438E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13437E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13436E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13435E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13431E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13433E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13430E+01
   0.67087E+01   0.13432E+01
   0.67087E+01   0.13430E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13430E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13431E+01
   0.67087E+01   0.13431E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13431E+01
   0.67087E+01   0.13427E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13429E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13430E+01
   0.67087E+01   0.13427E+01
   0.67087E+01   0.13427E+01
   0.67087E+01   0.13427E+01
   0.67087E+01   0.13426E+01
   0.67087E+01   0.13426E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13426E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13423E+01
   0.67087E+01   0.13423E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13424E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13426E+01
   0.67087E+01   0.13424E+01
   0.67087E+01   0.13426E+01
   0.67087E+01   0.13423E+01
   0.67087E+01   0.13426E+01
   0.67087E+01   0.13423E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13423E+01
   0.67087E+01   0.13424E+01
   0.67087E+01   0.13424E+01
   0.67087E+01   0.13424E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13424E+01
   0.67087E+01   0.13424E+01
   0.67087E+01   0.13425E+01
   0.67087E+01   0.13423E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13420E+01
   0.67087E+01   0.13422E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13420E+01
   0.67087E+01   0.13420E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13418E+01
   0.67087E+01   0.13420E+01
   0.67087E+01   0.13418E+01
   0.67087E+01   0.13419E+01
   0.67087E+01   0.13421E+01
   0.67087E+01   0.13418E+01
   0.67087E+01   0.13420E+01
   0.67087E+01   0.13418E+01
   0.67087E+01   0.13416E+01
   0.67087E+01   0.13418E+01
   0.67087E+01   0.13418E+01
   0.66837E+01   0.13415E+01
   0.67087E+01   0.13418E+01
   0.66837E+01   0.13414E+01
   0.66837E+01   0.13413E+01
   0.66837E+01   0.13415E+01
   0.66837E+01   0.13414E+01
   0.66837E+01   0.13415E+01
   0.66837E+01   0.13415E+01
   0.66837E+01   0.13413E+01
   0.66837E+01   0.13414E+01
   0.66837E+01   0.13414E+01
   0.66837E+01   0.13412E+01
   0.66837E+01   0.13412E+01
   0.66837E+01   0.13412E+01
   0.66837E+01   0.13412E+01
   0.66837E+01   0.13412E+01
   0.66837E+01   0.13411E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13412E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13412E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13411E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13411E+01
   0.66837E+01   0.13411E+01
   0.66837E+01   0.13412E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13411E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13410E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13409E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13406E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13406E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13406E+01
   0.66837E+01   0.13406E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13408E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13407E+01
   0.66837E+01   0.13406E+01
   0.66837E+01   0.13406E+01
   0.66837E+01   0.13406E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13405E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13400E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13399E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13397E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13404E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13402E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13401E+01
   0.66837E+01   0.13398E+01
   0.66837E+01   0.13403E+01
   0.66837E+01   0.13400E+01
   0.66837E+01   0.13400E+01
   0.66837E+01   0.13397E+01
   0.66837E+01   0.13393E+01
   0.66837E+01   0.13397E+01
   0.66837E+01   0.13397E+01
   0.66837E+01   0.13398E+01
   0.66837E+01   0.13397E+01
   0.66837E+01   0.13399E+01
   0.66837E+01   0.13399E+01
   0.66837E+01   0.13398E+01
   0.66837E+01   0.13396E+01
   0.66837E+01   0.13392E+01
   0.66837E+01   0.13393E+01
   0.66837E+01   0.13394E+01
   0.66837E+01   0.13393E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13391E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13391E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13391E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13391E+01
   0.66837E+01   0.13389E+01
   0.66837E+01   0.13390E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13388E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13387E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13386E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13384E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13385E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13383E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13382E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13379E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13379E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13381E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13379E+01
   0.66837E+01   0.13379E+01
   0.66837E+01   0.13379E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13379E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13380E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13376E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13376E+01
   0.66837E+01   0.13379E+01
   0.66837E+01   0.13376E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13376E+01
   0.66837E+01   0.13376E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13376E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13376E+01
   0.66837E+01   0.13378E+01
   0.66837E+01   0.13376E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13379E+01
   0.66837E+01   0.13377E+01
   0.66837E+01   0.13373E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13375E+01
   0.66837E+01   0.13372E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13372E+01
   0.66587E+01   0.13371E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13373E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13374E+01
   0.66837E+01   0.13374E+01
   0.66587E+01   0.13371E+01
   0.66587E+01   0.13369E+01
   0.66837E+01   0.13373E+01
   0.66587E+01   0.13371E+01
   0.66587E+01   0.13369E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13369E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13369E+01
   0.66587E+01   0.13371E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13369E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13370E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13369E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13369E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13368E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13365E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13365E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13367E+01
   0.66587E+01   0.13365E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13363E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13365E+01
   0.66587E+01   0.13366E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13365E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13362E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13364E+01
   0.66587E+01   0.13363E+01
   0.66587E+01   0.13363E+01
   0.66587E+01   0.13362E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13362E+01
   0.66587E+01   0.13363E+01
   0.66587E+01   0.13363E+01
   0.66587E+01   0.13362E+01
   0.66587E+01   0.13362E+01
   0.66587E+01   0.13363E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13359E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13359E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13360E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13361E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13359E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13359E+01
   0.66587E+01   0.13359E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13358E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13355E+01
   0.66587E+01   0.13357E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13355E+01
   0.66587E+01   0.13355E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13355E+01
   0.66587E+01   0.13356E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13352E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13355E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13352E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13354E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13353E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13352E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13351E+01
   0.66587E+01   0.13348E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13346E+01
   0.66587E+01   0.13348E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13351E+01
   0.66587E+01   0.13348E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13348E+01
   0.66587E+01   0.13348E+01
   0.66587E+01   0.13348E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13348E+01
   0.66587E+01   0.13351E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13346E+01
   0.66587E+01   0.13346E+01
   0.66587E+01   0.13350E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13351E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13346E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13346E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13349E+01
   0.66587E+01   0.13342E+01
   0.66587E+01   0.13347E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13340E+01
   0.66587E+01   0.13340E+01
   0.66587E+01   0.13344E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13341E+01
   0.66587E+01   0.13342E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13340E+01
   0.66587E+01   0.13346E+01
   0.66587E+01   0.13344E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13344E+01
   0.66587E+01   0.13344E+01
   0.66587E+01   0.13339E+01
   0.66587E+01   0.13345E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13339E+01
   0.66587E+01   0.13343E+01
   0.66587E+01   0.13339E+01
   0.66587E+01   0.13342E+01
   0.66587E+01   0.13337E+01
   0.66587E+01   0.13338E+01
   0.66587E+01   0.13339E+01
   0.66587E+01   0.13337E+01
   0.66587E+01   0.13338E+01
   0.66587E+01   0.13338E+01
   0.66587E+01   0.13338E+01
   0.66587E+01   0.13338E+01
   0.66587E+01   0.13336E+01
   0.66587E+01   0.13337E+01
   0.66587E+01   0.13337E+01
   0.66587E+01   0.13336E+01
   0.66587E+01   0.13334E+01
   0.66587E+01   0.13335E+01
   0.66587E+01   0.13335E+01
   0.66587E+01   0.13334E+01
   0.66587E+01   0.13334E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13333E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13333E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13333E+01
   0.66587E+01   0.13333E+01
   0.66587E+01   0.13333E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13335E+01
   0.66587E+01   0.13332E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13334E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13334E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13334E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13333E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13327E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13324E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13327E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13327E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13327E+01
   0.66587E+01   0.13327E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13327E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13326E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13330E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13327E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13328E+01
   0.66837E+01   0.13329E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13328E+01
   0.66587E+01   0.13329E+01
   0.66587E+01   0.13330E+01
   0.66837E+01   0.13330E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13331E+01
   0.66587E+01   0.13330E+01
   0.66837E+01   0.13331E+01
   0.66837E+01   0.13332E+01
   0.66837E+01   0.13332E+01
   0.66837E+01   0.13327E+01
   0.66587E+01   0.13325E+01
   0.66587E+01   0.13328E+01
   0.66837E+01   0.13326E+01
   0.66837E+01   0.13327E+01
   0.66837E+01   0.13326E+01
   0.66837E+01   0.13326E+01
   0.66837E+01   0.13326E+01
   0.66837E+01   0.13325E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13326E+01
   0.66837E+01   0.13326E+01
   0.66837E+01   0.13325E+01
   0.66837E+01   0.13326E+01
   0.66837E+01   0.13325E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13327E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13325E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13325E+01
   0.66837E+01   0.13324E+01
   0.66837E+01   0.13326E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13323E+01
   0.66837E+01   0.13322E+01
   0.66837E+01   0.13320E+01
   0.67087E+01   0.13321E+01
   0.66837E+01   0.13320E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13321E+01
   0.66837E+01   0.13320E+01
   0.67087E+01   0.13321E+01
   0.67087E+01   0.13322E+01
   0.67087E+01   0.13321E+01
   0.67087E+01   0.13321E+01
   0.67087E+01   0.13320E+01
   0.67087E+01   0.13323E+01
   0.67087E+01   0.13322E+01
   0.67087E+01   0.13324E+01
   0.67087E+01   0.13323E+01
   0.67087E+01   0.13323E+01
   0.67087E+01   0.13325E+01
   0.67087E+01   0.13320E+01
   0.67087E+01   0.13322E+01
   0.67087E+01   0.13319E+01
   0.67087E+01   0.13321E+01
   0.67087E+01   0.13318E+01
   0.67087E+01   0.13322E+01
   0.67087E+01   0.13320E+01
   0.67087E+01   0.13323E+01
   0.67087E+01   0.13323E+01
   0.67087E+01   0.13324E+01
   0.67087E+01   0.13318E+01
   0.67087E+01   0.13320E+01
   0.67087E+01   0.13321E+01
   0.67087E+01   0.13320E+01
   0.67087E+01   0.13320E+01
   0.67087E+01   0.13317E+01
   0.67087E+01   0.13319E+01
   0.67087E+01   0.13318E+01
   0.67087E+01   0.13312E+01
   0.67087E+01   0.13314E+01
   0.67087E+01   0.13313E+01
   0.67087E+01   0.13312E+01
   0.67087E+01   0.13313E+01
   0.67087E+01   0.13312E+01
   0.67087E+01   0.13317E+01
   0.67087E+01   0.13316E+01
   0.67087E+01   0.13312E+01
   0.67087E+01   0.13313E+01
   0.67087E+01   0.13315E+01
   0.67087E+01   0.13314E+01
   0.67087E+01   0.13312E+01
   0.67087E+01   0.13313E+01
   0.67087E+01   0.13316E+01
   0.67087E+01   0.13313E+01
   0.67087E+01   0.13309E+01
   0.67087E+01   0.13309E+01
   0.67087E+01   0.13309E+01
   0.67087E+01   0.13309E+01
   0.67087E+01   0.13310E+01
   0.67087E+01   0.13308E+01
   0.67087E+01   0.13308E+01
   0.67087E+01   0.13310E+01
   0.67087E+01   0.13306E+01
   0.67087E+01   0.13307E+01
   0.67087E+01   0.13307E+01
   0.67087E+01   0.13307E+01
   0.67087E+01   0.13308E+01
   0.67087E+01   0.13307E+01
   0.67087E+01   0.13310E+01
   0.67087E+01   0.13309E+01
   0.67087E+01   0.13314E+01
   0.67087E+01   0.13310E+01
   0.67087E+01   0.13309E+01
   0.67087E+01   0.13309E+01
   0.67087E+01   0.13308E+01
   0.67087E+01   0.13304E+01
   0.67087E+01   0.13305E+01
   0.67087E+01   0.13303E+01
   0.67087E+01   0.13303E+01
   0.67087E+01   0.13306E+01
   0.67087E+01   0.13305E+01
   0.67087E+01   0.13305E+01
   0.67087E+01   0.13302E+01
   0.67087E+01   0.13305E+01
   0.67087E+01   0.13304E+01
   0.67087E+01   0.13301E+01
   0.67087E+01   0.13301E+01
   0.67087E+01   0.13301E+01
   0.67087E+01   0.13299E+01
   0.67087E+01   0.13297E+01
   0.67087E+01   0.13297E+01
   0.67337E+01   0.13300E+01
   0.67337E+01   0.13298E+01
   0.67337E+01   0.13296E+01
   0.67337E+01   0.13298E+01
   0.67337E+01   0.13294E+01
   0.67337E+01   0.13293E+01
   0.67087E+01   0.13288E+01
   0.67337E+01   0.13290E+01
   0.67337E+01   0.13287E+01
   0.67337E+01   0.13289E+01
   0.67337E+01   0.13286E+01
   0.67337E+01   0.13291E+01
   0.67337E+01   0.13286E+01
   0.67337E+01   0.13286E+01
   0.67337E+01   0.13283E+01
   0.67337E+01   0.13284E+01
   0.67337E+01   0.13286E+01
   0.67337E+01   0.13284E+01
   0.67337E+01   0.13284E+01
   0.67337E+01   0.13284E+01
   0.67337E+01   0.13284E+01
   0.67337E+01   0.13281E+01
   0.67337E+01   0.13282E+01
   0.67337E+01   0.13282E+01
   0.67337E+01   0.13282E+01
   0.67337E+01   0.13277E+01
   0.67337E+01   0.13277E+01
   0.67337E+01   0.13273E+01
   0.67337E+01   0.13275E+01
   0.67337E+01   0.13270E+01
   0.67337E+01   0.13270E+01
   0.67337E+01   0.13268E+01
   0.67337E+01   0.13268E+01
   0.67337E+01   0.13266E+01
   0.67337E+01   0.13266E+01
   0.67337E+01   0.13265E+01
   0.67337E+01   0.13264E+01
   0.67586E+01   0.13265E+01
   0.67586E+01   0.13265E+01
   0.67586E+01   0.13264E+01
   0.67586E+01   0.13262E+01
   0.67586E+01   0.13261E+01
   0.67586E+01   0.13260E+01
   0.67586E+01   0.13260E+01
   0.67586E+01   0.13261E+01
   0.67586E+01   0.13259E+01
   0.67586E+01   0.13256E+01
   0.67586E+01   0.13258E+01
   0.67586E+01   0.13252E+01
   0.67586E+01   0.13250E+01
   0.67586E+01   0.13251E+01
   0.67586E+01   0.13252E+01
   0.67586E+01   0.13245E+01
   0.67586E+01   0.13242E+01
   0.67586E+01   0.13240E+01
   0.67586E+01   0.13239E+01
   0.67586E+01   0.13235E+01
   0.67586E+01   0.13233E+01
   0.67586E+01   0.13234E+01
   0.67586E+01   0.13237E+01
   0.67586E+01   0.13230E+01
   0.67586E+01   0.13229E+01
   0.67586E+01   0.13230E+01
   0.67586E+01   0.13219E+01
   0.67586E+01   0.13214E+01
   0.67586E+01   0.13205E+01
   0.67586E+01   0.13205E+01
   0.67586E+01   0.13207E+01
   0.67586E+01   0.13205E+01
   0.67586E+01   0.13196E+01
   0.67586E+01   0.13197E+01
   0.67586E+01   0.13195E+01
   0.67586E+01   0.13195E+01
   0.67836E+01   0.13191E+01
   0.67586E+01   0.13190E+01
   0.67836E+01   0.13189E+01
   0.67836E+01   0.13186E+01
   0.67836E+01   0.13182E+01
   0.67836E+01   0.13170E+01
   0.67836E+01   0.13165E+01
   0.67836E+01   0.13163E+01
   0.67836E+01   0.13162E+01
   0.67836E+01   0.13155E+01
   0.67836E+01   0.13157E+01
   0.67836E+01   0.13143E+01
   0.67836E+01   0.13136E+01
   0.67836E+01   0.13127E+01
   0.67836E+01   0.13128E+01
   0.67836E+01   0.13120E+01
   0.67836E+01   0.13120E+01
   0.67836E+01   0.13108E+01
   0.67836E+01   0.13110E+01
   0.67836E+01   0.13105E+01
   0.67836E+01   0.13085E+01
   0.67836E+01   0.13091E+01
   0.67836E+01   0.13076E+01
   0.67836E+01   0.13073E+01
   0.67836E+01   0.13046E+01
   0.67836E+01   0.13050E+01
   0.67836E+01   0.13039E+01
   0.67836E+01   0.13042E+01
   0.67836E+01   0.13024E+01
   0.67836E+01   0.13015E+01
   0.67586E+01   0.12992E+01
   0.67586E+01   0.12994E+01
   0.67586E+01   0.12989E+01
   0.67586E+01   0.12961E+01
   0.67586E+01   0.12967E+01
   0.67586E+01   0.12945E+01
   0.67586E+01   0.12932E+01
   0.67337E+01   0.12894E+01
   0.67337E+01   0.12898E+01
   0.67337E+01   0.12872E+01
   0.67337E+01   0.12856E+01
   0.67087E+01   0.12819E+01
   0.67087E+01   0.12825E+01
   0.67087E+01   0.12789E+01
   0.67087E+01   0.12797E+01
   0.66837E+01   0.12781E+01
   0.66587E+01   0.12732E+01
   0.66587E+01   0.12737E+01
   0.66337E+01   0.12692E+01
   0.66087E+01   0.12671E+01
   0.65587E+01   0.12627E+01
   0.65587E+01   0.12637E+01
   0.64837E+01   0.12607E+01
   0.64837E+01   0.12615E+01
   0.63837E+01   0.12602E+01
   0.63337E+01   0.12612E+01
   0.61838E+01   0.12769E+01
   0.62088E+01   0.12731E+01
   0.61338E+01   0.12861E+01
   0.61838E+01   0.14217E+01
   0.61338E+01   0.13871E+01


==> anc/Figure5/1outM_R_m10_m6_y10_rc2_stable.dat <==
   0.20096E+01   0.27367E-01
   0.20096E+01   0.27537E-01
   0.20096E+01   0.27537E-01
   0.20096E+01   0.27882E-01
   0.20096E+01   0.27882E-01
   0.31344E+01   0.28239E-01
   0.39342E+01   0.28886E-01
   0.48090E+01   0.29894E-01
   0.57838E+01   0.31402E-01
   0.68586E+01   0.33587E-01
   0.79834E+01   0.36616E-01
   0.90582E+01   0.40590E-01
   0.10058E+02   0.45486E-01
   0.10908E+02   0.51183E-01
   0.11608E+02   0.57485E-01
   0.12183E+02   0.64213E-01
   0.12657E+02   0.71202E-01
   0.13007E+02   0.78321E-01
   0.13307E+02   0.85495E-01
   0.13532E+02   0.92659E-01
   0.13732E+02   0.99754E-01
   0.13882E+02   0.10679E+00
   0.14007E+02   0.11372E+00
   0.14132E+02   0.12056E+00
   0.14207E+02   0.12726E+00
   0.14282E+02   0.13386E+00
   0.14357E+02   0.14035E+00
   0.14407E+02   0.14674E+00
   0.14457E+02   0.15301E+00
   0.14482E+02   0.15919E+00
   0.14507E+02   0.16522E+00
   0.14532E+02   0.17117E+00
   0.14557E+02   0.17706E+00
   0.14582E+02   0.18281E+00
   0.14607E+02   0.18848E+00
   0.14607E+02   0.19410E+00
   0.14632E+02   0.19961E+00
   0.14632E+02   0.20504E+00
   0.14632E+02   0.21039E+00
   0.14657E+02   0.21570E+00
   0.14657E+02   0.22089E+00
   0.14657E+02   0.22605E+00
   0.14657E+02   0.23115E+00
   0.14657E+02   0.23616E+00
   0.14657E+02   0.24113E+00
   0.14657E+02   0.24602E+00
   0.14657E+02   0.25087E+00
   0.14657E+02   0.25568E+00
   0.14657E+02   0.26039E+00
   0.14657E+02   0.26509E+00
   0.14657E+02   0.26973E+00
   0.14657E+02   0.27432E+00
   0.14632E+02   0.27887E+00
   0.14632E+02   0.28337E+00
   0.14632E+02   0.28784E+00
   0.14632E+02   0.29225E+00
   0.14632E+02   0.29664E+00
   0.14607E+02   0.30099E+00
   0.14607E+02   0.30528E+00
   0.14607E+02   0.30955E+00
   0.14607E+02   0.31376E+00
   0.14582E+02   0.31795E+00
   0.14582E+02   0.32212E+00
   0.14582E+02   0.32627E+00
   0.14582E+02   0.33034E+00
   0.14557E+02   0.33441E+00
   0.14557E+02   0.33845E+00
   0.14557E+02   0.34245E+00
   0.14532E+02   0.34643E+00
   0.14532E+02   0.35039E+00
   0.14532E+02   0.35432E+00
   0.14532E+02   0.35821E+00
   0.14507E+02   0.36208E+00
   0.14507E+02   0.36592E+00
   0.14507E+02   0.36974E+00
   0.14482E+02   0.37355E+00
   0.14482E+02   0.37731E+00
   0.14482E+02   0.38105E+00
   0.14457E+02   0.38480E+00
   0.14457E+02   0.38850E+00
   0.14457E+02   0.39218E+00
   0.14432E+02   0.39581E+00
   0.14432E+02   0.39946E+00
   0.14432E+02   0.40315E+00
   0.14432E+02   0.40679E+00
   0.14407E+02   0.41030E+00
   0.14407E+02   0.41388E+00
   0.14407E+02   0.41741E+00
   0.14382E+02   0.42098E+00
   0.14382E+02   0.42446E+00
   0.14382E+02   0.42794E+00
   0.14357E+02   0.43141E+00
   0.14357E+02   0.43492E+00
   0.14357E+02   0.43837E+00
   0.14332E+02   0.44175E+00
   0.14332E+02   0.44520E+00
   0.14332E+02   0.44862E+00
   0.14307E+02   0.45205E+00
   0.14307E+02   0.45536E+00
   0.14307E+02   0.45870E+00
   0.14282E+02   0.46207E+00
   0.14282E+02   0.46538E+00
   0.14282E+02   0.46872E+00
   0.14282E+02   0.47208E+00
   0.14257E+02   0.47535E+00
   0.14257E+02   0.47857E+00
   0.14257E+02   0.48186E+00
   0.14232E+02   0.48511E+00
   0.14232E+02   0.48832E+00
   0.14232E+02   0.49155E+00
   0.14207E+02   0.49485E+00
   0.14207E+02   0.49801E+00
   0.14207E+02   0.50122E+00
   0.14182E+02   0.50437E+00
   0.14182E+02   0.50760E+00
   0.14182E+02   0.51068E+00
   0.14157E+02   0.51388E+00
   0.14157E+02   0.51701E+00
   0.14157E+02   0.52013E+00
   0.14157E+02   0.52325E+00
   0.14132E+02   0.52639E+00
   0.14132E+02   0.52943E+00
   0.14132E+02   0.53250E+00
   0.14107E+02   0.53564E+00
   0.14107E+02   0.53873E+00
   0.14107E+02   0.54178E+00
   0.14082E+02   0.54485E+00
   0.14082E+02   0.54789E+00
   0.14082E+02   0.55090E+00
   0.14082E+02   0.55398E+00
   0.14057E+02   0.55698E+00
   0.14057E+02   0.55997E+00
   0.14057E+02   0.56295E+00
   0.14032E+02   0.56595E+00
   0.14032E+02   0.56889E+00
   0.14032E+02   0.57194E+00
   0.14007E+02   0.57488E+00
   0.14007E+02   0.57790E+00
   0.14007E+02   0.58079E+00
   0.13982E+02   0.58372E+00
   0.13982E+02   0.58673E+00
   0.13982E+02   0.58966E+00
   0.13982E+02   0.59253E+00
   0.13957E+02   0.59550E+00
   0.13957E+02   0.59838E+00
   0.13957E+02   0.60129E+00
   0.13932E+02   0.60418E+00
   0.13932E+02   0.60706E+00
   0.13932E+02   0.61002E+00
   0.13907E+02   0.61286E+00
   0.13907E+02   0.61575E+00
   0.13907E+02   0.61857E+00
   0.13907E+02   0.62146E+00
   0.13882E+02   0.62427E+00
   0.13882E+02   0.62716E+00
   0.13882E+02   0.62996E+00
   0.13857E+02   0.63283E+00
   0.13857E+02   0.63570E+00
   0.13857E+02   0.63850E+00
   0.13857E+02   0.64130E+00
   0.13832E+02   0.64416E+00
   0.13832E+02   0.64692E+00
   0.13832E+02   0.64972E+00
   0.13807E+02   0.65256E+00
   0.13807E+02   0.65536E+00
   0.13807E+02   0.65808E+00
   0.13782E+02   0.66086E+00
   0.13782E+02   0.66368E+00
   0.13782E+02   0.66647E+00
   0.13782E+02   0.66920E+00
   0.13757E+02   0.67195E+00
   0.13757E+02   0.67472E+00
   0.13757E+02   0.67747E+00
   0.13732E+02   0.68022E+00
   0.13732E+02   0.68297E+00
   0.13732E+02   0.68573E+00
   0.13732E+02   0.68847E+00
   0.13707E+02   0.69118E+00
   0.13707E+02   0.69390E+00
   0.13707E+02   0.69661E+00
   0.13682E+02   0.69931E+00
   0.13682E+02   0.70203E+00
   0.13682E+02   0.70473E+00
   0.13682E+02   0.70742E+00
   0.13657E+02   0.71015E+00
   0.13657E+02   0.71286E+00
   0.13657E+02   0.71553E+00
   0.13632E+02   0.71825E+00
   0.13632E+02   0.72089E+00
   0.13632E+02   0.72357E+00
   0.13632E+02   0.72622E+00
   0.13607E+02   0.72890E+00
   0.13607E+02   0.73155E+00
   0.13607E+02   0.73420E+00
   0.13582E+02   0.73688E+00
   0.13582E+02   0.73959E+00
   0.13582E+02   0.74220E+00
   0.13582E+02   0.74486E+00
   0.13557E+02   0.74745E+00
   0.13557E+02   0.75010E+00
   0.13557E+02   0.75272E+00
   0.13532E+02   0.75540E+00
   0.13532E+02   0.75797E+00
   0.13532E+02   0.76059E+00
   0.13532E+02   0.76327E+00
   0.13507E+02   0.76587E+00
   0.13507E+02   0.76846E+00
   0.13507E+02   0.77109E+00
   0.13482E+02   0.77366E+00
   0.13482E+02   0.77632E+00
   0.13482E+02   0.77891E+00
   0.13482E+02   0.78146E+00
   0.13457E+02   0.78410E+00
   0.13457E+02   0.78665E+00
   0.13457E+02   0.78926E+00
   0.13457E+02   0.79188E+00
   0.13432E+02   0.79440E+00
   0.13432E+02   0.79704E+00
   0.13432E+02   0.79959E+00
   0.13407E+02   0.80213E+00
   0.13407E+02   0.80477E+00
   0.13407E+02   0.80729E+00
   0.13407E+02   0.80981E+00
   0.13382E+02   0.81243E+00
   0.13382E+02   0.81496E+00
   0.13382E+02   0.81757E+00
   0.13357E+02   0.82008E+00
   0.13357E+02   0.82264E+00
   0.13357E+02   0.82515E+00
   0.13357E+02   0.82771E+00
   0.13332E+02   0.83024E+00
   0.13332E+02   0.83278E+00
   0.13332E+02   0.83533E+00
   0.13332E+02   0.83784E+00
   0.13307E+02   0.84038E+00
   0.13307E+02   0.84287E+00
   0.13307E+02   0.84545E+00
   0.13282E+02   0.84794E+00
   0.13282E+02   0.85045E+00
   0.13282E+02   0.85298E+00
   0.13282E+02   0.85550E+00
   0.13257E+02   0.85802E+00
   0.13257E+02   0.86053E+00
   0.13257E+02   0.86308E+00
   0.13257E+02   0.86552E+00
   0.13232E+02   0.86805E+00
   0.13232E+02   0.87048E+00
   0.13232E+02   0.87305E+00
   0.13207E+02   0.87553E+00
   0.13207E+02   0.87800E+00
   0.13207E+02   0.88052E+00
   0.13207E+02   0.88298E+00
   0.13182E+02   0.88546E+00
   0.13182E+02   0.88796E+00
   0.13182E+02   0.89040E+00
   0.13157E+02   0.89291E+00
   0.13157E+02   0.89536E+00
   0.13157E+02   0.89782E+00
   0.13157E+02   0.90034E+00
   0.13132E+02   0.90273E+00
   0.13132E+02   0.90521E+00
   0.13132E+02   0.90772E+00
   0.13132E+02   0.91010E+00
   0.13107E+02   0.91260E+00
   0.13107E+02   0.91505E+00
   0.13107E+02   0.91748E+00
   0.13082E+02   0.91990E+00
   0.13082E+02   0.92242E+00
   0.13082E+02   0.92485E+00
   0.13082E+02   0.92723E+00
   0.13057E+02   0.92972E+00
   0.13057E+02   0.93223E+00
   0.13057E+02   0.93457E+00
   0.13057E+02   0.93700E+00
   0.13032E+02   0.93943E+00
   0.13032E+02   0.94195E+00
   0.13032E+02   0.94433E+00
   0.13007E+02   0.94673E+00
   0.13007E+02   0.94918E+00
   0.13007E+02   0.95166E+00
   0.13007E+02   0.95397E+00
   0.12982E+02   0.95637E+00
   0.12982E+02   0.95888E+00
   0.12982E+02   0.96133E+00
   0.12982E+02   0.96364E+00
   0.12957E+02   0.96604E+00
   0.12957E+02   0.96847E+00
   0.12957E+02   0.97088E+00
   0.12932E+02   0.97332E+00
   0.12932E+02   0.97565E+00
   0.12932E+02   0.97802E+00
   0.12932E+02   0.98044E+00
   0.12907E+02   0.98286E+00
   0.12907E+02   0.98532E+00
   0.12907E+02   0.98764E+00
   0.12907E+02   0.98998E+00
   0.12882E+02   0.99240E+00
   0.12882E+02   0.99475E+00
   0.12882E+02   0.99716E+00
   0.12857E+02   0.99957E+00
   0.12857E+02   0.10020E+01
   0.12857E+02   0.10043E+01
   0.12857E+02   0.10067E+01
   0.12832E+02   0.10090E+01
   0.12832E+02   0.10115E+01
   0.12832E+02   0.10138E+01
   0.12807E+02   0.10162E+01
   0.12807E+02   0.10186E+01
   0.12807E+02   0.10208E+01
   0.12807E+02   0.10232E+01
   0.12782E+02   0.10255E+01
   0.12782E+02   0.10279E+01
   0.12782E+02   0.10303E+01
   0.12782E+02   0.10326E+01
   0.12757E+02   0.10350E+01
   0.12757E+02   0.10373E+01
   0.12757E+02   0.10397E+01
   0.12732E+02   0.10421E+01
   0.12732E+02   0.10444E+01
   0.12732E+02   0.10467E+01
   0.12732E+02   0.10490E+01
   0.12707E+02   0.10513E+01
   0.12707E+02   0.10537E+01
   0.12707E+02   0.10560E+01
   0.12707E+02   0.10583E+01
   0.12682E+02   0.10607E+01
   0.12682E+02   0.10630E+01
   0.12682E+02   0.10653E+01
   0.12657E+02   0.10677E+01
   0.12657E+02   0.10700E+01
   0.12657E+02   0.10723E+01
   0.12657E+02   0.10746E+01
   0.12632E+02   0.10770E+01
   0.12632E+02   0.10793E+01
   0.12632E+02   0.10816E+01
   0.12632E+02   0.10838E+01
   0.12607E+02   0.10862E+01
   0.12607E+02   0.10884E+01
   0.12607E+02   0.10907E+01
   0.12582E+02   0.10930E+01
   0.12582E+02   0.10953E+01
   0.12582E+02   0.10976E+01
   0.12582E+02   0.10999E+01
   0.12557E+02   0.11022E+01
   0.12557E+02   0.11045E+01
   0.12557E+02   0.11068E+01
   0.12557E+02   0.11091E+01
   0.12532E+02   0.11113E+01
   0.12532E+02   0.11136E+01
   0.12532E+02   0.11159E+01
   0.12507E+02   0.11182E+01
   0.12507E+02   0.11204E+01
   0.12507E+02   0.11227E+01
   0.12507E+02   0.11250E+01
   0.12483E+02   0.11272E+01
   0.12483E+02   0.11296E+01
   0.12483E+02   0.11319E+01
   0.12483E+02   0.11341E+01
   0.12458E+02   0.11364E+01
   0.12458E+02   0.11386E+01
   0.12458E+02   0.11408E+01
   0.12433E+02   0.11431E+01
   0.12433E+02   0.11453E+01
   0.12433E+02   0.11476E+01
   0.12433E+02   0.11499E+01
   0.12408E+02   0.11521E+01
   0.12408E+02   0.11543E+01
   0.12408E+02   0.11566E+01
   0.12383E+02   0.11588E+01
   0.12383E+02   0.11611E+01
   0.12383E+02   0.11632E+01
   0.12383E+02   0.11655E+01
   0.12358E+02   0.11678E+01
   0.12358E+02   0.11700E+01
   0.12358E+02   0.11722E+01
   0.12358E+02   0.11745E+01
   0.12333E+02   0.11767E+01
   0.12333E+02   0.11789E+01
   0.12333E+02   0.11811E+01
   0.12308E+02   0.11833E+01
   0.12308E+02   0.11855E+01
   0.12308E+02   0.11877E+01
   0.12308E+02   0.11899E+01
   0.12283E+02   0.11921E+01
   0.12283E+02   0.11943E+01
   0.12283E+02   0.11966E+01
   0.12258E+02   0.11988E+01
   0.12258E+02   0.12010E+01
   0.12258E+02   0.12032E+01
   0.12258E+02   0.12053E+01
   0.12233E+02   0.12075E+01
   0.12233E+02   0.12097E+01
   0.12233E+02   0.12119E+01
   0.12208E+02   0.12141E+01
   0.12208E+02   0.12163E+01
   0.12208E+02   0.12185E+01
   0.12208E+02   0.12207E+01
   0.12183E+02   0.12228E+01
   0.12183E+02   0.12250E+01
   0.12183E+02   0.12272E+01
   0.12183E+02   0.12293E+01
   0.12158E+02   0.12315E+01
   0.12158E+02   0.12337E+01
   0.12158E+02   0.12359E+01
   0.12133E+02   0.12381E+01
   0.12133E+02   0.12402E+01
   0.12133E+02   0.12423E+01
   0.12133E+02   0.12444E+01
   0.12108E+02   0.12466E+01
   0.12108E+02   0.12488E+01
   0.12108E+02   0.12509E+01
   0.12083E+02   0.12531E+01
   0.12083E+02   0.12552E+01
   0.12083E+02   0.12573E+01
   0.12083E+02   0.12595E+01
   0.12058E+02   0.12616E+01
   0.12058E+02   0.12639E+01
   0.12058E+02   0.12659E+01
   0.12033E+02   0.12680E+01
   0.12033E+02   0.12701E+01
   0.12033E+02   0.12723E+01
   0.12033E+02   0.12744E+01
   0.12008E+02   0.12766E+01
   0.12008E+02   0.12786E+01
   0.12008E+02   0.12808E+01
   0.12008E+02   0.12829E+01
   0.11983E+02   0.12850E+01
   0.11983E+02   0.12871E+01
   0.11983E+02   0.12893E+01
   0.11958E+02   0.12913E+01
   0.11958E+02   0.12935E+01
   0.11958E+02   0.12955E+01
   0.11958E+02   0.12976E+01
   0.11933E+02   0.12998E+01
   0.11933E+02   0.13018E+01
   0.11933E+02   0.13038E+01
   0.11908E+02   0.13060E+01
   0.11908E+02   0.13080E+01
   0.11908E+02   0.13103E+01
   0.11908E+02   0.13122E+01
   0.11883E+02   0.13143E+01
   0.11883E+02   0.13163E+01
   0.11883E+02   0.13184E+01
   0.11858E+02   0.13206E+01
   0.11858E+02   0.13226E+01
   0.11858E+02   0.13246E+01
   0.11858E+02   0.13266E+01
   0.11833E+02   0.13287E+01
   0.11833E+02   0.13308E+01
   0.11833E+02   0.13329E+01
   0.11808E+02   0.13349E+01
   0.11808E+02   0.13369E+01
   0.11808E+02   0.13390E+01
   0.11808E+02   0.13411E+01
   0.11783E+02   0.13431E+01
   0.11783E+02   0.13451E+01
   0.11783E+02   0.13471E+01
   0.11758E+02   0.13492E+01
   0.11758E+02   0.13512E+01
   0.11758E+02   0.13532E+01
   0.11758E+02   0.13552E+01
   0.11733E+02   0.13573E+01
   0.11733E+02   0.13594E+01
   0.11733E+02   0.13614E+01
   0.11708E+02   0.13633E+01
   0.11708E+02   0.13653E+01
   0.11708E+02   0.13674E+01
   0.11708E+02   0.13693E+01
   0.11683E+02   0.13713E+01
   0.11683E+02   0.13734E+01
   0.11683E+02   0.13754E+01
   0.11658E+02   0.13773E+01
   0.11658E+02   0.13793E+01
   0.11658E+02   0.13813E+01
   0.11658E+02   0.13833E+01
   0.11633E+02   0.13853E+01
   0.11633E+02   0.13872E+01
   0.11633E+02   0.13892E+01
   0.11608E+02   0.13912E+01
   0.11608E+02   0.13932E+01
   0.11608E+02   0.13952E+01
   0.11608E+02   0.13971E+01
   0.11583E+02   0.13992E+01
   0.11583E+02   0.14011E+01
   0.11583E+02   0.14030E+01
   0.11558E+02   0.14050E+01
   0.11558E+02   0.14069E+01
   0.11558E+02   0.14089E+01
   0.11533E+02   0.14108E+01
   0.11533E+02   0.14128E+01
   0.11533E+02   0.14148E+01
   0.11533E+02   0.14167E+01
   0.11508E+02   0.14185E+01
   0.11508E+02   0.14206E+01
   0.11508E+02   0.14225E+01
   0.11483E+02   0.14244E+01
   0.11483E+02   0.14262E+01
   0.11483E+02   0.14282E+01
   0.11483E+02   0.14301E+01
   0.11458E+02   0.14320E+01
   0.11458E+02   0.14339E+01
   0.11458E+02   0.14359E+01
   0.11433E+02   0.14377E+01
   0.11433E+02   0.14397E+01
   0.11433E+02   0.14416E+01
   0.11433E+02   0.14434E+01
   0.11408E+02   0.14453E+01
   0.11408E+02   0.14473E+01
   0.11408E+02   0.14491E+01
   0.11383E+02   0.14509E+01
   0.11383E+02   0.14528E+01
   0.11383E+02   0.14548E+01
   0.11358E+02   0.14566E+01
   0.11358E+02   0.14584E+01
   0.11358E+02   0.14604E+01
   0.11358E+02   0.14623E+01
   0.11333E+02   0.14640E+01
   0.11333E+02   0.14659E+01
   0.11333E+02   0.14678E+01
   0.11308E+02   0.14697E+01
   0.11308E+02   0.14715E+01
   0.11308E+02   0.14733E+01
   0.11308E+02   0.14751E+01
   0.11283E+02   0.14770E+01
   0.11283E+02   0.14788E+01
   0.11283E+02   0.14807E+01
   0.11258E+02   0.14825E+01
   0.11258E+02   0.14843E+01
   0.11258E+02   0.14862E+01
   0.11233E+02   0.14879E+01
   0.11233E+02   0.14897E+01
   0.11233E+02   0.14917E+01
   0.11233E+02   0.14934E+01
   0.11208E+02   0.14952E+01
   0.11208E+02   0.14970E+01
   0.11208E+02   0.14988E+01
   0.11208E+02   0.15006E+01
   0.11183E+02   0.15025E+01
   0.11183E+02   0.15042E+01
   0.11183E+02   0.15059E+01
   0.11158E+02   0.15077E+01
   0.11158E+02   0.15096E+01
   0.11158E+02   0.15113E+01
   0.11133E+02   0.15130E+01
   0.11133E+02   0.15149E+01
   0.11133E+02   0.15165E+01
   0.11108E+02   0.15184E+01
   0.11108E+02   0.15202E+01
   0.11108E+02   0.15218E+01
   0.11108E+02   0.15235E+01
   0.11083E+02   0.15254E+01
   0.11083E+02   0.15271E+01
   0.11083E+02   0.15288E+01
   0.11058E+02   0.15306E+01
   0.11058E+02   0.15324E+01
   0.11058E+02   0.15340E+01
   0.11058E+02   0.15358E+01
   0.11033E+02   0.15375E+01
   0.11033E+02   0.15392E+01
   0.11033E+02   0.15409E+01
   0.11008E+02   0.15426E+01
   0.11008E+02   0.15443E+01
   0.11008E+02   0.15460E+01
   0.10983E+02   0.15478E+01
   0.10983E+02   0.15494E+01
   0.10983E+02   0.15511E+01
   0.10983E+02   0.15528E+01
   0.10958E+02   0.15545E+01
   0.10958E+02   0.15562E+01
   0.10958E+02   0.15578E+01
   0.10933E+02   0.15595E+01
   0.10933E+02   0.15612E+01
   0.10933E+02   0.15629E+01
   0.10908E+02   0.15645E+01
   0.10908E+02   0.15662E+01
   0.10908E+02   0.15679E+01
   0.10908E+02   0.15695E+01
   0.10883E+02   0.15712E+01
   0.10883E+02   0.15729E+01
   0.10883E+02   0.15744E+01
   0.10858E+02   0.15761E+01
   0.10858E+02   0.15776E+01
   0.10858E+02   0.15793E+01
   0.10833E+02   0.15810E+01
   0.10833E+02   0.15826E+01
   0.10833E+02   0.15841E+01
   0.10833E+02   0.15858E+01
   0.10808E+02   0.15874E+01
   0.10808E+02   0.15891E+01
   0.10808E+02   0.15908E+01
   0.10783E+02   0.15922E+01
   0.10783E+02   0.15937E+01
   0.10783E+02   0.15953E+01
   0.10758E+02   0.15970E+01
   0.10758E+02   0.15985E+01
   0.10758E+02   0.16002E+01
   0.10733E+02   0.16018E+01
   0.10733E+02   0.16033E+01
   0.10733E+02   0.16049E+01
   0.10733E+02   0.16063E+01
   0.10708E+02   0.16081E+01
   0.10708E+02   0.16095E+01
   0.10708E+02   0.16110E+01
   0.10683E+02   0.16126E+01
   0.10683E+02   0.16141E+01
   0.10683E+02   0.16157E+01
   0.10658E+02   0.16173E+01
   0.10658E+02   0.16188E+01
   0.10658E+02   0.16203E+01
   0.10658E+02   0.16218E+01
   0.10633E+02   0.16233E+01
   0.10633E+02   0.16249E+01
   0.10633E+02   0.16263E+01
   0.10608E+02   0.16279E+01
   0.10608E+02   0.16294E+01
   0.10608E+02   0.16308E+01
   0.10583E+02   0.16323E+01
   0.10583E+02   0.16339E+01
   0.10583E+02   0.16352E+01
   0.10583E+02   0.16369E+01
   0.10558E+02   0.16383E+01
   0.10558E+02   0.16397E+01
   0.10558E+02   0.16412E+01
   0.10533E+02   0.16427E+01
   0.10533E+02   0.16441E+01
   0.10533E+02   0.16457E+01
   0.10508E+02   0.16471E+01
   0.10508E+02   0.16485E+01
   0.10508E+02   0.16499E+01
   0.10483E+02   0.16513E+01
   0.10483E+02   0.16529E+01
   0.10483E+02   0.16543E+01
   0.10483E+02   0.16556E+01
   0.10458E+02   0.16572E+01
   0.10458E+02   0.16584E+01
   0.10458E+02   0.16598E+01
   0.10433E+02   0.16613E+01
   0.10433E+02   0.16626E+01
   0.10433E+02   0.16643E+01
   0.10408E+02   0.16655E+01
   0.10408E+02   0.16670E+01
   0.10408E+02   0.16683E+01
   0.10383E+02   0.16696E+01
   0.10383E+02   0.16710E+01
   0.10383E+02   0.16724E+01
   0.10383E+02   0.16738E+01
   0.10358E+02   0.16753E+01
   0.10358E+02   0.16765E+01
   0.10358E+02   0.16779E+01
   0.10333E+02   0.16792E+01
   0.10333E+02   0.16806E+01
   0.10333E+02   0.16819E+01
   0.10308E+02   0.16833E+01
   0.10308E+02   0.16845E+01
   0.10308E+02   0.16860E+01
   0.10283E+02   0.16872E+01
   0.10283E+02   0.16885E+01
   0.10283E+02   0.16899E+01
   0.10283E+02   0.16912E+01
   0.10258E+02   0.16926E+01
   0.10258E+02   0.16939E+01
   0.10258E+02   0.16951E+01
   0.10233E+02   0.16965E+01
   0.10233E+02   0.16976E+01
   0.10233E+02   0.16990E+01
   0.10208E+02   0.17002E+01
   0.10208E+02   0.17016E+01
   0.10208E+02   0.17029E+01
   0.10183E+02   0.17041E+01
   0.10183E+02   0.17053E+01
   0.10183E+02   0.17066E+01
   0.10183E+02   0.17077E+01
   0.10158E+02   0.17092E+01
   0.10158E+02   0.17103E+01
   0.10158E+02   0.17116E+01
   0.10133E+02   0.17129E+01
   0.10133E+02   0.17141E+01
   0.10133E+02   0.17152E+01
   0.10108E+02   0.17165E+01
   0.10108E+02   0.17177E+01
   0.10108E+02   0.17189E+01
   0.10083E+02   0.17201E+01
   0.10083E+02   0.17215E+01
   0.10083E+02   0.17225E+01
   0.10083E+02   0.17238E+01
   0.10058E+02   0.17248E+01
   0.10058E+02   0.17261E+01
   0.10058E+02   0.17273E+01
   0.10033E+02   0.17285E+01
   0.10033E+02   0.17296E+01
   0.10033E+02   0.17309E+01
   0.10008E+02   0.17318E+01
   0.10008E+02   0.17331E+01
   0.10008E+02   0.17342E+01
   0.99830E+01   0.17354E+01
   0.99830E+01   0.17365E+01
   0.99830E+01   0.17377E+01
   0.99580E+01   0.17388E+01
   0.99580E+01   0.17400E+01
   0.99580E+01   0.17410E+01
   0.99580E+01   0.17422E+01
   0.99330E+01   0.17432E+01
   0.99330E+01   0.17444E+01
   0.99330E+01   0.17455E+01
   0.99080E+01   0.17467E+01
   0.99080E+01   0.17477E+01
   0.99080E+01   0.17487E+01
   0.98830E+01   0.17498E+01
   0.98830E+01   0.17509E+01
   0.98830E+01   0.17520E+01
   0.98580E+01   0.17530E+01
   0.98580E+01   0.17541E+01
   0.98580E+01   0.17553E+01
   0.98330E+01   0.17562E+01
   0.98330E+01   0.17573E+01
   0.98330E+01   0.17583E+01
   0.98330E+01   0.17593E+01
   0.98080E+01   0.17604E+01
   0.98080E+01   0.17615E+01
   0.98080E+01   0.17625E+01
   0.97830E+01   0.17636E+01
   0.97830E+01   0.17645E+01
   0.97830E+01   0.17655E+01
   0.97580E+01   0.17666E+01
   0.97580E+01   0.17676E+01
   0.97580E+01   0.17686E+01
   0.97331E+01   0.17695E+01
   0.97331E+01   0.17706E+01
   0.97331E+01   0.17715E+01
   0.97081E+01   0.17725E+01
   0.97081E+01   0.17735E+01
   0.97081E+01   0.17744E+01
   0.97081E+01   0.17754E+01
   0.96831E+01   0.17763E+01
   0.96831E+01   0.17774E+01
   0.96831E+01   0.17784E+01
   0.96581E+01   0.17791E+01
   0.96581E+01   0.17801E+01
   0.96581E+01   0.17810E+01
   0.96331E+01   0.17821E+01
   0.96331E+01   0.17829E+01
   0.96331E+01   0.17838E+01
   0.96081E+01   0.17848E+01
   0.96081E+01   0.17857E+01
   0.96081E+01   0.17866E+01
   0.95831E+01   0.17875E+01
   0.95831E+01   0.17883E+01
   0.95831E+01   0.17892E+01
   0.95831E+01   0.17901E+01
   0.95581E+01   0.17911E+01
   0.95581E+01   0.17919E+01
   0.95581E+01   0.17928E+01
   0.95331E+01   0.17935E+01
   0.95331E+01   0.17945E+01
   0.95331E+01   0.17953E+01
   0.95081E+01   0.17961E+01
   0.95081E+01   0.17971E+01
   0.95081E+01   0.17979E+01
   0.94831E+01   0.17987E+01
   0.94831E+01   0.17996E+01
   0.94831E+01   0.18003E+01
   0.94581E+01   0.18012E+01
   0.94581E+01   0.18020E+01
   0.94581E+01   0.18028E+01
   0.94581E+01   0.18037E+01
   0.94331E+01   0.18044E+01
   0.94331E+01   0.18052E+01
   0.94331E+01   0.18059E+01
   0.94081E+01   0.18068E+01
   0.94081E+01   0.18076E+01
   0.94081E+01   0.18083E+01
   0.93831E+01   0.18092E+01
   0.93831E+01   0.18099E+01
   0.93831E+01   0.18107E+01
   0.93581E+01   0.18114E+01
   0.93581E+01   0.18121E+01
   0.93581E+01   0.18129E+01
   0.93331E+01   0.18135E+01
   0.93331E+01   0.18144E+01
   0.93331E+01   0.18152E+01
   0.93081E+01   0.18158E+01
   0.93081E+01   0.18165E+01
   0.93081E+01   0.18172E+01
   0.93081E+01   0.18179E+01
   0.92831E+01   0.18187E+01
   0.92831E+01   0.18194E+01
   0.92831E+01   0.18201E+01
   0.92581E+01   0.18207E+01
   0.92581E+01   0.18214E+01
   0.92581E+01   0.18220E+01
   0.92332E+01   0.18228E+01
   0.92332E+01   0.18234E+01
   0.92332E+01   0.18242E+01
   0.92082E+01   0.18249E+01
   0.92082E+01   0.18255E+01
   0.92082E+01   0.18261E+01
   0.91832E+01   0.18267E+01
   0.91832E+01   0.18273E+01
   0.91832E+01   0.18280E+01
   0.91832E+01   0.18287E+01
   0.91582E+01   0.18293E+01
   0.91582E+01   0.18298E+01
   0.91582E+01   0.18305E+01
   0.91332E+01   0.18310E+01
   0.91332E+01   0.18317E+01
   0.91332E+01   0.18323E+01
   0.91082E+01   0.18329E+01
   0.91082E+01   0.18335E+01
   0.91082E+01   0.18340E+01
   0.90832E+01   0.18347E+01
   0.90832E+01   0.18351E+01
   0.90832E+01   0.18358E+01
   0.90582E+01   0.18363E+01
   0.90582E+01   0.18370E+01
   0.90582E+01   0.18375E+01
   0.90332E+01   0.18380E+01
   0.90332E+01   0.18386E+01
   0.90332E+01   0.18391E+01
   0.90332E+01   0.18396E+01
   0.90082E+01   0.18403E+01
   0.90082E+01   0.18407E+01
   0.90082E+01   0.18412E+01
   0.89832E+01   0.18416E+01
   0.89832E+01   0.18423E+01
   0.89832E+01   0.18428E+01
   0.89582E+01   0.18433E+01
   0.89582E+01   0.18438E+01
   0.89582E+01   0.18442E+01
   0.89332E+01   0.18447E+01
   0.89332E+01   0.18452E+01
   0.89332E+01   0.18458E+01
   0.89082E+01   0.18461E+01
   0.89082E+01   0.18466E+01
   0.89082E+01   0.18470E+01
   0.89082E+01   0.18475E+01
   0.88832E+01   0.18479E+01
   0.88832E+01   0.18484E+01
   0.88832E+01   0.18489E+01
   0.88582E+01   0.18493E+01
   0.88582E+01   0.18497E+01
   0.88582E+01   0.18502E+01
   0.88332E+01   0.18505E+01
   0.88332E+01   0.18510E+01
   0.88332E+01   0.18513E+01
   0.88082E+01   0.18518E+01
   0.88082E+01   0.18522E+01

==> anc/Figure5/1outM_R_m10_m6_y10_rc2_unstable.dat <==
   0.88082E+01   0.18525E+01
   0.88082E+01   0.18521E+01
   0.88082E+01   0.18512E+01
   0.88082E+01   0.18506E+01
   0.88082E+01   0.18495E+01
   0.88082E+01   0.18486E+01
   0.88082E+01   0.18471E+01
   0.88082E+01   0.18459E+01
   0.88082E+01   0.18444E+01
   0.88082E+01   0.18429E+01
   0.88082E+01   0.18415E+01
   0.88082E+01   0.18397E+01
   0.88082E+01   0.18382E+01
   0.88082E+01   0.18365E+01
   0.88082E+01   0.18342E+01
   0.87832E+01   0.18328E+01
   0.87832E+01   0.18306E+01
   0.87832E+01   0.18284E+01
   0.87832E+01   0.18264E+01
   0.87832E+01   0.18245E+01
   0.87832E+01   0.18217E+01
   0.87832E+01   0.18198E+01
   0.87832E+01   0.18172E+01
   0.87832E+01   0.18146E+01
   0.87832E+01   0.18124E+01
   0.87832E+01   0.18102E+01
   0.87832E+01   0.18074E+01
   0.87832E+01   0.18043E+01
   0.87582E+01   0.18021E+01
   0.87582E+01   0.17994E+01
   0.87582E+01   0.17966E+01
   0.87582E+01   0.17931E+01
   0.87582E+01   0.17905E+01
   0.87582E+01   0.17879E+01
   0.87582E+01   0.17851E+01
   0.87582E+01   0.17812E+01
   0.87333E+01   0.17781E+01
   0.87333E+01   0.17752E+01
   0.87333E+01   0.17720E+01
   0.87333E+01   0.17687E+01
   0.87333E+01   0.17654E+01
   0.87333E+01   0.17620E+01
   0.87083E+01   0.17625E+01
   0.87083E+01   0.17632E+01
   0.87083E+01   0.17638E+01
   0.86833E+01   0.17644E+01
   0.86833E+01   0.17650E+01
   0.86833E+01   0.17658E+01
   0.86583E+01   0.17662E+01
   0.86583E+01   0.17668E+01
   0.86583E+01   0.17673E+01
   0.86333E+01   0.17680E+01
   0.86333E+01   0.17686E+01
   0.86333E+01   0.17691E+01
   0.86083E+01   0.17697E+01
   0.86083E+01   0.17702E+01
   0.86083E+01   0.17709E+01
   0.85833E+01   0.17712E+01
   0.85833E+01   0.17717E+01
   0.85583E+01   0.17723E+01
   0.85583E+01   0.17727E+01
   0.85583E+01   0.17733E+01
   0.85333E+01   0.17737E+01
   0.85333E+01   0.17744E+01
   0.85333E+01   0.17747E+01
   0.85083E+01   0.17752E+01
   0.85083E+01   0.17757E+01
   0.85083E+01   0.17762E+01
   0.84833E+01   0.17766E+01
   0.84833E+01   0.17770E+01
   0.84833E+01   0.17775E+01
   0.84583E+01   0.17778E+01
   0.84583E+01   0.17784E+01
   0.84583E+01   0.17788E+01
   0.84333E+01   0.17792E+01
   0.84333E+01   0.17795E+01
   0.84333E+01   0.17800E+01
   0.84083E+01   0.17804E+01
   0.84083E+01   0.17808E+01
   0.84083E+01   0.17812E+01
   0.83833E+01   0.17815E+01
   0.83833E+01   0.17820E+01
   0.83833E+01   0.17822E+01
   0.83583E+01   0.17826E+01
   0.83583E+01   0.17829E+01
   0.83583E+01   0.17833E+01
   0.83333E+01   0.17837E+01
   0.83333E+01   0.17840E+01
   0.83333E+01   0.17843E+01
   0.83083E+01   0.17846E+01
   0.83083E+01   0.17850E+01
   0.83083E+01   0.17853E+01
   0.82833E+01   0.17855E+01
   0.82833E+01   0.17858E+01
   0.82833E+01   0.17861E+01
   0.82583E+01   0.17866E+01
   0.82583E+01   0.17867E+01
   0.82583E+01   0.17870E+01
   0.82334E+01   0.17872E+01
   0.82334E+01   0.17875E+01
   0.82334E+01   0.17879E+01
   0.82084E+01   0.17881E+01
   0.82084E+01   0.17883E+01
   0.82084E+01   0.17884E+01
   0.81834E+01   0.17888E+01
   0.81834E+01   0.17890E+01
   0.81834E+01   0.17892E+01
   0.81584E+01   0.17894E+01
   0.81584E+01   0.17896E+01
   0.81584E+01   0.17898E+01
   0.81334E+01   0.17900E+01
   0.81334E+01   0.17903E+01
   0.81334E+01   0.17904E+01
   0.81084E+01   0.17905E+01
   0.81084E+01   0.17907E+01
   0.81084E+01   0.17909E+01
   0.80834E+01   0.17911E+01
   0.80834E+01   0.17911E+01
   0.80834E+01   0.17913E+01
   0.80584E+01   0.17913E+01
   0.80584E+01   0.17916E+01
   0.80584E+01   0.17918E+01
   0.80334E+01   0.17919E+01
   0.80334E+01   0.17919E+01
   0.80334E+01   0.17921E+01
   0.80084E+01   0.17922E+01
   0.80084E+01   0.17923E+01
   0.80084E+01   0.17925E+01
   0.79834E+01   0.17926E+01
   0.79834E+01   0.17926E+01
   0.79834E+01   0.17926E+01
   0.79584E+01   0.17927E+01
   0.79584E+01   0.17928E+01
   0.79584E+01   0.17929E+01
   0.79334E+01   0.17930E+01
   0.79334E+01   0.17929E+01
   0.79334E+01   0.17930E+01
   0.79084E+01   0.17930E+01
   0.79084E+01   0.17931E+01
   0.79084E+01   0.17933E+01
   0.79084E+01   0.17932E+01
   0.78834E+01   0.17932E+01
   0.78834E+01   0.17931E+01
   0.78834E+01   0.17933E+01
   0.78584E+01   0.17931E+01
   0.78584E+01   0.17932E+01
   0.78584E+01   0.17933E+01
   0.78334E+01   0.17932E+01
   0.78334E+01   0.17932E+01
   0.78334E+01   0.17932E+01
   0.78084E+01   0.17931E+01
   0.78084E+01   0.17930E+01
   0.78084E+01   0.17931E+01
   0.77834E+01   0.17931E+01
   0.77834E+01   0.17930E+01
   0.77834E+01   0.17930E+01
   0.77584E+01   0.17928E+01
   0.77584E+01   0.17929E+01
   0.77584E+01   0.17928E+01
   0.77584E+01   0.17925E+01
   0.77584E+01   0.17922E+01
   0.77584E+01   0.17919E+01
   0.77335E+01   0.17913E+01
   0.77335E+01   0.17909E+01
   0.77335E+01   0.17904E+01
   0.77335E+01   0.17897E+01
   0.77335E+01   0.17890E+01
   0.77335E+01   0.17884E+01
   0.77335E+01   0.17876E+01
   0.77335E+01   0.17868E+01
   0.77335E+01   0.17861E+01
   0.77335E+01   0.17852E+01
   0.77085E+01   0.17844E+01
   0.77085E+01   0.17833E+01
   0.77085E+01   0.17824E+01
   0.77085E+01   0.17815E+01
   0.77085E+01   0.17806E+01
   0.77085E+01   0.17798E+01
   0.77085E+01   0.17784E+01
   0.77085E+01   0.17774E+01
   0.76835E+01   0.17764E+01
   0.76835E+01   0.17750E+01
   0.76835E+01   0.17741E+01
   0.76835E+01   0.17729E+01
   0.76835E+01   0.17719E+01
   0.76835E+01   0.17706E+01
   0.76585E+01   0.17696E+01
   0.76585E+01   0.17682E+01
   0.76585E+01   0.17669E+01
   0.76585E+01   0.17657E+01
   0.76585E+01   0.17641E+01
   0.76585E+01   0.17627E+01
   0.76335E+01   0.17616E+01
   0.76335E+01   0.17606E+01
   0.76335E+01   0.17589E+01
   0.76335E+01   0.17576E+01
   0.76335E+01   0.17557E+01
   0.76335E+01   0.17545E+01
   0.76085E+01   0.17532E+01
   0.76085E+01   0.17519E+01
   0.76085E+01   0.17499E+01
   0.76085E+01   0.17486E+01
   0.76085E+01   0.17471E+01
   0.75835E+01   0.17457E+01
   0.75835E+01   0.17442E+01
   0.75835E+01   0.17427E+01
   0.75835E+01   0.17412E+01
   0.75835E+01   0.17388E+01
   0.75585E+01   0.17380E+01
   0.75585E+01   0.17364E+01
   0.75585E+01   0.17348E+01
   0.75585E+01   0.17330E+01
   0.75585E+01   0.17313E+01
   0.75335E+01   0.17296E+01
   0.75335E+01   0.17277E+01
   0.75335E+01   0.17260E+01
   0.75335E+01   0.17250E+01
   0.75085E+01   0.17230E+01
   0.75085E+01   0.17213E+01
   0.75085E+01   0.17193E+01
   0.75085E+01   0.17173E+01
   0.74835E+01   0.17162E+01
   0.74835E+01   0.17142E+01
   0.74835E+01   0.17122E+01
   0.74835E+01   0.17106E+01
   0.74585E+01   0.17078E+01
   0.74585E+01   0.17067E+01
   0.74585E+01   0.17046E+01
   0.74585E+01   0.17046E+01
   0.74335E+01   0.17044E+01
   0.74335E+01   0.17044E+01
   0.74335E+01   0.17045E+01
   0.74085E+01   0.17044E+01
   0.74085E+01   0.17044E+01
   0.74085E+01   0.17042E+01
   0.73835E+01   0.17043E+01
   0.73835E+01   0.17042E+01
   0.73585E+01   0.17040E+01
   0.73585E+01   0.17040E+01
   0.73585E+01   0.17038E+01
   0.73335E+01   0.17038E+01
   0.73335E+01   0.17036E+01
   0.73335E+01   0.17036E+01
   0.73335E+01   0.17034E+01
   0.73335E+01   0.17033E+01
   0.73085E+01   0.17028E+01
   0.73085E+01   0.17027E+01
   0.73085E+01   0.17023E+01
   0.73085E+01   0.17019E+01
   0.73085E+01   0.17016E+01
   0.73085E+01   0.17011E+01
   0.72835E+01   0.17007E+01
   0.72835E+01   0.17001E+01
   0.72835E+01   0.16996E+01
   0.72835E+01   0.16991E+01
   0.72835E+01   0.16986E+01
   0.72835E+01   0.16981E+01
   0.72585E+01   0.16976E+01
   0.72585E+01   0.16968E+01
   0.72585E+01   0.16963E+01
   0.72585E+01   0.16956E+01
   0.72585E+01   0.16952E+01
   0.72585E+01   0.16943E+01
   0.72336E+01   0.16936E+01
   0.72336E+01   0.16929E+01
   0.72336E+01   0.16923E+01
   0.72336E+01   0.16914E+01
   0.72336E+01   0.16905E+01
   0.72086E+01   0.16902E+01
   0.72086E+01   0.16893E+01
   0.72086E+01   0.16885E+01
   0.72086E+01   0.16875E+01
   0.72086E+01   0.16869E+01
   0.71836E+01   0.16860E+01
   0.71836E+01   0.16853E+01
   0.71836E+01   0.16841E+01
   0.71836E+01   0.16836E+01
   0.71836E+01   0.16829E+01
   0.71836E+01   0.16817E+01
   0.71586E+01   0.16811E+01
   0.71586E+01   0.16803E+01
   0.71586E+01   0.16789E+01
   0.71586E+01   0.16783E+01
   0.71336E+01   0.16773E+01
   0.71336E+01   0.16764E+01
   0.71336E+01   0.16755E+01
   0.71336E+01   0.16743E+01
   0.71086E+01   0.16738E+01
   0.71086E+01   0.16726E+01
   0.71086E+01   0.16715E+01
   0.71086E+01   0.16706E+01
   0.71086E+01   0.16693E+01
   0.70836E+01   0.16686E+01
   0.70836E+01   0.16674E+01
   0.70836E+01   0.16667E+01
   0.70836E+01   0.16655E+01
   0.70586E+01   0.16648E+01
   0.70586E+01   0.16636E+01
   0.70586E+01   0.16628E+01
   0.70586E+01   0.16615E+01
   0.70336E+01   0.16608E+01
   0.70336E+01   0.16595E+01
   0.70336E+01   0.16592E+01
   0.70336E+01   0.16585E+01
   0.70336E+01   0.16577E+01
   0.70336E+01   0.16568E+01
   0.70336E+01   0.16560E+01
   0.70086E+01   0.16554E+01
   0.70086E+01   0.16538E+01
   0.70086E+01   0.16534E+01
   0.70086E+01   0.16524E+01
   0.70086E+01   0.16520E+01
   0.70086E+01   0.16504E+01
   0.70086E+01   0.16499E+01
   0.70086E+01   0.16488E+01
   0.69836E+01   0.16476E+01
   0.69836E+01   0.16465E+01
   0.69836E+01   0.16455E+01
   0.69836E+01   0.16450E+01
   0.69836E+01   0.16431E+01
   0.69836E+01   0.16427E+01
   0.69586E+01   0.16414E+01
   0.69586E+01   0.16399E+01
   0.69586E+01   0.16389E+01
   0.69586E+01   0.16376E+01
   0.69586E+01   0.16370E+01
   0.69586E+01   0.16351E+01
   0.69336E+01   0.16345E+01
   0.69336E+01   0.16331E+01
   0.69336E+01   0.16325E+01
   0.69336E+01   0.16304E+01
   0.69336E+01   0.16298E+01
   0.69086E+01   0.16286E+01
   0.69086E+01   0.16264E+01
   0.69086E+01   0.16254E+01
   0.69086E+01   0.16244E+01
   0.69086E+01   0.16235E+01
   0.69086E+01   0.16214E+01
   0.68836E+01   0.16208E+01
   0.68836E+01   0.16192E+01
   0.68836E+01   0.16184E+01
   0.68836E+01   0.16161E+01
   0.68836E+01   0.16154E+01
   0.68586E+01   0.16138E+01
   0.68586E+01   0.16124E+01
   0.68586E+01   0.16111E+01
   0.68586E+01   0.16106E+01
   0.68586E+01   0.16100E+01
   0.68586E+01   0.16089E+01
   0.68586E+01   0.16080E+01
   0.68336E+01   0.16074E+01
   0.68336E+01   0.16058E+01
   0.68336E+01   0.16042E+01
   0.68336E+01   0.16035E+01
   0.68336E+01   0.16028E+01
   0.68336E+01   0.16012E+01
   0.68336E+01   0.16005E+01
   0.68086E+01   0.15992E+01
   0.68086E+01   0.15980E+01
   0.68086E+01   0.15964E+01
   0.68086E+01   0.15960E+01
   0.68086E+01   0.15948E+01
   0.68086E+01   0.15933E+01
   0.68086E+01   0.15927E+01
   0.67836E+01   0.15912E+01
   0.67836E+01   0.15890E+01
   0.67836E+01   0.15882E+01
   0.67836E+01   0.15868E+01
   0.67836E+01   0.15853E+01
   0.67836E+01   0.15844E+01
   0.67836E+01   0.15836E+01
   0.67586E+01   0.15807E+01
   0.67586E+01   0.15798E+01
   0.67586E+01   0.15791E+01
   0.67586E+01   0.15777E+01
   0.67586E+01   0.15761E+01
   0.67337E+01   0.15752E+01
   0.67337E+01   0.15737E+01
   0.67337E+01   0.15713E+01
   0.67337E+01   0.15702E+01
   0.67337E+01   0.15693E+01
   0.67337E+01   0.15682E+01
   0.67337E+01   0.15669E+01
   0.67337E+01   0.15661E+01
   0.67087E+01   0.15654E+01
   0.67087E+01   0.15637E+01
   0.67087E+01   0.15635E+01
   0.67087E+01   0.15618E+01
   0.67087E+01   0.15602E+01
   0.67087E+01   0.15588E+01
   0.67087E+01   0.15585E+01
   0.67087E+01   0.15568E+01
   0.66837E+01   0.15558E+01
   0.66837E+01   0.15555E+01
   0.66837E+01   0.15545E+01
   0.66837E+01   0.15535E+01
   0.66837E+01   0.15523E+01
   0.66837E+01   0.15514E+01
   0.66837E+01   0.15505E+01
   0.66587E+01   0.15497E+01
   0.66587E+01   0.15488E+01
   0.66587E+01   0.15479E+01
   0.66587E+01   0.15460E+01
   0.66587E+01   0.15457E+01
   0.66587E+01   0.15445E+01
   0.66337E+01   0.15434E+01
   0.66337E+01   0.15428E+01
   0.66337E+01   0.15410E+01
   0.66337E+01   0.15402E+01
   0.66337E+01   0.15393E+01
   0.66337E+01   0.15376E+01
   0.66337E+01   0.15372E+01
   0.66087E+01   0.15370E+01
   0.66087E+01   0.15355E+01
   0.66087E+01   0.15344E+01
   0.66087E+01   0.15332E+01
   0.66087E+01   0.15326E+01
   0.66087E+01   0.15320E+01
   0.66087E+01   0.15309E+01
   0.66087E+01   0.15299E+01
   0.65837E+01   0.15291E+01
   0.65837E+01   0.15279E+01
   0.65837E+01   0.15263E+01
   0.65837E+01   0.15258E+01
   0.65837E+01   0.15247E+01
   0.65837E+01   0.15241E+01
   0.65837E+01   0.15225E+01
   0.65837E+01   0.15215E+01
   0.65587E+01   0.15210E+01
   0.65587E+01   0.15199E+01
   0.65587E+01   0.15183E+01
   0.65587E+01   0.15168E+01
   0.65587E+01   0.15165E+01
   0.65587E+01   0.15151E+01
   0.65587E+01   0.15137E+01
   0.65337E+01   0.15129E+01
   0.65587E+01   0.15117E+01
   0.65337E+01   0.15107E+01
   0.65337E+01   0.15100E+01
   0.65337E+01   0.15079E+01
   0.65337E+01   0.15072E+01
   0.65337E+01   0.15068E+01
   0.65337E+01   0.15061E+01
   0.65337E+01   0.15052E+01
   0.65337E+01   0.15040E+01
   0.65087E+01   0.15030E+01
   0.65087E+01   0.15016E+01
   0.65087E+01   0.15010E+01
   0.65087E+01   0.15004E+01
   0.65087E+01   0.14994E+01
   0.65087E+01   0.14971E+01
   0.65087E+01   0.14960E+01
   0.65087E+01   0.14950E+01
   0.65087E+01   0.14936E+01
   0.64837E+01   0.14929E+01
   0.64837E+01   0.14925E+01
   0.64837E+01   0.14906E+01
   0.64837E+01   0.14898E+01
   0.64837E+01   0.14887E+01
   0.64837E+01   0.14879E+01
   0.64837E+01   0.14865E+01
   0.64837E+01   0.14858E+01
   0.64837E+01   0.14847E+01
   0.64837E+01   0.14828E+01
   0.64587E+01   0.14820E+01
   0.64587E+01   0.14811E+01
   0.64587E+01   0.14803E+01
   0.64587E+01   0.14800E+01
   0.64587E+01   0.14786E+01
   0.64587E+01   0.14772E+01
   0.64587E+01   0.14762E+01
   0.64587E+01   0.14750E+01
   0.64587E+01   0.14745E+01
   0.64587E+01   0.14726E+01
   0.64337E+01   0.14718E+01
   0.64337E+01   0.14707E+01
   0.64337E+01   0.14699E+01
   0.64337E+01   0.14694E+01
   0.64337E+01   0.14672E+01
   0.64337E+01   0.14660E+01
   0.64337E+01   0.14654E+01
   0.64337E+01   0.14635E+01
   0.64337E+01   0.14631E+01
   0.64337E+01   0.14616E+01
   0.64337E+01   0.14607E+01
   0.64087E+01   0.14602E+01
   0.64087E+01   0.14586E+01
   0.64087E+01   0.14584E+01
   0.64087E+01   0.14576E+01
   0.64087E+01   0.14564E+01
   0.64087E+01   0.14543E+01
   0.64087E+01   0.14536E+01
   0.64087E+01   0.14524E+01
   0.64087E+01   0.14521E+01
   0.64087E+01   0.14503E+01
   0.63837E+01   0.14495E+01
   0.63837E+01   0.14487E+01
   0.63837E+01   0.14469E+01
   0.63837E+01   0.14459E+01
   0.63837E+01   0.14452E+01
   0.63837E+01   0.14447E+01
   0.63837E+01   0.14437E+01
   0.63837E+01   0.14434E+01
   0.63837E+01   0.14421E+01
   0.63837E+01   0.14406E+01
   0.63837E+01   0.14391E+01
   0.63837E+01   0.14385E+01
   0.63837E+01   0.14377E+01
   0.63587E+01   0.14365E+01
   0.63587E+01   0.14352E+01
   0.63587E+01   0.14332E+01
   0.63587E+01   0.14324E+01
   0.63587E+01   0.14317E+01
   0.63587E+01   0.14291E+01
   0.63587E+01   0.14284E+01
   0.63587E+01   0.14277E+01
   0.63587E+01   0.14272E+01
   0.63587E+01   0.14260E+01
   0.63587E+01   0.14259E+01
   0.63587E+01   0.14242E+01
   0.63587E+01   0.14228E+01
   0.63587E+01   0.14219E+01
   0.63337E+01   0.14212E+01
   0.63337E+01   0.14198E+01
   0.63337E+01   0.14178E+01
   0.63337E+01   0.14169E+01
   0.63337E+01   0.14167E+01
   0.63337E+01   0.14152E+01
   0.63337E+01   0.14147E+01
   0.63337E+01   0.14137E+01
   0.63337E+01   0.14125E+01
   0.63337E+01   0.14115E+01
   0.63337E+01   0.14111E+01
   0.63337E+01   0.14100E+01
   0.63337E+01   0.14085E+01
   0.63337E+01   0.14075E+01
   0.63337E+01   0.14067E+01
   0.63337E+01   0.14055E+01
   0.63087E+01   0.14045E+01
   0.63087E+01   0.14038E+01
   0.63087E+01   0.14024E+01
   0.63087E+01   0.14021E+01
   0.63087E+01   0.14008E+01
   0.63087E+01   0.13991E+01
   0.63087E+01   0.13984E+01
   0.63087E+01   0.13982E+01
   0.63087E+01   0.13969E+01
   0.63087E+01   0.13959E+01
   0.63087E+01   0.13951E+01
   0.63087E+01   0.13950E+01
   0.63087E+01   0.13934E+01
   0.63087E+01   0.13923E+01
   0.63087E+01   0.13913E+01
   0.63087E+01   0.13903E+01
   0.63087E+01   0.13889E+01
   0.62837E+01   0.13877E+01
   0.62837E+01   0.13859E+01
   0.62837E+01   0.13852E+01
   0.62837E+01   0.13844E+01
   0.62837E+01   0.13826E+01
   0.62837E+01   0.13825E+01
   0.62837E+01   0.13808E+01
   0.62837E+01   0.13798E+01
   0.62837E+01   0.13789E+01
   0.62837E+01   0.13781E+01
   0.62837E+01   0.13774E+01
   0.62837E+01   0.13762E+01
   0.62837E+01   0.13747E+01
   0.62837E+01   0.13744E+01
   0.62837E+01   0.13724E+01
   0.62837E+01   0.13711E+01
   0.62837E+01   0.13695E+01
   0.62837E+01   0.13690E+01
   0.62837E+01   0.13684E+01
   0.62837E+01   0.13676E+01
   0.62837E+01   0.13671E+01
   0.62587E+01   0.13670E+01
   0.62587E+01   0.13660E+01
   0.62587E+01   0.13645E+01
   0.62587E+01   0.13632E+01
   0.62837E+01   0.13629E+01
   0.62587E+01   0.13613E+01
   0.62587E+01   0.13600E+01
   0.62587E+01   0.13595E+01
   0.62587E+01   0.13587E+01
   0.62587E+01   0.13578E+01
   0.62587E+01   0.13566E+01
   0.62587E+01   0.13556E+01
   0.62587E+01   0.13560E+01
   0.62587E+01   0.13538E+01
   0.62587E+01   0.13537E+01
   0.62587E+01   0.13525E+01
   0.62587E+01   0.13523E+01
   0.62587E+01   0.13505E+01
   0.62587E+01   0.13498E+01
   0.62587E+01   0.13480E+01
   0.62587E+01   0.13474E+01
   0.62587E+01   0.13454E+01
   0.62587E+01   0.13449E+01
   0.62587E+01   0.13452E+01
   0.62587E+01   0.13443E+01
   0.62587E+01   0.13429E+01
   0.62587E+01   0.13414E+01
   0.62587E+01   0.13413E+01
   0.62338E+01   0.13410E+01
   0.62587E+01   0.13397E+01
   0.62587E+01   0.13377E+01
   0.62587E+01   0.13368E+01
   0.62587E+01   0.13359E+01
   0.62587E+01   0.13356E+01
   0.62338E+01   0.13342E+01
   0.62587E+01   0.13338E+01
   0.62587E+01   0.13331E+01
   0.62338E+01   0.13322E+01
   0.62338E+01   0.13312E+01
   0.62338E+01   0.13300E+01
   0.62338E+01   0.13279E+01
   0.62338E+01   0.13280E+01
   0.62338E+01   0.13274E+01
   0.62338E+01   0.13257E+01
   0.62338E+01   0.13250E+01
   0.62338E+01   0.13232E+01
   0.62338E+01   0.13224E+01
   0.62338E+01   0.13217E+01
   0.62338E+01   0.13210E+01
   0.62338E+01   0.13201E+01
   0.62338E+01   0.13190E+01
   0.62338E+01   0.13185E+01
   0.62338E+01   0.13179E+01
   0.62338E+01   0.13171E+01
   0.62338E+01   0.13171E+01
   0.62338E+01   0.13156E+01
   0.62338E+01   0.13152E+01
   0.62338E+01   0.13148E+01
   0.62338E+01   0.13141E+01
   0.62338E+01   0.13137E+01
   0.62338E+01   0.13131E+01
   0.62338E+01   0.13118E+01
   0.62338E+01   0.13118E+01
   0.62338E+01   0.13102E+01
   0.62338E+01   0.13095E+01
   0.62338E+01   0.13087E+01
   0.62338E+01   0.13079E+01
   0.62338E+01   0.13057E+01
   0.62338E+01   0.13051E+01
   0.62338E+01   0.13051E+01
   0.62338E+01   0.13063E+01
   0.62338E+01   0.13054E+01
   0.62338E+01   0.13043E+01
   0.62338E+01   0.13036E+01
   0.62338E+01   0.13032E+01
   0.62338E+01   0.13024E+01
   0.62338E+01   0.13011E+01
   0.62338E+01   0.13004E+01
   0.62338E+01   0.12999E+01
   0.62338E+01   0.12997E+01
   0.62338E+01   0.12987E+01
   0.62338E+01   0.12977E+01
   0.62338E+01   0.12979E+01
   0.62338E+01   0.12971E+01
   0.62338E+01   0.12962E+01
   0.62338E+01   0.12940E+01
   0.62338E+01   0.12940E+01
   0.62338E+01   0.12943E+01
   0.62338E+01   0.12936E+01
   0.62338E+01   0.12938E+01
   0.62338E+01   0.12946E+01
   0.62338E+01   0.12920E+01
   0.62338E+01   0.12909E+01
   0.62338E+01   0.12909E+01
   0.62338E+01   0.12900E+01
   0.62338E+01   0.12890E+01
   0.62338E+01   0.12889E+01
   0.62338E+01   0.12882E+01
   0.62338E+01   0.12885E+01
   0.62338E+01   0.12885E+01
   0.62338E+01   0.12886E+01
   0.62338E+01   0.12881E+01
   0.62338E+01   0.12875E+01
   0.62338E+01   0.12873E+01
   0.62338E+01   0.12856E+01
   0.62338E+01   0.12845E+01
   0.62338E+01   0.12851E+01
   0.62338E+01   0.12840E+01
   0.62338E+01   0.12818E+01
   0.62587E+01   0.12823E+01
   0.62587E+01   0.12829E+01
   0.62587E+01   0.12807E+01
   0.62587E+01   0.12818E+01
   0.62587E+01   0.12814E+01
   0.62338E+01   0.12802E+01
   0.62338E+01   0.12809E+01
   0.62587E+01   0.12805E+01
   0.62587E+01   0.12788E+01
   0.62587E+01   0.12789E+01
   0.62587E+01   0.12782E+01
   0.62587E+01   0.12776E+01
   0.62587E+01   0.12775E+01
   0.62587E+01   0.12762E+01
   0.62587E+01   0.12759E+01
   0.62587E+01   0.12756E+01
   0.62587E+01   0.12750E+01
   0.62587E+01   0.12744E+01
   0.62587E+01   0.12724E+01
   0.62587E+01   0.12730E+01
   0.62587E+01   0.12714E+01
   0.62587E+01   0.12721E+01
   0.62587E+01   0.12712E+01
   0.62587E+01   0.12708E+01
   0.62587E+01   0.12715E+01
   0.62587E+01   0.12695E+01
   0.62587E+01   0.12700E+01
   0.62587E+01   0.12694E+01
   0.62587E+01   0.12687E+01
   0.62587E+01   0.12690E+01
   0.62587E+01   0.12681E+01
   0.62587E+01   0.12671E+01
   0.62587E+01   0.12679E+01
   0.62837E+01   0.12681E+01
   0.62837E+01   0.12671E+01
   0.62837E+01   0.12657E+01
   0.62837E+01   0.12646E+01
   0.62837E+01   0.12651E+01
   0.62837E+01   0.12649E+01
   0.62837E+01   0.12630E+01
   0.62837E+01   0.12628E+01
   0.62837E+01   0.12620E+01
   0.62837E+01   0.12627E+01
   0.62837E+01   0.12621E+01
   0.62837E+01   0.12632E+01
   0.62837E+01   0.12631E+01
   0.62837E+01   0.12623E+01
   0.62837E+01   0.12622E+01
   0.62837E+01   0.12601E+01
   0.62837E+01   0.12600E+01
   0.62837E+01   0.12599E+01
   0.62837E+01   0.12591E+01
   0.62837E+01   0.12589E+01
   0.62837E+01   0.12584E+01
   0.62837E+01   0.12584E+01
   0.62837E+01   0.12571E+01
   0.62837E+01   0.12585E+01
   0.62837E+01   0.12580E+01
   0.62837E+01   0.12587E+01
   0.62837E+01   0.12578E+01
   0.62837E+01   0.12581E+01
   0.63087E+01   0.12554E+01
   0.63087E+01   0.12545E+01
   0.63087E+01   0.12554E+01
   0.63087E+01   0.12538E+01
   0.63087E+01   0.12553E+01
   0.63087E+01   0.12556E+01
   0.63087E+01   0.12546E+01
   0.63087E+01   0.12539E+01
   0.63087E+01   0.12527E+01
   0.63087E+01   0.12528E+01
   0.63087E+01   0.12527E+01
   0.63087E+01   0.12509E+01
   0.63087E+01   0.12519E+01
   0.63087E+01   0.12520E+01
   0.63087E+01   0.12511E+01
   0.63087E+01   0.12492E+01
   0.63087E+01   0.12497E+01
   0.63087E+01   0.12499E+01
   0.63337E+01   0.12487E+01
   0.63337E+01   0.12490E+01
   0.63337E+01   0.12477E+01
   0.63337E+01   0.12488E+01
   0.63337E+01   0.12494E+01
   0.63337E+01   0.12503E+01
   0.63337E+01   0.12500E+01
   0.63337E+01   0.12493E+01
   0.63337E+01   0.12484E+01
   0.63337E+01   0.12473E+01
   0.63337E+01   0.12468E+01
   0.63337E+01   0.12465E+01
   0.63337E+01   0.12464E+01
   0.63337E+01   0.12462E+01
   0.63337E+01   0.12458E+01
   0.63337E+01   0.12450E+01
   0.63337E+01   0.12457E+01
   0.63337E+01   0.12448E+01
   0.63337E+01   0.12459E+01
   0.63587E+01   0.12439E+01
   0.63587E+01   0.12440E+01
   0.63587E+01   0.12426E+01
   0.63587E+01   0.12425E+01
   0.63587E+01   0.12406E+01
   0.63587E+01   0.12414E+01
   0.63587E+01   0.12401E+01
   0.63587E+01   0.12404E+01
   0.63587E+01   0.12420E+01
   0.63587E+01   0.12418E+01
   0.63587E+01   0.12422E+01
   0.63587E+01   0.12408E+01
   0.63587E+01   0.12415E+01
   0.63587E+01   0.12413E+01
   0.63587E+01   0.12408E+01
   0.63837E+01   0.12397E+01
   0.63837E+01   0.12401E+01
   0.63837E+01   0.12403E+01
   0.63837E+01   0.12398E+01
   0.63837E+01   0.12395E+01
   0.63837E+01   0.12391E+01
   0.63837E+01   0.12384E+01
   0.63837E+01   0.12374E+01
   0.63837E+01   0.12367E+01
   0.63837E+01   0.12368E+01
   0.63837E+01   0.12357E+01
   0.63837E+01   0.12359E+01
   0.63837E+01   0.12364E+01
   0.63837E+01   0.12361E+01
   0.63837E+01   0.12375E+01
   0.63837E+01   0.12363E+01
   0.64087E+01   0.12369E+01
   0.64087E+01   0.12370E+01
   0.64087E+01   0.12372E+01
   0.64087E+01   0.12363E+01
   0.64087E+01   0.12352E+01
   0.64087E+01   0.12352E+01
   0.64087E+01   0.12337E+01
   0.64087E+01   0.12340E+01
   0.64087E+01   0.12351E+01
   0.64087E+01   0.12342E+01
   0.64087E+01   0.12363E+01
   0.64087E+01   0.12364E+01
   0.64337E+01   0.12369E+01
   0.64087E+01   0.12369E+01
   0.64087E+01   0.12372E+01
   0.64337E+01   0.12353E+01
   0.64337E+01   0.12336E+01
   0.64337E+01   0.12331E+01
   0.64337E+01   0.12320E+01
   0.64337E+01   0.12322E+01
   0.64337E+01   0.12328E+01
   0.64337E+01   0.12331E+01
   0.64337E+01   0.12345E+01
   0.64337E+01   0.12352E+01
   0.64587E+01   0.12339E+01
   0.64587E+01   0.12328E+01
   0.64587E+01   0.12322E+01
   0.64587E+01   0.12316E+01
   0.64587E+01   0.12308E+01
   0.64587E+01   0.12311E+01
   0.64587E+01   0.12317E+01
   0.64587E+01   0.12315E+01
   0.64587E+01   0.12313E+01
   0.64587E+01   0.12316E+01
   0.64587E+01   0.12323E+01
   0.64587E+01   0.12306E+01
   0.64587E+01   0.12295E+01
   0.64587E+01   0.12298E+01
   0.64587E+01   0.12321E+01
   0.64587E+01   0.12308E+01
   0.64587E+01   0.12311E+01
   0.64587E+01   0.12305E+01
   0.64587E+01   0.12309E+01
   0.64587E+01   0.12319E+01
   0.64837E+01   0.12295E+01
   0.64837E+01   0.12297E+01
   0.64837E+01   0.12296E+01
   0.64837E+01   0.12295E+01
   0.64837E+01   0.12283E+01
   0.64837E+01   0.12300E+01
   0.64837E+01   0.12283E+01
   0.64837E+01   0.12303E+01
   0.64837E+01   0.12310E+01
   0.64837E+01   0.12310E+01
   0.64837E+01   0.12302E+01
   0.64837E+01   0.12296E+01
   0.65087E+01   0.12275E+01
   0.65087E+01   0.12278E+01
   0.65087E+01   0.12276E+01
   0.65087E+01   0.12284E+01
   0.65087E+01   0.12282E+01
   0.65087E+01   0.12282E+01
   0.65087E+01   0.12261E+01
   0.65087E+01   0.12267E+01
   0.65087E+01   0.12276E+01
   0.65087E+01   0.12264E+01
   0.65087E+01   0.12278E+01
   0.65087E+01   0.12277E+01
   0.65087E+01   0.12272E+01
   0.65087E+01   0.12280E+01
   0.65087E+01   0.12285E+01
   0.65337E+01   0.12281E+01
   0.65337E+01   0.12281E+01
   0.65337E+01   0.12293E+01
   0.65337E+01   0.12280E+01
   0.65337E+01   0.12287E+01
   0.65337E+01   0.12281E+01
   0.65337E+01   0.12272E+01
   0.65337E+01   0.12276E+01
   0.65337E+01   0.12282E+01
   0.65337E+01   0.12277E+01
   0.65337E+01   0.12279E+01
   0.65337E+01   0.12276E+01
   0.65337E+01   0.12288E+01
   0.65337E+01   0.12281E+01
   0.65337E+01   0.12281E+01
   0.65337E+01   0.12283E+01
   0.65337E+01   0.12278E+01
   0.65337E+01   0.12281E+01
   0.65337E+01   0.12283E+01
   0.65587E+01   0.12266E+01
   0.65587E+01   0.12267E+01
   0.65587E+01   0.12257E+01
   0.65587E+01   0.12249E+01
   0.65587E+01   0.12258E+01
   0.65587E+01   0.12241E+01
   0.65837E+01   0.12259E+01
   0.65837E+01   0.12254E+01
   0.65837E+01   0.12271E+01
   0.65837E+01   0.12272E+01
   0.65837E+01   0.12280E+01
   0.65837E+01   0.12270E+01
   0.65837E+01   0.12277E+01
   0.65837E+01   0.12290E+01
   0.65837E+01   0.12293E+01
   0.65837E+01   0.12287E+01
   0.65837E+01   0.12280E+01
   0.65837E+01   0.12290E+01
   0.66087E+01   0.12276E+01
   0.66087E+01   0.12264E+01
   0.66087E+01   0.12270E+01
   0.66087E+01   0.12288E+01
   0.66087E+01   0.12280E+01
   0.66087E+01   0.12277E+01
   0.66087E+01   0.12277E+01
   0.66087E+01   0.12270E+01
   0.66087E+01   0.12288E+01
   0.66087E+01   0.12286E+01
   0.66087E+01   0.12288E+01
   0.66087E+01   0.12276E+01
   0.66087E+01   0.12279E+01
   0.66087E+01   0.12267E+01
   0.66087E+01   0.12254E+01
   0.66337E+01   0.12251E+01
   0.66337E+01   0.12247E+01
   0.66337E+01   0.12266E+01
   0.66337E+01   0.12256E+01
   0.66337E+01   0.12265E+01
   0.66337E+01   0.12266E+01
   0.66337E+01   0.12280E+01
   0.66337E+01   0.12282E+01
   0.66337E+01   0.12281E+01
   0.66337E+01   0.12282E+01
   0.66337E+01   0.12290E+01
   0.66337E+01   0.12295E+01
   0.66337E+01   0.12304E+01
   0.66337E+01   0.12304E+01
   0.66337E+01   0.12320E+01
   0.66587E+01   0.12310E+01
   0.66587E+01   0.12305E+01
   0.66587E+01   0.12296E+01
   0.66587E+01   0.12286E+01
   0.66587E+01   0.12292E+01
   0.66587E+01   0.12300E+01
   0.66587E+01   0.12298E+01
   0.66587E+01   0.12291E+01
   0.66587E+01   0.12295E+01
   0.66587E+01   0.12299E+01
   0.66587E+01   0.12312E+01
   0.66587E+01   0.12318E+01
   0.66837E+01   0.12308E+01
   0.66837E+01   0.12307E+01
   0.66837E+01   0.12330E+01
   0.66837E+01   0.12317E+01
   0.66837E+01   0.12319E+01
   0.66837E+01   0.12326E+01
   0.66837E+01   0.12329E+01
   0.67087E+01   0.12339E+01
   0.67087E+01   0.12346E+01
   0.67087E+01   0.12351E+01
   0.67087E+01   0.12341E+01
   0.67087E+01   0.12351E+01
   0.67087E+01   0.12349E+01
   0.66837E+01   0.12339E+01
   0.67087E+01   0.12350E+01
   0.67087E+01   0.12357E+01
   0.66837E+01   0.12341E+01
   0.67087E+01   0.12362E+01
   0.67087E+01   0.12357E+01
   0.67087E+01   0.12354E+01
   0.67087E+01   0.12379E+01
   0.67087E+01   0.12367E+01
   0.67087E+01   0.12363E+01
   0.67087E+01   0.12371E+01
   0.67087E+01   0.12382E+01
   0.67087E+01   0.12374E+01
   0.67087E+01   0.12386E+01
   0.67337E+01   0.12398E+01
   0.67337E+01   0.12407E+01
   0.67337E+01   0.12412E+01
   0.67337E+01   0.12419E+01
   0.67337E+01   0.12419E+01
   0.67337E+01   0.12415E+01
   0.67337E+01   0.12412E+01
   0.67337E+01   0.12414E+01
   0.67337E+01   0.12433E+01
   0.67337E+01   0.12424E+01
   0.67337E+01   0.12433E+01
   0.67586E+01   0.12414E+01
   0.67337E+01   0.12428E+01
   0.67586E+01   0.12438E+01
   0.67586E+01   0.12443E+01
   0.67586E+01   0.12450E+01
   0.67586E+01   0.12440E+01
   0.67586E+01   0.12454E+01
   0.67586E+01   0.12439E+01
   0.67586E+01   0.12463E+01
   0.67586E+01   0.12452E+01
   0.67586E+01   0.12454E+01
   0.67586E+01   0.12455E+01
   0.67586E+01   0.12472E+01
   0.67586E+01   0.12466E+01
   0.67586E+01   0.12469E+01
   0.67586E+01   0.12487E+01
   0.67586E+01   0.12482E+01
   0.67586E+01   0.12493E+01
   0.67586E+01   0.12511E+01
   0.67836E+01   0.12504E+01
   0.67836E+01   0.12509E+01
   0.67586E+01   0.12513E+01
   0.67586E+01   0.12515E+01
   0.67836E+01   0.12513E+01
   0.67836E+01   0.12512E+01
   0.67836E+01   0.12510E+01
   0.67836E+01   0.12499E+01
   0.67836E+01   0.12506E+01
   0.67836E+01   0.12511E+01
   0.67836E+01   0.12514E+01
   0.67836E+01   0.12517E+01
   0.67836E+01   0.12540E+01
   0.68086E+01   0.12549E+01
   0.67836E+01   0.12540E+01
   0.68086E+01   0.12553E+01
   0.68086E+01   0.12567E+01
   0.68086E+01   0.12554E+01
   0.68086E+01   0.12553E+01
   0.68086E+01   0.12559E+01
   0.68086E+01   0.12570E+01
   0.68086E+01   0.12572E+01
   0.68086E+01   0.12575E+01
   0.68086E+01   0.12586E+01
   0.68086E+01   0.12579E+01
   0.68086E+01   0.12577E+01
   0.68086E+01   0.12590E+01
   0.68086E+01   0.12576E+01
   0.68086E+01   0.12584E+01
   0.68086E+01   0.12573E+01
   0.68336E+01   0.12583E+01
   0.68086E+01   0.12581E+01
   0.68336E+01   0.12588E+01
   0.68086E+01   0.12585E+01
   0.68336E+01   0.12603E+01
   0.68336E+01   0.12597E+01
   0.68336E+01   0.12609E+01
   0.68336E+01   0.12602E+01
   0.68336E+01   0.12599E+01
   0.68336E+01   0.12608E+01
   0.68336E+01   0.12614E+01
   0.68336E+01   0.12633E+01
   0.68336E+01   0.12646E+01
   0.68336E+01   0.12652E+01
   0.68336E+01   0.12656E+01
   0.68336E+01   0.12665E+01
   0.68586E+01   0.12673E+01
   0.68586E+01   0.12677E+01
   0.68586E+01   0.12680E+01
   0.68586E+01   0.12672E+01
   0.68586E+01   0.12670E+01
   0.68586E+01   0.12684E+01
   0.68586E+01   0.12681E+01
   0.68586E+01   0.12679E+01
   0.68586E+01   0.12690E+01
   0.68586E+01   0.12687E+01
   0.68586E+01   0.12687E+01
   0.68586E+01   0.12685E+01
   0.68586E+01   0.12696E+01
   0.68586E+01   0.12693E+01
   0.68586E+01   0.12690E+01
   0.68586E+01   0.12694E+01
   0.68586E+01   0.12698E+01
   0.68586E+01   0.12712E+01
   0.68586E+01   0.12702E+01
   0.68586E+01   0.12702E+01
   0.68586E+01   0.12706E+01
   0.68586E+01   0.12720E+01
   0.68586E+01   0.12724E+01
   0.68586E+01   0.12732E+01
   0.68586E+01   0.12751E+01
   0.68836E+01   0.12743E+01
   0.68836E+01   0.12734E+01
   0.68836E+01   0.12759E+01
   0.68836E+01   0.12754E+01
   0.68836E+01   0.12754E+01
   0.68836E+01   0.12754E+01
   0.68836E+01   0.12760E+01
   0.68836E+01   0.12771E+01
   0.68836E+01   0.12777E+01
   0.68836E+01   0.12776E+01
   0.68836E+01   0.12777E+01
   0.68836E+01   0.12761E+01
   0.68836E+01   0.12773E+01
   0.68836E+01   0.12778E+01
   0.68836E+01   0.12784E+01
   0.68836E+01   0.12770E+01
   0.68836E+01   0.12774E+01
   0.68836E+01   0.12773E+01
   0.68836E+01   0.12780E+01
   0.68836E+01   0.12794E+01
   0.68836E+01   0.12795E+01
   0.68836E+01   0.12795E+01
   0.68836E+01   0.12802E+01
   0.69086E+01   0.12814E+01
   0.69086E+01   0.12797E+01
   0.69086E+01   0.12819E+01
   0.69086E+01   0.12818E+01
   0.69086E+01   0.12823E+01
   0.69086E+01   0.12805E+01
   0.69086E+01   0.12813E+01
   0.69086E+01   0.12815E+01
   0.69086E+01   0.12818E+01
   0.69086E+01   0.12823E+01
   0.69086E+01   0.12817E+01
   0.69086E+01   0.12831E+01
   0.69086E+01   0.12835E+01
   0.69086E+01   0.12835E+01
   0.69086E+01   0.12854E+01
   0.69086E+01   0.12852E+01
   0.69086E+01   0.12849E+01
   0.69086E+01   0.12853E+01
   0.69086E+01   0.12864E+01
   0.69086E+01   0.12856E+01
   0.69086E+01   0.12877E+01
   0.69086E+01   0.12873E+01
   0.69086E+01   0.12862E+01
   0.69086E+01   0.12885E+01
   0.69086E+01   0.12863E+01
   0.69086E+01   0.12887E+01
   0.69086E+01   0.12881E+01
   0.69086E+01   0.12877E+01
   0.69086E+01   0.12876E+01
   0.69086E+01   0.12880E+01
   0.69336E+01   0.12909E+01
   0.69336E+01   0.12907E+01
   0.69086E+01   0.12916E+01
   0.69086E+01   0.12926E+01
   0.69086E+01   0.12928E+01
   0.69086E+01   0.12928E+01
   0.69336E+01   0.12914E+01
   0.69086E+01   0.12928E+01
   0.69336E+01   0.12935E+01
   0.69336E+01   0.12941E+01
   0.69336E+01   0.12944E+01
   0.69336E+01   0.12946E+01
   0.69336E+01   0.12943E+01
   0.69336E+01   0.12951E+01
   0.69336E+01   0.12949E+01
   0.69336E+01   0.12945E+01
   0.69336E+01   0.12961E+01
   0.69586E+01   0.12971E+01
   0.69586E+01   0.12968E+01
   0.69586E+01   0.12970E+01
   0.69586E+01   0.12973E+01
   0.69586E+01   0.12979E+01
   0.69586E+01   0.12973E+01
   0.69586E+01   0.12979E+01
   0.69336E+01   0.12968E+01
   0.69586E+01   0.12962E+01
   0.69586E+01   0.12973E+01
   0.69586E+01   0.12974E+01
   0.69586E+01   0.12976E+01
   0.69586E+01   0.12978E+01
   0.69586E+01   0.12973E+01
   0.69586E+01   0.12976E+01
   0.69586E+01   0.12976E+01
   0.69586E+01   0.12974E+01
   0.69586E+01   0.12984E+01
   0.69586E+01   0.12982E+01
   0.69586E+01   0.12993E+01
   0.69336E+01   0.13003E+01
   0.69586E+01   0.13002E+01
   0.69586E+01   0.13004E+01
   0.69586E+01   0.13016E+01
   0.69586E+01   0.13010E+01
   0.69586E+01   0.13027E+01
   0.69586E+01   0.13023E+01
   0.69586E+01   0.13032E+01
   0.69586E+01   0.13041E+01
   0.69586E+01   0.13045E+01
   0.69586E+01   0.13048E+01
   0.69586E+01   0.13057E+01
   0.69586E+01   0.13057E+01
   0.69586E+01   0.13050E+01
   0.69586E+01   0.13047E+01
   0.69586E+01   0.13049E+01
   0.69586E+01   0.13047E+01
   0.69586E+01   0.13055E+01
   0.69586E+01   0.13049E+01
   0.69586E+01   0.13057E+01
   0.69586E+01   0.13061E+01
   0.69586E+01   0.13058E+01
   0.69586E+01   0.13073E+01
   0.69586E+01   0.13072E+01
   0.69586E+01   0.13079E+01
   0.69586E+01   0.13079E+01
   0.69586E+01   0.13091E+01
   0.69586E+01   0.13095E+01
   0.69586E+01   0.13089E+01
   0.69586E+01   0.13083E+01
   0.69586E+01   0.13088E+01
   0.69586E+01   0.13097E+01
   0.69586E+01   0.13101E+01
   0.69586E+01   0.13092E+01
   0.69586E+01   0.13106E+01
   0.69586E+01   0.13109E+01
   0.69586E+01   0.13110E+01
   0.69586E+01   0.13107E+01
   0.69586E+01   0.13109E+01
   0.69586E+01   0.13110E+01
   0.69586E+01   0.13116E+01
   0.69586E+01   0.13117E+01
   0.69586E+01   0.13122E+01
   0.69586E+01   0.13140E+01
   0.69586E+01   0.13126E+01
   0.69586E+01   0.13133E+01
   0.69586E+01   0.13139E+01
   0.69586E+01   0.13146E+01
   0.69586E+01   0.13126E+01
   0.69586E+01   0.13140E+01
   0.69586E+01   0.13136E+01
   0.69586E+01   0.13148E+01
   0.69586E+01   0.13143E+01
   0.69586E+01   0.13143E+01
   0.69586E+01   0.13150E+01
   0.69586E+01   0.13132E+01
   0.69586E+01   0.13137E+01
   0.69586E+01   0.13139E+01
   0.69586E+01   0.13131E+01
   0.69586E+01   0.13141E+01
   0.69586E+01   0.13139E+01
   0.69586E+01   0.13136E+01
   0.69586E+01   0.13158E+01
   0.69586E+01   0.13163E+01
   0.69586E+01   0.13143E+01
   0.69586E+01   0.13146E+01
   0.69586E+01   0.13163E+01
   0.69836E+01   0.13182E+01
   0.69836E+01   0.13189E+01
   0.69836E+01   0.13195E+01
   0.69836E+01   0.13176E+01
   0.69836E+01   0.13190E+01
   0.69836E+01   0.13189E+01
   0.69836E+01   0.13176E+01
   0.69836E+01   0.13198E+01
   0.69836E+01   0.13201E+01
   0.69586E+01   0.13173E+01
   0.69836E+01   0.13189E+01
   0.69836E+01   0.13188E+01
   0.69586E+01   0.13177E+01
   0.69586E+01   0.13181E+01
   0.69836E+01   0.13179E+01
   0.69586E+01   0.13185E+01
   0.69586E+01   0.13197E+01
   0.69586E+01   0.13201E+01
   0.69586E+01   0.13210E+01
   0.69586E+01   0.13206E+01
   0.69586E+01   0.13211E+01
   0.69586E+01   0.13215E+01
   0.69586E+01   0.13217E+01
   0.69586E+01   0.13208E+01
   0.69586E+01   0.13210E+01
   0.69586E+01   0.13202E+01
   0.69586E+01   0.13203E+01
   0.69586E+01   0.13201E+01
   0.69586E+01   0.13204E+01
   0.69586E+01   0.13206E+01
   0.69586E+01   0.13231E+01
   0.69586E+01   0.13231E+01
   0.69586E+01   0.13226E+01
   0.69586E+01   0.13234E+01
   0.69586E+01   0.13223E+01
   0.69586E+01   0.13246E+01
   0.69586E+01   0.13237E+01
   0.69586E+01   0.13239E+01
   0.69836E+01   0.13246E+01
   0.69836E+01   0.13249E+01
   0.69836E+01   0.13249E+01
   0.69836E+01   0.13253E+01
   0.69836E+01   0.13260E+01
   0.69586E+01   0.13245E+01
   0.69836E+01   0.13263E+01
   0.69836E+01   0.13262E+01
   0.69836E+01   0.13263E+01
   0.69836E+01   0.13272E+01
   0.69836E+01   0.13264E+01
   0.69836E+01   0.13264E+01
   0.69836E+01   0.13266E+01
   0.69836E+01   0.13253E+01
   0.69836E+01   0.13266E+01
   0.69836E+01   0.13264E+01
   0.69836E+01   0.13267E+01
   0.69836E+01   0.13277E+01
   0.69836E+01   0.13270E+01
   0.69836E+01   0.13275E+01
   0.69836E+01   0.13276E+01
   0.69836E+01   0.13276E+01
   0.69836E+01   0.13269E+01
   0.69836E+01   0.13274E+01
   0.69836E+01   0.13278E+01
   0.69836E+01   0.13279E+01
   0.69836E+01   0.13276E+01
   0.69836E+01   0.13283E+01
   0.69836E+01   0.13273E+01
   0.69836E+01   0.13275E+01
   0.69836E+01   0.13278E+01
   0.69586E+01   0.13274E+01
   0.69586E+01   0.13286E+01
   0.69586E+01   0.13270E+01
   0.69586E+01   0.13276E+01
   0.69586E+01   0.13290E+01
   0.69586E+01   0.13290E+01
   0.69586E+01   0.13274E+01
   0.69586E+01   0.13272E+01
   0.69586E+01   0.13277E+01
   0.69836E+01   0.13296E+01
   0.69586E+01   0.13300E+01
   0.69586E+01   0.13287E+01
   0.69586E+01   0.13285E+01
   0.69586E+01   0.13283E+01
   0.69836E+01   0.13301E+01
   0.69586E+01   0.13297E+01
   0.69836E+01   0.13308E+01
   0.69586E+01   0.13300E+01
   0.69836E+01   0.13306E+01
   0.69586E+01   0.13302E+01
   0.69836E+01   0.13296E+01
   0.69586E+01   0.13306E+01
   0.69836E+01   0.13307E+01
   0.69586E+01   0.13306E+01
   0.69836E+01   0.13289E+01
   0.69586E+01   0.13305E+01
   0.69586E+01   0.13304E+01
   0.69586E+01   0.13308E+01
   0.69586E+01   0.13305E+01
   0.69586E+01   0.13314E+01
   0.69586E+01   0.13315E+01
   0.69586E+01   0.13314E+01
   0.69586E+01   0.13320E+01
   0.69586E+01   0.13323E+01
   0.69586E+01   0.13326E+01
   0.69586E+01   0.13327E+01
   0.69586E+01   0.13331E+01
   0.69586E+01   0.13337E+01
   0.69586E+01   0.13340E+01
   0.69586E+01   0.13337E+01
   0.69586E+01   0.13341E+01
   0.69586E+01   0.13336E+01
   0.69586E+01   0.13342E+01
   0.69586E+01   0.13343E+01
   0.69586E+01   0.13340E+01
   0.69586E+01   0.13343E+01
   0.69586E+01   0.13337E+01
   0.69586E+01   0.13337E+01
   0.69586E+01   0.13343E+01
   0.69586E+01   0.13346E+01
   0.69586E+01   0.13341E+01
   0.69586E+01   0.13353E+01
   0.69586E+01   0.13362E+01
   0.69586E+01   0.13350E+01
   0.69586E+01   0.13354E+01
   0.69586E+01   0.13351E+01
   0.69586E+01   0.13357E+01
   0.69586E+01   0.13360E+01
   0.69586E+01   0.13350E+01
   0.69586E+01   0.13364E+01
   0.69586E+01   0.13356E+01
   0.69586E+01   0.13360E+01
   0.69586E+01   0.13377E+01
   0.69586E+01   0.13365E+01
   0.69586E+01   0.13374E+01
   0.69586E+01   0.13382E+01
   0.69586E+01   0.13380E+01
   0.69586E+01   0.13374E+01
   0.69586E+01   0.13382E+01
   0.69586E+01   0.13382E+01
   0.69586E+01   0.13391E+01
   0.69586E+01   0.13394E+01
   0.69586E+01   0.13395E+01
   0.69586E+01   0.13393E+01
   0.69586E+01   0.13388E+01
   0.69586E+01   0.13390E+01
   0.69586E+01   0.13397E+01
   0.69586E+01   0.13399E+01
   0.69586E+01   0.13397E+01
   0.69586E+01   0.13408E+01
   0.69586E+01   0.13409E+01
   0.69586E+01   0.13407E+01
   0.69586E+01   0.13414E+01
   0.69336E+01   0.13411E+01
   0.69336E+01   0.13412E+01
   0.69336E+01   0.13414E+01
   0.69336E+01   0.13411E+01
   0.69336E+01   0.13402E+01
   0.69336E+01   0.13413E+01
   0.69336E+01   0.13399E+01
   0.69336E+01   0.13416E+01
   0.69336E+01   0.13406E+01
   0.69336E+01   0.13397E+01
   0.69336E+01   0.13400E+01
   0.69336E+01   0.13399E+01
   0.69336E+01   0.13416E+01
   0.69336E+01   0.13405E+01
   0.69336E+01   0.13411E+01
   0.69336E+01   0.13417E+01
   0.69336E+01   0.13417E+01
   0.69586E+01   0.13410E+01
   0.69336E+01   0.13432E+01
   0.69336E+01   0.13430E+01
   0.69336E+01   0.13427E+01
   0.69336E+01   0.13426E+01
   0.69336E+01   0.13430E+01
   0.69336E+01   0.13442E+01
   0.69336E+01   0.13429E+01
   0.69336E+01   0.13436E+01
   0.69336E+01   0.13436E+01
   0.69336E+01   0.13439E+01
   0.69336E+01   0.13444E+01
   0.69336E+01   0.13448E+01
   0.69336E+01   0.13447E+01
   0.69336E+01   0.13443E+01
   0.69336E+01   0.13451E+01
   0.69336E+01   0.13444E+01
   0.69336E+01   0.13446E+01
   0.69336E+01   0.13453E+01
   0.69336E+01   0.13455E+01
   0.69336E+01   0.13451E+01
   0.69336E+01   0.13469E+01
   0.69336E+01   0.13455E+01
   0.69336E+01   0.13463E+01
   0.69336E+01   0.13464E+01
   0.69336E+01   0.13467E+01
   0.69336E+01   0.13468E+01
   0.69336E+01   0.13470E+01
   0.69336E+01   0.13468E+01
   0.69336E+01   0.13463E+01
   0.69336E+01   0.13466E+01
   0.69336E+01   0.13472E+01
   0.69336E+01   0.13469E+01
   0.69336E+01   0.13478E+01
   0.69336E+01   0.13478E+01
   0.69336E+01   0.13483E+01
   0.69336E+01   0.13478E+01
   0.69336E+01   0.13480E+01
   0.69336E+01   0.13478E+01
   0.69336E+01   0.13483E+01
   0.69336E+01   0.13479E+01
   0.69336E+01   0.13484E+01
   0.69336E+01   0.13480E+01
   0.69336E+01   0.13485E+01
   0.69336E+01   0.13482E+01
   0.69336E+01   0.13483E+01
   0.69336E+01   0.13477E+01
   0.69336E+01   0.13485E+01
   0.69336E+01   0.13482E+01
   0.69336E+01   0.13481E+01
   0.69336E+01   0.13483E+01
   0.69336E+01   0.13484E+01
   0.69336E+01   0.13485E+01
   0.69336E+01   0.13478E+01
   0.69336E+01   0.13478E+01
   0.69336E+01   0.13480E+01
   0.69336E+01   0.13481E+01
   0.69336E+01   0.13485E+01
   0.69086E+01   0.13493E+01
   0.69086E+01   0.13506E+01
   0.69086E+01   0.13511E+01
   0.69086E+01   0.13505E+01
   0.69086E+01   0.13509E+01
   0.69086E+01   0.13510E+01
   0.69086E+01   0.13498E+01
   0.69086E+01   0.13504E+01
   0.69086E+01   0.13507E+01
   0.69086E+01   0.13510E+01
   0.69086E+01   0.13488E+01
   0.69086E+01   0.13490E+01
   0.69086E+01   0.13490E+01
   0.69086E+01   0.13489E+01
   0.69086E+01   0.13489E+01
   0.69086E+01   0.13497E+01
   0.69086E+01   0.13491E+01
   0.69086E+01   0.13480E+01
   0.69086E+01   0.13489E+01
   0.69086E+01   0.13481E+01
   0.69086E+01   0.13485E+01
   0.69086E+01   0.13493E+01
   0.69086E+01   0.13495E+01
   0.69086E+01   0.13504E+01
   0.69086E+01   0.13501E+01
   0.69086E+01   0.13500E+01
   0.69086E+01   0.13499E+01
   0.69086E+01   0.13509E+01
   0.69086E+01   0.13507E+01
   0.69086E+01   0.13512E+01
   0.69086E+01   0.13497E+01
   0.69086E+01   0.13508E+01
   0.69086E+01   0.13505E+01
   0.69086E+01   0.13501E+01
   0.69086E+01   0.13510E+01
   0.69086E+01   0.13504E+01
   0.69086E+01   0.13508E+01
   0.69086E+01   0.13505E+01
   0.69086E+01   0.13510E+01
   0.68836E+01   0.13517E+01
   0.68836E+01   0.13512E+01
   0.68836E+01   0.13505E+01
   0.68836E+01   0.13509E+01
   0.68836E+01   0.13503E+01
   0.68836E+01   0.13504E+01
   0.68836E+01   0.13510E+01
   0.68836E+01   0.13502E+01
   0.68836E+01   0.13508E+01
   0.68836E+01   0.13505E+01
   0.68836E+01   0.13509E+01
   0.68836E+01   0.13510E+01
   0.68836E+01   0.13509E+01
   0.68836E+01   0.13512E+01
   0.68836E+01   0.13516E+01
   0.68836E+01   0.13515E+01
   0.68836E+01   0.13514E+01
   0.68836E+01   0.13511E+01
   0.68836E+01   0.13519E+01
   0.68836E+01   0.13516E+01
   0.68836E+01   0.13521E+01
   0.68836E+01   0.13513E+01
   0.68836E+01   0.13515E+01
   0.68836E+01   0.13515E+01
   0.68836E+01   0.13527E+01
   0.68836E+01   0.13516E+01
   0.68836E+01   0.13524E+01
   0.68836E+01   0.13515E+01
   0.68836E+01   0.13516E+01
   0.68836E+01   0.13520E+01
   0.68836E+01   0.13524E+01
   0.68836E+01   0.13517E+01
   0.68836E+01   0.13520E+01
   0.68836E+01   0.13515E+01
   0.68836E+01   0.13508E+01
   0.68836E+01   0.13509E+01
   0.68836E+01   0.13523E+01
   0.68836E+01   0.13527E+01
   0.68836E+01   0.13505E+01
   0.68836E+01   0.13506E+01
   0.68836E+01   0.13528E+01
   0.68836E+01   0.13510E+01
   0.68836E+01   0.13519E+01
   0.68836E+01   0.13511E+01
   0.68836E+01   0.13503E+01
   0.68836E+01   0.13500E+01
   0.68586E+01   0.13511E+01
   0.68836E+01   0.13497E+01
   0.68586E+01   0.13513E+01
   0.68586E+01   0.13506E+01
   0.68836E+01   0.13503E+01
   0.68836E+01   0.13507E+01
   0.68586E+01   0.13510E+01
   0.68586E+01   0.13515E+01
   0.68586E+01   0.13510E+01
   0.68586E+01   0.13513E+01
   0.68586E+01   0.13510E+01
   0.68586E+01   0.13509E+01
   0.68586E+01   0.13510E+01
   0.68836E+01   0.13505E+01
   0.68586E+01   0.13512E+01
   0.68586E+01   0.13512E+01
   0.68586E+01   0.13517E+01
   0.68586E+01   0.13517E+01
   0.68586E+01   0.13518E+01
   0.68586E+01   0.13518E+01
   0.68586E+01   0.13525E+01
   0.68586E+01   0.13526E+01
   0.68586E+01   0.13521E+01
   0.68586E+01   0.13518E+01
   0.68586E+01   0.13521E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13526E+01
   0.68586E+01   0.13527E+01
   0.68586E+01   0.13523E+01
   0.68586E+01   0.13524E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13527E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13518E+01
   0.68586E+01   0.13526E+01
   0.68586E+01   0.13526E+01
   0.68586E+01   0.13528E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13523E+01
   0.68586E+01   0.13519E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13525E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13528E+01
   0.68586E+01   0.13524E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13519E+01
   0.68586E+01   0.13529E+01
   0.68586E+01   0.13525E+01
   0.68586E+01   0.13530E+01
   0.68586E+01   0.13519E+01
   0.68586E+01   0.13530E+01
   0.68586E+01   0.13519E+01
   0.68586E+01   0.13520E+01
   0.68586E+01   0.13528E+01
   0.68586E+01   0.13529E+01
   0.68586E+01   0.13523E+01
   0.68586E+01   0.13523E+01
   0.68586E+01   0.13528E+01
   0.68586E+01   0.13517E+01
   0.68586E+01   0.13518E+01
   0.68586E+01   0.13521E+01
   0.68586E+01   0.13517E+01
   0.68586E+01   0.13522E+01
   0.68586E+01   0.13520E+01
   0.68336E+01   0.13524E+01
   0.68336E+01   0.13520E+01
   0.68336E+01   0.13516E+01
   0.68336E+01   0.13528E+01
   0.68336E+01   0.13520E+01
   0.68336E+01   0.13517E+01
   0.68336E+01   0.13520E+01
   0.68336E+01   0.13518E+01
   0.68586E+01   0.13520E+01
   0.68336E+01   0.13526E+01
   0.68336E+01   0.13531E+01
   0.68336E+01   0.13531E+01
   0.68336E+01   0.13525E+01
   0.68336E+01   0.13516E+01
   0.68336E+01   0.13517E+01
   0.68336E+01   0.13520E+01
   0.68336E+01   0.13506E+01
   0.68336E+01   0.13508E+01
   0.68336E+01   0.13520E+01
   0.68336E+01   0.13508E+01
   0.68336E+01   0.13501E+01
   0.68336E+01   0.13503E+01
   0.68336E+01   0.13507E+01
   0.68336E+01   0.13504E+01
   0.68336E+01   0.13502E+01
   0.68336E+01   0.13492E+01
   0.68336E+01   0.13501E+01
   0.68336E+01   0.13504E+01
   0.68336E+01   0.13506E+01
   0.68336E+01   0.13502E+01
   0.68336E+01   0.13502E+01
   0.68336E+01   0.13497E+01
   0.68336E+01   0.13501E+01
   0.68336E+01   0.13504E+01
   0.68336E+01   0.13493E+01
   0.68336E+01   0.13481E+01
   0.68336E+01   0.13485E+01
   0.68336E+01   0.13476E+01
   0.68336E+01   0.13488E+01
   0.68336E+01   0.13477E+01
   0.68336E+01   0.13474E+01
   0.68336E+01   0.13475E+01
   0.68336E+01   0.13479E+01
   0.68336E+01   0.13475E+01
   0.68336E+01   0.13486E+01
   0.68336E+01   0.13480E+01
   0.68336E+01   0.13481E+01
   0.68336E+01   0.13481E+01
   0.68336E+01   0.13478E+01
   0.68336E+01   0.13480E+01
   0.68336E+01   0.13478E+01
   0.68336E+01   0.13483E+01
   0.68336E+01   0.13483E+01
   0.68086E+01   0.13485E+01
   0.68086E+01   0.13484E+01
   0.68086E+01   0.13480E+01
   0.68086E+01   0.13480E+01
   0.68086E+01   0.13481E+01
   0.68086E+01   0.13487E+01
   0.68086E+01   0.13480E+01
   0.68086E+01   0.13488E+01
   0.68086E+01   0.13490E+01
   0.68086E+01   0.13483E+01
   0.68086E+01   0.13492E+01
   0.68086E+01   0.13484E+01
   0.68086E+01   0.13490E+01
   0.68086E+01   0.13488E+01
   0.68086E+01   0.13489E+01
   0.68086E+01   0.13489E+01
   0.68086E+01   0.13488E+01
   0.68086E+01   0.13484E+01
   0.68086E+01   0.13479E+01
   0.68086E+01   0.13480E+01
   0.68086E+01   0.13486E+01
   0.68086E+01   0.13478E+01
   0.68086E+01   0.13478E+01
   0.68086E+01   0.13471E+01
   0.68086E+01   0.13478E+01
   0.68086E+01   0.13478E+01
   0.68086E+01   0.13473E+01
   0.68086E+01   0.13476E+01
   0.68086E+01   0.13474E+01
   0.68086E+01   0.13469E+01
   0.68086E+01   0.13474E+01
   0.68086E+01   0.13471E+01
   0.68086E+01   0.13477E+01
   0.68086E+01   0.13468E+01
   0.68086E+01   0.13466E+01
   0.68086E+01   0.13473E+01
   0.68086E+01   0.13468E+01
   0.68086E+01   0.13469E+01
   0.68086E+01   0.13463E+01
   0.68086E+01   0.13470E+01
   0.68086E+01   0.13468E+01
   0.68086E+01   0.13463E+01
   0.68086E+01   0.13456E+01
   0.68086E+01   0.13460E+01
   0.68086E+01   0.13461E+01
   0.68086E+01   0.13461E+01
   0.68086E+01   0.13463E+01
   0.68086E+01   0.13459E+01
   0.68086E+01   0.13465E+01
   0.68086E+01   0.13453E+01
   0.68086E+01   0.13452E+01
   0.68086E+01   0.13445E+01
   0.68086E+01   0.13446E+01
   0.68086E+01   0.13441E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13439E+01
   0.68086E+01   0.13438E+01
   0.67836E+01   0.13445E+01
   0.68086E+01   0.13441E+01
   0.67836E+01   0.13445E+01
   0.68086E+01   0.13440E+01
   0.68086E+01   0.13439E+01
   0.67836E+01   0.13452E+01
   0.67836E+01   0.13447E+01
   0.68086E+01   0.13439E+01
   0.67836E+01   0.13448E+01
   0.67836E+01   0.13446E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13440E+01
   0.67836E+01   0.13453E+01
   0.67836E+01   0.13450E+01
   0.67836E+01   0.13448E+01
   0.67836E+01   0.13440E+01
   0.67836E+01   0.13451E+01
   0.67836E+01   0.13448E+01
   0.67836E+01   0.13448E+01
   0.67836E+01   0.13447E+01
   0.67836E+01   0.13452E+01
   0.67836E+01   0.13449E+01
   0.67836E+01   0.13433E+01
   0.67836E+01   0.13434E+01
   0.67836E+01   0.13435E+01
   0.67836E+01   0.13434E+01
   0.67836E+01   0.13439E+01
   0.67836E+01   0.13440E+01
   0.67836E+01   0.13434E+01
   0.67836E+01   0.13440E+01
   0.67836E+01   0.13439E+01
   0.67836E+01   0.13442E+01
   0.67836E+01   0.13427E+01
   0.67836E+01   0.13435E+01
   0.67836E+01   0.13434E+01
   0.67836E+01   0.13436E+01
   0.67836E+01   0.13433E+01
   0.67836E+01   0.13434E+01
   0.67836E+01   0.13434E+01
   0.67836E+01   0.13435E+01
   0.67836E+01   0.13432E+01
   0.67836E+01   0.13428E+01
   0.67836E+01   0.13430E+01
   0.67836E+01   0.13437E+01
   0.67836E+01   0.13435E+01
   0.67836E+01   0.13429E+01
   0.67836E+01   0.13422E+01
   0.67836E+01   0.13430E+01
   0.67836E+01   0.13425E+01
   0.67836E+01   0.13421E+01
   0.67836E+01   0.13422E+01
   0.67836E+01   0.13432E+01
   0.67836E+01   0.13422E+01
   0.67836E+01   0.13424E+01
   0.67836E+01   0.13422E+01
   0.67836E+01   0.13432E+01
   0.67836E+01   0.13428E+01
   0.67836E+01   0.13432E+01
   0.67836E+01   0.13433E+01
   0.67836E+01   0.13417E+01
   0.67836E+01   0.13427E+01
   0.67836E+01   0.13424E+01
   0.67836E+01   0.13428E+01
   0.67836E+01   0.13429E+01
   0.67836E+01   0.13417E+01
   0.67836E+01   0.13416E+01
   0.67836E+01   0.13417E+01
   0.67836E+01   0.13430E+01
   0.67836E+01   0.13413E+01
   0.67836E+01   0.13431E+01
   0.67836E+01   0.13415E+01
   0.67836E+01   0.13427E+01
   0.67836E+01   0.13430E+01
   0.67836E+01   0.13414E+01
   0.67836E+01   0.13415E+01
   0.67836E+01   0.13418E+01
   0.67836E+01   0.13422E+01
   0.67836E+01   0.13413E+01
   0.67836E+01   0.13427E+01
   0.67836E+01   0.13427E+01
   0.67836E+01   0.13423E+01
   0.67836E+01   0.13427E+01
   0.67836E+01   0.13415E+01
   0.67836E+01   0.13421E+01
   0.67836E+01   0.13423E+01
   0.67836E+01   0.13424E+01
   0.67836E+01   0.13425E+01
   0.67836E+01   0.13410E+01
   0.67836E+01   0.13414E+01
   0.67836E+01   0.13414E+01
   0.67836E+01   0.13423E+01
   0.67836E+01   0.13414E+01
   0.67836E+01   0.13410E+01
   0.67836E+01   0.13416E+01
   0.67836E+01   0.13400E+01
   0.67836E+01   0.13401E+01
   0.67836E+01   0.13404E+01
   0.67836E+01   0.13388E+01
   0.67836E+01   0.13408E+01
   0.67836E+01   0.13393E+01
   0.67836E+01   0.13401E+01
   0.67836E+01   0.13391E+01
   0.67836E+01   0.13389E+01
   0.67836E+01   0.13392E+01
   0.67836E+01   0.13379E+01
   0.67836E+01   0.13394E+01
   0.67836E+01   0.13374E+01
   0.67836E+01   0.13389E+01
   0.67836E+01   0.13374E+01
   0.67836E+01   0.13374E+01
   0.67836E+01   0.13373E+01
   0.67836E+01   0.13379E+01
   0.67836E+01   0.13373E+01
   0.67586E+01   0.13387E+01
   0.67836E+01   0.13378E+01
   0.67586E+01   0.13383E+01
   0.67586E+01   0.13379E+01
   0.67586E+01   0.13383E+01
   0.67586E+01   0.13378E+01
   0.67586E+01   0.13378E+01
   0.67586E+01   0.13382E+01
   0.67586E+01   0.13382E+01
   0.67586E+01   0.13381E+01
   0.67586E+01   0.13383E+01
   0.67586E+01   0.13382E+01
   0.67836E+01   0.13379E+01
   0.67586E+01   0.13381E+01
   0.67586E+01   0.13380E+01
   0.67586E+01   0.13379E+01
   0.67586E+01   0.13374E+01
   0.67586E+01   0.13372E+01
   0.67586E+01   0.13379E+01
   0.67586E+01   0.13373E+01
   0.67836E+01   0.13366E+01
   0.67586E+01   0.13373E+01
   0.67586E+01   0.13377E+01
   0.67586E+01   0.13374E+01
   0.67586E+01   0.13374E+01
   0.67836E+01   0.13366E+01
   0.67586E+01   0.13377E+01
   0.67586E+01   0.13369E+01
   0.67586E+01   0.13369E+01
   0.67836E+01   0.13360E+01
   0.67586E+01   0.13369E+01
   0.67836E+01   0.13367E+01
   0.67836E+01   0.13369E+01
   0.67586E+01   0.13367E+01
   0.67586E+01   0.13367E+01
   0.67836E+01   0.13358E+01
   0.67836E+01   0.13366E+01
   0.67586E+01   0.13369E+01
   0.67586E+01   0.13367E+01
   0.67836E+01   0.13362E+01
   0.67836E+01   0.13354E+01
   0.67836E+01   0.13354E+01
   0.67836E+01   0.13361E+01
   0.67836E+01   0.13350E+01
   0.67586E+01   0.13366E+01
   0.67836E+01   0.13353E+01
   0.67836E+01   0.13348E+01
   0.67836E+01   0.13354E+01
   0.67836E+01   0.13350E+01
   0.67836E+01   0.13349E+01
   0.67836E+01   0.13354E+01
   0.67836E+01   0.13358E+01
   0.67836E+01   0.13362E+01
   0.67836E+01   0.13359E+01
   0.67836E+01   0.13362E+01
   0.67836E+01   0.13358E+01
   0.67836E+01   0.13364E+01
   0.67836E+01   0.13357E+01
   0.67836E+01   0.13349E+01
   0.67836E+01   0.13355E+01
   0.67836E+01   0.13353E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13345E+01
   0.67836E+01   0.13344E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13344E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13347E+01
   0.67836E+01   0.13345E+01
   0.67836E+01   0.13341E+01
   0.67836E+01   0.13341E+01
   0.67836E+01   0.13343E+01
   0.67836E+01   0.13355E+01
   0.67836E+01   0.13359E+01
   0.67836E+01   0.13345E+01
   0.67836E+01   0.13359E+01
   0.67836E+01   0.13350E+01
   0.67836E+01   0.13348E+01
   0.67836E+01   0.13355E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13355E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13353E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13349E+01
   0.67836E+01   0.13347E+01
   0.67836E+01   0.13353E+01
   0.67836E+01   0.13345E+01
   0.67836E+01   0.13349E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13349E+01
   0.67836E+01   0.13346E+01
   0.67836E+01   0.13352E+01
   0.67836E+01   0.13355E+01
   0.67836E+01   0.13357E+01
   0.67836E+01   0.13357E+01
   0.67836E+01   0.13356E+01
   0.67836E+01   0.13359E+01
   0.67836E+01   0.13357E+01
   0.67836E+01   0.13357E+01
   0.67836E+01   0.13357E+01
   0.67836E+01   0.13369E+01
   0.67836E+01   0.13362E+01
   0.67836E+01   0.13365E+01
   0.67836E+01   0.13354E+01
   0.67836E+01   0.13353E+01
   0.67836E+01   0.13350E+01
   0.67836E+01   0.13349E+01
   0.67836E+01   0.13358E+01
   0.67836E+01   0.13354E+01
   0.67836E+01   0.13362E+01
   0.67836E+01   0.13355E+01
   0.67836E+01   0.13357E+01
   0.67836E+01   0.13351E+01
   0.67836E+01   0.13348E+01
   0.67836E+01   0.13346E+01
   0.68086E+01   0.13351E+01
   0.68086E+01   0.13351E+01
   0.68086E+01   0.13338E+01
   0.68086E+01   0.13353E+01
   0.68086E+01   0.13357E+01
   0.68086E+01   0.13353E+01
   0.68086E+01   0.13354E+01
   0.68086E+01   0.13358E+01
   0.68086E+01   0.13359E+01
   0.68086E+01   0.13358E+01
   0.68086E+01   0.13349E+01
   0.68086E+01   0.13347E+01
   0.68086E+01   0.13347E+01
   0.68086E+01   0.13337E+01
   0.68086E+01   0.13350E+01
   0.68086E+01   0.13333E+01
   0.68086E+01   0.13348E+01
   0.68086E+01   0.13342E+01
   0.68086E+01   0.13347E+01
   0.68086E+01   0.13341E+01
   0.68086E+01   0.13356E+01
   0.68086E+01   0.13348E+01
   0.68086E+01   0.13349E+01
   0.68086E+01   0.13353E+01
   0.68336E+01   0.13342E+01
   0.68336E+01   0.13337E+01
   0.68336E+01   0.13340E+01
   0.68336E+01   0.13334E+01
   0.68336E+01   0.13336E+01
   0.68336E+01   0.13321E+01
   0.68336E+01   0.13330E+01
   0.68336E+01   0.13329E+01
   0.68336E+01   0.13332E+01
   0.68336E+01   0.13308E+01
   0.68336E+01   0.13293E+01
   0.68336E+01   0.13292E+01
   0.68336E+01   0.13287E+01
   0.68336E+01   0.13298E+01
   0.68586E+01   0.13299E+01
   0.68586E+01   0.13314E+01
   0.68586E+01   0.13295E+01
   0.68586E+01   0.13271E+01
   0.68586E+01   0.13270E+01
   0.68586E+01   0.13262E+01
   0.68586E+01   0.13237E+01
   0.68586E+01   0.13235E+01
   0.68586E+01   0.13235E+01
   0.68836E+01   0.13188E+01
   0.68836E+01   0.13197E+01
   0.68836E+01   0.13158E+01
   0.68836E+01   0.13131E+01
   0.68836E+01   0.13116E+01
   0.68836E+01   0.13056E+01
   0.68836E+01   0.13040E+01
   0.68586E+01   0.12975E+01
   0.68586E+01   0.12888E+01
   0.68336E+01   0.12791E+01
   0.68086E+01   0.12764E+01
   0.67586E+01   0.12621E+01
   0.66587E+01   0.12496E+01
   0.64337E+01   0.12508E+01


==> anc/Figure5/1outM_R_m10_m6_y10_rc3.dat <==
   0.36393E+01   0.93942E-01
   0.41592E+01   0.95102E-01
   0.45891E+01   0.96544E-01
   0.49890E+01   0.98266E-01
   0.53889E+01   0.10028E+00
   0.57688E+01   0.10259E+00
   0.61488E+01   0.10522E+00
   0.65287E+01   0.10817E+00
   0.68986E+01   0.11145E+00
   0.72585E+01   0.11506E+00
   0.75985E+01   0.11900E+00
   0.79384E+01   0.12325E+00
   0.82683E+01   0.12781E+00
   0.85683E+01   0.13266E+00
   0.88682E+01   0.13778E+00
   0.91382E+01   0.14314E+00
   0.93981E+01   0.14872E+00
   0.96381E+01   0.15449E+00
   0.98680E+01   0.16044E+00
   0.10078E+02   0.16655E+00
   0.10278E+02   0.17278E+00
   0.10458E+02   0.17912E+00
   0.10628E+02   0.18555E+00
   0.10788E+02   0.19205E+00
   0.10928E+02   0.19862E+00
   0.11068E+02   0.20521E+00
   0.11188E+02   0.21184E+00
   0.11308E+02   0.21852E+00
   0.11418E+02   0.22520E+00
   0.11518E+02   0.23186E+00
   0.11608E+02   0.23854E+00
   0.11698E+02   0.24522E+00
   0.11778E+02   0.25186E+00
   0.11848E+02   0.25849E+00
   0.11918E+02   0.26512E+00
   0.11988E+02   0.27170E+00
   0.12048E+02   0.27827E+00
   0.12098E+02   0.28479E+00
   0.12158E+02   0.29129E+00
   0.12208E+02   0.29776E+00
   0.12248E+02   0.30419E+00
   0.12298E+02   0.31058E+00
   0.12338E+02   0.31694E+00
   0.12378E+02   0.32325E+00
   0.12408E+02   0.32953E+00
   0.12448E+02   0.33577E+00
   0.12478E+02   0.34197E+00
   0.12507E+02   0.34814E+00
   0.12527E+02   0.35426E+00
   0.12557E+02   0.36034E+00
   0.12577E+02   0.36639E+00
   0.12607E+02   0.37240E+00
   0.12627E+02   0.37837E+00
   0.12647E+02   0.38431E+00
   0.12667E+02   0.39020E+00
   0.12687E+02   0.39605E+00
   0.12697E+02   0.40189E+00
   0.12717E+02   0.40765E+00
   0.12727E+02   0.41340E+00
   0.12747E+02   0.41912E+00
   0.12757E+02   0.42480E+00
   0.12767E+02   0.43044E+00
   0.12777E+02   0.43604E+00
   0.12797E+02   0.44161E+00
   0.12807E+02   0.44717E+00
   0.12807E+02   0.45266E+00
   0.12817E+02   0.45815E+00
   0.12827E+02   0.46359E+00
   0.12837E+02   0.46899E+00
   0.12847E+02   0.47438E+00
   0.12847E+02   0.47971E+00
   0.12857E+02   0.48505E+00
   0.12857E+02   0.49033E+00
   0.12867E+02   0.49560E+00
   0.12877E+02   0.50083E+00
   0.12877E+02   0.50604E+00
   0.12877E+02   0.51122E+00
   0.12887E+02   0.51637E+00
   0.12887E+02   0.52148E+00
   0.12887E+02   0.52658E+00
   0.12897E+02   0.53163E+00
   0.12897E+02   0.53668E+00
   0.12897E+02   0.54171E+00
   0.12897E+02   0.54670E+00
   0.12897E+02   0.55167E+00
   0.12907E+02   0.55661E+00
   0.12907E+02   0.56153E+00
   0.12907E+02   0.56643E+00
   0.12907E+02   0.57130E+00
   0.12907E+02   0.57616E+00
   0.12907E+02   0.58098E+00
   0.12907E+02   0.58579E+00
   0.12907E+02   0.59057E+00
   0.12907E+02   0.59534E+00
   0.12907E+02   0.60008E+00
   0.12907E+02   0.60477E+00
   0.12897E+02   0.60948E+00
   0.12897E+02   0.61416E+00
   0.12897E+02   0.61882E+00
   0.12897E+02   0.62345E+00
   0.12897E+02   0.62808E+00
   0.12897E+02   0.63269E+00
   0.12897E+02   0.63726E+00
   0.12887E+02   0.64183E+00
   0.12887E+02   0.64636E+00
   0.12887E+02   0.65089E+00
   0.12887E+02   0.65540E+00
   0.12877E+02   0.65989E+00
   0.12877E+02   0.66436E+00
   0.12877E+02   0.66880E+00
   0.12877E+02   0.67325E+00
   0.12867E+02   0.67765E+00
   0.12867E+02   0.68209E+00
   0.12867E+02   0.68649E+00
   0.12857E+02   0.69080E+00
   0.12857E+02   0.69513E+00
   0.12857E+02   0.69951E+00
   0.12847E+02   0.70383E+00
   0.12847E+02   0.70814E+00
   0.12847E+02   0.71245E+00
   0.12837E+02   0.71674E+00
   0.12837E+02   0.72094E+00
   0.12827E+02   0.72521E+00
   0.12827E+02   0.72942E+00
   0.12827E+02   0.73366E+00
   0.12817E+02   0.73788E+00
   0.12817E+02   0.74206E+00
   0.12817E+02   0.74623E+00
   0.12807E+02   0.75041E+00
   0.12807E+02   0.75457E+00
   0.12797E+02   0.75868E+00
   0.12797E+02   0.76281E+00
   0.12787E+02   0.76690E+00
   0.12787E+02   0.77101E+00
   0.12777E+02   0.77507E+00
   0.12777E+02   0.77916E+00
   0.12767E+02   0.78324E+00
   0.12767E+02   0.78724E+00
   0.12767E+02   0.79129E+00
   0.12757E+02   0.79531E+00
   0.12757E+02   0.79930E+00
   0.12747E+02   0.80332E+00
   0.12747E+02   0.80728E+00
   0.12737E+02   0.81125E+00
   0.12737E+02   0.81521E+00
   0.12727E+02   0.81916E+00
   0.12727E+02   0.82310E+00
   0.12717E+02   0.82702E+00
   0.12717E+02   0.83095E+00
   0.12707E+02   0.83488E+00
   0.12697E+02   0.83873E+00
   0.12697E+02   0.84263E+00
   0.12687E+02   0.84652E+00
   0.12687E+02   0.85036E+00
   0.12677E+02   0.85421E+00
   0.12677E+02   0.85804E+00
   0.12667E+02   0.86188E+00
   0.12667E+02   0.86572E+00
   0.12657E+02   0.86953E+00
   0.12657E+02   0.87331E+00
   0.12647E+02   0.87710E+00
   0.12647E+02   0.88087E+00
   0.12637E+02   0.88467E+00
   0.12627E+02   0.88839E+00
   0.12627E+02   0.89215E+00
   0.12617E+02   0.89590E+00
   0.12617E+02   0.89963E+00
   0.12607E+02   0.90337E+00
   0.12607E+02   0.90710E+00
   0.12597E+02   0.91075E+00
   0.12587E+02   0.91444E+00
   0.12587E+02   0.91814E+00
   0.12577E+02   0.92180E+00
   0.12577E+02   0.92548E+00
   0.12567E+02   0.92916E+00
   0.12557E+02   0.93279E+00
   0.12557E+02   0.93645E+00
   0.12547E+02   0.94009E+00
   0.12547E+02   0.94368E+00
   0.12537E+02   0.94730E+00
   0.12537E+02   0.95092E+00
   0.12527E+02   0.95449E+00
   0.12517E+02   0.95808E+00
   0.12517E+02   0.96167E+00
   0.12507E+02   0.96522E+00
   0.12507E+02   0.96880E+00
   0.12498E+02   0.97236E+00
   0.12488E+02   0.97595E+00
   0.12488E+02   0.97945E+00
   0.12478E+02   0.98297E+00
   0.12468E+02   0.98652E+00
   0.12468E+02   0.99000E+00
   0.12458E+02   0.99352E+00
   0.12458E+02   0.99706E+00
   0.12448E+02   0.10005E+01
   0.12438E+02   0.10040E+01
   0.12438E+02   0.10075E+01
   0.12428E+02   0.10110E+01
   0.12418E+02   0.10144E+01
   0.12418E+02   0.10179E+01
   0.12408E+02   0.10213E+01
   0.12408E+02   0.10247E+01
   0.12398E+02   0.10282E+01
   0.12388E+02   0.10316E+01
   0.12388E+02   0.10350E+01
   0.12378E+02   0.10385E+01
   0.12368E+02   0.10418E+01
   0.12368E+02   0.10452E+01
   0.12358E+02   0.10486E+01
   0.12358E+02   0.10520E+01
   0.12348E+02   0.10554E+01
   0.12338E+02   0.10587E+01
   0.12338E+02   0.10621E+01
   0.12328E+02   0.10655E+01
   0.12318E+02   0.10688E+01
   0.12318E+02   0.10721E+01
   0.12308E+02   0.10755E+01
   0.12298E+02   0.10788E+01
   0.12298E+02   0.10822E+01
   0.12288E+02   0.10855E+01
   0.12278E+02   0.10887E+01
   0.12278E+02   0.10921E+01
   0.12268E+02   0.10953E+01
   0.12258E+02   0.10986E+01
   0.12258E+02   0.11019E+01
   0.12248E+02   0.11052E+01
   0.12238E+02   0.11085E+01
   0.12238E+02   0.11117E+01
   0.12228E+02   0.11150E+01
   0.12218E+02   0.11182E+01
   0.12218E+02   0.11215E+01
   0.12208E+02   0.11247E+01
   0.12198E+02   0.11279E+01
   0.12198E+02   0.11312E+01
   0.12188E+02   0.11344E+01
   0.12178E+02   0.11376E+01
   0.12178E+02   0.11408E+01
   0.12168E+02   0.11440E+01
   0.12158E+02   0.11472E+01
   0.12158E+02   0.11504E+01
   0.12148E+02   0.11536E+01
   0.12138E+02   0.11568E+01
   0.12138E+02   0.11599E+01
   0.12128E+02   0.11631E+01
   0.12118E+02   0.11662E+01
   0.12118E+02   0.11694E+01
   0.12108E+02   0.11725E+01
   0.12098E+02   0.11757E+01
   0.12098E+02   0.11788E+01
   0.12088E+02   0.11819E+01
   0.12078E+02   0.11850E+01
   0.12078E+02   0.11882E+01
   0.12068E+02   0.11913E+01
   0.12058E+02   0.11943E+01
   0.12058E+02   0.11975E+01
   0.12048E+02   0.12005E+01
   0.12038E+02   0.12036E+01
   0.12038E+02   0.12067E+01
   0.12028E+02   0.12098E+01
   0.12018E+02   0.12129E+01
   0.12008E+02   0.12159E+01
   0.12008E+02   0.12189E+01
   0.11998E+02   0.12220E+01
   0.11988E+02   0.12251E+01
   0.11988E+02   0.12281E+01
   0.11978E+02   0.12311E+01
   0.11968E+02   0.12341E+01
   0.11968E+02   0.12372E+01
   0.11958E+02   0.12402E+01
   0.11948E+02   0.12432E+01
   0.11948E+02   0.12462E+01
   0.11938E+02   0.12492E+01
   0.11928E+02   0.12522E+01
   0.11918E+02   0.12552E+01
   0.11918E+02   0.12583E+01
   0.11908E+02   0.12611E+01
   0.11898E+02   0.12641E+01
   0.11898E+02   0.12671E+01
   0.11888E+02   0.12701E+01
   0.11878E+02   0.12730E+01
   0.11878E+02   0.12760E+01
   0.11868E+02   0.12789E+01
   0.11858E+02   0.12818E+01
   0.11858E+02   0.12848E+01
   0.11848E+02   0.12878E+01
   0.11838E+02   0.12906E+01
   0.11828E+02   0.12935E+01
   0.11828E+02   0.12965E+01
   0.11818E+02   0.12993E+01
   0.11808E+02   0.13023E+01
   0.11808E+02   0.13052E+01
   0.11798E+02   0.13080E+01
   0.11788E+02   0.13109E+01
   0.11778E+02   0.13138E+01
   0.11778E+02   0.13167E+01
   0.11768E+02   0.13196E+01
   0.11758E+02   0.13224E+01
   0.11758E+02   0.13253E+01
   0.11748E+02   0.13282E+01
   0.11738E+02   0.13310E+01
   0.11728E+02   0.13338E+01
   0.11728E+02   0.13367E+01
   0.11718E+02   0.13395E+01
   0.11708E+02   0.13423E+01
   0.11708E+02   0.13452E+01
   0.11698E+02   0.13480E+01
   0.11688E+02   0.13508E+01
   0.11688E+02   0.13536E+01
   0.11678E+02   0.13564E+01
   0.11668E+02   0.13592E+01
   0.11658E+02   0.13620E+01
   0.11658E+02   0.13647E+01
   0.11648E+02   0.13675E+01
   0.11638E+02   0.13703E+01
   0.11638E+02   0.13731E+01
   0.11628E+02   0.13758E+01
   0.11618E+02   0.13786E+01
   0.11608E+02   0.13814E+01
   0.11608E+02   0.13841E+01
   0.11598E+02   0.13868E+01
   0.11588E+02   0.13896E+01
   0.11578E+02   0.13923E+01
   0.11578E+02   0.13950E+01
   0.11568E+02   0.13978E+01
   0.11558E+02   0.14005E+01
   0.11558E+02   0.14032E+01
   0.11548E+02   0.14059E+01
   0.11538E+02   0.14086E+01
   0.11528E+02   0.14113E+01
   0.11528E+02   0.14141E+01
   0.11518E+02   0.14167E+01
   0.11508E+02   0.14194E+01
   0.11498E+02   0.14220E+01
   0.11498E+02   0.14247E+01
   0.11488E+02   0.14274E+01
   0.11478E+02   0.14300E+01
   0.11478E+02   0.14327E+01
   0.11468E+02   0.14353E+01
   0.11458E+02   0.14380E+01
   0.11448E+02   0.14406E+01
   0.11448E+02   0.14433E+01
   0.11438E+02   0.14459E+01
   0.11428E+02   0.14485E+01
   0.11418E+02   0.14512E+01
   0.11418E+02   0.14538E+01
   0.11408E+02   0.14564E+01
   0.11398E+02   0.14590E+01
   0.11398E+02   0.14616E+01
   0.11388E+02   0.14642E+01
   0.11378E+02   0.14667E+01
   0.11368E+02   0.14694E+01
   0.11368E+02   0.14720E+01
   0.11358E+02   0.14745E+01
   0.11348E+02   0.14771E+01
   0.11338E+02   0.14796E+01
   0.11338E+02   0.14822E+01
   0.11328E+02   0.14847E+01
   0.11318E+02   0.14873E+01
   0.11308E+02   0.14898E+01
   0.11308E+02   0.14924E+01
   0.11298E+02   0.14949E+01
   0.11288E+02   0.14974E+01
   0.11278E+02   0.14999E+01
   0.11278E+02   0.15025E+01
   0.11268E+02   0.15050E+01
   0.11258E+02   0.15075E+01
   0.11258E+02   0.15100E+01
   0.11248E+02   0.15124E+01
   0.11238E+02   0.15150E+01
   0.11228E+02   0.15175E+01
   0.11228E+02   0.15199E+01
   0.11218E+02   0.15224E+01
   0.11208E+02   0.15249E+01
   0.11198E+02   0.15274E+01
   0.11198E+02   0.15298E+01
   0.11188E+02   0.15323E+01
   0.11178E+02   0.15348E+01
   0.11168E+02   0.15371E+01
   0.11168E+02   0.15396E+01
   0.11158E+02   0.15420E+01
   0.11148E+02   0.15444E+01
   0.11138E+02   0.15469E+01
   0.11138E+02   0.15493E+01
   0.11128E+02   0.15517E+01
   0.11118E+02   0.15541E+01
   0.11108E+02   0.15565E+01
   0.11108E+02   0.15589E+01
   0.11098E+02   0.15614E+01
   0.11088E+02   0.15637E+01
   0.11078E+02   0.15661E+01
   0.11078E+02   0.15685E+01
   0.11068E+02   0.15709E+01
   0.11058E+02   0.15732E+01
   0.11048E+02   0.15755E+01
   0.11048E+02   0.15780E+01
   0.11038E+02   0.15803E+01
   0.11028E+02   0.15826E+01
   0.11018E+02   0.15850E+01
   0.11018E+02   0.15873E+01
   0.11008E+02   0.15897E+01
   0.10998E+02   0.15920E+01
   0.10988E+02   0.15943E+01
   0.10988E+02   0.15966E+01
   0.10978E+02   0.15989E+01
   0.10968E+02   0.16012E+01
   0.10958E+02   0.16035E+01
   0.10948E+02   0.16058E+01
   0.10948E+02   0.16081E+01
   0.10938E+02   0.16104E+01
   0.10928E+02   0.16126E+01
   0.10918E+02   0.16149E+01
   0.10918E+02   0.16172E+01
   0.10908E+02   0.16195E+01
   0.10898E+02   0.16217E+01
   0.10888E+02   0.16239E+01
   0.10888E+02   0.16262E+01
   0.10878E+02   0.16285E+01
   0.10868E+02   0.16307E+01
   0.10858E+02   0.16329E+01
   0.10858E+02   0.16351E+01
   0.10848E+02   0.16374E+01
   0.10838E+02   0.16396E+01
   0.10828E+02   0.16418E+01
   0.10828E+02   0.16440E+01
   0.10818E+02   0.16462E+01
   0.10808E+02   0.16484E+01
   0.10798E+02   0.16506E+01
   0.10798E+02   0.16528E+01
   0.10788E+02   0.16549E+01
   0.10778E+02   0.16571E+01
   0.10768E+02   0.16593E+01
   0.10758E+02   0.16614E+01
   0.10758E+02   0.16636E+01
   0.10748E+02   0.16658E+01
   0.10738E+02   0.16680E+01
   0.10728E+02   0.16700E+01
   0.10728E+02   0.16722E+01
   0.10718E+02   0.16743E+01
   0.10708E+02   0.16765E+01
   0.10698E+02   0.16786E+01
   0.10698E+02   0.16807E+01
   0.10688E+02   0.16827E+01
   0.10678E+02   0.16849E+01
   0.10668E+02   0.16870E+01
   0.10658E+02   0.16891E+01
   0.10658E+02   0.16912E+01
   0.10648E+02   0.16933E+01
   0.10638E+02   0.16953E+01
   0.10628E+02   0.16974E+01
   0.10628E+02   0.16994E+01
   0.10618E+02   0.17015E+01
   0.10608E+02   0.17036E+01
   0.10598E+02   0.17056E+01
   0.10598E+02   0.17077E+01
   0.10588E+02   0.17097E+01
   0.10578E+02   0.17117E+01
   0.10568E+02   0.17137E+01
   0.10558E+02   0.17158E+01
   0.10558E+02   0.17178E+01
   0.10548E+02   0.17198E+01
   0.10538E+02   0.17218E+01
   0.10528E+02   0.17239E+01
   0.10528E+02   0.17258E+01
   0.10518E+02   0.17278E+01
   0.10508E+02   0.17297E+01
   0.10498E+02   0.17317E+01
   0.10488E+02   0.17337E+01
   0.10488E+02   0.17357E+01
   0.10478E+02   0.17377E+01
   0.10468E+02   0.17397E+01
   0.10458E+02   0.17416E+01
   0.10458E+02   0.17435E+01
   0.10448E+02   0.17454E+01
   0.10438E+02   0.17474E+01
   0.10428E+02   0.17493E+01
   0.10418E+02   0.17513E+01
   0.10418E+02   0.17532E+01
   0.10408E+02   0.17551E+01
   0.10398E+02   0.17570E+01
   0.10388E+02   0.17589E+01
   0.10388E+02   0.17607E+01
   0.10378E+02   0.17626E+01
   0.10368E+02   0.17646E+01
   0.10358E+02   0.17664E+01
   0.10348E+02   0.17683E+01
   0.10348E+02   0.17702E+01
   0.10338E+02   0.17721E+01
   0.10328E+02   0.17740E+01
   0.10318E+02   0.17758E+01
   0.10318E+02   0.17776E+01
   0.10308E+02   0.17794E+01
   0.10298E+02   0.17812E+01
   0.10288E+02   0.17831E+01
   0.10278E+02   0.17849E+01
   0.10278E+02   0.17867E+01
   0.10268E+02   0.17886E+01
   0.10258E+02   0.17904E+01
   0.10248E+02   0.17922E+01
   0.10248E+02   0.17940E+01
   0.10238E+02   0.17957E+01
   0.10228E+02   0.17975E+01
   0.10218E+02   0.17993E+01
   0.10208E+02   0.18011E+01
   0.10208E+02   0.18028E+01
   0.10198E+02   0.18046E+01
   0.10188E+02   0.18064E+01
   0.10178E+02   0.18082E+01
   0.10168E+02   0.18099E+01
   0.10168E+02   0.18117E+01
   0.10158E+02   0.18134E+01
   0.10148E+02   0.18151E+01
   0.10138E+02   0.18168E+01
   0.10138E+02   0.18185E+01
   0.10128E+02   0.18202E+01
   0.10118E+02   0.18219E+01
   0.10108E+02   0.18236E+01
   0.10098E+02   0.18253E+01
   0.10098E+02   0.18270E+01
   0.10088E+02   0.18287E+01
   0.10078E+02   0.18304E+01
   0.10068E+02   0.18321E+01
   0.10058E+02   0.18337E+01
   0.10058E+02   0.18355E+01
   0.10048E+02   0.18371E+01
   0.10038E+02   0.18387E+01
   0.10028E+02   0.18403E+01
   0.10028E+02   0.18420E+01
   0.10018E+02   0.18436E+01
   0.10008E+02   0.18452E+01
   0.99980E+01   0.18468E+01
   0.99880E+01   0.18485E+01
   0.99880E+01   0.18501E+01
   0.99780E+01   0.18517E+01
   0.99680E+01   0.18533E+01
   0.99580E+01   0.18549E+01
   0.99480E+01   0.18565E+01
   0.99480E+01   0.18581E+01
   0.99380E+01   0.18597E+01
   0.99280E+01   0.18612E+01
   0.99180E+01   0.18628E+01
   0.99080E+01   0.18643E+01
   0.99080E+01   0.18659E+01
   0.98980E+01   0.18675E+01
   0.98880E+01   0.18689E+01
   0.98780E+01   0.18705E+01
   0.98780E+01   0.18721E+01
   0.98680E+01   0.18736E+01
   0.98580E+01   0.18751E+01
   0.98480E+01   0.18766E+01
   0.98380E+01   0.18782E+01
   0.98380E+01   0.18796E+01
   0.98280E+01   0.18811E+01
   0.98180E+01   0.18826E+01
   0.98080E+01   0.18842E+01
   0.97980E+01   0.18856E+01
   0.97980E+01   0.18870E+01
   0.97880E+01   0.18885E+01
   0.97780E+01   0.18899E+01
   0.97680E+01   0.18914E+01
   0.97580E+01   0.18929E+01
   0.97580E+01   0.18943E+01
   0.97481E+01   0.18957E+01
   0.97381E+01   0.18972E+01
   0.97281E+01   0.18986E+01
   0.97181E+01   0.19001E+01
   0.97181E+01   0.19015E+01
   0.97081E+01   0.19029E+01
   0.96981E+01   0.19043E+01
   0.96881E+01   0.19057E+01
   0.96881E+01   0.19071E+01
   0.96781E+01   0.19085E+01
   0.96681E+01   0.19099E+01
   0.96581E+01   0.19113E+01
   0.96481E+01   0.19126E+01
   0.96481E+01   0.19139E+01
   0.96381E+01   0.19153E+01
   0.96281E+01   0.19166E+01
   0.96181E+01   0.19180E+01
   0.96081E+01   0.19193E+01
   0.96081E+01   0.19207E+01
   0.95981E+01   0.19220E+01
   0.95881E+01   0.19234E+01
   0.95781E+01   0.19247E+01
   0.95681E+01   0.19260E+01
   0.95681E+01   0.19273E+01
   0.95581E+01   0.19286E+01
   0.95481E+01   0.19299E+01
   0.95381E+01   0.19312E+01
   0.95281E+01   0.19325E+01
   0.95281E+01   0.19338E+01
   0.95181E+01   0.19351E+01
   0.95081E+01   0.19363E+01
   0.94981E+01   0.19375E+01
   0.94881E+01   0.19388E+01
   0.94881E+01   0.19400E+01
   0.94781E+01   0.19413E+01
   0.94681E+01   0.19425E+01
   0.94581E+01   0.19437E+01
   0.94481E+01   0.19450E+01
   0.94481E+01   0.19462E+01
   0.94381E+01   0.19474E+01
   0.94281E+01   0.19486E+01
   0.94181E+01   0.19499E+01
   0.94081E+01   0.19511E+01
   0.94081E+01   0.19523E+01
   0.93981E+01   0.19534E+01
   0.93881E+01   0.19546E+01
   0.93781E+01   0.19558E+01
   0.93781E+01   0.19570E+01
   0.93681E+01   0.19582E+01
   0.93581E+01   0.19593E+01
   0.93481E+01   0.19604E+01
   0.93381E+01   0.19616E+01
   0.93381E+01   0.19627E+01
   0.93281E+01   0.19639E+01
   0.93181E+01   0.19650E+01
   0.93081E+01   0.19661E+01
   0.92981E+01   0.19672E+01
   0.92981E+01   0.19684E+01
   0.92881E+01   0.19694E+01
   0.92781E+01   0.19706E+01
   0.92681E+01   0.19716E+01
   0.92581E+01   0.19728E+01
   0.92581E+01   0.19739E+01
   0.92482E+01   0.19749E+01
   0.92382E+01   0.19761E+01
   0.92282E+01   0.19771E+01
   0.92182E+01   0.19781E+01
   0.92182E+01   0.19793E+01
   0.92082E+01   0.19803E+01
   0.91982E+01   0.19813E+01
   0.91882E+01   0.19823E+01
   0.91782E+01   0.19833E+01
   0.91782E+01   0.19844E+01
   0.91682E+01   0.19854E+01
   0.91582E+01   0.19864E+01
   0.91482E+01   0.19874E+01
   0.91382E+01   0.19884E+01
   0.91382E+01   0.19894E+01
   0.91282E+01   0.19904E+01
   0.91182E+01   0.19914E+01
   0.91082E+01   0.19924E+01
   0.90982E+01   0.19934E+01
   0.90982E+01   0.19944E+01
   0.90882E+01   0.19953E+01
   0.90782E+01   0.19964E+01
   0.90682E+01   0.19973E+01
   0.90682E+01   0.19982E+01
   0.90582E+01   0.19992E+01
   0.90482E+01   0.20001E+01
   0.90382E+01   0.20010E+01
   0.90282E+01   0.20019E+01
   0.90282E+01   0.20029E+01
   0.90182E+01   0.20038E+01
   0.90082E+01   0.20047E+01
   0.89982E+01   0.20056E+01
   0.89882E+01   0.20065E+01
   0.89882E+01   0.20074E+01
   0.89782E+01   0.20083E+01
   0.89682E+01   0.20092E+01
   0.89582E+01   0.20101E+01
   0.89482E+01   0.20109E+01
   0.89482E+01   0.20118E+01
   0.89382E+01   0.20127E+01
   0.89282E+01   0.20135E+01
   0.89182E+01   0.20143E+01
   0.89082E+01   0.20152E+01
   0.89082E+01   0.20160E+01
   0.88982E+01   0.20168E+01
   0.88882E+01   0.20177E+01
   0.88782E+01   0.20184E+01
   0.88682E+01   0.20193E+01
   0.88682E+01   0.20201E+01
   0.88582E+01   0.20209E+01
   0.88482E+01   0.20217E+01
   0.88382E+01   0.20226E+01
   0.88382E+01   0.20234E+01
   0.88282E+01   0.20241E+01
   0.88182E+01   0.20249E+01
   0.88082E+01   0.20256E+01
   0.87982E+01   0.20264E+01
   0.87982E+01   0.20272E+01
   0.87882E+01   0.20279E+01
   0.87782E+01   0.20286E+01
   0.87682E+01   0.20294E+01
   0.87682E+01   0.20299E+01
   0.87682E+01   0.20297E+01
   0.87682E+01   0.20291E+01
   0.87682E+01   0.20284E+01
   0.87682E+01   0.20277E+01
   0.87682E+01   0.20268E+01
   0.87582E+01   0.20259E+01
   0.87582E+01   0.20249E+01
   0.87582E+01   0.20239E+01
   0.87582E+01   0.20228E+01
   0.87582E+01   0.20216E+01
   0.87582E+01   0.20204E+01
   0.87582E+01   0.20192E+01
   0.87582E+01   0.20179E+01
   0.87483E+01   0.20165E+01
   0.87483E+01   0.20151E+01
   0.87483E+01   0.20137E+01
   0.87483E+01   0.20120E+01
   0.87383E+01   0.20106E+01
   0.87383E+01   0.20089E+01
   0.87383E+01   0.20074E+01
   0.87383E+01   0.20058E+01
   0.87283E+01   0.20041E+01
   0.87283E+01   0.20023E+01
   0.87283E+01   0.20005E+01
   0.87283E+01   0.19988E+01
   0.87183E+01   0.19970E+01
   0.87183E+01   0.19950E+01
   0.87183E+01   0.19933E+01
   0.87083E+01   0.19912E+01
   0.87083E+01   0.19892E+01
   0.86983E+01   0.19874E+01
   0.86983E+01   0.19853E+01
   0.86983E+01   0.19830E+01
   0.86883E+01   0.19814E+01
   0.86883E+01   0.19793E+01
   0.86783E+01   0.19770E+01
   0.86783E+01   0.19747E+01
   0.86783E+01   0.19724E+01
   0.86683E+01   0.19704E+01
   0.86683E+01   0.19683E+01
   0.86583E+01   0.19659E+01
   0.86583E+01   0.19635E+01
   0.86483E+01   0.19612E+01
   0.86483E+01   0.19590E+01
   0.86383E+01   0.19566E+01
   0.86383E+01   0.19540E+01
   0.86283E+01   0.19518E+01
   0.86183E+01   0.19494E+01
   0.86183E+01   0.19469E+01
   0.86083E+01   0.19441E+01
   0.86083E+01   0.19419E+01
   0.85983E+01   0.19396E+01
   0.85983E+01   0.19370E+01
   0.85883E+01   0.19344E+01
   0.85783E+01   0.19318E+01
   0.85783E+01   0.19288E+01
   0.85683E+01   0.19262E+01
   0.85583E+01   0.19236E+01
   0.85583E+01   0.19210E+01
   0.85483E+01   0.19182E+01
   0.85383E+01   0.19154E+01
   0.85383E+01   0.19126E+01
   0.85283E+01   0.19105E+01
   0.85183E+01   0.19075E+01
   0.85183E+01   0.19049E+01
   0.85083E+01   0.19022E+01
   0.84983E+01   0.18991E+01
   0.84883E+01   0.18959E+01
   0.84883E+01   0.18935E+01
   0.84783E+01   0.18902E+01
   0.84683E+01   0.18877E+01
   0.84583E+01   0.18852E+01
   0.84483E+01   0.18817E+01
   0.84483E+01   0.18790E+01
   0.84383E+01   0.18763E+01
   0.84283E+01   0.18732E+01
   0.84183E+01   0.18699E+01
   0.84083E+01   0.18671E+01
   0.83983E+01   0.18643E+01
   0.83883E+01   0.18612E+01
   0.83783E+01   0.18583E+01
   0.83783E+01   0.18554E+01
   0.83683E+01   0.18522E+01
   0.83583E+01   0.18492E+01
   0.83483E+01   0.18460E+01
   0.83383E+01   0.18428E+01
   0.83283E+01   0.18396E+01
   0.83183E+01   0.18368E+01
   0.83083E+01   0.18330E+01
   0.82983E+01   0.18306E+01
   0.82883E+01   0.18272E+01
   0.82783E+01   0.18239E+01
   0.82683E+01   0.18213E+01
   0.82583E+01   0.18188E+01
   0.82484E+01   0.18202E+01
   0.82384E+01   0.18215E+01
   0.82284E+01   0.18230E+01
   0.82184E+01   0.18243E+01
   0.82084E+01   0.18256E+01
   0.82084E+01   0.18270E+01
   0.81984E+01   0.18284E+01
   0.81884E+01   0.18296E+01
   0.81784E+01   0.18309E+01
   0.81684E+01   0.18322E+01
   0.81584E+01   0.18336E+01
   0.81584E+01   0.18348E+01
   0.81484E+01   0.18360E+01
   0.81384E+01   0.18374E+01
   0.81284E+01   0.18386E+01
   0.81184E+01   0.18398E+01
   0.81084E+01   0.18410E+01
   0.80984E+01   0.18423E+01
   0.80984E+01   0.18435E+01
   0.80884E+01   0.18447E+01
   0.80784E+01   0.18459E+01
   0.80684E+01   0.18471E+01
   0.80584E+01   0.18482E+01
   0.80484E+01   0.18494E+01
   0.80484E+01   0.18506E+01
   0.80384E+01   0.18517E+01
   0.80284E+01   0.18528E+01
   0.80184E+01   0.18540E+01
   0.80084E+01   0.18550E+01
   0.79984E+01   0.18561E+01
   0.79984E+01   0.18572E+01
   0.79884E+01   0.18583E+01
   0.79784E+01   0.18593E+01
   0.79684E+01   0.18604E+01
   0.79584E+01   0.18615E+01
   0.79484E+01   0.18624E+01
   0.79484E+01   0.18635E+01
   0.79384E+01   0.18645E+01
   0.79284E+01   0.18655E+01
   0.79184E+01   0.18665E+01
   0.79084E+01   0.18676E+01
   0.78984E+01   0.18685E+01
   0.78984E+01   0.18695E+01
   0.78884E+01   0.18705E+01
   0.78784E+01   0.18714E+01
   0.78684E+01   0.18724E+01
   0.78584E+01   0.18734E+01
   0.78584E+01   0.18742E+01
   0.78484E+01   0.18751E+01
   0.78384E+01   0.18761E+01
   0.78284E+01   0.18769E+01
   0.78184E+01   0.18779E+01
   0.78084E+01   0.18788E+01
   0.78084E+01   0.18796E+01
   0.77984E+01   0.18805E+01
   0.77884E+01   0.18814E+01
   0.77784E+01   0.18822E+01
   0.77684E+01   0.18831E+01
   0.77684E+01   0.18839E+01
   0.77584E+01   0.18847E+01
   0.77485E+01   0.18856E+01
   0.77385E+01   0.18864E+01
   0.77285E+01   0.18872E+01
   0.77285E+01   0.18879E+01
   0.77285E+01   0.18878E+01
   0.77185E+01   0.18878E+01
   0.77185E+01   0.18876E+01
   0.77185E+01   0.18873E+01
   0.77185E+01   0.18870E+01
   0.77185E+01   0.18867E+01
   0.77085E+01   0.18864E+01
   0.77085E+01   0.18861E+01
   0.77085E+01   0.18856E+01
   0.76985E+01   0.18852E+01
   0.76985E+01   0.18847E+01
   0.76985E+01   0.18843E+01
   0.76985E+01   0.18837E+01
   0.76885E+01   0.18833E+01
   0.76885E+01   0.18826E+01
   0.76885E+01   0.18821E+01
   0.76785E+01   0.18816E+01
   0.76785E+01   0.18811E+01
   0.76785E+01   0.18804E+01
   0.76685E+01   0.18797E+01
   0.76685E+01   0.18791E+01
   0.76685E+01   0.18784E+01
   0.76585E+01   0.18779E+01
   0.76585E+01   0.18771E+01
   0.76585E+01   0.18764E+01
   0.76485E+01   0.18754E+01
   0.76485E+01   0.18750E+01
   0.76385E+01   0.18742E+01
   0.76385E+01   0.18733E+01
   0.76385E+01   0.18725E+01
   0.76285E+01   0.18718E+01
   0.76285E+01   0.18712E+01
   0.76185E+01   0.18703E+01
   0.76185E+01   0.18693E+01
   0.76085E+01   0.18686E+01
   0.76085E+01   0.18678E+01
   0.76085E+01   0.18669E+01
   0.75985E+01   0.18659E+01
   0.75985E+01   0.18654E+01
   0.75885E+01   0.18643E+01
   0.75885E+01   0.18633E+01
   0.75785E+01   0.18623E+01
   0.75785E+01   0.18616E+01
   0.75685E+01   0.18607E+01
   0.75685E+01   0.18600E+01
   0.75585E+01   0.18588E+01
   0.75585E+01   0.18579E+01
   0.75485E+01   0.18570E+01
   0.75485E+01   0.18562E+01
   0.75385E+01   0.18551E+01
   0.75385E+01   0.18542E+01
   0.75285E+01   0.18532E+01
   0.75285E+01   0.18521E+01
   0.75185E+01   0.18515E+01
   0.75085E+01   0.18500E+01
   0.75085E+01   0.18493E+01
   0.74985E+01   0.18482E+01
   0.74985E+01   0.18474E+01
   0.74885E+01   0.18463E+01
   0.74885E+01   0.18454E+01
   0.74785E+01   0.18442E+01
   0.74685E+01   0.18433E+01
   0.74685E+01   0.18421E+01
   0.74585E+01   0.18412E+01
   0.74585E+01   0.18399E+01
   0.74485E+01   0.18392E+01
   0.74385E+01   0.18381E+01
   0.74385E+01   0.18371E+01
   0.74285E+01   0.18362E+01
   0.74285E+01   0.18346E+01
   0.74185E+01   0.18342E+01
   0.74085E+01   0.18332E+01
   0.74085E+01   0.18316E+01
   0.73985E+01   0.18310E+01
   0.73885E+01   0.18299E+01
   0.73885E+01   0.18283E+01
   0.73785E+01   0.18277E+01
   0.73685E+01   0.18265E+01
   0.73685E+01   0.18254E+01
   0.73585E+01   0.18242E+01
   0.73485E+01   0.18235E+01
   0.73485E+01   0.18223E+01
   0.73385E+01   0.18211E+01
   0.73285E+01   0.18199E+01
   0.73285E+01   0.18197E+01
   0.73285E+01   0.18188E+01
   0.73185E+01   0.18184E+01
   0.73185E+01   0.18174E+01
   0.73185E+01   0.18169E+01
   0.73185E+01   0.18159E+01
   0.73085E+01   0.18155E+01
   0.73085E+01   0.18144E+01
   0.73085E+01   0.18138E+01
   0.72985E+01   0.18127E+01
   0.72985E+01   0.18121E+01
   0.72985E+01   0.18109E+01
   0.72885E+01   0.18104E+01
   0.72885E+01   0.18091E+01
   0.72785E+01   0.18086E+01
   0.72785E+01   0.18073E+01
   0.72785E+01   0.18068E+01
   0.72685E+01   0.18054E+01
   0.72685E+01   0.18049E+01
   0.72685E+01   0.18034E+01
   0.72585E+01   0.18028E+01
   0.72585E+01   0.18013E+01
   0.72486E+01   0.18008E+01
   0.72486E+01   0.17995E+01
   0.72386E+01   0.17987E+01
   0.72386E+01   0.17974E+01
   0.72386E+01   0.17967E+01
   0.72286E+01   0.17952E+01
   0.72286E+01   0.17943E+01
   0.72186E+01   0.17928E+01
   0.72186E+01   0.17916E+01
   0.72186E+01   0.17907E+01
   0.72086E+01   0.17892E+01
   0.72086E+01   0.17885E+01
   0.71986E+01   0.17871E+01
   0.71986E+01   0.17860E+01
   0.71886E+01   0.17848E+01
   0.71886E+01   0.17832E+01
   0.71786E+01   0.17817E+01
   0.71786E+01   0.17809E+01
   0.71686E+01   0.17791E+01
   0.71686E+01   0.17785E+01
   0.71586E+01   0.17768E+01
   0.71586E+01   0.17760E+01
   0.71486E+01   0.17744E+01
   0.71486E+01   0.17735E+01
   0.71386E+01   0.17718E+01
   0.71386E+01   0.17711E+01
   0.71286E+01   0.17694E+01
   0.71286E+01   0.17686E+01
   0.71186E+01   0.17671E+01
   0.71086E+01   0.17658E+01
   0.71086E+01   0.17646E+01
   0.70986E+01   0.17629E+01
   0.70986E+01   0.17617E+01
   0.70886E+01   0.17603E+01
   0.70886E+01   0.17593E+01
   0.70786E+01   0.17576E+01
   0.70786E+01   0.17567E+01
   0.70786E+01   0.17564E+01
   0.70686E+01   0.17554E+01
   0.70686E+01   0.17543E+01
   0.70686E+01   0.17533E+01
   0.70586E+01   0.17529E+01
   0.70586E+01   0.17519E+01
   0.70586E+01   0.17507E+01
   0.70486E+01   0.17498E+01
   0.70486E+01   0.17491E+01
   0.70486E+01   0.17478E+01
   0.70386E+01   0.17471E+01
   0.70386E+01   0.17460E+01
   0.70386E+01   0.17447E+01
   0.70286E+01   0.17442E+01
   0.70286E+01   0.17429E+01
   0.70286E+01   0.17415E+01
   0.70186E+01   0.17403E+01
   0.70186E+01   0.17395E+01
   0.70086E+01   0.17386E+01
   0.70086E+01   0.17372E+01
   0.70086E+01   0.17361E+01
   0.69986E+01   0.17352E+01
   0.69986E+01   0.17342E+01
   0.69886E+01   0.17329E+01
   0.69886E+01   0.17313E+01
   0.69886E+01   0.17300E+01
   0.69786E+01   0.17294E+01
   0.69786E+01   0.17279E+01
   0.69686E+01   0.17265E+01
   0.69686E+01   0.17252E+01
   0.69686E+01   0.17240E+01
   0.69586E+01   0.17231E+01
   0.69586E+01   0.17216E+01
   0.69486E+01   0.17205E+01
   0.69486E+01   0.17194E+01
   0.69386E+01   0.17179E+01
   0.69386E+01   0.17165E+01
   0.69286E+01   0.17155E+01
   0.69286E+01   0.17138E+01
   0.69286E+01   0.17129E+01
   0.69186E+01   0.17118E+01
   0.69186E+01   0.17108E+01
   0.69086E+01   0.17081E+01
   0.69086E+01   0.17081E+01
   0.69086E+01   0.17074E+01
   0.68986E+01   0.17064E+01
   0.68986E+01   0.17052E+01
   0.68986E+01   0.17048E+01
   0.68886E+01   0.17040E+01
   0.68886E+01   0.17024E+01
   0.68886E+01   0.17017E+01
   0.68786E+01   0.17006E+01
   0.68786E+01   0.16998E+01
   0.68786E+01   0.16986E+01
   0.68786E+01   0.16977E+01
   0.68686E+01   0.16967E+01
   0.68686E+01   0.16958E+01
   0.68686E+01   0.16948E+01
   0.68586E+01   0.16936E+01
   0.68586E+01   0.16923E+01
   0.68586E+01   0.16908E+01
   0.68486E+01   0.16897E+01
   0.68486E+01   0.16886E+01
   0.68486E+01   0.16877E+01
   0.68386E+01   0.16869E+01
   0.68386E+01   0.16857E+01
   0.68386E+01   0.16846E+01
   0.68286E+01   0.16833E+01
   0.68286E+01   0.16827E+01
   0.68286E+01   0.16815E+01
   0.68186E+01   0.16798E+01
   0.68186E+01   0.16783E+01
   0.68086E+01   0.16770E+01
   0.68086E+01   0.16762E+01
   0.68086E+01   0.16746E+01
   0.67986E+01   0.16739E+01
   0.67986E+01   0.16728E+01
   0.67886E+01   0.16715E+01
   0.67886E+01   0.16702E+01
   0.67886E+01   0.16696E+01
   0.67886E+01   0.16685E+01
   0.67786E+01   0.16678E+01
   0.67786E+01   0.16669E+01
   0.67786E+01   0.16658E+01
   0.67786E+01   0.16651E+01
   0.67686E+01   0.16635E+01
   0.67686E+01   0.16628E+01
   0.67686E+01   0.16620E+01
   0.67686E+01   0.16609E+01
   0.67586E+01   0.16598E+01
   0.67586E+01   0.16588E+01
   0.67586E+01   0.16579E+01
   0.67487E+01   0.16564E+01
   0.67487E+01   0.16556E+01
   0.67487E+01   0.16547E+01
   0.67487E+01   0.16538E+01
   0.67387E+01   0.16528E+01
   0.67387E+01   0.16510E+01
   0.67387E+01   0.16502E+01
   0.67287E+01   0.16490E+01
   0.67287E+01   0.16477E+01
   0.67287E+01   0.16467E+01
   0.67287E+01   0.16461E+01
   0.67187E+01   0.16445E+01
   0.67187E+01   0.16436E+01
   0.67187E+01   0.16425E+01
   0.67087E+01   0.16408E+01
   0.67087E+01   0.16403E+01
   0.67087E+01   0.16391E+01
   0.66987E+01   0.16379E+01
   0.66987E+01   0.16376E+01
   0.66987E+01   0.16361E+01
   0.66987E+01   0.16351E+01
   0.66987E+01   0.16347E+01
   0.66887E+01   0.16333E+01
   0.66887E+01   0.16326E+01
   0.66887E+01   0.16319E+01
   0.66787E+01   0.16304E+01
   0.66787E+01   0.16299E+01
   0.66787E+01   0.16289E+01
   0.66787E+01   0.16278E+01
   0.66787E+01   0.16273E+01
   0.66687E+01   0.16265E+01
   0.66687E+01   0.16255E+01
   0.66687E+01   0.16246E+01
   0.66687E+01   0.16237E+01
   0.66587E+01   0.16222E+01
   0.66587E+01   0.16208E+01
   0.66587E+01   0.16200E+01
   0.66587E+01   0.16193E+01
   0.66487E+01   0.16180E+01
   0.66487E+01   0.16171E+01
   0.66487E+01   0.16154E+01
   0.66487E+01   0.16150E+01
   0.66387E+01   0.16134E+01
   0.66387E+01   0.16125E+01
   0.66387E+01   0.16114E+01
   0.66387E+01   0.16110E+01
   0.66387E+01   0.16097E+01
   0.66287E+01   0.16092E+01
   0.66287E+01   0.16080E+01
   0.66287E+01   0.16069E+01
   0.66287E+01   0.16066E+01
   0.66287E+01   0.16061E+01
   0.66187E+01   0.16050E+01
   0.66187E+01   0.16045E+01
   0.66187E+01   0.16032E+01
   0.66187E+01   0.16016E+01
   0.66087E+01   0.16007E+01
   0.66087E+01   0.15998E+01
   0.66087E+01   0.15988E+01
   0.66087E+01   0.15975E+01
   0.66087E+01   0.15973E+01
   0.65987E+01   0.15959E+01
   0.65987E+01   0.15943E+01
   0.65987E+01   0.15936E+01
   0.65987E+01   0.15921E+01
   0.65987E+01   0.15915E+01
   0.65987E+01   0.15917E+01
   0.65887E+01   0.15900E+01
   0.65887E+01   0.15892E+01
   0.65887E+01   0.15886E+01
   0.65887E+01   0.15880E+01
   0.65887E+01   0.15871E+01
   0.65787E+01   0.15857E+01
   0.65787E+01   0.15849E+01
   0.65787E+01   0.15837E+01
   0.65787E+01   0.15824E+01
   0.65787E+01   0.15819E+01
   0.65787E+01   0.15812E+01
   0.65787E+01   0.15804E+01
   0.65687E+01   0.15792E+01
   0.65687E+01   0.15785E+01
   0.65687E+01   0.15774E+01
   0.65687E+01   0.15764E+01
   0.65687E+01   0.15746E+01
   0.65587E+01   0.15740E+01
   0.65587E+01   0.15730E+01
   0.65587E+01   0.15722E+01
   0.65587E+01   0.15711E+01
   0.65587E+01   0.15709E+01
   0.65587E+01   0.15705E+01
   0.65587E+01   0.15689E+01
   0.65487E+01   0.15686E+01
   0.65487E+01   0.15677E+01
   0.65487E+01   0.15669E+01
   0.65487E+01   0.15661E+01
   0.65487E+01   0.15647E+01
   0.65387E+01   0.15640E+01
   0.65387E+01   0.15632E+01
   0.65387E+01   0.15626E+01
   0.65387E+01   0.15622E+01
   0.65387E+01   0.15603E+01
   0.65387E+01   0.15594E+01
   0.65387E+01   0.15586E+01
   0.65387E+01   0.15575E+01
   0.65287E+01   0.15568E+01
   0.65287E+01   0.15553E+01
   0.65287E+01   0.15552E+01
   0.65287E+01   0.15539E+01
   0.65287E+01   0.15540E+01
   0.65287E+01   0.15526E+01
   0.65287E+01   0.15521E+01
   0.65287E+01   0.15514E+01
   0.65187E+01   0.15502E+01
   0.65187E+01   0.15480E+01
   0.65187E+01   0.15479E+01
   0.65187E+01   0.15470E+01
   0.65187E+01   0.15466E+01
   0.65187E+01   0.15458E+01
   0.65187E+01   0.15447E+01
   0.65187E+01   0.15442E+01
   0.65187E+01   0.15436E+01
   0.65087E+01   0.15420E+01
   0.65087E+01   0.15416E+01
   0.65087E+01   0.15410E+01
   0.65087E+01   0.15397E+01
   0.65087E+01   0.15394E+01
   0.65087E+01   0.15384E+01
   0.65087E+01   0.15379E+01
   0.65087E+01   0.15367E+01
   0.65087E+01   0.15355E+01
   0.65087E+01   0.15345E+01
   0.64987E+01   0.15332E+01
   0.64987E+01   0.15333E+01
   0.64987E+01   0.15324E+01
   0.64987E+01   0.15315E+01
   0.64987E+01   0.15305E+01
   0.64987E+01   0.15296E+01
   0.64987E+01   0.15282E+01
   0.64987E+01   0.15278E+01
   0.64987E+01   0.15277E+01
   0.64987E+01   0.15270E+01
   0.64987E+01   0.15261E+01
   0.64987E+01   0.15253E+01
   0.64887E+01   0.15248E+01
   0.64887E+01   0.15234E+01
   0.64887E+01   0.15226E+01
   0.64887E+01   0.15216E+01
   0.64887E+01   0.15209E+01
   0.64887E+01   0.15204E+01
   0.64887E+01   0.15190E+01
   0.64887E+01   0.15181E+01
   0.64887E+01   0.15178E+01
   0.64887E+01   0.15160E+01
   0.64887E+01   0.15157E+01
   0.64787E+01   0.15144E+01
   0.64887E+01   0.15147E+01
   0.64887E+01   0.15138E+01
   0.64887E+01   0.15131E+01
   0.64887E+01   0.15124E+01
   0.64787E+01   0.15106E+01
   0.64787E+01   0.15104E+01
   0.64787E+01   0.15103E+01
   0.64787E+01   0.15087E+01
   0.64787E+01   0.15084E+01
   0.64787E+01   0.15070E+01
   0.64787E+01   0.15070E+01
   0.64787E+01   0.15054E+01
   0.64787E+01   0.15040E+01
   0.64787E+01   0.15039E+01
   0.64787E+01   0.15038E+01
   0.64787E+01   0.15033E+01
   0.64787E+01   0.15016E+01
   0.64787E+01   0.15014E+01
   0.64787E+01   0.15006E+01
   0.64787E+01   0.14999E+01
   0.64687E+01   0.14987E+01
   0.64787E+01   0.14982E+01
   0.64687E+01   0.14981E+01
   0.64787E+01   0.14969E+01
   0.64687E+01   0.14960E+01
   0.64687E+01   0.14952E+01
   0.64687E+01   0.14938E+01
   0.64687E+01   0.14937E+01
   0.64687E+01   0.14924E+01
   0.64687E+01   0.14926E+01
   0.64687E+01   0.14918E+01
   0.64687E+01   0.14909E+01
   0.64687E+01   0.14893E+01
   0.64687E+01   0.14883E+01
   0.64687E+01   0.14878E+01
   0.64687E+01   0.14876E+01
   0.64687E+01   0.14872E+01
   0.64687E+01   0.14867E+01
   0.64687E+01   0.14849E+01
   0.64687E+01   0.14846E+01
   0.64687E+01   0.14842E+01
   0.64687E+01   0.14833E+01
   0.64687E+01   0.14828E+01
   0.64687E+01   0.14817E+01
   0.64687E+01   0.14809E+01
   0.64687E+01   0.14809E+01
   0.64687E+01   0.14804E+01
   0.64687E+01   0.14791E+01
   0.64687E+01   0.14780E+01
   0.64687E+01   0.14785E+01
   0.64687E+01   0.14767E+01
   0.64687E+01   0.14766E+01
   0.64687E+01   0.14762E+01
   0.64687E+01   0.14747E+01
   0.64687E+01   0.14733E+01
   0.64687E+01   0.14735E+01
   0.64687E+01   0.14721E+01
   0.64687E+01   0.14714E+01
   0.64687E+01   0.14704E+01
   0.64687E+01   0.14704E+01
   0.64687E+01   0.14693E+01
   0.64687E+01   0.14686E+01
   0.64687E+01   0.14685E+01
   0.64687E+01   0.14680E+01
   0.64687E+01   0.14667E+01
   0.64687E+01   0.14663E+01
   0.64687E+01   0.14648E+01
   0.64687E+01   0.14651E+01
   0.64687E+01   0.14642E+01
   0.64687E+01   0.14640E+01
   0.64687E+01   0.14630E+01
   0.64687E+01   0.14621E+01
   0.64687E+01   0.14607E+01
   0.64687E+01   0.14603E+01
   0.64687E+01   0.14594E+01
   0.64687E+01   0.14601E+01
   0.64687E+01   0.14584E+01
   0.64687E+01   0.14582E+01
   0.64687E+01   0.14574E+01
   0.64687E+01   0.14566E+01
   0.64687E+01   0.14551E+01
   0.64787E+01   0.14560E+01
   0.64687E+01   0.14546E+01
   0.64687E+01   0.14546E+01
   0.64687E+01   0.14534E+01
   0.64687E+01   0.14533E+01
   0.64687E+01   0.14522E+01
   0.64687E+01   0.14509E+01
   0.64787E+01   0.14509E+01
   0.64787E+01   0.14509E+01
   0.64787E+01   0.14498E+01
   0.64787E+01   0.14489E+01
   0.64787E+01   0.14485E+01
   0.64787E+01   0.14475E+01
   0.64787E+01   0.14472E+01
   0.64787E+01   0.14462E+01
   0.64787E+01   0.14458E+01
   0.64787E+01   0.14451E+01
   0.64787E+01   0.14453E+01
   0.64787E+01   0.14432E+01
   0.64787E+01   0.14431E+01
   0.64787E+01   0.14424E+01
   0.64787E+01   0.14424E+01
   0.64787E+01   0.14416E+01
   0.64787E+01   0.14408E+01
   0.64787E+01   0.14402E+01
   0.64787E+01   0.14392E+01
   0.64787E+01   0.14392E+01
   0.64787E+01   0.14387E+01
   0.64787E+01   0.14385E+01
   0.64787E+01   0.14380E+01
   0.64887E+01   0.14372E+01
   0.64787E+01   0.14361E+01
   0.64787E+01   0.14338E+01
   0.64887E+01   0.14343E+01
   0.64887E+01   0.14350E+01
   0.64887E+01   0.14345E+01
   0.64887E+01   0.14336E+01
   0.64887E+01   0.14331E+01
   0.64887E+01   0.14326E+01
   0.64887E+01   0.14304E+01
   0.64887E+01   0.14301E+01
   0.64887E+01   0.14307E+01
   0.64887E+01   0.14291E+01
   0.64887E+01   0.14288E+01
   0.64887E+01   0.14283E+01
   0.64887E+01   0.14270E+01
   0.64887E+01   0.14271E+01
   0.64887E+01   0.14264E+01
   0.64987E+01   0.14266E+01
   0.64987E+01   0.14247E+01
   0.64987E+01   0.14250E+01
   0.64987E+01   0.14246E+01
   0.64987E+01   0.14251E+01
   0.64987E+01   0.14229E+01
   0.64987E+01   0.14230E+01
   0.64987E+01   0.14217E+01
   0.64987E+01   0.14211E+01
   0.64987E+01   0.14207E+01
   0.64987E+01   0.14203E+01
   0.64987E+01   0.14196E+01
   0.64987E+01   0.14197E+01
   0.64987E+01   0.14184E+01
   0.64987E+01   0.14186E+01
   0.64987E+01   0.14185E+01
   0.65087E+01   0.14176E+01
   0.65087E+01   0.14159E+01
   0.65087E+01   0.14147E+01
   0.65087E+01   0.14153E+01
   0.65087E+01   0.14156E+01
   0.65087E+01   0.14150E+01
   0.65087E+01   0.14139E+01
   0.65087E+01   0.14137E+01
   0.65087E+01   0.14135E+01
   0.65087E+01   0.14117E+01
   0.65087E+01   0.14115E+01
   0.65187E+01   0.14113E+01
   0.65187E+01   0.14113E+01
   0.65187E+01   0.14105E+01
   0.65187E+01   0.14106E+01
   0.65187E+01   0.14095E+01
   0.65187E+01   0.14081E+01
   0.65187E+01   0.14088E+01
   0.65187E+01   0.14077E+01
   0.65187E+01   0.14069E+01
   0.65187E+01   0.14076E+01
   0.65187E+01   0.14072E+01
   0.65187E+01   0.14049E+01
   0.65187E+01   0.14046E+01
   0.65287E+01   0.14055E+01
   0.65287E+01   0.14050E+01
   0.65287E+01   0.14051E+01
   0.65287E+01   0.14034E+01
   0.65287E+01   0.14037E+01
   0.65287E+01   0.14040E+01
   0.65287E+01   0.14018E+01
   0.65387E+01   0.14018E+01
   0.65387E+01   0.14025E+01
   0.65287E+01   0.14006E+01
   0.65287E+01   0.13997E+01
   0.65387E+01   0.14000E+01
   0.65387E+01   0.14000E+01
   0.65387E+01   0.13992E+01
   0.65387E+01   0.13981E+01
   0.65387E+01   0.13977E+01
   0.65387E+01   0.13982E+01
   0.65387E+01   0.13982E+01
   0.65487E+01   0.13964E+01
   0.65387E+01   0.13955E+01
   0.65487E+01   0.13958E+01
   0.65487E+01   0.13961E+01
   0.65487E+01   0.13959E+01
   0.65487E+01   0.13956E+01
   0.65487E+01   0.13947E+01
   0.65487E+01   0.13948E+01
   0.65487E+01   0.13935E+01
   0.65487E+01   0.13908E+01
   0.65487E+01   0.13925E+01
   0.65487E+01   0.13921E+01
   0.65587E+01   0.13917E+01
   0.65587E+01   0.13918E+01
   0.65587E+01   0.13911E+01
   0.65587E+01   0.13909E+01
   0.65587E+01   0.13910E+01
   0.65587E+01   0.13892E+01
   0.65587E+01   0.13890E+01
   0.65587E+01   0.13890E+01
   0.65687E+01   0.13894E+01
   0.65587E+01   0.13882E+01
   0.65687E+01   0.13885E+01
   0.65687E+01   0.13881E+01
   0.65687E+01   0.13869E+01
   0.65687E+01   0.13866E+01
   0.65687E+01   0.13856E+01
   0.65687E+01   0.13867E+01
   0.65787E+01   0.13862E+01
   0.65787E+01   0.13851E+01
   0.65787E+01   0.13863E+01
   0.65787E+01   0.13852E+01
   0.65787E+01   0.13842E+01
   0.65787E+01   0.13836E+01
   0.65787E+01   0.13837E+01
   0.65787E+01   0.13835E+01
   0.65787E+01   0.13835E+01
   0.65787E+01   0.13821E+01
   0.65887E+01   0.13822E+01
   0.65887E+01   0.13815E+01
   0.65887E+01   0.13812E+01
   0.65887E+01   0.13821E+01
   0.65887E+01   0.13809E+01
   0.65887E+01   0.13810E+01
   0.65887E+01   0.13804E+01
   0.65887E+01   0.13801E+01
   0.65987E+01   0.13802E+01
   0.65987E+01   0.13795E+01
   0.65987E+01   0.13776E+01
   0.65987E+01   0.13786E+01
   0.65987E+01   0.13783E+01
   0.65987E+01   0.13792E+01
   0.65987E+01   0.13780E+01
   0.65987E+01   0.13773E+01
   0.66087E+01   0.13775E+01
   0.66087E+01   0.13766E+01
   0.66087E+01   0.13765E+01
   0.66087E+01   0.13761E+01
   0.66087E+01   0.13766E+01
   0.66087E+01   0.13758E+01
   0.66087E+01   0.13769E+01
   0.66087E+01   0.13760E+01
   0.66187E+01   0.13758E+01
   0.66187E+01   0.13759E+01
   0.66187E+01   0.13745E+01
   0.66187E+01   0.13747E+01
   0.66187E+01   0.13744E+01
   0.66187E+01   0.13740E+01
   0.66187E+01   0.13730E+01
   0.66287E+01   0.13736E+01
   0.66287E+01   0.13744E+01
   0.66287E+01   0.13739E+01
   0.66287E+01   0.13724E+01
   0.66287E+01   0.13720E+01
   0.66287E+01   0.13714E+01
   0.66387E+01   0.13722E+01
   0.66387E+01   0.13733E+01
   0.66387E+01   0.13727E+01
   0.66387E+01   0.13727E+01
   0.66387E+01   0.13727E+01
   0.66487E+01   0.13728E+01
   0.66487E+01   0.13735E+01
   0.66487E+01   0.13723E+01
   0.66487E+01   0.13735E+01
   0.66587E+01   0.13738E+01
   0.66587E+01   0.13740E+01
   0.66587E+01   0.13742E+01
   0.66587E+01   0.13739E+01
   0.66687E+01   0.13743E+01
   0.66687E+01   0.13742E+01
   0.66687E+01   0.13749E+01
   0.66687E+01   0.13747E+01
   0.66687E+01   0.13739E+01
   0.66787E+01   0.13751E+01
   0.66787E+01   0.13761E+01
   0.66787E+01   0.13755E+01
   0.66787E+01   0.13748E+01
   0.66887E+01   0.13763E+01
   0.66887E+01   0.13758E+01
   0.66887E+01   0.13768E+01
   0.66987E+01   0.13769E+01
   0.66987E+01   0.13768E+01
   0.66987E+01   0.13772E+01
   0.66987E+01   0.13774E+01
   0.66987E+01   0.13772E+01
   0.66987E+01   0.13771E+01
   0.66987E+01   0.13769E+01
   0.67087E+01   0.13775E+01
   0.67187E+01   0.13784E+01
   0.67187E+01   0.13783E+01
   0.67187E+01   0.13781E+01
   0.67187E+01   0.13792E+01
   0.67287E+01   0.13793E+01
   0.67287E+01   0.13787E+01
   0.67287E+01   0.13792E+01
   0.67287E+01   0.13795E+01
   0.67287E+01   0.13803E+01
   0.67287E+01   0.13797E+01
   0.67387E+01   0.13808E+01
   0.67387E+01   0.13797E+01
   0.67387E+01   0.13799E+01
   0.67387E+01   0.13803E+01
   0.67387E+01   0.13811E+01
   0.67487E+01   0.13817E+01
   0.67586E+01   0.13821E+01
   0.67487E+01   0.13812E+01
   0.67487E+01   0.13816E+01
   0.67487E+01   0.13818E+01
   0.67586E+01   0.13826E+01
   0.67586E+01   0.13816E+01
   0.67586E+01   0.13820E+01
   0.67586E+01   0.13834E+01
   0.67586E+01   0.13829E+01
   0.67686E+01   0.13830E+01
   0.67686E+01   0.13835E+01
   0.67686E+01   0.13831E+01
   0.67686E+01   0.13830E+01
   0.67786E+01   0.13837E+01
   0.67786E+01   0.13841E+01
   0.67786E+01   0.13845E+01
   0.67886E+01   0.13849E+01
   0.67886E+01   0.13854E+01
   0.67886E+01   0.13851E+01
   0.67886E+01   0.13849E+01
   0.67886E+01   0.13861E+01
   0.67986E+01   0.13854E+01
   0.67986E+01   0.13859E+01
   0.67986E+01   0.13855E+01
   0.67986E+01   0.13860E+01
   0.67986E+01   0.13863E+01
   0.68086E+01   0.13863E+01
   0.68086E+01   0.13863E+01
   0.68086E+01   0.13878E+01
   0.68086E+01   0.13880E+01
   0.68086E+01   0.13878E+01
   0.68186E+01   0.13878E+01
   0.68186E+01   0.13884E+01
   0.68186E+01   0.13887E+01
   0.68186E+01   0.13886E+01
   0.68186E+01   0.13892E+01
   0.68286E+01   0.13891E+01
   0.68286E+01   0.13897E+01
   0.68286E+01   0.13903E+01
   0.68286E+01   0.13906E+01
   0.68386E+01   0.13904E+01
   0.68386E+01   0.13903E+01
   0.68386E+01   0.13901E+01
   0.68386E+01   0.13905E+01
   0.68386E+01   0.13907E+01
   0.68386E+01   0.13914E+01
   0.68486E+01   0.13910E+01
   0.68486E+01   0.13923E+01
   0.68486E+01   0.13917E+01
   0.68486E+01   0.13928E+01
   0.68486E+01   0.13923E+01
   0.68486E+01   0.13925E+01
   0.68486E+01   0.13927E+01
   0.68586E+01   0.13927E+01
   0.68586E+01   0.13939E+01
   0.68586E+01   0.13934E+01
   0.68586E+01   0.13936E+01
   0.68586E+01   0.13940E+01
   0.68686E+01   0.13945E+01
   0.68686E+01   0.13949E+01
   0.68686E+01   0.13943E+01
   0.68686E+01   0.13950E+01
   0.68686E+01   0.13949E+01
   0.68686E+01   0.13953E+01
   0.68786E+01   0.13958E+01
   0.68786E+01   0.13965E+01
   0.68786E+01   0.13968E+01
   0.68886E+01   0.13974E+01
   0.68886E+01   0.13977E+01
   0.68886E+01   0.13975E+01
   0.68886E+01   0.13978E+01
   0.68886E+01   0.13967E+01
   0.68886E+01   0.13971E+01
   0.68886E+01   0.13969E+01
   0.68886E+01   0.13972E+01
   0.68986E+01   0.13978E+01
   0.68986E+01   0.13983E+01
   0.68986E+01   0.13986E+01
   0.68986E+01   0.13990E+01
   0.69086E+01   0.13986E+01
   0.69086E+01   0.13999E+01
   0.69086E+01   0.14001E+01
   0.69086E+01   0.13993E+01
   0.69086E+01   0.14005E+01
   0.69086E+01   0.13996E+01
   0.69086E+01   0.14003E+01
   0.69186E+01   0.14009E+01
   0.69186E+01   0.14017E+01
   0.69186E+01   0.14014E+01
   0.69186E+01   0.14018E+01
   0.69186E+01   0.14022E+01
   0.69186E+01   0.14021E+01
   0.69286E+01   0.14030E+01
   0.69286E+01   0.14030E+01
   0.69286E+01   0.14032E+01
   0.69286E+01   0.14032E+01
   0.69286E+01   0.14034E+01
   0.69286E+01   0.14039E+01
   0.69286E+01   0.14040E+01
   0.69386E+01   0.14045E+01
   0.69386E+01   0.14045E+01
   0.69386E+01   0.14049E+01
   0.69386E+01   0.14043E+01
   0.69486E+01   0.14058E+01
   0.69486E+01   0.14055E+01
   0.69486E+01   0.14057E+01
   0.69486E+01   0.14057E+01
   0.69486E+01   0.14068E+01
   0.69486E+01   0.14067E+01
   0.69486E+01   0.14068E+01
   0.69486E+01   0.14059E+01
   0.69486E+01   0.14071E+01
   0.69486E+01   0.14073E+01
   0.69486E+01   0.14073E+01
   0.69586E+01   0.14078E+01
   0.69586E+01   0.14078E+01
   0.69586E+01   0.14078E+01
   0.69586E+01   0.14072E+01
   0.69686E+01   0.14087E+01
   0.69686E+01   0.14090E+01
   0.69686E+01   0.14088E+01
   0.69686E+01   0.14097E+01
   0.69686E+01   0.14099E+01
   0.69686E+01   0.14098E+01
   0.69686E+01   0.14098E+01
   0.69686E+01   0.14099E+01
   0.69686E+01   0.14102E+01
   0.69686E+01   0.14103E+01
   0.69786E+01   0.14108E+01
   0.69786E+01   0.14107E+01
   0.69786E+01   0.14114E+01
   0.69786E+01   0.14110E+01
   0.69786E+01   0.14116E+01
   0.69886E+01   0.14117E+01
   0.69886E+01   0.14117E+01
   0.69886E+01   0.14130E+01
   0.69886E+01   0.14129E+01
   0.69886E+01   0.14131E+01
   0.69886E+01   0.14132E+01
   0.69886E+01   0.14136E+01
   0.69986E+01   0.14137E+01
   0.69886E+01   0.14139E+01
   0.69986E+01   0.14140E+01
   0.69986E+01   0.14145E+01
   0.69886E+01   0.14144E+01
   0.69886E+01   0.14143E+01
   0.69886E+01   0.14140E+01
   0.69986E+01   0.14151E+01
   0.69986E+01   0.14156E+01
   0.69986E+01   0.14158E+01
   0.69986E+01   0.14163E+01
   0.69986E+01   0.14159E+01
   0.69986E+01   0.14154E+01
   0.69986E+01   0.14162E+01
   0.70086E+01   0.14166E+01
   0.69986E+01   0.14162E+01
   0.70086E+01   0.14176E+01
   0.70086E+01   0.14175E+01
   0.70086E+01   0.14178E+01
   0.70086E+01   0.14177E+01
   0.70086E+01   0.14175E+01
   0.70086E+01   0.14177E+01
   0.70186E+01   0.14186E+01
   0.70186E+01   0.14187E+01
   0.70186E+01   0.14186E+01
   0.70186E+01   0.14183E+01
   0.70186E+01   0.14192E+01
   0.70186E+01   0.14189E+01
   0.70186E+01   0.14195E+01
   0.70186E+01   0.14188E+01
   0.70186E+01   0.14201E+01
   0.70186E+01   0.14200E+01
   0.70286E+01   0.14208E+01
   0.70286E+01   0.14206E+01
   0.70286E+01   0.14210E+01
   0.70286E+01   0.14201E+01
   0.70286E+01   0.14212E+01
   0.70286E+01   0.14212E+01
   0.70286E+01   0.14215E+01
   0.70286E+01   0.14214E+01
   0.70386E+01   0.14224E+01
   0.70386E+01   0.14226E+01
   0.70386E+01   0.14218E+01
   0.70386E+01   0.14229E+01
   0.70386E+01   0.14223E+01
   0.70386E+01   0.14228E+01
   0.70386E+01   0.14230E+01
   0.70386E+01   0.14227E+01
   0.70386E+01   0.14233E+01
   0.70386E+01   0.14241E+01
   0.70386E+01   0.14242E+01
   0.70386E+01   0.14242E+01
   0.70386E+01   0.14245E+01
   0.70386E+01   0.14246E+01
   0.70386E+01   0.14238E+01
   0.70486E+01   0.14254E+01
   0.70486E+01   0.14256E+01
   0.70486E+01   0.14262E+01
   0.70486E+01   0.14265E+01
   0.70486E+01   0.14262E+01
   0.70486E+01   0.14265E+01
   0.70486E+01   0.14267E+01
   0.70486E+01   0.14266E+01
   0.70486E+01   0.14269E+01
   0.70486E+01   0.14266E+01
   0.70486E+01   0.14269E+01
   0.70486E+01   0.14271E+01
   0.70486E+01   0.14267E+01
   0.70486E+01   0.14277E+01
   0.70486E+01   0.14269E+01
   0.70486E+01   0.14276E+01
   0.70486E+01   0.14279E+01
   0.70486E+01   0.14281E+01
   0.70586E+01   0.14280E+01
   0.70586E+01   0.14283E+01
   0.70586E+01   0.14285E+01
   0.70586E+01   0.14293E+01
   0.70586E+01   0.14290E+01
   0.70586E+01   0.14294E+01
   0.70586E+01   0.14290E+01
   0.70586E+01   0.14289E+01
   0.70586E+01   0.14303E+01
   0.70586E+01   0.14295E+01
   0.70586E+01   0.14302E+01
   0.70586E+01   0.14301E+01
   0.70586E+01   0.14305E+01
   0.70586E+01   0.14303E+01
   0.70686E+01   0.14303E+01
   0.70686E+01   0.14318E+01
   0.70686E+01   0.14315E+01
   0.70686E+01   0.14319E+01
   0.70686E+01   0.14314E+01
   0.70686E+01   0.14317E+01
   0.70686E+01   0.14315E+01
   0.70686E+01   0.14318E+01
   0.70686E+01   0.14315E+01
   0.70686E+01   0.14314E+01
   0.70686E+01   0.14325E+01
   0.70686E+01   0.14333E+01
   0.70686E+01   0.14323E+01
   0.70686E+01   0.14326E+01
   0.70686E+01   0.14325E+01
   0.70686E+01   0.14330E+01
   0.70686E+01   0.14329E+01
   0.70686E+01   0.14336E+01
   0.70686E+01   0.14332E+01
   0.70686E+01   0.14343E+01
   0.70686E+01   0.14338E+01
   0.70686E+01   0.14337E+01
   0.70686E+01   0.14344E+01
   0.70786E+01   0.14348E+01
   0.70786E+01   0.14342E+01
   0.70786E+01   0.14355E+01
   0.70786E+01   0.14352E+01
   0.70686E+01   0.14342E+01
   0.70786E+01   0.14351E+01
   0.70786E+01   0.14353E+01
   0.70786E+01   0.14357E+01
   0.70686E+01   0.14351E+01
   0.70786E+01   0.14360E+01
   0.70786E+01   0.14353E+01
   0.70786E+01   0.14357E+01
   0.70786E+01   0.14354E+01
   0.70786E+01   0.14365E+01
   0.70786E+01   0.14370E+01
   0.70786E+01   0.14373E+01
   0.70786E+01   0.14368E+01
   0.70786E+01   0.14371E+01
   0.70786E+01   0.14371E+01
   0.70786E+01   0.14370E+01
   0.70786E+01   0.14368E+01
   0.70786E+01   0.14376E+01
   0.70786E+01   0.14378E+01
   0.70786E+01   0.14381E+01
   0.70886E+01   0.14386E+01
   0.70786E+01   0.14384E+01
   0.70886E+01   0.14384E+01
   0.70786E+01   0.14387E+01
   0.70786E+01   0.14379E+01
   0.70786E+01   0.14376E+01
   0.70786E+01   0.14384E+01
   0.70786E+01   0.14379E+01
   0.70786E+01   0.14381E+01
   0.70786E+01   0.14385E+01
   0.70786E+01   0.14389E+01
   0.70786E+01   0.14386E+01
   0.70786E+01   0.14393E+01
   0.70786E+01   0.14397E+01
   0.70786E+01   0.14393E+01
   0.70786E+01   0.14394E+01
   0.70786E+01   0.14389E+01
   0.70786E+01   0.14395E+01
   0.70886E+01   0.14407E+01
   0.70886E+01   0.14404E+01
   0.70886E+01   0.14402E+01
   0.70886E+01   0.14411E+01
   0.70886E+01   0.14404E+01
   0.70786E+01   0.14404E+01
   0.70786E+01   0.14396E+01
   0.70786E+01   0.14404E+01
   0.70786E+01   0.14401E+01
   0.70786E+01   0.14409E+01
   0.70886E+01   0.14421E+01
   0.70886E+01   0.14421E+01
   0.70886E+01   0.14414E+01
   0.70886E+01   0.14421E+01
   0.70886E+01   0.14424E+01
   0.70786E+01   0.14418E+01
   0.70786E+01   0.14412E+01
   0.70886E+01   0.14422E+01
   0.70786E+01   0.14414E+01
   0.70786E+01   0.14413E+01
   0.70686E+01   0.14403E+01
   0.70686E+01   0.14406E+01
   0.70786E+01   0.14417E+01
   0.70786E+01   0.14425E+01
   0.70886E+01   0.14423E+01
   0.70886E+01   0.14425E+01
   0.70786E+01   0.14429E+01
   0.70786E+01   0.14429E+01
   0.70786E+01   0.14420E+01
   0.70786E+01   0.14427E+01
   0.70786E+01   0.14421E+01
   0.70786E+01   0.14429E+01
   0.70786E+01   0.14429E+01
   0.70786E+01   0.14432E+01
   0.70786E+01   0.14439E+01
   0.70886E+01   0.14439E+01
   0.70886E+01   0.14443E+01
   0.70886E+01   0.14444E+01
   0.70886E+01   0.14440E+01
   0.70886E+01   0.14447E+01
   0.70886E+01   0.14438E+01
   0.70886E+01   0.14439E+01
   0.70886E+01   0.14444E+01
   0.70886E+01   0.14444E+01
   0.70786E+01   0.14445E+01
   0.70786E+01   0.14442E+01
   0.70786E+01   0.14434E+01
   0.70786E+01   0.14443E+01
   0.70786E+01   0.14444E+01
   0.70786E+01   0.14446E+01
   0.70786E+01   0.14447E+01
   0.70786E+01   0.14440E+01
   0.70886E+01   0.14450E+01
   0.70786E+01   0.14453E+01
   0.70786E+01   0.14460E+01
   0.70786E+01   0.14456E+01
   0.70786E+01   0.14467E+01
   0.70786E+01   0.14474E+01
   0.70786E+01   0.14468E+01
   0.70786E+01   0.14478E+01
   0.70786E+01   0.14473E+01
   0.70886E+01   0.14487E+01
   0.70786E+01   0.14486E+01
   0.70786E+01   0.14487E+01
   0.70786E+01   0.14482E+01
   0.70786E+01   0.14500E+01
   0.70786E+01   0.14493E+01
   0.70786E+01   0.14492E+01
   0.70786E+01   0.14491E+01
   0.70786E+01   0.14492E+01
   0.70786E+01   0.14498E+01
   0.70786E+01   0.14503E+01
   0.70786E+01   0.14508E+01
   0.70786E+01   0.14511E+01
   0.70786E+01   0.14519E+01
   0.70886E+01   0.14520E+01
   0.70886E+01   0.14531E+01
   0.70886E+01   0.14532E+01
   0.70886E+01   0.14532E+01
   0.70886E+01   0.14527E+01
   0.70886E+01   0.14532E+01
   0.70886E+01   0.14530E+01
   0.70886E+01   0.14529E+01
   0.70886E+01   0.14537E+01
   0.70886E+01   0.14534E+01
   0.70886E+01   0.14540E+01
   0.70886E+01   0.14547E+01
   0.70886E+01   0.14554E+01
   0.70886E+01   0.14551E+01
   0.70886E+01   0.14577E+01
   0.70886E+01   0.14575E+01
   0.70886E+01   0.14581E+01
   0.70886E+01   0.14575E+01
   0.70886E+01   0.14587E+01
   0.70886E+01   0.14576E+01
   0.70886E+01   0.14586E+01
   0.70886E+01   0.14588E+01
   0.70886E+01   0.14576E+01
   0.70886E+01   0.14593E+01
   0.70886E+01   0.14586E+01
   0.70886E+01   0.14594E+01
   0.70886E+01   0.14600E+01
   0.70886E+01   0.14598E+01
   0.70886E+01   0.14605E+01
   0.70886E+01   0.14612E+01
   0.70886E+01   0.14613E+01
   0.70886E+01   0.14608E+01
   0.70886E+01   0.14624E+01
   0.70886E+01   0.14623E+01
   0.70886E+01   0.14626E+01
   0.70886E+01   0.14622E+01
   0.70886E+01   0.14613E+01
   0.70886E+01   0.14623E+01
   0.70886E+01   0.14628E+01
   0.70886E+01   0.14626E+01
   0.70886E+01   0.14639E+01
   0.70886E+01   0.14636E+01
   0.70886E+01   0.14642E+01
   0.70886E+01   0.14643E+01
   0.70886E+01   0.14645E+01
   0.70886E+01   0.14655E+01
   0.70886E+01   0.14645E+01
   0.70886E+01   0.14645E+01
   0.70886E+01   0.14647E+01
   0.70886E+01   0.14652E+01
   0.70886E+01   0.14663E+01
   0.70886E+01   0.14665E+01
   0.70886E+01   0.14660E+01
   0.70886E+01   0.14665E+01
   0.70886E+01   0.14661E+01
   0.70886E+01   0.14674E+01
   0.70886E+01   0.14672E+01
   0.70886E+01   0.14675E+01
   0.70886E+01   0.14684E+01
   0.70886E+01   0.14692E+01
   0.70886E+01   0.14693E+01
   0.70886E+01   0.14698E+01
   0.70886E+01   0.14695E+01
   0.70886E+01   0.14701E+01
   0.70886E+01   0.14698E+01
   0.70886E+01   0.14701E+01
   0.70886E+01   0.14704E+01
   0.70886E+01   0.14707E+01
   0.70886E+01   0.14709E+01
   0.70886E+01   0.14709E+01
   0.70886E+01   0.14712E+01
   0.70886E+01   0.14704E+01
   0.70886E+01   0.14723E+01
   0.70886E+01   0.14722E+01
   0.70886E+01   0.14721E+01
   0.70886E+01   0.14724E+01
   0.70886E+01   0.14733E+01
   0.70886E+01   0.14736E+01
   0.70886E+01   0.14740E+01
   0.70886E+01   0.14733E+01
   0.70886E+01   0.14736E+01
   0.70886E+01   0.14739E+01
   0.70886E+01   0.14736E+01
   0.70886E+01   0.14736E+01
   0.70886E+01   0.14745E+01
   0.70886E+01   0.14749E+01
   0.70886E+01   0.14757E+01
   0.70886E+01   0.14744E+01
   0.70886E+01   0.14757E+01
   0.70886E+01   0.14755E+01
   0.70886E+01   0.14764E+01
   0.70886E+01   0.14760E+01
   0.70886E+01   0.14764E+01
   0.70886E+01   0.14756E+01
   0.70886E+01   0.14761E+01
   0.70886E+01   0.14762E+01
   0.70886E+01   0.14768E+01
   0.70886E+01   0.14768E+01
   0.70886E+01   0.14762E+01
   0.70886E+01   0.14764E+01
   0.70886E+01   0.14781E+01
   0.70886E+01   0.14784E+01
   0.70886E+01   0.14784E+01
   0.70886E+01   0.14783E+01
   0.70886E+01   0.14791E+01
   0.70886E+01   0.14786E+01
   0.70886E+01   0.14784E+01
   0.70886E+01   0.14791E+01
   0.70886E+01   0.14793E+01
   0.70886E+01   0.14796E+01
   0.70886E+01   0.14804E+01
   0.70886E+01   0.14803E+01
   0.70886E+01   0.14807E+01
   0.70786E+01   0.14808E+01
   0.70786E+01   0.14809E+01
   0.70786E+01   0.14812E+01
   0.70786E+01   0.14805E+01
   0.70786E+01   0.14806E+01
   0.70786E+01   0.14807E+01
   0.70786E+01   0.14810E+01
   0.70786E+01   0.14810E+01
   0.70786E+01   0.14821E+01
   0.70786E+01   0.14824E+01
   0.70786E+01   0.14817E+01
   0.70786E+01   0.14818E+01
   0.70786E+01   0.14826E+01
   0.70786E+01   0.14832E+01
   0.70786E+01   0.14836E+01
   0.70786E+01   0.14834E+01
   0.70786E+01   0.14836E+01
   0.70786E+01   0.14832E+01
   0.70786E+01   0.14842E+01
   0.70786E+01   0.14843E+01
   0.70786E+01   0.14848E+01
   0.70786E+01   0.14853E+01
   0.70786E+01   0.14856E+01
   0.70786E+01   0.14855E+01
   0.70786E+01   0.14853E+01
   0.70786E+01   0.14851E+01
   0.70786E+01   0.14849E+01
   0.70786E+01   0.14859E+01
   0.70786E+01   0.14855E+01
   0.70786E+01   0.14848E+01
   0.70786E+01   0.14852E+01
   0.70786E+01   0.14859E+01
   0.70786E+01   0.14859E+01
   0.70786E+01   0.14859E+01
   0.70786E+01   0.14859E+01
   0.70786E+01   0.14858E+01
   0.70786E+01   0.14860E+01
   0.70786E+01   0.14860E+01
   0.70786E+01   0.14871E+01
   0.70786E+01   0.14872E+01
   0.70786E+01   0.14880E+01
   0.70786E+01   0.14877E+01
   0.70786E+01   0.14877E+01
   0.70686E+01   0.14880E+01
   0.70686E+01   0.14879E+01
   0.70686E+01   0.14879E+01
   0.70686E+01   0.14880E+01
   0.70686E+01   0.14882E+01
   0.70686E+01   0.14887E+01
   0.70686E+01   0.14881E+01
   0.70686E+01   0.14876E+01
   0.70686E+01   0.14884E+01
   0.70686E+01   0.14881E+01
   0.70686E+01   0.14889E+01
   0.70686E+01   0.14894E+01
   0.70686E+01   0.14888E+01
   0.70686E+01   0.14893E+01
   0.70686E+01   0.14894E+01
   0.70686E+01   0.14897E+01
   0.70686E+01   0.14908E+01
   0.70686E+01   0.14899E+01
   0.70686E+01   0.14907E+01
   0.70686E+01   0.14904E+01
   0.70686E+01   0.14904E+01
   0.70686E+01   0.14906E+01
   0.70686E+01   0.14907E+01
   0.70686E+01   0.14908E+01
   0.70686E+01   0.14905E+01
   0.70686E+01   0.14906E+01
   0.70686E+01   0.14905E+01
   0.70686E+01   0.14916E+01
   0.70686E+01   0.14918E+01
   0.70686E+01   0.14919E+01
   0.70686E+01   0.14918E+01
   0.70586E+01   0.14920E+01
   0.70586E+01   0.14919E+01
   0.70586E+01   0.14919E+01
   0.70586E+01   0.14919E+01
   0.70586E+01   0.14914E+01
   0.70686E+01   0.14930E+01
   0.70686E+01   0.14929E+01
   0.70686E+01   0.14920E+01
   0.70686E+01   0.14931E+01
   0.70686E+01   0.14921E+01
   0.70586E+01   0.14930E+01
   0.70586E+01   0.14927E+01
   0.70586E+01   0.14935E+01
   0.70586E+01   0.14940E+01
   0.70586E+01   0.14936E+01
   0.70586E+01   0.14935E+01
   0.70586E+01   0.14942E+01
   0.70586E+01   0.14933E+01
   0.70586E+01   0.14929E+01
   0.70586E+01   0.14927E+01
   0.70586E+01   0.14933E+01
   0.70586E+01   0.14934E+01
   0.70586E+01   0.14937E+01
   0.70586E+01   0.14936E+01
   0.70586E+01   0.14940E+01
   0.70586E+01   0.14941E+01
   0.70586E+01   0.14943E+01
   0.70586E+01   0.14934E+01
   0.70586E+01   0.14938E+01
   0.70486E+01   0.14948E+01
   0.70486E+01   0.14949E+01
   0.70486E+01   0.14956E+01
   0.70486E+01   0.14954E+01
   0.70486E+01   0.14954E+01
   0.70486E+01   0.14954E+01
   0.70486E+01   0.14954E+01
   0.70486E+01   0.14952E+01
   0.70486E+01   0.14951E+01
   0.70486E+01   0.14952E+01
   0.70486E+01   0.14956E+01
   0.70486E+01   0.14952E+01
   0.70486E+01   0.14956E+01
   0.70486E+01   0.14957E+01
   0.70486E+01   0.14957E+01
   0.70486E+01   0.14961E+01
   0.70486E+01   0.14951E+01
   0.70486E+01   0.14955E+01
   0.70486E+01   0.14955E+01
   0.70486E+01   0.14953E+01
   0.70486E+01   0.14948E+01
   0.70486E+01   0.14962E+01
   0.70486E+01   0.14953E+01
   0.70486E+01   0.14954E+01
   0.70486E+01   0.14963E+01
   0.70486E+01   0.14954E+01
   0.70386E+01   0.14972E+01
   0.70486E+01   0.14967E+01
   0.70486E+01   0.14972E+01
   0.70386E+01   0.14972E+01
   0.70386E+01   0.14974E+01
   0.70386E+01   0.14971E+01
   0.70386E+01   0.14971E+01
   0.70386E+01   0.14976E+01
   0.70386E+01   0.14978E+01
   0.70386E+01   0.14978E+01
   0.70386E+01   0.14972E+01
   0.70386E+01   0.14975E+01
   0.70386E+01   0.14975E+01
   0.70386E+01   0.14985E+01
   0.70386E+01   0.14982E+01
   0.70386E+01   0.14965E+01
   0.70386E+01   0.14965E+01
   0.70386E+01   0.14964E+01
   0.70386E+01   0.14971E+01
   0.70386E+01   0.14966E+01
   0.70386E+01   0.14968E+01
   0.70386E+01   0.14964E+01
   0.70386E+01   0.14961E+01
   0.70386E+01   0.14964E+01
   0.70286E+01   0.14963E+01
   0.70286E+01   0.14967E+01
   0.70286E+01   0.14975E+01
   0.70286E+01   0.14980E+01
   0.70386E+01   0.14970E+01
   0.70286E+01   0.14977E+01
   0.70286E+01   0.14985E+01
   0.70286E+01   0.14980E+01
   0.70286E+01   0.14982E+01
   0.70286E+01   0.14987E+01
   0.70286E+01   0.14983E+01
   0.70286E+01   0.14986E+01
   0.70286E+01   0.14976E+01
   0.70286E+01   0.14974E+01
   0.70286E+01   0.14978E+01
   0.70286E+01   0.14975E+01
   0.70286E+01   0.14976E+01
   0.70286E+01   0.14976E+01
   0.70286E+01   0.14981E+01
   0.70286E+01   0.14988E+01
   0.70286E+01   0.14978E+01
   0.70286E+01   0.14983E+01
   0.70286E+01   0.14977E+01
   0.70186E+01   0.14969E+01
   0.70186E+01   0.14970E+01
   0.70186E+01   0.14979E+01
   0.70286E+01   0.14975E+01
   0.70186E+01   0.14969E+01
   0.70286E+01   0.14973E+01
   0.70186E+01   0.14979E+01
   0.70286E+01   0.14980E+01
   0.70186E+01   0.14973E+01
   0.70186E+01   0.14974E+01
   0.70186E+01   0.14968E+01
   0.70186E+01   0.14970E+01
   0.70186E+01   0.14977E+01
   0.70186E+01   0.14980E+01
   0.70186E+01   0.14981E+01
   0.70186E+01   0.14987E+01
   0.70186E+01   0.14988E+01
   0.70186E+01   0.14986E+01
   0.70186E+01   0.14993E+01
   0.70186E+01   0.14995E+01
   0.70186E+01   0.14996E+01
   0.70186E+01   0.14998E+01
   0.70186E+01   0.14993E+01
   0.70186E+01   0.14988E+01
   0.70186E+01   0.14985E+01
   0.70186E+01   0.14983E+01
   0.70086E+01   0.14981E+01
   0.70086E+01   0.14989E+01
   0.70086E+01   0.14985E+01
   0.70086E+01   0.14975E+01
   0.70086E+01   0.14980E+01
   0.70086E+01   0.14975E+01
   0.70086E+01   0.14975E+01
   0.70086E+01   0.14976E+01
   0.70086E+01   0.14970E+01
   0.70086E+01   0.14971E+01
   0.70086E+01   0.14967E+01
   0.70086E+01   0.14976E+01
   0.70086E+01   0.14980E+01
   0.70086E+01   0.14976E+01
   0.70086E+01   0.14979E+01
   0.70086E+01   0.14978E+01
   0.70086E+01   0.14973E+01
   0.70086E+01   0.14979E+01
   0.70086E+01   0.14983E+01
   0.70086E+01   0.14985E+01
   0.70086E+01   0.14982E+01
   0.70086E+01   0.14984E+01
   0.70086E+01   0.14983E+01
   0.70086E+01   0.14978E+01
   0.70086E+01   0.14980E+01
   0.70086E+01   0.14978E+01
   0.70086E+01   0.14979E+01
   0.70086E+01   0.14977E+01
   0.70086E+01   0.14988E+01
   0.70086E+01   0.14984E+01
   0.70086E+01   0.14988E+01
   0.69986E+01   0.14993E+01
   0.69986E+01   0.14994E+01
   0.70086E+01   0.14991E+01
   0.70086E+01   0.14989E+01
   0.70086E+01   0.14988E+01
   0.70086E+01   0.14989E+01
   0.69986E+01   0.14984E+01
   0.69986E+01   0.14978E+01
   0.69986E+01   0.14976E+01
   0.69986E+01   0.14975E+01
   0.69986E+01   0.14976E+01
   0.69986E+01   0.14980E+01
   0.69986E+01   0.14981E+01
   0.69986E+01   0.14967E+01
   0.69986E+01   0.14969E+01
   0.69986E+01   0.14971E+01
   0.69986E+01   0.14971E+01
   0.69986E+01   0.14970E+01
   0.69986E+01   0.14970E+01
   0.69986E+01   0.14967E+01
   0.69986E+01   0.14971E+01
   0.69986E+01   0.14970E+01
   0.69986E+01   0.14975E+01
   0.69986E+01   0.14976E+01
   0.69986E+01   0.14982E+01
   0.69886E+01   0.14979E+01
   0.69886E+01   0.14977E+01
   0.69886E+01   0.14976E+01
   0.69886E+01   0.14979E+01
   0.69886E+01   0.14976E+01
   0.69886E+01   0.14980E+01
   0.69886E+01   0.14975E+01
   0.69886E+01   0.14974E+01
   0.69886E+01   0.14974E+01
   0.69886E+01   0.14973E+01
   0.69886E+01   0.14982E+01
   0.69886E+01   0.14971E+01
   0.69886E+01   0.14976E+01
   0.69886E+01   0.14968E+01
   0.69886E+01   0.14971E+01
   0.69886E+01   0.14972E+01
   0.69886E+01   0.14970E+01
   0.69886E+01   0.14962E+01
   0.69886E+01   0.14967E+01
   0.69886E+01   0.14968E+01
   0.69886E+01   0.14964E+01
   0.69886E+01   0.14956E+01
   0.69886E+01   0.14966E+01
   0.69786E+01   0.14956E+01
   0.69786E+01   0.14962E+01
   0.69886E+01   0.14963E+01
   0.69786E+01   0.14954E+01
   0.69786E+01   0.14954E+01
   0.69786E+01   0.14965E+01
   0.69786E+01   0.14959E+01
   0.69886E+01   0.14961E+01
   0.69786E+01   0.14953E+01
   0.69786E+01   0.14951E+01
   0.69786E+01   0.14957E+01
   0.69786E+01   0.14962E+01
   0.69786E+01   0.14949E+01
   0.69786E+01   0.14951E+01
   0.69786E+01   0.14954E+01
   0.69786E+01   0.14951E+01
   0.69786E+01   0.14956E+01
   0.69786E+01   0.14958E+01
   0.69786E+01   0.14959E+01
   0.69786E+01   0.14962E+01
   0.69786E+01   0.14958E+01
   0.69786E+01   0.14957E+01
   0.69786E+01   0.14956E+01
   0.69786E+01   0.14952E+01
   0.69786E+01   0.14953E+01
   0.69786E+01   0.14951E+01
   0.69686E+01   0.14956E+01
   0.69686E+01   0.14959E+01
   0.69786E+01   0.14950E+01
   0.69786E+01   0.14950E+01
   0.69686E+01   0.14953E+01
   0.69686E+01   0.14954E+01
   0.69686E+01   0.14946E+01
   0.69686E+01   0.14955E+01
   0.69686E+01   0.14949E+01
   0.69686E+01   0.14954E+01
   0.69686E+01   0.14953E+01
   0.69686E+01   0.14953E+01
   0.69686E+01   0.14947E+01
   0.69686E+01   0.14942E+01
   0.69686E+01   0.14952E+01
   0.69686E+01   0.14951E+01
   0.69686E+01   0.14948E+01
   0.69686E+01   0.14949E+01
   0.69686E+01   0.14941E+01
   0.69686E+01   0.14949E+01
   0.69686E+01   0.14942E+01
   0.69686E+01   0.14949E+01
   0.69686E+01   0.14941E+01
   0.69686E+01   0.14945E+01
   0.69686E+01   0.14939E+01
   0.69686E+01   0.14935E+01
   0.69686E+01   0.14946E+01
   0.69686E+01   0.14934E+01
   0.69686E+01   0.14936E+01
   0.69686E+01   0.14934E+01
   0.69686E+01   0.14940E+01
   0.69686E+01   0.14932E+01
   0.69686E+01   0.14929E+01
   0.69686E+01   0.14936E+01
   0.69686E+01   0.14935E+01
   0.69686E+01   0.14932E+01
   0.69686E+01   0.14932E+01
   0.69686E+01   0.14935E+01
   0.69686E+01   0.14928E+01
   0.69586E+01   0.14918E+01
   0.69586E+01   0.14925E+01
   0.69586E+01   0.14923E+01
   0.69586E+01   0.14920E+01
   0.69586E+01   0.14925E+01
   0.69586E+01   0.14926E+01
   0.69586E+01   0.14925E+01
   0.69586E+01   0.14921E+01
   0.69586E+01   0.14924E+01
   0.69586E+01   0.14918E+01
   0.69586E+01   0.14916E+01
   0.69586E+01   0.14931E+01
   0.69586E+01   0.14922E+01
   0.69586E+01   0.14930E+01
   0.69586E+01   0.14921E+01
   0.69586E+01   0.14916E+01
   0.69586E+01   0.14917E+01
   0.69586E+01   0.14915E+01
   0.69586E+01   0.14912E+01
   0.69586E+01   0.14915E+01
   0.69586E+01   0.14908E+01
   0.69586E+01   0.14907E+01
   0.69586E+01   0.14913E+01
   0.69586E+01   0.14906E+01
   0.69586E+01   0.14905E+01
   0.69586E+01   0.14904E+01
   0.69586E+01   0.14900E+01
   0.69586E+01   0.14906E+01
   0.69586E+01   0.14897E+01
   0.69586E+01   0.14898E+01
   0.69586E+01   0.14899E+01
   0.69586E+01   0.14898E+01
   0.69586E+01   0.14895E+01
   0.69586E+01   0.14902E+01
   0.69586E+01   0.14901E+01
   0.69586E+01   0.14895E+01
   0.69486E+01   0.14893E+01
   0.69486E+01   0.14897E+01
   0.69486E+01   0.14900E+01
   0.69586E+01   0.14897E+01
   0.69486E+01   0.14899E+01
   0.69486E+01   0.14898E+01
   0.69486E+01   0.14897E+01
   0.69486E+01   0.14893E+01
   0.69486E+01   0.14894E+01
   0.69486E+01   0.14895E+01
   0.69486E+01   0.14892E+01
   0.69486E+01   0.14893E+01
   0.69486E+01   0.14891E+01
   0.69486E+01   0.14889E+01
   0.69486E+01   0.14893E+01
   0.69486E+01   0.14894E+01
   0.69486E+01   0.14891E+01
   0.69486E+01   0.14887E+01
   0.69486E+01   0.14886E+01
   0.69486E+01   0.14882E+01
   0.69486E+01   0.14886E+01
   0.69486E+01   0.14873E+01
   0.69486E+01   0.14876E+01
   0.69486E+01   0.14884E+01
   0.69486E+01   0.14887E+01
   0.69486E+01   0.14876E+01
   0.69486E+01   0.14882E+01
   0.69486E+01   0.14880E+01
   0.69486E+01   0.14889E+01
   0.69486E+01   0.14884E+01
   0.69486E+01   0.14881E+01
   0.69486E+01   0.14877E+01
   0.69386E+01   0.14880E+01
   0.69386E+01   0.14870E+01
   0.69386E+01   0.14876E+01
   0.69386E+01   0.14878E+01
   0.69386E+01   0.14875E+01
   0.69386E+01   0.14878E+01
   0.69386E+01   0.14876E+01
   0.69386E+01   0.14868E+01
   0.69386E+01   0.14867E+01
   0.69386E+01   0.14866E+01
   0.69386E+01   0.14868E+01
   0.69386E+01   0.14866E+01
   0.69386E+01   0.14869E+01
   0.69386E+01   0.14874E+01
   0.69386E+01   0.14868E+01
   0.69386E+01   0.14868E+01
   0.69386E+01   0.14863E+01
   0.69386E+01   0.14865E+01
   0.69386E+01   0.14862E+01
   0.69386E+01   0.14863E+01
   0.69386E+01   0.14861E+01
   0.69386E+01   0.14855E+01
   0.69386E+01   0.14852E+01
   0.69386E+01   0.14854E+01
   0.69386E+01   0.14853E+01
   0.69386E+01   0.14853E+01
   0.69386E+01   0.14849E+01
   0.69386E+01   0.14846E+01
   0.69386E+01   0.14847E+01
   0.69386E+01   0.14850E+01
   0.69386E+01   0.14853E+01
   0.69386E+01   0.14848E+01
   0.69386E+01   0.14846E+01
   0.69386E+01   0.14838E+01
   0.69386E+01   0.14844E+01
   0.69386E+01   0.14841E+01
   0.69386E+01   0.14846E+01
   0.69386E+01   0.14834E+01
   0.69386E+01   0.14842E+01
   0.69386E+01   0.14845E+01
   0.69386E+01   0.14842E+01
   0.69386E+01   0.14836E+01
   0.69386E+01   0.14839E+01
   0.69386E+01   0.14831E+01
   0.69386E+01   0.14835E+01
   0.69386E+01   0.14834E+01
   0.69386E+01   0.14837E+01
   0.69386E+01   0.14835E+01
   0.69386E+01   0.14833E+01
   0.69386E+01   0.14836E+01
   0.69386E+01   0.14839E+01
   0.69386E+01   0.14835E+01
   0.69386E+01   0.14832E+01
   0.69386E+01   0.14838E+01
   0.69286E+01   0.14833E+01
   0.69386E+01   0.14829E+01
   0.69286E+01   0.14822E+01
   0.69286E+01   0.14825E+01
   0.69286E+01   0.14823E+01
   0.69286E+01   0.14830E+01
   0.69286E+01   0.14823E+01
   0.69286E+01   0.14822E+01
   0.69286E+01   0.14819E+01
   0.69286E+01   0.14812E+01
   0.69286E+01   0.14814E+01
   0.69286E+01   0.14819E+01
   0.69286E+01   0.14824E+01
   0.69286E+01   0.14817E+01
   0.69286E+01   0.14815E+01
   0.69286E+01   0.14816E+01
   0.69286E+01   0.14825E+01
   0.69286E+01   0.14816E+01
   0.69286E+01   0.14816E+01
   0.69286E+01   0.14826E+01
   0.69286E+01   0.14819E+01
   0.69286E+01   0.14819E+01
   0.69286E+01   0.14814E+01
   0.69286E+01   0.14805E+01
   0.69286E+01   0.14805E+01
   0.69286E+01   0.14808E+01
   0.69286E+01   0.14805E+01
   0.69286E+01   0.14807E+01
   0.69286E+01   0.14798E+01
   0.69286E+01   0.14809E+01
   0.69286E+01   0.14799E+01
   0.69286E+01   0.14799E+01
   0.69286E+01   0.14801E+01
   0.69286E+01   0.14802E+01
   0.69286E+01   0.14799E+01
   0.69286E+01   0.14797E+01
   0.69286E+01   0.14800E+01
   0.69286E+01   0.14796E+01
   0.69286E+01   0.14795E+01
   0.69286E+01   0.14804E+01
   0.69286E+01   0.14803E+01
   0.69286E+01   0.14791E+01
   0.69286E+01   0.14803E+01
   0.69286E+01   0.14801E+01
   0.69286E+01   0.14805E+01
   0.69286E+01   0.14794E+01
   0.69286E+01   0.14802E+01
   0.69286E+01   0.14804E+01
   0.69286E+01   0.14796E+01
   0.69286E+01   0.14798E+01
   0.69286E+01   0.14799E+01
   0.69286E+01   0.14788E+01
   0.69286E+01   0.14791E+01
   0.69286E+01   0.14787E+01
   0.69286E+01   0.14783E+01
   0.69286E+01   0.14783E+01
   0.69286E+01   0.14777E+01
   0.69286E+01   0.14782E+01
   0.69286E+01   0.14777E+01
   0.69286E+01   0.14769E+01
   0.69286E+01   0.14772E+01
   0.69286E+01   0.14778E+01
   0.69286E+01   0.14775E+01
   0.69286E+01   0.14770E+01
   0.69286E+01   0.14772E+01
   0.69286E+01   0.14770E+01
   0.69286E+01   0.14764E+01
   0.69286E+01   0.14766E+01
   0.69286E+01   0.14773E+01
   0.69286E+01   0.14772E+01
   0.69286E+01   0.14767E+01
   0.69286E+01   0.14766E+01
   0.69286E+01   0.14769E+01
   0.69286E+01   0.14764E+01
   0.69286E+01   0.14765E+01
   0.69286E+01   0.14760E+01
   0.69286E+01   0.14767E+01
   0.69286E+01   0.14768E+01
   0.69286E+01   0.14766E+01
   0.69286E+01   0.14762E+01
   0.69286E+01   0.14769E+01
   0.69286E+01   0.14765E+01
   0.69286E+01   0.14764E+01
   0.69286E+01   0.14762E+01
   0.69286E+01   0.14763E+01
   0.69286E+01   0.14762E+01
   0.69286E+01   0.14756E+01
   0.69286E+01   0.14755E+01
   0.69286E+01   0.14758E+01
   0.69286E+01   0.14752E+01
   0.69286E+01   0.14755E+01
   0.69286E+01   0.14757E+01
   0.69286E+01   0.14749E+01
   0.69286E+01   0.14751E+01
   0.69286E+01   0.14756E+01
   0.69286E+01   0.14750E+01
   0.69286E+01   0.14749E+01
   0.69286E+01   0.14750E+01
   0.69286E+01   0.14754E+01
   0.69286E+01   0.14745E+01
   0.69286E+01   0.14745E+01
   0.69286E+01   0.14738E+01
   0.69286E+01   0.14736E+01
   0.69286E+01   0.14740E+01
   0.69286E+01   0.14742E+01
   0.69286E+01   0.14737E+01
   0.69286E+01   0.14736E+01
   0.69286E+01   0.14738E+01
   0.69286E+01   0.14725E+01
   0.69286E+01   0.14731E+01
   0.69286E+01   0.14726E+01
   0.69186E+01   0.14734E+01
   0.69286E+01   0.14731E+01
   0.69286E+01   0.14724E+01
   0.69186E+01   0.14735E+01
   0.69286E+01   0.14733E+01
   0.69286E+01   0.14721E+01
   0.69286E+01   0.14729E+01
   0.69286E+01   0.14731E+01
   0.69286E+01   0.14731E+01
   0.69186E+01   0.14723E+01
   0.69186E+01   0.14729E+01
   0.69186E+01   0.14721E+01
   0.69186E+01   0.14722E+01
   0.69286E+01   0.14718E+01
   0.69186E+01   0.14723E+01
   0.69186E+01   0.14721E+01
   0.69286E+01   0.14714E+01
   0.69186E+01   0.14723E+01
   0.69186E+01   0.14720E+01
   0.69186E+01   0.14715E+01
   0.69186E+01   0.14714E+01
   0.69286E+01   0.14724E+01
   0.69186E+01   0.14713E+01
   0.69286E+01   0.14722E+01
   0.69286E+01   0.14721E+01
   0.69286E+01   0.14720E+01
   0.69286E+01   0.14713E+01
   0.69286E+01   0.14722E+01
   0.69286E+01   0.14725E+01
   0.69186E+01   0.14712E+01
   0.69286E+01   0.14723E+01
   0.69286E+01   0.14717E+01
   0.69286E+01   0.14718E+01
   0.69286E+01   0.14715E+01
   0.69286E+01   0.14720E+01
   0.69186E+01   0.14711E+01
   0.69186E+01   0.14705E+01
   0.69286E+01   0.14704E+01
   0.69286E+01   0.14706E+01
   0.69286E+01   0.14705E+01
   0.69186E+01   0.14701E+01
   0.69286E+01   0.14695E+01
   0.69186E+01   0.14696E+01
   0.69286E+01   0.14694E+01
   0.69286E+01   0.14702E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14696E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14698E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14696E+01
   0.69286E+01   0.14697E+01
   0.69186E+01   0.14697E+01
   0.69286E+01   0.14694E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14697E+01
   0.69186E+01   0.14697E+01
   0.69186E+01   0.14693E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14693E+01
   0.69286E+01   0.14693E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14689E+01
   0.69286E+01   0.14690E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14694E+01
   0.69286E+01   0.14698E+01
   0.69286E+01   0.14694E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14696E+01
   0.69286E+01   0.14697E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14700E+01
   0.69286E+01   0.14698E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14700E+01
   0.69286E+01   0.14701E+01
   0.69286E+01   0.14696E+01
   0.69286E+01   0.14690E+01
   0.69286E+01   0.14696E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14699E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14695E+01
   0.69286E+01   0.14699E+01
   0.69286E+01   0.14699E+01
   0.69286E+01   0.14690E+01
   0.69286E+01   0.14680E+01
   0.69286E+01   0.14679E+01
   0.69286E+01   0.14682E+01
   0.69186E+01   0.14688E+01
   0.69186E+01   0.14675E+01
   0.69186E+01   0.14682E+01
   0.69286E+01   0.14681E+01
   0.69286E+01   0.14680E+01
   0.69286E+01   0.14677E+01
   0.69286E+01   0.14679E+01
   0.69286E+01   0.14675E+01
   0.69286E+01   0.14668E+01
   0.69286E+01   0.14667E+01
   0.69186E+01   0.14671E+01
   0.69286E+01   0.14659E+01
   0.69286E+01   0.14657E+01
   0.69286E+01   0.14661E+01
   0.69286E+01   0.14657E+01
   0.69286E+01   0.14664E+01
   0.69286E+01   0.14668E+01
   0.69286E+01   0.14665E+01
   0.69286E+01   0.14664E+01
   0.69186E+01   0.14653E+01
   0.69286E+01   0.14655E+01
   0.69286E+01   0.14661E+01
   0.69286E+01   0.14670E+01
   0.69286E+01   0.14659E+01
   0.69286E+01   0.14659E+01
   0.69186E+01   0.14662E+01
   0.69286E+01   0.14664E+01
   0.69286E+01   0.14662E+01
   0.69286E+01   0.14667E+01
   0.69286E+01   0.14660E+01
   0.69286E+01   0.14665E+01
   0.69186E+01   0.14653E+01
   0.69286E+01   0.14662E+01
   0.69286E+01   0.14667E+01
   0.69286E+01   0.14662E+01
   0.69286E+01   0.14662E+01
   0.69286E+01   0.14664E+01
   0.69286E+01   0.14661E+01
   0.69286E+01   0.14664E+01
   0.69286E+01   0.14664E+01
   0.69286E+01   0.14665E+01
   0.69286E+01   0.14661E+01
   0.69286E+01   0.14666E+01
   0.69286E+01   0.14659E+01
   0.69286E+01   0.14653E+01
   0.69286E+01   0.14666E+01
   0.69286E+01   0.14661E+01
   0.69286E+01   0.14662E+01
   0.69286E+01   0.14652E+01
   0.69286E+01   0.14656E+01
   0.69286E+01   0.14647E+01
   0.69286E+01   0.14658E+01
   0.69286E+01   0.14656E+01
   0.69286E+01   0.14651E+01
   0.69286E+01   0.14654E+01
   0.69286E+01   0.14655E+01
   0.69286E+01   0.14659E+01
   0.69286E+01   0.14650E+01
   0.69286E+01   0.14650E+01
   0.69286E+01   0.14649E+01
   0.69286E+01   0.14645E+01
   0.69286E+01   0.14647E+01
   0.69286E+01   0.14647E+01
   0.69286E+01   0.14650E+01
   0.69286E+01   0.14647E+01
   0.69286E+01   0.14650E+01
   0.69286E+01   0.14646E+01
   0.69286E+01   0.14636E+01
   0.69286E+01   0.14635E+01
   0.69286E+01   0.14640E+01
   0.69286E+01   0.14630E+01
   0.69286E+01   0.14630E+01
   0.69286E+01   0.14635E+01
   0.69286E+01   0.14638E+01
   0.69286E+01   0.14634E+01
   0.69286E+01   0.14630E+01
   0.69286E+01   0.14628E+01
   0.69286E+01   0.14629E+01
   0.69286E+01   0.14632E+01
   0.69286E+01   0.14629E+01
   0.69286E+01   0.14628E+01
   0.69286E+01   0.14623E+01
   0.69286E+01   0.14625E+01
   0.69286E+01   0.14621E+01
   0.69286E+01   0.14626E+01
   0.69286E+01   0.14632E+01
   0.69286E+01   0.14633E+01
   0.69286E+01   0.14632E+01
   0.69286E+01   0.14632E+01
   0.69286E+01   0.14630E+01
   0.69286E+01   0.14625E+01
   0.69286E+01   0.14621E+01
   0.69286E+01   0.14634E+01
   0.69286E+01   0.14633E+01
   0.69286E+01   0.14631E+01
   0.69286E+01   0.14625E+01
   0.69286E+01   0.14622E+01
   0.69286E+01   0.14629E+01
   0.69286E+01   0.14627E+01
   0.69286E+01   0.14626E+01
   0.69286E+01   0.14628E+01
   0.69286E+01   0.14638E+01
   0.69286E+01   0.14627E+01
   0.69286E+01   0.14630E+01
   0.69286E+01   0.14632E+01
   0.69286E+01   0.14636E+01
   0.69286E+01   0.14629E+01
   0.69286E+01   0.14629E+01
   0.69286E+01   0.14626E+01


==> anc/Figure5/1outM_R_m10_m6_y10_rc3_stable.dat <==
   0.30094E+01   0.93436E-01
   0.36593E+01   0.93939E-01
   0.41592E+01   0.95101E-01
   0.46091E+01   0.96541E-01
   0.50090E+01   0.98262E-01
   0.54089E+01   0.10027E+00
   0.57588E+01   0.10258E+00
   0.61588E+01   0.10521E+00
   0.65587E+01   0.10816E+00
   0.69086E+01   0.11144E+00
   0.72585E+01   0.11505E+00
   0.76085E+01   0.11899E+00
   0.79584E+01   0.12325E+00
   0.82583E+01   0.12780E+00
   0.85583E+01   0.13264E+00
   0.88582E+01   0.13776E+00
   0.91582E+01   0.14313E+00
   0.94081E+01   0.14870E+00
   0.96581E+01   0.15448E+00
   0.98580E+01   0.16042E+00
   0.10108E+02   0.16652E+00
   0.10308E+02   0.17274E+00
   0.10458E+02   0.17909E+00
   0.10658E+02   0.18553E+00
   0.10808E+02   0.19203E+00
   0.10958E+02   0.19858E+00
   0.11058E+02   0.20519E+00
   0.11208E+02   0.21183E+00
   0.11308E+02   0.21850E+00
   0.11408E+02   0.22517E+00
   0.11508E+02   0.23183E+00
   0.11608E+02   0.23851E+00
   0.11708E+02   0.24520E+00
   0.11808E+02   0.25184E+00
   0.11858E+02   0.25849E+00
   0.11908E+02   0.26512E+00
   0.12008E+02   0.27168E+00
   0.12058E+02   0.27826E+00
   0.12108E+02   0.28477E+00
   0.12158E+02   0.29127E+00
   0.12208E+02   0.29772E+00
   0.12258E+02   0.30418E+00
   0.12308E+02   0.31058E+00
   0.12358E+02   0.31687E+00
   0.12408E+02   0.32320E+00
   0.12408E+02   0.32951E+00
   0.12458E+02   0.33575E+00
   0.12507E+02   0.34196E+00
   0.12507E+02   0.34811E+00
   0.12557E+02   0.35420E+00
   0.12557E+02   0.36032E+00
   0.12607E+02   0.36638E+00
   0.12607E+02   0.37239E+00
   0.12657E+02   0.37835E+00
   0.12657E+02   0.38430E+00
   0.12657E+02   0.39019E+00
   0.12707E+02   0.39604E+00
   0.12707E+02   0.40188E+00
   0.12707E+02   0.40765E+00
   0.12757E+02   0.41340E+00
   0.12757E+02   0.41909E+00
   0.12757E+02   0.42477E+00
   0.12757E+02   0.43043E+00
   0.12807E+02   0.43603E+00
   0.12807E+02   0.44161E+00
   0.12807E+02   0.44716E+00
   0.12807E+02   0.45263E+00
   0.12807E+02   0.45812E+00
   0.12857E+02   0.46357E+00
   0.12857E+02   0.46899E+00
   0.12857E+02   0.47437E+00
   0.12857E+02   0.47974E+00
   0.12857E+02   0.48496E+00
   0.12857E+02   0.49030E+00
   0.12857E+02   0.49553E+00
   0.12907E+02   0.50081E+00
   0.12907E+02   0.50608E+00
   0.12907E+02   0.51117E+00
   0.12907E+02   0.51632E+00
   0.12907E+02   0.52152E+00
   0.12907E+02   0.52659E+00
   0.12907E+02   0.53162E+00
   0.12907E+02   0.53666E+00
   0.12907E+02   0.54170E+00
   0.12907E+02   0.54666E+00
   0.12907E+02   0.55168E+00
   0.12907E+02   0.55663E+00
   0.12907E+02   0.56155E+00
   0.12907E+02   0.56636E+00
   0.12907E+02   0.57129E+00
   0.12907E+02   0.57617E+00
   0.12907E+02   0.58092E+00
   0.12907E+02   0.58578E+00
   0.12907E+02   0.59051E+00
   0.12907E+02   0.59532E+00
   0.12907E+02   0.60014E+00
   0.12907E+02   0.60472E+00
   0.12907E+02   0.60945E+00
   0.12907E+02   0.61417E+00
   0.12907E+02   0.61883E+00
   0.12907E+02   0.62346E+00
   0.12907E+02   0.62812E+00
   0.12907E+02   0.63271E+00
   0.12907E+02   0.63728E+00
   0.12907E+02   0.64186E+00
   0.12907E+02   0.64636E+00
   0.12907E+02   0.65089E+00
   0.12907E+02   0.65540E+00
   0.12907E+02   0.65988E+00
   0.12907E+02   0.66434E+00
   0.12907E+02   0.66875E+00
   0.12907E+02   0.67321E+00
   0.12857E+02   0.67763E+00
   0.12857E+02   0.68206E+00
   0.12857E+02   0.68649E+00
   0.12857E+02   0.69077E+00
   0.12857E+02   0.69508E+00
   0.12857E+02   0.69951E+00
   0.12857E+02   0.70383E+00
   0.12857E+02   0.70814E+00
   0.12857E+02   0.71243E+00
   0.12857E+02   0.71672E+00
   0.12857E+02   0.72095E+00
   0.12857E+02   0.72523E+00
   0.12857E+02   0.72943E+00
   0.12857E+02   0.73364E+00
   0.12807E+02   0.73783E+00
   0.12807E+02   0.74200E+00
   0.12807E+02   0.74617E+00
   0.12807E+02   0.75037E+00
   0.12807E+02   0.75456E+00
   0.12807E+02   0.75864E+00
   0.12807E+02   0.76278E+00
   0.12807E+02   0.76690E+00
   0.12807E+02   0.77098E+00
   0.12807E+02   0.77509E+00
   0.12807E+02   0.77913E+00
   0.12807E+02   0.78327E+00
   0.12757E+02   0.78719E+00
   0.12757E+02   0.79128E+00
   0.12757E+02   0.79531E+00
   0.12757E+02   0.79936E+00
   0.12757E+02   0.80329E+00
   0.12757E+02   0.80730E+00
   0.12757E+02   0.81126E+00
   0.12757E+02   0.81520E+00
   0.12757E+02   0.81920E+00
   0.12757E+02   0.82307E+00
   0.12707E+02   0.82707E+00
   0.12707E+02   0.83091E+00
   0.12707E+02   0.83492E+00
   0.12707E+02   0.83867E+00
   0.12707E+02   0.84267E+00
   0.12707E+02   0.84646E+00
   0.12707E+02   0.85035E+00
   0.12707E+02   0.85423E+00
   0.12707E+02   0.85801E+00
   0.12657E+02   0.86187E+00
   0.12657E+02   0.86571E+00
   0.12657E+02   0.86953E+00
   0.12657E+02   0.87333E+00
   0.12657E+02   0.87707E+00
   0.12657E+02   0.88084E+00
   0.12657E+02   0.88467E+00
   0.12657E+02   0.88844E+00
   0.12657E+02   0.89213E+00
   0.12607E+02   0.89588E+00
   0.12607E+02   0.89961E+00
   0.12607E+02   0.90332E+00
   0.12607E+02   0.90708E+00
   0.12607E+02   0.91081E+00
   0.12607E+02   0.91444E+00
   0.12607E+02   0.91812E+00
   0.12607E+02   0.92178E+00
   0.12607E+02   0.92542E+00
   0.12557E+02   0.92908E+00
   0.12557E+02   0.93277E+00
   0.12557E+02   0.93639E+00
   0.12557E+02   0.93999E+00
   0.12557E+02   0.94363E+00
   0.12557E+02   0.94735E+00
   0.12557E+02   0.95092E+00
   0.12557E+02   0.95446E+00
   0.12507E+02   0.95797E+00
   0.12507E+02   0.96167E+00
   0.12507E+02   0.96520E+00
   0.12507E+02   0.96876E+00
   0.12507E+02   0.97236E+00
   0.12507E+02   0.97598E+00
   0.12507E+02   0.97942E+00
   0.12507E+02   0.98296E+00
   0.12507E+02   0.98661E+00
   0.12458E+02   0.98994E+00
   0.12458E+02   0.99349E+00
   0.12458E+02   0.99708E+00
   0.12458E+02   0.10006E+01
   0.12458E+02   0.10039E+01
   0.12458E+02   0.10074E+01
   0.12458E+02   0.10109E+01
   0.12458E+02   0.10145E+01
   0.12408E+02   0.10178E+01
   0.12408E+02   0.10213E+01
   0.12408E+02   0.10247E+01
   0.12408E+02   0.10282E+01
   0.12408E+02   0.10316E+01
   0.12408E+02   0.10350E+01
   0.12408E+02   0.10386E+01
   0.12408E+02   0.10418E+01
   0.12358E+02   0.10452E+01
   0.12358E+02   0.10486E+01
   0.12358E+02   0.10520E+01
   0.12358E+02   0.10554E+01
   0.12358E+02   0.10587E+01
   0.12358E+02   0.10620E+01
   0.12358E+02   0.10655E+01
   0.12308E+02   0.10688E+01
   0.12308E+02   0.10722E+01
   0.12308E+02   0.10754E+01
   0.12308E+02   0.10788E+01
   0.12308E+02   0.10821E+01
   0.12308E+02   0.10855E+01
   0.12308E+02   0.10887E+01
   0.12308E+02   0.10921E+01
   0.12258E+02   0.10954E+01
   0.12258E+02   0.10987E+01
   0.12258E+02   0.11019E+01
   0.12258E+02   0.11053E+01
   0.12258E+02   0.11084E+01
   0.12258E+02   0.11117E+01
   0.12258E+02   0.11150E+01
   0.12258E+02   0.11182E+01
   0.12208E+02   0.11215E+01
   0.12208E+02   0.11247E+01
   0.12208E+02   0.11279E+01
   0.12208E+02   0.11312E+01
   0.12208E+02   0.11343E+01
   0.12208E+02   0.11376E+01
   0.12208E+02   0.11408E+01
   0.12158E+02   0.11440E+01
   0.12158E+02   0.11472E+01
   0.12158E+02   0.11503E+01
   0.12158E+02   0.11536E+01
   0.12158E+02   0.11568E+01
   0.12158E+02   0.11598E+01
   0.12158E+02   0.11632E+01
   0.12158E+02   0.11661E+01
   0.12108E+02   0.11693E+01
   0.12108E+02   0.11726E+01
   0.12108E+02   0.11756E+01
   0.12108E+02   0.11788E+01
   0.12108E+02   0.11819E+01
   0.12108E+02   0.11850E+01
   0.12108E+02   0.11881E+01
   0.12108E+02   0.11912E+01
   0.12058E+02   0.11944E+01
   0.12058E+02   0.11975E+01
   0.12058E+02   0.12005E+01
   0.12058E+02   0.12036E+01
   0.12058E+02   0.12067E+01
   0.12058E+02   0.12097E+01
   0.12008E+02   0.12128E+01
   0.12008E+02   0.12159E+01
   0.12008E+02   0.12190E+01
   0.12008E+02   0.12220E+01
   0.12008E+02   0.12251E+01
   0.12008E+02   0.12281E+01
   0.12008E+02   0.12311E+01
   0.12008E+02   0.12341E+01
   0.11958E+02   0.12372E+01
   0.11958E+02   0.12401E+01
   0.11958E+02   0.12432E+01
   0.11958E+02   0.12462E+01
   0.11958E+02   0.12492E+01
   0.11958E+02   0.12522E+01
   0.11958E+02   0.12551E+01
   0.11908E+02   0.12582E+01
   0.11908E+02   0.12612E+01
   0.11908E+02   0.12643E+01
   0.11908E+02   0.12671E+01
   0.11908E+02   0.12701E+01
   0.11908E+02   0.12730E+01
   0.11908E+02   0.12760E+01
   0.11858E+02   0.12790E+01
   0.11858E+02   0.12818E+01
   0.11858E+02   0.12848E+01
   0.11858E+02   0.12878E+01
   0.11858E+02   0.12906E+01
   0.11858E+02   0.12936E+01
   0.11858E+02   0.12965E+01
   0.11808E+02   0.12993E+01
   0.11808E+02   0.13023E+01
   0.11808E+02   0.13051E+01
   0.11808E+02   0.13081E+01
   0.11808E+02   0.13110E+01
   0.11808E+02   0.13138E+01
   0.11808E+02   0.13167E+01
   0.11758E+02   0.13196E+01
   0.11758E+02   0.13225E+01
   0.11758E+02   0.13254E+01
   0.11758E+02   0.13282E+01
   0.11758E+02   0.13310E+01
   0.11758E+02   0.13338E+01
   0.11758E+02   0.13367E+01
   0.11708E+02   0.13395E+01
   0.11708E+02   0.13423E+01
   0.11708E+02   0.13451E+01
   0.11708E+02   0.13479E+01
   0.11708E+02   0.13509E+01
   0.11708E+02   0.13536E+01
   0.11708E+02   0.13564E+01
   0.11658E+02   0.13592E+01
   0.11658E+02   0.13619E+01
   0.11658E+02   0.13647E+01
   0.11658E+02   0.13674E+01
   0.11658E+02   0.13703E+01
   0.11658E+02   0.13731E+01
   0.11658E+02   0.13759E+01
   0.11608E+02   0.13787E+01
   0.11608E+02   0.13814E+01
   0.11608E+02   0.13842E+01
   0.11608E+02   0.13869E+01
   0.11608E+02   0.13897E+01
   0.11608E+02   0.13923E+01
   0.11608E+02   0.13951E+01
   0.11558E+02   0.13978E+01
   0.11558E+02   0.14005E+01
   0.11558E+02   0.14031E+01
   0.11558E+02   0.14058E+01
   0.11558E+02   0.14086E+01
   0.11558E+02   0.14112E+01
   0.11558E+02   0.14140E+01
   0.11508E+02   0.14167E+01
   0.11508E+02   0.14194E+01
   0.11508E+02   0.14220E+01
   0.11508E+02   0.14247E+01
   0.11508E+02   0.14274E+01
   0.11508E+02   0.14301E+01
   0.11508E+02   0.14328E+01
   0.11458E+02   0.14354E+01
   0.11458E+02   0.14381E+01
   0.11458E+02   0.14407E+01
   0.11458E+02   0.14433E+01
   0.11458E+02   0.14460E+01
   0.11458E+02   0.14485E+01
   0.11458E+02   0.14512E+01
   0.11408E+02   0.14538E+01
   0.11408E+02   0.14565E+01
   0.11408E+02   0.14591E+01
   0.11408E+02   0.14616E+01
   0.11408E+02   0.14642E+01
   0.11408E+02   0.14667E+01
   0.11358E+02   0.14693E+01
   0.11358E+02   0.14720E+01
   0.11358E+02   0.14746E+01
   0.11358E+02   0.14772E+01
   0.11358E+02   0.14798E+01
   0.11358E+02   0.14822E+01
   0.11358E+02   0.14848E+01
   0.11308E+02   0.14873E+01
   0.11308E+02   0.14899E+01
   0.11308E+02   0.14924E+01
   0.11308E+02   0.14949E+01
   0.11308E+02   0.14974E+01
   0.11308E+02   0.14999E+01
   0.11308E+02   0.15025E+01
   0.11258E+02   0.15050E+01
   0.11258E+02   0.15075E+01
   0.11258E+02   0.15100E+01
   0.11258E+02   0.15125E+01
   0.11258E+02   0.15149E+01
   0.11258E+02   0.15175E+01
   0.11258E+02   0.15200E+01
   0.11208E+02   0.15224E+01
   0.11208E+02   0.15250E+01
   0.11208E+02   0.15274E+01
   0.11208E+02   0.15299E+01
   0.11208E+02   0.15324E+01
   0.11208E+02   0.15348E+01
   0.11208E+02   0.15371E+01
   0.11158E+02   0.15396E+01
   0.11158E+02   0.15420E+01
   0.11158E+02   0.15444E+01
   0.11158E+02   0.15470E+01
   0.11158E+02   0.15492E+01
   0.11158E+02   0.15518E+01
   0.11108E+02   0.15542E+01
   0.11108E+02   0.15566E+01
   0.11108E+02   0.15590E+01
   0.11108E+02   0.15614E+01
   0.11108E+02   0.15638E+01
   0.11108E+02   0.15660E+01
   0.11108E+02   0.15684E+01
   0.11058E+02   0.15708E+01
   0.11058E+02   0.15732E+01
   0.11058E+02   0.15757E+01
   0.11058E+02   0.15780E+01
   0.11058E+02   0.15803E+01
   0.11058E+02   0.15827E+01
   0.11008E+02   0.15850E+01
   0.11008E+02   0.15873E+01
   0.11008E+02   0.15895E+01
   0.11008E+02   0.15920E+01
   0.11008E+02   0.15943E+01
   0.11008E+02   0.15967E+01
   0.11008E+02   0.15989E+01
   0.10958E+02   0.16013E+01
   0.10958E+02   0.16035E+01
   0.10958E+02   0.16059E+01
   0.10958E+02   0.16080E+01
   0.10958E+02   0.16105E+01
   0.10958E+02   0.16125E+01
   0.10958E+02   0.16149E+01
   0.10908E+02   0.16172E+01
   0.10908E+02   0.16196E+01
   0.10908E+02   0.16217E+01
   0.10908E+02   0.16240E+01
   0.10908E+02   0.16262E+01
   0.10908E+02   0.16287E+01
   0.10858E+02   0.16307E+01
   0.10858E+02   0.16329E+01
   0.10858E+02   0.16350E+01
   0.10858E+02   0.16373E+01
   0.10858E+02   0.16395E+01
   0.10858E+02   0.16419E+01
   0.10858E+02   0.16441E+01
   0.10808E+02   0.16462E+01
   0.10808E+02   0.16484E+01
   0.10808E+02   0.16505E+01
   0.10808E+02   0.16528E+01
   0.10808E+02   0.16550E+01
   0.10808E+02   0.16572E+01
   0.10758E+02   0.16593E+01
   0.10758E+02   0.16614E+01
   0.10758E+02   0.16636E+01
   0.10758E+02   0.16657E+01
   0.10758E+02   0.16680E+01
   0.10758E+02   0.16701E+01
   0.10758E+02   0.16722E+01
   0.10708E+02   0.16742E+01
   0.10708E+02   0.16765E+01
   0.10708E+02   0.16785E+01
   0.10708E+02   0.16807E+01
   0.10708E+02   0.16827E+01
   0.10708E+02   0.16849E+01
   0.10658E+02   0.16870E+01
   0.10658E+02   0.16891E+01
   0.10658E+02   0.16912E+01
   0.10658E+02   0.16933E+01
   0.10658E+02   0.16954E+01
   0.10658E+02   0.16973E+01
   0.10658E+02   0.16994E+01
   0.10608E+02   0.17016E+01
   0.10608E+02   0.17035E+01
   0.10608E+02   0.17056E+01
   0.10608E+02   0.17077E+01
   0.10608E+02   0.17096E+01
   0.10608E+02   0.17117E+01
   0.10558E+02   0.17138E+01
   0.10558E+02   0.17157E+01
   0.10558E+02   0.17177E+01
   0.10558E+02   0.17199E+01
   0.10558E+02   0.17217E+01
   0.10558E+02   0.17240E+01
   0.10558E+02   0.17258E+01
   0.10508E+02   0.17278E+01
   0.10508E+02   0.17298E+01
   0.10508E+02   0.17317E+01
   0.10508E+02   0.17337E+01
   0.10508E+02   0.17357E+01
   0.10508E+02   0.17377E+01
   0.10458E+02   0.17396E+01
   0.10458E+02   0.17415E+01
   0.10458E+02   0.17435E+01
   0.10458E+02   0.17455E+01
   0.10458E+02   0.17474E+01
   0.10458E+02   0.17492E+01
   0.10458E+02   0.17512E+01
   0.10408E+02   0.17531E+01
   0.10408E+02   0.17551E+01
   0.10408E+02   0.17570E+01
   0.10408E+02   0.17589E+01
   0.10408E+02   0.17608E+01
   0.10408E+02   0.17627E+01
   0.10358E+02   0.17646E+01
   0.10358E+02   0.17663E+01
   0.10358E+02   0.17683E+01
   0.10358E+02   0.17703E+01
   0.10358E+02   0.17721E+01
   0.10358E+02   0.17739E+01
   0.10358E+02   0.17757E+01
   0.10308E+02   0.17777E+01
   0.10308E+02   0.17794E+01
   0.10308E+02   0.17812E+01
   0.10308E+02   0.17831E+01
   0.10308E+02   0.17850E+01
   0.10308E+02   0.17867E+01
   0.10258E+02   0.17886E+01
   0.10258E+02   0.17903E+01
   0.10258E+02   0.17923E+01
   0.10258E+02   0.17941E+01
   0.10258E+02   0.17957E+01
   0.10258E+02   0.17975E+01
   0.10208E+02   0.17993E+01
   0.10208E+02   0.18011E+01
   0.10208E+02   0.18029E+01
   0.10208E+02   0.18046E+01
   0.10208E+02   0.18065E+01
   0.10208E+02   0.18081E+01
   0.10208E+02   0.18098E+01
   0.10158E+02   0.18117E+01
   0.10158E+02   0.18133E+01
   0.10158E+02   0.18151E+01
   0.10158E+02   0.18168E+01
   0.10158E+02   0.18185E+01
   0.10158E+02   0.18203E+01
   0.10108E+02   0.18218E+01
   0.10108E+02   0.18237E+01
   0.10108E+02   0.18254E+01
   0.10108E+02   0.18271E+01
   0.10108E+02   0.18287E+01
   0.10108E+02   0.18305E+01
   0.10108E+02   0.18321E+01
   0.10058E+02   0.18337E+01
   0.10058E+02   0.18355E+01
   0.10058E+02   0.18370E+01
   0.10058E+02   0.18387E+01
   0.10058E+02   0.18404E+01
   0.10058E+02   0.18419E+01
   0.10008E+02   0.18437E+01
   0.10008E+02   0.18452E+01
   0.10008E+02   0.18468E+01
   0.10008E+02   0.18485E+01
   0.10008E+02   0.18501E+01
   0.10008E+02   0.18516E+01
   0.99580E+01   0.18532E+01
   0.99580E+01   0.18549E+01
   0.99580E+01   0.18565E+01
   0.99580E+01   0.18582E+01
   0.99580E+01   0.18597E+01
   0.99580E+01   0.18613E+01
   0.99580E+01   0.18628E+01
   0.99080E+01   0.18643E+01
   0.99080E+01   0.18659E+01
   0.99080E+01   0.18674E+01
   0.99080E+01   0.18690E+01
   0.99080E+01   0.18704E+01
   0.99080E+01   0.18721E+01
   0.98580E+01   0.18735E+01
   0.98580E+01   0.18751E+01
   0.98580E+01   0.18767E+01
   0.98580E+01   0.18780E+01
   0.98580E+01   0.18798E+01
   0.98580E+01   0.18811E+01
   0.98080E+01   0.18826E+01
   0.98080E+01   0.18841E+01
   0.98080E+01   0.18856E+01
   0.98080E+01   0.18870E+01
   0.98080E+01   0.18885E+01
   0.98080E+01   0.18899E+01
   0.97580E+01   0.18914E+01
   0.97580E+01   0.18929E+01
   0.97580E+01   0.18944E+01
   0.97580E+01   0.18957E+01
   0.97580E+01   0.18972E+01
   0.97580E+01   0.18988E+01
   0.97580E+01   0.19000E+01
   0.97081E+01   0.19015E+01
   0.97081E+01   0.19028E+01
   0.97081E+01   0.19043E+01
   0.97081E+01   0.19057E+01
   0.97081E+01   0.19072E+01
   0.97081E+01   0.19085E+01
   0.97081E+01   0.19098E+01
   0.96581E+01   0.19114E+01
   0.96581E+01   0.19125E+01
   0.96581E+01   0.19139E+01
   0.96581E+01   0.19154E+01
   0.96581E+01   0.19167E+01
   0.96081E+01   0.19180E+01
   0.96081E+01   0.19195E+01
   0.96081E+01   0.19207E+01
   0.96081E+01   0.19220E+01
   0.96081E+01   0.19233E+01
   0.96081E+01   0.19247E+01
   0.96081E+01   0.19259E+01
   0.95581E+01   0.19273E+01
   0.95581E+01   0.19287E+01
   0.95581E+01   0.19299E+01
   0.95581E+01   0.19313E+01
   0.95581E+01   0.19325E+01
   0.95581E+01   0.19338E+01
   0.95081E+01   0.19351E+01
   0.95081E+01   0.19365E+01
   0.95081E+01   0.19374E+01
   0.95081E+01   0.19388E+01
   0.95081E+01   0.19401E+01
   0.95081E+01   0.19412E+01
   0.94581E+01   0.19425E+01
   0.94581E+01   0.19437E+01
   0.94581E+01   0.19450E+01
   0.94581E+01   0.19463E+01
   0.94581E+01   0.19475E+01
   0.94581E+01   0.19486E+01
   0.94581E+01   0.19499E+01
   0.94081E+01   0.19511E+01
   0.94081E+01   0.19522E+01
   0.94081E+01   0.19535E+01
   0.94081E+01   0.19547E+01
   0.94081E+01   0.19559E+01
   0.94081E+01   0.19571E+01
   0.93581E+01   0.19581E+01
   0.93581E+01   0.19594E+01
   0.93581E+01   0.19604E+01
   0.93581E+01   0.19617E+01
   0.93581E+01   0.19628E+01
   0.93581E+01   0.19639E+01
   0.93081E+01   0.19650E+01
   0.93081E+01   0.19661E+01
   0.93081E+01   0.19672E+01
   0.93081E+01   0.19683E+01
   0.93081E+01   0.19694E+01
   0.93081E+01   0.19706E+01
   0.92581E+01   0.19715E+01
   0.92581E+01   0.19728E+01
   0.92581E+01   0.19738E+01
   0.92581E+01   0.19749E+01
   0.92581E+01   0.19761E+01
   0.92581E+01   0.19771E+01
   0.92581E+01   0.19782E+01
   0.92082E+01   0.19793E+01
   0.92082E+01   0.19803E+01
   0.92082E+01   0.19813E+01
   0.92082E+01   0.19824E+01
   0.92082E+01   0.19833E+01
   0.92082E+01   0.19844E+01
   0.91582E+01   0.19854E+01
   0.91582E+01   0.19863E+01
   0.91582E+01   0.19874E+01
   0.91582E+01   0.19884E+01
   0.91582E+01   0.19894E+01
   0.91582E+01   0.19905E+01
   0.91082E+01   0.19913E+01
   0.91082E+01   0.19924E+01
   0.91082E+01   0.19934E+01
   0.91082E+01   0.19945E+01
   0.91082E+01   0.19954E+01
   0.91082E+01   0.19966E+01
   0.91082E+01   0.19972E+01
   0.90582E+01   0.19983E+01
   0.90582E+01   0.19992E+01
   0.90582E+01   0.20001E+01
   0.90582E+01   0.20010E+01
   0.90582E+01   0.20020E+01
   0.90582E+01   0.20028E+01
   0.90082E+01   0.20038E+01
   0.90082E+01   0.20047E+01
   0.90082E+01   0.20056E+01
   0.90082E+01   0.20065E+01
   0.90082E+01   0.20074E+01
   0.90082E+01   0.20083E+01
   0.89582E+01   0.20091E+01
   0.89582E+01   0.20101E+01
   0.89582E+01   0.20111E+01
   0.89582E+01   0.20117E+01
   0.89582E+01   0.20127E+01
   0.89582E+01   0.20136E+01
   0.89582E+01   0.20143E+01
   0.89082E+01   0.20152E+01
   0.89082E+01   0.20161E+01
   0.89082E+01   0.20168E+01
   0.89082E+01   0.20178E+01
   0.89082E+01   0.20185E+01
   0.89082E+01   0.20193E+01
   0.88582E+01   0.20201E+01
   0.88582E+01   0.20209E+01
   0.88582E+01   0.20218E+01
   0.88582E+01   0.20226E+01
   0.88582E+01   0.20233E+01
   0.88582E+01   0.20241E+01
   0.88082E+01   0.20250E+01
   0.88082E+01   0.20256E+01
   0.88082E+01   0.20265E+01
   0.88082E+01   0.20272E+01
   0.88082E+01   0.20280E+01
   0.88082E+01   0.20286E+01
   0.88082E+01   0.20294E+01
   0.87582E+01   0.20299E+01

==> anc/Figure5/1outM_R_m10_m6_y10_rc3_unstable.dat <==
   0.87582E+01   0.20297E+01
   0.87582E+01   0.20290E+01
   0.87582E+01   0.20284E+01
   0.87582E+01   0.20273E+01
   0.87582E+01   0.20268E+01
   0.87582E+01   0.20257E+01
   0.87582E+01   0.20247E+01
   0.87582E+01   0.20235E+01
   0.87582E+01   0.20225E+01
   0.87582E+01   0.20214E+01
   0.87582E+01   0.20201E+01
   0.87582E+01   0.20186E+01
   0.87582E+01   0.20177E+01
   0.87582E+01   0.20160E+01
   0.87582E+01   0.20150E+01
   0.87582E+01   0.20138E+01
   0.87582E+01   0.20116E+01
   0.87582E+01   0.20103E+01
   0.87582E+01   0.20090E+01
   0.87582E+01   0.20074E+01
   0.87582E+01   0.20057E+01
   0.87582E+01   0.20042E+01
   0.87582E+01   0.20023E+01
   0.87582E+01   0.20006E+01
   0.87582E+01   0.19986E+01
   0.87582E+01   0.19965E+01
   0.87083E+01   0.19942E+01
   0.87083E+01   0.19935E+01
   0.87083E+01   0.19912E+01
   0.87083E+01   0.19889E+01
   0.87083E+01   0.19863E+01
   0.87083E+01   0.19854E+01
   0.87083E+01   0.19827E+01
   0.87083E+01   0.19798E+01
   0.87083E+01   0.19790E+01
   0.87083E+01   0.19758E+01
   0.87083E+01   0.19747E+01
   0.87083E+01   0.19716E+01
   0.86583E+01   0.19703E+01
   0.86583E+01   0.19669E+01
   0.86583E+01   0.19657E+01
   0.86583E+01   0.19620E+01
   0.86583E+01   0.19608E+01
   0.86583E+01   0.19593E+01
   0.86583E+01   0.19555E+01
   0.86583E+01   0.19540E+01
   0.86583E+01   0.19500E+01
   0.86583E+01   0.19485E+01
   0.86083E+01   0.19468E+01
   0.86083E+01   0.19438E+01
   0.86083E+01   0.19408E+01
   0.86083E+01   0.19389E+01
   0.86083E+01   0.19373E+01
   0.86083E+01   0.19326E+01
   0.86083E+01   0.19307E+01
   0.86083E+01   0.19287E+01
   0.85583E+01   0.19268E+01
   0.85583E+01   0.19217E+01
   0.85583E+01   0.19197E+01
   0.85583E+01   0.19177E+01
   0.85583E+01   0.19155E+01
   0.85583E+01   0.19134E+01
   0.85583E+01   0.19078E+01
   0.85583E+01   0.19055E+01
   0.85083E+01   0.19048E+01
   0.85083E+01   0.19008E+01
   0.85083E+01   0.18983E+01
   0.85083E+01   0.18959E+01
   0.85083E+01   0.18935E+01
   0.85083E+01   0.18909E+01
   0.84583E+01   0.18847E+01
   0.84583E+01   0.18821E+01
   0.84583E+01   0.18814E+01
   0.84583E+01   0.18767E+01
   0.84583E+01   0.18738E+01
   0.84583E+01   0.18732E+01
   0.84083E+01   0.18682E+01
   0.84083E+01   0.18655E+01
   0.84083E+01   0.18626E+01
   0.84083E+01   0.18595E+01
   0.84083E+01   0.18566E+01
   0.84083E+01   0.18536E+01
   0.83583E+01   0.18503E+01
   0.83583E+01   0.18473E+01
   0.83583E+01   0.18441E+01
   0.83583E+01   0.18410E+01
   0.83583E+01   0.18378E+01
   0.83083E+01   0.18367E+01
   0.83083E+01   0.18311E+01
   0.83083E+01   0.18278E+01
   0.83083E+01   0.18267E+01
   0.83083E+01   0.18209E+01
   0.82583E+01   0.18175E+01
   0.82583E+01   0.18188E+01
   0.82583E+01   0.18202E+01
   0.82583E+01   0.18215E+01
   0.82583E+01   0.18231E+01
   0.82583E+01   0.18243E+01
   0.82084E+01   0.18256E+01
   0.82084E+01   0.18269E+01
   0.82084E+01   0.18283E+01
   0.82084E+01   0.18296E+01
   0.82084E+01   0.18310E+01
   0.82084E+01   0.18322E+01
   0.81584E+01   0.18336E+01
   0.81584E+01   0.18348E+01
   0.81584E+01   0.18361E+01
   0.81584E+01   0.18374E+01
   0.81584E+01   0.18386E+01
   0.81084E+01   0.18399E+01
   0.81084E+01   0.18410E+01
   0.81084E+01   0.18424E+01
   0.81084E+01   0.18435E+01
   0.81084E+01   0.18447E+01
   0.81084E+01   0.18458E+01
   0.80584E+01   0.18471E+01
   0.80584E+01   0.18483E+01
   0.80584E+01   0.18494E+01
   0.80584E+01   0.18505E+01
   0.80584E+01   0.18515E+01
   0.80584E+01   0.18528E+01
   0.80084E+01   0.18540E+01
   0.80084E+01   0.18552E+01
   0.80084E+01   0.18561E+01
   0.80084E+01   0.18571E+01
   0.80084E+01   0.18582E+01
   0.80084E+01   0.18594E+01
   0.79584E+01   0.18604E+01
   0.79584E+01   0.18615E+01
   0.79584E+01   0.18625E+01
   0.79584E+01   0.18635E+01
   0.79584E+01   0.18646E+01
   0.79584E+01   0.18654E+01
   0.79084E+01   0.18665E+01
   0.79084E+01   0.18676E+01
   0.79084E+01   0.18685E+01
   0.79084E+01   0.18696E+01
   0.79084E+01   0.18705E+01
   0.79084E+01   0.18715E+01
   0.79084E+01   0.18724E+01
   0.78584E+01   0.18733E+01
   0.78584E+01   0.18742E+01
   0.78584E+01   0.18752E+01
   0.78584E+01   0.18761E+01
   0.78584E+01   0.18770E+01
   0.78584E+01   0.18779E+01
   0.78084E+01   0.18787E+01
   0.78084E+01   0.18796E+01
   0.78084E+01   0.18806E+01
   0.78084E+01   0.18814E+01
   0.78084E+01   0.18823E+01
   0.78084E+01   0.18831E+01
   0.77584E+01   0.18839E+01
   0.77584E+01   0.18848E+01
   0.77584E+01   0.18856E+01
   0.77584E+01   0.18863E+01
   0.77584E+01   0.18872E+01
   0.77584E+01   0.18879E+01
   0.77584E+01   0.18878E+01
   0.77584E+01   0.18878E+01
   0.77584E+01   0.18876E+01
   0.77085E+01   0.18872E+01
   0.77085E+01   0.18871E+01
   0.77085E+01   0.18868E+01
   0.77085E+01   0.18866E+01
   0.77085E+01   0.18860E+01
   0.77085E+01   0.18853E+01
   0.77085E+01   0.18850E+01
   0.77085E+01   0.18847E+01
   0.77085E+01   0.18843E+01
   0.77085E+01   0.18832E+01
   0.77085E+01   0.18834E+01
   0.77085E+01   0.18827E+01
   0.77085E+01   0.18820E+01
   0.77085E+01   0.18812E+01
   0.77085E+01   0.18803E+01
   0.77085E+01   0.18804E+01
   0.77085E+01   0.18794E+01
   0.76585E+01   0.18792E+01
   0.76585E+01   0.18781E+01
   0.76585E+01   0.18780E+01
   0.76585E+01   0.18768E+01
   0.76585E+01   0.18766E+01
   0.76585E+01   0.18754E+01
   0.76585E+01   0.18750E+01
   0.76585E+01   0.18733E+01
   0.76585E+01   0.18732E+01
   0.76585E+01   0.18715E+01
   0.76585E+01   0.18716E+01
   0.76585E+01   0.18706E+01
   0.76585E+01   0.18702E+01
   0.76085E+01   0.18697E+01
   0.76085E+01   0.18678E+01
   0.76085E+01   0.18673E+01
   0.76085E+01   0.18666E+01
   0.76085E+01   0.18660E+01
   0.76085E+01   0.18654E+01
   0.76085E+01   0.18632E+01
   0.76085E+01   0.18640E+01
   0.76085E+01   0.18633E+01
   0.76085E+01   0.18609E+01
   0.76085E+01   0.18600E+01
   0.75585E+01   0.18593E+01
   0.75585E+01   0.18584E+01
   0.75585E+01   0.18577E+01
   0.75585E+01   0.18568E+01
   0.75585E+01   0.18558E+01
   0.75585E+01   0.18547E+01
   0.75585E+01   0.18538E+01
   0.75585E+01   0.18527E+01
   0.75585E+01   0.18518E+01
   0.75085E+01   0.18506E+01
   0.75085E+01   0.18497E+01
   0.75085E+01   0.18484E+01
   0.75085E+01   0.18474E+01
   0.75085E+01   0.18462E+01
   0.75085E+01   0.18470E+01
   0.75085E+01   0.18460E+01
   0.75085E+01   0.18425E+01
   0.75085E+01   0.18434E+01
   0.74585E+01   0.18422E+01
   0.74585E+01   0.18408E+01
   0.74585E+01   0.18394E+01
   0.74585E+01   0.18393E+01
   0.74585E+01   0.18390E+01
   0.74585E+01   0.18353E+01
   0.74585E+01   0.18363E+01
   0.74585E+01   0.18347E+01
   0.74085E+01   0.18331E+01
   0.74085E+01   0.18315E+01
   0.74085E+01   0.18325E+01
   0.74085E+01   0.18311E+01
   0.74085E+01   0.18294E+01
   0.74085E+01   0.18278E+01
   0.74085E+01   0.18274E+01
   0.74085E+01   0.18270E+01
   0.73585E+01   0.18253E+01
   0.73585E+01   0.18237E+01
   0.73585E+01   0.18233E+01
   0.73585E+01   0.18230E+01
   0.73585E+01   0.18211E+01
   0.73585E+01   0.18193E+01
   0.73585E+01   0.18197E+01
   0.73585E+01   0.18199E+01
   0.73585E+01   0.18173E+01
   0.73085E+01   0.18175E+01
   0.73085E+01   0.18176E+01
   0.73085E+01   0.18176E+01
   0.73085E+01   0.18146E+01
   0.73085E+01   0.18123E+01
   0.73085E+01   0.18120E+01
   0.73085E+01   0.18121E+01
   0.73085E+01   0.18120E+01
   0.73085E+01   0.18119E+01
   0.73085E+01   0.18102E+01
   0.73085E+01   0.18091E+01
   0.73085E+01   0.18089E+01
   0.73085E+01   0.18091E+01
   0.73085E+01   0.18057E+01
   0.73085E+01   0.18031E+01
   0.72585E+01   0.18025E+01
   0.72585E+01   0.18028E+01
   0.72585E+01   0.18022E+01
   0.72585E+01   0.18022E+01
   0.72585E+01   0.17994E+01
   0.72585E+01   0.17996E+01
   0.72585E+01   0.17995E+01
   0.72585E+01   0.17988E+01
   0.72585E+01   0.17956E+01
   0.72585E+01   0.17925E+01
   0.72585E+01   0.17924E+01
   0.72585E+01   0.17924E+01
   0.72585E+01   0.17915E+01
   0.72086E+01   0.17892E+01
   0.72086E+01   0.17890E+01
   0.72086E+01   0.17878E+01
   0.72086E+01   0.17882E+01
   0.72086E+01   0.17855E+01
   0.72086E+01   0.17840E+01
   0.72086E+01   0.17818E+01
   0.72086E+01   0.17816E+01
   0.72086E+01   0.17800E+01
   0.71586E+01   0.17793E+01
   0.71586E+01   0.17774E+01
   0.71586E+01   0.17757E+01
   0.71586E+01   0.17767E+01
   0.71586E+01   0.17764E+01
   0.71586E+01   0.17726E+01
   0.71586E+01   0.17688E+01
   0.71586E+01   0.17691E+01
   0.71586E+01   0.17695E+01
   0.71586E+01   0.17675E+01
   0.71086E+01   0.17667E+01
   0.71086E+01   0.17644E+01
   0.71086E+01   0.17656E+01
   0.71086E+01   0.17633E+01
   0.71086E+01   0.17610E+01
   0.71086E+01   0.17604E+01
   0.71086E+01   0.17561E+01
   0.71086E+01   0.17555E+01
   0.71086E+01   0.17558E+01
   0.71086E+01   0.17564E+01
   0.71086E+01   0.17552E+01
   0.71086E+01   0.17555E+01
   0.70586E+01   0.17524E+01
   0.70586E+01   0.17524E+01
   0.70586E+01   0.17528E+01
   0.70586E+01   0.17495E+01
   0.70586E+01   0.17498E+01
   0.70586E+01   0.17485E+01
   0.70586E+01   0.17488E+01
   0.70586E+01   0.17457E+01
   0.70586E+01   0.17473E+01
   0.70586E+01   0.17462E+01
   0.70586E+01   0.17423E+01
   0.70586E+01   0.17429E+01
   0.70586E+01   0.17406E+01
   0.70086E+01   0.17374E+01
   0.70586E+01   0.17371E+01
   0.70086E+01   0.17358E+01
   0.70086E+01   0.17345E+01
   0.70086E+01   0.17340E+01
   0.70086E+01   0.17344E+01
   0.70086E+01   0.17326E+01
   0.70086E+01   0.17330E+01
   0.70086E+01   0.17314E+01
   0.70086E+01   0.17307E+01
   0.70086E+01   0.17293E+01
   0.70086E+01   0.17277E+01
   0.70086E+01   0.17266E+01
   0.69586E+01   0.17250E+01
   0.69586E+01   0.17240E+01
   0.69586E+01   0.17242E+01
   0.69586E+01   0.17206E+01
   0.69586E+01   0.17221E+01
   0.69586E+01   0.17170E+01
   0.69586E+01   0.17199E+01
   0.69586E+01   0.17133E+01
   0.69586E+01   0.17149E+01
   0.69586E+01   0.17136E+01
   0.69586E+01   0.17110E+01
   0.69586E+01   0.17083E+01
   0.69086E+01   0.17071E+01
   0.69086E+01   0.17055E+01
   0.69086E+01   0.17065E+01
   0.69086E+01   0.17074E+01
   0.69086E+01   0.17066E+01
   0.69086E+01   0.17046E+01
   0.69086E+01   0.17052E+01
   0.69086E+01   0.17027E+01
   0.69086E+01   0.17038E+01
   0.69086E+01   0.17019E+01
   0.69086E+01   0.17028E+01
   0.69086E+01   0.17011E+01
   0.69086E+01   0.16987E+01
   0.69086E+01   0.16963E+01
   0.69086E+01   0.16964E+01
   0.68586E+01   0.16956E+01
   0.68586E+01   0.16929E+01
   0.68586E+01   0.16931E+01
   0.68586E+01   0.16910E+01
   0.68586E+01   0.16892E+01
   0.68586E+01   0.16885E+01
   0.68586E+01   0.16897E+01
   0.68586E+01   0.16895E+01
   0.68586E+01   0.16883E+01
   0.68586E+01   0.16840E+01
   0.68586E+01   0.16837E+01
   0.68586E+01   0.16804E+01
   0.68586E+01   0.16819E+01
   0.68586E+01   0.16816E+01
   0.68586E+01   0.16805E+01
   0.68086E+01   0.16774E+01
   0.68086E+01   0.16794E+01
   0.68086E+01   0.16775E+01
   0.68086E+01   0.16759E+01
   0.68086E+01   0.16733E+01
   0.68086E+01   0.16725E+01
   0.68086E+01   0.16721E+01
   0.68086E+01   0.16692E+01
   0.68086E+01   0.16671E+01
   0.68086E+01   0.16654E+01
   0.68086E+01   0.16685E+01
   0.68086E+01   0.16673E+01
   0.68086E+01   0.16667E+01
   0.68086E+01   0.16636E+01
   0.68086E+01   0.16630E+01
   0.67586E+01   0.16629E+01
   0.68086E+01   0.16612E+01
   0.67586E+01   0.16611E+01
   0.67586E+01   0.16601E+01
   0.67586E+01   0.16550E+01
   0.67586E+01   0.16576E+01
   0.67586E+01   0.16555E+01
   0.67586E+01   0.16542E+01
   0.67586E+01   0.16536E+01
   0.67586E+01   0.16502E+01
   0.67586E+01   0.16504E+01
   0.67586E+01   0.16488E+01
   0.67586E+01   0.16473E+01
   0.67586E+01   0.16473E+01
   0.67586E+01   0.16439E+01
   0.67586E+01   0.16458E+01
   0.67586E+01   0.16450E+01
   0.67586E+01   0.16441E+01
   0.67586E+01   0.16440E+01
   0.67087E+01   0.16414E+01
   0.67087E+01   0.16411E+01
   0.67087E+01   0.16366E+01
   0.67087E+01   0.16391E+01
   0.67087E+01   0.16358E+01
   0.67087E+01   0.16371E+01
   0.67087E+01   0.16365E+01
   0.67087E+01   0.16328E+01
   0.67087E+01   0.16313E+01
   0.67087E+01   0.16297E+01
   0.67087E+01   0.16293E+01
   0.67087E+01   0.16321E+01
   0.67087E+01   0.16288E+01
   0.67087E+01   0.16283E+01
   0.67087E+01   0.16276E+01
   0.67087E+01   0.16261E+01
   0.67087E+01   0.16252E+01
   0.67087E+01   0.16265E+01
   0.66587E+01   0.16257E+01
   0.66587E+01   0.16239E+01
   0.66587E+01   0.16190E+01
   0.66587E+01   0.16224E+01
   0.66587E+01   0.16178E+01
   0.66587E+01   0.16172E+01
   0.66587E+01   0.16197E+01
   0.66587E+01   0.16164E+01
   0.66587E+01   0.16145E+01
   0.66587E+01   0.16145E+01
   0.66587E+01   0.16139E+01
   0.66587E+01   0.16136E+01
   0.66587E+01   0.16148E+01
   0.66587E+01   0.16106E+01
   0.66587E+01   0.16133E+01
   0.66587E+01   0.16113E+01
   0.66587E+01   0.16096E+01
   0.66587E+01   0.16068E+01
   0.66587E+01   0.16056E+01
   0.66587E+01   0.16047E+01
   0.66587E+01   0.16043E+01
   0.66587E+01   0.16042E+01
   0.66587E+01   0.16019E+01
   0.66087E+01   0.16038E+01
   0.66587E+01   0.16015E+01
   0.66087E+01   0.16010E+01
   0.66087E+01   0.15983E+01
   0.66087E+01   0.15991E+01
   0.66087E+01   0.15997E+01
   0.66087E+01   0.15949E+01
   0.66087E+01   0.15943E+01
   0.66087E+01   0.15925E+01
   0.66087E+01   0.15936E+01
   0.66087E+01   0.15932E+01
   0.66087E+01   0.15906E+01
   0.66087E+01   0.15901E+01
   0.66087E+01   0.15896E+01
   0.66087E+01   0.15900E+01
   0.66087E+01   0.15885E+01
   0.66087E+01   0.15870E+01
   0.66087E+01   0.15867E+01
   0.66087E+01   0.15862E+01
   0.66087E+01   0.15833E+01
   0.66087E+01   0.15843E+01
   0.66087E+01   0.15825E+01
   0.66087E+01   0.15835E+01
   0.66087E+01   0.15835E+01
   0.66087E+01   0.15811E+01
   0.66087E+01   0.15783E+01
   0.66087E+01   0.15771E+01
   0.65587E+01   0.15766E+01
   0.65587E+01   0.15753E+01
   0.65587E+01   0.15744E+01
   0.65587E+01   0.15744E+01
   0.65587E+01   0.15726E+01
   0.65587E+01   0.15712E+01
   0.65587E+01   0.15715E+01
   0.65587E+01   0.15693E+01
   0.65587E+01   0.15678E+01
   0.65587E+01   0.15674E+01
   0.65587E+01   0.15663E+01
   0.65587E+01   0.15662E+01
   0.65587E+01   0.15653E+01
   0.65587E+01   0.15613E+01
   0.65587E+01   0.15620E+01
   0.65587E+01   0.15619E+01
   0.65587E+01   0.15599E+01
   0.65587E+01   0.15577E+01
   0.65587E+01   0.15601E+01
   0.65587E+01   0.15578E+01
   0.65587E+01   0.15588E+01
   0.65587E+01   0.15565E+01
   0.65587E+01   0.15552E+01
   0.65587E+01   0.15566E+01
   0.65587E+01   0.15567E+01
   0.65587E+01   0.15563E+01
   0.65587E+01   0.15532E+01
   0.65587E+01   0.15515E+01
   0.65587E+01   0.15506E+01
   0.65587E+01   0.15494E+01
   0.65587E+01   0.15497E+01
   0.65587E+01   0.15475E+01
   0.65587E+01   0.15491E+01
   0.65587E+01   0.15465E+01
   0.65587E+01   0.15466E+01
   0.65087E+01   0.15468E+01
   0.65087E+01   0.15463E+01
   0.65087E+01   0.15421E+01
   0.65087E+01   0.15451E+01
   0.65087E+01   0.15432E+01
   0.65087E+01   0.15399E+01
   0.65087E+01   0.15423E+01
   0.65087E+01   0.15395E+01
   0.65087E+01   0.15403E+01
   0.65087E+01   0.15414E+01
   0.65087E+01   0.15373E+01
   0.65087E+01   0.15382E+01
   0.65087E+01   0.15355E+01
   0.65087E+01   0.15384E+01
   0.65087E+01   0.15356E+01
   0.65087E+01   0.15350E+01
   0.65087E+01   0.15284E+01
   0.65087E+01   0.15273E+01
   0.65087E+01   0.15266E+01
   0.65087E+01   0.15283E+01
   0.65087E+01   0.15262E+01
   0.65087E+01   0.15228E+01
   0.65087E+01   0.15227E+01
   0.65087E+01   0.15275E+01
   0.65087E+01   0.15261E+01
   0.65087E+01   0.15245E+01
   0.65087E+01   0.15221E+01
   0.65087E+01   0.15213E+01
   0.65087E+01   0.15208E+01
   0.65087E+01   0.15210E+01
   0.65087E+01   0.15195E+01
   0.65087E+01   0.15184E+01
   0.65087E+01   0.15167E+01
   0.65087E+01   0.15181E+01
   0.65087E+01   0.15132E+01
   0.65087E+01   0.15148E+01
   0.65087E+01   0.15144E+01
   0.65087E+01   0.15146E+01
   0.65087E+01   0.15165E+01
   0.65087E+01   0.15141E+01
   0.65087E+01   0.15126E+01
   0.65087E+01   0.15125E+01
   0.65087E+01   0.15117E+01
   0.65087E+01   0.15107E+01
   0.65087E+01   0.15130E+01
   0.65087E+01   0.15098E+01
   0.65087E+01   0.15070E+01
   0.65087E+01   0.15081E+01
   0.65087E+01   0.15078E+01
   0.65087E+01   0.15077E+01
   0.65087E+01   0.15070E+01
   0.65087E+01   0.15075E+01
   0.65087E+01   0.15056E+01
   0.65087E+01   0.15051E+01
   0.65087E+01   0.15037E+01
   0.65087E+01   0.15008E+01
   0.65087E+01   0.14978E+01
   0.65087E+01   0.14991E+01
   0.65087E+01   0.14987E+01
   0.65087E+01   0.14964E+01
   0.65087E+01   0.14948E+01
   0.65087E+01   0.14950E+01
   0.65087E+01   0.14989E+01
   0.65087E+01   0.14967E+01
   0.65087E+01   0.14923E+01
   0.64587E+01   0.14916E+01
   0.65087E+01   0.14919E+01
   0.65087E+01   0.14924E+01
   0.65087E+01   0.14894E+01
   0.65087E+01   0.14891E+01
   0.64587E+01   0.14888E+01
   0.64587E+01   0.14874E+01
   0.65087E+01   0.14880E+01
   0.65087E+01   0.14878E+01
   0.65087E+01   0.14872E+01
   0.65087E+01   0.14854E+01
   0.65087E+01   0.14823E+01
   0.65087E+01   0.14824E+01
   0.65087E+01   0.14815E+01
   0.65087E+01   0.14838E+01
   0.64587E+01   0.14857E+01
   0.64587E+01   0.14852E+01
   0.64587E+01   0.14806E+01
   0.64587E+01   0.14823E+01
   0.64587E+01   0.14808E+01
   0.64587E+01   0.14774E+01
   0.64587E+01   0.14755E+01
   0.64587E+01   0.14713E+01
   0.64587E+01   0.14709E+01
   0.64587E+01   0.14710E+01
   0.64587E+01   0.14742E+01
   0.65087E+01   0.14733E+01
   0.64587E+01   0.14689E+01
   0.65087E+01   0.14689E+01
   0.64587E+01   0.14712E+01
   0.64587E+01   0.14664E+01
   0.64587E+01   0.14693E+01
   0.64587E+01   0.14691E+01
   0.65087E+01   0.14726E+01
   0.65087E+01   0.14689E+01
   0.65087E+01   0.14671E+01
   0.64587E+01   0.14651E+01
   0.65087E+01   0.14646E+01
   0.64587E+01   0.14652E+01
   0.65087E+01   0.14674E+01
   0.64587E+01   0.14659E+01
   0.65087E+01   0.14674E+01
   0.64587E+01   0.14649E+01
   0.65087E+01   0.14645E+01
   0.65087E+01   0.14658E+01
   0.64587E+01   0.14600E+01
   0.65087E+01   0.14640E+01
   0.65087E+01   0.14609E+01
   0.65087E+01   0.14583E+01
   0.65087E+01   0.14576E+01
   0.65087E+01   0.14552E+01
   0.65087E+01   0.14532E+01
   0.65087E+01   0.14550E+01
   0.65087E+01   0.14507E+01
   0.65087E+01   0.14508E+01
   0.65087E+01   0.14504E+01
   0.65087E+01   0.14486E+01
   0.65087E+01   0.14520E+01
   0.64587E+01   0.14484E+01
   0.64587E+01   0.14471E+01
   0.65087E+01   0.14515E+01
   0.64587E+01   0.14469E+01
   0.65087E+01   0.14493E+01
   0.65087E+01   0.14484E+01
   0.65087E+01   0.14469E+01
   0.65087E+01   0.14482E+01
   0.65087E+01   0.14456E+01
   0.65087E+01   0.14462E+01
   0.65087E+01   0.14446E+01
   0.65087E+01   0.14437E+01
   0.65087E+01   0.14436E+01
   0.65087E+01   0.14398E+01
   0.65087E+01   0.14435E+01
   0.65087E+01   0.14431E+01
   0.65087E+01   0.14439E+01
   0.65087E+01   0.14413E+01
   0.65087E+01   0.14419E+01
   0.65087E+01   0.14422E+01
   0.65087E+01   0.14410E+01
   0.65087E+01   0.14370E+01
   0.65087E+01   0.14377E+01
   0.65087E+01   0.14416E+01
   0.65087E+01   0.14392E+01
   0.65087E+01   0.14397E+01
   0.65087E+01   0.14411E+01
   0.65087E+01   0.14390E+01
   0.65087E+01   0.14383E+01
   0.65087E+01   0.14357E+01
   0.65087E+01   0.14362E+01
   0.65087E+01   0.14334E+01
   0.65087E+01   0.14295E+01
   0.65087E+01   0.14280E+01
   0.65087E+01   0.14262E+01
   0.65087E+01   0.14293E+01
   0.65087E+01   0.14259E+01
   0.65087E+01   0.14275E+01
   0.65087E+01   0.14255E+01
   0.65087E+01   0.14230E+01
   0.65087E+01   0.14261E+01
   0.65087E+01   0.14241E+01
   0.65087E+01   0.14293E+01
   0.65087E+01   0.14272E+01
   0.65087E+01   0.14291E+01
   0.65087E+01   0.14283E+01
   0.65087E+01   0.14288E+01
   0.65087E+01   0.14264E+01
   0.65087E+01   0.14303E+01
   0.65087E+01   0.14240E+01
   0.65087E+01   0.14211E+01
   0.65087E+01   0.14189E+01
   0.65087E+01   0.14182E+01
   0.65087E+01   0.14201E+01
   0.65087E+01   0.14144E+01
   0.65087E+01   0.14169E+01
   0.65087E+01   0.14133E+01
   0.65087E+01   0.14109E+01
   0.65087E+01   0.14164E+01
   0.65087E+01   0.14122E+01
   0.65087E+01   0.14143E+01
   0.65087E+01   0.14100E+01
   0.65087E+01   0.14095E+01
   0.65087E+01   0.14099E+01
   0.65087E+01   0.14100E+01
   0.65087E+01   0.14076E+01
   0.65087E+01   0.14124E+01
   0.65087E+01   0.14093E+01
   0.65087E+01   0.14119E+01
   0.65087E+01   0.14111E+01
   0.65087E+01   0.14098E+01
   0.65087E+01   0.14104E+01
   0.65087E+01   0.14100E+01
   0.65087E+01   0.14071E+01
   0.65087E+01   0.14119E+01
   0.65087E+01   0.14062E+01
   0.65087E+01   0.14101E+01
   0.65087E+01   0.14072E+01
   0.65087E+01   0.14051E+01
   0.65087E+01   0.14075E+01
   0.65087E+01   0.14061E+01
   0.65087E+01   0.14087E+01
   0.65087E+01   0.14108E+01
   0.65587E+01   0.14090E+01
   0.65087E+01   0.14046E+01
   0.65087E+01   0.14011E+01
   0.65587E+01   0.14018E+01
   0.65587E+01   0.14037E+01
   0.65587E+01   0.14026E+01
   0.65587E+01   0.14025E+01
   0.65587E+01   0.13988E+01
   0.65587E+01   0.14014E+01
   0.65587E+01   0.13985E+01
   0.65587E+01   0.13957E+01
   0.65587E+01   0.13982E+01
   0.65587E+01   0.13936E+01
   0.65587E+01   0.13959E+01
   0.65587E+01   0.13924E+01
   0.65587E+01   0.13950E+01
   0.65587E+01   0.13981E+01
   0.65587E+01   0.13944E+01
   0.65587E+01   0.13960E+01
   0.65587E+01   0.13907E+01
   0.65587E+01   0.13927E+01
   0.65587E+01   0.13875E+01
   0.65587E+01   0.13944E+01
   0.65587E+01   0.13919E+01
   0.65587E+01   0.13958E+01
   0.65587E+01   0.13925E+01
   0.65587E+01   0.13921E+01
   0.65587E+01   0.13948E+01
   0.65587E+01   0.13927E+01
   0.65587E+01   0.13934E+01
   0.65587E+01   0.13971E+01
   0.65587E+01   0.13911E+01
   0.65587E+01   0.13930E+01
   0.65587E+01   0.13940E+01
   0.65587E+01   0.13891E+01
   0.65587E+01   0.13858E+01
   0.65587E+01   0.13860E+01
   0.65587E+01   0.13856E+01
   0.65587E+01   0.13867E+01
   0.65587E+01   0.13854E+01
   0.65587E+01   0.13847E+01
   0.65587E+01   0.13852E+01
   0.65587E+01   0.13866E+01
   0.65587E+01   0.13888E+01
   0.65587E+01   0.13867E+01
   0.66087E+01   0.13895E+01
   0.66087E+01   0.13898E+01
   0.66087E+01   0.13830E+01
   0.66087E+01   0.13812E+01
   0.66087E+01   0.13781E+01
   0.66087E+01   0.13752E+01
   0.66087E+01   0.13736E+01
   0.66087E+01   0.13770E+01
   0.66087E+01   0.13710E+01
   0.66087E+01   0.13728E+01
   0.66087E+01   0.13746E+01
   0.66087E+01   0.13766E+01
   0.66087E+01   0.13719E+01
   0.66087E+01   0.13795E+01
   0.66087E+01   0.13754E+01
   0.66087E+01   0.13730E+01
   0.66087E+01   0.13775E+01
   0.66087E+01   0.13741E+01
   0.66087E+01   0.13766E+01
   0.66087E+01   0.13744E+01
   0.66087E+01   0.13810E+01
   0.66087E+01   0.13779E+01
   0.66087E+01   0.13839E+01
   0.66087E+01   0.13784E+01
   0.66087E+01   0.13834E+01
   0.66087E+01   0.13865E+01
   0.66087E+01   0.13809E+01
   0.66087E+01   0.13815E+01
   0.66087E+01   0.13787E+01
   0.66087E+01   0.13844E+01
   0.66087E+01   0.13780E+01
   0.66087E+01   0.13759E+01
   0.66087E+01   0.13759E+01
   0.66087E+01   0.13784E+01
   0.66087E+01   0.13745E+01
   0.66587E+01   0.13775E+01
   0.66087E+01   0.13769E+01
   0.66087E+01   0.13755E+01
   0.66087E+01   0.13738E+01
   0.66087E+01   0.13752E+01
   0.66087E+01   0.13737E+01
   0.66587E+01   0.13763E+01
   0.66587E+01   0.13746E+01
   0.66087E+01   0.13728E+01
   0.66587E+01   0.13748E+01
   0.66587E+01   0.13739E+01
   0.66587E+01   0.13751E+01
   0.66587E+01   0.13738E+01
   0.66587E+01   0.13727E+01
   0.66587E+01   0.13674E+01
   0.66587E+01   0.13650E+01
   0.66587E+01   0.13697E+01
   0.66587E+01   0.13683E+01
   0.66587E+01   0.13706E+01
   0.66587E+01   0.13711E+01
   0.66587E+01   0.13726E+01
   0.66587E+01   0.13729E+01
   0.66587E+01   0.13722E+01
   0.67087E+01   0.13740E+01
   0.66587E+01   0.13745E+01
   0.66587E+01   0.13689E+01
   0.66587E+01   0.13693E+01
   0.67087E+01   0.13742E+01
   0.67087E+01   0.13755E+01
   0.66587E+01   0.13707E+01
   0.66587E+01   0.13707E+01
   0.67087E+01   0.13734E+01
   0.66587E+01   0.13699E+01
   0.67087E+01   0.13768E+01
   0.67087E+01   0.13757E+01
   0.67087E+01   0.13737E+01
   0.67087E+01   0.13771E+01
   0.67087E+01   0.13709E+01
   0.67087E+01   0.13774E+01
   0.67087E+01   0.13756E+01
   0.67087E+01   0.13707E+01
   0.67087E+01   0.13731E+01
   0.67087E+01   0.13737E+01
   0.67087E+01   0.13760E+01
   0.67087E+01   0.13713E+01
   0.67087E+01   0.13769E+01
   0.67087E+01   0.13730E+01
   0.67087E+01   0.13731E+01
   0.67087E+01   0.13722E+01
   0.67087E+01   0.13734E+01
   0.67087E+01   0.13749E+01
   0.67087E+01   0.13745E+01
   0.67087E+01   0.13739E+01
   0.67087E+01   0.13723E+01
   0.67087E+01   0.13780E+01
   0.67087E+01   0.13724E+01
   0.67087E+01   0.13743E+01
   0.67586E+01   0.13791E+01
   0.67586E+01   0.13781E+01
   0.67586E+01   0.13796E+01
   0.67087E+01   0.13752E+01
   0.67586E+01   0.13787E+01
   0.67586E+01   0.13773E+01
   0.67586E+01   0.13832E+01
   0.67586E+01   0.13830E+01
   0.67586E+01   0.13781E+01
   0.67586E+01   0.13777E+01
   0.68086E+01   0.13835E+01
   0.67586E+01   0.13781E+01
   0.68086E+01   0.13838E+01
   0.68086E+01   0.13824E+01
   0.68086E+01   0.13827E+01
   0.68086E+01   0.13803E+01
   0.68086E+01   0.13772E+01
   0.68086E+01   0.13820E+01
   0.68086E+01   0.13837E+01
   0.68086E+01   0.13845E+01
   0.68086E+01   0.13839E+01
   0.68086E+01   0.13811E+01
   0.68086E+01   0.13816E+01
   0.68086E+01   0.13826E+01
   0.68086E+01   0.13847E+01
   0.68086E+01   0.13819E+01
   0.68086E+01   0.13870E+01
   0.68086E+01   0.13871E+01
   0.68086E+01   0.13869E+01
   0.68086E+01   0.13842E+01
   0.68086E+01   0.13837E+01
   0.68086E+01   0.13820E+01
   0.68586E+01   0.13851E+01
   0.68086E+01   0.13831E+01
   0.68586E+01   0.13896E+01
   0.68586E+01   0.13849E+01
   0.68586E+01   0.13891E+01
   0.68086E+01   0.13832E+01
   0.68586E+01   0.13896E+01
   0.68586E+01   0.13891E+01
   0.68086E+01   0.13832E+01
   0.68086E+01   0.13859E+01
   0.68086E+01   0.13854E+01
   0.68086E+01   0.13863E+01
   0.68586E+01   0.13901E+01
   0.68086E+01   0.13874E+01
   0.68086E+01   0.13844E+01
   0.68086E+01   0.13869E+01
   0.68586E+01   0.13912E+01
   0.68586E+01   0.13864E+01
   0.68586E+01   0.13858E+01
   0.68586E+01   0.13888E+01
   0.68586E+01   0.13852E+01
   0.68586E+01   0.13907E+01
   0.68586E+01   0.13922E+01
   0.68586E+01   0.13912E+01
   0.69086E+01   0.13943E+01
   0.69086E+01   0.13924E+01
   0.68586E+01   0.13862E+01
   0.68586E+01   0.13902E+01
   0.68586E+01   0.13905E+01
   0.68586E+01   0.13905E+01
   0.68586E+01   0.13932E+01
   0.69086E+01   0.13902E+01
   0.68586E+01   0.13891E+01
   0.69086E+01   0.13930E+01
   0.68586E+01   0.13885E+01
   0.69086E+01   0.13934E+01
   0.69086E+01   0.13927E+01
   0.69086E+01   0.13917E+01
   0.69086E+01   0.13900E+01
   0.69086E+01   0.13935E+01
   0.69086E+01   0.13921E+01
   0.69086E+01   0.13939E+01
   0.69086E+01   0.13948E+01
   0.69086E+01   0.13946E+01
   0.69086E+01   0.13939E+01
   0.69086E+01   0.13944E+01
   0.69086E+01   0.13929E+01
   0.69086E+01   0.13923E+01
   0.69086E+01   0.13985E+01
   0.69086E+01   0.13931E+01
   0.69086E+01   0.13920E+01
   0.69086E+01   0.13936E+01
   0.69086E+01   0.13985E+01
   0.69086E+01   0.13927E+01
   0.69086E+01   0.13946E+01
   0.69086E+01   0.13949E+01
   0.69086E+01   0.13943E+01
   0.69086E+01   0.13985E+01
   0.69586E+01   0.14000E+01
   0.69586E+01   0.13987E+01
   0.69586E+01   0.13990E+01
   0.69586E+01   0.14020E+01
   0.69586E+01   0.13991E+01
   0.69586E+01   0.14013E+01
   0.69586E+01   0.14001E+01
   0.69586E+01   0.14031E+01
   0.69586E+01   0.14026E+01
   0.69586E+01   0.14040E+01
   0.69586E+01   0.14047E+01
   0.69586E+01   0.14007E+01
   0.69586E+01   0.13981E+01
   0.69586E+01   0.14022E+01
   0.69586E+01   0.13995E+01
   0.69586E+01   0.13991E+01
   0.69586E+01   0.14036E+01
   0.69586E+01   0.14008E+01
   0.69586E+01   0.14041E+01
   0.69586E+01   0.13997E+01
   0.69586E+01   0.14053E+01
   0.69586E+01   0.14002E+01
   0.69586E+01   0.14003E+01
   0.69586E+01   0.14005E+01
   0.69586E+01   0.14015E+01
   0.69586E+01   0.14021E+01
   0.69586E+01   0.14005E+01
   0.69586E+01   0.14004E+01
   0.69586E+01   0.14017E+01
   0.69586E+01   0.14080E+01
   0.70086E+01   0.14081E+01
   0.70086E+01   0.14036E+01
   0.70086E+01   0.14081E+01
   0.70086E+01   0.14104E+01
   0.70086E+01   0.14086E+01
   0.70086E+01   0.14090E+01
   0.70086E+01   0.14116E+01
   0.70086E+01   0.14100E+01
   0.70086E+01   0.14098E+01
   0.70086E+01   0.14072E+01
   0.70086E+01   0.14088E+01
   0.70086E+01   0.14075E+01
   0.70086E+01   0.14090E+01
   0.70086E+01   0.14120E+01
   0.70086E+01   0.14124E+01
   0.70086E+01   0.14107E+01
   0.70086E+01   0.14117E+01
   0.70086E+01   0.14096E+01
   0.70086E+01   0.14103E+01
   0.70086E+01   0.14114E+01
   0.70086E+01   0.14120E+01
   0.70086E+01   0.14113E+01
   0.70086E+01   0.14110E+01
   0.70086E+01   0.14129E+01
   0.70086E+01   0.14142E+01
   0.70086E+01   0.14128E+01
   0.70086E+01   0.14103E+01
   0.70086E+01   0.14123E+01
   0.70086E+01   0.14114E+01
   0.70086E+01   0.14117E+01
   0.70086E+01   0.14121E+01
   0.70086E+01   0.14119E+01
   0.70086E+01   0.14103E+01
   0.70086E+01   0.14145E+01
   0.70086E+01   0.14127E+01
   0.70086E+01   0.14126E+01
   0.70086E+01   0.14150E+01
   0.70086E+01   0.14110E+01
   0.70086E+01   0.14140E+01
   0.70086E+01   0.14140E+01
   0.70086E+01   0.14134E+01
   0.70086E+01   0.14151E+01
   0.70586E+01   0.14178E+01
   0.70586E+01   0.14194E+01
   0.70586E+01   0.14174E+01
   0.70586E+01   0.14179E+01
   0.70586E+01   0.14186E+01
   0.70586E+01   0.14186E+01
   0.70586E+01   0.14174E+01
   0.70586E+01   0.14170E+01
   0.70586E+01   0.14189E+01
   0.70586E+01   0.14187E+01
   0.70586E+01   0.14206E+01
   0.70586E+01   0.14161E+01
   0.70086E+01   0.14148E+01
   0.70586E+01   0.14179E+01
   0.70586E+01   0.14196E+01
   0.70586E+01   0.14196E+01
   0.70586E+01   0.14214E+01
   0.70086E+01   0.14161E+01
   0.70086E+01   0.14176E+01
   0.70086E+01   0.14170E+01
   0.70086E+01   0.14168E+01
   0.70586E+01   0.14178E+01
   0.70586E+01   0.14213E+01
   0.70586E+01   0.14197E+01
   0.70086E+01   0.14168E+01
   0.70586E+01   0.14182E+01
   0.70586E+01   0.14255E+01
   0.70586E+01   0.14240E+01
   0.70586E+01   0.14254E+01
   0.70586E+01   0.14242E+01
   0.70586E+01   0.14229E+01
   0.70586E+01   0.14262E+01
   0.70586E+01   0.14231E+01
   0.71086E+01   0.14233E+01
   0.70586E+01   0.14255E+01
   0.70586E+01   0.14202E+01
   0.71086E+01   0.14277E+01
   0.70586E+01   0.14248E+01
   0.70586E+01   0.14213E+01
   0.71086E+01   0.14280E+01
   0.71086E+01   0.14258E+01
   0.71086E+01   0.14256E+01
   0.71086E+01   0.14245E+01
   0.71086E+01   0.14282E+01
   0.71086E+01   0.14258E+01
   0.71086E+01   0.14269E+01
   0.70586E+01   0.14257E+01
   0.71086E+01   0.14296E+01
   0.71086E+01   0.14290E+01
   0.71086E+01   0.14275E+01
   0.71086E+01   0.14279E+01
   0.71086E+01   0.14295E+01
   0.70586E+01   0.14261E+01
   0.71086E+01   0.14267E+01
   0.70586E+01   0.14245E+01
   0.71086E+01   0.14283E+01
   0.71086E+01   0.14284E+01
   0.71086E+01   0.14281E+01
   0.71086E+01   0.14270E+01
   0.71086E+01   0.14270E+01
   0.70586E+01   0.14242E+01
   0.71086E+01   0.14282E+01
   0.70586E+01   0.14251E+01
   0.71086E+01   0.14293E+01
   0.70586E+01   0.14293E+01
   0.70586E+01   0.14243E+01
   0.70586E+01   0.14290E+01
   0.71086E+01   0.14295E+01
   0.70586E+01   0.14257E+01
   0.70586E+01   0.14250E+01
   0.70586E+01   0.14280E+01
   0.70586E+01   0.14284E+01
   0.71086E+01   0.14309E+01
   0.70586E+01   0.14270E+01
   0.70586E+01   0.14288E+01
   0.70586E+01   0.14306E+01
   0.70586E+01   0.14291E+01
   0.70586E+01   0.14262E+01
   0.70586E+01   0.14269E+01
   0.70586E+01   0.14294E+01
   0.70586E+01   0.14283E+01
   0.70586E+01   0.14276E+01
   0.70586E+01   0.14326E+01
   0.70586E+01   0.14289E+01
   0.70586E+01   0.14267E+01
   0.71086E+01   0.14282E+01
   0.70586E+01   0.14336E+01
   0.71086E+01   0.14325E+01
   0.71086E+01   0.14294E+01
   0.71086E+01   0.14286E+01
   0.71086E+01   0.14292E+01
   0.71086E+01   0.14351E+01
   0.71086E+01   0.14325E+01
   0.71086E+01   0.14333E+01
   0.71086E+01   0.14302E+01
   0.71086E+01   0.14324E+01
   0.71086E+01   0.14334E+01
   0.71086E+01   0.14300E+01
   0.71086E+01   0.14316E+01
   0.71086E+01   0.14339E+01
   0.71086E+01   0.14354E+01
   0.71086E+01   0.14348E+01
   0.71086E+01   0.14334E+01
   0.71086E+01   0.14361E+01
   0.70586E+01   0.14324E+01
   0.70586E+01   0.14344E+01
   0.70586E+01   0.14359E+01
   0.70586E+01   0.14320E+01
   0.70586E+01   0.14339E+01
   0.70586E+01   0.14334E+01
   0.70586E+01   0.14354E+01
   0.70586E+01   0.14354E+01
   0.70586E+01   0.14332E+01
   0.70586E+01   0.14339E+01
   0.70586E+01   0.14352E+01
   0.70586E+01   0.14336E+01
   0.71086E+01   0.14353E+01
   0.71086E+01   0.14384E+01
   0.70586E+01   0.14354E+01
   0.71086E+01   0.14370E+01
   0.71086E+01   0.14405E+01
   0.71086E+01   0.14399E+01
   0.71086E+01   0.14385E+01
   0.71086E+01   0.14393E+01
   0.71086E+01   0.14393E+01
   0.71086E+01   0.14370E+01
   0.71086E+01   0.14407E+01
   0.71086E+01   0.14385E+01
   0.71086E+01   0.14395E+01
   0.71086E+01   0.14404E+01
   0.71086E+01   0.14397E+01
   0.71086E+01   0.14419E+01
   0.71086E+01   0.14386E+01
   0.71086E+01   0.14397E+01
   0.71086E+01   0.14394E+01
   0.71086E+01   0.14424E+01
   0.71086E+01   0.14403E+01
   0.71086E+01   0.14397E+01
   0.71086E+01   0.14396E+01
   0.71086E+01   0.14412E+01
   0.71086E+01   0.14433E+01
   0.71086E+01   0.14382E+01
   0.71086E+01   0.14391E+01
   0.71086E+01   0.14438E+01
   0.71086E+01   0.14387E+01
   0.71086E+01   0.14416E+01
   0.71086E+01   0.14418E+01
   0.71086E+01   0.14384E+01
   0.71086E+01   0.14371E+01
   0.71086E+01   0.14371E+01
   0.71086E+01   0.14426E+01
   0.71086E+01   0.14396E+01
   0.71086E+01   0.14375E+01
   0.71086E+01   0.14403E+01
   0.71086E+01   0.14406E+01
   0.71086E+01   0.14398E+01
   0.71086E+01   0.14377E+01
   0.71086E+01   0.14399E+01
   0.71086E+01   0.14426E+01
   0.71086E+01   0.14371E+01
   0.71086E+01   0.14410E+01
   0.71086E+01   0.14409E+01
   0.71086E+01   0.14384E+01
   0.71086E+01   0.14421E+01
   0.71086E+01   0.14429E+01
   0.71086E+01   0.14399E+01
   0.71086E+01   0.14390E+01
   0.71086E+01   0.14394E+01
   0.71086E+01   0.14412E+01
   0.71086E+01   0.14375E+01
   0.71086E+01   0.14388E+01
   0.70586E+01   0.14408E+01
   0.70586E+01   0.14373E+01
   0.70586E+01   0.14388E+01
   0.71086E+01   0.14440E+01
   0.71086E+01   0.14409E+01
   0.71086E+01   0.14396E+01
   0.71086E+01   0.14419E+01
   0.71086E+01   0.14417E+01
   0.71086E+01   0.14431E+01
   0.71086E+01   0.14438E+01
   0.71086E+01   0.14422E+01
   0.71086E+01   0.14430E+01
   0.71086E+01   0.14467E+01
   0.71086E+01   0.14440E+01
   0.71086E+01   0.14424E+01
   0.71086E+01   0.14437E+01
   0.71086E+01   0.14459E+01
   0.71086E+01   0.14441E+01
   0.71086E+01   0.14448E+01
   0.71086E+01   0.14467E+01
   0.71086E+01   0.14469E+01
   0.71086E+01   0.14429E+01
   0.71086E+01   0.14421E+01
   0.71086E+01   0.14453E+01
   0.71086E+01   0.14445E+01
   0.71086E+01   0.14469E+01
   0.71086E+01   0.14453E+01
   0.71086E+01   0.14458E+01
   0.71086E+01   0.14472E+01
   0.71086E+01   0.14453E+01
   0.71086E+01   0.14491E+01
   0.71086E+01   0.14460E+01
   0.71086E+01   0.14492E+01
   0.71086E+01   0.14480E+01
   0.71086E+01   0.14493E+01
   0.71086E+01   0.14511E+01
   0.71086E+01   0.14461E+01
   0.71086E+01   0.14498E+01
   0.71086E+01   0.14505E+01
   0.71086E+01   0.14494E+01
   0.71086E+01   0.14495E+01
   0.71086E+01   0.14482E+01
   0.71086E+01   0.14491E+01
   0.71086E+01   0.14461E+01
   0.71086E+01   0.14475E+01
   0.71086E+01   0.14486E+01
   0.71086E+01   0.14495E+01
   0.71086E+01   0.14490E+01
   0.71086E+01   0.14505E+01
   0.71086E+01   0.14531E+01
   0.71086E+01   0.14552E+01
   0.71086E+01   0.14536E+01
   0.71086E+01   0.14505E+01
   0.71086E+01   0.14568E+01
   0.71086E+01   0.14523E+01
   0.71086E+01   0.14524E+01
   0.71086E+01   0.14546E+01
   0.71086E+01   0.14504E+01
   0.71086E+01   0.14528E+01
   0.71086E+01   0.14524E+01
   0.71086E+01   0.14524E+01
   0.71086E+01   0.14561E+01
   0.71086E+01   0.14590E+01
   0.71086E+01   0.14592E+01
   0.71086E+01   0.14571E+01
   0.71086E+01   0.14597E+01
   0.71086E+01   0.14569E+01
   0.71086E+01   0.14584E+01
   0.71086E+01   0.14606E+01
   0.71086E+01   0.14579E+01
   0.71086E+01   0.14553E+01
   0.71086E+01   0.14613E+01
   0.71086E+01   0.14590E+01
   0.71086E+01   0.14633E+01
   0.71086E+01   0.14627E+01
   0.71086E+01   0.14650E+01
   0.71086E+01   0.14645E+01
   0.71086E+01   0.14637E+01
   0.71086E+01   0.14603E+01
   0.71086E+01   0.14658E+01
   0.71086E+01   0.14655E+01
   0.71086E+01   0.14668E+01
   0.71086E+01   0.14657E+01
   0.71086E+01   0.14647E+01
   0.71086E+01   0.14655E+01
   0.71086E+01   0.14637E+01
   0.71086E+01   0.14645E+01
   0.71086E+01   0.14641E+01
   0.71086E+01   0.14647E+01
   0.71086E+01   0.14651E+01
   0.71086E+01   0.14630E+01
   0.71086E+01   0.14649E+01
   0.71086E+01   0.14670E+01
   0.71086E+01   0.14695E+01
   0.71086E+01   0.14696E+01
   0.71086E+01   0.14648E+01
   0.71086E+01   0.14680E+01
   0.71086E+01   0.14688E+01
   0.71086E+01   0.14677E+01
   0.71086E+01   0.14700E+01
   0.71086E+01   0.14692E+01
   0.71086E+01   0.14687E+01
   0.71086E+01   0.14679E+01
   0.71086E+01   0.14655E+01
   0.71086E+01   0.14671E+01
   0.71086E+01   0.14708E+01
   0.71086E+01   0.14698E+01
   0.71086E+01   0.14713E+01
   0.71086E+01   0.14660E+01
   0.71086E+01   0.14706E+01
   0.71086E+01   0.14681E+01
   0.71086E+01   0.14727E+01
   0.71086E+01   0.14727E+01
   0.71086E+01   0.14716E+01
   0.71086E+01   0.14725E+01
   0.71086E+01   0.14688E+01
   0.71086E+01   0.14717E+01
   0.71086E+01   0.14719E+01
   0.71086E+01   0.14718E+01
   0.71086E+01   0.14684E+01
   0.71086E+01   0.14691E+01
   0.71086E+01   0.14684E+01
   0.71086E+01   0.14718E+01
   0.71086E+01   0.14720E+01
   0.71086E+01   0.14678E+01
   0.71086E+01   0.14690E+01
   0.71086E+01   0.14675E+01
   0.71086E+01   0.14730E+01
   0.71086E+01   0.14666E+01
   0.71086E+01   0.14711E+01
   0.71086E+01   0.14678E+01
   0.71086E+01   0.14701E+01
   0.71086E+01   0.14703E+01
   0.71086E+01   0.14739E+01
   0.71086E+01   0.14677E+01
   0.71086E+01   0.14693E+01
   0.71086E+01   0.14696E+01
   0.71086E+01   0.14690E+01
   0.71086E+01   0.14701E+01
   0.71086E+01   0.14742E+01
   0.71086E+01   0.14712E+01
   0.71086E+01   0.14690E+01
   0.71086E+01   0.14717E+01
   0.71086E+01   0.14701E+01
   0.71086E+01   0.14714E+01
   0.71086E+01   0.14754E+01
   0.71086E+01   0.14737E+01
   0.71086E+01   0.14706E+01
   0.71086E+01   0.14749E+01
   0.71086E+01   0.14746E+01
   0.71086E+01   0.14768E+01
   0.71086E+01   0.14727E+01
   0.71086E+01   0.14798E+01
   0.71086E+01   0.14791E+01
   0.71086E+01   0.14789E+01
   0.71086E+01   0.14786E+01
   0.71086E+01   0.14745E+01
   0.71086E+01   0.14807E+01
   0.71086E+01   0.14769E+01
   0.71086E+01   0.14833E+01
   0.71086E+01   0.14765E+01
   0.71086E+01   0.14815E+01
   0.71086E+01   0.14832E+01
   0.71086E+01   0.14841E+01
   0.71086E+01   0.14798E+01
   0.71086E+01   0.14848E+01
   0.71086E+01   0.14847E+01
   0.71086E+01   0.14838E+01
   0.71086E+01   0.14829E+01
   0.71086E+01   0.14849E+01
   0.71086E+01   0.14846E+01
   0.71086E+01   0.14815E+01
   0.71086E+01   0.14831E+01
   0.71086E+01   0.14832E+01
   0.71086E+01   0.14816E+01
   0.71086E+01   0.14832E+01
   0.71086E+01   0.14826E+01
   0.71086E+01   0.14833E+01
   0.71086E+01   0.14827E+01
   0.71086E+01   0.14848E+01
   0.71086E+01   0.14825E+01
   0.71086E+01   0.14820E+01
   0.71086E+01   0.14815E+01
   0.71086E+01   0.14833E+01
   0.71086E+01   0.14830E+01
   0.71086E+01   0.14840E+01
   0.71086E+01   0.14824E+01
   0.71086E+01   0.14841E+01
   0.71086E+01   0.14823E+01
   0.71086E+01   0.14822E+01
   0.71086E+01   0.14813E+01
   0.71086E+01   0.14806E+01
   0.71086E+01   0.14816E+01
   0.71086E+01   0.14832E+01
   0.71086E+01   0.14814E+01
   0.71086E+01   0.14804E+01
   0.71086E+01   0.14848E+01
   0.71086E+01   0.14819E+01
   0.71086E+01   0.14846E+01
   0.71086E+01   0.14833E+01
   0.71086E+01   0.14859E+01
   0.71086E+01   0.14877E+01
   0.71086E+01   0.14847E+01
   0.71086E+01   0.14861E+01
   0.71086E+01   0.14868E+01
   0.70586E+01   0.14883E+01
   0.70586E+01   0.14894E+01
   0.70586E+01   0.14862E+01
   0.70586E+01   0.14906E+01
   0.70586E+01   0.14866E+01
   0.70586E+01   0.14861E+01
   0.70586E+01   0.14873E+01
   0.70586E+01   0.14885E+01
   0.70586E+01   0.14894E+01
   0.70586E+01   0.14898E+01
   0.70586E+01   0.14884E+01
   0.70586E+01   0.14860E+01
   0.70586E+01   0.14860E+01
   0.70586E+01   0.14860E+01
   0.70586E+01   0.14903E+01
   0.70586E+01   0.14854E+01
   0.71086E+01   0.14851E+01
   0.70586E+01   0.14871E+01
   0.70586E+01   0.14863E+01
   0.70586E+01   0.14843E+01
   0.70586E+01   0.14886E+01
   0.70586E+01   0.14891E+01
   0.70586E+01   0.14897E+01
   0.70586E+01   0.14864E+01
   0.70586E+01   0.14901E+01
   0.70586E+01   0.14847E+01
   0.70586E+01   0.14832E+01
   0.70586E+01   0.14849E+01
   0.70586E+01   0.14839E+01
   0.70586E+01   0.14864E+01
   0.70586E+01   0.14846E+01
   0.70586E+01   0.14864E+01
   0.70586E+01   0.14918E+01
   0.70586E+01   0.14871E+01
   0.70586E+01   0.14883E+01
   0.70586E+01   0.14883E+01
   0.70586E+01   0.14886E+01
   0.70586E+01   0.14875E+01
   0.70586E+01   0.14899E+01
   0.70586E+01   0.14910E+01
   0.70586E+01   0.14921E+01
   0.70586E+01   0.14920E+01
   0.70586E+01   0.14890E+01
   0.70586E+01   0.14901E+01
   0.70586E+01   0.14909E+01
   0.70586E+01   0.14876E+01
   0.70586E+01   0.14925E+01
   0.70586E+01   0.14928E+01
   0.70586E+01   0.14899E+01
   0.70586E+01   0.14911E+01
   0.70586E+01   0.14934E+01
   0.70586E+01   0.14943E+01
   0.70586E+01   0.14934E+01
   0.70586E+01   0.14918E+01
   0.70586E+01   0.14936E+01
   0.70586E+01   0.14924E+01
   0.70586E+01   0.14934E+01
   0.70586E+01   0.14923E+01
   0.70586E+01   0.14926E+01
   0.70586E+01   0.14925E+01
   0.70586E+01   0.14942E+01
   0.70586E+01   0.14935E+01
   0.70586E+01   0.14936E+01
   0.70586E+01   0.14943E+01
   0.70586E+01   0.14951E+01
   0.70586E+01   0.14939E+01
   0.70586E+01   0.14937E+01
   0.70586E+01   0.14934E+01
   0.70586E+01   0.14959E+01
   0.70586E+01   0.14946E+01
   0.70586E+01   0.14946E+01
   0.70586E+01   0.14925E+01
   0.70586E+01   0.14935E+01
   0.70586E+01   0.14936E+01
   0.70586E+01   0.14955E+01
   0.70586E+01   0.14942E+01
   0.70586E+01   0.14927E+01
   0.70586E+01   0.14965E+01
   0.70586E+01   0.14960E+01
   0.70586E+01   0.14964E+01
   0.70586E+01   0.14970E+01
   0.70586E+01   0.14986E+01
   0.70586E+01   0.14956E+01
   0.70586E+01   0.14954E+01
   0.70586E+01   0.14965E+01
   0.70586E+01   0.14964E+01
   0.70586E+01   0.14940E+01
   0.70586E+01   0.14949E+01
   0.70586E+01   0.14956E+01
   0.70586E+01   0.14969E+01
   0.70586E+01   0.14982E+01
   0.70586E+01   0.14982E+01
   0.70586E+01   0.15001E+01
   0.70586E+01   0.14994E+01
   0.70586E+01   0.15000E+01
   0.70586E+01   0.14993E+01
   0.70586E+01   0.14989E+01
   0.70586E+01   0.14989E+01
   0.70586E+01   0.15004E+01
   0.70586E+01   0.15016E+01
   0.70586E+01   0.15016E+01
   0.70586E+01   0.15001E+01
   0.70586E+01   0.15002E+01
   0.70586E+01   0.14980E+01
   0.70586E+01   0.15011E+01
   0.70586E+01   0.14996E+01
   0.70586E+01   0.15039E+01
   0.70586E+01   0.15002E+01
   0.70586E+01   0.15009E+01
   0.70586E+01   0.15021E+01
   0.70586E+01   0.14997E+01
   0.70586E+01   0.15015E+01
   0.70586E+01   0.14990E+01
   0.70586E+01   0.15000E+01
   0.70586E+01   0.15021E+01
   0.70586E+01   0.14996E+01
   0.70586E+01   0.14998E+01
   0.70586E+01   0.15014E+01
   0.70586E+01   0.15009E+01
   0.70586E+01   0.15020E+01
   0.70586E+01   0.15041E+01
   0.70586E+01   0.15034E+01
   0.70586E+01   0.14997E+01
   0.70586E+01   0.15034E+01
   0.70586E+01   0.15020E+01
   0.70586E+01   0.15024E+01
   0.70586E+01   0.15010E+01
   0.70586E+01   0.15005E+01
   0.70586E+01   0.15050E+01
   0.70586E+01   0.14983E+01
   0.70586E+01   0.14987E+01
   0.70586E+01   0.14994E+01
   0.70586E+01   0.15018E+01
   0.70586E+01   0.14997E+01
   0.70586E+01   0.15003E+01
   0.70586E+01   0.14977E+01
   0.70586E+01   0.15033E+01
   0.70586E+01   0.15033E+01
   0.70586E+01   0.14999E+01
   0.70586E+01   0.14979E+01
   0.70586E+01   0.14999E+01
   0.70586E+01   0.14986E+01
   0.70586E+01   0.15023E+01
   0.70586E+01   0.15016E+01
   0.70586E+01   0.14991E+01
   0.70586E+01   0.15019E+01
   0.70586E+01   0.14970E+01
   0.70586E+01   0.15020E+01
   0.70586E+01   0.15018E+01
   0.70586E+01   0.15008E+01
   0.70586E+01   0.15019E+01
   0.70586E+01   0.14983E+01
   0.70586E+01   0.14974E+01
   0.70586E+01   0.15011E+01
   0.70586E+01   0.15019E+01
   0.70586E+01   0.15003E+01
   0.70586E+01   0.15019E+01
   0.70586E+01   0.15008E+01
   0.70586E+01   0.15002E+01
   0.70586E+01   0.14989E+01
   0.70586E+01   0.14976E+01
   0.70586E+01   0.14963E+01
   0.70586E+01   0.15022E+01
   0.70586E+01   0.14990E+01
   0.70586E+01   0.15023E+01
   0.70586E+01   0.14988E+01
   0.70586E+01   0.15000E+01
   0.70586E+01   0.15017E+01
   0.70586E+01   0.14967E+01
   0.70586E+01   0.14992E+01
   0.70586E+01   0.15028E+01
   0.70586E+01   0.15006E+01
   0.70586E+01   0.14994E+01
   0.70586E+01   0.15005E+01
   0.70586E+01   0.15012E+01
   0.70586E+01   0.14967E+01
   0.70586E+01   0.14985E+01
   0.70586E+01   0.15022E+01
   0.70586E+01   0.14959E+01
   0.70586E+01   0.15011E+01
   0.70586E+01   0.14960E+01
   0.70586E+01   0.15011E+01
   0.70086E+01   0.14968E+01
   0.70586E+01   0.14950E+01
   0.70586E+01   0.14992E+01
   0.70586E+01   0.14946E+01
   0.70586E+01   0.14997E+01
   0.70586E+01   0.14994E+01
   0.70586E+01   0.15010E+01
   0.70086E+01   0.14956E+01
   0.70086E+01   0.14980E+01
   0.70086E+01   0.14976E+01
   0.70086E+01   0.14967E+01
   0.70586E+01   0.14952E+01
   0.70086E+01   0.14976E+01
   0.70086E+01   0.14963E+01
   0.70086E+01   0.14978E+01
   0.70086E+01   0.14964E+01
   0.70086E+01   0.14968E+01
   0.70086E+01   0.14980E+01
   0.70586E+01   0.14960E+01
   0.70086E+01   0.14988E+01
   0.70086E+01   0.14971E+01
   0.70086E+01   0.14993E+01
   0.70086E+01   0.14971E+01
   0.70086E+01   0.14976E+01
   0.70086E+01   0.14990E+01
   0.70086E+01   0.14991E+01
   0.70086E+01   0.14984E+01
   0.70086E+01   0.14939E+01
   0.70086E+01   0.14993E+01
   0.70086E+01   0.14980E+01
   0.70086E+01   0.14958E+01
   0.70086E+01   0.14954E+01
   0.70086E+01   0.14957E+01
   0.70086E+01   0.14985E+01
   0.70086E+01   0.14968E+01
   0.70086E+01   0.14983E+01
   0.70086E+01   0.14958E+01
   0.70086E+01   0.14948E+01
   0.70086E+01   0.14952E+01
   0.70086E+01   0.14985E+01
   0.70086E+01   0.14984E+01
   0.70086E+01   0.14985E+01
   0.70086E+01   0.14961E+01
   0.70086E+01   0.14994E+01
   0.70086E+01   0.15009E+01
   0.70086E+01   0.14996E+01
   0.70086E+01   0.14974E+01
   0.70086E+01   0.14972E+01
   0.70086E+01   0.15003E+01
   0.70086E+01   0.14991E+01
   0.70086E+01   0.14966E+01
   0.70086E+01   0.14971E+01
   0.70086E+01   0.14979E+01
   0.70086E+01   0.14970E+01
   0.70086E+01   0.14980E+01
   0.70086E+01   0.14974E+01
   0.70086E+01   0.15018E+01
   0.70086E+01   0.14976E+01
   0.70086E+01   0.14980E+01
   0.70086E+01   0.15024E+01
   0.70086E+01   0.15034E+01
   0.70086E+01   0.15032E+01
   0.70086E+01   0.15035E+01
   0.70086E+01   0.15044E+01
   0.70086E+01   0.15049E+01
   0.70086E+01   0.15029E+01
   0.70086E+01   0.15038E+01
   0.70086E+01   0.15033E+01
   0.70086E+01   0.15036E+01
   0.70086E+01   0.15009E+01
   0.70086E+01   0.15028E+01
   0.70086E+01   0.15018E+01
   0.70086E+01   0.15027E+01
   0.70086E+01   0.15021E+01
   0.70086E+01   0.15013E+01
   0.70086E+01   0.15031E+01
   0.70086E+01   0.15039E+01
   0.70086E+01   0.15014E+01
   0.70086E+01   0.15002E+01
   0.70086E+01   0.15004E+01
   0.70086E+01   0.15001E+01
   0.70086E+01   0.14998E+01
   0.70086E+01   0.15020E+01
   0.70086E+01   0.14994E+01
   0.70086E+01   0.15042E+01
   0.70086E+01   0.14987E+01
   0.70086E+01   0.15023E+01
   0.70086E+01   0.15029E+01
   0.70086E+01   0.14974E+01
   0.70086E+01   0.15016E+01
   0.70086E+01   0.15026E+01
   0.70086E+01   0.15025E+01
   0.70086E+01   0.15021E+01
   0.70086E+01   0.15016E+01
   0.70086E+01   0.15028E+01
   0.70086E+01   0.14982E+01
   0.70086E+01   0.15028E+01
   0.70086E+01   0.15014E+01
   0.70086E+01   0.14974E+01
   0.70086E+01   0.15017E+01
   0.70086E+01   0.14966E+01
   0.70086E+01   0.15021E+01
   0.70086E+01   0.14959E+01
   0.70086E+01   0.14999E+01
   0.70086E+01   0.14983E+01
   0.70086E+01   0.14974E+01
   0.70086E+01   0.14965E+01
   0.70086E+01   0.14958E+01
   0.70086E+01   0.14902E+01
   0.70086E+01   0.14937E+01
   0.70086E+01   0.14945E+01
   0.70086E+01   0.14956E+01
   0.70086E+01   0.14944E+01
   0.70086E+01   0.14937E+01
   0.70086E+01   0.14937E+01
   0.70086E+01   0.14950E+01
   0.70086E+01   0.14926E+01
   0.70086E+01   0.14942E+01
   0.70086E+01   0.14939E+01
   0.70086E+01   0.14925E+01
   0.70086E+01   0.14936E+01
   0.70086E+01   0.14942E+01
   0.70086E+01   0.14900E+01
   0.70086E+01   0.14929E+01
   0.70086E+01   0.14926E+01
   0.70086E+01   0.14888E+01
   0.70086E+01   0.14898E+01
   0.70086E+01   0.14901E+01
   0.70086E+01   0.14941E+01
   0.70086E+01   0.14936E+01
   0.70086E+01   0.14888E+01
   0.70086E+01   0.14917E+01
   0.70086E+01   0.14949E+01
   0.70086E+01   0.14911E+01
   0.70086E+01   0.14889E+01
   0.70086E+01   0.14907E+01
   0.70086E+01   0.14902E+01
   0.70086E+01   0.14888E+01
   0.70086E+01   0.14905E+01
   0.70086E+01   0.14942E+01
   0.70086E+01   0.14896E+01
   0.70086E+01   0.14947E+01
   0.70086E+01   0.14908E+01
   0.70086E+01   0.14908E+01
   0.70086E+01   0.14936E+01
   0.70086E+01   0.14932E+01
   0.70086E+01   0.14891E+01
   0.70086E+01   0.14893E+01
   0.70086E+01   0.14881E+01
   0.70086E+01   0.14874E+01
   0.70086E+01   0.14872E+01
   0.70086E+01   0.14864E+01
   0.70086E+01   0.14894E+01
   0.70586E+01   0.14837E+01
   0.70086E+01   0.14888E+01
   0.70086E+01   0.14881E+01
   0.70086E+01   0.14831E+01
   0.70086E+01   0.14870E+01
   0.70586E+01   0.14866E+01
   0.70086E+01   0.14808E+01
   0.70086E+01   0.14824E+01
   0.70086E+01   0.14815E+01
   0.70086E+01   0.14830E+01
   0.70086E+01   0.14845E+01
   0.70586E+01   0.14863E+01
   0.70086E+01   0.14806E+01
   0.70086E+01   0.14795E+01
   0.70086E+01   0.14808E+01
   0.70086E+01   0.14816E+01
   0.70086E+01   0.14800E+01
   0.70086E+01   0.14785E+01
   0.70086E+01   0.14795E+01
   0.70586E+01   0.14806E+01
   0.70086E+01   0.14782E+01
   0.70586E+01   0.14708E+01
   0.70586E+01   0.14689E+01
   0.70086E+01   0.14721E+01
   0.70586E+01   0.14677E+01
   0.70586E+01   0.14715E+01
   0.70586E+01   0.14698E+01
   0.70586E+01   0.14706E+01
   0.70586E+01   0.14651E+01
   0.70586E+01   0.14669E+01
   0.70586E+01   0.14638E+01
   0.70086E+01   0.14575E+01
   0.70586E+01   0.14595E+01
   0.70086E+01   0.14594E+01
   0.70586E+01   0.14527E+01
   0.70586E+01   0.14522E+01
   0.70086E+01   0.14501E+01
   0.70586E+01   0.14486E+01
   0.70086E+01   0.14404E+01
   0.70086E+01   0.14420E+01
   0.70086E+01   0.14366E+01
   0.70086E+01   0.14326E+01
   0.69586E+01   0.14282E+01
   0.69586E+01   0.14203E+01
   0.69586E+01   0.14170E+01
   0.69586E+01   0.14120E+01
   0.68586E+01   0.14005E+01
   0.69086E+01   0.13997E+01
   0.67586E+01   0.13877E+01
   0.66587E+01   0.13965E+01
   0.65587E+01   0.14399E+01
   0.70586E+01   0.17313E+01


==> anc/Figure5/1outM_R_m10_m6_y10_rc4_stable.dat <==
   0.40092E+01   0.22002E+00
   0.40092E+01   0.22070E+00
   0.40092E+01   0.22208E+00
   0.45091E+01   0.22287E+00
   0.49340E+01   0.22503E+00
   0.52340E+01   0.22751E+00
   0.55339E+01   0.23027E+00
   0.57838E+01   0.23330E+00
   0.60088E+01   0.23657E+00
   0.62587E+01   0.24009E+00
   0.64837E+01   0.24384E+00
   0.66837E+01   0.24782E+00
   0.68836E+01   0.25203E+00
   0.70836E+01   0.25644E+00
   0.72835E+01   0.26107E+00
   0.74585E+01   0.26590E+00
   0.76585E+01   0.27091E+00
   0.78084E+01   0.27612E+00
   0.79834E+01   0.28149E+00
   0.81584E+01   0.28703E+00
   0.83083E+01   0.29272E+00
   0.84583E+01   0.29857E+00
   0.86083E+01   0.30454E+00
   0.87333E+01   0.31064E+00
   0.88582E+01   0.31686E+00
   0.90082E+01   0.32319E+00
   0.91082E+01   0.32962E+00
   0.92332E+01   0.33614E+00
   0.93581E+01   0.34275E+00
   0.94581E+01   0.34947E+00
   0.95581E+01   0.35619E+00
   0.96581E+01   0.36299E+00
   0.97580E+01   0.36982E+00
   0.98330E+01   0.37674E+00
   0.99330E+01   0.38368E+00
   0.10008E+02   0.39068E+00
   0.10083E+02   0.39769E+00
   0.10158E+02   0.40473E+00
   0.10233E+02   0.41181E+00
   0.10308E+02   0.41889E+00
   0.10383E+02   0.42598E+00
   0.10433E+02   0.43307E+00
   0.10508E+02   0.44020E+00
   0.10558E+02   0.44730E+00
   0.10608E+02   0.45441E+00
   0.10658E+02   0.46154E+00
   0.10733E+02   0.46864E+00
   0.10758E+02   0.47573E+00
   0.10808E+02   0.48284E+00
   0.10858E+02   0.48992E+00
   0.10908E+02   0.49698E+00
   0.10958E+02   0.50403E+00
   0.10983E+02   0.51108E+00
   0.11033E+02   0.51810E+00
   0.11058E+02   0.52510E+00
   0.11083E+02   0.53208E+00
   0.11133E+02   0.53906E+00
   0.11158E+02   0.54599E+00
   0.11183E+02   0.55292E+00
   0.11233E+02   0.55983E+00
   0.11258E+02   0.56669E+00
   0.11283E+02   0.57354E+00
   0.11308E+02   0.58043E+00
   0.11333E+02   0.58712E+00
   0.11358E+02   0.59400E+00
   0.11383E+02   0.60073E+00
   0.11383E+02   0.60742E+00
   0.11408E+02   0.61411E+00
   0.11433E+02   0.62080E+00
   0.11458E+02   0.62746E+00
   0.11483E+02   0.63410E+00
   0.11483E+02   0.64072E+00
   0.11508E+02   0.64726E+00
   0.11533E+02   0.65380E+00
   0.11533E+02   0.66036E+00
   0.11558E+02   0.66685E+00
   0.11583E+02   0.67328E+00
   0.11583E+02   0.67975E+00
   0.11608E+02   0.68613E+00
   0.11608E+02   0.69253E+00
   0.11633E+02   0.69892E+00
   0.11633E+02   0.70523E+00
   0.11658E+02   0.71152E+00
   0.11658E+02   0.71782E+00
   0.11658E+02   0.72411E+00
   0.11683E+02   0.73035E+00
   0.11683E+02   0.73655E+00
   0.11708E+02   0.74272E+00
   0.11708E+02   0.74889E+00
   0.11708E+02   0.75498E+00
   0.11708E+02   0.76108E+00
   0.11733E+02   0.76716E+00
   0.11733E+02   0.77323E+00
   0.11733E+02   0.77923E+00
   0.11758E+02   0.78530E+00
   0.11758E+02   0.79124E+00
   0.11758E+02   0.79723E+00
   0.11758E+02   0.80311E+00
   0.11758E+02   0.80901E+00
   0.11783E+02   0.81496E+00
   0.11783E+02   0.82080E+00
   0.11783E+02   0.82663E+00
   0.11783E+02   0.83243E+00
   0.11783E+02   0.83825E+00
   0.11783E+02   0.84403E+00
   0.11808E+02   0.84976E+00
   0.11808E+02   0.85552E+00
   0.11808E+02   0.86119E+00
   0.11808E+02   0.86686E+00
   0.11808E+02   0.87252E+00
   0.11808E+02   0.87814E+00
   0.11808E+02   0.88378E+00
   0.11808E+02   0.88936E+00
   0.11808E+02   0.89497E+00
   0.11808E+02   0.90050E+00
   0.11808E+02   0.90601E+00
   0.11833E+02   0.91152E+00
   0.11833E+02   0.91701E+00
   0.11833E+02   0.92247E+00
   0.11833E+02   0.92802E+00
   0.11833E+02   0.93338E+00
   0.11833E+02   0.93876E+00
   0.11833E+02   0.94421E+00
   0.11833E+02   0.94951E+00
   0.11833E+02   0.95494E+00
   0.11833E+02   0.96023E+00
   0.11833E+02   0.96557E+00
   0.11833E+02   0.97082E+00
   0.11833E+02   0.97613E+00
   0.11833E+02   0.98135E+00
   0.11808E+02   0.98655E+00
   0.11808E+02   0.99186E+00
   0.11808E+02   0.99704E+00
   0.11808E+02   0.10022E+01
   0.11808E+02   0.10074E+01
   0.11808E+02   0.10125E+01
   0.11808E+02   0.10177E+01
   0.11808E+02   0.10228E+01
   0.11808E+02   0.10279E+01
   0.11808E+02   0.10330E+01
   0.11808E+02   0.10380E+01
   0.11808E+02   0.10431E+01
   0.11808E+02   0.10481E+01
   0.11808E+02   0.10531E+01
   0.11808E+02   0.10582E+01
   0.11783E+02   0.10630E+01
   0.11783E+02   0.10681E+01
   0.11783E+02   0.10729E+01
   0.11783E+02   0.10779E+01
   0.11783E+02   0.10829E+01
   0.11783E+02   0.10877E+01
   0.11783E+02   0.10926E+01
   0.11783E+02   0.10975E+01
   0.11783E+02   0.11023E+01
   0.11758E+02   0.11072E+01
   0.11758E+02   0.11120E+01
   0.11758E+02   0.11168E+01
   0.11758E+02   0.11215E+01
   0.11758E+02   0.11264E+01
   0.11758E+02   0.11311E+01
   0.11758E+02   0.11359E+01
   0.11733E+02   0.11406E+01
   0.11733E+02   0.11453E+01
   0.11733E+02   0.11500E+01
   0.11733E+02   0.11547E+01
   0.11733E+02   0.11594E+01
   0.11733E+02   0.11641E+01
   0.11733E+02   0.11687E+01
   0.11708E+02   0.11733E+01
   0.11708E+02   0.11779E+01
   0.11708E+02   0.11825E+01
   0.11708E+02   0.11871E+01
   0.11708E+02   0.11917E+01
   0.11708E+02   0.11962E+01
   0.11683E+02   0.12008E+01
   0.11683E+02   0.12053E+01
   0.11683E+02   0.12098E+01
   0.11683E+02   0.12143E+01
   0.11683E+02   0.12188E+01
   0.11683E+02   0.12233E+01
   0.11658E+02   0.12278E+01
   0.11658E+02   0.12323E+01
   0.11658E+02   0.12367E+01
   0.11658E+02   0.12412E+01
   0.11658E+02   0.12456E+01
   0.11633E+02   0.12500E+01
   0.11633E+02   0.12544E+01
   0.11633E+02   0.12587E+01
   0.11633E+02   0.12631E+01
   0.11633E+02   0.12675E+01
   0.11608E+02   0.12718E+01
   0.11608E+02   0.12761E+01
   0.11608E+02   0.12805E+01
   0.11608E+02   0.12847E+01
   0.11608E+02   0.12890E+01
   0.11583E+02   0.12933E+01
   0.11583E+02   0.12977E+01
   0.11583E+02   0.13018E+01
   0.11583E+02   0.13061E+01
   0.11583E+02   0.13103E+01
   0.11558E+02   0.13146E+01
   0.11558E+02   0.13187E+01
   0.11558E+02   0.13230E+01
   0.11558E+02   0.13272E+01
   0.11558E+02   0.13313E+01
   0.11533E+02   0.13355E+01
   0.11533E+02   0.13396E+01
   0.11533E+02   0.13437E+01
   0.11533E+02   0.13479E+01
   0.11508E+02   0.13520E+01
   0.11508E+02   0.13561E+01
   0.11508E+02   0.13602E+01
   0.11508E+02   0.13643E+01
   0.11508E+02   0.13684E+01
   0.11483E+02   0.13724E+01
   0.11483E+02   0.13765E+01
   0.11483E+02   0.13805E+01
   0.11483E+02   0.13846E+01
   0.11458E+02   0.13886E+01
   0.11458E+02   0.13927E+01
   0.11458E+02   0.13966E+01
   0.11458E+02   0.14006E+01
   0.11458E+02   0.14046E+01
   0.11433E+02   0.14086E+01
   0.11433E+02   0.14125E+01
   0.11433E+02   0.14164E+01
   0.11433E+02   0.14204E+01
   0.11408E+02   0.14243E+01
   0.11408E+02   0.14283E+01
   0.11408E+02   0.14321E+01
   0.11408E+02   0.14360E+01
   0.11383E+02   0.14399E+01
   0.11383E+02   0.14438E+01
   0.11383E+02   0.14476E+01
   0.11383E+02   0.14514E+01
   0.11358E+02   0.14553E+01
   0.11358E+02   0.14592E+01
   0.11358E+02   0.14630E+01
   0.11358E+02   0.14667E+01
   0.11333E+02   0.14706E+01
   0.11333E+02   0.14744E+01
   0.11333E+02   0.14781E+01
   0.11333E+02   0.14819E+01
   0.11308E+02   0.14857E+01
   0.11308E+02   0.14894E+01
   0.11308E+02   0.14932E+01
   0.11308E+02   0.14969E+01
   0.11283E+02   0.15007E+01
   0.11283E+02   0.15043E+01
   0.11283E+02   0.15080E+01
   0.11283E+02   0.15118E+01
   0.11258E+02   0.15155E+01
   0.11258E+02   0.15191E+01
   0.11258E+02   0.15227E+01
   0.11258E+02   0.15265E+01
   0.11233E+02   0.15301E+01
   0.11233E+02   0.15338E+01
   0.11233E+02   0.15374E+01
   0.11233E+02   0.15410E+01
   0.11208E+02   0.15446E+01
   0.11208E+02   0.15482E+01
   0.11208E+02   0.15518E+01
   0.11208E+02   0.15553E+01
   0.11183E+02   0.15589E+01
   0.11183E+02   0.15624E+01
   0.11183E+02   0.15660E+01
   0.11183E+02   0.15695E+01
   0.11158E+02   0.15731E+01
   0.11158E+02   0.15767E+01
   0.11158E+02   0.15802E+01
   0.11158E+02   0.15837E+01
   0.11133E+02   0.15872E+01
   0.11133E+02   0.15906E+01
   0.11133E+02   0.15941E+01
   0.11108E+02   0.15976E+01
   0.11108E+02   0.16011E+01
   0.11108E+02   0.16044E+01
   0.11108E+02   0.16078E+01
   0.11083E+02   0.16113E+01
   0.11083E+02   0.16147E+01
   0.11083E+02   0.16182E+01
   0.11083E+02   0.16216E+01
   0.11058E+02   0.16251E+01
   0.11058E+02   0.16284E+01
   0.11058E+02   0.16317E+01
   0.11033E+02   0.16352E+01
   0.11033E+02   0.16385E+01
   0.11033E+02   0.16419E+01
   0.11033E+02   0.16452E+01
   0.11008E+02   0.16486E+01
   0.11008E+02   0.16519E+01
   0.11008E+02   0.16551E+01
   0.11008E+02   0.16585E+01
   0.10983E+02   0.16618E+01
   0.10983E+02   0.16651E+01
   0.10983E+02   0.16684E+01
   0.10958E+02   0.16716E+01
   0.10958E+02   0.16749E+01
   0.10958E+02   0.16783E+01
   0.10958E+02   0.16815E+01
   0.10933E+02   0.16847E+01
   0.10933E+02   0.16880E+01
   0.10933E+02   0.16912E+01
   0.10933E+02   0.16944E+01
   0.10908E+02   0.16976E+01
   0.10908E+02   0.17008E+01
   0.10908E+02   0.17040E+01
   0.10883E+02   0.17071E+01
   0.10883E+02   0.17103E+01
   0.10883E+02   0.17134E+01
   0.10883E+02   0.17166E+01
   0.10858E+02   0.17198E+01
   0.10858E+02   0.17230E+01
   0.10858E+02   0.17261E+01
   0.10833E+02   0.17293E+01
   0.10833E+02   0.17323E+01
   0.10833E+02   0.17354E+01
   0.10833E+02   0.17386E+01
   0.10808E+02   0.17416E+01
   0.10808E+02   0.17447E+01
   0.10808E+02   0.17478E+01
   0.10783E+02   0.17509E+01
   0.10783E+02   0.17539E+01
   0.10783E+02   0.17569E+01
   0.10783E+02   0.17599E+01
   0.10758E+02   0.17630E+01
   0.10758E+02   0.17660E+01
   0.10758E+02   0.17691E+01
   0.10733E+02   0.17721E+01
   0.10733E+02   0.17750E+01
   0.10733E+02   0.17780E+01
   0.10733E+02   0.17811E+01
   0.10708E+02   0.17840E+01
   0.10708E+02   0.17870E+01
   0.10708E+02   0.17899E+01
   0.10683E+02   0.17928E+01
   0.10683E+02   0.17958E+01
   0.10683E+02   0.17988E+01
   0.10683E+02   0.18017E+01
   0.10658E+02   0.18046E+01
   0.10658E+02   0.18076E+01
   0.10658E+02   0.18104E+01
   0.10633E+02   0.18134E+01
   0.10633E+02   0.18162E+01
   0.10633E+02   0.18191E+01
   0.10633E+02   0.18219E+01
   0.10608E+02   0.18249E+01
   0.10608E+02   0.18277E+01
   0.10608E+02   0.18305E+01
   0.10583E+02   0.18333E+01
   0.10583E+02   0.18362E+01
   0.10583E+02   0.18390E+01
   0.10583E+02   0.18418E+01
   0.10558E+02   0.18446E+01
   0.10558E+02   0.18474E+01
   0.10558E+02   0.18502E+01
   0.10533E+02   0.18529E+01
   0.10533E+02   0.18557E+01
   0.10533E+02   0.18585E+01
   0.10508E+02   0.18612E+01
   0.10508E+02   0.18640E+01
   0.10508E+02   0.18669E+01
   0.10508E+02   0.18696E+01
   0.10483E+02   0.18722E+01
   0.10483E+02   0.18749E+01
   0.10483E+02   0.18777E+01
   0.10458E+02   0.18803E+01
   0.10458E+02   0.18830E+01
   0.10458E+02   0.18858E+01
   0.10458E+02   0.18884E+01
   0.10433E+02   0.18910E+01
   0.10433E+02   0.18937E+01
   0.10433E+02   0.18964E+01
   0.10408E+02   0.18991E+01
   0.10408E+02   0.19017E+01
   0.10408E+02   0.19044E+01
   0.10383E+02   0.19069E+01
   0.10383E+02   0.19095E+01
   0.10383E+02   0.19122E+01
   0.10383E+02   0.19147E+01
   0.10358E+02   0.19173E+01
   0.10358E+02   0.19199E+01
   0.10358E+02   0.19225E+01
   0.10333E+02   0.19251E+01
   0.10333E+02   0.19277E+01
   0.10333E+02   0.19302E+01
   0.10308E+02   0.19327E+01
   0.10308E+02   0.19353E+01
   0.10308E+02   0.19377E+01
   0.10308E+02   0.19403E+01
   0.10283E+02   0.19429E+01
   0.10283E+02   0.19454E+01
   0.10283E+02   0.19478E+01
   0.10258E+02   0.19504E+01
   0.10258E+02   0.19528E+01
   0.10258E+02   0.19553E+01
   0.10233E+02   0.19578E+01
   0.10233E+02   0.19602E+01
   0.10233E+02   0.19627E+01
   0.10233E+02   0.19651E+01
   0.10208E+02   0.19675E+01
   0.10208E+02   0.19700E+01
   0.10208E+02   0.19724E+01
   0.10183E+02   0.19748E+01
   0.10183E+02   0.19773E+01
   0.10183E+02   0.19797E+01
   0.10158E+02   0.19821E+01
   0.10158E+02   0.19844E+01
   0.10158E+02   0.19867E+01
   0.10158E+02   0.19891E+01
   0.10133E+02   0.19915E+01
   0.10133E+02   0.19940E+01
   0.10133E+02   0.19963E+01
   0.10108E+02   0.19985E+01
   0.10108E+02   0.20009E+01
   0.10108E+02   0.20031E+01
   0.10083E+02   0.20055E+01
   0.10083E+02   0.20079E+01
   0.10083E+02   0.20101E+01
   0.10083E+02   0.20124E+01
   0.10058E+02   0.20147E+01
   0.10058E+02   0.20171E+01
   0.10058E+02   0.20193E+01
   0.10033E+02   0.20215E+01
   0.10033E+02   0.20237E+01
   0.10033E+02   0.20260E+01
   0.10008E+02   0.20282E+01
   0.10008E+02   0.20305E+01
   0.10008E+02   0.20329E+01
   0.10008E+02   0.20350E+01
   0.99830E+01   0.20372E+01
   0.99830E+01   0.20394E+01
   0.99830E+01   0.20416E+01
   0.99580E+01   0.20439E+01
   0.99580E+01   0.20459E+01
   0.99580E+01   0.20481E+01
   0.99330E+01   0.20502E+01
   0.99330E+01   0.20525E+01
   0.99330E+01   0.20546E+01
   0.99330E+01   0.20567E+01
   0.99080E+01   0.20589E+01
   0.99080E+01   0.20609E+01
   0.99080E+01   0.20632E+01
   0.98830E+01   0.20653E+01
   0.98830E+01   0.20674E+01
   0.98830E+01   0.20694E+01
   0.98580E+01   0.20715E+01
   0.98580E+01   0.20737E+01
   0.98580E+01   0.20757E+01
   0.98330E+01   0.20777E+01
   0.98330E+01   0.20798E+01
   0.98330E+01   0.20819E+01
   0.98330E+01   0.20840E+01
   0.98080E+01   0.20860E+01
   0.98080E+01   0.20880E+01
   0.98080E+01   0.20901E+01
   0.97830E+01   0.20921E+01
   0.97830E+01   0.20942E+01
   0.97830E+01   0.20961E+01
   0.97580E+01   0.20980E+01
   0.97580E+01   0.21001E+01
   0.97580E+01   0.21020E+01
   0.97580E+01   0.21040E+01
   0.97331E+01   0.21059E+01
   0.97331E+01   0.21079E+01
   0.97331E+01   0.21099E+01
   0.97081E+01   0.21119E+01
   0.97081E+01   0.21137E+01
   0.97081E+01   0.21157E+01
   0.96831E+01   0.21176E+01
   0.96831E+01   0.21195E+01
   0.96831E+01   0.21214E+01
   0.96581E+01   0.21234E+01
   0.96581E+01   0.21253E+01
   0.96581E+01   0.21272E+01
   0.96581E+01   0.21290E+01
   0.96331E+01   0.21309E+01
   0.96331E+01   0.21328E+01
   0.96331E+01   0.21347E+01
   0.96081E+01   0.21364E+01
   0.96081E+01   0.21384E+01
   0.96081E+01   0.21402E+01
   0.96081E+01   0.21420E+01
   0.95831E+01   0.21437E+01
   0.95831E+01   0.21457E+01
   0.95831E+01   0.21474E+01
   0.95581E+01   0.21492E+01
   0.95581E+01   0.21510E+01
   0.95581E+01   0.21528E+01
   0.95331E+01   0.21546E+01
   0.95331E+01   0.21564E+01
   0.95331E+01   0.21581E+01
   0.95081E+01   0.21599E+01
   0.95081E+01   0.21616E+01
   0.95081E+01   0.21634E+01
   0.94831E+01   0.21650E+01
   0.94831E+01   0.21669E+01
   0.94831E+01   0.21685E+01
   0.94831E+01   0.21704E+01
   0.94581E+01   0.21719E+01
   0.94581E+01   0.21738E+01
   0.94581E+01   0.21754E+01
   0.94331E+01   0.21771E+01
   0.94331E+01   0.21788E+01
   0.94331E+01   0.21805E+01
   0.94331E+01   0.21821E+01
   0.94081E+01   0.21837E+01
   0.94081E+01   0.21854E+01
   0.94081E+01   0.21871E+01
   0.93831E+01   0.21888E+01
   0.93831E+01   0.21903E+01
   0.93831E+01   0.21919E+01
   0.93581E+01   0.21935E+01
   0.93581E+01   0.21951E+01
   0.93581E+01   0.21968E+01
   0.93331E+01   0.21983E+01
   0.93331E+01   0.21999E+01
   0.93331E+01   0.22015E+01
   0.93081E+01   0.22031E+01
   0.93081E+01   0.22046E+01
   0.93081E+01   0.22063E+01
   0.93081E+01   0.22078E+01
   0.92831E+01   0.22093E+01
   0.92831E+01   0.22109E+01
   0.92831E+01   0.22124E+01
   0.92581E+01   0.22140E+01
   0.92581E+01   0.22154E+01
   0.92581E+01   0.22170E+01
   0.92332E+01   0.22184E+01
   0.92332E+01   0.22199E+01
   0.92332E+01   0.22215E+01
   0.92332E+01   0.22230E+01
   0.92082E+01   0.22244E+01
   0.92082E+01   0.22259E+01
   0.92082E+01   0.22274E+01
   0.91832E+01   0.22289E+01
   0.91832E+01   0.22303E+01
   0.91832E+01   0.22317E+01
   0.91582E+01   0.22332E+01
   0.91582E+01   0.22345E+01
   0.91582E+01   0.22361E+01
   0.91582E+01   0.22374E+01
   0.91332E+01   0.22389E+01
   0.91332E+01   0.22404E+01
   0.91332E+01   0.22417E+01
   0.91082E+01   0.22431E+01
   0.91082E+01   0.22445E+01
   0.91082E+01   0.22459E+01
   0.90832E+01   0.22472E+01
   0.90832E+01   0.22486E+01
   0.90832E+01   0.22500E+01
   0.90582E+01   0.22513E+01
   0.90582E+01   0.22526E+01
   0.90582E+01   0.22539E+01
   0.90582E+01   0.22553E+01
   0.90332E+01   0.22567E+01
   0.90332E+01   0.22580E+01
   0.90332E+01   0.22593E+01
   0.90082E+01   0.22605E+01
   0.90082E+01   0.22618E+01
   0.90082E+01   0.22631E+01
   0.89832E+01   0.22644E+01
   0.89832E+01   0.22657E+01
   0.89832E+01   0.22670E+01
   0.89832E+01   0.22682E+01
   0.89582E+01   0.22695E+01
   0.89582E+01   0.22707E+01
   0.89582E+01   0.22720E+01
   0.89332E+01   0.22732E+01
   0.89332E+01   0.22745E+01
   0.89332E+01   0.22758E+01
   0.89332E+01   0.22766E+01

==> anc/Figure5/1outM_R_m10_m6_y10_rc4_unstable.dat <==
   0.89332E+01   0.22763E+01
   0.89332E+01   0.22758E+01
   0.89332E+01   0.22753E+01
   0.89332E+01   0.22746E+01
   0.89332E+01   0.22740E+01
   0.89332E+01   0.22730E+01
   0.89332E+01   0.22723E+01
   0.89082E+01   0.22714E+01
   0.89082E+01   0.22707E+01
   0.89082E+01   0.22697E+01
   0.89082E+01   0.22687E+01
   0.89082E+01   0.22679E+01
   0.89082E+01   0.22669E+01
   0.89082E+01   0.22654E+01
   0.89082E+01   0.22648E+01
   0.89082E+01   0.22635E+01
   0.89082E+01   0.22621E+01
   0.89082E+01   0.22613E+01
   0.89082E+01   0.22604E+01
   0.89082E+01   0.22585E+01
   0.89082E+01   0.22577E+01
   0.89082E+01   0.22562E+01
   0.88832E+01   0.22547E+01
   0.88832E+01   0.22537E+01
   0.88832E+01   0.22525E+01
   0.88832E+01   0.22509E+01
   0.88832E+01   0.22493E+01
   0.88832E+01   0.22483E+01
   0.88832E+01   0.22468E+01
   0.88832E+01   0.22454E+01
   0.88582E+01   0.22433E+01
   0.88582E+01   0.22421E+01
   0.88582E+01   0.22409E+01
   0.88582E+01   0.22395E+01
   0.88582E+01   0.22372E+01
   0.88582E+01   0.22357E+01
   0.88582E+01   0.22344E+01
   0.88332E+01   0.22327E+01
   0.88332E+01   0.22311E+01
   0.88332E+01   0.22294E+01
   0.88332E+01   0.22276E+01
   0.88332E+01   0.22259E+01
   0.88332E+01   0.22252E+01
   0.88082E+01   0.22232E+01
   0.88082E+01   0.22214E+01
   0.88082E+01   0.22192E+01
   0.88082E+01   0.22185E+01
   0.88082E+01   0.22163E+01
   0.88082E+01   0.22148E+01
   0.87832E+01   0.22132E+01
   0.87832E+01   0.22109E+01
   0.87832E+01   0.22086E+01
   0.87832E+01   0.22076E+01
   0.87832E+01   0.22050E+01
   0.87582E+01   0.22038E+01
   0.87582E+01   0.22027E+01
   0.87582E+01   0.22002E+01
   0.87582E+01   0.21974E+01
   0.87582E+01   0.21962E+01
   0.87333E+01   0.21949E+01
   0.87333E+01   0.21927E+01
   0.87333E+01   0.21908E+01
   0.87333E+01   0.21892E+01
   0.87333E+01   0.21862E+01
   0.87083E+01   0.21856E+01
   0.87083E+01   0.21833E+01
   0.87083E+01   0.21817E+01
   0.86833E+01   0.21785E+01
   0.86833E+01   0.21777E+01
   0.86833E+01   0.21753E+01
   0.86833E+01   0.21736E+01
   0.86583E+01   0.21719E+01
   0.86583E+01   0.21702E+01
   0.86583E+01   0.21666E+01
   0.86583E+01   0.21648E+01
   0.86333E+01   0.21639E+01
   0.86333E+01   0.21611E+01
   0.86333E+01   0.21592E+01
   0.86333E+01   0.21573E+01
   0.86083E+01   0.21554E+01
   0.86083E+01   0.21533E+01
   0.86083E+01   0.21513E+01
   0.85833E+01   0.21494E+01
   0.85833E+01   0.21473E+01
   0.85833E+01   0.21451E+01
   0.85833E+01   0.21431E+01
   0.85583E+01   0.21409E+01
   0.85583E+01   0.21396E+01
   0.85583E+01   0.21365E+01
   0.85333E+01   0.21341E+01
   0.85333E+01   0.21339E+01
   0.85333E+01   0.21316E+01
   0.85083E+01   0.21293E+01
   0.85083E+01   0.21269E+01
   0.85083E+01   0.21244E+01
   0.84833E+01   0.21231E+01
   0.84833E+01   0.21195E+01
   0.84833E+01   0.21193E+01
   0.84583E+01   0.21168E+01
   0.84583E+01   0.21142E+01
   0.84583E+01   0.21128E+01
   0.84333E+01   0.21090E+01
   0.84333E+01   0.21086E+01
   0.84333E+01   0.21059E+01
   0.84083E+01   0.21032E+01
   0.84083E+01   0.21030E+01
   0.84083E+01   0.21002E+01
   0.83833E+01   0.20987E+01
   0.83833E+01   0.20946E+01
   0.83833E+01   0.20942E+01
   0.83583E+01   0.20913E+01
   0.83583E+01   0.20909E+01
   0.83333E+01   0.20880E+01
   0.83333E+01   0.20851E+01
   0.83333E+01   0.20846E+01
   0.83083E+01   0.20817E+01
   0.83083E+01   0.20812E+01
   0.83083E+01   0.20782E+01
   0.82833E+01   0.20763E+01
   0.82833E+01   0.20747E+01
   0.82583E+01   0.20728E+01
   0.82583E+01   0.20684E+01
   0.82583E+01   0.20679E+01
   0.82334E+01   0.20646E+01
   0.82334E+01   0.20641E+01
   0.82084E+01   0.20609E+01
   0.82084E+01   0.20604E+01
   0.82084E+01   0.20572E+01
   0.81834E+01   0.20565E+01
   0.81834E+01   0.20532E+01
   0.81584E+01   0.20526E+01
   0.81584E+01   0.20493E+01
   0.81584E+01   0.20487E+01
   0.81334E+01   0.20453E+01
   0.81334E+01   0.20447E+01
   0.81084E+01   0.20412E+01
   0.81084E+01   0.20420E+01
   0.80834E+01   0.20399E+01
   0.80834E+01   0.20378E+01
   0.80834E+01   0.20358E+01
   0.80584E+01   0.20351E+01
   0.80584E+01   0.20315E+01
   0.80334E+01   0.20309E+01
   0.80334E+01   0.20273E+01
   0.80084E+01   0.20266E+01
   0.80084E+01   0.20260E+01
   0.80084E+01   0.20223E+01
   0.79834E+01   0.20216E+01
   0.79584E+01   0.20180E+01
   0.79584E+01   0.20171E+01
   0.79584E+01   0.20164E+01
   0.79334E+01   0.20157E+01
   0.79334E+01   0.20120E+01
   0.79084E+01   0.20112E+01
   0.79084E+01   0.20075E+01
   0.78834E+01   0.20067E+01
   0.78834E+01   0.20060E+01
   0.78834E+01   0.20048E+01
   0.78584E+01   0.20020E+01
   0.78584E+01   0.20021E+01
   0.78584E+01   0.20022E+01
   0.78584E+01   0.20020E+01
   0.78584E+01   0.20022E+01
   0.78584E+01   0.20022E+01
   0.78584E+01   0.20019E+01
   0.78584E+01   0.20015E+01
   0.78584E+01   0.20004E+01
   0.78584E+01   0.20000E+01
   0.78334E+01   0.19985E+01
   0.78334E+01   0.19978E+01
   0.78334E+01   0.19977E+01
   0.78334E+01   0.19974E+01
   0.78334E+01   0.19970E+01
   0.78334E+01   0.19942E+01
   0.78334E+01   0.19935E+01
   0.78084E+01   0.19937E+01
   0.78084E+01   0.19936E+01
   0.78084E+01   0.19927E+01
   0.78084E+01   0.19925E+01
   0.78084E+01   0.19893E+01
   0.78084E+01   0.19910E+01
   0.78084E+01   0.19886E+01
   0.77834E+01   0.19880E+01
   0.77834E+01   0.19875E+01
   0.77834E+01   0.19869E+01
   0.77834E+01   0.19873E+01
   0.77834E+01   0.19850E+01
   0.77834E+01   0.19842E+01
   0.77584E+01   0.19830E+01
   0.77584E+01   0.19820E+01
   0.77584E+01   0.19810E+01
   0.77584E+01   0.19812E+01
   0.77584E+01   0.19781E+01
   0.77584E+01   0.19770E+01
   0.77335E+01   0.19769E+01
   0.77335E+01   0.19757E+01
   0.77335E+01   0.19756E+01
   0.77335E+01   0.19755E+01
   0.77335E+01   0.19723E+01
   0.77085E+01   0.19707E+01
   0.77085E+01   0.19704E+01
   0.77085E+01   0.19702E+01
   0.77085E+01   0.19698E+01
   0.77085E+01   0.19696E+01
   0.77085E+01   0.19676E+01
   0.76835E+01   0.19671E+01
   0.76835E+01   0.19667E+01
   0.76835E+01   0.19647E+01
   0.76835E+01   0.19641E+01
   0.76585E+01   0.19605E+01
   0.76585E+01   0.19599E+01
   0.76585E+01   0.19593E+01
   0.76585E+01   0.19587E+01
   0.76585E+01   0.19580E+01
   0.76335E+01   0.19571E+01
   0.76335E+01   0.19550E+01
   0.76335E+01   0.19542E+01
   0.76335E+01   0.19534E+01
   0.76085E+01   0.19525E+01
   0.76085E+01   0.19517E+01
   0.76085E+01   0.19493E+01
   0.76085E+01   0.19483E+01
   0.75835E+01   0.19474E+01
   0.75835E+01   0.19473E+01
   0.75835E+01   0.19453E+01
   0.75835E+01   0.19429E+01
   0.75585E+01   0.19417E+01
   0.75585E+01   0.19426E+01
   0.75585E+01   0.19414E+01
   0.75585E+01   0.19389E+01
   0.75335E+01   0.19377E+01
   0.75335E+01   0.19365E+01
   0.75335E+01   0.19371E+01
   0.75335E+01   0.19358E+01
   0.75085E+01   0.19334E+01
   0.75085E+01   0.19335E+01
   0.75085E+01   0.19315E+01
   0.75085E+01   0.19311E+01
   0.74835E+01   0.19275E+01
   0.74835E+01   0.19270E+01
   0.74835E+01   0.19265E+01
   0.74835E+01   0.19261E+01
   0.74585E+01   0.19250E+01
   0.74585E+01   0.19225E+01
   0.74585E+01   0.19243E+01
   0.74585E+01   0.19221E+01
   0.74585E+01   0.19238E+01
   0.74585E+01   0.19220E+01
   0.74585E+01   0.19200E+01
   0.74585E+01   0.19214E+01
   0.74335E+01   0.19190E+01
   0.74335E+01   0.19201E+01
   0.74335E+01   0.19189E+01
   0.74335E+01   0.19193E+01
   0.74335E+01   0.19179E+01
   0.74335E+01   0.19157E+01
   0.74335E+01   0.19174E+01
   0.74335E+01   0.19151E+01
   0.74335E+01   0.19156E+01
   0.74085E+01   0.19138E+01
   0.74085E+01   0.19151E+01
   0.74085E+01   0.19131E+01
   0.74085E+01   0.19111E+01
   0.74085E+01   0.19113E+01
   0.74085E+01   0.19100E+01
   0.74085E+01   0.19102E+01
   0.74085E+01   0.19109E+01
   0.74085E+01   0.19105E+01
   0.73835E+01   0.19072E+01
   0.73835E+01   0.19089E+01
   0.73835E+01   0.19087E+01
   0.73835E+01   0.19070E+01
   0.73835E+01   0.19053E+01
   0.73835E+01   0.19048E+01
   0.73835E+01   0.19047E+01
   0.73835E+01   0.19040E+01
   0.73585E+01   0.19036E+01
   0.73585E+01   0.19030E+01
   0.73585E+01   0.19022E+01
   0.73585E+01   0.18995E+01
   0.73585E+01   0.18993E+01
   0.73585E+01   0.18985E+01
   0.73585E+01   0.18988E+01
   0.73335E+01   0.18966E+01
   0.73335E+01   0.18969E+01
   0.73335E+01   0.18945E+01
   0.73335E+01   0.18937E+01
   0.73335E+01   0.18938E+01
   0.73085E+01   0.18914E+01
   0.73085E+01   0.18922E+01
   0.73085E+01   0.18888E+01
   0.73085E+01   0.18877E+01
   0.73085E+01   0.18878E+01
   0.73085E+01   0.18866E+01
   0.72835E+01   0.18866E+01
   0.72835E+01   0.18859E+01
   0.72835E+01   0.18858E+01
   0.72835E+01   0.18845E+01
   0.72835E+01   0.18844E+01
   0.72835E+01   0.18830E+01
   0.72835E+01   0.18811E+01
   0.72835E+01   0.18829E+01
   0.72585E+01   0.18796E+01
   0.72585E+01   0.18792E+01
   0.72585E+01   0.18788E+01
   0.72585E+01   0.18809E+01
   0.72585E+01   0.18801E+01
   0.72585E+01   0.18794E+01
   0.72585E+01   0.18790E+01
   0.72585E+01   0.18782E+01
   0.72585E+01   0.18768E+01
   0.72585E+01   0.18778E+01
   0.72585E+01   0.18763E+01
   0.72585E+01   0.18756E+01
   0.72585E+01   0.18748E+01
   0.72336E+01   0.18740E+01
   0.72336E+01   0.18739E+01
   0.72336E+01   0.18727E+01
   0.72336E+01   0.18729E+01
   0.72336E+01   0.18714E+01
   0.72336E+01   0.18700E+01
   0.72336E+01   0.18719E+01
   0.72336E+01   0.18694E+01
   0.72336E+01   0.18687E+01
   0.72336E+01   0.18696E+01
   0.72336E+01   0.18679E+01
   0.72336E+01   0.18681E+01
   0.72086E+01   0.18674E+01
   0.72086E+01   0.18656E+01
   0.72086E+01   0.18658E+01
   0.72086E+01   0.18654E+01
   0.72086E+01   0.18642E+01
   0.72086E+01   0.18640E+01
   0.72086E+01   0.18608E+01
   0.72086E+01   0.18611E+01
   0.71836E+01   0.18588E+01
   0.72086E+01   0.18598E+01
   0.71836E+01   0.18608E+01
   0.71836E+01   0.18594E+01
   0.71836E+01   0.18571E+01
   0.71836E+01   0.18582E+01
   0.71836E+01   0.18555E+01
   0.71836E+01   0.18572E+01
   0.71836E+01   0.18555E+01
   0.71836E+01   0.18554E+01
   0.71836E+01   0.18560E+01
   0.71836E+01   0.18534E+01
   0.71836E+01   0.18523E+01
   0.71836E+01   0.18517E+01
   0.71586E+01   0.18518E+01
   0.71586E+01   0.18501E+01
   0.71836E+01   0.18511E+01
   0.71586E+01   0.18516E+01
   0.71586E+01   0.18486E+01
   0.71586E+01   0.18498E+01
   0.71586E+01   0.18485E+01
   0.71586E+01   0.18493E+01
   0.71586E+01   0.18479E+01
   0.71586E+01   0.18473E+01
   0.71586E+01   0.18471E+01
   0.71586E+01   0.18474E+01
   0.71586E+01   0.18463E+01
   0.71586E+01   0.18458E+01
   0.71586E+01   0.18467E+01
   0.71586E+01   0.18445E+01
   0.71586E+01   0.18437E+01
   0.71336E+01   0.18419E+01
   0.71586E+01   0.18413E+01
   0.71336E+01   0.18412E+01
   0.71586E+01   0.18411E+01
   0.71336E+01   0.18400E+01
   0.71336E+01   0.18398E+01
   0.71336E+01   0.18403E+01
   0.71336E+01   0.18391E+01
   0.71336E+01   0.18380E+01
   0.71336E+01   0.18388E+01
   0.71336E+01   0.18363E+01
   0.71336E+01   0.18369E+01
   0.71336E+01   0.18363E+01
   0.71336E+01   0.18331E+01
   0.71336E+01   0.18343E+01
   0.71336E+01   0.18325E+01
   0.71336E+01   0.18327E+01
   0.71336E+01   0.18328E+01
   0.71336E+01   0.18329E+01
   0.71336E+01   0.18326E+01
   0.71336E+01   0.18320E+01
   0.71336E+01   0.18319E+01
   0.71336E+01   0.18309E+01
   0.71086E+01   0.18298E+01
   0.71086E+01   0.18295E+01
   0.71086E+01   0.18286E+01
   0.71336E+01   0.18293E+01
   0.71086E+01   0.18272E+01
   0.71086E+01   0.18263E+01
   0.71086E+01   0.18264E+01
   0.71086E+01   0.18271E+01
   0.71086E+01   0.18263E+01
   0.71086E+01   0.18265E+01
   0.71086E+01   0.18267E+01
   0.71086E+01   0.18248E+01
   0.71086E+01   0.18242E+01
   0.71086E+01   0.18209E+01
   0.71086E+01   0.18204E+01
   0.71086E+01   0.18218E+01
   0.71086E+01   0.18198E+01
   0.71086E+01   0.18192E+01
   0.71086E+01   0.18204E+01
   0.71086E+01   0.18193E+01
   0.71086E+01   0.18210E+01
   0.71086E+01   0.18199E+01
   0.71086E+01   0.18195E+01
   0.71086E+01   0.18186E+01
   0.71086E+01   0.18159E+01
   0.71086E+01   0.18158E+01
   0.71086E+01   0.18154E+01
   0.71086E+01   0.18164E+01
   0.71086E+01   0.18156E+01
   0.71086E+01   0.18154E+01
   0.71086E+01   0.18133E+01
   0.71086E+01   0.18142E+01
   0.71086E+01   0.18142E+01
   0.71086E+01   0.18139E+01
   0.71086E+01   0.18131E+01
   0.71086E+01   0.18133E+01
   0.71086E+01   0.18119E+01
   0.71086E+01   0.18106E+01
   0.71086E+01   0.18088E+01
   0.71086E+01   0.18106E+01
   0.71086E+01   0.18108E+01
   0.71086E+01   0.18095E+01
   0.70836E+01   0.18070E+01
   0.71086E+01   0.18086E+01
   0.71086E+01   0.18079E+01
   0.71086E+01   0.18071E+01
   0.71086E+01   0.18078E+01
   0.71086E+01   0.18038E+01
   0.71086E+01   0.18030E+01
   0.71086E+01   0.18047E+01
   0.71086E+01   0.18035E+01
   0.71086E+01   0.18053E+01
   0.70836E+01   0.18021E+01
   0.71086E+01   0.18040E+01
   0.71086E+01   0.18030E+01
   0.71086E+01   0.18027E+01
   0.71086E+01   0.18019E+01
   0.71086E+01   0.18022E+01
   0.71086E+01   0.18027E+01
   0.71086E+01   0.18009E+01
   0.71086E+01   0.18000E+01
   0.71086E+01   0.18012E+01
   0.71086E+01   0.18009E+01
   0.71086E+01   0.17983E+01
   0.71086E+01   0.17985E+01
   0.71086E+01   0.17992E+01
   0.71086E+01   0.17991E+01
   0.71086E+01   0.17972E+01
   0.71086E+01   0.17972E+01
   0.71086E+01   0.17966E+01
   0.71086E+01   0.17942E+01
   0.71086E+01   0.17962E+01
   0.71086E+01   0.17951E+01
   0.71086E+01   0.17944E+01
   0.71086E+01   0.17924E+01
   0.71086E+01   0.17923E+01
   0.71086E+01   0.17942E+01
   0.71086E+01   0.17926E+01
   0.71086E+01   0.17930E+01
   0.71086E+01   0.17927E+01
   0.71086E+01   0.17905E+01
   0.71086E+01   0.17912E+01
   0.71086E+01   0.17893E+01
   0.71086E+01   0.17892E+01
   0.71086E+01   0.17881E+01
   0.71086E+01   0.17905E+01
   0.71086E+01   0.17896E+01
   0.71086E+01   0.17883E+01
   0.71086E+01   0.17885E+01
   0.71086E+01   0.17884E+01
   0.71086E+01   0.17860E+01
   0.71086E+01   0.17891E+01
   0.71086E+01   0.17890E+01
   0.71086E+01   0.17856E+01
   0.71086E+01   0.17834E+01
   0.71086E+01   0.17835E+01
   0.71086E+01   0.17833E+01
   0.71086E+01   0.17841E+01
   0.71086E+01   0.17826E+01
   0.71086E+01   0.17841E+01
   0.71086E+01   0.17842E+01
   0.71086E+01   0.17830E+01
   0.71336E+01   0.17836E+01
   0.71086E+01   0.17836E+01
   0.71086E+01   0.17812E+01
   0.71086E+01   0.17811E+01
   0.71086E+01   0.17793E+01
   0.71086E+01   0.17790E+01
   0.71336E+01   0.17800E+01
   0.71336E+01   0.17797E+01
   0.71086E+01   0.17784E+01
   0.71336E+01   0.17804E+01
   0.71336E+01   0.17787E+01
   0.71336E+01   0.17791E+01
   0.71336E+01   0.17792E+01
   0.71336E+01   0.17754E+01
   0.71086E+01   0.17754E+01
   0.71336E+01   0.17742E+01
   0.71086E+01   0.17754E+01
   0.71336E+01   0.17755E+01
   0.71336E+01   0.17763E+01
   0.71336E+01   0.17756E+01
   0.71336E+01   0.17747E+01
   0.71336E+01   0.17735E+01
   0.71336E+01   0.17734E+01
   0.71336E+01   0.17714E+01
   0.71336E+01   0.17720E+01
   0.71336E+01   0.17720E+01
   0.71336E+01   0.17704E+01
   0.71336E+01   0.17729E+01
   0.71336E+01   0.17722E+01
   0.71336E+01   0.17713E+01
   0.71336E+01   0.17722E+01
   0.71586E+01   0.17706E+01
   0.71336E+01   0.17714E+01
   0.71586E+01   0.17709E+01
   0.71336E+01   0.17681E+01
   0.71336E+01   0.17689E+01
   0.71586E+01   0.17688E+01
   0.71336E+01   0.17680E+01
   0.71586E+01   0.17672E+01
   0.71586E+01   0.17682E+01
   0.71586E+01   0.17689E+01
   0.71586E+01   0.17687E+01
   0.71586E+01   0.17680E+01
   0.71586E+01   0.17679E+01
   0.71586E+01   0.17682E+01
   0.71586E+01   0.17677E+01
   0.71586E+01   0.17662E+01
   0.71586E+01   0.17637E+01
   0.71586E+01   0.17646E+01
   0.71586E+01   0.17656E+01
   0.71586E+01   0.17650E+01
   0.71586E+01   0.17645E+01
   0.71586E+01   0.17633E+01
   0.71586E+01   0.17614E+01
   0.71586E+01   0.17656E+01
   0.71586E+01   0.17630E+01
   0.71586E+01   0.17649E+01
   0.71586E+01   0.17628E+01
   0.71586E+01   0.17612E+01
   0.71586E+01   0.17588E+01
   0.71586E+01   0.17589E+01
   0.71836E+01   0.17622E+01
   0.71836E+01   0.17626E+01
   0.71836E+01   0.17597E+01
   0.71836E+01   0.17616E+01
   0.71836E+01   0.17610E+01
   0.71836E+01   0.17579E+01
   0.71836E+01   0.17583E+01
   0.71836E+01   0.17578E+01
   0.71836E+01   0.17576E+01
   0.71836E+01   0.17598E+01
   0.71836E+01   0.17573E+01
   0.71836E+01   0.17593E+01
   0.71836E+01   0.17585E+01
   0.71836E+01   0.17561E+01
   0.71836E+01   0.17589E+01
   0.71836E+01   0.17558E+01
   0.71836E+01   0.17582E+01
   0.72086E+01   0.17581E+01
   0.72086E+01   0.17564E+01
   0.72086E+01   0.17545E+01
   0.72086E+01   0.17545E+01
   0.72086E+01   0.17528E+01
   0.72086E+01   0.17529E+01
   0.72086E+01   0.17545E+01
   0.72086E+01   0.17518E+01
   0.72086E+01   0.17518E+01
   0.72086E+01   0.17541E+01
   0.72086E+01   0.17539E+01
   0.72086E+01   0.17555E+01
   0.72086E+01   0.17549E+01
   0.72086E+01   0.17553E+01
   0.72086E+01   0.17532E+01
   0.72086E+01   0.17501E+01
   0.72086E+01   0.17509E+01
   0.72336E+01   0.17534E+01
   0.72086E+01   0.17503E+01
   0.72336E+01   0.17528E+01
   0.72336E+01   0.17519E+01
   0.72336E+01   0.17520E+01
   0.72336E+01   0.17514E+01
   0.72336E+01   0.17515E+01
   0.72336E+01   0.17501E+01
   0.72336E+01   0.17486E+01
   0.72336E+01   0.17479E+01
   0.72336E+01   0.17493E+01
   0.72336E+01   0.17492E+01
   0.72336E+01   0.17485E+01
   0.72336E+01   0.17463E+01
   0.72336E+01   0.17494E+01
   0.72336E+01   0.17468E+01
   0.72336E+01   0.17458E+01
   0.72336E+01   0.17464E+01
   0.72336E+01   0.17501E+01
   0.72585E+01   0.17475E+01
   0.72585E+01   0.17494E+01
   0.72585E+01   0.17455E+01
   0.72585E+01   0.17459E+01
   0.72585E+01   0.17470E+01
   0.72585E+01   0.17457E+01
   0.72585E+01   0.17478E+01
   0.72585E+01   0.17457E+01
   0.72585E+01   0.17439E+01
   0.72585E+01   0.17478E+01
   0.72585E+01   0.17463E+01
   0.72585E+01   0.17471E+01
   0.72585E+01   0.17465E+01
   0.72835E+01   0.17475E+01
   0.72585E+01   0.17467E+01
   0.72835E+01   0.17464E+01
   0.72835E+01   0.17436E+01
   0.72835E+01   0.17439E+01
   0.72835E+01   0.17451E+01
   0.72835E+01   0.17418E+01
   0.72835E+01   0.17435E+01
   0.72835E+01   0.17421E+01
   0.72835E+01   0.17454E+01
   0.72835E+01   0.17432E+01
   0.72835E+01   0.17433E+01
   0.72835E+01   0.17449E+01
   0.72835E+01   0.17432E+01
   0.72835E+01   0.17442E+01
   0.72835E+01   0.17445E+01
   0.72835E+01   0.17443E+01
   0.72835E+01   0.17441E+01
   0.72835E+01   0.17407E+01
   0.72835E+01   0.17423E+01
   0.72835E+01   0.17426E+01
   0.73085E+01   0.17429E+01
   0.73085E+01   0.17416E+01
   0.73085E+01   0.17397E+01
   0.73085E+01   0.17408E+01
   0.73085E+01   0.17420E+01
   0.73085E+01   0.17412E+01
   0.73085E+01   0.17417E+01
   0.73085E+01   0.17426E+01
   0.73085E+01   0.17428E+01
   0.73085E+01   0.17430E+01
   0.73085E+01   0.17431E+01
   0.73085E+01   0.17402E+01
   0.73085E+01   0.17410E+01
   0.73085E+01   0.17380E+01
   0.73335E+01   0.17414E+01
   0.73335E+01   0.17399E+01
   0.73335E+01   0.17395E+01
   0.73335E+01   0.17404E+01
   0.73335E+01   0.17390E+01
   0.73335E+01   0.17407E+01
   0.73335E+01   0.17385E+01
   0.73335E+01   0.17356E+01
   0.73335E+01   0.17406E+01
   0.73335E+01   0.17360E+01
   0.73335E+01   0.17388E+01
   0.73335E+01   0.17384E+01
   0.73335E+01   0.17404E+01
   0.73585E+01   0.17379E+01
   0.73585E+01   0.17409E+01
   0.73585E+01   0.17372E+01
   0.73585E+01   0.17401E+01
   0.73585E+01   0.17377E+01
   0.73585E+01   0.17395E+01
   0.73585E+01   0.17378E+01
   0.73585E+01   0.17383E+01
   0.73585E+01   0.17384E+01
   0.73585E+01   0.17390E+01
   0.73585E+01   0.17378E+01
   0.73585E+01   0.17361E+01
   0.73585E+01   0.17353E+01
   0.73585E+01   0.17353E+01
   0.73585E+01   0.17362E+01
   0.73585E+01   0.17382E+01
   0.73835E+01   0.17396E+01
   0.73835E+01   0.17382E+01
   0.73835E+01   0.17390E+01
   0.73835E+01   0.17359E+01
   0.73835E+01   0.17391E+01
   0.73835E+01   0.17377E+01
   0.73835E+01   0.17378E+01
   0.73835E+01   0.17381E+01
   0.73835E+01   0.17382E+01
   0.73835E+01   0.17397E+01
   0.74085E+01   0.17378E+01
   0.74085E+01   0.17382E+01
   0.74085E+01   0.17391E+01
   0.74085E+01   0.17368E+01
   0.74085E+01   0.17365E+01
   0.74085E+01   0.17373E+01
   0.74085E+01   0.17364E+01
   0.74085E+01   0.17356E+01
   0.74085E+01   0.17381E+01
   0.74085E+01   0.17365E+01
   0.74085E+01   0.17380E+01
   0.74335E+01   0.17386E+01
   0.74085E+01   0.17365E+01
   0.74085E+01   0.17386E+01
   0.74085E+01   0.17356E+01
   0.74085E+01   0.17340E+01
   0.74335E+01   0.17339E+01
   0.74335E+01   0.17383E+01
   0.74335E+01   0.17350E+01
   0.74335E+01   0.17379E+01
   0.74335E+01   0.17359E+01
   0.74335E+01   0.17358E+01
   0.74335E+01   0.17382E+01
   0.74335E+01   0.17352E+01
   0.74335E+01   0.17364E+01
   0.74335E+01   0.17357E+01
   0.74335E+01   0.17383E+01
   0.74335E+01   0.17393E+01
   0.74585E+01   0.17382E+01
   0.74335E+01   0.17383E+01
   0.74335E+01   0.17375E+01
   0.74585E+01   0.17333E+01
   0.74585E+01   0.17369E+01
   0.74585E+01   0.17338E+01
   0.74585E+01   0.17364E+01
   0.74585E+01   0.17339E+01
   0.74585E+01   0.17375E+01
   0.74585E+01   0.17370E+01
   0.74585E+01   0.17375E+01
   0.74585E+01   0.17369E+01
   0.74585E+01   0.17357E+01
   0.74585E+01   0.17353E+01
   0.74585E+01   0.17396E+01
   0.74585E+01   0.17372E+01
   0.74835E+01   0.17379E+01
   0.74835E+01   0.17372E+01
   0.74835E+01   0.17390E+01
   0.74835E+01   0.17397E+01
   0.74835E+01   0.17385E+01
   0.74835E+01   0.17376E+01
   0.74835E+01   0.17388E+01
   0.74835E+01   0.17382E+01
   0.74835E+01   0.17389E+01
   0.74835E+01   0.17351E+01
   0.74835E+01   0.17374E+01
   0.74835E+01   0.17344E+01
   0.75085E+01   0.17389E+01
   0.74835E+01   0.17382E+01
   0.74835E+01   0.17387E+01
   0.74835E+01   0.17402E+01
   0.75085E+01   0.17373E+01
   0.75085E+01   0.17377E+01
   0.75085E+01   0.17383E+01
   0.75085E+01   0.17377E+01
   0.75085E+01   0.17381E+01
   0.75085E+01   0.17402E+01
   0.75085E+01   0.17395E+01
   0.75085E+01   0.17395E+01
   0.75085E+01   0.17364E+01
   0.75085E+01   0.17372E+01
   0.75085E+01   0.17375E+01
   0.75335E+01   0.17364E+01
   0.75335E+01   0.17362E+01
   0.75335E+01   0.17372E+01
   0.75335E+01   0.17391E+01
   0.75335E+01   0.17401E+01
   0.75335E+01   0.17412E+01
   0.75335E+01   0.17407E+01
   0.75335E+01   0.17393E+01
   0.75335E+01   0.17422E+01
   0.75335E+01   0.17385E+01
   0.75335E+01   0.17412E+01
   0.75335E+01   0.17404E+01
   0.75335E+01   0.17404E+01
   0.75335E+01   0.17409E+01
   0.75335E+01   0.17403E+01
   0.75335E+01   0.17422E+01
   0.75335E+01   0.17407E+01
   0.75585E+01   0.17430E+01
   0.75335E+01   0.17411E+01
   0.75585E+01   0.17384E+01
   0.75585E+01   0.17375E+01
   0.75585E+01   0.17387E+01
   0.75585E+01   0.17398E+01
   0.75585E+01   0.17427E+01
   0.75585E+01   0.17391E+01
   0.75585E+01   0.17404E+01
   0.75585E+01   0.17409E+01
   0.75585E+01   0.17399E+01
   0.75585E+01   0.17400E+01
   0.75585E+01   0.17443E+01
   0.75585E+01   0.17405E+01
   0.75585E+01   0.17419E+01
   0.75585E+01   0.17405E+01
   0.75585E+01   0.17405E+01
   0.75835E+01   0.17438E+01
   0.75835E+01   0.17438E+01
   0.75835E+01   0.17437E+01
   0.75835E+01   0.17447E+01
   0.75835E+01   0.17445E+01
   0.75835E+01   0.17426E+01
   0.75835E+01   0.17403E+01
   0.75835E+01   0.17423E+01
   0.75835E+01   0.17450E+01
   0.75835E+01   0.17410E+01
   0.75835E+01   0.17431E+01
   0.75835E+01   0.17432E+01
   0.75835E+01   0.17435E+01
   0.75835E+01   0.17420E+01
   0.75835E+01   0.17459E+01
   0.75835E+01   0.17427E+01
   0.76085E+01   0.17431E+01
   0.75835E+01   0.17436E+01
   0.76085E+01   0.17434E+01
   0.76085E+01   0.17457E+01
   0.76085E+01   0.17444E+01
   0.76085E+01   0.17442E+01
   0.76085E+01   0.17462E+01
   0.76085E+01   0.17466E+01
   0.76085E+01   0.17472E+01
   0.76085E+01   0.17475E+01
   0.76085E+01   0.17450E+01
   0.76085E+01   0.17449E+01
   0.76085E+01   0.17462E+01
   0.76085E+01   0.17461E+01
   0.76085E+01   0.17465E+01
   0.76335E+01   0.17486E+01
   0.76335E+01   0.17487E+01
   0.76335E+01   0.17475E+01
   0.76335E+01   0.17466E+01
   0.76335E+01   0.17471E+01
   0.76335E+01   0.17479E+01
   0.76335E+01   0.17483E+01
   0.76335E+01   0.17504E+01
   0.76335E+01   0.17519E+01
   0.76335E+01   0.17486E+01
   0.76335E+01   0.17510E+01
   0.76335E+01   0.17491E+01
   0.76335E+01   0.17517E+01
   0.76585E+01   0.17486E+01
   0.76585E+01   0.17487E+01
   0.76585E+01   0.17502E+01
   0.76585E+01   0.17493E+01
   0.76585E+01   0.17487E+01
   0.76585E+01   0.17500E+01
   0.76585E+01   0.17507E+01
   0.76585E+01   0.17504E+01
   0.76585E+01   0.17514E+01
   0.76585E+01   0.17520E+01
   0.76585E+01   0.17533E+01
   0.76585E+01   0.17502E+01
   0.76585E+01   0.17525E+01
   0.76585E+01   0.17536E+01
   0.76585E+01   0.17540E+01
   0.76585E+01   0.17518E+01
   0.76585E+01   0.17544E+01
   0.76585E+01   0.17538E+01
   0.76585E+01   0.17537E+01
   0.76585E+01   0.17531E+01
   0.76835E+01   0.17536E+01
   0.76585E+01   0.17536E+01
   0.76835E+01   0.17532E+01
   0.76585E+01   0.17537E+01
   0.76585E+01   0.17549E+01
   0.76585E+01   0.17560E+01
   0.76835E+01   0.17558E+01
   0.76835E+01   0.17569E+01
   0.76835E+01   0.17520E+01
   0.76835E+01   0.17565E+01
   0.76835E+01   0.17558E+01
   0.76835E+01   0.17530E+01
   0.76835E+01   0.17531E+01
   0.76835E+01   0.17551E+01
   0.76835E+01   0.17546E+01
   0.77085E+01   0.17547E+01
   0.76835E+01   0.17566E+01
   0.76835E+01   0.17588E+01
   0.76835E+01   0.17568E+01
   0.76835E+01   0.17567E+01
   0.76835E+01   0.17559E+01
   0.76835E+01   0.17566E+01
   0.76835E+01   0.17576E+01
   0.76835E+01   0.17562E+01
   0.76835E+01   0.17563E+01
   0.77085E+01   0.17573E+01
   0.77085E+01   0.17572E+01
   0.77085E+01   0.17587E+01
   0.77085E+01   0.17595E+01
   0.77085E+01   0.17592E+01
   0.77085E+01   0.17604E+01
   0.77085E+01   0.17617E+01
   0.77085E+01   0.17602E+01
   0.77085E+01   0.17605E+01
   0.77085E+01   0.17592E+01
   0.77085E+01   0.17598E+01
   0.77085E+01   0.17608E+01
   0.77085E+01   0.17606E+01
   0.77085E+01   0.17608E+01
   0.77085E+01   0.17592E+01
   0.77085E+01   0.17599E+01
   0.77085E+01   0.17603E+01
   0.77085E+01   0.17619E+01
   0.77335E+01   0.17620E+01
   0.77335E+01   0.17646E+01
   0.77335E+01   0.17643E+01
   0.77335E+01   0.17664E+01
   0.77335E+01   0.17623E+01
   0.77335E+01   0.17663E+01
   0.77335E+01   0.17647E+01
   0.77335E+01   0.17647E+01
   0.77335E+01   0.17646E+01
   0.77335E+01   0.17659E+01
   0.77335E+01   0.17669E+01
   0.77335E+01   0.17667E+01
   0.77335E+01   0.17671E+01
   0.77335E+01   0.17668E+01
   0.77335E+01   0.17667E+01
   0.77335E+01   0.17673E+01
   0.77335E+01   0.17688E+01
   0.77335E+01   0.17691E+01
   0.77335E+01   0.17658E+01
   0.77584E+01   0.17649E+01
   0.77335E+01   0.17700E+01
   0.77584E+01   0.17676E+01
   0.77584E+01   0.17663E+01
   0.77584E+01   0.17658E+01
   0.77584E+01   0.17689E+01
   0.77335E+01   0.17700E+01
   0.77335E+01   0.17687E+01
   0.77335E+01   0.17693E+01
   0.77584E+01   0.17695E+01
   0.77584E+01   0.17661E+01
   0.77584E+01   0.17709E+01
   0.77584E+01   0.17670E+01
   0.77584E+01   0.17708E+01
   0.77584E+01   0.17696E+01
   0.77584E+01   0.17690E+01
   0.77584E+01   0.17709E+01
   0.77584E+01   0.17689E+01
   0.77584E+01   0.17689E+01
   0.77584E+01   0.17699E+01
   0.77584E+01   0.17700E+01
   0.77584E+01   0.17701E+01
   0.77584E+01   0.17698E+01
   0.77584E+01   0.17713E+01
   0.77584E+01   0.17728E+01
   0.77584E+01   0.17741E+01
   0.77584E+01   0.17728E+01
   0.77584E+01   0.17762E+01
   0.77584E+01   0.17728E+01
   0.77584E+01   0.17718E+01
   0.77834E+01   0.17727E+01
   0.77834E+01   0.17733E+01
   0.77834E+01   0.17760E+01
   0.77834E+01   0.17733E+01
   0.77834E+01   0.17729E+01
   0.77834E+01   0.17757E+01
   0.77834E+01   0.17757E+01
   0.77834E+01   0.17759E+01
   0.77834E+01   0.17778E+01
   0.77834E+01   0.17744E+01
   0.77834E+01   0.17751E+01
   0.77834E+01   0.17784E+01
   0.77834E+01   0.17767E+01
   0.77834E+01   0.17777E+01
   0.77834E+01   0.17777E+01
   0.77834E+01   0.17782E+01
   0.77834E+01   0.17793E+01
   0.77834E+01   0.17797E+01
   0.77834E+01   0.17774E+01
   0.77834E+01   0.17781E+01
   0.77834E+01   0.17801E+01
   0.77834E+01   0.17786E+01
   0.77834E+01   0.17817E+01
   0.77834E+01   0.17807E+01
   0.77834E+01   0.17779E+01
   0.77834E+01   0.17800E+01
   0.77834E+01   0.17812E+01
   0.77834E+01   0.17808E+01
   0.77834E+01   0.17792E+01
   0.77834E+01   0.17788E+01
   0.77834E+01   0.17792E+01
   0.77834E+01   0.17813E+01
   0.77834E+01   0.17810E+01
   0.77834E+01   0.17820E+01
   0.77834E+01   0.17794E+01
   0.77834E+01   0.17822E+01
   0.78084E+01   0.17820E+01
   0.78084E+01   0.17851E+01
   0.78084E+01   0.17823E+01
   0.78084E+01   0.17836E+01
   0.78084E+01   0.17852E+01
   0.78084E+01   0.17850E+01
   0.78084E+01   0.17831E+01
   0.78084E+01   0.17825E+01
   0.78084E+01   0.17826E+01
   0.78084E+01   0.17847E+01
   0.78084E+01   0.17869E+01
   0.78084E+01   0.17846E+01
   0.78084E+01   0.17871E+01
   0.78084E+01   0.17867E+01
   0.78084E+01   0.17846E+01
   0.78084E+01   0.17854E+01
   0.78084E+01   0.17888E+01
   0.78334E+01   0.17874E+01
   0.78084E+01   0.17882E+01
   0.78334E+01   0.17893E+01
   0.78084E+01   0.17863E+01
   0.78084E+01   0.17875E+01
   0.78084E+01   0.17879E+01
   0.78334E+01   0.17877E+01
   0.78084E+01   0.17878E+01
   0.78084E+01   0.17862E+01
   0.78084E+01   0.17864E+01
   0.78084E+01   0.17865E+01
   0.78084E+01   0.17884E+01
   0.78084E+01   0.17872E+01
   0.78084E+01   0.17902E+01
   0.78084E+01   0.17879E+01
   0.78084E+01   0.17893E+01
   0.78084E+01   0.17905E+01
   0.78084E+01   0.17909E+01
   0.78084E+01   0.17902E+01
   0.78084E+01   0.17890E+01
   0.78334E+01   0.17920E+01
   0.78334E+01   0.17921E+01
   0.78334E+01   0.17899E+01
   0.78334E+01   0.17912E+01
   0.78334E+01   0.17894E+01
   0.78334E+01   0.17896E+01
   0.78334E+01   0.17942E+01
   0.78334E+01   0.17912E+01
   0.78334E+01   0.17936E+01
   0.78334E+01   0.17940E+01
   0.78334E+01   0.17933E+01
   0.78334E+01   0.17929E+01
   0.78334E+01   0.17923E+01
   0.78334E+01   0.17933E+01
   0.78334E+01   0.17921E+01
   0.78334E+01   0.17963E+01
   0.78334E+01   0.17965E+01
   0.78334E+01   0.17953E+01
   0.78334E+01   0.17932E+01
   0.78334E+01   0.17928E+01
   0.78334E+01   0.17958E+01
   0.78334E+01   0.17962E+01
   0.78334E+01   0.17935E+01
   0.78334E+01   0.17941E+01
   0.78334E+01   0.17955E+01
   0.78334E+01   0.17954E+01
   0.78334E+01   0.17955E+01
   0.78334E+01   0.17965E+01
   0.78334E+01   0.17985E+01
   0.78334E+01   0.17979E+01
   0.78334E+01   0.17949E+01
   0.78334E+01   0.17983E+01
   0.78334E+01   0.17977E+01
   0.78334E+01   0.17950E+01
   0.78334E+01   0.17959E+01
   0.78334E+01   0.17995E+01
   0.78334E+01   0.17996E+01
   0.78334E+01   0.18004E+01
   0.78334E+01   0.18020E+01
   0.78334E+01   0.18007E+01
   0.78334E+01   0.18012E+01
   0.78334E+01   0.18008E+01
   0.78334E+01   0.18008E+01
   0.78334E+01   0.18013E+01
   0.78334E+01   0.18008E+01
   0.78334E+01   0.18022E+01
   0.78334E+01   0.18037E+01
   0.78334E+01   0.18032E+01
   0.78334E+01   0.18018E+01
   0.78334E+01   0.18029E+01
   0.78334E+01   0.18030E+01
   0.78334E+01   0.18037E+01
   0.78334E+01   0.18021E+01
   0.78334E+01   0.18027E+01
   0.78334E+01   0.18038E+01
   0.78584E+01   0.18040E+01
   0.78334E+01   0.18030E+01
   0.78334E+01   0.18047E+01
   0.78584E+01   0.18041E+01
   0.78584E+01   0.18049E+01
   0.78334E+01   0.18038E+01
   0.78334E+01   0.18016E+01
   0.78334E+01   0.18047E+01
   0.78334E+01   0.18060E+01
   0.78334E+01   0.18057E+01
   0.78334E+01   0.18028E+01
   0.78584E+01   0.18064E+01
   0.78334E+01   0.18063E+01
   0.78334E+01   0.18048E+01
   0.78334E+01   0.18043E+01
   0.78334E+01   0.18045E+01
   0.78334E+01   0.18052E+01
   0.78334E+01   0.18076E+01
   0.78334E+01   0.18054E+01
   0.78334E+01   0.18051E+01
   0.78334E+01   0.18049E+01
   0.78584E+01   0.18077E+01
   0.78584E+01   0.18063E+01
   0.78334E+01   0.18075E+01
   0.78584E+01   0.18079E+01
   0.78584E+01   0.18088E+01
   0.78584E+01   0.18055E+01
   0.78584E+01   0.18052E+01
   0.78584E+01   0.18066E+01
   0.78334E+01   0.18059E+01
   0.78584E+01   0.18087E+01
   0.78584E+01   0.18087E+01
   0.78584E+01   0.18095E+01
   0.78584E+01   0.18093E+01
   0.78584E+01   0.18066E+01
   0.78584E+01   0.18097E+01
   0.78584E+01   0.18097E+01
   0.78584E+01   0.18070E+01
   0.78584E+01   0.18080E+01
   0.78584E+01   0.18064E+01
   0.78584E+01   0.18099E+01
   0.78584E+01   0.18106E+01
   0.78584E+01   0.18071E+01
   0.78584E+01   0.18094E+01
   0.78584E+01   0.18076E+01
   0.78584E+01   0.18089E+01
   0.78584E+01   0.18081E+01
   0.78584E+01   0.18107E+01
   0.78584E+01   0.18114E+01
   0.78584E+01   0.18101E+01
   0.78584E+01   0.18115E+01
   0.78584E+01   0.18119E+01
   0.78584E+01   0.18110E+01
   0.78584E+01   0.18131E+01
   0.78584E+01   0.18143E+01
   0.78584E+01   0.18122E+01
   0.78584E+01   0.18130E+01
   0.78584E+01   0.18122E+01
   0.78584E+01   0.18134E+01
   0.78584E+01   0.18121E+01
   0.78584E+01   0.18127E+01
   0.78584E+01   0.18141E+01
   0.78584E+01   0.18135E+01
   0.78334E+01   0.18122E+01
   0.78584E+01   0.18115E+01
   0.78334E+01   0.18144E+01
   0.78334E+01   0.18120E+01
   0.78334E+01   0.18126E+01
   0.78334E+01   0.18125E+01
   0.78334E+01   0.18129E+01
   0.78334E+01   0.18131E+01
   0.78334E+01   0.18135E+01
   0.78334E+01   0.18146E+01
   0.78334E+01   0.18153E+01
   0.78334E+01   0.18154E+01
   0.78334E+01   0.18152E+01
   0.78334E+01   0.18162E+01
   0.78334E+01   0.18151E+01
   0.78584E+01   0.18152E+01
   0.78584E+01   0.18172E+01
   0.78584E+01   0.18179E+01
   0.78584E+01   0.18172E+01
   0.78584E+01   0.18177E+01
   0.78584E+01   0.18184E+01
   0.78584E+01   0.18155E+01
   0.78584E+01   0.18181E+01
   0.78584E+01   0.18154E+01
   0.78584E+01   0.18178E+01
   0.78584E+01   0.18161E+01
   0.78584E+01   0.18180E+01
   0.78584E+01   0.18187E+01
   0.78584E+01   0.18149E+01
   0.78584E+01   0.18154E+01
   0.78584E+01   0.18177E+01
   0.78584E+01   0.18150E+01
   0.78584E+01   0.18153E+01
   0.78584E+01   0.18178E+01
   0.78584E+01   0.18167E+01
   0.78584E+01   0.18158E+01
   0.78584E+01   0.18183E+01
   0.78334E+01   0.18189E+01
   0.78584E+01   0.18202E+01
   0.78584E+01   0.18184E+01
   0.78334E+01   0.18185E+01
   0.78584E+01   0.18191E+01
   0.78334E+01   0.18170E+01
   0.78334E+01   0.18200E+01
   0.78334E+01   0.18181E+01
   0.78334E+01   0.18191E+01
   0.78334E+01   0.18200E+01
   0.78334E+01   0.18209E+01
   0.78334E+01   0.18179E+01
   0.78334E+01   0.18182E+01
   0.78334E+01   0.18208E+01
   0.78334E+01   0.18171E+01
   0.78334E+01   0.18175E+01
   0.78334E+01   0.18205E+01
   0.78334E+01   0.18175E+01
   0.78334E+01   0.18175E+01
   0.78334E+01   0.18179E+01
   0.78334E+01   0.18189E+01
   0.78334E+01   0.18190E+01
   0.78334E+01   0.18201E+01
   0.78334E+01   0.18199E+01
   0.78334E+01   0.18201E+01
   0.78334E+01   0.18211E+01
   0.78334E+01   0.18213E+01
   0.78334E+01   0.18220E+01
   0.78334E+01   0.18205E+01
   0.78584E+01   0.18228E+01
   0.78334E+01   0.18203E+01
   0.78334E+01   0.18223E+01
   0.78334E+01   0.18237E+01
   0.78334E+01   0.18211E+01
   0.78334E+01   0.18228E+01
   0.78334E+01   0.18232E+01
   0.78334E+01   0.18245E+01
   0.78334E+01   0.18243E+01
   0.78334E+01   0.18247E+01
   0.78334E+01   0.18235E+01
   0.78334E+01   0.18227E+01
   0.78334E+01   0.18226E+01
   0.78334E+01   0.18230E+01
   0.78334E+01   0.18228E+01
   0.78334E+01   0.18241E+01
   0.78334E+01   0.18214E+01
   0.78334E+01   0.18235E+01
   0.78334E+01   0.18237E+01
   0.78334E+01   0.18239E+01
   0.78334E+01   0.18228E+01
   0.78334E+01   0.18224E+01
   0.78334E+01   0.18216E+01
   0.78334E+01   0.18246E+01
   0.78334E+01   0.18209E+01
   0.78334E+01   0.18220E+01
   0.78334E+01   0.18225E+01
   0.78334E+01   0.18242E+01
   0.78334E+01   0.18243E+01
   0.78334E+01   0.18223E+01
   0.78334E+01   0.18217E+01
   0.78334E+01   0.18206E+01
   0.78334E+01   0.18241E+01
   0.78334E+01   0.18238E+01
   0.78334E+01   0.18249E+01
   0.78334E+01   0.18213E+01
   0.78334E+01   0.18221E+01
   0.78334E+01   0.18236E+01
   0.78334E+01   0.18264E+01
   0.78334E+01   0.18273E+01
   0.78334E+01   0.18259E+01
   0.78334E+01   0.18245E+01
   0.78334E+01   0.18269E+01
   0.78334E+01   0.18267E+01
   0.78334E+01   0.18245E+01
   0.78334E+01   0.18265E+01
   0.78334E+01   0.18252E+01
   0.78334E+01   0.18252E+01
   0.78334E+01   0.18258E+01
   0.78334E+01   0.18270E+01
   0.78334E+01   0.18257E+01
   0.78334E+01   0.18251E+01
   0.78334E+01   0.18262E+01
   0.78334E+01   0.18254E+01
   0.78084E+01   0.18238E+01
   0.78084E+01   0.18244E+01
   0.78084E+01   0.18227E+01
   0.78084E+01   0.18257E+01
   0.78084E+01   0.18234E+01
   0.78084E+01   0.18244E+01
   0.78084E+01   0.18246E+01
   0.78084E+01   0.18227E+01
   0.78084E+01   0.18232E+01
   0.78084E+01   0.18221E+01
   0.78084E+01   0.18253E+01
   0.78084E+01   0.18224E+01
   0.78084E+01   0.18227E+01
   0.78084E+01   0.18229E+01
   0.78084E+01   0.18258E+01
   0.78084E+01   0.18251E+01
   0.78084E+01   0.18252E+01
   0.78084E+01   0.18259E+01
   0.78084E+01   0.18249E+01
   0.78084E+01   0.18281E+01
   0.78084E+01   0.18270E+01
   0.78084E+01   0.18270E+01
   0.78084E+01   0.18273E+01
   0.78084E+01   0.18281E+01
   0.78084E+01   0.18279E+01
   0.78084E+01   0.18289E+01
   0.78084E+01   0.18280E+01
   0.78084E+01   0.18283E+01
   0.78084E+01   0.18279E+01
   0.78084E+01   0.18281E+01
   0.78084E+01   0.18279E+01
   0.78084E+01   0.18274E+01
   0.78084E+01   0.18280E+01
   0.78084E+01   0.18283E+01
   0.78084E+01   0.18284E+01
   0.78084E+01   0.18285E+01
   0.78084E+01   0.18285E+01
   0.78084E+01   0.18282E+01
   0.78084E+01   0.18284E+01
   0.78084E+01   0.18290E+01
   0.78084E+01   0.18275E+01
   0.78084E+01   0.18282E+01
   0.78084E+01   0.18286E+01
   0.78084E+01   0.18289E+01
   0.78084E+01   0.18273E+01
   0.78084E+01   0.18282E+01
   0.78084E+01   0.18289E+01
   0.78084E+01   0.18290E+01
   0.78084E+01   0.18285E+01
   0.78084E+01   0.18270E+01
   0.78084E+01   0.18291E+01
   0.78084E+01   0.18258E+01
   0.78084E+01   0.18261E+01
   0.78084E+01   0.18265E+01
   0.78084E+01   0.18249E+01
   0.78084E+01   0.18258E+01
   0.78084E+01   0.18273E+01
   0.78084E+01   0.18258E+01
   0.78084E+01   0.18258E+01
   0.78084E+01   0.18270E+01
   0.78084E+01   0.18263E+01
   0.78084E+01   0.18269E+01
   0.78084E+01   0.18261E+01
   0.78084E+01   0.18273E+01
   0.78084E+01   0.18253E+01
   0.77834E+01   0.18250E+01
   0.78084E+01   0.18277E+01
   0.77834E+01   0.18277E+01
   0.77834E+01   0.18273E+01
   0.78084E+01   0.18283E+01
   0.77834E+01   0.18272E+01
   0.78084E+01   0.18286E+01
   0.77834E+01   0.18282E+01
   0.78084E+01   0.18258E+01
   0.78084E+01   0.18282E+01
   0.78084E+01   0.18279E+01
   0.78084E+01   0.18281E+01
   0.78084E+01   0.18252E+01
   0.77834E+01   0.18296E+01
   0.77834E+01   0.18279E+01
   0.77834E+01   0.18272E+01
   0.77834E+01   0.18297E+01
   0.77834E+01   0.18284E+01
   0.77834E+01   0.18286E+01
   0.77834E+01   0.18284E+01
   0.77834E+01   0.18260E+01
   0.77834E+01   0.18273E+01
   0.77834E+01   0.18275E+01
   0.77834E+01   0.18277E+01
   0.77834E+01   0.18264E+01
   0.77834E+01   0.18267E+01
   0.77834E+01   0.18275E+01
   0.77834E+01   0.18268E+01
   0.77834E+01   0.18274E+01
   0.77834E+01   0.18264E+01
   0.77834E+01   0.18280E+01
   0.77834E+01   0.18281E+01
   0.77834E+01   0.18270E+01
   0.77834E+01   0.18283E+01
   0.77834E+01   0.18273E+01
   0.77834E+01   0.18272E+01
   0.77834E+01   0.18280E+01
   0.77834E+01   0.18251E+01
   0.77834E+01   0.18276E+01
   0.77834E+01   0.18266E+01
   0.77834E+01   0.18274E+01
   0.77834E+01   0.18258E+01
   0.77834E+01   0.18265E+01
   0.77834E+01   0.18257E+01
   0.77834E+01   0.18273E+01
   0.77834E+01   0.18278E+01
   0.77834E+01   0.18257E+01
   0.77584E+01   0.18291E+01
   0.77834E+01   0.18265E+01
   0.77834E+01   0.18280E+01
   0.77584E+01   0.18284E+01
   0.77584E+01   0.18278E+01
   0.77584E+01   0.18281E+01
   0.77584E+01   0.18280E+01
   0.77584E+01   0.18254E+01
   0.77834E+01   0.18271E+01
   0.77584E+01   0.18285E+01
   0.77834E+01   0.18282E+01
   0.77584E+01   0.18270E+01
   0.77584E+01   0.18288E+01
   0.77584E+01   0.18286E+01
   0.77584E+01   0.18272E+01
   0.77834E+01   0.18289E+01
   0.77834E+01   0.18294E+01
   0.77834E+01   0.18298E+01
   0.77584E+01   0.18280E+01
   0.77584E+01   0.18292E+01
   0.77584E+01   0.18271E+01
   0.77584E+01   0.18276E+01
   0.77584E+01   0.18281E+01
   0.77584E+01   0.18250E+01
   0.77584E+01   0.18257E+01
   0.77584E+01   0.18251E+01
   0.77584E+01   0.18259E+01
   0.77584E+01   0.18255E+01
   0.77584E+01   0.18272E+01
   0.77584E+01   0.18257E+01
   0.77584E+01   0.18266E+01
   0.77584E+01   0.18265E+01
   0.77584E+01   0.18248E+01
   0.77584E+01   0.18265E+01
   0.77584E+01   0.18272E+01
   0.77584E+01   0.18275E+01
   0.77584E+01   0.18266E+01
   0.77584E+01   0.18279E+01
   0.77584E+01   0.18264E+01
   0.77584E+01   0.18273E+01
   0.77584E+01   0.18269E+01
   0.77584E+01   0.18248E+01
   0.77584E+01   0.18248E+01
   0.77584E+01   0.18279E+01
   0.77584E+01   0.18252E+01
   0.77584E+01   0.18248E+01
   0.77584E+01   0.18278E+01
   0.77584E+01   0.18250E+01
   0.77584E+01   0.18257E+01
   0.77584E+01   0.18273E+01
   0.77584E+01   0.18270E+01
   0.77584E+01   0.18242E+01
   0.77584E+01   0.18254E+01
   0.77584E+01   0.18264E+01
   0.77584E+01   0.18261E+01
   0.77584E+01   0.18257E+01
   0.77584E+01   0.18277E+01
   0.77584E+01   0.18254E+01
   0.77584E+01   0.18259E+01
   0.77584E+01   0.18281E+01
   0.77584E+01   0.18284E+01
   0.77584E+01   0.18272E+01
   0.77335E+01   0.18279E+01
   0.77584E+01   0.18284E+01
   0.77335E+01   0.18268E+01
   0.77335E+01   0.18271E+01
   0.77335E+01   0.18271E+01
   0.77335E+01   0.18277E+01
   0.77335E+01   0.18280E+01
   0.77335E+01   0.18277E+01
   0.77584E+01   0.18265E+01
   0.77335E+01   0.18277E+01
   0.77335E+01   0.18268E+01
   0.77335E+01   0.18280E+01
   0.77335E+01   0.18268E+01
   0.77335E+01   0.18269E+01
   0.77335E+01   0.18275E+01
   0.77335E+01   0.18267E+01
   0.77335E+01   0.18271E+01
   0.77335E+01   0.18268E+01
   0.77335E+01   0.18275E+01
   0.77335E+01   0.18269E+01
   0.77335E+01   0.18260E+01
   0.77335E+01   0.18270E+01
   0.77335E+01   0.18278E+01
   0.77335E+01   0.18273E+01
   0.77335E+01   0.18275E+01
   0.77335E+01   0.18265E+01
   0.77335E+01   0.18262E+01
   0.77335E+01   0.18274E+01
   0.77335E+01   0.18272E+01
   0.77335E+01   0.18274E+01
   0.77335E+01   0.18276E+01
   0.77335E+01   0.18263E+01
   0.77335E+01   0.18261E+01
   0.77335E+01   0.18258E+01
   0.77335E+01   0.18262E+01
   0.77335E+01   0.18264E+01
   0.77335E+01   0.18255E+01
   0.77335E+01   0.18248E+01
   0.77335E+01   0.18252E+01
   0.77335E+01   0.18226E+01
   0.77335E+01   0.18263E+01
   0.77335E+01   0.18255E+01
   0.77335E+01   0.18256E+01
   0.77335E+01   0.18258E+01
   0.77335E+01   0.18251E+01
   0.77335E+01   0.18256E+01
   0.77335E+01   0.18225E+01
   0.77335E+01   0.18240E+01
   0.77335E+01   0.18248E+01
   0.77335E+01   0.18227E+01
   0.77335E+01   0.18248E+01
   0.77335E+01   0.18241E+01
   0.77335E+01   0.18242E+01
   0.77335E+01   0.18249E+01
   0.77335E+01   0.18235E+01
   0.77335E+01   0.18247E+01
   0.77335E+01   0.18233E+01
   0.77335E+01   0.18224E+01
   0.77085E+01   0.18219E+01
   0.77085E+01   0.18225E+01
   0.77085E+01   0.18213E+01
   0.77085E+01   0.18203E+01
   0.77085E+01   0.18241E+01
   0.77085E+01   0.18242E+01
   0.77085E+01   0.18227E+01
   0.77085E+01   0.18221E+01
   0.77085E+01   0.18237E+01
   0.77085E+01   0.18234E+01
   0.77085E+01   0.18226E+01
   0.77085E+01   0.18221E+01
   0.77085E+01   0.18209E+01
   0.77085E+01   0.18232E+01
   0.77085E+01   0.18217E+01
   0.77085E+01   0.18229E+01
   0.77085E+01   0.18220E+01
   0.77085E+01   0.18230E+01
   0.77085E+01   0.18219E+01
   0.77085E+01   0.18214E+01
   0.77085E+01   0.18200E+01
   0.77085E+01   0.18208E+01
   0.77085E+01   0.18190E+01
   0.77085E+01   0.18192E+01
   0.77085E+01   0.18209E+01
   0.77085E+01   0.18193E+01
   0.77085E+01   0.18203E+01
   0.77085E+01   0.18198E+01
   0.77085E+01   0.18207E+01
   0.77085E+01   0.18207E+01
   0.77085E+01   0.18203E+01
   0.77085E+01   0.18216E+01
   0.77085E+01   0.18231E+01
   0.77085E+01   0.18226E+01
   0.77085E+01   0.18223E+01
   0.77085E+01   0.18213E+01
   0.77085E+01   0.18221E+01
   0.77085E+01   0.18233E+01
   0.77085E+01   0.18226E+01
   0.77085E+01   0.18224E+01
   0.77085E+01   0.18233E+01
   0.77085E+01   0.18232E+01
   0.77085E+01   0.18223E+01
   0.77085E+01   0.18229E+01
   0.77085E+01   0.18222E+01
   0.77085E+01   0.18233E+01
   0.77085E+01   0.18217E+01
   0.77085E+01   0.18217E+01
   0.77085E+01   0.18212E+01
   0.77085E+01   0.18205E+01
   0.77085E+01   0.18201E+01
   0.77085E+01   0.18195E+01
   0.77085E+01   0.18199E+01
   0.77085E+01   0.18200E+01
   0.77085E+01   0.18205E+01
   0.77085E+01   0.18216E+01
   0.77085E+01   0.18213E+01
   0.77085E+01   0.18197E+01
   0.76835E+01   0.18217E+01
   0.77085E+01   0.18206E+01
   0.76835E+01   0.18205E+01
   0.77085E+01   0.18190E+01
   0.77085E+01   0.18209E+01
   0.77085E+01   0.18209E+01
   0.76835E+01   0.18196E+01
   0.77085E+01   0.18200E+01
   0.76835E+01   0.18201E+01
   0.76835E+01   0.18185E+01
   0.77085E+01   0.18194E+01
   0.77085E+01   0.18205E+01
   0.76835E+01   0.18196E+01
   0.76835E+01   0.18180E+01
   0.76835E+01   0.18201E+01
   0.76835E+01   0.18172E+01
   0.76835E+01   0.18205E+01
   0.76835E+01   0.18197E+01
   0.76835E+01   0.18199E+01
   0.77085E+01   0.18202E+01
   0.76835E+01   0.18173E+01
   0.76835E+01   0.18171E+01
   0.76835E+01   0.18194E+01
   0.76835E+01   0.18191E+01
   0.76835E+01   0.18191E+01
   0.76835E+01   0.18194E+01
   0.76835E+01   0.18170E+01
   0.76835E+01   0.18176E+01
   0.76835E+01   0.18201E+01
   0.76835E+01   0.18194E+01
   0.76835E+01   0.18163E+01
   0.76835E+01   0.18162E+01
   0.76835E+01   0.18183E+01
   0.76835E+01   0.18185E+01
   0.76835E+01   0.18167E+01
   0.76835E+01   0.18174E+01
   0.76835E+01   0.18165E+01
   0.76835E+01   0.18188E+01
   0.76835E+01   0.18164E+01
   0.76835E+01   0.18194E+01
   0.76835E+01   0.18186E+01
   0.76835E+01   0.18180E+01
   0.76835E+01   0.18189E+01
   0.76835E+01   0.18164E+01
   0.76835E+01   0.18171E+01
   0.76835E+01   0.18166E+01
   0.76835E+01   0.18170E+01
   0.76835E+01   0.18187E+01
   0.76835E+01   0.18171E+01
   0.76835E+01   0.18171E+01
   0.76835E+01   0.18190E+01
   0.76835E+01   0.18179E+01
   0.76835E+01   0.18169E+01
   0.76835E+01   0.18178E+01
   0.76835E+01   0.18157E+01
   0.76835E+01   0.18154E+01
   0.76835E+01   0.18164E+01
   0.76835E+01   0.18180E+01
   0.76835E+01   0.18166E+01
   0.76835E+01   0.18152E+01
   0.76835E+01   0.18153E+01
   0.76835E+01   0.18170E+01
   0.76835E+01   0.18178E+01
   0.76835E+01   0.18156E+01
   0.76835E+01   0.18167E+01
   0.76835E+01   0.18173E+01
   0.76835E+01   0.18150E+01
   0.76835E+01   0.18156E+01
   0.76835E+01   0.18169E+01
   0.76835E+01   0.18154E+01
   0.76835E+01   0.18167E+01
   0.76835E+01   0.18169E+01
   0.76835E+01   0.18145E+01
   0.76835E+01   0.18174E+01
   0.76835E+01   0.18174E+01
   0.76585E+01   0.18146E+01
   0.76585E+01   0.18145E+01
   0.76585E+01   0.18149E+01
   0.76585E+01   0.18147E+01
   0.76585E+01   0.18149E+01
   0.76835E+01   0.18139E+01
   0.76585E+01   0.18164E+01
   0.76585E+01   0.18142E+01
   0.76585E+01   0.18139E+01
   0.76585E+01   0.18151E+01
   0.76585E+01   0.18147E+01
   0.76585E+01   0.18151E+01
   0.76585E+01   0.18139E+01
   0.76585E+01   0.18132E+01
   0.76585E+01   0.18142E+01
   0.76835E+01   0.18160E+01
   0.76585E+01   0.18162E+01
   0.76835E+01   0.18161E+01
   0.76835E+01   0.18166E+01
   0.76585E+01   0.18159E+01
   0.76835E+01   0.18156E+01
   0.76585E+01   0.18153E+01
   0.76835E+01   0.18154E+01
   0.76835E+01   0.18165E+01
   0.76835E+01   0.18155E+01
   0.76585E+01   0.18123E+01
   0.76585E+01   0.18134E+01
   0.76585E+01   0.18134E+01
   0.76585E+01   0.18161E+01
   0.76585E+01   0.18154E+01
   0.76585E+01   0.18140E+01
   0.76585E+01   0.18141E+01
   0.76585E+01   0.18141E+01
   0.76585E+01   0.18151E+01
   0.76585E+01   0.18133E+01
   0.76585E+01   0.18135E+01
   0.76585E+01   0.18135E+01
   0.76585E+01   0.18127E+01
   0.76585E+01   0.18132E+01
   0.76585E+01   0.18125E+01
   0.76585E+01   0.18130E+01
   0.76585E+01   0.18133E+01
   0.76585E+01   0.18130E+01
   0.76585E+01   0.18114E+01
   0.76585E+01   0.18119E+01
   0.76585E+01   0.18113E+01
   0.76585E+01   0.18117E+01
   0.76585E+01   0.18113E+01
   0.76585E+01   0.18130E+01
   0.76585E+01   0.18127E+01
   0.76585E+01   0.18138E+01
   0.76585E+01   0.18141E+01
   0.76585E+01   0.18137E+01
   0.76585E+01   0.18100E+01
   0.76585E+01   0.18103E+01
   0.76585E+01   0.18118E+01
   0.76585E+01   0.18103E+01
   0.76585E+01   0.18124E+01
   0.76585E+01   0.18130E+01
   0.76585E+01   0.18105E+01
   0.76585E+01   0.18099E+01
   0.76585E+01   0.18110E+01
   0.76585E+01   0.18130E+01
   0.76585E+01   0.18122E+01
   0.76585E+01   0.18125E+01
   0.76585E+01   0.18130E+01
   0.76585E+01   0.18095E+01
   0.76585E+01   0.18121E+01
   0.76585E+01   0.18117E+01
   0.76585E+01   0.18116E+01
   0.76585E+01   0.18100E+01
   0.76585E+01   0.18118E+01
   0.76585E+01   0.18119E+01
   0.76585E+01   0.18103E+01
   0.76585E+01   0.18118E+01
   0.76585E+01   0.18114E+01
   0.76585E+01   0.18106E+01
   0.76585E+01   0.18113E+01
   0.76585E+01   0.18106E+01
   0.76585E+01   0.18099E+01
   0.76585E+01   0.18111E+01
   0.76585E+01   0.18100E+01
   0.76585E+01   0.18111E+01
   0.76585E+01   0.18096E+01
   0.76585E+01   0.18096E+01
   0.76585E+01   0.18104E+01
   0.76585E+01   0.18096E+01
   0.76585E+01   0.18099E+01
   0.76585E+01   0.18092E+01
   0.76585E+01   0.18099E+01
   0.76585E+01   0.18097E+01
   0.76585E+01   0.18090E+01
   0.76585E+01   0.18115E+01
   0.76585E+01   0.18088E+01
   0.76585E+01   0.18125E+01
   0.76585E+01   0.18087E+01
   0.76585E+01   0.18108E+01
   0.76585E+01   0.18089E+01
   0.76585E+01   0.18112E+01
   0.76585E+01   0.18092E+01
   0.76585E+01   0.18085E+01
   0.76585E+01   0.18111E+01
   0.76585E+01   0.18079E+01
   0.76585E+01   0.18110E+01
   0.76585E+01   0.18104E+01
   0.76585E+01   0.18102E+01
   0.76585E+01   0.18103E+01
   0.76585E+01   0.18100E+01
   0.76585E+01   0.18085E+01
   0.76585E+01   0.18112E+01
   0.76585E+01   0.18085E+01
   0.76585E+01   0.18108E+01
   0.76585E+01   0.18103E+01
   0.76585E+01   0.18073E+01
   0.76585E+01   0.18096E+01
   0.76585E+01   0.18106E+01
   0.76585E+01   0.18100E+01
   0.76585E+01   0.18093E+01
   0.76585E+01   0.18104E+01
   0.76585E+01   0.18089E+01
   0.76585E+01   0.18077E+01
   0.76585E+01   0.18072E+01
   0.76585E+01   0.18066E+01
   0.76585E+01   0.18095E+01
   0.76585E+01   0.18080E+01
   0.76585E+01   0.18069E+01
   0.76585E+01   0.18071E+01
   0.76585E+01   0.18100E+01
   0.76585E+01   0.18084E+01
   0.76585E+01   0.18073E+01
   0.76585E+01   0.18077E+01
   0.76585E+01   0.18079E+01
   0.76585E+01   0.18085E+01
   0.76585E+01   0.18083E+01
   0.76585E+01   0.18092E+01
   0.76585E+01   0.18097E+01
   0.76585E+01   0.18079E+01
   0.76585E+01   0.18060E+01
   0.76585E+01   0.18094E+01
   0.76585E+01   0.18099E+01
   0.76585E+01   0.18083E+01
   0.76585E+01   0.18081E+01
   0.76585E+01   0.18082E+01
   0.76585E+01   0.18089E+01
   0.76585E+01   0.18080E+01
   0.76585E+01   0.18083E+01
   0.76585E+01   0.18081E+01
   0.76585E+01   0.18088E+01
   0.76585E+01   0.18077E+01
   0.76585E+01   0.18066E+01
   0.76585E+01   0.18085E+01
   0.76585E+01   0.18058E+01
   0.76585E+01   0.18089E+01
   0.76585E+01   0.18067E+01
   0.76585E+01   0.18078E+01
   0.76585E+01   0.18088E+01
   0.76585E+01   0.18069E+01
   0.76585E+01   0.18078E+01
   0.76585E+01   0.18081E+01
   0.76585E+01   0.18080E+01
   0.76585E+01   0.18081E+01
   0.76585E+01   0.18083E+01
   0.76585E+01   0.18081E+01
   0.76585E+01   0.18082E+01
   0.76585E+01   0.18086E+01
   0.76585E+01   0.18080E+01
   0.76585E+01   0.18081E+01
   0.76585E+01   0.18087E+01
   0.76585E+01   0.18082E+01
   0.76585E+01   0.18098E+01
   0.76585E+01   0.18069E+01
   0.76585E+01   0.18075E+01
   0.76585E+01   0.18087E+01
   0.76585E+01   0.18086E+01
   0.76585E+01   0.18088E+01
   0.76585E+01   0.18082E+01
   0.76585E+01   0.18087E+01
   0.76585E+01   0.18083E+01
   0.76585E+01   0.18086E+01
   0.76585E+01   0.18072E+01
   0.76585E+01   0.18079E+01
   0.76585E+01   0.18083E+01
   0.76585E+01   0.18088E+01
   0.76585E+01   0.18089E+01
   0.76585E+01   0.18083E+01
   0.76585E+01   0.18085E+01
   0.76585E+01   0.18075E+01
   0.76585E+01   0.18069E+01
   0.76585E+01   0.18078E+01
   0.76585E+01   0.18075E+01
   0.76585E+01   0.18085E+01
   0.76585E+01   0.18096E+01
   0.76585E+01   0.18082E+01
   0.76585E+01   0.18086E+01
   0.76585E+01   0.18069E+01
   0.76585E+01   0.18080E+01
   0.76585E+01   0.18085E+01
   0.76585E+01   0.18087E+01
   0.76585E+01   0.18086E+01
   0.76585E+01   0.18087E+01
   0.76585E+01   0.18081E+01
   0.76585E+01   0.18077E+01
   0.76585E+01   0.18084E+01
   0.76585E+01   0.18067E+01
   0.76585E+01   0.18071E+01
   0.76585E+01   0.18080E+01
   0.76585E+01   0.18082E+01
   0.76585E+01   0.18075E+01
   0.76585E+01   0.18066E+01
   0.76585E+01   0.18077E+01
   0.76585E+01   0.18082E+01
   0.76585E+01   0.18054E+01
   0.76585E+01   0.18073E+01
   0.76585E+01   0.18063E+01
   0.76585E+01   0.18063E+01
   0.76585E+01   0.18054E+01
   0.76585E+01   0.18070E+01
   0.76585E+01   0.18072E+01
   0.76585E+01   0.18067E+01
   0.76585E+01   0.18049E+01
   0.76585E+01   0.18067E+01
   0.76585E+01   0.18059E+01
   0.76585E+01   0.18041E+01
   0.76585E+01   0.18068E+01
   0.76585E+01   0.18057E+01
   0.76585E+01   0.18064E+01
   0.76585E+01   0.18055E+01
   0.76585E+01   0.18055E+01
   0.76585E+01   0.18052E+01
   0.76585E+01   0.18053E+01
   0.76585E+01   0.18066E+01
   0.76585E+01   0.18061E+01
   0.76585E+01   0.18054E+01
   0.76585E+01   0.18059E+01
   0.76585E+01   0.18069E+01
   0.76585E+01   0.18065E+01
   0.76585E+01   0.18058E+01
   0.76585E+01   0.18045E+01
   0.76585E+01   0.18038E+01
   0.76585E+01   0.18067E+01
   0.76585E+01   0.18045E+01
   0.76585E+01   0.18056E+01
   0.76585E+01   0.18043E+01
   0.76585E+01   0.18055E+01
   0.76585E+01   0.18045E+01
   0.76585E+01   0.18047E+01
   0.76585E+01   0.18059E+01
   0.76585E+01   0.18059E+01
   0.76585E+01   0.18040E+01
   0.76585E+01   0.18035E+01
   0.76585E+01   0.18050E+01
   0.76585E+01   0.18036E+01
   0.76585E+01   0.18025E+01
   0.76585E+01   0.18035E+01
   0.76585E+01   0.18029E+01
   0.76585E+01   0.18027E+01
   0.76585E+01   0.18043E+01
   0.76585E+01   0.18023E+01
   0.76585E+01   0.18037E+01
   0.76585E+01   0.18027E+01
   0.76585E+01   0.18054E+01
   0.76585E+01   0.18033E+01
   0.76585E+01   0.18032E+01
   0.76585E+01   0.18056E+01
   0.76585E+01   0.18059E+01
   0.76585E+01   0.18025E+01
   0.76585E+01   0.18026E+01
   0.76585E+01   0.18056E+01
   0.76585E+01   0.18036E+01
   0.76585E+01   0.18061E+01
   0.76585E+01   0.18056E+01
   0.76585E+01   0.18032E+01
   0.76585E+01   0.18041E+01
   0.76585E+01   0.18049E+01
   0.76585E+01   0.18042E+01
   0.76585E+01   0.18051E+01
   0.76585E+01   0.18041E+01
   0.76585E+01   0.18055E+01
   0.76585E+01   0.18033E+01
   0.76585E+01   0.18059E+01
   0.76585E+01   0.18037E+01
   0.76585E+01   0.18033E+01
   0.76585E+01   0.18053E+01
   0.76585E+01   0.18055E+01
   0.76585E+01   0.18050E+01
   0.76585E+01   0.18049E+01
   0.76585E+01   0.18055E+01
   0.76585E+01   0.18056E+01
   0.76585E+01   0.18051E+01
   0.76585E+01   0.18057E+01
   0.76585E+01   0.18057E+01
   0.76585E+01   0.18051E+01
   0.76585E+01   0.18041E+01
   0.76585E+01   0.18043E+01
   0.76585E+01   0.18043E+01
   0.76585E+01   0.18028E+01
   0.76585E+01   0.18040E+01
   0.76585E+01   0.18054E+01
   0.76585E+01   0.18039E+01
   0.76585E+01   0.18055E+01
   0.76585E+01   0.18055E+01
   0.76585E+01   0.18065E+01
   0.76585E+01   0.18041E+01
   0.76585E+01   0.18030E+01
   0.76585E+01   0.18045E+01
   0.76585E+01   0.18064E+01
   0.76585E+01   0.18041E+01
   0.76585E+01   0.18058E+01
   0.76585E+01   0.18050E+01
   0.76585E+01   0.18059E+01
   0.76585E+01   0.18037E+01
   0.76585E+01   0.18053E+01
   0.76585E+01   0.18043E+01
   0.76585E+01   0.18054E+01
   0.76585E+01   0.18041E+01
   0.76585E+01   0.18061E+01
   0.76585E+01   0.18066E+01
   0.76585E+01   0.18032E+01
   0.76585E+01   0.18029E+01
   0.76585E+01   0.18067E+01
   0.76585E+01   0.18031E+01
   0.76585E+01   0.18067E+01
   0.76585E+01   0.18064E+01
   0.76585E+01   0.18063E+01
   0.76585E+01   0.18046E+01
   0.76585E+01   0.18067E+01
   0.76585E+01   0.18038E+01
   0.76585E+01   0.18045E+01
   0.76585E+01   0.18078E+01
   0.76585E+01   0.18074E+01
   0.76585E+01   0.18073E+01
   0.76585E+01   0.18054E+01
   0.76585E+01   0.18079E+01
   0.76585E+01   0.18059E+01
   0.76585E+01   0.18080E+01
   0.76585E+01   0.18046E+01
   0.76585E+01   0.18063E+01
   0.76585E+01   0.18071E+01
   0.76585E+01   0.18085E+01
   0.76835E+01   0.18080E+01
   0.76835E+01   0.18077E+01
   0.76835E+01   0.18088E+01
   0.76835E+01   0.18104E+01
   0.76835E+01   0.18075E+01
   0.76835E+01   0.18065E+01
   0.76835E+01   0.18066E+01
   0.76835E+01   0.18071E+01
   0.76835E+01   0.18077E+01
   0.76835E+01   0.18105E+01
   0.76835E+01   0.18099E+01
   0.76835E+01   0.18110E+01
   0.76835E+01   0.18100E+01
   0.76835E+01   0.18098E+01
   0.76835E+01   0.18107E+01
   0.76835E+01   0.18108E+01
   0.76835E+01   0.18098E+01
   0.76835E+01   0.18103E+01
   0.76835E+01   0.18095E+01
   0.76835E+01   0.18117E+01
   0.76835E+01   0.18112E+01
   0.76835E+01   0.18111E+01
   0.76835E+01   0.18112E+01
   0.76835E+01   0.18100E+01
   0.76835E+01   0.18123E+01
   0.76835E+01   0.18117E+01
   0.76835E+01   0.18118E+01
   0.76835E+01   0.18119E+01
   0.76835E+01   0.18126E+01
   0.77085E+01   0.18109E+01
   0.77085E+01   0.18105E+01
   0.77085E+01   0.18130E+01
   0.77085E+01   0.18139E+01
   0.77085E+01   0.18128E+01
   0.77085E+01   0.18134E+01
   0.77085E+01   0.18128E+01
   0.77085E+01   0.18125E+01
   0.77085E+01   0.18142E+01
   0.77085E+01   0.18134E+01
   0.77085E+01   0.18119E+01
   0.77335E+01   0.18142E+01
   0.77335E+01   0.18159E+01
   0.77335E+01   0.18148E+01
   0.77335E+01   0.18135E+01
   0.77335E+01   0.18136E+01
   0.77335E+01   0.18150E+01
   0.77335E+01   0.18150E+01
   0.77584E+01   0.18165E+01
   0.77584E+01   0.18161E+01
   0.77584E+01   0.18152E+01
   0.77834E+01   0.18156E+01
   0.77834E+01   0.18158E+01
   0.77834E+01   0.18114E+01
   0.77834E+01   0.18127E+01
   0.77834E+01   0.18111E+01
   0.77834E+01   0.18085E+01
   0.78084E+01   0.18046E+01
   0.77834E+01   0.17996E+01
   0.77834E+01   0.17905E+01
   0.77335E+01   0.17791E+01
   0.75835E+01   0.17515E+01


==> anc/Figure5/1outM_R_m10_m6_y10_rc5_stable.dat <==
   0.50090E+01   0.43015E+00
   0.50090E+01   0.43122E+00
   0.50090E+01   0.43338E+00
   0.56339E+01   0.43648E+00
   0.59338E+01   0.44025E+00
   0.61588E+01   0.44434E+00
   0.63587E+01   0.44871E+00
   0.65587E+01   0.45331E+00
   0.67337E+01   0.45815E+00
   0.68836E+01   0.46319E+00
   0.70586E+01   0.46844E+00
   0.71836E+01   0.47388E+00
   0.73335E+01   0.47949E+00
   0.74585E+01   0.48528E+00
   0.76085E+01   0.49122E+00
   0.77335E+01   0.49732E+00
   0.78334E+01   0.50356E+00
   0.79584E+01   0.50993E+00
   0.80584E+01   0.51644E+00
   0.81834E+01   0.52306E+00
   0.82833E+01   0.52981E+00
   0.83833E+01   0.53666E+00
   0.84833E+01   0.54361E+00
   0.85833E+01   0.55065E+00
   0.86583E+01   0.55779E+00
   0.87582E+01   0.56500E+00
   0.88332E+01   0.57229E+00
   0.89332E+01   0.57966E+00
   0.90082E+01   0.58708E+00
   0.90832E+01   0.59456E+00
   0.91582E+01   0.60212E+00
   0.92332E+01   0.60970E+00
   0.92831E+01   0.61735E+00
   0.93581E+01   0.62501E+00
   0.94331E+01   0.63273E+00
   0.94831E+01   0.64051E+00
   0.95581E+01   0.64827E+00
   0.96081E+01   0.65607E+00
   0.96581E+01   0.66391E+00
   0.97081E+01   0.67178E+00
   0.97580E+01   0.67963E+00
   0.98080E+01   0.68751E+00
   0.98580E+01   0.69539E+00
   0.99080E+01   0.70330E+00
   0.99580E+01   0.71123E+00
   0.10008E+02   0.71914E+00
   0.10058E+02   0.72706E+00
   0.10083E+02   0.73496E+00
   0.10133E+02   0.74289E+00
   0.10183E+02   0.75078E+00
   0.10208E+02   0.75868E+00
   0.10233E+02   0.76657E+00
   0.10283E+02   0.77447E+00
   0.10308E+02   0.78234E+00
   0.10358E+02   0.79023E+00
   0.10383E+02   0.79810E+00
   0.10408E+02   0.80592E+00
   0.10433E+02   0.81375E+00
   0.10458E+02   0.82160E+00
   0.10483E+02   0.82937E+00
   0.10533E+02   0.83716E+00
   0.10558E+02   0.84490E+00
   0.10583E+02   0.85266E+00
   0.10608E+02   0.86039E+00
   0.10608E+02   0.86808E+00
   0.10633E+02   0.87577E+00
   0.10658E+02   0.88347E+00
   0.10683E+02   0.89110E+00
   0.10708E+02   0.89872E+00
   0.10733E+02   0.90630E+00
   0.10758E+02   0.91387E+00
   0.10758E+02   0.92142E+00
   0.10783E+02   0.92899E+00
   0.10808E+02   0.93646E+00
   0.10808E+02   0.94396E+00
   0.10833E+02   0.95141E+00
   0.10858E+02   0.95884E+00
   0.10858E+02   0.96626E+00
   0.10883E+02   0.97364E+00
   0.10883E+02   0.98101E+00
   0.10908E+02   0.98833E+00
   0.10908E+02   0.99564E+00
   0.10933E+02   0.10029E+01
   0.10933E+02   0.10102E+01
   0.10958E+02   0.10174E+01
   0.10958E+02   0.10247E+01
   0.10983E+02   0.10318E+01
   0.10983E+02   0.10389E+01
   0.11008E+02   0.10461E+01
   0.11008E+02   0.10532E+01
   0.11008E+02   0.10603E+01
   0.11033E+02   0.10673E+01
   0.11033E+02   0.10743E+01
   0.11033E+02   0.10814E+01
   0.11058E+02   0.10883E+01
   0.11058E+02   0.10952E+01
   0.11058E+02   0.11022E+01
   0.11083E+02   0.11091E+01
   0.11083E+02   0.11160E+01
   0.11083E+02   0.11228E+01
   0.11083E+02   0.11297E+01
   0.11108E+02   0.11364E+01
   0.11108E+02   0.11433E+01
   0.11108E+02   0.11499E+01
   0.11108E+02   0.11567E+01
   0.11133E+02   0.11634E+01
   0.11133E+02   0.11700E+01
   0.11133E+02   0.11767E+01
   0.11133E+02   0.11833E+01
   0.11133E+02   0.11899E+01
   0.11133E+02   0.11965E+01
   0.11158E+02   0.12031E+01
   0.11158E+02   0.12096E+01
   0.11158E+02   0.12161E+01
   0.11158E+02   0.12225E+01
   0.11158E+02   0.12290E+01
   0.11158E+02   0.12354E+01
   0.11158E+02   0.12418E+01
   0.11158E+02   0.12482E+01
   0.11158E+02   0.12546E+01
   0.11183E+02   0.12609E+01
   0.11183E+02   0.12672E+01
   0.11183E+02   0.12735E+01
   0.11183E+02   0.12798E+01
   0.11183E+02   0.12860E+01
   0.11183E+02   0.12923E+01
   0.11183E+02   0.12985E+01
   0.11183E+02   0.13047E+01
   0.11183E+02   0.13108E+01
   0.11183E+02   0.13169E+01
   0.11183E+02   0.13231E+01
   0.11183E+02   0.13292E+01
   0.11183E+02   0.13353E+01
   0.11183E+02   0.13413E+01
   0.11183E+02   0.13473E+01
   0.11183E+02   0.13533E+01
   0.11183E+02   0.13593E+01
   0.11183E+02   0.13652E+01
   0.11183E+02   0.13712E+01
   0.11183E+02   0.13770E+01
   0.11183E+02   0.13829E+01
   0.11183E+02   0.13888E+01
   0.11183E+02   0.13947E+01
   0.11183E+02   0.14005E+01
   0.11183E+02   0.14064E+01
   0.11183E+02   0.14121E+01
   0.11183E+02   0.14179E+01
   0.11183E+02   0.14237E+01
   0.11183E+02   0.14294E+01
   0.11158E+02   0.14351E+01
   0.11158E+02   0.14408E+01
   0.11158E+02   0.14465E+01
   0.11158E+02   0.14521E+01
   0.11158E+02   0.14577E+01
   0.11158E+02   0.14634E+01
   0.11158E+02   0.14690E+01
   0.11158E+02   0.14745E+01
   0.11158E+02   0.14801E+01
   0.11158E+02   0.14856E+01
   0.11158E+02   0.14911E+01
   0.11158E+02   0.14966E+01
   0.11133E+02   0.15021E+01
   0.11133E+02   0.15075E+01
   0.11133E+02   0.15131E+01
   0.11133E+02   0.15184E+01
   0.11133E+02   0.15238E+01
   0.11133E+02   0.15292E+01
   0.11133E+02   0.15346E+01
   0.11133E+02   0.15400E+01
   0.11133E+02   0.15453E+01
   0.11108E+02   0.15506E+01
   0.11108E+02   0.15559E+01
   0.11108E+02   0.15612E+01
   0.11108E+02   0.15664E+01
   0.11108E+02   0.15717E+01
   0.11108E+02   0.15769E+01
   0.11108E+02   0.15821E+01
   0.11083E+02   0.15873E+01
   0.11083E+02   0.15924E+01
   0.11083E+02   0.15976E+01
   0.11083E+02   0.16028E+01
   0.11083E+02   0.16079E+01
   0.11083E+02   0.16131E+01
   0.11083E+02   0.16180E+01
   0.11058E+02   0.16232E+01
   0.11058E+02   0.16282E+01
   0.11058E+02   0.16332E+01
   0.11058E+02   0.16383E+01
   0.11058E+02   0.16432E+01
   0.11058E+02   0.16483E+01
   0.11033E+02   0.16532E+01
   0.11033E+02   0.16582E+01
   0.11033E+02   0.16631E+01
   0.11033E+02   0.16680E+01
   0.11033E+02   0.16729E+01
   0.11033E+02   0.16778E+01
   0.11008E+02   0.16827E+01
   0.11008E+02   0.16875E+01
   0.11008E+02   0.16925E+01
   0.11008E+02   0.16972E+01
   0.11008E+02   0.17021E+01
   0.11008E+02   0.17069E+01
   0.10983E+02   0.17116E+01
   0.10983E+02   0.17164E+01
   0.10983E+02   0.17211E+01
   0.10983E+02   0.17259E+01
   0.10983E+02   0.17306E+01
   0.10958E+02   0.17353E+01
   0.10958E+02   0.17400E+01
   0.10958E+02   0.17446E+01
   0.10958E+02   0.17494E+01
   0.10958E+02   0.17539E+01
   0.10958E+02   0.17586E+01
   0.10933E+02   0.17632E+01
   0.10933E+02   0.17678E+01
   0.10933E+02   0.17724E+01
   0.10933E+02   0.17770E+01
   0.10908E+02   0.17815E+01
   0.10908E+02   0.17861E+01
   0.10908E+02   0.17906E+01
   0.10908E+02   0.17951E+01
   0.10908E+02   0.17996E+01
   0.10883E+02   0.18040E+01
   0.10883E+02   0.18084E+01
   0.10883E+02   0.18130E+01
   0.10883E+02   0.18174E+01
   0.10883E+02   0.18218E+01
   0.10858E+02   0.18262E+01
   0.10858E+02   0.18306E+01
   0.10858E+02   0.18350E+01
   0.10858E+02   0.18394E+01
   0.10833E+02   0.18437E+01
   0.10833E+02   0.18481E+01
   0.10833E+02   0.18524E+01
   0.10833E+02   0.18567E+01
   0.10833E+02   0.18611E+01
   0.10808E+02   0.18653E+01
   0.10808E+02   0.18695E+01
   0.10808E+02   0.18738E+01
   0.10808E+02   0.18781E+01
   0.10783E+02   0.18822E+01
   0.10783E+02   0.18865E+01
   0.10783E+02   0.18907E+01
   0.10783E+02   0.18949E+01
   0.10783E+02   0.18990E+01
   0.10758E+02   0.19032E+01
   0.10758E+02   0.19074E+01
   0.10758E+02   0.19115E+01
   0.10758E+02   0.19156E+01
   0.10733E+02   0.19197E+01
   0.10733E+02   0.19239E+01
   0.10733E+02   0.19280E+01
   0.10733E+02   0.19320E+01
   0.10708E+02   0.19360E+01
   0.10708E+02   0.19401E+01
   0.10708E+02   0.19442E+01
   0.10708E+02   0.19481E+01
   0.10683E+02   0.19521E+01
   0.10683E+02   0.19561E+01
   0.10683E+02   0.19601E+01
   0.10683E+02   0.19641E+01
   0.10683E+02   0.19681E+01
   0.10658E+02   0.19719E+01
   0.10658E+02   0.19759E+01
   0.10658E+02   0.19798E+01
   0.10658E+02   0.19837E+01
   0.10633E+02   0.19876E+01
   0.10633E+02   0.19916E+01
   0.10633E+02   0.19954E+01
   0.10633E+02   0.19992E+01
   0.10608E+02   0.20030E+01
   0.10608E+02   0.20069E+01
   0.10608E+02   0.20107E+01
   0.10608E+02   0.20145E+01
   0.10583E+02   0.20183E+01
   0.10583E+02   0.20220E+01
   0.10583E+02   0.20259E+01
   0.10583E+02   0.20296E+01
   0.10558E+02   0.20333E+01
   0.10558E+02   0.20371E+01
   0.10558E+02   0.20408E+01
   0.10558E+02   0.20445E+01
   0.10533E+02   0.20481E+01
   0.10533E+02   0.20518E+01
   0.10533E+02   0.20555E+01
   0.10533E+02   0.20592E+01
   0.10508E+02   0.20628E+01
   0.10508E+02   0.20665E+01
   0.10508E+02   0.20700E+01
   0.10508E+02   0.20736E+01
   0.10483E+02   0.20773E+01
   0.10483E+02   0.20808E+01
   0.10483E+02   0.20844E+01
   0.10458E+02   0.20880E+01
   0.10458E+02   0.20916E+01
   0.10458E+02   0.20951E+01
   0.10458E+02   0.20986E+01
   0.10433E+02   0.21021E+01
   0.10433E+02   0.21056E+01
   0.10433E+02   0.21092E+01
   0.10433E+02   0.21126E+01
   0.10408E+02   0.21161E+01
   0.10408E+02   0.21196E+01
   0.10408E+02   0.21230E+01
   0.10408E+02   0.21265E+01
   0.10383E+02   0.21300E+01
   0.10383E+02   0.21333E+01
   0.10383E+02   0.21368E+01
   0.10383E+02   0.21401E+01
   0.10358E+02   0.21435E+01
   0.10358E+02   0.21469E+01
   0.10358E+02   0.21502E+01
   0.10358E+02   0.21535E+01
   0.10333E+02   0.21568E+01
   0.10333E+02   0.21602E+01
   0.10333E+02   0.21634E+01
   0.10308E+02   0.21668E+01
   0.10308E+02   0.21702E+01
   0.10308E+02   0.21734E+01
   0.10308E+02   0.21767E+01
   0.10283E+02   0.21798E+01
   0.10283E+02   0.21831E+01
   0.10283E+02   0.21863E+01
   0.10283E+02   0.21895E+01
   0.10258E+02   0.21927E+01
   0.10258E+02   0.21960E+01
   0.10258E+02   0.21992E+01
   0.10258E+02   0.22024E+01
   0.10233E+02   0.22055E+01
   0.10233E+02   0.22087E+01
   0.10233E+02   0.22118E+01
   0.10208E+02   0.22149E+01
   0.10208E+02   0.22181E+01
   0.10208E+02   0.22212E+01
   0.10208E+02   0.22243E+01
   0.10183E+02   0.22273E+01
   0.10183E+02   0.22304E+01
   0.10183E+02   0.22335E+01
   0.10183E+02   0.22366E+01
   0.10158E+02   0.22397E+01
   0.10158E+02   0.22427E+01
   0.10158E+02   0.22457E+01
   0.10133E+02   0.22488E+01
   0.10133E+02   0.22518E+01
   0.10133E+02   0.22548E+01
   0.10133E+02   0.22578E+01
   0.10108E+02   0.22607E+01
   0.10108E+02   0.22636E+01
   0.10108E+02   0.22666E+01
   0.10108E+02   0.22696E+01
   0.10083E+02   0.22726E+01
   0.10083E+02   0.22754E+01
   0.10083E+02   0.22783E+01
   0.10058E+02   0.22812E+01
   0.10058E+02   0.22842E+01
   0.10058E+02   0.22870E+01
   0.10058E+02   0.22899E+01
   0.10033E+02   0.22927E+01
   0.10033E+02   0.22957E+01
   0.10033E+02   0.22985E+01
   0.10033E+02   0.23012E+01
   0.10008E+02   0.23041E+01
   0.10008E+02   0.23069E+01
   0.10008E+02   0.23097E+01
   0.99830E+01   0.23125E+01
   0.99830E+01   0.23152E+01
   0.99830E+01   0.23181E+01
   0.99830E+01   0.23208E+01
   0.99580E+01   0.23235E+01
   0.99580E+01   0.23263E+01
   0.99580E+01   0.23291E+01
   0.99580E+01   0.23318E+01
   0.99330E+01   0.23344E+01
   0.99330E+01   0.23371E+01
   0.99330E+01   0.23399E+01
   0.99080E+01   0.23425E+01
   0.99080E+01   0.23452E+01
   0.99080E+01   0.23478E+01
   0.99080E+01   0.23505E+01
   0.98830E+01   0.23531E+01
   0.98830E+01   0.23557E+01
   0.98830E+01   0.23585E+01
   0.98830E+01   0.23610E+01
   0.98580E+01   0.23636E+01
   0.98580E+01   0.23662E+01
   0.98580E+01   0.23688E+01
   0.98330E+01   0.23713E+01
   0.98330E+01   0.23739E+01
   0.98330E+01   0.23765E+01
   0.98330E+01   0.23790E+01
   0.98080E+01   0.23815E+01
   0.98080E+01   0.23841E+01
   0.98080E+01   0.23865E+01
   0.97830E+01   0.23891E+01
   0.97830E+01   0.23916E+01
   0.97830E+01   0.23940E+01
   0.97830E+01   0.23966E+01
   0.97580E+01   0.23990E+01
   0.97580E+01   0.24015E+01
   0.97580E+01   0.24039E+01
   0.97580E+01   0.24063E+01
   0.97331E+01   0.24088E+01
   0.97331E+01   0.24113E+01
   0.97331E+01   0.24136E+01
   0.97081E+01   0.24161E+01
   0.97081E+01   0.24184E+01
   0.97081E+01   0.24207E+01
   0.97081E+01   0.24231E+01
   0.96831E+01   0.24255E+01
   0.96831E+01   0.24279E+01
   0.96831E+01   0.24302E+01
   0.96831E+01   0.24325E+01
   0.96581E+01   0.24349E+01
   0.96581E+01   0.24371E+01
   0.96581E+01   0.24395E+01
   0.96331E+01   0.24418E+01
   0.96331E+01   0.24440E+01
   0.96331E+01   0.24463E+01
   0.96331E+01   0.24487E+01
   0.96081E+01   0.24508E+01
   0.96081E+01   0.24532E+01
   0.96081E+01   0.24554E+01
   0.95831E+01   0.24576E+01
   0.95831E+01   0.24598E+01
   0.95831E+01   0.24621E+01
   0.95831E+01   0.24642E+01
   0.95581E+01   0.24664E+01
   0.95581E+01   0.24686E+01
   0.95581E+01   0.24708E+01
   0.95581E+01   0.24730E+01
   0.95331E+01   0.24750E+01
   0.95331E+01   0.24773E+01
   0.95331E+01   0.24794E+01
   0.95081E+01   0.24815E+01
   0.95081E+01   0.24837E+01
   0.95081E+01   0.24858E+01
   0.95081E+01   0.24879E+01
   0.94831E+01   0.24899E+01
   0.94831E+01   0.24921E+01
   0.94831E+01   0.24942E+01
   0.94581E+01   0.24962E+01
   0.94581E+01   0.24984E+01
   0.94581E+01   0.25004E+01
   0.94581E+01   0.25023E+01
   0.94331E+01   0.25044E+01
   0.94331E+01   0.25064E+01
   0.94331E+01   0.25086E+01
   0.94331E+01   0.25104E+01
   0.94081E+01   0.25125E+01
   0.94081E+01   0.25145E+01
   0.94081E+01   0.25165E+01
   0.93831E+01   0.25184E+01
   0.93831E+01   0.25204E+01
   0.93831E+01   0.25223E+01
   0.93831E+01   0.25243E+01
   0.93581E+01   0.25262E+01
   0.93581E+01   0.25282E+01
   0.93581E+01   0.25301E+01
   0.93581E+01   0.25320E+01
   0.93331E+01   0.25338E+01
   0.93331E+01   0.25358E+01
   0.93331E+01   0.25378E+01
   0.93081E+01   0.25396E+01
   0.93081E+01   0.25415E+01
   0.93081E+01   0.25433E+01
   0.93081E+01   0.25452E+01
   0.92831E+01   0.25470E+01
   0.92831E+01   0.25489E+01
   0.92831E+01   0.25506E+01
   0.92831E+01   0.25525E+01
   0.92581E+01   0.25544E+01
   0.92581E+01   0.25561E+01
   0.92581E+01   0.25580E+01
   0.92332E+01   0.25597E+01
   0.92332E+01   0.25611E+01
   0.92332E+01   0.25607E+01
   0.92332E+01   0.25602E+01

==> anc/Figure5/1outM_R_m10_m6_y10_rc5_unstable.dat <==
   0.92332E+01   0.25598E+01
   0.92332E+01   0.25590E+01
   0.92332E+01   0.25584E+01
   0.92332E+01   0.25576E+01
   0.92332E+01   0.25569E+01
   0.92332E+01   0.25561E+01
   0.92332E+01   0.25554E+01
   0.92332E+01   0.25547E+01
   0.92332E+01   0.25537E+01
   0.92332E+01   0.25530E+01
   0.92332E+01   0.25523E+01
   0.92332E+01   0.25508E+01
   0.92332E+01   0.25504E+01
   0.92332E+01   0.25493E+01
   0.92332E+01   0.25481E+01
   0.92332E+01   0.25474E+01
   0.92332E+01   0.25465E+01
   0.92332E+01   0.25450E+01
   0.92332E+01   0.25444E+01
   0.92082E+01   0.25430E+01
   0.92082E+01   0.25419E+01
   0.92082E+01   0.25411E+01
   0.92082E+01   0.25401E+01
   0.92082E+01   0.25387E+01
   0.92082E+01   0.25373E+01
   0.92082E+01   0.25366E+01
   0.92082E+01   0.25354E+01
   0.92082E+01   0.25341E+01
   0.92082E+01   0.25323E+01
   0.92082E+01   0.25314E+01
   0.91832E+01   0.25304E+01
   0.91832E+01   0.25294E+01
   0.91832E+01   0.25273E+01
   0.91832E+01   0.25262E+01
   0.91832E+01   0.25250E+01
   0.91832E+01   0.25237E+01
   0.91832E+01   0.25224E+01
   0.91832E+01   0.25211E+01
   0.91832E+01   0.25196E+01
   0.91582E+01   0.25181E+01
   0.91582E+01   0.25178E+01
   0.91582E+01   0.25163E+01
   0.91582E+01   0.25148E+01
   0.91582E+01   0.25130E+01
   0.91582E+01   0.25126E+01
   0.91582E+01   0.25107E+01
   0.91332E+01   0.25096E+01
   0.91332E+01   0.25084E+01
   0.91332E+01   0.25064E+01
   0.91332E+01   0.25044E+01
   0.91332E+01   0.25038E+01
   0.91332E+01   0.25016E+01
   0.91332E+01   0.25010E+01
   0.91082E+01   0.25003E+01
   0.91082E+01   0.24979E+01
   0.91082E+01   0.24956E+01
   0.91082E+01   0.24948E+01
   0.91082E+01   0.24941E+01
   0.91082E+01   0.24923E+01
   0.90832E+01   0.24905E+01
   0.90832E+01   0.24896E+01
   0.90832E+01   0.24871E+01
   0.90832E+01   0.24869E+01
   0.90832E+01   0.24849E+01
   0.90832E+01   0.24838E+01
   0.90582E+01   0.24810E+01
   0.90582E+01   0.24807E+01
   0.90582E+01   0.24787E+01
   0.90582E+01   0.24775E+01
   0.90332E+01   0.24764E+01
   0.90332E+01   0.24750E+01
   0.90332E+01   0.24719E+01
   0.90332E+01   0.24706E+01
   0.90332E+01   0.24702E+01
   0.90082E+01   0.24678E+01
   0.90082E+01   0.24664E+01
   0.90082E+01   0.24650E+01
   0.90082E+01   0.24635E+01
   0.90082E+01   0.24620E+01
   0.89832E+01   0.24605E+01
   0.89832E+01   0.24589E+01
   0.89832E+01   0.24573E+01
   0.89832E+01   0.24557E+01
   0.89832E+01   0.24541E+01
   0.89582E+01   0.24525E+01
   0.89582E+01   0.24518E+01
   0.89582E+01   0.24490E+01
   0.89582E+01   0.24472E+01
   0.89332E+01   0.24476E+01
   0.89332E+01   0.24457E+01
   0.89332E+01   0.24439E+01
   0.89332E+01   0.24421E+01
   0.89082E+01   0.24402E+01
   0.89082E+01   0.24394E+01
   0.89082E+01   0.24362E+01
   0.89082E+01   0.24366E+01
   0.88832E+01   0.24346E+01
   0.88832E+01   0.24325E+01
   0.88832E+01   0.24316E+01
   0.88832E+01   0.24283E+01
   0.88582E+01   0.24286E+01
   0.88582E+01   0.24264E+01
   0.88582E+01   0.24242E+01
   0.88582E+01   0.24245E+01
   0.88332E+01   0.24222E+01
   0.88332E+01   0.24212E+01
   0.88332E+01   0.24176E+01
   0.88332E+01   0.24179E+01
   0.88082E+01   0.24156E+01
   0.88082E+01   0.24158E+01
   0.88082E+01   0.24134E+01
   0.87832E+01   0.24109E+01
   0.87832E+01   0.24110E+01
   0.87832E+01   0.24086E+01
   0.87832E+01   0.24088E+01
   0.87582E+01   0.24062E+01
   0.87582E+01   0.24051E+01
   0.87582E+01   0.24037E+01
   0.87333E+01   0.24025E+01
   0.87333E+01   0.23985E+01
   0.87333E+01   0.23986E+01
   0.87333E+01   0.23959E+01
   0.87083E+01   0.23961E+01
   0.87083E+01   0.23933E+01
   0.87083E+01   0.23933E+01
   0.86833E+01   0.23905E+01
   0.86833E+01   0.23906E+01
   0.86833E+01   0.23877E+01
   0.86583E+01   0.23877E+01
   0.86583E+01   0.23848E+01
   0.86583E+01   0.23848E+01
   0.86333E+01   0.23819E+01
   0.86333E+01   0.23820E+01
   0.86333E+01   0.23789E+01
   0.86333E+01   0.23804E+01
   0.86083E+01   0.23788E+01
   0.86083E+01   0.23772E+01
   0.86083E+01   0.23757E+01
   0.85833E+01   0.23756E+01
   0.85833E+01   0.23725E+01
   0.85833E+01   0.23724E+01
   0.85583E+01   0.23692E+01
   0.85583E+01   0.23691E+01
   0.85583E+01   0.23690E+01
   0.85333E+01   0.23658E+01
   0.85333E+01   0.23657E+01
   0.85333E+01   0.23625E+01
   0.85083E+01   0.23623E+01
   0.85083E+01   0.23621E+01
   0.85083E+01   0.23619E+01
   0.84833E+01   0.23586E+01
   0.84833E+01   0.23584E+01
   0.84833E+01   0.23550E+01
   0.84583E+01   0.23548E+01
   0.84583E+01   0.23546E+01
   0.84583E+01   0.23539E+01
   0.84583E+01   0.23511E+01
   0.84583E+01   0.23514E+01
   0.84583E+01   0.23515E+01
   0.84583E+01   0.23513E+01
   0.84333E+01   0.23516E+01
   0.84333E+01   0.23517E+01
   0.84333E+01   0.23516E+01
   0.84333E+01   0.23512E+01
   0.84333E+01   0.23501E+01
   0.84333E+01   0.23499E+01
   0.84333E+01   0.23485E+01
   0.84333E+01   0.23479E+01
   0.84333E+01   0.23478E+01
   0.84333E+01   0.23476E+01
   0.84333E+01   0.23473E+01
   0.84333E+01   0.23445E+01
   0.84333E+01   0.23439E+01
   0.84083E+01   0.23442E+01
   0.84083E+01   0.23443E+01
   0.84083E+01   0.23435E+01
   0.84083E+01   0.23434E+01
   0.84083E+01   0.23401E+01
   0.84083E+01   0.23420E+01
   0.84083E+01   0.23396E+01
   0.84083E+01   0.23392E+01
   0.84083E+01   0.23388E+01
   0.84083E+01   0.23383E+01
   0.83833E+01   0.23389E+01
   0.83833E+01   0.23367E+01
   0.83833E+01   0.23359E+01
   0.83833E+01   0.23348E+01
   0.83833E+01   0.23339E+01
   0.83833E+01   0.23329E+01
   0.83833E+01   0.23333E+01
   0.83833E+01   0.23303E+01
   0.83583E+01   0.23291E+01
   0.83583E+01   0.23294E+01
   0.83583E+01   0.23280E+01
   0.83583E+01   0.23282E+01
   0.83583E+01   0.23283E+01
   0.83583E+01   0.23249E+01
   0.83583E+01   0.23233E+01
   0.83583E+01   0.23232E+01
   0.83333E+01   0.23232E+01
   0.83333E+01   0.23231E+01
   0.83333E+01   0.23229E+01
   0.83333E+01   0.23211E+01
   0.83333E+01   0.23208E+01
   0.83333E+01   0.23203E+01
   0.83333E+01   0.23185E+01
   0.83083E+01   0.23181E+01
   0.83083E+01   0.23143E+01
   0.83083E+01   0.23138E+01
   0.83083E+01   0.23133E+01
   0.83083E+01   0.23128E+01
   0.83083E+01   0.23122E+01
   0.83083E+01   0.23116E+01
   0.82833E+01   0.23095E+01
   0.82833E+01   0.23088E+01
   0.82833E+01   0.23082E+01
   0.82833E+01   0.23073E+01
   0.82833E+01   0.23065E+01
   0.82833E+01   0.23043E+01
   0.82583E+01   0.23034E+01
   0.82583E+01   0.23024E+01
   0.82583E+01   0.23026E+01
   0.82583E+01   0.23004E+01
   0.82583E+01   0.22981E+01
   0.82583E+01   0.22969E+01
   0.82334E+01   0.22982E+01
   0.82334E+01   0.22970E+01
   0.82334E+01   0.22947E+01
   0.82334E+01   0.22934E+01
   0.82334E+01   0.22920E+01
   0.82334E+01   0.22932E+01
   0.82084E+01   0.22918E+01
   0.82084E+01   0.22893E+01
   0.82084E+01   0.22897E+01
   0.82084E+01   0.22876E+01
   0.82084E+01   0.22874E+01
   0.81834E+01   0.22835E+01
   0.81834E+01   0.22832E+01
   0.81834E+01   0.22828E+01
   0.81834E+01   0.22825E+01
   0.81834E+01   0.22813E+01
   0.81834E+01   0.22786E+01
   0.81834E+01   0.22807E+01
   0.81834E+01   0.22784E+01
   0.81834E+01   0.22803E+01
   0.81834E+01   0.22783E+01
   0.81584E+01   0.22761E+01
   0.81584E+01   0.22777E+01
   0.81584E+01   0.22751E+01
   0.81584E+01   0.22762E+01
   0.81584E+01   0.22749E+01
   0.81584E+01   0.22756E+01
   0.81584E+01   0.22740E+01
   0.81584E+01   0.22716E+01
   0.81584E+01   0.22736E+01
   0.81584E+01   0.22707E+01
   0.81584E+01   0.22717E+01
   0.81584E+01   0.22695E+01
   0.81584E+01   0.22713E+01
   0.81334E+01   0.22690E+01
   0.81334E+01   0.22665E+01
   0.81334E+01   0.22670E+01
   0.81334E+01   0.22655E+01
   0.81334E+01   0.22658E+01
   0.81334E+01   0.22668E+01
   0.81334E+01   0.22663E+01
   0.81334E+01   0.22625E+01
   0.81334E+01   0.22646E+01
   0.81334E+01   0.22644E+01
   0.81334E+01   0.22624E+01
   0.81334E+01   0.22604E+01
   0.81084E+01   0.22600E+01
   0.81334E+01   0.22598E+01
   0.81084E+01   0.22591E+01
   0.81084E+01   0.22588E+01
   0.81084E+01   0.22581E+01
   0.81084E+01   0.22573E+01
   0.81084E+01   0.22543E+01
   0.81084E+01   0.22539E+01
   0.81084E+01   0.22530E+01
   0.81084E+01   0.22536E+01
   0.81084E+01   0.22509E+01
   0.81084E+01   0.22515E+01
   0.80834E+01   0.22486E+01
   0.80834E+01   0.22476E+01
   0.80834E+01   0.22480E+01
   0.80834E+01   0.22450E+01
   0.80834E+01   0.22463E+01
   0.80834E+01   0.22421E+01
   0.80834E+01   0.22409E+01
   0.80834E+01   0.22410E+01
   0.80584E+01   0.22397E+01
   0.80584E+01   0.22398E+01
   0.80584E+01   0.22390E+01
   0.80584E+01   0.22390E+01
   0.80584E+01   0.22375E+01
   0.80584E+01   0.22374E+01
   0.80584E+01   0.22358E+01
   0.80584E+01   0.22333E+01
   0.80584E+01   0.22357E+01
   0.80584E+01   0.22316E+01
   0.80584E+01   0.22311E+01
   0.80584E+01   0.22308E+01
   0.80584E+01   0.22335E+01
   0.80584E+01   0.22325E+01
   0.80584E+01   0.22315E+01
   0.80334E+01   0.22311E+01
   0.80334E+01   0.22302E+01
   0.80334E+01   0.22285E+01
   0.80334E+01   0.22296E+01
   0.80334E+01   0.22277E+01
   0.80334E+01   0.22269E+01
   0.80334E+01   0.22261E+01
   0.80334E+01   0.22250E+01
   0.80334E+01   0.22249E+01
   0.80334E+01   0.22236E+01
   0.80334E+01   0.22237E+01
   0.80334E+01   0.22219E+01
   0.80334E+01   0.22203E+01
   0.80334E+01   0.22227E+01
   0.80334E+01   0.22195E+01
   0.80334E+01   0.22184E+01
   0.80334E+01   0.22198E+01
   0.80334E+01   0.22176E+01
   0.80334E+01   0.22181E+01
   0.80084E+01   0.22171E+01
   0.80084E+01   0.22150E+01
   0.80084E+01   0.22151E+01
   0.80084E+01   0.22147E+01
   0.80084E+01   0.22132E+01
   0.80084E+01   0.22130E+01
   0.80084E+01   0.22088E+01
   0.80084E+01   0.22091E+01
   0.80084E+01   0.22063E+01
   0.80084E+01   0.22077E+01
   0.80084E+01   0.22090E+01
   0.80084E+01   0.22072E+01
   0.80084E+01   0.22043E+01
   0.80084E+01   0.22056E+01
   0.80084E+01   0.22023E+01
   0.80084E+01   0.22044E+01
   0.80084E+01   0.22023E+01
   0.80084E+01   0.22022E+01
   0.80084E+01   0.22029E+01
   0.79834E+01   0.21994E+01
   0.79834E+01   0.21981E+01
   0.79834E+01   0.21975E+01
   0.79834E+01   0.21975E+01
   0.79834E+01   0.21953E+01
   0.79834E+01   0.21965E+01
   0.79834E+01   0.21973E+01
   0.79834E+01   0.21935E+01
   0.79834E+01   0.21950E+01
   0.79834E+01   0.21931E+01
   0.79834E+01   0.21943E+01
   0.79834E+01   0.21924E+01
   0.79834E+01   0.21916E+01
   0.79834E+01   0.21915E+01
   0.79834E+01   0.21919E+01
   0.79834E+01   0.21903E+01
   0.79834E+01   0.21899E+01
   0.79834E+01   0.21910E+01
   0.79834E+01   0.21881E+01
   0.79834E+01   0.21870E+01
   0.79834E+01   0.21846E+01
   0.79834E+01   0.21837E+01
   0.79834E+01   0.21837E+01
   0.79834E+01   0.21834E+01
   0.79834E+01   0.21820E+01
   0.79834E+01   0.21818E+01
   0.79834E+01   0.21825E+01
   0.79834E+01   0.21809E+01
   0.79834E+01   0.21794E+01
   0.79584E+01   0.21806E+01
   0.79584E+01   0.21771E+01
   0.79834E+01   0.21779E+01
   0.79584E+01   0.21771E+01
   0.79584E+01   0.21730E+01
   0.79584E+01   0.21747E+01
   0.79584E+01   0.21721E+01
   0.79584E+01   0.21724E+01
   0.79584E+01   0.21726E+01
   0.79584E+01   0.21726E+01
   0.79584E+01   0.21723E+01
   0.79584E+01   0.21715E+01
   0.79584E+01   0.21714E+01
   0.79584E+01   0.21699E+01
   0.79584E+01   0.21684E+01
   0.79584E+01   0.21681E+01
   0.79584E+01   0.21668E+01
   0.79584E+01   0.21677E+01
   0.79584E+01   0.21649E+01
   0.79584E+01   0.21637E+01
   0.79584E+01   0.21638E+01
   0.79584E+01   0.21647E+01
   0.79584E+01   0.21637E+01
   0.79584E+01   0.21639E+01
   0.79584E+01   0.21642E+01
   0.79584E+01   0.21616E+01
   0.79584E+01   0.21607E+01
   0.79584E+01   0.21562E+01
   0.79584E+01   0.21555E+01
   0.79584E+01   0.21574E+01
   0.79584E+01   0.21548E+01
   0.79584E+01   0.21539E+01
   0.79584E+01   0.21554E+01
   0.79584E+01   0.21539E+01
   0.79584E+01   0.21563E+01
   0.79584E+01   0.21548E+01
   0.79584E+01   0.21543E+01
   0.79584E+01   0.21529E+01
   0.79584E+01   0.21493E+01
   0.79584E+01   0.21491E+01
   0.79584E+01   0.21485E+01
   0.79584E+01   0.21500E+01
   0.79584E+01   0.21488E+01
   0.79584E+01   0.21486E+01
   0.79584E+01   0.21458E+01
   0.79584E+01   0.21468E+01
   0.79584E+01   0.21469E+01
   0.79584E+01   0.21465E+01
   0.79584E+01   0.21454E+01
   0.79584E+01   0.21454E+01
   0.79584E+01   0.21437E+01
   0.79584E+01   0.21419E+01
   0.79584E+01   0.21395E+01
   0.79584E+01   0.21417E+01
   0.79584E+01   0.21420E+01
   0.79584E+01   0.21402E+01
   0.79584E+01   0.21368E+01
   0.79584E+01   0.21390E+01
   0.79584E+01   0.21379E+01
   0.79584E+01   0.21368E+01
   0.79584E+01   0.21379E+01
   0.79584E+01   0.21322E+01
   0.79584E+01   0.21310E+01
   0.79584E+01   0.21334E+01
   0.79584E+01   0.21316E+01
   0.79584E+01   0.21341E+01
   0.79584E+01   0.21297E+01
   0.79584E+01   0.21323E+01
   0.79584E+01   0.21309E+01
   0.79584E+01   0.21306E+01
   0.79584E+01   0.21293E+01
   0.79584E+01   0.21297E+01
   0.79584E+01   0.21306E+01
   0.79584E+01   0.21280E+01
   0.79584E+01   0.21266E+01
   0.79584E+01   0.21282E+01
   0.79584E+01   0.21279E+01
   0.79584E+01   0.21242E+01
   0.79584E+01   0.21246E+01
   0.79584E+01   0.21255E+01
   0.79584E+01   0.21252E+01
   0.79584E+01   0.21226E+01
   0.79584E+01   0.21224E+01
   0.79584E+01   0.21217E+01
   0.79584E+01   0.21183E+01
   0.79584E+01   0.21211E+01
   0.79584E+01   0.21196E+01
   0.79584E+01   0.21185E+01
   0.79584E+01   0.21157E+01
   0.79584E+01   0.21156E+01
   0.79584E+01   0.21182E+01
   0.79584E+01   0.21159E+01
   0.79584E+01   0.21165E+01
   0.79584E+01   0.21159E+01
   0.79584E+01   0.21129E+01
   0.79584E+01   0.21139E+01
   0.79584E+01   0.21112E+01
   0.79584E+01   0.21109E+01
   0.79584E+01   0.21093E+01
   0.79584E+01   0.21128E+01
   0.79584E+01   0.21115E+01
   0.79584E+01   0.21096E+01
   0.79584E+01   0.21099E+01
   0.79584E+01   0.21098E+01
   0.79584E+01   0.21064E+01
   0.79584E+01   0.21107E+01
   0.79584E+01   0.21106E+01
   0.79584E+01   0.21056E+01
   0.79584E+01   0.21026E+01
   0.79584E+01   0.21027E+01
   0.79584E+01   0.21023E+01
   0.79584E+01   0.21036E+01
   0.79584E+01   0.21013E+01
   0.79584E+01   0.21035E+01
   0.79834E+01   0.21035E+01
   0.79584E+01   0.21020E+01
   0.79834E+01   0.21027E+01
   0.79584E+01   0.21028E+01
   0.79834E+01   0.20992E+01
   0.79834E+01   0.20992E+01
   0.79584E+01   0.20965E+01
   0.79834E+01   0.20959E+01
   0.79834E+01   0.20975E+01
   0.79834E+01   0.20969E+01
   0.79834E+01   0.20951E+01
   0.79834E+01   0.20979E+01
   0.79834E+01   0.20956E+01
   0.79834E+01   0.20961E+01
   0.79834E+01   0.20963E+01
   0.79834E+01   0.20907E+01
   0.79834E+01   0.20907E+01
   0.79834E+01   0.20890E+01
   0.79834E+01   0.20908E+01
   0.79834E+01   0.20907E+01
   0.79834E+01   0.20919E+01
   0.79834E+01   0.20909E+01
   0.79834E+01   0.20895E+01
   0.79834E+01   0.20879E+01
   0.79834E+01   0.20875E+01
   0.79834E+01   0.20847E+01
   0.79834E+01   0.20856E+01
   0.79834E+01   0.20854E+01
   0.79834E+01   0.20833E+01
   0.79834E+01   0.20868E+01
   0.79834E+01   0.20858E+01
   0.79834E+01   0.20844E+01
   0.79834E+01   0.20858E+01
   0.79834E+01   0.20833E+01
   0.79834E+01   0.20846E+01
   0.80084E+01   0.20838E+01
   0.79834E+01   0.20797E+01
   0.79834E+01   0.20809E+01
   0.80084E+01   0.20808E+01
   0.79834E+01   0.20796E+01
   0.80084E+01   0.20782E+01
   0.80084E+01   0.20798E+01
   0.80084E+01   0.20809E+01
   0.80084E+01   0.20805E+01
   0.80084E+01   0.20795E+01
   0.80084E+01   0.20794E+01
   0.80084E+01   0.20798E+01
   0.80084E+01   0.20791E+01
   0.80084E+01   0.20768E+01
   0.80084E+01   0.20732E+01
   0.80084E+01   0.20744E+01
   0.80084E+01   0.20758E+01
   0.80084E+01   0.20750E+01
   0.80084E+01   0.20741E+01
   0.80084E+01   0.20723E+01
   0.80084E+01   0.20697E+01
   0.80084E+01   0.20757E+01
   0.80084E+01   0.20720E+01
   0.80084E+01   0.20748E+01
   0.80084E+01   0.20716E+01
   0.80084E+01   0.20693E+01
   0.80084E+01   0.20657E+01
   0.80084E+01   0.20660E+01
   0.80084E+01   0.20708E+01
   0.80084E+01   0.20713E+01
   0.80084E+01   0.20670E+01
   0.80334E+01   0.20696E+01
   0.80334E+01   0.20688E+01
   0.80334E+01   0.20643E+01
   0.80334E+01   0.20647E+01
   0.80334E+01   0.20642E+01
   0.80334E+01   0.20639E+01
   0.80334E+01   0.20669E+01
   0.80334E+01   0.20634E+01
   0.80334E+01   0.20660E+01
   0.80334E+01   0.20649E+01
   0.80334E+01   0.20616E+01
   0.80334E+01   0.20656E+01
   0.80334E+01   0.20611E+01
   0.80334E+01   0.20645E+01
   0.80334E+01   0.20643E+01
   0.80334E+01   0.20616E+01
   0.80334E+01   0.20589E+01
   0.80334E+01   0.20588E+01
   0.80334E+01   0.20563E+01
   0.80334E+01   0.20565E+01
   0.80334E+01   0.20590E+01
   0.80334E+01   0.20550E+01
   0.80334E+01   0.20550E+01
   0.80334E+01   0.20584E+01
   0.80334E+01   0.20579E+01
   0.80334E+01   0.20604E+01
   0.80584E+01   0.20593E+01
   0.80584E+01   0.20599E+01
   0.80584E+01   0.20569E+01
   0.80584E+01   0.20523E+01
   0.80584E+01   0.20536E+01
   0.80584E+01   0.20571E+01
   0.80584E+01   0.20526E+01
   0.80584E+01   0.20562E+01
   0.80584E+01   0.20549E+01
   0.80584E+01   0.20548E+01
   0.80584E+01   0.20539E+01
   0.80584E+01   0.20541E+01
   0.80584E+01   0.20521E+01
   0.80584E+01   0.20499E+01
   0.80584E+01   0.20488E+01
   0.80584E+01   0.20509E+01
   0.80584E+01   0.20507E+01
   0.80584E+01   0.20497E+01
   0.80584E+01   0.20464E+01
   0.80584E+01   0.20509E+01
   0.80584E+01   0.20471E+01
   0.80584E+01   0.20457E+01
   0.80584E+01   0.20466E+01
   0.80584E+01   0.20520E+01
   0.80834E+01   0.20479E+01
   0.80834E+01   0.20507E+01
   0.80834E+01   0.20449E+01
   0.80834E+01   0.20456E+01
   0.80834E+01   0.20472E+01
   0.80834E+01   0.20452E+01
   0.80834E+01   0.20482E+01
   0.80834E+01   0.20452E+01
   0.80834E+01   0.20425E+01
   0.80834E+01   0.20481E+01
   0.80834E+01   0.20458E+01
   0.80834E+01   0.20470E+01
   0.80834E+01   0.20462E+01
   0.80834E+01   0.20476E+01
   0.80834E+01   0.20466E+01
   0.80834E+01   0.20460E+01
   0.80834E+01   0.20419E+01
   0.80834E+01   0.20423E+01
   0.81084E+01   0.20441E+01
   0.81084E+01   0.20391E+01
   0.81084E+01   0.20414E+01
   0.81084E+01   0.20395E+01
   0.81084E+01   0.20444E+01
   0.81084E+01   0.20411E+01
   0.81084E+01   0.20412E+01
   0.81084E+01   0.20436E+01
   0.81084E+01   0.20410E+01
   0.81084E+01   0.20425E+01
   0.81084E+01   0.20430E+01
   0.81084E+01   0.20426E+01
   0.81084E+01   0.20423E+01
   0.81084E+01   0.20372E+01
   0.81084E+01   0.20398E+01
   0.81084E+01   0.20401E+01
   0.81084E+01   0.20406E+01
   0.81084E+01   0.20384E+01
   0.81084E+01   0.20358E+01
   0.81334E+01   0.20371E+01
   0.81084E+01   0.20389E+01
   0.81084E+01   0.20378E+01
   0.81084E+01   0.20384E+01
   0.81334E+01   0.20397E+01
   0.81334E+01   0.20399E+01
   0.81334E+01   0.20403E+01
   0.81334E+01   0.20405E+01
   0.81334E+01   0.20363E+01
   0.81334E+01   0.20373E+01
   0.81334E+01   0.20330E+01
   0.81334E+01   0.20378E+01
   0.81334E+01   0.20357E+01
   0.81334E+01   0.20349E+01
   0.81334E+01   0.20363E+01
   0.81334E+01   0.20342E+01
   0.81334E+01   0.20367E+01
   0.81334E+01   0.20333E+01
   0.81334E+01   0.20291E+01
   0.81334E+01   0.20362E+01
   0.81334E+01   0.20296E+01
   0.81334E+01   0.20338E+01
   0.81334E+01   0.20331E+01
   0.81334E+01   0.20360E+01
   0.81584E+01   0.20322E+01
   0.81584E+01   0.20363E+01
   0.81584E+01   0.20312E+01
   0.81584E+01   0.20354E+01
   0.81584E+01   0.20317E+01
   0.81584E+01   0.20343E+01
   0.81584E+01   0.20319E+01
   0.81584E+01   0.20325E+01
   0.81584E+01   0.20326E+01
   0.81584E+01   0.20336E+01
   0.81584E+01   0.20318E+01
   0.81584E+01   0.20294E+01
   0.81584E+01   0.20281E+01
   0.81584E+01   0.20282E+01
   0.81584E+01   0.20294E+01
   0.81584E+01   0.20323E+01
   0.81584E+01   0.20341E+01
   0.81834E+01   0.20320E+01
   0.81834E+01   0.20331E+01
   0.81834E+01   0.20287E+01
   0.81834E+01   0.20332E+01
   0.81834E+01   0.20312E+01
   0.81834E+01   0.20312E+01
   0.81834E+01   0.20317E+01
   0.81834E+01   0.20320E+01
   0.81834E+01   0.20340E+01
   0.81834E+01   0.20312E+01
   0.81834E+01   0.20316E+01
   0.81834E+01   0.20329E+01
   0.81834E+01   0.20295E+01
   0.81834E+01   0.20291E+01
   0.81834E+01   0.20302E+01
   0.81834E+01   0.20288E+01
   0.81834E+01   0.20279E+01
   0.81834E+01   0.20312E+01
   0.81834E+01   0.20289E+01
   0.82084E+01   0.20310E+01
   0.82084E+01   0.20317E+01
   0.82084E+01   0.20287E+01
   0.82084E+01   0.20318E+01
   0.82084E+01   0.20275E+01
   0.82084E+01   0.20251E+01
   0.82084E+01   0.20250E+01
   0.82084E+01   0.20311E+01
   0.82084E+01   0.20265E+01
   0.82084E+01   0.20305E+01
   0.82084E+01   0.20277E+01
   0.82084E+01   0.20275E+01
   0.82084E+01   0.20310E+01
   0.82084E+01   0.20266E+01
   0.82084E+01   0.20283E+01
   0.82084E+01   0.20272E+01
   0.82084E+01   0.20308E+01
   0.82334E+01   0.20321E+01
   0.82334E+01   0.20305E+01
   0.82334E+01   0.20307E+01
   0.82334E+01   0.20297E+01
   0.82334E+01   0.20235E+01
   0.82334E+01   0.20286E+01
   0.82334E+01   0.20239E+01
   0.82334E+01   0.20278E+01
   0.82334E+01   0.20242E+01
   0.82334E+01   0.20293E+01
   0.82334E+01   0.20286E+01
   0.82334E+01   0.20292E+01
   0.82334E+01   0.20285E+01
   0.82334E+01   0.20265E+01
   0.82334E+01   0.20259E+01
   0.82334E+01   0.20321E+01
   0.82334E+01   0.20286E+01
   0.82334E+01   0.20295E+01
   0.82334E+01   0.20284E+01
   0.82334E+01   0.20311E+01
   0.82334E+01   0.20321E+01
   0.82334E+01   0.20304E+01
   0.82334E+01   0.20290E+01
   0.82334E+01   0.20308E+01
   0.82334E+01   0.20298E+01
   0.82334E+01   0.20309E+01
   0.82583E+01   0.20252E+01
   0.82583E+01   0.20282E+01
   0.82583E+01   0.20240E+01
   0.82583E+01   0.20303E+01
   0.82583E+01   0.20296E+01
   0.82583E+01   0.20300E+01
   0.82583E+01   0.20323E+01
   0.82583E+01   0.20281E+01
   0.82583E+01   0.20285E+01
   0.82583E+01   0.20292E+01
   0.82583E+01   0.20284E+01
   0.82583E+01   0.20290E+01
   0.82583E+01   0.20321E+01
   0.82583E+01   0.20310E+01
   0.82583E+01   0.20309E+01
   0.82833E+01   0.20264E+01
   0.82833E+01   0.20275E+01
   0.82833E+01   0.20278E+01
   0.82833E+01   0.20261E+01
   0.82833E+01   0.20258E+01
   0.82833E+01   0.20272E+01
   0.82833E+01   0.20299E+01
   0.82833E+01   0.20313E+01
   0.82833E+01   0.20328E+01
   0.82833E+01   0.20321E+01
   0.82833E+01   0.20301E+01
   0.82833E+01   0.20342E+01
   0.82833E+01   0.20288E+01
   0.82833E+01   0.20325E+01
   0.82833E+01   0.20315E+01
   0.82833E+01   0.20315E+01
   0.82833E+01   0.20321E+01
   0.82833E+01   0.20312E+01
   0.83083E+01   0.20338E+01
   0.82833E+01   0.20317E+01
   0.83083E+01   0.20348E+01
   0.82833E+01   0.20325E+01
   0.83083E+01   0.20282E+01
   0.83083E+01   0.20269E+01
   0.83083E+01   0.20286E+01
   0.83083E+01   0.20301E+01
   0.83083E+01   0.20340E+01
   0.83083E+01   0.20289E+01
   0.83083E+01   0.20307E+01
   0.83083E+01   0.20315E+01
   0.83083E+01   0.20301E+01
   0.83083E+01   0.20302E+01
   0.83083E+01   0.20363E+01
   0.83083E+01   0.20308E+01
   0.83083E+01   0.20327E+01
   0.83083E+01   0.20307E+01
   0.83083E+01   0.20306E+01
   0.83083E+01   0.20352E+01
   0.83083E+01   0.20351E+01
   0.83083E+01   0.20349E+01
   0.83333E+01   0.20365E+01
   0.83333E+01   0.20360E+01
   0.83333E+01   0.20331E+01
   0.83333E+01   0.20298E+01
   0.83333E+01   0.20327E+01
   0.83333E+01   0.20364E+01
   0.83333E+01   0.20308E+01
   0.83333E+01   0.20336E+01
   0.83333E+01   0.20338E+01
   0.83333E+01   0.20343E+01
   0.83333E+01   0.20319E+01
   0.83333E+01   0.20376E+01
   0.83333E+01   0.20330E+01
   0.83333E+01   0.20337E+01
   0.83333E+01   0.20344E+01
   0.83333E+01   0.20339E+01
   0.83333E+01   0.20371E+01
   0.83333E+01   0.20351E+01
   0.83333E+01   0.20348E+01
   0.83583E+01   0.20373E+01
   0.83583E+01   0.20380E+01
   0.83583E+01   0.20387E+01
   0.83583E+01   0.20391E+01
   0.83333E+01   0.20358E+01
   0.83583E+01   0.20358E+01
   0.83333E+01   0.20375E+01
   0.83333E+01   0.20374E+01
   0.83333E+01   0.20378E+01
   0.83583E+01   0.20405E+01
   0.83583E+01   0.20405E+01
   0.83583E+01   0.20388E+01
   0.83583E+01   0.20372E+01
   0.83583E+01   0.20381E+01
   0.83583E+01   0.20391E+01
   0.83583E+01   0.20398E+01
   0.83583E+01   0.20428E+01
   0.83583E+01   0.20448E+01
   0.83583E+01   0.20400E+01
   0.83583E+01   0.20434E+01
   0.83583E+01   0.20407E+01
   0.83583E+01   0.20442E+01
   0.83833E+01   0.20398E+01
   0.83833E+01   0.20399E+01
   0.83833E+01   0.20419E+01
   0.83833E+01   0.20406E+01
   0.83833E+01   0.20398E+01
   0.83833E+01   0.20416E+01
   0.83833E+01   0.20427E+01
   0.83833E+01   0.20421E+01
   0.83833E+01   0.20432E+01
   0.83833E+01   0.20442E+01
   0.83833E+01   0.20461E+01
   0.83833E+01   0.20416E+01
   0.83833E+01   0.20448E+01
   0.83833E+01   0.20464E+01
   0.83833E+01   0.20469E+01
   0.83833E+01   0.20439E+01
   0.83833E+01   0.20473E+01
   0.83833E+01   0.20465E+01
   0.83833E+01   0.20463E+01
   0.83833E+01   0.20455E+01
   0.83833E+01   0.20459E+01
   0.83833E+01   0.20462E+01
   0.83833E+01   0.20455E+01
   0.83833E+01   0.20463E+01
   0.83833E+01   0.20477E+01
   0.83833E+01   0.20494E+01
   0.83833E+01   0.20490E+01
   0.83833E+01   0.20504E+01
   0.84083E+01   0.20434E+01
   0.84083E+01   0.20496E+01
   0.84083E+01   0.20485E+01
   0.84083E+01   0.20448E+01
   0.84083E+01   0.20449E+01
   0.84083E+01   0.20474E+01
   0.84083E+01   0.20468E+01
   0.84083E+01   0.20467E+01
   0.84083E+01   0.20494E+01
   0.84083E+01   0.20524E+01
   0.84083E+01   0.20497E+01
   0.84083E+01   0.20496E+01
   0.84083E+01   0.20484E+01
   0.84083E+01   0.20494E+01
   0.84083E+01   0.20506E+01
   0.84083E+01   0.20488E+01
   0.84083E+01   0.20488E+01
   0.84083E+01   0.20501E+01
   0.84083E+01   0.20498E+01
   0.84083E+01   0.20518E+01
   0.84083E+01   0.20530E+01
   0.84083E+01   0.20524E+01
   0.84083E+01   0.20542E+01
   0.84083E+01   0.20559E+01
   0.84083E+01   0.20539E+01
   0.84083E+01   0.20543E+01
   0.84083E+01   0.20524E+01
   0.84083E+01   0.20533E+01
   0.84083E+01   0.20548E+01
   0.84083E+01   0.20544E+01
   0.84083E+01   0.20547E+01
   0.84083E+01   0.20524E+01
   0.84083E+01   0.20534E+01
   0.84083E+01   0.20540E+01
   0.84333E+01   0.20558E+01
   0.84333E+01   0.20557E+01
   0.84333E+01   0.20593E+01
   0.84333E+01   0.20588E+01
   0.84333E+01   0.20615E+01
   0.84333E+01   0.20559E+01
   0.84333E+01   0.20614E+01
   0.84333E+01   0.20593E+01
   0.84333E+01   0.20593E+01
   0.84333E+01   0.20591E+01
   0.84333E+01   0.20610E+01
   0.84333E+01   0.20621E+01
   0.84333E+01   0.20620E+01
   0.84333E+01   0.20627E+01
   0.84333E+01   0.20621E+01
   0.84333E+01   0.20618E+01
   0.84333E+01   0.20627E+01
   0.84333E+01   0.20647E+01
   0.84333E+01   0.20648E+01
   0.84333E+01   0.20601E+01
   0.84333E+01   0.20589E+01
   0.84333E+01   0.20659E+01
   0.84333E+01   0.20627E+01
   0.84333E+01   0.20608E+01
   0.84333E+01   0.20601E+01
   0.84583E+01   0.20640E+01
   0.84333E+01   0.20660E+01
   0.84333E+01   0.20641E+01
   0.84333E+01   0.20649E+01
   0.84583E+01   0.20652E+01
   0.84333E+01   0.20605E+01
   0.84583E+01   0.20669E+01
   0.84583E+01   0.20612E+01
   0.84583E+01   0.20664E+01
   0.84583E+01   0.20649E+01
   0.84583E+01   0.20641E+01
   0.84583E+01   0.20665E+01
   0.84583E+01   0.20640E+01
   0.84583E+01   0.20639E+01
   0.84583E+01   0.20652E+01
   0.84583E+01   0.20653E+01
   0.84583E+01   0.20655E+01
   0.84583E+01   0.20651E+01
   0.84583E+01   0.20671E+01
   0.84583E+01   0.20693E+01
   0.84583E+01   0.20710E+01
   0.84583E+01   0.20690E+01
   0.84583E+01   0.20737E+01
   0.84583E+01   0.20689E+01
   0.84583E+01   0.20676E+01
   0.84583E+01   0.20686E+01
   0.84583E+01   0.20694E+01
   0.84583E+01   0.20731E+01
   0.84583E+01   0.20695E+01
   0.84583E+01   0.20688E+01
   0.84583E+01   0.20727E+01
   0.84583E+01   0.20726E+01
   0.84583E+01   0.20728E+01
   0.84583E+01   0.20753E+01
   0.84583E+01   0.20707E+01
   0.84583E+01   0.20714E+01
   0.84833E+01   0.20758E+01
   0.84833E+01   0.20734E+01
   0.84833E+01   0.20746E+01
   0.84833E+01   0.20745E+01
   0.84833E+01   0.20752E+01
   0.84833E+01   0.20767E+01
   0.84833E+01   0.20773E+01
   0.84833E+01   0.20742E+01
   0.84833E+01   0.20752E+01
   0.84833E+01   0.20777E+01
   0.84833E+01   0.20760E+01
   0.84833E+01   0.20801E+01
   0.84833E+01   0.20786E+01
   0.84833E+01   0.20749E+01
   0.84833E+01   0.20779E+01
   0.84833E+01   0.20793E+01
   0.84833E+01   0.20789E+01
   0.84833E+01   0.20768E+01
   0.84833E+01   0.20761E+01
   0.84833E+01   0.20768E+01
   0.84833E+01   0.20795E+01
   0.84833E+01   0.20790E+01
   0.84833E+01   0.20805E+01
   0.84833E+01   0.20770E+01
   0.84833E+01   0.20807E+01
   0.84833E+01   0.20804E+01
   0.84833E+01   0.20843E+01
   0.84833E+01   0.20802E+01
   0.84833E+01   0.20823E+01
   0.84833E+01   0.20844E+01
   0.84833E+01   0.20842E+01
   0.84833E+01   0.20814E+01
   0.84833E+01   0.20805E+01
   0.84833E+01   0.20807E+01
   0.84833E+01   0.20835E+01
   0.84833E+01   0.20862E+01
   0.84833E+01   0.20833E+01
   0.85083E+01   0.20862E+01
   0.84833E+01   0.20860E+01
   0.84833E+01   0.20832E+01
   0.84833E+01   0.20843E+01
   0.84833E+01   0.20885E+01
   0.85083E+01   0.20864E+01
   0.84833E+01   0.20877E+01
   0.85083E+01   0.20889E+01
   0.84833E+01   0.20854E+01
   0.84833E+01   0.20866E+01
   0.84833E+01   0.20872E+01
   0.84833E+01   0.20871E+01
   0.84833E+01   0.20873E+01
   0.84833E+01   0.20850E+01
   0.84833E+01   0.20854E+01
   0.84833E+01   0.20858E+01
   0.84833E+01   0.20879E+01
   0.84833E+01   0.20866E+01
   0.84833E+01   0.20907E+01
   0.84833E+01   0.20874E+01
   0.84833E+01   0.20894E+01
   0.84833E+01   0.20910E+01
   0.84833E+01   0.20917E+01
   0.84833E+01   0.20906E+01
   0.84833E+01   0.20890E+01
   0.84833E+01   0.20928E+01
   0.85083E+01   0.20927E+01
   0.85083E+01   0.20898E+01
   0.84833E+01   0.20917E+01
   0.85083E+01   0.20890E+01
   0.85083E+01   0.20892E+01
   0.85083E+01   0.20954E+01
   0.85083E+01   0.20914E+01
   0.85083E+01   0.20947E+01
   0.85083E+01   0.20950E+01
   0.85083E+01   0.20944E+01
   0.85083E+01   0.20934E+01
   0.85083E+01   0.20926E+01
   0.85083E+01   0.20938E+01
   0.85083E+01   0.20925E+01
   0.85083E+01   0.20980E+01
   0.85083E+01   0.20982E+01
   0.85083E+01   0.20969E+01
   0.85083E+01   0.20939E+01
   0.85083E+01   0.20933E+01
   0.85083E+01   0.20975E+01
   0.85083E+01   0.20978E+01
   0.85083E+01   0.20942E+01
   0.85083E+01   0.20948E+01
   0.85083E+01   0.20968E+01
   0.85083E+01   0.20966E+01
   0.85083E+01   0.20965E+01
   0.85083E+01   0.20980E+01
   0.85083E+01   0.21007E+01
   0.85083E+01   0.20999E+01
   0.85083E+01   0.20959E+01
   0.85083E+01   0.21003E+01
   0.85083E+01   0.20995E+01
   0.85083E+01   0.20961E+01
   0.85083E+01   0.20972E+01
   0.85083E+01   0.21022E+01
   0.85083E+01   0.21025E+01
   0.85083E+01   0.21033E+01
   0.85083E+01   0.21054E+01
   0.85083E+01   0.21037E+01
   0.85083E+01   0.21043E+01
   0.85083E+01   0.21038E+01
   0.85083E+01   0.21039E+01
   0.85083E+01   0.21042E+01
   0.85083E+01   0.21034E+01
   0.85083E+01   0.21055E+01
   0.85083E+01   0.21075E+01
   0.85083E+01   0.21066E+01
   0.85083E+01   0.21050E+01
   0.85083E+01   0.21065E+01
   0.85083E+01   0.21066E+01
   0.85083E+01   0.21075E+01
   0.85083E+01   0.21053E+01
   0.85083E+01   0.21062E+01
   0.85083E+01   0.21074E+01
   0.85083E+01   0.21077E+01
   0.85083E+01   0.21064E+01
   0.85083E+01   0.21086E+01
   0.85083E+01   0.21076E+01
   0.85083E+01   0.21088E+01
   0.85083E+01   0.21075E+01
   0.85083E+01   0.21049E+01
   0.85083E+01   0.21087E+01
   0.85083E+01   0.21103E+01
   0.85083E+01   0.21103E+01
   0.85083E+01   0.21063E+01
   0.85083E+01   0.21106E+01
   0.85083E+01   0.21111E+01
   0.85083E+01   0.21088E+01
   0.85083E+01   0.21081E+01
   0.85083E+01   0.21083E+01
   0.85083E+01   0.21094E+01
   0.85083E+01   0.21126E+01
   0.85083E+01   0.21100E+01
   0.85083E+01   0.21094E+01
   0.85083E+01   0.21091E+01
   0.85083E+01   0.21122E+01
   0.85083E+01   0.21107E+01
   0.85083E+01   0.21124E+01
   0.85083E+01   0.21129E+01
   0.85083E+01   0.21138E+01
   0.85083E+01   0.21095E+01
   0.85083E+01   0.21092E+01
   0.85083E+01   0.21111E+01
   0.85083E+01   0.21102E+01
   0.85083E+01   0.21138E+01
   0.85083E+01   0.21138E+01
   0.85083E+01   0.21149E+01
   0.85083E+01   0.21143E+01
   0.85083E+01   0.21107E+01
   0.85083E+01   0.21150E+01
   0.85083E+01   0.21149E+01
   0.85083E+01   0.21116E+01
   0.85083E+01   0.21126E+01
   0.85083E+01   0.21107E+01
   0.85083E+01   0.21153E+01
   0.85083E+01   0.21162E+01
   0.85083E+01   0.21118E+01
   0.85083E+01   0.21144E+01
   0.85083E+01   0.21121E+01
   0.85083E+01   0.21138E+01
   0.85083E+01   0.21128E+01
   0.85083E+01   0.21161E+01
   0.85083E+01   0.21172E+01
   0.85083E+01   0.21154E+01
   0.85083E+01   0.21174E+01
   0.85083E+01   0.21180E+01
   0.85083E+01   0.21166E+01
   0.85083E+01   0.21195E+01
   0.85083E+01   0.21210E+01
   0.85083E+01   0.21183E+01
   0.85083E+01   0.21197E+01
   0.85083E+01   0.21181E+01
   0.85083E+01   0.21200E+01
   0.85083E+01   0.21183E+01
   0.85083E+01   0.21190E+01
   0.85083E+01   0.21208E+01
   0.85083E+01   0.21201E+01
   0.85083E+01   0.21185E+01
   0.85083E+01   0.21176E+01
   0.85083E+01   0.21216E+01
   0.85083E+01   0.21187E+01
   0.85083E+01   0.21194E+01
   0.85083E+01   0.21193E+01
   0.85083E+01   0.21196E+01
   0.85083E+01   0.21199E+01
   0.85083E+01   0.21207E+01
   0.85083E+01   0.21220E+01
   0.85083E+01   0.21230E+01
   0.85083E+01   0.21231E+01
   0.85083E+01   0.21230E+01
   0.85083E+01   0.21242E+01
   0.85083E+01   0.21226E+01
   0.85083E+01   0.21223E+01
   0.85083E+01   0.21247E+01
   0.85083E+01   0.21257E+01
   0.85083E+01   0.21248E+01
   0.85083E+01   0.21254E+01
   0.85083E+01   0.21265E+01
   0.85083E+01   0.21227E+01
   0.85083E+01   0.21260E+01
   0.85083E+01   0.21226E+01
   0.85083E+01   0.21256E+01
   0.85083E+01   0.21232E+01
   0.85083E+01   0.21258E+01
   0.85083E+01   0.21269E+01
   0.85083E+01   0.21220E+01
   0.85083E+01   0.21226E+01
   0.85083E+01   0.21254E+01
   0.85083E+01   0.21221E+01
   0.85083E+01   0.21223E+01
   0.85083E+01   0.21256E+01
   0.85083E+01   0.21242E+01
   0.85083E+01   0.21230E+01
   0.85083E+01   0.21264E+01
   0.85083E+01   0.21273E+01
   0.85083E+01   0.21290E+01
   0.85083E+01   0.21269E+01
   0.85083E+01   0.21269E+01
   0.85083E+01   0.21276E+01
   0.85083E+01   0.21251E+01
   0.85083E+01   0.21290E+01
   0.85083E+01   0.21267E+01
   0.85083E+01   0.21280E+01
   0.85083E+01   0.21291E+01
   0.85083E+01   0.21303E+01
   0.85083E+01   0.21266E+01
   0.85083E+01   0.21270E+01
   0.85083E+01   0.21302E+01
   0.85083E+01   0.21255E+01
   0.85083E+01   0.21259E+01
   0.85083E+01   0.21299E+01
   0.85083E+01   0.21259E+01
   0.85083E+01   0.21258E+01
   0.85083E+01   0.21265E+01
   0.85083E+01   0.21279E+01
   0.85083E+01   0.21279E+01
   0.85083E+01   0.21294E+01
   0.85083E+01   0.21291E+01
   0.85083E+01   0.21292E+01
   0.85083E+01   0.21305E+01
   0.85083E+01   0.21308E+01
   0.85083E+01   0.21318E+01
   0.85083E+01   0.21297E+01
   0.85083E+01   0.21324E+01
   0.85083E+01   0.21293E+01
   0.85083E+01   0.21321E+01
   0.85083E+01   0.21341E+01
   0.85083E+01   0.21305E+01
   0.85083E+01   0.21329E+01
   0.85083E+01   0.21336E+01
   0.85083E+01   0.21349E+01
   0.85083E+01   0.21347E+01
   0.85083E+01   0.21354E+01
   0.85083E+01   0.21340E+01
   0.85083E+01   0.21329E+01
   0.85083E+01   0.21327E+01
   0.85083E+01   0.21333E+01
   0.84833E+01   0.21332E+01
   0.85083E+01   0.21346E+01
   0.85083E+01   0.21312E+01
   0.84833E+01   0.21342E+01
   0.84833E+01   0.21344E+01
   0.85083E+01   0.21343E+01
   0.84833E+01   0.21333E+01
   0.84833E+01   0.21327E+01
   0.84833E+01   0.21319E+01
   0.84833E+01   0.21358E+01
   0.84833E+01   0.21310E+01
   0.84833E+01   0.21324E+01
   0.84833E+01   0.21329E+01
   0.84833E+01   0.21352E+01
   0.84833E+01   0.21354E+01
   0.84833E+01   0.21327E+01
   0.84833E+01   0.21321E+01
   0.84833E+01   0.21305E+01
   0.84833E+01   0.21351E+01
   0.84833E+01   0.21350E+01
   0.84833E+01   0.21364E+01
   0.84833E+01   0.21315E+01
   0.84833E+01   0.21326E+01
   0.84833E+01   0.21345E+01
   0.84833E+01   0.21382E+01
   0.84833E+01   0.21395E+01
   0.84833E+01   0.21376E+01
   0.84833E+01   0.21357E+01
   0.84833E+01   0.21388E+01
   0.84833E+01   0.21386E+01
   0.84833E+01   0.21356E+01
   0.84833E+01   0.21383E+01
   0.84833E+01   0.21367E+01
   0.84833E+01   0.21366E+01
   0.84833E+01   0.21377E+01
   0.84833E+01   0.21389E+01
   0.84833E+01   0.21375E+01
   0.84833E+01   0.21366E+01
   0.84833E+01   0.21381E+01
   0.84833E+01   0.21369E+01
   0.84833E+01   0.21353E+01
   0.84833E+01   0.21362E+01
   0.84833E+01   0.21341E+01
   0.84833E+01   0.21380E+01
   0.84833E+01   0.21353E+01
   0.84833E+01   0.21366E+01
   0.84833E+01   0.21368E+01
   0.84833E+01   0.21342E+01
   0.84833E+01   0.21350E+01
   0.84833E+01   0.21335E+01
   0.84833E+01   0.21374E+01
   0.84833E+01   0.21339E+01
   0.84833E+01   0.21343E+01
   0.84833E+01   0.21344E+01
   0.84833E+01   0.21382E+01
   0.84833E+01   0.21373E+01
   0.84833E+01   0.21374E+01
   0.84833E+01   0.21383E+01
   0.84833E+01   0.21371E+01
   0.84833E+01   0.21414E+01
   0.84833E+01   0.21400E+01
   0.84833E+01   0.21399E+01
   0.84833E+01   0.21402E+01
   0.84833E+01   0.21414E+01
   0.84833E+01   0.21407E+01
   0.84833E+01   0.21422E+01
   0.84833E+01   0.21412E+01
   0.84833E+01   0.21416E+01
   0.84833E+01   0.21409E+01
   0.84833E+01   0.21414E+01
   0.84833E+01   0.21410E+01
   0.84833E+01   0.21402E+01
   0.84833E+01   0.21412E+01
   0.84833E+01   0.21416E+01
   0.84833E+01   0.21416E+01
   0.84833E+01   0.21418E+01
   0.84833E+01   0.21418E+01
   0.84833E+01   0.21415E+01
   0.84833E+01   0.21416E+01
   0.84833E+01   0.21425E+01
   0.84833E+01   0.21405E+01
   0.84833E+01   0.21416E+01
   0.84833E+01   0.21420E+01
   0.84833E+01   0.21423E+01
   0.84833E+01   0.21403E+01
   0.84833E+01   0.21415E+01
   0.84833E+01   0.21424E+01
   0.84833E+01   0.21426E+01
   0.84833E+01   0.21419E+01
   0.84833E+01   0.21401E+01
   0.84833E+01   0.21429E+01
   0.84833E+01   0.21385E+01
   0.84833E+01   0.21388E+01
   0.84583E+01   0.21396E+01
   0.84583E+01   0.21377E+01
   0.84583E+01   0.21387E+01
   0.84833E+01   0.21406E+01
   0.84583E+01   0.21390E+01
   0.84583E+01   0.21389E+01
   0.84583E+01   0.21403E+01
   0.84583E+01   0.21394E+01
   0.84583E+01   0.21401E+01
   0.84583E+01   0.21392E+01
   0.84583E+01   0.21409E+01
   0.84583E+01   0.21383E+01
   0.84583E+01   0.21379E+01
   0.84583E+01   0.21412E+01
   0.84583E+01   0.21414E+01
   0.84583E+01   0.21409E+01
   0.84583E+01   0.21422E+01
   0.84583E+01   0.21409E+01
   0.84583E+01   0.21427E+01
   0.84583E+01   0.21421E+01
   0.84583E+01   0.21388E+01
   0.84583E+01   0.21420E+01
   0.84583E+01   0.21416E+01
   0.84583E+01   0.21419E+01
   0.84583E+01   0.21380E+01
   0.84583E+01   0.21441E+01
   0.84583E+01   0.21420E+01
   0.84583E+01   0.21411E+01
   0.84583E+01   0.21442E+01
   0.84583E+01   0.21427E+01
   0.84583E+01   0.21431E+01
   0.84583E+01   0.21425E+01
   0.84583E+01   0.21398E+01
   0.84583E+01   0.21417E+01
   0.84583E+01   0.21420E+01
   0.84583E+01   0.21421E+01
   0.84583E+01   0.21405E+01
   0.84583E+01   0.21409E+01
   0.84583E+01   0.21421E+01
   0.84583E+01   0.21410E+01
   0.84583E+01   0.21419E+01
   0.84583E+01   0.21405E+01
   0.84583E+01   0.21426E+01
   0.84583E+01   0.21427E+01
   0.84583E+01   0.21412E+01
   0.84583E+01   0.21430E+01
   0.84583E+01   0.21417E+01
   0.84583E+01   0.21416E+01
   0.84583E+01   0.21427E+01
   0.84583E+01   0.21390E+01
   0.84583E+01   0.21421E+01
   0.84583E+01   0.21409E+01
   0.84583E+01   0.21420E+01
   0.84583E+01   0.21400E+01
   0.84583E+01   0.21407E+01
   0.84583E+01   0.21398E+01
   0.84583E+01   0.21421E+01
   0.84583E+01   0.21425E+01
   0.84583E+01   0.21398E+01
   0.84583E+01   0.21445E+01
   0.84583E+01   0.21408E+01
   0.84583E+01   0.21429E+01
   0.84583E+01   0.21437E+01
   0.84333E+01   0.21427E+01
   0.84583E+01   0.21433E+01
   0.84333E+01   0.21432E+01
   0.84583E+01   0.21396E+01
   0.84583E+01   0.21419E+01
   0.84583E+01   0.21437E+01
   0.84583E+01   0.21433E+01
   0.84583E+01   0.21419E+01
   0.84333E+01   0.21441E+01
   0.84333E+01   0.21439E+01
   0.84333E+01   0.21421E+01
   0.84583E+01   0.21440E+01
   0.84583E+01   0.21448E+01
   0.84583E+01   0.21453E+01
   0.84583E+01   0.21429E+01
   0.84333E+01   0.21446E+01
   0.84333E+01   0.21420E+01
   0.84333E+01   0.21429E+01
   0.84333E+01   0.21433E+01
   0.84333E+01   0.21396E+01
   0.84333E+01   0.21407E+01
   0.84333E+01   0.21397E+01
   0.84333E+01   0.21409E+01
   0.84333E+01   0.21404E+01
   0.84333E+01   0.21423E+01
   0.84333E+01   0.21407E+01
   0.84333E+01   0.21416E+01
   0.84333E+01   0.21417E+01
   0.84333E+01   0.21394E+01
   0.84333E+01   0.21414E+01
   0.84333E+01   0.21423E+01
   0.84333E+01   0.21429E+01
   0.84333E+01   0.21418E+01
   0.84333E+01   0.21434E+01
   0.84333E+01   0.21415E+01
   0.84333E+01   0.21427E+01
   0.84333E+01   0.21424E+01
   0.84333E+01   0.21393E+01
   0.84333E+01   0.21397E+01
   0.84333E+01   0.21437E+01
   0.84333E+01   0.21403E+01
   0.84333E+01   0.21397E+01
   0.84333E+01   0.21436E+01
   0.84333E+01   0.21401E+01
   0.84333E+01   0.21408E+01
   0.84333E+01   0.21428E+01
   0.84333E+01   0.21425E+01
   0.84333E+01   0.21389E+01
   0.84333E+01   0.21405E+01
   0.84333E+01   0.21420E+01
   0.84333E+01   0.21415E+01
   0.84333E+01   0.21409E+01
   0.84333E+01   0.21437E+01
   0.84333E+01   0.21405E+01
   0.84333E+01   0.21410E+01
   0.84333E+01   0.21442E+01
   0.84333E+01   0.21447E+01
   0.84333E+01   0.21428E+01
   0.84333E+01   0.21440E+01
   0.84333E+01   0.21446E+01
   0.84333E+01   0.21427E+01
   0.84333E+01   0.21431E+01
   0.84333E+01   0.21431E+01
   0.84333E+01   0.21438E+01
   0.84333E+01   0.21441E+01
   0.84333E+01   0.21438E+01
   0.84333E+01   0.21422E+01
   0.84333E+01   0.21439E+01
   0.84333E+01   0.21427E+01
   0.84333E+01   0.21442E+01
   0.84333E+01   0.21429E+01
   0.84333E+01   0.21430E+01
   0.84333E+01   0.21437E+01
   0.84333E+01   0.21425E+01
   0.84333E+01   0.21431E+01
   0.84333E+01   0.21426E+01
   0.84333E+01   0.21440E+01
   0.84333E+01   0.21427E+01
   0.84333E+01   0.21418E+01
   0.84333E+01   0.21429E+01
   0.84333E+01   0.21440E+01
   0.84333E+01   0.21433E+01
   0.84333E+01   0.21438E+01
   0.84333E+01   0.21423E+01
   0.84333E+01   0.21420E+01
   0.84333E+01   0.21437E+01
   0.84333E+01   0.21432E+01
   0.84333E+01   0.21434E+01
   0.84333E+01   0.21438E+01
   0.84333E+01   0.21422E+01
   0.84333E+01   0.21419E+01
   0.84333E+01   0.21414E+01
   0.84333E+01   0.21421E+01
   0.84333E+01   0.21424E+01
   0.84333E+01   0.21412E+01
   0.84083E+01   0.21406E+01
   0.84083E+01   0.21414E+01
   0.84083E+01   0.21381E+01
   0.84083E+01   0.21427E+01
   0.84083E+01   0.21418E+01
   0.84083E+01   0.21418E+01
   0.84083E+01   0.21421E+01
   0.84083E+01   0.21413E+01
   0.84083E+01   0.21418E+01
   0.84083E+01   0.21380E+01
   0.84083E+01   0.21398E+01
   0.84083E+01   0.21409E+01
   0.84083E+01   0.21382E+01
   0.84083E+01   0.21409E+01
   0.84083E+01   0.21398E+01
   0.84083E+01   0.21401E+01
   0.84083E+01   0.21410E+01
   0.84083E+01   0.21391E+01
   0.84083E+01   0.21407E+01
   0.84083E+01   0.21387E+01
   0.84083E+01   0.21379E+01
   0.84083E+01   0.21373E+01
   0.84083E+01   0.21382E+01
   0.84083E+01   0.21367E+01
   0.84083E+01   0.21353E+01
   0.84083E+01   0.21404E+01
   0.84083E+01   0.21405E+01
   0.84083E+01   0.21386E+01
   0.84083E+01   0.21378E+01
   0.84083E+01   0.21400E+01
   0.84083E+01   0.21395E+01
   0.84083E+01   0.21385E+01
   0.84083E+01   0.21380E+01
   0.84083E+01   0.21362E+01
   0.84083E+01   0.21394E+01
   0.84083E+01   0.21372E+01
   0.84083E+01   0.21389E+01
   0.84083E+01   0.21377E+01
   0.84083E+01   0.21390E+01
   0.84083E+01   0.21378E+01
   0.84083E+01   0.21370E+01
   0.84083E+01   0.21351E+01
   0.84083E+01   0.21364E+01
   0.84083E+01   0.21338E+01
   0.84083E+01   0.21341E+01
   0.84083E+01   0.21365E+01
   0.84083E+01   0.21342E+01
   0.84083E+01   0.21354E+01
   0.84083E+01   0.21349E+01
   0.84083E+01   0.21363E+01
   0.84083E+01   0.21363E+01
   0.84083E+01   0.21354E+01
   0.84083E+01   0.21372E+01
   0.84083E+01   0.21395E+01
   0.84083E+01   0.21386E+01
   0.84083E+01   0.21384E+01
   0.84083E+01   0.21369E+01
   0.84083E+01   0.21381E+01
   0.84083E+01   0.21397E+01
   0.84083E+01   0.21388E+01
   0.84083E+01   0.21384E+01
   0.84083E+01   0.21398E+01
   0.84083E+01   0.21397E+01
   0.84083E+01   0.21386E+01
   0.84083E+01   0.21391E+01
   0.84083E+01   0.21384E+01
   0.84083E+01   0.21397E+01
   0.84083E+01   0.21377E+01
   0.84083E+01   0.21379E+01
   0.83833E+01   0.21374E+01
   0.83833E+01   0.21364E+01
   0.83833E+01   0.21359E+01
   0.83833E+01   0.21352E+01
   0.83833E+01   0.21356E+01
   0.84083E+01   0.21357E+01
   0.83833E+01   0.21364E+01
   0.83833E+01   0.21378E+01
   0.84083E+01   0.21374E+01
   0.83833E+01   0.21354E+01
   0.83833E+01   0.21381E+01
   0.83833E+01   0.21365E+01
   0.83833E+01   0.21365E+01
   0.83833E+01   0.21344E+01
   0.84083E+01   0.21368E+01
   0.83833E+01   0.21369E+01
   0.83833E+01   0.21353E+01
   0.83833E+01   0.21357E+01
   0.83833E+01   0.21360E+01
   0.83833E+01   0.21339E+01
   0.83833E+01   0.21350E+01
   0.83833E+01   0.21365E+01
   0.83833E+01   0.21353E+01
   0.83833E+01   0.21335E+01
   0.83833E+01   0.21360E+01
   0.83833E+01   0.21324E+01
   0.83833E+01   0.21366E+01
   0.83833E+01   0.21355E+01
   0.83833E+01   0.21358E+01
   0.83833E+01   0.21359E+01
   0.83833E+01   0.21325E+01
   0.83833E+01   0.21323E+01
   0.83833E+01   0.21355E+01
   0.83833E+01   0.21348E+01
   0.83833E+01   0.21349E+01
   0.83833E+01   0.21353E+01
   0.83833E+01   0.21323E+01
   0.83833E+01   0.21330E+01
   0.83833E+01   0.21362E+01
   0.83833E+01   0.21353E+01
   0.83833E+01   0.21313E+01
   0.83833E+01   0.21312E+01
   0.83833E+01   0.21340E+01
   0.83833E+01   0.21344E+01
   0.83833E+01   0.21318E+01
   0.83833E+01   0.21328E+01
   0.83833E+01   0.21315E+01
   0.83833E+01   0.21347E+01
   0.83833E+01   0.21313E+01
   0.83833E+01   0.21353E+01
   0.83833E+01   0.21344E+01
   0.83833E+01   0.21337E+01
   0.83833E+01   0.21348E+01
   0.83833E+01   0.21314E+01
   0.83833E+01   0.21324E+01
   0.83833E+01   0.21317E+01
   0.83833E+01   0.21323E+01
   0.83833E+01   0.21346E+01
   0.83833E+01   0.21324E+01
   0.83833E+01   0.21324E+01
   0.83833E+01   0.21348E+01
   0.83833E+01   0.21336E+01
   0.83833E+01   0.21322E+01
   0.83833E+01   0.21334E+01
   0.83833E+01   0.21307E+01
   0.83833E+01   0.21303E+01
   0.83833E+01   0.21316E+01
   0.83833E+01   0.21336E+01
   0.83833E+01   0.21319E+01
   0.83833E+01   0.21301E+01
   0.83833E+01   0.21303E+01
   0.83833E+01   0.21325E+01
   0.83833E+01   0.21337E+01
   0.83833E+01   0.21307E+01
   0.83833E+01   0.21323E+01
   0.83833E+01   0.21329E+01
   0.83833E+01   0.21297E+01
   0.83833E+01   0.21307E+01
   0.83833E+01   0.21324E+01
   0.83833E+01   0.21304E+01
   0.83833E+01   0.21322E+01
   0.83833E+01   0.21324E+01
   0.83833E+01   0.21295E+01
   0.83833E+01   0.21333E+01
   0.83833E+01   0.21332E+01
   0.83833E+01   0.21298E+01
   0.83833E+01   0.21294E+01
   0.83833E+01   0.21302E+01
   0.83833E+01   0.21299E+01
   0.83833E+01   0.21302E+01
   0.83833E+01   0.21286E+01
   0.83833E+01   0.21323E+01
   0.83833E+01   0.21292E+01
   0.83833E+01   0.21287E+01
   0.83833E+01   0.21304E+01
   0.83833E+01   0.21298E+01
   0.83833E+01   0.21304E+01
   0.83833E+01   0.21288E+01
   0.83833E+01   0.21279E+01
   0.83833E+01   0.21293E+01
   0.83833E+01   0.21316E+01
   0.83833E+01   0.21319E+01
   0.83833E+01   0.21317E+01
   0.83833E+01   0.21322E+01
   0.83833E+01   0.21314E+01
   0.83833E+01   0.21309E+01
   0.83833E+01   0.21306E+01
   0.83833E+01   0.21307E+01
   0.83833E+01   0.21322E+01
   0.83833E+01   0.21308E+01
   0.83833E+01   0.21267E+01
   0.83833E+01   0.21282E+01
   0.83833E+01   0.21282E+01
   0.83833E+01   0.21317E+01
   0.83833E+01   0.21307E+01
   0.83833E+01   0.21289E+01
   0.83833E+01   0.21290E+01
   0.83833E+01   0.21289E+01
   0.83833E+01   0.21305E+01
   0.83833E+01   0.21280E+01
   0.83833E+01   0.21282E+01
   0.83833E+01   0.21282E+01
   0.83833E+01   0.21271E+01
   0.83833E+01   0.21278E+01
   0.83833E+01   0.21269E+01
   0.83833E+01   0.21277E+01
   0.83833E+01   0.21281E+01
   0.83833E+01   0.21278E+01
   0.83833E+01   0.21255E+01
   0.83833E+01   0.21263E+01
   0.83833E+01   0.21254E+01
   0.83833E+01   0.21261E+01
   0.83833E+01   0.21254E+01
   0.83833E+01   0.21278E+01
   0.83833E+01   0.21274E+01
   0.83833E+01   0.21288E+01
   0.83583E+01   0.21294E+01
   0.83583E+01   0.21288E+01
   0.83583E+01   0.21241E+01
   0.83583E+01   0.21244E+01
   0.83583E+01   0.21265E+01
   0.83583E+01   0.21244E+01
   0.83583E+01   0.21273E+01
   0.83583E+01   0.21280E+01
   0.83583E+01   0.21247E+01
   0.83583E+01   0.21241E+01
   0.83583E+01   0.21254E+01
   0.83583E+01   0.21281E+01
   0.83583E+01   0.21269E+01
   0.83583E+01   0.21272E+01
   0.83583E+01   0.21281E+01
   0.83583E+01   0.21234E+01
   0.83583E+01   0.21267E+01
   0.83583E+01   0.21262E+01
   0.83583E+01   0.21261E+01
   0.83583E+01   0.21242E+01
   0.83583E+01   0.21265E+01
   0.83583E+01   0.21266E+01
   0.83583E+01   0.21244E+01
   0.83583E+01   0.21264E+01
   0.83583E+01   0.21258E+01
   0.83583E+01   0.21249E+01
   0.83583E+01   0.21258E+01
   0.83583E+01   0.21248E+01
   0.83583E+01   0.21238E+01
   0.83583E+01   0.21255E+01
   0.83583E+01   0.21240E+01
   0.83583E+01   0.21254E+01
   0.83583E+01   0.21235E+01
   0.83583E+01   0.21237E+01
   0.83583E+01   0.21246E+01
   0.83583E+01   0.21234E+01
   0.83583E+01   0.21239E+01
   0.83583E+01   0.21230E+01
   0.83583E+01   0.21239E+01
   0.83583E+01   0.21236E+01
   0.83583E+01   0.21226E+01
   0.83583E+01   0.21260E+01
   0.83583E+01   0.21225E+01
   0.83583E+01   0.21271E+01
   0.83583E+01   0.21222E+01
   0.83583E+01   0.21251E+01
   0.83583E+01   0.21226E+01
   0.83583E+01   0.21256E+01
   0.83583E+01   0.21230E+01
   0.83583E+01   0.21221E+01
   0.83583E+01   0.21254E+01
   0.83583E+01   0.21211E+01
   0.83583E+01   0.21254E+01
   0.83583E+01   0.21245E+01
   0.83583E+01   0.21242E+01
   0.83583E+01   0.21242E+01
   0.83583E+01   0.21239E+01
   0.83583E+01   0.21223E+01
   0.83583E+01   0.21255E+01
   0.83583E+01   0.21221E+01
   0.83583E+01   0.21250E+01
   0.83583E+01   0.21243E+01
   0.83583E+01   0.21207E+01
   0.83583E+01   0.21236E+01
   0.83583E+01   0.21248E+01
   0.83583E+01   0.21242E+01
   0.83583E+01   0.21231E+01
   0.83583E+01   0.21247E+01
   0.83583E+01   0.21226E+01
   0.83583E+01   0.21212E+01
   0.83583E+01   0.21206E+01
   0.83583E+01   0.21198E+01
   0.83583E+01   0.21235E+01
   0.83583E+01   0.21218E+01
   0.83583E+01   0.21202E+01
   0.83583E+01   0.21204E+01
   0.83583E+01   0.21242E+01
   0.83583E+01   0.21222E+01
   0.83583E+01   0.21207E+01
   0.83583E+01   0.21210E+01
   0.83583E+01   0.21212E+01
   0.83583E+01   0.21221E+01
   0.83583E+01   0.21219E+01
   0.83583E+01   0.21231E+01
   0.83583E+01   0.21239E+01
   0.83583E+01   0.21212E+01
   0.83583E+01   0.21190E+01
   0.83583E+01   0.21235E+01
   0.83583E+01   0.21241E+01
   0.83583E+01   0.21219E+01
   0.83583E+01   0.21217E+01
   0.83583E+01   0.21218E+01
   0.83583E+01   0.21228E+01
   0.83583E+01   0.21214E+01
   0.83583E+01   0.21219E+01
   0.83583E+01   0.21216E+01
   0.83583E+01   0.21227E+01
   0.83583E+01   0.21210E+01
   0.83583E+01   0.21196E+01
   0.83583E+01   0.21220E+01
   0.83583E+01   0.21186E+01
   0.83583E+01   0.21227E+01
   0.83583E+01   0.21199E+01
   0.83583E+01   0.21210E+01
   0.83583E+01   0.21224E+01
   0.83583E+01   0.21201E+01
   0.83583E+01   0.21211E+01
   0.83583E+01   0.21216E+01
   0.83583E+01   0.21215E+01
   0.83583E+01   0.21214E+01
   0.83583E+01   0.21219E+01
   0.83583E+01   0.21217E+01
   0.83583E+01   0.21218E+01
   0.83583E+01   0.21222E+01
   0.83583E+01   0.21216E+01
   0.83583E+01   0.21217E+01
   0.83583E+01   0.21223E+01
   0.83583E+01   0.21216E+01
   0.83583E+01   0.21239E+01
   0.83583E+01   0.21202E+01
   0.83583E+01   0.21208E+01
   0.83583E+01   0.21222E+01
   0.83583E+01   0.21221E+01
   0.83583E+01   0.21224E+01
   0.83583E+01   0.21219E+01
   0.83583E+01   0.21224E+01
   0.83583E+01   0.21220E+01
   0.83583E+01   0.21222E+01
   0.83583E+01   0.21204E+01
   0.83583E+01   0.21213E+01
   0.83583E+01   0.21218E+01
   0.83583E+01   0.21224E+01
   0.83583E+01   0.21226E+01
   0.83583E+01   0.21219E+01
   0.83583E+01   0.21221E+01
   0.83583E+01   0.21208E+01
   0.83583E+01   0.21201E+01
   0.83583E+01   0.21210E+01
   0.83583E+01   0.21208E+01
   0.83583E+01   0.21220E+01
   0.83583E+01   0.21236E+01
   0.83583E+01   0.21218E+01
   0.83583E+01   0.21223E+01
   0.83583E+01   0.21201E+01
   0.83583E+01   0.21215E+01
   0.83583E+01   0.21220E+01
   0.83583E+01   0.21223E+01
   0.83583E+01   0.21222E+01
   0.83583E+01   0.21223E+01
   0.83583E+01   0.21218E+01
   0.83583E+01   0.21210E+01
   0.83583E+01   0.21219E+01
   0.83583E+01   0.21198E+01
   0.83583E+01   0.21202E+01
   0.83583E+01   0.21213E+01
   0.83583E+01   0.21215E+01
   0.83583E+01   0.21207E+01
   0.83583E+01   0.21194E+01
   0.83583E+01   0.21211E+01
   0.83583E+01   0.21217E+01
   0.83583E+01   0.21177E+01
   0.83583E+01   0.21205E+01
   0.83583E+01   0.21191E+01
   0.83583E+01   0.21190E+01
   0.83583E+01   0.21179E+01
   0.83583E+01   0.21202E+01
   0.83583E+01   0.21204E+01
   0.83583E+01   0.21196E+01
   0.83583E+01   0.21173E+01
   0.83583E+01   0.21196E+01
   0.83583E+01   0.21189E+01
   0.83583E+01   0.21162E+01
   0.83583E+01   0.21200E+01
   0.83583E+01   0.21185E+01
   0.83583E+01   0.21194E+01
   0.83583E+01   0.21182E+01
   0.83583E+01   0.21183E+01
   0.83583E+01   0.21180E+01
   0.83583E+01   0.21181E+01
   0.83583E+01   0.21199E+01
   0.83583E+01   0.21191E+01
   0.83583E+01   0.21182E+01
   0.83583E+01   0.21187E+01
   0.83583E+01   0.21202E+01
   0.83583E+01   0.21197E+01
   0.83583E+01   0.21186E+01
   0.83583E+01   0.21168E+01
   0.83583E+01   0.21158E+01
   0.83583E+01   0.21200E+01
   0.83583E+01   0.21168E+01
   0.83583E+01   0.21182E+01
   0.83583E+01   0.21166E+01
   0.83583E+01   0.21183E+01
   0.83583E+01   0.21169E+01
   0.83583E+01   0.21171E+01
   0.83583E+01   0.21187E+01
   0.83583E+01   0.21188E+01
   0.83583E+01   0.21161E+01
   0.83583E+01   0.21155E+01
   0.83583E+01   0.21175E+01
   0.83583E+01   0.21156E+01
   0.83583E+01   0.21141E+01
   0.83583E+01   0.21155E+01
   0.83583E+01   0.21147E+01
   0.83583E+01   0.21144E+01
   0.83583E+01   0.21166E+01
   0.83583E+01   0.21138E+01
   0.83583E+01   0.21157E+01
   0.83583E+01   0.21143E+01
   0.83583E+01   0.21181E+01
   0.83583E+01   0.21150E+01
   0.83583E+01   0.21150E+01
   0.83583E+01   0.21184E+01
   0.83583E+01   0.21185E+01
   0.83583E+01   0.21141E+01
   0.83583E+01   0.21141E+01
   0.83583E+01   0.21179E+01
   0.83583E+01   0.21155E+01
   0.83583E+01   0.21187E+01
   0.83583E+01   0.21180E+01
   0.83583E+01   0.21150E+01
   0.83583E+01   0.21162E+01
   0.83583E+01   0.21172E+01
   0.83583E+01   0.21163E+01
   0.83583E+01   0.21175E+01
   0.83583E+01   0.21162E+01
   0.83583E+01   0.21182E+01
   0.83583E+01   0.21151E+01
   0.83583E+01   0.21186E+01
   0.83583E+01   0.21157E+01
   0.83583E+01   0.21151E+01
   0.83583E+01   0.21176E+01
   0.83583E+01   0.21180E+01
   0.83583E+01   0.21172E+01
   0.83583E+01   0.21172E+01
   0.83583E+01   0.21179E+01
   0.83583E+01   0.21183E+01
   0.83583E+01   0.21172E+01
   0.83583E+01   0.21183E+01
   0.83583E+01   0.21183E+01
   0.83583E+01   0.21173E+01
   0.83583E+01   0.21162E+01
   0.83583E+01   0.21164E+01
   0.83583E+01   0.21164E+01
   0.83583E+01   0.21143E+01
   0.83583E+01   0.21160E+01
   0.83583E+01   0.21180E+01
   0.83583E+01   0.21158E+01
   0.83583E+01   0.21179E+01
   0.83583E+01   0.21178E+01
   0.83583E+01   0.21192E+01
   0.83583E+01   0.21160E+01
   0.83583E+01   0.21147E+01
   0.83583E+01   0.21168E+01
   0.83583E+01   0.21191E+01
   0.83583E+01   0.21159E+01
   0.83583E+01   0.21185E+01
   0.83583E+01   0.21173E+01
   0.83583E+01   0.21185E+01
   0.83583E+01   0.21155E+01
   0.83583E+01   0.21175E+01
   0.83583E+01   0.21164E+01
   0.83583E+01   0.21178E+01
   0.83583E+01   0.21160E+01
   0.83583E+01   0.21189E+01
   0.83583E+01   0.21194E+01
   0.83583E+01   0.21150E+01
   0.83583E+01   0.21144E+01
   0.83583E+01   0.21195E+01
   0.83583E+01   0.21147E+01
   0.83583E+01   0.21195E+01
   0.83583E+01   0.21191E+01
   0.83583E+01   0.21189E+01
   0.83583E+01   0.21169E+01
   0.83583E+01   0.21195E+01
   0.83583E+01   0.21156E+01
   0.83833E+01   0.21166E+01
   0.83833E+01   0.21209E+01
   0.83833E+01   0.21203E+01
   0.83833E+01   0.21202E+01
   0.83583E+01   0.21176E+01
   0.83833E+01   0.21210E+01
   0.83583E+01   0.21185E+01
   0.83833E+01   0.21211E+01
   0.83833E+01   0.21166E+01
   0.83833E+01   0.21189E+01
   0.83833E+01   0.21197E+01
   0.83833E+01   0.21216E+01
   0.83833E+01   0.21208E+01
   0.83833E+01   0.21204E+01
   0.83833E+01   0.21215E+01
   0.83833E+01   0.21236E+01
   0.83833E+01   0.21199E+01
   0.83833E+01   0.21186E+01
   0.83833E+01   0.21188E+01
   0.83833E+01   0.21194E+01
   0.83833E+01   0.21203E+01
   0.83833E+01   0.21238E+01
   0.83833E+01   0.21229E+01
   0.83833E+01   0.21243E+01
   0.83833E+01   0.21230E+01
   0.83833E+01   0.21225E+01
   0.83833E+01   0.21239E+01
   0.83833E+01   0.21237E+01
   0.83833E+01   0.21226E+01
   0.83833E+01   0.21231E+01
   0.83833E+01   0.21221E+01
   0.83833E+01   0.21250E+01
   0.83833E+01   0.21245E+01
   0.83833E+01   0.21243E+01
   0.83833E+01   0.21244E+01
   0.83833E+01   0.21229E+01
   0.83833E+01   0.21257E+01
   0.83833E+01   0.21249E+01
   0.83833E+01   0.21250E+01
   0.83833E+01   0.21250E+01
   0.83833E+01   0.21261E+01
   0.84083E+01   0.21235E+01
   0.84083E+01   0.21232E+01
   0.84083E+01   0.21264E+01
   0.84083E+01   0.21275E+01
   0.84083E+01   0.21255E+01
   0.84083E+01   0.21260E+01
   0.84083E+01   0.21253E+01
   0.84083E+01   0.21252E+01
   0.84083E+01   0.21273E+01
   0.84083E+01   0.21261E+01
   0.84083E+01   0.21241E+01
   0.84083E+01   0.21269E+01
   0.84083E+01   0.21288E+01
   0.84083E+01   0.21276E+01
   0.84333E+01   0.21256E+01
   0.84333E+01   0.21256E+01
   0.84333E+01   0.21270E+01
   0.84333E+01   0.21271E+01
   0.84333E+01   0.21286E+01
   0.84333E+01   0.21280E+01
   0.84333E+01   0.21264E+01
   0.84583E+01   0.21265E+01
   0.84583E+01   0.21269E+01
   0.84583E+01   0.21207E+01
   0.84583E+01   0.21224E+01
   0.84583E+01   0.21201E+01
   0.84583E+01   0.21163E+01
   0.84833E+01   0.21108E+01
   0.84583E+01   0.21045E+01
   0.84583E+01   0.20929E+01
   0.84333E+01   0.20785E+01
   0.83333E+01   0.20455E+01


==> anc/Figure5/1outP0_R_m10_m6_y10_rc1_stable.dat <==
   0.10098E+01   0.14518E-05
   0.13347E+01   0.14538E-05
   0.19596E+01   0.14557E-05
   0.27095E+01   0.14577E-05
   0.37592E+01   0.14596E-05
   0.53839E+01   0.14616E-05
   0.80834E+01   0.14636E-05
   0.11758E+02   0.14656E-05
   0.15082E+02   0.14675E-05
   0.17107E+02   0.14695E-05
   0.18156E+02   0.14715E-05
   0.18656E+02   0.14735E-05
   0.18931E+02   0.14755E-05
   0.19031E+02   0.14775E-05
   0.19106E+02   0.14794E-05
   0.19106E+02   0.14814E-05
   0.19081E+02   0.14834E-05
   0.19056E+02   0.14854E-05
   0.19031E+02   0.14874E-05
   0.18981E+02   0.14894E-05
   0.18931E+02   0.14914E-05
   0.18906E+02   0.14935E-05
   0.18856E+02   0.14955E-05
   0.18806E+02   0.14975E-05
   0.18756E+02   0.14995E-05
   0.18731E+02   0.15015E-05
   0.18681E+02   0.15035E-05
   0.18631E+02   0.15056E-05
   0.18606E+02   0.15076E-05
   0.18556E+02   0.15096E-05
   0.18506E+02   0.15117E-05
   0.18481E+02   0.15137E-05
   0.18456E+02   0.15157E-05
   0.18406E+02   0.15178E-05
   0.18381E+02   0.15198E-05
   0.18331E+02   0.15219E-05
   0.18306E+02   0.15239E-05
   0.18281E+02   0.15260E-05
   0.18256E+02   0.15280E-05
   0.18231E+02   0.15301E-05
   0.18181E+02   0.15322E-05
   0.18156E+02   0.15342E-05
   0.18131E+02   0.15363E-05
   0.18106E+02   0.15384E-05
   0.18081E+02   0.15404E-05
   0.18056E+02   0.15425E-05
   0.18031E+02   0.15446E-05
   0.18006E+02   0.15467E-05
   0.17981E+02   0.15488E-05
   0.17956E+02   0.15509E-05
   0.17931E+02   0.15529E-05
   0.17931E+02   0.15550E-05
   0.17906E+02   0.15571E-05
   0.17881E+02   0.15592E-05
   0.17856E+02   0.15613E-05
   0.17831E+02   0.15634E-05
   0.17806E+02   0.15655E-05
   0.17806E+02   0.15677E-05
   0.17781E+02   0.15698E-05
   0.17756E+02   0.15719E-05
   0.17731E+02   0.15740E-05
   0.17731E+02   0.15761E-05
   0.17706E+02   0.15782E-05
   0.17681E+02   0.15804E-05
   0.17681E+02   0.15825E-05
   0.17656E+02   0.15846E-05
   0.17631E+02   0.15868E-05
   0.17631E+02   0.15889E-05
   0.17606E+02   0.15911E-05
   0.17581E+02   0.15932E-05
   0.17581E+02   0.15953E-05
   0.17556E+02   0.15975E-05
   0.17556E+02   0.15996E-05
   0.17531E+02   0.16018E-05
   0.17506E+02   0.16040E-05
   0.17506E+02   0.16061E-05
   0.17482E+02   0.16083E-05
   0.17482E+02   0.16105E-05
   0.17457E+02   0.16126E-05
   0.17457E+02   0.16148E-05
   0.17432E+02   0.16170E-05
   0.17432E+02   0.16192E-05
   0.17407E+02   0.16213E-05
   0.17407E+02   0.16235E-05
   0.17382E+02   0.16257E-05
   0.17382E+02   0.16279E-05
   0.17357E+02   0.16301E-05
   0.17357E+02   0.16323E-05
   0.17332E+02   0.16345E-05
   0.17332E+02   0.16367E-05
   0.17307E+02   0.16389E-05
   0.17307E+02   0.16411E-05
   0.17282E+02   0.16433E-05
   0.17282E+02   0.16455E-05
   0.17257E+02   0.16478E-05
   0.17257E+02   0.16500E-05
   0.17232E+02   0.16522E-05
   0.17232E+02   0.16544E-05
   0.17232E+02   0.16567E-05
   0.17207E+02   0.16589E-05
   0.17207E+02   0.16611E-05
   0.17182E+02   0.16634E-05
   0.17182E+02   0.16656E-05
   0.17182E+02   0.16679E-05
   0.17157E+02   0.16701E-05
   0.17157E+02   0.16724E-05
   0.17132E+02   0.16746E-05
   0.17132E+02   0.16769E-05
   0.17132E+02   0.16791E-05
   0.17107E+02   0.16814E-05
   0.17107E+02   0.16837E-05
   0.17107E+02   0.16859E-05
   0.17082E+02   0.16882E-05
   0.17082E+02   0.16905E-05
   0.17057E+02   0.16927E-05
   0.17057E+02   0.16950E-05
   0.17057E+02   0.16973E-05
   0.17032E+02   0.16996E-05
   0.17032E+02   0.17019E-05
   0.17032E+02   0.17042E-05
   0.17007E+02   0.17065E-05
   0.17007E+02   0.17088E-05
   0.17007E+02   0.17111E-05
   0.16982E+02   0.17134E-05
   0.16982E+02   0.17157E-05
   0.16982E+02   0.17180E-05
   0.16957E+02   0.17203E-05
   0.16957E+02   0.17226E-05
   0.16957E+02   0.17250E-05
   0.16932E+02   0.17273E-05
   0.16932E+02   0.17296E-05
   0.16932E+02   0.17320E-05
   0.16907E+02   0.17343E-05
   0.16907E+02   0.17366E-05
   0.16907E+02   0.17390E-05
   0.16907E+02   0.17413E-05
   0.16882E+02   0.17437E-05
   0.16882E+02   0.17460E-05
   0.16882E+02   0.17484E-05
   0.16857E+02   0.17507E-05
   0.16857E+02   0.17531E-05
   0.16857E+02   0.17554E-05
   0.16832E+02   0.17578E-05
   0.16832E+02   0.17602E-05
   0.16832E+02   0.17625E-05
   0.16832E+02   0.17649E-05
   0.16807E+02   0.17673E-05
   0.16807E+02   0.17697E-05
   0.16807E+02   0.17721E-05
   0.16807E+02   0.17745E-05
   0.16782E+02   0.17769E-05
   0.16782E+02   0.17792E-05
   0.16782E+02   0.17816E-05
   0.16757E+02   0.17840E-05
   0.16757E+02   0.17864E-05
   0.16757E+02   0.17889E-05
   0.16757E+02   0.17913E-05
   0.16732E+02   0.17937E-05
   0.16732E+02   0.17961E-05
   0.16732E+02   0.17985E-05
   0.16732E+02   0.18009E-05
   0.16707E+02   0.18034E-05
   0.16707E+02   0.18058E-05
   0.16707E+02   0.18082E-05
   0.16707E+02   0.18107E-05
   0.16682E+02   0.18131E-05
   0.16682E+02   0.18156E-05
   0.16682E+02   0.18180E-05
   0.16682E+02   0.18205E-05
   0.16657E+02   0.18229E-05
   0.16657E+02   0.18254E-05
   0.16657E+02   0.18278E-05
   0.16657E+02   0.18303E-05
   0.16632E+02   0.18328E-05
   0.16632E+02   0.18352E-05
   0.16632E+02   0.18377E-05
   0.16632E+02   0.18402E-05
   0.16632E+02   0.18427E-05
   0.16607E+02   0.18451E-05
   0.16607E+02   0.18476E-05
   0.16607E+02   0.18501E-05
   0.16607E+02   0.18526E-05
   0.16582E+02   0.18551E-05
   0.16582E+02   0.18576E-05
   0.16582E+02   0.18601E-05
   0.16582E+02   0.18626E-05
   0.16582E+02   0.18651E-05
   0.16557E+02   0.18676E-05
   0.16557E+02   0.18702E-05
   0.16557E+02   0.18727E-05
   0.16557E+02   0.18752E-05
   0.16557E+02   0.18777E-05
   0.16532E+02   0.18803E-05
   0.16532E+02   0.18828E-05
   0.16532E+02   0.18853E-05
   0.16532E+02   0.18879E-05
   0.16507E+02   0.18904E-05
   0.16507E+02   0.18930E-05
   0.16507E+02   0.18955E-05
   0.16507E+02   0.18981E-05
   0.16507E+02   0.19006E-05
   0.16482E+02   0.19032E-05
   0.16482E+02   0.19058E-05
   0.16482E+02   0.19083E-05
   0.16482E+02   0.19109E-05
   0.16482E+02   0.19135E-05
   0.16457E+02   0.19161E-05
   0.16457E+02   0.19186E-05
   0.16457E+02   0.19212E-05
   0.16457E+02   0.19238E-05
   0.16457E+02   0.19264E-05
   0.16432E+02   0.19290E-05
   0.16432E+02   0.19316E-05
   0.16432E+02   0.19342E-05
   0.16432E+02   0.19368E-05
   0.16432E+02   0.19394E-05
   0.16432E+02   0.19420E-05
   0.16407E+02   0.19447E-05
   0.16407E+02   0.19473E-05
   0.16407E+02   0.19499E-05
   0.16407E+02   0.19525E-05
   0.16407E+02   0.19552E-05
   0.16382E+02   0.19578E-05
   0.16382E+02   0.19604E-05
   0.16382E+02   0.19631E-05
   0.16382E+02   0.19657E-05
   0.16382E+02   0.19684E-05
   0.16382E+02   0.19710E-05
   0.16357E+02   0.19737E-05
   0.16357E+02   0.19763E-05
   0.16357E+02   0.19790E-05
   0.16357E+02   0.19817E-05
   0.16357E+02   0.19843E-05
   0.16332E+02   0.19870E-05
   0.16332E+02   0.19897E-05
   0.16332E+02   0.19924E-05
   0.16332E+02   0.19951E-05
   0.16332E+02   0.19978E-05
   0.16332E+02   0.20004E-05
   0.16307E+02   0.20031E-05
   0.16307E+02   0.20058E-05
   0.16307E+02   0.20085E-05
   0.16307E+02   0.20113E-05
   0.16307E+02   0.20140E-05
   0.16307E+02   0.20167E-05
   0.16282E+02   0.20194E-05
   0.16282E+02   0.20221E-05
   0.16282E+02   0.20248E-05
   0.16282E+02   0.20276E-05
   0.16282E+02   0.20303E-05
   0.16282E+02   0.20330E-05
   0.16257E+02   0.20358E-05
   0.16257E+02   0.20385E-05
   0.16257E+02   0.20413E-05
   0.16257E+02   0.20440E-05
   0.16257E+02   0.20468E-05
   0.16257E+02   0.20495E-05
   0.16232E+02   0.20523E-05
   0.16232E+02   0.20551E-05
   0.16232E+02   0.20578E-05
   0.16232E+02   0.20606E-05
   0.16232E+02   0.20634E-05
   0.16232E+02   0.20662E-05
   0.16232E+02   0.20690E-05
   0.16207E+02   0.20717E-05
   0.16207E+02   0.20745E-05
   0.16207E+02   0.20773E-05
   0.16207E+02   0.20801E-05
   0.16207E+02   0.20829E-05
   0.16207E+02   0.20857E-05
   0.16182E+02   0.20885E-05
   0.16182E+02   0.20914E-05
   0.16182E+02   0.20942E-05
   0.16182E+02   0.20970E-05
   0.16182E+02   0.20998E-05
   0.16182E+02   0.21027E-05
   0.16182E+02   0.21055E-05
   0.16157E+02   0.21083E-05
   0.16157E+02   0.21112E-05
   0.16157E+02   0.21140E-05
   0.16157E+02   0.21169E-05
   0.16157E+02   0.21197E-05
   0.16157E+02   0.21226E-05
   0.16157E+02   0.21254E-05
   0.16132E+02   0.21283E-05
   0.16132E+02   0.21312E-05
   0.16132E+02   0.21340E-05
   0.16132E+02   0.21369E-05
   0.16132E+02   0.21398E-05
   0.16132E+02   0.21427E-05
   0.16107E+02   0.21456E-05
   0.16107E+02   0.21485E-05
   0.16107E+02   0.21514E-05
   0.16107E+02   0.21543E-05
   0.16107E+02   0.21572E-05
   0.16107E+02   0.21601E-05
   0.16107E+02   0.21630E-05
   0.16107E+02   0.21659E-05
   0.16082E+02   0.21688E-05
   0.16082E+02   0.21717E-05
   0.16082E+02   0.21747E-05
   0.16082E+02   0.21776E-05
   0.16082E+02   0.21805E-05
   0.16082E+02   0.21835E-05
   0.16082E+02   0.21864E-05
   0.16057E+02   0.21894E-05
   0.16057E+02   0.21923E-05
   0.16057E+02   0.21953E-05
   0.16057E+02   0.21982E-05
   0.16057E+02   0.22012E-05
   0.16057E+02   0.22042E-05
   0.16057E+02   0.22071E-05
   0.16032E+02   0.22101E-05
   0.16032E+02   0.22131E-05
   0.16032E+02   0.22161E-05
   0.16032E+02   0.22191E-05
   0.16032E+02   0.22220E-05
   0.16032E+02   0.22250E-05
   0.16032E+02   0.22280E-05
   0.16032E+02   0.22310E-05
   0.16007E+02   0.22340E-05
   0.16007E+02   0.22371E-05
   0.16007E+02   0.22401E-05
   0.16007E+02   0.22431E-05
   0.16007E+02   0.22461E-05
   0.16007E+02   0.22491E-05
   0.16007E+02   0.22522E-05
   0.16007E+02   0.22552E-05
   0.15982E+02   0.22582E-05
   0.15982E+02   0.22613E-05
   0.15982E+02   0.22643E-05
   0.15982E+02   0.22674E-05
   0.15982E+02   0.22704E-05
   0.15982E+02   0.22735E-05
   0.15982E+02   0.22766E-05
   0.15957E+02   0.22796E-05
   0.15957E+02   0.22827E-05
   0.15957E+02   0.22858E-05
   0.15957E+02   0.22889E-05
   0.15957E+02   0.22920E-05
   0.15957E+02   0.22950E-05
   0.15957E+02   0.22981E-05
   0.15957E+02   0.23012E-05
   0.15932E+02   0.23043E-05
   0.15932E+02   0.23074E-05
   0.15932E+02   0.23106E-05
   0.15932E+02   0.23137E-05
   0.15932E+02   0.23168E-05
   0.15932E+02   0.23199E-05
   0.15932E+02   0.23230E-05
   0.15932E+02   0.23262E-05
   0.15907E+02   0.23293E-05
   0.15907E+02   0.23324E-05
   0.15907E+02   0.23356E-05
   0.15907E+02   0.23387E-05
   0.15907E+02   0.23419E-05
   0.15907E+02   0.23450E-05
   0.15907E+02   0.23482E-05
   0.15907E+02   0.23514E-05
   0.15907E+02   0.23545E-05
   0.15882E+02   0.23577E-05
   0.15882E+02   0.23609E-05
   0.15882E+02   0.23641E-05
   0.15882E+02   0.23673E-05
   0.15882E+02   0.23704E-05
   0.15882E+02   0.23736E-05
   0.15882E+02   0.23768E-05
   0.15882E+02   0.23800E-05
   0.15857E+02   0.23833E-05
   0.15857E+02   0.23865E-05
   0.15857E+02   0.23897E-05
   0.15857E+02   0.23929E-05
   0.15857E+02   0.23961E-05
   0.15857E+02   0.23994E-05
   0.15857E+02   0.24026E-05
   0.15857E+02   0.24058E-05
   0.15857E+02   0.24091E-05
   0.15832E+02   0.24123E-05
   0.15832E+02   0.24156E-05
   0.15832E+02   0.24188E-05
   0.15832E+02   0.24221E-05
   0.15832E+02   0.24253E-05
   0.15832E+02   0.24286E-05
   0.15832E+02   0.24319E-05
   0.15832E+02   0.24352E-05
   0.15832E+02   0.24384E-05
   0.15807E+02   0.24417E-05
   0.15807E+02   0.24450E-05
   0.15807E+02   0.24483E-05
   0.15807E+02   0.24516E-05
   0.15807E+02   0.24549E-05
   0.15807E+02   0.24582E-05
   0.15807E+02   0.24615E-05
   0.15807E+02   0.24649E-05
   0.15807E+02   0.24682E-05
   0.15782E+02   0.24715E-05
   0.15782E+02   0.24748E-05
   0.15782E+02   0.24782E-05
   0.15782E+02   0.24815E-05
   0.15782E+02   0.24849E-05
   0.15782E+02   0.24882E-05
   0.15782E+02   0.24916E-05
   0.15782E+02   0.24949E-05
   0.15782E+02   0.24983E-05
   0.15757E+02   0.25017E-05
   0.15757E+02   0.25050E-05
   0.15757E+02   0.25084E-05
   0.15757E+02   0.25118E-05
   0.15757E+02   0.25152E-05
   0.15757E+02   0.25186E-05
   0.15757E+02   0.25220E-05
   0.15757E+02   0.25254E-05
   0.15757E+02   0.25288E-05
   0.15732E+02   0.25322E-05
   0.15732E+02   0.25356E-05
   0.15732E+02   0.25390E-05
   0.15732E+02   0.25424E-05
   0.15732E+02   0.25458E-05
   0.15732E+02   0.25493E-05
   0.15732E+02   0.25527E-05
   0.15732E+02   0.25562E-05
   0.15732E+02   0.25596E-05
   0.15732E+02   0.25630E-05
   0.15707E+02   0.25665E-05
   0.15707E+02   0.25700E-05
   0.15707E+02   0.25734E-05
   0.15707E+02   0.25769E-05
   0.15707E+02   0.25804E-05
   0.15707E+02   0.25838E-05
   0.15707E+02   0.25873E-05
   0.15707E+02   0.25908E-05
   0.15707E+02   0.25943E-05
   0.15682E+02   0.25978E-05
   0.15682E+02   0.26013E-05
   0.15682E+02   0.26048E-05
   0.15682E+02   0.26083E-05
   0.15682E+02   0.26118E-05
   0.15682E+02   0.26154E-05
   0.15682E+02   0.26189E-05
   0.15682E+02   0.26224E-05
   0.15682E+02   0.26259E-05
   0.15682E+02   0.26295E-05
   0.15657E+02   0.26330E-05
   0.15657E+02   0.26366E-05
   0.15657E+02   0.26401E-05
   0.15657E+02   0.26437E-05
   0.15657E+02   0.26473E-05
   0.15657E+02   0.26508E-05
   0.15657E+02   0.26544E-05
   0.15657E+02   0.26580E-05
   0.15657E+02   0.26616E-05
   0.15657E+02   0.26651E-05
   0.15632E+02   0.26687E-05
   0.15632E+02   0.26723E-05
   0.15632E+02   0.26759E-05
   0.15632E+02   0.26795E-05
   0.15632E+02   0.26832E-05
   0.15632E+02   0.26868E-05
   0.15632E+02   0.26904E-05
   0.15632E+02   0.26940E-05
   0.15632E+02   0.26976E-05
   0.15632E+02   0.27013E-05
   0.15607E+02   0.27049E-05
   0.15607E+02   0.27086E-05
   0.15607E+02   0.27122E-05
   0.15607E+02   0.27159E-05
   0.15607E+02   0.27195E-05
   0.15607E+02   0.27232E-05
   0.15607E+02   0.27269E-05
   0.15607E+02   0.27305E-05
   0.15607E+02   0.27342E-05
   0.15607E+02   0.27379E-05
   0.15607E+02   0.27416E-05
   0.15582E+02   0.27453E-05
   0.15582E+02   0.27490E-05
   0.15582E+02   0.27527E-05
   0.15582E+02   0.27564E-05
   0.15582E+02   0.27601E-05
   0.15582E+02   0.27638E-05
   0.15582E+02   0.27676E-05
   0.15582E+02   0.27713E-05
   0.15582E+02   0.27750E-05
   0.15582E+02   0.27788E-05
   0.15557E+02   0.27825E-05
   0.15557E+02   0.27863E-05
   0.15557E+02   0.27900E-05
   0.15557E+02   0.27938E-05
   0.15557E+02   0.27976E-05
   0.15557E+02   0.28013E-05
   0.15557E+02   0.28051E-05
   0.15557E+02   0.28089E-05
   0.15557E+02   0.28127E-05
   0.15557E+02   0.28165E-05
   0.15557E+02   0.28203E-05
   0.15532E+02   0.28241E-05
   0.15532E+02   0.28279E-05
   0.15532E+02   0.28317E-05
   0.15532E+02   0.28355E-05
   0.15532E+02   0.28393E-05
   0.15532E+02   0.28431E-05
   0.15532E+02   0.28470E-05
   0.15532E+02   0.28508E-05
   0.15532E+02   0.28546E-05
   0.15532E+02   0.28585E-05
   0.15532E+02   0.28623E-05
   0.15507E+02   0.28662E-05
   0.15507E+02   0.28701E-05
   0.15507E+02   0.28739E-05
   0.15507E+02   0.28778E-05
   0.15507E+02   0.28817E-05
   0.15507E+02   0.28856E-05
   0.15507E+02   0.28895E-05
   0.15507E+02   0.28934E-05
   0.15507E+02   0.28973E-05
   0.15507E+02   0.29012E-05
   0.15507E+02   0.29051E-05
   0.15482E+02   0.29090E-05
   0.15482E+02   0.29129E-05
   0.15482E+02   0.29168E-05
   0.15482E+02   0.29208E-05
   0.15482E+02   0.29247E-05
   0.15482E+02   0.29286E-05
   0.15482E+02   0.29326E-05
   0.15482E+02   0.29365E-05
   0.15482E+02   0.29405E-05
   0.15482E+02   0.29445E-05
   0.15482E+02   0.29484E-05
   0.15457E+02   0.29524E-05
   0.15457E+02   0.29564E-05
   0.15457E+02   0.29604E-05
   0.15457E+02   0.29644E-05
   0.15457E+02   0.29684E-05
   0.15457E+02   0.29724E-05
   0.15457E+02   0.29764E-05
   0.15457E+02   0.29804E-05
   0.15457E+02   0.29844E-05
   0.15457E+02   0.29884E-05
   0.15457E+02   0.29924E-05
   0.15432E+02   0.29965E-05
   0.15432E+02   0.30005E-05
   0.15432E+02   0.30046E-05
   0.15432E+02   0.30086E-05
   0.15432E+02   0.30127E-05
   0.15432E+02   0.30167E-05
   0.15432E+02   0.30208E-05
   0.15432E+02   0.30249E-05
   0.15432E+02   0.30289E-05
   0.15432E+02   0.30330E-05
   0.15432E+02   0.30371E-05
   0.15407E+02   0.30412E-05
   0.15407E+02   0.30453E-05
   0.15407E+02   0.30494E-05
   0.15407E+02   0.30535E-05
   0.15407E+02   0.30576E-05
   0.15407E+02   0.30618E-05
   0.15407E+02   0.30659E-05
   0.15407E+02   0.30700E-05
   0.15407E+02   0.30741E-05
   0.15407E+02   0.30783E-05
   0.15407E+02   0.30824E-05
   0.15407E+02   0.30866E-05
   0.15382E+02   0.30908E-05
   0.15382E+02   0.30949E-05
   0.15382E+02   0.30991E-05
   0.15382E+02   0.31033E-05
   0.15382E+02   0.31075E-05
   0.15382E+02   0.31116E-05
   0.15382E+02   0.31158E-05
   0.15382E+02   0.31200E-05
   0.15382E+02   0.31242E-05
   0.15382E+02   0.31285E-05
   0.15382E+02   0.31327E-05
   0.15382E+02   0.31369E-05
   0.15357E+02   0.31411E-05
   0.15357E+02   0.31454E-05
   0.15357E+02   0.31496E-05
   0.15357E+02   0.31538E-05
   0.15357E+02   0.31581E-05
   0.15357E+02   0.31623E-05
   0.15357E+02   0.31666E-05
   0.15357E+02   0.31709E-05
   0.15357E+02   0.31751E-05
   0.15357E+02   0.31794E-05
   0.15357E+02   0.31837E-05
   0.15357E+02   0.31880E-05
   0.15332E+02   0.31923E-05
   0.15332E+02   0.31966E-05
   0.15332E+02   0.32009E-05
   0.15332E+02   0.32052E-05
   0.15332E+02   0.32095E-05
   0.15332E+02   0.32139E-05
   0.15332E+02   0.32182E-05
   0.15332E+02   0.32225E-05
   0.15332E+02   0.32269E-05
   0.15332E+02   0.32312E-05
   0.15332E+02   0.32356E-05
   0.15332E+02   0.32399E-05
   0.15307E+02   0.32443E-05
   0.15307E+02   0.32487E-05
   0.15307E+02   0.32531E-05
   0.15307E+02   0.32574E-05
   0.15307E+02   0.32618E-05
   0.15307E+02   0.32662E-05
   0.15307E+02   0.32706E-05
   0.15307E+02   0.32750E-05
   0.15307E+02   0.32795E-05
   0.15307E+02   0.32839E-05
   0.15307E+02   0.32883E-05
   0.15307E+02   0.32927E-05
   0.15282E+02   0.32972E-05
   0.15282E+02   0.33016E-05
   0.15282E+02   0.33061E-05
   0.15282E+02   0.33105E-05
   0.15282E+02   0.33150E-05
   0.15282E+02   0.33195E-05
   0.15282E+02   0.33239E-05
   0.15282E+02   0.33284E-05
   0.15282E+02   0.33329E-05
   0.15282E+02   0.33374E-05
   0.15282E+02   0.33419E-05
   0.15282E+02   0.33464E-05
   0.15282E+02   0.33509E-05
   0.15257E+02   0.33554E-05
   0.15257E+02   0.33599E-05
   0.15257E+02   0.33645E-05
   0.15257E+02   0.33690E-05
   0.15257E+02   0.33735E-05
   0.15257E+02   0.33781E-05
   0.15257E+02   0.33826E-05
   0.15257E+02   0.33872E-05
   0.15257E+02   0.33918E-05
   0.15257E+02   0.33963E-05
   0.15257E+02   0.34009E-05
   0.15257E+02   0.34055E-05
   0.15232E+02   0.34101E-05
   0.15232E+02   0.34147E-05
   0.15232E+02   0.34193E-05
   0.15232E+02   0.34239E-05
   0.15232E+02   0.34285E-05
   0.15232E+02   0.34331E-05
   0.15232E+02   0.34378E-05
   0.15232E+02   0.34424E-05
   0.15232E+02   0.34470E-05
   0.15232E+02   0.34517E-05
   0.15232E+02   0.34563E-05
   0.15232E+02   0.34610E-05
   0.15232E+02   0.34657E-05
   0.15207E+02   0.34703E-05
   0.15207E+02   0.34750E-05
   0.15207E+02   0.34797E-05
   0.15207E+02   0.34844E-05
   0.15207E+02   0.34891E-05
   0.15207E+02   0.34938E-05
   0.15207E+02   0.34985E-05
   0.15207E+02   0.35032E-05
   0.15207E+02   0.35079E-05
   0.15207E+02   0.35126E-05
   0.15207E+02   0.35174E-05
   0.15207E+02   0.35221E-05
   0.15207E+02   0.35269E-05
   0.15182E+02   0.35316E-05
   0.15182E+02   0.35364E-05
   0.15182E+02   0.35412E-05
   0.15182E+02   0.35459E-05
   0.15182E+02   0.35507E-05
   0.15182E+02   0.35555E-05
   0.15182E+02   0.35603E-05
   0.15182E+02   0.35651E-05
   0.15182E+02   0.35699E-05
   0.15182E+02   0.35747E-05
   0.15182E+02   0.35795E-05
   0.15182E+02   0.35843E-05
   0.15182E+02   0.35892E-05
   0.15157E+02   0.35940E-05
   0.15157E+02   0.35989E-05
   0.15157E+02   0.36037E-05
   0.15157E+02   0.36086E-05
   0.15157E+02   0.36134E-05
   0.15157E+02   0.36183E-05
   0.15157E+02   0.36232E-05
   0.15157E+02   0.36281E-05
   0.15157E+02   0.36329E-05
   0.15157E+02   0.36378E-05
   0.15157E+02   0.36427E-05
   0.15157E+02   0.36477E-05
   0.15157E+02   0.36526E-05
   0.15132E+02   0.36575E-05
   0.15132E+02   0.36624E-05
   0.15132E+02   0.36674E-05
   0.15132E+02   0.36723E-05
   0.15132E+02   0.36772E-05
   0.15132E+02   0.36822E-05
   0.15132E+02   0.36872E-05
   0.15132E+02   0.36921E-05
   0.15132E+02   0.36971E-05
   0.15132E+02   0.37021E-05
   0.15132E+02   0.37071E-05
   0.15132E+02   0.37121E-05
   0.15132E+02   0.37171E-05
   0.15107E+02   0.37221E-05
   0.15107E+02   0.37271E-05
   0.15107E+02   0.37321E-05
   0.15107E+02   0.37372E-05
   0.15107E+02   0.37422E-05
   0.15107E+02   0.37472E-05
   0.15107E+02   0.37523E-05
   0.15107E+02   0.37574E-05
   0.15107E+02   0.37624E-05
   0.15107E+02   0.37675E-05
   0.15107E+02   0.37726E-05
   0.15107E+02   0.37777E-05
   0.15107E+02   0.37827E-05
   0.15107E+02   0.37878E-05
   0.15082E+02   0.37929E-05
   0.15082E+02   0.37981E-05
   0.15082E+02   0.38032E-05
   0.15082E+02   0.38083E-05
   0.15082E+02   0.38134E-05
   0.15082E+02   0.38186E-05
   0.15082E+02   0.38237E-05
   0.15082E+02   0.38289E-05
   0.15082E+02   0.38340E-05
   0.15082E+02   0.38392E-05
   0.15082E+02   0.38444E-05
   0.15082E+02   0.38496E-05
   0.15082E+02   0.38548E-05
   0.15057E+02   0.38599E-05
   0.15057E+02   0.38651E-05
   0.15057E+02   0.38704E-05
   0.15057E+02   0.38756E-05
   0.15057E+02   0.38808E-05
   0.15057E+02   0.38860E-05
   0.15057E+02   0.38913E-05
   0.15057E+02   0.38965E-05
   0.15057E+02   0.39018E-05
   0.15057E+02   0.39070E-05
   0.15057E+02   0.39123E-05
   0.15057E+02   0.39176E-05
   0.15057E+02   0.39228E-05
   0.15057E+02   0.39281E-05
   0.15032E+02   0.39334E-05
   0.15032E+02   0.39387E-05
   0.15032E+02   0.39440E-05
   0.15032E+02   0.39493E-05
   0.15032E+02   0.39547E-05
   0.15032E+02   0.39600E-05
   0.15032E+02   0.39653E-05
   0.15032E+02   0.39707E-05
   0.15032E+02   0.39760E-05
   0.15032E+02   0.39814E-05
   0.15032E+02   0.39868E-05
   0.15032E+02   0.39921E-05
   0.15032E+02   0.39975E-05
   0.15032E+02   0.40029E-05
   0.15007E+02   0.40083E-05
   0.15007E+02   0.40137E-05
   0.15007E+02   0.40191E-05
   0.15007E+02   0.40245E-05
   0.15007E+02   0.40299E-05
   0.15007E+02   0.40354E-05
   0.15007E+02   0.40408E-05
   0.15007E+02   0.40463E-05
   0.15007E+02   0.40517E-05
   0.15007E+02   0.40572E-05
   0.15007E+02   0.40626E-05
   0.15007E+02   0.40681E-05
   0.15007E+02   0.40736E-05
   0.15007E+02   0.40791E-05
   0.14982E+02   0.40846E-05
   0.14982E+02   0.40901E-05
   0.14982E+02   0.40956E-05
   0.14982E+02   0.41011E-05
   0.14982E+02   0.41067E-05
   0.14982E+02   0.41122E-05
   0.14982E+02   0.41177E-05
   0.14982E+02   0.41233E-05
   0.14982E+02   0.41288E-05
   0.14982E+02   0.41344E-05
   0.14982E+02   0.41400E-05
   0.14982E+02   0.41456E-05
   0.14982E+02   0.41511E-05
   0.14982E+02   0.41567E-05
   0.14957E+02   0.41623E-05
   0.14957E+02   0.41680E-05
   0.14957E+02   0.41736E-05
   0.14957E+02   0.41792E-05
   0.14957E+02   0.41848E-05
   0.14957E+02   0.41905E-05
   0.14957E+02   0.41961E-05
   0.14957E+02   0.42018E-05
   0.14957E+02   0.42074E-05
   0.14957E+02   0.42131E-05
   0.14957E+02   0.42188E-05
   0.14957E+02   0.42245E-05
   0.14957E+02   0.42302E-05
   0.14957E+02   0.42359E-05
   0.14932E+02   0.42416E-05
   0.14932E+02   0.42473E-05
   0.14932E+02   0.42530E-05
   0.14932E+02   0.42588E-05
   0.14932E+02   0.42645E-05
   0.14932E+02   0.42702E-05
   0.14932E+02   0.42760E-05
   0.14932E+02   0.42818E-05
   0.14932E+02   0.42875E-05
   0.14932E+02   0.42933E-05
   0.14932E+02   0.42991E-05
   0.14932E+02   0.43049E-05
   0.14932E+02   0.43107E-05
   0.14932E+02   0.43165E-05
   0.14932E+02   0.43223E-05
   0.14907E+02   0.43281E-05
   0.14907E+02   0.43340E-05
   0.14907E+02   0.43398E-05
   0.14907E+02   0.43457E-05
   0.14907E+02   0.43515E-05
   0.14907E+02   0.43574E-05
   0.14907E+02   0.43633E-05
   0.14907E+02   0.43691E-05
   0.14907E+02   0.43750E-05
   0.14907E+02   0.43809E-05
   0.14907E+02   0.43868E-05
   0.14907E+02   0.43927E-05
   0.14907E+02   0.43987E-05
   0.14907E+02   0.44046E-05
   0.14882E+02   0.44105E-05
   0.14882E+02   0.44165E-05
   0.14882E+02   0.44224E-05
   0.14882E+02   0.44284E-05
   0.14882E+02   0.44344E-05
   0.14882E+02   0.44403E-05
   0.14882E+02   0.44463E-05
   0.14882E+02   0.44523E-05
   0.14882E+02   0.44583E-05
   0.14882E+02   0.44643E-05
   0.14882E+02   0.44703E-05
   0.14882E+02   0.44764E-05
   0.14882E+02   0.44824E-05
   0.14882E+02   0.44884E-05
   0.14882E+02   0.44945E-05
   0.14857E+02   0.45005E-05
   0.14857E+02   0.45066E-05
   0.14857E+02   0.45127E-05
   0.14857E+02   0.45188E-05
   0.14857E+02   0.45249E-05
   0.14857E+02   0.45310E-05
   0.14857E+02   0.45371E-05
   0.14857E+02   0.45432E-05
   0.14857E+02   0.45493E-05
   0.14857E+02   0.45554E-05
   0.14857E+02   0.45616E-05
   0.14857E+02   0.45677E-05
   0.14857E+02   0.45739E-05
   0.14857E+02   0.45800E-05
   0.14832E+02   0.45862E-05
   0.14857E+02   0.45924E-05
   0.14832E+02   0.45986E-05
   0.14832E+02   0.46048E-05
   0.14832E+02   0.46110E-05
   0.14832E+02   0.46172E-05
   0.14832E+02   0.46234E-05
   0.14832E+02   0.46297E-05
   0.14832E+02   0.46359E-05
   0.14832E+02   0.46421E-05
   0.14832E+02   0.46484E-05
   0.14832E+02   0.46547E-05
   0.14832E+02   0.46609E-05
   0.14832E+02   0.46672E-05
   0.14832E+02   0.46735E-05
   0.14832E+02   0.46798E-05
   0.14807E+02   0.46861E-05
   0.14807E+02   0.46924E-05
   0.14807E+02   0.46988E-05
   0.14807E+02   0.47051E-05
   0.14807E+02   0.47114E-05
   0.14807E+02   0.47178E-05
   0.14807E+02   0.47241E-05
   0.14807E+02   0.47305E-05
   0.14807E+02   0.47369E-05
   0.14807E+02   0.47433E-05
   0.14807E+02   0.47497E-05
   0.14807E+02   0.47561E-05
   0.14807E+02   0.47625E-05
   0.14807E+02   0.47689E-05
   0.14782E+02   0.47753E-05
   0.14782E+02   0.47818E-05
   0.14782E+02   0.47882E-05
   0.14782E+02   0.47947E-05
   0.14782E+02   0.48011E-05
   0.14782E+02   0.48076E-05
   0.14782E+02   0.48141E-05
   0.14782E+02   0.48206E-05
   0.14782E+02   0.48271E-05
   0.14782E+02   0.48336E-05
   0.14782E+02   0.48401E-05
   0.14782E+02   0.48466E-05
   0.14782E+02   0.48531E-05
   0.14782E+02   0.48597E-05
   0.14782E+02   0.48662E-05
   0.14757E+02   0.48728E-05
   0.14757E+02   0.48794E-05
   0.14757E+02   0.48859E-05
   0.14757E+02   0.48925E-05
   0.14757E+02   0.48991E-05
   0.14757E+02   0.49057E-05
   0.14757E+02   0.49123E-05
   0.14757E+02   0.49189E-05
   0.14757E+02   0.49256E-05
   0.14757E+02   0.49322E-05
   0.14757E+02   0.49389E-05
   0.14757E+02   0.49455E-05
   0.14757E+02   0.49522E-05
   0.14757E+02   0.49589E-05
   0.14757E+02   0.49655E-05
   0.14757E+02   0.49722E-05
   0.14732E+02   0.49789E-05
   0.14732E+02   0.49856E-05
   0.14732E+02   0.49924E-05
   0.14732E+02   0.49991E-05
   0.14732E+02   0.50058E-05
   0.14732E+02   0.50126E-05
   0.14732E+02   0.50193E-05
   0.14732E+02   0.50261E-05
   0.14732E+02   0.50329E-05
   0.14732E+02   0.50397E-05
   0.14732E+02   0.50464E-05
   0.14732E+02   0.50533E-05
   0.14732E+02   0.50601E-05
   0.14732E+02   0.50669E-05
   0.14732E+02   0.50737E-05
   0.14707E+02   0.50805E-05
   0.14707E+02   0.50874E-05
   0.14707E+02   0.50943E-05
   0.14707E+02   0.51011E-05
   0.14707E+02   0.51080E-05
   0.14707E+02   0.51149E-05
   0.14707E+02   0.51218E-05
   0.14707E+02   0.51287E-05
   0.14707E+02   0.51356E-05
   0.14707E+02   0.51425E-05
   0.14707E+02   0.51494E-05
   0.14707E+02   0.51564E-05
   0.14707E+02   0.51633E-05
   0.14707E+02   0.51703E-05
   0.14707E+02   0.51773E-05
   0.14682E+02   0.51842E-05
   0.14682E+02   0.51912E-05
   0.14682E+02   0.51982E-05
   0.14682E+02   0.52052E-05
   0.14682E+02   0.52122E-05
   0.14682E+02   0.52193E-05
   0.14682E+02   0.52263E-05
   0.14682E+02   0.52333E-05
   0.14682E+02   0.52404E-05
   0.14682E+02   0.52475E-05
   0.14682E+02   0.52545E-05
   0.14682E+02   0.52616E-05
   0.14682E+02   0.52687E-05
   0.14682E+02   0.52758E-05
   0.14682E+02   0.52829E-05
   0.14682E+02   0.52900E-05
   0.14657E+02   0.52972E-05
   0.14657E+02   0.53043E-05
   0.14657E+02   0.53115E-05
   0.14657E+02   0.53186E-05
   0.14657E+02   0.53258E-05
   0.14657E+02   0.53330E-05
   0.14657E+02   0.53402E-05
   0.14657E+02   0.53474E-05
   0.14657E+02   0.53546E-05
   0.14657E+02   0.53618E-05
   0.14657E+02   0.53690E-05
   0.14657E+02   0.53762E-05
   0.14657E+02   0.53835E-05
   0.14657E+02   0.53907E-05
   0.14657E+02   0.53980E-05
   0.14632E+02   0.54053E-05
   0.14632E+02   0.54126E-05
   0.14632E+02   0.54199E-05
   0.14632E+02   0.54272E-05
   0.14632E+02   0.54345E-05
   0.14632E+02   0.54418E-05
   0.14632E+02   0.54491E-05
   0.14632E+02   0.54565E-05
   0.14632E+02   0.54638E-05
   0.14632E+02   0.54712E-05
   0.14632E+02   0.54786E-05
   0.14632E+02   0.54860E-05
   0.14632E+02   0.54934E-05
   0.14632E+02   0.55008E-05
   0.14632E+02   0.55082E-05
   0.14632E+02   0.55156E-05
   0.14607E+02   0.55230E-05
   0.14607E+02   0.55305E-05
   0.14607E+02   0.55379E-05
   0.14607E+02   0.55454E-05
   0.14607E+02   0.55529E-05
   0.14607E+02   0.55604E-05
   0.14607E+02   0.55678E-05
   0.14607E+02   0.55753E-05
   0.14607E+02   0.55829E-05
   0.14607E+02   0.55904E-05
   0.14607E+02   0.55979E-05
   0.14607E+02   0.56055E-05
   0.14607E+02   0.56130E-05
   0.14607E+02   0.56206E-05
   0.14607E+02   0.56282E-05
   0.14607E+02   0.56358E-05
   0.14582E+02   0.56433E-05
   0.14582E+02   0.56510E-05
   0.14582E+02   0.56586E-05
   0.14582E+02   0.56662E-05
   0.14582E+02   0.56738E-05
   0.14582E+02   0.56815E-05
   0.14582E+02   0.56891E-05
   0.14582E+02   0.56968E-05
   0.14582E+02   0.57045E-05
   0.14582E+02   0.57122E-05
   0.14582E+02   0.57199E-05
   0.14582E+02   0.57276E-05
   0.14582E+02   0.57353E-05
   0.14582E+02   0.57430E-05
   0.14582E+02   0.57508E-05
   0.14557E+02   0.57585E-05
   0.14557E+02   0.57663E-05
   0.14557E+02   0.57741E-05
   0.14557E+02   0.57818E-05
   0.14557E+02   0.57896E-05
   0.14557E+02   0.57974E-05
   0.14557E+02   0.58052E-05
   0.14557E+02   0.58131E-05
   0.14557E+02   0.58209E-05
   0.14557E+02   0.58288E-05
   0.14557E+02   0.58366E-05
   0.14557E+02   0.58445E-05
   0.14557E+02   0.58523E-05
   0.14557E+02   0.58602E-05
   0.14557E+02   0.58681E-05
   0.14557E+02   0.58760E-05
   0.14532E+02   0.58840E-05
   0.14532E+02   0.58919E-05
   0.14532E+02   0.58998E-05
   0.14532E+02   0.59078E-05
   0.14532E+02   0.59158E-05
   0.14532E+02   0.59237E-05
   0.14532E+02   0.59317E-05
   0.14532E+02   0.59397E-05
   0.14532E+02   0.59477E-05
   0.14532E+02   0.59557E-05
   0.14532E+02   0.59638E-05
   0.14532E+02   0.59718E-05
   0.14532E+02   0.59798E-05
   0.14532E+02   0.59879E-05
   0.14532E+02   0.59960E-05
   0.14532E+02   0.60041E-05
   0.14507E+02   0.60121E-05
   0.14507E+02   0.60202E-05
   0.14507E+02   0.60284E-05
   0.14507E+02   0.60365E-05
   0.14507E+02   0.60446E-05
   0.14507E+02   0.60528E-05
   0.14507E+02   0.60609E-05
   0.14507E+02   0.60691E-05
   0.14507E+02   0.60773E-05
   0.14507E+02   0.60855E-05
   0.14507E+02   0.60937E-05
   0.14507E+02   0.61019E-05
   0.14507E+02   0.61101E-05
   0.14507E+02   0.61183E-05
   0.14507E+02   0.61266E-05
   0.14507E+02   0.61348E-05
   0.14507E+02   0.61431E-05
   0.14482E+02   0.61514E-05
   0.14482E+02   0.61597E-05
   0.14482E+02   0.61680E-05
   0.14482E+02   0.61763E-05
   0.14482E+02   0.61846E-05
   0.14482E+02   0.61930E-05
   0.14482E+02   0.62013E-05
   0.14482E+02   0.62097E-05
   0.14482E+02   0.62180E-05
   0.14482E+02   0.62264E-05
   0.14482E+02   0.62348E-05
   0.14482E+02   0.62432E-05
   0.14482E+02   0.62516E-05
   0.14482E+02   0.62600E-05
   0.14482E+02   0.62685E-05
   0.14482E+02   0.62769E-05
   0.14457E+02   0.62854E-05
   0.14457E+02   0.62939E-05
   0.14457E+02   0.63023E-05
   0.14457E+02   0.63108E-05
   0.14457E+02   0.63193E-05
   0.14457E+02   0.63279E-05
   0.14457E+02   0.63364E-05
   0.14457E+02   0.63449E-05
   0.14457E+02   0.63535E-05
   0.14457E+02   0.63621E-05
   0.14457E+02   0.63706E-05
   0.14457E+02   0.63792E-05
   0.14457E+02   0.63878E-05
   0.14457E+02   0.63964E-05
   0.14457E+02   0.64050E-05
   0.14457E+02   0.64137E-05
   0.14432E+02   0.64223E-05
   0.14432E+02   0.64310E-05
   0.14432E+02   0.64396E-05
   0.14432E+02   0.64483E-05
   0.14432E+02   0.64570E-05
   0.14432E+02   0.64657E-05
   0.14432E+02   0.64744E-05
   0.14432E+02   0.64832E-05
   0.14432E+02   0.64919E-05
   0.14432E+02   0.65006E-05
   0.14432E+02   0.65094E-05
   0.14432E+02   0.65182E-05
   0.14432E+02   0.65270E-05
   0.14432E+02   0.65358E-05
   0.14432E+02   0.65446E-05
   0.14432E+02   0.65534E-05
   0.14407E+02   0.65622E-05
   0.14407E+02   0.65711E-05
   0.14407E+02   0.65799E-05
   0.14407E+02   0.65888E-05
   0.14407E+02   0.65977E-05
   0.14407E+02   0.66066E-05
   0.14407E+02   0.66155E-05
   0.14407E+02   0.66244E-05
   0.14407E+02   0.66333E-05
   0.14407E+02   0.66423E-05
   0.14407E+02   0.66512E-05
   0.14407E+02   0.66602E-05
   0.14407E+02   0.66691E-05
   0.14407E+02   0.66781E-05
   0.14407E+02   0.66871E-05
   0.14407E+02   0.66961E-05
   0.14382E+02   0.67052E-05
   0.14382E+02   0.67142E-05
   0.14382E+02   0.67233E-05
   0.14382E+02   0.67323E-05
   0.14382E+02   0.67414E-05
   0.14382E+02   0.67505E-05
   0.14382E+02   0.67596E-05
   0.14382E+02   0.67687E-05
   0.14382E+02   0.67778E-05
   0.14382E+02   0.67869E-05
   0.14382E+02   0.67961E-05
   0.14382E+02   0.68053E-05
   0.14382E+02   0.68144E-05
   0.14382E+02   0.68236E-05
   0.14382E+02   0.68328E-05
   0.14382E+02   0.68420E-05
   0.14382E+02   0.68512E-05
   0.14357E+02   0.68605E-05
   0.14357E+02   0.68697E-05
   0.14357E+02   0.68790E-05
   0.14357E+02   0.68883E-05
   0.14357E+02   0.68975E-05
   0.14357E+02   0.69068E-05
   0.14357E+02   0.69161E-05
   0.14357E+02   0.69255E-05
   0.14357E+02   0.69348E-05
   0.14357E+02   0.69441E-05
   0.14357E+02   0.69535E-05
   0.14357E+02   0.69629E-05
   0.14357E+02   0.69723E-05
   0.14357E+02   0.69817E-05
   0.14357E+02   0.69911E-05
   0.14357E+02   0.70005E-05
   0.14332E+02   0.70099E-05
   0.14332E+02   0.70194E-05
   0.14332E+02   0.70288E-05
   0.14332E+02   0.70383E-05
   0.14332E+02   0.70478E-05
   0.14332E+02   0.70573E-05
   0.14332E+02   0.70668E-05
   0.14332E+02   0.70763E-05
   0.14332E+02   0.70859E-05
   0.14332E+02   0.70954E-05
   0.14332E+02   0.71050E-05
   0.14332E+02   0.71146E-05
   0.14332E+02   0.71241E-05
   0.14332E+02   0.71337E-05
   0.14332E+02   0.71434E-05
   0.14332E+02   0.71530E-05
   0.14307E+02   0.71626E-05
   0.14307E+02   0.71723E-05
   0.14307E+02   0.71820E-05
   0.14307E+02   0.71916E-05
   0.14307E+02   0.72013E-05
   0.14307E+02   0.72110E-05
   0.14307E+02   0.72207E-05
   0.14307E+02   0.72305E-05
   0.14307E+02   0.72402E-05
   0.14307E+02   0.72500E-05
   0.14307E+02   0.72598E-05
   0.14307E+02   0.72695E-05
   0.14307E+02   0.72793E-05
   0.14307E+02   0.72891E-05
   0.14307E+02   0.72990E-05
   0.14307E+02   0.73088E-05
   0.14307E+02   0.73187E-05
   0.14282E+02   0.73285E-05
   0.14282E+02   0.73384E-05
   0.14282E+02   0.73483E-05
   0.14282E+02   0.73582E-05
   0.14282E+02   0.73681E-05
   0.14282E+02   0.73780E-05
   0.14282E+02   0.73880E-05
   0.14282E+02   0.73979E-05
   0.14282E+02   0.74079E-05
   0.14282E+02   0.74179E-05
   0.14282E+02   0.74279E-05
   0.14282E+02   0.74379E-05
   0.14282E+02   0.74479E-05
   0.14282E+02   0.74580E-05
   0.14282E+02   0.74680E-05
   0.14282E+02   0.74781E-05
   0.14257E+02   0.74882E-05
   0.14257E+02   0.74983E-05
   0.14257E+02   0.75084E-05
   0.14257E+02   0.75185E-05
   0.14257E+02   0.75286E-05
   0.14257E+02   0.75388E-05
   0.14257E+02   0.75489E-05
   0.14257E+02   0.75591E-05
   0.14257E+02   0.75693E-05
   0.14257E+02   0.75795E-05
   0.14257E+02   0.75897E-05
   0.14257E+02   0.75999E-05
   0.14257E+02   0.76102E-05
   0.14257E+02   0.76204E-05
   0.14257E+02   0.76307E-05
   0.14257E+02   0.76410E-05
   0.14257E+02   0.76513E-05
   0.14232E+02   0.76616E-05
   0.14232E+02   0.76719E-05
   0.14232E+02   0.76823E-05
   0.14232E+02   0.76926E-05
   0.14232E+02   0.77030E-05
   0.14232E+02   0.77134E-05
   0.14232E+02   0.77238E-05
   0.14232E+02   0.77342E-05
   0.14232E+02   0.77446E-05
   0.14232E+02   0.77550E-05
   0.14232E+02   0.77655E-05
   0.14232E+02   0.77760E-05
   0.14232E+02   0.77864E-05
   0.14232E+02   0.77969E-05
   0.14232E+02   0.78075E-05
   0.14232E+02   0.78180E-05
   0.14232E+02   0.78285E-05
   0.14207E+02   0.78391E-05
   0.14207E+02   0.78496E-05
   0.14207E+02   0.78602E-05
   0.14207E+02   0.78708E-05
   0.14207E+02   0.78814E-05
   0.14207E+02   0.78920E-05
   0.14207E+02   0.79027E-05
   0.14207E+02   0.79133E-05
   0.14207E+02   0.79240E-05
   0.14207E+02   0.79347E-05
   0.14207E+02   0.79454E-05
   0.14207E+02   0.79561E-05
   0.14207E+02   0.79668E-05
   0.14207E+02   0.79775E-05
   0.14207E+02   0.79883E-05
   0.14207E+02   0.79990E-05
   0.14182E+02   0.80098E-05
   0.14182E+02   0.80206E-05
   0.14182E+02   0.80314E-05
   0.14182E+02   0.80423E-05
   0.14182E+02   0.80531E-05
   0.14182E+02   0.80640E-05
   0.14182E+02   0.80748E-05
   0.14182E+02   0.80857E-05
   0.14182E+02   0.80966E-05
   0.14182E+02   0.81075E-05
   0.14182E+02   0.81184E-05
   0.14182E+02   0.81294E-05
   0.14182E+02   0.81403E-05
   0.14182E+02   0.81513E-05
   0.14182E+02   0.81623E-05
   0.14182E+02   0.81733E-05
   0.14182E+02   0.81843E-05
   0.14157E+02   0.81953E-05
   0.14157E+02   0.82064E-05
   0.14157E+02   0.82175E-05
   0.14157E+02   0.82285E-05
   0.14157E+02   0.82396E-05
   0.14157E+02   0.82507E-05
   0.14157E+02   0.82618E-05
   0.14157E+02   0.82730E-05
   0.14157E+02   0.82841E-05
   0.14157E+02   0.82953E-05
   0.14157E+02   0.83065E-05
   0.14157E+02   0.83177E-05
   0.14157E+02   0.83289E-05
   0.14157E+02   0.83401E-05
   0.14157E+02   0.83513E-05
   0.14157E+02   0.83626E-05
   0.14157E+02   0.83739E-05
   0.14132E+02   0.83852E-05
   0.14132E+02   0.83965E-05
   0.14132E+02   0.84078E-05
   0.14132E+02   0.84191E-05
   0.14132E+02   0.84305E-05
   0.14132E+02   0.84418E-05
   0.14132E+02   0.84532E-05
   0.14132E+02   0.84646E-05
   0.14132E+02   0.84760E-05
   0.14132E+02   0.84874E-05
   0.14132E+02   0.84989E-05
   0.14132E+02   0.85103E-05
   0.14132E+02   0.85218E-05
   0.14132E+02   0.85333E-05
   0.14132E+02   0.85448E-05
   0.14132E+02   0.85563E-05
   0.14132E+02   0.85678E-05
   0.14107E+02   0.85794E-05
   0.14107E+02   0.85909E-05
   0.14107E+02   0.86025E-05
   0.14107E+02   0.86141E-05
   0.14107E+02   0.86257E-05
   0.14107E+02   0.86373E-05
   0.14107E+02   0.86490E-05
   0.14107E+02   0.86606E-05
   0.14107E+02   0.86723E-05
   0.14107E+02   0.86840E-05
   0.14107E+02   0.86957E-05
   0.14107E+02   0.87074E-05
   0.14107E+02   0.87192E-05
   0.14107E+02   0.87309E-05
   0.14107E+02   0.87427E-05
   0.14107E+02   0.87545E-05
   0.14107E+02   0.87663E-05
   0.14082E+02   0.87781E-05
   0.14082E+02   0.87899E-05
   0.14082E+02   0.88018E-05
   0.14082E+02   0.88136E-05
   0.14082E+02   0.88255E-05
   0.14082E+02   0.88374E-05
   0.14082E+02   0.88493E-05
   0.14082E+02   0.88612E-05
   0.14082E+02   0.88732E-05
   0.14082E+02   0.88851E-05
   0.14082E+02   0.88971E-05
   0.14082E+02   0.89091E-05
   0.14082E+02   0.89211E-05
   0.14082E+02   0.89331E-05
   0.14082E+02   0.89452E-05
   0.14082E+02   0.89572E-05
   0.14082E+02   0.89693E-05
   0.14057E+02   0.89814E-05
   0.14057E+02   0.89935E-05
   0.14057E+02   0.90056E-05
   0.14057E+02   0.90178E-05
   0.14057E+02   0.90299E-05
   0.14057E+02   0.90421E-05
   0.14057E+02   0.90543E-05
   0.14057E+02   0.90665E-05
   0.14057E+02   0.90787E-05
   0.14057E+02   0.90909E-05
   0.14057E+02   0.91032E-05
   0.14057E+02   0.91155E-05
   0.14057E+02   0.91277E-05
   0.14057E+02   0.91400E-05
   0.14057E+02   0.91524E-05
   0.14057E+02   0.91647E-05
   0.14057E+02   0.91770E-05
   0.14032E+02   0.91894E-05
   0.14032E+02   0.92018E-05
   0.14032E+02   0.92142E-05
   0.14032E+02   0.92266E-05
   0.14032E+02   0.92391E-05
   0.14032E+02   0.92515E-05
   0.14032E+02   0.92640E-05
   0.14032E+02   0.92765E-05
   0.14032E+02   0.92890E-05
   0.14032E+02   0.93015E-05
   0.14032E+02   0.93140E-05
   0.14032E+02   0.93266E-05
   0.14032E+02   0.93392E-05
   0.14032E+02   0.93517E-05
   0.14032E+02   0.93643E-05
   0.14032E+02   0.93770E-05
   0.14007E+02   0.93896E-05
   0.14007E+02   0.94023E-05
   0.14007E+02   0.94149E-05
   0.14007E+02   0.94276E-05
   0.14007E+02   0.94403E-05
   0.14007E+02   0.94530E-05
   0.14007E+02   0.94658E-05
   0.14007E+02   0.94785E-05
   0.14007E+02   0.94913E-05
   0.14007E+02   0.95041E-05
   0.14007E+02   0.95169E-05
   0.14007E+02   0.95298E-05
   0.14007E+02   0.95426E-05
   0.14007E+02   0.95555E-05
   0.14007E+02   0.95683E-05
   0.14007E+02   0.95812E-05
   0.14007E+02   0.95941E-05
   0.13982E+02   0.96071E-05
   0.13982E+02   0.96200E-05
   0.13982E+02   0.96330E-05
   0.13982E+02   0.96460E-05
   0.13982E+02   0.96590E-05
   0.13982E+02   0.96720E-05
   0.13982E+02   0.96850E-05
   0.13982E+02   0.96981E-05
   0.13982E+02   0.97112E-05
   0.13982E+02   0.97242E-05
   0.13982E+02   0.97374E-05
   0.13982E+02   0.97505E-05
   0.13982E+02   0.97636E-05
   0.13982E+02   0.97768E-05
   0.13982E+02   0.97900E-05
   0.13982E+02   0.98031E-05
   0.13982E+02   0.98164E-05
   0.13957E+02   0.98296E-05
   0.13957E+02   0.98428E-05
   0.13957E+02   0.98561E-05
   0.13957E+02   0.98694E-05
   0.13957E+02   0.98827E-05
   0.13957E+02   0.98960E-05
   0.13957E+02   0.99093E-05
   0.13957E+02   0.99227E-05
   0.13957E+02   0.99361E-05
   0.13957E+02   0.99495E-05
   0.13957E+02   0.99629E-05
   0.13957E+02   0.99763E-05
   0.13957E+02   0.99898E-05
   0.13957E+02   0.10003E-04
   0.13957E+02   0.10017E-04
   0.13957E+02   0.10030E-04
   0.13957E+02   0.10044E-04
   0.13932E+02   0.10057E-04
   0.13932E+02   0.10071E-04
   0.13932E+02   0.10084E-04
   0.13932E+02   0.10098E-04
   0.13932E+02   0.10112E-04
   0.13932E+02   0.10125E-04
   0.13932E+02   0.10139E-04
   0.13932E+02   0.10153E-04
   0.13932E+02   0.10166E-04
   0.13932E+02   0.10180E-04
   0.13932E+02   0.10194E-04
   0.13932E+02   0.10207E-04
   0.13932E+02   0.10221E-04
   0.13932E+02   0.10235E-04
   0.13932E+02   0.10249E-04
   0.13932E+02   0.10263E-04
   0.13932E+02   0.10276E-04
   0.13907E+02   0.10290E-04
   0.13907E+02   0.10304E-04
   0.13907E+02   0.10318E-04
   0.13907E+02   0.10332E-04
   0.13907E+02   0.10346E-04
   0.13907E+02   0.10360E-04
   0.13907E+02   0.10374E-04
   0.13907E+02   0.10388E-04
   0.13907E+02   0.10402E-04
   0.13907E+02   0.10416E-04
   0.13907E+02   0.10430E-04
   0.13907E+02   0.10444E-04
   0.13907E+02   0.10458E-04
   0.13907E+02   0.10472E-04
   0.13907E+02   0.10486E-04
   0.13907E+02   0.10500E-04
   0.13907E+02   0.10514E-04
   0.13882E+02   0.10529E-04
   0.13882E+02   0.10543E-04
   0.13882E+02   0.10557E-04
   0.13882E+02   0.10571E-04
   0.13882E+02   0.10585E-04
   0.13882E+02   0.10600E-04
   0.13882E+02   0.10614E-04
   0.13882E+02   0.10628E-04
   0.13882E+02   0.10643E-04
   0.13882E+02   0.10657E-04
   0.13882E+02   0.10671E-04
   0.13882E+02   0.10686E-04
   0.13882E+02   0.10700E-04
   0.13882E+02   0.10715E-04
   0.13882E+02   0.10729E-04
   0.13882E+02   0.10743E-04
   0.13882E+02   0.10758E-04
   0.13857E+02   0.10772E-04
   0.13857E+02   0.10787E-04
   0.13857E+02   0.10801E-04
   0.13857E+02   0.10816E-04
   0.13857E+02   0.10831E-04
   0.13857E+02   0.10845E-04
   0.13857E+02   0.10860E-04
   0.13857E+02   0.10874E-04
   0.13857E+02   0.10889E-04
   0.13857E+02   0.10904E-04
   0.13857E+02   0.10918E-04
   0.13857E+02   0.10933E-04
   0.13857E+02   0.10948E-04
   0.13857E+02   0.10963E-04
   0.13857E+02   0.10977E-04
   0.13857E+02   0.10992E-04
   0.13857E+02   0.11007E-04
   0.13832E+02   0.11022E-04
   0.13832E+02   0.11037E-04
   0.13832E+02   0.11052E-04
   0.13832E+02   0.11067E-04
   0.13832E+02   0.11081E-04
   0.13832E+02   0.11096E-04
   0.13832E+02   0.11111E-04
   0.13832E+02   0.11126E-04
   0.13832E+02   0.11141E-04
   0.13832E+02   0.11156E-04
   0.13832E+02   0.11171E-04
   0.13832E+02   0.11186E-04
   0.13832E+02   0.11201E-04
   0.13832E+02   0.11217E-04
   0.13832E+02   0.11232E-04
   0.13832E+02   0.11247E-04
   0.13832E+02   0.11262E-04
   0.13807E+02   0.11277E-04
   0.13832E+02   0.11292E-04
   0.13807E+02   0.11308E-04
   0.13807E+02   0.11323E-04
   0.13807E+02   0.11338E-04
   0.13807E+02   0.11353E-04
   0.13807E+02   0.11369E-04
   0.13807E+02   0.11384E-04
   0.13807E+02   0.11399E-04
   0.13807E+02   0.11415E-04
   0.13807E+02   0.11430E-04
   0.13807E+02   0.11445E-04
   0.13807E+02   0.11461E-04
   0.13807E+02   0.11476E-04
   0.13807E+02   0.11492E-04
   0.13807E+02   0.11507E-04
   0.13807E+02   0.11523E-04
   0.13782E+02   0.11538E-04
   0.13782E+02   0.11554E-04
   0.13782E+02   0.11569E-04
   0.13782E+02   0.11585E-04
   0.13782E+02   0.11601E-04
   0.13782E+02   0.11616E-04
   0.13782E+02   0.11632E-04
   0.13782E+02   0.11648E-04
   0.13782E+02   0.11663E-04
   0.13782E+02   0.11679E-04
   0.13782E+02   0.11695E-04
   0.13782E+02   0.11711E-04
   0.13782E+02   0.11726E-04
   0.13782E+02   0.11742E-04
   0.13782E+02   0.11758E-04
   0.13782E+02   0.11774E-04
   0.13782E+02   0.11790E-04
   0.13782E+02   0.11806E-04
   0.13757E+02   0.11822E-04
   0.13757E+02   0.11837E-04
   0.13757E+02   0.11853E-04
   0.13757E+02   0.11869E-04
   0.13757E+02   0.11885E-04
   0.13757E+02   0.11901E-04
   0.13757E+02   0.11917E-04
   0.13757E+02   0.11934E-04
   0.13757E+02   0.11950E-04
   0.13757E+02   0.11966E-04
   0.13757E+02   0.11982E-04
   0.13757E+02   0.11998E-04
   0.13757E+02   0.12014E-04
   0.13757E+02   0.12030E-04
   0.13757E+02   0.12047E-04
   0.13757E+02   0.12063E-04
   0.13757E+02   0.12079E-04
   0.13732E+02   0.12095E-04
   0.13732E+02   0.12112E-04
   0.13732E+02   0.12128E-04
   0.13732E+02   0.12144E-04
   0.13732E+02   0.12161E-04
   0.13732E+02   0.12177E-04
   0.13732E+02   0.12193E-04
   0.13732E+02   0.12210E-04
   0.13732E+02   0.12226E-04
   0.13732E+02   0.12243E-04
   0.13732E+02   0.12259E-04
   0.13732E+02   0.12276E-04
   0.13732E+02   0.12292E-04
   0.13732E+02   0.12309E-04
   0.13732E+02   0.12326E-04
   0.13732E+02   0.12342E-04
   0.13732E+02   0.12359E-04
   0.13707E+02   0.12375E-04
   0.13707E+02   0.12392E-04
   0.13707E+02   0.12409E-04
   0.13707E+02   0.12426E-04
   0.13707E+02   0.12442E-04
   0.13707E+02   0.12459E-04
   0.13707E+02   0.12476E-04
   0.13707E+02   0.12493E-04
   0.13707E+02   0.12510E-04
   0.13707E+02   0.12526E-04
   0.13707E+02   0.12543E-04
   0.13707E+02   0.12560E-04
   0.13707E+02   0.12577E-04
   0.13707E+02   0.12594E-04
   0.13707E+02   0.12611E-04
   0.13707E+02   0.12628E-04
   0.13707E+02   0.12645E-04
   0.13682E+02   0.12662E-04
   0.13682E+02   0.12679E-04
   0.13682E+02   0.12696E-04
   0.13682E+02   0.12713E-04
   0.13682E+02   0.12731E-04
   0.13682E+02   0.12748E-04
   0.13682E+02   0.12765E-04
   0.13682E+02   0.12782E-04
   0.13682E+02   0.12799E-04
   0.13682E+02   0.12817E-04
   0.13682E+02   0.12834E-04
   0.13682E+02   0.12851E-04
   0.13682E+02   0.12868E-04
   0.13682E+02   0.12886E-04
   0.13682E+02   0.12903E-04
   0.13682E+02   0.12921E-04
   0.13682E+02   0.12938E-04
   0.13657E+02   0.12955E-04
   0.13657E+02   0.12973E-04
   0.13657E+02   0.12990E-04
   0.13657E+02   0.13008E-04
   0.13657E+02   0.13025E-04
   0.13657E+02   0.13043E-04
   0.13657E+02   0.13060E-04
   0.13657E+02   0.13078E-04
   0.13657E+02   0.13096E-04
   0.13657E+02   0.13113E-04
   0.13657E+02   0.13131E-04
   0.13657E+02   0.13149E-04
   0.13657E+02   0.13166E-04
   0.13657E+02   0.13184E-04
   0.13657E+02   0.13202E-04
   0.13657E+02   0.13220E-04
   0.13657E+02   0.13238E-04
   0.13632E+02   0.13255E-04
   0.13632E+02   0.13273E-04
   0.13632E+02   0.13291E-04
   0.13632E+02   0.13309E-04
   0.13632E+02   0.13327E-04
   0.13632E+02   0.13345E-04
   0.13632E+02   0.13363E-04
   0.13632E+02   0.13381E-04
   0.13632E+02   0.13399E-04
   0.13632E+02   0.13417E-04
   0.13632E+02   0.13435E-04
   0.13632E+02   0.13453E-04
   0.13632E+02   0.13471E-04
   0.13632E+02   0.13490E-04
   0.13632E+02   0.13508E-04
   0.13632E+02   0.13526E-04
   0.13632E+02   0.13544E-04
   0.13607E+02   0.13562E-04
   0.13607E+02   0.13581E-04
   0.13607E+02   0.13599E-04
   0.13607E+02   0.13617E-04
   0.13607E+02   0.13636E-04
   0.13607E+02   0.13654E-04
   0.13607E+02   0.13672E-04
   0.13607E+02   0.13691E-04
   0.13607E+02   0.13709E-04
   0.13607E+02   0.13728E-04
   0.13607E+02   0.13746E-04
   0.13607E+02   0.13765E-04
   0.13607E+02   0.13783E-04
   0.13607E+02   0.13802E-04
   0.13607E+02   0.13821E-04
   0.13607E+02   0.13839E-04
   0.13607E+02   0.13858E-04
   0.13582E+02   0.13877E-04
   0.13582E+02   0.13895E-04
   0.13582E+02   0.13914E-04
   0.13582E+02   0.13933E-04
   0.13582E+02   0.13952E-04
   0.13582E+02   0.13970E-04
   0.13582E+02   0.13989E-04
   0.13582E+02   0.14008E-04
   0.13582E+02   0.14027E-04
   0.13582E+02   0.14046E-04
   0.13582E+02   0.14065E-04
   0.13582E+02   0.14084E-04
   0.13582E+02   0.14103E-04
   0.13582E+02   0.14122E-04
   0.13582E+02   0.14141E-04
   0.13582E+02   0.14160E-04
   0.13582E+02   0.14179E-04
   0.13557E+02   0.14198E-04
   0.13557E+02   0.14217E-04
   0.13557E+02   0.14236E-04
   0.13557E+02   0.14255E-04
   0.13557E+02   0.14275E-04
   0.13557E+02   0.14294E-04
   0.13557E+02   0.14313E-04
   0.13557E+02   0.14332E-04
   0.13557E+02   0.14352E-04
   0.13557E+02   0.14371E-04
   0.13557E+02   0.14390E-04
   0.13557E+02   0.14410E-04
   0.13557E+02   0.14429E-04
   0.13557E+02   0.14449E-04
   0.13557E+02   0.14468E-04
   0.13557E+02   0.14488E-04
   0.13557E+02   0.14507E-04
   0.13532E+02   0.14527E-04
   0.13532E+02   0.14546E-04
   0.13532E+02   0.14566E-04
   0.13532E+02   0.14586E-04
   0.13532E+02   0.14605E-04
   0.13532E+02   0.14625E-04
   0.13532E+02   0.14645E-04
   0.13532E+02   0.14664E-04
   0.13532E+02   0.14684E-04
   0.13532E+02   0.14704E-04
   0.13532E+02   0.14724E-04
   0.13532E+02   0.14744E-04
   0.13532E+02   0.14764E-04
   0.13532E+02   0.14783E-04
   0.13532E+02   0.14803E-04
   0.13532E+02   0.14823E-04
   0.13532E+02   0.14843E-04
   0.13507E+02   0.14863E-04
   0.13507E+02   0.14883E-04
   0.13507E+02   0.14903E-04
   0.13507E+02   0.14923E-04
   0.13507E+02   0.14944E-04
   0.13507E+02   0.14964E-04
   0.13507E+02   0.14984E-04
   0.13507E+02   0.15004E-04
   0.13507E+02   0.15024E-04
   0.13507E+02   0.15045E-04
   0.13507E+02   0.15065E-04
   0.13507E+02   0.15085E-04
   0.13507E+02   0.15105E-04
   0.13507E+02   0.15126E-04
   0.13507E+02   0.15146E-04
   0.13507E+02   0.15167E-04
   0.13507E+02   0.15187E-04
   0.13482E+02   0.15208E-04
   0.13482E+02   0.15228E-04
   0.13482E+02   0.15249E-04
   0.13482E+02   0.15269E-04
   0.13482E+02   0.15290E-04
   0.13482E+02   0.15310E-04
   0.13482E+02   0.15331E-04
   0.13482E+02   0.15352E-04
   0.13482E+02   0.15372E-04
   0.13482E+02   0.15393E-04
   0.13482E+02   0.15414E-04
   0.13482E+02   0.15435E-04
   0.13482E+02   0.15455E-04
   0.13482E+02   0.15476E-04
   0.13482E+02   0.15497E-04
   0.13482E+02   0.15518E-04
   0.13482E+02   0.15539E-04
   0.13457E+02   0.15560E-04
   0.13457E+02   0.15581E-04
   0.13457E+02   0.15602E-04
   0.13457E+02   0.15623E-04
   0.13457E+02   0.15644E-04
   0.13457E+02   0.15665E-04
   0.13457E+02   0.15686E-04
   0.13457E+02   0.15707E-04
   0.13457E+02   0.15728E-04
   0.13457E+02   0.15750E-04
   0.13457E+02   0.15771E-04
   0.13457E+02   0.15792E-04
   0.13457E+02   0.15813E-04
   0.13457E+02   0.15835E-04
   0.13457E+02   0.15856E-04
   0.13457E+02   0.15877E-04
   0.13457E+02   0.15899E-04
   0.13432E+02   0.15920E-04
   0.13432E+02   0.15942E-04
   0.13432E+02   0.15963E-04
   0.13432E+02   0.15985E-04
   0.13432E+02   0.16006E-04
   0.13432E+02   0.16028E-04
   0.13432E+02   0.16049E-04
   0.13432E+02   0.16071E-04
   0.13432E+02   0.16093E-04
   0.13432E+02   0.16114E-04
   0.13432E+02   0.16136E-04
   0.13432E+02   0.16158E-04
   0.13432E+02   0.16180E-04
   0.13432E+02   0.16201E-04
   0.13432E+02   0.16223E-04
   0.13432E+02   0.16245E-04
   0.13407E+02   0.16267E-04
   0.13407E+02   0.16289E-04
   0.13407E+02   0.16311E-04
   0.13407E+02   0.16333E-04
   0.13407E+02   0.16355E-04
   0.13407E+02   0.16377E-04
   0.13407E+02   0.16399E-04
   0.13407E+02   0.16421E-04
   0.13407E+02   0.16443E-04
   0.13407E+02   0.16465E-04
   0.13407E+02   0.16488E-04
   0.13407E+02   0.16510E-04
   0.13407E+02   0.16532E-04
   0.13407E+02   0.16554E-04
   0.13407E+02   0.16577E-04
   0.13407E+02   0.16599E-04
   0.13407E+02   0.16621E-04
   0.13382E+02   0.16644E-04
   0.13382E+02   0.16666E-04
   0.13382E+02   0.16689E-04
   0.13382E+02   0.16711E-04
   0.13382E+02   0.16734E-04
   0.13382E+02   0.16756E-04
   0.13382E+02   0.16779E-04
   0.13382E+02   0.16801E-04
   0.13382E+02   0.16824E-04
   0.13382E+02   0.16847E-04
   0.13382E+02   0.16869E-04
   0.13382E+02   0.16892E-04
   0.13382E+02   0.16915E-04
   0.13382E+02   0.16938E-04
   0.13382E+02   0.16961E-04
   0.13382E+02   0.16983E-04
   0.13382E+02   0.17006E-04
   0.13357E+02   0.17029E-04
   0.13357E+02   0.17052E-04
   0.13357E+02   0.17075E-04
   0.13357E+02   0.17098E-04
   0.13357E+02   0.17121E-04
   0.13357E+02   0.17144E-04
   0.13357E+02   0.17167E-04
   0.13357E+02   0.17191E-04
   0.13357E+02   0.17214E-04
   0.13357E+02   0.17237E-04
   0.13357E+02   0.17260E-04
   0.13357E+02   0.17283E-04
   0.13357E+02   0.17307E-04
   0.13357E+02   0.17330E-04
   0.13357E+02   0.17353E-04
   0.13357E+02   0.17377E-04
   0.13357E+02   0.17400E-04
   0.13332E+02   0.17424E-04
   0.13332E+02   0.17447E-04
   0.13332E+02   0.17471E-04
   0.13332E+02   0.17494E-04
   0.13332E+02   0.17518E-04
   0.13332E+02   0.17541E-04
   0.13332E+02   0.17565E-04
   0.13332E+02   0.17589E-04
   0.13332E+02   0.17612E-04
   0.13332E+02   0.17636E-04
   0.13332E+02   0.17660E-04
   0.13332E+02   0.17684E-04
   0.13332E+02   0.17708E-04
   0.13332E+02   0.17731E-04
   0.13332E+02   0.17755E-04
   0.13332E+02   0.17779E-04
   0.13332E+02   0.17803E-04
   0.13307E+02   0.17827E-04
   0.13307E+02   0.17851E-04
   0.13307E+02   0.17875E-04
   0.13307E+02   0.17899E-04
   0.13307E+02   0.17923E-04
   0.13307E+02   0.17948E-04
   0.13307E+02   0.17972E-04
   0.13307E+02   0.17996E-04
   0.13307E+02   0.18020E-04
   0.13307E+02   0.18045E-04
   0.13307E+02   0.18069E-04
   0.13307E+02   0.18093E-04
   0.13307E+02   0.18118E-04
   0.13307E+02   0.18142E-04
   0.13307E+02   0.18167E-04
   0.13307E+02   0.18191E-04
   0.13307E+02   0.18216E-04
   0.13282E+02   0.18240E-04
   0.13282E+02   0.18265E-04
   0.13282E+02   0.18289E-04
   0.13282E+02   0.18314E-04
   0.13282E+02   0.18339E-04
   0.13282E+02   0.18363E-04
   0.13282E+02   0.18388E-04
   0.13282E+02   0.18413E-04
   0.13282E+02   0.18438E-04
   0.13282E+02   0.18463E-04
   0.13282E+02   0.18487E-04
   0.13282E+02   0.18512E-04
   0.13282E+02   0.18537E-04
   0.13282E+02   0.18562E-04
   0.13282E+02   0.18587E-04
   0.13282E+02   0.18612E-04
   0.13257E+02   0.18637E-04
   0.13282E+02   0.18663E-04
   0.13257E+02   0.18688E-04
   0.13257E+02   0.18713E-04
   0.13257E+02   0.18738E-04
   0.13257E+02   0.18763E-04
   0.13257E+02   0.18789E-04
   0.13257E+02   0.18814E-04
   0.13257E+02   0.18839E-04
   0.13257E+02   0.18865E-04
   0.13257E+02   0.18890E-04
   0.13257E+02   0.18916E-04
   0.13257E+02   0.18941E-04
   0.13257E+02   0.18967E-04
   0.13257E+02   0.18992E-04
   0.13257E+02   0.19018E-04
   0.13257E+02   0.19043E-04
   0.13232E+02   0.19069E-04
   0.13232E+02   0.19095E-04
   0.13232E+02   0.19121E-04
   0.13232E+02   0.19146E-04
   0.13232E+02   0.19172E-04
   0.13232E+02   0.19198E-04
   0.13232E+02   0.19224E-04
   0.13232E+02   0.19250E-04
   0.13232E+02   0.19276E-04
   0.13232E+02   0.19302E-04
   0.13232E+02   0.19328E-04
   0.13232E+02   0.19354E-04
   0.13232E+02   0.19380E-04
   0.13232E+02   0.19406E-04
   0.13232E+02   0.19432E-04
   0.13232E+02   0.19458E-04
   0.13232E+02   0.19485E-04
   0.13207E+02   0.19511E-04
   0.13207E+02   0.19537E-04
   0.13207E+02   0.19563E-04
   0.13207E+02   0.19590E-04
   0.13207E+02   0.19616E-04
   0.13207E+02   0.19643E-04
   0.13207E+02   0.19669E-04
   0.13207E+02   0.19696E-04
   0.13207E+02   0.19722E-04
   0.13207E+02   0.19749E-04
   0.13207E+02   0.19775E-04
   0.13207E+02   0.19802E-04
   0.13207E+02   0.19829E-04
   0.13207E+02   0.19855E-04
   0.13207E+02   0.19882E-04
   0.13207E+02   0.19909E-04
   0.13207E+02   0.19936E-04
   0.13182E+02   0.19963E-04
   0.13182E+02   0.19990E-04
   0.13182E+02   0.20017E-04
   0.13182E+02   0.20043E-04
   0.13182E+02   0.20070E-04
   0.13182E+02   0.20098E-04
   0.13182E+02   0.20125E-04
   0.13182E+02   0.20152E-04
   0.13182E+02   0.20179E-04
   0.13182E+02   0.20206E-04
   0.13182E+02   0.20233E-04
   0.13182E+02   0.20261E-04
   0.13182E+02   0.20288E-04
   0.13182E+02   0.20315E-04
   0.13182E+02   0.20343E-04
   0.13182E+02   0.20370E-04
   0.13182E+02   0.20398E-04
   0.13157E+02   0.20425E-04
   0.13157E+02   0.20453E-04
   0.13157E+02   0.20480E-04
   0.13157E+02   0.20508E-04
   0.13157E+02   0.20535E-04
   0.13157E+02   0.20563E-04
   0.13157E+02   0.20591E-04
   0.13157E+02   0.20619E-04
   0.13157E+02   0.20646E-04
   0.13157E+02   0.20674E-04
   0.13157E+02   0.20702E-04
   0.13157E+02   0.20730E-04
   0.13157E+02   0.20758E-04
   0.13157E+02   0.20786E-04
   0.13157E+02   0.20814E-04
   0.13157E+02   0.20842E-04
   0.13157E+02   0.20870E-04
   0.13132E+02   0.20898E-04
   0.13132E+02   0.20926E-04
   0.13132E+02   0.20954E-04
   0.13132E+02   0.20983E-04
   0.13132E+02   0.21011E-04
   0.13132E+02   0.21039E-04
   0.13132E+02   0.21068E-04
   0.13132E+02   0.21096E-04
   0.13132E+02   0.21124E-04
   0.13132E+02   0.21153E-04
   0.13132E+02   0.21181E-04
   0.13132E+02   0.21210E-04
   0.13132E+02   0.21239E-04
   0.13132E+02   0.21267E-04
   0.13132E+02   0.21296E-04
   0.13132E+02   0.21325E-04
   0.13107E+02   0.21353E-04
   0.13107E+02   0.21382E-04
   0.13107E+02   0.21411E-04
   0.13107E+02   0.21440E-04
   0.13107E+02   0.21469E-04
   0.13107E+02   0.21498E-04
   0.13107E+02   0.21527E-04
   0.13107E+02   0.21556E-04
   0.13107E+02   0.21585E-04
   0.13107E+02   0.21614E-04
   0.13107E+02   0.21643E-04
   0.13107E+02   0.21672E-04
   0.13107E+02   0.21701E-04
   0.13107E+02   0.21731E-04
   0.13107E+02   0.21760E-04
   0.13107E+02   0.21789E-04
   0.13107E+02   0.21819E-04
   0.13082E+02   0.21848E-04
   0.13082E+02   0.21877E-04
   0.13082E+02   0.21907E-04
   0.13082E+02   0.21936E-04
   0.13082E+02   0.21966E-04
   0.13082E+02   0.21996E-04
   0.13082E+02   0.22025E-04
   0.13082E+02   0.22055E-04
   0.13082E+02   0.22085E-04
   0.13082E+02   0.22114E-04
   0.13082E+02   0.22144E-04
   0.13082E+02   0.22174E-04
   0.13082E+02   0.22204E-04
   0.13082E+02   0.22234E-04
   0.13082E+02   0.22264E-04
   0.13082E+02   0.22294E-04
   0.13057E+02   0.22324E-04
   0.13057E+02   0.22354E-04
   0.13057E+02   0.22384E-04
   0.13057E+02   0.22414E-04
   0.13057E+02   0.22444E-04
   0.13057E+02   0.22475E-04
   0.13057E+02   0.22505E-04
   0.13057E+02   0.22535E-04
   0.13057E+02   0.22566E-04
   0.13057E+02   0.22596E-04
   0.13057E+02   0.22627E-04
   0.13057E+02   0.22657E-04
   0.13057E+02   0.22688E-04
   0.13057E+02   0.22718E-04
   0.13057E+02   0.22749E-04
   0.13057E+02   0.22779E-04
   0.13057E+02   0.22810E-04
   0.13032E+02   0.22841E-04
   0.13032E+02   0.22872E-04
   0.13032E+02   0.22903E-04
   0.13032E+02   0.22933E-04
   0.13032E+02   0.22964E-04
   0.13032E+02   0.22995E-04
   0.13032E+02   0.23026E-04
   0.13032E+02   0.23057E-04
   0.13032E+02   0.23088E-04
   0.13032E+02   0.23119E-04
   0.13032E+02   0.23151E-04
   0.13032E+02   0.23182E-04
   0.13032E+02   0.23213E-04
   0.13032E+02   0.23244E-04
   0.13032E+02   0.23276E-04
   0.13032E+02   0.23307E-04
   0.13007E+02   0.23338E-04
   0.13007E+02   0.23370E-04
   0.13007E+02   0.23401E-04
   0.13007E+02   0.23433E-04
   0.13007E+02   0.23465E-04
   0.13007E+02   0.23496E-04
   0.13007E+02   0.23528E-04
   0.13007E+02   0.23560E-04
   0.13007E+02   0.23591E-04
   0.13007E+02   0.23623E-04
   0.13007E+02   0.23655E-04
   0.13007E+02   0.23687E-04
   0.13007E+02   0.23719E-04
   0.13007E+02   0.23751E-04
   0.13007E+02   0.23783E-04
   0.13007E+02   0.23815E-04
   0.13007E+02   0.23847E-04
   0.12982E+02   0.23879E-04
   0.12982E+02   0.23911E-04
   0.12982E+02   0.23943E-04
   0.12982E+02   0.23976E-04
   0.12982E+02   0.24008E-04
   0.12982E+02   0.24040E-04
   0.12982E+02   0.24073E-04
   0.12982E+02   0.24105E-04
   0.12982E+02   0.24138E-04
   0.12982E+02   0.24170E-04
   0.12982E+02   0.24203E-04
   0.12982E+02   0.24235E-04
   0.12982E+02   0.24268E-04
   0.12982E+02   0.24301E-04
   0.12982E+02   0.24334E-04
   0.12982E+02   0.24366E-04
   0.12957E+02   0.24399E-04
   0.12957E+02   0.24432E-04
   0.12957E+02   0.24465E-04
   0.12957E+02   0.24498E-04
   0.12957E+02   0.24531E-04
   0.12957E+02   0.24564E-04
   0.12957E+02   0.24597E-04
   0.12957E+02   0.24630E-04
   0.12957E+02   0.24664E-04
   0.12957E+02   0.24697E-04
   0.12957E+02   0.24730E-04
   0.12957E+02   0.24763E-04
   0.12957E+02   0.24797E-04
   0.12957E+02   0.24830E-04
   0.12957E+02   0.24864E-04
   0.12957E+02   0.24897E-04
   0.12957E+02   0.24931E-04
   0.12932E+02   0.24964E-04
   0.12932E+02   0.24998E-04
   0.12932E+02   0.25032E-04
   0.12932E+02   0.25065E-04
   0.12932E+02   0.25099E-04
   0.12932E+02   0.25133E-04
   0.12932E+02   0.25167E-04
   0.12932E+02   0.25201E-04
   0.12932E+02   0.25235E-04
   0.12932E+02   0.25269E-04
   0.12932E+02   0.25303E-04
   0.12932E+02   0.25337E-04
   0.12932E+02   0.25371E-04
   0.12932E+02   0.25405E-04
   0.12932E+02   0.25440E-04
   0.12932E+02   0.25474E-04
   0.12907E+02   0.25508E-04
   0.12907E+02   0.25543E-04
   0.12907E+02   0.25577E-04
   0.12907E+02   0.25611E-04
   0.12907E+02   0.25646E-04
   0.12907E+02   0.25681E-04
   0.12907E+02   0.25715E-04
   0.12907E+02   0.25750E-04
   0.12907E+02   0.25784E-04
   0.12907E+02   0.25819E-04
   0.12907E+02   0.25854E-04
   0.12907E+02   0.25889E-04
   0.12907E+02   0.25924E-04
   0.12907E+02   0.25959E-04
   0.12907E+02   0.25994E-04
   0.12907E+02   0.26029E-04
   0.12907E+02   0.26064E-04
   0.12882E+02   0.26099E-04
   0.12882E+02   0.26134E-04
   0.12882E+02   0.26169E-04
   0.12882E+02   0.26205E-04
   0.12882E+02   0.26240E-04
   0.12882E+02   0.26275E-04
   0.12882E+02   0.26311E-04
   0.12882E+02   0.26346E-04
   0.12882E+02   0.26382E-04
   0.12882E+02   0.26417E-04
   0.12882E+02   0.26453E-04
   0.12882E+02   0.26489E-04
   0.12882E+02   0.26524E-04
   0.12882E+02   0.26560E-04
   0.12882E+02   0.26596E-04
   0.12882E+02   0.26632E-04
   0.12857E+02   0.26667E-04
   0.12857E+02   0.26703E-04
   0.12857E+02   0.26739E-04
   0.12857E+02   0.26775E-04
   0.12857E+02   0.26812E-04
   0.12857E+02   0.26848E-04
   0.12857E+02   0.26884E-04
   0.12857E+02   0.26920E-04
   0.12857E+02   0.26956E-04
   0.12857E+02   0.26993E-04
   0.12857E+02   0.27029E-04
   0.12857E+02   0.27066E-04
   0.12857E+02   0.27102E-04
   0.12857E+02   0.27139E-04
   0.12857E+02   0.27175E-04
   0.12857E+02   0.27212E-04
   0.12857E+02   0.27248E-04
   0.12832E+02   0.27285E-04
   0.12832E+02   0.27322E-04
   0.12832E+02   0.27359E-04
   0.12832E+02   0.27396E-04
   0.12832E+02   0.27433E-04
   0.12832E+02   0.27470E-04
   0.12832E+02   0.27507E-04
   0.12832E+02   0.27544E-04
   0.12832E+02   0.27581E-04
   0.12832E+02   0.27618E-04
   0.12832E+02   0.27655E-04
   0.12832E+02   0.27692E-04
   0.12832E+02   0.27730E-04
   0.12832E+02   0.27767E-04
   0.12832E+02   0.27805E-04
   0.12832E+02   0.27842E-04
   0.12807E+02   0.27880E-04
   0.12807E+02   0.27917E-04
   0.12807E+02   0.27955E-04
   0.12807E+02   0.27992E-04
   0.12807E+02   0.28030E-04
   0.12807E+02   0.28068E-04
   0.12807E+02   0.28106E-04
   0.12807E+02   0.28144E-04
   0.12807E+02   0.28182E-04
   0.12807E+02   0.28220E-04
   0.12807E+02   0.28258E-04
   0.12807E+02   0.28296E-04
   0.12807E+02   0.28334E-04
   0.12807E+02   0.28372E-04
   0.12807E+02   0.28410E-04
   0.12807E+02   0.28449E-04
   0.12782E+02   0.28487E-04
   0.12782E+02   0.28525E-04
   0.12782E+02   0.28564E-04
   0.12782E+02   0.28602E-04
   0.12782E+02   0.28641E-04
   0.12782E+02   0.28679E-04
   0.12782E+02   0.28718E-04
   0.12782E+02   0.28757E-04
   0.12782E+02   0.28795E-04
   0.12782E+02   0.28834E-04
   0.12782E+02   0.28873E-04
   0.12782E+02   0.28912E-04
   0.12782E+02   0.28951E-04
   0.12782E+02   0.28990E-04
   0.12782E+02   0.29029E-04
   0.12782E+02   0.29068E-04
   0.12757E+02   0.29107E-04
   0.12757E+02   0.29147E-04
   0.12757E+02   0.29186E-04
   0.12757E+02   0.29225E-04
   0.12757E+02   0.29265E-04
   0.12757E+02   0.29304E-04
   0.12757E+02   0.29344E-04
   0.12757E+02   0.29383E-04
   0.12757E+02   0.29423E-04
   0.12757E+02   0.29462E-04
   0.12757E+02   0.29502E-04
   0.12757E+02   0.29542E-04
   0.12757E+02   0.29582E-04
   0.12757E+02   0.29622E-04
   0.12757E+02   0.29662E-04
   0.12757E+02   0.29701E-04
   0.12732E+02   0.29742E-04
   0.12732E+02   0.29782E-04
   0.12732E+02   0.29822E-04
   0.12732E+02   0.29862E-04
   0.12732E+02   0.29902E-04
   0.12732E+02   0.29942E-04
   0.12732E+02   0.29983E-04
   0.12732E+02   0.30023E-04
   0.12732E+02   0.30064E-04
   0.12732E+02   0.30104E-04
   0.12732E+02   0.30145E-04
   0.12732E+02   0.30185E-04
   0.12732E+02   0.30226E-04
   0.12732E+02   0.30267E-04
   0.12732E+02   0.30308E-04
   0.12732E+02   0.30349E-04
   0.12707E+02   0.30389E-04
   0.12707E+02   0.30430E-04
   0.12707E+02   0.30471E-04
   0.12707E+02   0.30512E-04
   0.12707E+02   0.30554E-04
   0.12707E+02   0.30595E-04
   0.12707E+02   0.30636E-04
   0.12707E+02   0.30677E-04
   0.12707E+02   0.30719E-04
   0.12707E+02   0.30760E-04
   0.12707E+02   0.30801E-04
   0.12707E+02   0.30843E-04
   0.12707E+02   0.30885E-04
   0.12707E+02   0.30926E-04
   0.12707E+02   0.30968E-04
   0.12707E+02   0.31010E-04
   0.12707E+02   0.31051E-04
   0.12707E+02   0.31093E-04
   0.12682E+02   0.31135E-04
   0.12682E+02   0.31177E-04
   0.12682E+02   0.31219E-04
   0.12682E+02   0.31261E-04
   0.12682E+02   0.31303E-04
   0.12682E+02   0.31346E-04
   0.12682E+02   0.31388E-04
   0.12682E+02   0.31430E-04
   0.12682E+02   0.31472E-04
   0.12682E+02   0.31515E-04
   0.12682E+02   0.31557E-04
   0.12682E+02   0.31600E-04
   0.12682E+02   0.31642E-04
   0.12682E+02   0.31685E-04
   0.12682E+02   0.31728E-04
   0.12657E+02   0.31771E-04
   0.12657E+02   0.31813E-04
   0.12657E+02   0.31856E-04
   0.12657E+02   0.31899E-04
   0.12657E+02   0.31942E-04
   0.12657E+02   0.31985E-04
   0.12657E+02   0.32028E-04
   0.12657E+02   0.32072E-04
   0.12657E+02   0.32115E-04
   0.12657E+02   0.32158E-04
   0.12657E+02   0.32201E-04
   0.12657E+02   0.32245E-04
   0.12657E+02   0.32288E-04
   0.12657E+02   0.32332E-04
   0.12657E+02   0.32375E-04
   0.12657E+02   0.32419E-04
   0.12632E+02   0.32463E-04
   0.12632E+02   0.32506E-04
   0.12632E+02   0.32550E-04
   0.12632E+02   0.32594E-04
   0.12632E+02   0.32638E-04
   0.12632E+02   0.32682E-04
   0.12632E+02   0.32726E-04
   0.12632E+02   0.32770E-04
   0.12632E+02   0.32814E-04
   0.12632E+02   0.32859E-04
   0.12632E+02   0.32903E-04
   0.12632E+02   0.32947E-04
   0.12632E+02   0.32992E-04
   0.12632E+02   0.33036E-04
   0.12632E+02   0.33081E-04
   0.12632E+02   0.33125E-04
   0.12607E+02   0.33170E-04
   0.12607E+02   0.33215E-04
   0.12607E+02   0.33259E-04
   0.12607E+02   0.33304E-04
   0.12607E+02   0.33349E-04
   0.12607E+02   0.33394E-04
   0.12607E+02   0.33439E-04
   0.12607E+02   0.33484E-04
   0.12607E+02   0.33529E-04
   0.12607E+02   0.33574E-04
   0.12607E+02   0.33620E-04
   0.12607E+02   0.33665E-04
   0.12607E+02   0.33710E-04
   0.12607E+02   0.33756E-04
   0.12607E+02   0.33801E-04
   0.12607E+02   0.33847E-04
   0.12607E+02   0.33892E-04
   0.12582E+02   0.33938E-04
   0.12582E+02   0.33984E-04
   0.12582E+02   0.34030E-04
   0.12582E+02   0.34076E-04
   0.12582E+02   0.34121E-04
   0.12582E+02   0.34167E-04
   0.12582E+02   0.34214E-04
   0.12582E+02   0.34260E-04
   0.12582E+02   0.34306E-04
   0.12582E+02   0.34352E-04
   0.12582E+02   0.34398E-04
   0.12582E+02   0.34445E-04
   0.12582E+02   0.34491E-04
   0.12582E+02   0.34538E-04
   0.12582E+02   0.34584E-04
   0.12557E+02   0.34631E-04
   0.12557E+02   0.34677E-04
   0.12557E+02   0.34724E-04
   0.12557E+02   0.34771E-04
   0.12557E+02   0.34818E-04
   0.12557E+02   0.34865E-04
   0.12557E+02   0.34912E-04
   0.12557E+02   0.34959E-04
   0.12557E+02   0.35006E-04
   0.12557E+02   0.35053E-04
   0.12557E+02   0.35100E-04
   0.12557E+02   0.35148E-04
   0.12557E+02   0.35195E-04
   0.12557E+02   0.35242E-04
   0.12557E+02   0.35290E-04
   0.12557E+02   0.35338E-04
   0.12532E+02   0.35385E-04
   0.12532E+02   0.35433E-04
   0.12532E+02   0.35481E-04
   0.12532E+02   0.35528E-04
   0.12532E+02   0.35576E-04
   0.12532E+02   0.35624E-04
   0.12532E+02   0.35672E-04
   0.12532E+02   0.35720E-04
   0.12532E+02   0.35769E-04
   0.12532E+02   0.35817E-04
   0.12532E+02   0.35865E-04
   0.12532E+02   0.35913E-04
   0.12532E+02   0.35962E-04
   0.12532E+02   0.36010E-04
   0.12532E+02   0.36059E-04
   0.12532E+02   0.36107E-04
   0.12507E+02   0.36156E-04
   0.12507E+02   0.36205E-04
   0.12507E+02   0.36254E-04
   0.12507E+02   0.36302E-04
   0.12507E+02   0.36351E-04
   0.12507E+02   0.36400E-04
   0.12507E+02   0.36449E-04
   0.12507E+02   0.36499E-04
   0.12507E+02   0.36548E-04
   0.12507E+02   0.36597E-04
   0.12507E+02   0.36646E-04
   0.12507E+02   0.36696E-04
   0.12507E+02   0.36745E-04
   0.12507E+02   0.36795E-04
   0.12507E+02   0.36844E-04
   0.12507E+02   0.36894E-04
   0.12483E+02   0.36944E-04
   0.12483E+02   0.36993E-04
   0.12483E+02   0.37043E-04
   0.12483E+02   0.37093E-04
   0.12483E+02   0.37143E-04
   0.12483E+02   0.37193E-04
   0.12483E+02   0.37243E-04
   0.12483E+02   0.37294E-04
   0.12483E+02   0.37344E-04
   0.12483E+02   0.37394E-04
   0.12483E+02   0.37445E-04
   0.12483E+02   0.37495E-04
   0.12483E+02   0.37546E-04
   0.12483E+02   0.37596E-04
   0.12483E+02   0.37647E-04
   0.12458E+02   0.37698E-04
   0.12458E+02   0.37748E-04
   0.12458E+02   0.37799E-04
   0.12458E+02   0.37850E-04
   0.12458E+02   0.37901E-04
   0.12458E+02   0.37952E-04
   0.12458E+02   0.38004E-04
   0.12458E+02   0.38055E-04
   0.12458E+02   0.38106E-04
   0.12458E+02   0.38157E-04
   0.12458E+02   0.38209E-04
   0.12458E+02   0.38260E-04
   0.12458E+02   0.38312E-04
   0.12458E+02   0.38364E-04
   0.12458E+02   0.38415E-04
   0.12458E+02   0.38467E-04
   0.12433E+02   0.38519E-04
   0.12433E+02   0.38571E-04
   0.12433E+02   0.38623E-04
   0.12433E+02   0.38675E-04
   0.12433E+02   0.38727E-04
   0.12433E+02   0.38779E-04
   0.12433E+02   0.38831E-04
   0.12433E+02   0.38884E-04
   0.12433E+02   0.38936E-04
   0.12433E+02   0.38989E-04
   0.12433E+02   0.39041E-04
   0.12433E+02   0.39094E-04
   0.12433E+02   0.39146E-04
   0.12433E+02   0.39199E-04
   0.12433E+02   0.39252E-04
   0.12433E+02   0.39305E-04
   0.12408E+02   0.39358E-04
   0.12408E+02   0.39411E-04
   0.12408E+02   0.39464E-04
   0.12408E+02   0.39517E-04
   0.12408E+02   0.39571E-04
   0.12408E+02   0.39624E-04
   0.12408E+02   0.39677E-04
   0.12408E+02   0.39731E-04
   0.12408E+02   0.39784E-04
   0.12408E+02   0.39838E-04
   0.12408E+02   0.39892E-04
   0.12408E+02   0.39945E-04
   0.12408E+02   0.39999E-04
   0.12408E+02   0.40053E-04
   0.12408E+02   0.40107E-04
   0.12408E+02   0.40161E-04
   0.12383E+02   0.40215E-04
   0.12383E+02   0.40270E-04
   0.12383E+02   0.40324E-04
   0.12383E+02   0.40378E-04
   0.12383E+02   0.40433E-04
   0.12383E+02   0.40487E-04
   0.12383E+02   0.40542E-04
   0.12383E+02   0.40596E-04
   0.12383E+02   0.40651E-04
   0.12383E+02   0.40706E-04
   0.12383E+02   0.40761E-04
   0.12383E+02   0.40816E-04
   0.12383E+02   0.40871E-04
   0.12383E+02   0.40926E-04
   0.12383E+02   0.40981E-04
   0.12358E+02   0.41036E-04
   0.12358E+02   0.41091E-04
   0.12358E+02   0.41147E-04
   0.12358E+02   0.41202E-04
   0.12358E+02   0.41258E-04
   0.12358E+02   0.41313E-04
   0.12358E+02   0.41369E-04
   0.12358E+02   0.41425E-04
   0.12358E+02   0.41481E-04
   0.12358E+02   0.41537E-04
   0.12358E+02   0.41593E-04
   0.12358E+02   0.41649E-04
   0.12358E+02   0.41705E-04
   0.12358E+02   0.41761E-04
   0.12358E+02   0.41817E-04
   0.12358E+02   0.41874E-04
   0.12333E+02   0.41930E-04
   0.12333E+02   0.41987E-04
   0.12333E+02   0.42043E-04
   0.12333E+02   0.42100E-04
   0.12333E+02   0.42157E-04
   0.12333E+02   0.42213E-04
   0.12333E+02   0.42270E-04
   0.12333E+02   0.42327E-04
   0.12333E+02   0.42384E-04
   0.12333E+02   0.42441E-04
   0.12333E+02   0.42499E-04
   0.12333E+02   0.42556E-04
   0.12333E+02   0.42613E-04
   0.12333E+02   0.42671E-04
   0.12333E+02   0.42728E-04
   0.12333E+02   0.42786E-04
   0.12308E+02   0.42843E-04
   0.12308E+02   0.42901E-04
   0.12308E+02   0.42959E-04
   0.12308E+02   0.43017E-04
   0.12308E+02   0.43075E-04
   0.12308E+02   0.43133E-04
   0.12308E+02   0.43191E-04
   0.12308E+02   0.43249E-04
   0.12308E+02   0.43308E-04
   0.12308E+02   0.43366E-04
   0.12308E+02   0.43424E-04
   0.12308E+02   0.43483E-04
   0.12308E+02   0.43542E-04
   0.12308E+02   0.43600E-04
   0.12308E+02   0.43659E-04
   0.12308E+02   0.43718E-04
   0.12283E+02   0.43777E-04
   0.12283E+02   0.43836E-04
   0.12283E+02   0.43895E-04
   0.12283E+02   0.43954E-04
   0.12283E+02   0.44013E-04
   0.12283E+02   0.44073E-04
   0.12283E+02   0.44132E-04
   0.12283E+02   0.44191E-04
   0.12283E+02   0.44251E-04
   0.12283E+02   0.44311E-04
   0.12283E+02   0.44370E-04
   0.12283E+02   0.44430E-04
   0.12283E+02   0.44490E-04
   0.12283E+02   0.44550E-04
   0.12283E+02   0.44610E-04
   0.12258E+02   0.44670E-04
   0.12258E+02   0.44730E-04
   0.12258E+02   0.44791E-04
   0.12258E+02   0.44851E-04
   0.12258E+02   0.44911E-04
   0.12258E+02   0.44972E-04
   0.12258E+02   0.45033E-04
   0.12258E+02   0.45093E-04
   0.12258E+02   0.45154E-04
   0.12258E+02   0.45215E-04
   0.12258E+02   0.45276E-04
   0.12258E+02   0.45337E-04
   0.12258E+02   0.45398E-04
   0.12258E+02   0.45459E-04
   0.12258E+02   0.45520E-04
   0.12233E+02   0.45582E-04
   0.12233E+02   0.45643E-04
   0.12233E+02   0.45705E-04
   0.12233E+02   0.45766E-04
   0.12233E+02   0.45828E-04
   0.12233E+02   0.45890E-04
   0.12233E+02   0.45952E-04
   0.12233E+02   0.46014E-04
   0.12233E+02   0.46076E-04
   0.12233E+02   0.46138E-04
   0.12233E+02   0.46200E-04
   0.12233E+02   0.46262E-04
   0.12233E+02   0.46325E-04
   0.12233E+02   0.46387E-04
   0.12233E+02   0.46450E-04
   0.12233E+02   0.46512E-04
   0.12208E+02   0.46575E-04
   0.12208E+02   0.46638E-04
   0.12208E+02   0.46700E-04
   0.12208E+02   0.46763E-04
   0.12208E+02   0.46826E-04
   0.12208E+02   0.46890E-04
   0.12208E+02   0.46953E-04
   0.12208E+02   0.47016E-04
   0.12208E+02   0.47079E-04
   0.12208E+02   0.47143E-04
   0.12208E+02   0.47206E-04
   0.12208E+02   0.47270E-04
   0.12208E+02   0.47334E-04
   0.12208E+02   0.47397E-04
   0.12208E+02   0.47461E-04
   0.12183E+02   0.47525E-04
   0.12183E+02   0.47589E-04
   0.12183E+02   0.47654E-04
   0.12183E+02   0.47718E-04
   0.12183E+02   0.47782E-04
   0.12183E+02   0.47846E-04
   0.12183E+02   0.47911E-04
   0.12183E+02   0.47976E-04
   0.12183E+02   0.48040E-04
   0.12183E+02   0.48105E-04
   0.12183E+02   0.48170E-04
   0.12183E+02   0.48235E-04
   0.12183E+02   0.48300E-04
   0.12183E+02   0.48365E-04
   0.12183E+02   0.48430E-04
   0.12183E+02   0.48495E-04
   0.12158E+02   0.48561E-04
   0.12158E+02   0.48626E-04
   0.12158E+02   0.48692E-04
   0.12158E+02   0.48757E-04
   0.12158E+02   0.48823E-04
   0.12158E+02   0.48889E-04
   0.12158E+02   0.48955E-04
   0.12158E+02   0.49021E-04
   0.12158E+02   0.49087E-04
   0.12158E+02   0.49153E-04
   0.12158E+02   0.49219E-04
   0.12158E+02   0.49285E-04
   0.12158E+02   0.49352E-04
   0.12158E+02   0.49418E-04
   0.12158E+02   0.49485E-04
   0.12133E+02   0.49552E-04
   0.12133E+02   0.49618E-04
   0.12133E+02   0.49685E-04
   0.12133E+02   0.49752E-04
   0.12133E+02   0.49819E-04
   0.12133E+02   0.49887E-04
   0.12133E+02   0.49954E-04
   0.12133E+02   0.50021E-04
   0.12133E+02   0.50089E-04
   0.12133E+02   0.50156E-04
   0.12133E+02   0.50224E-04
   0.12133E+02   0.50291E-04
   0.12133E+02   0.50359E-04
   0.12133E+02   0.50427E-04
   0.12133E+02   0.50495E-04
   0.12133E+02   0.50563E-04
   0.12108E+02   0.50631E-04
   0.12108E+02   0.50699E-04
   0.12108E+02   0.50768E-04
   0.12108E+02   0.50836E-04
   0.12108E+02   0.50905E-04
   0.12108E+02   0.50973E-04
   0.12108E+02   0.51042E-04
   0.12108E+02   0.51111E-04
   0.12108E+02   0.51180E-04
   0.12108E+02   0.51249E-04
   0.12108E+02   0.51318E-04
   0.12108E+02   0.51387E-04
   0.12108E+02   0.51456E-04
   0.12108E+02   0.51525E-04
   0.12108E+02   0.51595E-04
   0.12083E+02   0.51664E-04
   0.12083E+02   0.51734E-04
   0.12083E+02   0.51804E-04
   0.12083E+02   0.51874E-04
   0.12083E+02   0.51944E-04
   0.12083E+02   0.52014E-04
   0.12083E+02   0.52084E-04
   0.12083E+02   0.52154E-04
   0.12083E+02   0.52224E-04
   0.12083E+02   0.52295E-04
   0.12083E+02   0.52365E-04
   0.12083E+02   0.52436E-04
   0.12083E+02   0.52506E-04
   0.12083E+02   0.52577E-04
   0.12083E+02   0.52648E-04
   0.12083E+02   0.52719E-04
   0.12058E+02   0.52790E-04
   0.12058E+02   0.52861E-04
   0.12058E+02   0.52932E-04
   0.12058E+02   0.53004E-04
   0.12058E+02   0.53075E-04
   0.12058E+02   0.53147E-04
   0.12058E+02   0.53218E-04
   0.12058E+02   0.53290E-04
   0.12058E+02   0.53362E-04
   0.12058E+02   0.53434E-04
   0.12058E+02   0.53506E-04
   0.12058E+02   0.53578E-04
   0.12058E+02   0.53650E-04
   0.12058E+02   0.53722E-04
   0.12058E+02   0.53795E-04
   0.12033E+02   0.53867E-04
   0.12033E+02   0.53940E-04
   0.12033E+02   0.54013E-04
   0.12033E+02   0.54085E-04
   0.12033E+02   0.54158E-04
   0.12033E+02   0.54231E-04
   0.12033E+02   0.54304E-04
   0.12033E+02   0.54378E-04
   0.12033E+02   0.54451E-04
   0.12033E+02   0.54524E-04
   0.12033E+02   0.54598E-04
   0.12033E+02   0.54671E-04
   0.12033E+02   0.54745E-04
   0.12033E+02   0.54819E-04
   0.12033E+02   0.54893E-04
   0.12008E+02   0.54967E-04
   0.12008E+02   0.55041E-04
   0.12008E+02   0.55115E-04
   0.12008E+02   0.55189E-04
   0.12008E+02   0.55264E-04
   0.12008E+02   0.55338E-04
   0.12008E+02   0.55413E-04
   0.12008E+02   0.55487E-04
   0.12008E+02   0.55562E-04
   0.12008E+02   0.55637E-04
   0.12008E+02   0.55712E-04
   0.12008E+02   0.55787E-04
   0.12008E+02   0.55862E-04
   0.12008E+02   0.55938E-04
   0.12008E+02   0.56013E-04
   0.11983E+02   0.56089E-04
   0.11983E+02   0.56164E-04
   0.11983E+02   0.56240E-04
   0.11983E+02   0.56316E-04
   0.11983E+02   0.56392E-04
   0.11983E+02   0.56468E-04
   0.11983E+02   0.56544E-04
   0.11983E+02   0.56620E-04
   0.11983E+02   0.56696E-04
   0.11983E+02   0.56773E-04
   0.11983E+02   0.56849E-04
   0.11983E+02   0.56926E-04
   0.11983E+02   0.57002E-04
   0.11983E+02   0.57079E-04
   0.11983E+02   0.57156E-04
   0.11958E+02   0.57233E-04
   0.11958E+02   0.57310E-04
   0.11958E+02   0.57388E-04
   0.11958E+02   0.57465E-04
   0.11958E+02   0.57542E-04
   0.11958E+02   0.57620E-04
   0.11958E+02   0.57698E-04
   0.11958E+02   0.57775E-04
   0.11958E+02   0.57853E-04
   0.11958E+02   0.57931E-04
   0.11958E+02   0.58009E-04
   0.11958E+02   0.58087E-04
   0.11958E+02   0.58166E-04
   0.11958E+02   0.58244E-04
   0.11958E+02   0.58323E-04
   0.11958E+02   0.58401E-04
   0.11933E+02   0.58480E-04
   0.11933E+02   0.58559E-04
   0.11933E+02   0.58638E-04
   0.11933E+02   0.58717E-04
   0.11933E+02   0.58796E-04
   0.11933E+02   0.58875E-04
   0.11933E+02   0.58954E-04
   0.11933E+02   0.59034E-04
   0.11933E+02   0.59114E-04
   0.11933E+02   0.59193E-04
   0.11933E+02   0.59273E-04
   0.11933E+02   0.59353E-04
   0.11933E+02   0.59433E-04
   0.11933E+02   0.59513E-04
   0.11933E+02   0.59593E-04
   0.11908E+02   0.59673E-04
   0.11908E+02   0.59754E-04
   0.11908E+02   0.59834E-04
   0.11908E+02   0.59915E-04
   0.11908E+02   0.59996E-04
   0.11908E+02   0.60077E-04
   0.11908E+02   0.60158E-04
   0.11908E+02   0.60239E-04
   0.11908E+02   0.60320E-04
   0.11908E+02   0.60401E-04
   0.11908E+02   0.60483E-04
   0.11908E+02   0.60564E-04
   0.11908E+02   0.60646E-04
   0.11908E+02   0.60728E-04
   0.11908E+02   0.60809E-04
   0.11883E+02   0.60891E-04
   0.11883E+02   0.60973E-04
   0.11883E+02   0.61056E-04
   0.11883E+02   0.61138E-04
   0.11883E+02   0.61220E-04
   0.11883E+02   0.61303E-04
   0.11883E+02   0.61385E-04
   0.11883E+02   0.61468E-04
   0.11883E+02   0.61551E-04
   0.11883E+02   0.61634E-04
   0.11883E+02   0.61717E-04
   0.11883E+02   0.61800E-04
   0.11883E+02   0.61884E-04
   0.11883E+02   0.61967E-04
   0.11883E+02   0.62050E-04
   0.11858E+02   0.62134E-04
   0.11858E+02   0.62218E-04
   0.11858E+02   0.62302E-04
   0.11858E+02   0.62386E-04
   0.11858E+02   0.62470E-04
   0.11858E+02   0.62554E-04
   0.11858E+02   0.62638E-04
   0.11858E+02   0.62723E-04
   0.11858E+02   0.62807E-04
   0.11858E+02   0.62892E-04
   0.11858E+02   0.62977E-04
   0.11858E+02   0.63062E-04
   0.11858E+02   0.63147E-04
   0.11858E+02   0.63232E-04
   0.11858E+02   0.63317E-04
   0.11833E+02   0.63402E-04
   0.11833E+02   0.63488E-04
   0.11833E+02   0.63573E-04
   0.11833E+02   0.63659E-04
   0.11833E+02   0.63745E-04
   0.11833E+02   0.63831E-04
   0.11833E+02   0.63917E-04
   0.11833E+02   0.64003E-04
   0.11833E+02   0.64089E-04
   0.11833E+02   0.64175E-04
   0.11833E+02   0.64262E-04
   0.11833E+02   0.64349E-04
   0.11833E+02   0.64435E-04
   0.11833E+02   0.64522E-04
   0.11833E+02   0.64609E-04
   0.11808E+02   0.64696E-04
   0.11808E+02   0.64783E-04
   0.11808E+02   0.64871E-04
   0.11808E+02   0.64958E-04
   0.11808E+02   0.65046E-04
   0.11808E+02   0.65133E-04
   0.11808E+02   0.65221E-04
   0.11808E+02   0.65309E-04
   0.11808E+02   0.65397E-04
   0.11808E+02   0.65485E-04
   0.11808E+02   0.65573E-04
   0.11808E+02   0.65662E-04
   0.11808E+02   0.65750E-04
   0.11808E+02   0.65839E-04
   0.11808E+02   0.65928E-04
   0.11783E+02   0.66017E-04
   0.11783E+02   0.66105E-04
   0.11783E+02   0.66195E-04
   0.11783E+02   0.66284E-04
   0.11783E+02   0.66373E-04
   0.11783E+02   0.66463E-04
   0.11783E+02   0.66552E-04
   0.11783E+02   0.66642E-04
   0.11783E+02   0.66732E-04
   0.11783E+02   0.66822E-04
   0.11783E+02   0.66912E-04
   0.11783E+02   0.67002E-04
   0.11783E+02   0.67092E-04
   0.11783E+02   0.67183E-04
   0.11783E+02   0.67273E-04
   0.11758E+02   0.67364E-04
   0.11758E+02   0.67455E-04
   0.11758E+02   0.67546E-04
   0.11758E+02   0.67637E-04
   0.11758E+02   0.67728E-04
   0.11758E+02   0.67819E-04
   0.11758E+02   0.67910E-04
   0.11758E+02   0.68002E-04
   0.11758E+02   0.68094E-04
   0.11758E+02   0.68185E-04
   0.11758E+02   0.68277E-04
   0.11758E+02   0.68369E-04
   0.11758E+02   0.68461E-04
   0.11758E+02   0.68554E-04
   0.11758E+02   0.68646E-04
   0.11733E+02   0.68739E-04
   0.11733E+02   0.68831E-04
   0.11733E+02   0.68924E-04
   0.11733E+02   0.69017E-04
   0.11733E+02   0.69110E-04
   0.11733E+02   0.69203E-04
   0.11733E+02   0.69296E-04
   0.11733E+02   0.69390E-04
   0.11733E+02   0.69483E-04
   0.11733E+02   0.69577E-04
   0.11733E+02   0.69671E-04
   0.11733E+02   0.69765E-04
   0.11733E+02   0.69859E-04
   0.11733E+02   0.69953E-04
   0.11733E+02   0.70047E-04
   0.11708E+02   0.70142E-04
   0.11708E+02   0.70236E-04
   0.11708E+02   0.70331E-04
   0.11708E+02   0.70426E-04
   0.11708E+02   0.70520E-04
   0.11708E+02   0.70616E-04
   0.11708E+02   0.70711E-04
   0.11708E+02   0.70806E-04
   0.11708E+02   0.70901E-04
   0.11708E+02   0.70997E-04
   0.11708E+02   0.71093E-04
   0.11708E+02   0.71188E-04
   0.11708E+02   0.71284E-04
   0.11708E+02   0.71381E-04
   0.11683E+02   0.71477E-04
   0.11683E+02   0.71573E-04
   0.11683E+02   0.71670E-04
   0.11683E+02   0.71766E-04
   0.11683E+02   0.71863E-04
   0.11683E+02   0.71960E-04
   0.11683E+02   0.72057E-04
   0.11683E+02   0.72154E-04
   0.11683E+02   0.72251E-04
   0.11683E+02   0.72348E-04
   0.11683E+02   0.72446E-04
   0.11683E+02   0.72544E-04
   0.11683E+02   0.72641E-04
   0.11683E+02   0.72739E-04
   0.11683E+02   0.72837E-04
   0.11658E+02   0.72935E-04
   0.11658E+02   0.73034E-04
   0.11658E+02   0.73132E-04
   0.11658E+02   0.73231E-04
   0.11658E+02   0.73329E-04
   0.11658E+02   0.73428E-04
   0.11658E+02   0.73527E-04
   0.11658E+02   0.73626E-04
   0.11658E+02   0.73726E-04
   0.11658E+02   0.73825E-04
   0.11658E+02   0.73924E-04
   0.11658E+02   0.74024E-04
   0.11658E+02   0.74124E-04
   0.11658E+02   0.74224E-04
   0.11658E+02   0.74324E-04
   0.11633E+02   0.74424E-04
   0.11633E+02   0.74524E-04
   0.11633E+02   0.74625E-04
   0.11633E+02   0.74725E-04
   0.11633E+02   0.74826E-04
   0.11633E+02   0.74927E-04
   0.11633E+02   0.75028E-04
   0.11633E+02   0.75129E-04
   0.11633E+02   0.75230E-04
   0.11633E+02   0.75332E-04
   0.11633E+02   0.75433E-04
   0.11633E+02   0.75535E-04
   0.11633E+02   0.75637E-04
   0.11633E+02   0.75739E-04
   0.11633E+02   0.75841E-04
   0.11608E+02   0.75943E-04
   0.11608E+02   0.76045E-04
   0.11608E+02   0.76148E-04
   0.11608E+02   0.76250E-04
   0.11608E+02   0.76353E-04
   0.11608E+02   0.76456E-04
   0.11608E+02   0.76559E-04
   0.11608E+02   0.76662E-04
   0.11608E+02   0.76766E-04
   0.11608E+02   0.76869E-04
   0.11608E+02   0.76973E-04
   0.11608E+02   0.77076E-04
   0.11608E+02   0.77180E-04
   0.11608E+02   0.77284E-04
   0.11583E+02   0.77389E-04
   0.11583E+02   0.77493E-04
   0.11583E+02   0.77597E-04
   0.11583E+02   0.77702E-04
   0.11583E+02   0.77807E-04
   0.11583E+02   0.77911E-04
   0.11583E+02   0.78016E-04
   0.11583E+02   0.78122E-04
   0.11583E+02   0.78227E-04
   0.11583E+02   0.78332E-04
   0.11583E+02   0.78438E-04
   0.11583E+02   0.78544E-04
   0.11583E+02   0.78649E-04
   0.11583E+02   0.78755E-04
   0.11583E+02   0.78862E-04
   0.11558E+02   0.78968E-04
   0.11558E+02   0.79074E-04
   0.11558E+02   0.79181E-04
   0.11558E+02   0.79288E-04
   0.11558E+02   0.79395E-04
   0.11558E+02   0.79502E-04
   0.11558E+02   0.79609E-04
   0.11558E+02   0.79716E-04
   0.11558E+02   0.79823E-04
   0.11558E+02   0.79931E-04
   0.11558E+02   0.80039E-04
   0.11558E+02   0.80147E-04
   0.11558E+02   0.80255E-04
   0.11558E+02   0.80363E-04
   0.11558E+02   0.80471E-04
   0.11533E+02   0.80580E-04
   0.11533E+02   0.80688E-04
   0.11533E+02   0.80797E-04
   0.11533E+02   0.80906E-04
   0.11533E+02   0.81015E-04
   0.11533E+02   0.81124E-04
   0.11533E+02   0.81233E-04
   0.11533E+02   0.81343E-04
   0.11533E+02   0.81453E-04
   0.11533E+02   0.81562E-04
   0.11533E+02   0.81672E-04
   0.11533E+02   0.81782E-04
   0.11533E+02   0.81893E-04
   0.11533E+02   0.82003E-04
   0.11533E+02   0.82113E-04
   0.11508E+02   0.82224E-04
   0.11508E+02   0.82335E-04
   0.11508E+02   0.82446E-04
   0.11508E+02   0.82557E-04
   0.11508E+02   0.82668E-04
   0.11508E+02   0.82780E-04
   0.11508E+02   0.82891E-04
   0.11508E+02   0.83003E-04
   0.11508E+02   0.83115E-04
   0.11508E+02   0.83227E-04
   0.11508E+02   0.83339E-04
   0.11508E+02   0.83451E-04
   0.11508E+02   0.83564E-04
   0.11508E+02   0.83677E-04
   0.11483E+02   0.83789E-04
   0.11483E+02   0.83902E-04
   0.11483E+02   0.84015E-04
   0.11483E+02   0.84129E-04
   0.11483E+02   0.84242E-04
   0.11483E+02   0.84355E-04
   0.11483E+02   0.84469E-04
   0.11483E+02   0.84583E-04
   0.11483E+02   0.84697E-04
   0.11483E+02   0.84811E-04
   0.11483E+02   0.84925E-04
   0.11483E+02   0.85040E-04
   0.11483E+02   0.85155E-04
   0.11483E+02   0.85269E-04
   0.11483E+02   0.85384E-04
   0.11458E+02   0.85499E-04
   0.11458E+02   0.85615E-04
   0.11458E+02   0.85730E-04
   0.11458E+02   0.85846E-04
   0.11458E+02   0.85961E-04
   0.11458E+02   0.86077E-04
   0.11458E+02   0.86193E-04
   0.11458E+02   0.86309E-04
   0.11458E+02   0.86426E-04
   0.11458E+02   0.86542E-04
   0.11458E+02   0.86659E-04
   0.11458E+02   0.86776E-04
   0.11458E+02   0.86892E-04
   0.11458E+02   0.87010E-04
   0.11433E+02   0.87127E-04
   0.11433E+02   0.87244E-04
   0.11433E+02   0.87362E-04
   0.11433E+02   0.87480E-04
   0.11433E+02   0.87598E-04
   0.11433E+02   0.87716E-04
   0.11433E+02   0.87834E-04
   0.11433E+02   0.87952E-04
   0.11433E+02   0.88071E-04
   0.11433E+02   0.88189E-04
   0.11433E+02   0.88308E-04
   0.11433E+02   0.88427E-04
   0.11433E+02   0.88547E-04
   0.11433E+02   0.88666E-04
   0.11433E+02   0.88785E-04
   0.11408E+02   0.88905E-04
   0.11408E+02   0.89025E-04
   0.11408E+02   0.89145E-04
   0.11408E+02   0.89265E-04
   0.11408E+02   0.89385E-04
   0.11408E+02   0.89506E-04
   0.11408E+02   0.89626E-04
   0.11408E+02   0.89747E-04
   0.11408E+02   0.89868E-04
   0.11408E+02   0.89989E-04
   0.11408E+02   0.90111E-04
   0.11408E+02   0.90232E-04
   0.11408E+02   0.90354E-04
   0.11408E+02   0.90475E-04
   0.11408E+02   0.90597E-04
   0.11383E+02   0.90719E-04
   0.11383E+02   0.90842E-04
   0.11383E+02   0.90964E-04
   0.11383E+02   0.91087E-04
   0.11383E+02   0.91210E-04
   0.11383E+02   0.91332E-04
   0.11383E+02   0.91456E-04
   0.11383E+02   0.91579E-04
   0.11383E+02   0.91702E-04
   0.11383E+02   0.91826E-04
   0.11383E+02   0.91950E-04
   0.11383E+02   0.92074E-04
   0.11383E+02   0.92198E-04
   0.11383E+02   0.92322E-04
   0.11358E+02   0.92446E-04
   0.11358E+02   0.92571E-04
   0.11358E+02   0.92696E-04
   0.11358E+02   0.92821E-04
   0.11358E+02   0.92946E-04
   0.11358E+02   0.93071E-04
   0.11358E+02   0.93196E-04
   0.11358E+02   0.93322E-04
   0.11358E+02   0.93448E-04
   0.11358E+02   0.93574E-04
   0.11358E+02   0.93700E-04
   0.11358E+02   0.93826E-04
   0.11358E+02   0.93953E-04
   0.11358E+02   0.94079E-04
   0.11358E+02   0.94206E-04
   0.11333E+02   0.94333E-04
   0.11333E+02   0.94460E-04
   0.11333E+02   0.94588E-04
   0.11333E+02   0.94715E-04
   0.11333E+02   0.94843E-04
   0.11333E+02   0.94971E-04
   0.11333E+02   0.95099E-04
   0.11333E+02   0.95227E-04
   0.11333E+02   0.95355E-04
   0.11333E+02   0.95484E-04
   0.11333E+02   0.95612E-04
   0.11333E+02   0.95741E-04
   0.11333E+02   0.95870E-04
   0.11333E+02   0.95999E-04
   0.11308E+02   0.96129E-04
   0.11308E+02   0.96258E-04
   0.11308E+02   0.96388E-04
   0.11308E+02   0.96518E-04
   0.11308E+02   0.96648E-04
   0.11308E+02   0.96778E-04
   0.11308E+02   0.96909E-04
   0.11308E+02   0.97039E-04
   0.11308E+02   0.97170E-04
   0.11308E+02   0.97301E-04
   0.11308E+02   0.97432E-04
   0.11308E+02   0.97564E-04
   0.11308E+02   0.97695E-04
   0.11308E+02   0.97827E-04
   0.11283E+02   0.97959E-04
   0.11283E+02   0.98091E-04
   0.11283E+02   0.98223E-04
   0.11283E+02   0.98355E-04
   0.11283E+02   0.98488E-04
   0.11283E+02   0.98621E-04
   0.11283E+02   0.98753E-04
   0.11283E+02   0.98887E-04
   0.11283E+02   0.99020E-04
   0.11283E+02   0.99153E-04
   0.11283E+02   0.99287E-04
   0.11283E+02   0.99421E-04
   0.11283E+02   0.99555E-04
   0.11283E+02   0.99689E-04
   0.11283E+02   0.99823E-04
   0.11283E+02   0.99958E-04
   0.11258E+02   0.10009E-03
   0.11258E+02   0.10023E-03
   0.11258E+02   0.10036E-03
   0.11258E+02   0.10050E-03
   0.11258E+02   0.10063E-03
   0.11258E+02   0.10077E-03
   0.11258E+02   0.10090E-03
   0.11258E+02   0.10104E-03
   0.11258E+02   0.10118E-03
   0.11258E+02   0.10131E-03
   0.11258E+02   0.10145E-03
   0.11258E+02   0.10159E-03
   0.11258E+02   0.10172E-03
   0.11233E+02   0.10186E-03
   0.11233E+02   0.10200E-03
   0.11233E+02   0.10214E-03
   0.11233E+02   0.10227E-03
   0.11233E+02   0.10241E-03
   0.11233E+02   0.10255E-03
   0.11233E+02   0.10269E-03
   0.11233E+02   0.10283E-03
   0.11233E+02   0.10296E-03
   0.11233E+02   0.10310E-03
   0.11233E+02   0.10324E-03
   0.11233E+02   0.10338E-03
   0.11233E+02   0.10352E-03
   0.11233E+02   0.10366E-03
   0.11208E+02   0.10380E-03
   0.11208E+02   0.10394E-03
   0.11208E+02   0.10408E-03
   0.11208E+02   0.10422E-03
   0.11208E+02   0.10436E-03
   0.11208E+02   0.10450E-03
   0.11208E+02   0.10464E-03
   0.11208E+02   0.10478E-03
   0.11208E+02   0.10492E-03
   0.11208E+02   0.10507E-03
   0.11208E+02   0.10521E-03
   0.11208E+02   0.10535E-03
   0.11208E+02   0.10549E-03
   0.11208E+02   0.10563E-03
   0.11208E+02   0.10578E-03
   0.11183E+02   0.10592E-03
   0.11183E+02   0.10606E-03
   0.11183E+02   0.10620E-03
   0.11183E+02   0.10635E-03
   0.11183E+02   0.10649E-03
   0.11183E+02   0.10663E-03
   0.11183E+02   0.10678E-03
   0.11183E+02   0.10692E-03
   0.11183E+02   0.10707E-03
   0.11183E+02   0.10721E-03
   0.11183E+02   0.10735E-03
   0.11183E+02   0.10750E-03
   0.11183E+02   0.10764E-03
   0.11183E+02   0.10779E-03
   0.11158E+02   0.10793E-03
   0.11158E+02   0.10808E-03
   0.11158E+02   0.10823E-03
   0.11158E+02   0.10837E-03
   0.11158E+02   0.10852E-03
   0.11158E+02   0.10866E-03
   0.11158E+02   0.10881E-03
   0.11158E+02   0.10896E-03
   0.11158E+02   0.10910E-03
   0.11158E+02   0.10925E-03
   0.11158E+02   0.10940E-03
   0.11158E+02   0.10955E-03
   0.11158E+02   0.10969E-03
   0.11158E+02   0.10984E-03
   0.11133E+02   0.10999E-03
   0.11133E+02   0.11014E-03
   0.11133E+02   0.11029E-03
   0.11133E+02   0.11043E-03
   0.11133E+02   0.11058E-03
   0.11133E+02   0.11073E-03
   0.11133E+02   0.11088E-03
   0.11133E+02   0.11103E-03
   0.11133E+02   0.11118E-03
   0.11133E+02   0.11133E-03
   0.11133E+02   0.11148E-03
   0.11133E+02   0.11163E-03
   0.11133E+02   0.11178E-03
   0.11133E+02   0.11193E-03
   0.11108E+02   0.11208E-03
   0.11108E+02   0.11223E-03
   0.11108E+02   0.11238E-03
   0.11108E+02   0.11254E-03
   0.11108E+02   0.11269E-03
   0.11108E+02   0.11284E-03
   0.11108E+02   0.11299E-03
   0.11108E+02   0.11314E-03
   0.11108E+02   0.11330E-03
   0.11108E+02   0.11345E-03
   0.11108E+02   0.11360E-03
   0.11108E+02   0.11376E-03
   0.11108E+02   0.11391E-03
   0.11108E+02   0.11406E-03
   0.11108E+02   0.11422E-03
   0.11083E+02   0.11437E-03
   0.11083E+02   0.11452E-03
   0.11083E+02   0.11468E-03
   0.11083E+02   0.11483E-03
   0.11083E+02   0.11499E-03
   0.11083E+02   0.11514E-03
   0.11083E+02   0.11530E-03
   0.11083E+02   0.11545E-03
   0.11083E+02   0.11561E-03
   0.11083E+02   0.11576E-03
   0.11083E+02   0.11592E-03
   0.11083E+02   0.11608E-03
   0.11083E+02   0.11623E-03
   0.11083E+02   0.11639E-03
   0.11058E+02   0.11655E-03
   0.11058E+02   0.11670E-03
   0.11058E+02   0.11686E-03
   0.11058E+02   0.11702E-03
   0.11058E+02   0.11718E-03
   0.11058E+02   0.11733E-03
   0.11058E+02   0.11749E-03
   0.11058E+02   0.11765E-03
   0.11058E+02   0.11781E-03
   0.11058E+02   0.11797E-03
   0.11058E+02   0.11813E-03
   0.11058E+02   0.11829E-03
   0.11058E+02   0.11845E-03
   0.11058E+02   0.11861E-03
   0.11033E+02   0.11877E-03
   0.11033E+02   0.11893E-03
   0.11033E+02   0.11909E-03
   0.11033E+02   0.11925E-03
   0.11033E+02   0.11941E-03
   0.11033E+02   0.11957E-03
   0.11033E+02   0.11973E-03
   0.11033E+02   0.11989E-03
   0.11033E+02   0.12005E-03
   0.11033E+02   0.12021E-03
   0.11033E+02   0.12038E-03
   0.11033E+02   0.12054E-03
   0.11033E+02   0.12070E-03
   0.11033E+02   0.12086E-03
   0.11008E+02   0.12103E-03
   0.11008E+02   0.12119E-03
   0.11008E+02   0.12135E-03
   0.11008E+02   0.12152E-03
   0.11008E+02   0.12168E-03
   0.11008E+02   0.12184E-03
   0.11008E+02   0.12201E-03
   0.11008E+02   0.12217E-03
   0.11008E+02   0.12234E-03
   0.11008E+02   0.12250E-03
   0.11008E+02   0.12267E-03
   0.11008E+02   0.12283E-03
   0.11008E+02   0.12300E-03
   0.11008E+02   0.12316E-03
   0.10983E+02   0.12333E-03
   0.10983E+02   0.12350E-03
   0.10983E+02   0.12366E-03
   0.10983E+02   0.12383E-03
   0.10983E+02   0.12400E-03
   0.10983E+02   0.12416E-03
   0.10983E+02   0.12433E-03
   0.10983E+02   0.12450E-03
   0.10983E+02   0.12467E-03
   0.10983E+02   0.12483E-03
   0.10983E+02   0.12500E-03
   0.10983E+02   0.12517E-03
   0.10983E+02   0.12534E-03
   0.10983E+02   0.12551E-03
   0.10983E+02   0.12568E-03
   0.10958E+02   0.12585E-03
   0.10958E+02   0.12602E-03
   0.10958E+02   0.12619E-03
   0.10958E+02   0.12636E-03
   0.10958E+02   0.12653E-03
   0.10958E+02   0.12670E-03
   0.10958E+02   0.12687E-03
   0.10958E+02   0.12704E-03
   0.10958E+02   0.12721E-03
   0.10958E+02   0.12738E-03
   0.10958E+02   0.12755E-03
   0.10958E+02   0.12773E-03
   0.10958E+02   0.12790E-03
   0.10958E+02   0.12807E-03
   0.10933E+02   0.12824E-03
   0.10933E+02   0.12842E-03
   0.10933E+02   0.12859E-03
   0.10933E+02   0.12876E-03
   0.10933E+02   0.12894E-03
   0.10933E+02   0.12911E-03
   0.10933E+02   0.12928E-03
   0.10933E+02   0.12946E-03
   0.10933E+02   0.12963E-03
   0.10933E+02   0.12981E-03
   0.10933E+02   0.12998E-03
   0.10933E+02   0.13016E-03
   0.10933E+02   0.13033E-03
   0.10933E+02   0.13051E-03
   0.10908E+02   0.13068E-03
   0.10908E+02   0.13086E-03
   0.10908E+02   0.13104E-03
   0.10908E+02   0.13121E-03
   0.10908E+02   0.13139E-03
   0.10908E+02   0.13157E-03
   0.10908E+02   0.13174E-03
   0.10908E+02   0.13192E-03
   0.10908E+02   0.13210E-03
   0.10908E+02   0.13228E-03
   0.10908E+02   0.13246E-03
   0.10908E+02   0.13263E-03
   0.10908E+02   0.13281E-03
   0.10908E+02   0.13299E-03
   0.10883E+02   0.13317E-03
   0.10883E+02   0.13335E-03
   0.10883E+02   0.13353E-03
   0.10883E+02   0.13371E-03
   0.10883E+02   0.13389E-03
   0.10883E+02   0.13407E-03
   0.10883E+02   0.13425E-03
   0.10883E+02   0.13443E-03
   0.10883E+02   0.13461E-03
   0.10883E+02   0.13480E-03
   0.10883E+02   0.13498E-03
   0.10883E+02   0.13516E-03
   0.10883E+02   0.13534E-03
   0.10883E+02   0.13552E-03
   0.10858E+02   0.13571E-03
   0.10858E+02   0.13589E-03
   0.10858E+02   0.13607E-03
   0.10858E+02   0.13626E-03
   0.10858E+02   0.13644E-03
   0.10858E+02   0.13662E-03
   0.10858E+02   0.13681E-03
   0.10858E+02   0.13699E-03
   0.10858E+02   0.13718E-03
   0.10858E+02   0.13736E-03
   0.10858E+02   0.13755E-03
   0.10858E+02   0.13773E-03
   0.10858E+02   0.13792E-03
   0.10858E+02   0.13810E-03
   0.10833E+02   0.13829E-03
   0.10833E+02   0.13848E-03
   0.10833E+02   0.13866E-03
   0.10833E+02   0.13885E-03
   0.10833E+02   0.13904E-03
   0.10833E+02   0.13922E-03
   0.10833E+02   0.13941E-03
   0.10833E+02   0.13960E-03
   0.10833E+02   0.13979E-03
   0.10833E+02   0.13998E-03
   0.10833E+02   0.14016E-03
   0.10833E+02   0.14035E-03
   0.10833E+02   0.14054E-03
   0.10833E+02   0.14073E-03
   0.10808E+02   0.14092E-03
   0.10808E+02   0.14111E-03
   0.10808E+02   0.14130E-03
   0.10808E+02   0.14149E-03
   0.10808E+02   0.14168E-03
   0.10808E+02   0.14187E-03
   0.10808E+02   0.14207E-03
   0.10808E+02   0.14226E-03
   0.10808E+02   0.14245E-03
   0.10808E+02   0.14264E-03
   0.10808E+02   0.14283E-03
   0.10808E+02   0.14303E-03
   0.10808E+02   0.14322E-03
   0.10808E+02   0.14341E-03
   0.10783E+02   0.14360E-03
   0.10783E+02   0.14380E-03
   0.10783E+02   0.14399E-03
   0.10783E+02   0.14419E-03
   0.10783E+02   0.14438E-03
   0.10783E+02   0.14457E-03
   0.10783E+02   0.14477E-03
   0.10783E+02   0.14496E-03
   0.10783E+02   0.14516E-03
   0.10783E+02   0.14536E-03
   0.10783E+02   0.14555E-03
   0.10783E+02   0.14575E-03
   0.10783E+02   0.14594E-03
   0.10783E+02   0.14614E-03
   0.10758E+02   0.14634E-03
   0.10758E+02   0.14654E-03
   0.10758E+02   0.14673E-03
   0.10758E+02   0.14693E-03
   0.10758E+02   0.14713E-03
   0.10758E+02   0.14733E-03
   0.10758E+02   0.14753E-03
   0.10758E+02   0.14772E-03
   0.10758E+02   0.14792E-03
   0.10758E+02   0.14812E-03
   0.10758E+02   0.14832E-03
   0.10758E+02   0.14852E-03
   0.10758E+02   0.14872E-03
   0.10758E+02   0.14892E-03
   0.10733E+02   0.14912E-03
   0.10733E+02   0.14932E-03
   0.10733E+02   0.14953E-03
   0.10733E+02   0.14973E-03
   0.10733E+02   0.14993E-03
   0.10733E+02   0.15013E-03
   0.10733E+02   0.15033E-03
   0.10733E+02   0.15054E-03
   0.10733E+02   0.15074E-03
   0.10733E+02   0.15094E-03
   0.10733E+02   0.15115E-03
   0.10733E+02   0.15135E-03
   0.10733E+02   0.15155E-03
   0.10733E+02   0.15176E-03
   0.10708E+02   0.15196E-03
   0.10708E+02   0.15217E-03
   0.10708E+02   0.15237E-03
   0.10708E+02   0.15258E-03
   0.10708E+02   0.15278E-03
   0.10708E+02   0.15299E-03
   0.10708E+02   0.15320E-03
   0.10708E+02   0.15340E-03
   0.10708E+02   0.15361E-03
   0.10708E+02   0.15382E-03
   0.10708E+02   0.15402E-03
   0.10708E+02   0.15423E-03
   0.10708E+02   0.15444E-03
   0.10683E+02   0.15465E-03
   0.10683E+02   0.15485E-03
   0.10683E+02   0.15506E-03
   0.10683E+02   0.15527E-03
   0.10683E+02   0.15548E-03
   0.10683E+02   0.15569E-03
   0.10683E+02   0.15590E-03
   0.10683E+02   0.15611E-03
   0.10683E+02   0.15632E-03
   0.10683E+02   0.15653E-03
   0.10683E+02   0.15674E-03
   0.10683E+02   0.15695E-03
   0.10683E+02   0.15717E-03
   0.10683E+02   0.15738E-03
   0.10658E+02   0.15759E-03
   0.10658E+02   0.15780E-03
   0.10658E+02   0.15802E-03
   0.10658E+02   0.15823E-03
   0.10658E+02   0.15844E-03
   0.10658E+02   0.15866E-03
   0.10658E+02   0.15887E-03
   0.10658E+02   0.15908E-03
   0.10658E+02   0.15930E-03
   0.10658E+02   0.15951E-03
   0.10658E+02   0.15973E-03
   0.10658E+02   0.15994E-03
   0.10658E+02   0.16016E-03
   0.10658E+02   0.16037E-03
   0.10633E+02   0.16059E-03
   0.10633E+02   0.16081E-03
   0.10633E+02   0.16102E-03
   0.10633E+02   0.16124E-03
   0.10633E+02   0.16146E-03
   0.10633E+02   0.16168E-03
   0.10633E+02   0.16189E-03
   0.10633E+02   0.16211E-03
   0.10633E+02   0.16233E-03
   0.10633E+02   0.16255E-03
   0.10633E+02   0.16277E-03
   0.10633E+02   0.16299E-03
   0.10633E+02   0.16321E-03
   0.10633E+02   0.16343E-03
   0.10608E+02   0.16365E-03
   0.10608E+02   0.16387E-03
   0.10608E+02   0.16409E-03
   0.10608E+02   0.16431E-03
   0.10608E+02   0.16453E-03
   0.10608E+02   0.16475E-03
   0.10608E+02   0.16497E-03
   0.10608E+02   0.16520E-03
   0.10608E+02   0.16542E-03
   0.10608E+02   0.16564E-03
   0.10608E+02   0.16587E-03
   0.10608E+02   0.16609E-03
   0.10608E+02   0.16631E-03
   0.10608E+02   0.16654E-03
   0.10583E+02   0.16676E-03
   0.10583E+02   0.16699E-03
   0.10583E+02   0.16721E-03
   0.10583E+02   0.16744E-03
   0.10583E+02   0.16766E-03
   0.10583E+02   0.16789E-03
   0.10583E+02   0.16812E-03
   0.10583E+02   0.16834E-03
   0.10583E+02   0.16857E-03
   0.10583E+02   0.16880E-03
   0.10583E+02   0.16902E-03
   0.10583E+02   0.16925E-03
   0.10583E+02   0.16948E-03
   0.10583E+02   0.16971E-03
   0.10558E+02   0.16994E-03
   0.10558E+02   0.17017E-03
   0.10558E+02   0.17039E-03
   0.10558E+02   0.17062E-03
   0.10558E+02   0.17085E-03
   0.10558E+02   0.17108E-03
   0.10558E+02   0.17132E-03
   0.10558E+02   0.17155E-03
   0.10558E+02   0.17178E-03
   0.10558E+02   0.17201E-03
   0.10558E+02   0.17224E-03
   0.10558E+02   0.17247E-03
   0.10558E+02   0.17271E-03
   0.10558E+02   0.17294E-03
   0.10533E+02   0.17317E-03
   0.10533E+02   0.17340E-03
   0.10533E+02   0.17364E-03
   0.10533E+02   0.17387E-03
   0.10533E+02   0.17411E-03
   0.10533E+02   0.17434E-03
   0.10533E+02   0.17458E-03
   0.10533E+02   0.17481E-03
   0.10533E+02   0.17505E-03
   0.10533E+02   0.17528E-03
   0.10533E+02   0.17552E-03
   0.10533E+02   0.17576E-03
   0.10533E+02   0.17599E-03
   0.10508E+02   0.17623E-03
   0.10508E+02   0.17647E-03
   0.10508E+02   0.17671E-03
   0.10508E+02   0.17694E-03
   0.10508E+02   0.17718E-03
   0.10508E+02   0.17742E-03
   0.10508E+02   0.17766E-03
   0.10508E+02   0.17790E-03
   0.10508E+02   0.17814E-03
   0.10508E+02   0.17838E-03
   0.10508E+02   0.17862E-03
   0.10508E+02   0.17886E-03
   0.10508E+02   0.17910E-03
   0.10508E+02   0.17934E-03
   0.10483E+02   0.17958E-03
   0.10483E+02   0.17983E-03
   0.10483E+02   0.18007E-03
   0.10483E+02   0.18031E-03
   0.10483E+02   0.18055E-03
   0.10483E+02   0.18080E-03
   0.10483E+02   0.18104E-03
   0.10483E+02   0.18129E-03
   0.10483E+02   0.18153E-03
   0.10483E+02   0.18177E-03
   0.10483E+02   0.18202E-03
   0.10483E+02   0.18227E-03
   0.10483E+02   0.18251E-03
   0.10483E+02   0.18276E-03
   0.10458E+02   0.18300E-03
   0.10458E+02   0.18325E-03
   0.10458E+02   0.18350E-03
   0.10458E+02   0.18374E-03
   0.10458E+02   0.18399E-03
   0.10458E+02   0.18424E-03
   0.10458E+02   0.18449E-03
   0.10458E+02   0.18474E-03
   0.10458E+02   0.18499E-03
   0.10458E+02   0.18524E-03
   0.10458E+02   0.18548E-03
   0.10458E+02   0.18573E-03
   0.10458E+02   0.18599E-03
   0.10458E+02   0.18624E-03
   0.10433E+02   0.18649E-03
   0.10433E+02   0.18674E-03
   0.10433E+02   0.18699E-03
   0.10433E+02   0.18724E-03
   0.10433E+02   0.18749E-03
   0.10433E+02   0.18775E-03
   0.10433E+02   0.18800E-03
   0.10433E+02   0.18825E-03
   0.10433E+02   0.18851E-03
   0.10433E+02   0.18876E-03
   0.10433E+02   0.18902E-03
   0.10433E+02   0.18927E-03
   0.10433E+02   0.18953E-03
   0.10433E+02   0.18978E-03
   0.10408E+02   0.19004E-03
   0.10408E+02   0.19029E-03
   0.10408E+02   0.19055E-03
   0.10408E+02   0.19081E-03
   0.10408E+02   0.19106E-03
   0.10408E+02   0.19132E-03
   0.10408E+02   0.19158E-03
   0.10408E+02   0.19184E-03
   0.10408E+02   0.19210E-03
   0.10408E+02   0.19235E-03
   0.10408E+02   0.19261E-03
   0.10408E+02   0.19287E-03
   0.10408E+02   0.19313E-03
   0.10383E+02   0.19339E-03
   0.10383E+02   0.19365E-03
   0.10383E+02   0.19392E-03
   0.10383E+02   0.19418E-03
   0.10383E+02   0.19444E-03
   0.10383E+02   0.19470E-03
   0.10383E+02   0.19496E-03
   0.10383E+02   0.19523E-03
   0.10383E+02   0.19549E-03
   0.10383E+02   0.19575E-03
   0.10383E+02   0.19602E-03
   0.10383E+02   0.19628E-03
   0.10383E+02   0.19654E-03
   0.10383E+02   0.19681E-03
   0.10358E+02   0.19707E-03
   0.10358E+02   0.19734E-03
   0.10358E+02   0.19761E-03
   0.10358E+02   0.19787E-03
   0.10358E+02   0.19814E-03
   0.10358E+02   0.19841E-03
   0.10358E+02   0.19867E-03
   0.10358E+02   0.19894E-03
   0.10358E+02   0.19921E-03
   0.10358E+02   0.19948E-03
   0.10358E+02   0.19975E-03
   0.10358E+02   0.20002E-03
   0.10358E+02   0.20029E-03
   0.10358E+02   0.20056E-03
   0.10333E+02   0.20083E-03
   0.10333E+02   0.20110E-03
   0.10333E+02   0.20137E-03
   0.10333E+02   0.20164E-03
   0.10333E+02   0.20191E-03
   0.10333E+02   0.20218E-03
   0.10333E+02   0.20246E-03
   0.10333E+02   0.20273E-03
   0.10333E+02   0.20300E-03
   0.10333E+02   0.20328E-03
   0.10333E+02   0.20355E-03
   0.10333E+02   0.20382E-03
   0.10333E+02   0.20410E-03
   0.10308E+02   0.20437E-03
   0.10308E+02   0.20465E-03
   0.10308E+02   0.20492E-03
   0.10308E+02   0.20520E-03
   0.10308E+02   0.20548E-03
   0.10308E+02   0.20575E-03
   0.10308E+02   0.20603E-03
   0.10308E+02   0.20631E-03
   0.10308E+02   0.20659E-03
   0.10308E+02   0.20687E-03
   0.10308E+02   0.20714E-03
   0.10308E+02   0.20742E-03
   0.10308E+02   0.20770E-03
   0.10308E+02   0.20798E-03
   0.10283E+02   0.20826E-03
   0.10283E+02   0.20854E-03
   0.10283E+02   0.20883E-03
   0.10283E+02   0.20911E-03
   0.10283E+02   0.20939E-03
   0.10283E+02   0.20967E-03
   0.10283E+02   0.20995E-03
   0.10283E+02   0.21024E-03
   0.10283E+02   0.21052E-03
   0.10283E+02   0.21080E-03
   0.10283E+02   0.21109E-03
   0.10283E+02   0.21137E-03
   0.10283E+02   0.21166E-03
   0.10258E+02   0.21194E-03
   0.10258E+02   0.21223E-03
   0.10258E+02   0.21251E-03
   0.10258E+02   0.21280E-03
   0.10258E+02   0.21309E-03
   0.10258E+02   0.21337E-03
   0.10258E+02   0.21366E-03
   0.10258E+02   0.21395E-03
   0.10258E+02   0.21424E-03
   0.10258E+02   0.21453E-03
   0.10258E+02   0.21482E-03
   0.10258E+02   0.21511E-03
   0.10258E+02   0.21540E-03
   0.10258E+02   0.21569E-03
   0.10233E+02   0.21598E-03
   0.10233E+02   0.21627E-03
   0.10233E+02   0.21656E-03
   0.10233E+02   0.21685E-03
   0.10233E+02   0.21714E-03
   0.10233E+02   0.21744E-03
   0.10233E+02   0.21773E-03
   0.10233E+02   0.21802E-03
   0.10233E+02   0.21832E-03
   0.10233E+02   0.21861E-03
   0.10233E+02   0.21891E-03
   0.10233E+02   0.21920E-03
   0.10233E+02   0.21950E-03
   0.10233E+02   0.21979E-03
   0.10208E+02   0.22009E-03
   0.10208E+02   0.22038E-03
   0.10208E+02   0.22068E-03
   0.10208E+02   0.22098E-03
   0.10208E+02   0.22128E-03
   0.10208E+02   0.22158E-03
   0.10208E+02   0.22187E-03
   0.10208E+02   0.22217E-03
   0.10208E+02   0.22247E-03
   0.10208E+02   0.22277E-03
   0.10208E+02   0.22307E-03
   0.10208E+02   0.22337E-03
   0.10208E+02   0.22367E-03
   0.10208E+02   0.22398E-03
   0.10183E+02   0.22428E-03
   0.10183E+02   0.22458E-03
   0.10183E+02   0.22488E-03
   0.10183E+02   0.22519E-03
   0.10183E+02   0.22549E-03
   0.10183E+02   0.22579E-03
   0.10183E+02   0.22610E-03
   0.10183E+02   0.22640E-03
   0.10183E+02   0.22671E-03
   0.10183E+02   0.22701E-03
   0.10183E+02   0.22732E-03
   0.10183E+02   0.22763E-03
   0.10183E+02   0.22793E-03
   0.10158E+02   0.22824E-03
   0.10158E+02   0.22855E-03
   0.10158E+02   0.22885E-03
   0.10158E+02   0.22916E-03
   0.10158E+02   0.22947E-03
   0.10158E+02   0.22978E-03
   0.10158E+02   0.23009E-03
   0.10158E+02   0.23040E-03
   0.10158E+02   0.23071E-03
   0.10158E+02   0.23102E-03
   0.10158E+02   0.23133E-03
   0.10158E+02   0.23165E-03
   0.10158E+02   0.23196E-03
   0.10158E+02   0.23227E-03
   0.10133E+02   0.23258E-03
   0.10133E+02   0.23290E-03
   0.10133E+02   0.23321E-03
   0.10133E+02   0.23353E-03
   0.10133E+02   0.23384E-03
   0.10133E+02   0.23416E-03
   0.10133E+02   0.23447E-03
   0.10133E+02   0.23479E-03
   0.10133E+02   0.23510E-03
   0.10133E+02   0.23542E-03
   0.10133E+02   0.23574E-03
   0.10133E+02   0.23606E-03
   0.10133E+02   0.23637E-03
   0.10108E+02   0.23669E-03
   0.10108E+02   0.23701E-03
   0.10108E+02   0.23733E-03
   0.10108E+02   0.23765E-03
   0.10108E+02   0.23797E-03
   0.10108E+02   0.23829E-03
   0.10108E+02   0.23861E-03
   0.10108E+02   0.23893E-03
   0.10108E+02   0.23926E-03
   0.10108E+02   0.23958E-03
   0.10108E+02   0.23990E-03
   0.10108E+02   0.24023E-03
   0.10108E+02   0.24055E-03
   0.10108E+02   0.24087E-03
   0.10083E+02   0.24120E-03
   0.10083E+02   0.24152E-03
   0.10083E+02   0.24185E-03
   0.10083E+02   0.24217E-03
   0.10083E+02   0.24250E-03
   0.10083E+02   0.24283E-03
   0.10083E+02   0.24315E-03
   0.10083E+02   0.24348E-03
   0.10083E+02   0.24381E-03
   0.10083E+02   0.24414E-03
   0.10083E+02   0.24447E-03
   0.10083E+02   0.24480E-03
   0.10083E+02   0.24513E-03
   0.10058E+02   0.24546E-03
   0.10058E+02   0.24579E-03
   0.10058E+02   0.24612E-03
   0.10058E+02   0.24645E-03
   0.10058E+02   0.24678E-03
   0.10058E+02   0.24712E-03
   0.10058E+02   0.24745E-03
   0.10058E+02   0.24778E-03
   0.10058E+02   0.24812E-03
   0.10058E+02   0.24845E-03
   0.10058E+02   0.24879E-03
   0.10058E+02   0.24912E-03
   0.10058E+02   0.24946E-03
   0.10058E+02   0.24979E-03
   0.10033E+02   0.25013E-03
   0.10033E+02   0.25047E-03
   0.10033E+02   0.25081E-03
   0.10033E+02   0.25114E-03
   0.10033E+02   0.25148E-03
   0.10033E+02   0.25182E-03
   0.10033E+02   0.25216E-03
   0.10033E+02   0.25250E-03
   0.10033E+02   0.25284E-03
   0.10033E+02   0.25318E-03
   0.10033E+02   0.25352E-03
   0.10033E+02   0.25386E-03
   0.10033E+02   0.25421E-03
   0.10033E+02   0.25455E-03
   0.10008E+02   0.25489E-03
   0.10008E+02   0.25524E-03
   0.10008E+02   0.25558E-03
   0.10008E+02   0.25592E-03
   0.10008E+02   0.25627E-03
   0.10008E+02   0.25661E-03
   0.10008E+02   0.25696E-03
   0.10008E+02   0.25731E-03
   0.10008E+02   0.25765E-03
   0.10008E+02   0.25800E-03
   0.10008E+02   0.25835E-03
   0.10008E+02   0.25870E-03
   0.10008E+02   0.25905E-03
   0.99830E+01   0.25939E-03
   0.99830E+01   0.25974E-03
   0.99830E+01   0.26009E-03
   0.99830E+01   0.26044E-03
   0.99830E+01   0.26080E-03
   0.99830E+01   0.26115E-03
   0.99830E+01   0.26150E-03
   0.99830E+01   0.26185E-03
   0.99830E+01   0.26220E-03
   0.99830E+01   0.26256E-03
   0.99830E+01   0.26291E-03
   0.99830E+01   0.26327E-03
   0.99830E+01   0.26362E-03
   0.99830E+01   0.26398E-03
   0.99580E+01   0.26433E-03
   0.99580E+01   0.26469E-03
   0.99580E+01   0.26504E-03
   0.99580E+01   0.26540E-03
   0.99580E+01   0.26576E-03
   0.99580E+01   0.26612E-03
   0.99580E+01   0.26648E-03
   0.99580E+01   0.26684E-03
   0.99580E+01   0.26720E-03
   0.99580E+01   0.26756E-03
   0.99580E+01   0.26792E-03
   0.99580E+01   0.26828E-03
   0.99580E+01   0.26864E-03
   0.99330E+01   0.26900E-03
   0.99330E+01   0.26936E-03
   0.99330E+01   0.26973E-03
   0.99330E+01   0.27009E-03
   0.99330E+01   0.27045E-03
   0.99330E+01   0.27082E-03
   0.99330E+01   0.27118E-03
   0.99330E+01   0.27155E-03
   0.99330E+01   0.27192E-03
   0.99330E+01   0.27228E-03
   0.99330E+01   0.27265E-03
   0.99330E+01   0.27302E-03
   0.99330E+01   0.27338E-03
   0.99330E+01   0.27375E-03
   0.99080E+01   0.27412E-03
   0.99080E+01   0.27449E-03
   0.99080E+01   0.27486E-03
   0.99080E+01   0.27523E-03
   0.99080E+01   0.27560E-03
   0.99080E+01   0.27597E-03
   0.99080E+01   0.27635E-03
   0.99080E+01   0.27672E-03
   0.99080E+01   0.27709E-03
   0.99080E+01   0.27746E-03
   0.99080E+01   0.27784E-03
   0.99080E+01   0.27821E-03
   0.99080E+01   0.27859E-03
   0.98830E+01   0.27896E-03
   0.98830E+01   0.27934E-03
   0.98830E+01   0.27972E-03
   0.98830E+01   0.28009E-03
   0.98830E+01   0.28047E-03
   0.98830E+01   0.28085E-03
   0.98830E+01   0.28123E-03
   0.98830E+01   0.28161E-03
   0.98830E+01   0.28199E-03
   0.98830E+01   0.28237E-03
   0.98830E+01   0.28275E-03
   0.98830E+01   0.28313E-03
   0.98830E+01   0.28351E-03
   0.98830E+01   0.28389E-03
   0.98580E+01   0.28427E-03
   0.98580E+01   0.28466E-03
   0.98580E+01   0.28504E-03
   0.98580E+01   0.28542E-03
   0.98580E+01   0.28581E-03
   0.98580E+01   0.28619E-03
   0.98580E+01   0.28658E-03
   0.98580E+01   0.28697E-03
   0.98580E+01   0.28735E-03
   0.98580E+01   0.28774E-03
   0.98580E+01   0.28813E-03
   0.98580E+01   0.28852E-03
   0.98580E+01   0.28891E-03
   0.98330E+01   0.28930E-03
   0.98330E+01   0.28969E-03
   0.98330E+01   0.29008E-03
   0.98330E+01   0.29047E-03
   0.98330E+01   0.29086E-03
   0.98330E+01   0.29125E-03
   0.98330E+01   0.29164E-03
   0.98330E+01   0.29204E-03
   0.98330E+01   0.29243E-03
   0.98330E+01   0.29282E-03
   0.98330E+01   0.29322E-03
   0.98330E+01   0.29361E-03
   0.98330E+01   0.29401E-03
   0.98330E+01   0.29441E-03
   0.98080E+01   0.29480E-03
   0.98080E+01   0.29520E-03
   0.98080E+01   0.29560E-03
   0.98080E+01   0.29600E-03
   0.98080E+01   0.29639E-03
   0.98080E+01   0.29679E-03
   0.98080E+01   0.29719E-03
   0.98080E+01   0.29759E-03
   0.98080E+01   0.29800E-03
   0.98080E+01   0.29840E-03
   0.98080E+01   0.29880E-03
   0.98080E+01   0.29920E-03
   0.98080E+01   0.29961E-03
   0.97830E+01   0.30001E-03
   0.97830E+01   0.30041E-03
   0.97830E+01   0.30082E-03
   0.97830E+01   0.30122E-03
   0.97830E+01   0.30163E-03
   0.97830E+01   0.30204E-03
   0.97830E+01   0.30244E-03
   0.97830E+01   0.30285E-03
   0.97830E+01   0.30326E-03
   0.97830E+01   0.30367E-03
   0.97830E+01   0.30408E-03
   0.97830E+01   0.30449E-03
   0.97830E+01   0.30490E-03
   0.97830E+01   0.30531E-03
   0.97580E+01   0.30572E-03
   0.97580E+01   0.30613E-03
   0.97580E+01   0.30654E-03
   0.97580E+01   0.30696E-03
   0.97580E+01   0.30737E-03
   0.97580E+01   0.30779E-03
   0.97580E+01   0.30820E-03
   0.97580E+01   0.30862E-03
   0.97580E+01   0.30903E-03
   0.97580E+01   0.30945E-03
   0.97580E+01   0.30987E-03
   0.97580E+01   0.31028E-03
   0.97580E+01   0.31070E-03
   0.97331E+01   0.31112E-03
   0.97331E+01   0.31154E-03
   0.97331E+01   0.31196E-03
   0.97331E+01   0.31238E-03
   0.97331E+01   0.31280E-03
   0.97331E+01   0.31322E-03
   0.97331E+01   0.31364E-03
   0.97331E+01   0.31407E-03
   0.97331E+01   0.31449E-03
   0.97331E+01   0.31491E-03
   0.97331E+01   0.31534E-03
   0.97331E+01   0.31576E-03
   0.97331E+01   0.31619E-03
   0.97331E+01   0.31662E-03
   0.97081E+01   0.31704E-03
   0.97081E+01   0.31747E-03
   0.97081E+01   0.31790E-03
   0.97081E+01   0.31833E-03
   0.97081E+01   0.31876E-03
   0.97081E+01   0.31918E-03
   0.97081E+01   0.31962E-03
   0.97081E+01   0.32005E-03
   0.97081E+01   0.32048E-03
   0.97081E+01   0.32091E-03
   0.97081E+01   0.32134E-03
   0.97081E+01   0.32177E-03
   0.97081E+01   0.32221E-03
   0.96831E+01   0.32264E-03
   0.96831E+01   0.32308E-03
   0.96831E+01   0.32351E-03
   0.96831E+01   0.32395E-03
   0.96831E+01   0.32439E-03
   0.96831E+01   0.32482E-03
   0.96831E+01   0.32526E-03
   0.96831E+01   0.32570E-03
   0.96831E+01   0.32614E-03
   0.96831E+01   0.32658E-03
   0.96831E+01   0.32702E-03
   0.96831E+01   0.32746E-03
   0.96831E+01   0.32790E-03
   0.96831E+01   0.32834E-03
   0.96581E+01   0.32878E-03
   0.96581E+01   0.32923E-03
   0.96581E+01   0.32967E-03
   0.96581E+01   0.33012E-03
   0.96581E+01   0.33056E-03
   0.96581E+01   0.33101E-03
   0.96581E+01   0.33145E-03
   0.96581E+01   0.33190E-03
   0.96581E+01   0.33235E-03
   0.96581E+01   0.33279E-03
   0.96581E+01   0.33324E-03
   0.96581E+01   0.33369E-03
   0.96581E+01   0.33414E-03
   0.96331E+01   0.33459E-03
   0.96331E+01   0.33504E-03
   0.96331E+01   0.33549E-03
   0.96331E+01   0.33595E-03
   0.96331E+01   0.33640E-03
   0.96331E+01   0.33685E-03
   0.96331E+01   0.33731E-03
   0.96331E+01   0.33776E-03
   0.96331E+01   0.33822E-03
   0.96331E+01   0.33867E-03
   0.96331E+01   0.33913E-03
   0.96331E+01   0.33959E-03
   0.96331E+01   0.34004E-03
   0.96331E+01   0.34050E-03
   0.96081E+01   0.34096E-03
   0.96081E+01   0.34142E-03
   0.96081E+01   0.34188E-03
   0.96081E+01   0.34234E-03
   0.96081E+01   0.34280E-03
   0.96081E+01   0.34327E-03
   0.96081E+01   0.34373E-03
   0.96081E+01   0.34419E-03
   0.96081E+01   0.34465E-03
   0.96081E+01   0.34512E-03
   0.96081E+01   0.34558E-03
   0.96081E+01   0.34605E-03
   0.96081E+01   0.34652E-03
   0.95831E+01   0.34698E-03
   0.95831E+01   0.34745E-03
   0.95831E+01   0.34792E-03
   0.95831E+01   0.34839E-03
   0.95831E+01   0.34886E-03
   0.95831E+01   0.34933E-03
   0.95831E+01   0.34980E-03
   0.95831E+01   0.35027E-03
   0.95831E+01   0.35074E-03
   0.95831E+01   0.35122E-03
   0.95831E+01   0.35169E-03
   0.95831E+01   0.35216E-03
   0.95831E+01   0.35264E-03
   0.95831E+01   0.35311E-03
   0.95581E+01   0.35359E-03
   0.95581E+01   0.35407E-03
   0.95581E+01   0.35454E-03
   0.95581E+01   0.35502E-03
   0.95581E+01   0.35550E-03
   0.95581E+01   0.35598E-03
   0.95581E+01   0.35646E-03
   0.95581E+01   0.35694E-03
   0.95581E+01   0.35742E-03
   0.95581E+01   0.35790E-03
   0.95581E+01   0.35838E-03
   0.95581E+01   0.35887E-03
   0.95581E+01   0.35935E-03
   0.95331E+01   0.35983E-03
   0.95331E+01   0.36032E-03
   0.95331E+01   0.36081E-03
   0.95331E+01   0.36129E-03
   0.95331E+01   0.36178E-03
   0.95331E+01   0.36227E-03
   0.95331E+01   0.36275E-03
   0.95331E+01   0.36324E-03
   0.95331E+01   0.36373E-03
   0.95331E+01   0.36422E-03
   0.95331E+01   0.36471E-03
   0.95331E+01   0.36521E-03
   0.95331E+01   0.36570E-03
   0.95081E+01   0.36619E-03
   0.95081E+01   0.36668E-03
   0.95081E+01   0.36718E-03
   0.95081E+01   0.36767E-03
   0.95081E+01   0.36817E-03
   0.95081E+01   0.36866E-03
   0.95081E+01   0.36916E-03
   0.95081E+01   0.36966E-03
   0.95081E+01   0.37016E-03
   0.95081E+01   0.37066E-03
   0.95081E+01   0.37116E-03
   0.95081E+01   0.37166E-03
   0.95081E+01   0.37216E-03
   0.95081E+01   0.37266E-03
   0.94831E+01   0.37316E-03
   0.94831E+01   0.37366E-03
   0.94831E+01   0.37417E-03
   0.94831E+01   0.37467E-03
   0.94831E+01   0.37518E-03
   0.94831E+01   0.37568E-03
   0.94831E+01   0.37619E-03
   0.94831E+01   0.37670E-03
   0.94831E+01   0.37720E-03
   0.94831E+01   0.37771E-03
   0.94831E+01   0.37822E-03
   0.94831E+01   0.37873E-03
   0.94831E+01   0.37924E-03
   0.94581E+01   0.37975E-03
   0.94581E+01   0.38026E-03
   0.94581E+01   0.38078E-03
   0.94581E+01   0.38129E-03
   0.94581E+01   0.38180E-03
   0.94581E+01   0.38232E-03
   0.94581E+01   0.38283E-03
   0.94581E+01   0.38335E-03
   0.94581E+01   0.38387E-03
   0.94581E+01   0.38438E-03
   0.94581E+01   0.38490E-03
   0.94581E+01   0.38542E-03
   0.94581E+01   0.38594E-03
   0.94581E+01   0.38646E-03
   0.94331E+01   0.38698E-03
   0.94331E+01   0.38750E-03
   0.94331E+01   0.38803E-03
   0.94331E+01   0.38855E-03
   0.94331E+01   0.38907E-03
   0.94331E+01   0.38960E-03
   0.94331E+01   0.39012E-03
   0.94331E+01   0.39065E-03
   0.94331E+01   0.39117E-03
   0.94331E+01   0.39170E-03
   0.94331E+01   0.39223E-03
   0.94331E+01   0.39276E-03
   0.94331E+01   0.39329E-03
   0.94331E+01   0.39382E-03
   0.94081E+01   0.39435E-03
   0.94081E+01   0.39488E-03
   0.94081E+01   0.39541E-03
   0.94081E+01   0.39594E-03
   0.94081E+01   0.39648E-03
   0.94081E+01   0.39701E-03
   0.94081E+01   0.39755E-03
   0.94081E+01   0.39808E-03
   0.94081E+01   0.39862E-03
   0.94081E+01   0.39916E-03
   0.94081E+01   0.39970E-03
   0.94081E+01   0.40023E-03
   0.94081E+01   0.40077E-03
   0.94081E+01   0.40131E-03
   0.93831E+01   0.40185E-03
   0.93831E+01   0.40240E-03
   0.93831E+01   0.40294E-03
   0.93831E+01   0.40348E-03
   0.93831E+01   0.40403E-03
   0.93831E+01   0.40457E-03
   0.93831E+01   0.40511E-03
   0.93831E+01   0.40566E-03
   0.93831E+01   0.40621E-03
   0.93831E+01   0.40676E-03
   0.93831E+01   0.40730E-03
   0.93831E+01   0.40785E-03
   0.93581E+01   0.40840E-03
   0.93581E+01   0.40895E-03
   0.93581E+01   0.40950E-03
   0.93581E+01   0.41006E-03
   0.93581E+01   0.41061E-03
   0.93581E+01   0.41116E-03
   0.93581E+01   0.41172E-03
   0.93581E+01   0.41227E-03
   0.93581E+01   0.41283E-03
   0.93581E+01   0.41338E-03
   0.93581E+01   0.41394E-03
   0.93581E+01   0.41450E-03
   0.93581E+01   0.41506E-03
   0.93581E+01   0.41562E-03
   0.93331E+01   0.41618E-03
   0.93331E+01   0.41674E-03
   0.93331E+01   0.41730E-03
   0.93331E+01   0.41786E-03
   0.93331E+01   0.41842E-03
   0.93331E+01   0.41899E-03
   0.93331E+01   0.41955E-03
   0.93331E+01   0.42012E-03
   0.93331E+01   0.42068E-03
   0.93331E+01   0.42125E-03
   0.93331E+01   0.42182E-03
   0.93331E+01   0.42239E-03
   0.93331E+01   0.42296E-03
   0.93081E+01   0.42353E-03
   0.93081E+01   0.42410E-03
   0.93081E+01   0.42467E-03
   0.93081E+01   0.42524E-03
   0.93081E+01   0.42582E-03
   0.93081E+01   0.42639E-03
   0.93081E+01   0.42696E-03
   0.93081E+01   0.42754E-03
   0.93081E+01   0.42812E-03
   0.93081E+01   0.42869E-03
   0.93081E+01   0.42927E-03
   0.93081E+01   0.42985E-03
   0.93081E+01   0.43043E-03
   0.93081E+01   0.43101E-03
   0.92831E+01   0.43159E-03
   0.92831E+01   0.43217E-03
   0.92831E+01   0.43275E-03
   0.92831E+01   0.43334E-03
   0.92831E+01   0.43392E-03
   0.92831E+01   0.43451E-03
   0.92831E+01   0.43509E-03
   0.92831E+01   0.43568E-03
   0.92831E+01   0.43627E-03
   0.92831E+01   0.43685E-03
   0.92831E+01   0.43744E-03
   0.92831E+01   0.43803E-03
   0.92831E+01   0.43862E-03
   0.92581E+01   0.43921E-03
   0.92581E+01   0.43980E-03
   0.92581E+01   0.44040E-03
   0.92581E+01   0.44099E-03
   0.92581E+01   0.44159E-03
   0.92581E+01   0.44218E-03
   0.92581E+01   0.44278E-03
   0.92581E+01   0.44337E-03
   0.92581E+01   0.44397E-03
   0.92581E+01   0.44457E-03
   0.92581E+01   0.44517E-03
   0.92581E+01   0.44577E-03
   0.92581E+01   0.44637E-03
   0.92332E+01   0.44697E-03
   0.92332E+01   0.44757E-03
   0.92332E+01   0.44818E-03
   0.92332E+01   0.44878E-03
   0.92332E+01   0.44939E-03
   0.92332E+01   0.44999E-03
   0.92332E+01   0.45060E-03
   0.92332E+01   0.45121E-03
   0.92332E+01   0.45181E-03
   0.92332E+01   0.45242E-03
   0.92332E+01   0.45303E-03
   0.92332E+01   0.45364E-03
   0.92332E+01   0.45425E-03
   0.92332E+01   0.45487E-03
   0.92082E+01   0.45548E-03
   0.92082E+01   0.45609E-03
   0.92082E+01   0.45671E-03
   0.92082E+01   0.45732E-03
   0.92082E+01   0.45794E-03
   0.92082E+01   0.45856E-03
   0.92082E+01   0.45918E-03
   0.92082E+01   0.45979E-03
   0.92082E+01   0.46041E-03
   0.92082E+01   0.46103E-03
   0.92082E+01   0.46166E-03
   0.92082E+01   0.46228E-03
   0.92082E+01   0.46290E-03
   0.92082E+01   0.46352E-03
   0.91832E+01   0.46415E-03
   0.91832E+01   0.46478E-03
   0.91832E+01   0.46540E-03
   0.91832E+01   0.46603E-03
   0.91832E+01   0.46666E-03
   0.91832E+01   0.46729E-03
   0.91832E+01   0.46792E-03
   0.91832E+01   0.46855E-03
   0.91832E+01   0.46918E-03
   0.91832E+01   0.46981E-03
   0.91832E+01   0.47044E-03
   0.91832E+01   0.47108E-03
   0.91832E+01   0.47171E-03
   0.91582E+01   0.47235E-03
   0.91582E+01   0.47298E-03
   0.91582E+01   0.47362E-03
   0.91582E+01   0.47426E-03
   0.91582E+01   0.47490E-03
   0.91582E+01   0.47554E-03
   0.91582E+01   0.47618E-03
   0.91582E+01   0.47682E-03
   0.91582E+01   0.47747E-03
   0.91582E+01   0.47811E-03
   0.91582E+01   0.47875E-03
   0.91582E+01   0.47940E-03
   0.91582E+01   0.48004E-03
   0.91332E+01   0.48069E-03
   0.91332E+01   0.48134E-03
   0.91332E+01   0.48199E-03
   0.91332E+01   0.48264E-03
   0.91332E+01   0.48329E-03
   0.91332E+01   0.48394E-03
   0.91332E+01   0.48459E-03
   0.91332E+01   0.48525E-03
   0.91332E+01   0.48590E-03
   0.91332E+01   0.48655E-03
   0.91332E+01   0.48721E-03
   0.91332E+01   0.48787E-03
   0.91332E+01   0.48852E-03
   0.91332E+01   0.48918E-03
   0.91082E+01   0.48984E-03
   0.91082E+01   0.49050E-03
   0.91082E+01   0.49116E-03
   0.91082E+01   0.49183E-03
   0.91082E+01   0.49249E-03
   0.91082E+01   0.49315E-03
   0.91082E+01   0.49382E-03
   0.91082E+01   0.49448E-03
   0.91082E+01   0.49515E-03
   0.91082E+01   0.49582E-03
   0.91082E+01   0.49648E-03
   0.91082E+01   0.49715E-03
   0.91082E+01   0.49782E-03
   0.90832E+01   0.49849E-03
   0.90832E+01   0.49917E-03
   0.90832E+01   0.49984E-03
   0.90832E+01   0.50051E-03
   0.90832E+01   0.50119E-03
   0.90832E+01   0.50186E-03
   0.90832E+01   0.50254E-03
   0.90832E+01   0.50322E-03
   0.90832E+01   0.50389E-03
   0.90832E+01   0.50457E-03
   0.90832E+01   0.50525E-03
   0.90832E+01   0.50594E-03
   0.90832E+01   0.50662E-03
   0.90832E+01   0.50730E-03
   0.90582E+01   0.50798E-03
   0.90582E+01   0.50867E-03
   0.90582E+01   0.50935E-03
   0.90582E+01   0.51004E-03
   0.90582E+01   0.51073E-03
   0.90582E+01   0.51142E-03
   0.90582E+01   0.51211E-03
   0.90582E+01   0.51280E-03
   0.90582E+01   0.51349E-03
   0.90582E+01   0.51418E-03
   0.90582E+01   0.51487E-03
   0.90582E+01   0.51557E-03
   0.90582E+01   0.51626E-03
   0.90332E+01   0.51696E-03
   0.90332E+01   0.51765E-03
   0.90332E+01   0.51835E-03
   0.90332E+01   0.51905E-03
   0.90332E+01   0.51975E-03
   0.90332E+01   0.52045E-03
   0.90332E+01   0.52115E-03
   0.90332E+01   0.52185E-03
   0.90332E+01   0.52256E-03
   0.90332E+01   0.52326E-03
   0.90332E+01   0.52397E-03
   0.90332E+01   0.52467E-03
   0.90332E+01   0.52538E-03
   0.90332E+01   0.52609E-03
   0.90082E+01   0.52680E-03
   0.90082E+01   0.52751E-03
   0.90082E+01   0.52822E-03
   0.90082E+01   0.52893E-03
   0.90082E+01   0.52964E-03
   0.90082E+01   0.53036E-03
   0.90082E+01   0.53107E-03
   0.90082E+01   0.53179E-03
   0.90082E+01   0.53250E-03
   0.90082E+01   0.53322E-03
   0.90082E+01   0.53394E-03
   0.90082E+01   0.53466E-03
   0.90082E+01   0.53538E-03
   0.89832E+01   0.53610E-03
   0.89832E+01   0.53682E-03
   0.89832E+01   0.53755E-03
   0.89832E+01   0.53827E-03
   0.89832E+01   0.53900E-03
   0.89832E+01   0.53972E-03
   0.89832E+01   0.54045E-03
   0.89832E+01   0.54118E-03
   0.89832E+01   0.54191E-03
   0.89832E+01   0.54264E-03
   0.89832E+01   0.54337E-03
   0.89832E+01   0.54410E-03
   0.89832E+01   0.54484E-03
   0.89832E+01   0.54557E-03
   0.89582E+01   0.54631E-03
   0.89582E+01   0.54704E-03
   0.89582E+01   0.54778E-03
   0.89582E+01   0.54852E-03
   0.89582E+01   0.54926E-03

==> anc/Figure5/1outP0_R_m10_m6_y10_rc1_unstable.dat <==
   0.89582E+01   0.55000E-03
   0.89582E+01   0.55074E-03
   0.89582E+01   0.55148E-03
   0.89582E+01   0.55223E-03
   0.89582E+01   0.55297E-03
   0.89582E+01   0.55372E-03
   0.89582E+01   0.55446E-03
   0.89582E+01   0.55521E-03
   0.89582E+01   0.55596E-03
   0.89582E+01   0.55671E-03
   0.89582E+01   0.55746E-03
   0.89582E+01   0.55821E-03
   0.89582E+01   0.55896E-03
   0.89582E+01   0.55971E-03
   0.89582E+01   0.56047E-03
   0.89582E+01   0.56122E-03
   0.89582E+01   0.56198E-03
   0.89582E+01   0.56274E-03
   0.89582E+01   0.56350E-03
   0.89582E+01   0.56426E-03
   0.89582E+01   0.56502E-03
   0.89582E+01   0.56578E-03
   0.89582E+01   0.56654E-03
   0.89582E+01   0.56730E-03
   0.89582E+01   0.56807E-03
   0.89832E+01   0.56883E-03
   0.89832E+01   0.56960E-03
   0.89832E+01   0.57037E-03
   0.89832E+01   0.57114E-03
   0.89832E+01   0.57191E-03
   0.89832E+01   0.57268E-03
   0.89832E+01   0.57345E-03
   0.89832E+01   0.57422E-03
   0.89832E+01   0.57500E-03
   0.89832E+01   0.57577E-03
   0.89832E+01   0.57655E-03
   0.89832E+01   0.57732E-03
   0.89832E+01   0.57810E-03
   0.89832E+01   0.57888E-03
   0.89832E+01   0.57966E-03
   0.89832E+01   0.58044E-03
   0.89832E+01   0.58123E-03
   0.89832E+01   0.58201E-03
   0.89832E+01   0.58279E-03
   0.89832E+01   0.58358E-03
   0.89832E+01   0.58437E-03
   0.89832E+01   0.58515E-03
   0.89582E+01   0.58594E-03
   0.89582E+01   0.58673E-03
   0.89582E+01   0.58752E-03
   0.89582E+01   0.58831E-03
   0.89582E+01   0.58911E-03
   0.89582E+01   0.58990E-03
   0.89582E+01   0.59070E-03
   0.89582E+01   0.59149E-03
   0.89582E+01   0.59229E-03
   0.89582E+01   0.59309E-03
   0.89582E+01   0.59389E-03
   0.89582E+01   0.59469E-03
   0.89582E+01   0.59549E-03
   0.89332E+01   0.59629E-03
   0.89332E+01   0.59709E-03
   0.89332E+01   0.59790E-03
   0.89332E+01   0.59871E-03
   0.89332E+01   0.59951E-03
   0.89332E+01   0.60032E-03
   0.89332E+01   0.60113E-03
   0.89332E+01   0.60194E-03
   0.89332E+01   0.60275E-03
   0.89332E+01   0.60356E-03
   0.89332E+01   0.60438E-03
   0.89332E+01   0.60519E-03
   0.89332E+01   0.60601E-03
   0.89332E+01   0.60682E-03
   0.89082E+01   0.60764E-03
   0.89082E+01   0.60846E-03
   0.89082E+01   0.60928E-03
   0.89082E+01   0.61010E-03
   0.89082E+01   0.61092E-03
   0.89082E+01   0.61175E-03
   0.89082E+01   0.61257E-03
   0.89082E+01   0.61340E-03
   0.89082E+01   0.61422E-03
   0.89082E+01   0.61505E-03
   0.89082E+01   0.61588E-03
   0.89082E+01   0.61671E-03
   0.89082E+01   0.61754E-03
   0.88832E+01   0.61838E-03
   0.88832E+01   0.61921E-03
   0.88832E+01   0.62004E-03
   0.88832E+01   0.62088E-03
   0.88832E+01   0.62172E-03
   0.88832E+01   0.62255E-03
   0.88832E+01   0.62339E-03
   0.88832E+01   0.62423E-03
   0.88832E+01   0.62507E-03
   0.88832E+01   0.62592E-03
   0.88832E+01   0.62676E-03
   0.88832E+01   0.62761E-03
   0.88832E+01   0.62845E-03
   0.88582E+01   0.62930E-03
   0.88582E+01   0.63015E-03
   0.88582E+01   0.63100E-03
   0.88582E+01   0.63185E-03
   0.88582E+01   0.63270E-03
   0.88582E+01   0.63355E-03
   0.88582E+01   0.63440E-03
   0.88582E+01   0.63526E-03
   0.88582E+01   0.63612E-03
   0.88582E+01   0.63697E-03
   0.88582E+01   0.63783E-03
   0.88582E+01   0.63869E-03
   0.88582E+01   0.63955E-03
   0.88332E+01   0.64041E-03
   0.88332E+01   0.64128E-03
   0.88332E+01   0.64214E-03
   0.88332E+01   0.64301E-03
   0.88332E+01   0.64387E-03
   0.88332E+01   0.64474E-03
   0.88332E+01   0.64561E-03
   0.88332E+01   0.64648E-03
   0.88332E+01   0.64735E-03
   0.88332E+01   0.64822E-03
   0.88332E+01   0.64910E-03
   0.88332E+01   0.64997E-03
   0.88332E+01   0.65085E-03
   0.88082E+01   0.65173E-03
   0.88082E+01   0.65260E-03
   0.88082E+01   0.65348E-03
   0.88082E+01   0.65436E-03
   0.88082E+01   0.65525E-03
   0.88082E+01   0.65613E-03
   0.88082E+01   0.65701E-03
   0.88082E+01   0.65790E-03
   0.88082E+01   0.65879E-03
   0.88082E+01   0.65967E-03
   0.88082E+01   0.66056E-03
   0.88082E+01   0.66145E-03
   0.88082E+01   0.66235E-03
   0.87832E+01   0.66324E-03
   0.87832E+01   0.66413E-03
   0.87832E+01   0.66503E-03
   0.87832E+01   0.66592E-03
   0.87832E+01   0.66682E-03
   0.87832E+01   0.66772E-03
   0.87832E+01   0.66862E-03
   0.87832E+01   0.66952E-03
   0.87832E+01   0.67042E-03
   0.87832E+01   0.67133E-03
   0.87832E+01   0.67223E-03
   0.87832E+01   0.67314E-03
   0.87832E+01   0.67404E-03
   0.87582E+01   0.67495E-03
   0.87582E+01   0.67586E-03
   0.87582E+01   0.67677E-03
   0.87582E+01   0.67769E-03
   0.87582E+01   0.67860E-03
   0.87582E+01   0.67951E-03
   0.87582E+01   0.68043E-03
   0.87582E+01   0.68135E-03
   0.87582E+01   0.68227E-03
   0.87582E+01   0.68318E-03
   0.87582E+01   0.68411E-03
   0.87582E+01   0.68503E-03
   0.87582E+01   0.68595E-03
   0.87582E+01   0.68688E-03
   0.87582E+01   0.68780E-03
   0.87333E+01   0.68873E-03
   0.87333E+01   0.68966E-03
   0.87333E+01   0.69059E-03
   0.87333E+01   0.69152E-03
   0.87333E+01   0.69245E-03
   0.87333E+01   0.69338E-03
   0.87333E+01   0.69432E-03
   0.87333E+01   0.69525E-03
   0.87333E+01   0.69619E-03
   0.87333E+01   0.69713E-03
   0.87333E+01   0.69807E-03
   0.87333E+01   0.69901E-03
   0.87083E+01   0.69995E-03
   0.87083E+01   0.70089E-03
   0.87083E+01   0.70184E-03
   0.87083E+01   0.70278E-03
   0.87083E+01   0.70373E-03
   0.87083E+01   0.70468E-03
   0.87083E+01   0.70563E-03
   0.87083E+01   0.70658E-03
   0.87083E+01   0.70753E-03
   0.87083E+01   0.70849E-03
   0.87083E+01   0.70944E-03
   0.87083E+01   0.71040E-03
   0.87083E+01   0.71136E-03
   0.86833E+01   0.71231E-03
   0.86833E+01   0.71327E-03
   0.86833E+01   0.71424E-03
   0.86833E+01   0.71520E-03
   0.86833E+01   0.71616E-03
   0.86833E+01   0.71713E-03
   0.86833E+01   0.71809E-03
   0.86833E+01   0.71906E-03
   0.86833E+01   0.72003E-03
   0.86833E+01   0.72100E-03
   0.86833E+01   0.72197E-03
   0.86833E+01   0.72295E-03
   0.86833E+01   0.72392E-03
   0.86583E+01   0.72490E-03
   0.86583E+01   0.72587E-03
   0.86583E+01   0.72685E-03
   0.86583E+01   0.72783E-03
   0.86583E+01   0.72881E-03
   0.86583E+01   0.72979E-03
   0.86583E+01   0.73078E-03
   0.86583E+01   0.73176E-03
   0.86583E+01   0.73275E-03
   0.86583E+01   0.73374E-03
   0.86583E+01   0.73473E-03
   0.86583E+01   0.73572E-03
   0.86583E+01   0.73671E-03
   0.86583E+01   0.73770E-03
   0.86583E+01   0.73870E-03
   0.86333E+01   0.73969E-03
   0.86333E+01   0.74069E-03
   0.86333E+01   0.74169E-03
   0.86333E+01   0.74269E-03
   0.86333E+01   0.74369E-03
   0.86333E+01   0.74469E-03
   0.86333E+01   0.74569E-03
   0.86333E+01   0.74670E-03
   0.86333E+01   0.74770E-03
   0.86333E+01   0.74871E-03
   0.86333E+01   0.74972E-03
   0.86333E+01   0.75073E-03
   0.86083E+01   0.75174E-03
   0.86083E+01   0.75276E-03
   0.86083E+01   0.75377E-03
   0.86083E+01   0.75479E-03
   0.86083E+01   0.75580E-03
   0.86083E+01   0.75682E-03
   0.86083E+01   0.75784E-03
   0.86083E+01   0.75886E-03
   0.86083E+01   0.75989E-03
   0.86083E+01   0.76091E-03
   0.86083E+01   0.76194E-03
   0.86083E+01   0.76296E-03
   0.86083E+01   0.76399E-03
   0.85833E+01   0.76502E-03
   0.85833E+01   0.76605E-03
   0.85833E+01   0.76709E-03
   0.85833E+01   0.76812E-03
   0.85833E+01   0.76915E-03
   0.85833E+01   0.77019E-03
   0.85833E+01   0.77123E-03
   0.85833E+01   0.77227E-03
   0.85833E+01   0.77331E-03
   0.85833E+01   0.77435E-03
   0.85833E+01   0.77540E-03
   0.85833E+01   0.77644E-03
   0.85833E+01   0.77749E-03
   0.85583E+01   0.77854E-03
   0.85583E+01   0.77958E-03
   0.85583E+01   0.78064E-03
   0.85583E+01   0.78169E-03
   0.85583E+01   0.78274E-03
   0.85583E+01   0.78380E-03
   0.85583E+01   0.78485E-03
   0.85583E+01   0.78591E-03
   0.85583E+01   0.78697E-03
   0.85583E+01   0.78803E-03
   0.85583E+01   0.78909E-03
   0.85583E+01   0.79016E-03
   0.85583E+01   0.79122E-03
   0.85583E+01   0.79229E-03
   0.85583E+01   0.79335E-03
   0.85333E+01   0.79442E-03
   0.85333E+01   0.79550E-03
   0.85333E+01   0.79657E-03
   0.85333E+01   0.79764E-03
   0.85333E+01   0.79872E-03
   0.85333E+01   0.79979E-03
   0.85333E+01   0.80087E-03
   0.85333E+01   0.80195E-03
   0.85333E+01   0.80303E-03
   0.85333E+01   0.80411E-03
   0.85333E+01   0.80520E-03
   0.85333E+01   0.80628E-03
   0.85083E+01   0.80737E-03
   0.85083E+01   0.80846E-03
   0.85083E+01   0.80955E-03
   0.85083E+01   0.81064E-03
   0.85083E+01   0.81173E-03
   0.85083E+01   0.81282E-03
   0.85083E+01   0.81392E-03
   0.85083E+01   0.81502E-03
   0.85083E+01   0.81612E-03
   0.85083E+01   0.81722E-03
   0.85083E+01   0.81832E-03
   0.85083E+01   0.81942E-03
   0.85083E+01   0.82052E-03
   0.85083E+01   0.82163E-03
   0.84833E+01   0.82274E-03
   0.84833E+01   0.82385E-03
   0.84833E+01   0.82496E-03
   0.84833E+01   0.82607E-03
   0.84833E+01   0.82718E-03
   0.84833E+01   0.82830E-03
   0.84833E+01   0.82941E-03
   0.84833E+01   0.83053E-03
   0.84833E+01   0.83165E-03
   0.84833E+01   0.83277E-03
   0.84833E+01   0.83389E-03
   0.84833E+01   0.83502E-03
   0.84833E+01   0.83614E-03
   0.84583E+01   0.83727E-03
   0.84583E+01   0.83840E-03
   0.84583E+01   0.83953E-03
   0.84583E+01   0.84066E-03
   0.84583E+01   0.84179E-03
   0.84583E+01   0.84293E-03
   0.84583E+01   0.84406E-03
   0.84583E+01   0.84520E-03
   0.84583E+01   0.84634E-03
   0.84583E+01   0.84748E-03
   0.84583E+01   0.84862E-03
   0.84583E+01   0.84977E-03
   0.84583E+01   0.85091E-03
   0.84333E+01   0.85206E-03
   0.84333E+01   0.85321E-03
   0.84333E+01   0.85436E-03
   0.84333E+01   0.85551E-03
   0.84333E+01   0.85666E-03
   0.84333E+01   0.85782E-03
   0.84333E+01   0.85897E-03
   0.84333E+01   0.86013E-03
   0.84333E+01   0.86129E-03
   0.84333E+01   0.86245E-03
   0.84333E+01   0.86361E-03
   0.84333E+01   0.86478E-03
   0.84333E+01   0.86594E-03
   0.84333E+01   0.86711E-03
   0.84083E+01   0.86828E-03
   0.84083E+01   0.86945E-03
   0.84083E+01   0.87062E-03
   0.84083E+01   0.87179E-03
   0.84083E+01   0.87297E-03
   0.84083E+01   0.87415E-03
   0.84083E+01   0.87532E-03
   0.84083E+01   0.87650E-03
   0.84083E+01   0.87769E-03
   0.84083E+01   0.87887E-03
   0.84083E+01   0.88005E-03
   0.84083E+01   0.88124E-03
   0.84083E+01   0.88243E-03
   0.83833E+01   0.88362E-03
   0.83833E+01   0.88481E-03
   0.83833E+01   0.88600E-03
   0.83833E+01   0.88719E-03
   0.83833E+01   0.88839E-03
   0.83833E+01   0.88959E-03
   0.83833E+01   0.89079E-03
   0.83833E+01   0.89199E-03
   0.83833E+01   0.89319E-03
   0.83833E+01   0.89439E-03
   0.83833E+01   0.89560E-03
   0.83833E+01   0.89680E-03
   0.83833E+01   0.89801E-03
   0.83833E+01   0.89922E-03
   0.83583E+01   0.90044E-03
   0.83583E+01   0.90165E-03
   0.83583E+01   0.90286E-03
   0.83583E+01   0.90408E-03
   0.83583E+01   0.90530E-03
   0.83583E+01   0.90652E-03
   0.83583E+01   0.90774E-03
   0.83583E+01   0.90897E-03
   0.83583E+01   0.91019E-03
   0.83583E+01   0.91142E-03
   0.83583E+01   0.91265E-03
   0.83583E+01   0.91388E-03
   0.83583E+01   0.91511E-03
   0.83333E+01   0.91634E-03
   0.83333E+01   0.91758E-03
   0.83333E+01   0.91881E-03
   0.83333E+01   0.92005E-03
   0.83333E+01   0.92129E-03
   0.83333E+01   0.92253E-03
   0.83333E+01   0.92378E-03
   0.83333E+01   0.92502E-03
   0.83333E+01   0.92627E-03
   0.83333E+01   0.92752E-03
   0.83333E+01   0.92877E-03
   0.83333E+01   0.93002E-03
   0.83333E+01   0.93127E-03
   0.83333E+01   0.93253E-03
   0.83083E+01   0.93378E-03
   0.83083E+01   0.93504E-03
   0.83083E+01   0.93630E-03
   0.83083E+01   0.93756E-03
   0.83083E+01   0.93883E-03
   0.83083E+01   0.94009E-03
   0.83083E+01   0.94136E-03
   0.83083E+01   0.94263E-03
   0.83083E+01   0.94390E-03
   0.83083E+01   0.94517E-03
   0.83083E+01   0.94645E-03
   0.83083E+01   0.94772E-03
   0.83083E+01   0.94900E-03
   0.82833E+01   0.95028E-03
   0.82833E+01   0.95156E-03
   0.82833E+01   0.95284E-03
   0.82833E+01   0.95413E-03
   0.82833E+01   0.95541E-03
   0.82833E+01   0.95670E-03
   0.82833E+01   0.95799E-03
   0.82833E+01   0.95928E-03
   0.82833E+01   0.96057E-03
   0.82833E+01   0.96187E-03
   0.82833E+01   0.96316E-03
   0.82833E+01   0.96446E-03
   0.82833E+01   0.96576E-03
   0.82833E+01   0.96706E-03
   0.82583E+01   0.96837E-03
   0.82583E+01   0.96967E-03
   0.82583E+01   0.97098E-03
   0.82583E+01   0.97229E-03
   0.82583E+01   0.97360E-03
   0.82583E+01   0.97491E-03
   0.82583E+01   0.97622E-03
   0.82583E+01   0.97754E-03
   0.82583E+01   0.97886E-03
   0.82583E+01   0.98018E-03
   0.82583E+01   0.98150E-03
   0.82583E+01   0.98282E-03
   0.82583E+01   0.98415E-03
   0.82334E+01   0.98547E-03
   0.82334E+01   0.98680E-03
   0.82334E+01   0.98813E-03
   0.82334E+01   0.98946E-03
   0.82334E+01   0.99080E-03
   0.82334E+01   0.99213E-03
   0.82334E+01   0.99347E-03
   0.82334E+01   0.99481E-03
   0.82334E+01   0.99615E-03
   0.82334E+01   0.99749E-03
   0.82334E+01   0.99884E-03
   0.82334E+01   0.10002E-02
   0.82334E+01   0.10015E-02
   0.82334E+01   0.10029E-02
   0.82084E+01   0.10042E-02
   0.82084E+01   0.10056E-02
   0.82084E+01   0.10069E-02
   0.82084E+01   0.10083E-02
   0.82084E+01   0.10097E-02
   0.82084E+01   0.10110E-02
   0.82084E+01   0.10124E-02
   0.82084E+01   0.10137E-02
   0.82084E+01   0.10151E-02
   0.82084E+01   0.10165E-02
   0.82084E+01   0.10178E-02
   0.82084E+01   0.10192E-02
   0.82084E+01   0.10206E-02
   0.82084E+01   0.10220E-02
   0.81834E+01   0.10233E-02
   0.81834E+01   0.10247E-02
   0.81834E+01   0.10261E-02
   0.81834E+01   0.10275E-02
   0.81834E+01   0.10289E-02
   0.81834E+01   0.10303E-02
   0.81834E+01   0.10317E-02
   0.81834E+01   0.10330E-02
   0.81834E+01   0.10344E-02
   0.81834E+01   0.10358E-02
   0.81834E+01   0.10372E-02
   0.81834E+01   0.10386E-02
   0.81834E+01   0.10400E-02
   0.81584E+01   0.10414E-02
   0.81584E+01   0.10428E-02
   0.81584E+01   0.10442E-02
   0.81584E+01   0.10456E-02
   0.81584E+01   0.10470E-02
   0.81584E+01   0.10485E-02
   0.81584E+01   0.10499E-02
   0.81584E+01   0.10513E-02
   0.81584E+01   0.10527E-02
   0.81584E+01   0.10541E-02
   0.81584E+01   0.10555E-02
   0.81584E+01   0.10570E-02
   0.81584E+01   0.10584E-02
   0.81584E+01   0.10598E-02
   0.81334E+01   0.10612E-02
   0.81334E+01   0.10627E-02
   0.81334E+01   0.10641E-02
   0.81334E+01   0.10655E-02
   0.81334E+01   0.10670E-02
   0.81334E+01   0.10684E-02
   0.81334E+01   0.10699E-02
   0.81334E+01   0.10713E-02
   0.81334E+01   0.10727E-02
   0.81334E+01   0.10742E-02
   0.81334E+01   0.10756E-02
   0.81334E+01   0.10771E-02
   0.81334E+01   0.10785E-02
   0.81334E+01   0.10800E-02
   0.81084E+01   0.10814E-02
   0.81084E+01   0.10829E-02
   0.81084E+01   0.10844E-02
   0.81084E+01   0.10858E-02
   0.81084E+01   0.10873E-02
   0.81084E+01   0.10888E-02
   0.81084E+01   0.10902E-02
   0.81084E+01   0.10917E-02
   0.81084E+01   0.10932E-02
   0.81084E+01   0.10946E-02
   0.81084E+01   0.10961E-02
   0.81084E+01   0.10976E-02
   0.81084E+01   0.10991E-02
   0.80834E+01   0.11006E-02
   0.80834E+01   0.11020E-02
   0.80834E+01   0.11035E-02
   0.80834E+01   0.11050E-02
   0.80834E+01   0.11065E-02
   0.80834E+01   0.11080E-02
   0.80834E+01   0.11095E-02
   0.80834E+01   0.11110E-02
   0.80834E+01   0.11125E-02
   0.80834E+01   0.11140E-02
   0.80834E+01   0.11155E-02
   0.80834E+01   0.11170E-02
   0.80834E+01   0.11185E-02
   0.80834E+01   0.11200E-02
   0.80584E+01   0.11215E-02
   0.80584E+01   0.11230E-02
   0.80584E+01   0.11245E-02
   0.80584E+01   0.11260E-02
   0.80584E+01   0.11276E-02
   0.80584E+01   0.11291E-02
   0.80584E+01   0.11306E-02
   0.80584E+01   0.11321E-02
   0.80584E+01   0.11336E-02
   0.80584E+01   0.11352E-02
   0.80584E+01   0.11367E-02
   0.80584E+01   0.11382E-02
   0.80584E+01   0.11398E-02
   0.80584E+01   0.11413E-02
   0.80334E+01   0.11428E-02
   0.80334E+01   0.11444E-02
   0.80334E+01   0.11459E-02
   0.80334E+01   0.11475E-02
   0.80334E+01   0.11490E-02
   0.80334E+01   0.11506E-02
   0.80334E+01   0.11521E-02
   0.80334E+01   0.11537E-02
   0.80334E+01   0.11552E-02
   0.80334E+01   0.11568E-02
   0.80334E+01   0.11583E-02
   0.80334E+01   0.11599E-02
   0.80334E+01   0.11615E-02
   0.80334E+01   0.11630E-02
   0.80084E+01   0.11646E-02
   0.80084E+01   0.11662E-02
   0.80084E+01   0.11677E-02
   0.80084E+01   0.11693E-02
   0.80084E+01   0.11709E-02
   0.80084E+01   0.11725E-02
   0.80084E+01   0.11741E-02
   0.80084E+01   0.11756E-02
   0.80084E+01   0.11772E-02
   0.80084E+01   0.11788E-02
   0.80084E+01   0.11804E-02
   0.80084E+01   0.11820E-02
   0.80084E+01   0.11836E-02
   0.80084E+01   0.11852E-02
   0.79834E+01   0.11868E-02
   0.79834E+01   0.11884E-02
   0.79834E+01   0.11900E-02
   0.79834E+01   0.11916E-02
   0.79834E+01   0.11932E-02
   0.79834E+01   0.11948E-02
   0.79834E+01   0.11964E-02
   0.79834E+01   0.11980E-02
   0.79834E+01   0.11996E-02
   0.79834E+01   0.12012E-02
   0.79834E+01   0.12029E-02
   0.79834E+01   0.12045E-02
   0.79834E+01   0.12061E-02
   0.79834E+01   0.12077E-02
   0.79584E+01   0.12094E-02
   0.79584E+01   0.12110E-02
   0.79584E+01   0.12126E-02
   0.79584E+01   0.12143E-02
   0.79584E+01   0.12159E-02
   0.79584E+01   0.12175E-02
   0.79584E+01   0.12192E-02
   0.79584E+01   0.12208E-02
   0.79584E+01   0.12225E-02
   0.79584E+01   0.12241E-02
   0.79584E+01   0.12258E-02
   0.79584E+01   0.12274E-02
   0.79584E+01   0.12291E-02
   0.79334E+01   0.12307E-02
   0.79584E+01   0.12324E-02
   0.79334E+01   0.12340E-02
   0.79334E+01   0.12357E-02
   0.79334E+01   0.12374E-02
   0.79334E+01   0.12390E-02
   0.79334E+01   0.12407E-02
   0.79334E+01   0.12424E-02
   0.79334E+01   0.12441E-02
   0.79334E+01   0.12457E-02
   0.79334E+01   0.12474E-02
   0.79334E+01   0.12491E-02
   0.79334E+01   0.12508E-02
   0.79334E+01   0.12525E-02
   0.79334E+01   0.12542E-02
   0.79084E+01   0.12558E-02
   0.79084E+01   0.12575E-02
   0.79084E+01   0.12592E-02
   0.79084E+01   0.12609E-02
   0.79084E+01   0.12626E-02
   0.79084E+01   0.12643E-02
   0.79084E+01   0.12660E-02
   0.79084E+01   0.12677E-02
   0.79084E+01   0.12694E-02
   0.79084E+01   0.12712E-02
   0.79084E+01   0.12729E-02
   0.79084E+01   0.12746E-02
   0.79084E+01   0.12763E-02
   0.79084E+01   0.12780E-02
   0.78834E+01   0.12797E-02
   0.78834E+01   0.12815E-02
   0.78834E+01   0.12832E-02
   0.78834E+01   0.12849E-02
   0.78834E+01   0.12867E-02
   0.78834E+01   0.12884E-02
   0.78834E+01   0.12901E-02
   0.78834E+01   0.12919E-02
   0.78834E+01   0.12936E-02
   0.78834E+01   0.12954E-02
   0.78834E+01   0.12971E-02
   0.78834E+01   0.12988E-02
   0.78834E+01   0.13006E-02
   0.78834E+01   0.13024E-02
   0.78834E+01   0.13041E-02
   0.78834E+01   0.13059E-02
   0.78834E+01   0.13076E-02
   0.78834E+01   0.13094E-02
   0.78834E+01   0.13112E-02
   0.78834E+01   0.13129E-02
   0.78834E+01   0.13147E-02
   0.78834E+01   0.13165E-02
   0.78834E+01   0.13182E-02
   0.78834E+01   0.13200E-02
   0.78834E+01   0.13218E-02
   0.78834E+01   0.13236E-02
   0.78834E+01   0.13254E-02
   0.78834E+01   0.13271E-02
   0.78834E+01   0.13289E-02
   0.78834E+01   0.13307E-02
   0.78834E+01   0.13325E-02
   0.78834E+01   0.13343E-02
   0.78834E+01   0.13361E-02
   0.78834E+01   0.13379E-02
   0.78834E+01   0.13397E-02
   0.78834E+01   0.13415E-02
   0.78834E+01   0.13433E-02
   0.78834E+01   0.13451E-02
   0.78834E+01   0.13470E-02
   0.78834E+01   0.13488E-02
   0.78834E+01   0.13506E-02
   0.78834E+01   0.13524E-02
   0.78834E+01   0.13542E-02
   0.78834E+01   0.13561E-02
   0.78834E+01   0.13579E-02
   0.78834E+01   0.13597E-02
   0.78834E+01   0.13615E-02
   0.78584E+01   0.13634E-02
   0.78584E+01   0.13652E-02
   0.78584E+01   0.13671E-02
   0.78584E+01   0.13689E-02
   0.78584E+01   0.13707E-02
   0.78584E+01   0.13726E-02
   0.78584E+01   0.13744E-02
   0.78584E+01   0.13763E-02
   0.78584E+01   0.13781E-02
   0.78584E+01   0.13800E-02
   0.78584E+01   0.13819E-02
   0.78584E+01   0.13837E-02
   0.78584E+01   0.13856E-02
   0.78584E+01   0.13875E-02
   0.78584E+01   0.13893E-02
   0.78584E+01   0.13912E-02
   0.78584E+01   0.13931E-02
   0.78584E+01   0.13950E-02
   0.78584E+01   0.13968E-02
   0.78584E+01   0.13987E-02
   0.78584E+01   0.14006E-02
   0.78584E+01   0.14025E-02
   0.78584E+01   0.14044E-02
   0.78584E+01   0.14063E-02
   0.78584E+01   0.14082E-02
   0.78584E+01   0.14101E-02
   0.78584E+01   0.14120E-02
   0.78584E+01   0.14139E-02
   0.78584E+01   0.14158E-02
   0.78584E+01   0.14177E-02
   0.78584E+01   0.14196E-02
   0.78584E+01   0.14215E-02
   0.78584E+01   0.14234E-02
   0.78584E+01   0.14253E-02
   0.78334E+01   0.14273E-02
   0.78334E+01   0.14292E-02
   0.78334E+01   0.14311E-02
   0.78334E+01   0.14330E-02
   0.78334E+01   0.14350E-02
   0.78334E+01   0.14369E-02
   0.78334E+01   0.14388E-02
   0.78334E+01   0.14408E-02
   0.78334E+01   0.14427E-02
   0.78334E+01   0.14447E-02
   0.78334E+01   0.14466E-02
   0.78334E+01   0.14486E-02
   0.78334E+01   0.14505E-02
   0.78334E+01   0.14525E-02
   0.78084E+01   0.14544E-02
   0.78084E+01   0.14564E-02
   0.78084E+01   0.14584E-02
   0.78084E+01   0.14603E-02
   0.78084E+01   0.14623E-02
   0.78084E+01   0.14643E-02
   0.78084E+01   0.14662E-02
   0.78084E+01   0.14682E-02
   0.78084E+01   0.14702E-02
   0.78084E+01   0.14722E-02
   0.78084E+01   0.14742E-02
   0.78084E+01   0.14761E-02
   0.78084E+01   0.14781E-02
   0.78084E+01   0.14801E-02
   0.77834E+01   0.14821E-02
   0.77834E+01   0.14841E-02
   0.77834E+01   0.14861E-02
   0.77834E+01   0.14881E-02
   0.77834E+01   0.14901E-02
   0.77834E+01   0.14921E-02
   0.77834E+01   0.14941E-02
   0.77834E+01   0.14962E-02
   0.77834E+01   0.14982E-02
   0.77834E+01   0.15002E-02
   0.77834E+01   0.15022E-02
   0.77834E+01   0.15042E-02
   0.77834E+01   0.15063E-02
   0.77584E+01   0.15083E-02
   0.77584E+01   0.15103E-02
   0.77584E+01   0.15124E-02
   0.77584E+01   0.15144E-02
   0.77584E+01   0.15164E-02
   0.77584E+01   0.15185E-02
   0.77584E+01   0.15205E-02
   0.77584E+01   0.15226E-02
   0.77584E+01   0.15246E-02
   0.77584E+01   0.15267E-02
   0.77584E+01   0.15288E-02
   0.77584E+01   0.15308E-02
   0.77584E+01   0.15329E-02
   0.77584E+01   0.15349E-02
   0.77335E+01   0.15370E-02
   0.77335E+01   0.15391E-02
   0.77335E+01   0.15412E-02
   0.77335E+01   0.15432E-02
   0.77335E+01   0.15453E-02
   0.77335E+01   0.15474E-02
   0.77335E+01   0.15495E-02
   0.77335E+01   0.15516E-02
   0.77335E+01   0.15537E-02
   0.77335E+01   0.15558E-02
   0.77335E+01   0.15579E-02
   0.77335E+01   0.15600E-02
   0.77335E+01   0.15621E-02
   0.77335E+01   0.15642E-02
   0.77085E+01   0.15663E-02
   0.77085E+01   0.15684E-02
   0.77085E+01   0.15705E-02
   0.77085E+01   0.15726E-02
   0.77085E+01   0.15747E-02
   0.77085E+01   0.15769E-02
   0.77085E+01   0.15790E-02
   0.77085E+01   0.15811E-02
   0.77085E+01   0.15832E-02
   0.77085E+01   0.15854E-02
   0.77085E+01   0.15875E-02
   0.77085E+01   0.15896E-02
   0.77085E+01   0.15918E-02
   0.77085E+01   0.15939E-02
   0.76835E+01   0.15961E-02
   0.76835E+01   0.15982E-02
   0.76835E+01   0.16004E-02
   0.76835E+01   0.16025E-02
   0.76835E+01   0.16047E-02
   0.76835E+01   0.16069E-02
   0.76835E+01   0.16090E-02
   0.76835E+01   0.16112E-02
   0.76835E+01   0.16134E-02
   0.76835E+01   0.16155E-02
   0.76835E+01   0.16177E-02
   0.76835E+01   0.16199E-02
   0.76835E+01   0.16221E-02
   0.76835E+01   0.16243E-02
   0.76585E+01   0.16265E-02
   0.76585E+01   0.16287E-02
   0.76585E+01   0.16309E-02
   0.76585E+01   0.16331E-02
   0.76585E+01   0.16353E-02
   0.76585E+01   0.16375E-02
   0.76585E+01   0.16397E-02
   0.76585E+01   0.16419E-02
   0.76585E+01   0.16441E-02
   0.76585E+01   0.16463E-02
   0.76585E+01   0.16485E-02
   0.76585E+01   0.16507E-02
   0.76585E+01   0.16530E-02
   0.76335E+01   0.16552E-02
   0.76335E+01   0.16574E-02
   0.76335E+01   0.16597E-02
   0.76335E+01   0.16619E-02
   0.76335E+01   0.16641E-02
   0.76335E+01   0.16664E-02
   0.76335E+01   0.16686E-02
   0.76335E+01   0.16709E-02
   0.76335E+01   0.16731E-02
   0.76335E+01   0.16754E-02
   0.76335E+01   0.16776E-02
   0.76335E+01   0.16799E-02
   0.76335E+01   0.16822E-02
   0.76335E+01   0.16844E-02
   0.76085E+01   0.16867E-02
   0.76085E+01   0.16890E-02
   0.76085E+01   0.16913E-02
   0.76085E+01   0.16935E-02
   0.76085E+01   0.16958E-02
   0.76085E+01   0.16981E-02
   0.76085E+01   0.17004E-02
   0.76085E+01   0.17027E-02
   0.76085E+01   0.17050E-02
   0.76085E+01   0.17073E-02
   0.76085E+01   0.17096E-02
   0.76085E+01   0.17119E-02
   0.76085E+01   0.17142E-02
   0.76085E+01   0.17165E-02
   0.75835E+01   0.17188E-02
   0.75835E+01   0.17211E-02
   0.75835E+01   0.17234E-02
   0.75835E+01   0.17258E-02
   0.75835E+01   0.17281E-02
   0.75835E+01   0.17304E-02
   0.75835E+01   0.17328E-02
   0.75835E+01   0.17351E-02
   0.75835E+01   0.17374E-02
   0.75835E+01   0.17398E-02
   0.75835E+01   0.17421E-02
   0.75835E+01   0.17445E-02
   0.75835E+01   0.17468E-02
   0.75835E+01   0.17492E-02
   0.75585E+01   0.17515E-02
   0.75835E+01   0.17539E-02
   0.75585E+01   0.17563E-02
   0.75585E+01   0.17586E-02
   0.75585E+01   0.17610E-02
   0.75585E+01   0.17634E-02
   0.75585E+01   0.17657E-02
   0.75585E+01   0.17681E-02
   0.75585E+01   0.17705E-02
   0.75585E+01   0.17729E-02
   0.75585E+01   0.17753E-02
   0.75585E+01   0.17777E-02
   0.75585E+01   0.17801E-02
   0.75585E+01   0.17825E-02
   0.75335E+01   0.17849E-02
   0.75335E+01   0.17873E-02
   0.75335E+01   0.17897E-02
   0.75335E+01   0.17921E-02
   0.75335E+01   0.17945E-02
   0.75335E+01   0.17969E-02
   0.75335E+01   0.17994E-02
   0.75335E+01   0.18018E-02
   0.75335E+01   0.18042E-02
   0.75335E+01   0.18066E-02
   0.75335E+01   0.18091E-02
   0.75335E+01   0.18115E-02
   0.75335E+01   0.18140E-02
   0.75335E+01   0.18164E-02
   0.75335E+01   0.18188E-02
   0.75085E+01   0.18213E-02
   0.75085E+01   0.18238E-02
   0.75085E+01   0.18262E-02
   0.75085E+01   0.18287E-02
   0.75085E+01   0.18311E-02
   0.75085E+01   0.18336E-02
   0.75085E+01   0.18361E-02
   0.75085E+01   0.18385E-02
   0.75085E+01   0.18410E-02
   0.75085E+01   0.18435E-02
   0.75085E+01   0.18460E-02
   0.75085E+01   0.18485E-02
   0.75085E+01   0.18510E-02
   0.75085E+01   0.18535E-02
   0.74835E+01   0.18560E-02
   0.74835E+01   0.18585E-02
   0.74835E+01   0.18610E-02
   0.74835E+01   0.18635E-02
   0.74835E+01   0.18660E-02
   0.74835E+01   0.18685E-02
   0.74835E+01   0.18710E-02
   0.74835E+01   0.18735E-02
   0.74835E+01   0.18761E-02
   0.74835E+01   0.18786E-02
   0.74835E+01   0.18811E-02
   0.74835E+01   0.18837E-02
   0.74835E+01   0.18862E-02
   0.74835E+01   0.18887E-02
   0.74585E+01   0.18913E-02
   0.74585E+01   0.18938E-02
   0.74585E+01   0.18964E-02
   0.74585E+01   0.18990E-02
   0.74585E+01   0.19015E-02
   0.74585E+01   0.19041E-02
   0.74585E+01   0.19066E-02
   0.74585E+01   0.19092E-02
   0.74585E+01   0.19118E-02
   0.74585E+01   0.19144E-02
   0.74585E+01   0.19169E-02
   0.74585E+01   0.19195E-02
   0.74585E+01   0.19221E-02
   0.74585E+01   0.19247E-02
   0.74335E+01   0.19273E-02
   0.74335E+01   0.19299E-02
   0.74335E+01   0.19325E-02
   0.74335E+01   0.19351E-02
   0.74335E+01   0.19377E-02
   0.74335E+01   0.19403E-02
   0.74335E+01   0.19429E-02
   0.74335E+01   0.19456E-02
   0.74335E+01   0.19482E-02
   0.74335E+01   0.19508E-02
   0.74335E+01   0.19534E-02
   0.74335E+01   0.19561E-02
   0.74335E+01   0.19587E-02
   0.74335E+01   0.19613E-02
   0.74085E+01   0.19640E-02
   0.74085E+01   0.19666E-02
   0.74085E+01   0.19693E-02
   0.74085E+01   0.19719E-02
   0.74085E+01   0.19746E-02
   0.74085E+01   0.19773E-02
   0.74085E+01   0.19799E-02
   0.74085E+01   0.19826E-02
   0.74085E+01   0.19853E-02
   0.74085E+01   0.19879E-02
   0.74085E+01   0.19906E-02
   0.74085E+01   0.19933E-02
   0.74085E+01   0.19960E-02
   0.74085E+01   0.19987E-02
   0.74085E+01   0.20014E-02
   0.73835E+01   0.20041E-02
   0.73835E+01   0.20068E-02
   0.73835E+01   0.20095E-02
   0.73835E+01   0.20122E-02
   0.73835E+01   0.20149E-02
   0.73835E+01   0.20176E-02
   0.73835E+01   0.20203E-02
   0.73835E+01   0.20231E-02
   0.73835E+01   0.20258E-02
   0.73835E+01   0.20285E-02
   0.73835E+01   0.20312E-02
   0.73835E+01   0.20340E-02
   0.73835E+01   0.20367E-02
   0.73835E+01   0.20395E-02
   0.73835E+01   0.20422E-02
   0.73835E+01   0.20450E-02
   0.73835E+01   0.20477E-02
   0.73835E+01   0.20505E-02
   0.73835E+01   0.20532E-02
   0.73835E+01   0.20560E-02
   0.73835E+01   0.20588E-02
   0.73585E+01   0.20616E-02
   0.73585E+01   0.20643E-02
   0.73835E+01   0.20671E-02
   0.73585E+01   0.20699E-02
   0.73585E+01   0.20727E-02
   0.73585E+01   0.20755E-02
   0.73585E+01   0.20783E-02
   0.73585E+01   0.20811E-02
   0.73585E+01   0.20839E-02
   0.73585E+01   0.20867E-02
   0.73585E+01   0.20895E-02
   0.73585E+01   0.20923E-02
   0.73585E+01   0.20952E-02
   0.73585E+01   0.20980E-02
   0.73585E+01   0.21008E-02
   0.73585E+01   0.21036E-02
   0.73585E+01   0.21065E-02
   0.73585E+01   0.21093E-02
   0.73585E+01   0.21122E-02
   0.73585E+01   0.21150E-02
   0.73585E+01   0.21178E-02
   0.73585E+01   0.21207E-02
   0.73585E+01   0.21236E-02
   0.73585E+01   0.21264E-02
   0.73585E+01   0.21293E-02
   0.73585E+01   0.21322E-02
   0.73585E+01   0.21350E-02
   0.73585E+01   0.21379E-02
   0.73585E+01   0.21408E-02
   0.73585E+01   0.21437E-02
   0.73585E+01   0.21466E-02
   0.73585E+01   0.21495E-02
   0.73585E+01   0.21524E-02
   0.73585E+01   0.21553E-02
   0.73335E+01   0.21582E-02
   0.73335E+01   0.21611E-02
   0.73335E+01   0.21640E-02
   0.73335E+01   0.21669E-02
   0.73335E+01   0.21698E-02
   0.73335E+01   0.21727E-02
   0.73335E+01   0.21757E-02
   0.73335E+01   0.21786E-02
   0.73335E+01   0.21815E-02
   0.73335E+01   0.21845E-02
   0.73335E+01   0.21874E-02
   0.73335E+01   0.21904E-02
   0.73335E+01   0.21933E-02
   0.73335E+01   0.21963E-02
   0.73335E+01   0.21992E-02
   0.73335E+01   0.22022E-02
   0.73335E+01   0.22052E-02
   0.73335E+01   0.22081E-02
   0.73335E+01   0.22111E-02
   0.73335E+01   0.22141E-02
   0.73335E+01   0.22171E-02
   0.73335E+01   0.22201E-02
   0.73335E+01   0.22231E-02
   0.73335E+01   0.22261E-02
   0.73335E+01   0.22291E-02
   0.73335E+01   0.22321E-02
   0.73335E+01   0.22351E-02
   0.73335E+01   0.22381E-02
   0.73335E+01   0.22411E-02
   0.73335E+01   0.22441E-02
   0.73085E+01   0.22472E-02
   0.73335E+01   0.22502E-02
   0.73085E+01   0.22532E-02
   0.73085E+01   0.22563E-02
   0.73085E+01   0.22593E-02
   0.73085E+01   0.22623E-02
   0.73085E+01   0.22654E-02
   0.73085E+01   0.22684E-02
   0.73085E+01   0.22715E-02
   0.73085E+01   0.22746E-02
   0.73085E+01   0.22776E-02
   0.73085E+01   0.22807E-02
   0.73085E+01   0.22838E-02
   0.73085E+01   0.22868E-02
   0.73085E+01   0.22899E-02
   0.73085E+01   0.22930E-02
   0.73085E+01   0.22961E-02
   0.73085E+01   0.22992E-02
   0.73085E+01   0.23023E-02
   0.73085E+01   0.23054E-02
   0.73085E+01   0.23085E-02
   0.73085E+01   0.23116E-02
   0.73085E+01   0.23147E-02
   0.73085E+01   0.23179E-02
   0.73085E+01   0.23210E-02
   0.73085E+01   0.23241E-02
   0.72835E+01   0.23272E-02
   0.72835E+01   0.23304E-02
   0.72835E+01   0.23335E-02
   0.72835E+01   0.23367E-02
   0.72835E+01   0.23398E-02
   0.72835E+01   0.23430E-02
   0.72835E+01   0.23461E-02
   0.72835E+01   0.23493E-02
   0.72835E+01   0.23525E-02
   0.72835E+01   0.23556E-02
   0.72835E+01   0.23588E-02
   0.72835E+01   0.23620E-02
   0.72835E+01   0.23652E-02
   0.72835E+01   0.23683E-02
   0.72835E+01   0.23715E-02
   0.72585E+01   0.23747E-02
   0.72585E+01   0.23779E-02
   0.72585E+01   0.23811E-02
   0.72585E+01   0.23844E-02
   0.72585E+01   0.23876E-02
   0.72585E+01   0.23908E-02
   0.72585E+01   0.23940E-02
   0.72585E+01   0.23972E-02
   0.72585E+01   0.24005E-02
   0.72585E+01   0.24037E-02
   0.72585E+01   0.24069E-02
   0.72585E+01   0.24102E-02
   0.72585E+01   0.24134E-02
   0.72336E+01   0.24167E-02
   0.72336E+01   0.24199E-02
   0.72336E+01   0.24232E-02
   0.72336E+01   0.24265E-02
   0.72336E+01   0.24297E-02
   0.72336E+01   0.24330E-02
   0.72336E+01   0.24363E-02
   0.72336E+01   0.24396E-02
   0.72336E+01   0.24429E-02
   0.72336E+01   0.24462E-02
   0.72336E+01   0.24495E-02
   0.72336E+01   0.24528E-02
   0.72336E+01   0.24561E-02
   0.72336E+01   0.24594E-02
   0.72086E+01   0.24627E-02
   0.72086E+01   0.24660E-02
   0.72086E+01   0.24693E-02
   0.72086E+01   0.24727E-02
   0.72086E+01   0.24760E-02
   0.72086E+01   0.24793E-02
   0.72086E+01   0.24827E-02
   0.72086E+01   0.24860E-02
   0.72086E+01   0.24894E-02
   0.72086E+01   0.24927E-02
   0.72086E+01   0.24961E-02
   0.72086E+01   0.24994E-02
   0.72086E+01   0.25028E-02
   0.72086E+01   0.25062E-02
   0.72086E+01   0.25096E-02
   0.71836E+01   0.25129E-02
   0.71836E+01   0.25163E-02
   0.71836E+01   0.25197E-02
   0.71836E+01   0.25231E-02
   0.71836E+01   0.25265E-02
   0.71836E+01   0.25299E-02
   0.71836E+01   0.25333E-02
   0.71836E+01   0.25368E-02
   0.71836E+01   0.25402E-02
   0.71836E+01   0.25436E-02
   0.71836E+01   0.25470E-02
   0.71836E+01   0.25505E-02
   0.71836E+01   0.25539E-02
   0.71836E+01   0.25573E-02
   0.71586E+01   0.25608E-02
   0.71586E+01   0.25642E-02
   0.71586E+01   0.25677E-02
   0.71586E+01   0.25712E-02
   0.71586E+01   0.25746E-02
   0.71586E+01   0.25781E-02
   0.71586E+01   0.25816E-02
   0.71586E+01   0.25850E-02
   0.71586E+01   0.25885E-02
   0.71586E+01   0.25920E-02
   0.71586E+01   0.25955E-02
   0.71586E+01   0.25990E-02
   0.71586E+01   0.26025E-02
   0.71586E+01   0.26060E-02
   0.71336E+01   0.26095E-02
   0.71336E+01   0.26130E-02
   0.71336E+01   0.26166E-02
   0.71336E+01   0.26201E-02
   0.71336E+01   0.26236E-02
   0.71336E+01   0.26272E-02
   0.71336E+01   0.26307E-02
   0.71336E+01   0.26342E-02
   0.71336E+01   0.26378E-02
   0.71336E+01   0.26414E-02
   0.71336E+01   0.26449E-02
   0.71336E+01   0.26485E-02
   0.71336E+01   0.26520E-02
   0.71336E+01   0.26556E-02
   0.71336E+01   0.26592E-02
   0.71086E+01   0.26628E-02
   0.71086E+01   0.26664E-02
   0.71086E+01   0.26700E-02
   0.71086E+01   0.26736E-02
   0.71086E+01   0.26772E-02
   0.71086E+01   0.26808E-02
   0.71086E+01   0.26844E-02
   0.71086E+01   0.26880E-02
   0.71086E+01   0.26916E-02
   0.71086E+01   0.26953E-02
   0.71086E+01   0.26989E-02
   0.71086E+01   0.27025E-02
   0.71086E+01   0.27062E-02
   0.71086E+01   0.27098E-02
   0.71086E+01   0.27135E-02
   0.70836E+01   0.27171E-02
   0.70836E+01   0.27208E-02
   0.70836E+01   0.27245E-02
   0.70836E+01   0.27281E-02
   0.70836E+01   0.27318E-02
   0.70836E+01   0.27355E-02
   0.70836E+01   0.27392E-02
   0.70836E+01   0.27429E-02
   0.70836E+01   0.27466E-02
   0.70836E+01   0.27503E-02
   0.70836E+01   0.27540E-02
   0.70836E+01   0.27577E-02
   0.70836E+01   0.27614E-02
   0.70836E+01   0.27651E-02
   0.70586E+01   0.27689E-02
   0.70586E+01   0.27726E-02
   0.70586E+01   0.27763E-02
   0.70586E+01   0.27801E-02
   0.70586E+01   0.27838E-02
   0.70586E+01   0.27876E-02
   0.70586E+01   0.27913E-02
   0.70586E+01   0.27951E-02
   0.70586E+01   0.27988E-02
   0.70586E+01   0.28026E-02
   0.70586E+01   0.28064E-02
   0.70586E+01   0.28102E-02
   0.70586E+01   0.28140E-02
   0.70586E+01   0.28178E-02
   0.70586E+01   0.28216E-02
   0.70586E+01   0.28254E-02
   0.70586E+01   0.28292E-02
   0.70586E+01   0.28330E-02
   0.70586E+01   0.28368E-02
   0.70586E+01   0.28406E-02
   0.70586E+01   0.28445E-02
   0.70586E+01   0.28483E-02
   0.70586E+01   0.28521E-02
   0.70586E+01   0.28560E-02
   0.70586E+01   0.28598E-02
   0.70586E+01   0.28637E-02
   0.70586E+01   0.28675E-02
   0.70336E+01   0.28714E-02
   0.70336E+01   0.28753E-02
   0.70336E+01   0.28791E-02
   0.70336E+01   0.28830E-02
   0.70336E+01   0.28869E-02
   0.70336E+01   0.28908E-02
   0.70336E+01   0.28947E-02
   0.70336E+01   0.28986E-02
   0.70336E+01   0.29025E-02
   0.70336E+01   0.29064E-02
   0.70336E+01   0.29103E-02
   0.70336E+01   0.29143E-02
   0.70336E+01   0.29182E-02
   0.70336E+01   0.29221E-02
   0.70336E+01   0.29261E-02
   0.70336E+01   0.29300E-02
   0.70336E+01   0.29339E-02
   0.70336E+01   0.29379E-02
   0.70336E+01   0.29419E-02
   0.70336E+01   0.29458E-02
   0.70336E+01   0.29498E-02
   0.70336E+01   0.29538E-02
   0.70336E+01   0.29578E-02
   0.70336E+01   0.29617E-02
   0.70336E+01   0.29657E-02
   0.70336E+01   0.29697E-02
   0.70336E+01   0.29737E-02
   0.70086E+01   0.29777E-02
   0.70086E+01   0.29818E-02
   0.70086E+01   0.29858E-02
   0.70086E+01   0.29898E-02
   0.70086E+01   0.29938E-02
   0.70086E+01   0.29979E-02
   0.70086E+01   0.30019E-02
   0.70086E+01   0.30059E-02
   0.70086E+01   0.30100E-02
   0.70086E+01   0.30141E-02
   0.70086E+01   0.30181E-02
   0.70086E+01   0.30222E-02
   0.70086E+01   0.30263E-02
   0.70086E+01   0.30303E-02
   0.70086E+01   0.30344E-02
   0.70086E+01   0.30385E-02
   0.70086E+01   0.30426E-02
   0.70086E+01   0.30467E-02
   0.70086E+01   0.30508E-02
   0.70086E+01   0.30549E-02
   0.70086E+01   0.30590E-02
   0.70086E+01   0.30632E-02
   0.70086E+01   0.30673E-02
   0.70086E+01   0.30714E-02
   0.69836E+01   0.30756E-02
   0.70086E+01   0.30797E-02
   0.70086E+01   0.30839E-02
   0.69836E+01   0.30880E-02
   0.69836E+01   0.30922E-02
   0.69836E+01   0.30964E-02
   0.69836E+01   0.31005E-02
   0.69836E+01   0.31047E-02
   0.69836E+01   0.31089E-02
   0.69836E+01   0.31131E-02
   0.69836E+01   0.31173E-02
   0.69836E+01   0.31215E-02
   0.69836E+01   0.31257E-02
   0.69836E+01   0.31299E-02
   0.69836E+01   0.31341E-02
   0.69836E+01   0.31383E-02
   0.69836E+01   0.31426E-02
   0.69836E+01   0.31468E-02
   0.69836E+01   0.31510E-02
   0.69836E+01   0.31553E-02
   0.69836E+01   0.31595E-02
   0.69836E+01   0.31638E-02
   0.69836E+01   0.31681E-02
   0.69836E+01   0.31723E-02
   0.69836E+01   0.31766E-02
   0.69586E+01   0.31809E-02
   0.69586E+01   0.31852E-02
   0.69586E+01   0.31895E-02
   0.69586E+01   0.31938E-02
   0.69586E+01   0.31981E-02
   0.69586E+01   0.32024E-02
   0.69586E+01   0.32067E-02
   0.69586E+01   0.32110E-02
   0.69586E+01   0.32154E-02
   0.69586E+01   0.32197E-02
   0.69586E+01   0.32240E-02
   0.69586E+01   0.32284E-02
   0.69586E+01   0.32327E-02
   0.69586E+01   0.32371E-02
   0.69586E+01   0.32414E-02
   0.69586E+01   0.32458E-02
   0.69586E+01   0.32502E-02
   0.69586E+01   0.32546E-02
   0.69586E+01   0.32590E-02
   0.69586E+01   0.32633E-02
   0.69586E+01   0.32677E-02
   0.69586E+01   0.32722E-02
   0.69586E+01   0.32766E-02
   0.69586E+01   0.32810E-02
   0.69336E+01   0.32854E-02
   0.69336E+01   0.32898E-02
   0.69336E+01   0.32943E-02
   0.69336E+01   0.32987E-02
   0.69336E+01   0.33031E-02
   0.69336E+01   0.33076E-02
   0.69336E+01   0.33121E-02
   0.69336E+01   0.33165E-02
   0.69336E+01   0.33210E-02
   0.69336E+01   0.33255E-02
   0.69336E+01   0.33300E-02
   0.69336E+01   0.33344E-02
   0.69336E+01   0.33389E-02
   0.69336E+01   0.33434E-02
   0.69086E+01   0.33479E-02
   0.69086E+01   0.33525E-02
   0.69086E+01   0.33570E-02
   0.69086E+01   0.33615E-02
   0.69086E+01   0.33660E-02
   0.69086E+01   0.33706E-02
   0.69086E+01   0.33751E-02
   0.69086E+01   0.33797E-02
   0.69086E+01   0.33842E-02
   0.69086E+01   0.33888E-02
   0.69086E+01   0.33933E-02
   0.69086E+01   0.33979E-02
   0.69086E+01   0.34025E-02
   0.69086E+01   0.34071E-02
   0.69086E+01   0.34117E-02
   0.68836E+01   0.34163E-02
   0.68836E+01   0.34209E-02
   0.68836E+01   0.34255E-02
   0.68836E+01   0.34301E-02
   0.68836E+01   0.34347E-02
   0.68836E+01   0.34394E-02
   0.68836E+01   0.34440E-02
   0.68836E+01   0.34486E-02
   0.68836E+01   0.34533E-02
   0.68836E+01   0.34579E-02
   0.68836E+01   0.34626E-02
   0.68836E+01   0.34673E-02
   0.68836E+01   0.34719E-02
   0.68836E+01   0.34766E-02
   0.68586E+01   0.34813E-02
   0.68586E+01   0.34860E-02
   0.68586E+01   0.34907E-02
   0.68586E+01   0.34954E-02
   0.68586E+01   0.35001E-02
   0.68586E+01   0.35048E-02
   0.68586E+01   0.35095E-02
   0.68586E+01   0.35143E-02
   0.68586E+01   0.35190E-02
   0.68586E+01   0.35238E-02
   0.68586E+01   0.35285E-02
   0.68586E+01   0.35333E-02
   0.68586E+01   0.35380E-02
   0.68586E+01   0.35428E-02
   0.68586E+01   0.35476E-02
   0.68586E+01   0.35523E-02
   0.68586E+01   0.35571E-02
   0.68586E+01   0.35619E-02
   0.68586E+01   0.35667E-02
   0.68586E+01   0.35715E-02
   0.68336E+01   0.35763E-02
   0.68336E+01   0.35812E-02
   0.68336E+01   0.35860E-02
   0.68336E+01   0.35908E-02
   0.68336E+01   0.35957E-02
   0.68336E+01   0.36005E-02
   0.68336E+01   0.36054E-02
   0.68336E+01   0.36102E-02
   0.68336E+01   0.36151E-02
   0.68336E+01   0.36200E-02
   0.68336E+01   0.36248E-02
   0.68336E+01   0.36297E-02
   0.68336E+01   0.36346E-02
   0.68336E+01   0.36395E-02
   0.68336E+01   0.36444E-02
   0.68336E+01   0.36493E-02
   0.68336E+01   0.36543E-02
   0.68336E+01   0.36592E-02
   0.68336E+01   0.36641E-02
   0.68336E+01   0.36691E-02
   0.68336E+01   0.36740E-02
   0.68336E+01   0.36790E-02
   0.68336E+01   0.36839E-02
   0.68336E+01   0.36889E-02
   0.68086E+01   0.36938E-02
   0.68086E+01   0.36988E-02
   0.68086E+01   0.37038E-02
   0.68086E+01   0.37088E-02
   0.68086E+01   0.37138E-02
   0.68086E+01   0.37188E-02
   0.68086E+01   0.37238E-02
   0.68086E+01   0.37288E-02
   0.68086E+01   0.37339E-02
   0.68086E+01   0.37389E-02
   0.68086E+01   0.37439E-02
   0.68086E+01   0.37490E-02
   0.68086E+01   0.37540E-02
   0.68086E+01   0.37591E-02
   0.68086E+01   0.37642E-02
   0.68086E+01   0.37692E-02
   0.68086E+01   0.37743E-02
   0.68086E+01   0.37794E-02
   0.68086E+01   0.37845E-02
   0.68086E+01   0.37896E-02
   0.68086E+01   0.37947E-02
   0.68086E+01   0.37998E-02
   0.68086E+01   0.38049E-02
   0.68086E+01   0.38101E-02
   0.67836E+01   0.38152E-02
   0.67836E+01   0.38203E-02
   0.67836E+01   0.38255E-02
   0.67836E+01   0.38306E-02
   0.67836E+01   0.38358E-02
   0.67836E+01   0.38410E-02
   0.67836E+01   0.38462E-02
   0.67836E+01   0.38513E-02
   0.67836E+01   0.38565E-02
   0.67836E+01   0.38617E-02
   0.67836E+01   0.38669E-02
   0.67836E+01   0.38721E-02
   0.67836E+01   0.38774E-02
   0.67836E+01   0.38826E-02
   0.67836E+01   0.38878E-02
   0.67836E+01   0.38931E-02
   0.67836E+01   0.38983E-02
   0.67836E+01   0.39036E-02
   0.67836E+01   0.39088E-02
   0.67836E+01   0.39141E-02
   0.67836E+01   0.39194E-02
   0.67836E+01   0.39247E-02
   0.67836E+01   0.39299E-02
   0.67586E+01   0.39352E-02
   0.67586E+01   0.39405E-02
   0.67586E+01   0.39459E-02
   0.67586E+01   0.39512E-02
   0.67586E+01   0.39565E-02
   0.67586E+01   0.39618E-02
   0.67586E+01   0.39672E-02
   0.67586E+01   0.39725E-02
   0.67586E+01   0.39779E-02
   0.67586E+01   0.39832E-02
   0.67586E+01   0.39886E-02
   0.67586E+01   0.39940E-02
   0.67586E+01   0.39994E-02
   0.67586E+01   0.40048E-02
   0.67586E+01   0.40101E-02
   0.67586E+01   0.40156E-02
   0.67586E+01   0.40210E-02
   0.67586E+01   0.40264E-02
   0.67586E+01   0.40318E-02
   0.67586E+01   0.40372E-02
   0.67586E+01   0.40427E-02
   0.67586E+01   0.40481E-02
   0.67586E+01   0.40536E-02
   0.67337E+01   0.40591E-02
   0.67337E+01   0.40645E-02
   0.67337E+01   0.40700E-02
   0.67337E+01   0.40755E-02
   0.67337E+01   0.40810E-02
   0.67337E+01   0.40865E-02
   0.67337E+01   0.40920E-02
   0.67337E+01   0.40975E-02
   0.67337E+01   0.41030E-02
   0.67337E+01   0.41086E-02
   0.67337E+01   0.41141E-02
   0.67337E+01   0.41196E-02
   0.67337E+01   0.41252E-02
   0.67337E+01   0.41308E-02
   0.67337E+01   0.41363E-02
   0.67337E+01   0.41419E-02
   0.67337E+01   0.41475E-02
   0.67337E+01   0.41531E-02
   0.67337E+01   0.41587E-02
   0.67337E+01   0.41643E-02
   0.67337E+01   0.41699E-02
   0.67087E+01   0.41755E-02
   0.67087E+01   0.41811E-02
   0.67087E+01   0.41868E-02
   0.67087E+01   0.41924E-02
   0.67087E+01   0.41981E-02
   0.67087E+01   0.42037E-02
   0.67087E+01   0.42094E-02
   0.67087E+01   0.42151E-02
   0.67087E+01   0.42207E-02
   0.67087E+01   0.42264E-02
   0.67087E+01   0.42321E-02
   0.67087E+01   0.42378E-02
   0.67087E+01   0.42435E-02
   0.67087E+01   0.42493E-02
   0.67087E+01   0.42550E-02
   0.67087E+01   0.42607E-02
   0.67087E+01   0.42665E-02
   0.67087E+01   0.42722E-02
   0.67087E+01   0.42780E-02
   0.67087E+01   0.42837E-02
   0.67087E+01   0.42895E-02
   0.67087E+01   0.42953E-02
   0.67087E+01   0.43011E-02
   0.67087E+01   0.43069E-02
   0.67087E+01   0.43127E-02
   0.67087E+01   0.43185E-02
   0.66837E+01   0.43243E-02
   0.66837E+01   0.43301E-02
   0.66837E+01   0.43360E-02
   0.67087E+01   0.43418E-02
   0.66837E+01   0.43477E-02
   0.66837E+01   0.43535E-02
   0.66837E+01   0.43594E-02
   0.66837E+01   0.43653E-02
   0.66837E+01   0.43712E-02
   0.66837E+01   0.43771E-02
   0.66837E+01   0.43830E-02
   0.66837E+01   0.43889E-02
   0.66837E+01   0.43948E-02
   0.66837E+01   0.44007E-02
   0.66837E+01   0.44066E-02
   0.66837E+01   0.44126E-02
   0.66837E+01   0.44185E-02
   0.66837E+01   0.44245E-02
   0.66837E+01   0.44304E-02
   0.66837E+01   0.44364E-02
   0.66837E+01   0.44424E-02
   0.66837E+01   0.44484E-02
   0.66837E+01   0.44544E-02
   0.66837E+01   0.44604E-02
   0.66587E+01   0.44664E-02
   0.66587E+01   0.44724E-02
   0.66587E+01   0.44784E-02
   0.66587E+01   0.44845E-02
   0.66587E+01   0.44905E-02
   0.66587E+01   0.44966E-02
   0.66587E+01   0.45026E-02
   0.66587E+01   0.45087E-02
   0.66587E+01   0.45148E-02
   0.66587E+01   0.45209E-02
   0.66587E+01   0.45270E-02
   0.66587E+01   0.45331E-02
   0.66587E+01   0.45392E-02
   0.66587E+01   0.45453E-02
   0.66587E+01   0.45514E-02
   0.66587E+01   0.45575E-02
   0.66587E+01   0.45637E-02
   0.66587E+01   0.45698E-02
   0.66587E+01   0.45760E-02
   0.66587E+01   0.45822E-02
   0.66587E+01   0.45883E-02
   0.66587E+01   0.45945E-02
   0.66337E+01   0.46007E-02
   0.66337E+01   0.46069E-02
   0.66337E+01   0.46131E-02
   0.66337E+01   0.46193E-02
   0.66337E+01   0.46256E-02
   0.66337E+01   0.46318E-02
   0.66337E+01   0.46380E-02
   0.66337E+01   0.46443E-02
   0.66337E+01   0.46506E-02
   0.66337E+01   0.46568E-02
   0.66337E+01   0.46631E-02
   0.66337E+01   0.46694E-02
   0.66337E+01   0.46757E-02
   0.66337E+01   0.46820E-02
   0.66337E+01   0.46883E-02
   0.66337E+01   0.46946E-02
   0.66337E+01   0.47009E-02
   0.66337E+01   0.47073E-02
   0.66337E+01   0.47136E-02
   0.66337E+01   0.47200E-02
   0.66337E+01   0.47263E-02
   0.66337E+01   0.47327E-02
   0.66087E+01   0.47391E-02
   0.66087E+01   0.47455E-02
   0.66087E+01   0.47519E-02
   0.66087E+01   0.47583E-02
   0.66087E+01   0.47647E-02
   0.66087E+01   0.47711E-02
   0.66087E+01   0.47775E-02
   0.66087E+01   0.47840E-02
   0.66087E+01   0.47904E-02
   0.66087E+01   0.47969E-02
   0.66087E+01   0.48033E-02
   0.66087E+01   0.48098E-02
   0.66087E+01   0.48163E-02
   0.66087E+01   0.48228E-02
   0.66087E+01   0.48293E-02
   0.66087E+01   0.48358E-02
   0.66087E+01   0.48423E-02
   0.66087E+01   0.48488E-02
   0.66087E+01   0.48554E-02
   0.66087E+01   0.48619E-02
   0.66087E+01   0.48685E-02
   0.65837E+01   0.48750E-02
   0.65837E+01   0.48816E-02
   0.65837E+01   0.48882E-02
   0.65837E+01   0.48948E-02
   0.65837E+01   0.49014E-02
   0.65837E+01   0.49080E-02
   0.65837E+01   0.49146E-02
   0.65837E+01   0.49212E-02
   0.65837E+01   0.49279E-02
   0.65837E+01   0.49345E-02
   0.65837E+01   0.49411E-02
   0.65837E+01   0.49478E-02
   0.65837E+01   0.49545E-02
   0.65837E+01   0.49612E-02
   0.65837E+01   0.49678E-02
   0.65837E+01   0.49745E-02
   0.65837E+01   0.49812E-02
   0.65837E+01   0.49880E-02
   0.65837E+01   0.49947E-02
   0.65837E+01   0.50014E-02
   0.65837E+01   0.50081E-02
   0.65587E+01   0.50149E-02
   0.65587E+01   0.50217E-02
   0.65587E+01   0.50284E-02
   0.65587E+01   0.50352E-02
   0.65587E+01   0.50420E-02
   0.65587E+01   0.50488E-02
   0.65587E+01   0.50556E-02
   0.65587E+01   0.50624E-02
   0.65587E+01   0.50692E-02
   0.65587E+01   0.50761E-02
   0.65587E+01   0.50829E-02
   0.65587E+01   0.50898E-02
   0.65587E+01   0.50966E-02
   0.65587E+01   0.51035E-02
   0.65587E+01   0.51104E-02
   0.65587E+01   0.51172E-02
   0.65587E+01   0.51241E-02
   0.65587E+01   0.51310E-02
   0.65587E+01   0.51380E-02
   0.65587E+01   0.51449E-02
   0.65587E+01   0.51518E-02
   0.65587E+01   0.51588E-02
   0.65587E+01   0.51657E-02
   0.65587E+01   0.51727E-02
   0.65587E+01   0.51797E-02
   0.65587E+01   0.51866E-02
   0.65587E+01   0.51936E-02
   0.65587E+01   0.52006E-02
   0.65587E+01   0.52076E-02
   0.65587E+01   0.52147E-02
   0.65337E+01   0.52217E-02
   0.65337E+01   0.52287E-02
   0.65587E+01   0.52358E-02
   0.65337E+01   0.52428E-02
   0.65337E+01   0.52499E-02
   0.65337E+01   0.52570E-02
   0.65337E+01   0.52641E-02
   0.65337E+01   0.52711E-02
   0.65337E+01   0.52783E-02
   0.65337E+01   0.52854E-02
   0.65337E+01   0.52925E-02
   0.65337E+01   0.52996E-02
   0.65337E+01   0.53068E-02
   0.65337E+01   0.53139E-02
   0.65337E+01   0.53211E-02
   0.65337E+01   0.53283E-02
   0.65337E+01   0.53354E-02
   0.65337E+01   0.53426E-02
   0.65337E+01   0.53498E-02
   0.65337E+01   0.53570E-02
   0.65337E+01   0.53643E-02
   0.65337E+01   0.53715E-02
   0.65337E+01   0.53787E-02
   0.65337E+01   0.53860E-02
   0.65337E+01   0.53932E-02
   0.65337E+01   0.54005E-02
   0.65337E+01   0.54078E-02
   0.65337E+01   0.54151E-02
   0.65337E+01   0.54224E-02
   0.65337E+01   0.54297E-02
   0.65087E+01   0.54370E-02
   0.65087E+01   0.54443E-02
   0.65087E+01   0.54517E-02
   0.65087E+01   0.54590E-02
   0.65087E+01   0.54664E-02
   0.65087E+01   0.54737E-02
   0.65087E+01   0.54811E-02
   0.65087E+01   0.54885E-02
   0.65087E+01   0.54959E-02
   0.65087E+01   0.55033E-02
   0.65087E+01   0.55107E-02
   0.65087E+01   0.55181E-02
   0.65087E+01   0.55256E-02
   0.65087E+01   0.55330E-02
   0.65087E+01   0.55405E-02
   0.65087E+01   0.55480E-02
   0.65087E+01   0.55554E-02
   0.65087E+01   0.55629E-02
   0.65087E+01   0.55704E-02
   0.65087E+01   0.55779E-02
   0.65087E+01   0.55854E-02
   0.65087E+01   0.55930E-02
   0.65087E+01   0.56005E-02
   0.65087E+01   0.56081E-02
   0.65087E+01   0.56156E-02
   0.65087E+01   0.56232E-02
   0.65087E+01   0.56308E-02
   0.64837E+01   0.56384E-02
   0.64837E+01   0.56460E-02
   0.64837E+01   0.56536E-02
   0.64837E+01   0.56612E-02
   0.64837E+01   0.56688E-02
   0.64837E+01   0.56765E-02
   0.64837E+01   0.56841E-02
   0.64837E+01   0.56918E-02
   0.64837E+01   0.56994E-02
   0.64837E+01   0.57071E-02
   0.64837E+01   0.57148E-02
   0.64837E+01   0.57225E-02
   0.64837E+01   0.57302E-02
   0.64837E+01   0.57380E-02
   0.64837E+01   0.57457E-02
   0.64837E+01   0.57534E-02
   0.64837E+01   0.57612E-02
   0.64837E+01   0.57689E-02
   0.64837E+01   0.57767E-02
   0.64837E+01   0.57845E-02
   0.64837E+01   0.57923E-02
   0.64587E+01   0.58001E-02
   0.64587E+01   0.58079E-02
   0.64587E+01   0.58158E-02
   0.64587E+01   0.58236E-02
   0.64587E+01   0.58314E-02
   0.64587E+01   0.58393E-02
   0.64587E+01   0.58472E-02
   0.64587E+01   0.58551E-02
   0.64587E+01   0.58629E-02
   0.64587E+01   0.58709E-02
   0.64587E+01   0.58788E-02
   0.64587E+01   0.58867E-02
   0.64587E+01   0.58946E-02
   0.64587E+01   0.59026E-02
   0.64587E+01   0.59105E-02
   0.64587E+01   0.59185E-02
   0.64587E+01   0.59265E-02
   0.64587E+01   0.59345E-02
   0.64587E+01   0.59425E-02
   0.64587E+01   0.59505E-02
   0.64587E+01   0.59585E-02
   0.64587E+01   0.59665E-02
   0.64587E+01   0.59746E-02
   0.64587E+01   0.59826E-02
   0.64587E+01   0.59907E-02
   0.64587E+01   0.59987E-02
   0.64587E+01   0.60068E-02
   0.64587E+01   0.60149E-02
   0.64587E+01   0.60230E-02
   0.64337E+01   0.60311E-02
   0.64337E+01   0.60393E-02
   0.64337E+01   0.60474E-02
   0.64337E+01   0.60556E-02
   0.64337E+01   0.60637E-02
   0.64337E+01   0.60719E-02
   0.64337E+01   0.60801E-02
   0.64337E+01   0.60883E-02
   0.64337E+01   0.60965E-02
   0.64337E+01   0.61047E-02
   0.64337E+01   0.61129E-02
   0.64337E+01   0.61212E-02
   0.64337E+01   0.61294E-02
   0.64337E+01   0.61377E-02
   0.64337E+01   0.61460E-02
   0.64337E+01   0.61542E-02
   0.64337E+01   0.61625E-02
   0.64337E+01   0.61708E-02
   0.64337E+01   0.61792E-02
   0.64337E+01   0.61875E-02
   0.64337E+01   0.61958E-02
   0.64337E+01   0.62042E-02
   0.64337E+01   0.62125E-02
   0.64337E+01   0.62209E-02
   0.64337E+01   0.62293E-02
   0.64337E+01   0.62377E-02
   0.64337E+01   0.62461E-02
   0.64337E+01   0.62545E-02
   0.64087E+01   0.62629E-02
   0.64087E+01   0.62714E-02
   0.64087E+01   0.62798E-02
   0.64087E+01   0.62883E-02
   0.64087E+01   0.62968E-02
   0.64087E+01   0.63053E-02
   0.64087E+01   0.63138E-02
   0.64087E+01   0.63223E-02
   0.64087E+01   0.63308E-02
   0.64087E+01   0.63393E-02
   0.64087E+01   0.63479E-02
   0.64087E+01   0.63564E-02
   0.64087E+01   0.63650E-02
   0.64087E+01   0.63736E-02
   0.64087E+01   0.63822E-02
   0.64087E+01   0.63908E-02
   0.64087E+01   0.63994E-02
   0.64087E+01   0.64080E-02
   0.64087E+01   0.64166E-02
   0.64087E+01   0.64253E-02
   0.64087E+01   0.64339E-02
   0.64087E+01   0.64426E-02
   0.64087E+01   0.64513E-02
   0.64087E+01   0.64600E-02
   0.64087E+01   0.64687E-02
   0.64087E+01   0.64774E-02
   0.64087E+01   0.64862E-02
   0.63837E+01   0.64949E-02
   0.63837E+01   0.65036E-02
   0.63837E+01   0.65124E-02
   0.63837E+01   0.65212E-02
   0.63837E+01   0.65300E-02
   0.63837E+01   0.65388E-02
   0.63837E+01   0.65476E-02
   0.63837E+01   0.65564E-02
   0.63837E+01   0.65653E-02
   0.63837E+01   0.65741E-02
   0.63837E+01   0.65830E-02
   0.63837E+01   0.65918E-02
   0.63837E+01   0.66007E-02
   0.63837E+01   0.66096E-02
   0.63837E+01   0.66185E-02
   0.63837E+01   0.66274E-02
   0.63837E+01   0.66364E-02
   0.63837E+01   0.66453E-02
   0.63837E+01   0.66543E-02
   0.63837E+01   0.66633E-02
   0.63837E+01   0.66722E-02
   0.63837E+01   0.66812E-02
   0.63837E+01   0.66902E-02
   0.63837E+01   0.66992E-02
   0.63837E+01   0.67083E-02
   0.63837E+01   0.67173E-02
   0.63837E+01   0.67264E-02
   0.63837E+01   0.67354E-02
   0.63837E+01   0.67445E-02
   0.63837E+01   0.67536E-02
   0.63837E+01   0.67627E-02
   0.63837E+01   0.67718E-02
   0.63837E+01   0.67809E-02
   0.63837E+01   0.67901E-02
   0.63587E+01   0.67992E-02
   0.63587E+01   0.68084E-02
   0.63587E+01   0.68176E-02
   0.63587E+01   0.68268E-02
   0.63587E+01   0.68360E-02
   0.63587E+01   0.68452E-02
   0.63587E+01   0.68544E-02
   0.63587E+01   0.68636E-02
   0.63587E+01   0.68729E-02
   0.63587E+01   0.68822E-02
   0.63587E+01   0.68914E-02
   0.63587E+01   0.69007E-02
   0.63587E+01   0.69100E-02
   0.63587E+01   0.69193E-02
   0.63587E+01   0.69287E-02
   0.63587E+01   0.69380E-02
   0.63587E+01   0.69474E-02
   0.63587E+01   0.69567E-02
   0.63587E+01   0.69661E-02
   0.63587E+01   0.69755E-02
   0.63587E+01   0.69849E-02
   0.63587E+01   0.69943E-02
   0.63587E+01   0.70037E-02
   0.63587E+01   0.70132E-02
   0.63587E+01   0.70226E-02
   0.63587E+01   0.70321E-02
   0.63587E+01   0.70416E-02
   0.63587E+01   0.70511E-02
   0.63587E+01   0.70606E-02
   0.63587E+01   0.70701E-02
   0.63587E+01   0.70796E-02
   0.63587E+01   0.70891E-02
   0.63587E+01   0.70987E-02
   0.63587E+01   0.71083E-02
   0.63337E+01   0.71178E-02
   0.63337E+01   0.71274E-02
   0.63337E+01   0.71370E-02
   0.63337E+01   0.71467E-02
   0.63337E+01   0.71563E-02
   0.63337E+01   0.71659E-02
   0.63337E+01   0.71756E-02
   0.63337E+01   0.71853E-02
   0.63337E+01   0.71950E-02
   0.63337E+01   0.72047E-02
   0.63337E+01   0.72144E-02
   0.63337E+01   0.72241E-02
   0.63337E+01   0.72338E-02
   0.63337E+01   0.72436E-02
   0.63337E+01   0.72533E-02
   0.63337E+01   0.72631E-02
   0.63337E+01   0.72729E-02
   0.63337E+01   0.72827E-02
   0.63337E+01   0.72925E-02
   0.63337E+01   0.73024E-02
   0.63337E+01   0.73122E-02
   0.63337E+01   0.73220E-02
   0.63337E+01   0.73319E-02
   0.63337E+01   0.73418E-02
   0.63337E+01   0.73517E-02
   0.63337E+01   0.73616E-02
   0.63337E+01   0.73715E-02
   0.63087E+01   0.73815E-02
   0.63087E+01   0.73914E-02
   0.63087E+01   0.74014E-02
   0.63087E+01   0.74113E-02
   0.63087E+01   0.74213E-02
   0.63087E+01   0.74313E-02
   0.63087E+01   0.74414E-02
   0.63087E+01   0.74514E-02
   0.63087E+01   0.74614E-02
   0.63087E+01   0.74715E-02
   0.63087E+01   0.74816E-02
   0.63087E+01   0.74916E-02
   0.63087E+01   0.75017E-02
   0.63087E+01   0.75118E-02
   0.63087E+01   0.75220E-02
   0.63087E+01   0.75321E-02
   0.63087E+01   0.75423E-02
   0.63087E+01   0.75524E-02
   0.63087E+01   0.75626E-02
   0.63087E+01   0.75728E-02
   0.63087E+01   0.75830E-02
   0.63087E+01   0.75932E-02
   0.63087E+01   0.76035E-02
   0.63087E+01   0.76137E-02
   0.63087E+01   0.76240E-02
   0.63087E+01   0.76342E-02
   0.63087E+01   0.76445E-02
   0.63087E+01   0.76548E-02
   0.63087E+01   0.76652E-02
   0.63087E+01   0.76755E-02
   0.63087E+01   0.76858E-02
   0.62837E+01   0.76962E-02
   0.62837E+01   0.77066E-02
   0.62837E+01   0.77169E-02
   0.62837E+01   0.77273E-02
   0.62837E+01   0.77378E-02
   0.62837E+01   0.77482E-02
   0.62837E+01   0.77586E-02
   0.62837E+01   0.77691E-02
   0.62837E+01   0.77796E-02
   0.62837E+01   0.77900E-02
   0.62837E+01   0.78005E-02
   0.62837E+01   0.78111E-02
   0.62837E+01   0.78216E-02
   0.62837E+01   0.78321E-02
   0.62837E+01   0.78427E-02
   0.62837E+01   0.78533E-02
   0.62837E+01   0.78638E-02
   0.62837E+01   0.78744E-02
   0.62837E+01   0.78851E-02
   0.62837E+01   0.78957E-02
   0.62837E+01   0.79063E-02
   0.62837E+01   0.79170E-02
   0.62837E+01   0.79277E-02
   0.62837E+01   0.79383E-02
   0.62837E+01   0.79490E-02
   0.62837E+01   0.79597E-02
   0.62837E+01   0.79705E-02
   0.62837E+01   0.79812E-02
   0.62837E+01   0.79920E-02
   0.62837E+01   0.80027E-02
   0.62837E+01   0.80135E-02
   0.62837E+01   0.80243E-02
   0.62837E+01   0.80352E-02
   0.62837E+01   0.80460E-02
   0.62837E+01   0.80568E-02
   0.62587E+01   0.80677E-02
   0.62587E+01   0.80786E-02
   0.62587E+01   0.80894E-02
   0.62587E+01   0.81003E-02
   0.62587E+01   0.81113E-02
   0.62587E+01   0.81222E-02
   0.62587E+01   0.81331E-02
   0.62587E+01   0.81441E-02
   0.62587E+01   0.81551E-02
   0.62587E+01   0.81661E-02
   0.62587E+01   0.81771E-02
   0.62587E+01   0.81881E-02
   0.62587E+01   0.81991E-02
   0.62587E+01   0.82102E-02
   0.62587E+01   0.82213E-02
   0.62587E+01   0.82323E-02
   0.62587E+01   0.82434E-02
   0.62587E+01   0.82545E-02
   0.62587E+01   0.82657E-02
   0.62587E+01   0.82768E-02
   0.62587E+01   0.82880E-02
   0.62587E+01   0.82991E-02
   0.62587E+01   0.83103E-02
   0.62587E+01   0.83215E-02
   0.62587E+01   0.83327E-02
   0.62587E+01   0.83440E-02
   0.62587E+01   0.83552E-02
   0.62587E+01   0.83665E-02
   0.62587E+01   0.83778E-02
   0.62587E+01   0.83890E-02
   0.62587E+01   0.84003E-02
   0.62587E+01   0.84117E-02
   0.62587E+01   0.84230E-02
   0.62587E+01   0.84344E-02
   0.62587E+01   0.84457E-02
   0.62587E+01   0.84571E-02
   0.62587E+01   0.84685E-02
   0.62587E+01   0.84799E-02
   0.62587E+01   0.84914E-02
   0.62587E+01   0.85028E-02
   0.62338E+01   0.85143E-02
   0.62338E+01   0.85257E-02
   0.62338E+01   0.85372E-02
   0.62338E+01   0.85487E-02
   0.62338E+01   0.85603E-02
   0.62338E+01   0.85718E-02
   0.62338E+01   0.85833E-02
   0.62338E+01   0.85949E-02
   0.62338E+01   0.86065E-02
   0.62338E+01   0.86181E-02
   0.62338E+01   0.86297E-02
   0.62338E+01   0.86413E-02
   0.62338E+01   0.86530E-02
   0.62338E+01   0.86647E-02
   0.62338E+01   0.86763E-02
   0.62338E+01   0.86880E-02
   0.62338E+01   0.86997E-02
   0.62338E+01   0.87115E-02
   0.62338E+01   0.87232E-02
   0.62338E+01   0.87350E-02
   0.62338E+01   0.87467E-02
   0.62338E+01   0.87585E-02
   0.62338E+01   0.87703E-02
   0.62338E+01   0.87821E-02
   0.62338E+01   0.87940E-02
   0.62338E+01   0.88058E-02
   0.62338E+01   0.88177E-02
   0.62338E+01   0.88296E-02
   0.62338E+01   0.88415E-02
   0.62338E+01   0.88534E-02
   0.62338E+01   0.88653E-02
   0.62338E+01   0.88773E-02
   0.62338E+01   0.88893E-02
   0.62338E+01   0.89012E-02
   0.62338E+01   0.89132E-02
   0.62338E+01   0.89252E-02
   0.62088E+01   0.89373E-02
   0.62338E+01   0.89493E-02
   0.62088E+01   0.89614E-02
   0.62088E+01   0.89735E-02
   0.62088E+01   0.89856E-02
   0.62088E+01   0.89977E-02
   0.62088E+01   0.90098E-02
   0.62088E+01   0.90219E-02
   0.62088E+01   0.90341E-02
   0.62088E+01   0.90463E-02
   0.62088E+01   0.90585E-02
   0.62088E+01   0.90707E-02
   0.62088E+01   0.90829E-02
   0.62088E+01   0.90951E-02
   0.62088E+01   0.91074E-02
   0.62088E+01   0.91197E-02
   0.62088E+01   0.91320E-02
   0.62088E+01   0.91443E-02
   0.62088E+01   0.91566E-02
   0.62088E+01   0.91689E-02
   0.62088E+01   0.91813E-02
   0.62088E+01   0.91937E-02
   0.62088E+01   0.92061E-02
   0.62088E+01   0.92185E-02
   0.62088E+01   0.92309E-02
   0.62088E+01   0.92433E-02
   0.62088E+01   0.92558E-02
   0.62088E+01   0.92683E-02
   0.62088E+01   0.92808E-02
   0.62088E+01   0.92933E-02
   0.62088E+01   0.93058E-02
   0.62088E+01   0.93183E-02
   0.62088E+01   0.93309E-02
   0.62088E+01   0.93435E-02
   0.62088E+01   0.93561E-02
   0.62088E+01   0.93687E-02
   0.62088E+01   0.93813E-02
   0.62088E+01   0.93939E-02
   0.61838E+01   0.94066E-02
   0.61838E+01   0.94193E-02
   0.61838E+01   0.94320E-02
   0.61838E+01   0.94447E-02
   0.61838E+01   0.94574E-02
   0.61838E+01   0.94702E-02
   0.61838E+01   0.94829E-02
   0.61838E+01   0.94957E-02
   0.61838E+01   0.95085E-02
   0.61838E+01   0.95213E-02
   0.61838E+01   0.95342E-02
   0.61838E+01   0.95470E-02
   0.61838E+01   0.95599E-02
   0.61838E+01   0.95728E-02
   0.61838E+01   0.95857E-02
   0.61838E+01   0.95986E-02
   0.61838E+01   0.96115E-02
   0.61838E+01   0.96245E-02
   0.61838E+01   0.96374E-02
   0.61838E+01   0.96504E-02
   0.61838E+01   0.96634E-02
   0.61838E+01   0.96765E-02
   0.61838E+01   0.96895E-02
   0.61838E+01   0.97026E-02
   0.61838E+01   0.97156E-02
   0.61838E+01   0.97287E-02
   0.61838E+01   0.97419E-02
   0.61838E+01   0.97550E-02
   0.61838E+01   0.97681E-02
   0.61838E+01   0.97813E-02
   0.61838E+01   0.97945E-02
   0.61838E+01   0.98077E-02
   0.61838E+01   0.98209E-02
   0.61838E+01   0.98341E-02
   0.61838E+01   0.98474E-02
   0.61838E+01   0.98607E-02
   0.61838E+01   0.98740E-02
   0.61838E+01   0.98873E-02
   0.61838E+01   0.99006E-02
   0.61838E+01   0.99139E-02
   0.61838E+01   0.99273E-02
   0.61838E+01   0.99407E-02
   0.61838E+01   0.99541E-02
   0.61588E+01   0.99675E-02
   0.61588E+01   0.99809E-02
   0.61588E+01   0.99944E-02
   0.61588E+01   0.10008E-01
   0.61588E+01   0.10021E-01
   0.61588E+01   0.10035E-01
   0.61588E+01   0.10048E-01
   0.61588E+01   0.10062E-01
   0.61588E+01   0.10075E-01
   0.61588E+01   0.10089E-01
   0.61588E+01   0.10103E-01
   0.61588E+01   0.10116E-01
   0.61588E+01   0.10130E-01
   0.61588E+01   0.10144E-01
   0.61588E+01   0.10157E-01
   0.61588E+01   0.10171E-01
   0.61588E+01   0.10185E-01
   0.61588E+01   0.10198E-01
   0.61588E+01   0.10212E-01
   0.61588E+01   0.10226E-01
   0.61588E+01   0.10240E-01
   0.61588E+01   0.10253E-01
   0.61588E+01   0.10267E-01
   0.61588E+01   0.10281E-01
   0.61588E+01   0.10295E-01
   0.61588E+01   0.10309E-01
   0.61588E+01   0.10323E-01
   0.61588E+01   0.10337E-01
   0.61588E+01   0.10351E-01
   0.61588E+01   0.10365E-01
   0.61588E+01   0.10378E-01
   0.61588E+01   0.10392E-01
   0.61588E+01   0.10406E-01
   0.61588E+01   0.10421E-01
   0.61588E+01   0.10435E-01
   0.61588E+01   0.10449E-01
   0.61588E+01   0.10463E-01
   0.61588E+01   0.10477E-01
   0.61588E+01   0.10491E-01
   0.61588E+01   0.10505E-01
   0.61588E+01   0.10519E-01
   0.61588E+01   0.10533E-01
   0.61588E+01   0.10548E-01
   0.61588E+01   0.10562E-01
   0.61588E+01   0.10576E-01
   0.61588E+01   0.10590E-01
   0.61588E+01   0.10605E-01
   0.61588E+01   0.10619E-01
   0.61588E+01   0.10633E-01
   0.61588E+01   0.10648E-01
   0.61588E+01   0.10662E-01
   0.61588E+01   0.10676E-01
   0.61588E+01   0.10691E-01
   0.61588E+01   0.10705E-01
   0.61338E+01   0.10719E-01
   0.61338E+01   0.10734E-01
   0.61338E+01   0.10748E-01
   0.61338E+01   0.10763E-01
   0.61338E+01   0.10777E-01
   0.61338E+01   0.10792E-01
   0.61338E+01   0.10806E-01
   0.61338E+01   0.10821E-01
   0.61338E+01   0.10836E-01
   0.61338E+01   0.10850E-01
   0.61338E+01   0.10865E-01
   0.61338E+01   0.10879E-01
   0.61338E+01   0.10894E-01
   0.61338E+01   0.10909E-01
   0.61338E+01   0.10924E-01
   0.61338E+01   0.10938E-01
   0.61338E+01   0.10953E-01
   0.61338E+01   0.10968E-01
   0.61338E+01   0.10983E-01
   0.61338E+01   0.10997E-01
   0.61338E+01   0.11012E-01
   0.61338E+01   0.11027E-01
   0.61338E+01   0.11042E-01
   0.61338E+01   0.11057E-01
   0.61338E+01   0.11072E-01
   0.61338E+01   0.11087E-01
   0.61338E+01   0.11102E-01
   0.61338E+01   0.11116E-01
   0.61338E+01   0.11131E-01
   0.61338E+01   0.11146E-01
   0.61338E+01   0.11161E-01
   0.61338E+01   0.11177E-01
   0.61338E+01   0.11192E-01
   0.61338E+01   0.11207E-01
   0.61338E+01   0.11222E-01
   0.61338E+01   0.11237E-01
   0.61338E+01   0.11252E-01
   0.61338E+01   0.11267E-01
   0.61338E+01   0.11282E-01
   0.61338E+01   0.11298E-01
   0.61338E+01   0.11313E-01
   0.61338E+01   0.11328E-01
   0.61338E+01   0.11343E-01
   0.61338E+01   0.11359E-01
   0.61088E+01   0.11374E-01
   0.61088E+01   0.11389E-01
   0.61338E+01   0.11405E-01
   0.61088E+01   0.11420E-01
   0.61088E+01   0.11435E-01
   0.61088E+01   0.11451E-01
   0.61088E+01   0.11466E-01
   0.61088E+01   0.11482E-01
   0.61088E+01   0.11497E-01
   0.61088E+01   0.11513E-01
   0.61088E+01   0.11528E-01
   0.61088E+01   0.11544E-01
   0.61088E+01   0.11559E-01
   0.61088E+01   0.11575E-01
   0.61088E+01   0.11590E-01
   0.61088E+01   0.11606E-01
   0.61088E+01   0.11622E-01
   0.61088E+01   0.11637E-01
   0.61088E+01   0.11653E-01
   0.61088E+01   0.11669E-01
   0.61088E+01   0.11684E-01
   0.61088E+01   0.11700E-01
   0.61088E+01   0.11716E-01
   0.61088E+01   0.11732E-01
   0.61088E+01   0.11748E-01
   0.61088E+01   0.11763E-01
   0.61088E+01   0.11779E-01
   0.61088E+01   0.11795E-01
   0.61088E+01   0.11811E-01
   0.61088E+01   0.11827E-01
   0.61088E+01   0.11843E-01
   0.61088E+01   0.11859E-01
   0.61088E+01   0.11875E-01
   0.61088E+01   0.11891E-01
   0.61088E+01   0.11907E-01
   0.61088E+01   0.11923E-01
   0.61088E+01   0.11939E-01
   0.61088E+01   0.11955E-01
   0.61088E+01   0.11971E-01
   0.61088E+01   0.11987E-01
   0.61088E+01   0.12004E-01
   0.61088E+01   0.12020E-01
   0.61088E+01   0.12036E-01
   0.61088E+01   0.12052E-01
   0.61088E+01   0.12068E-01
   0.61088E+01   0.12085E-01
   0.61088E+01   0.12101E-01
   0.61088E+01   0.12117E-01
   0.61088E+01   0.12134E-01
   0.61088E+01   0.12150E-01
   0.61088E+01   0.12166E-01
   0.61088E+01   0.12183E-01
   0.61088E+01   0.12199E-01
   0.61088E+01   0.12216E-01
   0.61088E+01   0.12232E-01
   0.61088E+01   0.12249E-01
   0.61088E+01   0.12265E-01
   0.61088E+01   0.12282E-01
   0.60838E+01   0.12298E-01
   0.60838E+01   0.12315E-01
   0.60838E+01   0.12331E-01
   0.60838E+01   0.12348E-01
   0.60838E+01   0.12365E-01
   0.60838E+01   0.12381E-01
   0.60838E+01   0.12398E-01
   0.60838E+01   0.12415E-01
   0.60838E+01   0.12431E-01
   0.60838E+01   0.12448E-01
   0.60838E+01   0.12465E-01
   0.60838E+01   0.12482E-01
   0.60838E+01   0.12498E-01
   0.60838E+01   0.12515E-01
   0.60838E+01   0.12532E-01
   0.60838E+01   0.12549E-01
   0.60838E+01   0.12566E-01
   0.60838E+01   0.12583E-01
   0.60838E+01   0.12600E-01
   0.60838E+01   0.12617E-01
   0.60838E+01   0.12634E-01
   0.60838E+01   0.12651E-01
   0.60838E+01   0.12668E-01
   0.60838E+01   0.12685E-01
   0.60838E+01   0.12702E-01
   0.60838E+01   0.12719E-01
   0.60838E+01   0.12736E-01
   0.60838E+01   0.12754E-01
   0.60838E+01   0.12771E-01
   0.60838E+01   0.12788E-01
   0.60838E+01   0.12805E-01
   0.60838E+01   0.12822E-01
   0.60838E+01   0.12840E-01
   0.60838E+01   0.12857E-01
   0.60838E+01   0.12874E-01
   0.60838E+01   0.12892E-01
   0.60838E+01   0.12909E-01
   0.60838E+01   0.12926E-01
   0.60838E+01   0.12944E-01
   0.60838E+01   0.12961E-01
   0.60838E+01   0.12979E-01
   0.60838E+01   0.12996E-01
   0.60838E+01   0.13014E-01
   0.60838E+01   0.13031E-01
   0.60838E+01   0.13049E-01
   0.60838E+01   0.13067E-01
   0.60838E+01   0.13084E-01
   0.60838E+01   0.13102E-01
   0.60838E+01   0.13119E-01
   0.60838E+01   0.13137E-01
   0.60838E+01   0.13155E-01
   0.60838E+01   0.13173E-01
   0.60838E+01   0.13190E-01
   0.60838E+01   0.13208E-01
   0.60838E+01   0.13226E-01
   0.60838E+01   0.13244E-01
   0.60838E+01   0.13262E-01
   0.60838E+01   0.13279E-01
   0.60838E+01   0.13297E-01
   0.60838E+01   0.13315E-01
   0.60838E+01   0.13333E-01
   0.60838E+01   0.13351E-01
   0.60838E+01   0.13369E-01
   0.60838E+01   0.13387E-01
   0.60838E+01   0.13405E-01
   0.60838E+01   0.13423E-01
   0.60838E+01   0.13441E-01
   0.60838E+01   0.13460E-01
   0.60838E+01   0.13478E-01
   0.60838E+01   0.13496E-01
   0.60838E+01   0.13514E-01
   0.60838E+01   0.13532E-01
   0.60838E+01   0.13550E-01
   0.60588E+01   0.13569E-01
   0.60588E+01   0.13587E-01
   0.60588E+01   0.13605E-01
   0.60588E+01   0.13624E-01
   0.60588E+01   0.13642E-01
   0.60588E+01   0.13660E-01
   0.60588E+01   0.13679E-01
   0.60588E+01   0.13697E-01
   0.60838E+01   0.13716E-01
   0.60588E+01   0.13734E-01
   0.60588E+01   0.13753E-01
   0.60588E+01   0.13771E-01
   0.60588E+01   0.13790E-01
   0.60588E+01   0.13808E-01
   0.60588E+01   0.13827E-01
   0.60588E+01   0.13846E-01
   0.60588E+01   0.13864E-01
   0.60588E+01   0.13883E-01
   0.60588E+01   0.13902E-01
   0.60588E+01   0.13920E-01
   0.60588E+01   0.13939E-01
   0.60588E+01   0.13958E-01
   0.60588E+01   0.13977E-01
   0.60588E+01   0.13996E-01
   0.60588E+01   0.14015E-01
   0.60588E+01   0.14033E-01
   0.60588E+01   0.14052E-01
   0.60588E+01   0.14071E-01
   0.60588E+01   0.14090E-01
   0.60588E+01   0.14109E-01
   0.60588E+01   0.14128E-01
   0.60588E+01   0.14147E-01
   0.60588E+01   0.14166E-01
   0.60588E+01   0.14185E-01
   0.60588E+01   0.14205E-01
   0.60588E+01   0.14224E-01
   0.60588E+01   0.14243E-01
   0.60588E+01   0.14262E-01
   0.60588E+01   0.14281E-01
   0.60588E+01   0.14301E-01
   0.60588E+01   0.14320E-01
   0.60588E+01   0.14339E-01
   0.60588E+01   0.14358E-01
   0.60588E+01   0.14378E-01
   0.60588E+01   0.14397E-01
   0.60588E+01   0.14417E-01
   0.60588E+01   0.14436E-01
   0.60588E+01   0.14455E-01
   0.60588E+01   0.14475E-01
   0.60588E+01   0.14494E-01
   0.60588E+01   0.14514E-01
   0.60588E+01   0.14534E-01
   0.60588E+01   0.14553E-01
   0.60588E+01   0.14573E-01
   0.60588E+01   0.14592E-01
   0.60588E+01   0.14612E-01
   0.60588E+01   0.14632E-01
   0.60588E+01   0.14651E-01
   0.60588E+01   0.14671E-01
   0.60588E+01   0.14691E-01
   0.60588E+01   0.14711E-01
   0.60588E+01   0.14731E-01
   0.60588E+01   0.14750E-01
   0.60588E+01   0.14770E-01
   0.60588E+01   0.14790E-01
   0.60588E+01   0.14810E-01
   0.60588E+01   0.14830E-01
   0.60588E+01   0.14850E-01
   0.60588E+01   0.14870E-01
   0.60588E+01   0.14890E-01
   0.60588E+01   0.14910E-01
   0.60588E+01   0.14930E-01
   0.60588E+01   0.14950E-01
   0.60588E+01   0.14971E-01
   0.60588E+01   0.14991E-01
   0.60588E+01   0.15011E-01
   0.60588E+01   0.15031E-01
   0.60338E+01   0.15052E-01
   0.60338E+01   0.15072E-01
   0.60338E+01   0.15092E-01
   0.60338E+01   0.15112E-01
   0.60338E+01   0.15133E-01
   0.60588E+01   0.15153E-01
   0.60338E+01   0.15174E-01
   0.60338E+01   0.15194E-01
   0.60338E+01   0.15215E-01
   0.60338E+01   0.15235E-01
   0.60338E+01   0.15256E-01
   0.60338E+01   0.15276E-01
   0.60338E+01   0.15297E-01
   0.60338E+01   0.15317E-01
   0.60338E+01   0.15338E-01
   0.60338E+01   0.15359E-01
   0.60338E+01   0.15379E-01
   0.60338E+01   0.15400E-01
   0.60338E+01   0.15421E-01
   0.60338E+01   0.15442E-01
   0.60338E+01   0.15462E-01
   0.60338E+01   0.15483E-01
   0.60338E+01   0.15504E-01
   0.60338E+01   0.15525E-01
   0.60338E+01   0.15546E-01
   0.60338E+01   0.15567E-01
   0.60338E+01   0.15588E-01
   0.60338E+01   0.15609E-01
   0.60338E+01   0.15630E-01
   0.60338E+01   0.15651E-01
   0.60338E+01   0.15672E-01
   0.60338E+01   0.15693E-01
   0.60338E+01   0.15714E-01
   0.60338E+01   0.15736E-01
   0.60338E+01   0.15757E-01
   0.60338E+01   0.15778E-01
   0.60338E+01   0.15799E-01
   0.60338E+01   0.15821E-01
   0.60338E+01   0.15842E-01
   0.60338E+01   0.15863E-01
   0.60338E+01   0.15885E-01
   0.60338E+01   0.15906E-01
   0.60338E+01   0.15928E-01
   0.60338E+01   0.15949E-01
   0.60338E+01   0.15970E-01
   0.60338E+01   0.15992E-01
   0.60338E+01   0.16014E-01
   0.60338E+01   0.16035E-01
   0.60338E+01   0.16057E-01
   0.60338E+01   0.16078E-01
   0.60338E+01   0.16100E-01
   0.60338E+01   0.16122E-01
   0.60338E+01   0.16143E-01
   0.60338E+01   0.16165E-01
   0.60338E+01   0.16187E-01
   0.60338E+01   0.16209E-01
   0.60338E+01   0.16231E-01
   0.60338E+01   0.16253E-01
   0.60338E+01   0.16274E-01
   0.60338E+01   0.16296E-01
   0.60338E+01   0.16318E-01
   0.60338E+01   0.16340E-01
   0.60338E+01   0.16362E-01
   0.60338E+01   0.16384E-01
   0.60338E+01   0.16407E-01
   0.60338E+01   0.16429E-01
   0.60338E+01   0.16451E-01
   0.60338E+01   0.16473E-01
   0.60338E+01   0.16495E-01
   0.60338E+01   0.16517E-01
   0.60338E+01   0.16540E-01
   0.60338E+01   0.16562E-01
   0.60338E+01   0.16584E-01
   0.60338E+01   0.16607E-01
   0.60338E+01   0.16629E-01
   0.60338E+01   0.16651E-01
   0.60338E+01   0.16674E-01
   0.60338E+01   0.16696E-01
   0.60338E+01   0.16719E-01
   0.60338E+01   0.16741E-01
   0.60338E+01   0.16764E-01
   0.60338E+01   0.16787E-01
   0.60338E+01   0.16809E-01
   0.60338E+01   0.16832E-01
   0.60338E+01   0.16854E-01
   0.60338E+01   0.16877E-01
   0.60338E+01   0.16900E-01
   0.60338E+01   0.16923E-01
   0.60338E+01   0.16946E-01
   0.60338E+01   0.16968E-01
   0.60338E+01   0.16991E-01
   0.60338E+01   0.17014E-01
   0.60338E+01   0.17037E-01
   0.60338E+01   0.17060E-01
   0.60338E+01   0.17083E-01
   0.60338E+01   0.17106E-01
   0.60338E+01   0.17129E-01
   0.60338E+01   0.17152E-01
   0.60338E+01   0.17175E-01
   0.60338E+01   0.17198E-01
   0.60338E+01   0.17222E-01
   0.60338E+01   0.17245E-01
   0.60338E+01   0.17268E-01
   0.60338E+01   0.17291E-01
   0.60338E+01   0.17315E-01
   0.60338E+01   0.17338E-01
   0.60338E+01   0.17361E-01
   0.60338E+01   0.17385E-01
   0.60338E+01   0.17408E-01
   0.60338E+01   0.17432E-01
   0.60338E+01   0.17455E-01
   0.60338E+01   0.17479E-01
   0.60338E+01   0.17502E-01
   0.60338E+01   0.17526E-01
   0.60338E+01   0.17549E-01
   0.60338E+01   0.17573E-01
   0.60338E+01   0.17597E-01
   0.60338E+01   0.17621E-01
   0.60338E+01   0.17644E-01
   0.60338E+01   0.17668E-01
   0.60338E+01   0.17692E-01
   0.60338E+01   0.17716E-01
   0.60338E+01   0.17740E-01
   0.60338E+01   0.17764E-01
   0.60088E+01   0.17787E-01
   0.60338E+01   0.17811E-01
   0.60338E+01   0.17835E-01
   0.60338E+01   0.17859E-01
   0.60338E+01   0.17884E-01
   0.60338E+01   0.17908E-01
   0.60338E+01   0.17932E-01
   0.60338E+01   0.17956E-01
   0.60338E+01   0.17980E-01
   0.60338E+01   0.18004E-01
   0.60338E+01   0.18029E-01
   0.60338E+01   0.18053E-01
   0.60338E+01   0.18077E-01
   0.60338E+01   0.18102E-01
   0.60338E+01   0.18126E-01
   0.60338E+01   0.18150E-01
   0.60338E+01   0.18175E-01
   0.60338E+01   0.18199E-01
   0.60338E+01   0.18224E-01
   0.60088E+01   0.18249E-01
   0.60088E+01   0.18273E-01
   0.60088E+01   0.18298E-01
   0.60088E+01   0.18322E-01
   0.60338E+01   0.18347E-01
   0.60088E+01   0.18372E-01
   0.60088E+01   0.18397E-01
   0.60338E+01   0.18421E-01
   0.60088E+01   0.18446E-01
   0.60088E+01   0.18471E-01
   0.60088E+01   0.18496E-01
   0.60088E+01   0.18521E-01
   0.60088E+01   0.18546E-01
   0.60088E+01   0.18571E-01
   0.60088E+01   0.18596E-01
   0.60088E+01   0.18621E-01
   0.60088E+01   0.18646E-01
   0.60088E+01   0.18671E-01
   0.60088E+01   0.18696E-01
   0.60088E+01   0.18722E-01
   0.60088E+01   0.18747E-01
   0.60088E+01   0.18772E-01
   0.60088E+01   0.18797E-01
   0.60088E+01   0.18823E-01
   0.60088E+01   0.18848E-01
   0.60088E+01   0.18873E-01
   0.60088E+01   0.18899E-01
   0.60088E+01   0.18924E-01
   0.60088E+01   0.18950E-01
   0.60088E+01   0.18975E-01
   0.60088E+01   0.19001E-01
   0.60088E+01   0.19027E-01
   0.60088E+01   0.19052E-01
   0.60088E+01   0.19078E-01
   0.60088E+01   0.19104E-01
   0.60088E+01   0.19129E-01
   0.60088E+01   0.19155E-01
   0.60088E+01   0.19181E-01
   0.60088E+01   0.19207E-01
   0.60088E+01   0.19233E-01
   0.60088E+01   0.19259E-01
   0.60088E+01   0.19285E-01
   0.60088E+01   0.19311E-01
   0.60088E+01   0.19337E-01
   0.60088E+01   0.19363E-01
   0.60088E+01   0.19389E-01
   0.60088E+01   0.19415E-01
   0.60088E+01   0.19441E-01
   0.60088E+01   0.19467E-01
   0.60088E+01   0.19494E-01
   0.60088E+01   0.19520E-01
   0.60088E+01   0.19546E-01
   0.60088E+01   0.19572E-01
   0.60088E+01   0.19599E-01
   0.60088E+01   0.19625E-01
   0.60088E+01   0.19652E-01
   0.60088E+01   0.19678E-01
   0.60088E+01   0.19705E-01
   0.60088E+01   0.19731E-01
   0.60088E+01   0.19758E-01
   0.60088E+01   0.19784E-01
   0.60088E+01   0.19811E-01
   0.60088E+01   0.19838E-01
   0.60088E+01   0.19865E-01
   0.60088E+01   0.19891E-01
   0.60088E+01   0.19918E-01
   0.60088E+01   0.19945E-01
   0.60088E+01   0.19972E-01
   0.60088E+01   0.19999E-01
   0.60088E+01   0.20026E-01
   0.60088E+01   0.20053E-01
   0.60088E+01   0.20080E-01
   0.60088E+01   0.20107E-01
   0.60088E+01   0.20134E-01
   0.60088E+01   0.20161E-01
   0.60088E+01   0.20188E-01
   0.60088E+01   0.20215E-01
   0.60088E+01   0.20243E-01
   0.60088E+01   0.20270E-01
   0.60088E+01   0.20297E-01
   0.60088E+01   0.20325E-01
   0.60088E+01   0.20352E-01
   0.60088E+01   0.20379E-01
   0.60088E+01   0.20407E-01
   0.60088E+01   0.20434E-01
   0.60088E+01   0.20462E-01
   0.60088E+01   0.20490E-01
   0.60088E+01   0.20517E-01
   0.60088E+01   0.20545E-01
   0.60088E+01   0.20573E-01
   0.60088E+01   0.20600E-01
   0.60088E+01   0.20628E-01
   0.60088E+01   0.20656E-01
   0.60088E+01   0.20684E-01
   0.60088E+01   0.20712E-01
   0.60088E+01   0.20739E-01
   0.60088E+01   0.20767E-01
   0.60088E+01   0.20795E-01
   0.60088E+01   0.20823E-01
   0.60088E+01   0.20852E-01
   0.60088E+01   0.20880E-01
   0.60088E+01   0.20908E-01
   0.60088E+01   0.20936E-01
   0.60088E+01   0.20964E-01
   0.60088E+01   0.20992E-01
   0.60088E+01   0.21021E-01
   0.60088E+01   0.21049E-01
   0.60088E+01   0.21077E-01
   0.60088E+01   0.21106E-01
   0.60088E+01   0.21134E-01
   0.60088E+01   0.21163E-01
   0.60088E+01   0.21191E-01
   0.60088E+01   0.21220E-01
   0.60088E+01   0.21248E-01
   0.60088E+01   0.21277E-01
   0.60088E+01   0.21306E-01
   0.60088E+01   0.21334E-01
   0.60088E+01   0.21363E-01
   0.60088E+01   0.21392E-01
   0.60088E+01   0.21421E-01
   0.60088E+01   0.21450E-01
   0.60088E+01   0.21479E-01
   0.60088E+01   0.21508E-01
   0.60088E+01   0.21537E-01
   0.60088E+01   0.21566E-01
   0.60088E+01   0.21595E-01
   0.60088E+01   0.21624E-01
   0.60088E+01   0.21653E-01
   0.60088E+01   0.21682E-01
   0.60088E+01   0.21711E-01
   0.60088E+01   0.21741E-01
   0.60088E+01   0.21770E-01
   0.60088E+01   0.21799E-01
   0.60088E+01   0.21829E-01
   0.60088E+01   0.21858E-01
   0.60088E+01   0.21887E-01
   0.60088E+01   0.21917E-01
   0.60088E+01   0.21947E-01
   0.60088E+01   0.21976E-01
   0.60088E+01   0.22006E-01
   0.60088E+01   0.22035E-01
   0.60088E+01   0.22065E-01
   0.60088E+01   0.22095E-01
   0.60088E+01   0.22125E-01
   0.60088E+01   0.22154E-01
   0.60088E+01   0.22184E-01
   0.60088E+01   0.22214E-01
   0.60088E+01   0.22244E-01
   0.60088E+01   0.22274E-01
   0.60088E+01   0.22304E-01
   0.60088E+01   0.22334E-01
   0.60088E+01   0.22364E-01
   0.60088E+01   0.22394E-01
   0.60088E+01   0.22425E-01
   0.60088E+01   0.22455E-01
   0.60088E+01   0.22485E-01
   0.60088E+01   0.22515E-01
   0.60088E+01   0.22546E-01
   0.60088E+01   0.22576E-01
   0.60088E+01   0.22607E-01
   0.60088E+01   0.22637E-01
   0.60088E+01   0.22668E-01
   0.60088E+01   0.22698E-01
   0.60088E+01   0.22729E-01
   0.60088E+01   0.22759E-01
   0.60088E+01   0.22790E-01
   0.60088E+01   0.22821E-01
   0.60088E+01   0.22851E-01
   0.60088E+01   0.22882E-01
   0.60088E+01   0.22913E-01
   0.60088E+01   0.22944E-01
   0.60088E+01   0.22975E-01
   0.60088E+01   0.23006E-01
   0.60088E+01   0.23037E-01
   0.60088E+01   0.23068E-01
   0.60088E+01   0.23099E-01
   0.60088E+01   0.23130E-01
   0.60088E+01   0.23161E-01
   0.60088E+01   0.23193E-01
   0.60338E+01   0.23224E-01
   0.60088E+01   0.23255E-01
   0.60088E+01   0.23286E-01
   0.60338E+01   0.23318E-01
   0.60338E+01   0.23349E-01
   0.60088E+01   0.23381E-01
   0.60338E+01   0.23412E-01
   0.60338E+01   0.23444E-01
   0.60338E+01   0.23475E-01
   0.60338E+01   0.23507E-01
   0.60338E+01   0.23539E-01
   0.60338E+01   0.23570E-01
   0.60338E+01   0.23602E-01
   0.60338E+01   0.23634E-01
   0.60338E+01   0.23666E-01
   0.60338E+01   0.23698E-01
   0.60338E+01   0.23730E-01
   0.60338E+01   0.23762E-01
   0.60338E+01   0.23794E-01
   0.60338E+01   0.23826E-01
   0.60338E+01   0.23858E-01
   0.60338E+01   0.23890E-01
   0.60338E+01   0.23922E-01
   0.60338E+01   0.23955E-01
   0.60338E+01   0.23987E-01
   0.60338E+01   0.24019E-01
   0.60338E+01   0.24051E-01
   0.60338E+01   0.24084E-01
   0.60338E+01   0.24116E-01
   0.60338E+01   0.24149E-01
   0.60338E+01   0.24181E-01
   0.60338E+01   0.24214E-01
   0.60338E+01   0.24247E-01
   0.60338E+01   0.24279E-01
   0.60338E+01   0.24312E-01
   0.60338E+01   0.24345E-01
   0.60338E+01   0.24378E-01
   0.60338E+01   0.24410E-01
   0.60338E+01   0.24443E-01
   0.60338E+01   0.24476E-01
   0.60338E+01   0.24509E-01
   0.60338E+01   0.24542E-01
   0.60338E+01   0.24575E-01
   0.60338E+01   0.24609E-01
   0.60338E+01   0.24642E-01
   0.60338E+01   0.24675E-01
   0.60338E+01   0.24708E-01
   0.60088E+01   0.24742E-01
   0.60338E+01   0.24775E-01
   0.60338E+01   0.24808E-01
   0.60338E+01   0.24842E-01
   0.60338E+01   0.24875E-01
   0.60338E+01   0.24909E-01
   0.60338E+01   0.24942E-01
   0.60338E+01   0.24976E-01
   0.60338E+01   0.25010E-01
   0.60338E+01   0.25043E-01
   0.60338E+01   0.25077E-01
   0.60338E+01   0.25111E-01
   0.60338E+01   0.25145E-01
   0.60338E+01   0.25179E-01
   0.60338E+01   0.25212E-01
   0.60338E+01   0.25246E-01
   0.60338E+01   0.25280E-01
   0.60338E+01   0.25315E-01
   0.60338E+01   0.25349E-01
   0.60338E+01   0.25383E-01
   0.60338E+01   0.25417E-01
   0.60338E+01   0.25451E-01
   0.60338E+01   0.25486E-01
   0.60338E+01   0.25520E-01
   0.60338E+01   0.25554E-01
   0.60338E+01   0.25589E-01
   0.60338E+01   0.25623E-01
   0.60338E+01   0.25658E-01
   0.60338E+01   0.25692E-01
   0.60338E+01   0.25727E-01
   0.60338E+01   0.25762E-01
   0.60338E+01   0.25796E-01
   0.60338E+01   0.25831E-01
   0.60338E+01   0.25866E-01
   0.60338E+01   0.25901E-01
   0.60338E+01   0.25936E-01
   0.60338E+01   0.25971E-01
   0.60338E+01   0.26006E-01
   0.60338E+01   0.26041E-01
   0.60338E+01   0.26076E-01
   0.60338E+01   0.26111E-01
   0.60338E+01   0.26146E-01
   0.60338E+01   0.26181E-01
   0.60338E+01   0.26217E-01
   0.60338E+01   0.26252E-01
   0.60338E+01   0.26287E-01
   0.60338E+01   0.26323E-01
   0.60338E+01   0.26358E-01
   0.60338E+01   0.26394E-01
   0.60338E+01   0.26429E-01
   0.60338E+01   0.26465E-01
   0.60338E+01   0.26501E-01
   0.60338E+01   0.26536E-01
   0.60338E+01   0.26572E-01
   0.60338E+01   0.26608E-01
   0.60338E+01   0.26644E-01
   0.60338E+01   0.26680E-01
   0.60338E+01   0.26716E-01
   0.60338E+01   0.26752E-01
   0.60338E+01   0.26788E-01
   0.60338E+01   0.26824E-01
   0.60338E+01   0.26860E-01
   0.60338E+01   0.26896E-01
   0.60338E+01   0.26933E-01
   0.60338E+01   0.26969E-01
   0.60338E+01   0.27005E-01
   0.60338E+01   0.27042E-01
   0.60338E+01   0.27078E-01
   0.60338E+01   0.27115E-01
   0.60338E+01   0.27151E-01
   0.60338E+01   0.27188E-01
   0.60338E+01   0.27224E-01
   0.60338E+01   0.27261E-01
   0.60338E+01   0.27298E-01
   0.60338E+01   0.27335E-01
   0.60338E+01   0.27371E-01
   0.60338E+01   0.27408E-01
   0.60338E+01   0.27445E-01
   0.60338E+01   0.27482E-01
   0.60338E+01   0.27519E-01
   0.60338E+01   0.27556E-01
   0.60338E+01   0.27594E-01
   0.60338E+01   0.27631E-01
   0.60338E+01   0.27668E-01
   0.60338E+01   0.27705E-01
   0.60338E+01   0.27743E-01
   0.60338E+01   0.27780E-01
   0.60338E+01   0.27817E-01
   0.60338E+01   0.27855E-01
   0.60338E+01   0.27892E-01
   0.60338E+01   0.27930E-01
   0.60338E+01   0.27968E-01
   0.60338E+01   0.28005E-01
   0.60338E+01   0.28043E-01
   0.60338E+01   0.28081E-01
   0.60338E+01   0.28119E-01
   0.60338E+01   0.28157E-01
   0.60338E+01   0.28195E-01
   0.60338E+01   0.28233E-01
   0.60338E+01   0.28271E-01
   0.60338E+01   0.28309E-01
   0.60338E+01   0.28347E-01
   0.60338E+01   0.28385E-01
   0.60338E+01   0.28423E-01
   0.60338E+01   0.28462E-01
   0.60338E+01   0.28500E-01
   0.60338E+01   0.28538E-01
   0.60338E+01   0.28577E-01
   0.60338E+01   0.28615E-01
   0.60338E+01   0.28654E-01
   0.60338E+01   0.28693E-01
   0.60338E+01   0.28731E-01
   0.60338E+01   0.28770E-01
   0.60338E+01   0.28809E-01
   0.60338E+01   0.28848E-01
   0.60338E+01   0.28887E-01
   0.60588E+01   0.28925E-01
   0.60588E+01   0.28964E-01
   0.60338E+01   0.29003E-01
   0.60338E+01   0.29043E-01
   0.60338E+01   0.29082E-01
   0.60588E+01   0.29121E-01
   0.60588E+01   0.29160E-01
   0.60338E+01   0.29199E-01
   0.60338E+01   0.29239E-01
   0.60338E+01   0.29278E-01
   0.60338E+01   0.29318E-01
   0.60338E+01   0.29357E-01
   0.60338E+01   0.29397E-01
   0.60338E+01   0.29436E-01
   0.60338E+01   0.29476E-01
   0.60338E+01   0.29516E-01
   0.60338E+01   0.29556E-01
   0.60588E+01   0.29595E-01
   0.60588E+01   0.29635E-01
   0.60588E+01   0.29675E-01
   0.60588E+01   0.29715E-01
   0.60588E+01   0.29755E-01
   0.60588E+01   0.29795E-01
   0.60588E+01   0.29836E-01
   0.60588E+01   0.29876E-01
   0.60588E+01   0.29916E-01
   0.60588E+01   0.29956E-01
   0.60588E+01   0.29997E-01
   0.60588E+01   0.30037E-01
   0.60588E+01   0.30078E-01
   0.60588E+01   0.30118E-01
   0.60588E+01   0.30159E-01
   0.60588E+01   0.30199E-01
   0.60588E+01   0.30240E-01
   0.60588E+01   0.30281E-01
   0.60588E+01   0.30322E-01
   0.60588E+01   0.30363E-01
   0.60588E+01   0.30403E-01
   0.60588E+01   0.30444E-01
   0.60588E+01   0.30485E-01
   0.60588E+01   0.30527E-01
   0.60588E+01   0.30568E-01
   0.60588E+01   0.30609E-01
   0.60588E+01   0.30650E-01
   0.60588E+01   0.30691E-01
   0.60588E+01   0.30733E-01
   0.60588E+01   0.30774E-01
   0.60588E+01   0.30816E-01
   0.60588E+01   0.30857E-01
   0.60588E+01   0.30899E-01
   0.60588E+01   0.30941E-01
   0.60588E+01   0.30982E-01
   0.60588E+01   0.31024E-01
   0.60588E+01   0.31066E-01
   0.60588E+01   0.31108E-01
   0.60588E+01   0.31150E-01
   0.60588E+01   0.31192E-01
   0.60588E+01   0.31234E-01
   0.60588E+01   0.31276E-01
   0.60588E+01   0.31318E-01
   0.60588E+01   0.31360E-01
   0.60588E+01   0.31402E-01
   0.60588E+01   0.31445E-01
   0.60588E+01   0.31487E-01
   0.60588E+01   0.31529E-01
   0.60588E+01   0.31572E-01
   0.60588E+01   0.31615E-01
   0.60588E+01   0.31657E-01
   0.60588E+01   0.31700E-01
   0.60588E+01   0.31743E-01
   0.60588E+01   0.31785E-01
   0.60588E+01   0.31828E-01
   0.60588E+01   0.31871E-01
   0.60588E+01   0.31914E-01
   0.60588E+01   0.31957E-01
   0.60588E+01   0.32000E-01
   0.60588E+01   0.32043E-01
   0.60588E+01   0.32086E-01
   0.60588E+01   0.32130E-01
   0.60588E+01   0.32173E-01
   0.60588E+01   0.32216E-01
   0.60588E+01   0.32260E-01
   0.60588E+01   0.32303E-01
   0.60588E+01   0.32347E-01
   0.60588E+01   0.32390E-01
   0.60588E+01   0.32434E-01
   0.60588E+01   0.32478E-01
   0.60588E+01   0.32522E-01
   0.60588E+01   0.32565E-01
   0.60588E+01   0.32609E-01
   0.60588E+01   0.32653E-01
   0.60838E+01   0.32697E-01
   0.60838E+01   0.32741E-01
   0.60838E+01   0.32785E-01
   0.60838E+01   0.32830E-01
   0.60838E+01   0.32874E-01
   0.60838E+01   0.32918E-01
   0.60838E+01   0.32962E-01
   0.60838E+01   0.33007E-01
   0.60838E+01   0.33051E-01
   0.60588E+01   0.33096E-01
   0.60588E+01   0.33141E-01
   0.60588E+01   0.33185E-01
   0.60588E+01   0.33230E-01
   0.60838E+01   0.33275E-01
   0.60838E+01   0.33320E-01
   0.60838E+01   0.33364E-01
   0.60838E+01   0.33409E-01
   0.60838E+01   0.33454E-01
   0.60838E+01   0.33500E-01
   0.60838E+01   0.33545E-01
   0.60838E+01   0.33590E-01
   0.60838E+01   0.33635E-01
   0.60838E+01   0.33681E-01
   0.60838E+01   0.33726E-01
   0.60838E+01   0.33771E-01
   0.60838E+01   0.33817E-01
   0.60838E+01   0.33863E-01
   0.60838E+01   0.33908E-01
   0.60838E+01   0.33954E-01
   0.60838E+01   0.34000E-01
   0.60838E+01   0.34045E-01
   0.60838E+01   0.34091E-01
   0.60838E+01   0.34137E-01
   0.60838E+01   0.34183E-01
   0.60838E+01   0.34229E-01
   0.60838E+01   0.34275E-01
   0.60838E+01   0.34322E-01
   0.60838E+01   0.34368E-01
   0.60838E+01   0.34414E-01
   0.60838E+01   0.34461E-01
   0.60838E+01   0.34507E-01
   0.60838E+01   0.34554E-01
   0.60838E+01   0.34600E-01
   0.60838E+01   0.34647E-01
   0.60838E+01   0.34693E-01
   0.60838E+01   0.34740E-01
   0.60838E+01   0.34787E-01
   0.60838E+01   0.34834E-01
   0.60838E+01   0.34881E-01
   0.60838E+01   0.34928E-01
   0.60838E+01   0.34975E-01
   0.60838E+01   0.35022E-01
   0.60838E+01   0.35069E-01
   0.60838E+01   0.35117E-01
   0.60838E+01   0.35164E-01
   0.60838E+01   0.35211E-01
   0.60838E+01   0.35259E-01
   0.60838E+01   0.35306E-01
   0.60838E+01   0.35354E-01
   0.60838E+01   0.35402E-01
   0.60838E+01   0.35449E-01
   0.60838E+01   0.35497E-01
   0.60838E+01   0.35545E-01
   0.60838E+01   0.35593E-01
   0.60838E+01   0.35641E-01
   0.60838E+01   0.35689E-01
   0.60838E+01   0.35737E-01
   0.60838E+01   0.35785E-01
   0.60838E+01   0.35833E-01
   0.60838E+01   0.35882E-01
   0.60838E+01   0.35930E-01
   0.60838E+01   0.35978E-01
   0.60838E+01   0.36027E-01
   0.60838E+01   0.36075E-01
   0.60838E+01   0.36124E-01
   0.60838E+01   0.36173E-01
   0.60838E+01   0.36222E-01
   0.60838E+01   0.36270E-01
   0.60838E+01   0.36319E-01
   0.61088E+01   0.36368E-01
   0.60838E+01   0.36417E-01
   0.60838E+01   0.36466E-01
   0.61088E+01   0.36515E-01
   0.61088E+01   0.36565E-01
   0.61088E+01   0.36614E-01
   0.61088E+01   0.36663E-01
   0.61088E+01   0.36713E-01
   0.61088E+01   0.36762E-01
   0.61088E+01   0.36812E-01
   0.61088E+01   0.36861E-01
   0.61088E+01   0.36911E-01
   0.61088E+01   0.36961E-01
   0.61088E+01   0.37011E-01
   0.61088E+01   0.37060E-01
   0.61088E+01   0.37110E-01
   0.61088E+01   0.37160E-01
   0.61088E+01   0.37210E-01
   0.61088E+01   0.37261E-01
   0.61088E+01   0.37311E-01
   0.61088E+01   0.37361E-01
   0.61088E+01   0.37412E-01
   0.61088E+01   0.37462E-01
   0.61088E+01   0.37512E-01
   0.61088E+01   0.37563E-01
   0.61088E+01   0.37614E-01
   0.61088E+01   0.37664E-01
   0.61088E+01   0.37715E-01
   0.61088E+01   0.37766E-01
   0.61088E+01   0.37817E-01
   0.61088E+01   0.37868E-01
   0.61088E+01   0.37919E-01
   0.61088E+01   0.37970E-01
   0.61088E+01   0.38021E-01
   0.61088E+01   0.38072E-01
   0.61088E+01   0.38124E-01
   0.61088E+01   0.38175E-01
   0.61088E+01   0.38226E-01
   0.61088E+01   0.38278E-01
   0.61088E+01   0.38330E-01
   0.61088E+01   0.38381E-01
   0.61088E+01   0.38433E-01
   0.61088E+01   0.38485E-01
   0.61088E+01   0.38537E-01
   0.61088E+01   0.38589E-01
   0.61088E+01   0.38641E-01
   0.61088E+01   0.38693E-01
   0.61088E+01   0.38745E-01
   0.61088E+01   0.38797E-01
   0.61088E+01   0.38849E-01
   0.61088E+01   0.38902E-01
   0.61088E+01   0.38954E-01
   0.61088E+01   0.39007E-01
   0.61088E+01   0.39059E-01
   0.61088E+01   0.39112E-01
   0.61088E+01   0.39165E-01
   0.61088E+01   0.39217E-01
   0.61088E+01   0.39270E-01
   0.61088E+01   0.39323E-01
   0.61088E+01   0.39376E-01
   0.61088E+01   0.39429E-01
   0.61088E+01   0.39482E-01
   0.61088E+01   0.39536E-01
   0.61088E+01   0.39589E-01
   0.61088E+01   0.39642E-01
   0.61088E+01   0.39696E-01
   0.61088E+01   0.39749E-01
   0.61088E+01   0.39803E-01
   0.61338E+01   0.39856E-01
   0.61338E+01   0.39910E-01
   0.61338E+01   0.39964E-01
   0.61338E+01   0.40018E-01
   0.61338E+01   0.40072E-01
   0.61338E+01   0.40126E-01
   0.61338E+01   0.40180E-01
   0.61338E+01   0.40234E-01
   0.61338E+01   0.40288E-01
   0.61338E+01   0.40342E-01
   0.61338E+01   0.40397E-01
   0.61338E+01   0.40451E-01
   0.61338E+01   0.40506E-01
   0.61338E+01   0.40560E-01
   0.61338E+01   0.40615E-01
   0.61338E+01   0.40670E-01
   0.61338E+01   0.40725E-01
   0.61338E+01   0.40780E-01
   0.61338E+01   0.40834E-01
   0.61338E+01   0.40890E-01
   0.61338E+01   0.40945E-01
   0.61338E+01   0.41000E-01
   0.61338E+01   0.41055E-01
   0.61338E+01   0.41110E-01
   0.61338E+01   0.41166E-01
   0.61338E+01   0.41221E-01
   0.61338E+01   0.41277E-01
   0.61338E+01   0.41332E-01
   0.61338E+01   0.41388E-01
   0.61338E+01   0.41444E-01
   0.61338E+01   0.41500E-01
   0.61338E+01   0.41556E-01
   0.61338E+01   0.41612E-01
   0.61338E+01   0.41668E-01
   0.61338E+01   0.41724E-01
   0.61338E+01   0.41780E-01
   0.61338E+01   0.41837E-01
   0.61338E+01   0.41893E-01
   0.61338E+01   0.41949E-01
   0.61338E+01   0.42006E-01
   0.61338E+01   0.42063E-01
   0.61338E+01   0.42119E-01
   0.61338E+01   0.42176E-01
   0.61338E+01   0.42233E-01
   0.61338E+01   0.42290E-01
   0.61338E+01   0.42347E-01
   0.61338E+01   0.42404E-01
   0.61338E+01   0.42461E-01
   0.61338E+01   0.42518E-01
   0.61338E+01   0.42576E-01
   0.61588E+01   0.42633E-01
   0.61588E+01   0.42690E-01
   0.61588E+01   0.42748E-01
   0.61588E+01   0.42806E-01
   0.61588E+01   0.42863E-01
   0.61588E+01   0.42921E-01
   0.61588E+01   0.42979E-01
   0.61588E+01   0.43037E-01
   0.61588E+01   0.43095E-01
   0.61588E+01   0.43153E-01
   0.61588E+01   0.43211E-01
   0.61588E+01   0.43269E-01
   0.61588E+01   0.43328E-01
   0.61588E+01   0.43386E-01
   0.61588E+01   0.43444E-01
   0.61588E+01   0.43503E-01
   0.61588E+01   0.43562E-01
   0.61588E+01   0.43620E-01
   0.61588E+01   0.43679E-01
   0.61588E+01   0.43738E-01
   0.61588E+01   0.43797E-01
   0.61588E+01   0.43856E-01
   0.61588E+01   0.43915E-01
   0.61588E+01   0.43974E-01
   0.61588E+01   0.44034E-01
   0.61588E+01   0.44093E-01
   0.61588E+01   0.44152E-01
   0.61588E+01   0.44212E-01
   0.61588E+01   0.44271E-01
   0.61588E+01   0.44331E-01
   0.61588E+01   0.44391E-01
   0.61588E+01   0.44451E-01
   0.61588E+01   0.44511E-01
   0.61588E+01   0.44571E-01
   0.61588E+01   0.44631E-01
   0.61588E+01   0.44691E-01
   0.61588E+01   0.44751E-01
   0.61588E+01   0.44811E-01
   0.61838E+01   0.44872E-01
   0.61588E+01   0.44932E-01
   0.61838E+01   0.44993E-01
   0.61588E+01   0.45053E-01
   0.61588E+01   0.45114E-01
   0.61838E+01   0.45175E-01
   0.61588E+01   0.45236E-01
   0.61588E+01   0.45297E-01
   0.61838E+01   0.45358E-01
   0.61838E+01   0.45419E-01
   0.61838E+01   0.45480E-01
   0.61838E+01   0.45542E-01
   0.61838E+01   0.45603E-01
   0.61838E+01   0.45664E-01
   0.61838E+01   0.45726E-01
   0.61838E+01   0.45788E-01
   0.61838E+01   0.45849E-01
   0.61838E+01   0.45911E-01
   0.61838E+01   0.45973E-01
   0.61838E+01   0.46035E-01
   0.61838E+01   0.46097E-01
   0.61838E+01   0.46159E-01
   0.61838E+01   0.46221E-01
   0.61838E+01   0.46284E-01
   0.61838E+01   0.46346E-01
   0.61838E+01   0.46408E-01
   0.61838E+01   0.46471E-01
   0.61838E+01   0.46534E-01
   0.61838E+01   0.46596E-01
   0.61838E+01   0.46659E-01
   0.61838E+01   0.46722E-01
   0.61838E+01   0.46785E-01
   0.61838E+01   0.46848E-01
   0.61838E+01   0.46911E-01
   0.61838E+01   0.46974E-01
   0.61838E+01   0.47038E-01
   0.61838E+01   0.47101E-01
   0.61838E+01   0.47165E-01
   0.61838E+01   0.47228E-01
   0.61838E+01   0.47292E-01
   0.61838E+01   0.47356E-01
   0.61838E+01   0.47419E-01
   0.61838E+01   0.47483E-01
   0.61838E+01   0.47547E-01
   0.61838E+01   0.47611E-01
   0.61838E+01   0.47676E-01
   0.61838E+01   0.47740E-01
   0.61838E+01   0.47804E-01
   0.61838E+01   0.47869E-01
   0.61838E+01   0.47933E-01
   0.62088E+01   0.47998E-01
   0.61838E+01   0.48062E-01
   0.62088E+01   0.48127E-01
   0.62088E+01   0.48192E-01
   0.62088E+01   0.48257E-01
   0.61838E+01   0.48322E-01
   0.62088E+01   0.48387E-01
   0.62088E+01   0.48452E-01
   0.62088E+01   0.48518E-01
   0.62088E+01   0.48583E-01
   0.62088E+01   0.48649E-01
   0.62088E+01   0.48714E-01
   0.62088E+01   0.48780E-01
   0.62088E+01   0.48846E-01
   0.62088E+01   0.48911E-01
   0.62088E+01   0.48977E-01
   0.62088E+01   0.49043E-01
   0.62088E+01   0.49109E-01
   0.62088E+01   0.49176E-01
   0.62088E+01   0.49242E-01
   0.62088E+01   0.49308E-01
   0.62088E+01   0.49375E-01
   0.62088E+01   0.49441E-01
   0.62088E+01   0.49508E-01
   0.62088E+01   0.49575E-01
   0.62088E+01   0.49641E-01
   0.62088E+01   0.49708E-01
   0.62088E+01   0.49775E-01
   0.62088E+01   0.49842E-01
   0.62088E+01   0.49910E-01
   0.62088E+01   0.49977E-01
   0.62088E+01   0.50044E-01
   0.62088E+01   0.50112E-01
   0.62088E+01   0.50179E-01
   0.62088E+01   0.50247E-01
   0.62088E+01   0.50315E-01
   0.62088E+01   0.50382E-01
   0.62088E+01   0.50450E-01
   0.62088E+01   0.50518E-01
   0.62088E+01   0.50586E-01
   0.62088E+01   0.50655E-01
   0.62088E+01   0.50723E-01
   0.62088E+01   0.50791E-01
   0.62088E+01   0.50860E-01
   0.62088E+01   0.50928E-01
   0.62088E+01   0.50997E-01
   0.62088E+01   0.51066E-01
   0.62088E+01   0.51134E-01
   0.62088E+01   0.51203E-01
   0.62088E+01   0.51272E-01
   0.62088E+01   0.51341E-01
   0.62088E+01   0.51411E-01
   0.62088E+01   0.51480E-01
   0.62088E+01   0.51549E-01
   0.62088E+01   0.51619E-01
   0.62088E+01   0.51688E-01
   0.62088E+01   0.51758E-01
   0.62088E+01   0.51828E-01
   0.62338E+01   0.51898E-01
   0.62338E+01   0.51968E-01
   0.62338E+01   0.52038E-01
   0.62338E+01   0.52108E-01
   0.62338E+01   0.52178E-01
   0.62338E+01   0.52248E-01
   0.62338E+01   0.52319E-01
   0.62338E+01   0.52389E-01
   0.62338E+01   0.52460E-01
   0.62338E+01   0.52531E-01
   0.62338E+01   0.52601E-01
   0.62338E+01   0.52672E-01
   0.62338E+01   0.52743E-01
   0.62338E+01   0.52814E-01
   0.62338E+01   0.52886E-01
   0.62338E+01   0.52957E-01
   0.62338E+01   0.53028E-01
   0.62338E+01   0.53100E-01
   0.62338E+01   0.53171E-01
   0.62338E+01   0.53243E-01
   0.62338E+01   0.53315E-01
   0.62338E+01   0.53387E-01
   0.62338E+01   0.53458E-01
   0.62338E+01   0.53531E-01
   0.62338E+01   0.53603E-01
   0.62338E+01   0.53675E-01
   0.62338E+01   0.53747E-01
   0.62338E+01   0.53820E-01
   0.62338E+01   0.53892E-01
   0.62338E+01   0.53965E-01
   0.62338E+01   0.54038E-01
   0.62338E+01   0.54110E-01
   0.62338E+01   0.54183E-01
   0.62338E+01   0.54256E-01
   0.62338E+01   0.54330E-01
   0.62338E+01   0.54403E-01
   0.62338E+01   0.54476E-01
   0.62338E+01   0.54550E-01
   0.62338E+01   0.54623E-01
   0.62338E+01   0.54697E-01
   0.62338E+01   0.54770E-01
   0.62338E+01   0.54844E-01
   0.62338E+01   0.54918E-01
   0.62338E+01   0.54992E-01
   0.62338E+01   0.55066E-01
   0.62338E+01   0.55140E-01
   0.62338E+01   0.55215E-01
   0.62338E+01   0.55289E-01
   0.62338E+01   0.55364E-01
   0.62338E+01   0.55438E-01
   0.62338E+01   0.55513E-01
   0.62338E+01   0.55588E-01
   0.62338E+01   0.55663E-01
   0.62338E+01   0.55738E-01
   0.62587E+01   0.55813E-01
   0.62587E+01   0.55888E-01
   0.62587E+01   0.55963E-01
   0.62587E+01   0.56039E-01
   0.62587E+01   0.56114E-01
   0.62587E+01   0.56190E-01
   0.62587E+01   0.56266E-01
   0.62587E+01   0.56342E-01
   0.62587E+01   0.56418E-01
   0.62587E+01   0.56494E-01
   0.62587E+01   0.56570E-01
   0.62587E+01   0.56646E-01
   0.62587E+01   0.56722E-01
   0.62587E+01   0.56799E-01
   0.62587E+01   0.56875E-01
   0.62587E+01   0.56952E-01
   0.62587E+01   0.57029E-01
   0.62587E+01   0.57106E-01
   0.62587E+01   0.57183E-01
   0.62587E+01   0.57260E-01
   0.62587E+01   0.57337E-01
   0.62587E+01   0.57414E-01
   0.62587E+01   0.57492E-01
   0.62587E+01   0.57569E-01
   0.62587E+01   0.57647E-01
   0.62587E+01   0.57724E-01
   0.62587E+01   0.57802E-01
   0.62587E+01   0.57880E-01
   0.62587E+01   0.57958E-01
   0.62587E+01   0.58036E-01
   0.62587E+01   0.58114E-01
   0.62587E+01   0.58193E-01
   0.62587E+01   0.58271E-01
   0.62587E+01   0.58350E-01
   0.62587E+01   0.58428E-01
   0.62587E+01   0.58507E-01
   0.62587E+01   0.58586E-01
   0.62587E+01   0.58665E-01
   0.62587E+01   0.58744E-01
   0.62587E+01   0.58823E-01
   0.62587E+01   0.58902E-01
   0.62587E+01   0.58982E-01
   0.62587E+01   0.59061E-01
   0.62587E+01   0.59141E-01
   0.62587E+01   0.59221E-01
   0.62587E+01   0.59300E-01
   0.62587E+01   0.59380E-01
   0.62587E+01   0.59460E-01
   0.62587E+01   0.59540E-01
   0.62837E+01   0.59621E-01
   0.62587E+01   0.59701E-01
   0.62837E+01   0.59782E-01
   0.62837E+01   0.59862E-01
   0.62837E+01   0.59943E-01
   0.62837E+01   0.60024E-01
   0.62837E+01   0.60105E-01
   0.62837E+01   0.60186E-01
   0.62837E+01   0.60267E-01
   0.62837E+01   0.60348E-01
   0.62837E+01   0.60429E-01
   0.62837E+01   0.60511E-01
   0.62837E+01   0.60592E-01
   0.62837E+01   0.60674E-01
   0.62837E+01   0.60756E-01
   0.62837E+01   0.60838E-01
   0.62837E+01   0.60920E-01
   0.62837E+01   0.61002E-01
   0.62837E+01   0.61084E-01
   0.62837E+01   0.61166E-01
   0.62837E+01   0.61249E-01
   0.62837E+01   0.61331E-01
   0.62837E+01   0.61414E-01
   0.62837E+01   0.61497E-01
   0.62837E+01   0.61580E-01
   0.62837E+01   0.61662E-01
   0.62837E+01   0.61746E-01
   0.62837E+01   0.61829E-01
   0.62837E+01   0.61912E-01
   0.62837E+01   0.61996E-01
   0.62837E+01   0.62079E-01
   0.63087E+01   0.62163E-01
   0.62837E+01   0.62247E-01
   0.62837E+01   0.62331E-01
   0.63087E+01   0.62415E-01
   0.63087E+01   0.62499E-01
   0.63087E+01   0.62583E-01
   0.63087E+01   0.62667E-01
   0.63087E+01   0.62752E-01
   0.63087E+01   0.62836E-01
   0.63087E+01   0.62921E-01
   0.63087E+01   0.63006E-01
   0.63087E+01   0.63091E-01
   0.63087E+01   0.63176E-01
   0.63087E+01   0.63261E-01
   0.63087E+01   0.63346E-01
   0.63087E+01   0.63432E-01
   0.63087E+01   0.63517E-01
   0.63087E+01   0.63603E-01
   0.63087E+01   0.63688E-01
   0.63087E+01   0.63774E-01
   0.63087E+01   0.63860E-01
   0.63087E+01   0.63946E-01
   0.63087E+01   0.64032E-01
   0.63087E+01   0.64119E-01
   0.63087E+01   0.64205E-01
   0.63087E+01   0.64292E-01
   0.63087E+01   0.64378E-01
   0.63087E+01   0.64465E-01
   0.63087E+01   0.64552E-01
   0.63087E+01   0.64639E-01
   0.63087E+01   0.64726E-01
   0.63087E+01   0.64813E-01
   0.63087E+01   0.64901E-01
   0.63087E+01   0.64988E-01
   0.63087E+01   0.65076E-01
   0.63087E+01   0.65163E-01
   0.63087E+01   0.65251E-01
   0.63087E+01   0.65339E-01
   0.63087E+01   0.65427E-01
   0.63087E+01   0.65515E-01
   0.63087E+01   0.65604E-01
   0.63087E+01   0.65692E-01
   0.63087E+01   0.65781E-01
   0.63087E+01   0.65869E-01
   0.63087E+01   0.65958E-01
   0.63087E+01   0.66047E-01
   0.63087E+01   0.66136E-01
   0.63087E+01   0.66225E-01
   0.63087E+01   0.66314E-01
   0.63087E+01   0.66404E-01
   0.63337E+01   0.66493E-01
   0.63337E+01   0.66583E-01
   0.63337E+01   0.66673E-01
   0.63337E+01   0.66763E-01
   0.63337E+01   0.66853E-01
   0.63337E+01   0.66943E-01
   0.63337E+01   0.67033E-01
   0.63337E+01   0.67123E-01
   0.63337E+01   0.67214E-01
   0.63337E+01   0.67304E-01
   0.63337E+01   0.67395E-01
   0.63337E+01   0.67486E-01
   0.63337E+01   0.67577E-01
   0.63337E+01   0.67668E-01
   0.63337E+01   0.67759E-01
   0.63337E+01   0.67850E-01
   0.63337E+01   0.67942E-01
   0.63337E+01   0.68033E-01
   0.63337E+01   0.68125E-01
   0.63337E+01   0.68217E-01
   0.63337E+01   0.68309E-01
   0.63337E+01   0.68401E-01
   0.63337E+01   0.68493E-01
   0.63337E+01   0.68585E-01
   0.63337E+01   0.68678E-01
   0.63337E+01   0.68770E-01
   0.63337E+01   0.68863E-01
   0.63337E+01   0.68956E-01
   0.63337E+01   0.69049E-01
   0.63337E+01   0.69142E-01
   0.63337E+01   0.69235E-01
   0.63337E+01   0.69328E-01
   0.63337E+01   0.69422E-01
   0.63337E+01   0.69515E-01
   0.63337E+01   0.69609E-01
   0.63337E+01   0.69703E-01
   0.63337E+01   0.69797E-01
   0.63337E+01   0.69891E-01
   0.63337E+01   0.69985E-01
   0.63337E+01   0.70080E-01
   0.63337E+01   0.70174E-01
   0.63337E+01   0.70269E-01
   0.63337E+01   0.70363E-01
   0.63337E+01   0.70458E-01
   0.63337E+01   0.70553E-01
   0.63337E+01   0.70648E-01
   0.63337E+01   0.70743E-01
   0.63587E+01   0.70839E-01
   0.63337E+01   0.70934E-01
   0.63337E+01   0.71030E-01
   0.63337E+01   0.71126E-01
   0.63337E+01   0.71221E-01
   0.63337E+01   0.71317E-01
   0.63337E+01   0.71414E-01
   0.63587E+01   0.71510E-01
   0.63587E+01   0.71606E-01
   0.63587E+01   0.71703E-01
   0.63587E+01   0.71799E-01
   0.63587E+01   0.71896E-01
   0.63587E+01   0.71993E-01
   0.63587E+01   0.72090E-01
   0.63587E+01   0.72187E-01
   0.63587E+01   0.72284E-01
   0.63587E+01   0.72382E-01
   0.63587E+01   0.72479E-01
   0.63587E+01   0.72577E-01
   0.63587E+01   0.72675E-01
   0.63587E+01   0.72773E-01
   0.63587E+01   0.72871E-01
   0.63587E+01   0.72969E-01
   0.63587E+01   0.73068E-01
   0.63587E+01   0.73166E-01
   0.63587E+01   0.73265E-01
   0.63587E+01   0.73363E-01
   0.63587E+01   0.73462E-01
   0.63587E+01   0.73561E-01
   0.63587E+01   0.73660E-01
   0.63587E+01   0.73760E-01
   0.63587E+01   0.73859E-01
   0.63587E+01   0.73959E-01
   0.63587E+01   0.74058E-01
   0.63587E+01   0.74158E-01
   0.63587E+01   0.74258E-01
   0.63587E+01   0.74358E-01
   0.63587E+01   0.74458E-01
   0.63587E+01   0.74559E-01
   0.63837E+01   0.74659E-01
   0.63587E+01   0.74760E-01
   0.63837E+01   0.74861E-01
   0.63837E+01   0.74962E-01
   0.63837E+01   0.75063E-01
   0.63837E+01   0.75164E-01
   0.63837E+01   0.75265E-01
   0.63837E+01   0.75367E-01
   0.63837E+01   0.75468E-01
   0.63837E+01   0.75570E-01
   0.63837E+01   0.75672E-01
   0.63837E+01   0.75774E-01
   0.63837E+01   0.75876E-01
   0.63837E+01   0.75978E-01
   0.63837E+01   0.76080E-01
   0.63837E+01   0.76183E-01
   0.63837E+01   0.76286E-01
   0.63837E+01   0.76388E-01
   0.63837E+01   0.76491E-01
   0.63837E+01   0.76595E-01
   0.63837E+01   0.76698E-01
   0.63837E+01   0.76801E-01
   0.63837E+01   0.76905E-01
   0.63837E+01   0.77008E-01
   0.63837E+01   0.77112E-01
   0.63837E+01   0.77216E-01
   0.63837E+01   0.77320E-01
   0.63837E+01   0.77424E-01
   0.63837E+01   0.77529E-01
   0.63837E+01   0.77633E-01
   0.63837E+01   0.77738E-01
   0.63837E+01   0.77843E-01
   0.63837E+01   0.77947E-01
   0.63837E+01   0.78053E-01
   0.63837E+01   0.78158E-01
   0.63837E+01   0.78263E-01
   0.63837E+01   0.78369E-01
   0.63837E+01   0.78474E-01
   0.63837E+01   0.78580E-01
   0.63837E+01   0.78686E-01
   0.64087E+01   0.78792E-01
   0.64087E+01   0.78898E-01
   0.64087E+01   0.79004E-01
   0.64087E+01   0.79111E-01
   0.64087E+01   0.79218E-01
   0.64087E+01   0.79324E-01
   0.64087E+01   0.79431E-01
   0.64087E+01   0.79538E-01
   0.64087E+01   0.79646E-01
   0.64087E+01   0.79753E-01
   0.64087E+01   0.79860E-01
   0.64087E+01   0.79968E-01
   0.64087E+01   0.80076E-01
   0.64087E+01   0.80184E-01
   0.64087E+01   0.80292E-01
   0.64087E+01   0.80400E-01
   0.64087E+01   0.80508E-01
   0.64087E+01   0.80617E-01
   0.64087E+01   0.80726E-01
   0.64087E+01   0.80834E-01
   0.64087E+01   0.80943E-01
   0.64087E+01   0.81052E-01
   0.64087E+01   0.81162E-01
   0.64087E+01   0.81271E-01
   0.64087E+01   0.81381E-01
   0.64087E+01   0.81490E-01
   0.64087E+01   0.81600E-01
   0.64087E+01   0.81710E-01
   0.64087E+01   0.81820E-01
   0.64087E+01   0.81930E-01
   0.64087E+01   0.82041E-01
   0.64087E+01   0.82151E-01
   0.64087E+01   0.82262E-01
   0.64087E+01   0.82373E-01
   0.64087E+01   0.82484E-01
   0.64087E+01   0.82595E-01
   0.64087E+01   0.82707E-01
   0.64087E+01   0.82818E-01
   0.64087E+01   0.82930E-01
   0.64087E+01   0.83041E-01
   0.64087E+01   0.83153E-01
   0.64087E+01   0.83265E-01
   0.64087E+01   0.83378E-01
   0.64087E+01   0.83490E-01
   0.64087E+01   0.83603E-01
   0.64087E+01   0.83715E-01
   0.64087E+01   0.83828E-01
   0.64087E+01   0.83941E-01
   0.64087E+01   0.84054E-01
   0.64087E+01   0.84167E-01
   0.64087E+01   0.84281E-01
   0.64087E+01   0.84394E-01
   0.64087E+01   0.84508E-01
   0.64337E+01   0.84622E-01
   0.64337E+01   0.84736E-01
   0.64337E+01   0.84850E-01
   0.64337E+01   0.84965E-01
   0.64337E+01   0.85079E-01
   0.64337E+01   0.85194E-01
   0.64337E+01   0.85309E-01
   0.64337E+01   0.85424E-01
   0.64337E+01   0.85539E-01
   0.64337E+01   0.85654E-01
   0.64337E+01   0.85770E-01
   0.64337E+01   0.85885E-01
   0.64337E+01   0.86001E-01
   0.64337E+01   0.86117E-01
   0.64337E+01   0.86233E-01
   0.64337E+01   0.86349E-01
   0.64337E+01   0.86466E-01
   0.64337E+01   0.86582E-01
   0.64337E+01   0.86699E-01
   0.64337E+01   0.86816E-01
   0.64337E+01   0.86933E-01
   0.64337E+01   0.87050E-01
   0.64337E+01   0.87167E-01
   0.64337E+01   0.87285E-01
   0.64337E+01   0.87402E-01
   0.64337E+01   0.87520E-01
   0.64337E+01   0.87638E-01
   0.64337E+01   0.87756E-01
   0.64337E+01   0.87874E-01
   0.64337E+01   0.87993E-01
   0.64337E+01   0.88111E-01
   0.64337E+01   0.88230E-01
   0.64337E+01   0.88349E-01
   0.64337E+01   0.88468E-01
   0.64337E+01   0.88587E-01
   0.64337E+01   0.88707E-01
   0.64587E+01   0.88826E-01
   0.64587E+01   0.88946E-01
   0.64587E+01   0.89066E-01
   0.64587E+01   0.89186E-01
   0.64587E+01   0.89306E-01
   0.64587E+01   0.89427E-01
   0.64587E+01   0.89547E-01
   0.64587E+01   0.89668E-01
   0.64587E+01   0.89789E-01
   0.64587E+01   0.89910E-01
   0.64587E+01   0.90031E-01
   0.64587E+01   0.90152E-01
   0.64587E+01   0.90274E-01
   0.64587E+01   0.90395E-01
   0.64587E+01   0.90517E-01
   0.64587E+01   0.90639E-01
   0.64587E+01   0.90761E-01
   0.64587E+01   0.90884E-01
   0.64587E+01   0.91006E-01
   0.64587E+01   0.91129E-01
   0.64587E+01   0.91252E-01
   0.64587E+01   0.91375E-01
   0.64587E+01   0.91498E-01
   0.64587E+01   0.91621E-01
   0.64587E+01   0.91745E-01
   0.64587E+01   0.91868E-01
   0.64587E+01   0.91992E-01
   0.64587E+01   0.92116E-01
   0.64587E+01   0.92240E-01
   0.64587E+01   0.92365E-01
   0.64587E+01   0.92489E-01
   0.64837E+01   0.92614E-01
   0.64587E+01   0.92739E-01
   0.64587E+01   0.92864E-01
   0.64837E+01   0.92989E-01
   0.64587E+01   0.93114E-01
   0.64587E+01   0.93240E-01
   0.64587E+01   0.93365E-01
   0.64587E+01   0.93491E-01
   0.64837E+01   0.93617E-01
   0.64587E+01   0.93743E-01
   0.64837E+01   0.93870E-01
   0.64837E+01   0.93996E-01
   0.64837E+01   0.94123E-01
   0.64837E+01   0.94250E-01
   0.64837E+01   0.94377E-01
   0.64837E+01   0.94504E-01
   0.64837E+01   0.94631E-01
   0.64837E+01   0.94759E-01
   0.64837E+01   0.94887E-01
   0.64837E+01   0.95014E-01
   0.64837E+01   0.95142E-01
   0.64837E+01   0.95271E-01
   0.64837E+01   0.95399E-01
   0.64837E+01   0.95528E-01
   0.64837E+01   0.95656E-01
   0.64837E+01   0.95785E-01
   0.64837E+01   0.95914E-01
   0.64837E+01   0.96044E-01
   0.64837E+01   0.96173E-01
   0.64837E+01   0.96303E-01
   0.64837E+01   0.96433E-01
   0.64837E+01   0.96563E-01
   0.64837E+01   0.96693E-01
   0.64837E+01   0.96823E-01
   0.64837E+01   0.96954E-01
   0.64837E+01   0.97084E-01
   0.64837E+01   0.97215E-01
   0.64837E+01   0.97346E-01
   0.64837E+01   0.97477E-01
   0.64837E+01   0.97609E-01
   0.64837E+01   0.97740E-01
   0.64837E+01   0.97872E-01
   0.64837E+01   0.98004E-01
   0.64837E+01   0.98136E-01
   0.64837E+01   0.98268E-01
   0.64837E+01   0.98401E-01
   0.65087E+01   0.98533E-01
   0.65087E+01   0.98666E-01
   0.65087E+01   0.98799E-01
   0.65087E+01   0.98932E-01
   0.65087E+01   0.99066E-01
   0.65087E+01   0.99199E-01
   0.65087E+01   0.99333E-01
   0.65087E+01   0.99467E-01
   0.65087E+01   0.99601E-01
   0.65087E+01   0.99735E-01
   0.65087E+01   0.99869E-01
   0.65087E+01   0.10000E+00
   0.65087E+01   0.10014E+00
   0.65087E+01   0.10027E+00
   0.65087E+01   0.10041E+00
   0.65087E+01   0.10054E+00
   0.65087E+01   0.10068E+00
   0.65087E+01   0.10082E+00
   0.65087E+01   0.10095E+00
   0.65087E+01   0.10109E+00
   0.65087E+01   0.10122E+00
   0.65087E+01   0.10136E+00
   0.65087E+01   0.10150E+00
   0.65087E+01   0.10163E+00
   0.65087E+01   0.10177E+00
   0.65087E+01   0.10191E+00
   0.65087E+01   0.10205E+00
   0.65337E+01   0.10218E+00
   0.65337E+01   0.10232E+00
   0.65337E+01   0.10246E+00
   0.65337E+01   0.10260E+00
   0.65337E+01   0.10273E+00
   0.65337E+01   0.10287E+00
   0.65337E+01   0.10301E+00
   0.65337E+01   0.10315E+00
   0.65337E+01   0.10329E+00
   0.65337E+01   0.10343E+00
   0.65337E+01   0.10357E+00
   0.65337E+01   0.10371E+00
   0.65337E+01   0.10385E+00
   0.65337E+01   0.10399E+00
   0.65337E+01   0.10413E+00
   0.65337E+01   0.10427E+00
   0.65337E+01   0.10441E+00
   0.65337E+01   0.10455E+00
   0.65337E+01   0.10469E+00
   0.65337E+01   0.10483E+00
   0.65337E+01   0.10497E+00
   0.65337E+01   0.10511E+00
   0.65337E+01   0.10526E+00
   0.65337E+01   0.10540E+00
   0.65337E+01   0.10554E+00
   0.65337E+01   0.10568E+00
   0.65337E+01   0.10582E+00
   0.65337E+01   0.10597E+00
   0.65337E+01   0.10611E+00
   0.65337E+01   0.10625E+00
   0.65337E+01   0.10640E+00
   0.65337E+01   0.10654E+00
   0.65337E+01   0.10668E+00
   0.65337E+01   0.10683E+00
   0.65337E+01   0.10697E+00
   0.65337E+01   0.10711E+00
   0.65337E+01   0.10726E+00
   0.65337E+01   0.10740E+00
   0.65337E+01   0.10755E+00
   0.65337E+01   0.10769E+00
   0.65337E+01   0.10784E+00
   0.65337E+01   0.10798E+00
   0.65337E+01   0.10813E+00
   0.65337E+01   0.10828E+00
   0.65337E+01   0.10842E+00
   0.65337E+01   0.10857E+00
   0.65337E+01   0.10871E+00
   0.65337E+01   0.10886E+00
   0.65337E+01   0.10901E+00
   0.65337E+01   0.10915E+00
   0.65337E+01   0.10930E+00
   0.65337E+01   0.10945E+00
   0.65337E+01   0.10960E+00
   0.65337E+01   0.10974E+00
   0.65337E+01   0.10989E+00
   0.65337E+01   0.11004E+00
   0.65337E+01   0.11019E+00
   0.65337E+01   0.11034E+00
   0.65337E+01   0.11049E+00
   0.65337E+01   0.11063E+00
   0.65337E+01   0.11078E+00
   0.65337E+01   0.11093E+00
   0.65337E+01   0.11108E+00
   0.65337E+01   0.11123E+00
   0.65337E+01   0.11138E+00
   0.65337E+01   0.11153E+00
   0.65337E+01   0.11168E+00
   0.65337E+01   0.11183E+00
   0.65337E+01   0.11198E+00
   0.65337E+01   0.11213E+00
   0.65337E+01   0.11229E+00
   0.65337E+01   0.11244E+00
   0.65337E+01   0.11259E+00
   0.65337E+01   0.11274E+00
   0.65337E+01   0.11289E+00
   0.65337E+01   0.11304E+00
   0.65337E+01   0.11320E+00
   0.65337E+01   0.11335E+00
   0.65587E+01   0.11350E+00
   0.65587E+01   0.11365E+00
   0.65587E+01   0.11381E+00
   0.65587E+01   0.11396E+00
   0.65587E+01   0.11411E+00
   0.65587E+01   0.11427E+00
   0.65587E+01   0.11442E+00
   0.65587E+01   0.11458E+00
   0.65587E+01   0.11473E+00
   0.65587E+01   0.11489E+00
   0.65587E+01   0.11504E+00
   0.65587E+01   0.11520E+00
   0.65587E+01   0.11535E+00
   0.65587E+01   0.11551E+00
   0.65587E+01   0.11566E+00
   0.65587E+01   0.11582E+00
   0.65587E+01   0.11597E+00
   0.65587E+01   0.11613E+00
   0.65587E+01   0.11629E+00
   0.65587E+01   0.11644E+00
   0.65587E+01   0.11660E+00
   0.65587E+01   0.11676E+00
   0.65587E+01   0.11692E+00
   0.65587E+01   0.11707E+00
   0.65587E+01   0.11723E+00
   0.65587E+01   0.11739E+00
   0.65587E+01   0.11755E+00
   0.65837E+01   0.11771E+00
   0.65587E+01   0.11786E+00
   0.65587E+01   0.11802E+00
   0.65587E+01   0.11818E+00
   0.65837E+01   0.11834E+00
   0.65837E+01   0.11850E+00
   0.65587E+01   0.11866E+00
   0.65837E+01   0.11882E+00
   0.65587E+01   0.11898E+00
   0.65587E+01   0.11914E+00
   0.65837E+01   0.11930E+00
   0.65837E+01   0.11946E+00
   0.65837E+01   0.11962E+00
   0.65837E+01   0.11978E+00
   0.65837E+01   0.11995E+00
   0.65837E+01   0.12011E+00
   0.65837E+01   0.12027E+00
   0.65837E+01   0.12043E+00
   0.65837E+01   0.12059E+00
   0.65837E+01   0.12076E+00
   0.65837E+01   0.12092E+00
   0.65837E+01   0.12108E+00
   0.65837E+01   0.12125E+00
   0.65837E+01   0.12141E+00
   0.65837E+01   0.12157E+00
   0.65837E+01   0.12174E+00
   0.65837E+01   0.12190E+00
   0.65837E+01   0.12206E+00
   0.65837E+01   0.12223E+00
   0.65837E+01   0.12239E+00
   0.65837E+01   0.12256E+00
   0.65837E+01   0.12272E+00
   0.65837E+01   0.12289E+00
   0.65837E+01   0.12306E+00
   0.65837E+01   0.12322E+00
   0.65837E+01   0.12339E+00
   0.65837E+01   0.12355E+00
   0.65837E+01   0.12372E+00
   0.65837E+01   0.12389E+00
   0.65837E+01   0.12405E+00
   0.66087E+01   0.12422E+00
   0.66087E+01   0.12439E+00
   0.66087E+01   0.12456E+00
   0.66087E+01   0.12472E+00
   0.66087E+01   0.12489E+00
   0.66087E+01   0.12506E+00
   0.66087E+01   0.12523E+00
   0.66087E+01   0.12540E+00
   0.66087E+01   0.12557E+00
   0.66087E+01   0.12574E+00
   0.66087E+01   0.12591E+00
   0.66087E+01   0.12607E+00
   0.66087E+01   0.12624E+00
   0.66087E+01   0.12642E+00
   0.66087E+01   0.12659E+00
   0.66087E+01   0.12676E+00
   0.66087E+01   0.12693E+00
   0.66087E+01   0.12710E+00
   0.66087E+01   0.12727E+00
   0.66087E+01   0.12744E+00
   0.66087E+01   0.12761E+00
   0.66087E+01   0.12778E+00
   0.66087E+01   0.12796E+00
   0.66087E+01   0.12813E+00
   0.66087E+01   0.12830E+00
   0.66087E+01   0.12847E+00
   0.66087E+01   0.12865E+00
   0.66087E+01   0.12882E+00
   0.66087E+01   0.12900E+00
   0.66087E+01   0.12917E+00
   0.66087E+01   0.12934E+00
   0.66087E+01   0.12952E+00
   0.66087E+01   0.12969E+00
   0.66087E+01   0.12987E+00
   0.66087E+01   0.13004E+00
   0.66087E+01   0.13022E+00
   0.66087E+01   0.13039E+00
   0.66087E+01   0.13057E+00
   0.66087E+01   0.13074E+00
   0.66087E+01   0.13092E+00
   0.66087E+01   0.13110E+00
   0.66087E+01   0.13127E+00
   0.66087E+01   0.13145E+00
   0.66087E+01   0.13163E+00
   0.66087E+01   0.13181E+00
   0.66087E+01   0.13198E+00
   0.66087E+01   0.13216E+00
   0.66087E+01   0.13234E+00
   0.66087E+01   0.13252E+00
   0.66087E+01   0.13270E+00
   0.66087E+01   0.13287E+00
   0.66087E+01   0.13305E+00
   0.66087E+01   0.13323E+00
   0.66087E+01   0.13341E+00
   0.66087E+01   0.13359E+00
   0.66337E+01   0.13377E+00
   0.66337E+01   0.13395E+00
   0.66337E+01   0.13413E+00
   0.66337E+01   0.13431E+00
   0.66337E+01   0.13450E+00
   0.66337E+01   0.13468E+00
   0.66337E+01   0.13486E+00
   0.66337E+01   0.13504E+00
   0.66337E+01   0.13522E+00
   0.66337E+01   0.13540E+00
   0.66337E+01   0.13559E+00
   0.66337E+01   0.13577E+00
   0.66337E+01   0.13595E+00
   0.66337E+01   0.13614E+00
   0.66337E+01   0.13632E+00
   0.66337E+01   0.13650E+00
   0.66337E+01   0.13669E+00
   0.66337E+01   0.13687E+00
   0.66337E+01   0.13706E+00
   0.66337E+01   0.13724E+00
   0.66337E+01   0.13742E+00
   0.66337E+01   0.13761E+00
   0.66337E+01   0.13780E+00
   0.66337E+01   0.13798E+00
   0.66337E+01   0.13817E+00
   0.66337E+01   0.13835E+00
   0.66337E+01   0.13854E+00
   0.66337E+01   0.13873E+00
   0.66337E+01   0.13891E+00
   0.66337E+01   0.13910E+00
   0.66337E+01   0.13929E+00
   0.66337E+01   0.13948E+00
   0.66337E+01   0.13966E+00
   0.66337E+01   0.13985E+00
   0.66337E+01   0.14004E+00
   0.66337E+01   0.14023E+00
   0.66337E+01   0.14042E+00
   0.66337E+01   0.14061E+00
   0.66337E+01   0.14080E+00
   0.66337E+01   0.14099E+00
   0.66337E+01   0.14118E+00
   0.66337E+01   0.14137E+00
   0.66337E+01   0.14156E+00
   0.66337E+01   0.14175E+00
   0.66337E+01   0.14194E+00
   0.66337E+01   0.14213E+00
   0.66337E+01   0.14232E+00
   0.66337E+01   0.14251E+00
   0.66337E+01   0.14271E+00
   0.66337E+01   0.14290E+00
   0.66337E+01   0.14309E+00
   0.66337E+01   0.14328E+00
   0.66587E+01   0.14348E+00
   0.66587E+01   0.14367E+00
   0.66587E+01   0.14386E+00
   0.66587E+01   0.14406E+00
   0.66587E+01   0.14425E+00
   0.66587E+01   0.14445E+00
   0.66587E+01   0.14464E+00
   0.66587E+01   0.14484E+00
   0.66587E+01   0.14503E+00
   0.66587E+01   0.14523E+00
   0.66587E+01   0.14542E+00
   0.66587E+01   0.14562E+00
   0.66587E+01   0.14582E+00
   0.66587E+01   0.14601E+00
   0.66587E+01   0.14621E+00
   0.66587E+01   0.14641E+00
   0.66587E+01   0.14660E+00
   0.66587E+01   0.14680E+00
   0.66587E+01   0.14700E+00
   0.66587E+01   0.14720E+00
   0.66587E+01   0.14740E+00
   0.66587E+01   0.14759E+00
   0.66587E+01   0.14779E+00
   0.66587E+01   0.14799E+00
   0.66587E+01   0.14819E+00
   0.66587E+01   0.14839E+00
   0.66587E+01   0.14859E+00
   0.66587E+01   0.14879E+00
   0.66587E+01   0.14899E+00
   0.66587E+01   0.14919E+00
   0.66587E+01   0.14939E+00
   0.66587E+01   0.14960E+00
   0.66587E+01   0.14980E+00
   0.66587E+01   0.15000E+00
   0.66587E+01   0.15020E+00
   0.66587E+01   0.15040E+00
   0.66587E+01   0.15061E+00
   0.66587E+01   0.15081E+00
   0.66587E+01   0.15101E+00
   0.66587E+01   0.15122E+00
   0.66587E+01   0.15142E+00
   0.66587E+01   0.15162E+00
   0.66587E+01   0.15183E+00
   0.66587E+01   0.15203E+00
   0.66587E+01   0.15224E+00
   0.66587E+01   0.15244E+00
   0.66587E+01   0.15265E+00
   0.66587E+01   0.15285E+00
   0.66587E+01   0.15306E+00
   0.66587E+01   0.15327E+00
   0.66587E+01   0.15347E+00
   0.66837E+01   0.15368E+00
   0.66587E+01   0.15389E+00
   0.66587E+01   0.15409E+00
   0.66587E+01   0.15430E+00
   0.66587E+01   0.15451E+00
   0.66837E+01   0.15472E+00
   0.66837E+01   0.15493E+00
   0.66587E+01   0.15514E+00
   0.66837E+01   0.15534E+00
   0.66587E+01   0.15555E+00
   0.66587E+01   0.15576E+00
   0.66587E+01   0.15597E+00
   0.66837E+01   0.15618E+00
   0.66587E+01   0.15639E+00
   0.66837E+01   0.15660E+00
   0.66837E+01   0.15682E+00
   0.66587E+01   0.15703E+00
   0.66837E+01   0.15724E+00
   0.66837E+01   0.15745E+00
   0.66837E+01   0.15766E+00
   0.66837E+01   0.15788E+00
   0.66837E+01   0.15809E+00
   0.66837E+01   0.15830E+00
   0.66837E+01   0.15851E+00
   0.66837E+01   0.15873E+00
   0.66837E+01   0.15894E+00
   0.66837E+01   0.15916E+00
   0.66837E+01   0.15937E+00
   0.66837E+01   0.15959E+00
   0.66837E+01   0.15980E+00
   0.66837E+01   0.16002E+00
   0.66837E+01   0.16023E+00
   0.66837E+01   0.16045E+00
   0.66837E+01   0.16066E+00
   0.66837E+01   0.16088E+00
   0.66837E+01   0.16110E+00
   0.66837E+01   0.16131E+00
   0.66837E+01   0.16153E+00
   0.66837E+01   0.16175E+00
   0.66837E+01   0.16197E+00
   0.66837E+01   0.16219E+00
   0.66837E+01   0.16240E+00
   0.66837E+01   0.16262E+00
   0.66837E+01   0.16284E+00
   0.66837E+01   0.16306E+00
   0.66837E+01   0.16328E+00
   0.66837E+01   0.16350E+00
   0.66837E+01   0.16372E+00
   0.66837E+01   0.16394E+00
   0.66837E+01   0.16416E+00
   0.66837E+01   0.16439E+00
   0.66837E+01   0.16461E+00
   0.66837E+01   0.16483E+00
   0.66837E+01   0.16505E+00
   0.66837E+01   0.16527E+00
   0.66837E+01   0.16550E+00
   0.66837E+01   0.16572E+00
   0.66837E+01   0.16594E+00
   0.66837E+01   0.16617E+00
   0.66837E+01   0.16639E+00
   0.66837E+01   0.16661E+00
   0.67087E+01   0.16684E+00
   0.66837E+01   0.16706E+00
   0.67087E+01   0.16729E+00
   0.67087E+01   0.16751E+00
   0.67087E+01   0.16774E+00
   0.67087E+01   0.16797E+00
   0.67087E+01   0.16819E+00
   0.67087E+01   0.16842E+00
   0.67087E+01   0.16865E+00
   0.67087E+01   0.16887E+00
   0.67087E+01   0.16910E+00
   0.67087E+01   0.16933E+00
   0.67087E+01   0.16956E+00
   0.67087E+01   0.16979E+00
   0.67087E+01   0.17002E+00
   0.67087E+01   0.17024E+00
   0.67087E+01   0.17047E+00
   0.67087E+01   0.17070E+00
   0.67087E+01   0.17093E+00
   0.67087E+01   0.17116E+00
   0.67087E+01   0.17139E+00
   0.67087E+01   0.17163E+00
   0.67087E+01   0.17186E+00
   0.67087E+01   0.17209E+00
   0.67087E+01   0.17232E+00
   0.67087E+01   0.17255E+00
   0.67087E+01   0.17279E+00
   0.67087E+01   0.17302E+00
   0.67087E+01   0.17325E+00
   0.67087E+01   0.17348E+00
   0.67087E+01   0.17372E+00
   0.67087E+01   0.17395E+00
   0.67087E+01   0.17419E+00
   0.67087E+01   0.17442E+00
   0.67087E+01   0.17466E+00
   0.67087E+01   0.17489E+00
   0.67087E+01   0.17513E+00
   0.67337E+01   0.17536E+00
   0.67087E+01   0.17560E+00
   0.67337E+01   0.17584E+00
   0.67337E+01   0.17607E+00
   0.67087E+01   0.17631E+00
   0.67087E+01   0.17655E+00
   0.67337E+01   0.17679E+00
   0.67337E+01   0.17703E+00
   0.67337E+01   0.17726E+00
   0.67337E+01   0.17750E+00
   0.67337E+01   0.17774E+00
   0.67337E+01   0.17798E+00
   0.67337E+01   0.17822E+00
   0.67337E+01   0.17846E+00
   0.67337E+01   0.17870E+00
   0.67337E+01   0.17894E+00
   0.67337E+01   0.17918E+00
   0.67337E+01   0.17943E+00
   0.67337E+01   0.17967E+00
   0.67337E+01   0.17991E+00
   0.67337E+01   0.18015E+00
   0.67087E+01   0.18040E+00
   0.67337E+01   0.18064E+00
   0.67337E+01   0.18088E+00
   0.67337E+01   0.18113E+00
   0.67337E+01   0.18137E+00
   0.67337E+01   0.18161E+00
   0.67337E+01   0.18186E+00
   0.67337E+01   0.18210E+00
   0.67337E+01   0.18235E+00
   0.67337E+01   0.18260E+00
   0.67337E+01   0.18284E+00
   0.67337E+01   0.18309E+00
   0.67337E+01   0.18333E+00
   0.67337E+01   0.18358E+00
   0.67337E+01   0.18383E+00
   0.67337E+01   0.18408E+00
   0.67337E+01   0.18433E+00
   0.67337E+01   0.18457E+00
   0.67337E+01   0.18482E+00
   0.67337E+01   0.18507E+00
   0.67337E+01   0.18532E+00
   0.67337E+01   0.18557E+00
   0.67337E+01   0.18582E+00
   0.67337E+01   0.18607E+00
   0.67337E+01   0.18632E+00
   0.67337E+01   0.18657E+00
   0.67337E+01   0.18682E+00
   0.67337E+01   0.18708E+00
   0.67337E+01   0.18733E+00
   0.67337E+01   0.18758E+00
   0.67337E+01   0.18783E+00
   0.67337E+01   0.18809E+00
   0.67337E+01   0.18834E+00
   0.67337E+01   0.18859E+00
   0.67337E+01   0.18885E+00
   0.67337E+01   0.18910E+00
   0.67337E+01   0.18936E+00
   0.67337E+01   0.18961E+00
   0.67337E+01   0.18987E+00
   0.67337E+01   0.19012E+00
   0.67337E+01   0.19038E+00
   0.67337E+01   0.19064E+00
   0.67337E+01   0.19089E+00
   0.67337E+01   0.19115E+00
   0.67337E+01   0.19141E+00
   0.67337E+01   0.19167E+00
   0.67337E+01   0.19193E+00
   0.67337E+01   0.19218E+00
   0.67337E+01   0.19244E+00
   0.67337E+01   0.19270E+00
   0.67337E+01   0.19296E+00
   0.67337E+01   0.19322E+00
   0.67337E+01   0.19348E+00
   0.67337E+01   0.19374E+00
   0.67337E+01   0.19400E+00
   0.67337E+01   0.19427E+00
   0.67337E+01   0.19453E+00
   0.67337E+01   0.19479E+00
   0.67337E+01   0.19505E+00
   0.67337E+01   0.19532E+00
   0.67337E+01   0.19558E+00
   0.67337E+01   0.19584E+00
   0.67586E+01   0.19611E+00
   0.67586E+01   0.19637E+00
   0.67586E+01   0.19664E+00
   0.67586E+01   0.19690E+00
   0.67586E+01   0.19717E+00
   0.67586E+01   0.19743E+00
   0.67586E+01   0.19770E+00
   0.67586E+01   0.19796E+00
   0.67586E+01   0.19823E+00
   0.67586E+01   0.19850E+00
   0.67586E+01   0.19877E+00
   0.67586E+01   0.19903E+00
   0.67586E+01   0.19930E+00
   0.67586E+01   0.19957E+00
   0.67586E+01   0.19984E+00
   0.67586E+01   0.20011E+00
   0.67586E+01   0.20038E+00
   0.67586E+01   0.20065E+00
   0.67586E+01   0.20092E+00
   0.67586E+01   0.20119E+00
   0.67586E+01   0.20146E+00
   0.67586E+01   0.20173E+00
   0.67586E+01   0.20200E+00
   0.67586E+01   0.20228E+00
   0.67586E+01   0.20255E+00
   0.67586E+01   0.20282E+00
   0.67586E+01   0.20310E+00
   0.67586E+01   0.20337E+00
   0.67586E+01   0.20364E+00
   0.67586E+01   0.20392E+00
   0.67586E+01   0.20419E+00
   0.67586E+01   0.20447E+00
   0.67586E+01   0.20474E+00
   0.67586E+01   0.20502E+00
   0.67586E+01   0.20530E+00
   0.67586E+01   0.20557E+00
   0.67586E+01   0.20585E+00
   0.67586E+01   0.20613E+00
   0.67586E+01   0.20640E+00
   0.67586E+01   0.20668E+00
   0.67586E+01   0.20696E+00
   0.67586E+01   0.20724E+00
   0.67586E+01   0.20752E+00
   0.67586E+01   0.20780E+00
   0.67586E+01   0.20808E+00
   0.67586E+01   0.20836E+00
   0.67586E+01   0.20864E+00
   0.67586E+01   0.20892E+00
   0.67586E+01   0.20920E+00
   0.67586E+01   0.20949E+00
   0.67586E+01   0.20977E+00
   0.67586E+01   0.21005E+00
   0.67836E+01   0.21033E+00
   0.67586E+01   0.21062E+00
   0.67836E+01   0.21090E+00
   0.67586E+01   0.21119E+00
   0.67836E+01   0.21147E+00
   0.67836E+01   0.21176E+00
   0.67836E+01   0.21204E+00
   0.67836E+01   0.21233E+00
   0.67836E+01   0.21261E+00
   0.67836E+01   0.21290E+00
   0.67836E+01   0.21319E+00
   0.67836E+01   0.21347E+00
   0.67836E+01   0.21376E+00
   0.67836E+01   0.21405E+00
   0.67836E+01   0.21434E+00
   0.67836E+01   0.21463E+00
   0.67836E+01   0.21492E+00
   0.67836E+01   0.21521E+00
   0.67836E+01   0.21550E+00
   0.67836E+01   0.21579E+00
   0.67836E+01   0.21608E+00
   0.67836E+01   0.21637E+00
   0.67836E+01   0.21666E+00
   0.67836E+01   0.21695E+00
   0.67836E+01   0.21724E+00
   0.67836E+01   0.21754E+00
   0.67836E+01   0.21783E+00
   0.67836E+01   0.21812E+00
   0.67836E+01   0.21842E+00
   0.67836E+01   0.21871E+00
   0.67836E+01   0.21901E+00
   0.67836E+01   0.21930E+00
   0.67836E+01   0.21960E+00
   0.67836E+01   0.21989E+00
   0.67836E+01   0.22019E+00
   0.67836E+01   0.22049E+00
   0.67836E+01   0.22078E+00
   0.67836E+01   0.22108E+00
   0.67836E+01   0.22138E+00
   0.67836E+01   0.22168E+00
   0.67836E+01   0.22198E+00
   0.67836E+01   0.22228E+00
   0.67836E+01   0.22258E+00
   0.67836E+01   0.22288E+00
   0.67836E+01   0.22318E+00
   0.67836E+01   0.22348E+00
   0.67836E+01   0.22378E+00
   0.67836E+01   0.22408E+00
   0.67836E+01   0.22438E+00
   0.67836E+01   0.22468E+00
   0.67836E+01   0.22499E+00
   0.67836E+01   0.22529E+00
   0.67836E+01   0.22559E+00
   0.67836E+01   0.22590E+00
   0.68086E+01   0.22620E+00
   0.67836E+01   0.22651E+00
   0.67836E+01   0.22681E+00
   0.67836E+01   0.22712E+00
   0.67836E+01   0.22742E+00
   0.67836E+01   0.22773E+00
   0.67836E+01   0.22804E+00
   0.67836E+01   0.22834E+00
   0.67836E+01   0.22865E+00
   0.67836E+01   0.22896E+00
   0.67836E+01   0.22927E+00
   0.67836E+01   0.22958E+00
   0.67836E+01   0.22989E+00
   0.67836E+01   0.23020E+00
   0.67836E+01   0.23051E+00
   0.67836E+01   0.23082E+00
   0.67836E+01   0.23113E+00
   0.67836E+01   0.23144E+00
   0.67836E+01   0.23175E+00
   0.67836E+01   0.23207E+00
   0.67836E+01   0.23238E+00
   0.67836E+01   0.23269E+00
   0.67836E+01   0.23301E+00
   0.67836E+01   0.23332E+00
   0.67836E+01   0.23363E+00
   0.67836E+01   0.23395E+00
   0.67836E+01   0.23426E+00
   0.68086E+01   0.23458E+00
   0.67836E+01   0.23490E+00
   0.68086E+01   0.23521E+00
   0.68086E+01   0.23553E+00
   0.68086E+01   0.23585E+00
   0.68086E+01   0.23616E+00
   0.68086E+01   0.23648E+00
   0.68086E+01   0.23680E+00
   0.68086E+01   0.23712E+00
   0.68086E+01   0.23744E+00
   0.68086E+01   0.23776E+00
   0.68086E+01   0.23808E+00
   0.68086E+01   0.23840E+00
   0.68086E+01   0.23872E+00
   0.68086E+01   0.23904E+00
   0.68086E+01   0.23937E+00
   0.68086E+01   0.23969E+00
   0.68086E+01   0.24001E+00
   0.68086E+01   0.24034E+00
   0.68086E+01   0.24066E+00
   0.68086E+01   0.24098E+00
   0.68086E+01   0.24131E+00
   0.68086E+01   0.24163E+00
   0.68086E+01   0.24196E+00
   0.68086E+01   0.24229E+00
   0.68086E+01   0.24261E+00
   0.68086E+01   0.24294E+00
   0.68086E+01   0.24327E+00
   0.68086E+01   0.24360E+00
   0.68086E+01   0.24392E+00
   0.68086E+01   0.24425E+00
   0.68086E+01   0.24458E+00
   0.68086E+01   0.24491E+00
   0.68086E+01   0.24524E+00
   0.68086E+01   0.24557E+00
   0.68086E+01   0.24590E+00
   0.68086E+01   0.24623E+00
   0.68086E+01   0.24657E+00
   0.68086E+01   0.24690E+00
   0.68086E+01   0.24723E+00
   0.68086E+01   0.24756E+00
   0.68086E+01   0.24790E+00
   0.68086E+01   0.24823E+00
   0.68086E+01   0.24857E+00
   0.68086E+01   0.24890E+00
   0.68086E+01   0.24924E+00
   0.68086E+01   0.24957E+00
   0.68086E+01   0.24991E+00
   0.68086E+01   0.25025E+00
   0.68086E+01   0.25058E+00
   0.68086E+01   0.25092E+00
   0.68086E+01   0.25126E+00
   0.68086E+01   0.25160E+00
   0.68086E+01   0.25194E+00
   0.68086E+01   0.25228E+00
   0.68086E+01   0.25262E+00
   0.68086E+01   0.25296E+00
   0.68086E+01   0.25330E+00
   0.68086E+01   0.25364E+00
   0.68086E+01   0.25398E+00
   0.68086E+01   0.25432E+00
   0.68086E+01   0.25467E+00
   0.68086E+01   0.25501E+00
   0.68086E+01   0.25535E+00
   0.68086E+01   0.25570E+00
   0.68086E+01   0.25604E+00
   0.68086E+01   0.25639E+00
   0.68086E+01   0.25673E+00
   0.68086E+01   0.25708E+00
   0.68086E+01   0.25743E+00
   0.68086E+01   0.25777E+00
   0.68086E+01   0.25812E+00
   0.68086E+01   0.25847E+00
   0.68086E+01   0.25882E+00
   0.68086E+01   0.25916E+00
   0.68086E+01   0.25951E+00
   0.68086E+01   0.25986E+00
   0.68086E+01   0.26021E+00
   0.68086E+01   0.26056E+00
   0.68086E+01   0.26092E+00
   0.68086E+01   0.26127E+00
   0.68086E+01   0.26162E+00
   0.68086E+01   0.26197E+00
   0.68086E+01   0.26233E+00
   0.68086E+01   0.26268E+00
   0.68086E+01   0.26303E+00
   0.68086E+01   0.26339E+00
   0.68086E+01   0.26374E+00
   0.68086E+01   0.26410E+00
   0.68086E+01   0.26445E+00
   0.68086E+01   0.26481E+00
   0.68086E+01   0.26517E+00
   0.68086E+01   0.26552E+00
   0.68086E+01   0.26588E+00
   0.68086E+01   0.26624E+00
   0.68086E+01   0.26660E+00
   0.68086E+01   0.26696E+00
   0.68086E+01   0.26732E+00
   0.68086E+01   0.26768E+00
   0.68086E+01   0.26804E+00
   0.68086E+01   0.26840E+00
   0.68086E+01   0.26876E+00
   0.68086E+01   0.26913E+00
   0.68086E+01   0.26949E+00
   0.68086E+01   0.26985E+00
   0.68086E+01   0.27022E+00
   0.68086E+01   0.27058E+00
   0.68336E+01   0.27094E+00
   0.68336E+01   0.27131E+00
   0.68336E+01   0.27167E+00
   0.68336E+01   0.27204E+00
   0.68336E+01   0.27241E+00
   0.68336E+01   0.27277E+00
   0.68336E+01   0.27314E+00
   0.68336E+01   0.27351E+00
   0.68336E+01   0.27388E+00
   0.68336E+01   0.27425E+00
   0.68336E+01   0.27462E+00
   0.68336E+01   0.27499E+00
   0.68336E+01   0.27536E+00
   0.68336E+01   0.27573E+00
   0.68336E+01   0.27610E+00
   0.68336E+01   0.27647E+00
   0.68336E+01   0.27685E+00
   0.68336E+01   0.27722E+00
   0.68336E+01   0.27759E+00
   0.68336E+01   0.27797E+00
   0.68336E+01   0.27834E+00
   0.68336E+01   0.27872E+00
   0.68336E+01   0.27909E+00
   0.68336E+01   0.27947E+00
   0.68336E+01   0.27985E+00
   0.68336E+01   0.28022E+00
   0.68336E+01   0.28060E+00
   0.68336E+01   0.28098E+00
   0.68336E+01   0.28136E+00
   0.68336E+01   0.28174E+00
   0.68336E+01   0.28212E+00
   0.68336E+01   0.28250E+00
   0.68336E+01   0.28288E+00
   0.68336E+01   0.28326E+00
   0.68336E+01   0.28364E+00
   0.68336E+01   0.28402E+00
   0.68336E+01   0.28441E+00
   0.68336E+01   0.28479E+00
   0.68336E+01   0.28517E+00
   0.68336E+01   0.28556E+00
   0.68336E+01   0.28594E+00
   0.68336E+01   0.28633E+00
   0.68336E+01   0.28671E+00
   0.68336E+01   0.28710E+00
   0.68586E+01   0.28749E+00
   0.68586E+01   0.28787E+00
   0.68336E+01   0.28826E+00
   0.68586E+01   0.28865E+00
   0.68586E+01   0.28904E+00
   0.68586E+01   0.28943E+00
   0.68336E+01   0.28982E+00
   0.68336E+01   0.29021E+00
   0.68586E+01   0.29060E+00
   0.68586E+01   0.29099E+00
   0.68336E+01   0.29138E+00
   0.68336E+01   0.29178E+00
   0.68336E+01   0.29217E+00
   0.68336E+01   0.29256E+00
   0.68336E+01   0.29296E+00
   0.68336E+01   0.29335E+00
   0.68336E+01   0.29375E+00
   0.68336E+01   0.29414E+00
   0.68336E+01   0.29454E+00
   0.68586E+01   0.29494E+00
   0.68336E+01   0.29534E+00
   0.68336E+01   0.29573E+00
   0.68336E+01   0.29613E+00
   0.68586E+01   0.29653E+00
   0.68336E+01   0.29693E+00
   0.68336E+01   0.29733E+00
   0.68586E+01   0.29773E+00
   0.68586E+01   0.29813E+00
   0.68336E+01   0.29854E+00
   0.68586E+01   0.29894E+00
   0.68336E+01   0.29934E+00
   0.68586E+01   0.29974E+00
   0.68336E+01   0.30015E+00
   0.68586E+01   0.30055E+00
   0.68336E+01   0.30096E+00
   0.68586E+01   0.30136E+00
   0.68586E+01   0.30177E+00
   0.68586E+01   0.30218E+00
   0.68586E+01   0.30258E+00
   0.68586E+01   0.30299E+00
   0.68586E+01   0.30340E+00
   0.68586E+01   0.30381E+00
   0.68586E+01   0.30422E+00
   0.68586E+01   0.30463E+00
   0.68586E+01   0.30504E+00
   0.68586E+01   0.30545E+00
   0.68586E+01   0.30586E+00
   0.68586E+01   0.30627E+00
   0.68586E+01   0.30669E+00
   0.68586E+01   0.30710E+00
   0.68586E+01   0.30751E+00
   0.68586E+01   0.30793E+00
   0.68586E+01   0.30834E+00
   0.68586E+01   0.30876E+00
   0.68586E+01   0.30918E+00
   0.68586E+01   0.30959E+00
   0.68586E+01   0.31001E+00
   0.68586E+01   0.31043E+00
   0.68586E+01   0.31085E+00
   0.68586E+01   0.31126E+00
   0.68586E+01   0.31168E+00
   0.68336E+01   0.31210E+00
   0.68586E+01   0.31252E+00
   0.68586E+01   0.31295E+00
   0.68586E+01   0.31337E+00
   0.68586E+01   0.31379E+00
   0.68586E+01   0.31421E+00
   0.68586E+01   0.31464E+00
   0.68586E+01   0.31506E+00
   0.68586E+01   0.31548E+00
   0.68586E+01   0.31591E+00
   0.68336E+01   0.31634E+00
   0.68586E+01   0.31676E+00
   0.68586E+01   0.31719E+00
   0.68586E+01   0.31762E+00
   0.68586E+01   0.31804E+00
   0.68586E+01   0.31847E+00
   0.68586E+01   0.31890E+00
   0.68586E+01   0.31933E+00
   0.68586E+01   0.31976E+00
   0.68586E+01   0.32019E+00
   0.68586E+01   0.32063E+00
   0.68586E+01   0.32106E+00
   0.68586E+01   0.32149E+00
   0.68586E+01   0.32192E+00
   0.68586E+01   0.32236E+00
   0.68586E+01   0.32279E+00
   0.68586E+01   0.32323E+00
   0.68586E+01   0.32366E+00
   0.68586E+01   0.32410E+00
   0.68586E+01   0.32454E+00
   0.68586E+01   0.32497E+00
   0.68586E+01   0.32541E+00
   0.68586E+01   0.32585E+00
   0.68586E+01   0.32629E+00
   0.68586E+01   0.32673E+00
   0.68586E+01   0.32717E+00
   0.68586E+01   0.32761E+00
   0.68586E+01   0.32805E+00
   0.68586E+01   0.32849E+00
   0.68586E+01   0.32894E+00
   0.68586E+01   0.32938E+00
   0.68586E+01   0.32982E+00
   0.68586E+01   0.33027E+00
   0.68586E+01   0.33071E+00
   0.68586E+01   0.33116E+00
   0.68586E+01   0.33161E+00
   0.68586E+01   0.33205E+00
   0.68586E+01   0.33250E+00
   0.68586E+01   0.33295E+00
   0.68586E+01   0.33340E+00
   0.68586E+01   0.33385E+00
   0.68586E+01   0.33430E+00
   0.68586E+01   0.33475E+00
   0.68586E+01   0.33520E+00
   0.68586E+01   0.33565E+00
   0.68586E+01   0.33610E+00
   0.68586E+01   0.33656E+00
   0.68586E+01   0.33701E+00
   0.68586E+01   0.33746E+00
   0.68586E+01   0.33792E+00
   0.68586E+01   0.33837E+00
   0.68586E+01   0.33883E+00
   0.68586E+01   0.33929E+00
   0.68586E+01   0.33974E+00
   0.68586E+01   0.34020E+00
   0.68586E+01   0.34066E+00
   0.68586E+01   0.34112E+00
   0.68586E+01   0.34158E+00
   0.68586E+01   0.34204E+00
   0.68586E+01   0.34250E+00
   0.68586E+01   0.34296E+00
   0.68586E+01   0.34342E+00
   0.68586E+01   0.34389E+00
   0.68586E+01   0.34435E+00
   0.68586E+01   0.34481E+00
   0.68586E+01   0.34528E+00
   0.68586E+01   0.34574E+00
   0.68586E+01   0.34621E+00
   0.68586E+01   0.34668E+00
   0.68586E+01   0.34714E+00
   0.68586E+01   0.34761E+00
   0.68586E+01   0.34808E+00
   0.68586E+01   0.34855E+00
   0.68586E+01   0.34902E+00
   0.68586E+01   0.34949E+00
   0.68586E+01   0.34996E+00
   0.68586E+01   0.35043E+00
   0.68586E+01   0.35091E+00
   0.68586E+01   0.35138E+00
   0.68586E+01   0.35185E+00
   0.68586E+01   0.35233E+00
   0.68586E+01   0.35280E+00
   0.68586E+01   0.35328E+00
   0.68586E+01   0.35375E+00
   0.68586E+01   0.35423E+00
   0.68586E+01   0.35471E+00
   0.68586E+01   0.35518E+00
   0.68586E+01   0.35566E+00
   0.68586E+01   0.35614E+00
   0.68586E+01   0.35662E+00
   0.68586E+01   0.35710E+00
   0.68586E+01   0.35758E+00
   0.68586E+01   0.35807E+00
   0.68586E+01   0.35855E+00
   0.68586E+01   0.35903E+00
   0.68586E+01   0.35952E+00
   0.68586E+01   0.36000E+00
   0.68586E+01   0.36049E+00
   0.68586E+01   0.36097E+00
   0.68586E+01   0.36146E+00
   0.68586E+01   0.36195E+00
   0.68586E+01   0.36243E+00
   0.68586E+01   0.36292E+00
   0.68586E+01   0.36341E+00
   0.68586E+01   0.36390E+00
   0.68586E+01   0.36439E+00
   0.68586E+01   0.36488E+00
   0.68586E+01   0.36537E+00
   0.68586E+01   0.36587E+00
   0.68586E+01   0.36636E+00
   0.68586E+01   0.36685E+00
   0.68586E+01   0.36735E+00
   0.68586E+01   0.36784E+00
   0.68836E+01   0.36834E+00
   0.68836E+01   0.36884E+00
   0.68836E+01   0.36933E+00
   0.68836E+01   0.36983E+00
   0.68836E+01   0.37033E+00
   0.68836E+01   0.37083E+00
   0.68836E+01   0.37133E+00
   0.68836E+01   0.37183E+00
   0.68836E+01   0.37233E+00
   0.68836E+01   0.37283E+00
   0.68836E+01   0.37333E+00
   0.68836E+01   0.37384E+00
   0.68836E+01   0.37434E+00
   0.68836E+01   0.37485E+00
   0.68836E+01   0.37535E+00
   0.68836E+01   0.37586E+00
   0.68836E+01   0.37636E+00
   0.68836E+01   0.37687E+00
   0.68836E+01   0.37738E+00
   0.68836E+01   0.37789E+00
   0.68836E+01   0.37840E+00
   0.68836E+01   0.37891E+00
   0.68836E+01   0.37942E+00
   0.68836E+01   0.37993E+00
   0.68836E+01   0.38044E+00
   0.68836E+01   0.38095E+00
   0.68836E+01   0.38147E+00
   0.68836E+01   0.38198E+00
   0.68836E+01   0.38250E+00
   0.68836E+01   0.38301E+00
   0.68836E+01   0.38353E+00
   0.68586E+01   0.38404E+00
   0.68836E+01   0.38456E+00
   0.68836E+01   0.38508E+00
   0.68836E+01   0.38560E+00
   0.68836E+01   0.38612E+00
   0.68836E+01   0.38664E+00
   0.68836E+01   0.38716E+00
   0.68836E+01   0.38768E+00
   0.68836E+01   0.38820E+00
   0.68836E+01   0.38873E+00
   0.68836E+01   0.38925E+00
   0.68836E+01   0.38978E+00
   0.68836E+01   0.39030E+00
   0.68836E+01   0.39083E+00
   0.68836E+01   0.39135E+00
   0.68836E+01   0.39188E+00
   0.68836E+01   0.39241E+00
   0.68836E+01   0.39294E+00
   0.68836E+01   0.39347E+00
   0.68836E+01   0.39400E+00
   0.68836E+01   0.39453E+00
   0.68836E+01   0.39506E+00
   0.68836E+01   0.39559E+00
   0.68836E+01   0.39613E+00
   0.68836E+01   0.39666E+00
   0.68836E+01   0.39720E+00
   0.68836E+01   0.39773E+00
   0.68836E+01   0.39827E+00
   0.68836E+01   0.39880E+00
   0.68836E+01   0.39934E+00
   0.68836E+01   0.39988E+00
   0.68836E+01   0.40042E+00
   0.68836E+01   0.40096E+00
   0.68836E+01   0.40150E+00
   0.68836E+01   0.40204E+00
   0.68836E+01   0.40258E+00
   0.68836E+01   0.40312E+00
   0.68836E+01   0.40367E+00
   0.68836E+01   0.40421E+00
   0.68836E+01   0.40476E+00
   0.68836E+01   0.40530E+00
   0.68836E+01   0.40585E+00
   0.68836E+01   0.40640E+00
   0.68836E+01   0.40694E+00
   0.68836E+01   0.40749E+00
   0.68836E+01   0.40804E+00
   0.68836E+01   0.40859E+00
   0.68836E+01   0.40914E+00
   0.68836E+01   0.40969E+00
   0.68836E+01   0.41025E+00
   0.68836E+01   0.41080E+00
   0.68836E+01   0.41135E+00
   0.68836E+01   0.41191E+00
   0.68836E+01   0.41246E+00
   0.68836E+01   0.41302E+00
   0.68836E+01   0.41357E+00
   0.68836E+01   0.41413E+00
   0.68836E+01   0.41469E+00
   0.68836E+01   0.41525E+00
   0.68836E+01   0.41581E+00
   0.68836E+01   0.41637E+00
   0.68836E+01   0.41693E+00
   0.68836E+01   0.41749E+00
   0.68836E+01   0.41805E+00
   0.68836E+01   0.41862E+00
   0.68836E+01   0.41918E+00
   0.68836E+01   0.41975E+00
   0.68836E+01   0.42031E+00
   0.68836E+01   0.42088E+00
   0.68836E+01   0.42145E+00
   0.68836E+01   0.42201E+00
   0.68836E+01   0.42258E+00
   0.68836E+01   0.42315E+00
   0.68836E+01   0.42372E+00
   0.68836E+01   0.42429E+00
   0.68836E+01   0.42487E+00
   0.68836E+01   0.42544E+00
   0.68836E+01   0.42601E+00
   0.68836E+01   0.42659E+00
   0.68836E+01   0.42716E+00
   0.68836E+01   0.42774E+00
   0.68836E+01   0.42831E+00
   0.68836E+01   0.42889E+00
   0.68836E+01   0.42947E+00
   0.68836E+01   0.43005E+00
   0.68836E+01   0.43063E+00
   0.68836E+01   0.43121E+00
   0.68836E+01   0.43179E+00
   0.68836E+01   0.43237E+00
   0.68836E+01   0.43295E+00
   0.68836E+01   0.43354E+00
   0.68836E+01   0.43412E+00
   0.68836E+01   0.43471E+00
   0.68836E+01   0.43529E+00
   0.68836E+01   0.43588E+00
   0.68836E+01   0.43647E+00
   0.68836E+01   0.43706E+00
   0.68836E+01   0.43764E+00
   0.68836E+01   0.43823E+00
   0.68836E+01   0.43882E+00
   0.68836E+01   0.43942E+00
   0.68836E+01   0.44001E+00
   0.68836E+01   0.44060E+00
   0.68836E+01   0.44120E+00
   0.68836E+01   0.44179E+00
   0.68836E+01   0.44239E+00
   0.68836E+01   0.44298E+00
   0.68836E+01   0.44358E+00
   0.68836E+01   0.44418E+00
   0.68836E+01   0.44478E+00
   0.68836E+01   0.44537E+00
   0.68836E+01   0.44597E+00
   0.68836E+01   0.44658E+00
   0.68836E+01   0.44718E+00
   0.68836E+01   0.44778E+00
   0.68836E+01   0.44838E+00
   0.68836E+01   0.44899E+00
   0.68836E+01   0.44959E+00
   0.68836E+01   0.45020E+00
   0.68836E+01   0.45081E+00
   0.68836E+01   0.45141E+00
   0.68836E+01   0.45202E+00
   0.68836E+01   0.45263E+00
   0.68836E+01   0.45324E+00
   0.68836E+01   0.45385E+00
   0.68836E+01   0.45446E+00
   0.68836E+01   0.45508E+00
   0.68836E+01   0.45569E+00
   0.68836E+01   0.45630E+00
   0.68836E+01   0.45692E+00
   0.68836E+01   0.45754E+00
   0.68836E+01   0.45815E+00
   0.68836E+01   0.45877E+00
   0.68836E+01   0.45939E+00
   0.68836E+01   0.46001E+00
   0.68836E+01   0.46063E+00
   0.68836E+01   0.46125E+00
   0.69086E+01   0.46187E+00
   0.68836E+01   0.46249E+00
   0.68836E+01   0.46312E+00
   0.68836E+01   0.46374E+00
   0.69086E+01   0.46436E+00
   0.69086E+01   0.46499E+00
   0.69086E+01   0.46562E+00
   0.69086E+01   0.46624E+00
   0.68836E+01   0.46687E+00
   0.68836E+01   0.46750E+00
   0.68836E+01   0.46813E+00
   0.69086E+01   0.46876E+00
   0.69086E+01   0.46940E+00
   0.69086E+01   0.47003E+00
   0.69086E+01   0.47066E+00
   0.69086E+01   0.47130E+00
   0.69086E+01   0.47193E+00
   0.69086E+01   0.47257E+00
   0.69086E+01   0.47320E+00
   0.69086E+01   0.47384E+00
   0.69086E+01   0.47448E+00
   0.69086E+01   0.47512E+00
   0.69086E+01   0.47576E+00
   0.69086E+01   0.47640E+00
   0.69086E+01   0.47704E+00
   0.69086E+01   0.47769E+00
   0.69086E+01   0.47833E+00
   0.69086E+01   0.47897E+00
   0.69086E+01   0.47962E+00
   0.69086E+01   0.48027E+00
   0.69086E+01   0.48091E+00
   0.69086E+01   0.48156E+00
   0.69086E+01   0.48221E+00
   0.69086E+01   0.48286E+00
   0.68836E+01   0.48351E+00
   0.68836E+01   0.48416E+00
   0.69086E+01   0.48482E+00
   0.68836E+01   0.48547E+00
   0.69086E+01   0.48612E+00
   0.69086E+01   0.48678E+00
   0.68836E+01   0.48744E+00
   0.68836E+01   0.48809E+00
   0.69086E+01   0.48875E+00
   0.68836E+01   0.48941E+00
   0.69086E+01   0.49007E+00
   0.68836E+01   0.49073E+00
   0.68836E+01   0.49139E+00
   0.68836E+01   0.49205E+00
   0.69086E+01   0.49272E+00
   0.69086E+01   0.49338E+00
   0.68836E+01   0.49405E+00
   0.68836E+01   0.49471E+00
   0.69086E+01   0.49538E+00
   0.68836E+01   0.49605E+00
   0.69086E+01   0.49671E+00
   0.68836E+01   0.49738E+00
   0.68836E+01   0.49805E+00
   0.68836E+01   0.49873E+00
   0.69086E+01   0.49940E+00
   0.68836E+01   0.50007E+00
   0.68836E+01   0.50074E+00
   0.68836E+01   0.50142E+00
   0.68836E+01   0.50210E+00
   0.68836E+01   0.50277E+00
   0.69086E+01   0.50345E+00
   0.68836E+01   0.50413E+00
   0.68836E+01   0.50481E+00
   0.68836E+01   0.50549E+00
   0.68836E+01   0.50617E+00
   0.68836E+01   0.50685E+00
   0.68836E+01   0.50753E+00
   0.68836E+01   0.50822E+00
   0.68836E+01   0.50890E+00
   0.68836E+01   0.50959E+00
   0.68836E+01   0.51028E+00
   0.68836E+01   0.51096E+00
   0.68836E+01   0.51165E+00
   0.68836E+01   0.51234E+00
   0.68836E+01   0.51303E+00
   0.68836E+01   0.51372E+00
   0.68836E+01   0.51442E+00
   0.68836E+01   0.51511E+00
   0.68836E+01   0.51580E+00
   0.68836E+01   0.51650E+00
   0.68836E+01   0.51720E+00
   0.68836E+01   0.51789E+00
   0.68836E+01   0.51859E+00
   0.68836E+01   0.51929E+00
   0.68836E+01   0.51999E+00
   0.68836E+01   0.52069E+00
   0.68836E+01   0.52139E+00
   0.68836E+01   0.52209E+00
   0.68836E+01   0.52280E+00
   0.68836E+01   0.52350E+00
   0.68836E+01   0.52421E+00
   0.68836E+01   0.52492E+00
   0.68836E+01   0.52562E+00
   0.68836E+01   0.52633E+00
   0.68836E+01   0.52704E+00
   0.68836E+01   0.52775E+00
   0.68836E+01   0.52846E+00
   0.68836E+01   0.52917E+00
   0.68836E+01   0.52989E+00
   0.68836E+01   0.53060E+00
   0.68836E+01   0.53132E+00
   0.68836E+01   0.53203E+00
   0.68836E+01   0.53275E+00
   0.68836E+01   0.53347E+00
   0.68836E+01   0.53419E+00
   0.68836E+01   0.53491E+00
   0.68836E+01   0.53563E+00
   0.68836E+01   0.53635E+00
   0.68836E+01   0.53707E+00
   0.68836E+01   0.53780E+00
   0.68836E+01   0.53852E+00
   0.68836E+01   0.53925E+00
   0.68836E+01   0.53997E+00
   0.68836E+01   0.54070E+00
   0.68836E+01   0.54143E+00
   0.69086E+01   0.54216E+00
   0.69086E+01   0.54289E+00
   0.69086E+01   0.54362E+00
   0.69086E+01   0.54436E+00
   0.69086E+01   0.54509E+00
   0.69086E+01   0.54582E+00
   0.69086E+01   0.54656E+00
   0.68836E+01   0.54730E+00
   0.69086E+01   0.54803E+00
   0.68836E+01   0.54877E+00
   0.69086E+01   0.54951E+00
   0.69086E+01   0.55025E+00
   0.68836E+01   0.55099E+00
   0.68836E+01   0.55174E+00
   0.68836E+01   0.55248E+00
   0.68836E+01   0.55323E+00
   0.69086E+01   0.55397E+00
   0.69086E+01   0.55472E+00
   0.69086E+01   0.55547E+00
   0.69086E+01   0.55621E+00
   0.69086E+01   0.55696E+00
   0.68836E+01   0.55771E+00
   0.68836E+01   0.55847E+00
   0.69086E+01   0.55922E+00
   0.69086E+01   0.55997E+00
   0.69086E+01   0.56073E+00
   0.69086E+01   0.56148E+00
   0.69086E+01   0.56224E+00
   0.68836E+01   0.56300E+00
   0.69086E+01   0.56376E+00
   0.69086E+01   0.56452E+00
   0.69086E+01   0.56528E+00
   0.69086E+01   0.56604E+00
   0.69086E+01   0.56680E+00
   0.69086E+01   0.56757E+00
   0.69086E+01   0.56833E+00
   0.69086E+01   0.56910E+00
   0.68836E+01   0.56986E+00
   0.69086E+01   0.57063E+00
   0.69086E+01   0.57140E+00
   0.69086E+01   0.57217E+00
   0.69086E+01   0.57294E+00
   0.69086E+01   0.57371E+00
   0.69086E+01   0.57449E+00
   0.69086E+01   0.57526E+00
   0.69086E+01   0.57604E+00
   0.69086E+01   0.57681E+00
   0.69086E+01   0.57759E+00
   0.69086E+01   0.57837E+00
   0.69086E+01   0.57915E+00
   0.69086E+01   0.57993E+00
   0.69086E+01   0.58071E+00
   0.69086E+01   0.58149E+00
   0.69086E+01   0.58228E+00
   0.69086E+01   0.58306E+00
   0.69086E+01   0.58385E+00
   0.69086E+01   0.58464E+00
   0.69086E+01   0.58542E+00
   0.69086E+01   0.58621E+00
   0.69086E+01   0.58700E+00
   0.69086E+01   0.58779E+00
   0.69086E+01   0.58859E+00
   0.69086E+01   0.58938E+00
   0.69086E+01   0.59017E+00
   0.69086E+01   0.59097E+00
   0.69086E+01   0.59177E+00
   0.69086E+01   0.59256E+00
   0.69086E+01   0.59336E+00
   0.69086E+01   0.59416E+00
   0.69086E+01   0.59496E+00
   0.69086E+01   0.59576E+00
   0.69086E+01   0.59657E+00
   0.69086E+01   0.59737E+00
   0.69086E+01   0.59818E+00
   0.69086E+01   0.59898E+00
   0.69086E+01   0.59979E+00
   0.69086E+01   0.60060E+00
   0.69086E+01   0.60141E+00
   0.69086E+01   0.60222E+00
   0.69086E+01   0.60303E+00
   0.69086E+01   0.60384E+00
   0.69086E+01   0.60466E+00
   0.69086E+01   0.60547E+00
   0.69086E+01   0.60629E+00
   0.69086E+01   0.60710E+00
   0.69086E+01   0.60792E+00
   0.69086E+01   0.60874E+00
   0.69086E+01   0.60956E+00
   0.69086E+01   0.61038E+00
   0.69086E+01   0.61121E+00
   0.69086E+01   0.61203E+00
   0.69086E+01   0.61286E+00
   0.69086E+01   0.61368E+00
   0.69086E+01   0.61451E+00
   0.69086E+01   0.61534E+00
   0.69086E+01   0.61617E+00
   0.69086E+01   0.61700E+00
   0.69086E+01   0.61783E+00
   0.69086E+01   0.61866E+00
   0.69086E+01   0.61950E+00
   0.69086E+01   0.62033E+00
   0.69086E+01   0.62117E+00
   0.69086E+01   0.62200E+00
   0.69086E+01   0.62284E+00
   0.69086E+01   0.62368E+00
   0.69086E+01   0.62452E+00
   0.69086E+01   0.62536E+00
   0.69086E+01   0.62621E+00
   0.69086E+01   0.62705E+00
   0.69086E+01   0.62790E+00
   0.69086E+01   0.62874E+00
   0.69086E+01   0.62959E+00
   0.69086E+01   0.63044E+00
   0.69086E+01   0.63129E+00
   0.69086E+01   0.63214E+00
   0.69086E+01   0.63299E+00
   0.69086E+01   0.63384E+00
   0.69086E+01   0.63470E+00
   0.69086E+01   0.63555E+00
   0.69086E+01   0.63641E+00
   0.69086E+01   0.63727E+00
   0.69086E+01   0.63813E+00
   0.69086E+01   0.63899E+00
   0.69086E+01   0.63985E+00
   0.69086E+01   0.64071E+00
   0.69086E+01   0.64157E+00
   0.69086E+01   0.64244E+00
   0.69086E+01   0.64330E+00
   0.69086E+01   0.64417E+00
   0.69086E+01   0.64504E+00
   0.69086E+01   0.64591E+00
   0.69086E+01   0.64678E+00
   0.69086E+01   0.64765E+00
   0.69086E+01   0.64852E+00
   0.69086E+01   0.64940E+00
   0.69086E+01   0.65027E+00
   0.69086E+01   0.65115E+00
   0.69086E+01   0.65203E+00
   0.69086E+01   0.65291E+00
   0.69086E+01   0.65379E+00
   0.69086E+01   0.65467E+00
   0.69086E+01   0.65555E+00
   0.69086E+01   0.65643E+00
   0.69086E+01   0.65732E+00
   0.69086E+01   0.65820E+00
   0.69086E+01   0.65909E+00
   0.69086E+01   0.65998E+00
   0.69086E+01   0.66087E+00
   0.69086E+01   0.66176E+00
   0.69086E+01   0.66265E+00
   0.68836E+01   0.66354E+00
   0.69086E+01   0.66444E+00
   0.68836E+01   0.66533E+00
   0.69086E+01   0.66623E+00
   0.68836E+01   0.66713E+00
   0.68836E+01   0.66803E+00
   0.68836E+01   0.66893E+00
   0.68836E+01   0.66983E+00
   0.68836E+01   0.67073E+00
   0.69086E+01   0.67164E+00
   0.68836E+01   0.67254E+00
   0.68836E+01   0.67345E+00
   0.68836E+01   0.67436E+00
   0.69086E+01   0.67527E+00
   0.69086E+01   0.67618E+00
   0.69086E+01   0.67709E+00
   0.69086E+01   0.67800E+00
   0.69086E+01   0.67891E+00
   0.69086E+01   0.67983E+00
   0.69086E+01   0.68074E+00
   0.69086E+01   0.68166E+00
   0.69086E+01   0.68258E+00
   0.68836E+01   0.68350E+00
   0.68836E+01   0.68442E+00
   0.68836E+01   0.68534E+00
   0.69086E+01   0.68627E+00
   0.68836E+01   0.68719E+00
   0.68836E+01   0.68812E+00
   0.68836E+01   0.68905E+00
   0.68836E+01   0.68998E+00
   0.68836E+01   0.69091E+00
   0.68836E+01   0.69184E+00
   0.68836E+01   0.69277E+00
   0.68836E+01   0.69370E+00
   0.69086E+01   0.69464E+00
   0.69086E+01   0.69557E+00
   0.69086E+01   0.69651E+00
   0.69086E+01   0.69745E+00
   0.68836E+01   0.69839E+00
   0.69086E+01   0.69933E+00
   0.69086E+01   0.70027E+00
   0.69086E+01   0.70122E+00
   0.69086E+01   0.70216E+00
   0.69086E+01   0.70311E+00
   0.69086E+01   0.70406E+00
   0.69086E+01   0.70501E+00
   0.69086E+01   0.70596E+00
   0.68836E+01   0.70691E+00
   0.69086E+01   0.70786E+00
   0.68836E+01   0.70881E+00
   0.69086E+01   0.70977E+00
   0.69086E+01   0.71073E+00
   0.69086E+01   0.71168E+00
   0.68836E+01   0.71264E+00
   0.68836E+01   0.71360E+00
   0.69086E+01   0.71457E+00
   0.68836E+01   0.71553E+00
   0.69086E+01   0.71649E+00
   0.68836E+01   0.71746E+00
   0.68836E+01   0.71843E+00
   0.69086E+01   0.71939E+00
   0.69086E+01   0.72036E+00
   0.69086E+01   0.72134E+00
   0.69086E+01   0.72231E+00
   0.69086E+01   0.72328E+00
   0.68836E+01   0.72426E+00
   0.69086E+01   0.72523E+00
   0.69086E+01   0.72621E+00
   0.69086E+01   0.72719E+00
   0.69086E+01   0.72817E+00
   0.69086E+01   0.72915E+00
   0.69086E+01   0.73013E+00
   0.69086E+01   0.73112E+00
   0.69086E+01   0.73210E+00
   0.69086E+01   0.73309E+00
   0.69086E+01   0.73408E+00
   0.68836E+01   0.73507E+00
   0.69086E+01   0.73606E+00
   0.68836E+01   0.73705E+00
   0.69086E+01   0.73804E+00
   0.69086E+01   0.73904E+00
   0.69086E+01   0.74003E+00
   0.69086E+01   0.74103E+00
   0.69086E+01   0.74203E+00
   0.69086E+01   0.74303E+00
   0.69086E+01   0.74403E+00
   0.69086E+01   0.74503E+00
   0.69086E+01   0.74604E+00
   0.69086E+01   0.74704E+00
   0.69086E+01   0.74805E+00
   0.68836E+01   0.74906E+00
   0.69086E+01   0.75007E+00
   0.69086E+01   0.75108E+00
   0.69086E+01   0.75209E+00
   0.69086E+01   0.75310E+00
   0.69086E+01   0.75412E+00
   0.69086E+01   0.75514E+00
   0.69086E+01   0.75615E+00
   0.69086E+01   0.75717E+00
   0.69086E+01   0.75819E+00
   0.68836E+01   0.75922E+00
   0.69086E+01   0.76024E+00
   0.68836E+01   0.76126E+00
   0.68836E+01   0.76229E+00
   0.68836E+01   0.76332E+00
   0.68836E+01   0.76435E+00
   0.69086E+01   0.76538E+00
   0.68836E+01   0.76641E+00
   0.68836E+01   0.76744E+00
   0.68836E+01   0.76847E+00
   0.68836E+01   0.76951E+00
   0.68836E+01   0.77055E+00
   0.69086E+01   0.77159E+00
   0.68836E+01   0.77263E+00
   0.68836E+01   0.77367E+00
   0.68836E+01   0.77471E+00
   0.68836E+01   0.77575E+00
   0.68836E+01   0.77680E+00
   0.68836E+01   0.77785E+00
   0.69086E+01   0.77890E+00
   0.68836E+01   0.77995E+00
   0.68836E+01   0.78100E+00
   0.68836E+01   0.78205E+00
   0.68836E+01   0.78310E+00
   0.68836E+01   0.78416E+00
   0.68836E+01   0.78522E+00
   0.68836E+01   0.78627E+00
   0.68836E+01   0.78733E+00
   0.68836E+01   0.78839E+00
   0.68836E+01   0.78946E+00
   0.68836E+01   0.79052E+00
   0.68836E+01   0.79159E+00
   0.68836E+01   0.79265E+00
   0.68836E+01   0.79372E+00
   0.68836E+01   0.79479E+00
   0.68836E+01   0.79586E+00
   0.68836E+01   0.79694E+00
   0.68836E+01   0.79801E+00
   0.68836E+01   0.79909E+00
   0.68836E+01   0.80016E+00
   0.68836E+01   0.80124E+00
   0.68836E+01   0.80232E+00
   0.68836E+01   0.80340E+00
   0.68836E+01   0.80448E+00
   0.68836E+01   0.80557E+00
   0.68836E+01   0.80665E+00
   0.68836E+01   0.80774E+00
   0.68836E+01   0.80883E+00
   0.68836E+01   0.80992E+00
   0.68836E+01   0.81101E+00
   0.68836E+01   0.81211E+00
   0.68836E+01   0.81320E+00
   0.68836E+01   0.81430E+00
   0.68836E+01   0.81539E+00
   0.68836E+01   0.81649E+00
   0.68836E+01   0.81759E+00
   0.68836E+01   0.81870E+00
   0.68836E+01   0.81980E+00
   0.68836E+01   0.82090E+00
   0.68836E+01   0.82201E+00
   0.68836E+01   0.82312E+00
   0.68836E+01   0.82423E+00
   0.68836E+01   0.82534E+00
   0.68836E+01   0.82645E+00
   0.68836E+01   0.82756E+00
   0.68836E+01   0.82868E+00
   0.68836E+01   0.82980E+00
   0.68836E+01   0.83092E+00
   0.68836E+01   0.83204E+00
   0.68836E+01   0.83316E+00
   0.68836E+01   0.83428E+00
   0.68836E+01   0.83540E+00
   0.68836E+01   0.83653E+00
   0.68836E+01   0.83766E+00
   0.68836E+01   0.83879E+00
   0.68836E+01   0.83992E+00
   0.68836E+01   0.84105E+00
   0.68836E+01   0.84218E+00
   0.68836E+01   0.84332E+00
   0.68836E+01   0.84445E+00
   0.68836E+01   0.84559E+00
   0.68836E+01   0.84673E+00
   0.68836E+01   0.84787E+00
   0.68836E+01   0.84902E+00
   0.68836E+01   0.85016E+00
   0.68836E+01   0.85131E+00
   0.68836E+01   0.85245E+00
   0.68836E+01   0.85360E+00
   0.68836E+01   0.85475E+00
   0.68836E+01   0.85590E+00
   0.68836E+01   0.85706E+00
   0.68836E+01   0.85821E+00
   0.68836E+01   0.85937E+00
   0.68836E+01   0.86053E+00
   0.68836E+01   0.86169E+00
   0.68836E+01   0.86285E+00
   0.68836E+01   0.86401E+00
   0.68836E+01   0.86518E+00
   0.68836E+01   0.86634E+00
   0.68836E+01   0.86751E+00
   0.68836E+01   0.86868E+00
   0.68836E+01   0.86985E+00
   0.68836E+01   0.87102E+00
   0.68836E+01   0.87220E+00
   0.68836E+01   0.87337E+00
   0.68836E+01   0.87455E+00
   0.68836E+01   0.87573E+00
   0.68836E+01   0.87691E+00
   0.68836E+01   0.87809E+00
   0.68836E+01   0.87927E+00
   0.68836E+01   0.88046E+00
   0.68836E+01   0.88165E+00
   0.68836E+01   0.88283E+00
   0.68836E+01   0.88402E+00
   0.68836E+01   0.88522E+00
   0.68836E+01   0.88641E+00
   0.68836E+01   0.88760E+00
   0.68836E+01   0.88880E+00
   0.68836E+01   0.89000E+00
   0.68836E+01   0.89120E+00
   0.68836E+01   0.89240E+00
   0.68836E+01   0.89360E+00
   0.68836E+01   0.89481E+00
   0.68836E+01   0.89601E+00
   0.68836E+01   0.89722E+00
   0.68836E+01   0.89843E+00
   0.68836E+01   0.89964E+00
   0.68836E+01   0.90085E+00
   0.68836E+01   0.90207E+00
   0.68836E+01   0.90328E+00
   0.68836E+01   0.90450E+00
   0.68836E+01   0.90572E+00
   0.68836E+01   0.90694E+00
   0.68836E+01   0.90816E+00
   0.68836E+01   0.90939E+00
   0.68836E+01   0.91061E+00
   0.68836E+01   0.91184E+00
   0.68836E+01   0.91307E+00
   0.68836E+01   0.91430E+00
   0.68836E+01   0.91553E+00
   0.68836E+01   0.91676E+00
   0.68836E+01   0.91800E+00
   0.68836E+01   0.91924E+00
   0.68836E+01   0.92048E+00
   0.68836E+01   0.92172E+00
   0.68836E+01   0.92296E+00
   0.68836E+01   0.92420E+00
   0.68836E+01   0.92545E+00
   0.68836E+01   0.92670E+00
   0.68836E+01   0.92795E+00
   0.68836E+01   0.92920E+00
   0.68836E+01   0.93045E+00
   0.68836E+01   0.93170E+00
   0.68836E+01   0.93296E+00
   0.68836E+01   0.93422E+00
   0.68836E+01   0.93547E+00
   0.68836E+01   0.93674E+00
   0.68836E+01   0.93800E+00
   0.68836E+01   0.93926E+00
   0.68836E+01   0.94053E+00
   0.68836E+01   0.94180E+00
   0.68836E+01   0.94307E+00
   0.68836E+01   0.94434E+00
   0.68836E+01   0.94561E+00
   0.68836E+01   0.94688E+00
   0.68836E+01   0.94816E+00
   0.68836E+01   0.94944E+00
   0.68836E+01   0.95072E+00
   0.68836E+01   0.95200E+00
   0.68836E+01   0.95328E+00
   0.68836E+01   0.95457E+00
   0.68836E+01   0.95585E+00
   0.68836E+01   0.95714E+00
   0.68836E+01   0.95843E+00
   0.68836E+01   0.95972E+00
   0.68836E+01   0.96102E+00
   0.68836E+01   0.96231E+00
   0.68836E+01   0.96361E+00
   0.68836E+01   0.96491E+00
   0.68836E+01   0.96621E+00
   0.68836E+01   0.96751E+00
   0.68836E+01   0.96881E+00
   0.68836E+01   0.97012E+00
   0.68836E+01   0.97143E+00
   0.68836E+01   0.97274E+00
   0.68836E+01   0.97405E+00
   0.68836E+01   0.97536E+00
   0.68836E+01   0.97668E+00
   0.68836E+01   0.97799E+00
   0.68836E+01   0.97931E+00
   0.68836E+01   0.98063E+00
   0.68836E+01   0.98195E+00
   0.68836E+01   0.98328E+00
   0.68836E+01   0.98460E+00
   0.68836E+01   0.98593E+00
   0.68836E+01   0.98726E+00
   0.68836E+01   0.98859E+00
   0.68836E+01   0.98992E+00
   0.68836E+01   0.99125E+00
   0.68836E+01   0.99259E+00
   0.68836E+01   0.99393E+00
   0.68836E+01   0.99527E+00
   0.68836E+01   0.99661E+00
   0.68836E+01   0.99795E+00
   0.68836E+01   0.99930E+00
   0.68836E+01   0.10006E+01
   0.68836E+01   0.10020E+01
   0.68836E+01   0.10033E+01
   0.68836E+01   0.10047E+01
   0.68836E+01   0.10060E+01
   0.68836E+01   0.10074E+01
   0.68836E+01   0.10088E+01
   0.68836E+01   0.10101E+01
   0.68836E+01   0.10115E+01
   0.68836E+01   0.10128E+01
   0.68836E+01   0.10142E+01
   0.68836E+01   0.10156E+01
   0.68836E+01   0.10169E+01
   0.68836E+01   0.10183E+01
   0.68836E+01   0.10197E+01
   0.68836E+01   0.10211E+01
   0.68836E+01   0.10224E+01
   0.68836E+01   0.10238E+01
   0.68836E+01   0.10252E+01
   0.68836E+01   0.10266E+01
   0.68836E+01   0.10280E+01
   0.68836E+01   0.10294E+01
   0.68836E+01   0.10307E+01
   0.68836E+01   0.10321E+01
   0.68836E+01   0.10335E+01
   0.68836E+01   0.10349E+01
   0.68836E+01   0.10363E+01
   0.68836E+01   0.10377E+01
   0.68836E+01   0.10391E+01
   0.68836E+01   0.10405E+01
   0.68836E+01   0.10419E+01
   0.68836E+01   0.10433E+01
   0.68836E+01   0.10447E+01
   0.68836E+01   0.10461E+01
   0.68836E+01   0.10475E+01
   0.68836E+01   0.10489E+01
   0.68836E+01   0.10504E+01
   0.68836E+01   0.10518E+01
   0.68836E+01   0.10532E+01
   0.68836E+01   0.10546E+01
   0.68836E+01   0.10560E+01
   0.68836E+01   0.10575E+01
   0.68836E+01   0.10589E+01
   0.68836E+01   0.10603E+01
   0.68836E+01   0.10617E+01
   0.68836E+01   0.10632E+01
   0.68836E+01   0.10646E+01
   0.68836E+01   0.10660E+01
   0.68836E+01   0.10675E+01
   0.68836E+01   0.10689E+01
   0.68836E+01   0.10704E+01
   0.68836E+01   0.10718E+01
   0.68836E+01   0.10732E+01
   0.68836E+01   0.10747E+01
   0.68836E+01   0.10761E+01
   0.68836E+01   0.10776E+01
   0.68836E+01   0.10790E+01
   0.68836E+01   0.10805E+01
   0.68836E+01   0.10819E+01
   0.68836E+01   0.10834E+01
   0.68836E+01   0.10849E+01
   0.68836E+01   0.10863E+01
   0.68836E+01   0.10878E+01
   0.68836E+01   0.10893E+01
   0.68836E+01   0.10907E+01
   0.68836E+01   0.10922E+01
   0.68836E+01   0.10937E+01
   0.68836E+01   0.10951E+01
   0.68586E+01   0.10966E+01
   0.68586E+01   0.10981E+01
   0.68836E+01   0.10996E+01
   0.68586E+01   0.11011E+01
   0.68586E+01   0.11025E+01
   0.68836E+01   0.11040E+01
   0.68836E+01   0.11055E+01
   0.68586E+01   0.11070E+01
   0.68586E+01   0.11085E+01
   0.68836E+01   0.11100E+01
   0.68586E+01   0.11115E+01
   0.68586E+01   0.11130E+01
   0.68836E+01   0.11145E+01
   0.68586E+01   0.11160E+01
   0.68586E+01   0.11175E+01
   0.68586E+01   0.11190E+01
   0.68836E+01   0.11205E+01
   0.68836E+01   0.11220E+01
   0.68586E+01   0.11235E+01
   0.68586E+01   0.11250E+01
   0.68586E+01   0.11266E+01
   0.68586E+01   0.11281E+01
   0.68836E+01   0.11296E+01
   0.68586E+01   0.11311E+01
   0.68586E+01   0.11326E+01
   0.68586E+01   0.11342E+01
   0.68586E+01   0.11357E+01
   0.68586E+01   0.11372E+01
   0.68586E+01   0.11388E+01
   0.68586E+01   0.11403E+01
   0.68586E+01   0.11418E+01
   0.68836E+01   0.11434E+01
   0.68586E+01   0.11449E+01
   0.68586E+01   0.11465E+01
   0.68836E+01   0.11480E+01
   0.68586E+01   0.11496E+01
   0.68836E+01   0.11511E+01
   0.68586E+01   0.11527E+01
   0.68586E+01   0.11542E+01
   0.68586E+01   0.11558E+01
   0.68836E+01   0.11573E+01
   0.68586E+01   0.11589E+01
   0.68586E+01   0.11604E+01
   0.68586E+01   0.11620E+01
   0.68586E+01   0.11636E+01
   0.68586E+01   0.11651E+01
   0.68586E+01   0.11667E+01
   0.68586E+01   0.11683E+01
   0.68586E+01   0.11699E+01
   0.68586E+01   0.11714E+01
   0.68586E+01   0.11730E+01
   0.68836E+01   0.11746E+01
   0.68586E+01   0.11762E+01
   0.68586E+01   0.11778E+01
   0.68586E+01   0.11794E+01
   0.68586E+01   0.11809E+01
   0.68586E+01   0.11825E+01
   0.68586E+01   0.11841E+01
   0.68586E+01   0.11857E+01
   0.68586E+01   0.11873E+01
   0.68586E+01   0.11889E+01
   0.68586E+01   0.11905E+01
   0.68586E+01   0.11921E+01
   0.68586E+01   0.11937E+01
   0.68586E+01   0.11953E+01
   0.68586E+01   0.11970E+01
   0.68586E+01   0.11986E+01
   0.68586E+01   0.12002E+01
   0.68586E+01   0.12018E+01
   0.68586E+01   0.12034E+01
   0.68586E+01   0.12050E+01
   0.68586E+01   0.12067E+01
   0.68586E+01   0.12083E+01
   0.68586E+01   0.12099E+01
   0.68586E+01   0.12116E+01
   0.68586E+01   0.12132E+01
   0.68586E+01   0.12148E+01
   0.68586E+01   0.12165E+01
   0.68586E+01   0.12181E+01
   0.68586E+01   0.12197E+01
   0.68586E+01   0.12214E+01
   0.68586E+01   0.12230E+01
   0.68586E+01   0.12247E+01
   0.68586E+01   0.12263E+01
   0.68586E+01   0.12280E+01
   0.68586E+01   0.12296E+01
   0.68586E+01   0.12313E+01
   0.68586E+01   0.12330E+01
   0.68586E+01   0.12346E+01
   0.68586E+01   0.12363E+01
   0.68586E+01   0.12379E+01
   0.68586E+01   0.12396E+01
   0.68586E+01   0.12413E+01
   0.68586E+01   0.12430E+01
   0.68586E+01   0.12446E+01
   0.68586E+01   0.12463E+01
   0.68586E+01   0.12480E+01
   0.68586E+01   0.12497E+01
   0.68586E+01   0.12514E+01
   0.68586E+01   0.12530E+01
   0.68586E+01   0.12547E+01
   0.68586E+01   0.12564E+01
   0.68586E+01   0.12581E+01
   0.68586E+01   0.12598E+01
   0.68586E+01   0.12615E+01
   0.68586E+01   0.12632E+01
   0.68586E+01   0.12649E+01
   0.68586E+01   0.12666E+01
   0.68586E+01   0.12683E+01
   0.68586E+01   0.12700E+01
   0.68586E+01   0.12717E+01
   0.68586E+01   0.12735E+01
   0.68586E+01   0.12752E+01
   0.68586E+01   0.12769E+01
   0.68586E+01   0.12786E+01
   0.68586E+01   0.12803E+01
   0.68586E+01   0.12821E+01
   0.68586E+01   0.12838E+01
   0.68586E+01   0.12855E+01
   0.68586E+01   0.12873E+01
   0.68586E+01   0.12890E+01
   0.68586E+01   0.12907E+01
   0.68586E+01   0.12925E+01
   0.68586E+01   0.12942E+01
   0.68586E+01   0.12960E+01
   0.68586E+01   0.12977E+01
   0.68586E+01   0.12994E+01
   0.68586E+01   0.13012E+01
   0.68586E+01   0.13030E+01
   0.68586E+01   0.13047E+01
   0.68586E+01   0.13065E+01
   0.68586E+01   0.13082E+01
   0.68586E+01   0.13100E+01
   0.68586E+01   0.13118E+01
   0.68586E+01   0.13135E+01
   0.68586E+01   0.13153E+01
   0.68586E+01   0.13171E+01
   0.68586E+01   0.13188E+01
   0.68586E+01   0.13206E+01
   0.68586E+01   0.13224E+01
   0.68586E+01   0.13242E+01
   0.68586E+01   0.13260E+01
   0.68586E+01   0.13278E+01
   0.68586E+01   0.13295E+01
   0.68586E+01   0.13313E+01
   0.68586E+01   0.13331E+01
   0.68586E+01   0.13349E+01
   0.68586E+01   0.13367E+01
   0.68586E+01   0.13385E+01
   0.68586E+01   0.13403E+01
   0.68586E+01   0.13421E+01
   0.68586E+01   0.13440E+01
   0.68586E+01   0.13458E+01
   0.68586E+01   0.13476E+01
   0.68586E+01   0.13494E+01
   0.68586E+01   0.13512E+01
   0.68586E+01   0.13530E+01
   0.68586E+01   0.13549E+01
   0.68586E+01   0.13567E+01
   0.68586E+01   0.13585E+01
   0.68586E+01   0.13603E+01
   0.68586E+01   0.13622E+01
   0.68586E+01   0.13640E+01
   0.68586E+01   0.13658E+01
   0.68586E+01   0.13677E+01
   0.68586E+01   0.13695E+01
   0.68586E+01   0.13714E+01
   0.68586E+01   0.13732E+01
   0.68586E+01   0.13751E+01
   0.68586E+01   0.13769E+01
   0.68586E+01   0.13788E+01
   0.68586E+01   0.13806E+01
   0.68586E+01   0.13825E+01
   0.68586E+01   0.13844E+01
   0.68586E+01   0.13862E+01
   0.68586E+01   0.13881E+01
   0.68586E+01   0.13900E+01
   0.68586E+01   0.13918E+01
   0.68586E+01   0.13937E+01
   0.68586E+01   0.13956E+01
   0.68586E+01   0.13975E+01
   0.68586E+01   0.13994E+01
   0.68586E+01   0.14013E+01
   0.68586E+01   0.14031E+01
   0.68586E+01   0.14050E+01
   0.68586E+01   0.14069E+01
   0.68586E+01   0.14088E+01
   0.68586E+01   0.14107E+01
   0.68586E+01   0.14126E+01
   0.68586E+01   0.14145E+01
   0.68586E+01   0.14164E+01
   0.68586E+01   0.14183E+01
   0.68586E+01   0.14203E+01
   0.68586E+01   0.14222E+01
   0.68586E+01   0.14241E+01
   0.68586E+01   0.14260E+01
   0.68586E+01   0.14279E+01
   0.68586E+01   0.14299E+01
   0.68586E+01   0.14318E+01
   0.68586E+01   0.14337E+01
   0.68586E+01   0.14356E+01
   0.68586E+01   0.14376E+01
   0.68586E+01   0.14395E+01
   0.68586E+01   0.14415E+01
   0.68586E+01   0.14434E+01
   0.68586E+01   0.14453E+01
   0.68586E+01   0.14473E+01
   0.68586E+01   0.14492E+01
   0.68586E+01   0.14512E+01
   0.68586E+01   0.14531E+01
   0.68586E+01   0.14551E+01
   0.68586E+01   0.14571E+01
   0.68586E+01   0.14590E+01
   0.68586E+01   0.14610E+01
   0.68586E+01   0.14630E+01
   0.68586E+01   0.14649E+01
   0.68586E+01   0.14669E+01
   0.68586E+01   0.14689E+01
   0.68586E+01   0.14709E+01
   0.68586E+01   0.14729E+01
   0.68586E+01   0.14748E+01
   0.68586E+01   0.14768E+01
   0.68586E+01   0.14788E+01
   0.68586E+01   0.14808E+01
   0.68586E+01   0.14828E+01
   0.68586E+01   0.14848E+01
   0.68586E+01   0.14868E+01
   0.68586E+01   0.14888E+01
   0.68586E+01   0.14908E+01
   0.68586E+01   0.14928E+01
   0.68586E+01   0.14948E+01
   0.68586E+01   0.14969E+01
   0.68586E+01   0.14989E+01
   0.68586E+01   0.15009E+01
   0.68586E+01   0.15029E+01
   0.68586E+01   0.15049E+01
   0.68586E+01   0.15070E+01
   0.68586E+01   0.15090E+01
   0.68586E+01   0.15110E+01
   0.68586E+01   0.15131E+01
   0.68586E+01   0.15151E+01
   0.68586E+01   0.15172E+01
   0.68586E+01   0.15192E+01
   0.68586E+01   0.15212E+01
   0.68586E+01   0.15233E+01
   0.68586E+01   0.15253E+01
   0.68586E+01   0.15274E+01
   0.68586E+01   0.15295E+01
   0.68586E+01   0.15315E+01
   0.68586E+01   0.15336E+01
   0.68586E+01   0.15357E+01
   0.68586E+01   0.15377E+01
   0.68586E+01   0.15398E+01
   0.68586E+01   0.15419E+01
   0.68586E+01   0.15439E+01
   0.68586E+01   0.15460E+01
   0.68586E+01   0.15481E+01
   0.68586E+01   0.15502E+01
   0.68586E+01   0.15523E+01
   0.68586E+01   0.15544E+01
   0.68586E+01   0.15565E+01
   0.68586E+01   0.15586E+01
   0.68586E+01   0.15607E+01
   0.68586E+01   0.15628E+01
   0.68586E+01   0.15649E+01
   0.68586E+01   0.15670E+01
   0.68586E+01   0.15691E+01
   0.68586E+01   0.15712E+01
   0.68336E+01   0.15733E+01
   0.68586E+01   0.15755E+01
   0.68586E+01   0.15776E+01
   0.68336E+01   0.15797E+01
   0.68336E+01   0.15818E+01
   0.68586E+01   0.15840E+01
   0.68336E+01   0.15861E+01
   0.68586E+01   0.15882E+01
   0.68586E+01   0.15904E+01
   0.68336E+01   0.15925E+01
   0.68586E+01   0.15947E+01
   0.68336E+01   0.15968E+01
   0.68336E+01   0.15990E+01
   0.68336E+01   0.16011E+01
   0.68336E+01   0.16033E+01
   0.68336E+01   0.16054E+01
   0.68336E+01   0.16076E+01
   0.68336E+01   0.16098E+01
   0.68336E+01   0.16119E+01
   0.68336E+01   0.16141E+01
   0.68336E+01   0.16163E+01
   0.68336E+01   0.16185E+01
   0.68336E+01   0.16207E+01
   0.68336E+01   0.16228E+01
   0.68336E+01   0.16250E+01
   0.68336E+01   0.16272E+01
   0.68336E+01   0.16294E+01
   0.68336E+01   0.16316E+01
   0.68336E+01   0.16338E+01
   0.68336E+01   0.16360E+01
   0.68336E+01   0.16382E+01
   0.68336E+01   0.16404E+01
   0.68336E+01   0.16426E+01
   0.68336E+01   0.16448E+01
   0.68336E+01   0.16471E+01
   0.68336E+01   0.16493E+01
   0.68336E+01   0.16515E+01
   0.68336E+01   0.16537E+01
   0.68336E+01   0.16560E+01
   0.68336E+01   0.16582E+01
   0.68336E+01   0.16604E+01
   0.68336E+01   0.16627E+01
   0.68336E+01   0.16649E+01
   0.68336E+01   0.16672E+01
   0.68336E+01   0.16694E+01
   0.68336E+01   0.16716E+01
   0.68336E+01   0.16739E+01
   0.68336E+01   0.16762E+01
   0.68336E+01   0.16784E+01
   0.68336E+01   0.16807E+01
   0.68336E+01   0.16829E+01
   0.68336E+01   0.16852E+01
   0.68336E+01   0.16875E+01
   0.68336E+01   0.16898E+01
   0.68336E+01   0.16920E+01
   0.68336E+01   0.16943E+01
   0.68336E+01   0.16966E+01
   0.68336E+01   0.16989E+01
   0.68336E+01   0.17012E+01
   0.68336E+01   0.17035E+01
   0.68336E+01   0.17058E+01
   0.68336E+01   0.17081E+01
   0.68336E+01   0.17104E+01
   0.68336E+01   0.17127E+01
   0.68336E+01   0.17150E+01
   0.68336E+01   0.17173E+01
   0.68336E+01   0.17196E+01
   0.68336E+01   0.17219E+01
   0.68336E+01   0.17242E+01
   0.68336E+01   0.17266E+01
   0.68336E+01   0.17289E+01
   0.68336E+01   0.17312E+01
   0.68336E+01   0.17336E+01
   0.68336E+01   0.17359E+01
   0.68336E+01   0.17382E+01
   0.68336E+01   0.17406E+01
   0.68336E+01   0.17429E+01
   0.68336E+01   0.17453E+01
   0.68336E+01   0.17476E+01
   0.68336E+01   0.17500E+01
   0.68336E+01   0.17523E+01
   0.68336E+01   0.17547E+01
   0.68336E+01   0.17571E+01
   0.68336E+01   0.17594E+01
   0.68336E+01   0.17618E+01
   0.68336E+01   0.17642E+01
   0.68336E+01   0.17666E+01
   0.68336E+01   0.17689E+01
   0.68336E+01   0.17713E+01
   0.68336E+01   0.17737E+01
   0.68336E+01   0.17761E+01
   0.68336E+01   0.17785E+01
   0.68336E+01   0.17809E+01
   0.68336E+01   0.17833E+01
   0.68336E+01   0.17857E+01
   0.68336E+01   0.17881E+01
   0.68336E+01   0.17905E+01
   0.68336E+01   0.17929E+01
   0.68336E+01   0.17953E+01
   0.68336E+01   0.17978E+01
   0.68336E+01   0.18002E+01
   0.68336E+01   0.18026E+01
   0.68336E+01   0.18050E+01
   0.68336E+01   0.18075E+01
   0.68336E+01   0.18099E+01
   0.68336E+01   0.18123E+01
   0.68336E+01   0.18148E+01
   0.68336E+01   0.18172E+01
   0.68336E+01   0.18197E+01
   0.68336E+01   0.18221E+01
   0.68336E+01   0.18246E+01
   0.68336E+01   0.18271E+01
   0.68336E+01   0.18295E+01
   0.68336E+01   0.18320E+01
   0.68336E+01   0.18345E+01
   0.68336E+01   0.18369E+01
   0.68336E+01   0.18394E+01
   0.68336E+01   0.18419E+01
   0.68336E+01   0.18444E+01
   0.68336E+01   0.18468E+01
   0.68336E+01   0.18493E+01
   0.68336E+01   0.18518E+01
   0.68336E+01   0.18543E+01
   0.68336E+01   0.18568E+01
   0.68336E+01   0.18593E+01
   0.68336E+01   0.18618E+01
   0.68086E+01   0.18643E+01
   0.68086E+01   0.18669E+01
   0.68086E+01   0.18694E+01
   0.68336E+01   0.18719E+01
   0.68086E+01   0.18744E+01
   0.68336E+01   0.18769E+01
   0.68336E+01   0.18795E+01
   0.68086E+01   0.18820E+01
   0.68086E+01   0.18845E+01
   0.68336E+01   0.18871E+01
   0.68086E+01   0.18896E+01
   0.68086E+01   0.18922E+01
   0.68086E+01   0.18947E+01
   0.68086E+01   0.18973E+01
   0.68086E+01   0.18998E+01
   0.68086E+01   0.19024E+01
   0.68336E+01   0.19050E+01
   0.68086E+01   0.19075E+01
   0.68086E+01   0.19101E+01
   0.68086E+01   0.19127E+01
   0.68086E+01   0.19152E+01
   0.68086E+01   0.19178E+01
   0.68086E+01   0.19204E+01
   0.68336E+01   0.19230E+01
   0.68086E+01   0.19256E+01
   0.68086E+01   0.19282E+01
   0.68086E+01   0.19308E+01
   0.68086E+01   0.19334E+01
   0.68086E+01   0.19360E+01
   0.68086E+01   0.19386E+01
   0.68086E+01   0.19412E+01
   0.68086E+01   0.19438E+01
   0.68086E+01   0.19465E+01
   0.68086E+01   0.19491E+01
   0.68086E+01   0.19517E+01
   0.68086E+01   0.19543E+01
   0.68086E+01   0.19570E+01
   0.68086E+01   0.19596E+01
   0.68086E+01   0.19622E+01
   0.68086E+01   0.19649E+01
   0.68086E+01   0.19675E+01
   0.68086E+01   0.19702E+01
   0.68086E+01   0.19728E+01
   0.68086E+01   0.19755E+01
   0.68086E+01   0.19782E+01
   0.68086E+01   0.19808E+01
   0.68086E+01   0.19835E+01
   0.68086E+01   0.19862E+01
   0.68086E+01   0.19889E+01
   0.68086E+01   0.19915E+01
   0.68086E+01   0.19942E+01
   0.68086E+01   0.19969E+01
   0.68086E+01   0.19996E+01
   0.68086E+01   0.20023E+01
   0.68086E+01   0.20050E+01
   0.68086E+01   0.20077E+01
   0.68086E+01   0.20104E+01
   0.68086E+01   0.20131E+01
   0.68086E+01   0.20158E+01
   0.68086E+01   0.20185E+01
   0.68086E+01   0.20213E+01
   0.68086E+01   0.20240E+01
   0.68086E+01   0.20267E+01
   0.68086E+01   0.20294E+01
   0.68086E+01   0.20322E+01
   0.68086E+01   0.20349E+01
   0.68086E+01   0.20377E+01
   0.68086E+01   0.20404E+01
   0.68086E+01   0.20432E+01
   0.68086E+01   0.20459E+01
   0.68086E+01   0.20487E+01
   0.68086E+01   0.20514E+01
   0.68086E+01   0.20542E+01
   0.68086E+01   0.20570E+01
   0.68086E+01   0.20597E+01
   0.68086E+01   0.20625E+01
   0.68086E+01   0.20653E+01
   0.68086E+01   0.20681E+01
   0.68086E+01   0.20709E+01
   0.68086E+01   0.20737E+01
   0.68086E+01   0.20765E+01
   0.68086E+01   0.20792E+01
   0.68086E+01   0.20821E+01
   0.68086E+01   0.20849E+01
   0.68086E+01   0.20877E+01
   0.68086E+01   0.20905E+01
   0.68086E+01   0.20933E+01
   0.68086E+01   0.20961E+01
   0.68086E+01   0.20989E+01
   0.68086E+01   0.21018E+01
   0.68086E+01   0.21046E+01
   0.68086E+01   0.21074E+01
   0.68086E+01   0.21103E+01
   0.68086E+01   0.21131E+01
   0.68086E+01   0.21160E+01
   0.68086E+01   0.21188E+01
   0.68086E+01   0.21217E+01
   0.68086E+01   0.21245E+01
   0.68086E+01   0.21274E+01
   0.68086E+01   0.21303E+01
   0.68086E+01   0.21331E+01
   0.68086E+01   0.21360E+01
   0.68086E+01   0.21389E+01
   0.68086E+01   0.21418E+01
   0.68086E+01   0.21447E+01
   0.68086E+01   0.21476E+01
   0.68086E+01   0.21505E+01
   0.68086E+01   0.21534E+01
   0.68086E+01   0.21563E+01
   0.68086E+01   0.21592E+01
   0.68086E+01   0.21621E+01
   0.68086E+01   0.21650E+01
   0.68086E+01   0.21679E+01
   0.68086E+01   0.21708E+01
   0.68086E+01   0.21738E+01
   0.68086E+01   0.21767E+01
   0.68086E+01   0.21796E+01
   0.68086E+01   0.21826E+01
   0.68086E+01   0.21855E+01
   0.68086E+01   0.21884E+01
   0.68086E+01   0.21914E+01
   0.68086E+01   0.21943E+01
   0.68086E+01   0.21973E+01
   0.68086E+01   0.22003E+01
   0.68086E+01   0.22032E+01
   0.68086E+01   0.22062E+01
   0.68086E+01   0.22092E+01
   0.68086E+01   0.22121E+01
   0.68086E+01   0.22151E+01
   0.68086E+01   0.22181E+01
   0.68086E+01   0.22211E+01
   0.68086E+01   0.22241E+01
   0.68086E+01   0.22271E+01
   0.68086E+01   0.22301E+01
   0.68086E+01   0.22331E+01
   0.68086E+01   0.22361E+01
   0.68086E+01   0.22391E+01
   0.68086E+01   0.22421E+01
   0.68086E+01   0.22452E+01
   0.68086E+01   0.22482E+01
   0.68086E+01   0.22512E+01
   0.68086E+01   0.22543E+01
   0.68086E+01   0.22573E+01
   0.68086E+01   0.22603E+01
   0.68086E+01   0.22634E+01
   0.68086E+01   0.22664E+01
   0.68086E+01   0.22695E+01
   0.67836E+01   0.22725E+01
   0.68086E+01   0.22756E+01
   0.68086E+01   0.22787E+01
   0.67836E+01   0.22817E+01
   0.67836E+01   0.22848E+01
   0.68086E+01   0.22879E+01
   0.67836E+01   0.22910E+01
   0.67836E+01   0.22941E+01
   0.67836E+01   0.22972E+01
   0.67836E+01   0.23003E+01
   0.67836E+01   0.23034E+01
   0.67836E+01   0.23065E+01
   0.67836E+01   0.23096E+01
   0.67836E+01   0.23127E+01
   0.67836E+01   0.23158E+01
   0.67836E+01   0.23189E+01
   0.67836E+01   0.23221E+01
   0.67836E+01   0.23252E+01
   0.67836E+01   0.23283E+01
   0.67836E+01   0.23315E+01
   0.68086E+01   0.23346E+01
   0.68086E+01   0.23377E+01
   0.68086E+01   0.23409E+01
   0.68086E+01   0.23441E+01
   0.67836E+01   0.23472E+01
   0.67836E+01   0.23504E+01
   0.68086E+01   0.23535E+01
   0.67836E+01   0.23567E+01
   0.67836E+01   0.23599E+01
   0.67836E+01   0.23631E+01
   0.67836E+01   0.23663E+01
   0.67836E+01   0.23694E+01
   0.67836E+01   0.23726E+01
   0.67836E+01   0.23758E+01
   0.67836E+01   0.23790E+01
   0.67836E+01   0.23822E+01
   0.67836E+01   0.23855E+01
   0.67836E+01   0.23887E+01
   0.67836E+01   0.23919E+01
   0.67836E+01   0.23951E+01
   0.67836E+01   0.23983E+01
   0.67836E+01   0.24016E+01
   0.67836E+01   0.24048E+01
   0.67836E+01   0.24081E+01
   0.67836E+01   0.24113E+01
   0.67836E+01   0.24145E+01
   0.67836E+01   0.24178E+01
   0.67836E+01   0.24211E+01
   0.67836E+01   0.24243E+01
   0.67836E+01   0.24276E+01
   0.67836E+01   0.24309E+01
   0.67836E+01   0.24341E+01
   0.67836E+01   0.24374E+01
   0.67836E+01   0.24407E+01
   0.67836E+01   0.24440E+01
   0.67836E+01   0.24473E+01
   0.67836E+01   0.24506E+01
   0.67836E+01   0.24539E+01
   0.67836E+01   0.24572E+01
   0.67836E+01   0.24605E+01
   0.67836E+01   0.24638E+01
   0.67836E+01   0.24671E+01
   0.67836E+01   0.24705E+01
   0.67836E+01   0.24738E+01
   0.67836E+01   0.24771E+01
   0.67836E+01   0.24805E+01
   0.67836E+01   0.24838E+01
   0.67836E+01   0.24872E+01
   0.67836E+01   0.24905E+01
   0.67836E+01   0.24939E+01
   0.67836E+01   0.24972E+01
   0.67836E+01   0.25006E+01
   0.67836E+01   0.25040E+01
   0.67836E+01   0.25073E+01
   0.67836E+01   0.25107E+01
   0.67836E+01   0.25141E+01
   0.67836E+01   0.25175E+01
   0.67836E+01   0.25209E+01
   0.67836E+01   0.25243E+01
   0.67836E+01   0.25277E+01
   0.67836E+01   0.25311E+01
   0.67836E+01   0.25345E+01
   0.67836E+01   0.25379E+01
   0.67836E+01   0.25413E+01
   0.67836E+01   0.25448E+01
   0.67836E+01   0.25482E+01
   0.67836E+01   0.25516E+01
   0.67836E+01   0.25551E+01
   0.67836E+01   0.25585E+01
   0.67836E+01   0.25620E+01
   0.67836E+01   0.25654E+01
   0.67836E+01   0.25689E+01
   0.67836E+01   0.25723E+01
   0.67836E+01   0.25758E+01
   0.67836E+01   0.25793E+01
   0.67836E+01   0.25828E+01
   0.67836E+01   0.25862E+01
   0.67836E+01   0.25897E+01
   0.67836E+01   0.25932E+01
   0.67836E+01   0.25967E+01
   0.67836E+01   0.26002E+01
   0.67836E+01   0.26037E+01
   0.67836E+01   0.26072E+01
   0.67836E+01   0.26107E+01
   0.67836E+01   0.26143E+01
   0.67836E+01   0.26178E+01
   0.67836E+01   0.26213E+01
   0.67836E+01   0.26248E+01
   0.67836E+01   0.26284E+01
   0.67836E+01   0.26319E+01
   0.67836E+01   0.26355E+01
   0.67836E+01   0.26390E+01
   0.67836E+01   0.26426E+01
   0.67836E+01   0.26461E+01
   0.67836E+01   0.26497E+01
   0.67836E+01   0.26533E+01
   0.67836E+01   0.26569E+01
   0.67836E+01   0.26604E+01
   0.67836E+01   0.26640E+01
   0.67836E+01   0.26676E+01
   0.67836E+01   0.26712E+01
   0.67836E+01   0.26748E+01
   0.67836E+01   0.26784E+01
   0.67836E+01   0.26820E+01
   0.67836E+01   0.26856E+01
   0.67836E+01   0.26893E+01
   0.67836E+01   0.26929E+01
   0.67836E+01   0.26965E+01
   0.67836E+01   0.27001E+01
   0.67836E+01   0.27038E+01
   0.67836E+01   0.27074E+01
   0.67836E+01   0.27111E+01
   0.67836E+01   0.27147E+01
   0.67836E+01   0.27184E+01
   0.67836E+01   0.27221E+01
   0.67836E+01   0.27257E+01
   0.67836E+01   0.27294E+01
   0.67836E+01   0.27331E+01
   0.67836E+01   0.27368E+01
   0.67836E+01   0.27404E+01
   0.67836E+01   0.27441E+01
   0.67836E+01   0.27478E+01
   0.67836E+01   0.27515E+01
   0.67836E+01   0.27552E+01
   0.67836E+01   0.27590E+01
   0.67836E+01   0.27627E+01
   0.67836E+01   0.27664E+01
   0.67836E+01   0.27701E+01
   0.67836E+01   0.27739E+01
   0.67836E+01   0.27776E+01
   0.67836E+01   0.27813E+01
   0.67836E+01   0.27851E+01
   0.67836E+01   0.27889E+01
   0.67836E+01   0.27926E+01
   0.67836E+01   0.27964E+01
   0.67836E+01   0.28001E+01
   0.67836E+01   0.28039E+01
   0.67836E+01   0.28077E+01
   0.67836E+01   0.28115E+01
   0.67836E+01   0.28153E+01
   0.67836E+01   0.28191E+01
   0.67836E+01   0.28229E+01
   0.67836E+01   0.28267E+01
   0.67836E+01   0.28305E+01
   0.67836E+01   0.28343E+01
   0.67836E+01   0.28381E+01
   0.67836E+01   0.28419E+01
   0.67836E+01   0.28458E+01
   0.67836E+01   0.28496E+01
   0.67836E+01   0.28534E+01
   0.67836E+01   0.28573E+01
   0.67836E+01   0.28611E+01
   0.67836E+01   0.28650E+01
   0.67836E+01   0.28689E+01
   0.67836E+01   0.28727E+01
   0.67836E+01   0.28766E+01
   0.67836E+01   0.28805E+01
   0.67836E+01   0.28844E+01
   0.67836E+01   0.28882E+01
   0.67836E+01   0.28921E+01
   0.67836E+01   0.28960E+01
   0.67836E+01   0.28999E+01
   0.67836E+01   0.29038E+01
   0.67836E+01   0.29078E+01
   0.67836E+01   0.29117E+01
   0.67836E+01   0.29156E+01
   0.67836E+01   0.29195E+01
   0.67836E+01   0.29235E+01
   0.67836E+01   0.29274E+01
   0.67836E+01   0.29314E+01
   0.67836E+01   0.29353E+01
   0.67836E+01   0.29393E+01
   0.67836E+01   0.29432E+01
   0.67836E+01   0.29472E+01
   0.67836E+01   0.29512E+01
   0.67836E+01   0.29551E+01
   0.67836E+01   0.29591E+01
   0.67836E+01   0.29631E+01
   0.67836E+01   0.29671E+01
   0.67836E+01   0.29711E+01
   0.67836E+01   0.29751E+01
   0.67836E+01   0.29791E+01
   0.67836E+01   0.29831E+01
   0.67836E+01   0.29872E+01
   0.67836E+01   0.29912E+01
   0.67836E+01   0.29952E+01
   0.67836E+01   0.29992E+01
   0.67836E+01   0.30033E+01
   0.67836E+01   0.30073E+01
   0.67836E+01   0.30114E+01
   0.67836E+01   0.30155E+01
   0.67836E+01   0.30195E+01
   0.67836E+01   0.30236E+01
   0.67836E+01   0.30277E+01
   0.67836E+01   0.30317E+01
   0.67836E+01   0.30358E+01
   0.67586E+01   0.30399E+01
   0.67836E+01   0.30440E+01
   0.67586E+01   0.30481E+01
   0.67586E+01   0.30522E+01
   0.67586E+01   0.30563E+01
   0.67836E+01   0.30605E+01
   0.67586E+01   0.30646E+01
   0.67586E+01   0.30687E+01
   0.67836E+01   0.30729E+01
   0.67586E+01   0.30770E+01
   0.67586E+01   0.30811E+01
   0.67836E+01   0.30853E+01
   0.67586E+01   0.30895E+01
   0.67586E+01   0.30936E+01
   0.67836E+01   0.30978E+01
   0.67586E+01   0.31020E+01
   0.67586E+01   0.31061E+01
   0.67586E+01   0.31103E+01
   0.67586E+01   0.31145E+01
   0.67586E+01   0.31187E+01
   0.67836E+01   0.31229E+01
   0.67836E+01   0.31271E+01
   0.67586E+01   0.31313E+01
   0.67586E+01   0.31356E+01
   0.67586E+01   0.31398E+01
   0.67586E+01   0.31440E+01
   0.67586E+01   0.31483E+01
   0.67836E+01   0.31525E+01
   0.67586E+01   0.31568E+01
   0.67586E+01   0.31610E+01
   0.67586E+01   0.31653E+01
   0.67586E+01   0.31695E+01
   0.67586E+01   0.31738E+01
   0.67586E+01   0.31781E+01
   0.67586E+01   0.31824E+01
   0.67586E+01   0.31867E+01
   0.67586E+01   0.31910E+01
   0.67586E+01   0.31953E+01
   0.67586E+01   0.31996E+01
   0.67586E+01   0.32039E+01
   0.67586E+01   0.32082E+01
   0.67586E+01   0.32125E+01
   0.67586E+01   0.32168E+01
   0.67586E+01   0.32212E+01
   0.67586E+01   0.32255E+01
   0.67586E+01   0.32299E+01
   0.67586E+01   0.32342E+01
   0.67586E+01   0.32386E+01
   0.67586E+01   0.32429E+01
   0.67586E+01   0.32473E+01
   0.67586E+01   0.32517E+01
   0.67586E+01   0.32561E+01
   0.67586E+01   0.32605E+01
   0.67586E+01   0.32649E+01
   0.67586E+01   0.32693E+01
   0.67586E+01   0.32737E+01
   0.67586E+01   0.32781E+01
   0.67586E+01   0.32825E+01
   0.67586E+01   0.32869E+01
   0.67586E+01   0.32913E+01
   0.67586E+01   0.32958E+01
   0.67586E+01   0.33002E+01
   0.67586E+01   0.33047E+01
   0.67586E+01   0.33091E+01
   0.67586E+01   0.33136E+01
   0.67586E+01   0.33181E+01
   0.67586E+01   0.33225E+01
   0.67586E+01   0.33270E+01
   0.67586E+01   0.33315E+01
   0.67586E+01   0.33360E+01
   0.67586E+01   0.33405E+01
   0.67586E+01   0.33450E+01
   0.67586E+01   0.33495E+01
   0.67586E+01   0.33540E+01
   0.67586E+01   0.33585E+01
   0.67586E+01   0.33630E+01
   0.67586E+01   0.33676E+01
   0.67586E+01   0.33721E+01
   0.67586E+01   0.33767E+01
   0.67586E+01   0.33812E+01
   0.67586E+01   0.33858E+01
   0.67586E+01   0.33903E+01
   0.67586E+01   0.33949E+01
   0.67586E+01   0.33995E+01
   0.67586E+01   0.34041E+01
   0.67586E+01   0.34087E+01
   0.67586E+01   0.34132E+01
   0.67586E+01   0.34178E+01
   0.67586E+01   0.34225E+01
   0.67586E+01   0.34271E+01
   0.67586E+01   0.34317E+01
   0.67586E+01   0.34363E+01
   0.67586E+01   0.34409E+01
   0.67586E+01   0.34456E+01
   0.67586E+01   0.34502E+01
   0.67586E+01   0.34549E+01
   0.67586E+01   0.34595E+01
   0.67586E+01   0.34642E+01
   0.67586E+01   0.34689E+01
   0.67586E+01   0.34735E+01
   0.67586E+01   0.34782E+01
   0.67586E+01   0.34829E+01
   0.67586E+01   0.34876E+01
   0.67586E+01   0.34923E+01
   0.67586E+01   0.34970E+01
   0.67586E+01   0.35017E+01
   0.67586E+01   0.35064E+01
   0.67586E+01   0.35112E+01
   0.67586E+01   0.35159E+01
   0.67586E+01   0.35206E+01
   0.67586E+01   0.35254E+01
   0.67586E+01   0.35301E+01
   0.67586E+01   0.35349E+01
   0.67586E+01   0.35397E+01
   0.67586E+01   0.35444E+01
   0.67586E+01   0.35492E+01
   0.67586E+01   0.35540E+01
   0.67586E+01   0.35588E+01
   0.67586E+01   0.35636E+01
   0.67586E+01   0.35684E+01
   0.67586E+01   0.35732E+01
   0.67586E+01   0.35780E+01
   0.67586E+01   0.35828E+01
   0.67586E+01   0.35877E+01
   0.67586E+01   0.35925E+01
   0.67586E+01   0.35973E+01
   0.67586E+01   0.36022E+01
   0.67586E+01   0.36070E+01
   0.67586E+01   0.36119E+01
   0.67586E+01   0.36168E+01
   0.67586E+01   0.36216E+01
   0.67337E+01   0.36265E+01
   0.67586E+01   0.36314E+01
   0.67337E+01   0.36363E+01
   0.67586E+01   0.36412E+01
   0.67586E+01   0.36461E+01
   0.67586E+01   0.36510E+01
   0.67337E+01   0.36559E+01
   0.67586E+01   0.36609E+01
   0.67337E+01   0.36658E+01
   0.67586E+01   0.36708E+01
   0.67586E+01   0.36757E+01
   0.67586E+01   0.36807E+01
   0.67586E+01   0.36856E+01
   0.67586E+01   0.36906E+01
   0.67586E+01   0.36956E+01
   0.67586E+01   0.37005E+01
   0.67586E+01   0.37055E+01
   0.67586E+01   0.37105E+01
   0.67337E+01   0.37155E+01
   0.67337E+01   0.37205E+01
   0.67586E+01   0.37255E+01
   0.67586E+01   0.37306E+01
   0.67586E+01   0.37356E+01
   0.67586E+01   0.37406E+01
   0.67586E+01   0.37457E+01
   0.67337E+01   0.37507E+01
   0.67337E+01   0.37558E+01
   0.67586E+01   0.37608E+01
   0.67337E+01   0.37659E+01
   0.67586E+01   0.37710E+01
   0.67586E+01   0.37761E+01
   0.67337E+01   0.37811E+01
   0.67337E+01   0.37862E+01
   0.67337E+01   0.37913E+01
   0.67337E+01   0.37965E+01
   0.67337E+01   0.38016E+01
   0.67337E+01   0.38067E+01
   0.67337E+01   0.38118E+01
   0.67337E+01   0.38170E+01
   0.67337E+01   0.38221E+01
   0.67337E+01   0.38273E+01
   0.67337E+01   0.38324E+01
   0.67337E+01   0.38376E+01
   0.67337E+01   0.38428E+01
   0.67337E+01   0.38479E+01
   0.67337E+01   0.38531E+01
   0.67337E+01   0.38583E+01
   0.67337E+01   0.38635E+01
   0.67337E+01   0.38687E+01
   0.67337E+01   0.38739E+01
   0.67337E+01   0.38792E+01
   0.67337E+01   0.38844E+01
   0.67337E+01   0.38896E+01
   0.67337E+01   0.38949E+01
   0.67337E+01   0.39001E+01
   0.67337E+01   0.39054E+01
   0.67337E+01   0.39106E+01
   0.67337E+01   0.39159E+01
   0.67337E+01   0.39212E+01
   0.67337E+01   0.39265E+01
   0.67337E+01   0.39318E+01
   0.67337E+01   0.39371E+01
   0.67337E+01   0.39424E+01
   0.67337E+01   0.39477E+01
   0.67337E+01   0.39530E+01
   0.67337E+01   0.39583E+01
   0.67337E+01   0.39637E+01
   0.67337E+01   0.39690E+01
   0.67337E+01   0.39744E+01
   0.67337E+01   0.39797E+01
   0.67337E+01   0.39851E+01
   0.67337E+01   0.39904E+01
   0.67337E+01   0.39958E+01
   0.67337E+01   0.40012E+01
   0.67337E+01   0.40066E+01
   0.67337E+01   0.40120E+01
   0.67337E+01   0.40174E+01
   0.67337E+01   0.40228E+01
   0.67337E+01   0.40282E+01
   0.67337E+01   0.40337E+01
   0.67337E+01   0.40391E+01
   0.67337E+01   0.40446E+01
   0.67337E+01   0.40500E+01
   0.67337E+01   0.40555E+01
   0.67337E+01   0.40609E+01
   0.67337E+01   0.40664E+01
   0.67337E+01   0.40719E+01
   0.67337E+01   0.40774E+01
   0.67337E+01   0.40829E+01
   0.67337E+01   0.40884E+01
   0.67337E+01   0.40939E+01
   0.67337E+01   0.40994E+01
   0.67337E+01   0.41049E+01
   0.67337E+01   0.41105E+01
   0.67337E+01   0.41160E+01
   0.67337E+01   0.41215E+01
   0.67337E+01   0.41271E+01
   0.67337E+01   0.41327E+01
   0.67337E+01   0.41382E+01
   0.67337E+01   0.41438E+01
   0.67337E+01   0.41494E+01
   0.67337E+01   0.41550E+01
   0.67337E+01   0.41606E+01
   0.67337E+01   0.41662E+01
   0.67337E+01   0.41718E+01
   0.67337E+01   0.41774E+01
   0.67337E+01   0.41831E+01
   0.67337E+01   0.41887E+01
   0.67337E+01   0.41944E+01
   0.67337E+01   0.42000E+01
   0.67337E+01   0.42057E+01
   0.67337E+01   0.42113E+01
   0.67337E+01   0.42170E+01
   0.67337E+01   0.42227E+01
   0.67337E+01   0.42284E+01
   0.67337E+01   0.42341E+01
   0.67337E+01   0.42398E+01
   0.67337E+01   0.42455E+01
   0.67337E+01   0.42512E+01
   0.67337E+01   0.42570E+01
   0.67337E+01   0.42627E+01
   0.67337E+01   0.42684E+01
   0.67337E+01   0.42742E+01
   0.67337E+01   0.42800E+01
   0.67337E+01   0.42857E+01
   0.67337E+01   0.42915E+01
   0.67337E+01   0.42973E+01
   0.67337E+01   0.43031E+01
   0.67337E+01   0.43089E+01
   0.67337E+01   0.43147E+01
   0.67337E+01   0.43205E+01
   0.67337E+01   0.43263E+01
   0.67337E+01   0.43322E+01
   0.67337E+01   0.43380E+01
   0.67337E+01   0.43438E+01
   0.67337E+01   0.43497E+01
   0.67337E+01   0.43556E+01
   0.67337E+01   0.43614E+01
   0.67337E+01   0.43673E+01
   0.67337E+01   0.43732E+01
   0.67337E+01   0.43791E+01
   0.67337E+01   0.43850E+01
   0.67337E+01   0.43909E+01
   0.67337E+01   0.43968E+01
   0.67337E+01   0.44027E+01
   0.67337E+01   0.44087E+01
   0.67337E+01   0.44146E+01
   0.67337E+01   0.44206E+01
   0.67337E+01   0.44265E+01
   0.67337E+01   0.44325E+01
   0.67337E+01   0.44385E+01
   0.67337E+01   0.44444E+01
   0.67337E+01   0.44504E+01
   0.67337E+01   0.44564E+01
   0.67337E+01   0.44624E+01
   0.67337E+01   0.44685E+01
   0.67337E+01   0.44745E+01
   0.67337E+01   0.44805E+01
   0.67337E+01   0.44865E+01
   0.67337E+01   0.44926E+01
   0.67337E+01   0.44986E+01
   0.67337E+01   0.45047E+01
   0.67337E+01   0.45108E+01
   0.67337E+01   0.45169E+01
   0.67337E+01   0.45230E+01
   0.67337E+01   0.45290E+01
   0.67337E+01   0.45352E+01
   0.67337E+01   0.45413E+01
   0.67337E+01   0.45474E+01
   0.67337E+01   0.45535E+01
   0.67337E+01   0.45597E+01
   0.67337E+01   0.45658E+01
   0.67337E+01   0.45719E+01
   0.67337E+01   0.45781E+01
   0.67337E+01   0.45843E+01
   0.67337E+01   0.45905E+01
   0.67337E+01   0.45966E+01
   0.67337E+01   0.46028E+01
   0.67337E+01   0.46090E+01
   0.67337E+01   0.46153E+01
   0.67337E+01   0.46215E+01
   0.67337E+01   0.46277E+01
   0.67087E+01   0.46339E+01
   0.67337E+01   0.46402E+01
   0.67337E+01   0.46464E+01
   0.67337E+01   0.46527E+01
   0.67337E+01   0.46590E+01
   0.67337E+01   0.46653E+01
   0.67337E+01   0.46715E+01
   0.67337E+01   0.46778E+01
   0.67087E+01   0.46841E+01
   0.67087E+01   0.46905E+01
   0.67087E+01   0.46968E+01
   0.67087E+01   0.47031E+01
   0.67087E+01   0.47095E+01
   0.67087E+01   0.47158E+01
   0.67087E+01   0.47222E+01
   0.67087E+01   0.47285E+01
   0.67087E+01   0.47349E+01
   0.67087E+01   0.47413E+01
   0.67087E+01   0.47477E+01
   0.67087E+01   0.47541E+01
   0.67087E+01   0.47605E+01
   0.67087E+01   0.47669E+01
   0.67087E+01   0.47733E+01
   0.67087E+01   0.47797E+01
   0.67087E+01   0.47862E+01
   0.67087E+01   0.47926E+01
   0.67087E+01   0.47991E+01
   0.67087E+01   0.48056E+01
   0.67087E+01   0.48120E+01
   0.67087E+01   0.48185E+01
   0.67087E+01   0.48250E+01
   0.67087E+01   0.48315E+01
   0.67087E+01   0.48380E+01
   0.67087E+01   0.48446E+01
   0.67087E+01   0.48511E+01
   0.67087E+01   0.48576E+01
   0.67087E+01   0.48642E+01
   0.67087E+01   0.48707E+01
   0.67087E+01   0.48773E+01
   0.67087E+01   0.48839E+01
   0.67087E+01   0.48905E+01
   0.67087E+01   0.48970E+01
   0.67087E+01   0.49036E+01
   0.67087E+01   0.49103E+01
   0.67087E+01   0.49169E+01
   0.67087E+01   0.49235E+01
   0.67087E+01   0.49301E+01
   0.67087E+01   0.49368E+01
   0.67087E+01   0.49434E+01
   0.67087E+01   0.49501E+01
   0.67087E+01   0.49568E+01
   0.67087E+01   0.49634E+01
   0.67087E+01   0.49701E+01
   0.67087E+01   0.49768E+01
   0.67087E+01   0.49835E+01
   0.67087E+01   0.49903E+01
   0.67087E+01   0.49970E+01
   0.67087E+01   0.50037E+01
   0.67087E+01   0.50105E+01
   0.67087E+01   0.50172E+01
   0.67087E+01   0.50240E+01
   0.67087E+01   0.50308E+01
   0.67087E+01   0.50375E+01
   0.67087E+01   0.50443E+01
   0.67087E+01   0.50511E+01
   0.67087E+01   0.50579E+01
   0.67087E+01   0.50647E+01
   0.67087E+01   0.50716E+01
   0.67087E+01   0.50784E+01
   0.67087E+01   0.50853E+01
   0.67087E+01   0.50921E+01
   0.67087E+01   0.50990E+01
   0.67087E+01   0.51058E+01
   0.67087E+01   0.51127E+01
   0.67087E+01   0.51196E+01
   0.67087E+01   0.51265E+01
   0.67087E+01   0.51334E+01
   0.67087E+01   0.51403E+01
   0.67087E+01   0.51473E+01
   0.67087E+01   0.51542E+01
   0.67087E+01   0.51612E+01
   0.67087E+01   0.51681E+01
   0.67087E+01   0.51751E+01
   0.67087E+01   0.51821E+01
   0.67087E+01   0.51890E+01
   0.67087E+01   0.51960E+01
   0.67087E+01   0.52030E+01
   0.67087E+01   0.52100E+01
   0.67087E+01   0.52171E+01
   0.67087E+01   0.52241E+01
   0.67087E+01   0.52311E+01
   0.67087E+01   0.52382E+01
   0.67087E+01   0.52453E+01
   0.67087E+01   0.52523E+01
   0.67087E+01   0.52594E+01
   0.67087E+01   0.52665E+01
   0.67087E+01   0.52736E+01
   0.67087E+01   0.52807E+01
   0.67087E+01   0.52878E+01
   0.67087E+01   0.52949E+01
   0.67087E+01   0.53021E+01
   0.67087E+01   0.53092E+01
   0.67087E+01   0.53164E+01
   0.67087E+01   0.53235E+01
   0.67087E+01   0.53307E+01
   0.67087E+01   0.53379E+01
   0.67087E+01   0.53451E+01
   0.67087E+01   0.53523E+01
   0.67087E+01   0.53595E+01
   0.67087E+01   0.53667E+01
   0.67087E+01   0.53740E+01
   0.67087E+01   0.53812E+01
   0.67087E+01   0.53885E+01
   0.67087E+01   0.53957E+01
   0.67087E+01   0.54030E+01
   0.67087E+01   0.54103E+01
   0.67087E+01   0.54176E+01
   0.67087E+01   0.54249E+01
   0.67087E+01   0.54322E+01
   0.67087E+01   0.54395E+01
   0.67087E+01   0.54468E+01
   0.67087E+01   0.54542E+01
   0.67087E+01   0.54615E+01
   0.67087E+01   0.54689E+01
   0.67087E+01   0.54763E+01
   0.67087E+01   0.54836E+01
   0.67087E+01   0.54910E+01
   0.67087E+01   0.54984E+01
   0.67087E+01   0.55058E+01
   0.67087E+01   0.55133E+01
   0.67087E+01   0.55207E+01
   0.67087E+01   0.55281E+01
   0.67087E+01   0.55356E+01
   0.67087E+01   0.55431E+01
   0.67087E+01   0.55505E+01
   0.67087E+01   0.55580E+01
   0.67087E+01   0.55655E+01
   0.67087E+01   0.55730E+01
   0.67087E+01   0.55805E+01
   0.67087E+01   0.55880E+01
   0.67087E+01   0.55956E+01
   0.67087E+01   0.56031E+01
   0.67087E+01   0.56107E+01
   0.67087E+01   0.56182E+01
   0.67087E+01   0.56258E+01
   0.67087E+01   0.56334E+01
   0.67087E+01   0.56410E+01
   0.67087E+01   0.56486E+01
   0.67087E+01   0.56562E+01
   0.67087E+01   0.56638E+01
   0.67087E+01   0.56714E+01
   0.67087E+01   0.56791E+01
   0.67087E+01   0.56867E+01
   0.67087E+01   0.56944E+01
   0.67087E+01   0.57021E+01
   0.67087E+01   0.57098E+01
   0.67087E+01   0.57175E+01
   0.67087E+01   0.57252E+01
   0.67087E+01   0.57329E+01
   0.67087E+01   0.57406E+01
   0.67087E+01   0.57483E+01
   0.67087E+01   0.57561E+01
   0.67087E+01   0.57638E+01
   0.67087E+01   0.57716E+01
   0.67087E+01   0.57794E+01
   0.67087E+01   0.57872E+01
   0.67087E+01   0.57950E+01
   0.67087E+01   0.58028E+01
   0.67087E+01   0.58106E+01
   0.67087E+01   0.58184E+01
   0.67087E+01   0.58263E+01
   0.67087E+01   0.58341E+01
   0.67087E+01   0.58420E+01
   0.67087E+01   0.58499E+01
   0.67087E+01   0.58578E+01
   0.67087E+01   0.58657E+01
   0.67087E+01   0.58736E+01
   0.67087E+01   0.58815E+01
   0.67087E+01   0.58894E+01
   0.67087E+01   0.58973E+01
   0.67087E+01   0.59053E+01
   0.67087E+01   0.59133E+01
   0.67087E+01   0.59212E+01
   0.67087E+01   0.59292E+01
   0.67087E+01   0.59372E+01
   0.67087E+01   0.59452E+01
   0.67087E+01   0.59532E+01
   0.67087E+01   0.59612E+01
   0.67087E+01   0.59693E+01
   0.67087E+01   0.59773E+01
   0.67087E+01   0.59854E+01
   0.67087E+01   0.59934E+01
   0.67087E+01   0.60015E+01
   0.67087E+01   0.60096E+01
   0.67087E+01   0.60177E+01
   0.67087E+01   0.60258E+01
   0.67087E+01   0.60339E+01
   0.67087E+01   0.60421E+01
   0.67087E+01   0.60502E+01
   0.67087E+01   0.60584E+01
   0.67087E+01   0.60665E+01
   0.67087E+01   0.60747E+01
   0.67087E+01   0.60829E+01
   0.66837E+01   0.60911E+01
   0.67087E+01   0.60993E+01
   0.66837E+01   0.61075E+01
   0.66837E+01   0.61158E+01
   0.66837E+01   0.61240E+01
   0.66837E+01   0.61323E+01
   0.66837E+01   0.61405E+01
   0.66837E+01   0.61488E+01
   0.66837E+01   0.61571E+01
   0.66837E+01   0.61654E+01
   0.66837E+01   0.61737E+01
   0.66837E+01   0.61820E+01
   0.66837E+01   0.61903E+01
   0.66837E+01   0.61987E+01
   0.66837E+01   0.62070E+01
   0.66837E+01   0.62154E+01
   0.66837E+01   0.62238E+01
   0.66837E+01   0.62322E+01
   0.66837E+01   0.62406E+01
   0.66837E+01   0.62490E+01
   0.66837E+01   0.62574E+01
   0.66837E+01   0.62658E+01
   0.66837E+01   0.62743E+01
   0.66837E+01   0.62827E+01
   0.66837E+01   0.62912E+01
   0.66837E+01   0.62997E+01
   0.66837E+01   0.63082E+01
   0.66837E+01   0.63167E+01
   0.66837E+01   0.63252E+01
   0.66837E+01   0.63337E+01
   0.66837E+01   0.63423E+01
   0.66837E+01   0.63508E+01
   0.66837E+01   0.63594E+01
   0.66837E+01   0.63679E+01
   0.66837E+01   0.63765E+01
   0.66837E+01   0.63851E+01
   0.66837E+01   0.63937E+01
   0.66837E+01   0.64023E+01
   0.66837E+01   0.64110E+01
   0.66837E+01   0.64196E+01
   0.66837E+01   0.64283E+01
   0.66837E+01   0.64369E+01
   0.66837E+01   0.64456E+01
   0.66837E+01   0.64543E+01
   0.66837E+01   0.64630E+01
   0.66837E+01   0.64717E+01
   0.66837E+01   0.64804E+01
   0.66837E+01   0.64892E+01
   0.66837E+01   0.64979E+01
   0.66837E+01   0.65067E+01
   0.66837E+01   0.65154E+01
   0.66837E+01   0.65242E+01
   0.66837E+01   0.65330E+01
   0.66837E+01   0.65418E+01
   0.66837E+01   0.65506E+01
   0.66837E+01   0.65595E+01
   0.66837E+01   0.65683E+01
   0.66837E+01   0.65771E+01
   0.66837E+01   0.65860E+01
   0.66837E+01   0.65949E+01
   0.66837E+01   0.66038E+01
   0.66837E+01   0.66127E+01
   0.66837E+01   0.66216E+01
   0.66837E+01   0.66305E+01
   0.66837E+01   0.66395E+01
   0.66837E+01   0.66484E+01
   0.66837E+01   0.66574E+01
   0.66837E+01   0.66663E+01
   0.66837E+01   0.66753E+01
   0.66837E+01   0.66843E+01
   0.66837E+01   0.66933E+01
   0.66837E+01   0.67023E+01
   0.66837E+01   0.67114E+01
   0.66837E+01   0.67204E+01
   0.66837E+01   0.67295E+01
   0.66837E+01   0.67386E+01
   0.66837E+01   0.67476E+01
   0.66837E+01   0.67567E+01
   0.66837E+01   0.67658E+01
   0.66837E+01   0.67750E+01
   0.66837E+01   0.67841E+01
   0.66837E+01   0.67932E+01
   0.66837E+01   0.68024E+01
   0.66837E+01   0.68116E+01
   0.66837E+01   0.68207E+01
   0.66837E+01   0.68299E+01
   0.66837E+01   0.68391E+01
   0.66837E+01   0.68484E+01
   0.66837E+01   0.68576E+01
   0.66837E+01   0.68668E+01
   0.66837E+01   0.68761E+01
   0.66837E+01   0.68853E+01
   0.66837E+01   0.68946E+01
   0.66837E+01   0.69039E+01
   0.66837E+01   0.69132E+01
   0.66837E+01   0.69225E+01
   0.66837E+01   0.69319E+01
   0.66837E+01   0.69412E+01
   0.66837E+01   0.69506E+01
   0.66837E+01   0.69599E+01
   0.66837E+01   0.69693E+01
   0.66837E+01   0.69787E+01
   0.66837E+01   0.69881E+01
   0.66837E+01   0.69975E+01
   0.66837E+01   0.70070E+01
   0.66837E+01   0.70164E+01
   0.66837E+01   0.70259E+01
   0.66837E+01   0.70353E+01
   0.66837E+01   0.70448E+01
   0.66837E+01   0.70543E+01
   0.66837E+01   0.70638E+01
   0.66837E+01   0.70733E+01
   0.66837E+01   0.70829E+01
   0.66837E+01   0.70924E+01
   0.66837E+01   0.71020E+01
   0.66837E+01   0.71116E+01
   0.66837E+01   0.71211E+01
   0.66837E+01   0.71307E+01
   0.66837E+01   0.71403E+01
   0.66837E+01   0.71500E+01
   0.66837E+01   0.71596E+01
   0.66837E+01   0.71693E+01
   0.66837E+01   0.71789E+01
   0.66837E+01   0.71886E+01
   0.66837E+01   0.71983E+01
   0.66837E+01   0.72080E+01
   0.66837E+01   0.72177E+01
   0.66837E+01   0.72274E+01
   0.66837E+01   0.72372E+01
   0.66837E+01   0.72469E+01
   0.66837E+01   0.72567E+01
   0.66837E+01   0.72665E+01
   0.66837E+01   0.72763E+01
   0.66837E+01   0.72861E+01
   0.66837E+01   0.72959E+01
   0.66837E+01   0.73057E+01
   0.66837E+01   0.73156E+01
   0.66837E+01   0.73254E+01
   0.66837E+01   0.73353E+01
   0.66837E+01   0.73452E+01
   0.66837E+01   0.73551E+01
   0.66837E+01   0.73650E+01
   0.66837E+01   0.73749E+01
   0.66837E+01   0.73849E+01
   0.66837E+01   0.73948E+01
   0.66837E+01   0.74048E+01
   0.66837E+01   0.74148E+01
   0.66837E+01   0.74248E+01
   0.66837E+01   0.74348E+01
   0.66837E+01   0.74448E+01
   0.66837E+01   0.74548E+01
   0.66837E+01   0.74649E+01
   0.66837E+01   0.74749E+01
   0.66837E+01   0.74850E+01
   0.66837E+01   0.74951E+01
   0.66837E+01   0.75052E+01
   0.66837E+01   0.75153E+01
   0.66837E+01   0.75254E+01
   0.66837E+01   0.75356E+01
   0.66837E+01   0.75457E+01
   0.66837E+01   0.75559E+01
   0.66837E+01   0.75661E+01
   0.66837E+01   0.75763E+01
   0.66837E+01   0.75865E+01
   0.66837E+01   0.75967E+01
   0.66837E+01   0.76070E+01
   0.66837E+01   0.76172E+01
   0.66837E+01   0.76275E+01
   0.66837E+01   0.76378E+01
   0.66837E+01   0.76481E+01
   0.66837E+01   0.76584E+01
   0.66837E+01   0.76687E+01
   0.66837E+01   0.76790E+01
   0.66837E+01   0.76894E+01
   0.66837E+01   0.76997E+01
   0.66837E+01   0.77101E+01
   0.66837E+01   0.77205E+01
   0.66837E+01   0.77309E+01
   0.66837E+01   0.77413E+01
   0.66837E+01   0.77518E+01
   0.66837E+01   0.77622E+01
   0.66837E+01   0.77727E+01
   0.66837E+01   0.77832E+01
   0.66837E+01   0.77937E+01
   0.66837E+01   0.78042E+01
   0.66837E+01   0.78147E+01
   0.66837E+01   0.78252E+01
   0.66837E+01   0.78358E+01
   0.66837E+01   0.78463E+01
   0.66837E+01   0.78569E+01
   0.66837E+01   0.78675E+01
   0.66837E+01   0.78781E+01
   0.66837E+01   0.78887E+01
   0.66837E+01   0.78993E+01
   0.66837E+01   0.79100E+01
   0.66837E+01   0.79206E+01
   0.66837E+01   0.79313E+01
   0.66837E+01   0.79420E+01
   0.66837E+01   0.79527E+01
   0.66837E+01   0.79634E+01
   0.66837E+01   0.79742E+01
   0.66837E+01   0.79849E+01
   0.66837E+01   0.79957E+01
   0.66837E+01   0.80065E+01
   0.66837E+01   0.80172E+01
   0.66837E+01   0.80280E+01
   0.66837E+01   0.80389E+01
   0.66837E+01   0.80497E+01
   0.66837E+01   0.80606E+01
   0.66837E+01   0.80714E+01
   0.66837E+01   0.80823E+01
   0.66837E+01   0.80932E+01
   0.66837E+01   0.81041E+01
   0.66837E+01   0.81150E+01
   0.66837E+01   0.81260E+01
   0.66837E+01   0.81369E+01
   0.66837E+01   0.81479E+01
   0.66837E+01   0.81589E+01
   0.66837E+01   0.81699E+01
   0.66837E+01   0.81809E+01
   0.66837E+01   0.81919E+01
   0.66837E+01   0.82029E+01
   0.66837E+01   0.82140E+01
   0.66837E+01   0.82251E+01
   0.66837E+01   0.82361E+01
   0.66837E+01   0.82472E+01
   0.66837E+01   0.82584E+01
   0.66837E+01   0.82695E+01
   0.66837E+01   0.82806E+01
   0.66837E+01   0.82918E+01
   0.66837E+01   0.83030E+01
   0.66837E+01   0.83142E+01
   0.66837E+01   0.83254E+01
   0.66837E+01   0.83366E+01
   0.66837E+01   0.83478E+01
   0.66837E+01   0.83591E+01
   0.66837E+01   0.83703E+01
   0.66837E+01   0.83816E+01
   0.66837E+01   0.83929E+01
   0.66837E+01   0.84042E+01
   0.66837E+01   0.84156E+01
   0.66837E+01   0.84269E+01
   0.66837E+01   0.84383E+01
   0.66837E+01   0.84496E+01
   0.66837E+01   0.84610E+01
   0.66837E+01   0.84724E+01
   0.66837E+01   0.84838E+01
   0.66837E+01   0.84953E+01
   0.66837E+01   0.85067E+01
   0.66837E+01   0.85182E+01
   0.66837E+01   0.85297E+01
   0.66837E+01   0.85412E+01
   0.66837E+01   0.85527E+01
   0.66837E+01   0.85642E+01
   0.66837E+01   0.85758E+01
   0.66837E+01   0.85873E+01
   0.66837E+01   0.85989E+01
   0.66837E+01   0.86105E+01
   0.66837E+01   0.86221E+01
   0.66837E+01   0.86337E+01
   0.66837E+01   0.86453E+01
   0.66837E+01   0.86570E+01
   0.66837E+01   0.86687E+01
   0.66837E+01   0.86803E+01
   0.66837E+01   0.86920E+01
   0.66837E+01   0.87038E+01
   0.66837E+01   0.87155E+01
   0.66837E+01   0.87272E+01
   0.66837E+01   0.87390E+01
   0.66837E+01   0.87508E+01
   0.66837E+01   0.87626E+01
   0.66837E+01   0.87744E+01
   0.66837E+01   0.87862E+01
   0.66837E+01   0.87981E+01
   0.66837E+01   0.88099E+01
   0.66837E+01   0.88218E+01
   0.66837E+01   0.88337E+01
   0.66837E+01   0.88456E+01
   0.66837E+01   0.88575E+01
   0.66837E+01   0.88694E+01
   0.66837E+01   0.88814E+01
   0.66837E+01   0.88934E+01
   0.66837E+01   0.89053E+01
   0.66837E+01   0.89174E+01
   0.66837E+01   0.89294E+01
   0.66837E+01   0.89414E+01
   0.66837E+01   0.89535E+01
   0.66837E+01   0.89655E+01
   0.66837E+01   0.89776E+01
   0.66837E+01   0.89897E+01
   0.66837E+01   0.90018E+01
   0.66837E+01   0.90140E+01
   0.66837E+01   0.90261E+01
   0.66837E+01   0.90383E+01
   0.66837E+01   0.90505E+01
   0.66837E+01   0.90627E+01
   0.66837E+01   0.90749E+01
   0.66837E+01   0.90871E+01
   0.66837E+01   0.90993E+01
   0.66837E+01   0.91116E+01
   0.66837E+01   0.91239E+01
   0.66837E+01   0.91362E+01
   0.66837E+01   0.91485E+01
   0.66837E+01   0.91608E+01
   0.66837E+01   0.91732E+01
   0.66837E+01   0.91855E+01
   0.66837E+01   0.91979E+01
   0.66837E+01   0.92103E+01
   0.66837E+01   0.92227E+01
   0.66837E+01   0.92352E+01
   0.66837E+01   0.92476E+01
   0.66837E+01   0.92601E+01
   0.66837E+01   0.92726E+01
   0.66837E+01   0.92851E+01
   0.66837E+01   0.92976E+01
   0.66837E+01   0.93101E+01
   0.66837E+01   0.93226E+01
   0.66837E+01   0.93352E+01
   0.66837E+01   0.93478E+01
   0.66837E+01   0.93604E+01
   0.66837E+01   0.93730E+01
   0.66837E+01   0.93856E+01
   0.66837E+01   0.93983E+01
   0.66837E+01   0.94110E+01
   0.66837E+01   0.94236E+01
   0.66837E+01   0.94363E+01
   0.66837E+01   0.94491E+01
   0.66837E+01   0.94618E+01
   0.66837E+01   0.94746E+01
   0.66837E+01   0.94873E+01
   0.66837E+01   0.95001E+01
   0.66837E+01   0.95129E+01
   0.66837E+01   0.95257E+01
   0.66837E+01   0.95386E+01
   0.66837E+01   0.95514E+01
   0.66837E+01   0.95643E+01
   0.66837E+01   0.95772E+01
   0.66837E+01   0.95901E+01
   0.66837E+01   0.96030E+01
   0.66837E+01   0.96160E+01
   0.66837E+01   0.96289E+01
   0.66837E+01   0.96419E+01
   0.66837E+01   0.96549E+01
   0.66837E+01   0.96679E+01
   0.66837E+01   0.96809E+01
   0.66837E+01   0.96940E+01
   0.66837E+01   0.97071E+01
   0.66837E+01   0.97201E+01
   0.66837E+01   0.97332E+01
   0.66837E+01   0.97464E+01
   0.66837E+01   0.97595E+01
   0.66837E+01   0.97727E+01
   0.66837E+01   0.97858E+01
   0.66837E+01   0.97990E+01
   0.66837E+01   0.98122E+01
   0.66837E+01   0.98254E+01
   0.66837E+01   0.98387E+01
   0.66837E+01   0.98519E+01
   0.66837E+01   0.98652E+01
   0.66837E+01   0.98785E+01
   0.66837E+01   0.98918E+01
   0.66837E+01   0.99052E+01
   0.66837E+01   0.99185E+01
   0.66837E+01   0.99319E+01
   0.66837E+01   0.99453E+01
   0.66837E+01   0.99587E+01
   0.66837E+01   0.99721E+01
   0.66837E+01   0.99855E+01
   0.66837E+01   0.99990E+01
   0.66837E+01   0.10012E+02
   0.66837E+01   0.10026E+02
   0.66837E+01   0.10039E+02
   0.66837E+01   0.10053E+02
   0.66837E+01   0.10067E+02
   0.66837E+01   0.10080E+02
   0.66837E+01   0.10094E+02
   0.66837E+01   0.10107E+02
   0.66837E+01   0.10121E+02
   0.66837E+01   0.10135E+02
   0.66837E+01   0.10148E+02
   0.66837E+01   0.10162E+02
   0.66837E+01   0.10176E+02
   0.66837E+01   0.10189E+02
   0.66837E+01   0.10203E+02
   0.66837E+01   0.10217E+02
   0.66837E+01   0.10231E+02
   0.66837E+01   0.10244E+02
   0.66837E+01   0.10258E+02
   0.66837E+01   0.10272E+02
   0.66837E+01   0.10286E+02
   0.66837E+01   0.10300E+02
   0.66837E+01   0.10314E+02
   0.66837E+01   0.10328E+02
   0.66837E+01   0.10341E+02
   0.66837E+01   0.10355E+02
   0.66837E+01   0.10369E+02
   0.66837E+01   0.10383E+02
   0.66837E+01   0.10397E+02
   0.66837E+01   0.10411E+02
   0.66837E+01   0.10425E+02
   0.66837E+01   0.10439E+02
   0.66837E+01   0.10453E+02
   0.66837E+01   0.10468E+02
   0.66837E+01   0.10482E+02
   0.66837E+01   0.10496E+02
   0.66837E+01   0.10510E+02
   0.66837E+01   0.10524E+02
   0.66837E+01   0.10538E+02
   0.66837E+01   0.10552E+02
   0.66837E+01   0.10567E+02
   0.66837E+01   0.10581E+02
   0.66837E+01   0.10595E+02
   0.66837E+01   0.10609E+02
   0.66837E+01   0.10624E+02
   0.66837E+01   0.10638E+02
   0.66837E+01   0.10652E+02
   0.66837E+01   0.10667E+02
   0.66837E+01   0.10681E+02
   0.66837E+01   0.10696E+02
   0.66837E+01   0.10710E+02
   0.66837E+01   0.10724E+02
   0.66837E+01   0.10739E+02
   0.66837E+01   0.10753E+02
   0.66837E+01   0.10768E+02
   0.66837E+01   0.10782E+02
   0.66837E+01   0.10797E+02
   0.66837E+01   0.10811E+02
   0.66587E+01   0.10826E+02
   0.66837E+01   0.10841E+02
   0.66837E+01   0.10855E+02
   0.66837E+01   0.10870E+02
   0.66837E+01   0.10884E+02
   0.66837E+01   0.10899E+02
   0.66587E+01   0.10914E+02
   0.66587E+01   0.10929E+02
   0.66837E+01   0.10943E+02
   0.66587E+01   0.10958E+02
   0.66587E+01   0.10973E+02
   0.66587E+01   0.10988E+02
   0.66587E+01   0.11002E+02
   0.66587E+01   0.11017E+02
   0.66587E+01   0.11032E+02
   0.66587E+01   0.11047E+02
   0.66587E+01   0.11062E+02
   0.66587E+01   0.11077E+02
   0.66587E+01   0.11092E+02
   0.66587E+01   0.11107E+02
   0.66587E+01   0.11122E+02
   0.66587E+01   0.11137E+02
   0.66587E+01   0.11152E+02
   0.66587E+01   0.11167E+02
   0.66587E+01   0.11182E+02
   0.66587E+01   0.11197E+02
   0.66587E+01   0.11212E+02
   0.66587E+01   0.11227E+02
   0.66587E+01   0.11242E+02
   0.66587E+01   0.11257E+02
   0.66587E+01   0.11272E+02
   0.66587E+01   0.11288E+02
   0.66587E+01   0.11303E+02
   0.66587E+01   0.11318E+02
   0.66587E+01   0.11333E+02
   0.66587E+01   0.11349E+02
   0.66587E+01   0.11364E+02
   0.66587E+01   0.11379E+02
   0.66587E+01   0.11395E+02
   0.66587E+01   0.11410E+02
   0.66587E+01   0.11425E+02
   0.66587E+01   0.11441E+02
   0.66587E+01   0.11456E+02
   0.66587E+01   0.11472E+02
   0.66587E+01   0.11487E+02
   0.66587E+01   0.11502E+02
   0.66587E+01   0.11518E+02
   0.66587E+01   0.11533E+02
   0.66587E+01   0.11549E+02
   0.66587E+01   0.11565E+02
   0.66587E+01   0.11580E+02
   0.66587E+01   0.11596E+02
   0.66587E+01   0.11611E+02
   0.66587E+01   0.11627E+02
   0.66587E+01   0.11643E+02
   0.66587E+01   0.11658E+02
   0.66587E+01   0.11674E+02
   0.66587E+01   0.11690E+02
   0.66587E+01   0.11706E+02
   0.66587E+01   0.11721E+02
   0.66587E+01   0.11737E+02
   0.66587E+01   0.11753E+02
   0.66587E+01   0.11769E+02
   0.66587E+01   0.11785E+02
   0.66587E+01   0.11801E+02
   0.66587E+01   0.11817E+02
   0.66587E+01   0.11832E+02
   0.66587E+01   0.11848E+02
   0.66587E+01   0.11864E+02
   0.66587E+01   0.11880E+02
   0.66587E+01   0.11896E+02
   0.66587E+01   0.11912E+02
   0.66587E+01   0.11928E+02
   0.66587E+01   0.11945E+02
   0.66587E+01   0.11961E+02
   0.66587E+01   0.11977E+02
   0.66587E+01   0.11993E+02
   0.66587E+01   0.12009E+02
   0.66587E+01   0.12025E+02
   0.66587E+01   0.12041E+02
   0.66587E+01   0.12058E+02
   0.66587E+01   0.12074E+02
   0.66587E+01   0.12090E+02
   0.66587E+01   0.12107E+02
   0.66587E+01   0.12123E+02
   0.66587E+01   0.12139E+02
   0.66587E+01   0.12156E+02
   0.66587E+01   0.12172E+02
   0.66587E+01   0.12188E+02
   0.66587E+01   0.12205E+02
   0.66587E+01   0.12221E+02
   0.66587E+01   0.12238E+02
   0.66587E+01   0.12254E+02
   0.66587E+01   0.12271E+02
   0.66587E+01   0.12287E+02
   0.66587E+01   0.12304E+02
   0.66587E+01   0.12320E+02
   0.66587E+01   0.12337E+02
   0.66587E+01   0.12354E+02
   0.66587E+01   0.12370E+02
   0.66587E+01   0.12387E+02
   0.66587E+01   0.12404E+02
   0.66587E+01   0.12420E+02
   0.66587E+01   0.12437E+02
   0.66587E+01   0.12454E+02
   0.66587E+01   0.12471E+02
   0.66587E+01   0.12487E+02
   0.66587E+01   0.12504E+02
   0.66587E+01   0.12521E+02
   0.66587E+01   0.12538E+02
   0.66587E+01   0.12555E+02
   0.66587E+01   0.12572E+02
   0.66587E+01   0.12589E+02
   0.66587E+01   0.12606E+02
   0.66587E+01   0.12623E+02
   0.66587E+01   0.12640E+02
   0.66587E+01   0.12657E+02
   0.66587E+01   0.12674E+02
   0.66587E+01   0.12691E+02
   0.66587E+01   0.12708E+02
   0.66587E+01   0.12725E+02
   0.66587E+01   0.12742E+02
   0.66587E+01   0.12759E+02
   0.66587E+01   0.12777E+02
   0.66587E+01   0.12794E+02
   0.66587E+01   0.12811E+02
   0.66587E+01   0.12828E+02
   0.66587E+01   0.12846E+02
   0.66587E+01   0.12863E+02
   0.66587E+01   0.12880E+02
   0.66587E+01   0.12898E+02
   0.66587E+01   0.12915E+02
   0.66587E+01   0.12932E+02
   0.66587E+01   0.12950E+02
   0.66587E+01   0.12967E+02
   0.66587E+01   0.12985E+02
   0.66587E+01   0.13002E+02
   0.66587E+01   0.13020E+02
   0.66587E+01   0.13037E+02
   0.66587E+01   0.13055E+02
   0.66587E+01   0.13073E+02
   0.66587E+01   0.13090E+02
   0.66587E+01   0.13108E+02
   0.66587E+01   0.13126E+02
   0.66587E+01   0.13143E+02
   0.66587E+01   0.13161E+02
   0.66587E+01   0.13179E+02
   0.66587E+01   0.13196E+02
   0.66587E+01   0.13214E+02
   0.66587E+01   0.13232E+02
   0.66587E+01   0.13250E+02
   0.66587E+01   0.13268E+02
   0.66587E+01   0.13286E+02
   0.66587E+01   0.13303E+02
   0.66587E+01   0.13321E+02
   0.66587E+01   0.13339E+02
   0.66587E+01   0.13357E+02
   0.66587E+01   0.13375E+02
   0.66587E+01   0.13393E+02
   0.66587E+01   0.13411E+02
   0.66587E+01   0.13430E+02
   0.66587E+01   0.13448E+02
   0.66587E+01   0.13466E+02
   0.66587E+01   0.13484E+02
   0.66587E+01   0.13502E+02
   0.66587E+01   0.13520E+02
   0.66587E+01   0.13538E+02
   0.66587E+01   0.13557E+02
   0.66587E+01   0.13575E+02
   0.66587E+01   0.13593E+02
   0.66587E+01   0.13612E+02
   0.66587E+01   0.13630E+02
   0.66587E+01   0.13648E+02
   0.66587E+01   0.13667E+02
   0.66587E+01   0.13685E+02
   0.66587E+01   0.13704E+02
   0.66587E+01   0.13722E+02
   0.66587E+01   0.13741E+02
   0.66587E+01   0.13759E+02
   0.66587E+01   0.13778E+02
   0.66587E+01   0.13796E+02
   0.66587E+01   0.13815E+02
   0.66587E+01   0.13833E+02
   0.66587E+01   0.13852E+02
   0.66587E+01   0.13871E+02
   0.66587E+01   0.13889E+02
   0.66587E+01   0.13908E+02
   0.66587E+01   0.13927E+02
   0.66587E+01   0.13946E+02
   0.66587E+01   0.13964E+02
   0.66587E+01   0.13983E+02
   0.66587E+01   0.14002E+02
   0.66587E+01   0.14021E+02
   0.66587E+01   0.14040E+02
   0.66587E+01   0.14059E+02
   0.66587E+01   0.14078E+02
   0.66587E+01   0.14097E+02
   0.66587E+01   0.14116E+02
   0.66587E+01   0.14135E+02
   0.66587E+01   0.14154E+02
   0.66587E+01   0.14173E+02
   0.66587E+01   0.14192E+02
   0.66587E+01   0.14211E+02
   0.66587E+01   0.14230E+02
   0.66587E+01   0.14249E+02
   0.66587E+01   0.14269E+02
   0.66587E+01   0.14288E+02
   0.66587E+01   0.14307E+02
   0.66587E+01   0.14326E+02
   0.66587E+01   0.14346E+02
   0.66587E+01   0.14365E+02
   0.66587E+01   0.14384E+02
   0.66587E+01   0.14404E+02
   0.66587E+01   0.14423E+02
   0.66587E+01   0.14443E+02
   0.66587E+01   0.14462E+02
   0.66587E+01   0.14482E+02
   0.66587E+01   0.14501E+02
   0.66587E+01   0.14521E+02
   0.66587E+01   0.14540E+02
   0.66587E+01   0.14560E+02
   0.66587E+01   0.14579E+02
   0.66587E+01   0.14599E+02
   0.66587E+01   0.14619E+02
   0.66587E+01   0.14639E+02
   0.66587E+01   0.14658E+02
   0.66587E+01   0.14678E+02
   0.66587E+01   0.14698E+02
   0.66587E+01   0.14718E+02
   0.66587E+01   0.14737E+02
   0.66587E+01   0.14757E+02
   0.66587E+01   0.14777E+02
   0.66587E+01   0.14797E+02
   0.66587E+01   0.14817E+02
   0.66587E+01   0.14837E+02
   0.66587E+01   0.14857E+02
   0.66587E+01   0.14877E+02
   0.66587E+01   0.14897E+02
   0.66587E+01   0.14917E+02
   0.66587E+01   0.14937E+02
   0.66587E+01   0.14957E+02
   0.66587E+01   0.14978E+02
   0.66587E+01   0.14998E+02
   0.66587E+01   0.15018E+02
   0.66587E+01   0.15038E+02
   0.66587E+01   0.15058E+02
   0.66587E+01   0.15079E+02
   0.66587E+01   0.15099E+02
   0.66587E+01   0.15119E+02
   0.66587E+01   0.15140E+02
   0.66587E+01   0.15160E+02
   0.66587E+01   0.15181E+02
   0.66587E+01   0.15201E+02
   0.66587E+01   0.15222E+02
   0.66587E+01   0.15242E+02
   0.66587E+01   0.15263E+02
   0.66587E+01   0.15283E+02
   0.66587E+01   0.15304E+02
   0.66587E+01   0.15324E+02
   0.66587E+01   0.15345E+02
   0.66587E+01   0.15366E+02
   0.66587E+01   0.15387E+02
   0.66587E+01   0.15407E+02
   0.66587E+01   0.15428E+02
   0.66587E+01   0.15449E+02
   0.66587E+01   0.15470E+02
   0.66587E+01   0.15490E+02
   0.66587E+01   0.15511E+02
   0.66587E+01   0.15532E+02
   0.66587E+01   0.15553E+02
   0.66587E+01   0.15574E+02
   0.66587E+01   0.15595E+02
   0.66587E+01   0.15616E+02
   0.66587E+01   0.15637E+02
   0.66587E+01   0.15658E+02
   0.66587E+01   0.15679E+02
   0.66587E+01   0.15701E+02
   0.66587E+01   0.15722E+02
   0.66587E+01   0.15743E+02
   0.66587E+01   0.15764E+02
   0.66587E+01   0.15785E+02
   0.66587E+01   0.15807E+02
   0.66587E+01   0.15828E+02
   0.66587E+01   0.15849E+02
   0.66587E+01   0.15871E+02
   0.66587E+01   0.15892E+02
   0.66587E+01   0.15913E+02
   0.66587E+01   0.15935E+02
   0.66587E+01   0.15956E+02
   0.66587E+01   0.15978E+02
   0.66587E+01   0.15999E+02
   0.66587E+01   0.16021E+02
   0.66587E+01   0.16043E+02
   0.66587E+01   0.16064E+02
   0.66587E+01   0.16086E+02
   0.66587E+01   0.16108E+02
   0.66587E+01   0.16129E+02
   0.66587E+01   0.16151E+02
   0.66587E+01   0.16173E+02
   0.66587E+01   0.16195E+02
   0.66587E+01   0.16216E+02
   0.66587E+01   0.16238E+02
   0.66587E+01   0.16260E+02
   0.66587E+01   0.16282E+02
   0.66587E+01   0.16304E+02
   0.66587E+01   0.16326E+02
   0.66587E+01   0.16348E+02
   0.66587E+01   0.16370E+02
   0.66587E+01   0.16392E+02
   0.66587E+01   0.16414E+02
   0.66587E+01   0.16436E+02
   0.66587E+01   0.16458E+02
   0.66587E+01   0.16481E+02
   0.66587E+01   0.16503E+02
   0.66587E+01   0.16525E+02
   0.66587E+01   0.16547E+02
   0.66587E+01   0.16570E+02
   0.66587E+01   0.16592E+02
   0.66587E+01   0.16614E+02
   0.66587E+01   0.16637E+02
   0.66587E+01   0.16659E+02
   0.66587E+01   0.16682E+02
   0.66587E+01   0.16704E+02
   0.66587E+01   0.16727E+02
   0.66587E+01   0.16749E+02
   0.66587E+01   0.16772E+02
   0.66587E+01   0.16794E+02
   0.66587E+01   0.16817E+02
   0.66587E+01   0.16840E+02
   0.66587E+01   0.16862E+02
   0.66587E+01   0.16885E+02
   0.66587E+01   0.16908E+02
   0.66587E+01   0.16931E+02
   0.66587E+01   0.16953E+02
   0.66587E+01   0.16976E+02
   0.66587E+01   0.16999E+02
   0.66587E+01   0.17022E+02
   0.66587E+01   0.17045E+02
   0.66587E+01   0.17068E+02
   0.66587E+01   0.17091E+02
   0.66587E+01   0.17114E+02
   0.66587E+01   0.17137E+02
   0.66587E+01   0.17160E+02
   0.66587E+01   0.17183E+02
   0.66587E+01   0.17206E+02
   0.66587E+01   0.17230E+02
   0.66587E+01   0.17253E+02
   0.66587E+01   0.17276E+02
   0.66587E+01   0.17299E+02
   0.66587E+01   0.17323E+02
   0.66587E+01   0.17346E+02
   0.66587E+01   0.17369E+02
   0.66587E+01   0.17393E+02
   0.66587E+01   0.17416E+02
   0.66587E+01   0.17440E+02
   0.66587E+01   0.17463E+02
   0.66587E+01   0.17487E+02
   0.66587E+01   0.17510E+02
   0.66587E+01   0.17534E+02
   0.66587E+01   0.17558E+02
   0.66587E+01   0.17581E+02
   0.66587E+01   0.17605E+02
   0.66587E+01   0.17629E+02
   0.66587E+01   0.17652E+02
   0.66587E+01   0.17676E+02
   0.66587E+01   0.17700E+02
   0.66587E+01   0.17724E+02
   0.66587E+01   0.17748E+02
   0.66587E+01   0.17772E+02
   0.66587E+01   0.17796E+02
   0.66587E+01   0.17820E+02
   0.66587E+01   0.17844E+02
   0.66587E+01   0.17868E+02
   0.66587E+01   0.17892E+02
   0.66587E+01   0.17916E+02
   0.66587E+01   0.17940E+02
   0.66587E+01   0.17964E+02
   0.66587E+01   0.17988E+02
   0.66587E+01   0.18013E+02
   0.66587E+01   0.18037E+02
   0.66587E+01   0.18061E+02
   0.66587E+01   0.18086E+02
   0.66587E+01   0.18110E+02
   0.66587E+01   0.18134E+02
   0.66587E+01   0.18159E+02
   0.66587E+01   0.18183E+02
   0.66587E+01   0.18208E+02
   0.66587E+01   0.18232E+02
   0.66587E+01   0.18257E+02
   0.66587E+01   0.18282E+02
   0.66587E+01   0.18306E+02
   0.66587E+01   0.18331E+02
   0.66587E+01   0.18356E+02
   0.66587E+01   0.18380E+02
   0.66587E+01   0.18405E+02
   0.66587E+01   0.18430E+02
   0.66587E+01   0.18455E+02
   0.66587E+01   0.18480E+02
   0.66587E+01   0.18505E+02
   0.66587E+01   0.18529E+02
   0.66587E+01   0.18554E+02
   0.66587E+01   0.18579E+02
   0.66587E+01   0.18604E+02
   0.66587E+01   0.18630E+02
   0.66587E+01   0.18655E+02
   0.66587E+01   0.18680E+02
   0.66587E+01   0.18705E+02
   0.66587E+01   0.18730E+02
   0.66587E+01   0.18755E+02
   0.66587E+01   0.18781E+02
   0.66587E+01   0.18806E+02
   0.66587E+01   0.18831E+02
   0.66587E+01   0.18857E+02
   0.66587E+01   0.18882E+02
   0.66587E+01   0.18908E+02
   0.66587E+01   0.18933E+02
   0.66587E+01   0.18959E+02
   0.66587E+01   0.18984E+02
   0.66587E+01   0.19010E+02
   0.66587E+01   0.19035E+02
   0.66587E+01   0.19061E+02
   0.66587E+01   0.19087E+02
   0.66587E+01   0.19112E+02
   0.66587E+01   0.19138E+02
   0.66587E+01   0.19164E+02
   0.66587E+01   0.19190E+02
   0.66587E+01   0.19216E+02
   0.66587E+01   0.19242E+02
   0.66587E+01   0.19268E+02
   0.66587E+01   0.19294E+02
   0.66587E+01   0.19320E+02
   0.66587E+01   0.19346E+02
   0.66587E+01   0.19372E+02
   0.66587E+01   0.19398E+02
   0.66587E+01   0.19424E+02
   0.66587E+01   0.19450E+02
   0.66587E+01   0.19476E+02
   0.66587E+01   0.19503E+02
   0.66587E+01   0.19529E+02
   0.66587E+01   0.19555E+02
   0.66587E+01   0.19581E+02
   0.66587E+01   0.19608E+02
   0.66587E+01   0.19634E+02
   0.66587E+01   0.19661E+02
   0.66587E+01   0.19687E+02
   0.66587E+01   0.19714E+02
   0.66587E+01   0.19740E+02
   0.66587E+01   0.19767E+02
   0.66587E+01   0.19794E+02
   0.66587E+01   0.19820E+02
   0.66587E+01   0.19847E+02
   0.66587E+01   0.19874E+02
   0.66587E+01   0.19901E+02
   0.66587E+01   0.19927E+02
   0.66587E+01   0.19954E+02
   0.66587E+01   0.19981E+02
   0.66587E+01   0.20008E+02
   0.66587E+01   0.20035E+02
   0.66587E+01   0.20062E+02
   0.66587E+01   0.20089E+02
   0.66587E+01   0.20116E+02
   0.66587E+01   0.20143E+02
   0.66587E+01   0.20170E+02
   0.66587E+01   0.20198E+02
   0.66587E+01   0.20225E+02
   0.66837E+01   0.20252E+02
   0.66587E+01   0.20279E+02
   0.66587E+01   0.20307E+02
   0.66587E+01   0.20334E+02
   0.66587E+01   0.20361E+02
   0.66587E+01   0.20389E+02
   0.66587E+01   0.20416E+02
   0.66587E+01   0.20444E+02
   0.66587E+01   0.20471E+02
   0.66587E+01   0.20499E+02
   0.66837E+01   0.20527E+02
   0.66587E+01   0.20554E+02
   0.66587E+01   0.20582E+02
   0.66587E+01   0.20610E+02
   0.66837E+01   0.20638E+02
   0.66837E+01   0.20665E+02
   0.66837E+01   0.20693E+02
   0.66837E+01   0.20721E+02
   0.66587E+01   0.20749E+02
   0.66587E+01   0.20777E+02
   0.66837E+01   0.20805E+02
   0.66837E+01   0.20833E+02
   0.66837E+01   0.20861E+02
   0.66837E+01   0.20889E+02
   0.66837E+01   0.20917E+02
   0.66837E+01   0.20946E+02
   0.66837E+01   0.20974E+02
   0.66837E+01   0.21002E+02
   0.66837E+01   0.21030E+02
   0.66837E+01   0.21059E+02
   0.66837E+01   0.21087E+02
   0.66837E+01   0.21116E+02
   0.66837E+01   0.21144E+02
   0.66837E+01   0.21173E+02
   0.66837E+01   0.21201E+02
   0.66837E+01   0.21230E+02
   0.66837E+01   0.21258E+02
   0.66837E+01   0.21287E+02
   0.66837E+01   0.21316E+02
   0.66837E+01   0.21344E+02
   0.66837E+01   0.21373E+02
   0.66837E+01   0.21402E+02
   0.66837E+01   0.21431E+02
   0.66837E+01   0.21460E+02
   0.66837E+01   0.21489E+02
   0.66837E+01   0.21518E+02
   0.66837E+01   0.21547E+02
   0.66837E+01   0.21576E+02
   0.66837E+01   0.21605E+02
   0.66837E+01   0.21634E+02
   0.66837E+01   0.21663E+02
   0.66837E+01   0.21692E+02
   0.66837E+01   0.21721E+02
   0.66837E+01   0.21751E+02
   0.66837E+01   0.21780E+02
   0.66837E+01   0.21809E+02
   0.66837E+01   0.21839E+02
   0.66837E+01   0.21868E+02
   0.66837E+01   0.21898E+02
   0.66837E+01   0.21927E+02
   0.66837E+01   0.21957E+02
   0.66837E+01   0.21986E+02
   0.66837E+01   0.22016E+02
   0.66837E+01   0.22046E+02
   0.66837E+01   0.22075E+02
   0.66837E+01   0.22105E+02
   0.66837E+01   0.22135E+02
   0.66837E+01   0.22165E+02
   0.66837E+01   0.22195E+02
   0.66837E+01   0.22224E+02
   0.66837E+01   0.22254E+02
   0.66837E+01   0.22284E+02
   0.66837E+01   0.22314E+02
   0.66837E+01   0.22345E+02
   0.66837E+01   0.22375E+02
   0.66837E+01   0.22405E+02
   0.66837E+01   0.22435E+02
   0.66837E+01   0.22465E+02
   0.66837E+01   0.22495E+02
   0.66837E+01   0.22526E+02
   0.66837E+01   0.22556E+02
   0.66837E+01   0.22587E+02
   0.66837E+01   0.22617E+02
   0.66837E+01   0.22648E+02
   0.66837E+01   0.22678E+02
   0.66837E+01   0.22709E+02
   0.66837E+01   0.22739E+02
   0.66837E+01   0.22770E+02
   0.66837E+01   0.22801E+02
   0.66837E+01   0.22831E+02
   0.66837E+01   0.22862E+02
   0.66837E+01   0.22893E+02
   0.66837E+01   0.22924E+02
   0.67087E+01   0.22955E+02
   0.66837E+01   0.22986E+02
   0.66837E+01   0.23017E+02
   0.66837E+01   0.23048E+02
   0.66837E+01   0.23079E+02
   0.66837E+01   0.23110E+02
   0.67087E+01   0.23141E+02
   0.67087E+01   0.23172E+02
   0.67087E+01   0.23203E+02
   0.67087E+01   0.23235E+02
   0.67087E+01   0.23266E+02
   0.67087E+01   0.23297E+02
   0.67087E+01   0.23329E+02
   0.67087E+01   0.23360E+02
   0.67087E+01   0.23392E+02
   0.67087E+01   0.23423E+02
   0.67087E+01   0.23455E+02
   0.67087E+01   0.23486E+02
   0.67087E+01   0.23518E+02
   0.67087E+01   0.23550E+02
   0.67087E+01   0.23581E+02
   0.67087E+01   0.23613E+02
   0.67087E+01   0.23645E+02
   0.67087E+01   0.23677E+02
   0.67087E+01   0.23709E+02
   0.67087E+01   0.23741E+02
   0.67087E+01   0.23773E+02
   0.67087E+01   0.23805E+02
   0.67087E+01   0.23837E+02
   0.67087E+01   0.23869E+02
   0.67087E+01   0.23901E+02
   0.67087E+01   0.23933E+02
   0.67087E+01   0.23966E+02
   0.67087E+01   0.23998E+02
   0.67087E+01   0.24030E+02
   0.67087E+01   0.24063E+02
   0.67087E+01   0.24095E+02
   0.67087E+01   0.24128E+02
   0.67087E+01   0.24160E+02
   0.67087E+01   0.24193E+02
   0.67087E+01   0.24225E+02
   0.67087E+01   0.24258E+02
   0.67087E+01   0.24291E+02
   0.67087E+01   0.24323E+02
   0.67087E+01   0.24356E+02
   0.67087E+01   0.24389E+02
   0.67087E+01   0.24422E+02
   0.67087E+01   0.24455E+02
   0.67087E+01   0.24488E+02
   0.67087E+01   0.24521E+02
   0.67087E+01   0.24554E+02
   0.67087E+01   0.24587E+02
   0.67087E+01   0.24620E+02
   0.67087E+01   0.24653E+02
   0.67087E+01   0.24686E+02
   0.67087E+01   0.24720E+02
   0.67087E+01   0.24753E+02
   0.67087E+01   0.24786E+02
   0.67087E+01   0.24820E+02
   0.67087E+01   0.24853E+02
   0.67087E+01   0.24887E+02
   0.67087E+01   0.24920E+02
   0.67087E+01   0.24954E+02
   0.67087E+01   0.24987E+02
   0.67087E+01   0.25021E+02
   0.67087E+01   0.25055E+02
   0.67087E+01   0.25089E+02
   0.67087E+01   0.25122E+02
   0.67087E+01   0.25156E+02
   0.67087E+01   0.25190E+02
   0.67087E+01   0.25224E+02
   0.67087E+01   0.25258E+02
   0.67087E+01   0.25292E+02
   0.67087E+01   0.25326E+02
   0.67087E+01   0.25360E+02
   0.67087E+01   0.25395E+02
   0.67087E+01   0.25429E+02
   0.67087E+01   0.25463E+02
   0.67087E+01   0.25497E+02
   0.67087E+01   0.25532E+02
   0.67087E+01   0.25566E+02
   0.67087E+01   0.25601E+02
   0.67087E+01   0.25635E+02
   0.67087E+01   0.25670E+02
   0.67087E+01   0.25704E+02
   0.67087E+01   0.25739E+02
   0.67087E+01   0.25774E+02
   0.67087E+01   0.25808E+02
   0.67337E+01   0.25843E+02
   0.67337E+01   0.25878E+02
   0.67337E+01   0.25913E+02
   0.67337E+01   0.25948E+02
   0.67337E+01   0.25983E+02
   0.67337E+01   0.26018E+02
   0.67087E+01   0.26053E+02
   0.67337E+01   0.26088E+02
   0.67337E+01   0.26123E+02
   0.67337E+01   0.26158E+02
   0.67337E+01   0.26194E+02
   0.67337E+01   0.26229E+02
   0.67337E+01   0.26264E+02
   0.67337E+01   0.26300E+02
   0.67337E+01   0.26335E+02
   0.67337E+01   0.26371E+02
   0.67337E+01   0.26406E+02
   0.67337E+01   0.26442E+02
   0.67337E+01   0.26477E+02
   0.67337E+01   0.26513E+02
   0.67337E+01   0.26549E+02
   0.67337E+01   0.26585E+02
   0.67337E+01   0.26620E+02
   0.67337E+01   0.26656E+02
   0.67337E+01   0.26692E+02
   0.67337E+01   0.26728E+02
   0.67337E+01   0.26764E+02
   0.67337E+01   0.26800E+02
   0.67337E+01   0.26836E+02
   0.67337E+01   0.26873E+02
   0.67337E+01   0.26909E+02
   0.67337E+01   0.26945E+02
   0.67337E+01   0.26981E+02
   0.67337E+01   0.27018E+02
   0.67337E+01   0.27054E+02
   0.67337E+01   0.27091E+02
   0.67337E+01   0.27127E+02
   0.67586E+01   0.27164E+02
   0.67586E+01   0.27200E+02
   0.67586E+01   0.27237E+02
   0.67586E+01   0.27274E+02
   0.67586E+01   0.27310E+02
   0.67586E+01   0.27347E+02
   0.67586E+01   0.27384E+02
   0.67586E+01   0.27421E+02
   0.67586E+01   0.27458E+02
   0.67586E+01   0.27495E+02
   0.67586E+01   0.27532E+02
   0.67586E+01   0.27569E+02
   0.67586E+01   0.27606E+02
   0.67586E+01   0.27643E+02
   0.67586E+01   0.27681E+02
   0.67586E+01   0.27718E+02
   0.67586E+01   0.27755E+02
   0.67586E+01   0.27793E+02
   0.67586E+01   0.27830E+02
   0.67586E+01   0.27868E+02
   0.67586E+01   0.27905E+02
   0.67586E+01   0.27943E+02
   0.67586E+01   0.27981E+02
   0.67586E+01   0.28018E+02
   0.67586E+01   0.28056E+02
   0.67586E+01   0.28094E+02
   0.67586E+01   0.28132E+02
   0.67586E+01   0.28170E+02
   0.67586E+01   0.28208E+02
   0.67586E+01   0.28246E+02
   0.67586E+01   0.28284E+02
   0.67586E+01   0.28322E+02
   0.67586E+01   0.28360E+02
   0.67586E+01   0.28398E+02
   0.67586E+01   0.28437E+02
   0.67586E+01   0.28475E+02
   0.67836E+01   0.28513E+02
   0.67586E+01   0.28552E+02
   0.67836E+01   0.28590E+02
   0.67836E+01   0.28629E+02
   0.67836E+01   0.28667E+02
   0.67836E+01   0.28706E+02
   0.67836E+01   0.28745E+02
   0.67836E+01   0.28783E+02
   0.67836E+01   0.28822E+02
   0.67836E+01   0.28861E+02
   0.67836E+01   0.28900E+02
   0.67836E+01   0.28939E+02
   0.67836E+01   0.28978E+02
   0.67836E+01   0.29017E+02
   0.67836E+01   0.29056E+02
   0.67836E+01   0.29095E+02
   0.67836E+01   0.29134E+02
   0.67836E+01   0.29174E+02
   0.67836E+01   0.29213E+02
   0.67836E+01   0.29252E+02
   0.67836E+01   0.29292E+02
   0.67836E+01   0.29331E+02
   0.67836E+01   0.29371E+02
   0.67836E+01   0.29410E+02
   0.67836E+01   0.29450E+02
   0.67836E+01   0.29490E+02
   0.67836E+01   0.29529E+02
   0.67836E+01   0.29569E+02
   0.67836E+01   0.29609E+02
   0.67836E+01   0.29649E+02
   0.67586E+01   0.29689E+02
   0.67586E+01   0.29729E+02
   0.67586E+01   0.29769E+02
   0.67586E+01   0.29809E+02
   0.67586E+01   0.29849E+02
   0.67586E+01   0.29890E+02
   0.67586E+01   0.29930E+02
   0.67337E+01   0.29970E+02
   0.67337E+01   0.30011E+02
   0.67337E+01   0.30051E+02
   0.67337E+01   0.30092E+02
   0.67087E+01   0.30132E+02
   0.67087E+01   0.30173E+02
   0.67087E+01   0.30213E+02
   0.67087E+01   0.30254E+02
   0.66837E+01   0.30295E+02
   0.66587E+01   0.30336E+02
   0.66587E+01   0.30377E+02
   0.66337E+01   0.30418E+02
   0.66087E+01   0.30459E+02
   0.65587E+01   0.30500E+02
   0.65587E+01   0.30541E+02
   0.64837E+01   0.30582E+02
   0.64837E+01   0.30623E+02
   0.63837E+01   0.30664E+02
   0.63337E+01   0.30706E+02
   0.61838E+01   0.30747E+02
   0.62088E+01   0.30789E+02
   0.61338E+01   0.30830E+02
   0.61838E+01   0.30872E+02
   0.61338E+01   0.30913E+02


==> anc/Figure5/1outP0_R_m10_m6_y10_rc2_stable.dat <==
   0.20096E+01   0.57741E-05
   0.20096E+01   0.58052E-05
   0.20096E+01   0.58366E-05
   0.20096E+01   0.58681E-05
   0.20096E+01   0.58998E-05
   0.31344E+01   0.59317E-05
   0.39342E+01   0.59638E-05
   0.48090E+01   0.59960E-05
   0.57838E+01   0.60284E-05
   0.68586E+01   0.60609E-05
   0.79834E+01   0.60937E-05
   0.90582E+01   0.61266E-05
   0.10058E+02   0.61597E-05
   0.10908E+02   0.61930E-05
   0.11608E+02   0.62264E-05
   0.12183E+02   0.62600E-05
   0.12657E+02   0.62939E-05
   0.13007E+02   0.63279E-05
   0.13307E+02   0.63621E-05
   0.13532E+02   0.63964E-05
   0.13732E+02   0.64310E-05
   0.13882E+02   0.64657E-05
   0.14007E+02   0.65006E-05
   0.14132E+02   0.65358E-05
   0.14207E+02   0.65711E-05
   0.14282E+02   0.66066E-05
   0.14357E+02   0.66423E-05
   0.14407E+02   0.66781E-05
   0.14457E+02   0.67142E-05
   0.14482E+02   0.67505E-05
   0.14507E+02   0.67869E-05
   0.14532E+02   0.68236E-05
   0.14557E+02   0.68605E-05
   0.14582E+02   0.68975E-05
   0.14607E+02   0.69348E-05
   0.14607E+02   0.69723E-05
   0.14632E+02   0.70099E-05
   0.14632E+02   0.70478E-05
   0.14632E+02   0.70859E-05
   0.14657E+02   0.71241E-05
   0.14657E+02   0.71626E-05
   0.14657E+02   0.72013E-05
   0.14657E+02   0.72402E-05
   0.14657E+02   0.72793E-05
   0.14657E+02   0.73187E-05
   0.14657E+02   0.73582E-05
   0.14657E+02   0.73979E-05
   0.14657E+02   0.74379E-05
   0.14657E+02   0.74781E-05
   0.14657E+02   0.75185E-05
   0.14657E+02   0.75591E-05
   0.14657E+02   0.75999E-05
   0.14632E+02   0.76410E-05
   0.14632E+02   0.76823E-05
   0.14632E+02   0.77238E-05
   0.14632E+02   0.77655E-05
   0.14632E+02   0.78075E-05
   0.14607E+02   0.78496E-05
   0.14607E+02   0.78920E-05
   0.14607E+02   0.79347E-05
   0.14607E+02   0.79775E-05
   0.14582E+02   0.80206E-05
   0.14582E+02   0.80640E-05
   0.14582E+02   0.81075E-05
   0.14582E+02   0.81513E-05
   0.14557E+02   0.81953E-05
   0.14557E+02   0.82396E-05
   0.14557E+02   0.82841E-05
   0.14532E+02   0.83289E-05
   0.14532E+02   0.83739E-05
   0.14532E+02   0.84191E-05
   0.14532E+02   0.84646E-05
   0.14507E+02   0.85103E-05
   0.14507E+02   0.85563E-05
   0.14507E+02   0.86025E-05
   0.14482E+02   0.86490E-05
   0.14482E+02   0.86957E-05
   0.14482E+02   0.87427E-05
   0.14457E+02   0.87899E-05
   0.14457E+02   0.88374E-05
   0.14457E+02   0.88851E-05
   0.14432E+02   0.89331E-05
   0.14432E+02   0.89814E-05
   0.14432E+02   0.90299E-05
   0.14432E+02   0.90787E-05
   0.14407E+02   0.91277E-05
   0.14407E+02   0.91770E-05
   0.14407E+02   0.92266E-05
   0.14382E+02   0.92765E-05
   0.14382E+02   0.93266E-05
   0.14382E+02   0.93770E-05
   0.14357E+02   0.94276E-05
   0.14357E+02   0.94785E-05
   0.14357E+02   0.95298E-05
   0.14332E+02   0.95812E-05
   0.14332E+02   0.96330E-05
   0.14332E+02   0.96850E-05
   0.14307E+02   0.97374E-05
   0.14307E+02   0.97900E-05
   0.14307E+02   0.98428E-05
   0.14282E+02   0.98960E-05
   0.14282E+02   0.99495E-05
   0.14282E+02   0.10003E-04
   0.14282E+02   0.10057E-04
   0.14257E+02   0.10112E-04
   0.14257E+02   0.10166E-04
   0.14257E+02   0.10221E-04
   0.14232E+02   0.10276E-04
   0.14232E+02   0.10332E-04
   0.14232E+02   0.10388E-04
   0.14207E+02   0.10444E-04
   0.14207E+02   0.10500E-04
   0.14207E+02   0.10557E-04
   0.14182E+02   0.10614E-04
   0.14182E+02   0.10671E-04
   0.14182E+02   0.10729E-04
   0.14157E+02   0.10787E-04
   0.14157E+02   0.10845E-04
   0.14157E+02   0.10904E-04
   0.14157E+02   0.10963E-04
   0.14132E+02   0.11022E-04
   0.14132E+02   0.11081E-04
   0.14132E+02   0.11141E-04
   0.14107E+02   0.11201E-04
   0.14107E+02   0.11262E-04
   0.14107E+02   0.11323E-04
   0.14082E+02   0.11384E-04
   0.14082E+02   0.11445E-04
   0.14082E+02   0.11507E-04
   0.14082E+02   0.11569E-04
   0.14057E+02   0.11632E-04
   0.14057E+02   0.11695E-04
   0.14057E+02   0.11758E-04
   0.14032E+02   0.11822E-04
   0.14032E+02   0.11885E-04
   0.14032E+02   0.11950E-04
   0.14007E+02   0.12014E-04
   0.14007E+02   0.12079E-04
   0.14007E+02   0.12144E-04
   0.13982E+02   0.12210E-04
   0.13982E+02   0.12276E-04
   0.13982E+02   0.12342E-04
   0.13982E+02   0.12409E-04
   0.13957E+02   0.12476E-04
   0.13957E+02   0.12543E-04
   0.13957E+02   0.12611E-04
   0.13932E+02   0.12679E-04
   0.13932E+02   0.12748E-04
   0.13932E+02   0.12817E-04
   0.13907E+02   0.12886E-04
   0.13907E+02   0.12955E-04
   0.13907E+02   0.13025E-04
   0.13907E+02   0.13096E-04
   0.13882E+02   0.13166E-04
   0.13882E+02   0.13238E-04
   0.13882E+02   0.13309E-04
   0.13857E+02   0.13381E-04
   0.13857E+02   0.13453E-04
   0.13857E+02   0.13526E-04
   0.13857E+02   0.13599E-04
   0.13832E+02   0.13672E-04
   0.13832E+02   0.13746E-04
   0.13832E+02   0.13821E-04
   0.13807E+02   0.13895E-04
   0.13807E+02   0.13970E-04
   0.13807E+02   0.14046E-04
   0.13782E+02   0.14122E-04
   0.13782E+02   0.14198E-04
   0.13782E+02   0.14275E-04
   0.13782E+02   0.14352E-04
   0.13757E+02   0.14429E-04
   0.13757E+02   0.14507E-04
   0.13757E+02   0.14586E-04
   0.13732E+02   0.14664E-04
   0.13732E+02   0.14744E-04
   0.13732E+02   0.14823E-04
   0.13732E+02   0.14903E-04
   0.13707E+02   0.14984E-04
   0.13707E+02   0.15065E-04
   0.13707E+02   0.15146E-04
   0.13682E+02   0.15228E-04
   0.13682E+02   0.15310E-04
   0.13682E+02   0.15393E-04
   0.13682E+02   0.15476E-04
   0.13657E+02   0.15560E-04
   0.13657E+02   0.15644E-04
   0.13657E+02   0.15728E-04
   0.13632E+02   0.15813E-04
   0.13632E+02   0.15899E-04
   0.13632E+02   0.15985E-04
   0.13632E+02   0.16071E-04
   0.13607E+02   0.16158E-04
   0.13607E+02   0.16245E-04
   0.13607E+02   0.16333E-04
   0.13582E+02   0.16421E-04
   0.13582E+02   0.16510E-04
   0.13582E+02   0.16599E-04
   0.13582E+02   0.16689E-04
   0.13557E+02   0.16779E-04
   0.13557E+02   0.16869E-04
   0.13557E+02   0.16961E-04
   0.13532E+02   0.17052E-04
   0.13532E+02   0.17144E-04
   0.13532E+02   0.17237E-04
   0.13532E+02   0.17330E-04
   0.13507E+02   0.17424E-04
   0.13507E+02   0.17518E-04
   0.13507E+02   0.17612E-04
   0.13482E+02   0.17708E-04
   0.13482E+02   0.17803E-04
   0.13482E+02   0.17899E-04
   0.13482E+02   0.17996E-04
   0.13457E+02   0.18093E-04
   0.13457E+02   0.18191E-04
   0.13457E+02   0.18289E-04
   0.13457E+02   0.18388E-04
   0.13432E+02   0.18487E-04
   0.13432E+02   0.18587E-04
   0.13432E+02   0.18688E-04
   0.13407E+02   0.18789E-04
   0.13407E+02   0.18890E-04
   0.13407E+02   0.18992E-04
   0.13407E+02   0.19095E-04
   0.13382E+02   0.19198E-04
   0.13382E+02   0.19302E-04
   0.13382E+02   0.19406E-04
   0.13357E+02   0.19511E-04
   0.13357E+02   0.19616E-04
   0.13357E+02   0.19722E-04
   0.13357E+02   0.19829E-04
   0.13332E+02   0.19936E-04
   0.13332E+02   0.20043E-04
   0.13332E+02   0.20152E-04
   0.13332E+02   0.20261E-04
   0.13307E+02   0.20370E-04
   0.13307E+02   0.20480E-04
   0.13307E+02   0.20591E-04
   0.13282E+02   0.20702E-04
   0.13282E+02   0.20814E-04
   0.13282E+02   0.20926E-04
   0.13282E+02   0.21039E-04
   0.13257E+02   0.21153E-04
   0.13257E+02   0.21267E-04
   0.13257E+02   0.21382E-04
   0.13257E+02   0.21498E-04
   0.13232E+02   0.21614E-04
   0.13232E+02   0.21731E-04
   0.13232E+02   0.21848E-04
   0.13207E+02   0.21966E-04
   0.13207E+02   0.22085E-04
   0.13207E+02   0.22204E-04
   0.13207E+02   0.22324E-04
   0.13182E+02   0.22444E-04
   0.13182E+02   0.22566E-04
   0.13182E+02   0.22688E-04
   0.13157E+02   0.22810E-04
   0.13157E+02   0.22933E-04
   0.13157E+02   0.23057E-04
   0.13157E+02   0.23182E-04
   0.13132E+02   0.23307E-04
   0.13132E+02   0.23433E-04
   0.13132E+02   0.23560E-04
   0.13132E+02   0.23687E-04
   0.13107E+02   0.23815E-04
   0.13107E+02   0.23943E-04
   0.13107E+02   0.24073E-04
   0.13082E+02   0.24203E-04
   0.13082E+02   0.24334E-04
   0.13082E+02   0.24465E-04
   0.13082E+02   0.24597E-04
   0.13057E+02   0.24730E-04
   0.13057E+02   0.24864E-04
   0.13057E+02   0.24998E-04
   0.13057E+02   0.25133E-04
   0.13032E+02   0.25269E-04
   0.13032E+02   0.25405E-04
   0.13032E+02   0.25543E-04
   0.13007E+02   0.25681E-04
   0.13007E+02   0.25819E-04
   0.13007E+02   0.25959E-04
   0.13007E+02   0.26099E-04
   0.12982E+02   0.26240E-04
   0.12982E+02   0.26382E-04
   0.12982E+02   0.26524E-04
   0.12982E+02   0.26667E-04
   0.12957E+02   0.26812E-04
   0.12957E+02   0.26956E-04
   0.12957E+02   0.27102E-04
   0.12932E+02   0.27248E-04
   0.12932E+02   0.27396E-04
   0.12932E+02   0.27544E-04
   0.12932E+02   0.27692E-04
   0.12907E+02   0.27842E-04
   0.12907E+02   0.27992E-04
   0.12907E+02   0.28144E-04
   0.12907E+02   0.28296E-04
   0.12882E+02   0.28449E-04
   0.12882E+02   0.28602E-04
   0.12882E+02   0.28757E-04
   0.12857E+02   0.28912E-04
   0.12857E+02   0.29068E-04
   0.12857E+02   0.29225E-04
   0.12857E+02   0.29383E-04
   0.12832E+02   0.29542E-04
   0.12832E+02   0.29701E-04
   0.12832E+02   0.29862E-04
   0.12807E+02   0.30023E-04
   0.12807E+02   0.30185E-04
   0.12807E+02   0.30349E-04
   0.12807E+02   0.30512E-04
   0.12782E+02   0.30677E-04
   0.12782E+02   0.30843E-04
   0.12782E+02   0.31010E-04
   0.12782E+02   0.31177E-04
   0.12757E+02   0.31346E-04
   0.12757E+02   0.31515E-04
   0.12757E+02   0.31685E-04
   0.12732E+02   0.31856E-04
   0.12732E+02   0.32028E-04
   0.12732E+02   0.32201E-04
   0.12732E+02   0.32375E-04
   0.12707E+02   0.32550E-04
   0.12707E+02   0.32726E-04
   0.12707E+02   0.32903E-04
   0.12707E+02   0.33081E-04
   0.12682E+02   0.33259E-04
   0.12682E+02   0.33439E-04
   0.12682E+02   0.33620E-04
   0.12657E+02   0.33801E-04
   0.12657E+02   0.33984E-04
   0.12657E+02   0.34167E-04
   0.12657E+02   0.34352E-04
   0.12632E+02   0.34538E-04
   0.12632E+02   0.34724E-04
   0.12632E+02   0.34912E-04
   0.12632E+02   0.35100E-04
   0.12607E+02   0.35290E-04
   0.12607E+02   0.35481E-04
   0.12607E+02   0.35672E-04
   0.12582E+02   0.35865E-04
   0.12582E+02   0.36059E-04
   0.12582E+02   0.36254E-04
   0.12582E+02   0.36449E-04
   0.12557E+02   0.36646E-04
   0.12557E+02   0.36844E-04
   0.12557E+02   0.37043E-04
   0.12557E+02   0.37243E-04
   0.12532E+02   0.37445E-04
   0.12532E+02   0.37647E-04
   0.12532E+02   0.37850E-04
   0.12507E+02   0.38055E-04
   0.12507E+02   0.38260E-04
   0.12507E+02   0.38467E-04
   0.12507E+02   0.38675E-04
   0.12483E+02   0.38884E-04
   0.12483E+02   0.39094E-04
   0.12483E+02   0.39305E-04
   0.12483E+02   0.39517E-04
   0.12458E+02   0.39731E-04
   0.12458E+02   0.39945E-04
   0.12458E+02   0.40161E-04
   0.12433E+02   0.40378E-04
   0.12433E+02   0.40596E-04
   0.12433E+02   0.40816E-04
   0.12433E+02   0.41036E-04
   0.12408E+02   0.41258E-04
   0.12408E+02   0.41481E-04
   0.12408E+02   0.41705E-04
   0.12383E+02   0.41930E-04
   0.12383E+02   0.42157E-04
   0.12383E+02   0.42384E-04
   0.12383E+02   0.42613E-04
   0.12358E+02   0.42843E-04
   0.12358E+02   0.43075E-04
   0.12358E+02   0.43308E-04
   0.12358E+02   0.43542E-04
   0.12333E+02   0.43777E-04
   0.12333E+02   0.44013E-04
   0.12333E+02   0.44251E-04
   0.12308E+02   0.44490E-04
   0.12308E+02   0.44730E-04
   0.12308E+02   0.44972E-04
   0.12308E+02   0.45215E-04
   0.12283E+02   0.45459E-04
   0.12283E+02   0.45705E-04
   0.12283E+02   0.45952E-04
   0.12258E+02   0.46200E-04
   0.12258E+02   0.46450E-04
   0.12258E+02   0.46700E-04
   0.12258E+02   0.46953E-04
   0.12233E+02   0.47206E-04
   0.12233E+02   0.47461E-04
   0.12233E+02   0.47718E-04
   0.12208E+02   0.47976E-04
   0.12208E+02   0.48235E-04
   0.12208E+02   0.48495E-04
   0.12208E+02   0.48757E-04
   0.12183E+02   0.49021E-04
   0.12183E+02   0.49285E-04
   0.12183E+02   0.49552E-04
   0.12183E+02   0.49819E-04
   0.12158E+02   0.50089E-04
   0.12158E+02   0.50359E-04
   0.12158E+02   0.50631E-04
   0.12133E+02   0.50905E-04
   0.12133E+02   0.51180E-04
   0.12133E+02   0.51456E-04
   0.12133E+02   0.51734E-04
   0.12108E+02   0.52014E-04
   0.12108E+02   0.52295E-04
   0.12108E+02   0.52577E-04
   0.12083E+02   0.52861E-04
   0.12083E+02   0.53147E-04
   0.12083E+02   0.53434E-04
   0.12083E+02   0.53722E-04
   0.12058E+02   0.54013E-04
   0.12058E+02   0.54304E-04
   0.12058E+02   0.54598E-04
   0.12033E+02   0.54893E-04
   0.12033E+02   0.55189E-04
   0.12033E+02   0.55487E-04
   0.12033E+02   0.55787E-04
   0.12008E+02   0.56089E-04
   0.12008E+02   0.56392E-04
   0.12008E+02   0.56696E-04
   0.12008E+02   0.57002E-04
   0.11983E+02   0.57310E-04
   0.11983E+02   0.57620E-04
   0.11983E+02   0.57931E-04
   0.11958E+02   0.58244E-04
   0.11958E+02   0.58559E-04
   0.11958E+02   0.58875E-04
   0.11958E+02   0.59193E-04
   0.11933E+02   0.59513E-04
   0.11933E+02   0.59834E-04
   0.11933E+02   0.60158E-04
   0.11908E+02   0.60483E-04
   0.11908E+02   0.60809E-04
   0.11908E+02   0.61138E-04
   0.11908E+02   0.61468E-04
   0.11883E+02   0.61800E-04
   0.11883E+02   0.62134E-04
   0.11883E+02   0.62470E-04
   0.11858E+02   0.62807E-04
   0.11858E+02   0.63147E-04
   0.11858E+02   0.63488E-04
   0.11858E+02   0.63831E-04
   0.11833E+02   0.64175E-04
   0.11833E+02   0.64522E-04
   0.11833E+02   0.64871E-04
   0.11808E+02   0.65221E-04
   0.11808E+02   0.65573E-04
   0.11808E+02   0.65928E-04
   0.11808E+02   0.66284E-04
   0.11783E+02   0.66642E-04
   0.11783E+02   0.67002E-04
   0.11783E+02   0.67364E-04
   0.11758E+02   0.67728E-04
   0.11758E+02   0.68094E-04
   0.11758E+02   0.68461E-04
   0.11758E+02   0.68831E-04
   0.11733E+02   0.69203E-04
   0.11733E+02   0.69577E-04
   0.11733E+02   0.69953E-04
   0.11708E+02   0.70331E-04
   0.11708E+02   0.70711E-04
   0.11708E+02   0.71093E-04
   0.11708E+02   0.71477E-04
   0.11683E+02   0.71863E-04
   0.11683E+02   0.72251E-04
   0.11683E+02   0.72641E-04
   0.11658E+02   0.73034E-04
   0.11658E+02   0.73428E-04
   0.11658E+02   0.73825E-04
   0.11658E+02   0.74224E-04
   0.11633E+02   0.74625E-04
   0.11633E+02   0.75028E-04
   0.11633E+02   0.75433E-04
   0.11608E+02   0.75841E-04
   0.11608E+02   0.76250E-04
   0.11608E+02   0.76662E-04
   0.11608E+02   0.77076E-04
   0.11583E+02   0.77493E-04
   0.11583E+02   0.77911E-04
   0.11583E+02   0.78332E-04
   0.11558E+02   0.78755E-04
   0.11558E+02   0.79181E-04
   0.11558E+02   0.79609E-04
   0.11533E+02   0.80039E-04
   0.11533E+02   0.80471E-04
   0.11533E+02   0.80906E-04
   0.11533E+02   0.81343E-04
   0.11508E+02   0.81782E-04
   0.11508E+02   0.82224E-04
   0.11508E+02   0.82668E-04
   0.11483E+02   0.83115E-04
   0.11483E+02   0.83564E-04
   0.11483E+02   0.84015E-04
   0.11483E+02   0.84469E-04
   0.11458E+02   0.84925E-04
   0.11458E+02   0.85384E-04
   0.11458E+02   0.85846E-04
   0.11433E+02   0.86309E-04
   0.11433E+02   0.86776E-04
   0.11433E+02   0.87244E-04
   0.11433E+02   0.87716E-04
   0.11408E+02   0.88189E-04
   0.11408E+02   0.88666E-04
   0.11408E+02   0.89145E-04
   0.11383E+02   0.89626E-04
   0.11383E+02   0.90111E-04
   0.11383E+02   0.90597E-04
   0.11358E+02   0.91087E-04
   0.11358E+02   0.91579E-04
   0.11358E+02   0.92074E-04
   0.11358E+02   0.92571E-04
   0.11333E+02   0.93071E-04
   0.11333E+02   0.93574E-04
   0.11333E+02   0.94079E-04
   0.11308E+02   0.94588E-04
   0.11308E+02   0.95099E-04
   0.11308E+02   0.95612E-04
   0.11308E+02   0.96129E-04
   0.11283E+02   0.96648E-04
   0.11283E+02   0.97170E-04
   0.11283E+02   0.97695E-04
   0.11258E+02   0.98223E-04
   0.11258E+02   0.98753E-04
   0.11258E+02   0.99287E-04
   0.11233E+02   0.99823E-04
   0.11233E+02   0.10036E-03
   0.11233E+02   0.10090E-03
   0.11233E+02   0.10145E-03
   0.11208E+02   0.10200E-03
   0.11208E+02   0.10255E-03
   0.11208E+02   0.10310E-03
   0.11208E+02   0.10366E-03
   0.11183E+02   0.10422E-03
   0.11183E+02   0.10478E-03
   0.11183E+02   0.10535E-03
   0.11158E+02   0.10592E-03
   0.11158E+02   0.10649E-03
   0.11158E+02   0.10707E-03
   0.11133E+02   0.10764E-03
   0.11133E+02   0.10823E-03
   0.11133E+02   0.10881E-03
   0.11108E+02   0.10940E-03
   0.11108E+02   0.10999E-03
   0.11108E+02   0.11058E-03
   0.11108E+02   0.11118E-03
   0.11083E+02   0.11178E-03
   0.11083E+02   0.11238E-03
   0.11083E+02   0.11299E-03
   0.11058E+02   0.11360E-03
   0.11058E+02   0.11422E-03
   0.11058E+02   0.11483E-03
   0.11058E+02   0.11545E-03
   0.11033E+02   0.11608E-03
   0.11033E+02   0.11670E-03
   0.11033E+02   0.11733E-03
   0.11008E+02   0.11797E-03
   0.11008E+02   0.11861E-03
   0.11008E+02   0.11925E-03
   0.10983E+02   0.11989E-03
   0.10983E+02   0.12054E-03
   0.10983E+02   0.12119E-03
   0.10983E+02   0.12184E-03
   0.10958E+02   0.12250E-03
   0.10958E+02   0.12316E-03
   0.10958E+02   0.12383E-03
   0.10933E+02   0.12450E-03
   0.10933E+02   0.12517E-03
   0.10933E+02   0.12585E-03
   0.10908E+02   0.12653E-03
   0.10908E+02   0.12721E-03
   0.10908E+02   0.12790E-03
   0.10908E+02   0.12859E-03
   0.10883E+02   0.12928E-03
   0.10883E+02   0.12998E-03
   0.10883E+02   0.13068E-03
   0.10858E+02   0.13139E-03
   0.10858E+02   0.13210E-03
   0.10858E+02   0.13281E-03
   0.10833E+02   0.13353E-03
   0.10833E+02   0.13425E-03
   0.10833E+02   0.13498E-03
   0.10833E+02   0.13571E-03
   0.10808E+02   0.13644E-03
   0.10808E+02   0.13718E-03
   0.10808E+02   0.13792E-03
   0.10783E+02   0.13866E-03
   0.10783E+02   0.13941E-03
   0.10783E+02   0.14016E-03
   0.10758E+02   0.14092E-03
   0.10758E+02   0.14168E-03
   0.10758E+02   0.14245E-03
   0.10733E+02   0.14322E-03
   0.10733E+02   0.14399E-03
   0.10733E+02   0.14477E-03
   0.10733E+02   0.14555E-03
   0.10708E+02   0.14634E-03
   0.10708E+02   0.14713E-03
   0.10708E+02   0.14792E-03
   0.10683E+02   0.14872E-03
   0.10683E+02   0.14953E-03
   0.10683E+02   0.15033E-03
   0.10658E+02   0.15115E-03
   0.10658E+02   0.15196E-03
   0.10658E+02   0.15278E-03
   0.10658E+02   0.15361E-03
   0.10633E+02   0.15444E-03
   0.10633E+02   0.15527E-03
   0.10633E+02   0.15611E-03
   0.10608E+02   0.15695E-03
   0.10608E+02   0.15780E-03
   0.10608E+02   0.15866E-03
   0.10583E+02   0.15951E-03
   0.10583E+02   0.16037E-03
   0.10583E+02   0.16124E-03
   0.10583E+02   0.16211E-03
   0.10558E+02   0.16299E-03
   0.10558E+02   0.16387E-03
   0.10558E+02   0.16475E-03
   0.10533E+02   0.16564E-03
   0.10533E+02   0.16654E-03
   0.10533E+02   0.16744E-03
   0.10508E+02   0.16834E-03
   0.10508E+02   0.16925E-03
   0.10508E+02   0.17017E-03
   0.10483E+02   0.17108E-03
   0.10483E+02   0.17201E-03
   0.10483E+02   0.17294E-03
   0.10483E+02   0.17387E-03
   0.10458E+02   0.17481E-03
   0.10458E+02   0.17576E-03
   0.10458E+02   0.17671E-03
   0.10433E+02   0.17766E-03
   0.10433E+02   0.17862E-03
   0.10433E+02   0.17958E-03
   0.10408E+02   0.18055E-03
   0.10408E+02   0.18153E-03
   0.10408E+02   0.18251E-03
   0.10383E+02   0.18350E-03
   0.10383E+02   0.18449E-03
   0.10383E+02   0.18548E-03
   0.10383E+02   0.18649E-03
   0.10358E+02   0.18749E-03
   0.10358E+02   0.18851E-03
   0.10358E+02   0.18953E-03
   0.10333E+02   0.19055E-03
   0.10333E+02   0.19158E-03
   0.10333E+02   0.19261E-03
   0.10308E+02   0.19365E-03
   0.10308E+02   0.19470E-03
   0.10308E+02   0.19575E-03
   0.10283E+02   0.19681E-03
   0.10283E+02   0.19787E-03
   0.10283E+02   0.19894E-03
   0.10283E+02   0.20002E-03
   0.10258E+02   0.20110E-03
   0.10258E+02   0.20218E-03
   0.10258E+02   0.20328E-03
   0.10233E+02   0.20437E-03
   0.10233E+02   0.20548E-03
   0.10233E+02   0.20659E-03
   0.10208E+02   0.20770E-03
   0.10208E+02   0.20883E-03
   0.10208E+02   0.20995E-03
   0.10183E+02   0.21109E-03
   0.10183E+02   0.21223E-03
   0.10183E+02   0.21337E-03
   0.10183E+02   0.21453E-03
   0.10158E+02   0.21569E-03
   0.10158E+02   0.21685E-03
   0.10158E+02   0.21802E-03
   0.10133E+02   0.21920E-03
   0.10133E+02   0.22038E-03
   0.10133E+02   0.22158E-03
   0.10108E+02   0.22277E-03
   0.10108E+02   0.22398E-03
   0.10108E+02   0.22519E-03
   0.10083E+02   0.22640E-03
   0.10083E+02   0.22763E-03
   0.10083E+02   0.22885E-03
   0.10083E+02   0.23009E-03
   0.10058E+02   0.23133E-03
   0.10058E+02   0.23258E-03
   0.10058E+02   0.23384E-03
   0.10033E+02   0.23510E-03
   0.10033E+02   0.23637E-03
   0.10033E+02   0.23765E-03
   0.10008E+02   0.23893E-03
   0.10008E+02   0.24023E-03
   0.10008E+02   0.24152E-03
   0.99830E+01   0.24283E-03
   0.99830E+01   0.24414E-03
   0.99830E+01   0.24546E-03
   0.99580E+01   0.24678E-03
   0.99580E+01   0.24812E-03
   0.99580E+01   0.24946E-03
   0.99580E+01   0.25081E-03
   0.99330E+01   0.25216E-03
   0.99330E+01   0.25352E-03
   0.99330E+01   0.25489E-03
   0.99080E+01   0.25627E-03
   0.99080E+01   0.25765E-03
   0.99080E+01   0.25905E-03
   0.98830E+01   0.26044E-03
   0.98830E+01   0.26185E-03
   0.98830E+01   0.26327E-03
   0.98580E+01   0.26469E-03
   0.98580E+01   0.26612E-03
   0.98580E+01   0.26756E-03
   0.98330E+01   0.26900E-03
   0.98330E+01   0.27045E-03
   0.98330E+01   0.27192E-03
   0.98330E+01   0.27338E-03
   0.98080E+01   0.27486E-03
   0.98080E+01   0.27635E-03
   0.98080E+01   0.27784E-03
   0.97830E+01   0.27934E-03
   0.97830E+01   0.28085E-03
   0.97830E+01   0.28237E-03
   0.97580E+01   0.28389E-03
   0.97580E+01   0.28542E-03
   0.97580E+01   0.28697E-03
   0.97331E+01   0.28852E-03
   0.97331E+01   0.29008E-03
   0.97331E+01   0.29164E-03
   0.97081E+01   0.29322E-03
   0.97081E+01   0.29480E-03
   0.97081E+01   0.29639E-03
   0.97081E+01   0.29800E-03
   0.96831E+01   0.29961E-03
   0.96831E+01   0.30122E-03
   0.96831E+01   0.30285E-03
   0.96581E+01   0.30449E-03
   0.96581E+01   0.30613E-03
   0.96581E+01   0.30779E-03
   0.96331E+01   0.30945E-03
   0.96331E+01   0.31112E-03
   0.96331E+01   0.31280E-03
   0.96081E+01   0.31449E-03
   0.96081E+01   0.31619E-03
   0.96081E+01   0.31790E-03
   0.95831E+01   0.31962E-03
   0.95831E+01   0.32134E-03
   0.95831E+01   0.32308E-03
   0.95831E+01   0.32482E-03
   0.95581E+01   0.32658E-03
   0.95581E+01   0.32834E-03
   0.95581E+01   0.33012E-03
   0.95331E+01   0.33190E-03
   0.95331E+01   0.33369E-03
   0.95331E+01   0.33549E-03
   0.95081E+01   0.33731E-03
   0.95081E+01   0.33913E-03
   0.95081E+01   0.34096E-03
   0.94831E+01   0.34280E-03
   0.94831E+01   0.34465E-03
   0.94831E+01   0.34652E-03
   0.94581E+01   0.34839E-03
   0.94581E+01   0.35027E-03
   0.94581E+01   0.35216E-03
   0.94581E+01   0.35407E-03
   0.94331E+01   0.35598E-03
   0.94331E+01   0.35790E-03
   0.94331E+01   0.35983E-03
   0.94081E+01   0.36178E-03
   0.94081E+01   0.36373E-03
   0.94081E+01   0.36570E-03
   0.93831E+01   0.36767E-03
   0.93831E+01   0.36966E-03
   0.93831E+01   0.37166E-03
   0.93581E+01   0.37366E-03
   0.93581E+01   0.37568E-03
   0.93581E+01   0.37771E-03
   0.93331E+01   0.37975E-03
   0.93331E+01   0.38180E-03
   0.93331E+01   0.38387E-03
   0.93081E+01   0.38594E-03
   0.93081E+01   0.38803E-03
   0.93081E+01   0.39012E-03
   0.93081E+01   0.39223E-03
   0.92831E+01   0.39435E-03
   0.92831E+01   0.39648E-03
   0.92831E+01   0.39862E-03
   0.92581E+01   0.40077E-03
   0.92581E+01   0.40294E-03
   0.92581E+01   0.40511E-03
   0.92332E+01   0.40730E-03
   0.92332E+01   0.40950E-03
   0.92332E+01   0.41172E-03
   0.92082E+01   0.41394E-03
   0.92082E+01   0.41618E-03
   0.92082E+01   0.41842E-03
   0.91832E+01   0.42068E-03
   0.91832E+01   0.42296E-03
   0.91832E+01   0.42524E-03
   0.91832E+01   0.42754E-03
   0.91582E+01   0.42985E-03
   0.91582E+01   0.43217E-03
   0.91582E+01   0.43451E-03
   0.91332E+01   0.43685E-03
   0.91332E+01   0.43921E-03
   0.91332E+01   0.44159E-03
   0.91082E+01   0.44397E-03
   0.91082E+01   0.44637E-03
   0.91082E+01   0.44878E-03
   0.90832E+01   0.45121E-03
   0.90832E+01   0.45364E-03
   0.90832E+01   0.45609E-03
   0.90582E+01   0.45856E-03
   0.90582E+01   0.46103E-03
   0.90582E+01   0.46352E-03
   0.90332E+01   0.46603E-03
   0.90332E+01   0.46855E-03
   0.90332E+01   0.47108E-03
   0.90332E+01   0.47362E-03
   0.90082E+01   0.47618E-03
   0.90082E+01   0.47875E-03
   0.90082E+01   0.48134E-03
   0.89832E+01   0.48394E-03
   0.89832E+01   0.48655E-03
   0.89832E+01   0.48918E-03
   0.89582E+01   0.49183E-03
   0.89582E+01   0.49448E-03
   0.89582E+01   0.49715E-03
   0.89332E+01   0.49984E-03
   0.89332E+01   0.50254E-03
   0.89332E+01   0.50525E-03
   0.89082E+01   0.50798E-03
   0.89082E+01   0.51073E-03
   0.89082E+01   0.51349E-03
   0.89082E+01   0.51626E-03
   0.88832E+01   0.51905E-03
   0.88832E+01   0.52185E-03
   0.88832E+01   0.52467E-03
   0.88582E+01   0.52751E-03
   0.88582E+01   0.53036E-03
   0.88582E+01   0.53322E-03
   0.88332E+01   0.53610E-03
   0.88332E+01   0.53900E-03
   0.88332E+01   0.54191E-03
   0.88082E+01   0.54484E-03
   0.88082E+01   0.54778E-03

==> anc/Figure5/1outP0_R_m10_m6_y10_rc2_unstable.dat <==
   0.88082E+01   0.55074E-03
   0.88082E+01   0.55372E-03
   0.88082E+01   0.55671E-03
   0.88082E+01   0.55971E-03
   0.88082E+01   0.56274E-03
   0.88082E+01   0.56578E-03
   0.88082E+01   0.56883E-03
   0.88082E+01   0.57191E-03
   0.88082E+01   0.57500E-03
   0.88082E+01   0.57810E-03
   0.88082E+01   0.58123E-03
   0.88082E+01   0.58437E-03
   0.88082E+01   0.58752E-03
   0.88082E+01   0.59070E-03
   0.88082E+01   0.59389E-03
   0.87832E+01   0.59709E-03
   0.87832E+01   0.60032E-03
   0.87832E+01   0.60356E-03
   0.87832E+01   0.60682E-03
   0.87832E+01   0.61010E-03
   0.87832E+01   0.61340E-03
   0.87832E+01   0.61671E-03
   0.87832E+01   0.62004E-03
   0.87832E+01   0.62339E-03
   0.87832E+01   0.62676E-03
   0.87832E+01   0.63015E-03
   0.87832E+01   0.63355E-03
   0.87832E+01   0.63697E-03
   0.87582E+01   0.64041E-03
   0.87582E+01   0.64387E-03
   0.87582E+01   0.64735E-03
   0.87582E+01   0.65085E-03
   0.87582E+01   0.65436E-03
   0.87582E+01   0.65790E-03
   0.87582E+01   0.66145E-03
   0.87582E+01   0.66503E-03
   0.87333E+01   0.66862E-03
   0.87333E+01   0.67223E-03
   0.87333E+01   0.67586E-03
   0.87333E+01   0.67951E-03
   0.87333E+01   0.68318E-03
   0.87333E+01   0.68688E-03
   0.87083E+01   0.69059E-03
   0.87083E+01   0.69432E-03
   0.87083E+01   0.69807E-03
   0.86833E+01   0.70184E-03
   0.86833E+01   0.70563E-03
   0.86833E+01   0.70944E-03
   0.86583E+01   0.71327E-03
   0.86583E+01   0.71713E-03
   0.86583E+01   0.72100E-03
   0.86333E+01   0.72490E-03
   0.86333E+01   0.72881E-03
   0.86333E+01   0.73275E-03
   0.86083E+01   0.73671E-03
   0.86083E+01   0.74069E-03
   0.86083E+01   0.74469E-03
   0.85833E+01   0.74871E-03
   0.85833E+01   0.75276E-03
   0.85583E+01   0.75682E-03
   0.85583E+01   0.76091E-03
   0.85583E+01   0.76502E-03
   0.85333E+01   0.76915E-03
   0.85333E+01   0.77331E-03
   0.85333E+01   0.77749E-03
   0.85083E+01   0.78169E-03
   0.85083E+01   0.78591E-03
   0.85083E+01   0.79016E-03
   0.84833E+01   0.79442E-03
   0.84833E+01   0.79872E-03
   0.84833E+01   0.80303E-03
   0.84583E+01   0.80737E-03
   0.84583E+01   0.81173E-03
   0.84583E+01   0.81612E-03
   0.84333E+01   0.82052E-03
   0.84333E+01   0.82496E-03
   0.84333E+01   0.82941E-03
   0.84083E+01   0.83389E-03
   0.84083E+01   0.83840E-03
   0.84083E+01   0.84293E-03
   0.83833E+01   0.84748E-03
   0.83833E+01   0.85206E-03
   0.83833E+01   0.85666E-03
   0.83583E+01   0.86129E-03
   0.83583E+01   0.86594E-03
   0.83583E+01   0.87062E-03
   0.83333E+01   0.87532E-03
   0.83333E+01   0.88005E-03
   0.83333E+01   0.88481E-03
   0.83083E+01   0.88959E-03
   0.83083E+01   0.89439E-03
   0.83083E+01   0.89922E-03
   0.82833E+01   0.90408E-03
   0.82833E+01   0.90897E-03
   0.82833E+01   0.91388E-03
   0.82583E+01   0.91881E-03
   0.82583E+01   0.92378E-03
   0.82583E+01   0.92877E-03
   0.82334E+01   0.93378E-03
   0.82334E+01   0.93883E-03
   0.82334E+01   0.94390E-03
   0.82084E+01   0.94900E-03
   0.82084E+01   0.95413E-03
   0.82084E+01   0.95928E-03
   0.81834E+01   0.96446E-03
   0.81834E+01   0.96967E-03
   0.81834E+01   0.97491E-03
   0.81584E+01   0.98018E-03
   0.81584E+01   0.98547E-03
   0.81584E+01   0.99080E-03
   0.81334E+01   0.99615E-03
   0.81334E+01   0.10015E-02
   0.81334E+01   0.10069E-02
   0.81084E+01   0.10124E-02
   0.81084E+01   0.10178E-02
   0.81084E+01   0.10233E-02
   0.80834E+01   0.10289E-02
   0.80834E+01   0.10344E-02
   0.80834E+01   0.10400E-02
   0.80584E+01   0.10456E-02
   0.80584E+01   0.10513E-02
   0.80584E+01   0.10570E-02
   0.80334E+01   0.10627E-02
   0.80334E+01   0.10684E-02
   0.80334E+01   0.10742E-02
   0.80084E+01   0.10800E-02
   0.80084E+01   0.10858E-02
   0.80084E+01   0.10917E-02
   0.79834E+01   0.10976E-02
   0.79834E+01   0.11035E-02
   0.79834E+01   0.11095E-02
   0.79584E+01   0.11155E-02
   0.79584E+01   0.11215E-02
   0.79584E+01   0.11276E-02
   0.79334E+01   0.11336E-02
   0.79334E+01   0.11398E-02
   0.79334E+01   0.11459E-02
   0.79084E+01   0.11521E-02
   0.79084E+01   0.11583E-02
   0.79084E+01   0.11646E-02
   0.79084E+01   0.11709E-02
   0.78834E+01   0.11772E-02
   0.78834E+01   0.11836E-02
   0.78834E+01   0.11900E-02
   0.78584E+01   0.11964E-02
   0.78584E+01   0.12029E-02
   0.78584E+01   0.12094E-02
   0.78334E+01   0.12159E-02
   0.78334E+01   0.12225E-02
   0.78334E+01   0.12291E-02
   0.78084E+01   0.12357E-02
   0.78084E+01   0.12424E-02
   0.78084E+01   0.12491E-02
   0.77834E+01   0.12558E-02
   0.77834E+01   0.12626E-02
   0.77834E+01   0.12694E-02
   0.77584E+01   0.12763E-02
   0.77584E+01   0.12832E-02
   0.77584E+01   0.12901E-02
   0.77584E+01   0.12971E-02
   0.77584E+01   0.13041E-02
   0.77584E+01   0.13112E-02
   0.77335E+01   0.13182E-02
   0.77335E+01   0.13254E-02
   0.77335E+01   0.13325E-02
   0.77335E+01   0.13397E-02
   0.77335E+01   0.13470E-02
   0.77335E+01   0.13542E-02
   0.77335E+01   0.13615E-02
   0.77335E+01   0.13689E-02
   0.77335E+01   0.13763E-02
   0.77335E+01   0.13837E-02
   0.77085E+01   0.13912E-02
   0.77085E+01   0.13987E-02
   0.77085E+01   0.14063E-02
   0.77085E+01   0.14139E-02
   0.77085E+01   0.14215E-02
   0.77085E+01   0.14292E-02
   0.77085E+01   0.14369E-02
   0.77085E+01   0.14447E-02
   0.76835E+01   0.14525E-02
   0.76835E+01   0.14603E-02
   0.76835E+01   0.14682E-02
   0.76835E+01   0.14761E-02
   0.76835E+01   0.14841E-02
   0.76835E+01   0.14921E-02
   0.76585E+01   0.15002E-02
   0.76585E+01   0.15083E-02
   0.76585E+01   0.15164E-02
   0.76585E+01   0.15246E-02
   0.76585E+01   0.15329E-02
   0.76585E+01   0.15412E-02
   0.76335E+01   0.15495E-02
   0.76335E+01   0.15579E-02
   0.76335E+01   0.15663E-02
   0.76335E+01   0.15747E-02
   0.76335E+01   0.15832E-02
   0.76335E+01   0.15918E-02
   0.76085E+01   0.16004E-02
   0.76085E+01   0.16090E-02
   0.76085E+01   0.16177E-02
   0.76085E+01   0.16265E-02
   0.76085E+01   0.16353E-02
   0.75835E+01   0.16441E-02
   0.75835E+01   0.16530E-02
   0.75835E+01   0.16619E-02
   0.75835E+01   0.16709E-02
   0.75835E+01   0.16799E-02
   0.75585E+01   0.16890E-02
   0.75585E+01   0.16981E-02
   0.75585E+01   0.17073E-02
   0.75585E+01   0.17165E-02
   0.75585E+01   0.17258E-02
   0.75335E+01   0.17351E-02
   0.75335E+01   0.17445E-02
   0.75335E+01   0.17539E-02
   0.75335E+01   0.17634E-02
   0.75085E+01   0.17729E-02
   0.75085E+01   0.17825E-02
   0.75085E+01   0.17921E-02
   0.75085E+01   0.18018E-02
   0.74835E+01   0.18115E-02
   0.74835E+01   0.18213E-02
   0.74835E+01   0.18311E-02
   0.74835E+01   0.18410E-02
   0.74585E+01   0.18510E-02
   0.74585E+01   0.18610E-02
   0.74585E+01   0.18710E-02
   0.74585E+01   0.18811E-02
   0.74335E+01   0.18913E-02
   0.74335E+01   0.19015E-02
   0.74335E+01   0.19118E-02
   0.74085E+01   0.19221E-02
   0.74085E+01   0.19325E-02
   0.74085E+01   0.19429E-02
   0.73835E+01   0.19534E-02
   0.73835E+01   0.19640E-02
   0.73585E+01   0.19746E-02
   0.73585E+01   0.19853E-02
   0.73585E+01   0.19960E-02
   0.73335E+01   0.20068E-02
   0.73335E+01   0.20176E-02
   0.73335E+01   0.20285E-02
   0.73335E+01   0.20395E-02
   0.73335E+01   0.20505E-02
   0.73085E+01   0.20616E-02
   0.73085E+01   0.20727E-02
   0.73085E+01   0.20839E-02
   0.73085E+01   0.20952E-02
   0.73085E+01   0.21065E-02
   0.73085E+01   0.21178E-02
   0.72835E+01   0.21293E-02
   0.72835E+01   0.21408E-02
   0.72835E+01   0.21524E-02
   0.72835E+01   0.21640E-02
   0.72835E+01   0.21757E-02
   0.72835E+01   0.21874E-02
   0.72585E+01   0.21992E-02
   0.72585E+01   0.22111E-02
   0.72585E+01   0.22231E-02
   0.72585E+01   0.22351E-02
   0.72585E+01   0.22472E-02
   0.72585E+01   0.22593E-02
   0.72336E+01   0.22715E-02
   0.72336E+01   0.22838E-02
   0.72336E+01   0.22961E-02
   0.72336E+01   0.23085E-02
   0.72336E+01   0.23210E-02
   0.72086E+01   0.23335E-02
   0.72086E+01   0.23461E-02
   0.72086E+01   0.23588E-02
   0.72086E+01   0.23715E-02
   0.72086E+01   0.23844E-02
   0.71836E+01   0.23972E-02
   0.71836E+01   0.24102E-02
   0.71836E+01   0.24232E-02
   0.71836E+01   0.24363E-02
   0.71836E+01   0.24495E-02
   0.71836E+01   0.24627E-02
   0.71586E+01   0.24760E-02
   0.71586E+01   0.24894E-02
   0.71586E+01   0.25028E-02
   0.71586E+01   0.25163E-02
   0.71336E+01   0.25299E-02
   0.71336E+01   0.25436E-02
   0.71336E+01   0.25573E-02
   0.71336E+01   0.25712E-02
   0.71086E+01   0.25850E-02
   0.71086E+01   0.25990E-02
   0.71086E+01   0.26130E-02
   0.71086E+01   0.26272E-02
   0.71086E+01   0.26414E-02
   0.70836E+01   0.26556E-02
   0.70836E+01   0.26700E-02
   0.70836E+01   0.26844E-02
   0.70836E+01   0.26989E-02
   0.70586E+01   0.27135E-02
   0.70586E+01   0.27281E-02
   0.70586E+01   0.27429E-02
   0.70586E+01   0.27577E-02
   0.70336E+01   0.27726E-02
   0.70336E+01   0.27876E-02
   0.70336E+01   0.28026E-02
   0.70336E+01   0.28178E-02
   0.70336E+01   0.28330E-02
   0.70336E+01   0.28483E-02
   0.70336E+01   0.28637E-02
   0.70086E+01   0.28791E-02
   0.70086E+01   0.28947E-02
   0.70086E+01   0.29103E-02
   0.70086E+01   0.29261E-02
   0.70086E+01   0.29419E-02
   0.70086E+01   0.29578E-02
   0.70086E+01   0.29737E-02
   0.70086E+01   0.29898E-02
   0.69836E+01   0.30059E-02
   0.69836E+01   0.30222E-02
   0.69836E+01   0.30385E-02
   0.69836E+01   0.30549E-02
   0.69836E+01   0.30714E-02
   0.69836E+01   0.30880E-02
   0.69586E+01   0.31047E-02
   0.69586E+01   0.31215E-02
   0.69586E+01   0.31383E-02
   0.69586E+01   0.31553E-02
   0.69586E+01   0.31723E-02
   0.69586E+01   0.31895E-02
   0.69336E+01   0.32067E-02
   0.69336E+01   0.32240E-02
   0.69336E+01   0.32414E-02
   0.69336E+01   0.32590E-02
   0.69336E+01   0.32766E-02
   0.69086E+01   0.32943E-02
   0.69086E+01   0.33121E-02
   0.69086E+01   0.33300E-02
   0.69086E+01   0.33479E-02
   0.69086E+01   0.33660E-02
   0.69086E+01   0.33842E-02
   0.68836E+01   0.34025E-02
   0.68836E+01   0.34209E-02
   0.68836E+01   0.34394E-02
   0.68836E+01   0.34579E-02
   0.68836E+01   0.34766E-02
   0.68586E+01   0.34954E-02
   0.68586E+01   0.35143E-02
   0.68586E+01   0.35333E-02
   0.68586E+01   0.35523E-02
   0.68586E+01   0.35715E-02
   0.68586E+01   0.35908E-02
   0.68586E+01   0.36102E-02
   0.68336E+01   0.36297E-02
   0.68336E+01   0.36493E-02
   0.68336E+01   0.36691E-02
   0.68336E+01   0.36889E-02
   0.68336E+01   0.37088E-02
   0.68336E+01   0.37288E-02
   0.68336E+01   0.37490E-02
   0.68086E+01   0.37692E-02
   0.68086E+01   0.37896E-02
   0.68086E+01   0.38101E-02
   0.68086E+01   0.38306E-02
   0.68086E+01   0.38513E-02
   0.68086E+01   0.38721E-02
   0.68086E+01   0.38931E-02
   0.67836E+01   0.39141E-02
   0.67836E+01   0.39352E-02
   0.67836E+01   0.39565E-02
   0.67836E+01   0.39779E-02
   0.67836E+01   0.39994E-02
   0.67836E+01   0.40210E-02
   0.67836E+01   0.40427E-02
   0.67586E+01   0.40645E-02
   0.67586E+01   0.40865E-02
   0.67586E+01   0.41086E-02
   0.67586E+01   0.41308E-02
   0.67586E+01   0.41531E-02
   0.67337E+01   0.41755E-02
   0.67337E+01   0.41981E-02
   0.67337E+01   0.42207E-02
   0.67337E+01   0.42435E-02
   0.67337E+01   0.42665E-02
   0.67337E+01   0.42895E-02
   0.67337E+01   0.43127E-02
   0.67337E+01   0.43360E-02
   0.67087E+01   0.43594E-02
   0.67087E+01   0.43830E-02
   0.67087E+01   0.44066E-02
   0.67087E+01   0.44304E-02
   0.67087E+01   0.44544E-02
   0.67087E+01   0.44784E-02
   0.67087E+01   0.45026E-02
   0.67087E+01   0.45270E-02
   0.66837E+01   0.45514E-02
   0.66837E+01   0.45760E-02
   0.66837E+01   0.46007E-02
   0.66837E+01   0.46256E-02
   0.66837E+01   0.46506E-02
   0.66837E+01   0.46757E-02
   0.66837E+01   0.47009E-02
   0.66587E+01   0.47263E-02
   0.66587E+01   0.47519E-02
   0.66587E+01   0.47775E-02
   0.66587E+01   0.48033E-02
   0.66587E+01   0.48293E-02
   0.66587E+01   0.48554E-02
   0.66337E+01   0.48816E-02
   0.66337E+01   0.49080E-02
   0.66337E+01   0.49345E-02
   0.66337E+01   0.49612E-02
   0.66337E+01   0.49880E-02
   0.66337E+01   0.50149E-02
   0.66337E+01   0.50420E-02
   0.66087E+01   0.50692E-02
   0.66087E+01   0.50966E-02
   0.66087E+01   0.51241E-02
   0.66087E+01   0.51518E-02
   0.66087E+01   0.51797E-02
   0.66087E+01   0.52076E-02
   0.66087E+01   0.52358E-02
   0.66087E+01   0.52641E-02
   0.65837E+01   0.52925E-02
   0.65837E+01   0.53211E-02
   0.65837E+01   0.53498E-02
   0.65837E+01   0.53787E-02
   0.65837E+01   0.54078E-02
   0.65837E+01   0.54370E-02
   0.65837E+01   0.54664E-02
   0.65837E+01   0.54959E-02
   0.65587E+01   0.55256E-02
   0.65587E+01   0.55554E-02
   0.65587E+01   0.55854E-02
   0.65587E+01   0.56156E-02
   0.65587E+01   0.56460E-02
   0.65587E+01   0.56765E-02
   0.65587E+01   0.57071E-02
   0.65337E+01   0.57380E-02
   0.65587E+01   0.57689E-02
   0.65337E+01   0.58001E-02
   0.65337E+01   0.58314E-02
   0.65337E+01   0.58629E-02
   0.65337E+01   0.58946E-02
   0.65337E+01   0.59265E-02
   0.65337E+01   0.59585E-02
   0.65337E+01   0.59907E-02
   0.65337E+01   0.60230E-02
   0.65087E+01   0.60556E-02
   0.65087E+01   0.60883E-02
   0.65087E+01   0.61212E-02
   0.65087E+01   0.61542E-02
   0.65087E+01   0.61875E-02
   0.65087E+01   0.62209E-02
   0.65087E+01   0.62545E-02
   0.65087E+01   0.62883E-02
   0.65087E+01   0.63223E-02
   0.64837E+01   0.63564E-02
   0.64837E+01   0.63908E-02
   0.64837E+01   0.64253E-02
   0.64837E+01   0.64600E-02
   0.64837E+01   0.64949E-02
   0.64837E+01   0.65300E-02
   0.64837E+01   0.65653E-02
   0.64837E+01   0.66007E-02
   0.64837E+01   0.66364E-02
   0.64837E+01   0.66722E-02
   0.64587E+01   0.67083E-02
   0.64587E+01   0.67445E-02
   0.64587E+01   0.67809E-02
   0.64587E+01   0.68176E-02
   0.64587E+01   0.68544E-02
   0.64587E+01   0.68914E-02
   0.64587E+01   0.69287E-02
   0.64587E+01   0.69661E-02
   0.64587E+01   0.70037E-02
   0.64587E+01   0.70416E-02
   0.64337E+01   0.70796E-02
   0.64337E+01   0.71178E-02
   0.64337E+01   0.71563E-02
   0.64337E+01   0.71950E-02
   0.64337E+01   0.72338E-02
   0.64337E+01   0.72729E-02
   0.64337E+01   0.73122E-02
   0.64337E+01   0.73517E-02
   0.64337E+01   0.73914E-02
   0.64337E+01   0.74313E-02
   0.64337E+01   0.74715E-02
   0.64087E+01   0.75118E-02
   0.64087E+01   0.75524E-02
   0.64087E+01   0.75932E-02
   0.64087E+01   0.76342E-02
   0.64087E+01   0.76755E-02
   0.64087E+01   0.77169E-02
   0.64087E+01   0.77586E-02
   0.64087E+01   0.78005E-02
   0.64087E+01   0.78427E-02
   0.64087E+01   0.78851E-02
   0.63837E+01   0.79277E-02
   0.63837E+01   0.79705E-02
   0.63837E+01   0.80135E-02
   0.63837E+01   0.80568E-02
   0.63837E+01   0.81003E-02
   0.63837E+01   0.81441E-02
   0.63837E+01   0.81881E-02
   0.63837E+01   0.82323E-02
   0.63837E+01   0.82768E-02
   0.63837E+01   0.83215E-02
   0.63837E+01   0.83665E-02
   0.63837E+01   0.84117E-02
   0.63837E+01   0.84571E-02
   0.63587E+01   0.85028E-02
   0.63587E+01   0.85487E-02
   0.63587E+01   0.85949E-02
   0.63587E+01   0.86413E-02
   0.63587E+01   0.86880E-02
   0.63587E+01   0.87350E-02
   0.63587E+01   0.87821E-02
   0.63587E+01   0.88296E-02
   0.63587E+01   0.88773E-02
   0.63587E+01   0.89252E-02
   0.63587E+01   0.89735E-02
   0.63587E+01   0.90219E-02
   0.63587E+01   0.90707E-02
   0.63587E+01   0.91197E-02
   0.63337E+01   0.91689E-02
   0.63337E+01   0.92185E-02
   0.63337E+01   0.92683E-02
   0.63337E+01   0.93183E-02
   0.63337E+01   0.93687E-02
   0.63337E+01   0.94193E-02
   0.63337E+01   0.94702E-02
   0.63337E+01   0.95213E-02
   0.63337E+01   0.95728E-02
   0.63337E+01   0.96245E-02
   0.63337E+01   0.96765E-02
   0.63337E+01   0.97287E-02
   0.63337E+01   0.97813E-02
   0.63337E+01   0.98341E-02
   0.63337E+01   0.98873E-02
   0.63337E+01   0.99407E-02
   0.63087E+01   0.99944E-02
   0.63087E+01   0.10048E-01
   0.63087E+01   0.10103E-01
   0.63087E+01   0.10157E-01
   0.63087E+01   0.10212E-01
   0.63087E+01   0.10267E-01
   0.63087E+01   0.10323E-01
   0.63087E+01   0.10378E-01
   0.63087E+01   0.10435E-01
   0.63087E+01   0.10491E-01
   0.63087E+01   0.10548E-01
   0.63087E+01   0.10605E-01
   0.63087E+01   0.10662E-01
   0.63087E+01   0.10719E-01
   0.63087E+01   0.10777E-01
   0.63087E+01   0.10836E-01
   0.63087E+01   0.10894E-01
   0.62837E+01   0.10953E-01
   0.62837E+01   0.11012E-01
   0.62837E+01   0.11072E-01
   0.62837E+01   0.11131E-01
   0.62837E+01   0.11192E-01
   0.62837E+01   0.11252E-01
   0.62837E+01   0.11313E-01
   0.62837E+01   0.11374E-01
   0.62837E+01   0.11435E-01
   0.62837E+01   0.11497E-01
   0.62837E+01   0.11559E-01
   0.62837E+01   0.11622E-01
   0.62837E+01   0.11684E-01
   0.62837E+01   0.11748E-01
   0.62837E+01   0.11811E-01
   0.62837E+01   0.11875E-01
   0.62837E+01   0.11939E-01
   0.62837E+01   0.12004E-01
   0.62837E+01   0.12068E-01
   0.62837E+01   0.12134E-01
   0.62837E+01   0.12199E-01
   0.62587E+01   0.12265E-01
   0.62587E+01   0.12331E-01
   0.62587E+01   0.12398E-01
   0.62587E+01   0.12465E-01
   0.62837E+01   0.12532E-01
   0.62587E+01   0.12600E-01
   0.62587E+01   0.12668E-01
   0.62587E+01   0.12736E-01
   0.62587E+01   0.12805E-01
   0.62587E+01   0.12874E-01
   0.62587E+01   0.12944E-01
   0.62587E+01   0.13014E-01
   0.62587E+01   0.13084E-01
   0.62587E+01   0.13155E-01
   0.62587E+01   0.13226E-01
   0.62587E+01   0.13297E-01
   0.62587E+01   0.13369E-01
   0.62587E+01   0.13441E-01
   0.62587E+01   0.13514E-01
   0.62587E+01   0.13587E-01
   0.62587E+01   0.13660E-01
   0.62587E+01   0.13734E-01
   0.62587E+01   0.13808E-01
   0.62587E+01   0.13883E-01
   0.62587E+01   0.13958E-01
   0.62587E+01   0.14033E-01
   0.62587E+01   0.14109E-01
   0.62587E+01   0.14185E-01
   0.62338E+01   0.14262E-01
   0.62587E+01   0.14339E-01
   0.62587E+01   0.14417E-01
   0.62587E+01   0.14494E-01
   0.62587E+01   0.14573E-01
   0.62587E+01   0.14651E-01
   0.62338E+01   0.14731E-01
   0.62587E+01   0.14810E-01
   0.62587E+01   0.14890E-01
   0.62338E+01   0.14971E-01
   0.62338E+01   0.15052E-01
   0.62338E+01   0.15133E-01
   0.62338E+01   0.15215E-01
   0.62338E+01   0.15297E-01
   0.62338E+01   0.15379E-01
   0.62338E+01   0.15462E-01
   0.62338E+01   0.15546E-01
   0.62338E+01   0.15630E-01
   0.62338E+01   0.15714E-01
   0.62338E+01   0.15799E-01
   0.62338E+01   0.15885E-01
   0.62338E+01   0.15970E-01
   0.62338E+01   0.16057E-01
   0.62338E+01   0.16143E-01
   0.62338E+01   0.16231E-01
   0.62338E+01   0.16318E-01
   0.62338E+01   0.16407E-01
   0.62338E+01   0.16495E-01
   0.62338E+01   0.16584E-01
   0.62338E+01   0.16674E-01
   0.62338E+01   0.16764E-01
   0.62338E+01   0.16854E-01
   0.62338E+01   0.16946E-01
   0.62338E+01   0.17037E-01
   0.62338E+01   0.17129E-01
   0.62338E+01   0.17222E-01
   0.62338E+01   0.17315E-01
   0.62338E+01   0.17408E-01
   0.62338E+01   0.17502E-01
   0.62338E+01   0.17597E-01
   0.62338E+01   0.17692E-01
   0.62338E+01   0.17787E-01
   0.62338E+01   0.17884E-01
   0.62338E+01   0.17980E-01
   0.62338E+01   0.18077E-01
   0.62338E+01   0.18175E-01
   0.62338E+01   0.18273E-01
   0.62338E+01   0.18372E-01
   0.62338E+01   0.18471E-01
   0.62338E+01   0.18571E-01
   0.62338E+01   0.18671E-01
   0.62338E+01   0.18772E-01
   0.62338E+01   0.18873E-01
   0.62338E+01   0.18975E-01
   0.62338E+01   0.19078E-01
   0.62338E+01   0.19181E-01
   0.62338E+01   0.19285E-01
   0.62338E+01   0.19389E-01
   0.62338E+01   0.19494E-01
   0.62338E+01   0.19599E-01
   0.62338E+01   0.19705E-01
   0.62338E+01   0.19811E-01
   0.62338E+01   0.19918E-01
   0.62338E+01   0.20026E-01
   0.62338E+01   0.20134E-01
   0.62338E+01   0.20243E-01
   0.62338E+01   0.20352E-01
   0.62338E+01   0.20462E-01
   0.62338E+01   0.20573E-01
   0.62338E+01   0.20684E-01
   0.62338E+01   0.20795E-01
   0.62338E+01   0.20908E-01
   0.62338E+01   0.21021E-01
   0.62338E+01   0.21134E-01
   0.62338E+01   0.21248E-01
   0.62338E+01   0.21363E-01
   0.62338E+01   0.21479E-01
   0.62338E+01   0.21595E-01
   0.62338E+01   0.21711E-01
   0.62338E+01   0.21829E-01
   0.62338E+01   0.21947E-01
   0.62587E+01   0.22065E-01
   0.62587E+01   0.22184E-01
   0.62587E+01   0.22304E-01
   0.62587E+01   0.22425E-01
   0.62587E+01   0.22546E-01
   0.62338E+01   0.22668E-01
   0.62338E+01   0.22790E-01
   0.62587E+01   0.22913E-01
   0.62587E+01   0.23037E-01
   0.62587E+01   0.23161E-01
   0.62587E+01   0.23286E-01
   0.62587E+01   0.23412E-01
   0.62587E+01   0.23539E-01
   0.62587E+01   0.23666E-01
   0.62587E+01   0.23794E-01
   0.62587E+01   0.23922E-01
   0.62587E+01   0.24051E-01
   0.62587E+01   0.24181E-01
   0.62587E+01   0.24312E-01
   0.62587E+01   0.24443E-01
   0.62587E+01   0.24575E-01
   0.62587E+01   0.24708E-01
   0.62587E+01   0.24842E-01
   0.62587E+01   0.24976E-01
   0.62587E+01   0.25111E-01
   0.62587E+01   0.25246E-01
   0.62587E+01   0.25383E-01
   0.62587E+01   0.25520E-01
   0.62587E+01   0.25658E-01
   0.62587E+01   0.25796E-01
   0.62587E+01   0.25936E-01
   0.62587E+01   0.26076E-01
   0.62587E+01   0.26217E-01
   0.62837E+01   0.26358E-01
   0.62837E+01   0.26501E-01
   0.62837E+01   0.26644E-01
   0.62837E+01   0.26788E-01
   0.62837E+01   0.26933E-01
   0.62837E+01   0.27078E-01
   0.62837E+01   0.27224E-01
   0.62837E+01   0.27371E-01
   0.62837E+01   0.27519E-01
   0.62837E+01   0.27668E-01
   0.62837E+01   0.27817E-01
   0.62837E+01   0.27968E-01
   0.62837E+01   0.28119E-01
   0.62837E+01   0.28271E-01
   0.62837E+01   0.28423E-01
   0.62837E+01   0.28577E-01
   0.62837E+01   0.28731E-01
   0.62837E+01   0.28887E-01
   0.62837E+01   0.29043E-01
   0.62837E+01   0.29199E-01
   0.62837E+01   0.29357E-01
   0.62837E+01   0.29516E-01
   0.62837E+01   0.29675E-01
   0.62837E+01   0.29836E-01
   0.62837E+01   0.29997E-01
   0.62837E+01   0.30159E-01
   0.62837E+01   0.30322E-01
   0.62837E+01   0.30485E-01
   0.63087E+01   0.30650E-01
   0.63087E+01   0.30816E-01
   0.63087E+01   0.30982E-01
   0.63087E+01   0.31150E-01
   0.63087E+01   0.31318E-01
   0.63087E+01   0.31487E-01
   0.63087E+01   0.31657E-01
   0.63087E+01   0.31828E-01
   0.63087E+01   0.32000E-01
   0.63087E+01   0.32173E-01
   0.63087E+01   0.32347E-01
   0.63087E+01   0.32522E-01
   0.63087E+01   0.32697E-01
   0.63087E+01   0.32874E-01
   0.63087E+01   0.33051E-01
   0.63087E+01   0.33230E-01
   0.63087E+01   0.33409E-01
   0.63087E+01   0.33590E-01
   0.63337E+01   0.33771E-01
   0.63337E+01   0.33954E-01
   0.63337E+01   0.34137E-01
   0.63337E+01   0.34322E-01
   0.63337E+01   0.34507E-01
   0.63337E+01   0.34693E-01
   0.63337E+01   0.34881E-01
   0.63337E+01   0.35069E-01
   0.63337E+01   0.35259E-01
   0.63337E+01   0.35449E-01
   0.63337E+01   0.35641E-01
   0.63337E+01   0.35833E-01
   0.63337E+01   0.36027E-01
   0.63337E+01   0.36222E-01
   0.63337E+01   0.36417E-01
   0.63337E+01   0.36614E-01
   0.63337E+01   0.36812E-01
   0.63337E+01   0.37011E-01
   0.63337E+01   0.37210E-01
   0.63587E+01   0.37412E-01
   0.63587E+01   0.37614E-01
   0.63587E+01   0.37817E-01
   0.63587E+01   0.38021E-01
   0.63587E+01   0.38226E-01
   0.63587E+01   0.38433E-01
   0.63587E+01   0.38641E-01
   0.63587E+01   0.38849E-01
   0.63587E+01   0.39059E-01
   0.63587E+01   0.39270E-01
   0.63587E+01   0.39482E-01
   0.63587E+01   0.39696E-01
   0.63587E+01   0.39910E-01
   0.63587E+01   0.40126E-01
   0.63587E+01   0.40342E-01
   0.63837E+01   0.40560E-01
   0.63837E+01   0.40780E-01
   0.63837E+01   0.41000E-01
   0.63837E+01   0.41221E-01
   0.63837E+01   0.41444E-01
   0.63837E+01   0.41668E-01
   0.63837E+01   0.41893E-01
   0.63837E+01   0.42119E-01
   0.63837E+01   0.42347E-01
   0.63837E+01   0.42576E-01
   0.63837E+01   0.42806E-01
   0.63837E+01   0.43037E-01
   0.63837E+01   0.43269E-01
   0.63837E+01   0.43503E-01
   0.63837E+01   0.43738E-01
   0.63837E+01   0.43974E-01
   0.64087E+01   0.44212E-01
   0.64087E+01   0.44451E-01
   0.64087E+01   0.44691E-01
   0.64087E+01   0.44932E-01
   0.64087E+01   0.45175E-01
   0.64087E+01   0.45419E-01
   0.64087E+01   0.45664E-01
   0.64087E+01   0.45911E-01
   0.64087E+01   0.46159E-01
   0.64087E+01   0.46408E-01
   0.64087E+01   0.46659E-01
   0.64087E+01   0.46911E-01
   0.64337E+01   0.47165E-01
   0.64087E+01   0.47419E-01
   0.64087E+01   0.47676E-01
   0.64337E+01   0.47933E-01
   0.64337E+01   0.48192E-01
   0.64337E+01   0.48452E-01
   0.64337E+01   0.48714E-01
   0.64337E+01   0.48977E-01
   0.64337E+01   0.49242E-01
   0.64337E+01   0.49508E-01
   0.64337E+01   0.49775E-01
   0.64337E+01   0.50044E-01
   0.64587E+01   0.50315E-01
   0.64587E+01   0.50586E-01
   0.64587E+01   0.50860E-01
   0.64587E+01   0.51134E-01
   0.64587E+01   0.51411E-01
   0.64587E+01   0.51688E-01
   0.64587E+01   0.51968E-01
   0.64587E+01   0.52248E-01
   0.64587E+01   0.52531E-01
   0.64587E+01   0.52814E-01
   0.64587E+01   0.53100E-01
   0.64587E+01   0.53387E-01
   0.64587E+01   0.53675E-01
   0.64587E+01   0.53965E-01
   0.64587E+01   0.54256E-01
   0.64587E+01   0.54550E-01
   0.64587E+01   0.54844E-01
   0.64587E+01   0.55140E-01
   0.64587E+01   0.55438E-01
   0.64587E+01   0.55738E-01
   0.64837E+01   0.56039E-01
   0.64837E+01   0.56342E-01
   0.64837E+01   0.56646E-01
   0.64837E+01   0.56952E-01
   0.64837E+01   0.57260E-01
   0.64837E+01   0.57569E-01
   0.64837E+01   0.57880E-01
   0.64837E+01   0.58193E-01
   0.64837E+01   0.58507E-01
   0.64837E+01   0.58823E-01
   0.64837E+01   0.59141E-01
   0.64837E+01   0.59460E-01
   0.65087E+01   0.59782E-01
   0.65087E+01   0.60105E-01
   0.65087E+01   0.60429E-01
   0.65087E+01   0.60756E-01
   0.65087E+01   0.61084E-01
   0.65087E+01   0.61414E-01
   0.65087E+01   0.61746E-01
   0.65087E+01   0.62079E-01
   0.65087E+01   0.62415E-01
   0.65087E+01   0.62752E-01
   0.65087E+01   0.63091E-01
   0.65087E+01   0.63432E-01
   0.65087E+01   0.63774E-01
   0.65087E+01   0.64119E-01
   0.65087E+01   0.64465E-01
   0.65337E+01   0.64813E-01
   0.65337E+01   0.65163E-01
   0.65337E+01   0.65515E-01
   0.65337E+01   0.65869E-01
   0.65337E+01   0.66225E-01
   0.65337E+01   0.66583E-01
   0.65337E+01   0.66943E-01
   0.65337E+01   0.67304E-01
   0.65337E+01   0.67668E-01
   0.65337E+01   0.68033E-01
   0.65337E+01   0.68401E-01
   0.65337E+01   0.68770E-01
   0.65337E+01   0.69142E-01
   0.65337E+01   0.69515E-01
   0.65337E+01   0.69891E-01
   0.65337E+01   0.70269E-01
   0.65337E+01   0.70648E-01
   0.65337E+01   0.71030E-01
   0.65337E+01   0.71414E-01
   0.65587E+01   0.71799E-01
   0.65587E+01   0.72187E-01
   0.65587E+01   0.72577E-01
   0.65587E+01   0.72969E-01
   0.65587E+01   0.73363E-01
   0.65587E+01   0.73760E-01
   0.65837E+01   0.74158E-01
   0.65837E+01   0.74559E-01
   0.65837E+01   0.74962E-01
   0.65837E+01   0.75367E-01
   0.65837E+01   0.75774E-01
   0.65837E+01   0.76183E-01
   0.65837E+01   0.76595E-01
   0.65837E+01   0.77008E-01
   0.65837E+01   0.77424E-01
   0.65837E+01   0.77843E-01
   0.65837E+01   0.78263E-01
   0.65837E+01   0.78686E-01
   0.66087E+01   0.79111E-01
   0.66087E+01   0.79538E-01
   0.66087E+01   0.79968E-01
   0.66087E+01   0.80400E-01
   0.66087E+01   0.80834E-01
   0.66087E+01   0.81271E-01
   0.66087E+01   0.81710E-01
   0.66087E+01   0.82151E-01
   0.66087E+01   0.82595E-01
   0.66087E+01   0.83041E-01
   0.66087E+01   0.83490E-01
   0.66087E+01   0.83941E-01
   0.66087E+01   0.84394E-01
   0.66087E+01   0.84850E-01
   0.66087E+01   0.85309E-01
   0.66337E+01   0.85770E-01
   0.66337E+01   0.86233E-01
   0.66337E+01   0.86699E-01
   0.66337E+01   0.87167E-01
   0.66337E+01   0.87638E-01
   0.66337E+01   0.88111E-01
   0.66337E+01   0.88587E-01
   0.66337E+01   0.89066E-01
   0.66337E+01   0.89547E-01
   0.66337E+01   0.90031E-01
   0.66337E+01   0.90517E-01
   0.66337E+01   0.91006E-01
   0.66337E+01   0.91498E-01
   0.66337E+01   0.91992E-01
   0.66337E+01   0.92489E-01
   0.66587E+01   0.92989E-01
   0.66587E+01   0.93491E-01
   0.66587E+01   0.93996E-01
   0.66587E+01   0.94504E-01
   0.66587E+01   0.95014E-01
   0.66587E+01   0.95528E-01
   0.66587E+01   0.96044E-01
   0.66587E+01   0.96563E-01
   0.66587E+01   0.97084E-01
   0.66587E+01   0.97609E-01
   0.66587E+01   0.98136E-01
   0.66587E+01   0.98666E-01
   0.66837E+01   0.99199E-01
   0.66837E+01   0.99735E-01
   0.66837E+01   0.10027E+00
   0.66837E+01   0.10082E+00
   0.66837E+01   0.10136E+00
   0.66837E+01   0.10191E+00
   0.66837E+01   0.10246E+00
   0.67087E+01   0.10301E+00
   0.67087E+01   0.10357E+00
   0.67087E+01   0.10413E+00
   0.67087E+01   0.10469E+00
   0.67087E+01   0.10526E+00
   0.67087E+01   0.10582E+00
   0.66837E+01   0.10640E+00
   0.67087E+01   0.10697E+00
   0.67087E+01   0.10755E+00
   0.66837E+01   0.10813E+00
   0.67087E+01   0.10871E+00
   0.67087E+01   0.10930E+00
   0.67087E+01   0.10989E+00
   0.67087E+01   0.11049E+00
   0.67087E+01   0.11108E+00
   0.67087E+01   0.11168E+00
   0.67087E+01   0.11229E+00
   0.67087E+01   0.11289E+00
   0.67087E+01   0.11350E+00
   0.67087E+01   0.11411E+00
   0.67337E+01   0.11473E+00
   0.67337E+01   0.11535E+00
   0.67337E+01   0.11597E+00
   0.67337E+01   0.11660E+00
   0.67337E+01   0.11723E+00
   0.67337E+01   0.11786E+00
   0.67337E+01   0.11850E+00
   0.67337E+01   0.11914E+00
   0.67337E+01   0.11978E+00
   0.67337E+01   0.12043E+00
   0.67337E+01   0.12108E+00
   0.67586E+01   0.12174E+00
   0.67337E+01   0.12239E+00
   0.67586E+01   0.12306E+00
   0.67586E+01   0.12372E+00
   0.67586E+01   0.12439E+00
   0.67586E+01   0.12506E+00
   0.67586E+01   0.12574E+00
   0.67586E+01   0.12642E+00
   0.67586E+01   0.12710E+00
   0.67586E+01   0.12778E+00
   0.67586E+01   0.12847E+00
   0.67586E+01   0.12917E+00
   0.67586E+01   0.12987E+00
   0.67586E+01   0.13057E+00
   0.67586E+01   0.13127E+00
   0.67586E+01   0.13198E+00
   0.67586E+01   0.13270E+00
   0.67586E+01   0.13341E+00
   0.67586E+01   0.13413E+00
   0.67836E+01   0.13486E+00
   0.67836E+01   0.13559E+00
   0.67586E+01   0.13632E+00
   0.67586E+01   0.13706E+00
   0.67836E+01   0.13780E+00
   0.67836E+01   0.13854E+00
   0.67836E+01   0.13929E+00
   0.67836E+01   0.14004E+00
   0.67836E+01   0.14080E+00
   0.67836E+01   0.14156E+00
   0.67836E+01   0.14232E+00
   0.67836E+01   0.14309E+00
   0.67836E+01   0.14386E+00
   0.68086E+01   0.14464E+00
   0.67836E+01   0.14542E+00
   0.68086E+01   0.14621E+00
   0.68086E+01   0.14700E+00
   0.68086E+01   0.14779E+00
   0.68086E+01   0.14859E+00
   0.68086E+01   0.14939E+00
   0.68086E+01   0.15020E+00
   0.68086E+01   0.15101E+00
   0.68086E+01   0.15183E+00
   0.68086E+01   0.15265E+00
   0.68086E+01   0.15347E+00
   0.68086E+01   0.15430E+00
   0.68086E+01   0.15514E+00
   0.68086E+01   0.15597E+00
   0.68086E+01   0.15682E+00
   0.68086E+01   0.15766E+00
   0.68336E+01   0.15851E+00
   0.68086E+01   0.15937E+00
   0.68336E+01   0.16023E+00
   0.68086E+01   0.16110E+00
   0.68336E+01   0.16197E+00
   0.68336E+01   0.16284E+00
   0.68336E+01   0.16372E+00
   0.68336E+01   0.16461E+00
   0.68336E+01   0.16550E+00
   0.68336E+01   0.16639E+00
   0.68336E+01   0.16729E+00
   0.68336E+01   0.16819E+00
   0.68336E+01   0.16910E+00
   0.68336E+01   0.17002E+00
   0.68336E+01   0.17093E+00
   0.68336E+01   0.17186E+00
   0.68586E+01   0.17279E+00
   0.68586E+01   0.17372E+00
   0.68586E+01   0.17466E+00
   0.68586E+01   0.17560E+00
   0.68586E+01   0.17655E+00
   0.68586E+01   0.17750E+00
   0.68586E+01   0.17846E+00
   0.68586E+01   0.17943E+00
   0.68586E+01   0.18040E+00
   0.68586E+01   0.18137E+00
   0.68586E+01   0.18235E+00
   0.68586E+01   0.18333E+00
   0.68586E+01   0.18433E+00
   0.68586E+01   0.18532E+00
   0.68586E+01   0.18632E+00
   0.68586E+01   0.18733E+00
   0.68586E+01   0.18834E+00
   0.68586E+01   0.18936E+00
   0.68586E+01   0.19038E+00
   0.68586E+01   0.19141E+00
   0.68586E+01   0.19244E+00
   0.68586E+01   0.19348E+00
   0.68586E+01   0.19453E+00
   0.68586E+01   0.19558E+00
   0.68586E+01   0.19664E+00
   0.68836E+01   0.19770E+00
   0.68836E+01   0.19877E+00
   0.68836E+01   0.19984E+00
   0.68836E+01   0.20092E+00
   0.68836E+01   0.20200E+00
   0.68836E+01   0.20310E+00
   0.68836E+01   0.20419E+00
   0.68836E+01   0.20530E+00
   0.68836E+01   0.20640E+00
   0.68836E+01   0.20752E+00
   0.68836E+01   0.20864E+00
   0.68836E+01   0.20977E+00
   0.68836E+01   0.21090E+00
   0.68836E+01   0.21204E+00
   0.68836E+01   0.21319E+00
   0.68836E+01   0.21434E+00
   0.68836E+01   0.21550E+00
   0.68836E+01   0.21666E+00
   0.68836E+01   0.21783E+00
   0.68836E+01   0.21901E+00
   0.68836E+01   0.22019E+00
   0.68836E+01   0.22138E+00
   0.68836E+01   0.22258E+00
   0.69086E+01   0.22378E+00
   0.69086E+01   0.22499E+00
   0.69086E+01   0.22620E+00
   0.69086E+01   0.22742E+00
   0.69086E+01   0.22865E+00
   0.69086E+01   0.22989E+00
   0.69086E+01   0.23113E+00
   0.69086E+01   0.23238E+00
   0.69086E+01   0.23363E+00
   0.69086E+01   0.23490E+00
   0.69086E+01   0.23616E+00
   0.69086E+01   0.23744E+00
   0.69086E+01   0.23872E+00
   0.69086E+01   0.24001E+00
   0.69086E+01   0.24131E+00
   0.69086E+01   0.24261E+00
   0.69086E+01   0.24392E+00
   0.69086E+01   0.24524E+00
   0.69086E+01   0.24657E+00
   0.69086E+01   0.24790E+00
   0.69086E+01   0.24924E+00
   0.69086E+01   0.25058E+00
   0.69086E+01   0.25194E+00
   0.69086E+01   0.25330E+00
   0.69086E+01   0.25467E+00
   0.69086E+01   0.25604E+00
   0.69086E+01   0.25743E+00
   0.69086E+01   0.25882E+00
   0.69086E+01   0.26021E+00
   0.69086E+01   0.26162E+00
   0.69336E+01   0.26303E+00
   0.69336E+01   0.26445E+00
   0.69086E+01   0.26588E+00
   0.69086E+01   0.26732E+00
   0.69086E+01   0.26876E+00
   0.69086E+01   0.27022E+00
   0.69336E+01   0.27167E+00
   0.69086E+01   0.27314E+00
   0.69336E+01   0.27462E+00
   0.69336E+01   0.27610E+00
   0.69336E+01   0.27759E+00
   0.69336E+01   0.27909E+00
   0.69336E+01   0.28060E+00
   0.69336E+01   0.28212E+00
   0.69336E+01   0.28364E+00
   0.69336E+01   0.28517E+00
   0.69336E+01   0.28671E+00
   0.69586E+01   0.28826E+00
   0.69586E+01   0.28982E+00
   0.69586E+01   0.29138E+00
   0.69586E+01   0.29296E+00
   0.69586E+01   0.29454E+00
   0.69586E+01   0.29613E+00
   0.69586E+01   0.29773E+00
   0.69336E+01   0.29934E+00
   0.69586E+01   0.30096E+00
   0.69586E+01   0.30258E+00
   0.69586E+01   0.30422E+00
   0.69586E+01   0.30586E+00
   0.69586E+01   0.30751E+00
   0.69586E+01   0.30918E+00
   0.69586E+01   0.31085E+00
   0.69586E+01   0.31252E+00
   0.69586E+01   0.31421E+00
   0.69586E+01   0.31591E+00
   0.69586E+01   0.31762E+00
   0.69586E+01   0.31933E+00
   0.69336E+01   0.32106E+00
   0.69586E+01   0.32279E+00
   0.69586E+01   0.32454E+00
   0.69586E+01   0.32629E+00
   0.69586E+01   0.32805E+00
   0.69586E+01   0.32982E+00
   0.69586E+01   0.33161E+00
   0.69586E+01   0.33340E+00
   0.69586E+01   0.33520E+00
   0.69586E+01   0.33701E+00
   0.69586E+01   0.33883E+00
   0.69586E+01   0.34066E+00
   0.69586E+01   0.34250E+00
   0.69586E+01   0.34435E+00
   0.69586E+01   0.34621E+00
   0.69586E+01   0.34808E+00
   0.69586E+01   0.34996E+00
   0.69586E+01   0.35185E+00
   0.69586E+01   0.35375E+00
   0.69586E+01   0.35566E+00
   0.69586E+01   0.35758E+00
   0.69586E+01   0.35952E+00
   0.69586E+01   0.36146E+00
   0.69586E+01   0.36341E+00
   0.69586E+01   0.36537E+00
   0.69586E+01   0.36735E+00
   0.69586E+01   0.36933E+00
   0.69586E+01   0.37133E+00
   0.69586E+01   0.37333E+00
   0.69586E+01   0.37535E+00
   0.69586E+01   0.37738E+00
   0.69586E+01   0.37942E+00
   0.69586E+01   0.38147E+00
   0.69586E+01   0.38353E+00
   0.69586E+01   0.38560E+00
   0.69586E+01   0.38768E+00
   0.69586E+01   0.38978E+00
   0.69586E+01   0.39188E+00
   0.69586E+01   0.39400E+00
   0.69586E+01   0.39613E+00
   0.69586E+01   0.39827E+00
   0.69586E+01   0.40042E+00
   0.69586E+01   0.40258E+00
   0.69586E+01   0.40476E+00
   0.69586E+01   0.40694E+00
   0.69586E+01   0.40914E+00
   0.69586E+01   0.41135E+00
   0.69586E+01   0.41357E+00
   0.69586E+01   0.41581E+00
   0.69586E+01   0.41805E+00
   0.69586E+01   0.42031E+00
   0.69586E+01   0.42258E+00
   0.69586E+01   0.42487E+00
   0.69586E+01   0.42716E+00
   0.69586E+01   0.42947E+00
   0.69586E+01   0.43179E+00
   0.69586E+01   0.43412E+00
   0.69586E+01   0.43647E+00
   0.69586E+01   0.43882E+00
   0.69586E+01   0.44120E+00
   0.69586E+01   0.44358E+00
   0.69586E+01   0.44597E+00
   0.69586E+01   0.44838E+00
   0.69586E+01   0.45081E+00
   0.69586E+01   0.45324E+00
   0.69586E+01   0.45569E+00
   0.69586E+01   0.45815E+00
   0.69836E+01   0.46063E+00
   0.69836E+01   0.46312E+00
   0.69836E+01   0.46562E+00
   0.69836E+01   0.46813E+00
   0.69836E+01   0.47066E+00
   0.69836E+01   0.47320E+00
   0.69836E+01   0.47576E+00
   0.69836E+01   0.47833E+00
   0.69836E+01   0.48091E+00
   0.69586E+01   0.48351E+00
   0.69836E+01   0.48612E+00
   0.69836E+01   0.48875E+00
   0.69586E+01   0.49139E+00
   0.69586E+01   0.49405E+00
   0.69836E+01   0.49671E+00
   0.69586E+01   0.49940E+00
   0.69586E+01   0.50210E+00
   0.69586E+01   0.50481E+00
   0.69586E+01   0.50753E+00
   0.69586E+01   0.51028E+00
   0.69586E+01   0.51303E+00
   0.69586E+01   0.51580E+00
   0.69586E+01   0.51859E+00
   0.69586E+01   0.52139E+00
   0.69586E+01   0.52421E+00
   0.69586E+01   0.52704E+00
   0.69586E+01   0.52989E+00
   0.69586E+01   0.53275E+00
   0.69586E+01   0.53563E+00
   0.69586E+01   0.53852E+00
   0.69586E+01   0.54143E+00
   0.69586E+01   0.54436E+00
   0.69586E+01   0.54730E+00
   0.69586E+01   0.55025E+00
   0.69586E+01   0.55323E+00
   0.69586E+01   0.55621E+00
   0.69586E+01   0.55922E+00
   0.69586E+01   0.56224E+00
   0.69836E+01   0.56528E+00
   0.69836E+01   0.56833E+00
   0.69836E+01   0.57140E+00
   0.69836E+01   0.57449E+00
   0.69836E+01   0.57759E+00
   0.69586E+01   0.58071E+00
   0.69836E+01   0.58385E+00
   0.69836E+01   0.58700E+00
   0.69836E+01   0.59017E+00
   0.69836E+01   0.59336E+00
   0.69836E+01   0.59657E+00
   0.69836E+01   0.59979E+00
   0.69836E+01   0.60303E+00
   0.69836E+01   0.60629E+00
   0.69836E+01   0.60956E+00
   0.69836E+01   0.61286E+00
   0.69836E+01   0.61617E+00
   0.69836E+01   0.61950E+00
   0.69836E+01   0.62284E+00
   0.69836E+01   0.62621E+00
   0.69836E+01   0.62959E+00
   0.69836E+01   0.63299E+00
   0.69836E+01   0.63641E+00
   0.69836E+01   0.63985E+00
   0.69836E+01   0.64330E+00
   0.69836E+01   0.64678E+00
   0.69836E+01   0.65027E+00
   0.69836E+01   0.65379E+00
   0.69836E+01   0.65732E+00
   0.69836E+01   0.66087E+00
   0.69836E+01   0.66444E+00
   0.69586E+01   0.66803E+00
   0.69586E+01   0.67164E+00
   0.69586E+01   0.67527E+00
   0.69586E+01   0.67891E+00
   0.69586E+01   0.68258E+00
   0.69586E+01   0.68627E+00
   0.69586E+01   0.68998E+00
   0.69586E+01   0.69370E+00
   0.69586E+01   0.69745E+00
   0.69836E+01   0.70122E+00
   0.69586E+01   0.70501E+00
   0.69586E+01   0.70881E+00
   0.69586E+01   0.71264E+00
   0.69586E+01   0.71649E+00
   0.69836E+01   0.72036E+00
   0.69586E+01   0.72426E+00
   0.69836E+01   0.72817E+00
   0.69586E+01   0.73210E+00
   0.69836E+01   0.73606E+00
   0.69586E+01   0.74003E+00
   0.69836E+01   0.74403E+00
   0.69586E+01   0.74805E+00
   0.69836E+01   0.75209E+00
   0.69586E+01   0.75615E+00
   0.69836E+01   0.76024E+00
   0.69586E+01   0.76435E+00
   0.69586E+01   0.76847E+00
   0.69586E+01   0.77263E+00
   0.69586E+01   0.77680E+00
   0.69586E+01   0.78100E+00
   0.69586E+01   0.78522E+00
   0.69586E+01   0.78946E+00
   0.69586E+01   0.79372E+00
   0.69586E+01   0.79801E+00
   0.69586E+01   0.80232E+00
   0.69586E+01   0.80665E+00
   0.69586E+01   0.81101E+00
   0.69586E+01   0.81539E+00
   0.69586E+01   0.81980E+00
   0.69586E+01   0.82423E+00
   0.69586E+01   0.82868E+00
   0.69586E+01   0.83316E+00
   0.69586E+01   0.83766E+00
   0.69586E+01   0.84218E+00
   0.69586E+01   0.84673E+00
   0.69586E+01   0.85131E+00
   0.69586E+01   0.85590E+00
   0.69586E+01   0.86053E+00
   0.69586E+01   0.86518E+00
   0.69586E+01   0.86985E+00
   0.69586E+01   0.87455E+00
   0.69586E+01   0.87927E+00
   0.69586E+01   0.88402E+00
   0.69586E+01   0.88880E+00
   0.69586E+01   0.89360E+00
   0.69586E+01   0.89843E+00
   0.69586E+01   0.90328E+00
   0.69586E+01   0.90816E+00
   0.69586E+01   0.91307E+00
   0.69586E+01   0.91800E+00
   0.69586E+01   0.92296E+00
   0.69586E+01   0.92795E+00
   0.69586E+01   0.93296E+00
   0.69586E+01   0.93800E+00
   0.69586E+01   0.94307E+00
   0.69586E+01   0.94816E+00
   0.69586E+01   0.95328E+00
   0.69586E+01   0.95843E+00
   0.69586E+01   0.96361E+00
   0.69586E+01   0.96881E+00
   0.69586E+01   0.97405E+00
   0.69586E+01   0.97931E+00
   0.69586E+01   0.98460E+00
   0.69586E+01   0.98992E+00
   0.69586E+01   0.99527E+00
   0.69586E+01   0.10006E+01
   0.69586E+01   0.10060E+01
   0.69586E+01   0.10115E+01
   0.69586E+01   0.10169E+01
   0.69586E+01   0.10224E+01
   0.69586E+01   0.10280E+01
   0.69586E+01   0.10335E+01
   0.69586E+01   0.10391E+01
   0.69336E+01   0.10447E+01
   0.69336E+01   0.10504E+01
   0.69336E+01   0.10560E+01
   0.69336E+01   0.10617E+01
   0.69336E+01   0.10675E+01
   0.69336E+01   0.10732E+01
   0.69336E+01   0.10790E+01
   0.69336E+01   0.10849E+01
   0.69336E+01   0.10907E+01
   0.69336E+01   0.10966E+01
   0.69336E+01   0.11025E+01
   0.69336E+01   0.11085E+01
   0.69336E+01   0.11145E+01
   0.69336E+01   0.11205E+01
   0.69336E+01   0.11266E+01
   0.69336E+01   0.11326E+01
   0.69336E+01   0.11388E+01
   0.69586E+01   0.11449E+01
   0.69336E+01   0.11511E+01
   0.69336E+01   0.11573E+01
   0.69336E+01   0.11636E+01
   0.69336E+01   0.11699E+01
   0.69336E+01   0.11762E+01
   0.69336E+01   0.11825E+01
   0.69336E+01   0.11889E+01
   0.69336E+01   0.11953E+01
   0.69336E+01   0.12018E+01
   0.69336E+01   0.12083E+01
   0.69336E+01   0.12148E+01
   0.69336E+01   0.12214E+01
   0.69336E+01   0.12280E+01
   0.69336E+01   0.12346E+01
   0.69336E+01   0.12413E+01
   0.69336E+01   0.12480E+01
   0.69336E+01   0.12547E+01
   0.69336E+01   0.12615E+01
   0.69336E+01   0.12683E+01
   0.69336E+01   0.12752E+01
   0.69336E+01   0.12821E+01
   0.69336E+01   0.12890E+01
   0.69336E+01   0.12960E+01
   0.69336E+01   0.13030E+01
   0.69336E+01   0.13100E+01
   0.69336E+01   0.13171E+01
   0.69336E+01   0.13242E+01
   0.69336E+01   0.13313E+01
   0.69336E+01   0.13385E+01
   0.69336E+01   0.13458E+01
   0.69336E+01   0.13530E+01
   0.69336E+01   0.13603E+01
   0.69336E+01   0.13677E+01
   0.69336E+01   0.13751E+01
   0.69336E+01   0.13825E+01
   0.69336E+01   0.13900E+01
   0.69336E+01   0.13975E+01
   0.69336E+01   0.14050E+01
   0.69336E+01   0.14126E+01
   0.69336E+01   0.14203E+01
   0.69336E+01   0.14279E+01
   0.69336E+01   0.14356E+01
   0.69336E+01   0.14434E+01
   0.69336E+01   0.14512E+01
   0.69336E+01   0.14590E+01
   0.69336E+01   0.14669E+01
   0.69336E+01   0.14748E+01
   0.69336E+01   0.14828E+01
   0.69336E+01   0.14908E+01
   0.69336E+01   0.14989E+01
   0.69336E+01   0.15070E+01
   0.69336E+01   0.15151E+01
   0.69336E+01   0.15233E+01
   0.69336E+01   0.15315E+01
   0.69336E+01   0.15398E+01
   0.69336E+01   0.15481E+01
   0.69336E+01   0.15565E+01
   0.69086E+01   0.15649E+01
   0.69086E+01   0.15733E+01
   0.69086E+01   0.15818E+01
   0.69086E+01   0.15904E+01
   0.69086E+01   0.15990E+01
   0.69086E+01   0.16076E+01
   0.69086E+01   0.16163E+01
   0.69086E+01   0.16250E+01
   0.69086E+01   0.16338E+01
   0.69086E+01   0.16426E+01
   0.69086E+01   0.16515E+01
   0.69086E+01   0.16604E+01
   0.69086E+01   0.16694E+01
   0.69086E+01   0.16784E+01
   0.69086E+01   0.16875E+01
   0.69086E+01   0.16966E+01
   0.69086E+01   0.17058E+01
   0.69086E+01   0.17150E+01
   0.69086E+01   0.17242E+01
   0.69086E+01   0.17336E+01
   0.69086E+01   0.17429E+01
   0.69086E+01   0.17523E+01
   0.69086E+01   0.17618E+01
   0.69086E+01   0.17713E+01
   0.69086E+01   0.17809E+01
   0.69086E+01   0.17905E+01
   0.69086E+01   0.18002E+01
   0.69086E+01   0.18099E+01
   0.69086E+01   0.18197E+01
   0.69086E+01   0.18295E+01
   0.69086E+01   0.18394E+01
   0.69086E+01   0.18493E+01
   0.69086E+01   0.18593E+01
   0.69086E+01   0.18694E+01
   0.69086E+01   0.18795E+01
   0.69086E+01   0.18896E+01
   0.69086E+01   0.18998E+01
   0.69086E+01   0.19101E+01
   0.69086E+01   0.19204E+01
   0.68836E+01   0.19308E+01
   0.68836E+01   0.19412E+01
   0.68836E+01   0.19517E+01
   0.68836E+01   0.19622E+01
   0.68836E+01   0.19728E+01
   0.68836E+01   0.19835E+01
   0.68836E+01   0.19942E+01
   0.68836E+01   0.20050E+01
   0.68836E+01   0.20158E+01
   0.68836E+01   0.20267E+01
   0.68836E+01   0.20377E+01
   0.68836E+01   0.20487E+01
   0.68836E+01   0.20597E+01
   0.68836E+01   0.20709E+01
   0.68836E+01   0.20821E+01
   0.68836E+01   0.20933E+01
   0.68836E+01   0.21046E+01
   0.68836E+01   0.21160E+01
   0.68836E+01   0.21274E+01
   0.68836E+01   0.21389E+01
   0.68836E+01   0.21505E+01
   0.68836E+01   0.21621E+01
   0.68836E+01   0.21738E+01
   0.68836E+01   0.21855E+01
   0.68836E+01   0.21973E+01
   0.68836E+01   0.22092E+01
   0.68836E+01   0.22211E+01
   0.68836E+01   0.22331E+01
   0.68836E+01   0.22452E+01
   0.68836E+01   0.22573E+01
   0.68836E+01   0.22695E+01
   0.68836E+01   0.22817E+01
   0.68836E+01   0.22941E+01
   0.68836E+01   0.23065E+01
   0.68836E+01   0.23189E+01
   0.68836E+01   0.23315E+01
   0.68836E+01   0.23441E+01
   0.68836E+01   0.23567E+01
   0.68836E+01   0.23694E+01
   0.68836E+01   0.23822E+01
   0.68836E+01   0.23951E+01
   0.68836E+01   0.24081E+01
   0.68836E+01   0.24211E+01
   0.68836E+01   0.24341E+01
   0.68836E+01   0.24473E+01
   0.68836E+01   0.24605E+01
   0.68586E+01   0.24738E+01
   0.68836E+01   0.24872E+01
   0.68586E+01   0.25006E+01
   0.68586E+01   0.25141E+01
   0.68836E+01   0.25277E+01
   0.68836E+01   0.25413E+01
   0.68586E+01   0.25551E+01
   0.68586E+01   0.25689E+01
   0.68586E+01   0.25828E+01
   0.68586E+01   0.25967E+01
   0.68586E+01   0.26107E+01
   0.68586E+01   0.26248E+01
   0.68586E+01   0.26390E+01
   0.68836E+01   0.26533E+01
   0.68586E+01   0.26676E+01
   0.68586E+01   0.26820E+01
   0.68586E+01   0.26965E+01
   0.68586E+01   0.27111E+01
   0.68586E+01   0.27257E+01
   0.68586E+01   0.27404E+01
   0.68586E+01   0.27552E+01
   0.68586E+01   0.27701E+01
   0.68586E+01   0.27851E+01
   0.68586E+01   0.28001E+01
   0.68586E+01   0.28153E+01
   0.68586E+01   0.28305E+01
   0.68586E+01   0.28458E+01
   0.68586E+01   0.28611E+01
   0.68586E+01   0.28766E+01
   0.68586E+01   0.28921E+01
   0.68586E+01   0.29078E+01
   0.68586E+01   0.29235E+01
   0.68586E+01   0.29393E+01
   0.68586E+01   0.29551E+01
   0.68586E+01   0.29711E+01
   0.68586E+01   0.29872E+01
   0.68586E+01   0.30033E+01
   0.68586E+01   0.30195E+01
   0.68586E+01   0.30358E+01
   0.68586E+01   0.30522E+01
   0.68586E+01   0.30687E+01
   0.68586E+01   0.30853E+01
   0.68586E+01   0.31020E+01
   0.68586E+01   0.31187E+01
   0.68586E+01   0.31356E+01
   0.68586E+01   0.31525E+01
   0.68586E+01   0.31695E+01
   0.68586E+01   0.31867E+01
   0.68586E+01   0.32039E+01
   0.68586E+01   0.32212E+01
   0.68586E+01   0.32386E+01
   0.68586E+01   0.32561E+01
   0.68586E+01   0.32737E+01
   0.68586E+01   0.32913E+01
   0.68586E+01   0.33091E+01
   0.68586E+01   0.33270E+01
   0.68586E+01   0.33450E+01
   0.68586E+01   0.33630E+01
   0.68586E+01   0.33812E+01
   0.68586E+01   0.33995E+01
   0.68586E+01   0.34178E+01
   0.68586E+01   0.34363E+01
   0.68586E+01   0.34549E+01
   0.68586E+01   0.34735E+01
   0.68586E+01   0.34923E+01
   0.68586E+01   0.35112E+01
   0.68336E+01   0.35301E+01
   0.68336E+01   0.35492E+01
   0.68336E+01   0.35684E+01
   0.68336E+01   0.35877E+01
   0.68336E+01   0.36070E+01
   0.68336E+01   0.36265E+01
   0.68336E+01   0.36461E+01
   0.68336E+01   0.36658E+01
   0.68586E+01   0.36856E+01
   0.68336E+01   0.37055E+01
   0.68336E+01   0.37255E+01
   0.68336E+01   0.37457E+01
   0.68336E+01   0.37659E+01
   0.68336E+01   0.37862E+01
   0.68336E+01   0.38067E+01
   0.68336E+01   0.38273E+01
   0.68336E+01   0.38479E+01
   0.68336E+01   0.38687E+01
   0.68336E+01   0.38896E+01
   0.68336E+01   0.39106E+01
   0.68336E+01   0.39318E+01
   0.68336E+01   0.39530E+01
   0.68336E+01   0.39744E+01
   0.68336E+01   0.39958E+01
   0.68336E+01   0.40174E+01
   0.68336E+01   0.40391E+01
   0.68336E+01   0.40609E+01
   0.68336E+01   0.40829E+01
   0.68336E+01   0.41049E+01
   0.68336E+01   0.41271E+01
   0.68336E+01   0.41494E+01
   0.68336E+01   0.41718E+01
   0.68336E+01   0.41944E+01
   0.68336E+01   0.42170E+01
   0.68336E+01   0.42398E+01
   0.68336E+01   0.42627E+01
   0.68336E+01   0.42857E+01
   0.68336E+01   0.43089E+01
   0.68336E+01   0.43322E+01
   0.68336E+01   0.43556E+01
   0.68336E+01   0.43791E+01
   0.68336E+01   0.44027E+01
   0.68336E+01   0.44265E+01
   0.68336E+01   0.44504E+01
   0.68336E+01   0.44745E+01
   0.68336E+01   0.44986E+01
   0.68336E+01   0.45230E+01
   0.68336E+01   0.45474E+01
   0.68336E+01   0.45719E+01
   0.68336E+01   0.45966E+01
   0.68336E+01   0.46215E+01
   0.68336E+01   0.46464E+01
   0.68336E+01   0.46715E+01
   0.68086E+01   0.46968E+01
   0.68086E+01   0.47222E+01
   0.68086E+01   0.47477E+01
   0.68086E+01   0.47733E+01
   0.68086E+01   0.47991E+01
   0.68086E+01   0.48250E+01
   0.68086E+01   0.48511E+01
   0.68086E+01   0.48773E+01
   0.68086E+01   0.49036E+01
   0.68086E+01   0.49301E+01
   0.68086E+01   0.49568E+01
   0.68086E+01   0.49835E+01
   0.68086E+01   0.50105E+01
   0.68086E+01   0.50375E+01
   0.68086E+01   0.50647E+01
   0.68086E+01   0.50921E+01
   0.68086E+01   0.51196E+01
   0.68086E+01   0.51473E+01
   0.68086E+01   0.51751E+01
   0.68086E+01   0.52030E+01
   0.68086E+01   0.52311E+01
   0.68086E+01   0.52594E+01
   0.68086E+01   0.52878E+01
   0.68086E+01   0.53164E+01
   0.68086E+01   0.53451E+01
   0.68086E+01   0.53740E+01
   0.68086E+01   0.54030E+01
   0.68086E+01   0.54322E+01
   0.68086E+01   0.54615E+01
   0.68086E+01   0.54910E+01
   0.68086E+01   0.55207E+01
   0.68086E+01   0.55505E+01
   0.68086E+01   0.55805E+01
   0.68086E+01   0.56107E+01
   0.68086E+01   0.56410E+01
   0.68086E+01   0.56714E+01
   0.68086E+01   0.57021E+01
   0.68086E+01   0.57329E+01
   0.68086E+01   0.57638E+01
   0.68086E+01   0.57950E+01
   0.68086E+01   0.58263E+01
   0.68086E+01   0.58578E+01
   0.68086E+01   0.58894E+01
   0.68086E+01   0.59212E+01
   0.68086E+01   0.59532E+01
   0.68086E+01   0.59854E+01
   0.68086E+01   0.60177E+01
   0.68086E+01   0.60502E+01
   0.68086E+01   0.60829E+01
   0.68086E+01   0.61158E+01
   0.68086E+01   0.61488E+01
   0.68086E+01   0.61820E+01
   0.68086E+01   0.62154E+01
   0.68086E+01   0.62490E+01
   0.68086E+01   0.62827E+01
   0.68086E+01   0.63167E+01
   0.68086E+01   0.63508E+01
   0.68086E+01   0.63851E+01
   0.67836E+01   0.64196E+01
   0.68086E+01   0.64543E+01
   0.67836E+01   0.64892E+01
   0.68086E+01   0.65242E+01
   0.68086E+01   0.65595E+01
   0.67836E+01   0.65949E+01
   0.67836E+01   0.66305E+01
   0.68086E+01   0.66663E+01
   0.67836E+01   0.67023E+01
   0.67836E+01   0.67386E+01
   0.67836E+01   0.67750E+01
   0.67836E+01   0.68116E+01
   0.67836E+01   0.68484E+01
   0.67836E+01   0.68853E+01
   0.67836E+01   0.69225E+01
   0.67836E+01   0.69599E+01
   0.67836E+01   0.69975E+01
   0.67836E+01   0.70353E+01
   0.67836E+01   0.70733E+01
   0.67836E+01   0.71116E+01
   0.67836E+01   0.71500E+01
   0.67836E+01   0.71886E+01
   0.67836E+01   0.72274E+01
   0.67836E+01   0.72665E+01
   0.67836E+01   0.73057E+01
   0.67836E+01   0.73452E+01
   0.67836E+01   0.73849E+01
   0.67836E+01   0.74248E+01
   0.67836E+01   0.74649E+01
   0.67836E+01   0.75052E+01
   0.67836E+01   0.75457E+01
   0.67836E+01   0.75865E+01
   0.67836E+01   0.76275E+01
   0.67836E+01   0.76687E+01
   0.67836E+01   0.77101E+01
   0.67836E+01   0.77518E+01
   0.67836E+01   0.77937E+01
   0.67836E+01   0.78358E+01
   0.67836E+01   0.78781E+01
   0.67836E+01   0.79206E+01
   0.67836E+01   0.79634E+01
   0.67836E+01   0.80065E+01
   0.67836E+01   0.80497E+01
   0.67836E+01   0.80932E+01
   0.67836E+01   0.81369E+01
   0.67836E+01   0.81809E+01
   0.67836E+01   0.82251E+01
   0.67836E+01   0.82695E+01
   0.67836E+01   0.83142E+01
   0.67836E+01   0.83591E+01
   0.67836E+01   0.84042E+01
   0.67836E+01   0.84496E+01
   0.67836E+01   0.84953E+01
   0.67836E+01   0.85412E+01
   0.67836E+01   0.85873E+01
   0.67836E+01   0.86337E+01
   0.67836E+01   0.86803E+01
   0.67836E+01   0.87272E+01
   0.67836E+01   0.87744E+01
   0.67836E+01   0.88218E+01
   0.67836E+01   0.88694E+01
   0.67836E+01   0.89174E+01
   0.67836E+01   0.89655E+01
   0.67836E+01   0.90140E+01
   0.67836E+01   0.90627E+01
   0.67836E+01   0.91116E+01
   0.67836E+01   0.91608E+01
   0.67836E+01   0.92103E+01
   0.67836E+01   0.92601E+01
   0.67836E+01   0.93101E+01
   0.67836E+01   0.93604E+01
   0.67836E+01   0.94110E+01
   0.67836E+01   0.94618E+01
   0.67836E+01   0.95129E+01
   0.67836E+01   0.95643E+01
   0.67836E+01   0.96160E+01
   0.67836E+01   0.96679E+01
   0.67836E+01   0.97201E+01
   0.67836E+01   0.97727E+01
   0.67836E+01   0.98254E+01
   0.67836E+01   0.98785E+01
   0.67836E+01   0.99319E+01
   0.67836E+01   0.99855E+01
   0.67836E+01   0.10039E+02
   0.67836E+01   0.10094E+02
   0.67836E+01   0.10148E+02
   0.67836E+01   0.10203E+02
   0.67836E+01   0.10258E+02
   0.67836E+01   0.10314E+02
   0.67836E+01   0.10369E+02
   0.67836E+01   0.10425E+02
   0.67836E+01   0.10482E+02
   0.67836E+01   0.10538E+02
   0.67836E+01   0.10595E+02
   0.67836E+01   0.10652E+02
   0.67836E+01   0.10710E+02
   0.67836E+01   0.10768E+02
   0.67836E+01   0.10826E+02
   0.67836E+01   0.10884E+02
   0.67836E+01   0.10943E+02
   0.67836E+01   0.11002E+02
   0.67836E+01   0.11062E+02
   0.67836E+01   0.11122E+02
   0.67836E+01   0.11182E+02
   0.67836E+01   0.11242E+02
   0.67836E+01   0.11303E+02
   0.67836E+01   0.11364E+02
   0.67836E+01   0.11425E+02
   0.67836E+01   0.11487E+02
   0.67836E+01   0.11549E+02
   0.67836E+01   0.11611E+02
   0.67836E+01   0.11674E+02
   0.67836E+01   0.11737E+02
   0.67586E+01   0.11801E+02
   0.67836E+01   0.11864E+02
   0.67586E+01   0.11928E+02
   0.67586E+01   0.11993E+02
   0.67586E+01   0.12058E+02
   0.67586E+01   0.12123E+02
   0.67586E+01   0.12188E+02
   0.67586E+01   0.12254E+02
   0.67586E+01   0.12320E+02
   0.67586E+01   0.12387E+02
   0.67586E+01   0.12454E+02
   0.67586E+01   0.12521E+02
   0.67836E+01   0.12589E+02
   0.67586E+01   0.12657E+02
   0.67586E+01   0.12725E+02
   0.67586E+01   0.12794E+02
   0.67586E+01   0.12863E+02
   0.67586E+01   0.12932E+02
   0.67586E+01   0.13002E+02
   0.67586E+01   0.13073E+02
   0.67836E+01   0.13143E+02
   0.67586E+01   0.13214E+02
   0.67586E+01   0.13286E+02
   0.67586E+01   0.13357E+02
   0.67586E+01   0.13430E+02
   0.67836E+01   0.13502E+02
   0.67586E+01   0.13575E+02
   0.67586E+01   0.13648E+02
   0.67586E+01   0.13722E+02
   0.67836E+01   0.13796E+02
   0.67586E+01   0.13871E+02
   0.67836E+01   0.13946E+02
   0.67836E+01   0.14021E+02
   0.67586E+01   0.14097E+02
   0.67586E+01   0.14173E+02
   0.67836E+01   0.14249E+02
   0.67836E+01   0.14326E+02
   0.67586E+01   0.14404E+02
   0.67586E+01   0.14482E+02
   0.67836E+01   0.14560E+02
   0.67836E+01   0.14639E+02
   0.67836E+01   0.14718E+02
   0.67836E+01   0.14797E+02
   0.67836E+01   0.14877E+02
   0.67586E+01   0.14957E+02
   0.67836E+01   0.15038E+02
   0.67836E+01   0.15119E+02
   0.67836E+01   0.15201E+02
   0.67836E+01   0.15283E+02
   0.67836E+01   0.15366E+02
   0.67836E+01   0.15449E+02
   0.67836E+01   0.15532E+02
   0.67836E+01   0.15616E+02
   0.67836E+01   0.15701E+02
   0.67836E+01   0.15785E+02
   0.67836E+01   0.15871E+02
   0.67836E+01   0.15956E+02
   0.67836E+01   0.16043E+02
   0.67836E+01   0.16129E+02
   0.67836E+01   0.16216E+02
   0.67836E+01   0.16304E+02
   0.67836E+01   0.16392E+02
   0.67836E+01   0.16481E+02
   0.67836E+01   0.16570E+02
   0.67836E+01   0.16659E+02
   0.67836E+01   0.16749E+02
   0.67836E+01   0.16840E+02
   0.67836E+01   0.16931E+02
   0.67836E+01   0.17022E+02
   0.67836E+01   0.17114E+02
   0.67836E+01   0.17206E+02
   0.67836E+01   0.17299E+02
   0.67836E+01   0.17393E+02
   0.67836E+01   0.17487E+02
   0.67836E+01   0.17581E+02
   0.67836E+01   0.17676E+02
   0.67836E+01   0.17772E+02
   0.67836E+01   0.17868E+02
   0.67836E+01   0.17964E+02
   0.67836E+01   0.18061E+02
   0.67836E+01   0.18159E+02
   0.67836E+01   0.18257E+02
   0.67836E+01   0.18356E+02
   0.67836E+01   0.18455E+02
   0.67836E+01   0.18554E+02
   0.67836E+01   0.18655E+02
   0.67836E+01   0.18755E+02
   0.67836E+01   0.18857E+02
   0.67836E+01   0.18959E+02
   0.67836E+01   0.19061E+02
   0.67836E+01   0.19164E+02
   0.67836E+01   0.19268E+02
   0.67836E+01   0.19372E+02
   0.67836E+01   0.19476E+02
   0.67836E+01   0.19581E+02
   0.67836E+01   0.19687E+02
   0.67836E+01   0.19794E+02
   0.67836E+01   0.19901E+02
   0.67836E+01   0.20008E+02
   0.67836E+01   0.20116E+02
   0.67836E+01   0.20225E+02
   0.67836E+01   0.20334E+02
   0.67836E+01   0.20444E+02
   0.67836E+01   0.20554E+02
   0.67836E+01   0.20665E+02
   0.67836E+01   0.20777E+02
   0.67836E+01   0.20889E+02
   0.67836E+01   0.21002E+02
   0.67836E+01   0.21116E+02
   0.67836E+01   0.21230E+02
   0.67836E+01   0.21344E+02
   0.67836E+01   0.21460E+02
   0.67836E+01   0.21576E+02
   0.67836E+01   0.21692E+02
   0.67836E+01   0.21809E+02
   0.67836E+01   0.21927E+02
   0.67836E+01   0.22046E+02
   0.67836E+01   0.22165E+02
   0.68086E+01   0.22284E+02
   0.68086E+01   0.22405E+02
   0.68086E+01   0.22526E+02
   0.68086E+01   0.22648E+02
   0.68086E+01   0.22770E+02
   0.68086E+01   0.22893E+02
   0.68086E+01   0.23017E+02
   0.68086E+01   0.23141E+02
   0.68086E+01   0.23266E+02
   0.68086E+01   0.23392E+02
   0.68086E+01   0.23518E+02
   0.68086E+01   0.23645E+02
   0.68086E+01   0.23773E+02
   0.68086E+01   0.23901E+02
   0.68086E+01   0.24030E+02
   0.68086E+01   0.24160E+02
   0.68086E+01   0.24291E+02
   0.68086E+01   0.24422E+02
   0.68086E+01   0.24554E+02
   0.68086E+01   0.24686E+02
   0.68086E+01   0.24820E+02
   0.68086E+01   0.24954E+02
   0.68086E+01   0.25089E+02
   0.68086E+01   0.25224E+02
   0.68336E+01   0.25360E+02
   0.68336E+01   0.25497E+02
   0.68336E+01   0.25635E+02
   0.68336E+01   0.25774E+02
   0.68336E+01   0.25913E+02
   0.68336E+01   0.26053E+02
   0.68336E+01   0.26194E+02
   0.68336E+01   0.26335E+02
   0.68336E+01   0.26477E+02
   0.68336E+01   0.26620E+02
   0.68336E+01   0.26764E+02
   0.68336E+01   0.26909E+02
   0.68336E+01   0.27054E+02
   0.68336E+01   0.27200E+02
   0.68586E+01   0.27347E+02
   0.68586E+01   0.27495E+02
   0.68586E+01   0.27643E+02
   0.68586E+01   0.27793E+02
   0.68586E+01   0.27943E+02
   0.68586E+01   0.28094E+02
   0.68586E+01   0.28246E+02
   0.68586E+01   0.28398E+02
   0.68586E+01   0.28552E+02
   0.68836E+01   0.28706E+02
   0.68836E+01   0.28861E+02
   0.68836E+01   0.29017E+02
   0.68836E+01   0.29174E+02
   0.68836E+01   0.29331E+02
   0.68836E+01   0.29490E+02
   0.68836E+01   0.29649E+02
   0.68586E+01   0.29809E+02
   0.68586E+01   0.29970E+02
   0.68336E+01   0.30132E+02
   0.68086E+01   0.30295E+02
   0.67586E+01   0.30459E+02
   0.66587E+01   0.30623E+02
   0.64337E+01   0.30789E+02


==> anc/Figure5/1outP0_R_m10_m6_y10_rc3.dat <==
   0.36393E+01   0.13746E-04
   0.41592E+01   0.13821E-04
   0.45891E+01   0.13895E-04
   0.49890E+01   0.13970E-04
   0.53889E+01   0.14046E-04
   0.57688E+01   0.14122E-04
   0.61488E+01   0.14198E-04
   0.65287E+01   0.14275E-04
   0.68986E+01   0.14352E-04
   0.72585E+01   0.14429E-04
   0.75985E+01   0.14507E-04
   0.79384E+01   0.14586E-04
   0.82683E+01   0.14664E-04
   0.85683E+01   0.14744E-04
   0.88682E+01   0.14823E-04
   0.91382E+01   0.14903E-04
   0.93981E+01   0.14984E-04
   0.96381E+01   0.15065E-04
   0.98680E+01   0.15146E-04
   0.10078E+02   0.15228E-04
   0.10278E+02   0.15310E-04
   0.10458E+02   0.15393E-04
   0.10628E+02   0.15476E-04
   0.10788E+02   0.15560E-04
   0.10928E+02   0.15644E-04
   0.11068E+02   0.15728E-04
   0.11188E+02   0.15813E-04
   0.11308E+02   0.15899E-04
   0.11418E+02   0.15985E-04
   0.11518E+02   0.16071E-04
   0.11608E+02   0.16158E-04
   0.11698E+02   0.16245E-04
   0.11778E+02   0.16333E-04
   0.11848E+02   0.16421E-04
   0.11918E+02   0.16510E-04
   0.11988E+02   0.16599E-04
   0.12048E+02   0.16689E-04
   0.12098E+02   0.16779E-04
   0.12158E+02   0.16869E-04
   0.12208E+02   0.16961E-04
   0.12248E+02   0.17052E-04
   0.12298E+02   0.17144E-04
   0.12338E+02   0.17237E-04
   0.12378E+02   0.17330E-04
   0.12408E+02   0.17424E-04
   0.12448E+02   0.17518E-04
   0.12478E+02   0.17612E-04
   0.12507E+02   0.17708E-04
   0.12527E+02   0.17803E-04
   0.12557E+02   0.17899E-04
   0.12577E+02   0.17996E-04
   0.12607E+02   0.18093E-04
   0.12627E+02   0.18191E-04
   0.12647E+02   0.18289E-04
   0.12667E+02   0.18388E-04
   0.12687E+02   0.18487E-04
   0.12697E+02   0.18587E-04
   0.12717E+02   0.18688E-04
   0.12727E+02   0.18789E-04
   0.12747E+02   0.18890E-04
   0.12757E+02   0.18992E-04
   0.12767E+02   0.19095E-04
   0.12777E+02   0.19198E-04
   0.12797E+02   0.19302E-04
   0.12807E+02   0.19406E-04
   0.12807E+02   0.19511E-04
   0.12817E+02   0.19616E-04
   0.12827E+02   0.19722E-04
   0.12837E+02   0.19829E-04
   0.12847E+02   0.19936E-04
   0.12847E+02   0.20043E-04
   0.12857E+02   0.20152E-04
   0.12857E+02   0.20261E-04
   0.12867E+02   0.20370E-04
   0.12877E+02   0.20480E-04
   0.12877E+02   0.20591E-04
   0.12877E+02   0.20702E-04
   0.12887E+02   0.20814E-04
   0.12887E+02   0.20926E-04
   0.12887E+02   0.21039E-04
   0.12897E+02   0.21153E-04
   0.12897E+02   0.21267E-04
   0.12897E+02   0.21382E-04
   0.12897E+02   0.21498E-04
   0.12897E+02   0.21614E-04
   0.12907E+02   0.21731E-04
   0.12907E+02   0.21848E-04
   0.12907E+02   0.21966E-04
   0.12907E+02   0.22085E-04
   0.12907E+02   0.22204E-04
   0.12907E+02   0.22324E-04
   0.12907E+02   0.22444E-04
   0.12907E+02   0.22566E-04
   0.12907E+02   0.22688E-04
   0.12907E+02   0.22810E-04
   0.12907E+02   0.22933E-04
   0.12897E+02   0.23057E-04
   0.12897E+02   0.23182E-04
   0.12897E+02   0.23307E-04
   0.12897E+02   0.23433E-04
   0.12897E+02   0.23560E-04
   0.12897E+02   0.23687E-04
   0.12897E+02   0.23815E-04
   0.12887E+02   0.23943E-04
   0.12887E+02   0.24073E-04
   0.12887E+02   0.24203E-04
   0.12887E+02   0.24334E-04
   0.12877E+02   0.24465E-04
   0.12877E+02   0.24597E-04
   0.12877E+02   0.24730E-04
   0.12877E+02   0.24864E-04
   0.12867E+02   0.24998E-04
   0.12867E+02   0.25133E-04
   0.12867E+02   0.25269E-04
   0.12857E+02   0.25405E-04
   0.12857E+02   0.25543E-04
   0.12857E+02   0.25681E-04
   0.12847E+02   0.25819E-04
   0.12847E+02   0.25959E-04
   0.12847E+02   0.26099E-04
   0.12837E+02   0.26240E-04
   0.12837E+02   0.26382E-04
   0.12827E+02   0.26524E-04
   0.12827E+02   0.26667E-04
   0.12827E+02   0.26812E-04
   0.12817E+02   0.26956E-04
   0.12817E+02   0.27102E-04
   0.12817E+02   0.27248E-04
   0.12807E+02   0.27396E-04
   0.12807E+02   0.27544E-04
   0.12797E+02   0.27692E-04
   0.12797E+02   0.27842E-04
   0.12787E+02   0.27992E-04
   0.12787E+02   0.28144E-04
   0.12777E+02   0.28296E-04
   0.12777E+02   0.28449E-04
   0.12767E+02   0.28602E-04
   0.12767E+02   0.28757E-04
   0.12767E+02   0.28912E-04
   0.12757E+02   0.29068E-04
   0.12757E+02   0.29225E-04
   0.12747E+02   0.29383E-04
   0.12747E+02   0.29542E-04
   0.12737E+02   0.29701E-04
   0.12737E+02   0.29862E-04
   0.12727E+02   0.30023E-04
   0.12727E+02   0.30185E-04
   0.12717E+02   0.30349E-04
   0.12717E+02   0.30512E-04
   0.12707E+02   0.30677E-04
   0.12697E+02   0.30843E-04
   0.12697E+02   0.31010E-04
   0.12687E+02   0.31177E-04
   0.12687E+02   0.31346E-04
   0.12677E+02   0.31515E-04
   0.12677E+02   0.31685E-04
   0.12667E+02   0.31856E-04
   0.12667E+02   0.32028E-04
   0.12657E+02   0.32201E-04
   0.12657E+02   0.32375E-04
   0.12647E+02   0.32550E-04
   0.12647E+02   0.32726E-04
   0.12637E+02   0.32903E-04
   0.12627E+02   0.33081E-04
   0.12627E+02   0.33259E-04
   0.12617E+02   0.33439E-04
   0.12617E+02   0.33620E-04
   0.12607E+02   0.33801E-04
   0.12607E+02   0.33984E-04
   0.12597E+02   0.34167E-04
   0.12587E+02   0.34352E-04
   0.12587E+02   0.34538E-04
   0.12577E+02   0.34724E-04
   0.12577E+02   0.34912E-04
   0.12567E+02   0.35100E-04
   0.12557E+02   0.35290E-04
   0.12557E+02   0.35481E-04
   0.12547E+02   0.35672E-04
   0.12547E+02   0.35865E-04
   0.12537E+02   0.36059E-04
   0.12537E+02   0.36254E-04
   0.12527E+02   0.36449E-04
   0.12517E+02   0.36646E-04
   0.12517E+02   0.36844E-04
   0.12507E+02   0.37043E-04
   0.12507E+02   0.37243E-04
   0.12498E+02   0.37445E-04
   0.12488E+02   0.37647E-04
   0.12488E+02   0.37850E-04
   0.12478E+02   0.38055E-04
   0.12468E+02   0.38260E-04
   0.12468E+02   0.38467E-04
   0.12458E+02   0.38675E-04
   0.12458E+02   0.38884E-04
   0.12448E+02   0.39094E-04
   0.12438E+02   0.39305E-04
   0.12438E+02   0.39517E-04
   0.12428E+02   0.39731E-04
   0.12418E+02   0.39945E-04
   0.12418E+02   0.40161E-04
   0.12408E+02   0.40378E-04
   0.12408E+02   0.40596E-04
   0.12398E+02   0.40816E-04
   0.12388E+02   0.41036E-04
   0.12388E+02   0.41258E-04
   0.12378E+02   0.41481E-04
   0.12368E+02   0.41705E-04
   0.12368E+02   0.41930E-04
   0.12358E+02   0.42157E-04
   0.12358E+02   0.42384E-04
   0.12348E+02   0.42613E-04
   0.12338E+02   0.42843E-04
   0.12338E+02   0.43075E-04
   0.12328E+02   0.43308E-04
   0.12318E+02   0.43542E-04
   0.12318E+02   0.43777E-04
   0.12308E+02   0.44013E-04
   0.12298E+02   0.44251E-04
   0.12298E+02   0.44490E-04
   0.12288E+02   0.44730E-04
   0.12278E+02   0.44972E-04
   0.12278E+02   0.45215E-04
   0.12268E+02   0.45459E-04
   0.12258E+02   0.45705E-04
   0.12258E+02   0.45952E-04
   0.12248E+02   0.46200E-04
   0.12238E+02   0.46450E-04
   0.12238E+02   0.46700E-04
   0.12228E+02   0.46953E-04
   0.12218E+02   0.47206E-04
   0.12218E+02   0.47461E-04
   0.12208E+02   0.47718E-04
   0.12198E+02   0.47976E-04
   0.12198E+02   0.48235E-04
   0.12188E+02   0.48495E-04
   0.12178E+02   0.48757E-04
   0.12178E+02   0.49021E-04
   0.12168E+02   0.49285E-04
   0.12158E+02   0.49552E-04
   0.12158E+02   0.49819E-04
   0.12148E+02   0.50089E-04
   0.12138E+02   0.50359E-04
   0.12138E+02   0.50631E-04
   0.12128E+02   0.50905E-04
   0.12118E+02   0.51180E-04
   0.12118E+02   0.51456E-04
   0.12108E+02   0.51734E-04
   0.12098E+02   0.52014E-04
   0.12098E+02   0.52295E-04
   0.12088E+02   0.52577E-04
   0.12078E+02   0.52861E-04
   0.12078E+02   0.53147E-04
   0.12068E+02   0.53434E-04
   0.12058E+02   0.53722E-04
   0.12058E+02   0.54013E-04
   0.12048E+02   0.54304E-04
   0.12038E+02   0.54598E-04
   0.12038E+02   0.54893E-04
   0.12028E+02   0.55189E-04
   0.12018E+02   0.55487E-04
   0.12008E+02   0.55787E-04
   0.12008E+02   0.56089E-04
   0.11998E+02   0.56392E-04
   0.11988E+02   0.56696E-04
   0.11988E+02   0.57002E-04
   0.11978E+02   0.57310E-04
   0.11968E+02   0.57620E-04
   0.11968E+02   0.57931E-04
   0.11958E+02   0.58244E-04
   0.11948E+02   0.58559E-04
   0.11948E+02   0.58875E-04
   0.11938E+02   0.59193E-04
   0.11928E+02   0.59513E-04
   0.11918E+02   0.59834E-04
   0.11918E+02   0.60158E-04
   0.11908E+02   0.60483E-04
   0.11898E+02   0.60809E-04
   0.11898E+02   0.61138E-04
   0.11888E+02   0.61468E-04
   0.11878E+02   0.61800E-04
   0.11878E+02   0.62134E-04
   0.11868E+02   0.62470E-04
   0.11858E+02   0.62807E-04
   0.11858E+02   0.63147E-04
   0.11848E+02   0.63488E-04
   0.11838E+02   0.63831E-04
   0.11828E+02   0.64175E-04
   0.11828E+02   0.64522E-04
   0.11818E+02   0.64871E-04
   0.11808E+02   0.65221E-04
   0.11808E+02   0.65573E-04
   0.11798E+02   0.65928E-04
   0.11788E+02   0.66284E-04
   0.11778E+02   0.66642E-04
   0.11778E+02   0.67002E-04
   0.11768E+02   0.67364E-04
   0.11758E+02   0.67728E-04
   0.11758E+02   0.68094E-04
   0.11748E+02   0.68461E-04
   0.11738E+02   0.68831E-04
   0.11728E+02   0.69203E-04
   0.11728E+02   0.69577E-04
   0.11718E+02   0.69953E-04
   0.11708E+02   0.70331E-04
   0.11708E+02   0.70711E-04
   0.11698E+02   0.71093E-04
   0.11688E+02   0.71477E-04
   0.11688E+02   0.71863E-04
   0.11678E+02   0.72251E-04
   0.11668E+02   0.72641E-04
   0.11658E+02   0.73034E-04
   0.11658E+02   0.73428E-04
   0.11648E+02   0.73825E-04
   0.11638E+02   0.74224E-04
   0.11638E+02   0.74625E-04
   0.11628E+02   0.75028E-04
   0.11618E+02   0.75433E-04
   0.11608E+02   0.75841E-04
   0.11608E+02   0.76250E-04
   0.11598E+02   0.76662E-04
   0.11588E+02   0.77076E-04
   0.11578E+02   0.77493E-04
   0.11578E+02   0.77911E-04
   0.11568E+02   0.78332E-04
   0.11558E+02   0.78755E-04
   0.11558E+02   0.79181E-04
   0.11548E+02   0.79609E-04
   0.11538E+02   0.80039E-04
   0.11528E+02   0.80471E-04
   0.11528E+02   0.80906E-04
   0.11518E+02   0.81343E-04
   0.11508E+02   0.81782E-04
   0.11498E+02   0.82224E-04
   0.11498E+02   0.82668E-04
   0.11488E+02   0.83115E-04
   0.11478E+02   0.83564E-04
   0.11478E+02   0.84015E-04
   0.11468E+02   0.84469E-04
   0.11458E+02   0.84925E-04
   0.11448E+02   0.85384E-04
   0.11448E+02   0.85846E-04
   0.11438E+02   0.86309E-04
   0.11428E+02   0.86776E-04
   0.11418E+02   0.87244E-04
   0.11418E+02   0.87716E-04
   0.11408E+02   0.88189E-04
   0.11398E+02   0.88666E-04
   0.11398E+02   0.89145E-04
   0.11388E+02   0.89626E-04
   0.11378E+02   0.90111E-04
   0.11368E+02   0.90597E-04
   0.11368E+02   0.91087E-04
   0.11358E+02   0.91579E-04
   0.11348E+02   0.92074E-04
   0.11338E+02   0.92571E-04
   0.11338E+02   0.93071E-04
   0.11328E+02   0.93574E-04
   0.11318E+02   0.94079E-04
   0.11308E+02   0.94588E-04
   0.11308E+02   0.95099E-04
   0.11298E+02   0.95612E-04
   0.11288E+02   0.96129E-04
   0.11278E+02   0.96648E-04
   0.11278E+02   0.97170E-04
   0.11268E+02   0.97695E-04
   0.11258E+02   0.98223E-04
   0.11258E+02   0.98753E-04
   0.11248E+02   0.99287E-04
   0.11238E+02   0.99823E-04
   0.11228E+02   0.10036E-03
   0.11228E+02   0.10090E-03
   0.11218E+02   0.10145E-03
   0.11208E+02   0.10200E-03
   0.11198E+02   0.10255E-03
   0.11198E+02   0.10310E-03
   0.11188E+02   0.10366E-03
   0.11178E+02   0.10422E-03
   0.11168E+02   0.10478E-03
   0.11168E+02   0.10535E-03
   0.11158E+02   0.10592E-03
   0.11148E+02   0.10649E-03
   0.11138E+02   0.10707E-03
   0.11138E+02   0.10764E-03
   0.11128E+02   0.10823E-03
   0.11118E+02   0.10881E-03
   0.11108E+02   0.10940E-03
   0.11108E+02   0.10999E-03
   0.11098E+02   0.11058E-03
   0.11088E+02   0.11118E-03
   0.11078E+02   0.11178E-03
   0.11078E+02   0.11238E-03
   0.11068E+02   0.11299E-03
   0.11058E+02   0.11360E-03
   0.11048E+02   0.11422E-03
   0.11048E+02   0.11483E-03
   0.11038E+02   0.11545E-03
   0.11028E+02   0.11608E-03
   0.11018E+02   0.11670E-03
   0.11018E+02   0.11733E-03
   0.11008E+02   0.11797E-03
   0.10998E+02   0.11861E-03
   0.10988E+02   0.11925E-03
   0.10988E+02   0.11989E-03
   0.10978E+02   0.12054E-03
   0.10968E+02   0.12119E-03
   0.10958E+02   0.12184E-03
   0.10948E+02   0.12250E-03
   0.10948E+02   0.12316E-03
   0.10938E+02   0.12383E-03
   0.10928E+02   0.12450E-03
   0.10918E+02   0.12517E-03
   0.10918E+02   0.12585E-03
   0.10908E+02   0.12653E-03
   0.10898E+02   0.12721E-03
   0.10888E+02   0.12790E-03
   0.10888E+02   0.12859E-03
   0.10878E+02   0.12928E-03
   0.10868E+02   0.12998E-03
   0.10858E+02   0.13068E-03
   0.10858E+02   0.13139E-03
   0.10848E+02   0.13210E-03
   0.10838E+02   0.13281E-03
   0.10828E+02   0.13353E-03
   0.10828E+02   0.13425E-03
   0.10818E+02   0.13498E-03
   0.10808E+02   0.13571E-03
   0.10798E+02   0.13644E-03
   0.10798E+02   0.13718E-03
   0.10788E+02   0.13792E-03
   0.10778E+02   0.13866E-03
   0.10768E+02   0.13941E-03
   0.10758E+02   0.14016E-03
   0.10758E+02   0.14092E-03
   0.10748E+02   0.14168E-03
   0.10738E+02   0.14245E-03
   0.10728E+02   0.14322E-03
   0.10728E+02   0.14399E-03
   0.10718E+02   0.14477E-03
   0.10708E+02   0.14555E-03
   0.10698E+02   0.14634E-03
   0.10698E+02   0.14713E-03
   0.10688E+02   0.14792E-03
   0.10678E+02   0.14872E-03
   0.10668E+02   0.14953E-03
   0.10658E+02   0.15033E-03
   0.10658E+02   0.15115E-03
   0.10648E+02   0.15196E-03
   0.10638E+02   0.15278E-03
   0.10628E+02   0.15361E-03
   0.10628E+02   0.15444E-03
   0.10618E+02   0.15527E-03
   0.10608E+02   0.15611E-03
   0.10598E+02   0.15695E-03
   0.10598E+02   0.15780E-03
   0.10588E+02   0.15866E-03
   0.10578E+02   0.15951E-03
   0.10568E+02   0.16037E-03
   0.10558E+02   0.16124E-03
   0.10558E+02   0.16211E-03
   0.10548E+02   0.16299E-03
   0.10538E+02   0.16387E-03
   0.10528E+02   0.16475E-03
   0.10528E+02   0.16564E-03
   0.10518E+02   0.16654E-03
   0.10508E+02   0.16744E-03
   0.10498E+02   0.16834E-03
   0.10488E+02   0.16925E-03
   0.10488E+02   0.17017E-03
   0.10478E+02   0.17108E-03
   0.10468E+02   0.17201E-03
   0.10458E+02   0.17294E-03
   0.10458E+02   0.17387E-03
   0.10448E+02   0.17481E-03
   0.10438E+02   0.17576E-03
   0.10428E+02   0.17671E-03
   0.10418E+02   0.17766E-03
   0.10418E+02   0.17862E-03
   0.10408E+02   0.17958E-03
   0.10398E+02   0.18055E-03
   0.10388E+02   0.18153E-03
   0.10388E+02   0.18251E-03
   0.10378E+02   0.18350E-03
   0.10368E+02   0.18449E-03
   0.10358E+02   0.18548E-03
   0.10348E+02   0.18649E-03
   0.10348E+02   0.18749E-03
   0.10338E+02   0.18851E-03
   0.10328E+02   0.18953E-03
   0.10318E+02   0.19055E-03
   0.10318E+02   0.19158E-03
   0.10308E+02   0.19261E-03
   0.10298E+02   0.19365E-03
   0.10288E+02   0.19470E-03
   0.10278E+02   0.19575E-03
   0.10278E+02   0.19681E-03
   0.10268E+02   0.19787E-03
   0.10258E+02   0.19894E-03
   0.10248E+02   0.20002E-03
   0.10248E+02   0.20110E-03
   0.10238E+02   0.20218E-03
   0.10228E+02   0.20328E-03
   0.10218E+02   0.20437E-03
   0.10208E+02   0.20548E-03
   0.10208E+02   0.20659E-03
   0.10198E+02   0.20770E-03
   0.10188E+02   0.20883E-03
   0.10178E+02   0.20995E-03
   0.10168E+02   0.21109E-03
   0.10168E+02   0.21223E-03
   0.10158E+02   0.21337E-03
   0.10148E+02   0.21453E-03
   0.10138E+02   0.21569E-03
   0.10138E+02   0.21685E-03
   0.10128E+02   0.21802E-03
   0.10118E+02   0.21920E-03
   0.10108E+02   0.22038E-03
   0.10098E+02   0.22158E-03
   0.10098E+02   0.22277E-03
   0.10088E+02   0.22398E-03
   0.10078E+02   0.22519E-03
   0.10068E+02   0.22640E-03
   0.10058E+02   0.22763E-03
   0.10058E+02   0.22885E-03
   0.10048E+02   0.23009E-03
   0.10038E+02   0.23133E-03
   0.10028E+02   0.23258E-03
   0.10028E+02   0.23384E-03
   0.10018E+02   0.23510E-03
   0.10008E+02   0.23637E-03
   0.99980E+01   0.23765E-03
   0.99880E+01   0.23893E-03
   0.99880E+01   0.24023E-03
   0.99780E+01   0.24152E-03
   0.99680E+01   0.24283E-03
   0.99580E+01   0.24414E-03
   0.99480E+01   0.24546E-03
   0.99480E+01   0.24678E-03
   0.99380E+01   0.24812E-03
   0.99280E+01   0.24946E-03
   0.99180E+01   0.25081E-03
   0.99080E+01   0.25216E-03
   0.99080E+01   0.25352E-03
   0.98980E+01   0.25489E-03
   0.98880E+01   0.25627E-03
   0.98780E+01   0.25765E-03
   0.98780E+01   0.25905E-03
   0.98680E+01   0.26044E-03
   0.98580E+01   0.26185E-03
   0.98480E+01   0.26327E-03
   0.98380E+01   0.26469E-03
   0.98380E+01   0.26612E-03
   0.98280E+01   0.26756E-03
   0.98180E+01   0.26900E-03
   0.98080E+01   0.27045E-03
   0.97980E+01   0.27192E-03
   0.97980E+01   0.27338E-03
   0.97880E+01   0.27486E-03
   0.97780E+01   0.27635E-03
   0.97680E+01   0.27784E-03
   0.97580E+01   0.27934E-03
   0.97580E+01   0.28085E-03
   0.97481E+01   0.28237E-03
   0.97381E+01   0.28389E-03
   0.97281E+01   0.28542E-03
   0.97181E+01   0.28697E-03
   0.97181E+01   0.28852E-03
   0.97081E+01   0.29008E-03
   0.96981E+01   0.29164E-03
   0.96881E+01   0.29322E-03
   0.96881E+01   0.29480E-03
   0.96781E+01   0.29639E-03
   0.96681E+01   0.29800E-03
   0.96581E+01   0.29961E-03
   0.96481E+01   0.30122E-03
   0.96481E+01   0.30285E-03
   0.96381E+01   0.30449E-03
   0.96281E+01   0.30613E-03
   0.96181E+01   0.30779E-03
   0.96081E+01   0.30945E-03
   0.96081E+01   0.31112E-03
   0.95981E+01   0.31280E-03
   0.95881E+01   0.31449E-03
   0.95781E+01   0.31619E-03
   0.95681E+01   0.31790E-03
   0.95681E+01   0.31962E-03
   0.95581E+01   0.32134E-03
   0.95481E+01   0.32308E-03
   0.95381E+01   0.32482E-03
   0.95281E+01   0.32658E-03
   0.95281E+01   0.32834E-03
   0.95181E+01   0.33012E-03
   0.95081E+01   0.33190E-03
   0.94981E+01   0.33369E-03
   0.94881E+01   0.33549E-03
   0.94881E+01   0.33731E-03
   0.94781E+01   0.33913E-03
   0.94681E+01   0.34096E-03
   0.94581E+01   0.34280E-03
   0.94481E+01   0.34465E-03
   0.94481E+01   0.34652E-03
   0.94381E+01   0.34839E-03
   0.94281E+01   0.35027E-03
   0.94181E+01   0.35216E-03
   0.94081E+01   0.35407E-03
   0.94081E+01   0.35598E-03
   0.93981E+01   0.35790E-03
   0.93881E+01   0.35983E-03
   0.93781E+01   0.36178E-03
   0.93781E+01   0.36373E-03
   0.93681E+01   0.36570E-03
   0.93581E+01   0.36767E-03
   0.93481E+01   0.36966E-03
   0.93381E+01   0.37166E-03
   0.93381E+01   0.37366E-03
   0.93281E+01   0.37568E-03
   0.93181E+01   0.37771E-03
   0.93081E+01   0.37975E-03
   0.92981E+01   0.38180E-03
   0.92981E+01   0.38387E-03
   0.92881E+01   0.38594E-03
   0.92781E+01   0.38803E-03
   0.92681E+01   0.39012E-03
   0.92581E+01   0.39223E-03
   0.92581E+01   0.39435E-03
   0.92482E+01   0.39648E-03
   0.92382E+01   0.39862E-03
   0.92282E+01   0.40077E-03
   0.92182E+01   0.40294E-03
   0.92182E+01   0.40511E-03
   0.92082E+01   0.40730E-03
   0.91982E+01   0.40950E-03
   0.91882E+01   0.41172E-03
   0.91782E+01   0.41394E-03
   0.91782E+01   0.41618E-03
   0.91682E+01   0.41842E-03
   0.91582E+01   0.42068E-03
   0.91482E+01   0.42296E-03
   0.91382E+01   0.42524E-03
   0.91382E+01   0.42754E-03
   0.91282E+01   0.42985E-03
   0.91182E+01   0.43217E-03
   0.91082E+01   0.43451E-03
   0.90982E+01   0.43685E-03
   0.90982E+01   0.43921E-03
   0.90882E+01   0.44159E-03
   0.90782E+01   0.44397E-03
   0.90682E+01   0.44637E-03
   0.90682E+01   0.44878E-03
   0.90582E+01   0.45121E-03
   0.90482E+01   0.45364E-03
   0.90382E+01   0.45609E-03
   0.90282E+01   0.45856E-03
   0.90282E+01   0.46103E-03
   0.90182E+01   0.46352E-03
   0.90082E+01   0.46603E-03
   0.89982E+01   0.46855E-03
   0.89882E+01   0.47108E-03
   0.89882E+01   0.47362E-03
   0.89782E+01   0.47618E-03
   0.89682E+01   0.47875E-03
   0.89582E+01   0.48134E-03
   0.89482E+01   0.48394E-03
   0.89482E+01   0.48655E-03
   0.89382E+01   0.48918E-03
   0.89282E+01   0.49183E-03
   0.89182E+01   0.49448E-03
   0.89082E+01   0.49715E-03
   0.89082E+01   0.49984E-03
   0.88982E+01   0.50254E-03
   0.88882E+01   0.50525E-03
   0.88782E+01   0.50798E-03
   0.88682E+01   0.51073E-03
   0.88682E+01   0.51349E-03
   0.88582E+01   0.51626E-03
   0.88482E+01   0.51905E-03
   0.88382E+01   0.52185E-03
   0.88382E+01   0.52467E-03
   0.88282E+01   0.52751E-03
   0.88182E+01   0.53036E-03
   0.88082E+01   0.53322E-03
   0.87982E+01   0.53610E-03
   0.87982E+01   0.53900E-03
   0.87882E+01   0.54191E-03
   0.87782E+01   0.54484E-03
   0.87682E+01   0.54778E-03
   0.87682E+01   0.55074E-03
   0.87682E+01   0.55372E-03
   0.87682E+01   0.55671E-03
   0.87682E+01   0.55971E-03
   0.87682E+01   0.56274E-03
   0.87682E+01   0.56578E-03
   0.87582E+01   0.56883E-03
   0.87582E+01   0.57191E-03
   0.87582E+01   0.57500E-03
   0.87582E+01   0.57810E-03
   0.87582E+01   0.58123E-03
   0.87582E+01   0.58437E-03
   0.87582E+01   0.58752E-03
   0.87582E+01   0.59070E-03
   0.87483E+01   0.59389E-03
   0.87483E+01   0.59709E-03
   0.87483E+01   0.60032E-03
   0.87483E+01   0.60356E-03
   0.87383E+01   0.60682E-03
   0.87383E+01   0.61010E-03
   0.87383E+01   0.61340E-03
   0.87383E+01   0.61671E-03
   0.87283E+01   0.62004E-03
   0.87283E+01   0.62339E-03
   0.87283E+01   0.62676E-03
   0.87283E+01   0.63015E-03
   0.87183E+01   0.63355E-03
   0.87183E+01   0.63697E-03
   0.87183E+01   0.64041E-03
   0.87083E+01   0.64387E-03
   0.87083E+01   0.64735E-03
   0.86983E+01   0.65085E-03
   0.86983E+01   0.65436E-03
   0.86983E+01   0.65790E-03
   0.86883E+01   0.66145E-03
   0.86883E+01   0.66503E-03
   0.86783E+01   0.66862E-03
   0.86783E+01   0.67223E-03
   0.86783E+01   0.67586E-03
   0.86683E+01   0.67951E-03
   0.86683E+01   0.68318E-03
   0.86583E+01   0.68688E-03
   0.86583E+01   0.69059E-03
   0.86483E+01   0.69432E-03
   0.86483E+01   0.69807E-03
   0.86383E+01   0.70184E-03
   0.86383E+01   0.70563E-03
   0.86283E+01   0.70944E-03
   0.86183E+01   0.71327E-03
   0.86183E+01   0.71713E-03
   0.86083E+01   0.72100E-03
   0.86083E+01   0.72490E-03
   0.85983E+01   0.72881E-03
   0.85983E+01   0.73275E-03
   0.85883E+01   0.73671E-03
   0.85783E+01   0.74069E-03
   0.85783E+01   0.74469E-03
   0.85683E+01   0.74871E-03
   0.85583E+01   0.75276E-03
   0.85583E+01   0.75682E-03
   0.85483E+01   0.76091E-03
   0.85383E+01   0.76502E-03
   0.85383E+01   0.76915E-03
   0.85283E+01   0.77331E-03
   0.85183E+01   0.77749E-03
   0.85183E+01   0.78169E-03
   0.85083E+01   0.78591E-03
   0.84983E+01   0.79016E-03
   0.84883E+01   0.79442E-03
   0.84883E+01   0.79872E-03
   0.84783E+01   0.80303E-03
   0.84683E+01   0.80737E-03
   0.84583E+01   0.81173E-03
   0.84483E+01   0.81612E-03
   0.84483E+01   0.82052E-03
   0.84383E+01   0.82496E-03
   0.84283E+01   0.82941E-03
   0.84183E+01   0.83389E-03
   0.84083E+01   0.83840E-03
   0.83983E+01   0.84293E-03
   0.83883E+01   0.84748E-03
   0.83783E+01   0.85206E-03
   0.83783E+01   0.85666E-03
   0.83683E+01   0.86129E-03
   0.83583E+01   0.86594E-03
   0.83483E+01   0.87062E-03
   0.83383E+01   0.87532E-03
   0.83283E+01   0.88005E-03
   0.83183E+01   0.88481E-03
   0.83083E+01   0.88959E-03
   0.82983E+01   0.89439E-03
   0.82883E+01   0.89922E-03
   0.82783E+01   0.90408E-03
   0.82683E+01   0.90897E-03
   0.82583E+01   0.91388E-03
   0.82484E+01   0.91881E-03
   0.82384E+01   0.92378E-03
   0.82284E+01   0.92877E-03
   0.82184E+01   0.93378E-03
   0.82084E+01   0.93883E-03
   0.82084E+01   0.94390E-03
   0.81984E+01   0.94900E-03
   0.81884E+01   0.95413E-03
   0.81784E+01   0.95928E-03
   0.81684E+01   0.96446E-03
   0.81584E+01   0.96967E-03
   0.81584E+01   0.97491E-03
   0.81484E+01   0.98018E-03
   0.81384E+01   0.98547E-03
   0.81284E+01   0.99080E-03
   0.81184E+01   0.99615E-03
   0.81084E+01   0.10015E-02
   0.80984E+01   0.10069E-02
   0.80984E+01   0.10124E-02
   0.80884E+01   0.10178E-02
   0.80784E+01   0.10233E-02
   0.80684E+01   0.10289E-02
   0.80584E+01   0.10344E-02
   0.80484E+01   0.10400E-02
   0.80484E+01   0.10456E-02
   0.80384E+01   0.10513E-02
   0.80284E+01   0.10570E-02
   0.80184E+01   0.10627E-02
   0.80084E+01   0.10684E-02
   0.79984E+01   0.10742E-02
   0.79984E+01   0.10800E-02
   0.79884E+01   0.10858E-02
   0.79784E+01   0.10917E-02
   0.79684E+01   0.10976E-02
   0.79584E+01   0.11035E-02
   0.79484E+01   0.11095E-02
   0.79484E+01   0.11155E-02
   0.79384E+01   0.11215E-02
   0.79284E+01   0.11276E-02
   0.79184E+01   0.11336E-02
   0.79084E+01   0.11398E-02
   0.78984E+01   0.11459E-02
   0.78984E+01   0.11521E-02
   0.78884E+01   0.11583E-02
   0.78784E+01   0.11646E-02
   0.78684E+01   0.11709E-02
   0.78584E+01   0.11772E-02
   0.78584E+01   0.11836E-02
   0.78484E+01   0.11900E-02
   0.78384E+01   0.11964E-02
   0.78284E+01   0.12029E-02
   0.78184E+01   0.12094E-02
   0.78084E+01   0.12159E-02
   0.78084E+01   0.12225E-02
   0.77984E+01   0.12291E-02
   0.77884E+01   0.12357E-02
   0.77784E+01   0.12424E-02
   0.77684E+01   0.12491E-02
   0.77684E+01   0.12558E-02
   0.77584E+01   0.12626E-02
   0.77485E+01   0.12694E-02
   0.77385E+01   0.12763E-02
   0.77285E+01   0.12832E-02
   0.77285E+01   0.12901E-02
   0.77285E+01   0.12971E-02
   0.77185E+01   0.13041E-02
   0.77185E+01   0.13112E-02
   0.77185E+01   0.13182E-02
   0.77185E+01   0.13254E-02
   0.77185E+01   0.13325E-02
   0.77085E+01   0.13397E-02
   0.77085E+01   0.13470E-02
   0.77085E+01   0.13542E-02
   0.76985E+01   0.13615E-02
   0.76985E+01   0.13689E-02
   0.76985E+01   0.13763E-02
   0.76985E+01   0.13837E-02
   0.76885E+01   0.13912E-02
   0.76885E+01   0.13987E-02
   0.76885E+01   0.14063E-02
   0.76785E+01   0.14139E-02
   0.76785E+01   0.14215E-02
   0.76785E+01   0.14292E-02
   0.76685E+01   0.14369E-02
   0.76685E+01   0.14447E-02
   0.76685E+01   0.14525E-02
   0.76585E+01   0.14603E-02
   0.76585E+01   0.14682E-02
   0.76585E+01   0.14761E-02
   0.76485E+01   0.14841E-02
   0.76485E+01   0.14921E-02
   0.76385E+01   0.15002E-02
   0.76385E+01   0.15083E-02
   0.76385E+01   0.15164E-02
   0.76285E+01   0.15246E-02
   0.76285E+01   0.15329E-02
   0.76185E+01   0.15412E-02
   0.76185E+01   0.15495E-02
   0.76085E+01   0.15579E-02
   0.76085E+01   0.15663E-02
   0.76085E+01   0.15747E-02
   0.75985E+01   0.15832E-02
   0.75985E+01   0.15918E-02
   0.75885E+01   0.16004E-02
   0.75885E+01   0.16090E-02
   0.75785E+01   0.16177E-02
   0.75785E+01   0.16265E-02
   0.75685E+01   0.16353E-02
   0.75685E+01   0.16441E-02
   0.75585E+01   0.16530E-02
   0.75585E+01   0.16619E-02
   0.75485E+01   0.16709E-02
   0.75485E+01   0.16799E-02
   0.75385E+01   0.16890E-02
   0.75385E+01   0.16981E-02
   0.75285E+01   0.17073E-02
   0.75285E+01   0.17165E-02
   0.75185E+01   0.17258E-02
   0.75085E+01   0.17351E-02
   0.75085E+01   0.17445E-02
   0.74985E+01   0.17539E-02
   0.74985E+01   0.17634E-02
   0.74885E+01   0.17729E-02
   0.74885E+01   0.17825E-02
   0.74785E+01   0.17921E-02
   0.74685E+01   0.18018E-02
   0.74685E+01   0.18115E-02
   0.74585E+01   0.18213E-02
   0.74585E+01   0.18311E-02
   0.74485E+01   0.18410E-02
   0.74385E+01   0.18510E-02
   0.74385E+01   0.18610E-02
   0.74285E+01   0.18710E-02
   0.74285E+01   0.18811E-02
   0.74185E+01   0.18913E-02
   0.74085E+01   0.19015E-02
   0.74085E+01   0.19118E-02
   0.73985E+01   0.19221E-02
   0.73885E+01   0.19325E-02
   0.73885E+01   0.19429E-02
   0.73785E+01   0.19534E-02
   0.73685E+01   0.19640E-02
   0.73685E+01   0.19746E-02
   0.73585E+01   0.19853E-02
   0.73485E+01   0.19960E-02
   0.73485E+01   0.20068E-02
   0.73385E+01   0.20176E-02
   0.73285E+01   0.20285E-02
   0.73285E+01   0.20395E-02
   0.73285E+01   0.20505E-02
   0.73185E+01   0.20616E-02
   0.73185E+01   0.20727E-02
   0.73185E+01   0.20839E-02
   0.73185E+01   0.20952E-02
   0.73085E+01   0.21065E-02
   0.73085E+01   0.21178E-02
   0.73085E+01   0.21293E-02
   0.72985E+01   0.21408E-02
   0.72985E+01   0.21524E-02
   0.72985E+01   0.21640E-02
   0.72885E+01   0.21757E-02
   0.72885E+01   0.21874E-02
   0.72785E+01   0.21992E-02
   0.72785E+01   0.22111E-02
   0.72785E+01   0.22231E-02
   0.72685E+01   0.22351E-02
   0.72685E+01   0.22472E-02
   0.72685E+01   0.22593E-02
   0.72585E+01   0.22715E-02
   0.72585E+01   0.22838E-02
   0.72486E+01   0.22961E-02
   0.72486E+01   0.23085E-02
   0.72386E+01   0.23210E-02
   0.72386E+01   0.23335E-02
   0.72386E+01   0.23461E-02
   0.72286E+01   0.23588E-02
   0.72286E+01   0.23715E-02
   0.72186E+01   0.23844E-02
   0.72186E+01   0.23972E-02
   0.72186E+01   0.24102E-02
   0.72086E+01   0.24232E-02
   0.72086E+01   0.24363E-02
   0.71986E+01   0.24495E-02
   0.71986E+01   0.24627E-02
   0.71886E+01   0.24760E-02
   0.71886E+01   0.24894E-02
   0.71786E+01   0.25028E-02
   0.71786E+01   0.25163E-02
   0.71686E+01   0.25299E-02
   0.71686E+01   0.25436E-02
   0.71586E+01   0.25573E-02
   0.71586E+01   0.25712E-02
   0.71486E+01   0.25850E-02
   0.71486E+01   0.25990E-02
   0.71386E+01   0.26130E-02
   0.71386E+01   0.26272E-02
   0.71286E+01   0.26414E-02
   0.71286E+01   0.26556E-02
   0.71186E+01   0.26700E-02
   0.71086E+01   0.26844E-02
   0.71086E+01   0.26989E-02
   0.70986E+01   0.27135E-02
   0.70986E+01   0.27281E-02
   0.70886E+01   0.27429E-02
   0.70886E+01   0.27577E-02
   0.70786E+01   0.27726E-02
   0.70786E+01   0.27876E-02
   0.70786E+01   0.28026E-02
   0.70686E+01   0.28178E-02
   0.70686E+01   0.28330E-02
   0.70686E+01   0.28483E-02
   0.70586E+01   0.28637E-02
   0.70586E+01   0.28791E-02
   0.70586E+01   0.28947E-02
   0.70486E+01   0.29103E-02
   0.70486E+01   0.29261E-02
   0.70486E+01   0.29419E-02
   0.70386E+01   0.29578E-02
   0.70386E+01   0.29737E-02
   0.70386E+01   0.29898E-02
   0.70286E+01   0.30059E-02
   0.70286E+01   0.30222E-02
   0.70286E+01   0.30385E-02
   0.70186E+01   0.30549E-02
   0.70186E+01   0.30714E-02
   0.70086E+01   0.30880E-02
   0.70086E+01   0.31047E-02
   0.70086E+01   0.31215E-02
   0.69986E+01   0.31383E-02
   0.69986E+01   0.31553E-02
   0.69886E+01   0.31723E-02
   0.69886E+01   0.31895E-02
   0.69886E+01   0.32067E-02
   0.69786E+01   0.32240E-02
   0.69786E+01   0.32414E-02
   0.69686E+01   0.32590E-02
   0.69686E+01   0.32766E-02
   0.69686E+01   0.32943E-02
   0.69586E+01   0.33121E-02
   0.69586E+01   0.33300E-02
   0.69486E+01   0.33479E-02
   0.69486E+01   0.33660E-02
   0.69386E+01   0.33842E-02
   0.69386E+01   0.34025E-02
   0.69286E+01   0.34209E-02
   0.69286E+01   0.34394E-02
   0.69286E+01   0.34579E-02
   0.69186E+01   0.34766E-02
   0.69186E+01   0.34954E-02
   0.69086E+01   0.35143E-02
   0.69086E+01   0.35333E-02
   0.69086E+01   0.35523E-02
   0.68986E+01   0.35715E-02
   0.68986E+01   0.35908E-02
   0.68986E+01   0.36102E-02
   0.68886E+01   0.36297E-02
   0.68886E+01   0.36493E-02
   0.68886E+01   0.36691E-02
   0.68786E+01   0.36889E-02
   0.68786E+01   0.37088E-02
   0.68786E+01   0.37288E-02
   0.68786E+01   0.37490E-02
   0.68686E+01   0.37692E-02
   0.68686E+01   0.37896E-02
   0.68686E+01   0.38101E-02
   0.68586E+01   0.38306E-02
   0.68586E+01   0.38513E-02
   0.68586E+01   0.38721E-02
   0.68486E+01   0.38931E-02
   0.68486E+01   0.39141E-02
   0.68486E+01   0.39352E-02
   0.68386E+01   0.39565E-02
   0.68386E+01   0.39779E-02
   0.68386E+01   0.39994E-02
   0.68286E+01   0.40210E-02
   0.68286E+01   0.40427E-02
   0.68286E+01   0.40645E-02
   0.68186E+01   0.40865E-02
   0.68186E+01   0.41086E-02
   0.68086E+01   0.41308E-02
   0.68086E+01   0.41531E-02
   0.68086E+01   0.41755E-02
   0.67986E+01   0.41981E-02
   0.67986E+01   0.42207E-02
   0.67886E+01   0.42435E-02
   0.67886E+01   0.42665E-02
   0.67886E+01   0.42895E-02
   0.67886E+01   0.43127E-02
   0.67786E+01   0.43360E-02
   0.67786E+01   0.43594E-02
   0.67786E+01   0.43830E-02
   0.67786E+01   0.44066E-02
   0.67686E+01   0.44304E-02
   0.67686E+01   0.44544E-02
   0.67686E+01   0.44784E-02
   0.67686E+01   0.45026E-02
   0.67586E+01   0.45270E-02
   0.67586E+01   0.45514E-02
   0.67586E+01   0.45760E-02
   0.67487E+01   0.46007E-02
   0.67487E+01   0.46256E-02
   0.67487E+01   0.46506E-02
   0.67487E+01   0.46757E-02
   0.67387E+01   0.47009E-02
   0.67387E+01   0.47263E-02
   0.67387E+01   0.47519E-02
   0.67287E+01   0.47775E-02
   0.67287E+01   0.48033E-02
   0.67287E+01   0.48293E-02
   0.67287E+01   0.48554E-02
   0.67187E+01   0.48816E-02
   0.67187E+01   0.49080E-02
   0.67187E+01   0.49345E-02
   0.67087E+01   0.49612E-02
   0.67087E+01   0.49880E-02
   0.67087E+01   0.50149E-02
   0.66987E+01   0.50420E-02
   0.66987E+01   0.50692E-02
   0.66987E+01   0.50966E-02
   0.66987E+01   0.51241E-02
   0.66987E+01   0.51518E-02
   0.66887E+01   0.51797E-02
   0.66887E+01   0.52076E-02
   0.66887E+01   0.52358E-02
   0.66787E+01   0.52641E-02
   0.66787E+01   0.52925E-02
   0.66787E+01   0.53211E-02
   0.66787E+01   0.53498E-02
   0.66787E+01   0.53787E-02
   0.66687E+01   0.54078E-02
   0.66687E+01   0.54370E-02
   0.66687E+01   0.54664E-02
   0.66687E+01   0.54959E-02
   0.66587E+01   0.55256E-02
   0.66587E+01   0.55554E-02
   0.66587E+01   0.55854E-02
   0.66587E+01   0.56156E-02
   0.66487E+01   0.56460E-02
   0.66487E+01   0.56765E-02
   0.66487E+01   0.57071E-02
   0.66487E+01   0.57380E-02
   0.66387E+01   0.57689E-02
   0.66387E+01   0.58001E-02
   0.66387E+01   0.58314E-02
   0.66387E+01   0.58629E-02
   0.66387E+01   0.58946E-02
   0.66287E+01   0.59265E-02
   0.66287E+01   0.59585E-02
   0.66287E+01   0.59907E-02
   0.66287E+01   0.60230E-02
   0.66287E+01   0.60556E-02
   0.66187E+01   0.60883E-02
   0.66187E+01   0.61212E-02
   0.66187E+01   0.61542E-02
   0.66187E+01   0.61875E-02
   0.66087E+01   0.62209E-02
   0.66087E+01   0.62545E-02
   0.66087E+01   0.62883E-02
   0.66087E+01   0.63223E-02
   0.66087E+01   0.63564E-02
   0.65987E+01   0.63908E-02
   0.65987E+01   0.64253E-02
   0.65987E+01   0.64600E-02
   0.65987E+01   0.64949E-02
   0.65987E+01   0.65300E-02
   0.65987E+01   0.65653E-02
   0.65887E+01   0.66007E-02
   0.65887E+01   0.66364E-02
   0.65887E+01   0.66722E-02
   0.65887E+01   0.67083E-02
   0.65887E+01   0.67445E-02
   0.65787E+01   0.67809E-02
   0.65787E+01   0.68176E-02
   0.65787E+01   0.68544E-02
   0.65787E+01   0.68914E-02
   0.65787E+01   0.69287E-02
   0.65787E+01   0.69661E-02
   0.65787E+01   0.70037E-02
   0.65687E+01   0.70416E-02
   0.65687E+01   0.70796E-02
   0.65687E+01   0.71178E-02
   0.65687E+01   0.71563E-02
   0.65687E+01   0.71950E-02
   0.65587E+01   0.72338E-02
   0.65587E+01   0.72729E-02
   0.65587E+01   0.73122E-02
   0.65587E+01   0.73517E-02
   0.65587E+01   0.73914E-02
   0.65587E+01   0.74313E-02
   0.65587E+01   0.74715E-02
   0.65487E+01   0.75118E-02
   0.65487E+01   0.75524E-02
   0.65487E+01   0.75932E-02
   0.65487E+01   0.76342E-02
   0.65487E+01   0.76755E-02
   0.65387E+01   0.77169E-02
   0.65387E+01   0.77586E-02
   0.65387E+01   0.78005E-02
   0.65387E+01   0.78427E-02
   0.65387E+01   0.78851E-02
   0.65387E+01   0.79277E-02
   0.65387E+01   0.79705E-02
   0.65387E+01   0.80135E-02
   0.65287E+01   0.80568E-02
   0.65287E+01   0.81003E-02
   0.65287E+01   0.81441E-02
   0.65287E+01   0.81881E-02
   0.65287E+01   0.82323E-02
   0.65287E+01   0.82768E-02
   0.65287E+01   0.83215E-02
   0.65287E+01   0.83665E-02
   0.65187E+01   0.84117E-02
   0.65187E+01   0.84571E-02
   0.65187E+01   0.85028E-02
   0.65187E+01   0.85487E-02
   0.65187E+01   0.85949E-02
   0.65187E+01   0.86413E-02
   0.65187E+01   0.86880E-02
   0.65187E+01   0.87350E-02
   0.65187E+01   0.87821E-02
   0.65087E+01   0.88296E-02
   0.65087E+01   0.88773E-02
   0.65087E+01   0.89252E-02
   0.65087E+01   0.89735E-02
   0.65087E+01   0.90219E-02
   0.65087E+01   0.90707E-02
   0.65087E+01   0.91197E-02
   0.65087E+01   0.91689E-02
   0.65087E+01   0.92185E-02
   0.65087E+01   0.92683E-02
   0.64987E+01   0.93183E-02
   0.64987E+01   0.93687E-02
   0.64987E+01   0.94193E-02
   0.64987E+01   0.94702E-02
   0.64987E+01   0.95213E-02
   0.64987E+01   0.95728E-02
   0.64987E+01   0.96245E-02
   0.64987E+01   0.96765E-02
   0.64987E+01   0.97287E-02
   0.64987E+01   0.97813E-02
   0.64987E+01   0.98341E-02
   0.64987E+01   0.98873E-02
   0.64887E+01   0.99407E-02
   0.64887E+01   0.99944E-02
   0.64887E+01   0.10048E-01
   0.64887E+01   0.10103E-01
   0.64887E+01   0.10157E-01
   0.64887E+01   0.10212E-01
   0.64887E+01   0.10267E-01
   0.64887E+01   0.10323E-01
   0.64887E+01   0.10378E-01
   0.64887E+01   0.10435E-01
   0.64887E+01   0.10491E-01
   0.64787E+01   0.10548E-01
   0.64887E+01   0.10605E-01
   0.64887E+01   0.10662E-01
   0.64887E+01   0.10719E-01
   0.64887E+01   0.10777E-01
   0.64787E+01   0.10836E-01
   0.64787E+01   0.10894E-01
   0.64787E+01   0.10953E-01
   0.64787E+01   0.11012E-01
   0.64787E+01   0.11072E-01
   0.64787E+01   0.11131E-01
   0.64787E+01   0.11192E-01
   0.64787E+01   0.11252E-01
   0.64787E+01   0.11313E-01
   0.64787E+01   0.11374E-01
   0.64787E+01   0.11435E-01
   0.64787E+01   0.11497E-01
   0.64787E+01   0.11559E-01
   0.64787E+01   0.11622E-01
   0.64787E+01   0.11684E-01
   0.64787E+01   0.11748E-01
   0.64687E+01   0.11811E-01
   0.64787E+01   0.11875E-01
   0.64687E+01   0.11939E-01
   0.64787E+01   0.12004E-01
   0.64687E+01   0.12068E-01
   0.64687E+01   0.12134E-01
   0.64687E+01   0.12199E-01
   0.64687E+01   0.12265E-01
   0.64687E+01   0.12331E-01
   0.64687E+01   0.12398E-01
   0.64687E+01   0.12465E-01
   0.64687E+01   0.12532E-01
   0.64687E+01   0.12600E-01
   0.64687E+01   0.12668E-01
   0.64687E+01   0.12736E-01
   0.64687E+01   0.12805E-01
   0.64687E+01   0.12874E-01
   0.64687E+01   0.12944E-01
   0.64687E+01   0.13014E-01
   0.64687E+01   0.13084E-01
   0.64687E+01   0.13155E-01
   0.64687E+01   0.13226E-01
   0.64687E+01   0.13297E-01
   0.64687E+01   0.13369E-01
   0.64687E+01   0.13441E-01
   0.64687E+01   0.13514E-01
   0.64687E+01   0.13587E-01
   0.64687E+01   0.13660E-01
   0.64687E+01   0.13734E-01
   0.64687E+01   0.13808E-01
   0.64687E+01   0.13883E-01
   0.64687E+01   0.13958E-01
   0.64687E+01   0.14033E-01
   0.64687E+01   0.14109E-01
   0.64687E+01   0.14185E-01
   0.64687E+01   0.14262E-01
   0.64687E+01   0.14339E-01
   0.64687E+01   0.14417E-01
   0.64687E+01   0.14494E-01
   0.64687E+01   0.14573E-01
   0.64687E+01   0.14651E-01
   0.64687E+01   0.14731E-01
   0.64687E+01   0.14810E-01
   0.64687E+01   0.14890E-01
   0.64687E+01   0.14971E-01
   0.64687E+01   0.15052E-01
   0.64687E+01   0.15133E-01
   0.64687E+01   0.15215E-01
   0.64687E+01   0.15297E-01
   0.64687E+01   0.15379E-01
   0.64687E+01   0.15462E-01
   0.64687E+01   0.15546E-01
   0.64687E+01   0.15630E-01
   0.64687E+01   0.15714E-01
   0.64687E+01   0.15799E-01
   0.64687E+01   0.15885E-01
   0.64687E+01   0.15970E-01
   0.64687E+01   0.16057E-01
   0.64687E+01   0.16143E-01
   0.64687E+01   0.16231E-01
   0.64687E+01   0.16318E-01
   0.64787E+01   0.16407E-01
   0.64687E+01   0.16495E-01
   0.64687E+01   0.16584E-01
   0.64687E+01   0.16674E-01
   0.64687E+01   0.16764E-01
   0.64687E+01   0.16854E-01
   0.64687E+01   0.16946E-01
   0.64787E+01   0.17037E-01
   0.64787E+01   0.17129E-01
   0.64787E+01   0.17222E-01
   0.64787E+01   0.17315E-01
   0.64787E+01   0.17408E-01
   0.64787E+01   0.17502E-01
   0.64787E+01   0.17597E-01
   0.64787E+01   0.17692E-01
   0.64787E+01   0.17787E-01
   0.64787E+01   0.17884E-01
   0.64787E+01   0.17980E-01
   0.64787E+01   0.18077E-01
   0.64787E+01   0.18175E-01
   0.64787E+01   0.18273E-01
   0.64787E+01   0.18372E-01
   0.64787E+01   0.18471E-01
   0.64787E+01   0.18571E-01
   0.64787E+01   0.18671E-01
   0.64787E+01   0.18772E-01
   0.64787E+01   0.18873E-01
   0.64787E+01   0.18975E-01
   0.64787E+01   0.19078E-01
   0.64787E+01   0.19181E-01
   0.64887E+01   0.19285E-01
   0.64787E+01   0.19389E-01
   0.64787E+01   0.19494E-01
   0.64887E+01   0.19599E-01
   0.64887E+01   0.19705E-01
   0.64887E+01   0.19811E-01
   0.64887E+01   0.19918E-01
   0.64887E+01   0.20026E-01
   0.64887E+01   0.20134E-01
   0.64887E+01   0.20243E-01
   0.64887E+01   0.20352E-01
   0.64887E+01   0.20462E-01
   0.64887E+01   0.20573E-01
   0.64887E+01   0.20684E-01
   0.64887E+01   0.20795E-01
   0.64887E+01   0.20908E-01
   0.64887E+01   0.21021E-01
   0.64887E+01   0.21134E-01
   0.64987E+01   0.21248E-01
   0.64987E+01   0.21363E-01
   0.64987E+01   0.21479E-01
   0.64987E+01   0.21595E-01
   0.64987E+01   0.21711E-01
   0.64987E+01   0.21829E-01
   0.64987E+01   0.21947E-01
   0.64987E+01   0.22065E-01
   0.64987E+01   0.22184E-01
   0.64987E+01   0.22304E-01
   0.64987E+01   0.22425E-01
   0.64987E+01   0.22546E-01
   0.64987E+01   0.22668E-01
   0.64987E+01   0.22790E-01
   0.64987E+01   0.22913E-01
   0.64987E+01   0.23037E-01
   0.65087E+01   0.23161E-01
   0.65087E+01   0.23286E-01
   0.65087E+01   0.23412E-01
   0.65087E+01   0.23539E-01
   0.65087E+01   0.23666E-01
   0.65087E+01   0.23794E-01
   0.65087E+01   0.23922E-01
   0.65087E+01   0.24051E-01
   0.65087E+01   0.24181E-01
   0.65087E+01   0.24312E-01
   0.65087E+01   0.24443E-01
   0.65187E+01   0.24575E-01
   0.65187E+01   0.24708E-01
   0.65187E+01   0.24842E-01
   0.65187E+01   0.24976E-01
   0.65187E+01   0.25111E-01
   0.65187E+01   0.25246E-01
   0.65187E+01   0.25383E-01
   0.65187E+01   0.25520E-01
   0.65187E+01   0.25658E-01
   0.65187E+01   0.25796E-01
   0.65187E+01   0.25936E-01
   0.65187E+01   0.26076E-01
   0.65187E+01   0.26217E-01
   0.65287E+01   0.26358E-01
   0.65287E+01   0.26501E-01
   0.65287E+01   0.26644E-01
   0.65287E+01   0.26788E-01
   0.65287E+01   0.26933E-01
   0.65287E+01   0.27078E-01
   0.65287E+01   0.27224E-01
   0.65387E+01   0.27371E-01
   0.65387E+01   0.27519E-01
   0.65287E+01   0.27668E-01
   0.65287E+01   0.27817E-01
   0.65387E+01   0.27968E-01
   0.65387E+01   0.28119E-01
   0.65387E+01   0.28271E-01
   0.65387E+01   0.28423E-01
   0.65387E+01   0.28577E-01
   0.65387E+01   0.28731E-01
   0.65387E+01   0.28887E-01
   0.65487E+01   0.29043E-01
   0.65387E+01   0.29199E-01
   0.65487E+01   0.29357E-01
   0.65487E+01   0.29516E-01
   0.65487E+01   0.29675E-01
   0.65487E+01   0.29836E-01
   0.65487E+01   0.29997E-01
   0.65487E+01   0.30159E-01
   0.65487E+01   0.30322E-01
   0.65487E+01   0.30485E-01
   0.65487E+01   0.30650E-01
   0.65487E+01   0.30816E-01
   0.65587E+01   0.30982E-01
   0.65587E+01   0.31150E-01
   0.65587E+01   0.31318E-01
   0.65587E+01   0.31487E-01
   0.65587E+01   0.31657E-01
   0.65587E+01   0.31828E-01
   0.65587E+01   0.32000E-01
   0.65587E+01   0.32173E-01
   0.65687E+01   0.32347E-01
   0.65587E+01   0.32522E-01
   0.65687E+01   0.32697E-01
   0.65687E+01   0.32874E-01
   0.65687E+01   0.33051E-01
   0.65687E+01   0.33230E-01
   0.65687E+01   0.33409E-01
   0.65687E+01   0.33590E-01
   0.65787E+01   0.33771E-01
   0.65787E+01   0.33954E-01
   0.65787E+01   0.34137E-01
   0.65787E+01   0.34322E-01
   0.65787E+01   0.34507E-01
   0.65787E+01   0.34693E-01
   0.65787E+01   0.34881E-01
   0.65787E+01   0.35069E-01
   0.65787E+01   0.35259E-01
   0.65787E+01   0.35449E-01
   0.65887E+01   0.35641E-01
   0.65887E+01   0.35833E-01
   0.65887E+01   0.36027E-01
   0.65887E+01   0.36222E-01
   0.65887E+01   0.36417E-01
   0.65887E+01   0.36614E-01
   0.65887E+01   0.36812E-01
   0.65887E+01   0.37011E-01
   0.65987E+01   0.37210E-01
   0.65987E+01   0.37412E-01
   0.65987E+01   0.37614E-01
   0.65987E+01   0.37817E-01
   0.65987E+01   0.38021E-01
   0.65987E+01   0.38226E-01
   0.65987E+01   0.38433E-01
   0.65987E+01   0.38641E-01
   0.66087E+01   0.38849E-01
   0.66087E+01   0.39059E-01
   0.66087E+01   0.39270E-01
   0.66087E+01   0.39482E-01
   0.66087E+01   0.39696E-01
   0.66087E+01   0.39910E-01
   0.66087E+01   0.40126E-01
   0.66087E+01   0.40342E-01
   0.66187E+01   0.40560E-01
   0.66187E+01   0.40780E-01
   0.66187E+01   0.41000E-01
   0.66187E+01   0.41221E-01
   0.66187E+01   0.41444E-01
   0.66187E+01   0.41668E-01
   0.66187E+01   0.41893E-01
   0.66287E+01   0.42119E-01
   0.66287E+01   0.42347E-01
   0.66287E+01   0.42576E-01
   0.66287E+01   0.42806E-01
   0.66287E+01   0.43037E-01
   0.66287E+01   0.43269E-01
   0.66387E+01   0.43503E-01
   0.66387E+01   0.43738E-01
   0.66387E+01   0.43974E-01
   0.66387E+01   0.44212E-01
   0.66387E+01   0.44451E-01
   0.66487E+01   0.44691E-01
   0.66487E+01   0.44932E-01
   0.66487E+01   0.45175E-01
   0.66487E+01   0.45419E-01
   0.66587E+01   0.45664E-01
   0.66587E+01   0.45911E-01
   0.66587E+01   0.46159E-01
   0.66587E+01   0.46408E-01
   0.66687E+01   0.46659E-01
   0.66687E+01   0.46911E-01
   0.66687E+01   0.47165E-01
   0.66687E+01   0.47419E-01
   0.66687E+01   0.47676E-01
   0.66787E+01   0.47933E-01
   0.66787E+01   0.48192E-01
   0.66787E+01   0.48452E-01
   0.66787E+01   0.48714E-01
   0.66887E+01   0.48977E-01
   0.66887E+01   0.49242E-01
   0.66887E+01   0.49508E-01
   0.66987E+01   0.49775E-01
   0.66987E+01   0.50044E-01
   0.66987E+01   0.50315E-01
   0.66987E+01   0.50586E-01
   0.66987E+01   0.50860E-01
   0.66987E+01   0.51134E-01
   0.66987E+01   0.51411E-01
   0.67087E+01   0.51688E-01
   0.67187E+01   0.51968E-01
   0.67187E+01   0.52248E-01
   0.67187E+01   0.52531E-01
   0.67187E+01   0.52814E-01
   0.67287E+01   0.53100E-01
   0.67287E+01   0.53387E-01
   0.67287E+01   0.53675E-01
   0.67287E+01   0.53965E-01
   0.67287E+01   0.54256E-01
   0.67287E+01   0.54550E-01
   0.67387E+01   0.54844E-01
   0.67387E+01   0.55140E-01
   0.67387E+01   0.55438E-01
   0.67387E+01   0.55738E-01
   0.67387E+01   0.56039E-01
   0.67487E+01   0.56342E-01
   0.67586E+01   0.56646E-01
   0.67487E+01   0.56952E-01
   0.67487E+01   0.57260E-01
   0.67487E+01   0.57569E-01
   0.67586E+01   0.57880E-01
   0.67586E+01   0.58193E-01
   0.67586E+01   0.58507E-01
   0.67586E+01   0.58823E-01
   0.67586E+01   0.59141E-01
   0.67686E+01   0.59460E-01
   0.67686E+01   0.59782E-01
   0.67686E+01   0.60105E-01
   0.67686E+01   0.60429E-01
   0.67786E+01   0.60756E-01
   0.67786E+01   0.61084E-01
   0.67786E+01   0.61414E-01
   0.67886E+01   0.61746E-01
   0.67886E+01   0.62079E-01
   0.67886E+01   0.62415E-01
   0.67886E+01   0.62752E-01
   0.67886E+01   0.63091E-01
   0.67986E+01   0.63432E-01
   0.67986E+01   0.63774E-01
   0.67986E+01   0.64119E-01
   0.67986E+01   0.64465E-01
   0.67986E+01   0.64813E-01
   0.68086E+01   0.65163E-01
   0.68086E+01   0.65515E-01
   0.68086E+01   0.65869E-01
   0.68086E+01   0.66225E-01
   0.68086E+01   0.66583E-01
   0.68186E+01   0.66943E-01
   0.68186E+01   0.67304E-01
   0.68186E+01   0.67668E-01
   0.68186E+01   0.68033E-01
   0.68186E+01   0.68401E-01
   0.68286E+01   0.68770E-01
   0.68286E+01   0.69142E-01
   0.68286E+01   0.69515E-01
   0.68286E+01   0.69891E-01
   0.68386E+01   0.70269E-01
   0.68386E+01   0.70648E-01
   0.68386E+01   0.71030E-01
   0.68386E+01   0.71414E-01
   0.68386E+01   0.71799E-01
   0.68386E+01   0.72187E-01
   0.68486E+01   0.72577E-01
   0.68486E+01   0.72969E-01
   0.68486E+01   0.73363E-01
   0.68486E+01   0.73760E-01
   0.68486E+01   0.74158E-01
   0.68486E+01   0.74559E-01
   0.68486E+01   0.74962E-01
   0.68586E+01   0.75367E-01
   0.68586E+01   0.75774E-01
   0.68586E+01   0.76183E-01
   0.68586E+01   0.76595E-01
   0.68586E+01   0.77008E-01
   0.68686E+01   0.77424E-01
   0.68686E+01   0.77843E-01
   0.68686E+01   0.78263E-01
   0.68686E+01   0.78686E-01
   0.68686E+01   0.79111E-01
   0.68686E+01   0.79538E-01
   0.68786E+01   0.79968E-01
   0.68786E+01   0.80400E-01
   0.68786E+01   0.80834E-01
   0.68886E+01   0.81271E-01
   0.68886E+01   0.81710E-01
   0.68886E+01   0.82151E-01
   0.68886E+01   0.82595E-01
   0.68886E+01   0.83041E-01
   0.68886E+01   0.83490E-01
   0.68886E+01   0.83941E-01
   0.68886E+01   0.84394E-01
   0.68986E+01   0.84850E-01
   0.68986E+01   0.85309E-01
   0.68986E+01   0.85770E-01
   0.68986E+01   0.86233E-01
   0.69086E+01   0.86699E-01
   0.69086E+01   0.87167E-01
   0.69086E+01   0.87638E-01
   0.69086E+01   0.88111E-01
   0.69086E+01   0.88587E-01
   0.69086E+01   0.89066E-01
   0.69086E+01   0.89547E-01
   0.69186E+01   0.90031E-01
   0.69186E+01   0.90517E-01
   0.69186E+01   0.91006E-01
   0.69186E+01   0.91498E-01
   0.69186E+01   0.91992E-01
   0.69186E+01   0.92489E-01
   0.69286E+01   0.92989E-01
   0.69286E+01   0.93491E-01
   0.69286E+01   0.93996E-01
   0.69286E+01   0.94504E-01
   0.69286E+01   0.95014E-01
   0.69286E+01   0.95528E-01
   0.69286E+01   0.96044E-01
   0.69386E+01   0.96563E-01
   0.69386E+01   0.97084E-01
   0.69386E+01   0.97609E-01
   0.69386E+01   0.98136E-01
   0.69486E+01   0.98666E-01
   0.69486E+01   0.99199E-01
   0.69486E+01   0.99735E-01
   0.69486E+01   0.10027E+00
   0.69486E+01   0.10082E+00
   0.69486E+01   0.10136E+00
   0.69486E+01   0.10191E+00
   0.69486E+01   0.10246E+00
   0.69486E+01   0.10301E+00
   0.69486E+01   0.10357E+00
   0.69486E+01   0.10413E+00
   0.69586E+01   0.10469E+00
   0.69586E+01   0.10526E+00
   0.69586E+01   0.10582E+00
   0.69586E+01   0.10640E+00
   0.69686E+01   0.10697E+00
   0.69686E+01   0.10755E+00
   0.69686E+01   0.10813E+00
   0.69686E+01   0.10871E+00
   0.69686E+01   0.10930E+00
   0.69686E+01   0.10989E+00
   0.69686E+01   0.11049E+00
   0.69686E+01   0.11108E+00
   0.69686E+01   0.11168E+00
   0.69686E+01   0.11229E+00
   0.69786E+01   0.11289E+00
   0.69786E+01   0.11350E+00
   0.69786E+01   0.11411E+00
   0.69786E+01   0.11473E+00
   0.69786E+01   0.11535E+00
   0.69886E+01   0.11597E+00
   0.69886E+01   0.11660E+00
   0.69886E+01   0.11723E+00
   0.69886E+01   0.11786E+00
   0.69886E+01   0.11850E+00
   0.69886E+01   0.11914E+00
   0.69886E+01   0.11978E+00
   0.69986E+01   0.12043E+00
   0.69886E+01   0.12108E+00
   0.69986E+01   0.12174E+00
   0.69986E+01   0.12239E+00
   0.69886E+01   0.12306E+00
   0.69886E+01   0.12372E+00
   0.69886E+01   0.12439E+00
   0.69986E+01   0.12506E+00
   0.69986E+01   0.12574E+00
   0.69986E+01   0.12642E+00
   0.69986E+01   0.12710E+00
   0.69986E+01   0.12778E+00
   0.69986E+01   0.12847E+00
   0.69986E+01   0.12917E+00
   0.70086E+01   0.12987E+00
   0.69986E+01   0.13057E+00
   0.70086E+01   0.13127E+00
   0.70086E+01   0.13198E+00
   0.70086E+01   0.13270E+00
   0.70086E+01   0.13341E+00
   0.70086E+01   0.13413E+00
   0.70086E+01   0.13486E+00
   0.70186E+01   0.13559E+00
   0.70186E+01   0.13632E+00
   0.70186E+01   0.13706E+00
   0.70186E+01   0.13780E+00
   0.70186E+01   0.13854E+00
   0.70186E+01   0.13929E+00
   0.70186E+01   0.14004E+00
   0.70186E+01   0.14080E+00
   0.70186E+01   0.14156E+00
   0.70186E+01   0.14232E+00
   0.70286E+01   0.14309E+00
   0.70286E+01   0.14386E+00
   0.70286E+01   0.14464E+00
   0.70286E+01   0.14542E+00
   0.70286E+01   0.14621E+00
   0.70286E+01   0.14700E+00
   0.70286E+01   0.14779E+00
   0.70286E+01   0.14859E+00
   0.70386E+01   0.14939E+00
   0.70386E+01   0.15020E+00
   0.70386E+01   0.15101E+00
   0.70386E+01   0.15183E+00
   0.70386E+01   0.15265E+00
   0.70386E+01   0.15347E+00
   0.70386E+01   0.15430E+00
   0.70386E+01   0.15514E+00
   0.70386E+01   0.15597E+00
   0.70386E+01   0.15682E+00
   0.70386E+01   0.15766E+00
   0.70386E+01   0.15851E+00
   0.70386E+01   0.15937E+00
   0.70386E+01   0.16023E+00
   0.70386E+01   0.16110E+00
   0.70486E+01   0.16197E+00
   0.70486E+01   0.16284E+00
   0.70486E+01   0.16372E+00
   0.70486E+01   0.16461E+00
   0.70486E+01   0.16550E+00
   0.70486E+01   0.16639E+00
   0.70486E+01   0.16729E+00
   0.70486E+01   0.16819E+00
   0.70486E+01   0.16910E+00
   0.70486E+01   0.17002E+00
   0.70486E+01   0.17093E+00
   0.70486E+01   0.17186E+00
   0.70486E+01   0.17279E+00
   0.70486E+01   0.17372E+00
   0.70486E+01   0.17466E+00
   0.70486E+01   0.17560E+00
   0.70486E+01   0.17655E+00
   0.70486E+01   0.17750E+00
   0.70586E+01   0.17846E+00
   0.70586E+01   0.17943E+00
   0.70586E+01   0.18040E+00
   0.70586E+01   0.18137E+00
   0.70586E+01   0.18235E+00
   0.70586E+01   0.18333E+00
   0.70586E+01   0.18433E+00
   0.70586E+01   0.18532E+00
   0.70586E+01   0.18632E+00
   0.70586E+01   0.18733E+00
   0.70586E+01   0.18834E+00
   0.70586E+01   0.18936E+00
   0.70586E+01   0.19038E+00
   0.70586E+01   0.19141E+00
   0.70686E+01   0.19244E+00
   0.70686E+01   0.19348E+00
   0.70686E+01   0.19453E+00
   0.70686E+01   0.19558E+00
   0.70686E+01   0.19664E+00
   0.70686E+01   0.19770E+00
   0.70686E+01   0.19877E+00
   0.70686E+01   0.19984E+00
   0.70686E+01   0.20092E+00
   0.70686E+01   0.20200E+00
   0.70686E+01   0.20310E+00
   0.70686E+01   0.20419E+00
   0.70686E+01   0.20530E+00
   0.70686E+01   0.20640E+00
   0.70686E+01   0.20752E+00
   0.70686E+01   0.20864E+00
   0.70686E+01   0.20977E+00
   0.70686E+01   0.21090E+00
   0.70686E+01   0.21204E+00
   0.70686E+01   0.21319E+00
   0.70686E+01   0.21434E+00
   0.70686E+01   0.21550E+00
   0.70686E+01   0.21666E+00
   0.70786E+01   0.21783E+00
   0.70786E+01   0.21901E+00
   0.70786E+01   0.22019E+00
   0.70786E+01   0.22138E+00
   0.70686E+01   0.22258E+00
   0.70786E+01   0.22378E+00
   0.70786E+01   0.22499E+00
   0.70786E+01   0.22620E+00
   0.70686E+01   0.22742E+00
   0.70786E+01   0.22865E+00
   0.70786E+01   0.22989E+00
   0.70786E+01   0.23113E+00
   0.70786E+01   0.23238E+00
   0.70786E+01   0.23363E+00
   0.70786E+01   0.23490E+00
   0.70786E+01   0.23616E+00
   0.70786E+01   0.23744E+00
   0.70786E+01   0.23872E+00
   0.70786E+01   0.24001E+00
   0.70786E+01   0.24131E+00
   0.70786E+01   0.24261E+00
   0.70786E+01   0.24392E+00
   0.70786E+01   0.24524E+00
   0.70786E+01   0.24657E+00
   0.70886E+01   0.24790E+00
   0.70786E+01   0.24924E+00
   0.70886E+01   0.25058E+00
   0.70786E+01   0.25194E+00
   0.70786E+01   0.25330E+00
   0.70786E+01   0.25467E+00
   0.70786E+01   0.25604E+00
   0.70786E+01   0.25743E+00
   0.70786E+01   0.25882E+00
   0.70786E+01   0.26021E+00
   0.70786E+01   0.26162E+00
   0.70786E+01   0.26303E+00
   0.70786E+01   0.26445E+00
   0.70786E+01   0.26588E+00
   0.70786E+01   0.26732E+00
   0.70786E+01   0.26876E+00
   0.70786E+01   0.27022E+00
   0.70786E+01   0.27167E+00
   0.70886E+01   0.27314E+00
   0.70886E+01   0.27462E+00
   0.70886E+01   0.27610E+00
   0.70886E+01   0.27759E+00
   0.70886E+01   0.27909E+00
   0.70786E+01   0.28060E+00
   0.70786E+01   0.28212E+00
   0.70786E+01   0.28364E+00
   0.70786E+01   0.28517E+00
   0.70786E+01   0.28671E+00
   0.70886E+01   0.28826E+00
   0.70886E+01   0.28982E+00
   0.70886E+01   0.29138E+00
   0.70886E+01   0.29296E+00
   0.70886E+01   0.29454E+00
   0.70786E+01   0.29613E+00
   0.70786E+01   0.29773E+00
   0.70886E+01   0.29934E+00
   0.70786E+01   0.30096E+00
   0.70786E+01   0.30258E+00
   0.70686E+01   0.30422E+00
   0.70686E+01   0.30586E+00
   0.70786E+01   0.30751E+00
   0.70786E+01   0.30918E+00
   0.70886E+01   0.31085E+00
   0.70886E+01   0.31252E+00
   0.70786E+01   0.31421E+00
   0.70786E+01   0.31591E+00
   0.70786E+01   0.31762E+00
   0.70786E+01   0.31933E+00
   0.70786E+01   0.32106E+00
   0.70786E+01   0.32279E+00
   0.70786E+01   0.32454E+00
   0.70786E+01   0.32629E+00
   0.70786E+01   0.32805E+00
   0.70886E+01   0.32982E+00
   0.70886E+01   0.33161E+00
   0.70886E+01   0.33340E+00
   0.70886E+01   0.33520E+00
   0.70886E+01   0.33701E+00
   0.70886E+01   0.33883E+00
   0.70886E+01   0.34066E+00
   0.70886E+01   0.34250E+00
   0.70886E+01   0.34435E+00
   0.70786E+01   0.34621E+00
   0.70786E+01   0.34808E+00
   0.70786E+01   0.34996E+00
   0.70786E+01   0.35185E+00
   0.70786E+01   0.35375E+00
   0.70786E+01   0.35566E+00
   0.70786E+01   0.35758E+00
   0.70786E+01   0.35952E+00
   0.70886E+01   0.36146E+00
   0.70786E+01   0.36341E+00
   0.70786E+01   0.36537E+00
   0.70786E+01   0.36735E+00
   0.70786E+01   0.36933E+00
   0.70786E+01   0.37133E+00
   0.70786E+01   0.37333E+00
   0.70786E+01   0.37535E+00
   0.70786E+01   0.37738E+00
   0.70886E+01   0.37942E+00
   0.70786E+01   0.38147E+00
   0.70786E+01   0.38353E+00
   0.70786E+01   0.38560E+00
   0.70786E+01   0.38768E+00
   0.70786E+01   0.38978E+00
   0.70786E+01   0.39188E+00
   0.70786E+01   0.39400E+00
   0.70786E+01   0.39613E+00
   0.70786E+01   0.39827E+00
   0.70786E+01   0.40042E+00
   0.70786E+01   0.40258E+00
   0.70786E+01   0.40476E+00
   0.70786E+01   0.40694E+00
   0.70886E+01   0.40914E+00
   0.70886E+01   0.41135E+00
   0.70886E+01   0.41357E+00
   0.70886E+01   0.41581E+00
   0.70886E+01   0.41805E+00
   0.70886E+01   0.42031E+00
   0.70886E+01   0.42258E+00
   0.70886E+01   0.42487E+00
   0.70886E+01   0.42716E+00
   0.70886E+01   0.42947E+00
   0.70886E+01   0.43179E+00
   0.70886E+01   0.43412E+00
   0.70886E+01   0.43647E+00
   0.70886E+01   0.43882E+00
   0.70886E+01   0.44120E+00
   0.70886E+01   0.44358E+00
   0.70886E+01   0.44597E+00
   0.70886E+01   0.44838E+00
   0.70886E+01   0.45081E+00
   0.70886E+01   0.45324E+00
   0.70886E+01   0.45569E+00
   0.70886E+01   0.45815E+00
   0.70886E+01   0.46063E+00
   0.70886E+01   0.46312E+00
   0.70886E+01   0.46562E+00
   0.70886E+01   0.46813E+00
   0.70886E+01   0.47066E+00
   0.70886E+01   0.47320E+00
   0.70886E+01   0.47576E+00
   0.70886E+01   0.47833E+00
   0.70886E+01   0.48091E+00
   0.70886E+01   0.48351E+00
   0.70886E+01   0.48612E+00
   0.70886E+01   0.48875E+00
   0.70886E+01   0.49139E+00
   0.70886E+01   0.49405E+00
   0.70886E+01   0.49671E+00
   0.70886E+01   0.49940E+00
   0.70886E+01   0.50210E+00
   0.70886E+01   0.50481E+00
   0.70886E+01   0.50753E+00
   0.70886E+01   0.51028E+00
   0.70886E+01   0.51303E+00
   0.70886E+01   0.51580E+00
   0.70886E+01   0.51859E+00
   0.70886E+01   0.52139E+00
   0.70886E+01   0.52421E+00
   0.70886E+01   0.52704E+00
   0.70886E+01   0.52989E+00
   0.70886E+01   0.53275E+00
   0.70886E+01   0.53563E+00
   0.70886E+01   0.53852E+00
   0.70886E+01   0.54143E+00
   0.70886E+01   0.54436E+00
   0.70886E+01   0.54730E+00
   0.70886E+01   0.55025E+00
   0.70886E+01   0.55323E+00
   0.70886E+01   0.55621E+00
   0.70886E+01   0.55922E+00
   0.70886E+01   0.56224E+00
   0.70886E+01   0.56528E+00
   0.70886E+01   0.56833E+00
   0.70886E+01   0.57140E+00
   0.70886E+01   0.57449E+00
   0.70886E+01   0.57759E+00
   0.70886E+01   0.58071E+00
   0.70886E+01   0.58385E+00
   0.70886E+01   0.58700E+00
   0.70886E+01   0.59017E+00
   0.70886E+01   0.59336E+00
   0.70886E+01   0.59657E+00
   0.70886E+01   0.59979E+00
   0.70886E+01   0.60303E+00
   0.70886E+01   0.60629E+00
   0.70886E+01   0.60956E+00
   0.70886E+01   0.61286E+00
   0.70886E+01   0.61617E+00
   0.70886E+01   0.61950E+00
   0.70886E+01   0.62284E+00
   0.70886E+01   0.62621E+00
   0.70886E+01   0.62959E+00
   0.70886E+01   0.63299E+00
   0.70886E+01   0.63641E+00
   0.70886E+01   0.63985E+00
   0.70886E+01   0.64330E+00
   0.70886E+01   0.64678E+00
   0.70886E+01   0.65027E+00
   0.70886E+01   0.65379E+00
   0.70886E+01   0.65732E+00
   0.70886E+01   0.66087E+00
   0.70886E+01   0.66444E+00
   0.70886E+01   0.66803E+00
   0.70886E+01   0.67164E+00
   0.70886E+01   0.67527E+00
   0.70886E+01   0.67891E+00
   0.70886E+01   0.68258E+00
   0.70886E+01   0.68627E+00
   0.70886E+01   0.68998E+00
   0.70886E+01   0.69370E+00
   0.70886E+01   0.69745E+00
   0.70886E+01   0.70122E+00
   0.70886E+01   0.70501E+00
   0.70886E+01   0.70881E+00
   0.70886E+01   0.71264E+00
   0.70886E+01   0.71649E+00
   0.70886E+01   0.72036E+00
   0.70886E+01   0.72426E+00
   0.70886E+01   0.72817E+00
   0.70886E+01   0.73210E+00
   0.70886E+01   0.73606E+00
   0.70886E+01   0.74003E+00
   0.70886E+01   0.74403E+00
   0.70886E+01   0.74805E+00
   0.70786E+01   0.75209E+00
   0.70786E+01   0.75615E+00
   0.70786E+01   0.76024E+00
   0.70786E+01   0.76435E+00
   0.70786E+01   0.76847E+00
   0.70786E+01   0.77263E+00
   0.70786E+01   0.77680E+00
   0.70786E+01   0.78100E+00
   0.70786E+01   0.78522E+00
   0.70786E+01   0.78946E+00
   0.70786E+01   0.79372E+00
   0.70786E+01   0.79801E+00
   0.70786E+01   0.80232E+00
   0.70786E+01   0.80665E+00
   0.70786E+01   0.81101E+00
   0.70786E+01   0.81539E+00
   0.70786E+01   0.81980E+00
   0.70786E+01   0.82423E+00
   0.70786E+01   0.82868E+00
   0.70786E+01   0.83316E+00
   0.70786E+01   0.83766E+00
   0.70786E+01   0.84218E+00
   0.70786E+01   0.84673E+00
   0.70786E+01   0.85131E+00
   0.70786E+01   0.85590E+00
   0.70786E+01   0.86053E+00
   0.70786E+01   0.86518E+00
   0.70786E+01   0.86985E+00
   0.70786E+01   0.87455E+00
   0.70786E+01   0.87927E+00
   0.70786E+01   0.88402E+00
   0.70786E+01   0.88880E+00
   0.70786E+01   0.89360E+00
   0.70786E+01   0.89843E+00
   0.70786E+01   0.90328E+00
   0.70786E+01   0.90816E+00
   0.70786E+01   0.91307E+00
   0.70786E+01   0.91800E+00
   0.70786E+01   0.92296E+00
   0.70786E+01   0.92795E+00
   0.70786E+01   0.93296E+00
   0.70786E+01   0.93800E+00
   0.70786E+01   0.94307E+00
   0.70686E+01   0.94816E+00
   0.70686E+01   0.95328E+00
   0.70686E+01   0.95843E+00
   0.70686E+01   0.96361E+00
   0.70686E+01   0.96881E+00
   0.70686E+01   0.97405E+00
   0.70686E+01   0.97931E+00
   0.70686E+01   0.98460E+00
   0.70686E+01   0.98992E+00
   0.70686E+01   0.99527E+00
   0.70686E+01   0.10006E+01
   0.70686E+01   0.10060E+01
   0.70686E+01   0.10115E+01
   0.70686E+01   0.10169E+01
   0.70686E+01   0.10224E+01
   0.70686E+01   0.10280E+01
   0.70686E+01   0.10335E+01
   0.70686E+01   0.10391E+01
   0.70686E+01   0.10447E+01
   0.70686E+01   0.10504E+01
   0.70686E+01   0.10560E+01
   0.70686E+01   0.10617E+01
   0.70686E+01   0.10675E+01
   0.70686E+01   0.10732E+01
   0.70686E+01   0.10790E+01
   0.70686E+01   0.10849E+01
   0.70686E+01   0.10907E+01
   0.70686E+01   0.10966E+01
   0.70686E+01   0.11025E+01
   0.70686E+01   0.11085E+01
   0.70686E+01   0.11145E+01
   0.70586E+01   0.11205E+01
   0.70586E+01   0.11266E+01
   0.70586E+01   0.11326E+01
   0.70586E+01   0.11388E+01
   0.70586E+01   0.11449E+01
   0.70686E+01   0.11511E+01
   0.70686E+01   0.11573E+01
   0.70686E+01   0.11636E+01
   0.70686E+01   0.11699E+01
   0.70686E+01   0.11762E+01
   0.70586E+01   0.11825E+01
   0.70586E+01   0.11889E+01
   0.70586E+01   0.11953E+01
   0.70586E+01   0.12018E+01
   0.70586E+01   0.12083E+01
   0.70586E+01   0.12148E+01
   0.70586E+01   0.12214E+01
   0.70586E+01   0.12280E+01
   0.70586E+01   0.12346E+01
   0.70586E+01   0.12413E+01
   0.70586E+01   0.12480E+01
   0.70586E+01   0.12547E+01
   0.70586E+01   0.12615E+01
   0.70586E+01   0.12683E+01
   0.70586E+01   0.12752E+01
   0.70586E+01   0.12821E+01
   0.70586E+01   0.12890E+01
   0.70586E+01   0.12960E+01
   0.70586E+01   0.13030E+01
   0.70486E+01   0.13100E+01
   0.70486E+01   0.13171E+01
   0.70486E+01   0.13242E+01
   0.70486E+01   0.13313E+01
   0.70486E+01   0.13385E+01
   0.70486E+01   0.13458E+01
   0.70486E+01   0.13530E+01
   0.70486E+01   0.13603E+01
   0.70486E+01   0.13677E+01
   0.70486E+01   0.13751E+01
   0.70486E+01   0.13825E+01
   0.70486E+01   0.13900E+01
   0.70486E+01   0.13975E+01
   0.70486E+01   0.14050E+01
   0.70486E+01   0.14126E+01
   0.70486E+01   0.14203E+01
   0.70486E+01   0.14279E+01
   0.70486E+01   0.14356E+01
   0.70486E+01   0.14434E+01
   0.70486E+01   0.14512E+01
   0.70486E+01   0.14590E+01
   0.70486E+01   0.14669E+01
   0.70486E+01   0.14748E+01
   0.70486E+01   0.14828E+01
   0.70486E+01   0.14908E+01
   0.70486E+01   0.14989E+01
   0.70386E+01   0.15070E+01
   0.70486E+01   0.15151E+01
   0.70486E+01   0.15233E+01
   0.70386E+01   0.15315E+01
   0.70386E+01   0.15398E+01
   0.70386E+01   0.15481E+01
   0.70386E+01   0.15565E+01
   0.70386E+01   0.15649E+01
   0.70386E+01   0.15733E+01
   0.70386E+01   0.15818E+01
   0.70386E+01   0.15904E+01
   0.70386E+01   0.15990E+01
   0.70386E+01   0.16076E+01
   0.70386E+01   0.16163E+01
   0.70386E+01   0.16250E+01
   0.70386E+01   0.16338E+01
   0.70386E+01   0.16426E+01
   0.70386E+01   0.16515E+01
   0.70386E+01   0.16604E+01
   0.70386E+01   0.16694E+01
   0.70386E+01   0.16784E+01
   0.70386E+01   0.16875E+01
   0.70386E+01   0.16966E+01
   0.70386E+01   0.17058E+01
   0.70286E+01   0.17150E+01
   0.70286E+01   0.17242E+01
   0.70286E+01   0.17336E+01
   0.70286E+01   0.17429E+01
   0.70386E+01   0.17523E+01
   0.70286E+01   0.17618E+01
   0.70286E+01   0.17713E+01
   0.70286E+01   0.17809E+01
   0.70286E+01   0.17905E+01
   0.70286E+01   0.18002E+01
   0.70286E+01   0.18099E+01
   0.70286E+01   0.18197E+01
   0.70286E+01   0.18295E+01
   0.70286E+01   0.18394E+01
   0.70286E+01   0.18493E+01
   0.70286E+01   0.18593E+01
   0.70286E+01   0.18694E+01
   0.70286E+01   0.18795E+01
   0.70286E+01   0.18896E+01
   0.70286E+01   0.18998E+01
   0.70286E+01   0.19101E+01
   0.70286E+01   0.19204E+01
   0.70286E+01   0.19308E+01
   0.70186E+01   0.19412E+01
   0.70186E+01   0.19517E+01
   0.70186E+01   0.19622E+01
   0.70286E+01   0.19728E+01
   0.70186E+01   0.19835E+01
   0.70286E+01   0.19942E+01
   0.70186E+01   0.20050E+01
   0.70286E+01   0.20158E+01
   0.70186E+01   0.20267E+01
   0.70186E+01   0.20377E+01
   0.70186E+01   0.20487E+01
   0.70186E+01   0.20597E+01
   0.70186E+01   0.20709E+01
   0.70186E+01   0.20821E+01
   0.70186E+01   0.20933E+01
   0.70186E+01   0.21046E+01
   0.70186E+01   0.21160E+01
   0.70186E+01   0.21274E+01
   0.70186E+01   0.21389E+01
   0.70186E+01   0.21505E+01
   0.70186E+01   0.21621E+01
   0.70186E+01   0.21738E+01
   0.70186E+01   0.21855E+01
   0.70186E+01   0.21973E+01
   0.70186E+01   0.22092E+01
   0.70186E+01   0.22211E+01
   0.70086E+01   0.22331E+01
   0.70086E+01   0.22452E+01
   0.70086E+01   0.22573E+01
   0.70086E+01   0.22695E+01
   0.70086E+01   0.22817E+01
   0.70086E+01   0.22941E+01
   0.70086E+01   0.23065E+01
   0.70086E+01   0.23189E+01
   0.70086E+01   0.23315E+01
   0.70086E+01   0.23441E+01
   0.70086E+01   0.23567E+01
   0.70086E+01   0.23694E+01
   0.70086E+01   0.23822E+01
   0.70086E+01   0.23951E+01
   0.70086E+01   0.24081E+01
   0.70086E+01   0.24211E+01
   0.70086E+01   0.24341E+01
   0.70086E+01   0.24473E+01
   0.70086E+01   0.24605E+01
   0.70086E+01   0.24738E+01
   0.70086E+01   0.24872E+01
   0.70086E+01   0.25006E+01
   0.70086E+01   0.25141E+01
   0.70086E+01   0.25277E+01
   0.70086E+01   0.25413E+01
   0.70086E+01   0.25551E+01
   0.70086E+01   0.25689E+01
   0.70086E+01   0.25828E+01
   0.70086E+01   0.25967E+01
   0.70086E+01   0.26107E+01
   0.70086E+01   0.26248E+01
   0.69986E+01   0.26390E+01
   0.69986E+01   0.26533E+01
   0.70086E+01   0.26676E+01
   0.70086E+01   0.26820E+01
   0.70086E+01   0.26965E+01
   0.70086E+01   0.27111E+01
   0.69986E+01   0.27257E+01
   0.69986E+01   0.27404E+01
   0.69986E+01   0.27552E+01
   0.69986E+01   0.27701E+01
   0.69986E+01   0.27851E+01
   0.69986E+01   0.28001E+01
   0.69986E+01   0.28153E+01
   0.69986E+01   0.28305E+01
   0.69986E+01   0.28458E+01
   0.69986E+01   0.28611E+01
   0.69986E+01   0.28766E+01
   0.69986E+01   0.28921E+01
   0.69986E+01   0.29078E+01
   0.69986E+01   0.29235E+01
   0.69986E+01   0.29393E+01
   0.69986E+01   0.29551E+01
   0.69986E+01   0.29711E+01
   0.69986E+01   0.29872E+01
   0.69986E+01   0.30033E+01
   0.69886E+01   0.30195E+01
   0.69886E+01   0.30358E+01
   0.69886E+01   0.30522E+01
   0.69886E+01   0.30687E+01
   0.69886E+01   0.30853E+01
   0.69886E+01   0.31020E+01
   0.69886E+01   0.31187E+01
   0.69886E+01   0.31356E+01
   0.69886E+01   0.31525E+01
   0.69886E+01   0.31695E+01
   0.69886E+01   0.31867E+01
   0.69886E+01   0.32039E+01
   0.69886E+01   0.32212E+01
   0.69886E+01   0.32386E+01
   0.69886E+01   0.32561E+01
   0.69886E+01   0.32737E+01
   0.69886E+01   0.32913E+01
   0.69886E+01   0.33091E+01
   0.69886E+01   0.33270E+01
   0.69886E+01   0.33450E+01
   0.69886E+01   0.33630E+01
   0.69886E+01   0.33812E+01
   0.69886E+01   0.33995E+01
   0.69786E+01   0.34178E+01
   0.69786E+01   0.34363E+01
   0.69886E+01   0.34549E+01
   0.69786E+01   0.34735E+01
   0.69786E+01   0.34923E+01
   0.69786E+01   0.35112E+01
   0.69786E+01   0.35301E+01
   0.69886E+01   0.35492E+01
   0.69786E+01   0.35684E+01
   0.69786E+01   0.35877E+01
   0.69786E+01   0.36070E+01
   0.69786E+01   0.36265E+01
   0.69786E+01   0.36461E+01
   0.69786E+01   0.36658E+01
   0.69786E+01   0.36856E+01
   0.69786E+01   0.37055E+01
   0.69786E+01   0.37255E+01
   0.69786E+01   0.37457E+01
   0.69786E+01   0.37659E+01
   0.69786E+01   0.37862E+01
   0.69786E+01   0.38067E+01
   0.69786E+01   0.38273E+01
   0.69786E+01   0.38479E+01
   0.69786E+01   0.38687E+01
   0.69786E+01   0.38896E+01
   0.69786E+01   0.39106E+01
   0.69686E+01   0.39318E+01
   0.69686E+01   0.39530E+01
   0.69786E+01   0.39744E+01
   0.69786E+01   0.39958E+01
   0.69686E+01   0.40174E+01
   0.69686E+01   0.40391E+01
   0.69686E+01   0.40609E+01
   0.69686E+01   0.40829E+01
   0.69686E+01   0.41049E+01
   0.69686E+01   0.41271E+01
   0.69686E+01   0.41494E+01
   0.69686E+01   0.41718E+01
   0.69686E+01   0.41944E+01
   0.69686E+01   0.42170E+01
   0.69686E+01   0.42398E+01
   0.69686E+01   0.42627E+01
   0.69686E+01   0.42857E+01
   0.69686E+01   0.43089E+01
   0.69686E+01   0.43322E+01
   0.69686E+01   0.43556E+01
   0.69686E+01   0.43791E+01
   0.69686E+01   0.44027E+01
   0.69686E+01   0.44265E+01
   0.69686E+01   0.44504E+01
   0.69686E+01   0.44745E+01
   0.69686E+01   0.44986E+01
   0.69686E+01   0.45230E+01
   0.69686E+01   0.45474E+01
   0.69686E+01   0.45719E+01
   0.69686E+01   0.45966E+01
   0.69686E+01   0.46215E+01
   0.69686E+01   0.46464E+01
   0.69686E+01   0.46715E+01
   0.69686E+01   0.46968E+01
   0.69686E+01   0.47222E+01
   0.69686E+01   0.47477E+01
   0.69686E+01   0.47733E+01
   0.69686E+01   0.47991E+01
   0.69686E+01   0.48250E+01
   0.69586E+01   0.48511E+01
   0.69586E+01   0.48773E+01
   0.69586E+01   0.49036E+01
   0.69586E+01   0.49301E+01
   0.69586E+01   0.49568E+01
   0.69586E+01   0.49835E+01
   0.69586E+01   0.50105E+01
   0.69586E+01   0.50375E+01
   0.69586E+01   0.50647E+01
   0.69586E+01   0.50921E+01
   0.69586E+01   0.51196E+01
   0.69586E+01   0.51473E+01
   0.69586E+01   0.51751E+01
   0.69586E+01   0.52030E+01
   0.69586E+01   0.52311E+01
   0.69586E+01   0.52594E+01
   0.69586E+01   0.52878E+01
   0.69586E+01   0.53164E+01
   0.69586E+01   0.53451E+01
   0.69586E+01   0.53740E+01
   0.69586E+01   0.54030E+01
   0.69586E+01   0.54322E+01
   0.69586E+01   0.54615E+01
   0.69586E+01   0.54910E+01
   0.69586E+01   0.55207E+01
   0.69586E+01   0.55505E+01
   0.69586E+01   0.55805E+01
   0.69586E+01   0.56107E+01
   0.69586E+01   0.56410E+01
   0.69586E+01   0.56714E+01
   0.69586E+01   0.57021E+01
   0.69586E+01   0.57329E+01
   0.69586E+01   0.57638E+01
   0.69586E+01   0.57950E+01
   0.69586E+01   0.58263E+01
   0.69586E+01   0.58578E+01
   0.69486E+01   0.58894E+01
   0.69486E+01   0.59212E+01
   0.69486E+01   0.59532E+01
   0.69586E+01   0.59854E+01
   0.69486E+01   0.60177E+01
   0.69486E+01   0.60502E+01
   0.69486E+01   0.60829E+01
   0.69486E+01   0.61158E+01
   0.69486E+01   0.61488E+01
   0.69486E+01   0.61820E+01
   0.69486E+01   0.62154E+01
   0.69486E+01   0.62490E+01
   0.69486E+01   0.62827E+01
   0.69486E+01   0.63167E+01
   0.69486E+01   0.63508E+01
   0.69486E+01   0.63851E+01
   0.69486E+01   0.64196E+01
   0.69486E+01   0.64543E+01
   0.69486E+01   0.64892E+01
   0.69486E+01   0.65242E+01
   0.69486E+01   0.65595E+01
   0.69486E+01   0.65949E+01
   0.69486E+01   0.66305E+01
   0.69486E+01   0.66663E+01
   0.69486E+01   0.67023E+01
   0.69486E+01   0.67386E+01
   0.69486E+01   0.67750E+01
   0.69486E+01   0.68116E+01
   0.69486E+01   0.68484E+01
   0.69486E+01   0.68853E+01
   0.69486E+01   0.69225E+01
   0.69486E+01   0.69599E+01
   0.69386E+01   0.69975E+01
   0.69386E+01   0.70353E+01
   0.69386E+01   0.70733E+01
   0.69386E+01   0.71116E+01
   0.69386E+01   0.71500E+01
   0.69386E+01   0.71886E+01
   0.69386E+01   0.72274E+01
   0.69386E+01   0.72665E+01
   0.69386E+01   0.73057E+01
   0.69386E+01   0.73452E+01
   0.69386E+01   0.73849E+01
   0.69386E+01   0.74248E+01
   0.69386E+01   0.74649E+01
   0.69386E+01   0.75052E+01
   0.69386E+01   0.75457E+01
   0.69386E+01   0.75865E+01
   0.69386E+01   0.76275E+01
   0.69386E+01   0.76687E+01
   0.69386E+01   0.77101E+01
   0.69386E+01   0.77518E+01
   0.69386E+01   0.77937E+01
   0.69386E+01   0.78358E+01
   0.69386E+01   0.78781E+01
   0.69386E+01   0.79206E+01
   0.69386E+01   0.79634E+01
   0.69386E+01   0.80065E+01
   0.69386E+01   0.80497E+01
   0.69386E+01   0.80932E+01
   0.69386E+01   0.81369E+01
   0.69386E+01   0.81809E+01
   0.69386E+01   0.82251E+01
   0.69386E+01   0.82695E+01
   0.69386E+01   0.83142E+01
   0.69386E+01   0.83591E+01
   0.69386E+01   0.84042E+01
   0.69386E+01   0.84496E+01
   0.69386E+01   0.84953E+01
   0.69386E+01   0.85412E+01
   0.69386E+01   0.85873E+01
   0.69386E+01   0.86337E+01
   0.69386E+01   0.86803E+01
   0.69386E+01   0.87272E+01
   0.69386E+01   0.87744E+01
   0.69386E+01   0.88218E+01
   0.69386E+01   0.88694E+01
   0.69386E+01   0.89174E+01
   0.69386E+01   0.89655E+01
   0.69386E+01   0.90140E+01
   0.69386E+01   0.90627E+01
   0.69386E+01   0.91116E+01
   0.69386E+01   0.91608E+01
   0.69386E+01   0.92103E+01
   0.69386E+01   0.92601E+01
   0.69386E+01   0.93101E+01
   0.69286E+01   0.93604E+01
   0.69386E+01   0.94110E+01
   0.69286E+01   0.94618E+01
   0.69286E+01   0.95129E+01
   0.69286E+01   0.95643E+01
   0.69286E+01   0.96160E+01
   0.69286E+01   0.96679E+01
   0.69286E+01   0.97201E+01
   0.69286E+01   0.97727E+01
   0.69286E+01   0.98254E+01
   0.69286E+01   0.98785E+01
   0.69286E+01   0.99319E+01
   0.69286E+01   0.99855E+01
   0.69286E+01   0.10039E+02
   0.69286E+01   0.10094E+02
   0.69286E+01   0.10148E+02
   0.69286E+01   0.10203E+02
   0.69286E+01   0.10258E+02
   0.69286E+01   0.10314E+02
   0.69286E+01   0.10369E+02
   0.69286E+01   0.10425E+02
   0.69286E+01   0.10482E+02
   0.69286E+01   0.10538E+02
   0.69286E+01   0.10595E+02
   0.69286E+01   0.10652E+02
   0.69286E+01   0.10710E+02
   0.69286E+01   0.10768E+02
   0.69286E+01   0.10826E+02
   0.69286E+01   0.10884E+02
   0.69286E+01   0.10943E+02
   0.69286E+01   0.11002E+02
   0.69286E+01   0.11062E+02
   0.69286E+01   0.11122E+02
   0.69286E+01   0.11182E+02
   0.69286E+01   0.11242E+02
   0.69286E+01   0.11303E+02
   0.69286E+01   0.11364E+02
   0.69286E+01   0.11425E+02
   0.69286E+01   0.11487E+02
   0.69286E+01   0.11549E+02
   0.69286E+01   0.11611E+02
   0.69286E+01   0.11674E+02
   0.69286E+01   0.11737E+02
   0.69286E+01   0.11801E+02
   0.69286E+01   0.11864E+02
   0.69286E+01   0.11928E+02
   0.69286E+01   0.11993E+02
   0.69286E+01   0.12058E+02
   0.69286E+01   0.12123E+02
   0.69286E+01   0.12188E+02
   0.69286E+01   0.12254E+02
   0.69286E+01   0.12320E+02
   0.69286E+01   0.12387E+02
   0.69286E+01   0.12454E+02
   0.69286E+01   0.12521E+02
   0.69286E+01   0.12589E+02
   0.69286E+01   0.12657E+02
   0.69286E+01   0.12725E+02
   0.69286E+01   0.12794E+02
   0.69286E+01   0.12863E+02
   0.69286E+01   0.12932E+02
   0.69286E+01   0.13002E+02
   0.69286E+01   0.13073E+02
   0.69286E+01   0.13143E+02
   0.69286E+01   0.13214E+02
   0.69286E+01   0.13286E+02
   0.69286E+01   0.13357E+02
   0.69286E+01   0.13430E+02
   0.69286E+01   0.13502E+02
   0.69286E+01   0.13575E+02
   0.69286E+01   0.13648E+02
   0.69286E+01   0.13722E+02
   0.69286E+01   0.13796E+02
   0.69286E+01   0.13871E+02
   0.69286E+01   0.13946E+02
   0.69286E+01   0.14021E+02
   0.69286E+01   0.14097E+02
   0.69286E+01   0.14173E+02
   0.69286E+01   0.14249E+02
   0.69286E+01   0.14326E+02
   0.69286E+01   0.14404E+02
   0.69286E+01   0.14482E+02
   0.69286E+01   0.14560E+02
   0.69286E+01   0.14639E+02
   0.69286E+01   0.14718E+02
   0.69286E+01   0.14797E+02
   0.69286E+01   0.14877E+02
   0.69286E+01   0.14957E+02
   0.69286E+01   0.15038E+02
   0.69286E+01   0.15119E+02
   0.69286E+01   0.15201E+02
   0.69286E+01   0.15283E+02
   0.69286E+01   0.15366E+02
   0.69286E+01   0.15449E+02
   0.69286E+01   0.15532E+02
   0.69286E+01   0.15616E+02
   0.69286E+01   0.15701E+02
   0.69286E+01   0.15785E+02
   0.69286E+01   0.15871E+02
   0.69286E+01   0.15956E+02
   0.69286E+01   0.16043E+02
   0.69286E+01   0.16129E+02
   0.69286E+01   0.16216E+02
   0.69286E+01   0.16304E+02
   0.69286E+01   0.16392E+02
   0.69286E+01   0.16481E+02
   0.69286E+01   0.16570E+02
   0.69286E+01   0.16659E+02
   0.69286E+01   0.16749E+02
   0.69286E+01   0.16840E+02
   0.69286E+01   0.16931E+02
   0.69186E+01   0.17022E+02
   0.69286E+01   0.17114E+02
   0.69286E+01   0.17206E+02
   0.69186E+01   0.17299E+02
   0.69286E+01   0.17393E+02
   0.69286E+01   0.17487E+02
   0.69286E+01   0.17581E+02
   0.69286E+01   0.17676E+02
   0.69286E+01   0.17772E+02
   0.69186E+01   0.17868E+02
   0.69186E+01   0.17964E+02
   0.69186E+01   0.18061E+02
   0.69186E+01   0.18159E+02
   0.69286E+01   0.18257E+02
   0.69186E+01   0.18356E+02
   0.69186E+01   0.18455E+02
   0.69286E+01   0.18554E+02
   0.69186E+01   0.18655E+02
   0.69186E+01   0.18755E+02
   0.69186E+01   0.18857E+02
   0.69186E+01   0.18959E+02
   0.69286E+01   0.19061E+02
   0.69186E+01   0.19164E+02
   0.69286E+01   0.19268E+02
   0.69286E+01   0.19372E+02
   0.69286E+01   0.19476E+02
   0.69286E+01   0.19581E+02
   0.69286E+01   0.19687E+02
   0.69286E+01   0.19794E+02
   0.69186E+01   0.19901E+02
   0.69286E+01   0.20008E+02
   0.69286E+01   0.20116E+02
   0.69286E+01   0.20225E+02
   0.69286E+01   0.20334E+02
   0.69286E+01   0.20444E+02
   0.69186E+01   0.20554E+02
   0.69186E+01   0.20665E+02
   0.69286E+01   0.20777E+02
   0.69286E+01   0.20889E+02
   0.69286E+01   0.21002E+02
   0.69186E+01   0.21116E+02
   0.69286E+01   0.21230E+02
   0.69186E+01   0.21344E+02
   0.69286E+01   0.21460E+02
   0.69286E+01   0.21576E+02
   0.69286E+01   0.21692E+02
   0.69286E+01   0.21809E+02
   0.69286E+01   0.21927E+02
   0.69286E+01   0.22046E+02
   0.69286E+01   0.22165E+02
   0.69286E+01   0.22284E+02
   0.69286E+01   0.22405E+02
   0.69186E+01   0.22526E+02
   0.69286E+01   0.22648E+02
   0.69286E+01   0.22770E+02
   0.69286E+01   0.22893E+02
   0.69186E+01   0.23017E+02
   0.69186E+01   0.23141E+02
   0.69286E+01   0.23266E+02
   0.69286E+01   0.23392E+02
   0.69286E+01   0.23518E+02
   0.69286E+01   0.23645E+02
   0.69286E+01   0.23773E+02
   0.69286E+01   0.23901E+02
   0.69286E+01   0.24030E+02
   0.69286E+01   0.24160E+02
   0.69286E+01   0.24291E+02
   0.69286E+01   0.24422E+02
   0.69286E+01   0.24554E+02
   0.69286E+01   0.24686E+02
   0.69286E+01   0.24820E+02
   0.69286E+01   0.24954E+02
   0.69286E+01   0.25089E+02
   0.69286E+01   0.25224E+02
   0.69286E+01   0.25360E+02
   0.69286E+01   0.25497E+02
   0.69286E+01   0.25635E+02
   0.69286E+01   0.25774E+02
   0.69286E+01   0.25913E+02
   0.69286E+01   0.26053E+02
   0.69286E+01   0.26194E+02
   0.69286E+01   0.26335E+02
   0.69286E+01   0.26477E+02
   0.69286E+01   0.26620E+02
   0.69286E+01   0.26764E+02
   0.69286E+01   0.26909E+02
   0.69286E+01   0.27054E+02
   0.69286E+01   0.27200E+02
   0.69286E+01   0.27347E+02
   0.69286E+01   0.27495E+02
   0.69286E+01   0.27643E+02
   0.69186E+01   0.27793E+02
   0.69186E+01   0.27943E+02
   0.69186E+01   0.28094E+02
   0.69286E+01   0.28246E+02
   0.69286E+01   0.28398E+02
   0.69286E+01   0.28552E+02
   0.69286E+01   0.28706E+02
   0.69286E+01   0.28861E+02
   0.69286E+01   0.29017E+02
   0.69286E+01   0.29174E+02
   0.69186E+01   0.29331E+02
   0.69286E+01   0.29490E+02
   0.69286E+01   0.29649E+02
   0.69286E+01   0.29809E+02
   0.69286E+01   0.29970E+02
   0.69286E+01   0.30132E+02
   0.69286E+01   0.30295E+02
   0.69286E+01   0.30459E+02
   0.69286E+01   0.30623E+02
   0.69186E+01   0.30789E+02
   0.69286E+01   0.30955E+02
   0.69286E+01   0.31122E+02
   0.69286E+01   0.31290E+02
   0.69286E+01   0.31459E+02
   0.69286E+01   0.31629E+02
   0.69186E+01   0.31800E+02
   0.69286E+01   0.31972E+02
   0.69286E+01   0.32145E+02
   0.69286E+01   0.32318E+02
   0.69286E+01   0.32493E+02
   0.69286E+01   0.32668E+02
   0.69186E+01   0.32845E+02
   0.69286E+01   0.33022E+02
   0.69286E+01   0.33201E+02
   0.69286E+01   0.33380E+02
   0.69286E+01   0.33560E+02
   0.69286E+01   0.33742E+02
   0.69286E+01   0.33924E+02
   0.69286E+01   0.34107E+02
   0.69286E+01   0.34291E+02
   0.69286E+01   0.34477E+02
   0.69286E+01   0.34663E+02
   0.69286E+01   0.34850E+02
   0.69286E+01   0.35038E+02
   0.69286E+01   0.35228E+02
   0.69286E+01   0.35418E+02
   0.69286E+01   0.35609E+02
   0.69286E+01   0.35802E+02
   0.69286E+01   0.35995E+02
   0.69286E+01   0.36189E+02
   0.69286E+01   0.36385E+02
   0.69286E+01   0.36582E+02
   0.69286E+01   0.36779E+02
   0.69286E+01   0.36978E+02
   0.69286E+01   0.37178E+02
   0.69286E+01   0.37378E+02
   0.69286E+01   0.37580E+02
   0.69286E+01   0.37783E+02
   0.69286E+01   0.37987E+02
   0.69286E+01   0.38193E+02
   0.69286E+01   0.38399E+02
   0.69286E+01   0.38606E+02
   0.69286E+01   0.38815E+02
   0.69286E+01   0.39025E+02
   0.69286E+01   0.39236E+02
   0.69286E+01   0.39447E+02
   0.69286E+01   0.39661E+02
   0.69286E+01   0.39875E+02
   0.69286E+01   0.40090E+02
   0.69286E+01   0.40307E+02
   0.69286E+01   0.40525E+02
   0.69286E+01   0.40743E+02
   0.69286E+01   0.40964E+02
   0.69286E+01   0.41185E+02
   0.69286E+01   0.41407E+02
   0.69286E+01   0.41631E+02
   0.69286E+01   0.41856E+02
   0.69286E+01   0.42082E+02
   0.69286E+01   0.42309E+02
   0.69286E+01   0.42538E+02
   0.69286E+01   0.42768E+02
   0.69286E+01   0.42999E+02
   0.69286E+01   0.43231E+02
   0.69286E+01   0.43465E+02
   0.69286E+01   0.43699E+02
   0.69286E+01   0.43935E+02
   0.69286E+01   0.44173E+02
   0.69286E+01   0.44411E+02
   0.69286E+01   0.44651E+02
   0.69286E+01   0.44893E+02
   0.69286E+01   0.45135E+02
   0.69286E+01   0.45379E+02
   0.69286E+01   0.45624E+02
   0.69286E+01   0.45870E+02
   0.69286E+01   0.46118E+02
   0.69286E+01   0.46367E+02
   0.69286E+01   0.46618E+02
   0.69286E+01   0.46870E+02
   0.69286E+01   0.47123E+02
   0.69286E+01   0.47377E+02
   0.69286E+01   0.47633E+02
   0.69286E+01   0.47891E+02
   0.69286E+01   0.48149E+02
   0.69286E+01   0.48410E+02
   0.69286E+01   0.48671E+02
   0.69286E+01   0.48934E+02
   0.69286E+01   0.49198E+02
   0.69286E+01   0.49464E+02
   0.69286E+01   0.49731E+02


==> anc/Figure5/1outP0_R_m10_m6_y10_rc3_stable.dat <==
   0.30094E+01   0.13672E-04
   0.36593E+01   0.13746E-04
   0.41592E+01   0.13821E-04
   0.46091E+01   0.13895E-04
   0.50090E+01   0.13970E-04
   0.54089E+01   0.14046E-04
   0.57588E+01   0.14122E-04
   0.61588E+01   0.14198E-04
   0.65587E+01   0.14275E-04
   0.69086E+01   0.14352E-04
   0.72585E+01   0.14429E-04
   0.76085E+01   0.14507E-04
   0.79584E+01   0.14586E-04
   0.82583E+01   0.14664E-04
   0.85583E+01   0.14744E-04
   0.88582E+01   0.14823E-04
   0.91582E+01   0.14903E-04
   0.94081E+01   0.14984E-04
   0.96581E+01   0.15065E-04
   0.98580E+01   0.15146E-04
   0.10108E+02   0.15228E-04
   0.10308E+02   0.15310E-04
   0.10458E+02   0.15393E-04
   0.10658E+02   0.15476E-04
   0.10808E+02   0.15560E-04
   0.10958E+02   0.15644E-04
   0.11058E+02   0.15728E-04
   0.11208E+02   0.15813E-04
   0.11308E+02   0.15899E-04
   0.11408E+02   0.15985E-04
   0.11508E+02   0.16071E-04
   0.11608E+02   0.16158E-04
   0.11708E+02   0.16245E-04
   0.11808E+02   0.16333E-04
   0.11858E+02   0.16421E-04
   0.11908E+02   0.16510E-04
   0.12008E+02   0.16599E-04
   0.12058E+02   0.16689E-04
   0.12108E+02   0.16779E-04
   0.12158E+02   0.16869E-04
   0.12208E+02   0.16961E-04
   0.12258E+02   0.17052E-04
   0.12308E+02   0.17144E-04
   0.12358E+02   0.17237E-04
   0.12408E+02   0.17330E-04
   0.12408E+02   0.17424E-04
   0.12458E+02   0.17518E-04
   0.12507E+02   0.17612E-04
   0.12507E+02   0.17708E-04
   0.12557E+02   0.17803E-04
   0.12557E+02   0.17899E-04
   0.12607E+02   0.17996E-04
   0.12607E+02   0.18093E-04
   0.12657E+02   0.18191E-04
   0.12657E+02   0.18289E-04
   0.12657E+02   0.18388E-04
   0.12707E+02   0.18487E-04
   0.12707E+02   0.18587E-04
   0.12707E+02   0.18688E-04
   0.12757E+02   0.18789E-04
   0.12757E+02   0.18890E-04
   0.12757E+02   0.18992E-04
   0.12757E+02   0.19095E-04
   0.12807E+02   0.19198E-04
   0.12807E+02   0.19302E-04
   0.12807E+02   0.19406E-04
   0.12807E+02   0.19511E-04
   0.12807E+02   0.19616E-04
   0.12857E+02   0.19722E-04
   0.12857E+02   0.19829E-04
   0.12857E+02   0.19936E-04
   0.12857E+02   0.20043E-04
   0.12857E+02   0.20152E-04
   0.12857E+02   0.20261E-04
   0.12857E+02   0.20370E-04
   0.12907E+02   0.20480E-04
   0.12907E+02   0.20591E-04
   0.12907E+02   0.20702E-04
   0.12907E+02   0.20814E-04
   0.12907E+02   0.20926E-04
   0.12907E+02   0.21039E-04
   0.12907E+02   0.21153E-04
   0.12907E+02   0.21267E-04
   0.12907E+02   0.21382E-04
   0.12907E+02   0.21498E-04
   0.12907E+02   0.21614E-04
   0.12907E+02   0.21731E-04
   0.12907E+02   0.21848E-04
   0.12907E+02   0.21966E-04
   0.12907E+02   0.22085E-04
   0.12907E+02   0.22204E-04
   0.12907E+02   0.22324E-04
   0.12907E+02   0.22444E-04
   0.12907E+02   0.22566E-04
   0.12907E+02   0.22688E-04
   0.12907E+02   0.22810E-04
   0.12907E+02   0.22933E-04
   0.12907E+02   0.23057E-04
   0.12907E+02   0.23182E-04
   0.12907E+02   0.23307E-04
   0.12907E+02   0.23433E-04
   0.12907E+02   0.23560E-04
   0.12907E+02   0.23687E-04
   0.12907E+02   0.23815E-04
   0.12907E+02   0.23943E-04
   0.12907E+02   0.24073E-04
   0.12907E+02   0.24203E-04
   0.12907E+02   0.24334E-04
   0.12907E+02   0.24465E-04
   0.12907E+02   0.24597E-04
   0.12907E+02   0.24730E-04
   0.12907E+02   0.24864E-04
   0.12857E+02   0.24998E-04
   0.12857E+02   0.25133E-04
   0.12857E+02   0.25269E-04
   0.12857E+02   0.25405E-04
   0.12857E+02   0.25543E-04
   0.12857E+02   0.25681E-04
   0.12857E+02   0.25819E-04
   0.12857E+02   0.25959E-04
   0.12857E+02   0.26099E-04
   0.12857E+02   0.26240E-04
   0.12857E+02   0.26382E-04
   0.12857E+02   0.26524E-04
   0.12857E+02   0.26667E-04
   0.12857E+02   0.26812E-04
   0.12807E+02   0.26956E-04
   0.12807E+02   0.27102E-04
   0.12807E+02   0.27248E-04
   0.12807E+02   0.27396E-04
   0.12807E+02   0.27544E-04
   0.12807E+02   0.27692E-04
   0.12807E+02   0.27842E-04
   0.12807E+02   0.27992E-04
   0.12807E+02   0.28144E-04
   0.12807E+02   0.28296E-04
   0.12807E+02   0.28449E-04
   0.12807E+02   0.28602E-04
   0.12757E+02   0.28757E-04
   0.12757E+02   0.28912E-04
   0.12757E+02   0.29068E-04
   0.12757E+02   0.29225E-04
   0.12757E+02   0.29383E-04
   0.12757E+02   0.29542E-04
   0.12757E+02   0.29701E-04
   0.12757E+02   0.29862E-04
   0.12757E+02   0.30023E-04
   0.12757E+02   0.30185E-04
   0.12707E+02   0.30349E-04
   0.12707E+02   0.30512E-04
   0.12707E+02   0.30677E-04
   0.12707E+02   0.30843E-04
   0.12707E+02   0.31010E-04
   0.12707E+02   0.31177E-04
   0.12707E+02   0.31346E-04
   0.12707E+02   0.31515E-04
   0.12707E+02   0.31685E-04
   0.12657E+02   0.31856E-04
   0.12657E+02   0.32028E-04
   0.12657E+02   0.32201E-04
   0.12657E+02   0.32375E-04
   0.12657E+02   0.32550E-04
   0.12657E+02   0.32726E-04
   0.12657E+02   0.32903E-04
   0.12657E+02   0.33081E-04
   0.12657E+02   0.33259E-04
   0.12607E+02   0.33439E-04
   0.12607E+02   0.33620E-04
   0.12607E+02   0.33801E-04
   0.12607E+02   0.33984E-04
   0.12607E+02   0.34167E-04
   0.12607E+02   0.34352E-04
   0.12607E+02   0.34538E-04
   0.12607E+02   0.34724E-04
   0.12607E+02   0.34912E-04
   0.12557E+02   0.35100E-04
   0.12557E+02   0.35290E-04
   0.12557E+02   0.35481E-04
   0.12557E+02   0.35672E-04
   0.12557E+02   0.35865E-04
   0.12557E+02   0.36059E-04
   0.12557E+02   0.36254E-04
   0.12557E+02   0.36449E-04
   0.12507E+02   0.36646E-04
   0.12507E+02   0.36844E-04
   0.12507E+02   0.37043E-04
   0.12507E+02   0.37243E-04
   0.12507E+02   0.37445E-04
   0.12507E+02   0.37647E-04
   0.12507E+02   0.37850E-04
   0.12507E+02   0.38055E-04
   0.12507E+02   0.38260E-04
   0.12458E+02   0.38467E-04
   0.12458E+02   0.38675E-04
   0.12458E+02   0.38884E-04
   0.12458E+02   0.39094E-04
   0.12458E+02   0.39305E-04
   0.12458E+02   0.39517E-04
   0.12458E+02   0.39731E-04
   0.12458E+02   0.39945E-04
   0.12408E+02   0.40161E-04
   0.12408E+02   0.40378E-04
   0.12408E+02   0.40596E-04
   0.12408E+02   0.40816E-04
   0.12408E+02   0.41036E-04
   0.12408E+02   0.41258E-04
   0.12408E+02   0.41481E-04
   0.12408E+02   0.41705E-04
   0.12358E+02   0.41930E-04
   0.12358E+02   0.42157E-04
   0.12358E+02   0.42384E-04
   0.12358E+02   0.42613E-04
   0.12358E+02   0.42843E-04
   0.12358E+02   0.43075E-04
   0.12358E+02   0.43308E-04
   0.12308E+02   0.43542E-04
   0.12308E+02   0.43777E-04
   0.12308E+02   0.44013E-04
   0.12308E+02   0.44251E-04
   0.12308E+02   0.44490E-04
   0.12308E+02   0.44730E-04
   0.12308E+02   0.44972E-04
   0.12308E+02   0.45215E-04
   0.12258E+02   0.45459E-04
   0.12258E+02   0.45705E-04
   0.12258E+02   0.45952E-04
   0.12258E+02   0.46200E-04
   0.12258E+02   0.46450E-04
   0.12258E+02   0.46700E-04
   0.12258E+02   0.46953E-04
   0.12258E+02   0.47206E-04
   0.12208E+02   0.47461E-04
   0.12208E+02   0.47718E-04
   0.12208E+02   0.47976E-04
   0.12208E+02   0.48235E-04
   0.12208E+02   0.48495E-04
   0.12208E+02   0.48757E-04
   0.12208E+02   0.49021E-04
   0.12158E+02   0.49285E-04
   0.12158E+02   0.49552E-04
   0.12158E+02   0.49819E-04
   0.12158E+02   0.50089E-04
   0.12158E+02   0.50359E-04
   0.12158E+02   0.50631E-04
   0.12158E+02   0.50905E-04
   0.12158E+02   0.51180E-04
   0.12108E+02   0.51456E-04
   0.12108E+02   0.51734E-04
   0.12108E+02   0.52014E-04
   0.12108E+02   0.52295E-04
   0.12108E+02   0.52577E-04
   0.12108E+02   0.52861E-04
   0.12108E+02   0.53147E-04
   0.12108E+02   0.53434E-04
   0.12058E+02   0.53722E-04
   0.12058E+02   0.54013E-04
   0.12058E+02   0.54304E-04
   0.12058E+02   0.54598E-04
   0.12058E+02   0.54893E-04
   0.12058E+02   0.55189E-04
   0.12008E+02   0.55487E-04
   0.12008E+02   0.55787E-04
   0.12008E+02   0.56089E-04
   0.12008E+02   0.56392E-04
   0.12008E+02   0.56696E-04
   0.12008E+02   0.57002E-04
   0.12008E+02   0.57310E-04
   0.12008E+02   0.57620E-04
   0.11958E+02   0.57931E-04
   0.11958E+02   0.58244E-04
   0.11958E+02   0.58559E-04
   0.11958E+02   0.58875E-04
   0.11958E+02   0.59193E-04
   0.11958E+02   0.59513E-04
   0.11958E+02   0.59834E-04
   0.11908E+02   0.60158E-04
   0.11908E+02   0.60483E-04
   0.11908E+02   0.60809E-04
   0.11908E+02   0.61138E-04
   0.11908E+02   0.61468E-04
   0.11908E+02   0.61800E-04
   0.11908E+02   0.62134E-04
   0.11858E+02   0.62470E-04
   0.11858E+02   0.62807E-04
   0.11858E+02   0.63147E-04
   0.11858E+02   0.63488E-04
   0.11858E+02   0.63831E-04
   0.11858E+02   0.64175E-04
   0.11858E+02   0.64522E-04
   0.11808E+02   0.64871E-04
   0.11808E+02   0.65221E-04
   0.11808E+02   0.65573E-04
   0.11808E+02   0.65928E-04
   0.11808E+02   0.66284E-04
   0.11808E+02   0.66642E-04
   0.11808E+02   0.67002E-04
   0.11758E+02   0.67364E-04
   0.11758E+02   0.67728E-04
   0.11758E+02   0.68094E-04
   0.11758E+02   0.68461E-04
   0.11758E+02   0.68831E-04
   0.11758E+02   0.69203E-04
   0.11758E+02   0.69577E-04
   0.11708E+02   0.69953E-04
   0.11708E+02   0.70331E-04
   0.11708E+02   0.70711E-04
   0.11708E+02   0.71093E-04
   0.11708E+02   0.71477E-04
   0.11708E+02   0.71863E-04
   0.11708E+02   0.72251E-04
   0.11658E+02   0.72641E-04
   0.11658E+02   0.73034E-04
   0.11658E+02   0.73428E-04
   0.11658E+02   0.73825E-04
   0.11658E+02   0.74224E-04
   0.11658E+02   0.74625E-04
   0.11658E+02   0.75028E-04
   0.11608E+02   0.75433E-04
   0.11608E+02   0.75841E-04
   0.11608E+02   0.76250E-04
   0.11608E+02   0.76662E-04
   0.11608E+02   0.77076E-04
   0.11608E+02   0.77493E-04
   0.11608E+02   0.77911E-04
   0.11558E+02   0.78332E-04
   0.11558E+02   0.78755E-04
   0.11558E+02   0.79181E-04
   0.11558E+02   0.79609E-04
   0.11558E+02   0.80039E-04
   0.11558E+02   0.80471E-04
   0.11558E+02   0.80906E-04
   0.11508E+02   0.81343E-04
   0.11508E+02   0.81782E-04
   0.11508E+02   0.82224E-04
   0.11508E+02   0.82668E-04
   0.11508E+02   0.83115E-04
   0.11508E+02   0.83564E-04
   0.11508E+02   0.84015E-04
   0.11458E+02   0.84469E-04
   0.11458E+02   0.84925E-04
   0.11458E+02   0.85384E-04
   0.11458E+02   0.85846E-04
   0.11458E+02   0.86309E-04
   0.11458E+02   0.86776E-04
   0.11458E+02   0.87244E-04
   0.11408E+02   0.87716E-04
   0.11408E+02   0.88189E-04
   0.11408E+02   0.88666E-04
   0.11408E+02   0.89145E-04
   0.11408E+02   0.89626E-04
   0.11408E+02   0.90111E-04
   0.11358E+02   0.90597E-04
   0.11358E+02   0.91087E-04
   0.11358E+02   0.91579E-04
   0.11358E+02   0.92074E-04
   0.11358E+02   0.92571E-04
   0.11358E+02   0.93071E-04
   0.11358E+02   0.93574E-04
   0.11308E+02   0.94079E-04
   0.11308E+02   0.94588E-04
   0.11308E+02   0.95099E-04
   0.11308E+02   0.95612E-04
   0.11308E+02   0.96129E-04
   0.11308E+02   0.96648E-04
   0.11308E+02   0.97170E-04
   0.11258E+02   0.97695E-04
   0.11258E+02   0.98223E-04
   0.11258E+02   0.98753E-04
   0.11258E+02   0.99287E-04
   0.11258E+02   0.99823E-04
   0.11258E+02   0.10036E-03
   0.11258E+02   0.10090E-03
   0.11208E+02   0.10145E-03
   0.11208E+02   0.10200E-03
   0.11208E+02   0.10255E-03
   0.11208E+02   0.10310E-03
   0.11208E+02   0.10366E-03
   0.11208E+02   0.10422E-03
   0.11208E+02   0.10478E-03
   0.11158E+02   0.10535E-03
   0.11158E+02   0.10592E-03
   0.11158E+02   0.10649E-03
   0.11158E+02   0.10707E-03
   0.11158E+02   0.10764E-03
   0.11158E+02   0.10823E-03
   0.11108E+02   0.10881E-03
   0.11108E+02   0.10940E-03
   0.11108E+02   0.10999E-03
   0.11108E+02   0.11058E-03
   0.11108E+02   0.11118E-03
   0.11108E+02   0.11178E-03
   0.11108E+02   0.11238E-03
   0.11058E+02   0.11299E-03
   0.11058E+02   0.11360E-03
   0.11058E+02   0.11422E-03
   0.11058E+02   0.11483E-03
   0.11058E+02   0.11545E-03
   0.11058E+02   0.11608E-03
   0.11008E+02   0.11670E-03
   0.11008E+02   0.11733E-03
   0.11008E+02   0.11797E-03
   0.11008E+02   0.11861E-03
   0.11008E+02   0.11925E-03
   0.11008E+02   0.11989E-03
   0.11008E+02   0.12054E-03
   0.10958E+02   0.12119E-03
   0.10958E+02   0.12184E-03
   0.10958E+02   0.12250E-03
   0.10958E+02   0.12316E-03
   0.10958E+02   0.12383E-03
   0.10958E+02   0.12450E-03
   0.10958E+02   0.12517E-03
   0.10908E+02   0.12585E-03
   0.10908E+02   0.12653E-03
   0.10908E+02   0.12721E-03
   0.10908E+02   0.12790E-03
   0.10908E+02   0.12859E-03
   0.10908E+02   0.12928E-03
   0.10858E+02   0.12998E-03
   0.10858E+02   0.13068E-03
   0.10858E+02   0.13139E-03
   0.10858E+02   0.13210E-03
   0.10858E+02   0.13281E-03
   0.10858E+02   0.13353E-03
   0.10858E+02   0.13425E-03
   0.10808E+02   0.13498E-03
   0.10808E+02   0.13571E-03
   0.10808E+02   0.13644E-03
   0.10808E+02   0.13718E-03
   0.10808E+02   0.13792E-03
   0.10808E+02   0.13866E-03
   0.10758E+02   0.13941E-03
   0.10758E+02   0.14016E-03
   0.10758E+02   0.14092E-03
   0.10758E+02   0.14168E-03
   0.10758E+02   0.14245E-03
   0.10758E+02   0.14322E-03
   0.10758E+02   0.14399E-03
   0.10708E+02   0.14477E-03
   0.10708E+02   0.14555E-03
   0.10708E+02   0.14634E-03
   0.10708E+02   0.14713E-03
   0.10708E+02   0.14792E-03
   0.10708E+02   0.14872E-03
   0.10658E+02   0.14953E-03
   0.10658E+02   0.15033E-03
   0.10658E+02   0.15115E-03
   0.10658E+02   0.15196E-03
   0.10658E+02   0.15278E-03
   0.10658E+02   0.15361E-03
   0.10658E+02   0.15444E-03
   0.10608E+02   0.15527E-03
   0.10608E+02   0.15611E-03
   0.10608E+02   0.15695E-03
   0.10608E+02   0.15780E-03
   0.10608E+02   0.15866E-03
   0.10608E+02   0.15951E-03
   0.10558E+02   0.16037E-03
   0.10558E+02   0.16124E-03
   0.10558E+02   0.16211E-03
   0.10558E+02   0.16299E-03
   0.10558E+02   0.16387E-03
   0.10558E+02   0.16475E-03
   0.10558E+02   0.16564E-03
   0.10508E+02   0.16654E-03
   0.10508E+02   0.16744E-03
   0.10508E+02   0.16834E-03
   0.10508E+02   0.16925E-03
   0.10508E+02   0.17017E-03
   0.10508E+02   0.17108E-03
   0.10458E+02   0.17201E-03
   0.10458E+02   0.17294E-03
   0.10458E+02   0.17387E-03
   0.10458E+02   0.17481E-03
   0.10458E+02   0.17576E-03
   0.10458E+02   0.17671E-03
   0.10458E+02   0.17766E-03
   0.10408E+02   0.17862E-03
   0.10408E+02   0.17958E-03
   0.10408E+02   0.18055E-03
   0.10408E+02   0.18153E-03
   0.10408E+02   0.18251E-03
   0.10408E+02   0.18350E-03
   0.10358E+02   0.18449E-03
   0.10358E+02   0.18548E-03
   0.10358E+02   0.18649E-03
   0.10358E+02   0.18749E-03
   0.10358E+02   0.18851E-03
   0.10358E+02   0.18953E-03
   0.10358E+02   0.19055E-03
   0.10308E+02   0.19158E-03
   0.10308E+02   0.19261E-03
   0.10308E+02   0.19365E-03
   0.10308E+02   0.19470E-03
   0.10308E+02   0.19575E-03
   0.10308E+02   0.19681E-03
   0.10258E+02   0.19787E-03
   0.10258E+02   0.19894E-03
   0.10258E+02   0.20002E-03
   0.10258E+02   0.20110E-03
   0.10258E+02   0.20218E-03
   0.10258E+02   0.20328E-03
   0.10208E+02   0.20437E-03
   0.10208E+02   0.20548E-03
   0.10208E+02   0.20659E-03
   0.10208E+02   0.20770E-03
   0.10208E+02   0.20883E-03
   0.10208E+02   0.20995E-03
   0.10208E+02   0.21109E-03
   0.10158E+02   0.21223E-03
   0.10158E+02   0.21337E-03
   0.10158E+02   0.21453E-03
   0.10158E+02   0.21569E-03
   0.10158E+02   0.21685E-03
   0.10158E+02   0.21802E-03
   0.10108E+02   0.21920E-03
   0.10108E+02   0.22038E-03
   0.10108E+02   0.22158E-03
   0.10108E+02   0.22277E-03
   0.10108E+02   0.22398E-03
   0.10108E+02   0.22519E-03
   0.10108E+02   0.22640E-03
   0.10058E+02   0.22763E-03
   0.10058E+02   0.22885E-03
   0.10058E+02   0.23009E-03
   0.10058E+02   0.23133E-03
   0.10058E+02   0.23258E-03
   0.10058E+02   0.23384E-03
   0.10008E+02   0.23510E-03
   0.10008E+02   0.23637E-03
   0.10008E+02   0.23765E-03
   0.10008E+02   0.23893E-03
   0.10008E+02   0.24023E-03
   0.10008E+02   0.24152E-03
   0.99580E+01   0.24283E-03
   0.99580E+01   0.24414E-03
   0.99580E+01   0.24546E-03
   0.99580E+01   0.24678E-03
   0.99580E+01   0.24812E-03
   0.99580E+01   0.24946E-03
   0.99580E+01   0.25081E-03
   0.99080E+01   0.25216E-03
   0.99080E+01   0.25352E-03
   0.99080E+01   0.25489E-03
   0.99080E+01   0.25627E-03
   0.99080E+01   0.25765E-03
   0.99080E+01   0.25905E-03
   0.98580E+01   0.26044E-03
   0.98580E+01   0.26185E-03
   0.98580E+01   0.26327E-03
   0.98580E+01   0.26469E-03
   0.98580E+01   0.26612E-03
   0.98580E+01   0.26756E-03
   0.98080E+01   0.26900E-03
   0.98080E+01   0.27045E-03
   0.98080E+01   0.27192E-03
   0.98080E+01   0.27338E-03
   0.98080E+01   0.27486E-03
   0.98080E+01   0.27635E-03
   0.97580E+01   0.27784E-03
   0.97580E+01   0.27934E-03
   0.97580E+01   0.28085E-03
   0.97580E+01   0.28237E-03
   0.97580E+01   0.28389E-03
   0.97580E+01   0.28542E-03
   0.97580E+01   0.28697E-03
   0.97081E+01   0.28852E-03
   0.97081E+01   0.29008E-03
   0.97081E+01   0.29164E-03
   0.97081E+01   0.29322E-03
   0.97081E+01   0.29480E-03
   0.97081E+01   0.29639E-03
   0.97081E+01   0.29800E-03
   0.96581E+01   0.29961E-03
   0.96581E+01   0.30122E-03
   0.96581E+01   0.30285E-03
   0.96581E+01   0.30449E-03
   0.96581E+01   0.30613E-03
   0.96081E+01   0.30779E-03
   0.96081E+01   0.30945E-03
   0.96081E+01   0.31112E-03
   0.96081E+01   0.31280E-03
   0.96081E+01   0.31449E-03
   0.96081E+01   0.31619E-03
   0.96081E+01   0.31790E-03
   0.95581E+01   0.31962E-03
   0.95581E+01   0.32134E-03
   0.95581E+01   0.32308E-03
   0.95581E+01   0.32482E-03
   0.95581E+01   0.32658E-03
   0.95581E+01   0.32834E-03
   0.95081E+01   0.33012E-03
   0.95081E+01   0.33190E-03
   0.95081E+01   0.33369E-03
   0.95081E+01   0.33549E-03
   0.95081E+01   0.33731E-03
   0.95081E+01   0.33913E-03
   0.94581E+01   0.34096E-03
   0.94581E+01   0.34280E-03
   0.94581E+01   0.34465E-03
   0.94581E+01   0.34652E-03
   0.94581E+01   0.34839E-03
   0.94581E+01   0.35027E-03
   0.94581E+01   0.35216E-03
   0.94081E+01   0.35407E-03
   0.94081E+01   0.35598E-03
   0.94081E+01   0.35790E-03
   0.94081E+01   0.35983E-03
   0.94081E+01   0.36178E-03
   0.94081E+01   0.36373E-03
   0.93581E+01   0.36570E-03
   0.93581E+01   0.36767E-03
   0.93581E+01   0.36966E-03
   0.93581E+01   0.37166E-03
   0.93581E+01   0.37366E-03
   0.93581E+01   0.37568E-03
   0.93081E+01   0.37771E-03
   0.93081E+01   0.37975E-03
   0.93081E+01   0.38180E-03
   0.93081E+01   0.38387E-03
   0.93081E+01   0.38594E-03
   0.93081E+01   0.38803E-03
   0.92581E+01   0.39012E-03
   0.92581E+01   0.39223E-03
   0.92581E+01   0.39435E-03
   0.92581E+01   0.39648E-03
   0.92581E+01   0.39862E-03
   0.92581E+01   0.40077E-03
   0.92581E+01   0.40294E-03
   0.92082E+01   0.40511E-03
   0.92082E+01   0.40730E-03
   0.92082E+01   0.40950E-03
   0.92082E+01   0.41172E-03
   0.92082E+01   0.41394E-03
   0.92082E+01   0.41618E-03
   0.91582E+01   0.41842E-03
   0.91582E+01   0.42068E-03
   0.91582E+01   0.42296E-03
   0.91582E+01   0.42524E-03
   0.91582E+01   0.42754E-03
   0.91582E+01   0.42985E-03
   0.91082E+01   0.43217E-03
   0.91082E+01   0.43451E-03
   0.91082E+01   0.43685E-03
   0.91082E+01   0.43921E-03
   0.91082E+01   0.44159E-03
   0.91082E+01   0.44397E-03
   0.91082E+01   0.44637E-03
   0.90582E+01   0.44878E-03
   0.90582E+01   0.45121E-03
   0.90582E+01   0.45364E-03
   0.90582E+01   0.45609E-03
   0.90582E+01   0.45856E-03
   0.90582E+01   0.46103E-03
   0.90082E+01   0.46352E-03
   0.90082E+01   0.46603E-03
   0.90082E+01   0.46855E-03
   0.90082E+01   0.47108E-03
   0.90082E+01   0.47362E-03
   0.90082E+01   0.47618E-03
   0.89582E+01   0.47875E-03
   0.89582E+01   0.48134E-03
   0.89582E+01   0.48394E-03
   0.89582E+01   0.48655E-03
   0.89582E+01   0.48918E-03
   0.89582E+01   0.49183E-03
   0.89582E+01   0.49448E-03
   0.89082E+01   0.49715E-03
   0.89082E+01   0.49984E-03
   0.89082E+01   0.50254E-03
   0.89082E+01   0.50525E-03
   0.89082E+01   0.50798E-03
   0.89082E+01   0.51073E-03
   0.88582E+01   0.51349E-03
   0.88582E+01   0.51626E-03
   0.88582E+01   0.51905E-03
   0.88582E+01   0.52185E-03
   0.88582E+01   0.52467E-03
   0.88582E+01   0.52751E-03
   0.88082E+01   0.53036E-03
   0.88082E+01   0.53322E-03
   0.88082E+01   0.53610E-03
   0.88082E+01   0.53900E-03
   0.88082E+01   0.54191E-03
   0.88082E+01   0.54484E-03
   0.88082E+01   0.54778E-03
   0.87582E+01   0.55074E-03

==> anc/Figure5/1outP0_R_m10_m6_y10_rc3_unstable.dat <==
   0.87582E+01   0.55372E-03
   0.87582E+01   0.55671E-03
   0.87582E+01   0.55971E-03
   0.87582E+01   0.56274E-03
   0.87582E+01   0.56578E-03
   0.87582E+01   0.56883E-03
   0.87582E+01   0.57191E-03
   0.87582E+01   0.57500E-03
   0.87582E+01   0.57810E-03
   0.87582E+01   0.58123E-03
   0.87582E+01   0.58437E-03
   0.87582E+01   0.58752E-03
   0.87582E+01   0.59070E-03
   0.87582E+01   0.59389E-03
   0.87582E+01   0.59709E-03
   0.87582E+01   0.60032E-03
   0.87582E+01   0.60356E-03
   0.87582E+01   0.60682E-03
   0.87582E+01   0.61010E-03
   0.87582E+01   0.61340E-03
   0.87582E+01   0.61671E-03
   0.87582E+01   0.62004E-03
   0.87582E+01   0.62339E-03
   0.87582E+01   0.62676E-03
   0.87582E+01   0.63015E-03
   0.87582E+01   0.63355E-03
   0.87083E+01   0.63697E-03
   0.87083E+01   0.64041E-03
   0.87083E+01   0.64387E-03
   0.87083E+01   0.64735E-03
   0.87083E+01   0.65085E-03
   0.87083E+01   0.65436E-03
   0.87083E+01   0.65790E-03
   0.87083E+01   0.66145E-03
   0.87083E+01   0.66503E-03
   0.87083E+01   0.66862E-03
   0.87083E+01   0.67223E-03
   0.87083E+01   0.67586E-03
   0.86583E+01   0.67951E-03
   0.86583E+01   0.68318E-03
   0.86583E+01   0.68688E-03
   0.86583E+01   0.69059E-03
   0.86583E+01   0.69432E-03
   0.86583E+01   0.69807E-03
   0.86583E+01   0.70184E-03
   0.86583E+01   0.70563E-03
   0.86583E+01   0.70944E-03
   0.86583E+01   0.71327E-03
   0.86083E+01   0.71713E-03
   0.86083E+01   0.72100E-03
   0.86083E+01   0.72490E-03
   0.86083E+01   0.72881E-03
   0.86083E+01   0.73275E-03
   0.86083E+01   0.73671E-03
   0.86083E+01   0.74069E-03
   0.86083E+01   0.74469E-03
   0.85583E+01   0.74871E-03
   0.85583E+01   0.75276E-03
   0.85583E+01   0.75682E-03
   0.85583E+01   0.76091E-03
   0.85583E+01   0.76502E-03
   0.85583E+01   0.76915E-03
   0.85583E+01   0.77331E-03
   0.85583E+01   0.77749E-03
   0.85083E+01   0.78169E-03
   0.85083E+01   0.78591E-03
   0.85083E+01   0.79016E-03
   0.85083E+01   0.79442E-03
   0.85083E+01   0.79872E-03
   0.85083E+01   0.80303E-03
   0.84583E+01   0.80737E-03
   0.84583E+01   0.81173E-03
   0.84583E+01   0.81612E-03
   0.84583E+01   0.82052E-03
   0.84583E+01   0.82496E-03
   0.84583E+01   0.82941E-03
   0.84083E+01   0.83389E-03
   0.84083E+01   0.83840E-03
   0.84083E+01   0.84293E-03
   0.84083E+01   0.84748E-03
   0.84083E+01   0.85206E-03
   0.84083E+01   0.85666E-03
   0.83583E+01   0.86129E-03
   0.83583E+01   0.86594E-03
   0.83583E+01   0.87062E-03
   0.83583E+01   0.87532E-03
   0.83583E+01   0.88005E-03
   0.83083E+01   0.88481E-03
   0.83083E+01   0.88959E-03
   0.83083E+01   0.89439E-03
   0.83083E+01   0.89922E-03
   0.83083E+01   0.90408E-03
   0.82583E+01   0.90897E-03
   0.82583E+01   0.91388E-03
   0.82583E+01   0.91881E-03
   0.82583E+01   0.92378E-03
   0.82583E+01   0.92877E-03
   0.82583E+01   0.93378E-03
   0.82084E+01   0.93883E-03
   0.82084E+01   0.94390E-03
   0.82084E+01   0.94900E-03
   0.82084E+01   0.95413E-03
   0.82084E+01   0.95928E-03
   0.82084E+01   0.96446E-03
   0.81584E+01   0.96967E-03
   0.81584E+01   0.97491E-03
   0.81584E+01   0.98018E-03
   0.81584E+01   0.98547E-03
   0.81584E+01   0.99080E-03
   0.81084E+01   0.99615E-03
   0.81084E+01   0.10015E-02
   0.81084E+01   0.10069E-02
   0.81084E+01   0.10124E-02
   0.81084E+01   0.10178E-02
   0.81084E+01   0.10233E-02
   0.80584E+01   0.10289E-02
   0.80584E+01   0.10344E-02
   0.80584E+01   0.10400E-02
   0.80584E+01   0.10456E-02
   0.80584E+01   0.10513E-02
   0.80584E+01   0.10570E-02
   0.80084E+01   0.10627E-02
   0.80084E+01   0.10684E-02
   0.80084E+01   0.10742E-02
   0.80084E+01   0.10800E-02
   0.80084E+01   0.10858E-02
   0.80084E+01   0.10917E-02
   0.79584E+01   0.10976E-02
   0.79584E+01   0.11035E-02
   0.79584E+01   0.11095E-02
   0.79584E+01   0.11155E-02
   0.79584E+01   0.11215E-02
   0.79584E+01   0.11276E-02
   0.79084E+01   0.11336E-02
   0.79084E+01   0.11398E-02
   0.79084E+01   0.11459E-02
   0.79084E+01   0.11521E-02
   0.79084E+01   0.11583E-02
   0.79084E+01   0.11646E-02
   0.79084E+01   0.11709E-02
   0.78584E+01   0.11772E-02
   0.78584E+01   0.11836E-02
   0.78584E+01   0.11900E-02
   0.78584E+01   0.11964E-02
   0.78584E+01   0.12029E-02
   0.78584E+01   0.12094E-02
   0.78084E+01   0.12159E-02
   0.78084E+01   0.12225E-02
   0.78084E+01   0.12291E-02
   0.78084E+01   0.12357E-02
   0.78084E+01   0.12424E-02
   0.78084E+01   0.12491E-02
   0.77584E+01   0.12558E-02
   0.77584E+01   0.12626E-02
   0.77584E+01   0.12694E-02
   0.77584E+01   0.12763E-02
   0.77584E+01   0.12832E-02
   0.77584E+01   0.12901E-02
   0.77584E+01   0.12971E-02
   0.77584E+01   0.13041E-02
   0.77584E+01   0.13112E-02
   0.77085E+01   0.13182E-02
   0.77085E+01   0.13254E-02
   0.77085E+01   0.13325E-02
   0.77085E+01   0.13397E-02
   0.77085E+01   0.13470E-02
   0.77085E+01   0.13542E-02
   0.77085E+01   0.13615E-02
   0.77085E+01   0.13689E-02
   0.77085E+01   0.13763E-02
   0.77085E+01   0.13837E-02
   0.77085E+01   0.13912E-02
   0.77085E+01   0.13987E-02
   0.77085E+01   0.14063E-02
   0.77085E+01   0.14139E-02
   0.77085E+01   0.14215E-02
   0.77085E+01   0.14292E-02
   0.77085E+01   0.14369E-02
   0.76585E+01   0.14447E-02
   0.76585E+01   0.14525E-02
   0.76585E+01   0.14603E-02
   0.76585E+01   0.14682E-02
   0.76585E+01   0.14761E-02
   0.76585E+01   0.14841E-02
   0.76585E+01   0.14921E-02
   0.76585E+01   0.15002E-02
   0.76585E+01   0.15083E-02
   0.76585E+01   0.15164E-02
   0.76585E+01   0.15246E-02
   0.76585E+01   0.15329E-02
   0.76585E+01   0.15412E-02
   0.76085E+01   0.15495E-02
   0.76085E+01   0.15579E-02
   0.76085E+01   0.15663E-02
   0.76085E+01   0.15747E-02
   0.76085E+01   0.15832E-02
   0.76085E+01   0.15918E-02
   0.76085E+01   0.16004E-02
   0.76085E+01   0.16090E-02
   0.76085E+01   0.16177E-02
   0.76085E+01   0.16265E-02
   0.76085E+01   0.16353E-02
   0.75585E+01   0.16441E-02
   0.75585E+01   0.16530E-02
   0.75585E+01   0.16619E-02
   0.75585E+01   0.16709E-02
   0.75585E+01   0.16799E-02
   0.75585E+01   0.16890E-02
   0.75585E+01   0.16981E-02
   0.75585E+01   0.17073E-02
   0.75585E+01   0.17165E-02
   0.75085E+01   0.17258E-02
   0.75085E+01   0.17351E-02
   0.75085E+01   0.17445E-02
   0.75085E+01   0.17539E-02
   0.75085E+01   0.17634E-02
   0.75085E+01   0.17729E-02
   0.75085E+01   0.17825E-02
   0.75085E+01   0.17921E-02
   0.75085E+01   0.18018E-02
   0.74585E+01   0.18115E-02
   0.74585E+01   0.18213E-02
   0.74585E+01   0.18311E-02
   0.74585E+01   0.18410E-02
   0.74585E+01   0.18510E-02
   0.74585E+01   0.18610E-02
   0.74585E+01   0.18710E-02
   0.74585E+01   0.18811E-02
   0.74085E+01   0.18913E-02
   0.74085E+01   0.19015E-02
   0.74085E+01   0.19118E-02
   0.74085E+01   0.19221E-02
   0.74085E+01   0.19325E-02
   0.74085E+01   0.19429E-02
   0.74085E+01   0.19534E-02
   0.74085E+01   0.19640E-02
   0.73585E+01   0.19746E-02
   0.73585E+01   0.19853E-02
   0.73585E+01   0.19960E-02
   0.73585E+01   0.20068E-02
   0.73585E+01   0.20176E-02
   0.73585E+01   0.20285E-02
   0.73585E+01   0.20395E-02
   0.73585E+01   0.20505E-02
   0.73585E+01   0.20616E-02
   0.73085E+01   0.20727E-02
   0.73085E+01   0.20839E-02
   0.73085E+01   0.20952E-02
   0.73085E+01   0.21065E-02
   0.73085E+01   0.21178E-02
   0.73085E+01   0.21293E-02
   0.73085E+01   0.21408E-02
   0.73085E+01   0.21524E-02
   0.73085E+01   0.21640E-02
   0.73085E+01   0.21757E-02
   0.73085E+01   0.21874E-02
   0.73085E+01   0.21992E-02
   0.73085E+01   0.22111E-02
   0.73085E+01   0.22231E-02
   0.73085E+01   0.22351E-02
   0.72585E+01   0.22472E-02
   0.72585E+01   0.22593E-02
   0.72585E+01   0.22715E-02
   0.72585E+01   0.22838E-02
   0.72585E+01   0.22961E-02
   0.72585E+01   0.23085E-02
   0.72585E+01   0.23210E-02
   0.72585E+01   0.23335E-02
   0.72585E+01   0.23461E-02
   0.72585E+01   0.23588E-02
   0.72585E+01   0.23715E-02
   0.72585E+01   0.23844E-02
   0.72585E+01   0.23972E-02
   0.72086E+01   0.24102E-02
   0.72086E+01   0.24232E-02
   0.72086E+01   0.24363E-02
   0.72086E+01   0.24495E-02
   0.72086E+01   0.24627E-02
   0.72086E+01   0.24760E-02
   0.72086E+01   0.24894E-02
   0.72086E+01   0.25028E-02
   0.72086E+01   0.25163E-02
   0.71586E+01   0.25299E-02
   0.71586E+01   0.25436E-02
   0.71586E+01   0.25573E-02
   0.71586E+01   0.25712E-02
   0.71586E+01   0.25850E-02
   0.71586E+01   0.25990E-02
   0.71586E+01   0.26130E-02
   0.71586E+01   0.26272E-02
   0.71586E+01   0.26414E-02
   0.71586E+01   0.26556E-02
   0.71086E+01   0.26700E-02
   0.71086E+01   0.26844E-02
   0.71086E+01   0.26989E-02
   0.71086E+01   0.27135E-02
   0.71086E+01   0.27281E-02
   0.71086E+01   0.27429E-02
   0.71086E+01   0.27577E-02
   0.71086E+01   0.27726E-02
   0.71086E+01   0.27876E-02
   0.71086E+01   0.28026E-02
   0.71086E+01   0.28178E-02
   0.71086E+01   0.28330E-02
   0.70586E+01   0.28483E-02
   0.70586E+01   0.28637E-02
   0.70586E+01   0.28791E-02
   0.70586E+01   0.28947E-02
   0.70586E+01   0.29103E-02
   0.70586E+01   0.29261E-02
   0.70586E+01   0.29419E-02
   0.70586E+01   0.29578E-02
   0.70586E+01   0.29737E-02
   0.70586E+01   0.29898E-02
   0.70586E+01   0.30059E-02
   0.70586E+01   0.30222E-02
   0.70586E+01   0.30385E-02
   0.70086E+01   0.30549E-02
   0.70586E+01   0.30714E-02
   0.70086E+01   0.30880E-02
   0.70086E+01   0.31047E-02
   0.70086E+01   0.31215E-02
   0.70086E+01   0.31383E-02
   0.70086E+01   0.31553E-02
   0.70086E+01   0.31723E-02
   0.70086E+01   0.31895E-02
   0.70086E+01   0.32067E-02
   0.70086E+01   0.32240E-02
   0.70086E+01   0.32414E-02
   0.70086E+01   0.32590E-02
   0.69586E+01   0.32766E-02
   0.69586E+01   0.32943E-02
   0.69586E+01   0.33121E-02
   0.69586E+01   0.33300E-02
   0.69586E+01   0.33479E-02
   0.69586E+01   0.33660E-02
   0.69586E+01   0.33842E-02
   0.69586E+01   0.34025E-02
   0.69586E+01   0.34209E-02
   0.69586E+01   0.34394E-02
   0.69586E+01   0.34579E-02
   0.69586E+01   0.34766E-02
   0.69086E+01   0.34954E-02
   0.69086E+01   0.35143E-02
   0.69086E+01   0.35333E-02
   0.69086E+01   0.35523E-02
   0.69086E+01   0.35715E-02
   0.69086E+01   0.35908E-02
   0.69086E+01   0.36102E-02
   0.69086E+01   0.36297E-02
   0.69086E+01   0.36493E-02
   0.69086E+01   0.36691E-02
   0.69086E+01   0.36889E-02
   0.69086E+01   0.37088E-02
   0.69086E+01   0.37288E-02
   0.69086E+01   0.37490E-02
   0.69086E+01   0.37692E-02
   0.68586E+01   0.37896E-02
   0.68586E+01   0.38101E-02
   0.68586E+01   0.38306E-02
   0.68586E+01   0.38513E-02
   0.68586E+01   0.38721E-02
   0.68586E+01   0.38931E-02
   0.68586E+01   0.39141E-02
   0.68586E+01   0.39352E-02
   0.68586E+01   0.39565E-02
   0.68586E+01   0.39779E-02
   0.68586E+01   0.39994E-02
   0.68586E+01   0.40210E-02
   0.68586E+01   0.40427E-02
   0.68586E+01   0.40645E-02
   0.68586E+01   0.40865E-02
   0.68086E+01   0.41086E-02
   0.68086E+01   0.41308E-02
   0.68086E+01   0.41531E-02
   0.68086E+01   0.41755E-02
   0.68086E+01   0.41981E-02
   0.68086E+01   0.42207E-02
   0.68086E+01   0.42435E-02
   0.68086E+01   0.42665E-02
   0.68086E+01   0.42895E-02
   0.68086E+01   0.43127E-02
   0.68086E+01   0.43360E-02
   0.68086E+01   0.43594E-02
   0.68086E+01   0.43830E-02
   0.68086E+01   0.44066E-02
   0.68086E+01   0.44304E-02
   0.67586E+01   0.44544E-02
   0.68086E+01   0.44784E-02
   0.67586E+01   0.45026E-02
   0.67586E+01   0.45270E-02
   0.67586E+01   0.45514E-02
   0.67586E+01   0.45760E-02
   0.67586E+01   0.46007E-02
   0.67586E+01   0.46256E-02
   0.67586E+01   0.46506E-02
   0.67586E+01   0.46757E-02
   0.67586E+01   0.47009E-02
   0.67586E+01   0.47263E-02
   0.67586E+01   0.47519E-02
   0.67586E+01   0.47775E-02
   0.67586E+01   0.48033E-02
   0.67586E+01   0.48293E-02
   0.67586E+01   0.48554E-02
   0.67586E+01   0.48816E-02
   0.67586E+01   0.49080E-02
   0.67087E+01   0.49345E-02
   0.67087E+01   0.49612E-02
   0.67087E+01   0.49880E-02
   0.67087E+01   0.50149E-02
   0.67087E+01   0.50420E-02
   0.67087E+01   0.50692E-02
   0.67087E+01   0.50966E-02
   0.67087E+01   0.51241E-02
   0.67087E+01   0.51518E-02
   0.67087E+01   0.51797E-02
   0.67087E+01   0.52076E-02
   0.67087E+01   0.52358E-02
   0.67087E+01   0.52641E-02
   0.67087E+01   0.52925E-02
   0.67087E+01   0.53211E-02
   0.67087E+01   0.53498E-02
   0.67087E+01   0.53787E-02
   0.67087E+01   0.54078E-02
   0.66587E+01   0.54370E-02
   0.66587E+01   0.54664E-02
   0.66587E+01   0.54959E-02
   0.66587E+01   0.55256E-02
   0.66587E+01   0.55554E-02
   0.66587E+01   0.55854E-02
   0.66587E+01   0.56156E-02
   0.66587E+01   0.56460E-02
   0.66587E+01   0.56765E-02
   0.66587E+01   0.57071E-02
   0.66587E+01   0.57380E-02
   0.66587E+01   0.57689E-02
   0.66587E+01   0.58001E-02
   0.66587E+01   0.58314E-02
   0.66587E+01   0.58629E-02
   0.66587E+01   0.58946E-02
   0.66587E+01   0.59265E-02
   0.66587E+01   0.59585E-02
   0.66587E+01   0.59907E-02
   0.66587E+01   0.60230E-02
   0.66587E+01   0.60556E-02
   0.66587E+01   0.60883E-02
   0.66587E+01   0.61212E-02
   0.66087E+01   0.61542E-02
   0.66587E+01   0.61875E-02
   0.66087E+01   0.62209E-02
   0.66087E+01   0.62545E-02
   0.66087E+01   0.62883E-02
   0.66087E+01   0.63223E-02
   0.66087E+01   0.63564E-02
   0.66087E+01   0.63908E-02
   0.66087E+01   0.64253E-02
   0.66087E+01   0.64600E-02
   0.66087E+01   0.64949E-02
   0.66087E+01   0.65300E-02
   0.66087E+01   0.65653E-02
   0.66087E+01   0.66007E-02
   0.66087E+01   0.66364E-02
   0.66087E+01   0.66722E-02
   0.66087E+01   0.67083E-02
   0.66087E+01   0.67445E-02
   0.66087E+01   0.67809E-02
   0.66087E+01   0.68176E-02
   0.66087E+01   0.68544E-02
   0.66087E+01   0.68914E-02
   0.66087E+01   0.69287E-02
   0.66087E+01   0.69661E-02
   0.66087E+01   0.70037E-02
   0.66087E+01   0.70416E-02
   0.66087E+01   0.70796E-02
   0.65587E+01   0.71178E-02
   0.65587E+01   0.71563E-02
   0.65587E+01   0.71950E-02
   0.65587E+01   0.72338E-02
   0.65587E+01   0.72729E-02
   0.65587E+01   0.73122E-02
   0.65587E+01   0.73517E-02
   0.65587E+01   0.73914E-02
   0.65587E+01   0.74313E-02
   0.65587E+01   0.74715E-02
   0.65587E+01   0.75118E-02
   0.65587E+01   0.75524E-02
   0.65587E+01   0.75932E-02
   0.65587E+01   0.76342E-02
   0.65587E+01   0.76755E-02
   0.65587E+01   0.77169E-02
   0.65587E+01   0.77586E-02
   0.65587E+01   0.78005E-02
   0.65587E+01   0.78427E-02
   0.65587E+01   0.78851E-02
   0.65587E+01   0.79277E-02
   0.65587E+01   0.79705E-02
   0.65587E+01   0.80135E-02
   0.65587E+01   0.80568E-02
   0.65587E+01   0.81003E-02
   0.65587E+01   0.81441E-02
   0.65587E+01   0.81881E-02
   0.65587E+01   0.82323E-02
   0.65587E+01   0.82768E-02
   0.65587E+01   0.83215E-02
   0.65587E+01   0.83665E-02
   0.65587E+01   0.84117E-02
   0.65587E+01   0.84571E-02
   0.65587E+01   0.85028E-02
   0.65587E+01   0.85487E-02
   0.65087E+01   0.85949E-02
   0.65087E+01   0.86413E-02
   0.65087E+01   0.86880E-02
   0.65087E+01   0.87350E-02
   0.65087E+01   0.87821E-02
   0.65087E+01   0.88296E-02
   0.65087E+01   0.88773E-02
   0.65087E+01   0.89252E-02
   0.65087E+01   0.89735E-02
   0.65087E+01   0.90219E-02
   0.65087E+01   0.90707E-02
   0.65087E+01   0.91197E-02
   0.65087E+01   0.91689E-02
   0.65087E+01   0.92185E-02
   0.65087E+01   0.92683E-02
   0.65087E+01   0.93183E-02
   0.65087E+01   0.93687E-02
   0.65087E+01   0.94193E-02
   0.65087E+01   0.94702E-02
   0.65087E+01   0.95213E-02
   0.65087E+01   0.95728E-02
   0.65087E+01   0.96245E-02
   0.65087E+01   0.96765E-02
   0.65087E+01   0.97287E-02
   0.65087E+01   0.97813E-02
   0.65087E+01   0.98341E-02
   0.65087E+01   0.98873E-02
   0.65087E+01   0.99407E-02
   0.65087E+01   0.99944E-02
   0.65087E+01   0.10048E-01
   0.65087E+01   0.10103E-01
   0.65087E+01   0.10157E-01
   0.65087E+01   0.10212E-01
   0.65087E+01   0.10267E-01
   0.65087E+01   0.10323E-01
   0.65087E+01   0.10378E-01
   0.65087E+01   0.10435E-01
   0.65087E+01   0.10491E-01
   0.65087E+01   0.10548E-01
   0.65087E+01   0.10605E-01
   0.65087E+01   0.10662E-01
   0.65087E+01   0.10719E-01
   0.65087E+01   0.10777E-01
   0.65087E+01   0.10836E-01
   0.65087E+01   0.10894E-01
   0.65087E+01   0.10953E-01
   0.65087E+01   0.11012E-01
   0.65087E+01   0.11072E-01
   0.65087E+01   0.11131E-01
   0.65087E+01   0.11192E-01
   0.65087E+01   0.11252E-01
   0.65087E+01   0.11313E-01
   0.65087E+01   0.11374E-01
   0.65087E+01   0.11435E-01
   0.65087E+01   0.11497E-01
   0.65087E+01   0.11559E-01
   0.65087E+01   0.11622E-01
   0.65087E+01   0.11684E-01
   0.65087E+01   0.11748E-01
   0.65087E+01   0.11811E-01
   0.65087E+01   0.11875E-01
   0.65087E+01   0.11939E-01
   0.65087E+01   0.12004E-01
   0.65087E+01   0.12068E-01
   0.65087E+01   0.12134E-01
   0.64587E+01   0.12199E-01
   0.65087E+01   0.12265E-01
   0.65087E+01   0.12331E-01
   0.65087E+01   0.12398E-01
   0.65087E+01   0.12465E-01
   0.64587E+01   0.12532E-01
   0.64587E+01   0.12600E-01
   0.65087E+01   0.12668E-01
   0.65087E+01   0.12736E-01
   0.65087E+01   0.12805E-01
   0.65087E+01   0.12874E-01
   0.65087E+01   0.12944E-01
   0.65087E+01   0.13014E-01
   0.65087E+01   0.13084E-01
   0.65087E+01   0.13155E-01
   0.64587E+01   0.13226E-01
   0.64587E+01   0.13297E-01
   0.64587E+01   0.13369E-01
   0.64587E+01   0.13441E-01
   0.64587E+01   0.13514E-01
   0.64587E+01   0.13587E-01
   0.64587E+01   0.13660E-01
   0.64587E+01   0.13734E-01
   0.64587E+01   0.13808E-01
   0.64587E+01   0.13883E-01
   0.64587E+01   0.13958E-01
   0.65087E+01   0.14033E-01
   0.64587E+01   0.14109E-01
   0.65087E+01   0.14185E-01
   0.64587E+01   0.14262E-01
   0.64587E+01   0.14339E-01
   0.64587E+01   0.14417E-01
   0.64587E+01   0.14494E-01
   0.65087E+01   0.14573E-01
   0.65087E+01   0.14651E-01
   0.65087E+01   0.14731E-01
   0.64587E+01   0.14810E-01
   0.65087E+01   0.14890E-01
   0.64587E+01   0.14971E-01
   0.65087E+01   0.15052E-01
   0.64587E+01   0.15133E-01
   0.65087E+01   0.15215E-01
   0.64587E+01   0.15297E-01
   0.65087E+01   0.15379E-01
   0.65087E+01   0.15462E-01
   0.64587E+01   0.15546E-01
   0.65087E+01   0.15630E-01
   0.65087E+01   0.15714E-01
   0.65087E+01   0.15799E-01
   0.65087E+01   0.15885E-01
   0.65087E+01   0.15970E-01
   0.65087E+01   0.16057E-01
   0.65087E+01   0.16143E-01
   0.65087E+01   0.16231E-01
   0.65087E+01   0.16318E-01
   0.65087E+01   0.16407E-01
   0.65087E+01   0.16495E-01
   0.65087E+01   0.16584E-01
   0.64587E+01   0.16674E-01
   0.64587E+01   0.16764E-01
   0.65087E+01   0.16854E-01
   0.64587E+01   0.16946E-01
   0.65087E+01   0.17037E-01
   0.65087E+01   0.17129E-01
   0.65087E+01   0.17222E-01
   0.65087E+01   0.17315E-01
   0.65087E+01   0.17408E-01
   0.65087E+01   0.17502E-01
   0.65087E+01   0.17597E-01
   0.65087E+01   0.17692E-01
   0.65087E+01   0.17787E-01
   0.65087E+01   0.17884E-01
   0.65087E+01   0.17980E-01
   0.65087E+01   0.18077E-01
   0.65087E+01   0.18175E-01
   0.65087E+01   0.18273E-01
   0.65087E+01   0.18372E-01
   0.65087E+01   0.18471E-01
   0.65087E+01   0.18571E-01
   0.65087E+01   0.18671E-01
   0.65087E+01   0.18772E-01
   0.65087E+01   0.18873E-01
   0.65087E+01   0.18975E-01
   0.65087E+01   0.19078E-01
   0.65087E+01   0.19181E-01
   0.65087E+01   0.19285E-01
   0.65087E+01   0.19389E-01
   0.65087E+01   0.19494E-01
   0.65087E+01   0.19599E-01
   0.65087E+01   0.19705E-01
   0.65087E+01   0.19811E-01
   0.65087E+01   0.19918E-01
   0.65087E+01   0.20026E-01
   0.65087E+01   0.20134E-01
   0.65087E+01   0.20243E-01
   0.65087E+01   0.20352E-01
   0.65087E+01   0.20462E-01
   0.65087E+01   0.20573E-01
   0.65087E+01   0.20684E-01
   0.65087E+01   0.20795E-01
   0.65087E+01   0.20908E-01
   0.65087E+01   0.21021E-01
   0.65087E+01   0.21134E-01
   0.65087E+01   0.21248E-01
   0.65087E+01   0.21363E-01
   0.65087E+01   0.21479E-01
   0.65087E+01   0.21595E-01
   0.65087E+01   0.21711E-01
   0.65087E+01   0.21829E-01
   0.65087E+01   0.21947E-01
   0.65087E+01   0.22065E-01
   0.65087E+01   0.22184E-01
   0.65087E+01   0.22304E-01
   0.65087E+01   0.22425E-01
   0.65087E+01   0.22546E-01
   0.65087E+01   0.22668E-01
   0.65087E+01   0.22790E-01
   0.65087E+01   0.22913E-01
   0.65087E+01   0.23037E-01
   0.65087E+01   0.23161E-01
   0.65087E+01   0.23286E-01
   0.65087E+01   0.23412E-01
   0.65087E+01   0.23539E-01
   0.65087E+01   0.23666E-01
   0.65087E+01   0.23794E-01
   0.65087E+01   0.23922E-01
   0.65087E+01   0.24051E-01
   0.65087E+01   0.24181E-01
   0.65087E+01   0.24312E-01
   0.65087E+01   0.24443E-01
   0.65087E+01   0.24575E-01
   0.65087E+01   0.24708E-01
   0.65087E+01   0.24842E-01
   0.65087E+01   0.24976E-01
   0.65087E+01   0.25111E-01
   0.65087E+01   0.25246E-01
   0.65087E+01   0.25383E-01
   0.65087E+01   0.25520E-01
   0.65087E+01   0.25658E-01
   0.65087E+01   0.25796E-01
   0.65087E+01   0.25936E-01
   0.65587E+01   0.26076E-01
   0.65087E+01   0.26217E-01
   0.65087E+01   0.26358E-01
   0.65587E+01   0.26501E-01
   0.65587E+01   0.26644E-01
   0.65587E+01   0.26788E-01
   0.65587E+01   0.26933E-01
   0.65587E+01   0.27078E-01
   0.65587E+01   0.27224E-01
   0.65587E+01   0.27371E-01
   0.65587E+01   0.27519E-01
   0.65587E+01   0.27668E-01
   0.65587E+01   0.27817E-01
   0.65587E+01   0.27968E-01
   0.65587E+01   0.28119E-01
   0.65587E+01   0.28271E-01
   0.65587E+01   0.28423E-01
   0.65587E+01   0.28577E-01
   0.65587E+01   0.28731E-01
   0.65587E+01   0.28887E-01
   0.65587E+01   0.29043E-01
   0.65587E+01   0.29199E-01
   0.65587E+01   0.29357E-01
   0.65587E+01   0.29516E-01
   0.65587E+01   0.29675E-01
   0.65587E+01   0.29836E-01
   0.65587E+01   0.29997E-01
   0.65587E+01   0.30159E-01
   0.65587E+01   0.30322E-01
   0.65587E+01   0.30485E-01
   0.65587E+01   0.30650E-01
   0.65587E+01   0.30816E-01
   0.65587E+01   0.30982E-01
   0.65587E+01   0.31150E-01
   0.65587E+01   0.31318E-01
   0.65587E+01   0.31487E-01
   0.65587E+01   0.31657E-01
   0.65587E+01   0.31828E-01
   0.65587E+01   0.32000E-01
   0.65587E+01   0.32173E-01
   0.65587E+01   0.32347E-01
   0.65587E+01   0.32522E-01
   0.65587E+01   0.32697E-01
   0.65587E+01   0.32874E-01
   0.65587E+01   0.33051E-01
   0.66087E+01   0.33230E-01
   0.66087E+01   0.33409E-01
   0.66087E+01   0.33590E-01
   0.66087E+01   0.33771E-01
   0.66087E+01   0.33954E-01
   0.66087E+01   0.34137E-01
   0.66087E+01   0.34322E-01
   0.66087E+01   0.34507E-01
   0.66087E+01   0.34693E-01
   0.66087E+01   0.34881E-01
   0.66087E+01   0.35069E-01
   0.66087E+01   0.35259E-01
   0.66087E+01   0.35449E-01
   0.66087E+01   0.35641E-01
   0.66087E+01   0.35833E-01
   0.66087E+01   0.36027E-01
   0.66087E+01   0.36222E-01
   0.66087E+01   0.36417E-01
   0.66087E+01   0.36614E-01
   0.66087E+01   0.36812E-01
   0.66087E+01   0.37011E-01
   0.66087E+01   0.37210E-01
   0.66087E+01   0.37412E-01
   0.66087E+01   0.37614E-01
   0.66087E+01   0.37817E-01
   0.66087E+01   0.38021E-01
   0.66087E+01   0.38226E-01
   0.66087E+01   0.38433E-01
   0.66087E+01   0.38641E-01
   0.66087E+01   0.38849E-01
   0.66087E+01   0.39059E-01
   0.66087E+01   0.39270E-01
   0.66087E+01   0.39482E-01
   0.66087E+01   0.39696E-01
   0.66087E+01   0.39910E-01
   0.66587E+01   0.40126E-01
   0.66087E+01   0.40342E-01
   0.66087E+01   0.40560E-01
   0.66087E+01   0.40780E-01
   0.66087E+01   0.41000E-01
   0.66087E+01   0.41221E-01
   0.66587E+01   0.41444E-01
   0.66587E+01   0.41668E-01
   0.66087E+01   0.41893E-01
   0.66587E+01   0.42119E-01
   0.66587E+01   0.42347E-01
   0.66587E+01   0.42576E-01
   0.66587E+01   0.42806E-01
   0.66587E+01   0.43037E-01
   0.66587E+01   0.43269E-01
   0.66587E+01   0.43503E-01
   0.66587E+01   0.43738E-01
   0.66587E+01   0.43974E-01
   0.66587E+01   0.44212E-01
   0.66587E+01   0.44451E-01
   0.66587E+01   0.44691E-01
   0.66587E+01   0.44932E-01
   0.66587E+01   0.45175E-01
   0.67087E+01   0.45419E-01
   0.66587E+01   0.45664E-01
   0.66587E+01   0.45911E-01
   0.66587E+01   0.46159E-01
   0.67087E+01   0.46408E-01
   0.67087E+01   0.46659E-01
   0.66587E+01   0.46911E-01
   0.66587E+01   0.47165E-01
   0.67087E+01   0.47419E-01
   0.66587E+01   0.47676E-01
   0.67087E+01   0.47933E-01
   0.67087E+01   0.48192E-01
   0.67087E+01   0.48452E-01
   0.67087E+01   0.48714E-01
   0.67087E+01   0.48977E-01
   0.67087E+01   0.49242E-01
   0.67087E+01   0.49508E-01
   0.67087E+01   0.49775E-01
   0.67087E+01   0.50044E-01
   0.67087E+01   0.50315E-01
   0.67087E+01   0.50586E-01
   0.67087E+01   0.50860E-01
   0.67087E+01   0.51134E-01
   0.67087E+01   0.51411E-01
   0.67087E+01   0.51688E-01
   0.67087E+01   0.51968E-01
   0.67087E+01   0.52248E-01
   0.67087E+01   0.52531E-01
   0.67087E+01   0.52814E-01
   0.67087E+01   0.53100E-01
   0.67087E+01   0.53387E-01
   0.67087E+01   0.53675E-01
   0.67087E+01   0.53965E-01
   0.67087E+01   0.54256E-01
   0.67586E+01   0.54550E-01
   0.67586E+01   0.54844E-01
   0.67586E+01   0.55140E-01
   0.67087E+01   0.55438E-01
   0.67586E+01   0.55738E-01
   0.67586E+01   0.56039E-01
   0.67586E+01   0.56342E-01
   0.67586E+01   0.56646E-01
   0.67586E+01   0.56952E-01
   0.67586E+01   0.57260E-01
   0.68086E+01   0.57569E-01
   0.67586E+01   0.57880E-01
   0.68086E+01   0.58193E-01
   0.68086E+01   0.58507E-01
   0.68086E+01   0.58823E-01
   0.68086E+01   0.59141E-01
   0.68086E+01   0.59460E-01
   0.68086E+01   0.59782E-01
   0.68086E+01   0.60105E-01
   0.68086E+01   0.60429E-01
   0.68086E+01   0.60756E-01
   0.68086E+01   0.61084E-01
   0.68086E+01   0.61414E-01
   0.68086E+01   0.61746E-01
   0.68086E+01   0.62079E-01
   0.68086E+01   0.62415E-01
   0.68086E+01   0.62752E-01
   0.68086E+01   0.63091E-01
   0.68086E+01   0.63432E-01
   0.68086E+01   0.63774E-01
   0.68086E+01   0.64119E-01
   0.68086E+01   0.64465E-01
   0.68586E+01   0.64813E-01
   0.68086E+01   0.65163E-01
   0.68586E+01   0.65515E-01
   0.68586E+01   0.65869E-01
   0.68586E+01   0.66225E-01
   0.68086E+01   0.66583E-01
   0.68586E+01   0.66943E-01
   0.68586E+01   0.67304E-01
   0.68086E+01   0.67668E-01
   0.68086E+01   0.68033E-01
   0.68086E+01   0.68401E-01
   0.68086E+01   0.68770E-01
   0.68586E+01   0.69142E-01
   0.68086E+01   0.69515E-01
   0.68086E+01   0.69891E-01
   0.68086E+01   0.70269E-01
   0.68586E+01   0.70648E-01
   0.68586E+01   0.71030E-01
   0.68586E+01   0.71414E-01
   0.68586E+01   0.71799E-01
   0.68586E+01   0.72187E-01
   0.68586E+01   0.72577E-01
   0.68586E+01   0.72969E-01
   0.68586E+01   0.73363E-01
   0.69086E+01   0.73760E-01
   0.69086E+01   0.74158E-01
   0.68586E+01   0.74559E-01
   0.68586E+01   0.74962E-01
   0.68586E+01   0.75367E-01
   0.68586E+01   0.75774E-01
   0.68586E+01   0.76183E-01
   0.69086E+01   0.76595E-01
   0.68586E+01   0.77008E-01
   0.69086E+01   0.77424E-01
   0.68586E+01   0.77843E-01
   0.69086E+01   0.78263E-01
   0.69086E+01   0.78686E-01
   0.69086E+01   0.79111E-01
   0.69086E+01   0.79538E-01
   0.69086E+01   0.79968E-01
   0.69086E+01   0.80400E-01
   0.69086E+01   0.80834E-01
   0.69086E+01   0.81271E-01
   0.69086E+01   0.81710E-01
   0.69086E+01   0.82151E-01
   0.69086E+01   0.82595E-01
   0.69086E+01   0.83041E-01
   0.69086E+01   0.83490E-01
   0.69086E+01   0.83941E-01
   0.69086E+01   0.84394E-01
   0.69086E+01   0.84850E-01
   0.69086E+01   0.85309E-01
   0.69086E+01   0.85770E-01
   0.69086E+01   0.86233E-01
   0.69086E+01   0.86699E-01
   0.69086E+01   0.87167E-01
   0.69086E+01   0.87638E-01
   0.69086E+01   0.88111E-01
   0.69586E+01   0.88587E-01
   0.69586E+01   0.89066E-01
   0.69586E+01   0.89547E-01
   0.69586E+01   0.90031E-01
   0.69586E+01   0.90517E-01
   0.69586E+01   0.91006E-01
   0.69586E+01   0.91498E-01
   0.69586E+01   0.91992E-01
   0.69586E+01   0.92489E-01
   0.69586E+01   0.92989E-01
   0.69586E+01   0.93491E-01
   0.69586E+01   0.93996E-01
   0.69586E+01   0.94504E-01
   0.69586E+01   0.95014E-01
   0.69586E+01   0.95528E-01
   0.69586E+01   0.96044E-01
   0.69586E+01   0.96563E-01
   0.69586E+01   0.97084E-01
   0.69586E+01   0.97609E-01
   0.69586E+01   0.98136E-01
   0.69586E+01   0.98666E-01
   0.69586E+01   0.99199E-01
   0.69586E+01   0.99735E-01
   0.69586E+01   0.10027E+00
   0.69586E+01   0.10082E+00
   0.69586E+01   0.10136E+00
   0.69586E+01   0.10191E+00
   0.69586E+01   0.10246E+00
   0.69586E+01   0.10301E+00
   0.69586E+01   0.10357E+00
   0.70086E+01   0.10413E+00
   0.70086E+01   0.10469E+00
   0.70086E+01   0.10526E+00
   0.70086E+01   0.10582E+00
   0.70086E+01   0.10640E+00
   0.70086E+01   0.10697E+00
   0.70086E+01   0.10755E+00
   0.70086E+01   0.10813E+00
   0.70086E+01   0.10871E+00
   0.70086E+01   0.10930E+00
   0.70086E+01   0.10989E+00
   0.70086E+01   0.11049E+00
   0.70086E+01   0.11108E+00
   0.70086E+01   0.11168E+00
   0.70086E+01   0.11229E+00
   0.70086E+01   0.11289E+00
   0.70086E+01   0.11350E+00
   0.70086E+01   0.11411E+00
   0.70086E+01   0.11473E+00
   0.70086E+01   0.11535E+00
   0.70086E+01   0.11597E+00
   0.70086E+01   0.11660E+00
   0.70086E+01   0.11723E+00
   0.70086E+01   0.11786E+00
   0.70086E+01   0.11850E+00
   0.70086E+01   0.11914E+00
   0.70086E+01   0.11978E+00
   0.70086E+01   0.12043E+00
   0.70086E+01   0.12108E+00
   0.70086E+01   0.12174E+00
   0.70086E+01   0.12239E+00
   0.70086E+01   0.12306E+00
   0.70086E+01   0.12372E+00
   0.70086E+01   0.12439E+00
   0.70086E+01   0.12506E+00
   0.70086E+01   0.12574E+00
   0.70086E+01   0.12642E+00
   0.70086E+01   0.12710E+00
   0.70086E+01   0.12778E+00
   0.70086E+01   0.12847E+00
   0.70086E+01   0.12917E+00
   0.70086E+01   0.12987E+00
   0.70586E+01   0.13057E+00
   0.70586E+01   0.13127E+00
   0.70586E+01   0.13198E+00
   0.70586E+01   0.13270E+00
   0.70586E+01   0.13341E+00
   0.70586E+01   0.13413E+00
   0.70586E+01   0.13486E+00
   0.70586E+01   0.13559E+00
   0.70586E+01   0.13632E+00
   0.70586E+01   0.13706E+00
   0.70586E+01   0.13780E+00
   0.70586E+01   0.13854E+00
   0.70086E+01   0.13929E+00
   0.70586E+01   0.14004E+00
   0.70586E+01   0.14080E+00
   0.70586E+01   0.14156E+00
   0.70586E+01   0.14232E+00
   0.70086E+01   0.14309E+00
   0.70086E+01   0.14386E+00
   0.70086E+01   0.14464E+00
   0.70086E+01   0.14542E+00
   0.70586E+01   0.14621E+00
   0.70586E+01   0.14700E+00
   0.70586E+01   0.14779E+00
   0.70086E+01   0.14859E+00
   0.70586E+01   0.14939E+00
   0.70586E+01   0.15020E+00
   0.70586E+01   0.15101E+00
   0.70586E+01   0.15183E+00
   0.70586E+01   0.15265E+00
   0.70586E+01   0.15347E+00
   0.70586E+01   0.15430E+00
   0.70586E+01   0.15514E+00
   0.71086E+01   0.15597E+00
   0.70586E+01   0.15682E+00
   0.70586E+01   0.15766E+00
   0.71086E+01   0.15851E+00
   0.70586E+01   0.15937E+00
   0.70586E+01   0.16023E+00
   0.71086E+01   0.16110E+00
   0.71086E+01   0.16197E+00
   0.71086E+01   0.16284E+00
   0.71086E+01   0.16372E+00
   0.71086E+01   0.16461E+00
   0.71086E+01   0.16550E+00
   0.71086E+01   0.16639E+00
   0.70586E+01   0.16729E+00
   0.71086E+01   0.16819E+00
   0.71086E+01   0.16910E+00
   0.71086E+01   0.17002E+00
   0.71086E+01   0.17093E+00
   0.71086E+01   0.17186E+00
   0.70586E+01   0.17279E+00
   0.71086E+01   0.17372E+00
   0.70586E+01   0.17466E+00
   0.71086E+01   0.17560E+00
   0.71086E+01   0.17655E+00
   0.71086E+01   0.17750E+00
   0.71086E+01   0.17846E+00
   0.71086E+01   0.17943E+00
   0.70586E+01   0.18040E+00
   0.71086E+01   0.18137E+00
   0.70586E+01   0.18235E+00
   0.71086E+01   0.18333E+00
   0.70586E+01   0.18433E+00
   0.70586E+01   0.18532E+00
   0.70586E+01   0.18632E+00
   0.71086E+01   0.18733E+00
   0.70586E+01   0.18834E+00
   0.70586E+01   0.18936E+00
   0.70586E+01   0.19038E+00
   0.70586E+01   0.19141E+00
   0.71086E+01   0.19244E+00
   0.70586E+01   0.19348E+00
   0.70586E+01   0.19453E+00
   0.70586E+01   0.19558E+00
   0.70586E+01   0.19664E+00
   0.70586E+01   0.19770E+00
   0.70586E+01   0.19877E+00
   0.70586E+01   0.19984E+00
   0.70586E+01   0.20092E+00
   0.70586E+01   0.20200E+00
   0.70586E+01   0.20310E+00
   0.70586E+01   0.20419E+00
   0.70586E+01   0.20530E+00
   0.71086E+01   0.20640E+00
   0.70586E+01   0.20752E+00
   0.71086E+01   0.20864E+00
   0.71086E+01   0.20977E+00
   0.71086E+01   0.21090E+00
   0.71086E+01   0.21204E+00
   0.71086E+01   0.21319E+00
   0.71086E+01   0.21434E+00
   0.71086E+01   0.21550E+00
   0.71086E+01   0.21666E+00
   0.71086E+01   0.21783E+00
   0.71086E+01   0.21901E+00
   0.71086E+01   0.22019E+00
   0.71086E+01   0.22138E+00
   0.71086E+01   0.22258E+00
   0.71086E+01   0.22378E+00
   0.71086E+01   0.22499E+00
   0.71086E+01   0.22620E+00
   0.71086E+01   0.22742E+00
   0.70586E+01   0.22865E+00
   0.70586E+01   0.22989E+00
   0.70586E+01   0.23113E+00
   0.70586E+01   0.23238E+00
   0.70586E+01   0.23363E+00
   0.70586E+01   0.23490E+00
   0.70586E+01   0.23616E+00
   0.70586E+01   0.23744E+00
   0.70586E+01   0.23872E+00
   0.70586E+01   0.24001E+00
   0.70586E+01   0.24131E+00
   0.70586E+01   0.24261E+00
   0.71086E+01   0.24392E+00
   0.71086E+01   0.24524E+00
   0.70586E+01   0.24657E+00
   0.71086E+01   0.24790E+00
   0.71086E+01   0.24924E+00
   0.71086E+01   0.25058E+00
   0.71086E+01   0.25194E+00
   0.71086E+01   0.25330E+00
   0.71086E+01   0.25467E+00
   0.71086E+01   0.25604E+00
   0.71086E+01   0.25743E+00
   0.71086E+01   0.25882E+00
   0.71086E+01   0.26021E+00
   0.71086E+01   0.26162E+00
   0.71086E+01   0.26303E+00
   0.71086E+01   0.26445E+00
   0.71086E+01   0.26588E+00
   0.71086E+01   0.26732E+00
   0.71086E+01   0.26876E+00
   0.71086E+01   0.27022E+00
   0.71086E+01   0.27167E+00
   0.71086E+01   0.27314E+00
   0.71086E+01   0.27462E+00
   0.71086E+01   0.27610E+00
   0.71086E+01   0.27759E+00
   0.71086E+01   0.27909E+00
   0.71086E+01   0.28060E+00
   0.71086E+01   0.28212E+00
   0.71086E+01   0.28364E+00
   0.71086E+01   0.28517E+00
   0.71086E+01   0.28671E+00
   0.71086E+01   0.28826E+00
   0.71086E+01   0.28982E+00
   0.71086E+01   0.29138E+00
   0.71086E+01   0.29296E+00
   0.71086E+01   0.29454E+00
   0.71086E+01   0.29613E+00
   0.71086E+01   0.29773E+00
   0.71086E+01   0.29934E+00
   0.71086E+01   0.30096E+00
   0.71086E+01   0.30258E+00
   0.71086E+01   0.30422E+00
   0.71086E+01   0.30586E+00
   0.71086E+01   0.30751E+00
   0.71086E+01   0.30918E+00
   0.71086E+01   0.31085E+00
   0.71086E+01   0.31252E+00
   0.71086E+01   0.31421E+00
   0.71086E+01   0.31591E+00
   0.71086E+01   0.31762E+00
   0.71086E+01   0.31933E+00
   0.71086E+01   0.32106E+00
   0.71086E+01   0.32279E+00
   0.71086E+01   0.32454E+00
   0.71086E+01   0.32629E+00
   0.70586E+01   0.32805E+00
   0.70586E+01   0.32982E+00
   0.70586E+01   0.33161E+00
   0.71086E+01   0.33340E+00
   0.71086E+01   0.33520E+00
   0.71086E+01   0.33701E+00
   0.71086E+01   0.33883E+00
   0.71086E+01   0.34066E+00
   0.71086E+01   0.34250E+00
   0.71086E+01   0.34435E+00
   0.71086E+01   0.34621E+00
   0.71086E+01   0.34808E+00
   0.71086E+01   0.34996E+00
   0.71086E+01   0.35185E+00
   0.71086E+01   0.35375E+00
   0.71086E+01   0.35566E+00
   0.71086E+01   0.35758E+00
   0.71086E+01   0.35952E+00
   0.71086E+01   0.36146E+00
   0.71086E+01   0.36341E+00
   0.71086E+01   0.36537E+00
   0.71086E+01   0.36735E+00
   0.71086E+01   0.36933E+00
   0.71086E+01   0.37133E+00
   0.71086E+01   0.37333E+00
   0.71086E+01   0.37535E+00
   0.71086E+01   0.37738E+00
   0.71086E+01   0.37942E+00
   0.71086E+01   0.38147E+00
   0.71086E+01   0.38353E+00
   0.71086E+01   0.38560E+00
   0.71086E+01   0.38768E+00
   0.71086E+01   0.38978E+00
   0.71086E+01   0.39188E+00
   0.71086E+01   0.39400E+00
   0.71086E+01   0.39613E+00
   0.71086E+01   0.39827E+00
   0.71086E+01   0.40042E+00
   0.71086E+01   0.40258E+00
   0.71086E+01   0.40476E+00
   0.71086E+01   0.40694E+00
   0.71086E+01   0.40914E+00
   0.71086E+01   0.41135E+00
   0.71086E+01   0.41357E+00
   0.71086E+01   0.41581E+00
   0.71086E+01   0.41805E+00
   0.71086E+01   0.42031E+00
   0.71086E+01   0.42258E+00
   0.71086E+01   0.42487E+00
   0.71086E+01   0.42716E+00
   0.71086E+01   0.42947E+00
   0.71086E+01   0.43179E+00
   0.71086E+01   0.43412E+00
   0.71086E+01   0.43647E+00
   0.71086E+01   0.43882E+00
   0.71086E+01   0.44120E+00
   0.71086E+01   0.44358E+00
   0.71086E+01   0.44597E+00
   0.71086E+01   0.44838E+00
   0.71086E+01   0.45081E+00
   0.71086E+01   0.45324E+00
   0.71086E+01   0.45569E+00
   0.71086E+01   0.45815E+00
   0.71086E+01   0.46063E+00
   0.71086E+01   0.46312E+00
   0.71086E+01   0.46562E+00
   0.71086E+01   0.46813E+00
   0.71086E+01   0.47066E+00
   0.71086E+01   0.47320E+00
   0.71086E+01   0.47576E+00
   0.71086E+01   0.47833E+00
   0.71086E+01   0.48091E+00
   0.71086E+01   0.48351E+00
   0.71086E+01   0.48612E+00
   0.71086E+01   0.48875E+00
   0.71086E+01   0.49139E+00
   0.71086E+01   0.49405E+00
   0.71086E+01   0.49671E+00
   0.71086E+01   0.49940E+00
   0.71086E+01   0.50210E+00
   0.71086E+01   0.50481E+00
   0.71086E+01   0.50753E+00
   0.71086E+01   0.51028E+00
   0.71086E+01   0.51303E+00
   0.71086E+01   0.51580E+00
   0.71086E+01   0.51859E+00
   0.71086E+01   0.52139E+00
   0.71086E+01   0.52421E+00
   0.71086E+01   0.52704E+00
   0.71086E+01   0.52989E+00
   0.71086E+01   0.53275E+00
   0.71086E+01   0.53563E+00
   0.71086E+01   0.53852E+00
   0.71086E+01   0.54143E+00
   0.71086E+01   0.54436E+00
   0.71086E+01   0.54730E+00
   0.71086E+01   0.55025E+00
   0.71086E+01   0.55323E+00
   0.71086E+01   0.55621E+00
   0.71086E+01   0.55922E+00
   0.71086E+01   0.56224E+00
   0.71086E+01   0.56528E+00
   0.71086E+01   0.56833E+00
   0.71086E+01   0.57140E+00
   0.71086E+01   0.57449E+00
   0.71086E+01   0.57759E+00
   0.71086E+01   0.58071E+00
   0.71086E+01   0.58385E+00
   0.71086E+01   0.58700E+00
   0.71086E+01   0.59017E+00
   0.71086E+01   0.59336E+00
   0.71086E+01   0.59657E+00
   0.71086E+01   0.59979E+00
   0.71086E+01   0.60303E+00
   0.71086E+01   0.60629E+00
   0.71086E+01   0.60956E+00
   0.71086E+01   0.61286E+00
   0.71086E+01   0.61617E+00
   0.71086E+01   0.61950E+00
   0.71086E+01   0.62284E+00
   0.71086E+01   0.62621E+00
   0.71086E+01   0.62959E+00
   0.71086E+01   0.63299E+00
   0.71086E+01   0.63641E+00
   0.71086E+01   0.63985E+00
   0.71086E+01   0.64330E+00
   0.71086E+01   0.64678E+00
   0.71086E+01   0.65027E+00
   0.71086E+01   0.65379E+00
   0.71086E+01   0.65732E+00
   0.71086E+01   0.66087E+00
   0.71086E+01   0.66444E+00
   0.71086E+01   0.66803E+00
   0.71086E+01   0.67164E+00
   0.71086E+01   0.67527E+00
   0.71086E+01   0.67891E+00
   0.71086E+01   0.68258E+00
   0.71086E+01   0.68627E+00
   0.71086E+01   0.68998E+00
   0.71086E+01   0.69370E+00
   0.71086E+01   0.69745E+00
   0.71086E+01   0.70122E+00
   0.71086E+01   0.70501E+00
   0.71086E+01   0.70881E+00
   0.71086E+01   0.71264E+00
   0.71086E+01   0.71649E+00
   0.71086E+01   0.72036E+00
   0.71086E+01   0.72426E+00
   0.71086E+01   0.72817E+00
   0.71086E+01   0.73210E+00
   0.71086E+01   0.73606E+00
   0.71086E+01   0.74003E+00
   0.71086E+01   0.74403E+00
   0.71086E+01   0.74805E+00
   0.71086E+01   0.75209E+00
   0.71086E+01   0.75615E+00
   0.71086E+01   0.76024E+00
   0.71086E+01   0.76435E+00
   0.71086E+01   0.76847E+00
   0.71086E+01   0.77263E+00
   0.71086E+01   0.77680E+00
   0.71086E+01   0.78100E+00
   0.71086E+01   0.78522E+00
   0.71086E+01   0.78946E+00
   0.71086E+01   0.79372E+00
   0.71086E+01   0.79801E+00
   0.71086E+01   0.80232E+00
   0.71086E+01   0.80665E+00
   0.71086E+01   0.81101E+00
   0.71086E+01   0.81539E+00
   0.71086E+01   0.81980E+00
   0.71086E+01   0.82423E+00
   0.71086E+01   0.82868E+00
   0.71086E+01   0.83316E+00
   0.71086E+01   0.83766E+00
   0.71086E+01   0.84218E+00
   0.71086E+01   0.84673E+00
   0.71086E+01   0.85131E+00
   0.71086E+01   0.85590E+00
   0.71086E+01   0.86053E+00
   0.71086E+01   0.86518E+00
   0.71086E+01   0.86985E+00
   0.71086E+01   0.87455E+00
   0.71086E+01   0.87927E+00
   0.71086E+01   0.88402E+00
   0.71086E+01   0.88880E+00
   0.71086E+01   0.89360E+00
   0.71086E+01   0.89843E+00
   0.71086E+01   0.90328E+00
   0.71086E+01   0.90816E+00
   0.71086E+01   0.91307E+00
   0.71086E+01   0.91800E+00
   0.71086E+01   0.92296E+00
   0.71086E+01   0.92795E+00
   0.71086E+01   0.93296E+00
   0.71086E+01   0.93800E+00
   0.71086E+01   0.94307E+00
   0.71086E+01   0.94816E+00
   0.71086E+01   0.95328E+00
   0.71086E+01   0.95843E+00
   0.71086E+01   0.96361E+00
   0.71086E+01   0.96881E+00
   0.71086E+01   0.97405E+00
   0.71086E+01   0.97931E+00
   0.71086E+01   0.98460E+00
   0.70586E+01   0.98992E+00
   0.70586E+01   0.99527E+00
   0.70586E+01   0.10006E+01
   0.70586E+01   0.10060E+01
   0.70586E+01   0.10115E+01
   0.70586E+01   0.10169E+01
   0.70586E+01   0.10224E+01
   0.70586E+01   0.10280E+01
   0.70586E+01   0.10335E+01
   0.70586E+01   0.10391E+01
   0.70586E+01   0.10447E+01
   0.70586E+01   0.10504E+01
   0.70586E+01   0.10560E+01
   0.70586E+01   0.10617E+01
   0.70586E+01   0.10675E+01
   0.70586E+01   0.10732E+01
   0.71086E+01   0.10790E+01
   0.70586E+01   0.10849E+01
   0.70586E+01   0.10907E+01
   0.70586E+01   0.10966E+01
   0.70586E+01   0.11025E+01
   0.70586E+01   0.11085E+01
   0.70586E+01   0.11145E+01
   0.70586E+01   0.11205E+01
   0.70586E+01   0.11266E+01
   0.70586E+01   0.11326E+01
   0.70586E+01   0.11388E+01
   0.70586E+01   0.11449E+01
   0.70586E+01   0.11511E+01
   0.70586E+01   0.11573E+01
   0.70586E+01   0.11636E+01
   0.70586E+01   0.11699E+01
   0.70586E+01   0.11762E+01
   0.70586E+01   0.11825E+01
   0.70586E+01   0.11889E+01
   0.70586E+01   0.11953E+01
   0.70586E+01   0.12018E+01
   0.70586E+01   0.12083E+01
   0.70586E+01   0.12148E+01
   0.70586E+01   0.12214E+01
   0.70586E+01   0.12280E+01
   0.70586E+01   0.12346E+01
   0.70586E+01   0.12413E+01
   0.70586E+01   0.12480E+01
   0.70586E+01   0.12547E+01
   0.70586E+01   0.12615E+01
   0.70586E+01   0.12683E+01
   0.70586E+01   0.12752E+01
   0.70586E+01   0.12821E+01
   0.70586E+01   0.12890E+01
   0.70586E+01   0.12960E+01
   0.70586E+01   0.13030E+01
   0.70586E+01   0.13100E+01
   0.70586E+01   0.13171E+01
   0.70586E+01   0.13242E+01
   0.70586E+01   0.13313E+01
   0.70586E+01   0.13385E+01
   0.70586E+01   0.13458E+01
   0.70586E+01   0.13530E+01
   0.70586E+01   0.13603E+01
   0.70586E+01   0.13677E+01
   0.70586E+01   0.13751E+01
   0.70586E+01   0.13825E+01
   0.70586E+01   0.13900E+01
   0.70586E+01   0.13975E+01
   0.70586E+01   0.14050E+01
   0.70586E+01   0.14126E+01
   0.70586E+01   0.14203E+01
   0.70586E+01   0.14279E+01
   0.70586E+01   0.14356E+01
   0.70586E+01   0.14434E+01
   0.70586E+01   0.14512E+01
   0.70586E+01   0.14590E+01
   0.70586E+01   0.14669E+01
   0.70586E+01   0.14748E+01
   0.70586E+01   0.14828E+01
   0.70586E+01   0.14908E+01
   0.70586E+01   0.14989E+01
   0.70586E+01   0.15070E+01
   0.70586E+01   0.15151E+01
   0.70586E+01   0.15233E+01
   0.70586E+01   0.15315E+01
   0.70586E+01   0.15398E+01
   0.70586E+01   0.15481E+01
   0.70586E+01   0.15565E+01
   0.70586E+01   0.15649E+01
   0.70586E+01   0.15733E+01
   0.70586E+01   0.15818E+01
   0.70586E+01   0.15904E+01
   0.70586E+01   0.15990E+01
   0.70586E+01   0.16076E+01
   0.70586E+01   0.16163E+01
   0.70586E+01   0.16250E+01
   0.70586E+01   0.16338E+01
   0.70586E+01   0.16426E+01
   0.70586E+01   0.16515E+01
   0.70586E+01   0.16604E+01
   0.70586E+01   0.16694E+01
   0.70586E+01   0.16784E+01
   0.70586E+01   0.16875E+01
   0.70586E+01   0.16966E+01
   0.70586E+01   0.17058E+01
   0.70586E+01   0.17150E+01
   0.70586E+01   0.17242E+01
   0.70586E+01   0.17336E+01
   0.70586E+01   0.17429E+01
   0.70586E+01   0.17523E+01
   0.70586E+01   0.17618E+01
   0.70586E+01   0.17713E+01
   0.70586E+01   0.17809E+01
   0.70586E+01   0.17905E+01
   0.70586E+01   0.18002E+01
   0.70586E+01   0.18099E+01
   0.70586E+01   0.18197E+01
   0.70586E+01   0.18295E+01
   0.70586E+01   0.18394E+01
   0.70586E+01   0.18493E+01
   0.70586E+01   0.18593E+01
   0.70586E+01   0.18694E+01
   0.70586E+01   0.18795E+01
   0.70586E+01   0.18896E+01
   0.70586E+01   0.18998E+01
   0.70586E+01   0.19101E+01
   0.70586E+01   0.19204E+01
   0.70586E+01   0.19308E+01
   0.70586E+01   0.19412E+01
   0.70586E+01   0.19517E+01
   0.70586E+01   0.19622E+01
   0.70586E+01   0.19728E+01
   0.70586E+01   0.19835E+01
   0.70586E+01   0.19942E+01
   0.70586E+01   0.20050E+01
   0.70586E+01   0.20158E+01
   0.70586E+01   0.20267E+01
   0.70586E+01   0.20377E+01
   0.70586E+01   0.20487E+01
   0.70586E+01   0.20597E+01
   0.70586E+01   0.20709E+01
   0.70586E+01   0.20821E+01
   0.70586E+01   0.20933E+01
   0.70586E+01   0.21046E+01
   0.70586E+01   0.21160E+01
   0.70586E+01   0.21274E+01
   0.70586E+01   0.21389E+01
   0.70586E+01   0.21505E+01
   0.70586E+01   0.21621E+01
   0.70586E+01   0.21738E+01
   0.70586E+01   0.21855E+01
   0.70586E+01   0.21973E+01
   0.70586E+01   0.22092E+01
   0.70586E+01   0.22211E+01
   0.70586E+01   0.22331E+01
   0.70586E+01   0.22452E+01
   0.70586E+01   0.22573E+01
   0.70586E+01   0.22695E+01
   0.70586E+01   0.22817E+01
   0.70586E+01   0.22941E+01
   0.70586E+01   0.23065E+01
   0.70586E+01   0.23189E+01
   0.70586E+01   0.23315E+01
   0.70586E+01   0.23441E+01
   0.70586E+01   0.23567E+01
   0.70586E+01   0.23694E+01
   0.70586E+01   0.23822E+01
   0.70586E+01   0.23951E+01
   0.70586E+01   0.24081E+01
   0.70586E+01   0.24211E+01
   0.70586E+01   0.24341E+01
   0.70586E+01   0.24473E+01
   0.70586E+01   0.24605E+01
   0.70586E+01   0.24738E+01
   0.70586E+01   0.24872E+01
   0.70586E+01   0.25006E+01
   0.70586E+01   0.25141E+01
   0.70586E+01   0.25277E+01
   0.70586E+01   0.25413E+01
   0.70586E+01   0.25551E+01
   0.70586E+01   0.25689E+01
   0.70586E+01   0.25828E+01
   0.70586E+01   0.25967E+01
   0.70586E+01   0.26107E+01
   0.70586E+01   0.26248E+01
   0.70086E+01   0.26390E+01
   0.70586E+01   0.26533E+01
   0.70586E+01   0.26676E+01
   0.70586E+01   0.26820E+01
   0.70586E+01   0.26965E+01
   0.70586E+01   0.27111E+01
   0.70586E+01   0.27257E+01
   0.70086E+01   0.27404E+01
   0.70086E+01   0.27552E+01
   0.70086E+01   0.27701E+01
   0.70086E+01   0.27851E+01
   0.70586E+01   0.28001E+01
   0.70086E+01   0.28153E+01
   0.70086E+01   0.28305E+01
   0.70086E+01   0.28458E+01
   0.70086E+01   0.28611E+01
   0.70086E+01   0.28766E+01
   0.70086E+01   0.28921E+01
   0.70586E+01   0.29078E+01
   0.70086E+01   0.29235E+01
   0.70086E+01   0.29393E+01
   0.70086E+01   0.29551E+01
   0.70086E+01   0.29711E+01
   0.70086E+01   0.29872E+01
   0.70086E+01   0.30033E+01
   0.70086E+01   0.30195E+01
   0.70086E+01   0.30358E+01
   0.70086E+01   0.30522E+01
   0.70086E+01   0.30687E+01
   0.70086E+01   0.30853E+01
   0.70086E+01   0.31020E+01
   0.70086E+01   0.31187E+01
   0.70086E+01   0.31356E+01
   0.70086E+01   0.31525E+01
   0.70086E+01   0.31695E+01
   0.70086E+01   0.31867E+01
   0.70086E+01   0.32039E+01
   0.70086E+01   0.32212E+01
   0.70086E+01   0.32386E+01
   0.70086E+01   0.32561E+01
   0.70086E+01   0.32737E+01
   0.70086E+01   0.32913E+01
   0.70086E+01   0.33091E+01
   0.70086E+01   0.33270E+01
   0.70086E+01   0.33450E+01
   0.70086E+01   0.33630E+01
   0.70086E+01   0.33812E+01
   0.70086E+01   0.33995E+01
   0.70086E+01   0.34178E+01
   0.70086E+01   0.34363E+01
   0.70086E+01   0.34549E+01
   0.70086E+01   0.34735E+01
   0.70086E+01   0.34923E+01
   0.70086E+01   0.35112E+01
   0.70086E+01   0.35301E+01
   0.70086E+01   0.35492E+01
   0.70086E+01   0.35684E+01
   0.70086E+01   0.35877E+01
   0.70086E+01   0.36070E+01
   0.70086E+01   0.36265E+01
   0.70086E+01   0.36461E+01
   0.70086E+01   0.36658E+01
   0.70086E+01   0.36856E+01
   0.70086E+01   0.37055E+01
   0.70086E+01   0.37255E+01
   0.70086E+01   0.37457E+01
   0.70086E+01   0.37659E+01
   0.70086E+01   0.37862E+01
   0.70086E+01   0.38067E+01
   0.70086E+01   0.38273E+01
   0.70086E+01   0.38479E+01
   0.70086E+01   0.38687E+01
   0.70086E+01   0.38896E+01
   0.70086E+01   0.39106E+01
   0.70086E+01   0.39318E+01
   0.70086E+01   0.39530E+01
   0.70086E+01   0.39744E+01
   0.70086E+01   0.39958E+01
   0.70086E+01   0.40174E+01
   0.70086E+01   0.40391E+01
   0.70086E+01   0.40609E+01
   0.70086E+01   0.40829E+01
   0.70086E+01   0.41049E+01
   0.70086E+01   0.41271E+01
   0.70086E+01   0.41494E+01
   0.70086E+01   0.41718E+01
   0.70086E+01   0.41944E+01
   0.70086E+01   0.42170E+01
   0.70086E+01   0.42398E+01
   0.70086E+01   0.42627E+01
   0.70086E+01   0.42857E+01
   0.70086E+01   0.43089E+01
   0.70086E+01   0.43322E+01
   0.70086E+01   0.43556E+01
   0.70086E+01   0.43791E+01
   0.70086E+01   0.44027E+01
   0.70086E+01   0.44265E+01
   0.70086E+01   0.44504E+01
   0.70086E+01   0.44745E+01
   0.70086E+01   0.44986E+01
   0.70086E+01   0.45230E+01
   0.70086E+01   0.45474E+01
   0.70086E+01   0.45719E+01
   0.70086E+01   0.45966E+01
   0.70086E+01   0.46215E+01
   0.70086E+01   0.46464E+01
   0.70086E+01   0.46715E+01
   0.70086E+01   0.46968E+01
   0.70086E+01   0.47222E+01
   0.70086E+01   0.47477E+01
   0.70086E+01   0.47733E+01
   0.70086E+01   0.47991E+01
   0.70086E+01   0.48250E+01
   0.70086E+01   0.48511E+01
   0.70086E+01   0.48773E+01
   0.70086E+01   0.49036E+01
   0.70086E+01   0.49301E+01
   0.70086E+01   0.49568E+01
   0.70086E+01   0.49835E+01
   0.70086E+01   0.50105E+01
   0.70086E+01   0.50375E+01
   0.70086E+01   0.50647E+01
   0.70086E+01   0.50921E+01
   0.70086E+01   0.51196E+01
   0.70086E+01   0.51473E+01
   0.70086E+01   0.51751E+01
   0.70086E+01   0.52030E+01
   0.70086E+01   0.52311E+01
   0.70086E+01   0.52594E+01
   0.70086E+01   0.52878E+01
   0.70086E+01   0.53164E+01
   0.70086E+01   0.53451E+01
   0.70086E+01   0.53740E+01
   0.70086E+01   0.54030E+01
   0.70086E+01   0.54322E+01
   0.70086E+01   0.54615E+01
   0.70086E+01   0.54910E+01
   0.70086E+01   0.55207E+01
   0.70086E+01   0.55505E+01
   0.70086E+01   0.55805E+01
   0.70086E+01   0.56107E+01
   0.70086E+01   0.56410E+01
   0.70086E+01   0.56714E+01
   0.70086E+01   0.57021E+01
   0.70086E+01   0.57329E+01
   0.70086E+01   0.57638E+01
   0.70086E+01   0.57950E+01
   0.70086E+01   0.58263E+01
   0.70086E+01   0.58578E+01
   0.70086E+01   0.58894E+01
   0.70086E+01   0.59212E+01
   0.70086E+01   0.59532E+01
   0.70086E+01   0.59854E+01
   0.70586E+01   0.60177E+01
   0.70086E+01   0.60502E+01
   0.70086E+01   0.60829E+01
   0.70086E+01   0.61158E+01
   0.70086E+01   0.61488E+01
   0.70586E+01   0.61820E+01
   0.70086E+01   0.62154E+01
   0.70086E+01   0.62490E+01
   0.70086E+01   0.62827E+01
   0.70086E+01   0.63167E+01
   0.70086E+01   0.63508E+01
   0.70586E+01   0.63851E+01
   0.70086E+01   0.64196E+01
   0.70086E+01   0.64543E+01
   0.70086E+01   0.64892E+01
   0.70086E+01   0.65242E+01
   0.70086E+01   0.65595E+01
   0.70086E+01   0.65949E+01
   0.70086E+01   0.66305E+01
   0.70586E+01   0.66663E+01
   0.70086E+01   0.67023E+01
   0.70586E+01   0.67386E+01
   0.70586E+01   0.67750E+01
   0.70086E+01   0.68116E+01
   0.70586E+01   0.68484E+01
   0.70586E+01   0.68853E+01
   0.70586E+01   0.69225E+01
   0.70586E+01   0.69599E+01
   0.70586E+01   0.69975E+01
   0.70586E+01   0.70353E+01
   0.70586E+01   0.70733E+01
   0.70086E+01   0.71116E+01
   0.70586E+01   0.71500E+01
   0.70086E+01   0.71886E+01
   0.70586E+01   0.72274E+01
   0.70586E+01   0.72665E+01
   0.70086E+01   0.73057E+01
   0.70586E+01   0.73452E+01
   0.70086E+01   0.73849E+01
   0.70086E+01   0.74248E+01
   0.70086E+01   0.74649E+01
   0.70086E+01   0.75052E+01
   0.69586E+01   0.75457E+01
   0.69586E+01   0.75865E+01
   0.69586E+01   0.76275E+01
   0.69586E+01   0.76687E+01
   0.68586E+01   0.77101E+01
   0.69086E+01   0.77518E+01
   0.67586E+01   0.77937E+01
   0.66587E+01   0.78358E+01
   0.65587E+01   0.78781E+01
   0.70586E+01   0.79206E+01


==> anc/Figure5/1outP0_R_m10_m6_y10_rc4_stable.dat <==
   0.40092E+01   0.25405E-04
   0.40092E+01   0.25543E-04
   0.40092E+01   0.25681E-04
   0.45091E+01   0.25819E-04
   0.49340E+01   0.25959E-04
   0.52340E+01   0.26099E-04
   0.55339E+01   0.26240E-04
   0.57838E+01   0.26382E-04
   0.60088E+01   0.26524E-04
   0.62587E+01   0.26667E-04
   0.64837E+01   0.26812E-04
   0.66837E+01   0.26956E-04
   0.68836E+01   0.27102E-04
   0.70836E+01   0.27248E-04
   0.72835E+01   0.27396E-04
   0.74585E+01   0.27544E-04
   0.76585E+01   0.27692E-04
   0.78084E+01   0.27842E-04
   0.79834E+01   0.27992E-04
   0.81584E+01   0.28144E-04
   0.83083E+01   0.28296E-04
   0.84583E+01   0.28449E-04
   0.86083E+01   0.28602E-04
   0.87333E+01   0.28757E-04
   0.88582E+01   0.28912E-04
   0.90082E+01   0.29068E-04
   0.91082E+01   0.29225E-04
   0.92332E+01   0.29383E-04
   0.93581E+01   0.29542E-04
   0.94581E+01   0.29701E-04
   0.95581E+01   0.29862E-04
   0.96581E+01   0.30023E-04
   0.97580E+01   0.30185E-04
   0.98330E+01   0.30349E-04
   0.99330E+01   0.30512E-04
   0.10008E+02   0.30677E-04
   0.10083E+02   0.30843E-04
   0.10158E+02   0.31010E-04
   0.10233E+02   0.31177E-04
   0.10308E+02   0.31346E-04
   0.10383E+02   0.31515E-04
   0.10433E+02   0.31685E-04
   0.10508E+02   0.31856E-04
   0.10558E+02   0.32028E-04
   0.10608E+02   0.32201E-04
   0.10658E+02   0.32375E-04
   0.10733E+02   0.32550E-04
   0.10758E+02   0.32726E-04
   0.10808E+02   0.32903E-04
   0.10858E+02   0.33081E-04
   0.10908E+02   0.33259E-04
   0.10958E+02   0.33439E-04
   0.10983E+02   0.33620E-04
   0.11033E+02   0.33801E-04
   0.11058E+02   0.33984E-04
   0.11083E+02   0.34167E-04
   0.11133E+02   0.34352E-04
   0.11158E+02   0.34538E-04
   0.11183E+02   0.34724E-04
   0.11233E+02   0.34912E-04
   0.11258E+02   0.35100E-04
   0.11283E+02   0.35290E-04
   0.11308E+02   0.35481E-04
   0.11333E+02   0.35672E-04
   0.11358E+02   0.35865E-04
   0.11383E+02   0.36059E-04
   0.11383E+02   0.36254E-04
   0.11408E+02   0.36449E-04
   0.11433E+02   0.36646E-04
   0.11458E+02   0.36844E-04
   0.11483E+02   0.37043E-04
   0.11483E+02   0.37243E-04
   0.11508E+02   0.37445E-04
   0.11533E+02   0.37647E-04
   0.11533E+02   0.37850E-04
   0.11558E+02   0.38055E-04
   0.11583E+02   0.38260E-04
   0.11583E+02   0.38467E-04
   0.11608E+02   0.38675E-04
   0.11608E+02   0.38884E-04
   0.11633E+02   0.39094E-04
   0.11633E+02   0.39305E-04
   0.11658E+02   0.39517E-04
   0.11658E+02   0.39731E-04
   0.11658E+02   0.39945E-04
   0.11683E+02   0.40161E-04
   0.11683E+02   0.40378E-04
   0.11708E+02   0.40596E-04
   0.11708E+02   0.40816E-04
   0.11708E+02   0.41036E-04
   0.11708E+02   0.41258E-04
   0.11733E+02   0.41481E-04
   0.11733E+02   0.41705E-04
   0.11733E+02   0.41930E-04
   0.11758E+02   0.42157E-04
   0.11758E+02   0.42384E-04
   0.11758E+02   0.42613E-04
   0.11758E+02   0.42843E-04
   0.11758E+02   0.43075E-04
   0.11783E+02   0.43308E-04
   0.11783E+02   0.43542E-04
   0.11783E+02   0.43777E-04
   0.11783E+02   0.44013E-04
   0.11783E+02   0.44251E-04
   0.11783E+02   0.44490E-04
   0.11808E+02   0.44730E-04
   0.11808E+02   0.44972E-04
   0.11808E+02   0.45215E-04
   0.11808E+02   0.45459E-04
   0.11808E+02   0.45705E-04
   0.11808E+02   0.45952E-04
   0.11808E+02   0.46200E-04
   0.11808E+02   0.46450E-04
   0.11808E+02   0.46700E-04
   0.11808E+02   0.46953E-04
   0.11808E+02   0.47206E-04
   0.11833E+02   0.47461E-04
   0.11833E+02   0.47718E-04
   0.11833E+02   0.47976E-04
   0.11833E+02   0.48235E-04
   0.11833E+02   0.48495E-04
   0.11833E+02   0.48757E-04
   0.11833E+02   0.49021E-04
   0.11833E+02   0.49285E-04
   0.11833E+02   0.49552E-04
   0.11833E+02   0.49819E-04
   0.11833E+02   0.50089E-04
   0.11833E+02   0.50359E-04
   0.11833E+02   0.50631E-04
   0.11833E+02   0.50905E-04
   0.11808E+02   0.51180E-04
   0.11808E+02   0.51456E-04
   0.11808E+02   0.51734E-04
   0.11808E+02   0.52014E-04
   0.11808E+02   0.52295E-04
   0.11808E+02   0.52577E-04
   0.11808E+02   0.52861E-04
   0.11808E+02   0.53147E-04
   0.11808E+02   0.53434E-04
   0.11808E+02   0.53722E-04
   0.11808E+02   0.54013E-04
   0.11808E+02   0.54304E-04
   0.11808E+02   0.54598E-04
   0.11808E+02   0.54893E-04
   0.11808E+02   0.55189E-04
   0.11783E+02   0.55487E-04
   0.11783E+02   0.55787E-04
   0.11783E+02   0.56089E-04
   0.11783E+02   0.56392E-04
   0.11783E+02   0.56696E-04
   0.11783E+02   0.57002E-04
   0.11783E+02   0.57310E-04
   0.11783E+02   0.57620E-04
   0.11783E+02   0.57931E-04
   0.11758E+02   0.58244E-04
   0.11758E+02   0.58559E-04
   0.11758E+02   0.58875E-04
   0.11758E+02   0.59193E-04
   0.11758E+02   0.59513E-04
   0.11758E+02   0.59834E-04
   0.11758E+02   0.60158E-04
   0.11733E+02   0.60483E-04
   0.11733E+02   0.60809E-04
   0.11733E+02   0.61138E-04
   0.11733E+02   0.61468E-04
   0.11733E+02   0.61800E-04
   0.11733E+02   0.62134E-04
   0.11733E+02   0.62470E-04
   0.11708E+02   0.62807E-04
   0.11708E+02   0.63147E-04
   0.11708E+02   0.63488E-04
   0.11708E+02   0.63831E-04
   0.11708E+02   0.64175E-04
   0.11708E+02   0.64522E-04
   0.11683E+02   0.64871E-04
   0.11683E+02   0.65221E-04
   0.11683E+02   0.65573E-04
   0.11683E+02   0.65928E-04
   0.11683E+02   0.66284E-04
   0.11683E+02   0.66642E-04
   0.11658E+02   0.67002E-04
   0.11658E+02   0.67364E-04
   0.11658E+02   0.67728E-04
   0.11658E+02   0.68094E-04
   0.11658E+02   0.68461E-04
   0.11633E+02   0.68831E-04
   0.11633E+02   0.69203E-04
   0.11633E+02   0.69577E-04
   0.11633E+02   0.69953E-04
   0.11633E+02   0.70331E-04
   0.11608E+02   0.70711E-04
   0.11608E+02   0.71093E-04
   0.11608E+02   0.71477E-04
   0.11608E+02   0.71863E-04
   0.11608E+02   0.72251E-04
   0.11583E+02   0.72641E-04
   0.11583E+02   0.73034E-04
   0.11583E+02   0.73428E-04
   0.11583E+02   0.73825E-04
   0.11583E+02   0.74224E-04
   0.11558E+02   0.74625E-04
   0.11558E+02   0.75028E-04
   0.11558E+02   0.75433E-04
   0.11558E+02   0.75841E-04
   0.11558E+02   0.76250E-04
   0.11533E+02   0.76662E-04
   0.11533E+02   0.77076E-04
   0.11533E+02   0.77493E-04
   0.11533E+02   0.77911E-04
   0.11508E+02   0.78332E-04
   0.11508E+02   0.78755E-04
   0.11508E+02   0.79181E-04
   0.11508E+02   0.79609E-04
   0.11508E+02   0.80039E-04
   0.11483E+02   0.80471E-04
   0.11483E+02   0.80906E-04
   0.11483E+02   0.81343E-04
   0.11483E+02   0.81782E-04
   0.11458E+02   0.82224E-04
   0.11458E+02   0.82668E-04
   0.11458E+02   0.83115E-04
   0.11458E+02   0.83564E-04
   0.11458E+02   0.84015E-04
   0.11433E+02   0.84469E-04
   0.11433E+02   0.84925E-04
   0.11433E+02   0.85384E-04
   0.11433E+02   0.85846E-04
   0.11408E+02   0.86309E-04
   0.11408E+02   0.86776E-04
   0.11408E+02   0.87244E-04
   0.11408E+02   0.87716E-04
   0.11383E+02   0.88189E-04
   0.11383E+02   0.88666E-04
   0.11383E+02   0.89145E-04
   0.11383E+02   0.89626E-04
   0.11358E+02   0.90111E-04
   0.11358E+02   0.90597E-04
   0.11358E+02   0.91087E-04
   0.11358E+02   0.91579E-04
   0.11333E+02   0.92074E-04
   0.11333E+02   0.92571E-04
   0.11333E+02   0.93071E-04
   0.11333E+02   0.93574E-04
   0.11308E+02   0.94079E-04
   0.11308E+02   0.94588E-04
   0.11308E+02   0.95099E-04
   0.11308E+02   0.95612E-04
   0.11283E+02   0.96129E-04
   0.11283E+02   0.96648E-04
   0.11283E+02   0.97170E-04
   0.11283E+02   0.97695E-04
   0.11258E+02   0.98223E-04
   0.11258E+02   0.98753E-04
   0.11258E+02   0.99287E-04
   0.11258E+02   0.99823E-04
   0.11233E+02   0.10036E-03
   0.11233E+02   0.10090E-03
   0.11233E+02   0.10145E-03
   0.11233E+02   0.10200E-03
   0.11208E+02   0.10255E-03
   0.11208E+02   0.10310E-03
   0.11208E+02   0.10366E-03
   0.11208E+02   0.10422E-03
   0.11183E+02   0.10478E-03
   0.11183E+02   0.10535E-03
   0.11183E+02   0.10592E-03
   0.11183E+02   0.10649E-03
   0.11158E+02   0.10707E-03
   0.11158E+02   0.10764E-03
   0.11158E+02   0.10823E-03
   0.11158E+02   0.10881E-03
   0.11133E+02   0.10940E-03
   0.11133E+02   0.10999E-03
   0.11133E+02   0.11058E-03
   0.11108E+02   0.11118E-03
   0.11108E+02   0.11178E-03
   0.11108E+02   0.11238E-03
   0.11108E+02   0.11299E-03
   0.11083E+02   0.11360E-03
   0.11083E+02   0.11422E-03
   0.11083E+02   0.11483E-03
   0.11083E+02   0.11545E-03
   0.11058E+02   0.11608E-03
   0.11058E+02   0.11670E-03
   0.11058E+02   0.11733E-03
   0.11033E+02   0.11797E-03
   0.11033E+02   0.11861E-03
   0.11033E+02   0.11925E-03
   0.11033E+02   0.11989E-03
   0.11008E+02   0.12054E-03
   0.11008E+02   0.12119E-03
   0.11008E+02   0.12184E-03
   0.11008E+02   0.12250E-03
   0.10983E+02   0.12316E-03
   0.10983E+02   0.12383E-03
   0.10983E+02   0.12450E-03
   0.10958E+02   0.12517E-03
   0.10958E+02   0.12585E-03
   0.10958E+02   0.12653E-03
   0.10958E+02   0.12721E-03
   0.10933E+02   0.12790E-03
   0.10933E+02   0.12859E-03
   0.10933E+02   0.12928E-03
   0.10933E+02   0.12998E-03
   0.10908E+02   0.13068E-03
   0.10908E+02   0.13139E-03
   0.10908E+02   0.13210E-03
   0.10883E+02   0.13281E-03
   0.10883E+02   0.13353E-03
   0.10883E+02   0.13425E-03
   0.10883E+02   0.13498E-03
   0.10858E+02   0.13571E-03
   0.10858E+02   0.13644E-03
   0.10858E+02   0.13718E-03
   0.10833E+02   0.13792E-03
   0.10833E+02   0.13866E-03
   0.10833E+02   0.13941E-03
   0.10833E+02   0.14016E-03
   0.10808E+02   0.14092E-03
   0.10808E+02   0.14168E-03
   0.10808E+02   0.14245E-03
   0.10783E+02   0.14322E-03
   0.10783E+02   0.14399E-03
   0.10783E+02   0.14477E-03
   0.10783E+02   0.14555E-03
   0.10758E+02   0.14634E-03
   0.10758E+02   0.14713E-03
   0.10758E+02   0.14792E-03
   0.10733E+02   0.14872E-03
   0.10733E+02   0.14953E-03
   0.10733E+02   0.15033E-03
   0.10733E+02   0.15115E-03
   0.10708E+02   0.15196E-03
   0.10708E+02   0.15278E-03
   0.10708E+02   0.15361E-03
   0.10683E+02   0.15444E-03
   0.10683E+02   0.15527E-03
   0.10683E+02   0.15611E-03
   0.10683E+02   0.15695E-03
   0.10658E+02   0.15780E-03
   0.10658E+02   0.15866E-03
   0.10658E+02   0.15951E-03
   0.10633E+02   0.16037E-03
   0.10633E+02   0.16124E-03
   0.10633E+02   0.16211E-03
   0.10633E+02   0.16299E-03
   0.10608E+02   0.16387E-03
   0.10608E+02   0.16475E-03
   0.10608E+02   0.16564E-03
   0.10583E+02   0.16654E-03
   0.10583E+02   0.16744E-03
   0.10583E+02   0.16834E-03
   0.10583E+02   0.16925E-03
   0.10558E+02   0.17017E-03
   0.10558E+02   0.17108E-03
   0.10558E+02   0.17201E-03
   0.10533E+02   0.17294E-03
   0.10533E+02   0.17387E-03
   0.10533E+02   0.17481E-03
   0.10508E+02   0.17576E-03
   0.10508E+02   0.17671E-03
   0.10508E+02   0.17766E-03
   0.10508E+02   0.17862E-03
   0.10483E+02   0.17958E-03
   0.10483E+02   0.18055E-03
   0.10483E+02   0.18153E-03
   0.10458E+02   0.18251E-03
   0.10458E+02   0.18350E-03
   0.10458E+02   0.18449E-03
   0.10458E+02   0.18548E-03
   0.10433E+02   0.18649E-03
   0.10433E+02   0.18749E-03
   0.10433E+02   0.18851E-03
   0.10408E+02   0.18953E-03
   0.10408E+02   0.19055E-03
   0.10408E+02   0.19158E-03
   0.10383E+02   0.19261E-03
   0.10383E+02   0.19365E-03
   0.10383E+02   0.19470E-03
   0.10383E+02   0.19575E-03
   0.10358E+02   0.19681E-03
   0.10358E+02   0.19787E-03
   0.10358E+02   0.19894E-03
   0.10333E+02   0.20002E-03
   0.10333E+02   0.20110E-03
   0.10333E+02   0.20218E-03
   0.10308E+02   0.20328E-03
   0.10308E+02   0.20437E-03
   0.10308E+02   0.20548E-03
   0.10308E+02   0.20659E-03
   0.10283E+02   0.20770E-03
   0.10283E+02   0.20883E-03
   0.10283E+02   0.20995E-03
   0.10258E+02   0.21109E-03
   0.10258E+02   0.21223E-03
   0.10258E+02   0.21337E-03
   0.10233E+02   0.21453E-03
   0.10233E+02   0.21569E-03
   0.10233E+02   0.21685E-03
   0.10233E+02   0.21802E-03
   0.10208E+02   0.21920E-03
   0.10208E+02   0.22038E-03
   0.10208E+02   0.22158E-03
   0.10183E+02   0.22277E-03
   0.10183E+02   0.22398E-03
   0.10183E+02   0.22519E-03
   0.10158E+02   0.22640E-03
   0.10158E+02   0.22763E-03
   0.10158E+02   0.22885E-03
   0.10158E+02   0.23009E-03
   0.10133E+02   0.23133E-03
   0.10133E+02   0.23258E-03
   0.10133E+02   0.23384E-03
   0.10108E+02   0.23510E-03
   0.10108E+02   0.23637E-03
   0.10108E+02   0.23765E-03
   0.10083E+02   0.23893E-03
   0.10083E+02   0.24023E-03
   0.10083E+02   0.24152E-03
   0.10083E+02   0.24283E-03
   0.10058E+02   0.24414E-03
   0.10058E+02   0.24546E-03
   0.10058E+02   0.24678E-03
   0.10033E+02   0.24812E-03
   0.10033E+02   0.24946E-03
   0.10033E+02   0.25081E-03
   0.10008E+02   0.25216E-03
   0.10008E+02   0.25352E-03
   0.10008E+02   0.25489E-03
   0.10008E+02   0.25627E-03
   0.99830E+01   0.25765E-03
   0.99830E+01   0.25905E-03
   0.99830E+01   0.26044E-03
   0.99580E+01   0.26185E-03
   0.99580E+01   0.26327E-03
   0.99580E+01   0.26469E-03
   0.99330E+01   0.26612E-03
   0.99330E+01   0.26756E-03
   0.99330E+01   0.26900E-03
   0.99330E+01   0.27045E-03
   0.99080E+01   0.27192E-03
   0.99080E+01   0.27338E-03
   0.99080E+01   0.27486E-03
   0.98830E+01   0.27635E-03
   0.98830E+01   0.27784E-03
   0.98830E+01   0.27934E-03
   0.98580E+01   0.28085E-03
   0.98580E+01   0.28237E-03
   0.98580E+01   0.28389E-03
   0.98330E+01   0.28542E-03
   0.98330E+01   0.28697E-03
   0.98330E+01   0.28852E-03
   0.98330E+01   0.29008E-03
   0.98080E+01   0.29164E-03
   0.98080E+01   0.29322E-03
   0.98080E+01   0.29480E-03
   0.97830E+01   0.29639E-03
   0.97830E+01   0.29800E-03
   0.97830E+01   0.29961E-03
   0.97580E+01   0.30122E-03
   0.97580E+01   0.30285E-03
   0.97580E+01   0.30449E-03
   0.97580E+01   0.30613E-03
   0.97331E+01   0.30779E-03
   0.97331E+01   0.30945E-03
   0.97331E+01   0.31112E-03
   0.97081E+01   0.31280E-03
   0.97081E+01   0.31449E-03
   0.97081E+01   0.31619E-03
   0.96831E+01   0.31790E-03
   0.96831E+01   0.31962E-03
   0.96831E+01   0.32134E-03
   0.96581E+01   0.32308E-03
   0.96581E+01   0.32482E-03
   0.96581E+01   0.32658E-03
   0.96581E+01   0.32834E-03
   0.96331E+01   0.33012E-03
   0.96331E+01   0.33190E-03
   0.96331E+01   0.33369E-03
   0.96081E+01   0.33549E-03
   0.96081E+01   0.33731E-03
   0.96081E+01   0.33913E-03
   0.96081E+01   0.34096E-03
   0.95831E+01   0.34280E-03
   0.95831E+01   0.34465E-03
   0.95831E+01   0.34652E-03
   0.95581E+01   0.34839E-03
   0.95581E+01   0.35027E-03
   0.95581E+01   0.35216E-03
   0.95331E+01   0.35407E-03
   0.95331E+01   0.35598E-03
   0.95331E+01   0.35790E-03
   0.95081E+01   0.35983E-03
   0.95081E+01   0.36178E-03
   0.95081E+01   0.36373E-03
   0.94831E+01   0.36570E-03
   0.94831E+01   0.36767E-03
   0.94831E+01   0.36966E-03
   0.94831E+01   0.37166E-03
   0.94581E+01   0.37366E-03
   0.94581E+01   0.37568E-03
   0.94581E+01   0.37771E-03
   0.94331E+01   0.37975E-03
   0.94331E+01   0.38180E-03
   0.94331E+01   0.38387E-03
   0.94331E+01   0.38594E-03
   0.94081E+01   0.38803E-03
   0.94081E+01   0.39012E-03
   0.94081E+01   0.39223E-03
   0.93831E+01   0.39435E-03
   0.93831E+01   0.39648E-03
   0.93831E+01   0.39862E-03
   0.93581E+01   0.40077E-03
   0.93581E+01   0.40294E-03
   0.93581E+01   0.40511E-03
   0.93331E+01   0.40730E-03
   0.93331E+01   0.40950E-03
   0.93331E+01   0.41172E-03
   0.93081E+01   0.41394E-03
   0.93081E+01   0.41618E-03
   0.93081E+01   0.41842E-03
   0.93081E+01   0.42068E-03
   0.92831E+01   0.42296E-03
   0.92831E+01   0.42524E-03
   0.92831E+01   0.42754E-03
   0.92581E+01   0.42985E-03
   0.92581E+01   0.43217E-03
   0.92581E+01   0.43451E-03
   0.92332E+01   0.43685E-03
   0.92332E+01   0.43921E-03
   0.92332E+01   0.44159E-03
   0.92332E+01   0.44397E-03
   0.92082E+01   0.44637E-03
   0.92082E+01   0.44878E-03
   0.92082E+01   0.45121E-03
   0.91832E+01   0.45364E-03
   0.91832E+01   0.45609E-03
   0.91832E+01   0.45856E-03
   0.91582E+01   0.46103E-03
   0.91582E+01   0.46352E-03
   0.91582E+01   0.46603E-03
   0.91582E+01   0.46855E-03
   0.91332E+01   0.47108E-03
   0.91332E+01   0.47362E-03
   0.91332E+01   0.47618E-03
   0.91082E+01   0.47875E-03
   0.91082E+01   0.48134E-03
   0.91082E+01   0.48394E-03
   0.90832E+01   0.48655E-03
   0.90832E+01   0.48918E-03
   0.90832E+01   0.49183E-03
   0.90582E+01   0.49448E-03
   0.90582E+01   0.49715E-03
   0.90582E+01   0.49984E-03
   0.90582E+01   0.50254E-03
   0.90332E+01   0.50525E-03
   0.90332E+01   0.50798E-03
   0.90332E+01   0.51073E-03
   0.90082E+01   0.51349E-03
   0.90082E+01   0.51626E-03
   0.90082E+01   0.51905E-03
   0.89832E+01   0.52185E-03
   0.89832E+01   0.52467E-03
   0.89832E+01   0.52751E-03
   0.89832E+01   0.53036E-03
   0.89582E+01   0.53322E-03
   0.89582E+01   0.53610E-03
   0.89582E+01   0.53900E-03
   0.89332E+01   0.54191E-03
   0.89332E+01   0.54484E-03
   0.89332E+01   0.54778E-03
   0.89332E+01   0.55074E-03

==> anc/Figure5/1outP0_R_m10_m6_y10_rc4_unstable.dat <==
   0.89332E+01   0.55372E-03
   0.89332E+01   0.55671E-03
   0.89332E+01   0.55971E-03
   0.89332E+01   0.56274E-03
   0.89332E+01   0.56578E-03
   0.89332E+01   0.56883E-03
   0.89332E+01   0.57191E-03
   0.89082E+01   0.57500E-03
   0.89082E+01   0.57810E-03
   0.89082E+01   0.58123E-03
   0.89082E+01   0.58437E-03
   0.89082E+01   0.58752E-03
   0.89082E+01   0.59070E-03
   0.89082E+01   0.59389E-03
   0.89082E+01   0.59709E-03
   0.89082E+01   0.60032E-03
   0.89082E+01   0.60356E-03
   0.89082E+01   0.60682E-03
   0.89082E+01   0.61010E-03
   0.89082E+01   0.61340E-03
   0.89082E+01   0.61671E-03
   0.89082E+01   0.62004E-03
   0.88832E+01   0.62339E-03
   0.88832E+01   0.62676E-03
   0.88832E+01   0.63015E-03
   0.88832E+01   0.63355E-03
   0.88832E+01   0.63697E-03
   0.88832E+01   0.64041E-03
   0.88832E+01   0.64387E-03
   0.88832E+01   0.64735E-03
   0.88582E+01   0.65085E-03
   0.88582E+01   0.65436E-03
   0.88582E+01   0.65790E-03
   0.88582E+01   0.66145E-03
   0.88582E+01   0.66503E-03
   0.88582E+01   0.66862E-03
   0.88582E+01   0.67223E-03
   0.88332E+01   0.67586E-03
   0.88332E+01   0.67951E-03
   0.88332E+01   0.68318E-03
   0.88332E+01   0.68688E-03
   0.88332E+01   0.69059E-03
   0.88332E+01   0.69432E-03
   0.88082E+01   0.69807E-03
   0.88082E+01   0.70184E-03
   0.88082E+01   0.70563E-03
   0.88082E+01   0.70944E-03
   0.88082E+01   0.71327E-03
   0.88082E+01   0.71713E-03
   0.87832E+01   0.72100E-03
   0.87832E+01   0.72490E-03
   0.87832E+01   0.72881E-03
   0.87832E+01   0.73275E-03
   0.87832E+01   0.73671E-03
   0.87582E+01   0.74069E-03
   0.87582E+01   0.74469E-03
   0.87582E+01   0.74871E-03
   0.87582E+01   0.75276E-03
   0.87582E+01   0.75682E-03
   0.87333E+01   0.76091E-03
   0.87333E+01   0.76502E-03
   0.87333E+01   0.76915E-03
   0.87333E+01   0.77331E-03
   0.87333E+01   0.77749E-03
   0.87083E+01   0.78169E-03
   0.87083E+01   0.78591E-03
   0.87083E+01   0.79016E-03
   0.86833E+01   0.79442E-03
   0.86833E+01   0.79872E-03
   0.86833E+01   0.80303E-03
   0.86833E+01   0.80737E-03
   0.86583E+01   0.81173E-03
   0.86583E+01   0.81612E-03
   0.86583E+01   0.82052E-03
   0.86583E+01   0.82496E-03
   0.86333E+01   0.82941E-03
   0.86333E+01   0.83389E-03
   0.86333E+01   0.83840E-03
   0.86333E+01   0.84293E-03
   0.86083E+01   0.84748E-03
   0.86083E+01   0.85206E-03
   0.86083E+01   0.85666E-03
   0.85833E+01   0.86129E-03
   0.85833E+01   0.86594E-03
   0.85833E+01   0.87062E-03
   0.85833E+01   0.87532E-03
   0.85583E+01   0.88005E-03
   0.85583E+01   0.88481E-03
   0.85583E+01   0.88959E-03
   0.85333E+01   0.89439E-03
   0.85333E+01   0.89922E-03
   0.85333E+01   0.90408E-03
   0.85083E+01   0.90897E-03
   0.85083E+01   0.91388E-03
   0.85083E+01   0.91881E-03
   0.84833E+01   0.92378E-03
   0.84833E+01   0.92877E-03
   0.84833E+01   0.93378E-03
   0.84583E+01   0.93883E-03
   0.84583E+01   0.94390E-03
   0.84583E+01   0.94900E-03
   0.84333E+01   0.95413E-03
   0.84333E+01   0.95928E-03
   0.84333E+01   0.96446E-03
   0.84083E+01   0.96967E-03
   0.84083E+01   0.97491E-03
   0.84083E+01   0.98018E-03
   0.83833E+01   0.98547E-03
   0.83833E+01   0.99080E-03
   0.83833E+01   0.99615E-03
   0.83583E+01   0.10015E-02
   0.83583E+01   0.10069E-02
   0.83333E+01   0.10124E-02
   0.83333E+01   0.10178E-02
   0.83333E+01   0.10233E-02
   0.83083E+01   0.10289E-02
   0.83083E+01   0.10344E-02
   0.83083E+01   0.10400E-02
   0.82833E+01   0.10456E-02
   0.82833E+01   0.10513E-02
   0.82583E+01   0.10570E-02
   0.82583E+01   0.10627E-02
   0.82583E+01   0.10684E-02
   0.82334E+01   0.10742E-02
   0.82334E+01   0.10800E-02
   0.82084E+01   0.10858E-02
   0.82084E+01   0.10917E-02
   0.82084E+01   0.10976E-02
   0.81834E+01   0.11035E-02
   0.81834E+01   0.11095E-02
   0.81584E+01   0.11155E-02
   0.81584E+01   0.11215E-02
   0.81584E+01   0.11276E-02
   0.81334E+01   0.11336E-02
   0.81334E+01   0.11398E-02
   0.81084E+01   0.11459E-02
   0.81084E+01   0.11521E-02
   0.80834E+01   0.11583E-02
   0.80834E+01   0.11646E-02
   0.80834E+01   0.11709E-02
   0.80584E+01   0.11772E-02
   0.80584E+01   0.11836E-02
   0.80334E+01   0.11900E-02
   0.80334E+01   0.11964E-02
   0.80084E+01   0.12029E-02
   0.80084E+01   0.12094E-02
   0.80084E+01   0.12159E-02
   0.79834E+01   0.12225E-02
   0.79584E+01   0.12291E-02
   0.79584E+01   0.12357E-02
   0.79584E+01   0.12424E-02
   0.79334E+01   0.12491E-02
   0.79334E+01   0.12558E-02
   0.79084E+01   0.12626E-02
   0.79084E+01   0.12694E-02
   0.78834E+01   0.12763E-02
   0.78834E+01   0.12832E-02
   0.78834E+01   0.12901E-02
   0.78584E+01   0.12971E-02
   0.78584E+01   0.13041E-02
   0.78584E+01   0.13112E-02
   0.78584E+01   0.13182E-02
   0.78584E+01   0.13254E-02
   0.78584E+01   0.13325E-02
   0.78584E+01   0.13397E-02
   0.78584E+01   0.13470E-02
   0.78584E+01   0.13542E-02
   0.78584E+01   0.13615E-02
   0.78334E+01   0.13689E-02
   0.78334E+01   0.13763E-02
   0.78334E+01   0.13837E-02
   0.78334E+01   0.13912E-02
   0.78334E+01   0.13987E-02
   0.78334E+01   0.14063E-02
   0.78334E+01   0.14139E-02
   0.78084E+01   0.14215E-02
   0.78084E+01   0.14292E-02
   0.78084E+01   0.14369E-02
   0.78084E+01   0.14447E-02
   0.78084E+01   0.14525E-02
   0.78084E+01   0.14603E-02
   0.78084E+01   0.14682E-02
   0.77834E+01   0.14761E-02
   0.77834E+01   0.14841E-02
   0.77834E+01   0.14921E-02
   0.77834E+01   0.15002E-02
   0.77834E+01   0.15083E-02
   0.77834E+01   0.15164E-02
   0.77584E+01   0.15246E-02
   0.77584E+01   0.15329E-02
   0.77584E+01   0.15412E-02
   0.77584E+01   0.15495E-02
   0.77584E+01   0.15579E-02
   0.77584E+01   0.15663E-02
   0.77335E+01   0.15747E-02
   0.77335E+01   0.15832E-02
   0.77335E+01   0.15918E-02
   0.77335E+01   0.16004E-02
   0.77335E+01   0.16090E-02
   0.77085E+01   0.16177E-02
   0.77085E+01   0.16265E-02
   0.77085E+01   0.16353E-02
   0.77085E+01   0.16441E-02
   0.77085E+01   0.16530E-02
   0.77085E+01   0.16619E-02
   0.76835E+01   0.16709E-02
   0.76835E+01   0.16799E-02
   0.76835E+01   0.16890E-02
   0.76835E+01   0.16981E-02
   0.76585E+01   0.17073E-02
   0.76585E+01   0.17165E-02
   0.76585E+01   0.17258E-02
   0.76585E+01   0.17351E-02
   0.76585E+01   0.17445E-02
   0.76335E+01   0.17539E-02
   0.76335E+01   0.17634E-02
   0.76335E+01   0.17729E-02
   0.76335E+01   0.17825E-02
   0.76085E+01   0.17921E-02
   0.76085E+01   0.18018E-02
   0.76085E+01   0.18115E-02
   0.76085E+01   0.18213E-02
   0.75835E+01   0.18311E-02
   0.75835E+01   0.18410E-02
   0.75835E+01   0.18510E-02
   0.75835E+01   0.18610E-02
   0.75585E+01   0.18710E-02
   0.75585E+01   0.18811E-02
   0.75585E+01   0.18913E-02
   0.75585E+01   0.19015E-02
   0.75335E+01   0.19118E-02
   0.75335E+01   0.19221E-02
   0.75335E+01   0.19325E-02
   0.75335E+01   0.19429E-02
   0.75085E+01   0.19534E-02
   0.75085E+01   0.19640E-02
   0.75085E+01   0.19746E-02
   0.75085E+01   0.19853E-02
   0.74835E+01   0.19960E-02
   0.74835E+01   0.20068E-02
   0.74835E+01   0.20176E-02
   0.74835E+01   0.20285E-02
   0.74585E+01   0.20395E-02
   0.74585E+01   0.20505E-02
   0.74585E+01   0.20616E-02
   0.74585E+01   0.20727E-02
   0.74585E+01   0.20839E-02
   0.74585E+01   0.20952E-02
   0.74585E+01   0.21065E-02
   0.74585E+01   0.21178E-02
   0.74335E+01   0.21293E-02
   0.74335E+01   0.21408E-02
   0.74335E+01   0.21524E-02
   0.74335E+01   0.21640E-02
   0.74335E+01   0.21757E-02
   0.74335E+01   0.21874E-02
   0.74335E+01   0.21992E-02
   0.74335E+01   0.22111E-02
   0.74335E+01   0.22231E-02
   0.74085E+01   0.22351E-02
   0.74085E+01   0.22472E-02
   0.74085E+01   0.22593E-02
   0.74085E+01   0.22715E-02
   0.74085E+01   0.22838E-02
   0.74085E+01   0.22961E-02
   0.74085E+01   0.23085E-02
   0.74085E+01   0.23210E-02
   0.74085E+01   0.23335E-02
   0.73835E+01   0.23461E-02
   0.73835E+01   0.23588E-02
   0.73835E+01   0.23715E-02
   0.73835E+01   0.23844E-02
   0.73835E+01   0.23972E-02
   0.73835E+01   0.24102E-02
   0.73835E+01   0.24232E-02
   0.73835E+01   0.24363E-02
   0.73585E+01   0.24495E-02
   0.73585E+01   0.24627E-02
   0.73585E+01   0.24760E-02
   0.73585E+01   0.24894E-02
   0.73585E+01   0.25028E-02
   0.73585E+01   0.25163E-02
   0.73585E+01   0.25299E-02
   0.73335E+01   0.25436E-02
   0.73335E+01   0.25573E-02
   0.73335E+01   0.25712E-02
   0.73335E+01   0.25850E-02
   0.73335E+01   0.25990E-02
   0.73085E+01   0.26130E-02
   0.73085E+01   0.26272E-02
   0.73085E+01   0.26414E-02
   0.73085E+01   0.26556E-02
   0.73085E+01   0.26700E-02
   0.73085E+01   0.26844E-02
   0.72835E+01   0.26989E-02
   0.72835E+01   0.27135E-02
   0.72835E+01   0.27281E-02
   0.72835E+01   0.27429E-02
   0.72835E+01   0.27577E-02
   0.72835E+01   0.27726E-02
   0.72835E+01   0.27876E-02
   0.72835E+01   0.28026E-02
   0.72585E+01   0.28178E-02
   0.72585E+01   0.28330E-02
   0.72585E+01   0.28483E-02
   0.72585E+01   0.28637E-02
   0.72585E+01   0.28791E-02
   0.72585E+01   0.28947E-02
   0.72585E+01   0.29103E-02
   0.72585E+01   0.29261E-02
   0.72585E+01   0.29419E-02
   0.72585E+01   0.29578E-02
   0.72585E+01   0.29737E-02
   0.72585E+01   0.29898E-02
   0.72585E+01   0.30059E-02
   0.72336E+01   0.30222E-02
   0.72336E+01   0.30385E-02
   0.72336E+01   0.30549E-02
   0.72336E+01   0.30714E-02
   0.72336E+01   0.30880E-02
   0.72336E+01   0.31047E-02
   0.72336E+01   0.31215E-02
   0.72336E+01   0.31383E-02
   0.72336E+01   0.31553E-02
   0.72336E+01   0.31723E-02
   0.72336E+01   0.31895E-02
   0.72336E+01   0.32067E-02
   0.72086E+01   0.32240E-02
   0.72086E+01   0.32414E-02
   0.72086E+01   0.32590E-02
   0.72086E+01   0.32766E-02
   0.72086E+01   0.32943E-02
   0.72086E+01   0.33121E-02
   0.72086E+01   0.33300E-02
   0.72086E+01   0.33479E-02
   0.71836E+01   0.33660E-02
   0.72086E+01   0.33842E-02
   0.71836E+01   0.34025E-02
   0.71836E+01   0.34209E-02
   0.71836E+01   0.34394E-02
   0.71836E+01   0.34579E-02
   0.71836E+01   0.34766E-02
   0.71836E+01   0.34954E-02
   0.71836E+01   0.35143E-02
   0.71836E+01   0.35333E-02
   0.71836E+01   0.35523E-02
   0.71836E+01   0.35715E-02
   0.71836E+01   0.35908E-02
   0.71836E+01   0.36102E-02
   0.71586E+01   0.36297E-02
   0.71586E+01   0.36493E-02
   0.71836E+01   0.36691E-02
   0.71586E+01   0.36889E-02
   0.71586E+01   0.37088E-02
   0.71586E+01   0.37288E-02
   0.71586E+01   0.37490E-02
   0.71586E+01   0.37692E-02
   0.71586E+01   0.37896E-02
   0.71586E+01   0.38101E-02
   0.71586E+01   0.38306E-02
   0.71586E+01   0.38513E-02
   0.71586E+01   0.38721E-02
   0.71586E+01   0.38931E-02
   0.71586E+01   0.39141E-02
   0.71586E+01   0.39352E-02
   0.71586E+01   0.39565E-02
   0.71336E+01   0.39779E-02
   0.71586E+01   0.39994E-02
   0.71336E+01   0.40210E-02
   0.71586E+01   0.40427E-02
   0.71336E+01   0.40645E-02
   0.71336E+01   0.40865E-02
   0.71336E+01   0.41086E-02
   0.71336E+01   0.41308E-02
   0.71336E+01   0.41531E-02
   0.71336E+01   0.41755E-02
   0.71336E+01   0.41981E-02
   0.71336E+01   0.42207E-02
   0.71336E+01   0.42435E-02
   0.71336E+01   0.42665E-02
   0.71336E+01   0.42895E-02
   0.71336E+01   0.43127E-02
   0.71336E+01   0.43360E-02
   0.71336E+01   0.43594E-02
   0.71336E+01   0.43830E-02
   0.71336E+01   0.44066E-02
   0.71336E+01   0.44304E-02
   0.71336E+01   0.44544E-02
   0.71336E+01   0.44784E-02
   0.71086E+01   0.45026E-02
   0.71086E+01   0.45270E-02
   0.71086E+01   0.45514E-02
   0.71336E+01   0.45760E-02
   0.71086E+01   0.46007E-02
   0.71086E+01   0.46256E-02
   0.71086E+01   0.46506E-02
   0.71086E+01   0.46757E-02
   0.71086E+01   0.47009E-02
   0.71086E+01   0.47263E-02
   0.71086E+01   0.47519E-02
   0.71086E+01   0.47775E-02
   0.71086E+01   0.48033E-02
   0.71086E+01   0.48293E-02
   0.71086E+01   0.48554E-02
   0.71086E+01   0.48816E-02
   0.71086E+01   0.49080E-02
   0.71086E+01   0.49345E-02
   0.71086E+01   0.49612E-02
   0.71086E+01   0.49880E-02
   0.71086E+01   0.50149E-02
   0.71086E+01   0.50420E-02
   0.71086E+01   0.50692E-02
   0.71086E+01   0.50966E-02
   0.71086E+01   0.51241E-02
   0.71086E+01   0.51518E-02
   0.71086E+01   0.51797E-02
   0.71086E+01   0.52076E-02
   0.71086E+01   0.52358E-02
   0.71086E+01   0.52641E-02
   0.71086E+01   0.52925E-02
   0.71086E+01   0.53211E-02
   0.71086E+01   0.53498E-02
   0.71086E+01   0.53787E-02
   0.71086E+01   0.54078E-02
   0.71086E+01   0.54370E-02
   0.71086E+01   0.54664E-02
   0.71086E+01   0.54959E-02
   0.71086E+01   0.55256E-02
   0.71086E+01   0.55554E-02
   0.71086E+01   0.55854E-02
   0.71086E+01   0.56156E-02
   0.70836E+01   0.56460E-02
   0.71086E+01   0.56765E-02
   0.71086E+01   0.57071E-02
   0.71086E+01   0.57380E-02
   0.71086E+01   0.57689E-02
   0.71086E+01   0.58001E-02
   0.71086E+01   0.58314E-02
   0.71086E+01   0.58629E-02
   0.71086E+01   0.58946E-02
   0.71086E+01   0.59265E-02
   0.70836E+01   0.59585E-02
   0.71086E+01   0.59907E-02
   0.71086E+01   0.60230E-02
   0.71086E+01   0.60556E-02
   0.71086E+01   0.60883E-02
   0.71086E+01   0.61212E-02
   0.71086E+01   0.61542E-02
   0.71086E+01   0.61875E-02
   0.71086E+01   0.62209E-02
   0.71086E+01   0.62545E-02
   0.71086E+01   0.62883E-02
   0.71086E+01   0.63223E-02
   0.71086E+01   0.63564E-02
   0.71086E+01   0.63908E-02
   0.71086E+01   0.64253E-02
   0.71086E+01   0.64600E-02
   0.71086E+01   0.64949E-02
   0.71086E+01   0.65300E-02
   0.71086E+01   0.65653E-02
   0.71086E+01   0.66007E-02
   0.71086E+01   0.66364E-02
   0.71086E+01   0.66722E-02
   0.71086E+01   0.67083E-02
   0.71086E+01   0.67445E-02
   0.71086E+01   0.67809E-02
   0.71086E+01   0.68176E-02
   0.71086E+01   0.68544E-02
   0.71086E+01   0.68914E-02
   0.71086E+01   0.69287E-02
   0.71086E+01   0.69661E-02
   0.71086E+01   0.70037E-02
   0.71086E+01   0.70416E-02
   0.71086E+01   0.70796E-02
   0.71086E+01   0.71178E-02
   0.71086E+01   0.71563E-02
   0.71086E+01   0.71950E-02
   0.71086E+01   0.72338E-02
   0.71086E+01   0.72729E-02
   0.71086E+01   0.73122E-02
   0.71086E+01   0.73517E-02
   0.71086E+01   0.73914E-02
   0.71086E+01   0.74313E-02
   0.71086E+01   0.74715E-02
   0.71086E+01   0.75118E-02
   0.71086E+01   0.75524E-02
   0.71086E+01   0.75932E-02
   0.71086E+01   0.76342E-02
   0.71086E+01   0.76755E-02
   0.71086E+01   0.77169E-02
   0.71086E+01   0.77586E-02
   0.71336E+01   0.78005E-02
   0.71086E+01   0.78427E-02
   0.71086E+01   0.78851E-02
   0.71086E+01   0.79277E-02
   0.71086E+01   0.79705E-02
   0.71086E+01   0.80135E-02
   0.71336E+01   0.80568E-02
   0.71336E+01   0.81003E-02
   0.71086E+01   0.81441E-02
   0.71336E+01   0.81881E-02
   0.71336E+01   0.82323E-02
   0.71336E+01   0.82768E-02
   0.71336E+01   0.83215E-02
   0.71336E+01   0.83665E-02
   0.71086E+01   0.84117E-02
   0.71336E+01   0.84571E-02
   0.71086E+01   0.85028E-02
   0.71336E+01   0.85487E-02
   0.71336E+01   0.85949E-02
   0.71336E+01   0.86413E-02
   0.71336E+01   0.86880E-02
   0.71336E+01   0.87350E-02
   0.71336E+01   0.87821E-02
   0.71336E+01   0.88296E-02
   0.71336E+01   0.88773E-02
   0.71336E+01   0.89252E-02
   0.71336E+01   0.89735E-02
   0.71336E+01   0.90219E-02
   0.71336E+01   0.90707E-02
   0.71336E+01   0.91197E-02
   0.71336E+01   0.91689E-02
   0.71586E+01   0.92185E-02
   0.71336E+01   0.92683E-02
   0.71586E+01   0.93183E-02
   0.71336E+01   0.93687E-02
   0.71336E+01   0.94193E-02
   0.71586E+01   0.94702E-02
   0.71336E+01   0.95213E-02
   0.71586E+01   0.95728E-02
   0.71586E+01   0.96245E-02
   0.71586E+01   0.96765E-02
   0.71586E+01   0.97287E-02
   0.71586E+01   0.97813E-02
   0.71586E+01   0.98341E-02
   0.71586E+01   0.98873E-02
   0.71586E+01   0.99407E-02
   0.71586E+01   0.99944E-02
   0.71586E+01   0.10048E-01
   0.71586E+01   0.10103E-01
   0.71586E+01   0.10157E-01
   0.71586E+01   0.10212E-01
   0.71586E+01   0.10267E-01
   0.71586E+01   0.10323E-01
   0.71586E+01   0.10378E-01
   0.71586E+01   0.10435E-01
   0.71586E+01   0.10491E-01
   0.71586E+01   0.10548E-01
   0.71586E+01   0.10605E-01
   0.71586E+01   0.10662E-01
   0.71586E+01   0.10719E-01
   0.71586E+01   0.10777E-01
   0.71836E+01   0.10836E-01
   0.71836E+01   0.10894E-01
   0.71836E+01   0.10953E-01
   0.71836E+01   0.11012E-01
   0.71836E+01   0.11072E-01
   0.71836E+01   0.11131E-01
   0.71836E+01   0.11192E-01
   0.71836E+01   0.11252E-01
   0.71836E+01   0.11313E-01
   0.71836E+01   0.11374E-01
   0.71836E+01   0.11435E-01
   0.71836E+01   0.11497E-01
   0.71836E+01   0.11559E-01
   0.71836E+01   0.11622E-01
   0.71836E+01   0.11684E-01
   0.71836E+01   0.11748E-01
   0.71836E+01   0.11811E-01
   0.72086E+01   0.11875E-01
   0.72086E+01   0.11939E-01
   0.72086E+01   0.12004E-01
   0.72086E+01   0.12068E-01
   0.72086E+01   0.12134E-01
   0.72086E+01   0.12199E-01
   0.72086E+01   0.12265E-01
   0.72086E+01   0.12331E-01
   0.72086E+01   0.12398E-01
   0.72086E+01   0.12465E-01
   0.72086E+01   0.12532E-01
   0.72086E+01   0.12600E-01
   0.72086E+01   0.12668E-01
   0.72086E+01   0.12736E-01
   0.72086E+01   0.12805E-01
   0.72086E+01   0.12874E-01
   0.72086E+01   0.12944E-01
   0.72336E+01   0.13014E-01
   0.72086E+01   0.13084E-01
   0.72336E+01   0.13155E-01
   0.72336E+01   0.13226E-01
   0.72336E+01   0.13297E-01
   0.72336E+01   0.13369E-01
   0.72336E+01   0.13441E-01
   0.72336E+01   0.13514E-01
   0.72336E+01   0.13587E-01
   0.72336E+01   0.13660E-01
   0.72336E+01   0.13734E-01
   0.72336E+01   0.13808E-01
   0.72336E+01   0.13883E-01
   0.72336E+01   0.13958E-01
   0.72336E+01   0.14033E-01
   0.72336E+01   0.14109E-01
   0.72336E+01   0.14185E-01
   0.72336E+01   0.14262E-01
   0.72336E+01   0.14339E-01
   0.72585E+01   0.14417E-01
   0.72585E+01   0.14494E-01
   0.72585E+01   0.14573E-01
   0.72585E+01   0.14651E-01
   0.72585E+01   0.14731E-01
   0.72585E+01   0.14810E-01
   0.72585E+01   0.14890E-01
   0.72585E+01   0.14971E-01
   0.72585E+01   0.15052E-01
   0.72585E+01   0.15133E-01
   0.72585E+01   0.15215E-01
   0.72585E+01   0.15297E-01
   0.72585E+01   0.15379E-01
   0.72835E+01   0.15462E-01
   0.72585E+01   0.15546E-01
   0.72835E+01   0.15630E-01
   0.72835E+01   0.15714E-01
   0.72835E+01   0.15799E-01
   0.72835E+01   0.15885E-01
   0.72835E+01   0.15970E-01
   0.72835E+01   0.16057E-01
   0.72835E+01   0.16143E-01
   0.72835E+01   0.16231E-01
   0.72835E+01   0.16318E-01
   0.72835E+01   0.16407E-01
   0.72835E+01   0.16495E-01
   0.72835E+01   0.16584E-01
   0.72835E+01   0.16674E-01
   0.72835E+01   0.16764E-01
   0.72835E+01   0.16854E-01
   0.72835E+01   0.16946E-01
   0.72835E+01   0.17037E-01
   0.72835E+01   0.17129E-01
   0.72835E+01   0.17222E-01
   0.73085E+01   0.17315E-01
   0.73085E+01   0.17408E-01
   0.73085E+01   0.17502E-01
   0.73085E+01   0.17597E-01
   0.73085E+01   0.17692E-01
   0.73085E+01   0.17787E-01
   0.73085E+01   0.17884E-01
   0.73085E+01   0.17980E-01
   0.73085E+01   0.18077E-01
   0.73085E+01   0.18175E-01
   0.73085E+01   0.18273E-01
   0.73085E+01   0.18372E-01
   0.73085E+01   0.18471E-01
   0.73085E+01   0.18571E-01
   0.73335E+01   0.18671E-01
   0.73335E+01   0.18772E-01
   0.73335E+01   0.18873E-01
   0.73335E+01   0.18975E-01
   0.73335E+01   0.19078E-01
   0.73335E+01   0.19181E-01
   0.73335E+01   0.19285E-01
   0.73335E+01   0.19389E-01
   0.73335E+01   0.19494E-01
   0.73335E+01   0.19599E-01
   0.73335E+01   0.19705E-01
   0.73335E+01   0.19811E-01
   0.73335E+01   0.19918E-01
   0.73585E+01   0.20026E-01
   0.73585E+01   0.20134E-01
   0.73585E+01   0.20243E-01
   0.73585E+01   0.20352E-01
   0.73585E+01   0.20462E-01
   0.73585E+01   0.20573E-01
   0.73585E+01   0.20684E-01
   0.73585E+01   0.20795E-01
   0.73585E+01   0.20908E-01
   0.73585E+01   0.21021E-01
   0.73585E+01   0.21134E-01
   0.73585E+01   0.21248E-01
   0.73585E+01   0.21363E-01
   0.73585E+01   0.21479E-01
   0.73585E+01   0.21595E-01
   0.73585E+01   0.21711E-01
   0.73835E+01   0.21829E-01
   0.73835E+01   0.21947E-01
   0.73835E+01   0.22065E-01
   0.73835E+01   0.22184E-01
   0.73835E+01   0.22304E-01
   0.73835E+01   0.22425E-01
   0.73835E+01   0.22546E-01
   0.73835E+01   0.22668E-01
   0.73835E+01   0.22790E-01
   0.73835E+01   0.22913E-01
   0.74085E+01   0.23037E-01
   0.74085E+01   0.23161E-01
   0.74085E+01   0.23286E-01
   0.74085E+01   0.23412E-01
   0.74085E+01   0.23539E-01
   0.74085E+01   0.23666E-01
   0.74085E+01   0.23794E-01
   0.74085E+01   0.23922E-01
   0.74085E+01   0.24051E-01
   0.74085E+01   0.24181E-01
   0.74085E+01   0.24312E-01
   0.74335E+01   0.24443E-01
   0.74085E+01   0.24575E-01
   0.74085E+01   0.24708E-01
   0.74085E+01   0.24842E-01
   0.74085E+01   0.24976E-01
   0.74335E+01   0.25111E-01
   0.74335E+01   0.25246E-01
   0.74335E+01   0.25383E-01
   0.74335E+01   0.25520E-01
   0.74335E+01   0.25658E-01
   0.74335E+01   0.25796E-01
   0.74335E+01   0.25936E-01
   0.74335E+01   0.26076E-01
   0.74335E+01   0.26217E-01
   0.74335E+01   0.26358E-01
   0.74335E+01   0.26501E-01
   0.74335E+01   0.26644E-01
   0.74585E+01   0.26788E-01
   0.74335E+01   0.26933E-01
   0.74335E+01   0.27078E-01
   0.74585E+01   0.27224E-01
   0.74585E+01   0.27371E-01
   0.74585E+01   0.27519E-01
   0.74585E+01   0.27668E-01
   0.74585E+01   0.27817E-01
   0.74585E+01   0.27968E-01
   0.74585E+01   0.28119E-01
   0.74585E+01   0.28271E-01
   0.74585E+01   0.28423E-01
   0.74585E+01   0.28577E-01
   0.74585E+01   0.28731E-01
   0.74585E+01   0.28887E-01
   0.74585E+01   0.29043E-01
   0.74835E+01   0.29199E-01
   0.74835E+01   0.29357E-01
   0.74835E+01   0.29516E-01
   0.74835E+01   0.29675E-01
   0.74835E+01   0.29836E-01
   0.74835E+01   0.29997E-01
   0.74835E+01   0.30159E-01
   0.74835E+01   0.30322E-01
   0.74835E+01   0.30485E-01
   0.74835E+01   0.30650E-01
   0.74835E+01   0.30816E-01
   0.74835E+01   0.30982E-01
   0.75085E+01   0.31150E-01
   0.74835E+01   0.31318E-01
   0.74835E+01   0.31487E-01
   0.74835E+01   0.31657E-01
   0.75085E+01   0.31828E-01
   0.75085E+01   0.32000E-01
   0.75085E+01   0.32173E-01
   0.75085E+01   0.32347E-01
   0.75085E+01   0.32522E-01
   0.75085E+01   0.32697E-01
   0.75085E+01   0.32874E-01
   0.75085E+01   0.33051E-01
   0.75085E+01   0.33230E-01
   0.75085E+01   0.33409E-01
   0.75085E+01   0.33590E-01
   0.75335E+01   0.33771E-01
   0.75335E+01   0.33954E-01
   0.75335E+01   0.34137E-01
   0.75335E+01   0.34322E-01
   0.75335E+01   0.34507E-01
   0.75335E+01   0.34693E-01
   0.75335E+01   0.34881E-01
   0.75335E+01   0.35069E-01
   0.75335E+01   0.35259E-01
   0.75335E+01   0.35449E-01
   0.75335E+01   0.35641E-01
   0.75335E+01   0.35833E-01
   0.75335E+01   0.36027E-01
   0.75335E+01   0.36222E-01
   0.75335E+01   0.36417E-01
   0.75335E+01   0.36614E-01
   0.75335E+01   0.36812E-01
   0.75585E+01   0.37011E-01
   0.75335E+01   0.37210E-01
   0.75585E+01   0.37412E-01
   0.75585E+01   0.37614E-01
   0.75585E+01   0.37817E-01
   0.75585E+01   0.38021E-01
   0.75585E+01   0.38226E-01
   0.75585E+01   0.38433E-01
   0.75585E+01   0.38641E-01
   0.75585E+01   0.38849E-01
   0.75585E+01   0.39059E-01
   0.75585E+01   0.39270E-01
   0.75585E+01   0.39482E-01
   0.75585E+01   0.39696E-01
   0.75585E+01   0.39910E-01
   0.75585E+01   0.40126E-01
   0.75585E+01   0.40342E-01
   0.75835E+01   0.40560E-01
   0.75835E+01   0.40780E-01
   0.75835E+01   0.41000E-01
   0.75835E+01   0.41221E-01
   0.75835E+01   0.41444E-01
   0.75835E+01   0.41668E-01
   0.75835E+01   0.41893E-01
   0.75835E+01   0.42119E-01
   0.75835E+01   0.42347E-01
   0.75835E+01   0.42576E-01
   0.75835E+01   0.42806E-01
   0.75835E+01   0.43037E-01
   0.75835E+01   0.43269E-01
   0.75835E+01   0.43503E-01
   0.75835E+01   0.43738E-01
   0.75835E+01   0.43974E-01
   0.76085E+01   0.44212E-01
   0.75835E+01   0.44451E-01
   0.76085E+01   0.44691E-01
   0.76085E+01   0.44932E-01
   0.76085E+01   0.45175E-01
   0.76085E+01   0.45419E-01
   0.76085E+01   0.45664E-01
   0.76085E+01   0.45911E-01
   0.76085E+01   0.46159E-01
   0.76085E+01   0.46408E-01
   0.76085E+01   0.46659E-01
   0.76085E+01   0.46911E-01
   0.76085E+01   0.47165E-01
   0.76085E+01   0.47419E-01
   0.76085E+01   0.47676E-01
   0.76335E+01   0.47933E-01
   0.76335E+01   0.48192E-01
   0.76335E+01   0.48452E-01
   0.76335E+01   0.48714E-01
   0.76335E+01   0.48977E-01
   0.76335E+01   0.49242E-01
   0.76335E+01   0.49508E-01
   0.76335E+01   0.49775E-01
   0.76335E+01   0.50044E-01
   0.76335E+01   0.50315E-01
   0.76335E+01   0.50586E-01
   0.76335E+01   0.50860E-01
   0.76335E+01   0.51134E-01
   0.76585E+01   0.51411E-01
   0.76585E+01   0.51688E-01
   0.76585E+01   0.51968E-01
   0.76585E+01   0.52248E-01
   0.76585E+01   0.52531E-01
   0.76585E+01   0.52814E-01
   0.76585E+01   0.53100E-01
   0.76585E+01   0.53387E-01
   0.76585E+01   0.53675E-01
   0.76585E+01   0.53965E-01
   0.76585E+01   0.54256E-01
   0.76585E+01   0.54550E-01
   0.76585E+01   0.54844E-01
   0.76585E+01   0.55140E-01
   0.76585E+01   0.55438E-01
   0.76585E+01   0.55738E-01
   0.76585E+01   0.56039E-01
   0.76585E+01   0.56342E-01
   0.76585E+01   0.56646E-01
   0.76585E+01   0.56952E-01
   0.76835E+01   0.57260E-01
   0.76585E+01   0.57569E-01
   0.76835E+01   0.57880E-01
   0.76585E+01   0.58193E-01
   0.76585E+01   0.58507E-01
   0.76585E+01   0.58823E-01
   0.76835E+01   0.59141E-01
   0.76835E+01   0.59460E-01
   0.76835E+01   0.59782E-01
   0.76835E+01   0.60105E-01
   0.76835E+01   0.60429E-01
   0.76835E+01   0.60756E-01
   0.76835E+01   0.61084E-01
   0.76835E+01   0.61414E-01
   0.76835E+01   0.61746E-01
   0.77085E+01   0.62079E-01
   0.76835E+01   0.62415E-01
   0.76835E+01   0.62752E-01
   0.76835E+01   0.63091E-01
   0.76835E+01   0.63432E-01
   0.76835E+01   0.63774E-01
   0.76835E+01   0.64119E-01
   0.76835E+01   0.64465E-01
   0.76835E+01   0.64813E-01
   0.76835E+01   0.65163E-01
   0.77085E+01   0.65515E-01
   0.77085E+01   0.65869E-01
   0.77085E+01   0.66225E-01
   0.77085E+01   0.66583E-01
   0.77085E+01   0.66943E-01
   0.77085E+01   0.67304E-01
   0.77085E+01   0.67668E-01
   0.77085E+01   0.68033E-01
   0.77085E+01   0.68401E-01
   0.77085E+01   0.68770E-01
   0.77085E+01   0.69142E-01
   0.77085E+01   0.69515E-01
   0.77085E+01   0.69891E-01
   0.77085E+01   0.70269E-01
   0.77085E+01   0.70648E-01
   0.77085E+01   0.71030E-01
   0.77085E+01   0.71414E-01
   0.77085E+01   0.71799E-01
   0.77335E+01   0.72187E-01
   0.77335E+01   0.72577E-01
   0.77335E+01   0.72969E-01
   0.77335E+01   0.73363E-01
   0.77335E+01   0.73760E-01
   0.77335E+01   0.74158E-01
   0.77335E+01   0.74559E-01
   0.77335E+01   0.74962E-01
   0.77335E+01   0.75367E-01
   0.77335E+01   0.75774E-01
   0.77335E+01   0.76183E-01
   0.77335E+01   0.76595E-01
   0.77335E+01   0.77008E-01
   0.77335E+01   0.77424E-01
   0.77335E+01   0.77843E-01
   0.77335E+01   0.78263E-01
   0.77335E+01   0.78686E-01
   0.77335E+01   0.79111E-01
   0.77335E+01   0.79538E-01
   0.77584E+01   0.79968E-01
   0.77335E+01   0.80400E-01
   0.77584E+01   0.80834E-01
   0.77584E+01   0.81271E-01
   0.77584E+01   0.81710E-01
   0.77584E+01   0.82151E-01
   0.77335E+01   0.82595E-01
   0.77335E+01   0.83041E-01
   0.77335E+01   0.83490E-01
   0.77584E+01   0.83941E-01
   0.77584E+01   0.84394E-01
   0.77584E+01   0.84850E-01
   0.77584E+01   0.85309E-01
   0.77584E+01   0.85770E-01
   0.77584E+01   0.86233E-01
   0.77584E+01   0.86699E-01
   0.77584E+01   0.87167E-01
   0.77584E+01   0.87638E-01
   0.77584E+01   0.88111E-01
   0.77584E+01   0.88587E-01
   0.77584E+01   0.89066E-01
   0.77584E+01   0.89547E-01
   0.77584E+01   0.90031E-01
   0.77584E+01   0.90517E-01
   0.77584E+01   0.91006E-01
   0.77584E+01   0.91498E-01
   0.77584E+01   0.91992E-01
   0.77584E+01   0.92489E-01
   0.77584E+01   0.92989E-01
   0.77584E+01   0.93491E-01
   0.77834E+01   0.93996E-01
   0.77834E+01   0.94504E-01
   0.77834E+01   0.95014E-01
   0.77834E+01   0.95528E-01
   0.77834E+01   0.96044E-01
   0.77834E+01   0.96563E-01
   0.77834E+01   0.97084E-01
   0.77834E+01   0.97609E-01
   0.77834E+01   0.98136E-01
   0.77834E+01   0.98666E-01
   0.77834E+01   0.99199E-01
   0.77834E+01   0.99735E-01
   0.77834E+01   0.10027E+00
   0.77834E+01   0.10082E+00
   0.77834E+01   0.10136E+00
   0.77834E+01   0.10191E+00
   0.77834E+01   0.10246E+00
   0.77834E+01   0.10301E+00
   0.77834E+01   0.10357E+00
   0.77834E+01   0.10413E+00
   0.77834E+01   0.10469E+00
   0.77834E+01   0.10526E+00
   0.77834E+01   0.10582E+00
   0.77834E+01   0.10640E+00
   0.77834E+01   0.10697E+00
   0.77834E+01   0.10755E+00
   0.77834E+01   0.10813E+00
   0.77834E+01   0.10871E+00
   0.77834E+01   0.10930E+00
   0.77834E+01   0.10989E+00
   0.77834E+01   0.11049E+00
   0.77834E+01   0.11108E+00
   0.77834E+01   0.11168E+00
   0.77834E+01   0.11229E+00
   0.77834E+01   0.11289E+00
   0.77834E+01   0.11350E+00
   0.78084E+01   0.11411E+00
   0.78084E+01   0.11473E+00
   0.78084E+01   0.11535E+00
   0.78084E+01   0.11597E+00
   0.78084E+01   0.11660E+00
   0.78084E+01   0.11723E+00
   0.78084E+01   0.11786E+00
   0.78084E+01   0.11850E+00
   0.78084E+01   0.11914E+00
   0.78084E+01   0.11978E+00
   0.78084E+01   0.12043E+00
   0.78084E+01   0.12108E+00
   0.78084E+01   0.12174E+00
   0.78084E+01   0.12239E+00
   0.78084E+01   0.12306E+00
   0.78084E+01   0.12372E+00
   0.78084E+01   0.12439E+00
   0.78334E+01   0.12506E+00
   0.78084E+01   0.12574E+00
   0.78334E+01   0.12642E+00
   0.78084E+01   0.12710E+00
   0.78084E+01   0.12778E+00
   0.78084E+01   0.12847E+00
   0.78334E+01   0.12917E+00
   0.78084E+01   0.12987E+00
   0.78084E+01   0.13057E+00
   0.78084E+01   0.13127E+00
   0.78084E+01   0.13198E+00
   0.78084E+01   0.13270E+00
   0.78084E+01   0.13341E+00
   0.78084E+01   0.13413E+00
   0.78084E+01   0.13486E+00
   0.78084E+01   0.13559E+00
   0.78084E+01   0.13632E+00
   0.78084E+01   0.13706E+00
   0.78084E+01   0.13780E+00
   0.78084E+01   0.13854E+00
   0.78334E+01   0.13929E+00
   0.78334E+01   0.14004E+00
   0.78334E+01   0.14080E+00
   0.78334E+01   0.14156E+00
   0.78334E+01   0.14232E+00
   0.78334E+01   0.14309E+00
   0.78334E+01   0.14386E+00
   0.78334E+01   0.14464E+00
   0.78334E+01   0.14542E+00
   0.78334E+01   0.14621E+00
   0.78334E+01   0.14700E+00
   0.78334E+01   0.14779E+00
   0.78334E+01   0.14859E+00
   0.78334E+01   0.14939E+00
   0.78334E+01   0.15020E+00
   0.78334E+01   0.15101E+00
   0.78334E+01   0.15183E+00
   0.78334E+01   0.15265E+00
   0.78334E+01   0.15347E+00
   0.78334E+01   0.15430E+00
   0.78334E+01   0.15514E+00
   0.78334E+01   0.15597E+00
   0.78334E+01   0.15682E+00
   0.78334E+01   0.15766E+00
   0.78334E+01   0.15851E+00
   0.78334E+01   0.15937E+00
   0.78334E+01   0.16023E+00
   0.78334E+01   0.16110E+00
   0.78334E+01   0.16197E+00
   0.78334E+01   0.16284E+00
   0.78334E+01   0.16372E+00
   0.78334E+01   0.16461E+00
   0.78334E+01   0.16550E+00
   0.78334E+01   0.16639E+00
   0.78334E+01   0.16729E+00
   0.78334E+01   0.16819E+00
   0.78334E+01   0.16910E+00
   0.78334E+01   0.17002E+00
   0.78334E+01   0.17093E+00
   0.78334E+01   0.17186E+00
   0.78334E+01   0.17279E+00
   0.78334E+01   0.17372E+00
   0.78334E+01   0.17466E+00
   0.78334E+01   0.17560E+00
   0.78334E+01   0.17655E+00
   0.78334E+01   0.17750E+00
   0.78334E+01   0.17846E+00
   0.78334E+01   0.17943E+00
   0.78334E+01   0.18040E+00
   0.78334E+01   0.18137E+00
   0.78334E+01   0.18235E+00
   0.78334E+01   0.18333E+00
   0.78334E+01   0.18433E+00
   0.78334E+01   0.18532E+00
   0.78334E+01   0.18632E+00
   0.78584E+01   0.18733E+00
   0.78334E+01   0.18834E+00
   0.78334E+01   0.18936E+00
   0.78584E+01   0.19038E+00
   0.78584E+01   0.19141E+00
   0.78334E+01   0.19244E+00
   0.78334E+01   0.19348E+00
   0.78334E+01   0.19453E+00
   0.78334E+01   0.19558E+00
   0.78334E+01   0.19664E+00
   0.78334E+01   0.19770E+00
   0.78584E+01   0.19877E+00
   0.78334E+01   0.19984E+00
   0.78334E+01   0.20092E+00
   0.78334E+01   0.20200E+00
   0.78334E+01   0.20310E+00
   0.78334E+01   0.20419E+00
   0.78334E+01   0.20530E+00
   0.78334E+01   0.20640E+00
   0.78334E+01   0.20752E+00
   0.78334E+01   0.20864E+00
   0.78584E+01   0.20977E+00
   0.78584E+01   0.21090E+00
   0.78334E+01   0.21204E+00
   0.78584E+01   0.21319E+00
   0.78584E+01   0.21434E+00
   0.78584E+01   0.21550E+00
   0.78584E+01   0.21666E+00
   0.78584E+01   0.21783E+00
   0.78334E+01   0.21901E+00
   0.78584E+01   0.22019E+00
   0.78584E+01   0.22138E+00
   0.78584E+01   0.22258E+00
   0.78584E+01   0.22378E+00
   0.78584E+01   0.22499E+00
   0.78584E+01   0.22620E+00
   0.78584E+01   0.22742E+00
   0.78584E+01   0.22865E+00
   0.78584E+01   0.22989E+00
   0.78584E+01   0.23113E+00
   0.78584E+01   0.23238E+00
   0.78584E+01   0.23363E+00
   0.78584E+01   0.23490E+00
   0.78584E+01   0.23616E+00
   0.78584E+01   0.23744E+00
   0.78584E+01   0.23872E+00
   0.78584E+01   0.24001E+00
   0.78584E+01   0.24131E+00
   0.78584E+01   0.24261E+00
   0.78584E+01   0.24392E+00
   0.78584E+01   0.24524E+00
   0.78584E+01   0.24657E+00
   0.78584E+01   0.24790E+00
   0.78584E+01   0.24924E+00
   0.78584E+01   0.25058E+00
   0.78584E+01   0.25194E+00
   0.78584E+01   0.25330E+00
   0.78584E+01   0.25467E+00
   0.78584E+01   0.25604E+00
   0.78584E+01   0.25743E+00
   0.78584E+01   0.25882E+00
   0.78584E+01   0.26021E+00
   0.78584E+01   0.26162E+00
   0.78334E+01   0.26303E+00
   0.78584E+01   0.26445E+00
   0.78334E+01   0.26588E+00
   0.78334E+01   0.26732E+00
   0.78334E+01   0.26876E+00
   0.78334E+01   0.27022E+00
   0.78334E+01   0.27167E+00
   0.78334E+01   0.27314E+00
   0.78334E+01   0.27462E+00
   0.78334E+01   0.27610E+00
   0.78334E+01   0.27759E+00
   0.78334E+01   0.27909E+00
   0.78334E+01   0.28060E+00
   0.78334E+01   0.28212E+00
   0.78334E+01   0.28364E+00
   0.78584E+01   0.28517E+00
   0.78584E+01   0.28671E+00
   0.78584E+01   0.28826E+00
   0.78584E+01   0.28982E+00
   0.78584E+01   0.29138E+00
   0.78584E+01   0.29296E+00
   0.78584E+01   0.29454E+00
   0.78584E+01   0.29613E+00
   0.78584E+01   0.29773E+00
   0.78584E+01   0.29934E+00
   0.78584E+01   0.30096E+00
   0.78584E+01   0.30258E+00
   0.78584E+01   0.30422E+00
   0.78584E+01   0.30586E+00
   0.78584E+01   0.30751E+00
   0.78584E+01   0.30918E+00
   0.78584E+01   0.31085E+00
   0.78584E+01   0.31252E+00
   0.78584E+01   0.31421E+00
   0.78584E+01   0.31591E+00
   0.78584E+01   0.31762E+00
   0.78584E+01   0.31933E+00
   0.78334E+01   0.32106E+00
   0.78584E+01   0.32279E+00
   0.78584E+01   0.32454E+00
   0.78334E+01   0.32629E+00
   0.78584E+01   0.32805E+00
   0.78334E+01   0.32982E+00
   0.78334E+01   0.33161E+00
   0.78334E+01   0.33340E+00
   0.78334E+01   0.33520E+00
   0.78334E+01   0.33701E+00
   0.78334E+01   0.33883E+00
   0.78334E+01   0.34066E+00
   0.78334E+01   0.34250E+00
   0.78334E+01   0.34435E+00
   0.78334E+01   0.34621E+00
   0.78334E+01   0.34808E+00
   0.78334E+01   0.34996E+00
   0.78334E+01   0.35185E+00
   0.78334E+01   0.35375E+00
   0.78334E+01   0.35566E+00
   0.78334E+01   0.35758E+00
   0.78334E+01   0.35952E+00
   0.78334E+01   0.36146E+00
   0.78334E+01   0.36341E+00
   0.78334E+01   0.36537E+00
   0.78334E+01   0.36735E+00
   0.78334E+01   0.36933E+00
   0.78334E+01   0.37133E+00
   0.78334E+01   0.37333E+00
   0.78584E+01   0.37535E+00
   0.78334E+01   0.37738E+00
   0.78334E+01   0.37942E+00
   0.78334E+01   0.38147E+00
   0.78334E+01   0.38353E+00
   0.78334E+01   0.38560E+00
   0.78334E+01   0.38768E+00
   0.78334E+01   0.38978E+00
   0.78334E+01   0.39188E+00
   0.78334E+01   0.39400E+00
   0.78334E+01   0.39613E+00
   0.78334E+01   0.39827E+00
   0.78334E+01   0.40042E+00
   0.78334E+01   0.40258E+00
   0.78334E+01   0.40476E+00
   0.78334E+01   0.40694E+00
   0.78334E+01   0.40914E+00
   0.78334E+01   0.41135E+00
   0.78334E+01   0.41357E+00
   0.78334E+01   0.41581E+00
   0.78334E+01   0.41805E+00
   0.78334E+01   0.42031E+00
   0.78334E+01   0.42258E+00
   0.78334E+01   0.42487E+00
   0.78334E+01   0.42716E+00
   0.78334E+01   0.42947E+00
   0.78334E+01   0.43179E+00
   0.78334E+01   0.43412E+00
   0.78334E+01   0.43647E+00
   0.78334E+01   0.43882E+00
   0.78334E+01   0.44120E+00
   0.78334E+01   0.44358E+00
   0.78334E+01   0.44597E+00
   0.78334E+01   0.44838E+00
   0.78334E+01   0.45081E+00
   0.78334E+01   0.45324E+00
   0.78334E+01   0.45569E+00
   0.78334E+01   0.45815E+00
   0.78334E+01   0.46063E+00
   0.78334E+01   0.46312E+00
   0.78334E+01   0.46562E+00
   0.78334E+01   0.46813E+00
   0.78334E+01   0.47066E+00
   0.78334E+01   0.47320E+00
   0.78334E+01   0.47576E+00
   0.78334E+01   0.47833E+00
   0.78334E+01   0.48091E+00
   0.78334E+01   0.48351E+00
   0.78334E+01   0.48612E+00
   0.78334E+01   0.48875E+00
   0.78334E+01   0.49139E+00
   0.78334E+01   0.49405E+00
   0.78334E+01   0.49671E+00
   0.78334E+01   0.49940E+00
   0.78084E+01   0.50210E+00
   0.78084E+01   0.50481E+00
   0.78084E+01   0.50753E+00
   0.78084E+01   0.51028E+00
   0.78084E+01   0.51303E+00
   0.78084E+01   0.51580E+00
   0.78084E+01   0.51859E+00
   0.78084E+01   0.52139E+00
   0.78084E+01   0.52421E+00
   0.78084E+01   0.52704E+00
   0.78084E+01   0.52989E+00
   0.78084E+01   0.53275E+00
   0.78084E+01   0.53563E+00
   0.78084E+01   0.53852E+00
   0.78084E+01   0.54143E+00
   0.78084E+01   0.54436E+00
   0.78084E+01   0.54730E+00
   0.78084E+01   0.55025E+00
   0.78084E+01   0.55323E+00
   0.78084E+01   0.55621E+00
   0.78084E+01   0.55922E+00
   0.78084E+01   0.56224E+00
   0.78084E+01   0.56528E+00
   0.78084E+01   0.56833E+00
   0.78084E+01   0.57140E+00
   0.78084E+01   0.57449E+00
   0.78084E+01   0.57759E+00
   0.78084E+01   0.58071E+00
   0.78084E+01   0.58385E+00
   0.78084E+01   0.58700E+00
   0.78084E+01   0.59017E+00
   0.78084E+01   0.59336E+00
   0.78084E+01   0.59657E+00
   0.78084E+01   0.59979E+00
   0.78084E+01   0.60303E+00
   0.78084E+01   0.60629E+00
   0.78084E+01   0.60956E+00
   0.78084E+01   0.61286E+00
   0.78084E+01   0.61617E+00
   0.78084E+01   0.61950E+00
   0.78084E+01   0.62284E+00
   0.78084E+01   0.62621E+00
   0.78084E+01   0.62959E+00
   0.78084E+01   0.63299E+00
   0.78084E+01   0.63641E+00
   0.78084E+01   0.63985E+00
   0.78084E+01   0.64330E+00
   0.78084E+01   0.64678E+00
   0.78084E+01   0.65027E+00
   0.78084E+01   0.65379E+00
   0.78084E+01   0.65732E+00
   0.78084E+01   0.66087E+00
   0.78084E+01   0.66444E+00
   0.78084E+01   0.66803E+00
   0.78084E+01   0.67164E+00
   0.78084E+01   0.67527E+00
   0.78084E+01   0.67891E+00
   0.78084E+01   0.68258E+00
   0.78084E+01   0.68627E+00
   0.78084E+01   0.68998E+00
   0.78084E+01   0.69370E+00
   0.78084E+01   0.69745E+00
   0.78084E+01   0.70122E+00
   0.78084E+01   0.70501E+00
   0.78084E+01   0.70881E+00
   0.77834E+01   0.71264E+00
   0.78084E+01   0.71649E+00
   0.77834E+01   0.72036E+00
   0.77834E+01   0.72426E+00
   0.78084E+01   0.72817E+00
   0.77834E+01   0.73210E+00
   0.78084E+01   0.73606E+00
   0.77834E+01   0.74003E+00
   0.78084E+01   0.74403E+00
   0.78084E+01   0.74805E+00
   0.78084E+01   0.75209E+00
   0.78084E+01   0.75615E+00
   0.78084E+01   0.76024E+00
   0.77834E+01   0.76435E+00
   0.77834E+01   0.76847E+00
   0.77834E+01   0.77263E+00
   0.77834E+01   0.77680E+00
   0.77834E+01   0.78100E+00
   0.77834E+01   0.78522E+00
   0.77834E+01   0.78946E+00
   0.77834E+01   0.79372E+00
   0.77834E+01   0.79801E+00
   0.77834E+01   0.80232E+00
   0.77834E+01   0.80665E+00
   0.77834E+01   0.81101E+00
   0.77834E+01   0.81539E+00
   0.77834E+01   0.81980E+00
   0.77834E+01   0.82423E+00
   0.77834E+01   0.82868E+00
   0.77834E+01   0.83316E+00
   0.77834E+01   0.83766E+00
   0.77834E+01   0.84218E+00
   0.77834E+01   0.84673E+00
   0.77834E+01   0.85131E+00
   0.77834E+01   0.85590E+00
   0.77834E+01   0.86053E+00
   0.77834E+01   0.86518E+00
   0.77834E+01   0.86985E+00
   0.77834E+01   0.87455E+00
   0.77834E+01   0.87927E+00
   0.77834E+01   0.88402E+00
   0.77834E+01   0.88880E+00
   0.77834E+01   0.89360E+00
   0.77834E+01   0.89843E+00
   0.77834E+01   0.90328E+00
   0.77834E+01   0.90816E+00
   0.77834E+01   0.91307E+00
   0.77584E+01   0.91800E+00
   0.77834E+01   0.92296E+00
   0.77834E+01   0.92795E+00
   0.77584E+01   0.93296E+00
   0.77584E+01   0.93800E+00
   0.77584E+01   0.94307E+00
   0.77584E+01   0.94816E+00
   0.77584E+01   0.95328E+00
   0.77834E+01   0.95843E+00
   0.77584E+01   0.96361E+00
   0.77834E+01   0.96881E+00
   0.77584E+01   0.97405E+00
   0.77584E+01   0.97931E+00
   0.77584E+01   0.98460E+00
   0.77584E+01   0.98992E+00
   0.77834E+01   0.99527E+00
   0.77834E+01   0.10006E+01
   0.77834E+01   0.10060E+01
   0.77584E+01   0.10115E+01
   0.77584E+01   0.10169E+01
   0.77584E+01   0.10224E+01
   0.77584E+01   0.10280E+01
   0.77584E+01   0.10335E+01
   0.77584E+01   0.10391E+01
   0.77584E+01   0.10447E+01
   0.77584E+01   0.10504E+01
   0.77584E+01   0.10560E+01
   0.77584E+01   0.10617E+01
   0.77584E+01   0.10675E+01
   0.77584E+01   0.10732E+01
   0.77584E+01   0.10790E+01
   0.77584E+01   0.10849E+01
   0.77584E+01   0.10907E+01
   0.77584E+01   0.10966E+01
   0.77584E+01   0.11025E+01
   0.77584E+01   0.11085E+01
   0.77584E+01   0.11145E+01
   0.77584E+01   0.11205E+01
   0.77584E+01   0.11266E+01
   0.77584E+01   0.11326E+01
   0.77584E+01   0.11388E+01
   0.77584E+01   0.11449E+01
   0.77584E+01   0.11511E+01
   0.77584E+01   0.11573E+01
   0.77584E+01   0.11636E+01
   0.77584E+01   0.11699E+01
   0.77584E+01   0.11762E+01
   0.77584E+01   0.11825E+01
   0.77584E+01   0.11889E+01
   0.77584E+01   0.11953E+01
   0.77584E+01   0.12018E+01
   0.77584E+01   0.12083E+01
   0.77584E+01   0.12148E+01
   0.77584E+01   0.12214E+01
   0.77584E+01   0.12280E+01
   0.77584E+01   0.12346E+01
   0.77584E+01   0.12413E+01
   0.77584E+01   0.12480E+01
   0.77584E+01   0.12547E+01
   0.77584E+01   0.12615E+01
   0.77584E+01   0.12683E+01
   0.77584E+01   0.12752E+01
   0.77335E+01   0.12821E+01
   0.77584E+01   0.12890E+01
   0.77335E+01   0.12960E+01
   0.77335E+01   0.13030E+01
   0.77335E+01   0.13100E+01
   0.77335E+01   0.13171E+01
   0.77335E+01   0.13242E+01
   0.77335E+01   0.13313E+01
   0.77584E+01   0.13385E+01
   0.77335E+01   0.13458E+01
   0.77335E+01   0.13530E+01
   0.77335E+01   0.13603E+01
   0.77335E+01   0.13677E+01
   0.77335E+01   0.13751E+01
   0.77335E+01   0.13825E+01
   0.77335E+01   0.13900E+01
   0.77335E+01   0.13975E+01
   0.77335E+01   0.14050E+01
   0.77335E+01   0.14126E+01
   0.77335E+01   0.14203E+01
   0.77335E+01   0.14279E+01
   0.77335E+01   0.14356E+01
   0.77335E+01   0.14434E+01
   0.77335E+01   0.14512E+01
   0.77335E+01   0.14590E+01
   0.77335E+01   0.14669E+01
   0.77335E+01   0.14748E+01
   0.77335E+01   0.14828E+01
   0.77335E+01   0.14908E+01
   0.77335E+01   0.14989E+01
   0.77335E+01   0.15070E+01
   0.77335E+01   0.15151E+01
   0.77335E+01   0.15233E+01
   0.77335E+01   0.15315E+01
   0.77335E+01   0.15398E+01
   0.77335E+01   0.15481E+01
   0.77335E+01   0.15565E+01
   0.77335E+01   0.15649E+01
   0.77335E+01   0.15733E+01
   0.77335E+01   0.15818E+01
   0.77335E+01   0.15904E+01
   0.77335E+01   0.15990E+01
   0.77335E+01   0.16076E+01
   0.77335E+01   0.16163E+01
   0.77335E+01   0.16250E+01
   0.77335E+01   0.16338E+01
   0.77335E+01   0.16426E+01
   0.77335E+01   0.16515E+01
   0.77335E+01   0.16604E+01
   0.77335E+01   0.16694E+01
   0.77335E+01   0.16784E+01
   0.77335E+01   0.16875E+01
   0.77335E+01   0.16966E+01
   0.77335E+01   0.17058E+01
   0.77335E+01   0.17150E+01
   0.77335E+01   0.17242E+01
   0.77335E+01   0.17336E+01
   0.77335E+01   0.17429E+01
   0.77085E+01   0.17523E+01
   0.77085E+01   0.17618E+01
   0.77085E+01   0.17713E+01
   0.77085E+01   0.17809E+01
   0.77085E+01   0.17905E+01
   0.77085E+01   0.18002E+01
   0.77085E+01   0.18099E+01
   0.77085E+01   0.18197E+01
   0.77085E+01   0.18295E+01
   0.77085E+01   0.18394E+01
   0.77085E+01   0.18493E+01
   0.77085E+01   0.18593E+01
   0.77085E+01   0.18694E+01
   0.77085E+01   0.18795E+01
   0.77085E+01   0.18896E+01
   0.77085E+01   0.18998E+01
   0.77085E+01   0.19101E+01
   0.77085E+01   0.19204E+01
   0.77085E+01   0.19308E+01
   0.77085E+01   0.19412E+01
   0.77085E+01   0.19517E+01
   0.77085E+01   0.19622E+01
   0.77085E+01   0.19728E+01
   0.77085E+01   0.19835E+01
   0.77085E+01   0.19942E+01
   0.77085E+01   0.20050E+01
   0.77085E+01   0.20158E+01
   0.77085E+01   0.20267E+01
   0.77085E+01   0.20377E+01
   0.77085E+01   0.20487E+01
   0.77085E+01   0.20597E+01
   0.77085E+01   0.20709E+01
   0.77085E+01   0.20821E+01
   0.77085E+01   0.20933E+01
   0.77085E+01   0.21046E+01
   0.77085E+01   0.21160E+01
   0.77085E+01   0.21274E+01
   0.77085E+01   0.21389E+01
   0.77085E+01   0.21505E+01
   0.77085E+01   0.21621E+01
   0.77085E+01   0.21738E+01
   0.77085E+01   0.21855E+01
   0.77085E+01   0.21973E+01
   0.77085E+01   0.22092E+01
   0.77085E+01   0.22211E+01
   0.77085E+01   0.22331E+01
   0.77085E+01   0.22452E+01
   0.77085E+01   0.22573E+01
   0.77085E+01   0.22695E+01
   0.77085E+01   0.22817E+01
   0.77085E+01   0.22941E+01
   0.77085E+01   0.23065E+01
   0.77085E+01   0.23189E+01
   0.77085E+01   0.23315E+01
   0.77085E+01   0.23441E+01
   0.77085E+01   0.23567E+01
   0.77085E+01   0.23694E+01
   0.77085E+01   0.23822E+01
   0.76835E+01   0.23951E+01
   0.77085E+01   0.24081E+01
   0.76835E+01   0.24211E+01
   0.77085E+01   0.24341E+01
   0.77085E+01   0.24473E+01
   0.77085E+01   0.24605E+01
   0.76835E+01   0.24738E+01
   0.77085E+01   0.24872E+01
   0.76835E+01   0.25006E+01
   0.76835E+01   0.25141E+01
   0.77085E+01   0.25277E+01
   0.77085E+01   0.25413E+01
   0.76835E+01   0.25551E+01
   0.76835E+01   0.25689E+01
   0.76835E+01   0.25828E+01
   0.76835E+01   0.25967E+01
   0.76835E+01   0.26107E+01
   0.76835E+01   0.26248E+01
   0.76835E+01   0.26390E+01
   0.77085E+01   0.26533E+01
   0.76835E+01   0.26676E+01
   0.76835E+01   0.26820E+01
   0.76835E+01   0.26965E+01
   0.76835E+01   0.27111E+01
   0.76835E+01   0.27257E+01
   0.76835E+01   0.27404E+01
   0.76835E+01   0.27552E+01
   0.76835E+01   0.27701E+01
   0.76835E+01   0.27851E+01
   0.76835E+01   0.28001E+01
   0.76835E+01   0.28153E+01
   0.76835E+01   0.28305E+01
   0.76835E+01   0.28458E+01
   0.76835E+01   0.28611E+01
   0.76835E+01   0.28766E+01
   0.76835E+01   0.28921E+01
   0.76835E+01   0.29078E+01
   0.76835E+01   0.29235E+01
   0.76835E+01   0.29393E+01
   0.76835E+01   0.29551E+01
   0.76835E+01   0.29711E+01
   0.76835E+01   0.29872E+01
   0.76835E+01   0.30033E+01
   0.76835E+01   0.30195E+01
   0.76835E+01   0.30358E+01
   0.76835E+01   0.30522E+01
   0.76835E+01   0.30687E+01
   0.76835E+01   0.30853E+01
   0.76835E+01   0.31020E+01
   0.76835E+01   0.31187E+01
   0.76835E+01   0.31356E+01
   0.76835E+01   0.31525E+01
   0.76835E+01   0.31695E+01
   0.76835E+01   0.31867E+01
   0.76835E+01   0.32039E+01
   0.76835E+01   0.32212E+01
   0.76835E+01   0.32386E+01
   0.76835E+01   0.32561E+01
   0.76835E+01   0.32737E+01
   0.76835E+01   0.32913E+01
   0.76835E+01   0.33091E+01
   0.76835E+01   0.33270E+01
   0.76835E+01   0.33450E+01
   0.76835E+01   0.33630E+01
   0.76835E+01   0.33812E+01
   0.76835E+01   0.33995E+01
   0.76835E+01   0.34178E+01
   0.76835E+01   0.34363E+01
   0.76835E+01   0.34549E+01
   0.76835E+01   0.34735E+01
   0.76835E+01   0.34923E+01
   0.76835E+01   0.35112E+01
   0.76835E+01   0.35301E+01
   0.76835E+01   0.35492E+01
   0.76835E+01   0.35684E+01
   0.76585E+01   0.35877E+01
   0.76585E+01   0.36070E+01
   0.76585E+01   0.36265E+01
   0.76585E+01   0.36461E+01
   0.76585E+01   0.36658E+01
   0.76835E+01   0.36856E+01
   0.76585E+01   0.37055E+01
   0.76585E+01   0.37255E+01
   0.76585E+01   0.37457E+01
   0.76585E+01   0.37659E+01
   0.76585E+01   0.37862E+01
   0.76585E+01   0.38067E+01
   0.76585E+01   0.38273E+01
   0.76585E+01   0.38479E+01
   0.76585E+01   0.38687E+01
   0.76835E+01   0.38896E+01
   0.76585E+01   0.39106E+01
   0.76835E+01   0.39318E+01
   0.76835E+01   0.39530E+01
   0.76585E+01   0.39744E+01
   0.76835E+01   0.39958E+01
   0.76585E+01   0.40174E+01
   0.76835E+01   0.40391E+01
   0.76835E+01   0.40609E+01
   0.76835E+01   0.40829E+01
   0.76585E+01   0.41049E+01
   0.76585E+01   0.41271E+01
   0.76585E+01   0.41494E+01
   0.76585E+01   0.41718E+01
   0.76585E+01   0.41944E+01
   0.76585E+01   0.42170E+01
   0.76585E+01   0.42398E+01
   0.76585E+01   0.42627E+01
   0.76585E+01   0.42857E+01
   0.76585E+01   0.43089E+01
   0.76585E+01   0.43322E+01
   0.76585E+01   0.43556E+01
   0.76585E+01   0.43791E+01
   0.76585E+01   0.44027E+01
   0.76585E+01   0.44265E+01
   0.76585E+01   0.44504E+01
   0.76585E+01   0.44745E+01
   0.76585E+01   0.44986E+01
   0.76585E+01   0.45230E+01
   0.76585E+01   0.45474E+01
   0.76585E+01   0.45719E+01
   0.76585E+01   0.45966E+01
   0.76585E+01   0.46215E+01
   0.76585E+01   0.46464E+01
   0.76585E+01   0.46715E+01
   0.76585E+01   0.46968E+01
   0.76585E+01   0.47222E+01
   0.76585E+01   0.47477E+01
   0.76585E+01   0.47733E+01
   0.76585E+01   0.47991E+01
   0.76585E+01   0.48250E+01
   0.76585E+01   0.48511E+01
   0.76585E+01   0.48773E+01
   0.76585E+01   0.49036E+01
   0.76585E+01   0.49301E+01
   0.76585E+01   0.49568E+01
   0.76585E+01   0.49835E+01
   0.76585E+01   0.50105E+01
   0.76585E+01   0.50375E+01
   0.76585E+01   0.50647E+01
   0.76585E+01   0.50921E+01
   0.76585E+01   0.51196E+01
   0.76585E+01   0.51473E+01
   0.76585E+01   0.51751E+01
   0.76585E+01   0.52030E+01
   0.76585E+01   0.52311E+01
   0.76585E+01   0.52594E+01
   0.76585E+01   0.52878E+01
   0.76585E+01   0.53164E+01
   0.76585E+01   0.53451E+01
   0.76585E+01   0.53740E+01
   0.76585E+01   0.54030E+01
   0.76585E+01   0.54322E+01
   0.76585E+01   0.54615E+01
   0.76585E+01   0.54910E+01
   0.76585E+01   0.55207E+01
   0.76585E+01   0.55505E+01
   0.76585E+01   0.55805E+01
   0.76585E+01   0.56107E+01
   0.76585E+01   0.56410E+01
   0.76585E+01   0.56714E+01
   0.76585E+01   0.57021E+01
   0.76585E+01   0.57329E+01
   0.76585E+01   0.57638E+01
   0.76585E+01   0.57950E+01
   0.76585E+01   0.58263E+01
   0.76585E+01   0.58578E+01
   0.76585E+01   0.58894E+01
   0.76585E+01   0.59212E+01
   0.76585E+01   0.59532E+01
   0.76585E+01   0.59854E+01
   0.76585E+01   0.60177E+01
   0.76585E+01   0.60502E+01
   0.76585E+01   0.60829E+01
   0.76585E+01   0.61158E+01
   0.76585E+01   0.61488E+01
   0.76585E+01   0.61820E+01
   0.76585E+01   0.62154E+01
   0.76585E+01   0.62490E+01
   0.76585E+01   0.62827E+01
   0.76585E+01   0.63167E+01
   0.76585E+01   0.63508E+01
   0.76585E+01   0.63851E+01
   0.76585E+01   0.64196E+01
   0.76585E+01   0.64543E+01
   0.76585E+01   0.64892E+01
   0.76585E+01   0.65242E+01
   0.76585E+01   0.65595E+01
   0.76585E+01   0.65949E+01
   0.76585E+01   0.66305E+01
   0.76585E+01   0.66663E+01
   0.76585E+01   0.67023E+01
   0.76585E+01   0.67386E+01
   0.76585E+01   0.67750E+01
   0.76585E+01   0.68116E+01
   0.76585E+01   0.68484E+01
   0.76585E+01   0.68853E+01
   0.76585E+01   0.69225E+01
   0.76585E+01   0.69599E+01
   0.76585E+01   0.69975E+01
   0.76585E+01   0.70353E+01
   0.76585E+01   0.70733E+01
   0.76585E+01   0.71116E+01
   0.76585E+01   0.71500E+01
   0.76585E+01   0.71886E+01
   0.76585E+01   0.72274E+01
   0.76585E+01   0.72665E+01
   0.76585E+01   0.73057E+01
   0.76585E+01   0.73452E+01
   0.76585E+01   0.73849E+01
   0.76585E+01   0.74248E+01
   0.76585E+01   0.74649E+01
   0.76585E+01   0.75052E+01
   0.76585E+01   0.75457E+01
   0.76585E+01   0.75865E+01
   0.76585E+01   0.76275E+01
   0.76585E+01   0.76687E+01
   0.76585E+01   0.77101E+01
   0.76585E+01   0.77518E+01
   0.76585E+01   0.77937E+01
   0.76585E+01   0.78358E+01
   0.76585E+01   0.78781E+01
   0.76585E+01   0.79206E+01
   0.76585E+01   0.79634E+01
   0.76585E+01   0.80065E+01
   0.76585E+01   0.80497E+01
   0.76585E+01   0.80932E+01
   0.76585E+01   0.81369E+01
   0.76585E+01   0.81809E+01
   0.76585E+01   0.82251E+01
   0.76585E+01   0.82695E+01
   0.76585E+01   0.83142E+01
   0.76585E+01   0.83591E+01
   0.76585E+01   0.84042E+01
   0.76585E+01   0.84496E+01
   0.76585E+01   0.84953E+01
   0.76585E+01   0.85412E+01
   0.76585E+01   0.85873E+01
   0.76585E+01   0.86337E+01
   0.76585E+01   0.86803E+01
   0.76585E+01   0.87272E+01
   0.76585E+01   0.87744E+01
   0.76585E+01   0.88218E+01
   0.76585E+01   0.88694E+01
   0.76585E+01   0.89174E+01
   0.76585E+01   0.89655E+01
   0.76585E+01   0.90140E+01
   0.76585E+01   0.90627E+01
   0.76585E+01   0.91116E+01
   0.76585E+01   0.91608E+01
   0.76585E+01   0.92103E+01
   0.76585E+01   0.92601E+01
   0.76585E+01   0.93101E+01
   0.76585E+01   0.93604E+01
   0.76585E+01   0.94110E+01
   0.76585E+01   0.94618E+01
   0.76585E+01   0.95129E+01
   0.76585E+01   0.95643E+01
   0.76585E+01   0.96160E+01
   0.76585E+01   0.96679E+01
   0.76585E+01   0.97201E+01
   0.76585E+01   0.97727E+01
   0.76585E+01   0.98254E+01
   0.76585E+01   0.98785E+01
   0.76585E+01   0.99319E+01
   0.76585E+01   0.99855E+01
   0.76585E+01   0.10039E+02
   0.76585E+01   0.10094E+02
   0.76585E+01   0.10148E+02
   0.76585E+01   0.10203E+02
   0.76585E+01   0.10258E+02
   0.76585E+01   0.10314E+02
   0.76585E+01   0.10369E+02
   0.76585E+01   0.10425E+02
   0.76585E+01   0.10482E+02
   0.76585E+01   0.10538E+02
   0.76585E+01   0.10595E+02
   0.76585E+01   0.10652E+02
   0.76585E+01   0.10710E+02
   0.76585E+01   0.10768E+02
   0.76585E+01   0.10826E+02
   0.76585E+01   0.10884E+02
   0.76585E+01   0.10943E+02
   0.76585E+01   0.11002E+02
   0.76585E+01   0.11062E+02
   0.76585E+01   0.11122E+02
   0.76585E+01   0.11182E+02
   0.76585E+01   0.11242E+02
   0.76585E+01   0.11303E+02
   0.76585E+01   0.11364E+02
   0.76585E+01   0.11425E+02
   0.76585E+01   0.11487E+02
   0.76585E+01   0.11549E+02
   0.76585E+01   0.11611E+02
   0.76585E+01   0.11674E+02
   0.76585E+01   0.11737E+02
   0.76585E+01   0.11801E+02
   0.76585E+01   0.11864E+02
   0.76585E+01   0.11928E+02
   0.76585E+01   0.11993E+02
   0.76585E+01   0.12058E+02
   0.76585E+01   0.12123E+02
   0.76585E+01   0.12188E+02
   0.76585E+01   0.12254E+02
   0.76585E+01   0.12320E+02
   0.76585E+01   0.12387E+02
   0.76585E+01   0.12454E+02
   0.76585E+01   0.12521E+02
   0.76585E+01   0.12589E+02
   0.76585E+01   0.12657E+02
   0.76585E+01   0.12725E+02
   0.76585E+01   0.12794E+02
   0.76585E+01   0.12863E+02
   0.76585E+01   0.12932E+02
   0.76585E+01   0.13002E+02
   0.76585E+01   0.13073E+02
   0.76585E+01   0.13143E+02
   0.76585E+01   0.13214E+02
   0.76585E+01   0.13286E+02
   0.76585E+01   0.13357E+02
   0.76585E+01   0.13430E+02
   0.76585E+01   0.13502E+02
   0.76585E+01   0.13575E+02
   0.76585E+01   0.13648E+02
   0.76585E+01   0.13722E+02
   0.76585E+01   0.13796E+02
   0.76585E+01   0.13871E+02
   0.76585E+01   0.13946E+02
   0.76585E+01   0.14021E+02
   0.76585E+01   0.14097E+02
   0.76585E+01   0.14173E+02
   0.76585E+01   0.14249E+02
   0.76585E+01   0.14326E+02
   0.76585E+01   0.14404E+02
   0.76585E+01   0.14482E+02
   0.76585E+01   0.14560E+02
   0.76585E+01   0.14639E+02
   0.76585E+01   0.14718E+02
   0.76585E+01   0.14797E+02
   0.76585E+01   0.14877E+02
   0.76585E+01   0.14957E+02
   0.76585E+01   0.15038E+02
   0.76585E+01   0.15119E+02
   0.76585E+01   0.15201E+02
   0.76585E+01   0.15283E+02
   0.76585E+01   0.15366E+02
   0.76585E+01   0.15449E+02
   0.76585E+01   0.15532E+02
   0.76585E+01   0.15616E+02
   0.76585E+01   0.15701E+02
   0.76585E+01   0.15785E+02
   0.76585E+01   0.15871E+02
   0.76585E+01   0.15956E+02
   0.76585E+01   0.16043E+02
   0.76585E+01   0.16129E+02
   0.76585E+01   0.16216E+02
   0.76585E+01   0.16304E+02
   0.76585E+01   0.16392E+02
   0.76585E+01   0.16481E+02
   0.76585E+01   0.16570E+02
   0.76585E+01   0.16659E+02
   0.76585E+01   0.16749E+02
   0.76585E+01   0.16840E+02
   0.76585E+01   0.16931E+02
   0.76585E+01   0.17022E+02
   0.76585E+01   0.17114E+02
   0.76585E+01   0.17206E+02
   0.76585E+01   0.17299E+02
   0.76585E+01   0.17393E+02
   0.76585E+01   0.17487E+02
   0.76585E+01   0.17581E+02
   0.76585E+01   0.17676E+02
   0.76585E+01   0.17772E+02
   0.76585E+01   0.17868E+02
   0.76585E+01   0.17964E+02
   0.76585E+01   0.18061E+02
   0.76585E+01   0.18159E+02
   0.76585E+01   0.18257E+02
   0.76585E+01   0.18356E+02
   0.76585E+01   0.18455E+02
   0.76585E+01   0.18554E+02
   0.76585E+01   0.18655E+02
   0.76585E+01   0.18755E+02
   0.76585E+01   0.18857E+02
   0.76585E+01   0.18959E+02
   0.76585E+01   0.19061E+02
   0.76585E+01   0.19164E+02
   0.76585E+01   0.19268E+02
   0.76585E+01   0.19372E+02
   0.76585E+01   0.19476E+02
   0.76585E+01   0.19581E+02
   0.76585E+01   0.19687E+02
   0.76585E+01   0.19794E+02
   0.76585E+01   0.19901E+02
   0.76585E+01   0.20008E+02
   0.76585E+01   0.20116E+02
   0.76585E+01   0.20225E+02
   0.76585E+01   0.20334E+02
   0.76585E+01   0.20444E+02
   0.76585E+01   0.20554E+02
   0.76585E+01   0.20665E+02
   0.76585E+01   0.20777E+02
   0.76585E+01   0.20889E+02
   0.76585E+01   0.21002E+02
   0.76585E+01   0.21116E+02
   0.76585E+01   0.21230E+02
   0.76585E+01   0.21344E+02
   0.76585E+01   0.21460E+02
   0.76585E+01   0.21576E+02
   0.76585E+01   0.21692E+02
   0.76585E+01   0.21809E+02
   0.76585E+01   0.21927E+02
   0.76585E+01   0.22046E+02
   0.76585E+01   0.22165E+02
   0.76835E+01   0.22284E+02
   0.76835E+01   0.22405E+02
   0.76835E+01   0.22526E+02
   0.76835E+01   0.22648E+02
   0.76835E+01   0.22770E+02
   0.76835E+01   0.22893E+02
   0.76835E+01   0.23017E+02
   0.76835E+01   0.23141E+02
   0.76835E+01   0.23266E+02
   0.76835E+01   0.23392E+02
   0.76835E+01   0.23518E+02
   0.76835E+01   0.23645E+02
   0.76835E+01   0.23773E+02
   0.76835E+01   0.23901E+02
   0.76835E+01   0.24030E+02
   0.76835E+01   0.24160E+02
   0.76835E+01   0.24291E+02
   0.76835E+01   0.24422E+02
   0.76835E+01   0.24554E+02
   0.76835E+01   0.24686E+02
   0.76835E+01   0.24820E+02
   0.76835E+01   0.24954E+02
   0.76835E+01   0.25089E+02
   0.76835E+01   0.25224E+02
   0.76835E+01   0.25360E+02
   0.76835E+01   0.25497E+02
   0.76835E+01   0.25635E+02
   0.76835E+01   0.25774E+02
   0.76835E+01   0.25913E+02
   0.77085E+01   0.26053E+02
   0.77085E+01   0.26194E+02
   0.77085E+01   0.26335E+02
   0.77085E+01   0.26477E+02
   0.77085E+01   0.26620E+02
   0.77085E+01   0.26764E+02
   0.77085E+01   0.26909E+02
   0.77085E+01   0.27054E+02
   0.77085E+01   0.27200E+02
   0.77085E+01   0.27347E+02
   0.77085E+01   0.27495E+02
   0.77335E+01   0.27643E+02
   0.77335E+01   0.27793E+02
   0.77335E+01   0.27943E+02
   0.77335E+01   0.28094E+02
   0.77335E+01   0.28246E+02
   0.77335E+01   0.28398E+02
   0.77335E+01   0.28552E+02
   0.77584E+01   0.28706E+02
   0.77584E+01   0.28861E+02
   0.77584E+01   0.29017E+02
   0.77834E+01   0.29174E+02
   0.77834E+01   0.29331E+02
   0.77834E+01   0.29490E+02
   0.77834E+01   0.29649E+02
   0.77834E+01   0.29809E+02
   0.77834E+01   0.29970E+02
   0.78084E+01   0.30132E+02
   0.77834E+01   0.30295E+02
   0.77834E+01   0.30459E+02
   0.77335E+01   0.30623E+02
   0.75835E+01   0.30789E+02


==> anc/Figure5/1outP0_R_m10_m6_y10_rc5_stable.dat <==
   0.50090E+01   0.42843E-04
   0.50090E+01   0.43075E-04
   0.50090E+01   0.43308E-04
   0.56339E+01   0.43542E-04
   0.59338E+01   0.43777E-04
   0.61588E+01   0.44013E-04
   0.63587E+01   0.44251E-04
   0.65587E+01   0.44490E-04
   0.67337E+01   0.44730E-04
   0.68836E+01   0.44972E-04
   0.70586E+01   0.45215E-04
   0.71836E+01   0.45459E-04
   0.73335E+01   0.45705E-04
   0.74585E+01   0.45952E-04
   0.76085E+01   0.46200E-04
   0.77335E+01   0.46450E-04
   0.78334E+01   0.46700E-04
   0.79584E+01   0.46953E-04
   0.80584E+01   0.47206E-04
   0.81834E+01   0.47461E-04
   0.82833E+01   0.47718E-04
   0.83833E+01   0.47976E-04
   0.84833E+01   0.48235E-04
   0.85833E+01   0.48495E-04
   0.86583E+01   0.48757E-04
   0.87582E+01   0.49021E-04
   0.88332E+01   0.49285E-04
   0.89332E+01   0.49552E-04
   0.90082E+01   0.49819E-04
   0.90832E+01   0.50089E-04
   0.91582E+01   0.50359E-04
   0.92332E+01   0.50631E-04
   0.92831E+01   0.50905E-04
   0.93581E+01   0.51180E-04
   0.94331E+01   0.51456E-04
   0.94831E+01   0.51734E-04
   0.95581E+01   0.52014E-04
   0.96081E+01   0.52295E-04
   0.96581E+01   0.52577E-04
   0.97081E+01   0.52861E-04
   0.97580E+01   0.53147E-04
   0.98080E+01   0.53434E-04
   0.98580E+01   0.53722E-04
   0.99080E+01   0.54013E-04
   0.99580E+01   0.54304E-04
   0.10008E+02   0.54598E-04
   0.10058E+02   0.54893E-04
   0.10083E+02   0.55189E-04
   0.10133E+02   0.55487E-04
   0.10183E+02   0.55787E-04
   0.10208E+02   0.56089E-04
   0.10233E+02   0.56392E-04
   0.10283E+02   0.56696E-04
   0.10308E+02   0.57002E-04
   0.10358E+02   0.57310E-04
   0.10383E+02   0.57620E-04
   0.10408E+02   0.57931E-04
   0.10433E+02   0.58244E-04
   0.10458E+02   0.58559E-04
   0.10483E+02   0.58875E-04
   0.10533E+02   0.59193E-04
   0.10558E+02   0.59513E-04
   0.10583E+02   0.59834E-04
   0.10608E+02   0.60158E-04
   0.10608E+02   0.60483E-04
   0.10633E+02   0.60809E-04
   0.10658E+02   0.61138E-04
   0.10683E+02   0.61468E-04
   0.10708E+02   0.61800E-04
   0.10733E+02   0.62134E-04
   0.10758E+02   0.62470E-04
   0.10758E+02   0.62807E-04
   0.10783E+02   0.63147E-04
   0.10808E+02   0.63488E-04
   0.10808E+02   0.63831E-04
   0.10833E+02   0.64175E-04
   0.10858E+02   0.64522E-04
   0.10858E+02   0.64871E-04
   0.10883E+02   0.65221E-04
   0.10883E+02   0.65573E-04
   0.10908E+02   0.65928E-04
   0.10908E+02   0.66284E-04
   0.10933E+02   0.66642E-04
   0.10933E+02   0.67002E-04
   0.10958E+02   0.67364E-04
   0.10958E+02   0.67728E-04
   0.10983E+02   0.68094E-04
   0.10983E+02   0.68461E-04
   0.11008E+02   0.68831E-04
   0.11008E+02   0.69203E-04
   0.11008E+02   0.69577E-04
   0.11033E+02   0.69953E-04
   0.11033E+02   0.70331E-04
   0.11033E+02   0.70711E-04
   0.11058E+02   0.71093E-04
   0.11058E+02   0.71477E-04
   0.11058E+02   0.71863E-04
   0.11083E+02   0.72251E-04
   0.11083E+02   0.72641E-04
   0.11083E+02   0.73034E-04
   0.11083E+02   0.73428E-04
   0.11108E+02   0.73825E-04
   0.11108E+02   0.74224E-04
   0.11108E+02   0.74625E-04
   0.11108E+02   0.75028E-04
   0.11133E+02   0.75433E-04
   0.11133E+02   0.75841E-04
   0.11133E+02   0.76250E-04
   0.11133E+02   0.76662E-04
   0.11133E+02   0.77076E-04
   0.11133E+02   0.77493E-04
   0.11158E+02   0.77911E-04
   0.11158E+02   0.78332E-04
   0.11158E+02   0.78755E-04
   0.11158E+02   0.79181E-04
   0.11158E+02   0.79609E-04
   0.11158E+02   0.80039E-04
   0.11158E+02   0.80471E-04
   0.11158E+02   0.80906E-04
   0.11158E+02   0.81343E-04
   0.11183E+02   0.81782E-04
   0.11183E+02   0.82224E-04
   0.11183E+02   0.82668E-04
   0.11183E+02   0.83115E-04
   0.11183E+02   0.83564E-04
   0.11183E+02   0.84015E-04
   0.11183E+02   0.84469E-04
   0.11183E+02   0.84925E-04
   0.11183E+02   0.85384E-04
   0.11183E+02   0.85846E-04
   0.11183E+02   0.86309E-04
   0.11183E+02   0.86776E-04
   0.11183E+02   0.87244E-04
   0.11183E+02   0.87716E-04
   0.11183E+02   0.88189E-04
   0.11183E+02   0.88666E-04
   0.11183E+02   0.89145E-04
   0.11183E+02   0.89626E-04
   0.11183E+02   0.90111E-04
   0.11183E+02   0.90597E-04
   0.11183E+02   0.91087E-04
   0.11183E+02   0.91579E-04
   0.11183E+02   0.92074E-04
   0.11183E+02   0.92571E-04
   0.11183E+02   0.93071E-04
   0.11183E+02   0.93574E-04
   0.11183E+02   0.94079E-04
   0.11183E+02   0.94588E-04
   0.11183E+02   0.95099E-04
   0.11158E+02   0.95612E-04
   0.11158E+02   0.96129E-04
   0.11158E+02   0.96648E-04
   0.11158E+02   0.97170E-04
   0.11158E+02   0.97695E-04
   0.11158E+02   0.98223E-04
   0.11158E+02   0.98753E-04
   0.11158E+02   0.99287E-04
   0.11158E+02   0.99823E-04
   0.11158E+02   0.10036E-03
   0.11158E+02   0.10090E-03
   0.11158E+02   0.10145E-03
   0.11133E+02   0.10200E-03
   0.11133E+02   0.10255E-03
   0.11133E+02   0.10310E-03
   0.11133E+02   0.10366E-03
   0.11133E+02   0.10422E-03
   0.11133E+02   0.10478E-03
   0.11133E+02   0.10535E-03
   0.11133E+02   0.10592E-03
   0.11133E+02   0.10649E-03
   0.11108E+02   0.10707E-03
   0.11108E+02   0.10764E-03
   0.11108E+02   0.10823E-03
   0.11108E+02   0.10881E-03
   0.11108E+02   0.10940E-03
   0.11108E+02   0.10999E-03
   0.11108E+02   0.11058E-03
   0.11083E+02   0.11118E-03
   0.11083E+02   0.11178E-03
   0.11083E+02   0.11238E-03
   0.11083E+02   0.11299E-03
   0.11083E+02   0.11360E-03
   0.11083E+02   0.11422E-03
   0.11083E+02   0.11483E-03
   0.11058E+02   0.11545E-03
   0.11058E+02   0.11608E-03
   0.11058E+02   0.11670E-03
   0.11058E+02   0.11733E-03
   0.11058E+02   0.11797E-03
   0.11058E+02   0.11861E-03
   0.11033E+02   0.11925E-03
   0.11033E+02   0.11989E-03
   0.11033E+02   0.12054E-03
   0.11033E+02   0.12119E-03
   0.11033E+02   0.12184E-03
   0.11033E+02   0.12250E-03
   0.11008E+02   0.12316E-03
   0.11008E+02   0.12383E-03
   0.11008E+02   0.12450E-03
   0.11008E+02   0.12517E-03
   0.11008E+02   0.12585E-03
   0.11008E+02   0.12653E-03
   0.10983E+02   0.12721E-03
   0.10983E+02   0.12790E-03
   0.10983E+02   0.12859E-03
   0.10983E+02   0.12928E-03
   0.10983E+02   0.12998E-03
   0.10958E+02   0.13068E-03
   0.10958E+02   0.13139E-03
   0.10958E+02   0.13210E-03
   0.10958E+02   0.13281E-03
   0.10958E+02   0.13353E-03
   0.10958E+02   0.13425E-03
   0.10933E+02   0.13498E-03
   0.10933E+02   0.13571E-03
   0.10933E+02   0.13644E-03
   0.10933E+02   0.13718E-03
   0.10908E+02   0.13792E-03
   0.10908E+02   0.13866E-03
   0.10908E+02   0.13941E-03
   0.10908E+02   0.14016E-03
   0.10908E+02   0.14092E-03
   0.10883E+02   0.14168E-03
   0.10883E+02   0.14245E-03
   0.10883E+02   0.14322E-03
   0.10883E+02   0.14399E-03
   0.10883E+02   0.14477E-03
   0.10858E+02   0.14555E-03
   0.10858E+02   0.14634E-03
   0.10858E+02   0.14713E-03
   0.10858E+02   0.14792E-03
   0.10833E+02   0.14872E-03
   0.10833E+02   0.14953E-03
   0.10833E+02   0.15033E-03
   0.10833E+02   0.15115E-03
   0.10833E+02   0.15196E-03
   0.10808E+02   0.15278E-03
   0.10808E+02   0.15361E-03
   0.10808E+02   0.15444E-03
   0.10808E+02   0.15527E-03
   0.10783E+02   0.15611E-03
   0.10783E+02   0.15695E-03
   0.10783E+02   0.15780E-03
   0.10783E+02   0.15866E-03
   0.10783E+02   0.15951E-03
   0.10758E+02   0.16037E-03
   0.10758E+02   0.16124E-03
   0.10758E+02   0.16211E-03
   0.10758E+02   0.16299E-03
   0.10733E+02   0.16387E-03
   0.10733E+02   0.16475E-03
   0.10733E+02   0.16564E-03
   0.10733E+02   0.16654E-03
   0.10708E+02   0.16744E-03
   0.10708E+02   0.16834E-03
   0.10708E+02   0.16925E-03
   0.10708E+02   0.17017E-03
   0.10683E+02   0.17108E-03
   0.10683E+02   0.17201E-03
   0.10683E+02   0.17294E-03
   0.10683E+02   0.17387E-03
   0.10683E+02   0.17481E-03
   0.10658E+02   0.17576E-03
   0.10658E+02   0.17671E-03
   0.10658E+02   0.17766E-03
   0.10658E+02   0.17862E-03
   0.10633E+02   0.17958E-03
   0.10633E+02   0.18055E-03
   0.10633E+02   0.18153E-03
   0.10633E+02   0.18251E-03
   0.10608E+02   0.18350E-03
   0.10608E+02   0.18449E-03
   0.10608E+02   0.18548E-03
   0.10608E+02   0.18649E-03
   0.10583E+02   0.18749E-03
   0.10583E+02   0.18851E-03
   0.10583E+02   0.18953E-03
   0.10583E+02   0.19055E-03
   0.10558E+02   0.19158E-03
   0.10558E+02   0.19261E-03
   0.10558E+02   0.19365E-03
   0.10558E+02   0.19470E-03
   0.10533E+02   0.19575E-03
   0.10533E+02   0.19681E-03
   0.10533E+02   0.19787E-03
   0.10533E+02   0.19894E-03
   0.10508E+02   0.20002E-03
   0.10508E+02   0.20110E-03
   0.10508E+02   0.20218E-03
   0.10508E+02   0.20328E-03
   0.10483E+02   0.20437E-03
   0.10483E+02   0.20548E-03
   0.10483E+02   0.20659E-03
   0.10458E+02   0.20770E-03
   0.10458E+02   0.20883E-03
   0.10458E+02   0.20995E-03
   0.10458E+02   0.21109E-03
   0.10433E+02   0.21223E-03
   0.10433E+02   0.21337E-03
   0.10433E+02   0.21453E-03
   0.10433E+02   0.21569E-03
   0.10408E+02   0.21685E-03
   0.10408E+02   0.21802E-03
   0.10408E+02   0.21920E-03
   0.10408E+02   0.22038E-03
   0.10383E+02   0.22158E-03
   0.10383E+02   0.22277E-03
   0.10383E+02   0.22398E-03
   0.10383E+02   0.22519E-03
   0.10358E+02   0.22640E-03
   0.10358E+02   0.22763E-03
   0.10358E+02   0.22885E-03
   0.10358E+02   0.23009E-03
   0.10333E+02   0.23133E-03
   0.10333E+02   0.23258E-03
   0.10333E+02   0.23384E-03
   0.10308E+02   0.23510E-03
   0.10308E+02   0.23637E-03
   0.10308E+02   0.23765E-03
   0.10308E+02   0.23893E-03
   0.10283E+02   0.24023E-03
   0.10283E+02   0.24152E-03
   0.10283E+02   0.24283E-03
   0.10283E+02   0.24414E-03
   0.10258E+02   0.24546E-03
   0.10258E+02   0.24678E-03
   0.10258E+02   0.24812E-03
   0.10258E+02   0.24946E-03
   0.10233E+02   0.25081E-03
   0.10233E+02   0.25216E-03
   0.10233E+02   0.25352E-03
   0.10208E+02   0.25489E-03
   0.10208E+02   0.25627E-03
   0.10208E+02   0.25765E-03
   0.10208E+02   0.25905E-03
   0.10183E+02   0.26044E-03
   0.10183E+02   0.26185E-03
   0.10183E+02   0.26327E-03
   0.10183E+02   0.26469E-03
   0.10158E+02   0.26612E-03
   0.10158E+02   0.26756E-03
   0.10158E+02   0.26900E-03
   0.10133E+02   0.27045E-03
   0.10133E+02   0.27192E-03
   0.10133E+02   0.27338E-03
   0.10133E+02   0.27486E-03
   0.10108E+02   0.27635E-03
   0.10108E+02   0.27784E-03
   0.10108E+02   0.27934E-03
   0.10108E+02   0.28085E-03
   0.10083E+02   0.28237E-03
   0.10083E+02   0.28389E-03
   0.10083E+02   0.28542E-03
   0.10058E+02   0.28697E-03
   0.10058E+02   0.28852E-03
   0.10058E+02   0.29008E-03
   0.10058E+02   0.29164E-03
   0.10033E+02   0.29322E-03
   0.10033E+02   0.29480E-03
   0.10033E+02   0.29639E-03
   0.10033E+02   0.29800E-03
   0.10008E+02   0.29961E-03
   0.10008E+02   0.30122E-03
   0.10008E+02   0.30285E-03
   0.99830E+01   0.30449E-03
   0.99830E+01   0.30613E-03
   0.99830E+01   0.30779E-03
   0.99830E+01   0.30945E-03
   0.99580E+01   0.31112E-03
   0.99580E+01   0.31280E-03
   0.99580E+01   0.31449E-03
   0.99580E+01   0.31619E-03
   0.99330E+01   0.31790E-03
   0.99330E+01   0.31962E-03
   0.99330E+01   0.32134E-03
   0.99080E+01   0.32308E-03
   0.99080E+01   0.32482E-03
   0.99080E+01   0.32658E-03
   0.99080E+01   0.32834E-03
   0.98830E+01   0.33012E-03
   0.98830E+01   0.33190E-03
   0.98830E+01   0.33369E-03
   0.98830E+01   0.33549E-03
   0.98580E+01   0.33731E-03
   0.98580E+01   0.33913E-03
   0.98580E+01   0.34096E-03
   0.98330E+01   0.34280E-03
   0.98330E+01   0.34465E-03
   0.98330E+01   0.34652E-03
   0.98330E+01   0.34839E-03
   0.98080E+01   0.35027E-03
   0.98080E+01   0.35216E-03
   0.98080E+01   0.35407E-03
   0.97830E+01   0.35598E-03
   0.97830E+01   0.35790E-03
   0.97830E+01   0.35983E-03
   0.97830E+01   0.36178E-03
   0.97580E+01   0.36373E-03
   0.97580E+01   0.36570E-03
   0.97580E+01   0.36767E-03
   0.97580E+01   0.36966E-03
   0.97331E+01   0.37166E-03
   0.97331E+01   0.37366E-03
   0.97331E+01   0.37568E-03
   0.97081E+01   0.37771E-03
   0.97081E+01   0.37975E-03
   0.97081E+01   0.38180E-03
   0.97081E+01   0.38387E-03
   0.96831E+01   0.38594E-03
   0.96831E+01   0.38803E-03
   0.96831E+01   0.39012E-03
   0.96831E+01   0.39223E-03
   0.96581E+01   0.39435E-03
   0.96581E+01   0.39648E-03
   0.96581E+01   0.39862E-03
   0.96331E+01   0.40077E-03
   0.96331E+01   0.40294E-03
   0.96331E+01   0.40511E-03
   0.96331E+01   0.40730E-03
   0.96081E+01   0.40950E-03
   0.96081E+01   0.41172E-03
   0.96081E+01   0.41394E-03
   0.95831E+01   0.41618E-03
   0.95831E+01   0.41842E-03
   0.95831E+01   0.42068E-03
   0.95831E+01   0.42296E-03
   0.95581E+01   0.42524E-03
   0.95581E+01   0.42754E-03
   0.95581E+01   0.42985E-03
   0.95581E+01   0.43217E-03
   0.95331E+01   0.43451E-03
   0.95331E+01   0.43685E-03
   0.95331E+01   0.43921E-03
   0.95081E+01   0.44159E-03
   0.95081E+01   0.44397E-03
   0.95081E+01   0.44637E-03
   0.95081E+01   0.44878E-03
   0.94831E+01   0.45121E-03
   0.94831E+01   0.45364E-03
   0.94831E+01   0.45609E-03
   0.94581E+01   0.45856E-03
   0.94581E+01   0.46103E-03
   0.94581E+01   0.46352E-03
   0.94581E+01   0.46603E-03
   0.94331E+01   0.46855E-03
   0.94331E+01   0.47108E-03
   0.94331E+01   0.47362E-03
   0.94331E+01   0.47618E-03
   0.94081E+01   0.47875E-03
   0.94081E+01   0.48134E-03
   0.94081E+01   0.48394E-03
   0.93831E+01   0.48655E-03
   0.93831E+01   0.48918E-03
   0.93831E+01   0.49183E-03
   0.93831E+01   0.49448E-03
   0.93581E+01   0.49715E-03
   0.93581E+01   0.49984E-03
   0.93581E+01   0.50254E-03
   0.93581E+01   0.50525E-03
   0.93331E+01   0.50798E-03
   0.93331E+01   0.51073E-03
   0.93331E+01   0.51349E-03
   0.93081E+01   0.51626E-03
   0.93081E+01   0.51905E-03
   0.93081E+01   0.52185E-03
   0.93081E+01   0.52467E-03
   0.92831E+01   0.52751E-03
   0.92831E+01   0.53036E-03
   0.92831E+01   0.53322E-03
   0.92831E+01   0.53610E-03
   0.92581E+01   0.53900E-03
   0.92581E+01   0.54191E-03
   0.92581E+01   0.54484E-03
   0.92332E+01   0.54778E-03
   0.92332E+01   0.55074E-03
   0.92332E+01   0.55372E-03
   0.92332E+01   0.55671E-03

==> anc/Figure5/1outP0_R_m10_m6_y10_rc5_unstable.dat <==
   0.92332E+01   0.55971E-03
   0.92332E+01   0.56274E-03
   0.92332E+01   0.56578E-03
   0.92332E+01   0.56883E-03
   0.92332E+01   0.57191E-03
   0.92332E+01   0.57500E-03
   0.92332E+01   0.57810E-03
   0.92332E+01   0.58123E-03
   0.92332E+01   0.58437E-03
   0.92332E+01   0.58752E-03
   0.92332E+01   0.59070E-03
   0.92332E+01   0.59389E-03
   0.92332E+01   0.59709E-03
   0.92332E+01   0.60032E-03
   0.92332E+01   0.60356E-03
   0.92332E+01   0.60682E-03
   0.92332E+01   0.61010E-03
   0.92332E+01   0.61340E-03
   0.92332E+01   0.61671E-03
   0.92082E+01   0.62004E-03
   0.92082E+01   0.62339E-03
   0.92082E+01   0.62676E-03
   0.92082E+01   0.63015E-03
   0.92082E+01   0.63355E-03
   0.92082E+01   0.63697E-03
   0.92082E+01   0.64041E-03
   0.92082E+01   0.64387E-03
   0.92082E+01   0.64735E-03
   0.92082E+01   0.65085E-03
   0.92082E+01   0.65436E-03
   0.91832E+01   0.65790E-03
   0.91832E+01   0.66145E-03
   0.91832E+01   0.66503E-03
   0.91832E+01   0.66862E-03
   0.91832E+01   0.67223E-03
   0.91832E+01   0.67586E-03
   0.91832E+01   0.67951E-03
   0.91832E+01   0.68318E-03
   0.91832E+01   0.68688E-03
   0.91582E+01   0.69059E-03
   0.91582E+01   0.69432E-03
   0.91582E+01   0.69807E-03
   0.91582E+01   0.70184E-03
   0.91582E+01   0.70563E-03
   0.91582E+01   0.70944E-03
   0.91582E+01   0.71327E-03
   0.91332E+01   0.71713E-03
   0.91332E+01   0.72100E-03
   0.91332E+01   0.72490E-03
   0.91332E+01   0.72881E-03
   0.91332E+01   0.73275E-03
   0.91332E+01   0.73671E-03
   0.91332E+01   0.74069E-03
   0.91082E+01   0.74469E-03
   0.91082E+01   0.74871E-03
   0.91082E+01   0.75276E-03
   0.91082E+01   0.75682E-03
   0.91082E+01   0.76091E-03
   0.91082E+01   0.76502E-03
   0.90832E+01   0.76915E-03
   0.90832E+01   0.77331E-03
   0.90832E+01   0.77749E-03
   0.90832E+01   0.78169E-03
   0.90832E+01   0.78591E-03
   0.90832E+01   0.79016E-03
   0.90582E+01   0.79442E-03
   0.90582E+01   0.79872E-03
   0.90582E+01   0.80303E-03
   0.90582E+01   0.80737E-03
   0.90332E+01   0.81173E-03
   0.90332E+01   0.81612E-03
   0.90332E+01   0.82052E-03
   0.90332E+01   0.82496E-03
   0.90332E+01   0.82941E-03
   0.90082E+01   0.83389E-03
   0.90082E+01   0.83840E-03
   0.90082E+01   0.84293E-03
   0.90082E+01   0.84748E-03
   0.90082E+01   0.85206E-03
   0.89832E+01   0.85666E-03
   0.89832E+01   0.86129E-03
   0.89832E+01   0.86594E-03
   0.89832E+01   0.87062E-03
   0.89832E+01   0.87532E-03
   0.89582E+01   0.88005E-03
   0.89582E+01   0.88481E-03
   0.89582E+01   0.88959E-03
   0.89582E+01   0.89439E-03
   0.89332E+01   0.89922E-03
   0.89332E+01   0.90408E-03
   0.89332E+01   0.90897E-03
   0.89332E+01   0.91388E-03
   0.89082E+01   0.91881E-03
   0.89082E+01   0.92378E-03
   0.89082E+01   0.92877E-03
   0.89082E+01   0.93378E-03
   0.88832E+01   0.93883E-03
   0.88832E+01   0.94390E-03
   0.88832E+01   0.94900E-03
   0.88832E+01   0.95413E-03
   0.88582E+01   0.95928E-03
   0.88582E+01   0.96446E-03
   0.88582E+01   0.96967E-03
   0.88582E+01   0.97491E-03
   0.88332E+01   0.98018E-03
   0.88332E+01   0.98547E-03
   0.88332E+01   0.99080E-03
   0.88332E+01   0.99615E-03
   0.88082E+01   0.10015E-02
   0.88082E+01   0.10069E-02
   0.88082E+01   0.10124E-02
   0.87832E+01   0.10178E-02
   0.87832E+01   0.10233E-02
   0.87832E+01   0.10289E-02
   0.87832E+01   0.10344E-02
   0.87582E+01   0.10400E-02
   0.87582E+01   0.10456E-02
   0.87582E+01   0.10513E-02
   0.87333E+01   0.10570E-02
   0.87333E+01   0.10627E-02
   0.87333E+01   0.10684E-02
   0.87333E+01   0.10742E-02
   0.87083E+01   0.10800E-02
   0.87083E+01   0.10858E-02
   0.87083E+01   0.10917E-02
   0.86833E+01   0.10976E-02
   0.86833E+01   0.11035E-02
   0.86833E+01   0.11095E-02
   0.86583E+01   0.11155E-02
   0.86583E+01   0.11215E-02
   0.86583E+01   0.11276E-02
   0.86333E+01   0.11336E-02
   0.86333E+01   0.11398E-02
   0.86333E+01   0.11459E-02
   0.86333E+01   0.11521E-02
   0.86083E+01   0.11583E-02
   0.86083E+01   0.11646E-02
   0.86083E+01   0.11709E-02
   0.85833E+01   0.11772E-02
   0.85833E+01   0.11836E-02
   0.85833E+01   0.11900E-02
   0.85583E+01   0.11964E-02
   0.85583E+01   0.12029E-02
   0.85583E+01   0.12094E-02
   0.85333E+01   0.12159E-02
   0.85333E+01   0.12225E-02
   0.85333E+01   0.12291E-02
   0.85083E+01   0.12357E-02
   0.85083E+01   0.12424E-02
   0.85083E+01   0.12491E-02
   0.84833E+01   0.12558E-02
   0.84833E+01   0.12626E-02
   0.84833E+01   0.12694E-02
   0.84583E+01   0.12763E-02
   0.84583E+01   0.12832E-02
   0.84583E+01   0.12901E-02
   0.84583E+01   0.12971E-02
   0.84583E+01   0.13041E-02
   0.84583E+01   0.13112E-02
   0.84583E+01   0.13182E-02
   0.84333E+01   0.13254E-02
   0.84333E+01   0.13325E-02
   0.84333E+01   0.13397E-02
   0.84333E+01   0.13470E-02
   0.84333E+01   0.13542E-02
   0.84333E+01   0.13615E-02
   0.84333E+01   0.13689E-02
   0.84333E+01   0.13763E-02
   0.84333E+01   0.13837E-02
   0.84333E+01   0.13912E-02
   0.84333E+01   0.13987E-02
   0.84333E+01   0.14063E-02
   0.84333E+01   0.14139E-02
   0.84083E+01   0.14215E-02
   0.84083E+01   0.14292E-02
   0.84083E+01   0.14369E-02
   0.84083E+01   0.14447E-02
   0.84083E+01   0.14525E-02
   0.84083E+01   0.14603E-02
   0.84083E+01   0.14682E-02
   0.84083E+01   0.14761E-02
   0.84083E+01   0.14841E-02
   0.84083E+01   0.14921E-02
   0.83833E+01   0.15002E-02
   0.83833E+01   0.15083E-02
   0.83833E+01   0.15164E-02
   0.83833E+01   0.15246E-02
   0.83833E+01   0.15329E-02
   0.83833E+01   0.15412E-02
   0.83833E+01   0.15495E-02
   0.83833E+01   0.15579E-02
   0.83583E+01   0.15663E-02
   0.83583E+01   0.15747E-02
   0.83583E+01   0.15832E-02
   0.83583E+01   0.15918E-02
   0.83583E+01   0.16004E-02
   0.83583E+01   0.16090E-02
   0.83583E+01   0.16177E-02
   0.83583E+01   0.16265E-02
   0.83333E+01   0.16353E-02
   0.83333E+01   0.16441E-02
   0.83333E+01   0.16530E-02
   0.83333E+01   0.16619E-02
   0.83333E+01   0.16709E-02
   0.83333E+01   0.16799E-02
   0.83333E+01   0.16890E-02
   0.83083E+01   0.16981E-02
   0.83083E+01   0.17073E-02
   0.83083E+01   0.17165E-02
   0.83083E+01   0.17258E-02
   0.83083E+01   0.17351E-02
   0.83083E+01   0.17445E-02
   0.83083E+01   0.17539E-02
   0.82833E+01   0.17634E-02
   0.82833E+01   0.17729E-02
   0.82833E+01   0.17825E-02
   0.82833E+01   0.17921E-02
   0.82833E+01   0.18018E-02
   0.82833E+01   0.18115E-02
   0.82583E+01   0.18213E-02
   0.82583E+01   0.18311E-02
   0.82583E+01   0.18410E-02
   0.82583E+01   0.18510E-02
   0.82583E+01   0.18610E-02
   0.82583E+01   0.18710E-02
   0.82334E+01   0.18811E-02
   0.82334E+01   0.18913E-02
   0.82334E+01   0.19015E-02
   0.82334E+01   0.19118E-02
   0.82334E+01   0.19221E-02
   0.82334E+01   0.19325E-02
   0.82084E+01   0.19429E-02
   0.82084E+01   0.19534E-02
   0.82084E+01   0.19640E-02
   0.82084E+01   0.19746E-02
   0.82084E+01   0.19853E-02
   0.81834E+01   0.19960E-02
   0.81834E+01   0.20068E-02
   0.81834E+01   0.20176E-02
   0.81834E+01   0.20285E-02
   0.81834E+01   0.20395E-02
   0.81834E+01   0.20505E-02
   0.81834E+01   0.20616E-02
   0.81834E+01   0.20727E-02
   0.81834E+01   0.20839E-02
   0.81834E+01   0.20952E-02
   0.81584E+01   0.21065E-02
   0.81584E+01   0.21178E-02
   0.81584E+01   0.21293E-02
   0.81584E+01   0.21408E-02
   0.81584E+01   0.21524E-02
   0.81584E+01   0.21640E-02
   0.81584E+01   0.21757E-02
   0.81584E+01   0.21874E-02
   0.81584E+01   0.21992E-02
   0.81584E+01   0.22111E-02
   0.81584E+01   0.22231E-02
   0.81584E+01   0.22351E-02
   0.81584E+01   0.22472E-02
   0.81334E+01   0.22593E-02
   0.81334E+01   0.22715E-02
   0.81334E+01   0.22838E-02
   0.81334E+01   0.22961E-02
   0.81334E+01   0.23085E-02
   0.81334E+01   0.23210E-02
   0.81334E+01   0.23335E-02
   0.81334E+01   0.23461E-02
   0.81334E+01   0.23588E-02
   0.81334E+01   0.23715E-02
   0.81334E+01   0.23844E-02
   0.81334E+01   0.23972E-02
   0.81084E+01   0.24102E-02
   0.81334E+01   0.24232E-02
   0.81084E+01   0.24363E-02
   0.81084E+01   0.24495E-02
   0.81084E+01   0.24627E-02
   0.81084E+01   0.24760E-02
   0.81084E+01   0.24894E-02
   0.81084E+01   0.25028E-02
   0.81084E+01   0.25163E-02
   0.81084E+01   0.25299E-02
   0.81084E+01   0.25436E-02
   0.81084E+01   0.25573E-02
   0.80834E+01   0.25712E-02
   0.80834E+01   0.25850E-02
   0.80834E+01   0.25990E-02
   0.80834E+01   0.26130E-02
   0.80834E+01   0.26272E-02
   0.80834E+01   0.26414E-02
   0.80834E+01   0.26556E-02
   0.80834E+01   0.26700E-02
   0.80584E+01   0.26844E-02
   0.80584E+01   0.26989E-02
   0.80584E+01   0.27135E-02
   0.80584E+01   0.27281E-02
   0.80584E+01   0.27429E-02
   0.80584E+01   0.27577E-02
   0.80584E+01   0.27726E-02
   0.80584E+01   0.27876E-02
   0.80584E+01   0.28026E-02
   0.80584E+01   0.28178E-02
   0.80584E+01   0.28330E-02
   0.80584E+01   0.28483E-02
   0.80584E+01   0.28637E-02
   0.80584E+01   0.28791E-02
   0.80584E+01   0.28947E-02
   0.80334E+01   0.29103E-02
   0.80334E+01   0.29261E-02
   0.80334E+01   0.29419E-02
   0.80334E+01   0.29578E-02
   0.80334E+01   0.29737E-02
   0.80334E+01   0.29898E-02
   0.80334E+01   0.30059E-02
   0.80334E+01   0.30222E-02
   0.80334E+01   0.30385E-02
   0.80334E+01   0.30549E-02
   0.80334E+01   0.30714E-02
   0.80334E+01   0.30880E-02
   0.80334E+01   0.31047E-02
   0.80334E+01   0.31215E-02
   0.80334E+01   0.31383E-02
   0.80334E+01   0.31553E-02
   0.80334E+01   0.31723E-02
   0.80334E+01   0.31895E-02
   0.80334E+01   0.32067E-02
   0.80084E+01   0.32240E-02
   0.80084E+01   0.32414E-02
   0.80084E+01   0.32590E-02
   0.80084E+01   0.32766E-02
   0.80084E+01   0.32943E-02
   0.80084E+01   0.33121E-02
   0.80084E+01   0.33300E-02
   0.80084E+01   0.33479E-02
   0.80084E+01   0.33660E-02
   0.80084E+01   0.33842E-02
   0.80084E+01   0.34025E-02
   0.80084E+01   0.34209E-02
   0.80084E+01   0.34394E-02
   0.80084E+01   0.34579E-02
   0.80084E+01   0.34766E-02
   0.80084E+01   0.34954E-02
   0.80084E+01   0.35143E-02
   0.80084E+01   0.35333E-02
   0.80084E+01   0.35523E-02
   0.79834E+01   0.35715E-02
   0.79834E+01   0.35908E-02
   0.79834E+01   0.36102E-02
   0.79834E+01   0.36297E-02
   0.79834E+01   0.36493E-02
   0.79834E+01   0.36691E-02
   0.79834E+01   0.36889E-02
   0.79834E+01   0.37088E-02
   0.79834E+01   0.37288E-02
   0.79834E+01   0.37490E-02
   0.79834E+01   0.37692E-02
   0.79834E+01   0.37896E-02
   0.79834E+01   0.38101E-02
   0.79834E+01   0.38306E-02
   0.79834E+01   0.38513E-02
   0.79834E+01   0.38721E-02
   0.79834E+01   0.38931E-02
   0.79834E+01   0.39141E-02
   0.79834E+01   0.39352E-02
   0.79834E+01   0.39565E-02
   0.79834E+01   0.39779E-02
   0.79834E+01   0.39994E-02
   0.79834E+01   0.40210E-02
   0.79834E+01   0.40427E-02
   0.79834E+01   0.40645E-02
   0.79834E+01   0.40865E-02
   0.79834E+01   0.41086E-02
   0.79834E+01   0.41308E-02
   0.79834E+01   0.41531E-02
   0.79584E+01   0.41755E-02
   0.79584E+01   0.41981E-02
   0.79834E+01   0.42207E-02
   0.79584E+01   0.42435E-02
   0.79584E+01   0.42665E-02
   0.79584E+01   0.42895E-02
   0.79584E+01   0.43127E-02
   0.79584E+01   0.43360E-02
   0.79584E+01   0.43594E-02
   0.79584E+01   0.43830E-02
   0.79584E+01   0.44066E-02
   0.79584E+01   0.44304E-02
   0.79584E+01   0.44544E-02
   0.79584E+01   0.44784E-02
   0.79584E+01   0.45026E-02
   0.79584E+01   0.45270E-02
   0.79584E+01   0.45514E-02
   0.79584E+01   0.45760E-02
   0.79584E+01   0.46007E-02
   0.79584E+01   0.46256E-02
   0.79584E+01   0.46506E-02
   0.79584E+01   0.46757E-02
   0.79584E+01   0.47009E-02
   0.79584E+01   0.47263E-02
   0.79584E+01   0.47519E-02
   0.79584E+01   0.47775E-02
   0.79584E+01   0.48033E-02
   0.79584E+01   0.48293E-02
   0.79584E+01   0.48554E-02
   0.79584E+01   0.48816E-02
   0.79584E+01   0.49080E-02
   0.79584E+01   0.49345E-02
   0.79584E+01   0.49612E-02
   0.79584E+01   0.49880E-02
   0.79584E+01   0.50149E-02
   0.79584E+01   0.50420E-02
   0.79584E+01   0.50692E-02
   0.79584E+01   0.50966E-02
   0.79584E+01   0.51241E-02
   0.79584E+01   0.51518E-02
   0.79584E+01   0.51797E-02
   0.79584E+01   0.52076E-02
   0.79584E+01   0.52358E-02
   0.79584E+01   0.52641E-02
   0.79584E+01   0.52925E-02
   0.79584E+01   0.53211E-02
   0.79584E+01   0.53498E-02
   0.79584E+01   0.53787E-02
   0.79584E+01   0.54078E-02
   0.79584E+01   0.54370E-02
   0.79584E+01   0.54664E-02
   0.79584E+01   0.54959E-02
   0.79584E+01   0.55256E-02
   0.79584E+01   0.55554E-02
   0.79584E+01   0.55854E-02
   0.79584E+01   0.56156E-02
   0.79584E+01   0.56460E-02
   0.79584E+01   0.56765E-02
   0.79584E+01   0.57071E-02
   0.79584E+01   0.57380E-02
   0.79584E+01   0.57689E-02
   0.79584E+01   0.58001E-02
   0.79584E+01   0.58314E-02
   0.79584E+01   0.58629E-02
   0.79584E+01   0.58946E-02
   0.79584E+01   0.59265E-02
   0.79584E+01   0.59585E-02
   0.79584E+01   0.59907E-02
   0.79584E+01   0.60230E-02
   0.79584E+01   0.60556E-02
   0.79584E+01   0.60883E-02
   0.79584E+01   0.61212E-02
   0.79584E+01   0.61542E-02
   0.79584E+01   0.61875E-02
   0.79584E+01   0.62209E-02
   0.79584E+01   0.62545E-02
   0.79584E+01   0.62883E-02
   0.79584E+01   0.63223E-02
   0.79584E+01   0.63564E-02
   0.79584E+01   0.63908E-02
   0.79584E+01   0.64253E-02
   0.79584E+01   0.64600E-02
   0.79584E+01   0.64949E-02
   0.79584E+01   0.65300E-02
   0.79584E+01   0.65653E-02
   0.79584E+01   0.66007E-02
   0.79584E+01   0.66364E-02
   0.79584E+01   0.66722E-02
   0.79584E+01   0.67083E-02
   0.79584E+01   0.67445E-02
   0.79584E+01   0.67809E-02
   0.79584E+01   0.68176E-02
   0.79584E+01   0.68544E-02
   0.79584E+01   0.68914E-02
   0.79584E+01   0.69287E-02
   0.79584E+01   0.69661E-02
   0.79584E+01   0.70037E-02
   0.79584E+01   0.70416E-02
   0.79584E+01   0.70796E-02
   0.79584E+01   0.71178E-02
   0.79584E+01   0.71563E-02
   0.79584E+01   0.71950E-02
   0.79584E+01   0.72338E-02
   0.79584E+01   0.72729E-02
   0.79584E+01   0.73122E-02
   0.79584E+01   0.73517E-02
   0.79584E+01   0.73914E-02
   0.79584E+01   0.74313E-02
   0.79584E+01   0.74715E-02
   0.79584E+01   0.75118E-02
   0.79584E+01   0.75524E-02
   0.79584E+01   0.75932E-02
   0.79584E+01   0.76342E-02
   0.79584E+01   0.76755E-02
   0.79834E+01   0.77169E-02
   0.79584E+01   0.77586E-02
   0.79834E+01   0.78005E-02
   0.79584E+01   0.78427E-02
   0.79834E+01   0.78851E-02
   0.79834E+01   0.79277E-02
   0.79584E+01   0.79705E-02
   0.79834E+01   0.80135E-02
   0.79834E+01   0.80568E-02
   0.79834E+01   0.81003E-02
   0.79834E+01   0.81441E-02
   0.79834E+01   0.81881E-02
   0.79834E+01   0.82323E-02
   0.79834E+01   0.82768E-02
   0.79834E+01   0.83215E-02
   0.79834E+01   0.83665E-02
   0.79834E+01   0.84117E-02
   0.79834E+01   0.84571E-02
   0.79834E+01   0.85028E-02
   0.79834E+01   0.85487E-02
   0.79834E+01   0.85949E-02
   0.79834E+01   0.86413E-02
   0.79834E+01   0.86880E-02
   0.79834E+01   0.87350E-02
   0.79834E+01   0.87821E-02
   0.79834E+01   0.88296E-02
   0.79834E+01   0.88773E-02
   0.79834E+01   0.89252E-02
   0.79834E+01   0.89735E-02
   0.79834E+01   0.90219E-02
   0.79834E+01   0.90707E-02
   0.79834E+01   0.91197E-02
   0.79834E+01   0.91689E-02
   0.79834E+01   0.92185E-02
   0.79834E+01   0.92683E-02
   0.80084E+01   0.93183E-02
   0.79834E+01   0.93687E-02
   0.79834E+01   0.94193E-02
   0.80084E+01   0.94702E-02
   0.79834E+01   0.95213E-02
   0.80084E+01   0.95728E-02
   0.80084E+01   0.96245E-02
   0.80084E+01   0.96765E-02
   0.80084E+01   0.97287E-02
   0.80084E+01   0.97813E-02
   0.80084E+01   0.98341E-02
   0.80084E+01   0.98873E-02
   0.80084E+01   0.99407E-02
   0.80084E+01   0.99944E-02
   0.80084E+01   0.10048E-01
   0.80084E+01   0.10103E-01
   0.80084E+01   0.10157E-01
   0.80084E+01   0.10212E-01
   0.80084E+01   0.10267E-01
   0.80084E+01   0.10323E-01
   0.80084E+01   0.10378E-01
   0.80084E+01   0.10435E-01
   0.80084E+01   0.10491E-01
   0.80084E+01   0.10548E-01
   0.80084E+01   0.10605E-01
   0.80084E+01   0.10662E-01
   0.80084E+01   0.10719E-01
   0.80084E+01   0.10777E-01
   0.80084E+01   0.10836E-01
   0.80084E+01   0.10894E-01
   0.80084E+01   0.10953E-01
   0.80334E+01   0.11012E-01
   0.80334E+01   0.11072E-01
   0.80334E+01   0.11131E-01
   0.80334E+01   0.11192E-01
   0.80334E+01   0.11252E-01
   0.80334E+01   0.11313E-01
   0.80334E+01   0.11374E-01
   0.80334E+01   0.11435E-01
   0.80334E+01   0.11497E-01
   0.80334E+01   0.11559E-01
   0.80334E+01   0.11622E-01
   0.80334E+01   0.11684E-01
   0.80334E+01   0.11748E-01
   0.80334E+01   0.11811E-01
   0.80334E+01   0.11875E-01
   0.80334E+01   0.11939E-01
   0.80334E+01   0.12004E-01
   0.80334E+01   0.12068E-01
   0.80334E+01   0.12134E-01
   0.80334E+01   0.12199E-01
   0.80334E+01   0.12265E-01
   0.80334E+01   0.12331E-01
   0.80334E+01   0.12398E-01
   0.80334E+01   0.12465E-01
   0.80334E+01   0.12532E-01
   0.80334E+01   0.12600E-01
   0.80584E+01   0.12668E-01
   0.80584E+01   0.12736E-01
   0.80584E+01   0.12805E-01
   0.80584E+01   0.12874E-01
   0.80584E+01   0.12944E-01
   0.80584E+01   0.13014E-01
   0.80584E+01   0.13084E-01
   0.80584E+01   0.13155E-01
   0.80584E+01   0.13226E-01
   0.80584E+01   0.13297E-01
   0.80584E+01   0.13369E-01
   0.80584E+01   0.13441E-01
   0.80584E+01   0.13514E-01
   0.80584E+01   0.13587E-01
   0.80584E+01   0.13660E-01
   0.80584E+01   0.13734E-01
   0.80584E+01   0.13808E-01
   0.80584E+01   0.13883E-01
   0.80584E+01   0.13958E-01
   0.80584E+01   0.14033E-01
   0.80584E+01   0.14109E-01
   0.80584E+01   0.14185E-01
   0.80584E+01   0.14262E-01
   0.80584E+01   0.14339E-01
   0.80834E+01   0.14417E-01
   0.80834E+01   0.14494E-01
   0.80834E+01   0.14573E-01
   0.80834E+01   0.14651E-01
   0.80834E+01   0.14731E-01
   0.80834E+01   0.14810E-01
   0.80834E+01   0.14890E-01
   0.80834E+01   0.14971E-01
   0.80834E+01   0.15052E-01
   0.80834E+01   0.15133E-01
   0.80834E+01   0.15215E-01
   0.80834E+01   0.15297E-01
   0.80834E+01   0.15379E-01
   0.80834E+01   0.15462E-01
   0.80834E+01   0.15546E-01
   0.80834E+01   0.15630E-01
   0.80834E+01   0.15714E-01
   0.80834E+01   0.15799E-01
   0.81084E+01   0.15885E-01
   0.81084E+01   0.15970E-01
   0.81084E+01   0.16057E-01
   0.81084E+01   0.16143E-01
   0.81084E+01   0.16231E-01
   0.81084E+01   0.16318E-01
   0.81084E+01   0.16407E-01
   0.81084E+01   0.16495E-01
   0.81084E+01   0.16584E-01
   0.81084E+01   0.16674E-01
   0.81084E+01   0.16764E-01
   0.81084E+01   0.16854E-01
   0.81084E+01   0.16946E-01
   0.81084E+01   0.17037E-01
   0.81084E+01   0.17129E-01
   0.81084E+01   0.17222E-01
   0.81084E+01   0.17315E-01
   0.81084E+01   0.17408E-01
   0.81084E+01   0.17502E-01
   0.81334E+01   0.17597E-01
   0.81084E+01   0.17692E-01
   0.81084E+01   0.17787E-01
   0.81084E+01   0.17884E-01
   0.81334E+01   0.17980E-01
   0.81334E+01   0.18077E-01
   0.81334E+01   0.18175E-01
   0.81334E+01   0.18273E-01
   0.81334E+01   0.18372E-01
   0.81334E+01   0.18471E-01
   0.81334E+01   0.18571E-01
   0.81334E+01   0.18671E-01
   0.81334E+01   0.18772E-01
   0.81334E+01   0.18873E-01
   0.81334E+01   0.18975E-01
   0.81334E+01   0.19078E-01
   0.81334E+01   0.19181E-01
   0.81334E+01   0.19285E-01
   0.81334E+01   0.19389E-01
   0.81334E+01   0.19494E-01
   0.81334E+01   0.19599E-01
   0.81334E+01   0.19705E-01
   0.81334E+01   0.19811E-01
   0.81334E+01   0.19918E-01
   0.81584E+01   0.20026E-01
   0.81584E+01   0.20134E-01
   0.81584E+01   0.20243E-01
   0.81584E+01   0.20352E-01
   0.81584E+01   0.20462E-01
   0.81584E+01   0.20573E-01
   0.81584E+01   0.20684E-01
   0.81584E+01   0.20795E-01
   0.81584E+01   0.20908E-01
   0.81584E+01   0.21021E-01
   0.81584E+01   0.21134E-01
   0.81584E+01   0.21248E-01
   0.81584E+01   0.21363E-01
   0.81584E+01   0.21479E-01
   0.81584E+01   0.21595E-01
   0.81584E+01   0.21711E-01
   0.81584E+01   0.21829E-01
   0.81834E+01   0.21947E-01
   0.81834E+01   0.22065E-01
   0.81834E+01   0.22184E-01
   0.81834E+01   0.22304E-01
   0.81834E+01   0.22425E-01
   0.81834E+01   0.22546E-01
   0.81834E+01   0.22668E-01
   0.81834E+01   0.22790E-01
   0.81834E+01   0.22913E-01
   0.81834E+01   0.23037E-01
   0.81834E+01   0.23161E-01
   0.81834E+01   0.23286E-01
   0.81834E+01   0.23412E-01
   0.81834E+01   0.23539E-01
   0.81834E+01   0.23666E-01
   0.81834E+01   0.23794E-01
   0.81834E+01   0.23922E-01
   0.81834E+01   0.24051E-01
   0.81834E+01   0.24181E-01
   0.82084E+01   0.24312E-01
   0.82084E+01   0.24443E-01
   0.82084E+01   0.24575E-01
   0.82084E+01   0.24708E-01
   0.82084E+01   0.24842E-01
   0.82084E+01   0.24976E-01
   0.82084E+01   0.25111E-01
   0.82084E+01   0.25246E-01
   0.82084E+01   0.25383E-01
   0.82084E+01   0.25520E-01
   0.82084E+01   0.25658E-01
   0.82084E+01   0.25796E-01
   0.82084E+01   0.25936E-01
   0.82084E+01   0.26076E-01
   0.82084E+01   0.26217E-01
   0.82084E+01   0.26358E-01
   0.82084E+01   0.26501E-01
   0.82334E+01   0.26644E-01
   0.82334E+01   0.26788E-01
   0.82334E+01   0.26933E-01
   0.82334E+01   0.27078E-01
   0.82334E+01   0.27224E-01
   0.82334E+01   0.27371E-01
   0.82334E+01   0.27519E-01
   0.82334E+01   0.27668E-01
   0.82334E+01   0.27817E-01
   0.82334E+01   0.27968E-01
   0.82334E+01   0.28119E-01
   0.82334E+01   0.28271E-01
   0.82334E+01   0.28423E-01
   0.82334E+01   0.28577E-01
   0.82334E+01   0.28731E-01
   0.82334E+01   0.28887E-01
   0.82334E+01   0.29043E-01
   0.82334E+01   0.29199E-01
   0.82334E+01   0.29357E-01
   0.82334E+01   0.29516E-01
   0.82334E+01   0.29675E-01
   0.82334E+01   0.29836E-01
   0.82334E+01   0.29997E-01
   0.82334E+01   0.30159E-01
   0.82334E+01   0.30322E-01
   0.82334E+01   0.30485E-01
   0.82583E+01   0.30650E-01
   0.82583E+01   0.30816E-01
   0.82583E+01   0.30982E-01
   0.82583E+01   0.31150E-01
   0.82583E+01   0.31318E-01
   0.82583E+01   0.31487E-01
   0.82583E+01   0.31657E-01
   0.82583E+01   0.31828E-01
   0.82583E+01   0.32000E-01
   0.82583E+01   0.32173E-01
   0.82583E+01   0.32347E-01
   0.82583E+01   0.32522E-01
   0.82583E+01   0.32697E-01
   0.82583E+01   0.32874E-01
   0.82583E+01   0.33051E-01
   0.82833E+01   0.33230E-01
   0.82833E+01   0.33409E-01
   0.82833E+01   0.33590E-01
   0.82833E+01   0.33771E-01
   0.82833E+01   0.33954E-01
   0.82833E+01   0.34137E-01
   0.82833E+01   0.34322E-01
   0.82833E+01   0.34507E-01
   0.82833E+01   0.34693E-01
   0.82833E+01   0.34881E-01
   0.82833E+01   0.35069E-01
   0.82833E+01   0.35259E-01
   0.82833E+01   0.35449E-01
   0.82833E+01   0.35641E-01
   0.82833E+01   0.35833E-01
   0.82833E+01   0.36027E-01
   0.82833E+01   0.36222E-01
   0.82833E+01   0.36417E-01
   0.83083E+01   0.36614E-01
   0.82833E+01   0.36812E-01
   0.83083E+01   0.37011E-01
   0.82833E+01   0.37210E-01
   0.83083E+01   0.37412E-01
   0.83083E+01   0.37614E-01
   0.83083E+01   0.37817E-01
   0.83083E+01   0.38021E-01
   0.83083E+01   0.38226E-01
   0.83083E+01   0.38433E-01
   0.83083E+01   0.38641E-01
   0.83083E+01   0.38849E-01
   0.83083E+01   0.39059E-01
   0.83083E+01   0.39270E-01
   0.83083E+01   0.39482E-01
   0.83083E+01   0.39696E-01
   0.83083E+01   0.39910E-01
   0.83083E+01   0.40126E-01
   0.83083E+01   0.40342E-01
   0.83083E+01   0.40560E-01
   0.83083E+01   0.40780E-01
   0.83083E+01   0.41000E-01
   0.83333E+01   0.41221E-01
   0.83333E+01   0.41444E-01
   0.83333E+01   0.41668E-01
   0.83333E+01   0.41893E-01
   0.83333E+01   0.42119E-01
   0.83333E+01   0.42347E-01
   0.83333E+01   0.42576E-01
   0.83333E+01   0.42806E-01
   0.83333E+01   0.43037E-01
   0.83333E+01   0.43269E-01
   0.83333E+01   0.43503E-01
   0.83333E+01   0.43738E-01
   0.83333E+01   0.43974E-01
   0.83333E+01   0.44212E-01
   0.83333E+01   0.44451E-01
   0.83333E+01   0.44691E-01
   0.83333E+01   0.44932E-01
   0.83333E+01   0.45175E-01
   0.83333E+01   0.45419E-01
   0.83583E+01   0.45664E-01
   0.83583E+01   0.45911E-01
   0.83583E+01   0.46159E-01
   0.83583E+01   0.46408E-01
   0.83333E+01   0.46659E-01
   0.83583E+01   0.46911E-01
   0.83333E+01   0.47165E-01
   0.83333E+01   0.47419E-01
   0.83333E+01   0.47676E-01
   0.83583E+01   0.47933E-01
   0.83583E+01   0.48192E-01
   0.83583E+01   0.48452E-01
   0.83583E+01   0.48714E-01
   0.83583E+01   0.48977E-01
   0.83583E+01   0.49242E-01
   0.83583E+01   0.49508E-01
   0.83583E+01   0.49775E-01
   0.83583E+01   0.50044E-01
   0.83583E+01   0.50315E-01
   0.83583E+01   0.50586E-01
   0.83583E+01   0.50860E-01
   0.83583E+01   0.51134E-01
   0.83833E+01   0.51411E-01
   0.83833E+01   0.51688E-01
   0.83833E+01   0.51968E-01
   0.83833E+01   0.52248E-01
   0.83833E+01   0.52531E-01
   0.83833E+01   0.52814E-01
   0.83833E+01   0.53100E-01
   0.83833E+01   0.53387E-01
   0.83833E+01   0.53675E-01
   0.83833E+01   0.53965E-01
   0.83833E+01   0.54256E-01
   0.83833E+01   0.54550E-01
   0.83833E+01   0.54844E-01
   0.83833E+01   0.55140E-01
   0.83833E+01   0.55438E-01
   0.83833E+01   0.55738E-01
   0.83833E+01   0.56039E-01
   0.83833E+01   0.56342E-01
   0.83833E+01   0.56646E-01
   0.83833E+01   0.56952E-01
   0.83833E+01   0.57260E-01
   0.83833E+01   0.57569E-01
   0.83833E+01   0.57880E-01
   0.83833E+01   0.58193E-01
   0.83833E+01   0.58507E-01
   0.83833E+01   0.58823E-01
   0.83833E+01   0.59141E-01
   0.83833E+01   0.59460E-01
   0.84083E+01   0.59782E-01
   0.84083E+01   0.60105E-01
   0.84083E+01   0.60429E-01
   0.84083E+01   0.60756E-01
   0.84083E+01   0.61084E-01
   0.84083E+01   0.61414E-01
   0.84083E+01   0.61746E-01
   0.84083E+01   0.62079E-01
   0.84083E+01   0.62415E-01
   0.84083E+01   0.62752E-01
   0.84083E+01   0.63091E-01
   0.84083E+01   0.63432E-01
   0.84083E+01   0.63774E-01
   0.84083E+01   0.64119E-01
   0.84083E+01   0.64465E-01
   0.84083E+01   0.64813E-01
   0.84083E+01   0.65163E-01
   0.84083E+01   0.65515E-01
   0.84083E+01   0.65869E-01
   0.84083E+01   0.66225E-01
   0.84083E+01   0.66583E-01
   0.84083E+01   0.66943E-01
   0.84083E+01   0.67304E-01
   0.84083E+01   0.67668E-01
   0.84083E+01   0.68033E-01
   0.84083E+01   0.68401E-01
   0.84083E+01   0.68770E-01
   0.84083E+01   0.69142E-01
   0.84083E+01   0.69515E-01
   0.84083E+01   0.69891E-01
   0.84083E+01   0.70269E-01
   0.84083E+01   0.70648E-01
   0.84083E+01   0.71030E-01
   0.84083E+01   0.71414E-01
   0.84333E+01   0.71799E-01
   0.84333E+01   0.72187E-01
   0.84333E+01   0.72577E-01
   0.84333E+01   0.72969E-01
   0.84333E+01   0.73363E-01
   0.84333E+01   0.73760E-01
   0.84333E+01   0.74158E-01
   0.84333E+01   0.74559E-01
   0.84333E+01   0.74962E-01
   0.84333E+01   0.75367E-01
   0.84333E+01   0.75774E-01
   0.84333E+01   0.76183E-01
   0.84333E+01   0.76595E-01
   0.84333E+01   0.77008E-01
   0.84333E+01   0.77424E-01
   0.84333E+01   0.77843E-01
   0.84333E+01   0.78263E-01
   0.84333E+01   0.78686E-01
   0.84333E+01   0.79111E-01
   0.84333E+01   0.79538E-01
   0.84333E+01   0.79968E-01
   0.84333E+01   0.80400E-01
   0.84333E+01   0.80834E-01
   0.84333E+01   0.81271E-01
   0.84333E+01   0.81710E-01
   0.84583E+01   0.82151E-01
   0.84333E+01   0.82595E-01
   0.84333E+01   0.83041E-01
   0.84333E+01   0.83490E-01
   0.84583E+01   0.83941E-01
   0.84333E+01   0.84394E-01
   0.84583E+01   0.84850E-01
   0.84583E+01   0.85309E-01
   0.84583E+01   0.85770E-01
   0.84583E+01   0.86233E-01
   0.84583E+01   0.86699E-01
   0.84583E+01   0.87167E-01
   0.84583E+01   0.87638E-01
   0.84583E+01   0.88111E-01
   0.84583E+01   0.88587E-01
   0.84583E+01   0.89066E-01
   0.84583E+01   0.89547E-01
   0.84583E+01   0.90031E-01
   0.84583E+01   0.90517E-01
   0.84583E+01   0.91006E-01
   0.84583E+01   0.91498E-01
   0.84583E+01   0.91992E-01
   0.84583E+01   0.92489E-01
   0.84583E+01   0.92989E-01
   0.84583E+01   0.93491E-01
   0.84583E+01   0.93996E-01
   0.84583E+01   0.94504E-01
   0.84583E+01   0.95014E-01
   0.84583E+01   0.95528E-01
   0.84583E+01   0.96044E-01
   0.84583E+01   0.96563E-01
   0.84583E+01   0.97084E-01
   0.84583E+01   0.97609E-01
   0.84583E+01   0.98136E-01
   0.84583E+01   0.98666E-01
   0.84583E+01   0.99199E-01
   0.84833E+01   0.99735E-01
   0.84833E+01   0.10027E+00
   0.84833E+01   0.10082E+00
   0.84833E+01   0.10136E+00
   0.84833E+01   0.10191E+00
   0.84833E+01   0.10246E+00
   0.84833E+01   0.10301E+00
   0.84833E+01   0.10357E+00
   0.84833E+01   0.10413E+00
   0.84833E+01   0.10469E+00
   0.84833E+01   0.10526E+00
   0.84833E+01   0.10582E+00
   0.84833E+01   0.10640E+00
   0.84833E+01   0.10697E+00
   0.84833E+01   0.10755E+00
   0.84833E+01   0.10813E+00
   0.84833E+01   0.10871E+00
   0.84833E+01   0.10930E+00
   0.84833E+01   0.10989E+00
   0.84833E+01   0.11049E+00
   0.84833E+01   0.11108E+00
   0.84833E+01   0.11168E+00
   0.84833E+01   0.11229E+00
   0.84833E+01   0.11289E+00
   0.84833E+01   0.11350E+00
   0.84833E+01   0.11411E+00
   0.84833E+01   0.11473E+00
   0.84833E+01   0.11535E+00
   0.84833E+01   0.11597E+00
   0.84833E+01   0.11660E+00
   0.84833E+01   0.11723E+00
   0.84833E+01   0.11786E+00
   0.84833E+01   0.11850E+00
   0.84833E+01   0.11914E+00
   0.84833E+01   0.11978E+00
   0.84833E+01   0.12043E+00
   0.84833E+01   0.12108E+00
   0.85083E+01   0.12174E+00
   0.84833E+01   0.12239E+00
   0.84833E+01   0.12306E+00
   0.84833E+01   0.12372E+00
   0.84833E+01   0.12439E+00
   0.85083E+01   0.12506E+00
   0.84833E+01   0.12574E+00
   0.85083E+01   0.12642E+00
   0.84833E+01   0.12710E+00
   0.84833E+01   0.12778E+00
   0.84833E+01   0.12847E+00
   0.84833E+01   0.12917E+00
   0.84833E+01   0.12987E+00
   0.84833E+01   0.13057E+00
   0.84833E+01   0.13127E+00
   0.84833E+01   0.13198E+00
   0.84833E+01   0.13270E+00
   0.84833E+01   0.13341E+00
   0.84833E+01   0.13413E+00
   0.84833E+01   0.13486E+00
   0.84833E+01   0.13559E+00
   0.84833E+01   0.13632E+00
   0.84833E+01   0.13706E+00
   0.84833E+01   0.13780E+00
   0.84833E+01   0.13854E+00
   0.84833E+01   0.13929E+00
   0.85083E+01   0.14004E+00
   0.85083E+01   0.14080E+00
   0.84833E+01   0.14156E+00
   0.85083E+01   0.14232E+00
   0.85083E+01   0.14309E+00
   0.85083E+01   0.14386E+00
   0.85083E+01   0.14464E+00
   0.85083E+01   0.14542E+00
   0.85083E+01   0.14621E+00
   0.85083E+01   0.14700E+00
   0.85083E+01   0.14779E+00
   0.85083E+01   0.14859E+00
   0.85083E+01   0.14939E+00
   0.85083E+01   0.15020E+00
   0.85083E+01   0.15101E+00
   0.85083E+01   0.15183E+00
   0.85083E+01   0.15265E+00
   0.85083E+01   0.15347E+00
   0.85083E+01   0.15430E+00
   0.85083E+01   0.15514E+00
   0.85083E+01   0.15597E+00
   0.85083E+01   0.15682E+00
   0.85083E+01   0.15766E+00
   0.85083E+01   0.15851E+00
   0.85083E+01   0.15937E+00
   0.85083E+01   0.16023E+00
   0.85083E+01   0.16110E+00
   0.85083E+01   0.16197E+00
   0.85083E+01   0.16284E+00
   0.85083E+01   0.16372E+00
   0.85083E+01   0.16461E+00
   0.85083E+01   0.16550E+00
   0.85083E+01   0.16639E+00
   0.85083E+01   0.16729E+00
   0.85083E+01   0.16819E+00
   0.85083E+01   0.16910E+00
   0.85083E+01   0.17002E+00
   0.85083E+01   0.17093E+00
   0.85083E+01   0.17186E+00
   0.85083E+01   0.17279E+00
   0.85083E+01   0.17372E+00
   0.85083E+01   0.17466E+00
   0.85083E+01   0.17560E+00
   0.85083E+01   0.17655E+00
   0.85083E+01   0.17750E+00
   0.85083E+01   0.17846E+00
   0.85083E+01   0.17943E+00
   0.85083E+01   0.18040E+00
   0.85083E+01   0.18137E+00
   0.85083E+01   0.18235E+00
   0.85083E+01   0.18333E+00
   0.85083E+01   0.18433E+00
   0.85083E+01   0.18532E+00
   0.85083E+01   0.18632E+00
   0.85083E+01   0.18733E+00
   0.85083E+01   0.18834E+00
   0.85083E+01   0.18936E+00
   0.85083E+01   0.19038E+00
   0.85083E+01   0.19141E+00
   0.85083E+01   0.19244E+00
   0.85083E+01   0.19348E+00
   0.85083E+01   0.19453E+00
   0.85083E+01   0.19558E+00
   0.85083E+01   0.19664E+00
   0.85083E+01   0.19770E+00
   0.85083E+01   0.19877E+00
   0.85083E+01   0.19984E+00
   0.85083E+01   0.20092E+00
   0.85083E+01   0.20200E+00
   0.85083E+01   0.20310E+00
   0.85083E+01   0.20419E+00
   0.85083E+01   0.20530E+00
   0.85083E+01   0.20640E+00
   0.85083E+01   0.20752E+00
   0.85083E+01   0.20864E+00
   0.85083E+01   0.20977E+00
   0.85083E+01   0.21090E+00
   0.85083E+01   0.21204E+00
   0.85083E+01   0.21319E+00
   0.85083E+01   0.21434E+00
   0.85083E+01   0.21550E+00
   0.85083E+01   0.21666E+00
   0.85083E+01   0.21783E+00
   0.85083E+01   0.21901E+00
   0.85083E+01   0.22019E+00
   0.85083E+01   0.22138E+00
   0.85083E+01   0.22258E+00
   0.85083E+01   0.22378E+00
   0.85083E+01   0.22499E+00
   0.85083E+01   0.22620E+00
   0.85083E+01   0.22742E+00
   0.85083E+01   0.22865E+00
   0.85083E+01   0.22989E+00
   0.85083E+01   0.23113E+00
   0.85083E+01   0.23238E+00
   0.85083E+01   0.23363E+00
   0.85083E+01   0.23490E+00
   0.85083E+01   0.23616E+00
   0.85083E+01   0.23744E+00
   0.85083E+01   0.23872E+00
   0.85083E+01   0.24001E+00
   0.85083E+01   0.24131E+00
   0.85083E+01   0.24261E+00
   0.85083E+01   0.24392E+00
   0.85083E+01   0.24524E+00
   0.85083E+01   0.24657E+00
   0.85083E+01   0.24790E+00
   0.85083E+01   0.24924E+00
   0.85083E+01   0.25058E+00
   0.85083E+01   0.25194E+00
   0.85083E+01   0.25330E+00
   0.85083E+01   0.25467E+00
   0.85083E+01   0.25604E+00
   0.85083E+01   0.25743E+00
   0.85083E+01   0.25882E+00
   0.85083E+01   0.26021E+00
   0.85083E+01   0.26162E+00
   0.85083E+01   0.26303E+00
   0.85083E+01   0.26445E+00
   0.85083E+01   0.26588E+00
   0.85083E+01   0.26732E+00
   0.85083E+01   0.26876E+00
   0.85083E+01   0.27022E+00
   0.85083E+01   0.27167E+00
   0.85083E+01   0.27314E+00
   0.85083E+01   0.27462E+00
   0.85083E+01   0.27610E+00
   0.85083E+01   0.27759E+00
   0.85083E+01   0.27909E+00
   0.85083E+01   0.28060E+00
   0.85083E+01   0.28212E+00
   0.85083E+01   0.28364E+00
   0.85083E+01   0.28517E+00
   0.85083E+01   0.28671E+00
   0.85083E+01   0.28826E+00
   0.85083E+01   0.28982E+00
   0.85083E+01   0.29138E+00
   0.85083E+01   0.29296E+00
   0.85083E+01   0.29454E+00
   0.85083E+01   0.29613E+00
   0.85083E+01   0.29773E+00
   0.85083E+01   0.29934E+00
   0.85083E+01   0.30096E+00
   0.85083E+01   0.30258E+00
   0.85083E+01   0.30422E+00
   0.85083E+01   0.30586E+00
   0.85083E+01   0.30751E+00
   0.85083E+01   0.30918E+00
   0.85083E+01   0.31085E+00
   0.85083E+01   0.31252E+00
   0.85083E+01   0.31421E+00
   0.85083E+01   0.31591E+00
   0.85083E+01   0.31762E+00
   0.85083E+01   0.31933E+00
   0.85083E+01   0.32106E+00
   0.85083E+01   0.32279E+00
   0.85083E+01   0.32454E+00
   0.85083E+01   0.32629E+00
   0.85083E+01   0.32805E+00
   0.85083E+01   0.32982E+00
   0.85083E+01   0.33161E+00
   0.85083E+01   0.33340E+00
   0.85083E+01   0.33520E+00
   0.85083E+01   0.33701E+00
   0.85083E+01   0.33883E+00
   0.85083E+01   0.34066E+00
   0.85083E+01   0.34250E+00
   0.85083E+01   0.34435E+00
   0.85083E+01   0.34621E+00
   0.85083E+01   0.34808E+00
   0.85083E+01   0.34996E+00
   0.85083E+01   0.35185E+00
   0.85083E+01   0.35375E+00
   0.85083E+01   0.35566E+00
   0.85083E+01   0.35758E+00
   0.85083E+01   0.35952E+00
   0.85083E+01   0.36146E+00
   0.85083E+01   0.36341E+00
   0.85083E+01   0.36537E+00
   0.85083E+01   0.36735E+00
   0.85083E+01   0.36933E+00
   0.85083E+01   0.37133E+00
   0.85083E+01   0.37333E+00
   0.85083E+01   0.37535E+00
   0.85083E+01   0.37738E+00
   0.85083E+01   0.37942E+00
   0.85083E+01   0.38147E+00
   0.85083E+01   0.38353E+00
   0.85083E+01   0.38560E+00
   0.85083E+01   0.38768E+00
   0.85083E+01   0.38978E+00
   0.85083E+01   0.39188E+00
   0.85083E+01   0.39400E+00
   0.85083E+01   0.39613E+00
   0.85083E+01   0.39827E+00
   0.85083E+01   0.40042E+00
   0.85083E+01   0.40258E+00
   0.84833E+01   0.40476E+00
   0.85083E+01   0.40694E+00
   0.85083E+01   0.40914E+00
   0.84833E+01   0.41135E+00
   0.84833E+01   0.41357E+00
   0.85083E+01   0.41581E+00
   0.84833E+01   0.41805E+00
   0.84833E+01   0.42031E+00
   0.84833E+01   0.42258E+00
   0.84833E+01   0.42487E+00
   0.84833E+01   0.42716E+00
   0.84833E+01   0.42947E+00
   0.84833E+01   0.43179E+00
   0.84833E+01   0.43412E+00
   0.84833E+01   0.43647E+00
   0.84833E+01   0.43882E+00
   0.84833E+01   0.44120E+00
   0.84833E+01   0.44358E+00
   0.84833E+01   0.44597E+00
   0.84833E+01   0.44838E+00
   0.84833E+01   0.45081E+00
   0.84833E+01   0.45324E+00
   0.84833E+01   0.45569E+00
   0.84833E+01   0.45815E+00
   0.84833E+01   0.46063E+00
   0.84833E+01   0.46312E+00
   0.84833E+01   0.46562E+00
   0.84833E+01   0.46813E+00
   0.84833E+01   0.47066E+00
   0.84833E+01   0.47320E+00
   0.84833E+01   0.47576E+00
   0.84833E+01   0.47833E+00
   0.84833E+01   0.48091E+00
   0.84833E+01   0.48351E+00
   0.84833E+01   0.48612E+00
   0.84833E+01   0.48875E+00
   0.84833E+01   0.49139E+00
   0.84833E+01   0.49405E+00
   0.84833E+01   0.49671E+00
   0.84833E+01   0.49940E+00
   0.84833E+01   0.50210E+00
   0.84833E+01   0.50481E+00
   0.84833E+01   0.50753E+00
   0.84833E+01   0.51028E+00
   0.84833E+01   0.51303E+00
   0.84833E+01   0.51580E+00
   0.84833E+01   0.51859E+00
   0.84833E+01   0.52139E+00
   0.84833E+01   0.52421E+00
   0.84833E+01   0.52704E+00
   0.84833E+01   0.52989E+00
   0.84833E+01   0.53275E+00
   0.84833E+01   0.53563E+00
   0.84833E+01   0.53852E+00
   0.84833E+01   0.54143E+00
   0.84833E+01   0.54436E+00
   0.84833E+01   0.54730E+00
   0.84833E+01   0.55025E+00
   0.84833E+01   0.55323E+00
   0.84833E+01   0.55621E+00
   0.84833E+01   0.55922E+00
   0.84833E+01   0.56224E+00
   0.84833E+01   0.56528E+00
   0.84833E+01   0.56833E+00
   0.84833E+01   0.57140E+00
   0.84833E+01   0.57449E+00
   0.84833E+01   0.57759E+00
   0.84833E+01   0.58071E+00
   0.84833E+01   0.58385E+00
   0.84833E+01   0.58700E+00
   0.84833E+01   0.59017E+00
   0.84833E+01   0.59336E+00
   0.84833E+01   0.59657E+00
   0.84833E+01   0.59979E+00
   0.84833E+01   0.60303E+00
   0.84833E+01   0.60629E+00
   0.84833E+01   0.60956E+00
   0.84833E+01   0.61286E+00
   0.84833E+01   0.61617E+00
   0.84833E+01   0.61950E+00
   0.84833E+01   0.62284E+00
   0.84833E+01   0.62621E+00
   0.84833E+01   0.62959E+00
   0.84833E+01   0.63299E+00
   0.84833E+01   0.63641E+00
   0.84833E+01   0.63985E+00
   0.84833E+01   0.64330E+00
   0.84833E+01   0.64678E+00
   0.84833E+01   0.65027E+00
   0.84833E+01   0.65379E+00
   0.84833E+01   0.65732E+00
   0.84833E+01   0.66087E+00
   0.84833E+01   0.66444E+00
   0.84583E+01   0.66803E+00
   0.84583E+01   0.67164E+00
   0.84583E+01   0.67527E+00
   0.84833E+01   0.67891E+00
   0.84583E+01   0.68258E+00
   0.84583E+01   0.68627E+00
   0.84583E+01   0.68998E+00
   0.84583E+01   0.69370E+00
   0.84583E+01   0.69745E+00
   0.84583E+01   0.70122E+00
   0.84583E+01   0.70501E+00
   0.84583E+01   0.70881E+00
   0.84583E+01   0.71264E+00
   0.84583E+01   0.71649E+00
   0.84583E+01   0.72036E+00
   0.84583E+01   0.72426E+00
   0.84583E+01   0.72817E+00
   0.84583E+01   0.73210E+00
   0.84583E+01   0.73606E+00
   0.84583E+01   0.74003E+00
   0.84583E+01   0.74403E+00
   0.84583E+01   0.74805E+00
   0.84583E+01   0.75209E+00
   0.84583E+01   0.75615E+00
   0.84583E+01   0.76024E+00
   0.84583E+01   0.76435E+00
   0.84583E+01   0.76847E+00
   0.84583E+01   0.77263E+00
   0.84583E+01   0.77680E+00
   0.84583E+01   0.78100E+00
   0.84583E+01   0.78522E+00
   0.84583E+01   0.78946E+00
   0.84583E+01   0.79372E+00
   0.84583E+01   0.79801E+00
   0.84583E+01   0.80232E+00
   0.84583E+01   0.80665E+00
   0.84583E+01   0.81101E+00
   0.84583E+01   0.81539E+00
   0.84583E+01   0.81980E+00
   0.84583E+01   0.82423E+00
   0.84583E+01   0.82868E+00
   0.84583E+01   0.83316E+00
   0.84583E+01   0.83766E+00
   0.84583E+01   0.84218E+00
   0.84583E+01   0.84673E+00
   0.84583E+01   0.85131E+00
   0.84583E+01   0.85590E+00
   0.84583E+01   0.86053E+00
   0.84583E+01   0.86518E+00
   0.84583E+01   0.86985E+00
   0.84583E+01   0.87455E+00
   0.84583E+01   0.87927E+00
   0.84583E+01   0.88402E+00
   0.84583E+01   0.88880E+00
   0.84583E+01   0.89360E+00
   0.84583E+01   0.89843E+00
   0.84583E+01   0.90328E+00
   0.84583E+01   0.90816E+00
   0.84583E+01   0.91307E+00
   0.84583E+01   0.91800E+00
   0.84583E+01   0.92296E+00
   0.84583E+01   0.92795E+00
   0.84583E+01   0.93296E+00
   0.84333E+01   0.93800E+00
   0.84583E+01   0.94307E+00
   0.84333E+01   0.94816E+00
   0.84583E+01   0.95328E+00
   0.84583E+01   0.95843E+00
   0.84583E+01   0.96361E+00
   0.84583E+01   0.96881E+00
   0.84583E+01   0.97405E+00
   0.84333E+01   0.97931E+00
   0.84333E+01   0.98460E+00
   0.84333E+01   0.98992E+00
   0.84583E+01   0.99527E+00
   0.84583E+01   0.10006E+01
   0.84583E+01   0.10060E+01
   0.84583E+01   0.10115E+01
   0.84333E+01   0.10169E+01
   0.84333E+01   0.10224E+01
   0.84333E+01   0.10280E+01
   0.84333E+01   0.10335E+01
   0.84333E+01   0.10391E+01
   0.84333E+01   0.10447E+01
   0.84333E+01   0.10504E+01
   0.84333E+01   0.10560E+01
   0.84333E+01   0.10617E+01
   0.84333E+01   0.10675E+01
   0.84333E+01   0.10732E+01
   0.84333E+01   0.10790E+01
   0.84333E+01   0.10849E+01
   0.84333E+01   0.10907E+01
   0.84333E+01   0.10966E+01
   0.84333E+01   0.11025E+01
   0.84333E+01   0.11085E+01
   0.84333E+01   0.11145E+01
   0.84333E+01   0.11205E+01
   0.84333E+01   0.11266E+01
   0.84333E+01   0.11326E+01
   0.84333E+01   0.11388E+01
   0.84333E+01   0.11449E+01
   0.84333E+01   0.11511E+01
   0.84333E+01   0.11573E+01
   0.84333E+01   0.11636E+01
   0.84333E+01   0.11699E+01
   0.84333E+01   0.11762E+01
   0.84333E+01   0.11825E+01
   0.84333E+01   0.11889E+01
   0.84333E+01   0.11953E+01
   0.84333E+01   0.12018E+01
   0.84333E+01   0.12083E+01
   0.84333E+01   0.12148E+01
   0.84333E+01   0.12214E+01
   0.84333E+01   0.12280E+01
   0.84333E+01   0.12346E+01
   0.84333E+01   0.12413E+01
   0.84333E+01   0.12480E+01
   0.84333E+01   0.12547E+01
   0.84333E+01   0.12615E+01
   0.84333E+01   0.12683E+01
   0.84333E+01   0.12752E+01
   0.84333E+01   0.12821E+01
   0.84333E+01   0.12890E+01
   0.84333E+01   0.12960E+01
   0.84333E+01   0.13030E+01
   0.84333E+01   0.13100E+01
   0.84333E+01   0.13171E+01
   0.84333E+01   0.13242E+01
   0.84333E+01   0.13313E+01
   0.84333E+01   0.13385E+01
   0.84333E+01   0.13458E+01
   0.84333E+01   0.13530E+01
   0.84333E+01   0.13603E+01
   0.84333E+01   0.13677E+01
   0.84333E+01   0.13751E+01
   0.84333E+01   0.13825E+01
   0.84333E+01   0.13900E+01
   0.84333E+01   0.13975E+01
   0.84333E+01   0.14050E+01
   0.84333E+01   0.14126E+01
   0.84333E+01   0.14203E+01
   0.84333E+01   0.14279E+01
   0.84333E+01   0.14356E+01
   0.84333E+01   0.14434E+01
   0.84333E+01   0.14512E+01
   0.84333E+01   0.14590E+01
   0.84333E+01   0.14669E+01
   0.84333E+01   0.14748E+01
   0.84333E+01   0.14828E+01
   0.84333E+01   0.14908E+01
   0.84333E+01   0.14989E+01
   0.84333E+01   0.15070E+01
   0.84333E+01   0.15151E+01
   0.84333E+01   0.15233E+01
   0.84333E+01   0.15315E+01
   0.84333E+01   0.15398E+01
   0.84333E+01   0.15481E+01
   0.84333E+01   0.15565E+01
   0.84083E+01   0.15649E+01
   0.84083E+01   0.15733E+01
   0.84083E+01   0.15818E+01
   0.84083E+01   0.15904E+01
   0.84083E+01   0.15990E+01
   0.84083E+01   0.16076E+01
   0.84083E+01   0.16163E+01
   0.84083E+01   0.16250E+01
   0.84083E+01   0.16338E+01
   0.84083E+01   0.16426E+01
   0.84083E+01   0.16515E+01
   0.84083E+01   0.16604E+01
   0.84083E+01   0.16694E+01
   0.84083E+01   0.16784E+01
   0.84083E+01   0.16875E+01
   0.84083E+01   0.16966E+01
   0.84083E+01   0.17058E+01
   0.84083E+01   0.17150E+01
   0.84083E+01   0.17242E+01
   0.84083E+01   0.17336E+01
   0.84083E+01   0.17429E+01
   0.84083E+01   0.17523E+01
   0.84083E+01   0.17618E+01
   0.84083E+01   0.17713E+01
   0.84083E+01   0.17809E+01
   0.84083E+01   0.17905E+01
   0.84083E+01   0.18002E+01
   0.84083E+01   0.18099E+01
   0.84083E+01   0.18197E+01
   0.84083E+01   0.18295E+01
   0.84083E+01   0.18394E+01
   0.84083E+01   0.18493E+01
   0.84083E+01   0.18593E+01
   0.84083E+01   0.18694E+01
   0.84083E+01   0.18795E+01
   0.84083E+01   0.18896E+01
   0.84083E+01   0.18998E+01
   0.84083E+01   0.19101E+01
   0.84083E+01   0.19204E+01
   0.84083E+01   0.19308E+01
   0.84083E+01   0.19412E+01
   0.84083E+01   0.19517E+01
   0.84083E+01   0.19622E+01
   0.84083E+01   0.19728E+01
   0.84083E+01   0.19835E+01
   0.84083E+01   0.19942E+01
   0.84083E+01   0.20050E+01
   0.84083E+01   0.20158E+01
   0.84083E+01   0.20267E+01
   0.84083E+01   0.20377E+01
   0.84083E+01   0.20487E+01
   0.84083E+01   0.20597E+01
   0.84083E+01   0.20709E+01
   0.84083E+01   0.20821E+01
   0.84083E+01   0.20933E+01
   0.84083E+01   0.21046E+01
   0.84083E+01   0.21160E+01
   0.84083E+01   0.21274E+01
   0.84083E+01   0.21389E+01
   0.84083E+01   0.21505E+01
   0.84083E+01   0.21621E+01
   0.84083E+01   0.21738E+01
   0.84083E+01   0.21855E+01
   0.84083E+01   0.21973E+01
   0.84083E+01   0.22092E+01
   0.84083E+01   0.22211E+01
   0.84083E+01   0.22331E+01
   0.84083E+01   0.22452E+01
   0.84083E+01   0.22573E+01
   0.83833E+01   0.22695E+01
   0.83833E+01   0.22817E+01
   0.83833E+01   0.22941E+01
   0.83833E+01   0.23065E+01
   0.83833E+01   0.23189E+01
   0.84083E+01   0.23315E+01
   0.83833E+01   0.23441E+01
   0.83833E+01   0.23567E+01
   0.84083E+01   0.23694E+01
   0.83833E+01   0.23822E+01
   0.83833E+01   0.23951E+01
   0.83833E+01   0.24081E+01
   0.83833E+01   0.24211E+01
   0.83833E+01   0.24341E+01
   0.84083E+01   0.24473E+01
   0.83833E+01   0.24605E+01
   0.83833E+01   0.24738E+01
   0.83833E+01   0.24872E+01
   0.83833E+01   0.25006E+01
   0.83833E+01   0.25141E+01
   0.83833E+01   0.25277E+01
   0.83833E+01   0.25413E+01
   0.83833E+01   0.25551E+01
   0.83833E+01   0.25689E+01
   0.83833E+01   0.25828E+01
   0.83833E+01   0.25967E+01
   0.83833E+01   0.26107E+01
   0.83833E+01   0.26248E+01
   0.83833E+01   0.26390E+01
   0.83833E+01   0.26533E+01
   0.83833E+01   0.26676E+01
   0.83833E+01   0.26820E+01
   0.83833E+01   0.26965E+01
   0.83833E+01   0.27111E+01
   0.83833E+01   0.27257E+01
   0.83833E+01   0.27404E+01
   0.83833E+01   0.27552E+01
   0.83833E+01   0.27701E+01
   0.83833E+01   0.27851E+01
   0.83833E+01   0.28001E+01
   0.83833E+01   0.28153E+01
   0.83833E+01   0.28305E+01
   0.83833E+01   0.28458E+01
   0.83833E+01   0.28611E+01
   0.83833E+01   0.28766E+01
   0.83833E+01   0.28921E+01
   0.83833E+01   0.29078E+01
   0.83833E+01   0.29235E+01
   0.83833E+01   0.29393E+01
   0.83833E+01   0.29551E+01
   0.83833E+01   0.29711E+01
   0.83833E+01   0.29872E+01
   0.83833E+01   0.30033E+01
   0.83833E+01   0.30195E+01
   0.83833E+01   0.30358E+01
   0.83833E+01   0.30522E+01
   0.83833E+01   0.30687E+01
   0.83833E+01   0.30853E+01
   0.83833E+01   0.31020E+01
   0.83833E+01   0.31187E+01
   0.83833E+01   0.31356E+01
   0.83833E+01   0.31525E+01
   0.83833E+01   0.31695E+01
   0.83833E+01   0.31867E+01
   0.83833E+01   0.32039E+01
   0.83833E+01   0.32212E+01
   0.83833E+01   0.32386E+01
   0.83833E+01   0.32561E+01
   0.83833E+01   0.32737E+01
   0.83833E+01   0.32913E+01
   0.83833E+01   0.33091E+01
   0.83833E+01   0.33270E+01
   0.83833E+01   0.33450E+01
   0.83833E+01   0.33630E+01
   0.83833E+01   0.33812E+01
   0.83833E+01   0.33995E+01
   0.83833E+01   0.34178E+01
   0.83833E+01   0.34363E+01
   0.83833E+01   0.34549E+01
   0.83833E+01   0.34735E+01
   0.83833E+01   0.34923E+01
   0.83833E+01   0.35112E+01
   0.83833E+01   0.35301E+01
   0.83833E+01   0.35492E+01
   0.83833E+01   0.35684E+01
   0.83833E+01   0.35877E+01
   0.83833E+01   0.36070E+01
   0.83833E+01   0.36265E+01
   0.83833E+01   0.36461E+01
   0.83833E+01   0.36658E+01
   0.83833E+01   0.36856E+01
   0.83833E+01   0.37055E+01
   0.83833E+01   0.37255E+01
   0.83833E+01   0.37457E+01
   0.83833E+01   0.37659E+01
   0.83833E+01   0.37862E+01
   0.83833E+01   0.38067E+01
   0.83833E+01   0.38273E+01
   0.83833E+01   0.38479E+01
   0.83833E+01   0.38687E+01
   0.83833E+01   0.38896E+01
   0.83833E+01   0.39106E+01
   0.83833E+01   0.39318E+01
   0.83833E+01   0.39530E+01
   0.83833E+01   0.39744E+01
   0.83833E+01   0.39958E+01
   0.83833E+01   0.40174E+01
   0.83833E+01   0.40391E+01
   0.83833E+01   0.40609E+01
   0.83833E+01   0.40829E+01
   0.83833E+01   0.41049E+01
   0.83833E+01   0.41271E+01
   0.83833E+01   0.41494E+01
   0.83833E+01   0.41718E+01
   0.83833E+01   0.41944E+01
   0.83833E+01   0.42170E+01
   0.83833E+01   0.42398E+01
   0.83833E+01   0.42627E+01
   0.83833E+01   0.42857E+01
   0.83833E+01   0.43089E+01
   0.83833E+01   0.43322E+01
   0.83833E+01   0.43556E+01
   0.83833E+01   0.43791E+01
   0.83833E+01   0.44027E+01
   0.83833E+01   0.44265E+01
   0.83833E+01   0.44504E+01
   0.83833E+01   0.44745E+01
   0.83833E+01   0.44986E+01
   0.83833E+01   0.45230E+01
   0.83833E+01   0.45474E+01
   0.83833E+01   0.45719E+01
   0.83833E+01   0.45966E+01
   0.83833E+01   0.46215E+01
   0.83833E+01   0.46464E+01
   0.83833E+01   0.46715E+01
   0.83833E+01   0.46968E+01
   0.83583E+01   0.47222E+01
   0.83583E+01   0.47477E+01
   0.83583E+01   0.47733E+01
   0.83583E+01   0.47991E+01
   0.83583E+01   0.48250E+01
   0.83583E+01   0.48511E+01
   0.83583E+01   0.48773E+01
   0.83583E+01   0.49036E+01
   0.83583E+01   0.49301E+01
   0.83583E+01   0.49568E+01
   0.83583E+01   0.49835E+01
   0.83583E+01   0.50105E+01
   0.83583E+01   0.50375E+01
   0.83583E+01   0.50647E+01
   0.83583E+01   0.50921E+01
   0.83583E+01   0.51196E+01
   0.83583E+01   0.51473E+01
   0.83583E+01   0.51751E+01
   0.83583E+01   0.52030E+01
   0.83583E+01   0.52311E+01
   0.83583E+01   0.52594E+01
   0.83583E+01   0.52878E+01
   0.83583E+01   0.53164E+01
   0.83583E+01   0.53451E+01
   0.83583E+01   0.53740E+01
   0.83583E+01   0.54030E+01
   0.83583E+01   0.54322E+01
   0.83583E+01   0.54615E+01
   0.83583E+01   0.54910E+01
   0.83583E+01   0.55207E+01
   0.83583E+01   0.55505E+01
   0.83583E+01   0.55805E+01
   0.83583E+01   0.56107E+01
   0.83583E+01   0.56410E+01
   0.83583E+01   0.56714E+01
   0.83583E+01   0.57021E+01
   0.83583E+01   0.57329E+01
   0.83583E+01   0.57638E+01
   0.83583E+01   0.57950E+01
   0.83583E+01   0.58263E+01
   0.83583E+01   0.58578E+01
   0.83583E+01   0.58894E+01
   0.83583E+01   0.59212E+01
   0.83583E+01   0.59532E+01
   0.83583E+01   0.59854E+01
   0.83583E+01   0.60177E+01
   0.83583E+01   0.60502E+01
   0.83583E+01   0.60829E+01
   0.83583E+01   0.61158E+01
   0.83583E+01   0.61488E+01
   0.83583E+01   0.61820E+01
   0.83583E+01   0.62154E+01
   0.83583E+01   0.62490E+01
   0.83583E+01   0.62827E+01
   0.83583E+01   0.63167E+01
   0.83583E+01   0.63508E+01
   0.83583E+01   0.63851E+01
   0.83583E+01   0.64196E+01
   0.83583E+01   0.64543E+01
   0.83583E+01   0.64892E+01
   0.83583E+01   0.65242E+01
   0.83583E+01   0.65595E+01
   0.83583E+01   0.65949E+01
   0.83583E+01   0.66305E+01
   0.83583E+01   0.66663E+01
   0.83583E+01   0.67023E+01
   0.83583E+01   0.67386E+01
   0.83583E+01   0.67750E+01
   0.83583E+01   0.68116E+01
   0.83583E+01   0.68484E+01
   0.83583E+01   0.68853E+01
   0.83583E+01   0.69225E+01
   0.83583E+01   0.69599E+01
   0.83583E+01   0.69975E+01
   0.83583E+01   0.70353E+01
   0.83583E+01   0.70733E+01
   0.83583E+01   0.71116E+01
   0.83583E+01   0.71500E+01
   0.83583E+01   0.71886E+01
   0.83583E+01   0.72274E+01
   0.83583E+01   0.72665E+01
   0.83583E+01   0.73057E+01
   0.83583E+01   0.73452E+01
   0.83583E+01   0.73849E+01
   0.83583E+01   0.74248E+01
   0.83583E+01   0.74649E+01
   0.83583E+01   0.75052E+01
   0.83583E+01   0.75457E+01
   0.83583E+01   0.75865E+01
   0.83583E+01   0.76275E+01
   0.83583E+01   0.76687E+01
   0.83583E+01   0.77101E+01
   0.83583E+01   0.77518E+01
   0.83583E+01   0.77937E+01
   0.83583E+01   0.78358E+01
   0.83583E+01   0.78781E+01
   0.83583E+01   0.79206E+01
   0.83583E+01   0.79634E+01
   0.83583E+01   0.80065E+01
   0.83583E+01   0.80497E+01
   0.83583E+01   0.80932E+01
   0.83583E+01   0.81369E+01
   0.83583E+01   0.81809E+01
   0.83583E+01   0.82251E+01
   0.83583E+01   0.82695E+01
   0.83583E+01   0.83142E+01
   0.83583E+01   0.83591E+01
   0.83583E+01   0.84042E+01
   0.83583E+01   0.84496E+01
   0.83583E+01   0.84953E+01
   0.83583E+01   0.85412E+01
   0.83583E+01   0.85873E+01
   0.83583E+01   0.86337E+01
   0.83583E+01   0.86803E+01
   0.83583E+01   0.87272E+01
   0.83583E+01   0.87744E+01
   0.83583E+01   0.88218E+01
   0.83583E+01   0.88694E+01
   0.83583E+01   0.89174E+01
   0.83583E+01   0.89655E+01
   0.83583E+01   0.90140E+01
   0.83583E+01   0.90627E+01
   0.83583E+01   0.91116E+01
   0.83583E+01   0.91608E+01
   0.83583E+01   0.92103E+01
   0.83583E+01   0.92601E+01
   0.83583E+01   0.93101E+01
   0.83583E+01   0.93604E+01
   0.83583E+01   0.94110E+01
   0.83583E+01   0.94618E+01
   0.83583E+01   0.95129E+01
   0.83583E+01   0.95643E+01
   0.83583E+01   0.96160E+01
   0.83583E+01   0.96679E+01
   0.83583E+01   0.97201E+01
   0.83583E+01   0.97727E+01
   0.83583E+01   0.98254E+01
   0.83583E+01   0.98785E+01
   0.83583E+01   0.99319E+01
   0.83583E+01   0.99855E+01
   0.83583E+01   0.10039E+02
   0.83583E+01   0.10094E+02
   0.83583E+01   0.10148E+02
   0.83583E+01   0.10203E+02
   0.83583E+01   0.10258E+02
   0.83583E+01   0.10314E+02
   0.83583E+01   0.10369E+02
   0.83583E+01   0.10425E+02
   0.83583E+01   0.10482E+02
   0.83583E+01   0.10538E+02
   0.83583E+01   0.10595E+02
   0.83583E+01   0.10652E+02
   0.83583E+01   0.10710E+02
   0.83583E+01   0.10768E+02
   0.83583E+01   0.10826E+02
   0.83583E+01   0.10884E+02
   0.83583E+01   0.10943E+02
   0.83583E+01   0.11002E+02
   0.83583E+01   0.11062E+02
   0.83583E+01   0.11122E+02
   0.83583E+01   0.11182E+02
   0.83583E+01   0.11242E+02
   0.83583E+01   0.11303E+02
   0.83583E+01   0.11364E+02
   0.83583E+01   0.11425E+02
   0.83583E+01   0.11487E+02
   0.83583E+01   0.11549E+02
   0.83583E+01   0.11611E+02
   0.83583E+01   0.11674E+02
   0.83583E+01   0.11737E+02
   0.83583E+01   0.11801E+02
   0.83583E+01   0.11864E+02
   0.83583E+01   0.11928E+02
   0.83583E+01   0.11993E+02
   0.83583E+01   0.12058E+02
   0.83583E+01   0.12123E+02
   0.83583E+01   0.12188E+02
   0.83583E+01   0.12254E+02
   0.83583E+01   0.12320E+02
   0.83583E+01   0.12387E+02
   0.83583E+01   0.12454E+02
   0.83583E+01   0.12521E+02
   0.83583E+01   0.12589E+02
   0.83583E+01   0.12657E+02
   0.83583E+01   0.12725E+02
   0.83583E+01   0.12794E+02
   0.83583E+01   0.12863E+02
   0.83583E+01   0.12932E+02
   0.83583E+01   0.13002E+02
   0.83583E+01   0.13073E+02
   0.83583E+01   0.13143E+02
   0.83583E+01   0.13214E+02
   0.83583E+01   0.13286E+02
   0.83583E+01   0.13357E+02
   0.83583E+01   0.13430E+02
   0.83583E+01   0.13502E+02
   0.83583E+01   0.13575E+02
   0.83583E+01   0.13648E+02
   0.83583E+01   0.13722E+02
   0.83583E+01   0.13796E+02
   0.83583E+01   0.13871E+02
   0.83583E+01   0.13946E+02
   0.83583E+01   0.14021E+02
   0.83583E+01   0.14097E+02
   0.83583E+01   0.14173E+02
   0.83583E+01   0.14249E+02
   0.83583E+01   0.14326E+02
   0.83583E+01   0.14404E+02
   0.83583E+01   0.14482E+02
   0.83583E+01   0.14560E+02
   0.83583E+01   0.14639E+02
   0.83583E+01   0.14718E+02
   0.83583E+01   0.14797E+02
   0.83583E+01   0.14877E+02
   0.83583E+01   0.14957E+02
   0.83583E+01   0.15038E+02
   0.83583E+01   0.15119E+02
   0.83583E+01   0.15201E+02
   0.83583E+01   0.15283E+02
   0.83583E+01   0.15366E+02
   0.83583E+01   0.15449E+02
   0.83583E+01   0.15532E+02
   0.83583E+01   0.15616E+02
   0.83583E+01   0.15701E+02
   0.83583E+01   0.15785E+02
   0.83583E+01   0.15871E+02
   0.83583E+01   0.15956E+02
   0.83583E+01   0.16043E+02
   0.83583E+01   0.16129E+02
   0.83583E+01   0.16216E+02
   0.83583E+01   0.16304E+02
   0.83583E+01   0.16392E+02
   0.83583E+01   0.16481E+02
   0.83583E+01   0.16570E+02
   0.83583E+01   0.16659E+02
   0.83583E+01   0.16749E+02
   0.83583E+01   0.16840E+02
   0.83583E+01   0.16931E+02
   0.83583E+01   0.17022E+02
   0.83583E+01   0.17114E+02
   0.83583E+01   0.17206E+02
   0.83583E+01   0.17299E+02
   0.83583E+01   0.17393E+02
   0.83583E+01   0.17487E+02
   0.83583E+01   0.17581E+02
   0.83583E+01   0.17676E+02
   0.83583E+01   0.17772E+02
   0.83583E+01   0.17868E+02
   0.83583E+01   0.17964E+02
   0.83583E+01   0.18061E+02
   0.83583E+01   0.18159E+02
   0.83583E+01   0.18257E+02
   0.83583E+01   0.18356E+02
   0.83583E+01   0.18455E+02
   0.83583E+01   0.18554E+02
   0.83583E+01   0.18655E+02
   0.83583E+01   0.18755E+02
   0.83583E+01   0.18857E+02
   0.83583E+01   0.18959E+02
   0.83583E+01   0.19061E+02
   0.83583E+01   0.19164E+02
   0.83583E+01   0.19268E+02
   0.83583E+01   0.19372E+02
   0.83583E+01   0.19476E+02
   0.83583E+01   0.19581E+02
   0.83583E+01   0.19687E+02
   0.83583E+01   0.19794E+02
   0.83583E+01   0.19901E+02
   0.83583E+01   0.20008E+02
   0.83583E+01   0.20116E+02
   0.83583E+01   0.20225E+02
   0.83583E+01   0.20334E+02
   0.83583E+01   0.20444E+02
   0.83583E+01   0.20554E+02
   0.83583E+01   0.20665E+02
   0.83583E+01   0.20777E+02
   0.83833E+01   0.20889E+02
   0.83833E+01   0.21002E+02
   0.83833E+01   0.21116E+02
   0.83833E+01   0.21230E+02
   0.83583E+01   0.21344E+02
   0.83833E+01   0.21460E+02
   0.83583E+01   0.21576E+02
   0.83833E+01   0.21692E+02
   0.83833E+01   0.21809E+02
   0.83833E+01   0.21927E+02
   0.83833E+01   0.22046E+02
   0.83833E+01   0.22165E+02
   0.83833E+01   0.22284E+02
   0.83833E+01   0.22405E+02
   0.83833E+01   0.22526E+02
   0.83833E+01   0.22648E+02
   0.83833E+01   0.22770E+02
   0.83833E+01   0.22893E+02
   0.83833E+01   0.23017E+02
   0.83833E+01   0.23141E+02
   0.83833E+01   0.23266E+02
   0.83833E+01   0.23392E+02
   0.83833E+01   0.23518E+02
   0.83833E+01   0.23645E+02
   0.83833E+01   0.23773E+02
   0.83833E+01   0.23901E+02
   0.83833E+01   0.24030E+02
   0.83833E+01   0.24160E+02
   0.83833E+01   0.24291E+02
   0.83833E+01   0.24422E+02
   0.83833E+01   0.24554E+02
   0.83833E+01   0.24686E+02
   0.83833E+01   0.24820E+02
   0.83833E+01   0.24954E+02
   0.83833E+01   0.25089E+02
   0.83833E+01   0.25224E+02
   0.83833E+01   0.25360E+02
   0.83833E+01   0.25497E+02
   0.83833E+01   0.25635E+02
   0.83833E+01   0.25774E+02
   0.83833E+01   0.25913E+02
   0.84083E+01   0.26053E+02
   0.84083E+01   0.26194E+02
   0.84083E+01   0.26335E+02
   0.84083E+01   0.26477E+02
   0.84083E+01   0.26620E+02
   0.84083E+01   0.26764E+02
   0.84083E+01   0.26909E+02
   0.84083E+01   0.27054E+02
   0.84083E+01   0.27200E+02
   0.84083E+01   0.27347E+02
   0.84083E+01   0.27495E+02
   0.84083E+01   0.27643E+02
   0.84083E+01   0.27793E+02
   0.84083E+01   0.27943E+02
   0.84333E+01   0.28094E+02
   0.84333E+01   0.28246E+02
   0.84333E+01   0.28398E+02
   0.84333E+01   0.28552E+02
   0.84333E+01   0.28706E+02
   0.84333E+01   0.28861E+02
   0.84333E+01   0.29017E+02
   0.84583E+01   0.29174E+02
   0.84583E+01   0.29331E+02
   0.84583E+01   0.29490E+02
   0.84583E+01   0.29649E+02
   0.84583E+01   0.29809E+02
   0.84583E+01   0.29970E+02
   0.84833E+01   0.30132E+02
   0.84583E+01   0.30295E+02
   0.84583E+01   0.30459E+02
   0.84333E+01   0.30623E+02
   0.83333E+01   0.30789E+02


==> anc/Figure5/Plot_M_R_quark_core_stable_unstable.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

 
lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
#data.append(np.genfromtxt('1outM_R_m10_m6_y10.dat')) #'a1_2_282_eps1.dat'))
#data.append(np.genfromtxt('1outM_R_m10_m3_y10.dat'))
#data.append(np.genfromtxt('1outM_R_m10_m6_y1000.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc1_stable.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc1_unstable.dat'))


data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc2_stable.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc2_unstable.dat'))


data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc3_stable.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc3_unstable.dat'))

data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc4_stable.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc4_unstable.dat'))


data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc5_stable.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y10_rc5_unstable.dat'))


fig, ax = plt.subplots()


xdat = np.linspace(0,500,1000)
ax.plot(xdat, 3/8*xdat, "--", color= 'black',linewidth=1.5)
ax.plot(xdat, 4/9*xdat, "-", color= 'black')


ax.plot(data[0][:,0], data[0][:,1], label = "$r_c=1$" , color= 'red') #de0c62
#ax.plot(data[1][:,0], data[1][:,1], '--', color= 'red', alpha=0.7)
	
ax.plot(data[2][:,0], data[2][:,1], label = "$r_c=2$" , color= '#5fa052')	
#ax.plot(data[3][:,0], data[3][:,1], '--', color= '#5fa052', alpha=0.7)	

ax.plot(data[4][:,0], data[4][:,1], label = "$r_c=3$" , color= 'blue')	
#ax.plot(data[5][:,0], data[5][:,1], '--', color= 'tab:blue', alpha=0.5)	

ax.plot(data[6][:,0], data[6][:,1], label = "$r_c=4$" , color= 'orange')	
#ax.plot(data[7][:,0], data[7][:,1], '--', color= 'orange', alpha=0.5)	

ax.plot(data[8][:,0], data[8][:,1], label = "$r_c=5$" , color= 'purple')	
#ax.plot(data[9][:,0], data[9][:,1], '--', color= 'purple', alpha=0.7)	


#ax.plot(data[2][:,0], data[2][:,1], label = "$r_c=3$" , color= '#00a9df')	
#ax.plot(data[3][:,0], data[3][:,1], label = "$r_c=4$" , color= '#ff8d0d')	
#ax.plot(data[4][:,0], data[4][:,1], label = "$r_c=5$" , color= '#071cf4')
#ax.plot(data[5][:,0], data[5][:,1], label = "$r_c=6$" , color= '#d76eee')
#ax.plot(data[6][:,0], data[6][:,1], label = "$r_c=7$" , color= '#6eeed1')
#ax.plot(data[7][:,0], data[7][:,1], label = "$r_c=8$" , color= '#b80808')
#ax.plot(data[8][:,0], data[8][:,1], label = "$r_c=9$" , color= '#ff8b00')
#ax.plot(data[9][:,0], data[9][:,1], label = "$y100$" , color= '#ff8b00')

#ax.vlines(x=0.3475,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')  # cusps
#ax.vlines(x=0.60,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.vlines(x=0.7925,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.hlines(xmin=0.3475, xmax=0.7925, y=-0.08613, ls=':', color='#5fa052')

#ax.vlines(x=0.4475,  ymin=-5, ymax=-0.08898, ls=':', color=clr[2])#'#de0c62')  # maxima
#ax.vlines(x=0.7325,  ymin=-5, ymax=-0.08831, ls=':', color=clr[2])#'#de0c62')

#ax.vlines(x=0.315,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])    #in out
#ax.vlines(x=0.508,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])
#ax.hlines(xmin=0.315, xmax=0.508, y=-0.06692, ls=':', color=clr[2])

#ax.vlines(x=0.740,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])   # in out
#ax.vlines(x=0.890,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])
#ax.hlines(xmin=0.740, xmax=0.890, y=-0.06489, ls=':', color=clr[2])
    
#ax.text(0.338, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.58, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.37, -0.0893, r'$r_{\mathrm{max}}$', fontsize=14)
#ax.text(0.65, -0.0887, r'$r_{\mathrm{max}}$', fontsize=14)
#plt.rcParams['mathtext.rm'] = 'Modern'#'stix:italic' 

#ax.text(0.83,2E+1, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$a_1 = 0$' , fontsize=15 )
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})
ax.text(0.14,1.6, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
         r'y=10' , fontsize=15,
         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})


ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(1E-1,50)#1E+2)#0,25)
ax.set_xscale('log')

ax.set_ylabel(r' $M^{\prime}$ ', fontsize=18, usetex=True)
ax.set_ylim(1E-3,4)#1E+1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='lower left', fontsize=16, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("M_R_quark_core_stable_no_unstable_test.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure5/Plot_P_R_quark_core_stable_unstable.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

figw=5.8#14#5.
figh=4#8#5.
 
 
lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc1_stable.dat'))
data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc1_unstable.dat'))


data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc2_stable.dat'))
data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc2_unstable.dat'))


data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc3_stable.dat'))
data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc3_unstable.dat'))

data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc4_stable.dat'))
data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc4_unstable.dat'))


data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc5_stable.dat'))
data.append(np.genfromtxt('1outP0_R_m10_m6_y10_rc5_unstable.dat'))


fig, ax = plt.subplots(figsize=(figw,figh),dpi=400)


ax.plot(data[0][:,0], data[0][:,1], label = "$r_c=1$" , color= 'red') #de0c62
#ax.plot(data[1][:,0], data[1][:,1], '--', color= 'red', alpha=0.7)
	
ax.plot(data[2][:,0], data[2][:,1], label = "$r_c=2$" , color= '#5fa052')	
#ax.plot(data[3][:,0], data[3][:,1], '--', color= '#5fa052', alpha=0.7)	

ax.plot(data[4][:,0], data[4][:,1], label = "$r_c=3$" , color= 'blue')	
#ax.plot(data[5][:,0], data[5][:,1], '--', color= 'tab:blue', alpha=0.5)	

ax.plot(data[6][:,0], data[6][:,1], label = "$r_c=4$" , color= 'orange')	
#ax.plot(data[7][:,0], data[7][:,1], '--', color= 'orange', alpha=0.5)	

ax.plot(data[8][:,0], data[8][:,1], label = "$r_c=5$" , color= 'purple')	
#ax.plot(data[9][:,0], data[9][:,1], '--', color= 'purple', alpha=0.7)	


ax.text(0.14,2E-7, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
         r'y=10' , fontsize=15,
         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})


ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(1E-1,1E+2)
ax.set_xscale('log')

ax.set_ylabel(r'$P^{\prime}_{c}$ ', fontsize=18, usetex=True)
ax.set_ylim(1E-7,1E-3)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='upper left', fontsize=16, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("P_R_quark_core_stable_no_unstable_test.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure6/1outM_2fermiInt_m10_m6_y0.dat <==
   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07
   0.11000E-01   0.10000E-07
   0.16000E-01   0.10001E-07
   0.21000E-01   0.10001E-07
   0.26000E-01   0.10002E-07
   0.30999E-01   0.10004E-07
   0.35999E-01   0.10006E-07
   0.40999E-01   0.10008E-07
   0.45999E-01   0.10011E-07
   0.50999E-01   0.10016E-07
   0.55999E-01   0.10021E-07
   0.60999E-01   0.10027E-07
   0.65999E-01   0.10033E-07
   0.70999E-01   0.10042E-07
   0.75999E-01   0.10051E-07
   0.80998E-01   0.10062E-07
   0.85998E-01   0.10074E-07
   0.90998E-01   0.10087E-07
   0.95998E-01   0.10102E-07
   0.10100E+00   0.10119E-07
   0.10600E+00   0.10138E-07
   0.11100E+00   0.10158E-07
   0.11600E+00   0.10180E-07
   0.12100E+00   0.10204E-07
   0.12600E+00   0.10230E-07
   0.13100E+00   0.10259E-07
   0.13600E+00   0.10289E-07
   0.14100E+00   0.10322E-07
   0.14600E+00   0.10357E-07
   0.15100E+00   0.10395E-07
   0.15600E+00   0.10435E-07
   0.16100E+00   0.10478E-07
   0.16600E+00   0.10524E-07
   0.17100E+00   0.10573E-07
   0.17600E+00   0.10624E-07
   0.18100E+00   0.10679E-07
   0.18600E+00   0.10736E-07
   0.19100E+00   0.10797E-07
   0.19600E+00   0.10861E-07
   0.20100E+00   0.10929E-07
   0.20600E+00   0.11000E-07
   0.21100E+00   0.11074E-07
   0.21600E+00   0.11152E-07
   0.22100E+00   0.11234E-07
   0.22600E+00   0.11319E-07
   0.23100E+00   0.11409E-07
   0.23600E+00   0.11502E-07
   0.24100E+00   0.11599E-07
   0.24600E+00   0.11701E-07
   0.25100E+00   0.11806E-07
   0.25599E+00   0.11916E-07
   0.26099E+00   0.12031E-07
   0.26599E+00   0.12150E-07
   0.27099E+00   0.12273E-07
   0.27599E+00   0.12401E-07
   0.28099E+00   0.12534E-07
   0.28599E+00   0.12671E-07
   0.29099E+00   0.12814E-07
   0.29599E+00   0.12961E-07
   0.30099E+00   0.13114E-07
   0.30599E+00   0.13271E-07
   0.31099E+00   0.13434E-07
   0.31599E+00   0.13602E-07
   0.32099E+00   0.13776E-07
   0.32599E+00   0.13955E-07
   0.33099E+00   0.14140E-07
   0.33599E+00   0.14330E-07
   0.34099E+00   0.14526E-07
   0.34599E+00   0.14728E-07
   0.35099E+00   0.14936E-07
   0.35599E+00   0.15150E-07
   0.36099E+00   0.15370E-07
   0.36599E+00   0.15596E-07
   0.37099E+00   0.15828E-07
   0.37599E+00   0.16067E-07
   0.38099E+00   0.16312E-07
   0.38599E+00   0.16564E-07
   0.39099E+00   0.16822E-07
   0.39599E+00   0.17087E-07
   0.40099E+00   0.17359E-07
   0.40599E+00   0.17637E-07
   0.41099E+00   0.17923E-07
   0.41599E+00   0.18216E-07
   0.42099E+00   0.18515E-07
   0.42599E+00   0.18822E-07
   0.43099E+00   0.19137E-07
   0.43599E+00   0.19458E-07
   0.44099E+00   0.19787E-07
   0.44599E+00   0.20124E-07
   0.45099E+00   0.20468E-07
   0.45599E+00   0.20820E-07
   0.46099E+00   0.21180E-07
   0.46599E+00   0.21547E-07
   0.47099E+00   0.21923E-07
   0.47599E+00   0.22307E-07
   0.48099E+00   0.22699E-07
   0.48599E+00   0.23099E-07
   0.49099E+00   0.23507E-07
   0.49599E+00   0.23924E-07
   0.50099E+00   0.24349E-07
   0.50599E+00   0.24783E-07
   0.51099E+00   0.25225E-07
   0.51599E+00   0.25677E-07
   0.52099E+00   0.26137E-07
   0.52599E+00   0.26606E-07
   0.53099E+00   0.27084E-07
   0.53599E+00   0.27571E-07
   0.54099E+00   0.28067E-07
   0.54599E+00   0.28573E-07
   0.55099E+00   0.29087E-07
   0.55599E+00   0.29612E-07
   0.56099E+00   0.30146E-07
   0.56599E+00   0.30689E-07
   0.57099E+00   0.31242E-07
   0.57599E+00   0.31805E-07
   0.58099E+00   0.32378E-07
   0.58599E+00   0.32960E-07
   0.59099E+00   0.33553E-07
   0.59599E+00   0.34156E-07
   0.60099E+00   0.34769E-07
   0.60599E+00   0.35392E-07
   0.61099E+00   0.36026E-07
   0.61599E+00   0.36669E-07
   0.62099E+00   0.37317E-07
   0.62599E+00   0.37976E-07
   0.63099E+00   0.38645E-07
   0.63599E+00   0.39326E-07
   0.64099E+00   0.40017E-07
   0.64599E+00   0.40718E-07
   0.65099E+00   0.41431E-07
   0.65599E+00   0.42155E-07
   0.66099E+00   0.42890E-07
   0.66599E+00   0.43636E-07
   0.67099E+00   0.44394E-07
   0.67599E+00   0.45162E-07
   0.68099E+00   0.45943E-07
   0.68599E+00   0.46734E-07
   0.69099E+00   0.47538E-07
   0.69599E+00   0.48353E-07
   0.70099E+00   0.49180E-07
   0.70599E+00   0.50019E-07
   0.71099E+00   0.50869E-07
   0.71599E+00   0.51732E-07
   0.72099E+00   0.52607E-07
   0.72599E+00   0.53494E-07
   0.73099E+00   0.54394E-07
   0.73599E+00   0.55306E-07
   0.74099E+00   0.56230E-07
   0.74599E+00   0.57167E-07
   0.75099E+00   0.58117E-07
   0.75598E+00   0.59079E-07
   0.76098E+00   0.60054E-07
   0.76598E+00   0.61042E-07
   0.77098E+00   0.62043E-07
   0.77598E+00   0.63057E-07
   0.78098E+00   0.64084E-07
   0.78598E+00   0.65124E-07
   0.79098E+00   0.66178E-07
   0.79598E+00   0.67245E-07
   0.80098E+00   0.68326E-07
   0.80598E+00   0.69420E-07
   0.81098E+00   0.70528E-07
   0.81598E+00   0.71650E-07
   0.82098E+00   0.72785E-07
   0.82598E+00   0.73935E-07
   0.83098E+00   0.75098E-07
   0.83598E+00   0.76275E-07
   0.84098E+00   0.77467E-07
   0.84598E+00   0.78673E-07
   0.85098E+00   0.79893E-07
   0.85598E+00   0.81128E-07
   0.86098E+00   0.82377E-07
   0.86598E+00   0.83641E-07
   0.87098E+00   0.84919E-07
   0.87598E+00   0.86212E-07
   0.88098E+00   0.87520E-07
   0.88598E+00   0.88843E-07
   0.89098E+00   0.90181E-07
   0.89598E+00   0.91534E-07
   0.90098E+00   0.92903E-07
   0.90598E+00   0.94286E-07
   0.91098E+00   0.95685E-07
   0.91598E+00   0.97099E-07
   0.92098E+00   0.98529E-07
   0.92598E+00   0.99975E-07
   0.93098E+00   0.10144E-06
   0.93598E+00   0.10291E-06
   0.94098E+00   0.10441E-06
   0.94598E+00   0.10591E-06
   0.95098E+00   0.10744E-06
   0.95598E+00   0.10898E-06
   0.96098E+00   0.11054E-06
   0.96598E+00   0.11211E-06
   0.97098E+00   0.11370E-06
   0.97598E+00   0.11531E-06
   0.98098E+00   0.11693E-06
   0.98598E+00   0.11857E-06
   0.99098E+00   0.12022E-06
   0.99598E+00   0.12190E-06
   0.10010E+01   0.12359E-06
   0.10060E+01   0.12529E-06
   0.10110E+01   0.12702E-06
   0.10160E+01   0.12876E-06
   0.10210E+01   0.13052E-06
   0.10260E+01   0.13229E-06
   0.10310E+01   0.13409E-06
   0.10360E+01   0.13590E-06
   0.10410E+01   0.13772E-06
   0.10460E+01   0.13957E-06
   0.10510E+01   0.14143E-06
   0.10560E+01   0.14331E-06
   0.10610E+01   0.14521E-06
   0.10660E+01   0.14713E-06
   0.10710E+01   0.14906E-06
   0.10760E+01   0.15102E-06
   0.10810E+01   0.15299E-06
   0.10860E+01   0.15498E-06
   0.10910E+01   0.15699E-06
   0.10960E+01   0.15901E-06
   0.11010E+01   0.16106E-06
   0.11060E+01   0.16312E-06
   0.11110E+01   0.16520E-06
   0.11160E+01   0.16731E-06
   0.11210E+01   0.16943E-06
   0.11260E+01   0.17157E-06
   0.11310E+01   0.17372E-06
   0.11360E+01   0.17590E-06
   0.11410E+01   0.17810E-06
   0.11460E+01   0.18031E-06
   0.11510E+01   0.18255E-06
   0.11560E+01   0.18481E-06
   0.11610E+01   0.18708E-06
   0.11660E+01   0.18937E-06
   0.11710E+01   0.19169E-06
   0.11760E+01   0.19402E-06
   0.11810E+01   0.19638E-06
   0.11860E+01   0.19875E-06
   0.11910E+01   0.20114E-06
   0.11960E+01   0.20356E-06
   0.12010E+01   0.20599E-06
   0.12060E+01   0.20845E-06
   0.12110E+01   0.21092E-06
   0.12160E+01   0.21342E-06
   0.12210E+01   0.21594E-06
   0.12260E+01   0.21847E-06
   0.12310E+01   0.22103E-06
   0.12360E+01   0.22361E-06
   0.12410E+01   0.22621E-06
   0.12460E+01   0.22883E-06
   0.12510E+01   0.23147E-06
   0.12560E+01   0.23413E-06
   0.12610E+01   0.23682E-06
   0.12660E+01   0.23952E-06
   0.12710E+01   0.24225E-06
   0.12760E+01   0.24500E-06
   0.12810E+01   0.24777E-06
   0.12860E+01   0.25056E-06
   0.12910E+01   0.25338E-06
   0.12960E+01   0.25621E-06
   0.13010E+01   0.25907E-06
   0.13060E+01   0.26195E-06
   0.13110E+01   0.26485E-06
   0.13160E+01   0.26778E-06
   0.13210E+01   0.27072E-06
   0.13260E+01   0.27369E-06
   0.13310E+01   0.27668E-06
   0.13360E+01   0.27966E-06
   0.13410E+01   0.28267E-06
   0.13460E+01   0.28570E-06
   0.13510E+01   0.28875E-06
   0.13560E+01   0.29183E-06
   0.13610E+01   0.29492E-06
   0.13660E+01   0.29805E-06
   0.13710E+01   0.30119E-06
   0.13760E+01   0.30436E-06
   0.13810E+01   0.30755E-06
   0.13860E+01   0.31076E-06
   0.13910E+01   0.31399E-06
   0.13960E+01   0.31725E-06
   0.14010E+01   0.32054E-06
   0.14060E+01   0.32384E-06
   0.14110E+01   0.32717E-06
   0.14160E+01   0.33053E-06
   0.14210E+01   0.33390E-06
   0.14260E+01   0.33731E-06
   0.14310E+01   0.34073E-06
   0.14360E+01   0.34418E-06
   0.14410E+01   0.34765E-06
   0.14460E+01   0.35115E-06
   0.14510E+01   0.35467E-06
   0.14560E+01   0.35822E-06
   0.14610E+01   0.36179E-06
   0.14660E+01   0.36538E-06
   0.14710E+01   0.36900E-06
   0.14760E+01   0.37265E-06
   0.14810E+01   0.37632E-06
   0.14860E+01   0.38001E-06
   0.14910E+01   0.38373E-06
   0.14960E+01   0.38748E-06
   0.15010E+01   0.39124E-06
   0.15060E+01   0.39504E-06
   0.15110E+01   0.39886E-06
   0.15160E+01   0.40270E-06
   0.15210E+01   0.40657E-06
   0.15260E+01   0.41047E-06
   0.15310E+01   0.41439E-06
   0.15360E+01   0.41834E-06
   0.15410E+01   0.42231E-06
   0.15460E+01   0.42631E-06
   0.15510E+01   0.43034E-06
   0.15560E+01   0.43439E-06
   0.15610E+01   0.43846E-06
   0.15660E+01   0.44257E-06
   0.15710E+01   0.44670E-06
   0.15760E+01   0.45085E-06
   0.15810E+01   0.45503E-06
   0.15860E+01   0.45924E-06
   0.15910E+01   0.46348E-06
   0.15960E+01   0.46774E-06
   0.16010E+01   0.47203E-06
   0.16060E+01   0.47635E-06
   0.16110E+01   0.48069E-06
   0.16160E+01   0.48506E-06
   0.16210E+01   0.48946E-06
   0.16260E+01   0.49388E-06
   0.16310E+01   0.49833E-06
   0.16360E+01   0.50281E-06
   0.16410E+01   0.50732E-06
   0.16460E+01   0.51185E-06
   0.16510E+01   0.51641E-06
   0.16560E+01   0.52100E-06
   0.16610E+01   0.52562E-06
   0.16660E+01   0.53026E-06
   0.16710E+01   0.53494E-06
   0.16760E+01   0.53964E-06
   0.16810E+01   0.54437E-06
   0.16860E+01   0.54912E-06
   0.16910E+01   0.55391E-06
   0.16960E+01   0.55872E-06
   0.17010E+01   0.56357E-06
   0.17060E+01   0.56844E-06
   0.17110E+01   0.57334E-06
   0.17160E+01   0.57826E-06
   0.17210E+01   0.58322E-06
   0.17260E+01   0.58821E-06
   0.17310E+01   0.59322E-06
   0.17360E+01   0.59827E-06
   0.17410E+01   0.60334E-06
   0.17460E+01   0.60844E-06
   0.17510E+01   0.61357E-06
   0.17560E+01   0.61874E-06
   0.17610E+01   0.62393E-06
   0.17660E+01   0.62915E-06
   0.17710E+01   0.63440E-06
   0.17760E+01   0.63968E-06
   0.17810E+01   0.64498E-06
   0.17860E+01   0.65032E-06
   0.17910E+01   0.65569E-06
   0.17960E+01   0.66109E-06
   0.18010E+01   0.66652E-06
   0.18060E+01   0.67198E-06
   0.18110E+01   0.67746E-06
   0.18160E+01   0.68293E-06
   0.18210E+01   0.68843E-06
   0.18260E+01   0.69395E-06
   0.18310E+01   0.69951E-06
   0.18360E+01   0.70510E-06
   0.18410E+01   0.71072E-06
   0.18460E+01   0.71637E-06
   0.18510E+01   0.72205E-06
   0.18560E+01   0.72776E-06
   0.18610E+01   0.73350E-06
   0.18660E+01   0.73928E-06
   0.18710E+01   0.74508E-06
   0.18760E+01   0.75091E-06
   0.18810E+01   0.75678E-06
   0.18860E+01   0.76268E-06
   0.18910E+01   0.76861E-06
   0.18960E+01   0.77457E-06
   0.19010E+01   0.78056E-06
   0.19060E+01   0.78658E-06
   0.19110E+01   0.79264E-06
   0.19160E+01   0.79872E-06
   0.19210E+01   0.80484E-06
   0.19260E+01   0.81099E-06
   0.19310E+01   0.81718E-06
   0.19360E+01   0.82339E-06
   0.19410E+01   0.82964E-06
   0.19460E+01   0.83592E-06
   0.19510E+01   0.84223E-06
   0.19560E+01   0.84857E-06
   0.19610E+01   0.85495E-06
   0.19660E+01   0.86136E-06
   0.19710E+01   0.86780E-06
   0.19760E+01   0.87427E-06
   0.19810E+01   0.88078E-06
   0.19860E+01   0.88732E-06
   0.19910E+01   0.89389E-06
   0.19960E+01   0.90050E-06
   0.20010E+01   0.90714E-06
   0.20060E+01   0.91381E-06
   0.20110E+01   0.92052E-06
   0.20160E+01   0.92726E-06
   0.20210E+01   0.93403E-06
   0.20260E+01   0.94084E-06
   0.20310E+01   0.94768E-06
   0.20360E+01   0.95455E-06
   0.20410E+01   0.96146E-06
   0.20460E+01   0.96840E-06
   0.20510E+01   0.97538E-06
   0.20560E+01   0.98239E-06
   0.20610E+01   0.98943E-06
   0.20660E+01   0.99651E-06
   0.20710E+01   0.10036E-05
   0.20760E+01   0.10108E-05
   0.20810E+01   0.10180E-05
   0.20860E+01   0.10252E-05
   0.20910E+01   0.10324E-05
   0.20960E+01   0.10397E-05
   0.21010E+01   0.10470E-05
   0.21060E+01   0.10544E-05
   0.21110E+01   0.10618E-05
   0.21160E+01   0.10692E-05
   0.21210E+01   0.10767E-05
   0.21260E+01   0.10842E-05
   0.21310E+01   0.10917E-05
   0.21360E+01   0.10993E-05
   0.21410E+01   0.11069E-05
   0.21460E+01   0.11145E-05
   0.21510E+01   0.11222E-05
   0.21560E+01   0.11299E-05
   0.21610E+01   0.11376E-05
   0.21660E+01   0.11454E-05
   0.21710E+01   0.11532E-05
   0.21760E+01   0.11611E-05
   0.21810E+01   0.11690E-05
   0.21860E+01   0.11769E-05
   0.21910E+01   0.11848E-05
   0.21960E+01   0.11928E-05
   0.22010E+01   0.12007E-05
   0.22060E+01   0.12087E-05
   0.22110E+01   0.12167E-05
   0.22160E+01   0.12248E-05
   0.22210E+01   0.12329E-05
   0.22260E+01   0.12411E-05
   0.22310E+01   0.12492E-05
   0.22360E+01   0.12574E-05
   0.22410E+01   0.12657E-05
   0.22460E+01   0.12740E-05
   0.22510E+01   0.12823E-05
   0.22560E+01   0.12907E-05
   0.22610E+01   0.12991E-05
   0.22660E+01   0.13075E-05
   0.22710E+01   0.13160E-05
   0.22760E+01   0.13245E-05
   0.22810E+01   0.13330E-05
   0.22860E+01   0.13416E-05
   0.22910E+01   0.13502E-05
   0.22960E+01   0.13589E-05
   0.23010E+01   0.13676E-05
   0.23060E+01   0.13763E-05
   0.23110E+01   0.13851E-05
   0.23160E+01   0.13939E-05
   0.23210E+01   0.14028E-05
   0.23260E+01   0.14117E-05
   0.23310E+01   0.14206E-05
   0.23360E+01   0.14295E-05
   0.23410E+01   0.14385E-05
   0.23460E+01   0.14476E-05
   0.23510E+01   0.14567E-05
   0.23560E+01   0.14658E-05
   0.23610E+01   0.14749E-05
   0.23660E+01   0.14841E-05
   0.23710E+01   0.14934E-05
   0.23760E+01   0.15027E-05
   0.23810E+01   0.15120E-05
   0.23860E+01   0.15213E-05
   0.23910E+01   0.15307E-05
   0.23960E+01   0.15401E-05
   0.24010E+01   0.15496E-05
   0.24060E+01   0.15591E-05
   0.24110E+01   0.15687E-05
   0.24160E+01   0.15783E-05
   0.24210E+01   0.15879E-05
   0.24260E+01   0.15976E-05
   0.24310E+01   0.16073E-05
   0.24360E+01   0.16170E-05
   0.24410E+01   0.16268E-05
   0.24460E+01   0.16366E-05
   0.24510E+01   0.16465E-05
   0.24560E+01   0.16564E-05
   0.24610E+01   0.16664E-05
   0.24660E+01   0.16764E-05
   0.24710E+01   0.16864E-05
   0.24760E+01   0.16965E-05
   0.24810E+01   0.17066E-05
   0.24860E+01   0.17167E-05
   0.24910E+01   0.17269E-05
   0.24960E+01   0.17372E-05
   0.25010E+01   0.17475E-05
   0.25059E+01   0.17578E-05
   0.25109E+01   0.17681E-05
   0.25159E+01   0.17785E-05
   0.25209E+01   0.17889E-05
   0.25259E+01   0.17992E-05
   0.25309E+01   0.18097E-05
   0.25359E+01   0.18201E-05
   0.25409E+01   0.18306E-05
   0.25459E+01   0.18412E-05
   0.25509E+01   0.18518E-05
   0.25559E+01   0.18624E-05
   0.25609E+01   0.18731E-05
   0.25659E+01   0.18838E-05
   0.25709E+01   0.18946E-05
   0.25759E+01   0.19054E-05
   0.25809E+01   0.19162E-05
   0.25859E+01   0.19271E-05
   0.25909E+01   0.19380E-05
   0.25959E+01   0.19490E-05
   0.26009E+01   0.19600E-05
   0.26059E+01   0.19710E-05
   0.26109E+01   0.19821E-05
   0.26159E+01   0.19933E-05
   0.26209E+01   0.20044E-05
   0.26259E+01   0.20157E-05
   0.26309E+01   0.20269E-05
   0.26359E+01   0.20382E-05
   0.26409E+01   0.20496E-05
   0.26459E+01   0.20610E-05
   0.26509E+01   0.20724E-05
   0.26559E+01   0.20839E-05
   0.26609E+01   0.20954E-05
   0.26659E+01   0.21070E-05
   0.26709E+01   0.21186E-05
   0.26759E+01   0.21303E-05
   0.26809E+01   0.21420E-05
   0.26859E+01   0.21537E-05
   0.26909E+01   0.21655E-05
   0.26959E+01   0.21773E-05
   0.27009E+01   0.21892E-05
   0.27059E+01   0.22011E-05
   0.27109E+01   0.22131E-05
   0.27159E+01   0.22251E-05
   0.27209E+01   0.22371E-05
   0.27259E+01   0.22492E-05
   0.27309E+01   0.22614E-05
   0.27359E+01   0.22735E-05
   0.27409E+01   0.22858E-05
   0.27459E+01   0.22980E-05
   0.27509E+01   0.23104E-05
   0.27559E+01   0.23227E-05
   0.27609E+01   0.23351E-05
   0.27659E+01   0.23476E-05
   0.27709E+01   0.23601E-05
   0.27759E+01   0.23726E-05
   0.27809E+01   0.23852E-05
   0.27859E+01   0.23978E-05
   0.27909E+01   0.24105E-05
   0.27959E+01   0.24232E-05
   0.28009E+01   0.24360E-05
   0.28059E+01   0.24487E-05
   0.28109E+01   0.24615E-05
   0.28159E+01   0.24742E-05
   0.28209E+01   0.24871E-05
   0.28259E+01   0.25000E-05
   0.28309E+01   0.25129E-05
   0.28359E+01   0.25258E-05
   0.28409E+01   0.25388E-05
   0.28459E+01   0.25519E-05
   0.28509E+01   0.25650E-05
   0.28559E+01   0.25782E-05
   0.28609E+01   0.25914E-05
   0.28659E+01   0.26046E-05
   0.28709E+01   0.26179E-05
   0.28759E+01   0.26312E-05
   0.28809E+01   0.26446E-05
   0.28859E+01   0.26580E-05
   0.28909E+01   0.26715E-05
   0.28959E+01   0.26850E-05
   0.29009E+01   0.26986E-05
   0.29059E+01   0.27122E-05
   0.29109E+01   0.27259E-05
   0.29159E+01   0.27396E-05
   0.29209E+01   0.27533E-05
   0.29259E+01   0.27671E-05
   0.29309E+01   0.27810E-05
   0.29359E+01   0.27949E-05
   0.29409E+01   0.28088E-05
   0.29459E+01   0.28228E-05
   0.29509E+01   0.28368E-05
   0.29559E+01   0.28509E-05
   0.29609E+01   0.28651E-05
   0.29659E+01   0.28792E-05
   0.29709E+01   0.28935E-05
   0.29759E+01   0.29077E-05
   0.29809E+01   0.29221E-05
   0.29859E+01   0.29364E-05
   0.29909E+01   0.29509E-05
   0.29959E+01   0.29653E-05
   0.30009E+01   0.29799E-05
   0.30059E+01   0.29944E-05
   0.30109E+01   0.30090E-05
   0.30159E+01   0.30237E-05
   0.30209E+01   0.30384E-05
   0.30259E+01   0.30532E-05
   0.30309E+01   0.30680E-05
   0.30359E+01   0.30829E-05
   0.30409E+01   0.30978E-05
   0.30459E+01   0.31127E-05
   0.30509E+01   0.31277E-05
   0.30559E+01   0.31428E-05
   0.30609E+01   0.31579E-05
   0.30659E+01   0.31730E-05
   0.30709E+01   0.31881E-05
   0.30759E+01   0.32032E-05
   0.30809E+01   0.32183E-05
   0.30859E+01   0.32336E-05
   0.30909E+01   0.32488E-05
   0.30959E+01   0.32641E-05
   0.31009E+01   0.32795E-05
   0.31059E+01   0.32949E-05
   0.31109E+01   0.33103E-05
   0.31159E+01   0.33258E-05
   0.31209E+01   0.33414E-05
   0.31259E+01   0.33570E-05
   0.31309E+01   0.33726E-05
   0.31359E+01   0.33883E-05
   0.31409E+01   0.34041E-05
   0.31459E+01   0.34199E-05
   0.31509E+01   0.34358E-05
   0.31559E+01   0.34517E-05
   0.31609E+01   0.34676E-05
   0.31659E+01   0.34836E-05
   0.31709E+01   0.34997E-05
   0.31759E+01   0.35158E-05
   0.31809E+01   0.35319E-05
   0.31859E+01   0.35481E-05
   0.31909E+01   0.35644E-05
   0.31959E+01   0.35807E-05
   0.32009E+01   0.35971E-05
   0.32059E+01   0.36135E-05
   0.32109E+01   0.36300E-05
   0.32159E+01   0.36465E-05
   0.32209E+01   0.36630E-05
   0.32259E+01   0.36797E-05
   0.32309E+01   0.36963E-05
   0.32359E+01   0.37130E-05
   0.32409E+01   0.37298E-05
   0.32459E+01   0.37466E-05
   0.32509E+01   0.37635E-05
   0.32559E+01   0.37805E-05
   0.32609E+01   0.37974E-05
   0.32659E+01   0.38145E-05
   0.32709E+01   0.38316E-05
   0.32759E+01   0.38487E-05
   0.32809E+01   0.38659E-05
   0.32859E+01   0.38831E-05
   0.32909E+01   0.39004E-05
   0.32959E+01   0.39178E-05
   0.33009E+01   0.39352E-05
   0.33059E+01   0.39526E-05
   0.33109E+01   0.39699E-05
   0.33159E+01   0.39873E-05
   0.33209E+01   0.40048E-05
   0.33259E+01   0.40223E-05
   0.33309E+01   0.40398E-05
   0.33359E+01   0.40574E-05
   0.33409E+01   0.40751E-05
   0.33459E+01   0.40928E-05
   0.33509E+01   0.41105E-05
   0.33559E+01   0.41283E-05
   0.33609E+01   0.41462E-05
   0.33659E+01   0.41641E-05
   0.33709E+01   0.41821E-05
   0.33759E+01   0.42001E-05
   0.33809E+01   0.42182E-05
   0.33859E+01   0.42363E-05
   0.33909E+01   0.42545E-05
   0.33959E+01   0.42728E-05
   0.34009E+01   0.42911E-05
   0.34059E+01   0.43094E-05
   0.34109E+01   0.43278E-05
   0.34159E+01   0.43463E-05
   0.34209E+01   0.43648E-05
   0.34259E+01   0.43833E-05
   0.34309E+01   0.44020E-05
   0.34359E+01   0.44206E-05
   0.34409E+01   0.44394E-05
   0.34459E+01   0.44581E-05
   0.34509E+01   0.44770E-05
   0.34559E+01   0.44959E-05
   0.34609E+01   0.45148E-05
   0.34659E+01   0.45338E-05
   0.34709E+01   0.45529E-05
   0.34759E+01   0.45720E-05
   0.34809E+01   0.45911E-05
   0.34859E+01   0.46104E-05
   0.34909E+01   0.46296E-05
   0.34959E+01   0.46490E-05
   0.35009E+01   0.46684E-05
   0.35059E+01   0.46878E-05
   0.35109E+01   0.47073E-05
   0.35159E+01   0.47268E-05
   0.35209E+01   0.47465E-05
   0.35259E+01   0.47661E-05
   0.35309E+01   0.47858E-05
   0.35359E+01   0.48054E-05
   0.35409E+01   0.48250E-05
   0.35459E+01   0.48447E-05
   0.35509E+01   0.48645E-05
   0.35559E+01   0.48843E-05
   0.35609E+01   0.49042E-05
   0.35659E+01   0.49241E-05
   0.35709E+01   0.49440E-05
   0.35759E+01   0.49641E-05
   0.35809E+01   0.49842E-05
   0.35859E+01   0.50043E-05
   0.35909E+01   0.50245E-05
   0.35959E+01   0.50448E-05
   0.36009E+01   0.50651E-05
   0.36059E+01   0.50855E-05
   0.36109E+01   0.51059E-05
   0.36159E+01   0.51264E-05
   0.36209E+01   0.51469E-05
   0.36259E+01   0.51675E-05
   0.36309E+01   0.51881E-05
   0.36359E+01   0.52089E-05
   0.36409E+01   0.52296E-05
   0.36459E+01   0.52505E-05
   0.36509E+01   0.52713E-05
   0.36559E+01   0.52923E-05
   0.36609E+01   0.53133E-05
   0.36659E+01   0.53343E-05
   0.36709E+01   0.53554E-05
   0.36759E+01   0.53766E-05
   0.36809E+01   0.53978E-05
   0.36859E+01   0.54191E-05
   0.36909E+01   0.54405E-05
   0.36959E+01   0.54619E-05
   0.37009E+01   0.54833E-05
   0.37059E+01   0.55048E-05
   0.37109E+01   0.55264E-05
   0.37159E+01   0.55480E-05
   0.37209E+01   0.55697E-05
   0.37259E+01   0.55915E-05
   0.37309E+01   0.56133E-05
   0.37359E+01   0.56351E-05
   0.37409E+01   0.56570E-05
   0.37459E+01   0.56788E-05
   0.37509E+01   0.57006E-05
   0.37559E+01   0.57225E-05
   0.37609E+01   0.57445E-05
   0.37659E+01   0.57665E-05
   0.37709E+01   0.57885E-05
   0.37759E+01   0.58107E-05
   0.37809E+01   0.58328E-05
   0.37859E+01   0.58551E-05
   0.37909E+01   0.58774E-05
   0.37959E+01   0.58997E-05
   0.38009E+01   0.59221E-05
   0.38059E+01   0.59446E-05
   0.38109E+01   0.59672E-05
   0.38159E+01   0.59897E-05
   0.38209E+01   0.60124E-05
   0.38259E+01   0.60351E-05
   0.38309E+01   0.60579E-05
   0.38359E+01   0.60807E-05
   0.38409E+01   0.61036E-05
   0.38459E+01   0.61266E-05
   0.38509E+01   0.61496E-05
   0.38559E+01   0.61726E-05
   0.38609E+01   0.61958E-05
   0.38659E+01   0.62190E-05
   0.38709E+01   0.62422E-05
   0.38759E+01   0.62655E-05
   0.38809E+01   0.62889E-05
   0.38859E+01   0.63123E-05
   0.38909E+01   0.63358E-05
   0.38959E+01   0.63594E-05
   0.39009E+01   0.63830E-05
   0.39059E+01   0.64066E-05
   0.39109E+01   0.64304E-05
   0.39159E+01   0.64542E-05
   0.39209E+01   0.64780E-05
   0.39259E+01   0.65019E-05
   0.39309E+01   0.65259E-05
   0.39359E+01   0.65500E-05
   0.39409E+01   0.65740E-05
   0.39459E+01   0.65979E-05
   0.39509E+01   0.66219E-05
   0.39559E+01   0.66460E-05
   0.39609E+01   0.66701E-05
   0.39659E+01   0.66943E-05
   0.39709E+01   0.67185E-05
   0.39759E+01   0.67428E-05
   0.39809E+01   0.67671E-05
   0.39859E+01   0.67915E-05
   0.39909E+01   0.68160E-05
   0.39959E+01   0.68406E-05
   0.40009E+01   0.68652E-05
   0.40059E+01   0.68898E-05
   0.40109E+01   0.69145E-05
   0.40159E+01   0.69393E-05
   0.40209E+01   0.69642E-05
   0.40259E+01   0.69891E-05
   0.40309E+01   0.70141E-05
   0.40359E+01   0.70391E-05
   0.40409E+01   0.70642E-05
   0.40459E+01   0.70893E-05
   0.40509E+01   0.71146E-05
   0.40559E+01   0.71398E-05
   0.40609E+01   0.71652E-05
   0.40659E+01   0.71906E-05
   0.40709E+01   0.72161E-05
   0.40759E+01   0.72416E-05
   0.40809E+01   0.72672E-05
   0.40859E+01   0.72928E-05
   0.40909E+01   0.73186E-05
   0.40959E+01   0.73443E-05
   0.41009E+01   0.73702E-05
   0.41059E+01   0.73961E-05
   0.41109E+01   0.74221E-05
   0.41159E+01   0.74481E-05
   0.41209E+01   0.74742E-05
   0.41259E+01   0.75004E-05
   0.41309E+01   0.75265E-05
   0.41359E+01   0.75526E-05
   0.41409E+01   0.75787E-05
   0.41459E+01   0.76048E-05
   0.41509E+01   0.76311E-05
   0.41559E+01   0.76573E-05
   0.41609E+01   0.76837E-05
   0.41659E+01   0.77101E-05
   0.41709E+01   0.77366E-05
   0.41759E+01   0.77631E-05
   0.41809E+01   0.77897E-05
   0.41859E+01   0.78164E-05
   0.41909E+01   0.78431E-05
   0.41959E+01   0.78699E-05
   0.42009E+01   0.78968E-05
   0.42059E+01   0.79237E-05
   0.42109E+01   0.79507E-05
   0.42159E+01   0.79778E-05
   0.42209E+01   0.80049E-05
   0.42259E+01   0.80321E-05
   0.42309E+01   0.80593E-05
   0.42359E+01   0.80866E-05
   0.42409E+01   0.81140E-05
   0.42459E+01   0.81414E-05
   0.42509E+01   0.81689E-05
   0.42559E+01   0.81965E-05
   0.42609E+01   0.82241E-05
   0.42659E+01   0.82518E-05
   0.42709E+01   0.82796E-05
   0.42759E+01   0.83074E-05
   0.42809E+01   0.83353E-05
   0.42859E+01   0.83633E-05
   0.42909E+01   0.83913E-05
   0.42959E+01   0.84194E-05
   0.43009E+01   0.84476E-05
   0.43059E+01   0.84758E-05
   0.43109E+01   0.85040E-05
   0.43159E+01   0.85321E-05
   0.43209E+01   0.85602E-05
   0.43259E+01   0.85885E-05
   0.43309E+01   0.86167E-05
   0.43359E+01   0.86451E-05
   0.43409E+01   0.86735E-05
   0.43459E+01   0.87020E-05
   0.43509E+01   0.87305E-05
   0.43559E+01   0.87591E-05
   0.43609E+01   0.87878E-05
   0.43659E+01   0.88165E-05
   0.43709E+01   0.88453E-05
   0.43759E+01   0.88742E-05
   0.43809E+01   0.89031E-05
   0.43859E+01   0.89321E-05
   0.43909E+01   0.89612E-05
   0.43959E+01   0.89903E-05
   0.44009E+01   0.90195E-05
   0.44059E+01   0.90487E-05
   0.44109E+01   0.90781E-05
   0.44159E+01   0.91075E-05
   0.44209E+01   0.91369E-05
   0.44259E+01   0.91665E-05
   0.44309E+01   0.91961E-05
   0.44359E+01   0.92257E-05
   0.44409E+01   0.92555E-05
   0.44459E+01   0.92853E-05
   0.44509E+01   0.93151E-05
   0.44559E+01   0.93451E-05
   0.44609E+01   0.93751E-05
   0.44659E+01   0.94051E-05
   0.44709E+01   0.94353E-05
   0.44759E+01   0.94655E-05
   0.44809E+01   0.94957E-05
   0.44859E+01   0.95260E-05
   0.44909E+01   0.95561E-05
   0.44959E+01   0.95863E-05
   0.45009E+01   0.96165E-05
   0.45059E+01   0.96469E-05
   0.45109E+01   0.96772E-05
   0.45159E+01   0.97077E-05
   0.45209E+01   0.97382E-05
   0.45259E+01   0.97688E-05
   0.45309E+01   0.97994E-05
   0.45359E+01   0.98302E-05
   0.45409E+01   0.98609E-05
   0.45459E+01   0.98918E-05
   0.45509E+01   0.99227E-05
   0.45559E+01   0.99537E-05
   0.45609E+01   0.99848E-05
   0.45659E+01   0.10016E-04
   0.45709E+01   0.10047E-04
   0.45759E+01   0.10078E-04
   0.45809E+01   0.10110E-04
   0.45859E+01   0.10141E-04
   0.45909E+01   0.10173E-04
   0.45959E+01   0.10204E-04
   0.46009E+01   0.10236E-04
   0.46059E+01   0.10267E-04
   0.46109E+01   0.10299E-04
   0.46159E+01   0.10331E-04
   0.46209E+01   0.10363E-04
   0.46259E+01   0.10395E-04
   0.46309E+01   0.10427E-04
   0.46359E+01   0.10459E-04
   0.46409E+01   0.10491E-04
   0.46459E+01   0.10523E-04
   0.46509E+01   0.10556E-04
   0.46559E+01   0.10588E-04
   0.46609E+01   0.10620E-04
   0.46659E+01   0.10652E-04
   0.46709E+01   0.10684E-04
   0.46759E+01   0.10717E-04
   0.46809E+01   0.10749E-04
   0.46859E+01   0.10781E-04
   0.46909E+01   0.10814E-04
   0.46959E+01   0.10847E-04
   0.47009E+01   0.10879E-04
   0.47059E+01   0.10912E-04
   0.47109E+01   0.10945E-04
   0.47159E+01   0.10978E-04
   0.47209E+01   0.11011E-04
   0.47259E+01   0.11044E-04
   0.47309E+01   0.11077E-04
   0.47359E+01   0.11110E-04
   0.47409E+01   0.11143E-04
   0.47459E+01   0.11176E-04
   0.47509E+01   0.11210E-04
   0.47559E+01   0.11243E-04
   0.47609E+01   0.11277E-04
   0.47659E+01   0.11310E-04
   0.47709E+01   0.11344E-04
   0.47759E+01   0.11378E-04
   0.47809E+01   0.11412E-04
   0.47859E+01   0.11445E-04
   0.47909E+01   0.11479E-04
   0.47959E+01   0.11513E-04
   0.48009E+01   0.11548E-04
   0.48059E+01   0.11582E-04
   0.48109E+01   0.11616E-04
   0.48159E+01   0.11650E-04
   0.48209E+01   0.11684E-04
   0.48259E+01   0.11718E-04
   0.48309E+01   0.11752E-04
   0.48359E+01   0.11786E-04
   0.48409E+01   0.11821E-04
   0.48459E+01   0.11855E-04
   0.48509E+01   0.11890E-04
   0.48559E+01   0.11924E-04
   0.48609E+01   0.11959E-04
   0.48659E+01   0.11993E-04
   0.48709E+01   0.12028E-04
   0.48759E+01   0.12063E-04
   0.48809E+01   0.12098E-04
   0.48859E+01   0.12133E-04
   0.48909E+01   0.12168E-04
   0.48959E+01   0.12203E-04
   0.49009E+01   0.12238E-04
   0.49059E+01   0.12273E-04
   0.49109E+01   0.12309E-04
   0.49159E+01   0.12344E-04
   0.49209E+01   0.12380E-04
   0.49259E+01   0.12415E-04
   0.49309E+01   0.12451E-04
   0.49359E+01   0.12486E-04
   0.49409E+01   0.12522E-04
   0.49459E+01   0.12558E-04
   0.49509E+01   0.12594E-04
   0.49559E+01   0.12630E-04
   0.49609E+01   0.12666E-04
   0.49659E+01   0.12702E-04
   0.49709E+01   0.12738E-04
   0.49759E+01   0.12774E-04
   0.49809E+01   0.12810E-04
   0.49859E+01   0.12846E-04
   0.49909E+01   0.12882E-04
   0.49959E+01   0.12918E-04
   0.50009E+01   0.12955E-04
   0.50059E+01   0.12991E-04
   0.50109E+01   0.13028E-04
   0.50159E+01   0.13064E-04
   0.50209E+01   0.13101E-04
   0.50259E+01   0.13137E-04
   0.50309E+01   0.13174E-04
   0.50359E+01   0.13211E-04
   0.50409E+01   0.13248E-04
   0.50459E+01   0.13285E-04
   0.50509E+01   0.13322E-04
   0.50559E+01   0.13359E-04
   0.50609E+01   0.13396E-04
   0.50659E+01   0.13433E-04
   0.50709E+01   0.13470E-04
   0.50759E+01   0.13508E-04
   0.50809E+01   0.13545E-04
   0.50859E+01   0.13583E-04
   0.50909E+01   0.13620E-04
   0.50959E+01   0.13658E-04
   0.51009E+01   0.13696E-04
   0.51059E+01   0.13733E-04
   0.51109E+01   0.13771E-04
   0.51159E+01   0.13809E-04
   0.51209E+01   0.13847E-04
   0.51259E+01   0.13885E-04
   0.51309E+01   0.13923E-04
   0.51359E+01   0.13961E-04
   0.51409E+01   0.13999E-04
   0.51459E+01   0.14037E-04
   0.51509E+01   0.14075E-04
   0.51559E+01   0.14113E-04
   0.51609E+01   0.14151E-04
   0.51659E+01   0.14190E-04
   0.51709E+01   0.14228E-04
   0.51759E+01   0.14267E-04
   0.51809E+01   0.14305E-04
   0.51859E+01   0.14344E-04
   0.51909E+01   0.14382E-04
   0.51959E+01   0.14421E-04
   0.52009E+01   0.14460E-04
   0.52059E+01   0.14499E-04
   0.52109E+01   0.14538E-04
   0.52159E+01   0.14577E-04
   0.52209E+01   0.14616E-04
   0.52259E+01   0.14655E-04
   0.52309E+01   0.14695E-04
   0.52359E+01   0.14734E-04
   0.52409E+01   0.14774E-04
   0.52459E+01   0.14813E-04
   0.52509E+01   0.14853E-04
   0.52559E+01   0.14892E-04
   0.52609E+01   0.14932E-04
   0.52659E+01   0.14972E-04
   0.52709E+01   0.15012E-04
   0.52759E+01   0.15051E-04
   0.52809E+01   0.15091E-04
   0.52859E+01   0.15131E-04
   0.52909E+01   0.15171E-04
   0.52959E+01   0.15210E-04
   0.53009E+01   0.15250E-04
   0.53059E+01   0.15290E-04
   0.53109E+01   0.15331E-04
   0.53159E+01   0.15371E-04
   0.53209E+01   0.15411E-04
   0.53259E+01   0.15451E-04
   0.53309E+01   0.15492E-04
   0.53359E+01   0.15532E-04
   0.53409E+01   0.15573E-04
   0.53459E+01   0.15614E-04
   0.53509E+01   0.15654E-04
   0.53559E+01   0.15695E-04
   0.53609E+01   0.15736E-04
   0.53659E+01   0.15777E-04
   0.53709E+01   0.15818E-04
   0.53759E+01   0.15859E-04
   0.53809E+01   0.15900E-04
   0.53859E+01   0.15942E-04
   0.53909E+01   0.15983E-04
   0.53959E+01   0.16024E-04
   0.54009E+01   0.16066E-04
   0.54059E+01   0.16108E-04
   0.54109E+01   0.16149E-04
   0.54159E+01   0.16190E-04
   0.54209E+01   0.16232E-04
   0.54259E+01   0.16273E-04
   0.54309E+01   0.16315E-04
   0.54359E+01   0.16357E-04
   0.54409E+01   0.16398E-04
   0.54459E+01   0.16440E-04
   0.54509E+01   0.16482E-04
   0.54559E+01   0.16524E-04
   0.54609E+01   0.16566E-04
   0.54659E+01   0.16608E-04
   0.54709E+01   0.16650E-04
   0.54759E+01   0.16692E-04
   0.54809E+01   0.16735E-04
   0.54859E+01   0.16777E-04
   0.54909E+01   0.16820E-04
   0.54959E+01   0.16862E-04
   0.55009E+01   0.16905E-04
   0.55059E+01   0.16948E-04
   0.55109E+01   0.16990E-04
   0.55159E+01   0.17033E-04
   0.55209E+01   0.17076E-04
   0.55259E+01   0.17119E-04
   0.55309E+01   0.17162E-04
   0.55359E+01   0.17205E-04
   0.55409E+01   0.17249E-04
   0.55459E+01   0.17292E-04
   0.55509E+01   0.17335E-04
   0.55559E+01   0.17378E-04
   0.55609E+01   0.17421E-04
   0.55659E+01   0.17465E-04
   0.55709E+01   0.17508E-04
   0.55759E+01   0.17551E-04
   0.55809E+01   0.17595E-04
   0.55859E+01   0.17638E-04
   0.55909E+01   0.17682E-04
   0.55959E+01   0.17726E-04
   0.56009E+01   0.17769E-04
   0.56059E+01   0.17813E-04
   0.56109E+01   0.17857E-04
   0.56159E+01   0.17901E-04
   0.56209E+01   0.17945E-04
   0.56259E+01   0.17990E-04
   0.56309E+01   0.18034E-04
   0.56359E+01   0.18078E-04
   0.56409E+01   0.18123E-04
   0.56459E+01   0.18167E-04
   0.56509E+01   0.18212E-04
   0.56559E+01   0.18256E-04
   0.56609E+01   0.18301E-04
   0.56659E+01   0.18346E-04
   0.56709E+01   0.18391E-04
   0.56759E+01   0.18436E-04
   0.56809E+01   0.18481E-04
   0.56859E+01   0.18525E-04
   0.56909E+01   0.18570E-04
   0.56959E+01   0.18615E-04
   0.57009E+01   0.18660E-04
   0.57059E+01   0.18705E-04
   0.57109E+01   0.18750E-04
   0.57159E+01   0.18795E-04
   0.57209E+01   0.18840E-04
   0.57259E+01   0.18886E-04
   0.57309E+01   0.18931E-04
   0.57359E+01   0.18977E-04
   0.57409E+01   0.19022E-04
   0.57459E+01   0.19068E-04
   0.57509E+01   0.19113E-04
   0.57559E+01   0.19159E-04
   0.57609E+01   0.19205E-04
   0.57659E+01   0.19251E-04
   0.57709E+01   0.19297E-04
   0.57759E+01   0.19343E-04
   0.57809E+01   0.19389E-04
   0.57859E+01   0.19436E-04
   0.57909E+01   0.19482E-04
   0.57959E+01   0.19528E-04
   0.58009E+01   0.19575E-04
   0.58059E+01   0.19622E-04
   0.58109E+01   0.19668E-04
   0.58159E+01   0.19715E-04
   0.58209E+01   0.19761E-04
   0.58259E+01   0.19808E-04
   0.58309E+01   0.19854E-04
   0.58359E+01   0.19901E-04
   0.58409E+01   0.19948E-04
   0.58459E+01   0.19994E-04
   0.58509E+01   0.20041E-04
   0.58559E+01   0.20088E-04
   0.58609E+01   0.20135E-04
   0.58659E+01   0.20182E-04
   0.58709E+01   0.20230E-04
   0.58759E+01   0.20277E-04
   0.58809E+01   0.20324E-04
   0.58859E+01   0.20372E-04
   0.58909E+01   0.20419E-04
   0.58959E+01   0.20467E-04
   0.59009E+01   0.20514E-04
   0.59059E+01   0.20562E-04
   0.59109E+01   0.20610E-04
   0.59159E+01   0.20658E-04
   0.59209E+01   0.20706E-04
   0.59259E+01   0.20754E-04
   0.59309E+01   0.20802E-04
   0.59359E+01   0.20850E-04
   0.59409E+01   0.20899E-04
   0.59459E+01   0.20947E-04
   0.59509E+01   0.20995E-04
   0.59559E+01   0.21043E-04
   0.59609E+01   0.21091E-04
   0.59659E+01   0.21139E-04
   0.59709E+01   0.21188E-04
   0.59759E+01   0.21236E-04
   0.59809E+01   0.21285E-04
   0.59859E+01   0.21333E-04
   0.59909E+01   0.21382E-04
   0.59959E+01   0.21431E-04
   0.60009E+01   0.21479E-04
   0.60059E+01   0.21528E-04
   0.60109E+01   0.21577E-04
   0.60159E+01   0.21626E-04
   0.60209E+01   0.21676E-04
   0.60259E+01   0.21725E-04
   0.60309E+01   0.21774E-04
   0.60359E+01   0.21824E-04
   0.60409E+01   0.21873E-04
   0.60459E+01   0.21923E-04
   0.60509E+01   0.21972E-04
   0.60559E+01   0.22022E-04
   0.60609E+01   0.22072E-04
   0.60659E+01   0.22122E-04
   0.60709E+01   0.22171E-04
   0.60759E+01   0.22221E-04
   0.60809E+01   0.22271E-04
   0.60859E+01   0.22320E-04
   0.60909E+01   0.22370E-04
   0.60959E+01   0.22420E-04
   0.61009E+01   0.22470E-04
   0.61059E+01   0.22520E-04
   0.61109E+01   0.22570E-04
   0.61159E+01   0.22621E-04
   0.61209E+01   0.22671E-04
   0.61259E+01   0.22721E-04
   0.61309E+01   0.22772E-04
   0.61359E+01   0.22822E-04
   0.61409E+01   0.22873E-04
   0.61459E+01   0.22924E-04
   0.61509E+01   0.22974E-04
   0.61559E+01   0.23025E-04
   0.61609E+01   0.23076E-04
   0.61659E+01   0.23127E-04
   0.61709E+01   0.23178E-04
   0.61759E+01   0.23230E-04
   0.61809E+01   0.23281E-04
   0.61859E+01   0.23332E-04
   0.61909E+01   0.23384E-04
   0.61959E+01   0.23435E-04
   0.62009E+01   0.23486E-04
   0.62059E+01   0.23538E-04
   0.62109E+01   0.23589E-04
   0.62159E+01   0.23640E-04
   0.62209E+01   0.23692E-04
   0.62259E+01   0.23743E-04
   0.62309E+01   0.23795E-04
   0.62359E+01   0.23847E-04
   0.62409E+01   0.23898E-04
   0.62459E+01   0.23950E-04
   0.62509E+01   0.24002E-04
   0.62559E+01   0.24054E-04
   0.62609E+01   0.24106E-04
   0.62659E+01   0.24159E-04
   0.62709E+01   0.24211E-04
   0.62759E+01   0.24263E-04
   0.62809E+01   0.24316E-04
   0.62859E+01   0.24368E-04
   0.62909E+01   0.24421E-04
   0.62959E+01   0.24474E-04
   0.63009E+01   0.24526E-04
   0.63059E+01   0.24579E-04
   0.63109E+01   0.24632E-04
   0.63159E+01   0.24685E-04
   0.63209E+01   0.24738E-04
   0.63259E+01   0.24791E-04
   0.63309E+01   0.24843E-04
   0.63359E+01   0.24896E-04
   0.63409E+01   0.24949E-04
   0.63459E+01   0.25002E-04
   0.63509E+01   0.25055E-04
   0.63559E+01   0.25109E-04
   0.63609E+01   0.25162E-04
   0.63659E+01   0.25215E-04
   0.63709E+01   0.25269E-04
   0.63759E+01   0.25322E-04
   0.63809E+01   0.25376E-04
   0.63859E+01   0.25430E-04
   0.63909E+01   0.25483E-04
   0.63959E+01   0.25537E-04
   0.64009E+01   0.25591E-04
   0.64059E+01   0.25645E-04
   0.64109E+01   0.25699E-04
   0.64159E+01   0.25754E-04
   0.64209E+01   0.25808E-04
   0.64259E+01   0.25862E-04
   0.64309E+01   0.25917E-04
   0.64359E+01   0.25971E-04
   0.64409E+01   0.26025E-04
   0.64459E+01   0.26080E-04
   0.64509E+01   0.26134E-04
   0.64559E+01   0.26188E-04
   0.64609E+01   0.26243E-04
   0.64659E+01   0.26297E-04
   0.64709E+01   0.26352E-04
   0.64759E+01   0.26406E-04
   0.64809E+01   0.26461E-04
   0.64859E+01   0.26516E-04
   0.64909E+01   0.26571E-04
   0.64959E+01   0.26626E-04
   0.65009E+01   0.26681E-04
   0.65059E+01   0.26736E-04
   0.65109E+01   0.26792E-04
   0.65159E+01   0.26847E-04
   0.65209E+01   0.26903E-04
   0.65259E+01   0.26958E-04
   0.65309E+01   0.27014E-04
   0.65359E+01   0.27070E-04
   0.65409E+01   0.27125E-04
   0.65459E+01   0.27181E-04
   0.65509E+01   0.27237E-04
   0.65559E+01   0.27293E-04
   0.65609E+01   0.27348E-04
   0.65659E+01   0.27404E-04
   0.65709E+01   0.27460E-04
   0.65759E+01   0.27516E-04
   0.65809E+01   0.27572E-04
   0.65859E+01   0.27628E-04
   0.65909E+01   0.27684E-04
   0.65959E+01   0.27740E-04
   0.66009E+01   0.27796E-04
   0.66059E+01   0.27853E-04
   0.66109E+01   0.27909E-04
   0.66159E+01   0.27966E-04
   0.66209E+01   0.28022E-04
   0.66259E+01   0.28079E-04
   0.66309E+01   0.28136E-04
   0.66359E+01   0.28193E-04
   0.66409E+01   0.28250E-04
   0.66459E+01   0.28307E-04
   0.66509E+01   0.28364E-04
   0.66559E+01   0.28421E-04
   0.66609E+01   0.28478E-04
   0.66659E+01   0.28536E-04
   0.66709E+01   0.28593E-04
   0.66759E+01   0.28650E-04
   0.66809E+01   0.28707E-04
   0.66859E+01   0.28764E-04
   0.66909E+01   0.28821E-04
   0.66959E+01   0.28879E-04
   0.67009E+01   0.28936E-04
   0.67059E+01   0.28994E-04
   0.67109E+01   0.29051E-04
   0.67159E+01   0.29109E-04
   0.67209E+01   0.29167E-04
   0.67259E+01   0.29225E-04
   0.67309E+01   0.29282E-04
   0.67359E+01   0.29341E-04
   0.67409E+01   0.29399E-04
   0.67459E+01   0.29457E-04
   0.67509E+01   0.29515E-04
   0.67559E+01   0.29574E-04
   0.67609E+01   0.29632E-04
   0.67659E+01   0.29691E-04
   0.67709E+01   0.29749E-04
   0.67759E+01   0.29808E-04
   0.67809E+01   0.29866E-04
   0.67859E+01   0.29925E-04
   0.67909E+01   0.29983E-04
   0.67959E+01   0.30042E-04
   0.68009E+01   0.30100E-04
   0.68059E+01   0.30159E-04
   0.68109E+01   0.30218E-04
   0.68159E+01   0.30277E-04
   0.68209E+01   0.30336E-04
   0.68259E+01   0.30395E-04
   0.68309E+01   0.30454E-04
   0.68359E+01   0.30513E-04
   0.68409E+01   0.30572E-04
   0.68459E+01   0.30632E-04
   0.68509E+01   0.30691E-04
   0.68559E+01   0.30751E-04
   0.68609E+01   0.30810E-04
   0.68659E+01   0.30870E-04
   0.68709E+01   0.30930E-04
   0.68759E+01   0.30990E-04
   0.68809E+01   0.31050E-04
   0.68859E+01   0.31110E-04
   0.68909E+01   0.31170E-04
   0.68959E+01   0.31229E-04
   0.69009E+01   0.31289E-04
   0.69059E+01   0.31349E-04
   0.69109E+01   0.31409E-04
   0.69159E+01   0.31469E-04
   0.69209E+01   0.31529E-04
   0.69259E+01   0.31589E-04
   0.69309E+01   0.31649E-04
   0.69359E+01   0.31710E-04
   0.69409E+01   0.31770E-04
   0.69459E+01   0.31831E-04
   0.69509E+01   0.31891E-04
   0.69559E+01   0.31952E-04
   0.69609E+01   0.32013E-04
   0.69659E+01   0.32074E-04
   0.69709E+01   0.32135E-04
   0.69759E+01   0.32196E-04
   0.69809E+01   0.32257E-04
   0.69859E+01   0.32318E-04
   0.69909E+01   0.32380E-04
   0.69959E+01   0.32441E-04
   0.70009E+01   0.32502E-04
   0.70059E+01   0.32563E-04
   0.70109E+01   0.32624E-04
   0.70159E+01   0.32685E-04
   0.70209E+01   0.32746E-04
   0.70259E+01   0.32808E-04
   0.70309E+01   0.32869E-04
   0.70359E+01   0.32931E-04
   0.70409E+01   0.32992E-04
   0.70459E+01   0.33054E-04
   0.70509E+01   0.33116E-04
   0.70559E+01   0.33178E-04
   0.70609E+01   0.33240E-04
   0.70659E+01   0.33302E-04
   0.70709E+01   0.33364E-04
   0.70759E+01   0.33426E-04
   0.70809E+01   0.33488E-04
   0.70859E+01   0.33551E-04
   0.70909E+01   0.33613E-04
   0.70959E+01   0.33676E-04
   0.71009E+01   0.33739E-04
   0.71059E+01   0.33801E-04
   0.71109E+01   0.33863E-04
   0.71159E+01   0.33925E-04
   0.71209E+01   0.33988E-04
   0.71259E+01   0.34050E-04
   0.71309E+01   0.34113E-04
   0.71359E+01   0.34176E-04
   0.71409E+01   0.34238E-04
   0.71459E+01   0.34301E-04
   0.71509E+01   0.34364E-04
   0.71559E+01   0.34427E-04
   0.71609E+01   0.34490E-04
   0.71659E+01   0.34554E-04
   0.71709E+01   0.34617E-04
   0.71759E+01   0.34680E-04
   0.71809E+01   0.34744E-04
   0.71859E+01   0.34807E-04
   0.71909E+01   0.34871E-04
   0.71959E+01   0.34935E-04
   0.72009E+01   0.34999E-04
   0.72059E+01   0.35062E-04
   0.72109E+01   0.35126E-04
   0.72159E+01   0.35189E-04
   0.72209E+01   0.35253E-04
   0.72259E+01   0.35317E-04
   0.72309E+01   0.35380E-04
   0.72359E+01   0.35444E-04
   0.72409E+01   0.35508E-04
   0.72459E+01   0.35572E-04
   0.72509E+01   0.35636E-04
   0.72559E+01   0.35700E-04
   0.72609E+01   0.35765E-04
   0.72659E+01   0.35829E-04
   0.72709E+01   0.35893E-04
   0.72759E+01   0.35958E-04
   0.72809E+01   0.36023E-04
   0.72859E+01   0.36087E-04
   0.72909E+01   0.36152E-04
   0.72959E+01   0.36217E-04
   0.73009E+01   0.36282E-04
   0.73059E+01   0.36347E-04
   0.73109E+01   0.36412E-04
   0.73159E+01   0.36477E-04
   0.73209E+01   0.36542E-04
   0.73259E+01   0.36607E-04
   0.73309E+01   0.36671E-04
   0.73359E+01   0.36736E-04
   0.73409E+01   0.36801E-04
   0.73459E+01   0.36867E-04
   0.73509E+01   0.36932E-04
   0.73559E+01   0.36997E-04
   0.73609E+01   0.37063E-04
   0.73659E+01   0.37128E-04
   0.73709E+01   0.37194E-04
   0.73759E+01   0.37259E-04
   0.73809E+01   0.37325E-04
   0.73859E+01   0.37391E-04
   0.73909E+01   0.37457E-04
   0.73959E+01   0.37523E-04
   0.74009E+01   0.37589E-04
   0.74059E+01   0.37655E-04
   0.74109E+01   0.37722E-04
   0.74159E+01   0.37788E-04
   0.74209E+01   0.37853E-04
   0.74259E+01   0.37919E-04
   0.74309E+01   0.37985E-04
   0.74359E+01   0.38051E-04
   0.74409E+01   0.38118E-04
   0.74459E+01   0.38184E-04
   0.74509E+01   0.38250E-04
   0.74559E+01   0.38317E-04
   0.74609E+01   0.38383E-04
   0.74659E+01   0.38450E-04
   0.74709E+01   0.38517E-04
   0.74759E+01   0.38584E-04
   0.74809E+01   0.38651E-04
   0.74859E+01   0.38718E-04
   0.74909E+01   0.38785E-04
   0.74959E+01   0.38852E-04
   0.75009E+01   0.38919E-04
   0.75058E+01   0.38987E-04
   0.75108E+01   0.39054E-04
   0.75158E+01   0.39121E-04
   0.75208E+01   0.39188E-04
   0.75258E+01   0.39255E-04
   0.75308E+01   0.39323E-04
   0.75358E+01   0.39390E-04
   0.75408E+01   0.39457E-04
   0.75458E+01   0.39525E-04
   0.75508E+01   0.39592E-04
   0.75558E+01   0.39660E-04
   0.75608E+01   0.39728E-04
   0.75658E+01   0.39795E-04
   0.75708E+01   0.39863E-04
   0.75758E+01   0.39931E-04
   0.75808E+01   0.39999E-04
   0.75858E+01   0.40067E-04
   0.75908E+01   0.40136E-04
   0.75958E+01   0.40204E-04
   0.76008E+01   0.40272E-04
   0.76058E+01   0.40341E-04
   0.76108E+01   0.40409E-04
   0.76158E+01   0.40478E-04
   0.76208E+01   0.40546E-04
   0.76258E+01   0.40614E-04
   0.76308E+01   0.40682E-04
   0.76358E+01   0.40751E-04
   0.76408E+01   0.40819E-04
   0.76458E+01   0.40888E-04
   0.76508E+01   0.40956E-04
   0.76558E+01   0.41025E-04
   0.76608E+01   0.41094E-04
   0.76658E+01   0.41163E-04
   0.76708E+01   0.41232E-04
   0.76758E+01   0.41301E-04
   0.76808E+01   0.41370E-04
   0.76858E+01   0.41439E-04
   0.76908E+01   0.41509E-04
   0.76958E+01   0.41578E-04
   0.77008E+01   0.41648E-04
   0.77058E+01   0.41717E-04
   0.77108E+01   0.41787E-04
   0.77158E+01   0.41856E-04
   0.77208E+01   0.41926E-04
   0.77258E+01   0.41995E-04
   0.77308E+01   0.42064E-04
   0.77358E+01   0.42134E-04
   0.77408E+01   0.42203E-04
   0.77458E+01   0.42273E-04
   0.77508E+01   0.42343E-04
   0.77558E+01   0.42413E-04
   0.77608E+01   0.42483E-04
   0.77658E+01   0.42553E-04
   0.77708E+01   0.42623E-04
   0.77758E+01   0.42693E-04
   0.77808E+01   0.42763E-04
   0.77858E+01   0.42834E-04
   0.77908E+01   0.42904E-04
   0.77958E+01   0.42975E-04
   0.78008E+01   0.43046E-04
   0.78058E+01   0.43116E-04
   0.78108E+01   0.43187E-04
   0.78158E+01   0.43257E-04
   0.78208E+01   0.43327E-04
   0.78258E+01   0.43398E-04
   0.78308E+01   0.43468E-04
   0.78358E+01   0.43539E-04
   0.78408E+01   0.43610E-04
   0.78458E+01   0.43681E-04
   0.78508E+01   0.43752E-04
   0.78558E+01   0.43823E-04
   0.78608E+01   0.43894E-04
   0.78658E+01   0.43965E-04
   0.78708E+01   0.44036E-04
   0.78758E+01   0.44107E-04
   0.78808E+01   0.44179E-04
   0.78858E+01   0.44250E-04
   0.78908E+01   0.44322E-04
   0.78958E+01   0.44394E-04
   0.79008E+01   0.44466E-04
   0.79058E+01   0.44537E-04
   0.79108E+01   0.44608E-04
   0.79158E+01   0.44680E-04
   0.79208E+01   0.44751E-04
   0.79258E+01   0.44823E-04
   0.79308E+01   0.44894E-04
   0.79358E+01   0.44966E-04
   0.79408E+01   0.45038E-04
   0.79458E+01   0.45110E-04
   0.79508E+01   0.45182E-04
   0.79558E+01   0.45254E-04
   0.79608E+01   0.45326E-04
   0.79658E+01   0.45399E-04
   0.79708E+01   0.45471E-04
   0.79758E+01   0.45543E-04
   0.79808E+01   0.45616E-04
   0.79858E+01   0.45689E-04
   0.79908E+01   0.45761E-04
   0.79958E+01   0.45834E-04
   0.80008E+01   0.45906E-04
   0.80058E+01   0.45979E-04
   0.80108E+01   0.46051E-04
   0.80158E+01   0.46124E-04
   0.80208E+01   0.46196E-04
   0.80258E+01   0.46269E-04
   0.80308E+01   0.46342E-04
   0.80358E+01   0.46415E-04
   0.80408E+01   0.46488E-04
   0.80458E+01   0.46561E-04
   0.80508E+01   0.46634E-04
   0.80558E+01   0.46707E-04
   0.80608E+01   0.46780E-04
   0.80658E+01   0.46854E-04
   0.80708E+01   0.46927E-04
   0.80758E+01   0.47001E-04
   0.80808E+01   0.47074E-04
   0.80858E+01   0.47148E-04
   0.80908E+01   0.47222E-04
   0.80958E+01   0.47295E-04
   0.81008E+01   0.47369E-04
   0.81058E+01   0.47442E-04
   0.81108E+01   0.47516E-04
   0.81158E+01   0.47589E-04
   0.81208E+01   0.47663E-04
   0.81258E+01   0.47737E-04
   0.81308E+01   0.47811E-04
   0.81358E+01   0.47884E-04
   0.81408E+01   0.47959E-04
   0.81458E+01   0.48033E-04
   0.81508E+01   0.48107E-04
   0.81558E+01   0.48181E-04
   0.81608E+01   0.48256E-04
   0.81658E+01   0.48330E-04
   0.81708E+01   0.48405E-04
   0.81758E+01   0.48480E-04
   0.81808E+01   0.48554E-04
   0.81858E+01   0.48628E-04
   0.81908E+01   0.48703E-04
   0.81958E+01   0.48777E-04
   0.82008E+01   0.48851E-04
   0.82058E+01   0.48926E-04
   0.82108E+01   0.49001E-04
   0.82158E+01   0.49075E-04
   0.82208E+01   0.49150E-04
   0.82258E+01   0.49225E-04
   0.82308E+01   0.49300E-04
   0.82358E+01   0.49375E-04
   0.82408E+01   0.49450E-04
   0.82458E+01   0.49525E-04
   0.82508E+01   0.49601E-04
   0.82558E+01   0.49676E-04
   0.82608E+01   0.49752E-04
   0.82658E+01   0.49827E-04
   0.82708E+01   0.49903E-04
   0.82758E+01   0.49978E-04
   0.82808E+01   0.50053E-04
   0.82858E+01   0.50129E-04
   0.82908E+01   0.50204E-04
   0.82958E+01   0.50279E-04
   0.83008E+01   0.50355E-04
   0.83058E+01   0.50430E-04
   0.83108E+01   0.50506E-04
   0.83158E+01   0.50582E-04
   0.83208E+01   0.50658E-04
   0.83258E+01   0.50734E-04
   0.83308E+01   0.50810E-04
   0.83358E+01   0.50886E-04
   0.83408E+01   0.50962E-04
   0.83458E+01   0.51039E-04
   0.83508E+01   0.51115E-04
   0.83558E+01   0.51192E-04
   0.83608E+01   0.51268E-04
   0.83658E+01   0.51344E-04
   0.83708E+01   0.51420E-04
   0.83758E+01   0.51496E-04
   0.83808E+01   0.51573E-04
   0.83858E+01   0.51649E-04
   0.83908E+01   0.51725E-04
   0.83958E+01   0.51802E-04
   0.84008E+01   0.51879E-04
   0.84058E+01   0.51955E-04
   0.84108E+01   0.52032E-04
   0.84158E+01   0.52109E-04
   0.84208E+01   0.52186E-04
   0.84258E+01   0.52263E-04
   0.84308E+01   0.52340E-04
   0.84358E+01   0.52418E-04
   0.84408E+01   0.52495E-04
   0.84458E+01   0.52572E-04
   0.84508E+01   0.52649E-04
   0.84558E+01   0.52726E-04
   0.84608E+01   0.52803E-04
   0.84658E+01   0.52880E-04
   0.84708E+01   0.52958E-04
   0.84758E+01   0.53035E-04
   0.84808E+01   0.53112E-04
   0.84858E+01   0.53190E-04
   0.84908E+01   0.53267E-04
   0.84958E+01   0.53345E-04
   0.85008E+01   0.53422E-04
   0.85058E+01   0.53500E-04
   0.85108E+01   0.53578E-04
   0.85158E+01   0.53656E-04
   0.85208E+01   0.53734E-04
   0.85258E+01   0.53812E-04
   0.85308E+01   0.53890E-04
   0.85358E+01   0.53969E-04
   0.85408E+01   0.54046E-04
   0.85458E+01   0.54124E-04
   0.85508E+01   0.54202E-04
   0.85558E+01   0.54280E-04
   0.85608E+01   0.54358E-04
   0.85658E+01   0.54436E-04
   0.85708E+01   0.54514E-04
   0.85758E+01   0.54593E-04
   0.85808E+01   0.54671E-04
   0.85858E+01   0.54750E-04
   0.85908E+01   0.54828E-04
   0.85958E+01   0.54907E-04
   0.86008E+01   0.54986E-04
   0.86058E+01   0.55064E-04
   0.86108E+01   0.55143E-04
   0.86158E+01   0.55222E-04
   0.86208E+01   0.55302E-04
   0.86258E+01   0.55380E-04
   0.86308E+01   0.55459E-04
   0.86358E+01   0.55537E-04
   0.86408E+01   0.55616E-04
   0.86458E+01   0.55695E-04
   0.86508E+01   0.55774E-04
   0.86558E+01   0.55853E-04
   0.86608E+01   0.55932E-04
   0.86658E+01   0.56011E-04
   0.86708E+01   0.56091E-04
   0.86758E+01   0.56170E-04
   0.86808E+01   0.56249E-04
   0.86858E+01   0.56329E-04
   0.86908E+01   0.56409E-04
   0.86958E+01   0.56488E-04
   0.87008E+01   0.56568E-04
   0.87058E+01   0.56648E-04
   0.87108E+01   0.56727E-04
   0.87158E+01   0.56807E-04
   0.87208E+01   0.56886E-04
   0.87258E+01   0.56966E-04
   0.87308E+01   0.57045E-04
   0.87358E+01   0.57125E-04
   0.87408E+01   0.57205E-04
   0.87458E+01   0.57285E-04
   0.87508E+01   0.57365E-04
   0.87558E+01   0.57445E-04
   0.87608E+01   0.57525E-04
   0.87658E+01   0.57605E-04
   0.87708E+01   0.57686E-04
   0.87758E+01   0.57766E-04
   0.87808E+01   0.57847E-04
   0.87858E+01   0.57927E-04
   0.87908E+01   0.58008E-04
   0.87958E+01   0.58088E-04
   0.88008E+01   0.58168E-04
   0.88058E+01   0.58248E-04
   0.88108E+01   0.58329E-04
   0.88158E+01   0.58409E-04
   0.88208E+01   0.58490E-04
   0.88258E+01   0.58570E-04
   0.88308E+01   0.58651E-04
   0.88358E+01   0.58732E-04
   0.88408E+01   0.58812E-04
   0.88458E+01   0.58893E-04
   0.88508E+01   0.58974E-04
   0.88558E+01   0.59056E-04
   0.88608E+01   0.59137E-04
   0.88658E+01   0.59218E-04
   0.88708E+01   0.59300E-04
   0.88758E+01   0.59381E-04
   0.88808E+01   0.59462E-04
   0.88858E+01   0.59543E-04
   0.88908E+01   0.59624E-04
   0.88958E+01   0.59705E-04
   0.89008E+01   0.59786E-04
   0.89058E+01   0.59867E-04
   0.89108E+01   0.59948E-04
   0.89158E+01   0.60030E-04
   0.89208E+01   0.60111E-04
   0.89258E+01   0.60193E-04
   0.89308E+01   0.60275E-04
   0.89358E+01   0.60357E-04
   0.89408E+01   0.60438E-04
   0.89458E+01   0.60520E-04
   0.89508E+01   0.60602E-04
   0.89558E+01   0.60685E-04
   0.89608E+01   0.60767E-04
   0.89658E+01   0.60848E-04
   0.89708E+01   0.60930E-04
   0.89758E+01   0.61012E-04
   0.89808E+01   0.61094E-04
   0.89858E+01   0.61175E-04
   0.89908E+01   0.61257E-04
   0.89958E+01   0.61340E-04
   0.90008E+01   0.61422E-04
   0.90058E+01   0.61504E-04
   0.90108E+01   0.61586E-04
   0.90158E+01   0.61669E-04
   0.90208E+01   0.61752E-04
   0.90258E+01   0.61834E-04
   0.90308E+01   0.61917E-04
   0.90358E+01   0.62000E-04
   0.90408E+01   0.62083E-04
   0.90458E+01   0.62165E-04
   0.90508E+01   0.62247E-04
   0.90558E+01   0.62330E-04
   0.90608E+01   0.62412E-04
   0.90658E+01   0.62495E-04
   0.90708E+01   0.62577E-04
   0.90758E+01   0.62660E-04
   0.90808E+01   0.62743E-04
   0.90858E+01   0.62826E-04
   0.90908E+01   0.62909E-04
   0.90958E+01   0.62992E-04
   0.91008E+01   0.63075E-04
   0.91058E+01   0.63159E-04
   0.91108E+01   0.63242E-04
   0.91158E+01   0.63326E-04
   0.91208E+01   0.63409E-04
   0.91258E+01   0.63492E-04
   0.91308E+01   0.63575E-04
   0.91358E+01   0.63658E-04
   0.91408E+01   0.63741E-04
   0.91458E+01   0.63825E-04
   0.91508E+01   0.63908E-04
   0.91558E+01   0.63991E-04
   0.91608E+01   0.64075E-04
   0.91658E+01   0.64158E-04
   0.91708E+01   0.64242E-04
   0.91758E+01   0.64326E-04
   0.91808E+01   0.64410E-04
   0.91858E+01   0.64494E-04
   0.91908E+01   0.64578E-04
   0.91958E+01   0.64662E-04
   0.92008E+01   0.64746E-04
   0.92058E+01   0.64830E-04
   0.92108E+01   0.64914E-04
   0.92158E+01   0.64997E-04
   0.92208E+01   0.65081E-04
   0.92258E+01   0.65165E-04
   0.92308E+01   0.65249E-04
   0.92358E+01   0.65333E-04
   0.92408E+01   0.65417E-04
   0.92458E+01   0.65501E-04
   0.92508E+01   0.65586E-04
   0.92558E+01   0.65670E-04
   0.92608E+01   0.65755E-04
   0.92658E+01   0.65839E-04
   0.92708E+01   0.65924E-04
   0.92758E+01   0.66009E-04
   0.92808E+01   0.66094E-04
   0.92858E+01   0.66178E-04
   0.92908E+01   0.66262E-04
   0.92958E+01   0.66347E-04
   0.93008E+01   0.66431E-04
   0.93058E+01   0.66516E-04
   0.93108E+01   0.66600E-04
   0.93158E+01   0.66685E-04
   0.93208E+01   0.66770E-04
   0.93258E+01   0.66855E-04
   0.93308E+01   0.66940E-04
   0.93358E+01   0.67025E-04
   0.93408E+01   0.67110E-04
   0.93458E+01   0.67195E-04
   0.93508E+01   0.67281E-04
   0.93558E+01   0.67366E-04
   0.93608E+01   0.67451E-04
   0.93658E+01   0.67536E-04
   0.93708E+01   0.67621E-04
   0.93758E+01   0.67706E-04
   0.93808E+01   0.67791E-04
   0.93858E+01   0.67876E-04
   0.93908E+01   0.67962E-04
   0.93958E+01   0.68047E-04
   0.94008E+01   0.68132E-04
   0.94058E+01   0.68218E-04
   0.94108E+01   0.68303E-04
   0.94158E+01   0.68389E-04
   0.94208E+01   0.68475E-04
   0.94258E+01   0.68561E-04
   0.94308E+01   0.68647E-04
   0.94358E+01   0.68733E-04
   0.94408E+01   0.68818E-04
   0.94458E+01   0.68904E-04
   0.94508E+01   0.68989E-04
   0.94558E+01   0.69075E-04
   0.94608E+01   0.69161E-04
   0.94658E+01   0.69246E-04
   0.94708E+01   0.69332E-04
   0.94758E+01   0.69418E-04
   0.94808E+01   0.69504E-04
   0.94858E+01   0.69591E-04
   0.94908E+01   0.69677E-04
   0.94958E+01   0.69763E-04
   0.95008E+01   0.69850E-04
   0.95058E+01   0.69936E-04
   0.95108E+01   0.70023E-04
   0.95158E+01   0.70109E-04
   0.95208E+01   0.70195E-04
   0.95258E+01   0.70281E-04
   0.95308E+01   0.70367E-04
   0.95358E+01   0.70454E-04
   0.95408E+01   0.70540E-04
   0.95458E+01   0.70626E-04
   0.95508E+01   0.70713E-04
   0.95558E+01   0.70799E-04
   0.95608E+01   0.70886E-04
   0.95658E+01   0.70973E-04
   0.95708E+01   0.71060E-04
   0.95758E+01   0.71147E-04
   0.95808E+01   0.71234E-04
   0.95858E+01   0.71321E-04
   0.95908E+01   0.71408E-04
   0.95958E+01   0.71495E-04
   0.96008E+01   0.71581E-04
   0.96058E+01   0.71668E-04
   0.96108E+01   0.71755E-04
   0.96158E+01   0.71841E-04
   0.96208E+01   0.71928E-04
   0.96258E+01   0.72015E-04
   0.96308E+01   0.72102E-04
   0.96358E+01   0.72190E-04
   0.96408E+01   0.72277E-04
   0.96458E+01   0.72364E-04
   0.96508E+01   0.72452E-04
   0.96558E+01   0.72539E-04
   0.96608E+01   0.72627E-04
   0.96658E+01   0.72715E-04
   0.96708E+01   0.72802E-04
   0.96758E+01   0.72889E-04
   0.96808E+01   0.72976E-04
   0.96858E+01   0.73063E-04
   0.96908E+01   0.73151E-04
   0.96958E+01   0.73238E-04
   0.97008E+01   0.73326E-04
   0.97058E+01   0.73413E-04
   0.97108E+01   0.73501E-04
   0.97158E+01   0.73589E-04
   0.97208E+01   0.73677E-04
   0.97258E+01   0.73765E-04
   0.97308E+01   0.73853E-04
   0.97358E+01   0.73941E-04
   0.97408E+01   0.74029E-04
   0.97458E+01   0.74117E-04
   0.97508E+01   0.74204E-04
   0.97558E+01   0.74292E-04
   0.97608E+01   0.74380E-04
   0.97658E+01   0.74468E-04
   0.97708E+01   0.74556E-04
   0.97758E+01   0.74644E-04
   0.97808E+01   0.74732E-04
   0.97858E+01   0.74820E-04
   0.97908E+01   0.74908E-04
   0.97958E+01   0.74997E-04
   0.98008E+01   0.75085E-04
   0.98058E+01   0.75174E-04
   0.98108E+01   0.75262E-04
   0.98158E+01   0.75351E-04
   0.98208E+01   0.75439E-04
   0.98258E+01   0.75527E-04
   0.98308E+01   0.75615E-04
   0.98358E+01   0.75704E-04
   0.98408E+01   0.75792E-04
   0.98458E+01   0.75881E-04
   0.98508E+01   0.75969E-04
   0.98558E+01   0.76058E-04
   0.98608E+01   0.76146E-04
   0.98658E+01   0.76235E-04
   0.98708E+01   0.76324E-04
   0.98758E+01   0.76413E-04
   0.98808E+01   0.76502E-04
   0.98858E+01   0.76591E-04
   0.98908E+01   0.76680E-04
   0.98958E+01   0.76769E-04
   0.99008E+01   0.76858E-04
   0.99058E+01   0.76946E-04
   0.99108E+01   0.77035E-04
   0.99158E+01   0.77124E-04
   0.99208E+01   0.77213E-04
   0.99258E+01   0.77302E-04
   0.99308E+01   0.77391E-04
   0.99358E+01   0.77480E-04
   0.99408E+01   0.77569E-04
   0.99458E+01   0.77659E-04
   0.99508E+01   0.77748E-04
   0.99558E+01   0.77838E-04
   0.99608E+01   0.77927E-04
   0.99658E+01   0.78017E-04
   0.99708E+01   0.78106E-04
   0.99758E+01   0.78195E-04
   0.99808E+01   0.78284E-04
   0.99858E+01   0.78373E-04
   0.99908E+01   0.78463E-04
   0.99958E+01   0.78552E-04
   0.10001E+02   0.78642E-04
   0.10006E+02   0.78731E-04
   0.10011E+02   0.78821E-04
   0.10016E+02   0.78911E-04
   0.10021E+02   0.79001E-04
   0.10026E+02   0.79090E-04
   0.10031E+02   0.79180E-04
   0.10036E+02   0.79271E-04
   0.10041E+02   0.79360E-04
   0.10046E+02   0.79450E-04
   0.10051E+02   0.79539E-04
   0.10056E+02   0.79629E-04
   0.10061E+02   0.79718E-04
   0.10066E+02   0.79808E-04
   0.10071E+02   0.79898E-04
   0.10076E+02   0.79988E-04
   0.10081E+02   0.80078E-04
   0.10086E+02   0.80168E-04
   0.10091E+02   0.80258E-04
   0.10096E+02   0.80349E-04
   0.10101E+02   0.80439E-04
   0.10106E+02   0.80530E-04
   0.10111E+02   0.80620E-04
   0.10116E+02   0.80710E-04
   0.10121E+02   0.80800E-04
   0.10126E+02   0.80890E-04
   0.10131E+02   0.80980E-04
   0.10136E+02   0.81070E-04
   0.10141E+02   0.81160E-04
   0.10146E+02   0.81251E-04
   0.10151E+02   0.81341E-04
   0.10156E+02   0.81432E-04
   0.10161E+02   0.81522E-04
   0.10166E+02   0.81613E-04
   0.10171E+02   0.81704E-04
   0.10176E+02   0.81795E-04
   0.10181E+02   0.81885E-04
   0.10186E+02   0.81976E-04
   0.10191E+02   0.82066E-04
   0.10196E+02   0.82156E-04
   0.10201E+02   0.82247E-04
   0.10206E+02   0.82337E-04
   0.10211E+02   0.82428E-04
   0.10216E+02   0.82519E-04
   0.10221E+02   0.82610E-04
   0.10226E+02   0.82700E-04
   0.10231E+02   0.82791E-04
   0.10236E+02   0.82882E-04
   0.10241E+02   0.82974E-04
   0.10246E+02   0.83065E-04
   0.10251E+02   0.83156E-04
   0.10256E+02   0.83247E-04
   0.10261E+02   0.83338E-04
   0.10266E+02   0.83428E-04
   0.10271E+02   0.83519E-04
   0.10276E+02   0.83610E-04
   0.10281E+02   0.83701E-04
   0.10286E+02   0.83792E-04
   0.10291E+02   0.83883E-04
   0.10296E+02   0.83974E-04
   0.10301E+02   0.84066E-04
   0.10306E+02   0.84157E-04
   0.10311E+02   0.84249E-04
   0.10316E+02   0.84340E-04
   0.10321E+02   0.84432E-04
   0.10326E+02   0.84523E-04
   0.10331E+02   0.84614E-04
   0.10336E+02   0.84705E-04
   0.10341E+02   0.84796E-04
   0.10346E+02   0.84888E-04
   0.10351E+02   0.84979E-04
   0.10356E+02   0.85070E-04
   0.10361E+02   0.85162E-04
   0.10366E+02   0.85254E-04
   0.10371E+02   0.85345E-04
   0.10376E+02   0.85437E-04
   0.10381E+02   0.85529E-04
   0.10386E+02   0.85621E-04
   0.10391E+02   0.85713E-04
   0.10396E+02   0.85804E-04
   0.10401E+02   0.85896E-04
   0.10406E+02   0.85987E-04
   0.10411E+02   0.86079E-04
   0.10416E+02   0.86170E-04
   0.10421E+02   0.86262E-04
   0.10426E+02   0.86354E-04
   0.10431E+02   0.86446E-04
   0.10436E+02   0.86538E-04
   0.10441E+02   0.86630E-04
   0.10446E+02   0.86722E-04
   0.10451E+02   0.86814E-04
   0.10456E+02   0.86906E-04
   0.10461E+02   0.86998E-04
   0.10466E+02   0.87090E-04
   0.10471E+02   0.87182E-04
   0.10476E+02   0.87274E-04
   0.10481E+02   0.87366E-04
   0.10486E+02   0.87458E-04
   0.10491E+02   0.87550E-04
   0.10496E+02   0.87642E-04
   0.10501E+02   0.87734E-04
   0.10506E+02   0.87826E-04
   0.10511E+02   0.87919E-04
   0.10516E+02   0.88011E-04
   0.10521E+02   0.88104E-04
   0.10526E+02   0.88196E-04
   0.10531E+02   0.88289E-04
   0.10536E+02   0.88381E-04
   0.10541E+02   0.88473E-04
   0.10546E+02   0.88565E-04
   0.10551E+02   0.88657E-04
   0.10556E+02   0.88749E-04
   0.10561E+02   0.88842E-04
   0.10566E+02   0.88934E-04
   0.10571E+02   0.89027E-04
   0.10576E+02   0.89119E-04
   0.10581E+02   0.89212E-04
   0.10586E+02   0.89305E-04
   0.10591E+02   0.89398E-04
   0.10596E+02   0.89491E-04
   0.10601E+02   0.89583E-04
   0.10606E+02   0.89675E-04
   0.10611E+02   0.89768E-04
   0.10616E+02   0.89860E-04
   0.10621E+02   0.89953E-04
   0.10626E+02   0.90045E-04
   0.10631E+02   0.90138E-04
   0.10636E+02   0.90231E-04
   0.10641E+02   0.90324E-04
   0.10646E+02   0.90417E-04
   0.10651E+02   0.90510E-04
   0.10656E+02   0.90603E-04
   0.10661E+02   0.90696E-04
   0.10666E+02   0.90789E-04
   0.10671E+02   0.90882E-04
   0.10676E+02   0.90974E-04
   0.10681E+02   0.91067E-04
   0.10686E+02   0.91160E-04
   0.10691E+02   0.91253E-04
   0.10696E+02   0.91345E-04
   0.10701E+02   0.91439E-04
   0.10706E+02   0.91532E-04
   0.10711E+02   0.91625E-04
   0.10716E+02   0.91718E-04
   0.10721E+02   0.91811E-04
   0.10726E+02   0.91905E-04
   0.10731E+02   0.91998E-04
   0.10736E+02   0.92091E-04
   0.10741E+02   0.92184E-04
   0.10746E+02   0.92277E-04
   0.10751E+02   0.92370E-04
   0.10756E+02   0.92463E-04
   0.10761E+02   0.92556E-04
   0.10766E+02   0.92650E-04
   0.10771E+02   0.92743E-04
   0.10776E+02   0.92836E-04
   0.10781E+02   0.92930E-04
   0.10786E+02   0.93023E-04
   0.10791E+02   0.93117E-04
   0.10796E+02   0.93211E-04
   0.10801E+02   0.93305E-04
   0.10806E+02   0.93398E-04
   0.10811E+02   0.93491E-04
   0.10816E+02   0.93584E-04
   0.10821E+02   0.93677E-04
   0.10826E+02   0.93771E-04
   0.10831E+02   0.93864E-04
   0.10836E+02   0.93958E-04
   0.10841E+02   0.94051E-04
   0.10846E+02   0.94145E-04
   0.10851E+02   0.94239E-04
   0.10856E+02   0.94333E-04
   0.10861E+02   0.94427E-04
   0.10866E+02   0.94521E-04
   0.10871E+02   0.94614E-04
   0.10876E+02   0.94707E-04
   0.10881E+02   0.94801E-04
   0.10886E+02   0.94894E-04
   0.10891E+02   0.94988E-04
   0.10896E+02   0.95081E-04
   0.10901E+02   0.95175E-04
   0.10906E+02   0.95269E-04
   0.10911E+02   0.95363E-04
   0.10916E+02   0.95457E-04
   0.10921E+02   0.95551E-04
   0.10926E+02   0.95645E-04
   0.10931E+02   0.95739E-04
   0.10936E+02   0.95833E-04
   0.10941E+02   0.95926E-04
   0.10946E+02   0.96020E-04
   0.10951E+02   0.96114E-04
   0.10956E+02   0.96208E-04
   0.10961E+02   0.96302E-04
   0.10966E+02   0.96395E-04
   0.10971E+02   0.96490E-04
   0.10976E+02   0.96584E-04
   0.10981E+02   0.96678E-04
   0.10986E+02   0.96772E-04
   0.10991E+02   0.96867E-04
   0.10996E+02   0.96961E-04
   0.11001E+02   0.97055E-04
   0.11006E+02   0.97148E-04
   0.11011E+02   0.97242E-04
   0.11016E+02   0.97336E-04
   0.11021E+02   0.97430E-04
   0.11026E+02   0.97524E-04
   0.11031E+02   0.97618E-04
   0.11036E+02   0.97713E-04
   0.11041E+02   0.97807E-04
   0.11046E+02   0.97902E-04
   0.11051E+02   0.97996E-04
   0.11056E+02   0.98091E-04
   0.11061E+02   0.98185E-04
   0.11066E+02   0.98279E-04
   0.11071E+02   0.98373E-04
   0.11076E+02   0.98467E-04
   0.11081E+02   0.98561E-04
   0.11086E+02   0.98655E-04
   0.11091E+02   0.98750E-04
   0.11096E+02   0.98844E-04
   0.11101E+02   0.98939E-04
   0.11106E+02   0.99033E-04
   0.11111E+02   0.99128E-04
   0.11116E+02   0.99222E-04
   0.11121E+02   0.99317E-04
   0.11126E+02   0.99412E-04
   0.11131E+02   0.99506E-04
   0.11136E+02   0.99600E-04
   0.11141E+02   0.99694E-04
   0.11146E+02   0.99789E-04
   0.11151E+02   0.99883E-04
   0.11156E+02   0.99978E-04
   0.11161E+02   0.10007E-03
   0.11166E+02   0.10017E-03
   0.11171E+02   0.10026E-03
   0.11176E+02   0.10036E-03
   0.11181E+02   0.10045E-03
   0.11186E+02   0.10055E-03
   0.11191E+02   0.10064E-03
   0.11196E+02   0.10073E-03
   0.11201E+02   0.10083E-03
   0.11206E+02   0.10092E-03
   0.11211E+02   0.10102E-03
   0.11216E+02   0.10111E-03
   0.11221E+02   0.10121E-03
   0.11226E+02   0.10130E-03
   0.11231E+02   0.10140E-03
   0.11236E+02   0.10149E-03
   0.11241E+02   0.10159E-03
   0.11246E+02   0.10168E-03
   0.11251E+02   0.10178E-03
   0.11256E+02   0.10187E-03
   0.11261E+02   0.10197E-03
   0.11266E+02   0.10206E-03
   0.11271E+02   0.10216E-03
   0.11276E+02   0.10225E-03
   0.11281E+02   0.10234E-03
   0.11286E+02   0.10244E-03
   0.11291E+02   0.10253E-03
   0.11296E+02   0.10263E-03
   0.11301E+02   0.10272E-03
   0.11306E+02   0.10282E-03
   0.11311E+02   0.10291E-03
   0.11316E+02   0.10301E-03
   0.11321E+02   0.10310E-03
   0.11326E+02   0.10320E-03
   0.11331E+02   0.10329E-03
   0.11336E+02   0.10339E-03
   0.11341E+02   0.10348E-03
   0.11346E+02   0.10358E-03
   0.11351E+02   0.10367E-03
   0.11356E+02   0.10377E-03
   0.11361E+02   0.10386E-03
   0.11366E+02   0.10396E-03
   0.11371E+02   0.10405E-03
   0.11376E+02   0.10415E-03
   0.11381E+02   0.10424E-03
   0.11386E+02   0.10434E-03
   0.11391E+02   0.10443E-03
   0.11396E+02   0.10453E-03
   0.11401E+02   0.10462E-03
   0.11406E+02   0.10472E-03
   0.11411E+02   0.10481E-03
   0.11416E+02   0.10491E-03
   0.11421E+02   0.10500E-03
   0.11426E+02   0.10510E-03
   0.11431E+02   0.10520E-03
   0.11436E+02   0.10529E-03
   0.11441E+02   0.10539E-03
   0.11446E+02   0.10548E-03
   0.11451E+02   0.10558E-03
   0.11456E+02   0.10567E-03
   0.11461E+02   0.10577E-03
   0.11466E+02   0.10586E-03
   0.11471E+02   0.10596E-03
   0.11476E+02   0.10605E-03
   0.11481E+02   0.10615E-03
   0.11486E+02   0.10624E-03
   0.11491E+02   0.10634E-03
   0.11496E+02   0.10643E-03
   0.11501E+02   0.10653E-03
   0.11506E+02   0.10662E-03
   0.11511E+02   0.10672E-03
   0.11516E+02   0.10681E-03
   0.11521E+02   0.10691E-03
   0.11526E+02   0.10700E-03
   0.11531E+02   0.10710E-03
   0.11536E+02   0.10719E-03
   0.11541E+02   0.10729E-03
   0.11546E+02   0.10739E-03
   0.11551E+02   0.10748E-03
   0.11556E+02   0.10758E-03
   0.11561E+02   0.10767E-03
   0.11566E+02   0.10777E-03
   0.11571E+02   0.10786E-03
   0.11576E+02   0.10796E-03
   0.11581E+02   0.10805E-03
   0.11586E+02   0.10815E-03
   0.11591E+02   0.10824E-03
   0.11596E+02   0.10834E-03
   0.11601E+02   0.10843E-03
   0.11606E+02   0.10853E-03
   0.11611E+02   0.10863E-03
   0.11616E+02   0.10872E-03
   0.11621E+02   0.10882E-03
   0.11626E+02   0.10891E-03
   0.11631E+02   0.10901E-03
   0.11636E+02   0.10910E-03
   0.11641E+02   0.10920E-03
   0.11646E+02   0.10929E-03
   0.11651E+02   0.10939E-03
   0.11656E+02   0.10948E-03
   0.11661E+02   0.10958E-03
   0.11666E+02   0.10967E-03
   0.11671E+02   0.10977E-03
   0.11676E+02   0.10987E-03
   0.11681E+02   0.10996E-03
   0.11686E+02   0.11006E-03
   0.11691E+02   0.11015E-03
   0.11696E+02   0.11025E-03
   0.11701E+02   0.11034E-03
   0.11706E+02   0.11044E-03
   0.11711E+02   0.11053E-03
   0.11716E+02   0.11063E-03
   0.11721E+02   0.11072E-03
   0.11726E+02   0.11082E-03
   0.11731E+02   0.11092E-03
   0.11736E+02   0.11101E-03
   0.11741E+02   0.11111E-03
   0.11746E+02   0.11120E-03
   0.11751E+02   0.11130E-03
   0.11756E+02   0.11139E-03
   0.11761E+02   0.11149E-03
   0.11766E+02   0.11158E-03
   0.11771E+02   0.11168E-03
   0.11776E+02   0.11178E-03
   0.11781E+02   0.11187E-03
   0.11786E+02   0.11197E-03
   0.11791E+02   0.11206E-03
   0.11796E+02   0.11216E-03
   0.11801E+02   0.11225E-03
   0.11806E+02   0.11235E-03
   0.11811E+02   0.11244E-03
   0.11816E+02   0.11254E-03
   0.11821E+02   0.11264E-03
   0.11826E+02   0.11273E-03
   0.11831E+02   0.11283E-03
   0.11836E+02   0.11292E-03
   0.11841E+02   0.11302E-03
   0.11846E+02   0.11311E-03
   0.11851E+02   0.11321E-03
   0.11856E+02   0.11331E-03
   0.11861E+02   0.11340E-03
   0.11866E+02   0.11350E-03
   0.11871E+02   0.11359E-03
   0.11876E+02   0.11369E-03
   0.11881E+02   0.11378E-03
   0.11886E+02   0.11388E-03
   0.11891E+02   0.11397E-03
   0.11896E+02   0.11407E-03
   0.11901E+02   0.11417E-03
   0.11906E+02   0.11426E-03
   0.11911E+02   0.11436E-03
   0.11916E+02   0.11445E-03
   0.11921E+02   0.11455E-03
   0.11926E+02   0.11464E-03
   0.11931E+02   0.11474E-03
   0.11936E+02   0.11483E-03
   0.11941E+02   0.11493E-03
   0.11946E+02   0.11503E-03
   0.11951E+02   0.11512E-03
   0.11956E+02   0.11522E-03
   0.11961E+02   0.11531E-03
   0.11966E+02   0.11541E-03
   0.11971E+02   0.11550E-03
   0.11976E+02   0.11560E-03
   0.11981E+02   0.11570E-03
   0.11986E+02   0.11579E-03
   0.11991E+02   0.11589E-03
   0.11996E+02   0.11598E-03
   0.12001E+02   0.11608E-03
   0.12006E+02   0.11617E-03
   0.12011E+02   0.11627E-03
   0.12016E+02   0.11636E-03
   0.12021E+02   0.11646E-03
   0.12026E+02   0.11656E-03
   0.12031E+02   0.11665E-03
   0.12036E+02   0.11675E-03
   0.12041E+02   0.11684E-03
   0.12046E+02   0.11694E-03
   0.12051E+02   0.11703E-03
   0.12056E+02   0.11713E-03
   0.12061E+02   0.11722E-03
   0.12066E+02   0.11732E-03
   0.12071E+02   0.11742E-03
   0.12076E+02   0.11751E-03
   0.12081E+02   0.11761E-03
   0.12086E+02   0.11770E-03
   0.12091E+02   0.11780E-03
   0.12096E+02   0.11790E-03
   0.12101E+02   0.11799E-03
   0.12106E+02   0.11809E-03
   0.12111E+02   0.11818E-03
   0.12116E+02   0.11828E-03
   0.12121E+02   0.11837E-03
   0.12126E+02   0.11847E-03
   0.12131E+02   0.11856E-03
   0.12136E+02   0.11866E-03
   0.12141E+02   0.11876E-03
   0.12146E+02   0.11885E-03
   0.12151E+02   0.11895E-03
   0.12156E+02   0.11904E-03
   0.12161E+02   0.11914E-03
   0.12166E+02   0.11923E-03
   0.12171E+02   0.11933E-03
   0.12176E+02   0.11942E-03
   0.12181E+02   0.11952E-03
   0.12186E+02   0.11962E-03
   0.12191E+02   0.11971E-03
   0.12196E+02   0.11981E-03
   0.12201E+02   0.11990E-03
   0.12206E+02   0.12000E-03
   0.12211E+02   0.12009E-03
   0.12216E+02   0.12019E-03
   0.12221E+02   0.12028E-03
   0.12226E+02   0.12038E-03
   0.12231E+02   0.12048E-03
   0.12236E+02   0.12057E-03
   0.12241E+02   0.12067E-03
   0.12246E+02   0.12076E-03
   0.12251E+02   0.12086E-03
   0.12256E+02   0.12095E-03
   0.12261E+02   0.12105E-03
   0.12266E+02   0.12115E-03
   0.12271E+02   0.12124E-03
   0.12276E+02   0.12134E-03
   0.12281E+02   0.12143E-03
   0.12286E+02   0.12153E-03
   0.12291E+02   0.12162E-03
   0.12296E+02   0.12172E-03
   0.12301E+02   0.12181E-03
   0.12306E+02   0.12191E-03
   0.12311E+02   0.12200E-03
   0.12316E+02   0.12210E-03
   0.12321E+02   0.12220E-03
   0.12326E+02   0.12229E-03
   0.12331E+02   0.12239E-03
   0.12336E+02   0.12248E-03
   0.12341E+02   0.12258E-03
   0.12346E+02   0.12267E-03
   0.12351E+02   0.12277E-03
   0.12356E+02   0.12286E-03
   0.12361E+02   0.12296E-03
   0.12366E+02   0.12305E-03
   0.12371E+02   0.12315E-03
   0.12376E+02   0.12325E-03
   0.12381E+02   0.12334E-03
   0.12386E+02   0.12344E-03
   0.12391E+02   0.12353E-03
   0.12396E+02   0.12363E-03
   0.12401E+02   0.12372E-03
   0.12406E+02   0.12382E-03
   0.12411E+02   0.12391E-03
   0.12416E+02   0.12401E-03
   0.12421E+02   0.12410E-03
   0.12426E+02   0.12420E-03
   0.12431E+02   0.12430E-03
   0.12436E+02   0.12439E-03
   0.12441E+02   0.12449E-03
   0.12446E+02   0.12458E-03
   0.12451E+02   0.12468E-03
   0.12456E+02   0.12477E-03
   0.12461E+02   0.12487E-03
   0.12466E+02   0.12496E-03
   0.12471E+02   0.12506E-03
   0.12476E+02   0.12515E-03
   0.12481E+02   0.12525E-03
   0.12486E+02   0.12534E-03
   0.12491E+02   0.12544E-03
   0.12496E+02   0.12553E-03
   0.12501E+02   0.12563E-03
   0.12506E+02   0.12572E-03
   0.12511E+02   0.12582E-03
   0.12516E+02   0.12591E-03
   0.12521E+02   0.12601E-03
   0.12526E+02   0.12610E-03
   0.12531E+02   0.12620E-03
   0.12536E+02   0.12630E-03
   0.12541E+02   0.12639E-03
   0.12546E+02   0.12649E-03
   0.12551E+02   0.12658E-03
   0.12556E+02   0.12668E-03
   0.12561E+02   0.12677E-03
   0.12566E+02   0.12687E-03
   0.12571E+02   0.12696E-03
   0.12576E+02   0.12706E-03
   0.12581E+02   0.12715E-03
   0.12586E+02   0.12725E-03
   0.12591E+02   0.12734E-03
   0.12596E+02   0.12744E-03
   0.12601E+02   0.12753E-03
   0.12606E+02   0.12763E-03
   0.12611E+02   0.12772E-03
   0.12616E+02   0.12782E-03
   0.12621E+02   0.12791E-03
   0.12626E+02   0.12801E-03
   0.12631E+02   0.12810E-03
   0.12636E+02   0.12820E-03
   0.12641E+02   0.12829E-03
   0.12646E+02   0.12839E-03
   0.12651E+02   0.12848E-03
   0.12656E+02   0.12858E-03
   0.12661E+02   0.12867E-03
   0.12666E+02   0.12877E-03
   0.12671E+02   0.12886E-03
   0.12676E+02   0.12896E-03
   0.12681E+02   0.12905E-03
   0.12686E+02   0.12915E-03
   0.12691E+02   0.12924E-03
   0.12696E+02   0.12934E-03
   0.12701E+02   0.12943E-03
   0.12706E+02   0.12953E-03
   0.12711E+02   0.12962E-03
   0.12716E+02   0.12972E-03
   0.12721E+02   0.12981E-03
   0.12726E+02   0.12991E-03
   0.12731E+02   0.13000E-03
   0.12736E+02   0.13010E-03
   0.12741E+02   0.13019E-03
   0.12746E+02   0.13029E-03
   0.12751E+02   0.13038E-03
   0.12756E+02   0.13048E-03
   0.12761E+02   0.13057E-03
   0.12766E+02   0.13067E-03
   0.12771E+02   0.13076E-03
   0.12776E+02   0.13085E-03
   0.12781E+02   0.13095E-03
   0.12786E+02   0.13104E-03
   0.12791E+02   0.13114E-03
   0.12796E+02   0.13123E-03
   0.12801E+02   0.13133E-03
   0.12806E+02   0.13142E-03
   0.12811E+02   0.13152E-03
   0.12816E+02   0.13161E-03
   0.12821E+02   0.13171E-03
   0.12826E+02   0.13180E-03
   0.12831E+02   0.13190E-03
   0.12836E+02   0.13199E-03
   0.12841E+02   0.13208E-03
   0.12846E+02   0.13218E-03
   0.12851E+02   0.13227E-03
   0.12856E+02   0.13237E-03
   0.12861E+02   0.13246E-03
   0.12866E+02   0.13256E-03
   0.12871E+02   0.13265E-03
   0.12876E+02   0.13275E-03
   0.12881E+02   0.13284E-03
   0.12886E+02   0.13293E-03
   0.12891E+02   0.13303E-03
   0.12896E+02   0.13312E-03
   0.12901E+02   0.13322E-03
   0.12906E+02   0.13331E-03
   0.12911E+02   0.13341E-03
   0.12916E+02   0.13350E-03
   0.12921E+02   0.13360E-03
   0.12926E+02   0.13369E-03
   0.12931E+02   0.13378E-03
   0.12936E+02   0.13388E-03
   0.12941E+02   0.13397E-03
   0.12946E+02   0.13407E-03
   0.12951E+02   0.13416E-03
   0.12956E+02   0.13426E-03
   0.12961E+02   0.13435E-03
   0.12966E+02   0.13445E-03
   0.12971E+02   0.13454E-03
   0.12976E+02   0.13463E-03
   0.12981E+02   0.13473E-03
   0.12986E+02   0.13482E-03
   0.12991E+02   0.13492E-03
   0.12996E+02   0.13501E-03
   0.13001E+02   0.13510E-03
   0.13006E+02   0.13520E-03
   0.13011E+02   0.13529E-03
   0.13016E+02   0.13539E-03
   0.13021E+02   0.13548E-03
   0.13026E+02   0.13557E-03
   0.13031E+02   0.13567E-03
   0.13036E+02   0.13576E-03
   0.13041E+02   0.13586E-03
   0.13046E+02   0.13595E-03
   0.13051E+02   0.13604E-03
   0.13056E+02   0.13614E-03
   0.13061E+02   0.13623E-03
   0.13066E+02   0.13633E-03
   0.13071E+02   0.13642E-03
   0.13076E+02   0.13651E-03
   0.13081E+02   0.13661E-03
   0.13086E+02   0.13670E-03
   0.13091E+02   0.13680E-03
   0.13096E+02   0.13689E-03
   0.13101E+02   0.13698E-03
   0.13106E+02   0.13708E-03
   0.13111E+02   0.13717E-03
   0.13116E+02   0.13726E-03
   0.13121E+02   0.13736E-03
   0.13126E+02   0.13745E-03
   0.13131E+02   0.13755E-03
   0.13136E+02   0.13764E-03
   0.13141E+02   0.13773E-03
   0.13146E+02   0.13783E-03
   0.13151E+02   0.13792E-03
   0.13156E+02   0.13801E-03
   0.13161E+02   0.13811E-03
   0.13166E+02   0.13820E-03
   0.13171E+02   0.13830E-03
   0.13176E+02   0.13839E-03
   0.13181E+02   0.13848E-03
   0.13186E+02   0.13858E-03
   0.13191E+02   0.13867E-03
   0.13196E+02   0.13876E-03
   0.13201E+02   0.13886E-03
   0.13206E+02   0.13895E-03
   0.13211E+02   0.13904E-03
   0.13216E+02   0.13914E-03
   0.13221E+02   0.13923E-03
   0.13226E+02   0.13932E-03
   0.13231E+02   0.13942E-03
   0.13236E+02   0.13951E-03
   0.13241E+02   0.13960E-03
   0.13246E+02   0.13970E-03
   0.13251E+02   0.13979E-03
   0.13256E+02   0.13988E-03
   0.13261E+02   0.13998E-03
   0.13266E+02   0.14007E-03
   0.13271E+02   0.14016E-03
   0.13276E+02   0.14026E-03
   0.13281E+02   0.14035E-03
   0.13286E+02   0.14044E-03
   0.13291E+02   0.14053E-03
   0.13296E+02   0.14063E-03
   0.13301E+02   0.14072E-03
   0.13306E+02   0.14081E-03
   0.13311E+02   0.14091E-03
   0.13316E+02   0.14100E-03
   0.13321E+02   0.14109E-03
   0.13326E+02   0.14119E-03
   0.13331E+02   0.14128E-03
   0.13336E+02   0.14137E-03
   0.13341E+02   0.14147E-03
   0.13346E+02   0.14156E-03
   0.13351E+02   0.14165E-03
   0.13356E+02   0.14174E-03
   0.13361E+02   0.14184E-03
   0.13366E+02   0.14193E-03
   0.13371E+02   0.14202E-03
   0.13376E+02   0.14212E-03
   0.13381E+02   0.14221E-03
   0.13386E+02   0.14230E-03
   0.13391E+02   0.14239E-03
   0.13396E+02   0.14249E-03
   0.13401E+02   0.14258E-03
   0.13406E+02   0.14267E-03
   0.13411E+02   0.14276E-03
   0.13416E+02   0.14286E-03
   0.13421E+02   0.14295E-03
   0.13426E+02   0.14304E-03
   0.13431E+02   0.14314E-03
   0.13436E+02   0.14323E-03
   0.13441E+02   0.14332E-03
   0.13446E+02   0.14341E-03
   0.13451E+02   0.14351E-03
   0.13456E+02   0.14360E-03
   0.13461E+02   0.14369E-03
   0.13466E+02   0.14378E-03
   0.13471E+02   0.14388E-03
   0.13476E+02   0.14397E-03
   0.13481E+02   0.14406E-03
   0.13486E+02   0.14415E-03
   0.13491E+02   0.14424E-03
   0.13496E+02   0.14434E-03
   0.13501E+02   0.14443E-03
   0.13506E+02   0.14452E-03
   0.13511E+02   0.14461E-03
   0.13516E+02   0.14471E-03
   0.13521E+02   0.14480E-03
   0.13526E+02   0.14489E-03
   0.13531E+02   0.14498E-03
   0.13536E+02   0.14507E-03
   0.13541E+02   0.14517E-03
   0.13546E+02   0.14526E-03
   0.13551E+02   0.14535E-03
   0.13556E+02   0.14544E-03
   0.13561E+02   0.14553E-03
   0.13566E+02   0.14563E-03
   0.13571E+02   0.14572E-03
   0.13576E+02   0.14581E-03
   0.13581E+02   0.14590E-03
   0.13586E+02   0.14599E-03
   0.13591E+02   0.14609E-03
   0.13596E+02   0.14618E-03
   0.13601E+02   0.14627E-03
   0.13606E+02   0.14636E-03
   0.13611E+02   0.14645E-03
   0.13616E+02   0.14655E-03
   0.13621E+02   0.14664E-03
   0.13626E+02   0.14673E-03
   0.13631E+02   0.14682E-03
   0.13636E+02   0.14691E-03
   0.13641E+02   0.14700E-03
   0.13646E+02   0.14709E-03
   0.13651E+02   0.14719E-03
   0.13656E+02   0.14728E-03
   0.13661E+02   0.14737E-03
   0.13666E+02   0.14746E-03
   0.13671E+02   0.14755E-03
   0.13676E+02   0.14764E-03
   0.13681E+02   0.14774E-03
   0.13686E+02   0.14783E-03
   0.13691E+02   0.14792E-03
   0.13696E+02   0.14801E-03
   0.13701E+02   0.14810E-03
   0.13706E+02   0.14819E-03
   0.13711E+02   0.14828E-03
   0.13716E+02   0.14838E-03
   0.13721E+02   0.14847E-03
   0.13726E+02   0.14856E-03
   0.13731E+02   0.14865E-03
   0.13736E+02   0.14874E-03
   0.13741E+02   0.14883E-03
   0.13746E+02   0.14892E-03
   0.13751E+02   0.14901E-03
   0.13756E+02   0.14910E-03
   0.13761E+02   0.14920E-03
   0.13766E+02   0.14929E-03
   0.13771E+02   0.14938E-03
   0.13776E+02   0.14947E-03
   0.13781E+02   0.14956E-03
   0.13786E+02   0.14965E-03
   0.13791E+02   0.14974E-03
   0.13796E+02   0.14983E-03
   0.13801E+02   0.14992E-03
   0.13806E+02   0.15001E-03
   0.13811E+02   0.15010E-03
   0.13816E+02   0.15020E-03
   0.13821E+02   0.15029E-03
   0.13826E+02   0.15038E-03
   0.13831E+02   0.15047E-03
   0.13836E+02   0.15056E-03
   0.13841E+02   0.15065E-03
   0.13846E+02   0.15074E-03
   0.13851E+02   0.15083E-03
   0.13856E+02   0.15092E-03
   0.13861E+02   0.15101E-03
   0.13866E+02   0.15110E-03
   0.13871E+02   0.15119E-03
   0.13876E+02   0.15128E-03
   0.13881E+02   0.15137E-03
   0.13886E+02   0.15146E-03
   0.13891E+02   0.15155E-03
   0.13896E+02   0.15164E-03
   0.13901E+02   0.15173E-03
   0.13906E+02   0.15182E-03
   0.13911E+02   0.15191E-03
   0.13916E+02   0.15200E-03
   0.13921E+02   0.15209E-03
   0.13926E+02   0.15218E-03
   0.13931E+02   0.15227E-03
   0.13936E+02   0.15236E-03
   0.13941E+02   0.15245E-03
   0.13946E+02   0.15254E-03
   0.13951E+02   0.15263E-03
   0.13956E+02   0.15272E-03
   0.13961E+02   0.15282E-03
   0.13966E+02   0.15290E-03
   0.13971E+02   0.15299E-03
   0.13976E+02   0.15308E-03
   0.13981E+02   0.15317E-03
   0.13986E+02   0.15326E-03
   0.13991E+02   0.15335E-03
   0.13996E+02   0.15344E-03
   0.14001E+02   0.15353E-03
   0.14006E+02   0.15362E-03
   0.14011E+02   0.15371E-03
   0.14016E+02   0.15380E-03
   0.14021E+02   0.15389E-03
   0.14026E+02   0.15398E-03
   0.14031E+02   0.15407E-03
   0.14036E+02   0.15416E-03
   0.14041E+02   0.15425E-03
   0.14046E+02   0.15434E-03
   0.14051E+02   0.15443E-03
   0.14056E+02   0.15452E-03
   0.14061E+02   0.15461E-03
   0.14066E+02   0.15470E-03
   0.14071E+02   0.15479E-03
   0.14076E+02   0.15487E-03
   0.14081E+02   0.15496E-03
   0.14086E+02   0.15505E-03
   0.14091E+02   0.15514E-03
   0.14096E+02   0.15523E-03
   0.14101E+02   0.15532E-03
   0.14106E+02   0.15541E-03
   0.14111E+02   0.15550E-03
   0.14116E+02   0.15559E-03
   0.14121E+02   0.15568E-03
   0.14126E+02   0.15577E-03
   0.14131E+02   0.15586E-03
   0.14136E+02   0.15594E-03
   0.14141E+02   0.15603E-03
   0.14146E+02   0.15612E-03
   0.14151E+02   0.15621E-03
   0.14156E+02   0.15630E-03
   0.14161E+02   0.15639E-03
   0.14166E+02   0.15648E-03
   0.14171E+02   0.15657E-03
   0.14176E+02   0.15665E-03
   0.14181E+02   0.15674E-03
   0.14186E+02   0.15683E-03
   0.14191E+02   0.15692E-03
   0.14196E+02   0.15701E-03
   0.14201E+02   0.15710E-03
   0.14206E+02   0.15719E-03
   0.14211E+02   0.15727E-03
   0.14216E+02   0.15736E-03
   0.14221E+02   0.15745E-03
   0.14226E+02   0.15754E-03
   0.14231E+02   0.15763E-03
   0.14236E+02   0.15772E-03
   0.14241E+02   0.15780E-03
   0.14246E+02   0.15789E-03
   0.14251E+02   0.15798E-03
   0.14256E+02   0.15807E-03
   0.14261E+02   0.15816E-03
   0.14266E+02   0.15824E-03
   0.14271E+02   0.15833E-03
   0.14276E+02   0.15842E-03
   0.14281E+02   0.15851E-03
   0.14286E+02   0.15860E-03
   0.14291E+02   0.15868E-03
   0.14296E+02   0.15877E-03
   0.14301E+02   0.15886E-03
   0.14306E+02   0.15895E-03
   0.14311E+02   0.15904E-03
   0.14316E+02   0.15912E-03
   0.14321E+02   0.15921E-03
   0.14326E+02   0.15930E-03
   0.14331E+02   0.15939E-03
   0.14336E+02   0.15947E-03
   0.14341E+02   0.15956E-03
   0.14346E+02   0.15965E-03
   0.14351E+02   0.15974E-03
   0.14356E+02   0.15982E-03
   0.14361E+02   0.15991E-03
   0.14366E+02   0.16000E-03
   0.14371E+02   0.16009E-03
   0.14376E+02   0.16018E-03
   0.14381E+02   0.16026E-03
   0.14386E+02   0.16035E-03
   0.14391E+02   0.16044E-03
   0.14396E+02   0.16052E-03
   0.14401E+02   0.16061E-03
   0.14406E+02   0.16070E-03
   0.14411E+02   0.16079E-03
   0.14416E+02   0.16087E-03
   0.14421E+02   0.16096E-03
   0.14426E+02   0.16105E-03
   0.14431E+02   0.16113E-03
   0.14436E+02   0.16122E-03
   0.14441E+02   0.16131E-03
   0.14446E+02   0.16139E-03
   0.14451E+02   0.16148E-03
   0.14456E+02   0.16157E-03
   0.14461E+02   0.16166E-03
   0.14466E+02   0.16174E-03
   0.14471E+02   0.16183E-03
   0.14476E+02   0.16191E-03
   0.14481E+02   0.16200E-03
   0.14486E+02   0.16209E-03
   0.14491E+02   0.16217E-03
   0.14496E+02   0.16226E-03
   0.14501E+02   0.16235E-03
   0.14506E+02   0.16243E-03
   0.14511E+02   0.16252E-03
   0.14516E+02   0.16261E-03
   0.14521E+02   0.16269E-03
   0.14526E+02   0.16278E-03
   0.14531E+02   0.16287E-03
   0.14536E+02   0.16295E-03
   0.14541E+02   0.16304E-03
   0.14546E+02   0.16313E-03
   0.14551E+02   0.16321E-03
   0.14556E+02   0.16330E-03
   0.14561E+02   0.16338E-03
   0.14566E+02   0.16347E-03
   0.14571E+02   0.16355E-03
   0.14576E+02   0.16364E-03
   0.14581E+02   0.16373E-03
   0.14586E+02   0.16381E-03
   0.14591E+02   0.16390E-03
   0.14596E+02   0.16398E-03
   0.14601E+02   0.16407E-03
   0.14606E+02   0.16416E-03
   0.14611E+02   0.16424E-03
   0.14616E+02   0.16433E-03
   0.14621E+02   0.16441E-03
   0.14626E+02   0.16450E-03
   0.14631E+02   0.16458E-03
   0.14636E+02   0.16467E-03
   0.14641E+02   0.16476E-03
   0.14646E+02   0.16484E-03
   0.14651E+02   0.16493E-03
   0.14656E+02   0.16501E-03
   0.14661E+02   0.16510E-03
   0.14666E+02   0.16518E-03
   0.14671E+02   0.16527E-03
   0.14676E+02   0.16535E-03
   0.14681E+02   0.16544E-03
   0.14686E+02   0.16552E-03
   0.14691E+02   0.16561E-03
   0.14696E+02   0.16569E-03
   0.14701E+02   0.16578E-03
   0.14706E+02   0.16586E-03
   0.14711E+02   0.16595E-03
   0.14716E+02   0.16603E-03
   0.14721E+02   0.16612E-03
   0.14726E+02   0.16620E-03
   0.14731E+02   0.16629E-03
   0.14736E+02   0.16637E-03
   0.14741E+02   0.16646E-03
   0.14746E+02   0.16654E-03
   0.14751E+02   0.16663E-03
   0.14756E+02   0.16671E-03
   0.14761E+02   0.16680E-03
   0.14766E+02   0.16688E-03
   0.14771E+02   0.16696E-03
   0.14776E+02   0.16705E-03
   0.14781E+02   0.16713E-03
   0.14786E+02   0.16722E-03
   0.14791E+02   0.16730E-03
   0.14796E+02   0.16739E-03
   0.14801E+02   0.16747E-03
   0.14806E+02   0.16756E-03
   0.14811E+02   0.16764E-03
   0.14816E+02   0.16772E-03
   0.14821E+02   0.16781E-03
   0.14826E+02   0.16789E-03
   0.14831E+02   0.16798E-03
   0.14836E+02   0.16806E-03
   0.14841E+02   0.16814E-03
   0.14846E+02   0.16823E-03
   0.14851E+02   0.16831E-03
   0.14856E+02   0.16840E-03
   0.14861E+02   0.16848E-03
   0.14866E+02   0.16856E-03
   0.14871E+02   0.16865E-03
   0.14876E+02   0.16873E-03
   0.14881E+02   0.16881E-03
   0.14886E+02   0.16890E-03
   0.14891E+02   0.16898E-03
   0.14896E+02   0.16907E-03
   0.14901E+02   0.16915E-03
   0.14906E+02   0.16923E-03
   0.14911E+02   0.16931E-03
   0.14916E+02   0.16940E-03
   0.14921E+02   0.16948E-03
   0.14926E+02   0.16957E-03
   0.14931E+02   0.16965E-03
   0.14936E+02   0.16973E-03
   0.14941E+02   0.16981E-03
   0.14946E+02   0.16990E-03
   0.14951E+02   0.16998E-03
   0.14956E+02   0.17006E-03
   0.14961E+02   0.17015E-03
   0.14966E+02   0.17023E-03
   0.14971E+02   0.17031E-03
   0.14976E+02   0.17040E-03
   0.14981E+02   0.17048E-03
   0.14986E+02   0.17056E-03
   0.14991E+02   0.17064E-03
   0.14996E+02   0.17073E-03
   0.15001E+02   0.17081E-03
   0.15006E+02   0.17089E-03
   0.15011E+02   0.17097E-03
   0.15016E+02   0.17106E-03
   0.15021E+02   0.17114E-03
   0.15026E+02   0.17122E-03
   0.15031E+02   0.17130E-03
   0.15036E+02   0.17139E-03
   0.15041E+02   0.17147E-03
   0.15046E+02   0.17155E-03
   0.15051E+02   0.17163E-03
   0.15056E+02   0.17172E-03
   0.15061E+02   0.17180E-03
   0.15066E+02   0.17188E-03
   0.15071E+02   0.17196E-03
   0.15076E+02   0.17204E-03
   0.15081E+02   0.17213E-03
   0.15086E+02   0.17221E-03
   0.15091E+02   0.17229E-03
   0.15096E+02   0.17237E-03
   0.15101E+02   0.17245E-03
   0.15106E+02   0.17254E-03
   0.15111E+02   0.17262E-03
   0.15116E+02   0.17270E-03
   0.15121E+02   0.17278E-03
   0.15126E+02   0.17286E-03
   0.15131E+02   0.17294E-03
   0.15136E+02   0.17303E-03
   0.15141E+02   0.17311E-03
   0.15146E+02   0.17319E-03
   0.15151E+02   0.17327E-03
   0.15156E+02   0.17335E-03
   0.15161E+02   0.17343E-03
   0.15166E+02   0.17351E-03
   0.15171E+02   0.17360E-03
   0.15176E+02   0.17368E-03
   0.15181E+02   0.17376E-03
   0.15186E+02   0.17384E-03
   0.15191E+02   0.17392E-03
   0.15196E+02   0.17400E-03
   0.15201E+02   0.17408E-03
   0.15206E+02   0.17416E-03
   0.15211E+02   0.17424E-03
   0.15216E+02   0.17432E-03
   0.15221E+02   0.17441E-03
   0.15226E+02   0.17449E-03
   0.15231E+02   0.17457E-03
   0.15236E+02   0.17465E-03
   0.15241E+02   0.17473E-03
   0.15246E+02   0.17481E-03
   0.15251E+02   0.17489E-03
   0.15256E+02   0.17497E-03
   0.15261E+02   0.17505E-03
   0.15266E+02   0.17513E-03
   0.15271E+02   0.17521E-03
   0.15276E+02   0.17529E-03
   0.15281E+02   0.17537E-03
   0.15286E+02   0.17545E-03
   0.15291E+02   0.17553E-03
   0.15296E+02   0.17561E-03
   0.15301E+02   0.17569E-03
   0.15306E+02   0.17577E-03
   0.15311E+02   0.17585E-03
   0.15316E+02   0.17593E-03
   0.15321E+02   0.17601E-03
   0.15326E+02   0.17609E-03
   0.15331E+02   0.17617E-03
   0.15336E+02   0.17625E-03
   0.15341E+02   0.17633E-03
   0.15346E+02   0.17641E-03
   0.15351E+02   0.17649E-03
   0.15356E+02   0.17657E-03
   0.15361E+02   0.17665E-03
   0.15366E+02   0.17673E-03
   0.15371E+02   0.17681E-03
   0.15376E+02   0.17689E-03
   0.15381E+02   0.17697E-03
   0.15386E+02   0.17705E-03
   0.15391E+02   0.17713E-03
   0.15396E+02   0.17721E-03
   0.15401E+02   0.17729E-03
   0.15406E+02   0.17736E-03
   0.15411E+02   0.17744E-03
   0.15416E+02   0.17752E-03
   0.15421E+02   0.17760E-03
   0.15426E+02   0.17768E-03
   0.15431E+02   0.17776E-03
   0.15436E+02   0.17784E-03
   0.15441E+02   0.17792E-03
   0.15446E+02   0.17800E-03
   0.15451E+02   0.17808E-03
   0.15456E+02   0.17815E-03
   0.15461E+02   0.17823E-03
   0.15466E+02   0.17831E-03
   0.15471E+02   0.17839E-03
   0.15476E+02   0.17847E-03
   0.15481E+02   0.17855E-03
   0.15486E+02   0.17862E-03
   0.15491E+02   0.17870E-03
   0.15496E+02   0.17878E-03
   0.15501E+02   0.17886E-03
   0.15506E+02   0.17894E-03
   0.15511E+02   0.17902E-03
   0.15516E+02   0.17909E-03
   0.15521E+02   0.17917E-03
   0.15526E+02   0.17925E-03
   0.15531E+02   0.17933E-03
   0.15536E+02   0.17941E-03
   0.15541E+02   0.17949E-03
   0.15546E+02   0.17956E-03
   0.15551E+02   0.17964E-03
   0.15556E+02   0.17972E-03
   0.15561E+02   0.17980E-03
   0.15566E+02   0.17987E-03
   0.15571E+02   0.17995E-03
   0.15576E+02   0.18003E-03
   0.15581E+02   0.18011E-03
   0.15586E+02   0.18018E-03
   0.15591E+02   0.18026E-03
   0.15596E+02   0.18034E-03
   0.15601E+02   0.18042E-03
   0.15606E+02   0.18049E-03
   0.15611E+02   0.18057E-03
   0.15616E+02   0.18065E-03
   0.15621E+02   0.18073E-03
   0.15626E+02   0.18080E-03
   0.15631E+02   0.18088E-03
   0.15636E+02   0.18096E-03
   0.15641E+02   0.18103E-03
   0.15646E+02   0.18111E-03
   0.15651E+02   0.18119E-03
   0.15656E+02   0.18126E-03
   0.15661E+02   0.18134E-03
   0.15666E+02   0.18142E-03
   0.15671E+02   0.18149E-03
   0.15676E+02   0.18157E-03
   0.15681E+02   0.18165E-03
   0.15686E+02   0.18172E-03
   0.15691E+02   0.18180E-03
   0.15696E+02   0.18188E-03
   0.15701E+02   0.18195E-03
   0.15706E+02   0.18203E-03
   0.15711E+02   0.18211E-03
   0.15716E+02   0.18218E-03
   0.15721E+02   0.18226E-03
   0.15726E+02   0.18234E-03
   0.15731E+02   0.18241E-03
   0.15736E+02   0.18249E-03
   0.15741E+02   0.18256E-03
   0.15746E+02   0.18264E-03
   0.15751E+02   0.18271E-03
   0.15756E+02   0.18279E-03
   0.15761E+02   0.18287E-03
   0.15766E+02   0.18294E-03
   0.15771E+02   0.18302E-03
   0.15776E+02   0.18309E-03
   0.15781E+02   0.18317E-03
   0.15786E+02   0.18325E-03
   0.15791E+02   0.18332E-03
   0.15796E+02   0.18340E-03
   0.15801E+02   0.18347E-03
   0.15806E+02   0.18355E-03
   0.15811E+02   0.18362E-03
   0.15816E+02   0.18370E-03
   0.15821E+02   0.18377E-03
   0.15826E+02   0.18385E-03
   0.15831E+02   0.18392E-03
   0.15836E+02   0.18400E-03
   0.15841E+02   0.18407E-03
   0.15846E+02   0.18415E-03
   0.15851E+02   0.18422E-03
   0.15856E+02   0.18430E-03
   0.15861E+02   0.18437E-03
   0.15866E+02   0.18445E-03
   0.15871E+02   0.18452E-03
   0.15876E+02   0.18460E-03
   0.15881E+02   0.18467E-03
   0.15886E+02   0.18475E-03
   0.15891E+02   0.18482E-03
   0.15896E+02   0.18490E-03
   0.15901E+02   0.18497E-03
   0.15906E+02   0.18504E-03
   0.15911E+02   0.18512E-03
   0.15916E+02   0.18519E-03
   0.15921E+02   0.18527E-03
   0.15926E+02   0.18534E-03
   0.15931E+02   0.18542E-03
   0.15936E+02   0.18549E-03
   0.15941E+02   0.18556E-03
   0.15946E+02   0.18564E-03
   0.15951E+02   0.18571E-03
   0.15956E+02   0.18579E-03
   0.15961E+02   0.18586E-03
   0.15966E+02   0.18593E-03
   0.15971E+02   0.18601E-03
   0.15976E+02   0.18608E-03
   0.15981E+02   0.18615E-03
   0.15986E+02   0.18623E-03
   0.15991E+02   0.18630E-03
   0.15996E+02   0.18638E-03
   0.16001E+02   0.18645E-03
   0.16006E+02   0.18652E-03
   0.16011E+02   0.18660E-03
   0.16016E+02   0.18667E-03
   0.16021E+02   0.18674E-03
   0.16026E+02   0.18682E-03
   0.16031E+02   0.18689E-03
   0.16036E+02   0.18696E-03
   0.16041E+02   0.18703E-03
   0.16046E+02   0.18711E-03
   0.16051E+02   0.18718E-03
   0.16056E+02   0.18725E-03
   0.16061E+02   0.18733E-03
   0.16066E+02   0.18740E-03
   0.16071E+02   0.18747E-03
   0.16076E+02   0.18754E-03
   0.16081E+02   0.18762E-03
   0.16086E+02   0.18769E-03
   0.16091E+02   0.18776E-03
   0.16096E+02   0.18783E-03
   0.16101E+02   0.18791E-03
   0.16106E+02   0.18798E-03
   0.16111E+02   0.18805E-03
   0.16116E+02   0.18812E-03
   0.16121E+02   0.18820E-03
   0.16126E+02   0.18827E-03
   0.16131E+02   0.18834E-03
   0.16136E+02   0.18841E-03
   0.16141E+02   0.18849E-03
   0.16146E+02   0.18856E-03
   0.16151E+02   0.18863E-03
   0.16156E+02   0.18870E-03
   0.16161E+02   0.18877E-03
   0.16166E+02   0.18884E-03
   0.16171E+02   0.18892E-03
   0.16176E+02   0.18899E-03
   0.16181E+02   0.18906E-03
   0.16186E+02   0.18913E-03
   0.16191E+02   0.18920E-03
   0.16196E+02   0.18927E-03
   0.16201E+02   0.18934E-03
   0.16206E+02   0.18942E-03
   0.16211E+02   0.18949E-03
   0.16216E+02   0.18956E-03
   0.16221E+02   0.18963E-03
   0.16226E+02   0.18970E-03
   0.16231E+02   0.18977E-03
   0.16236E+02   0.18984E-03
   0.16241E+02   0.18991E-03
   0.16246E+02   0.18999E-03
   0.16251E+02   0.19006E-03
   0.16256E+02   0.19013E-03
   0.16261E+02   0.19020E-03
   0.16266E+02   0.19027E-03
   0.16271E+02   0.19034E-03
   0.16276E+02   0.19041E-03
   0.16281E+02   0.19048E-03
   0.16286E+02   0.19055E-03
   0.16291E+02   0.19062E-03
   0.16296E+02   0.19069E-03
   0.16301E+02   0.19076E-03
   0.16306E+02   0.19083E-03
   0.16311E+02   0.19090E-03
   0.16316E+02   0.19097E-03
   0.16321E+02   0.19104E-03
   0.16326E+02   0.19111E-03
   0.16331E+02   0.19118E-03
   0.16336E+02   0.19125E-03
   0.16341E+02   0.19132E-03
   0.16346E+02   0.19139E-03
   0.16351E+02   0.19146E-03
   0.16356E+02   0.19153E-03
   0.16361E+02   0.19160E-03
   0.16366E+02   0.19167E-03
   0.16371E+02   0.19174E-03
   0.16376E+02   0.19181E-03
   0.16381E+02   0.19188E-03
   0.16386E+02   0.19195E-03
   0.16391E+02   0.19202E-03
   0.16396E+02   0.19209E-03
   0.16401E+02   0.19216E-03
   0.16406E+02   0.19223E-03
   0.16411E+02   0.19230E-03
   0.16416E+02   0.19236E-03
   0.16421E+02   0.19243E-03
   0.16426E+02   0.19250E-03
   0.16431E+02   0.19257E-03
   0.16436E+02   0.19264E-03
   0.16441E+02   0.19271E-03
   0.16446E+02   0.19278E-03
   0.16451E+02   0.19285E-03
   0.16456E+02   0.19292E-03
   0.16461E+02   0.19298E-03
   0.16466E+02   0.19305E-03
   0.16471E+02   0.19312E-03
   0.16476E+02   0.19319E-03
   0.16481E+02   0.19326E-03
   0.16486E+02   0.19333E-03
   0.16491E+02   0.19339E-03
   0.16496E+02   0.19346E-03
   0.16501E+02   0.19353E-03
   0.16506E+02   0.19360E-03
   0.16511E+02   0.19367E-03
   0.16516E+02   0.19373E-03
   0.16521E+02   0.19380E-03
   0.16526E+02   0.19387E-03
   0.16531E+02   0.19394E-03
   0.16536E+02   0.19401E-03
   0.16541E+02   0.19407E-03
   0.16546E+02   0.19414E-03
   0.16551E+02   0.19421E-03
   0.16556E+02   0.19428E-03
   0.16561E+02   0.19434E-03
   0.16566E+02   0.19441E-03
   0.16571E+02   0.19448E-03
   0.16576E+02   0.19455E-03
   0.16581E+02   0.19461E-03
   0.16586E+02   0.19468E-03
   0.16591E+02   0.19475E-03
   0.16596E+02   0.19482E-03
   0.16601E+02   0.19488E-03
   0.16606E+02   0.19495E-03
   0.16611E+02   0.19502E-03
   0.16616E+02   0.19508E-03
   0.16621E+02   0.19515E-03
   0.16626E+02   0.19522E-03
   0.16631E+02   0.19528E-03
   0.16636E+02   0.19535E-03
   0.16641E+02   0.19542E-03
   0.16646E+02   0.19548E-03
   0.16651E+02   0.19555E-03
   0.16656E+02   0.19562E-03
   0.16661E+02   0.19568E-03
   0.16666E+02   0.19575E-03
   0.16671E+02   0.19582E-03
   0.16676E+02   0.19588E-03
   0.16681E+02   0.19595E-03
   0.16686E+02   0.19601E-03
   0.16691E+02   0.19608E-03
   0.16696E+02   0.19615E-03
   0.16701E+02   0.19621E-03
   0.16706E+02   0.19628E-03
   0.16711E+02   0.19634E-03
   0.16716E+02   0.19641E-03
   0.16721E+02   0.19648E-03
   0.16726E+02   0.19654E-03
   0.16731E+02   0.19661E-03
   0.16736E+02   0.19667E-03
   0.16741E+02   0.19674E-03
   0.16746E+02   0.19680E-03
   0.16751E+02   0.19687E-03
   0.16756E+02   0.19693E-03
   0.16761E+02   0.19700E-03
   0.16766E+02   0.19706E-03
   0.16771E+02   0.19713E-03
   0.16776E+02   0.19719E-03
   0.16781E+02   0.19726E-03
   0.16786E+02   0.19732E-03
   0.16791E+02   0.19739E-03
   0.16796E+02   0.19746E-03
   0.16801E+02   0.19752E-03
   0.16806E+02   0.19758E-03
   0.16811E+02   0.19765E-03
   0.16816E+02   0.19771E-03
   0.16821E+02   0.19778E-03
   0.16826E+02   0.19784E-03
   0.16831E+02   0.19791E-03
   0.16836E+02   0.19797E-03
   0.16841E+02   0.19804E-03
   0.16846E+02   0.19810E-03
   0.16851E+02   0.19816E-03
   0.16856E+02   0.19823E-03
   0.16861E+02   0.19829E-03
   0.16866E+02   0.19836E-03
   0.16871E+02   0.19842E-03
   0.16876E+02   0.19849E-03
   0.16881E+02   0.19855E-03
   0.16886E+02   0.19861E-03
   0.16891E+02   0.19868E-03
   0.16896E+02   0.19874E-03
   0.16901E+02   0.19880E-03
   0.16906E+02   0.19887E-03
   0.16911E+02   0.19893E-03
   0.16916E+02   0.19900E-03
   0.16921E+02   0.19906E-03
   0.16926E+02   0.19912E-03
   0.16931E+02   0.19919E-03
   0.16936E+02   0.19925E-03
   0.16941E+02   0.19931E-03
   0.16946E+02   0.19938E-03
   0.16951E+02   0.19944E-03
   0.16956E+02   0.19950E-03
   0.16961E+02   0.19956E-03
   0.16966E+02   0.19963E-03
   0.16971E+02   0.19969E-03
   0.16976E+02   0.19975E-03
   0.16981E+02   0.19982E-03
   0.16986E+02   0.19988E-03
   0.16991E+02   0.19994E-03
   0.16996E+02   0.20000E-03
   0.17001E+02   0.20007E-03
   0.17006E+02   0.20013E-03
   0.17011E+02   0.20019E-03
   0.17016E+02   0.20025E-03
   0.17021E+02   0.20032E-03
   0.17026E+02   0.20038E-03
   0.17031E+02   0.20044E-03
   0.17036E+02   0.20050E-03
   0.17041E+02   0.20056E-03
   0.17046E+02   0.20063E-03
   0.17051E+02   0.20069E-03
   0.17056E+02   0.20075E-03
   0.17061E+02   0.20081E-03
   0.17066E+02   0.20087E-03
   0.17071E+02   0.20094E-03
   0.17076E+02   0.20100E-03
   0.17081E+02   0.20106E-03
   0.17086E+02   0.20112E-03
   0.17091E+02   0.20118E-03
   0.17096E+02   0.20124E-03
   0.17101E+02   0.20131E-03
   0.17106E+02   0.20137E-03
   0.17111E+02   0.20143E-03
   0.17116E+02   0.20149E-03
   0.17121E+02   0.20155E-03
   0.17126E+02   0.20161E-03
   0.17131E+02   0.20167E-03
   0.17136E+02   0.20173E-03
   0.17141E+02   0.20179E-03
   0.17146E+02   0.20186E-03
   0.17151E+02   0.20192E-03
   0.17156E+02   0.20198E-03
   0.17161E+02   0.20204E-03
   0.17166E+02   0.20210E-03
   0.17171E+02   0.20216E-03
   0.17176E+02   0.20222E-03
   0.17181E+02   0.20228E-03
   0.17186E+02   0.20234E-03
   0.17191E+02   0.20240E-03
   0.17196E+02   0.20246E-03
   0.17201E+02   0.20252E-03
   0.17206E+02   0.20258E-03
   0.17211E+02   0.20264E-03
   0.17216E+02   0.20270E-03
   0.17221E+02   0.20276E-03
   0.17226E+02   0.20282E-03
   0.17231E+02   0.20288E-03
   0.17236E+02   0.20294E-03
   0.17241E+02   0.20300E-03
   0.17246E+02   0.20306E-03
   0.17251E+02   0.20312E-03
   0.17256E+02   0.20318E-03
   0.17261E+02   0.20324E-03
   0.17266E+02   0.20330E-03
   0.17271E+02   0.20336E-03
   0.17276E+02   0.20342E-03
   0.17281E+02   0.20348E-03
   0.17286E+02   0.20354E-03
   0.17291E+02   0.20359E-03
   0.17296E+02   0.20365E-03
   0.17301E+02   0.20371E-03
   0.17306E+02   0.20377E-03
   0.17311E+02   0.20383E-03
   0.17316E+02   0.20389E-03
   0.17321E+02   0.20395E-03
   0.17326E+02   0.20401E-03
   0.17331E+02   0.20407E-03
   0.17336E+02   0.20412E-03
   0.17341E+02   0.20418E-03
   0.17346E+02   0.20424E-03
   0.17351E+02   0.20430E-03
   0.17356E+02   0.20436E-03
   0.17361E+02   0.20442E-03
   0.17366E+02   0.20448E-03
   0.17371E+02   0.20453E-03
   0.17376E+02   0.20459E-03
   0.17381E+02   0.20465E-03
   0.17386E+02   0.20471E-03
   0.17391E+02   0.20477E-03
   0.17396E+02   0.20482E-03
   0.17401E+02   0.20488E-03
   0.17406E+02   0.20494E-03
   0.17411E+02   0.20500E-03
   0.17416E+02   0.20505E-03
   0.17421E+02   0.20511E-03
   0.17426E+02   0.20517E-03
   0.17431E+02   0.20523E-03
   0.17436E+02   0.20528E-03
   0.17441E+02   0.20534E-03
   0.17446E+02   0.20540E-03
   0.17451E+02   0.20546E-03
   0.17456E+02   0.20551E-03
   0.17461E+02   0.20557E-03
   0.17466E+02   0.20563E-03
   0.17471E+02   0.20569E-03
   0.17476E+02   0.20574E-03
   0.17481E+02   0.20580E-03
   0.17486E+02   0.20586E-03
   0.17491E+02   0.20591E-03
   0.17496E+02   0.20597E-03
   0.17501E+02   0.20603E-03
   0.17506E+02   0.20608E-03
   0.17511E+02   0.20614E-03
   0.17516E+02   0.20620E-03
   0.17521E+02   0.20625E-03
   0.17526E+02   0.20631E-03
   0.17531E+02   0.20636E-03
   0.17536E+02   0.20642E-03
   0.17541E+02   0.20648E-03
   0.17546E+02   0.20653E-03
   0.17551E+02   0.20659E-03
   0.17556E+02   0.20665E-03
   0.17561E+02   0.20670E-03
   0.17566E+02   0.20676E-03
   0.17571E+02   0.20681E-03
   0.17576E+02   0.20687E-03
   0.17581E+02   0.20692E-03
   0.17586E+02   0.20698E-03
   0.17591E+02   0.20704E-03
   0.17596E+02   0.20709E-03
   0.17601E+02   0.20715E-03
   0.17606E+02   0.20720E-03
   0.17611E+02   0.20726E-03
   0.17616E+02   0.20731E-03
   0.17621E+02   0.20737E-03
   0.17626E+02   0.20742E-03
   0.17631E+02   0.20748E-03
   0.17636E+02   0.20753E-03
   0.17641E+02   0.20759E-03
   0.17646E+02   0.20764E-03
   0.17651E+02   0.20770E-03
   0.17656E+02   0.20775E-03
   0.17661E+02   0.20781E-03
   0.17666E+02   0.20786E-03
   0.17671E+02   0.20792E-03
   0.17676E+02   0.20797E-03
   0.17681E+02   0.20803E-03
   0.17686E+02   0.20808E-03
   0.17691E+02   0.20813E-03
   0.17696E+02   0.20819E-03
   0.17701E+02   0.20824E-03
   0.17706E+02   0.20830E-03
   0.17711E+02   0.20835E-03
   0.17716E+02   0.20841E-03
   0.17721E+02   0.20846E-03
   0.17726E+02   0.20851E-03
   0.17731E+02   0.20857E-03
   0.17736E+02   0.20862E-03
   0.17741E+02   0.20867E-03
   0.17746E+02   0.20873E-03
   0.17751E+02   0.20878E-03
   0.17756E+02   0.20884E-03
   0.17761E+02   0.20889E-03
   0.17766E+02   0.20894E-03
   0.17771E+02   0.20900E-03
   0.17776E+02   0.20905E-03
   0.17781E+02   0.20910E-03
   0.17786E+02   0.20916E-03
   0.17791E+02   0.20921E-03
   0.17796E+02   0.20926E-03
   0.17801E+02   0.20932E-03
   0.17806E+02   0.20937E-03
   0.17811E+02   0.20942E-03
   0.17816E+02   0.20947E-03
   0.17821E+02   0.20953E-03
   0.17826E+02   0.20958E-03
   0.17831E+02   0.20963E-03
   0.17836E+02   0.20968E-03
   0.17841E+02   0.20974E-03
   0.17846E+02   0.20979E-03
   0.17851E+02   0.20984E-03
   0.17856E+02   0.20989E-03
   0.17861E+02   0.20995E-03
   0.17866E+02   0.21000E-03
   0.17871E+02   0.21005E-03
   0.17876E+02   0.21010E-03
   0.17881E+02   0.21016E-03
   0.17886E+02   0.21021E-03
   0.17891E+02   0.21026E-03
   0.17896E+02   0.21031E-03
   0.17901E+02   0.21036E-03
   0.17906E+02   0.21041E-03
   0.17911E+02   0.21047E-03
   0.17916E+02   0.21052E-03
   0.17921E+02   0.21057E-03
   0.17926E+02   0.21062E-03
   0.17931E+02   0.21067E-03
   0.17936E+02   0.21072E-03
   0.17941E+02   0.21078E-03
   0.17946E+02   0.21083E-03
   0.17951E+02   0.21088E-03
   0.17956E+02   0.21093E-03
   0.17961E+02   0.21098E-03
   0.17966E+02   0.21103E-03
   0.17971E+02   0.21108E-03
   0.17976E+02   0.21113E-03
   0.17981E+02   0.21118E-03
   0.17986E+02   0.21123E-03
   0.17991E+02   0.21129E-03
   0.17996E+02   0.21134E-03
   0.18001E+02   0.21139E-03
   0.18006E+02   0.21144E-03
   0.18011E+02   0.21149E-03
   0.18016E+02   0.21154E-03
   0.18021E+02   0.21159E-03
   0.18026E+02   0.21164E-03
   0.18031E+02   0.21169E-03
   0.18036E+02   0.21174E-03
   0.18041E+02   0.21179E-03
   0.18046E+02   0.21184E-03
   0.18051E+02   0.21189E-03
   0.18056E+02   0.21194E-03
   0.18061E+02   0.21199E-03
   0.18066E+02   0.21204E-03
   0.18071E+02   0.21209E-03
   0.18076E+02   0.21214E-03
   0.18081E+02   0.21219E-03
   0.18086E+02   0.21224E-03
   0.18091E+02   0.21229E-03
   0.18096E+02   0.21234E-03
   0.18101E+02   0.21239E-03
   0.18106E+02   0.21244E-03
   0.18111E+02   0.21248E-03
   0.18116E+02   0.21253E-03
   0.18121E+02   0.21258E-03
   0.18126E+02   0.21263E-03
   0.18131E+02   0.21268E-03
   0.18136E+02   0.21273E-03
   0.18141E+02   0.21278E-03
   0.18146E+02   0.21283E-03
   0.18151E+02   0.21288E-03
   0.18156E+02   0.21292E-03
   0.18161E+02   0.21297E-03
   0.18166E+02   0.21302E-03
   0.18171E+02   0.21307E-03
   0.18176E+02   0.21312E-03
   0.18181E+02   0.21317E-03
   0.18186E+02   0.21322E-03
   0.18191E+02   0.21326E-03
   0.18196E+02   0.21331E-03
   0.18201E+02   0.21336E-03
   0.18206E+02   0.21341E-03
   0.18211E+02   0.21346E-03
   0.18216E+02   0.21350E-03
   0.18221E+02   0.21355E-03
   0.18226E+02   0.21360E-03
   0.18231E+02   0.21365E-03
   0.18236E+02   0.21370E-03
   0.18241E+02   0.21374E-03
   0.18246E+02   0.21379E-03
   0.18251E+02   0.21384E-03
   0.18256E+02   0.21389E-03
   0.18261E+02   0.21393E-03
   0.18266E+02   0.21398E-03
   0.18271E+02   0.21403E-03
   0.18276E+02   0.21407E-03
   0.18281E+02   0.21412E-03
   0.18286E+02   0.21417E-03
   0.18291E+02   0.21422E-03
   0.18296E+02   0.21426E-03
   0.18301E+02   0.21431E-03
   0.18306E+02   0.21436E-03
   0.18311E+02   0.21440E-03
   0.18316E+02   0.21445E-03
   0.18321E+02   0.21450E-03
   0.18326E+02   0.21454E-03
   0.18331E+02   0.21459E-03
   0.18336E+02   0.21464E-03
   0.18341E+02   0.21468E-03
   0.18346E+02   0.21473E-03
   0.18351E+02   0.21478E-03
   0.18356E+02   0.21482E-03
   0.18361E+02   0.21487E-03
   0.18366E+02   0.21491E-03
   0.18371E+02   0.21496E-03
   0.18376E+02   0.21501E-03
   0.18381E+02   0.21505E-03
   0.18386E+02   0.21510E-03
   0.18391E+02   0.21514E-03
   0.18396E+02   0.21519E-03
   0.18401E+02   0.21523E-03
   0.18406E+02   0.21528E-03
   0.18411E+02   0.21533E-03
   0.18416E+02   0.21537E-03
   0.18421E+02   0.21542E-03
   0.18426E+02   0.21546E-03
   0.18431E+02   0.21551E-03
   0.18436E+02   0.21555E-03
   0.18441E+02   0.21560E-03
   0.18446E+02   0.21564E-03
   0.18451E+02   0.21569E-03
   0.18456E+02   0.21573E-03
   0.18461E+02   0.21578E-03
   0.18466E+02   0.21582E-03
   0.18471E+02   0.21587E-03
   0.18476E+02   0.21591E-03
   0.18481E+02   0.21596E-03
   0.18486E+02   0.21600E-03
   0.18491E+02   0.21605E-03
   0.18496E+02   0.21609E-03
   0.18501E+02   0.21613E-03
   0.18506E+02   0.21618E-03
   0.18511E+02   0.21622E-03
   0.18516E+02   0.21627E-03
   0.18521E+02   0.21631E-03
   0.18526E+02   0.21636E-03
   0.18531E+02   0.21640E-03
   0.18536E+02   0.21644E-03
   0.18541E+02   0.21649E-03
   0.18546E+02   0.21653E-03
   0.18551E+02   0.21657E-03
   0.18556E+02   0.21662E-03
   0.18561E+02   0.21666E-03
   0.18566E+02   0.21671E-03
   0.18571E+02   0.21675E-03
   0.18576E+02   0.21679E-03
   0.18581E+02   0.21684E-03
   0.18586E+02   0.21688E-03
   0.18591E+02   0.21692E-03
   0.18596E+02   0.21697E-03
   0.18601E+02   0.21701E-03
   0.18606E+02   0.21705E-03
   0.18611E+02   0.21710E-03
   0.18616E+02   0.21714E-03
   0.18621E+02   0.21718E-03
   0.18626E+02   0.21722E-03
   0.18631E+02   0.21727E-03
   0.18636E+02   0.21731E-03
   0.18641E+02   0.21735E-03
   0.18646E+02   0.21740E-03
   0.18651E+02   0.21744E-03
   0.18656E+02   0.21748E-03
   0.18661E+02   0.21752E-03
   0.18666E+02   0.21757E-03
   0.18671E+02   0.21761E-03
   0.18676E+02   0.21765E-03
   0.18681E+02   0.21769E-03
   0.18686E+02   0.21773E-03
   0.18691E+02   0.21778E-03
   0.18696E+02   0.21782E-03
   0.18701E+02   0.21786E-03
   0.18706E+02   0.21790E-03
   0.18711E+02   0.21794E-03
   0.18716E+02   0.21799E-03
   0.18721E+02   0.21803E-03
   0.18726E+02   0.21807E-03
   0.18731E+02   0.21811E-03
   0.18736E+02   0.21815E-03
   0.18741E+02   0.21819E-03
   0.18746E+02   0.21823E-03
   0.18751E+02   0.21828E-03
   0.18756E+02   0.21832E-03
   0.18761E+02   0.21836E-03
   0.18766E+02   0.21840E-03
   0.18771E+02   0.21844E-03
   0.18776E+02   0.21848E-03
   0.18781E+02   0.21852E-03
   0.18786E+02   0.21856E-03
   0.18791E+02   0.21860E-03
   0.18796E+02   0.21864E-03
   0.18801E+02   0.21869E-03
   0.18806E+02   0.21873E-03
   0.18811E+02   0.21877E-03
   0.18816E+02   0.21881E-03
   0.18821E+02   0.21885E-03
   0.18826E+02   0.21889E-03
   0.18831E+02   0.21893E-03
   0.18836E+02   0.21897E-03
   0.18841E+02   0.21901E-03
   0.18846E+02   0.21905E-03
   0.18851E+02   0.21909E-03
   0.18856E+02   0.21913E-03
   0.18861E+02   0.21917E-03
   0.18866E+02   0.21921E-03
   0.18871E+02   0.21925E-03
   0.18876E+02   0.21929E-03
   0.18881E+02   0.21933E-03
   0.18886E+02   0.21937E-03
   0.18891E+02   0.21941E-03
   0.18896E+02   0.21945E-03
   0.18901E+02   0.21949E-03
   0.18906E+02   0.21953E-03
   0.18911E+02   0.21956E-03
   0.18916E+02   0.21960E-03
   0.18921E+02   0.21964E-03
   0.18926E+02   0.21968E-03
   0.18931E+02   0.21972E-03
   0.18936E+02   0.21976E-03
   0.18941E+02   0.21980E-03
   0.18946E+02   0.21984E-03
   0.18951E+02   0.21988E-03
   0.18956E+02   0.21992E-03
   0.18961E+02   0.21995E-03
   0.18966E+02   0.21999E-03
   0.18971E+02   0.22003E-03
   0.18976E+02   0.22007E-03
   0.18981E+02   0.22011E-03
   0.18986E+02   0.22015E-03
   0.18991E+02   0.22019E-03
   0.18996E+02   0.22022E-03
   0.19001E+02   0.22026E-03
   0.19006E+02   0.22030E-03
   0.19011E+02   0.22034E-03
   0.19016E+02   0.22038E-03
   0.19021E+02   0.22041E-03
   0.19026E+02   0.22045E-03
   0.19031E+02   0.22049E-03
   0.19036E+02   0.22053E-03
   0.19041E+02   0.22057E-03
   0.19046E+02   0.22060E-03
   0.19051E+02   0.22064E-03
   0.19056E+02   0.22068E-03
   0.19061E+02   0.22072E-03
   0.19066E+02   0.22075E-03
   0.19071E+02   0.22079E-03
   0.19076E+02   0.22083E-03
   0.19081E+02   0.22086E-03
   0.19086E+02   0.22090E-03
   0.19091E+02   0.22094E-03
   0.19096E+02   0.22098E-03
   0.19101E+02   0.22101E-03
   0.19106E+02   0.22105E-03
   0.19111E+02   0.22109E-03
   0.19116E+02   0.22112E-03
   0.19121E+02   0.22116E-03
   0.19126E+02   0.22120E-03
   0.19131E+02   0.22123E-03
   0.19136E+02   0.22127E-03
   0.19141E+02   0.22131E-03
   0.19146E+02   0.22134E-03
   0.19151E+02   0.22138E-03
   0.19156E+02   0.22142E-03
   0.19161E+02   0.22145E-03
   0.19166E+02   0.22149E-03
   0.19171E+02   0.22152E-03
   0.19176E+02   0.22156E-03
   0.19181E+02   0.22160E-03
   0.19186E+02   0.22163E-03
   0.19191E+02   0.22167E-03
   0.19196E+02   0.22170E-03
   0.19201E+02   0.22174E-03
   0.19206E+02   0.22178E-03
   0.19211E+02   0.22181E-03
   0.19216E+02   0.22185E-03
   0.19221E+02   0.22188E-03
   0.19226E+02   0.22192E-03
   0.19231E+02   0.22195E-03
   0.19236E+02   0.22199E-03
   0.19241E+02   0.22202E-03
   0.19246E+02   0.22206E-03
   0.19251E+02   0.22209E-03
   0.19256E+02   0.22213E-03
   0.19261E+02   0.22216E-03
   0.19266E+02   0.22220E-03
   0.19271E+02   0.22223E-03
   0.19276E+02   0.22227E-03
   0.19281E+02   0.22230E-03
   0.19286E+02   0.22234E-03
   0.19291E+02   0.22237E-03
   0.19296E+02   0.22241E-03
   0.19301E+02   0.22244E-03
   0.19306E+02   0.22248E-03
   0.19311E+02   0.22251E-03
   0.19316E+02   0.22254E-03
   0.19321E+02   0.22258E-03
   0.19326E+02   0.22261E-03
   0.19331E+02   0.22265E-03
   0.19336E+02   0.22268E-03
   0.19341E+02   0.22272E-03
   0.19346E+02   0.22275E-03
   0.19351E+02   0.22278E-03
   0.19356E+02   0.22282E-03
   0.19361E+02   0.22285E-03
   0.19366E+02   0.22288E-03
   0.19371E+02   0.22292E-03
   0.19376E+02   0.22295E-03
   0.19381E+02   0.22299E-03
   0.19386E+02   0.22302E-03
   0.19391E+02   0.22305E-03
   0.19396E+02   0.22309E-03
   0.19401E+02   0.22312E-03
   0.19406E+02   0.22315E-03
   0.19411E+02   0.22319E-03
   0.19416E+02   0.22322E-03
   0.19421E+02   0.22325E-03
   0.19426E+02   0.22328E-03
   0.19431E+02   0.22332E-03
   0.19436E+02   0.22335E-03
   0.19441E+02   0.22338E-03
   0.19446E+02   0.22342E-03
   0.19451E+02   0.22345E-03
   0.19456E+02   0.22348E-03
   0.19461E+02   0.22351E-03
   0.19466E+02   0.22355E-03
   0.19471E+02   0.22358E-03
   0.19476E+02   0.22361E-03
   0.19481E+02   0.22364E-03
   0.19486E+02   0.22368E-03
   0.19491E+02   0.22371E-03
   0.19496E+02   0.22374E-03
   0.19501E+02   0.22377E-03
   0.19506E+02   0.22380E-03
   0.19511E+02   0.22384E-03
   0.19516E+02   0.22387E-03
   0.19521E+02   0.22390E-03
   0.19526E+02   0.22393E-03
   0.19531E+02   0.22396E-03
   0.19536E+02   0.22399E-03
   0.19541E+02   0.22403E-03
   0.19546E+02   0.22406E-03
   0.19551E+02   0.22409E-03
   0.19556E+02   0.22412E-03
   0.19561E+02   0.22415E-03
   0.19566E+02   0.22418E-03
   0.19571E+02   0.22421E-03
   0.19576E+02   0.22425E-03
   0.19581E+02   0.22428E-03
   0.19586E+02   0.22431E-03
   0.19591E+02   0.22434E-03
   0.19596E+02   0.22437E-03
   0.19601E+02   0.22440E-03
   0.19606E+02   0.22443E-03
   0.19611E+02   0.22446E-03
   0.19616E+02   0.22449E-03
   0.19621E+02   0.22452E-03
   0.19626E+02   0.22455E-03
   0.19631E+02   0.22458E-03
   0.19636E+02   0.22462E-03
   0.19641E+02   0.22465E-03
   0.19646E+02   0.22468E-03
   0.19651E+02   0.22471E-03
   0.19656E+02   0.22474E-03
   0.19661E+02   0.22477E-03
   0.19666E+02   0.22480E-03
   0.19671E+02   0.22483E-03
   0.19676E+02   0.22486E-03
   0.19681E+02   0.22489E-03
   0.19686E+02   0.22492E-03
   0.19691E+02   0.22495E-03
   0.19696E+02   0.22498E-03
   0.19701E+02   0.22501E-03
   0.19706E+02   0.22504E-03
   0.19711E+02   0.22506E-03
   0.19716E+02   0.22509E-03
   0.19721E+02   0.22512E-03
   0.19726E+02   0.22515E-03
   0.19731E+02   0.22518E-03
   0.19736E+02   0.22521E-03
   0.19741E+02   0.22524E-03
   0.19746E+02   0.22527E-03
   0.19751E+02   0.22530E-03
   0.19756E+02   0.22533E-03
   0.19761E+02   0.22536E-03
   0.19766E+02   0.22539E-03
   0.19771E+02   0.22541E-03
   0.19776E+02   0.22544E-03
   0.19781E+02   0.22547E-03
   0.19786E+02   0.22550E-03
   0.19791E+02   0.22553E-03
   0.19796E+02   0.22556E-03
   0.19801E+02   0.22559E-03
   0.19806E+02   0.22561E-03
   0.19811E+02   0.22564E-03
   0.19816E+02   0.22567E-03
   0.19821E+02   0.22570E-03
   0.19826E+02   0.22573E-03
   0.19831E+02   0.22576E-03
   0.19836E+02   0.22578E-03
   0.19841E+02   0.22581E-03
   0.19846E+02   0.22584E-03
   0.19851E+02   0.22587E-03
   0.19856E+02   0.22590E-03
   0.19861E+02   0.22592E-03
   0.19866E+02   0.22595E-03
   0.19871E+02   0.22598E-03
   0.19876E+02   0.22601E-03
   0.19881E+02   0.22603E-03
   0.19886E+02   0.22606E-03
   0.19891E+02   0.22609E-03
   0.19896E+02   0.22612E-03
   0.19901E+02   0.22614E-03
   0.19906E+02   0.22617E-03
   0.19911E+02   0.22620E-03
   0.19916E+02   0.22622E-03
   0.19921E+02   0.22625E-03
   0.19926E+02   0.22628E-03
   0.19931E+02   0.22631E-03
   0.19936E+02   0.22633E-03
   0.19941E+02   0.22636E-03
   0.19946E+02   0.22639E-03
   0.19951E+02   0.22641E-03
   0.19956E+02   0.22644E-03
   0.19961E+02   0.22647E-03
   0.19966E+02   0.22649E-03
   0.19971E+02   0.22652E-03
   0.19976E+02   0.22655E-03
   0.19981E+02   0.22657E-03
   0.19986E+02   0.22660E-03
   0.19991E+02   0.22662E-03
   0.19996E+02   0.22665E-03
   0.20001E+02   0.22668E-03
   0.20006E+02   0.22670E-03
   0.20011E+02   0.22673E-03
   0.20016E+02   0.22675E-03
   0.20021E+02   0.22678E-03
   0.20026E+02   0.22681E-03
   0.20031E+02   0.22683E-03
   0.20036E+02   0.22686E-03
   0.20041E+02   0.22688E-03
   0.20046E+02   0.22691E-03
   0.20051E+02   0.22693E-03
   0.20056E+02   0.22696E-03
   0.20061E+02   0.22698E-03
   0.20066E+02   0.22701E-03
   0.20071E+02   0.22703E-03
   0.20076E+02   0.22706E-03
   0.20081E+02   0.22709E-03
   0.20086E+02   0.22711E-03
   0.20091E+02   0.22714E-03
   0.20096E+02   0.22716E-03
   0.20101E+02   0.22719E-03
   0.20106E+02   0.22721E-03
   0.20111E+02   0.22724E-03
   0.20116E+02   0.22726E-03
   0.20121E+02   0.22728E-03
   0.20126E+02   0.22731E-03
   0.20131E+02   0.22733E-03
   0.20136E+02   0.22736E-03
   0.20141E+02   0.22738E-03
   0.20146E+02   0.22741E-03
   0.20151E+02   0.22743E-03
   0.20156E+02   0.22746E-03
   0.20161E+02   0.22748E-03
   0.20166E+02   0.22750E-03
   0.20171E+02   0.22753E-03
   0.20176E+02   0.22755E-03
   0.20181E+02   0.22758E-03
   0.20186E+02   0.22760E-03
   0.20191E+02   0.22762E-03
   0.20196E+02   0.22765E-03
   0.20201E+02   0.22767E-03
   0.20206E+02   0.22770E-03
   0.20211E+02   0.22772E-03
   0.20216E+02   0.22774E-03
   0.20221E+02   0.22777E-03
   0.20226E+02   0.22779E-03
   0.20231E+02   0.22781E-03
   0.20236E+02   0.22784E-03
   0.20241E+02   0.22786E-03
   0.20246E+02   0.22788E-03
   0.20251E+02   0.22791E-03
   0.20256E+02   0.22793E-03
   0.20261E+02   0.22795E-03
   0.20266E+02   0.22798E-03
   0.20271E+02   0.22800E-03
   0.20276E+02   0.22802E-03
   0.20281E+02   0.22804E-03
   0.20286E+02   0.22807E-03
   0.20291E+02   0.22809E-03
   0.20296E+02   0.22811E-03
   0.20301E+02   0.22814E-03
   0.20306E+02   0.22816E-03
   0.20311E+02   0.22818E-03
   0.20316E+02   0.22820E-03
   0.20321E+02   0.22822E-03
   0.20326E+02   0.22825E-03
   0.20331E+02   0.22827E-03
   0.20336E+02   0.22829E-03
   0.20341E+02   0.22831E-03
   0.20346E+02   0.22834E-03
   0.20351E+02   0.22836E-03
   0.20356E+02   0.22838E-03
   0.20361E+02   0.22840E-03
   0.20366E+02   0.22842E-03
   0.20371E+02   0.22845E-03
   0.20376E+02   0.22847E-03
   0.20381E+02   0.22849E-03
   0.20386E+02   0.22851E-03
   0.20391E+02   0.22853E-03
   0.20396E+02   0.22855E-03
   0.20401E+02   0.22858E-03
   0.20406E+02   0.22860E-03
   0.20411E+02   0.22862E-03
   0.20416E+02   0.22864E-03
   0.20421E+02   0.22866E-03
   0.20426E+02   0.22868E-03
   0.20431E+02   0.22870E-03
   0.20436E+02   0.22872E-03
   0.20441E+02   0.22875E-03
   0.20446E+02   0.22877E-03
   0.20451E+02   0.22879E-03
   0.20456E+02   0.22881E-03
   0.20461E+02   0.22883E-03
   0.20466E+02   0.22885E-03
   0.20471E+02   0.22887E-03
   0.20476E+02   0.22889E-03
   0.20481E+02   0.22891E-03
   0.20486E+02   0.22893E-03
   0.20491E+02   0.22895E-03
   0.20496E+02   0.22897E-03
   0.20501E+02   0.22899E-03
   0.20506E+02   0.22901E-03
   0.20511E+02   0.22903E-03
   0.20516E+02   0.22905E-03
   0.20521E+02   0.22907E-03
   0.20526E+02   0.22909E-03
   0.20531E+02   0.22911E-03
   0.20536E+02   0.22913E-03
   0.20541E+02   0.22915E-03
   0.20546E+02   0.22917E-03
   0.20551E+02   0.22919E-03
   0.20556E+02   0.22921E-03
   0.20561E+02   0.22923E-03
   0.20566E+02   0.22925E-03
   0.20571E+02   0.22927E-03
   0.20576E+02   0.22929E-03
   0.20581E+02   0.22931E-03
   0.20586E+02   0.22933E-03
   0.20591E+02   0.22935E-03
   0.20596E+02   0.22937E-03
   0.20601E+02   0.22939E-03
   0.20606E+02   0.22941E-03
   0.20611E+02   0.22943E-03
   0.20616E+02   0.22945E-03
   0.20621E+02   0.22947E-03
   0.20626E+02   0.22948E-03
   0.20631E+02   0.22950E-03
   0.20636E+02   0.22952E-03
   0.20641E+02   0.22954E-03
   0.20646E+02   0.22956E-03
   0.20651E+02   0.22958E-03
   0.20656E+02   0.22960E-03
   0.20661E+02   0.22962E-03
   0.20666E+02   0.22963E-03
   0.20671E+02   0.22965E-03
   0.20676E+02   0.22967E-03
   0.20681E+02   0.22969E-03
   0.20686E+02   0.22971E-03
   0.20691E+02   0.22973E-03
   0.20696E+02   0.22974E-03
   0.20701E+02   0.22976E-03
   0.20706E+02   0.22978E-03
   0.20711E+02   0.22980E-03
   0.20716E+02   0.22982E-03
   0.20721E+02   0.22983E-03
   0.20726E+02   0.22985E-03
   0.20731E+02   0.22987E-03
   0.20736E+02   0.22989E-03
   0.20741E+02   0.22991E-03
   0.20746E+02   0.22992E-03
   0.20751E+02   0.22994E-03
   0.20756E+02   0.22996E-03
   0.20761E+02   0.22998E-03
   0.20766E+02   0.22999E-03
   0.20771E+02   0.23001E-03
   0.20776E+02   0.23003E-03
   0.20781E+02   0.23005E-03
   0.20786E+02   0.23006E-03
   0.20791E+02   0.23008E-03
   0.20796E+02   0.23010E-03
   0.20801E+02   0.23011E-03
   0.20806E+02   0.23013E-03
   0.20811E+02   0.23015E-03
   0.20816E+02   0.23017E-03
   0.20821E+02   0.23018E-03
   0.20826E+02   0.23020E-03
   0.20831E+02   0.23022E-03
   0.20836E+02   0.23023E-03
   0.20841E+02   0.23025E-03
   0.20846E+02   0.23027E-03
   0.20851E+02   0.23028E-03
   0.20856E+02   0.23030E-03
   0.20861E+02   0.23032E-03
   0.20866E+02   0.23033E-03
   0.20871E+02   0.23035E-03
   0.20876E+02   0.23036E-03
   0.20881E+02   0.23038E-03
   0.20886E+02   0.23040E-03
   0.20891E+02   0.23041E-03
   0.20896E+02   0.23043E-03
   0.20901E+02   0.23045E-03
   0.20906E+02   0.23046E-03
   0.20911E+02   0.23048E-03
   0.20916E+02   0.23049E-03
   0.20921E+02   0.23051E-03
   0.20926E+02   0.23052E-03
   0.20931E+02   0.23054E-03
   0.20936E+02   0.23056E-03
   0.20941E+02   0.23057E-03
   0.20946E+02   0.23059E-03
   0.20951E+02   0.23060E-03
   0.20956E+02   0.23062E-03
   0.20961E+02   0.23063E-03
   0.20966E+02   0.23065E-03
   0.20971E+02   0.23066E-03
   0.20976E+02   0.23068E-03
   0.20981E+02   0.23069E-03
   0.20986E+02   0.23071E-03
   0.20991E+02   0.23072E-03
   0.20996E+02   0.23074E-03
   0.21001E+02   0.23075E-03
   0.21006E+02   0.23077E-03
   0.21011E+02   0.23078E-03
   0.21016E+02   0.23080E-03
   0.21021E+02   0.23081E-03
   0.21026E+02   0.23083E-03
   0.21031E+02   0.23084E-03
   0.21036E+02   0.23086E-03
   0.21041E+02   0.23087E-03
   0.21046E+02   0.23089E-03
   0.21051E+02   0.23090E-03
   0.21056E+02   0.23092E-03
   0.21061E+02   0.23093E-03
   0.21066E+02   0.23095E-03
   0.21071E+02   0.23096E-03
   0.21076E+02   0.23097E-03
   0.21081E+02   0.23099E-03
   0.21086E+02   0.23100E-03
   0.21091E+02   0.23102E-03
   0.21096E+02   0.23103E-03
   0.21101E+02   0.23104E-03
   0.21106E+02   0.23106E-03
   0.21111E+02   0.23107E-03
   0.21116E+02   0.23109E-03
   0.21121E+02   0.23110E-03
   0.21126E+02   0.23111E-03
   0.21131E+02   0.23113E-03
   0.21136E+02   0.23114E-03
   0.21141E+02   0.23115E-03
   0.21146E+02   0.23117E-03
   0.21151E+02   0.23118E-03
   0.21156E+02   0.23119E-03
   0.21161E+02   0.23121E-03
   0.21166E+02   0.23122E-03
   0.21171E+02   0.23123E-03
   0.21176E+02   0.23125E-03
   0.21181E+02   0.23126E-03
   0.21186E+02   0.23127E-03
   0.21191E+02   0.23129E-03
   0.21196E+02   0.23130E-03
   0.21201E+02   0.23131E-03
   0.21206E+02   0.23133E-03
   0.21211E+02   0.23134E-03
   0.21216E+02   0.23135E-03
   0.21221E+02   0.23136E-03
   0.21226E+02   0.23138E-03
   0.21231E+02   0.23139E-03
   0.21236E+02   0.23140E-03
   0.21241E+02   0.23141E-03
   0.21246E+02   0.23143E-03
   0.21251E+02   0.23144E-03
   0.21256E+02   0.23145E-03
   0.21261E+02   0.23146E-03
   0.21266E+02   0.23148E-03
   0.21271E+02   0.23149E-03
   0.21276E+02   0.23150E-03
   0.21281E+02   0.23151E-03
   0.21286E+02   0.23153E-03
   0.21291E+02   0.23154E-03
   0.21296E+02   0.23155E-03
   0.21301E+02   0.23156E-03
   0.21306E+02   0.23157E-03
   0.21311E+02   0.23159E-03
   0.21316E+02   0.23160E-03
   0.21321E+02   0.23161E-03
   0.21326E+02   0.23162E-03
   0.21331E+02   0.23163E-03
   0.21336E+02   0.23164E-03
   0.21341E+02   0.23166E-03
   0.21346E+02   0.23167E-03
   0.21351E+02   0.23168E-03
   0.21356E+02   0.23169E-03
   0.21361E+02   0.23170E-03
   0.21366E+02   0.23171E-03
   0.21371E+02   0.23172E-03
   0.21376E+02   0.23174E-03
   0.21381E+02   0.23175E-03
   0.21386E+02   0.23176E-03
   0.21391E+02   0.23177E-03
   0.21396E+02   0.23178E-03
   0.21401E+02   0.23179E-03
   0.21406E+02   0.23180E-03
   0.21411E+02   0.23181E-03
   0.21416E+02   0.23182E-03
   0.21421E+02   0.23183E-03
   0.21426E+02   0.23185E-03
   0.21431E+02   0.23186E-03
   0.21436E+02   0.23187E-03
   0.21441E+02   0.23188E-03
   0.21446E+02   0.23189E-03
   0.21451E+02   0.23190E-03
   0.21456E+02   0.23191E-03
   0.21461E+02   0.23192E-03
   0.21466E+02   0.23193E-03
   0.21471E+02   0.23194E-03
   0.21476E+02   0.23195E-03
   0.21481E+02   0.23196E-03
   0.21486E+02   0.23197E-03
   0.21491E+02   0.23198E-03
   0.21496E+02   0.23199E-03
   0.21501E+02   0.23200E-03
   0.21506E+02   0.23201E-03
   0.21511E+02   0.23202E-03
   0.21516E+02   0.23203E-03
   0.21521E+02   0.23204E-03
   0.21526E+02   0.23205E-03
   0.21531E+02   0.23206E-03
   0.21536E+02   0.23207E-03
   0.21541E+02   0.23208E-03
   0.21546E+02   0.23209E-03
   0.21551E+02   0.23210E-03
   0.21556E+02   0.23211E-03
   0.21561E+02   0.23212E-03
   0.21566E+02   0.23213E-03
   0.21571E+02   0.23214E-03
   0.21576E+02   0.23215E-03
   0.21581E+02   0.23216E-03
   0.21586E+02   0.23217E-03
   0.21591E+02   0.23218E-03
   0.21596E+02   0.23218E-03
   0.21601E+02   0.23219E-03
   0.21606E+02   0.23220E-03
   0.21611E+02   0.23221E-03
   0.21616E+02   0.23222E-03
   0.21621E+02   0.23223E-03
   0.21626E+02   0.23224E-03
   0.21631E+02   0.23225E-03
   0.21636E+02   0.23226E-03
   0.21641E+02   0.23227E-03
   0.21646E+02   0.23227E-03
   0.21651E+02   0.23228E-03
   0.21656E+02   0.23229E-03
   0.21661E+02   0.23230E-03
   0.21666E+02   0.23231E-03
   0.21671E+02   0.23232E-03
   0.21676E+02   0.23233E-03
   0.21681E+02   0.23233E-03
   0.21686E+02   0.23234E-03
   0.21691E+02   0.23235E-03
   0.21696E+02   0.23236E-03
   0.21701E+02   0.23237E-03
   0.21706E+02   0.23238E-03
   0.21711E+02   0.23238E-03
   0.21716E+02   0.23239E-03
   0.21721E+02   0.23240E-03
   0.21726E+02   0.23241E-03
   0.21731E+02   0.23242E-03
   0.21736E+02   0.23242E-03
   0.21741E+02   0.23243E-03
   0.21746E+02   0.23244E-03
   0.21751E+02   0.23245E-03
   0.21756E+02   0.23246E-03
   0.21761E+02   0.23246E-03
   0.21766E+02   0.23247E-03
   0.21771E+02   0.23248E-03
   0.21776E+02   0.23249E-03
   0.21781E+02   0.23249E-03
   0.21786E+02   0.23250E-03
   0.21791E+02   0.23251E-03
   0.21796E+02   0.23252E-03
   0.21801E+02   0.23252E-03
   0.21806E+02   0.23253E-03
   0.21811E+02   0.23254E-03
   0.21816E+02   0.23255E-03
   0.21821E+02   0.23255E-03
   0.21826E+02   0.23256E-03
   0.21831E+02   0.23257E-03
   0.21836E+02   0.23257E-03
   0.21841E+02   0.23258E-03
   0.21846E+02   0.23259E-03
   0.21851E+02   0.23260E-03
   0.21856E+02   0.23260E-03
   0.21861E+02   0.23261E-03
   0.21866E+02   0.23262E-03
   0.21871E+02   0.23262E-03
   0.21876E+02   0.23263E-03
   0.21881E+02   0.23264E-03
   0.21886E+02   0.23264E-03
   0.21891E+02   0.23265E-03
   0.21896E+02   0.23266E-03
   0.21901E+02   0.23266E-03
   0.21906E+02   0.23267E-03
   0.21911E+02   0.23268E-03
   0.21916E+02   0.23268E-03
   0.21921E+02   0.23269E-03
   0.21926E+02   0.23270E-03
   0.21931E+02   0.23270E-03
   0.21936E+02   0.23271E-03
   0.21941E+02   0.23271E-03
   0.21946E+02   0.23272E-03
   0.21951E+02   0.23273E-03
   0.21956E+02   0.23273E-03
   0.21961E+02   0.23274E-03
   0.21966E+02   0.23275E-03
   0.21971E+02   0.23275E-03
   0.21976E+02   0.23276E-03
   0.21981E+02   0.23276E-03
   0.21986E+02   0.23277E-03
   0.21991E+02   0.23278E-03
   0.21996E+02   0.23278E-03
   0.22001E+02   0.23279E-03
   0.22006E+02   0.23279E-03
   0.22011E+02   0.23280E-03
   0.22016E+02   0.23280E-03
   0.22021E+02   0.23281E-03
   0.22026E+02   0.23282E-03
   0.22031E+02   0.23282E-03
   0.22036E+02   0.23283E-03
   0.22041E+02   0.23283E-03
   0.22046E+02   0.23284E-03
   0.22051E+02   0.23284E-03
   0.22056E+02   0.23285E-03
   0.22061E+02   0.23285E-03
   0.22066E+02   0.23286E-03
   0.22071E+02   0.23286E-03
   0.22076E+02   0.23287E-03
   0.22081E+02   0.23287E-03
   0.22086E+02   0.23288E-03
   0.22091E+02   0.23288E-03
   0.22096E+02   0.23289E-03
   0.22101E+02   0.23289E-03
   0.22106E+02   0.23290E-03
   0.22111E+02   0.23290E-03
   0.22116E+02   0.23291E-03
   0.22121E+02   0.23291E-03
   0.22126E+02   0.23292E-03
   0.22131E+02   0.23292E-03
   0.22136E+02   0.23293E-03
   0.22141E+02   0.23293E-03
   0.22146E+02   0.23294E-03
   0.22151E+02   0.23294E-03
   0.22156E+02   0.23295E-03
   0.22161E+02   0.23295E-03
   0.22166E+02   0.23296E-03
   0.22171E+02   0.23296E-03
   0.22176E+02   0.23297E-03
   0.22181E+02   0.23297E-03
   0.22186E+02   0.23297E-03
   0.22191E+02   0.23298E-03
   0.22196E+02   0.23298E-03
   0.22201E+02   0.23299E-03
   0.22206E+02   0.23299E-03
   0.22211E+02   0.23300E-03
   0.22216E+02   0.23300E-03
   0.22221E+02   0.23300E-03
   0.22226E+02   0.23301E-03
   0.22231E+02   0.23301E-03
   0.22236E+02   0.23302E-03
   0.22241E+02   0.23302E-03
   0.22246E+02   0.23302E-03
   0.22251E+02   0.23303E-03
   0.22256E+02   0.23303E-03
   0.22261E+02   0.23304E-03
   0.22266E+02   0.23304E-03
   0.22271E+02   0.23304E-03
   0.22276E+02   0.23305E-03
   0.22281E+02   0.23305E-03
   0.22286E+02   0.23305E-03
   0.22291E+02   0.23306E-03
   0.22296E+02   0.23306E-03
   0.22301E+02   0.23307E-03
   0.22306E+02   0.23307E-03
   0.22311E+02   0.23307E-03
   0.22316E+02   0.23308E-03
   0.22321E+02   0.23308E-03
   0.22326E+02   0.23308E-03
   0.22331E+02   0.23309E-03
   0.22336E+02   0.23309E-03
   0.22341E+02   0.23309E-03
   0.22346E+02   0.23310E-03
   0.22351E+02   0.23310E-03
   0.22356E+02   0.23310E-03
   0.22361E+02   0.23311E-03
   0.22366E+02   0.23311E-03
   0.22371E+02   0.23311E-03
   0.22376E+02   0.23312E-03
   0.22381E+02   0.23312E-03
   0.22386E+02   0.23312E-03
   0.22391E+02   0.23312E-03
   0.22396E+02   0.23313E-03
   0.22401E+02   0.23313E-03
   0.22406E+02   0.23313E-03
   0.22411E+02   0.23314E-03
   0.22416E+02   0.23314E-03
   0.22421E+02   0.23314E-03
   0.22426E+02   0.23314E-03
   0.22431E+02   0.23315E-03
   0.22436E+02   0.23315E-03
   0.22441E+02   0.23315E-03
   0.22446E+02   0.23316E-03
   0.22451E+02   0.23316E-03
   0.22456E+02   0.23316E-03
   0.22461E+02   0.23316E-03
   0.22466E+02   0.23317E-03
   0.22471E+02   0.23317E-03
   0.22476E+02   0.23317E-03
   0.22481E+02   0.23317E-03
   0.22486E+02   0.23318E-03
   0.22491E+02   0.23318E-03
   0.22496E+02   0.23318E-03
   0.22501E+02   0.23318E-03
   0.22506E+02   0.23318E-03
   0.22511E+02   0.23319E-03
   0.22516E+02   0.23319E-03
   0.22521E+02   0.23319E-03
   0.22526E+02   0.23319E-03
   0.22531E+02   0.23320E-03
   0.22536E+02   0.23320E-03
   0.22541E+02   0.23320E-03
   0.22546E+02   0.23320E-03
   0.22551E+02   0.23320E-03
   0.22556E+02   0.23321E-03
   0.22561E+02   0.23321E-03
   0.22566E+02   0.23321E-03
   0.22571E+02   0.23321E-03
   0.22576E+02   0.23321E-03
   0.22581E+02   0.23322E-03
   0.22586E+02   0.23322E-03
   0.22591E+02   0.23322E-03
   0.22596E+02   0.23322E-03
   0.22601E+02   0.23322E-03
   0.22606E+02   0.23322E-03
   0.22611E+02   0.23323E-03
   0.22616E+02   0.23323E-03
   0.22621E+02   0.23323E-03
   0.22626E+02   0.23323E-03
   0.22631E+02   0.23323E-03
   0.22636E+02   0.23323E-03
   0.22641E+02   0.23324E-03
   0.22646E+02   0.23324E-03
   0.22651E+02   0.23324E-03
   0.22656E+02   0.23324E-03
   0.22661E+02   0.23324E-03
   0.22666E+02   0.23324E-03
   0.22671E+02   0.23324E-03
   0.22676E+02   0.23325E-03
   0.22681E+02   0.23325E-03
   0.22686E+02   0.23325E-03
   0.22691E+02   0.23325E-03
   0.22696E+02   0.23325E-03
   0.22701E+02   0.23325E-03
   0.22706E+02   0.23325E-03
   0.22711E+02   0.23325E-03
   0.22716E+02   0.23326E-03
   0.22721E+02   0.23326E-03
   0.22726E+02   0.23326E-03
   0.22731E+02   0.23326E-03
   0.22736E+02   0.23326E-03
   0.22741E+02   0.23326E-03
   0.22746E+02   0.23326E-03
   0.22751E+02   0.23326E-03
   0.22756E+02   0.23326E-03
   0.22761E+02   0.23327E-03
   0.22766E+02   0.23327E-03
   0.22771E+02   0.23327E-03
   0.22776E+02   0.23327E-03
   0.22781E+02   0.23327E-03
   0.22786E+02   0.23327E-03
   0.22791E+02   0.23327E-03
   0.22796E+02   0.23327E-03
   0.22801E+02   0.23327E-03
   0.22806E+02   0.23327E-03
   0.22811E+02   0.23327E-03
   0.22816E+02   0.23327E-03
   0.22821E+02   0.23328E-03
   0.22826E+02   0.23328E-03
   0.22831E+02   0.23328E-03
   0.22836E+02   0.23328E-03
   0.22841E+02   0.23328E-03
   0.22846E+02   0.23328E-03
   0.22851E+02   0.23328E-03
   0.22856E+02   0.23328E-03
   0.22861E+02   0.23328E-03
   0.22866E+02   0.23328E-03
   0.22871E+02   0.23328E-03
   0.22876E+02   0.23328E-03
   0.22881E+02   0.23328E-03
   0.22886E+02   0.23328E-03
   0.22891E+02   0.23328E-03
   0.22896E+02   0.23328E-03
   0.22901E+02   0.23328E-03
   0.22906E+02   0.23328E-03
   0.22911E+02   0.23329E-03
   0.22916E+02   0.23329E-03
   0.22921E+02   0.23329E-03
   0.22926E+02   0.23329E-03
   0.22931E+02   0.23329E-03
   0.22936E+02   0.23329E-03
   0.22941E+02   0.23329E-03
   0.22946E+02   0.23329E-03
   0.22951E+02   0.23329E-03
   0.22956E+02   0.23329E-03
   0.22961E+02   0.23329E-03
   0.22966E+02   0.23329E-03
   0.22971E+02   0.23329E-03
   0.22976E+02   0.23329E-03
   0.22981E+02   0.23329E-03
   0.22986E+02   0.23329E-03
   0.22991E+02   0.23329E-03
   0.22996E+02   0.23329E-03
   0.23001E+02   0.23329E-03
   0.23006E+02   0.23329E-03
   0.23011E+02   0.23329E-03
   0.23016E+02   0.23329E-03
   0.23021E+02   0.23329E-03
   0.23026E+02   0.23329E-03
   0.23031E+02   0.23329E-03
   0.23036E+02   0.23329E-03
   0.23041E+02   0.23329E-03
   0.23046E+02   0.23329E-03
   0.23051E+02   0.23329E-03
   0.23056E+02   0.23329E-03
   0.23061E+02   0.23329E-03
   0.23066E+02   0.23329E-03
   0.23071E+02   0.23329E-03
   0.23076E+02   0.23329E-03
   0.23081E+02   0.23329E-03
   0.23086E+02   0.23329E-03


   0.59999E-02   0.10000E-07
   0.11000E-01   0.10001E-07
   0.16000E-01   0.10002E-07
   0.21000E-01   0.10005E-07
   0.26000E-01   0.10009E-07
   0.30999E-01   0.10015E-07
   0.35999E-01   0.10023E-07
   0.40999E-01   0.10034E-07
   0.45999E-01   0.10048E-07
   0.50999E-01   0.10065E-07
   0.55999E-01   0.10086E-07
   0.60999E-01   0.10111E-07
   0.65999E-01   0.10141E-07
   0.70999E-01   0.10175E-07
   0.75999E-01   0.10214E-07
   0.80998E-01   0.10259E-07
   0.85998E-01   0.10310E-07
   0.90998E-01   0.10367E-07
   0.95998E-01   0.10431E-07
   0.10100E+00   0.10502E-07
   0.10600E+00   0.10580E-07
   0.11100E+00   0.10666E-07
   0.11600E+00   0.10760E-07
   0.12100E+00   0.10863E-07
   0.12600E+00   0.10974E-07
   0.13100E+00   0.11095E-07
   0.13600E+00   0.11225E-07
   0.14100E+00   0.11365E-07
   0.14600E+00   0.11515E-07
   0.15100E+00   0.11676E-07
   0.15600E+00   0.11848E-07
   0.16100E+00   0.12032E-07
   0.16600E+00   0.12227E-07
   0.17100E+00   0.12434E-07
   0.17600E+00   0.12654E-07
   0.18100E+00   0.12887E-07
   0.18600E+00   0.13132E-07
   0.19100E+00   0.13392E-07
   0.19600E+00   0.13665E-07
   0.20100E+00   0.13953E-07
   0.20600E+00   0.14255E-07
   0.21100E+00   0.14573E-07
   0.21600E+00   0.14905E-07
   0.22100E+00   0.15254E-07
   0.22600E+00   0.15619E-07
   0.23100E+00   0.16000E-07
   0.23600E+00   0.16398E-07
   0.24100E+00   0.16813E-07
   0.24600E+00   0.17246E-07
   0.25100E+00   0.17697E-07
   0.25599E+00   0.18166E-07
   0.26099E+00   0.18654E-07
   0.26599E+00   0.19161E-07
   0.27099E+00   0.19687E-07
   0.27599E+00   0.20233E-07
   0.28099E+00   0.20799E-07
   0.28599E+00   0.21386E-07
   0.29099E+00   0.21994E-07
   0.29599E+00   0.22623E-07
   0.30099E+00   0.23273E-07
   0.30599E+00   0.23946E-07
   0.31099E+00   0.24640E-07
   0.31599E+00   0.25358E-07
   0.32099E+00   0.26098E-07
   0.32599E+00   0.26863E-07
   0.33099E+00   0.27650E-07
   0.33599E+00   0.28462E-07
   0.34099E+00   0.29299E-07
   0.34599E+00   0.30160E-07
   0.35099E+00   0.31047E-07
   0.35599E+00   0.31959E-07
   0.36099E+00   0.32897E-07
   0.36599E+00   0.33862E-07
   0.37099E+00   0.34853E-07
   0.37599E+00   0.35872E-07
   0.38099E+00   0.36918E-07
   0.38599E+00   0.37991E-07
   0.39099E+00   0.39093E-07
   0.39599E+00   0.40224E-07
   0.40099E+00   0.41383E-07
   0.40599E+00   0.42572E-07
   0.41099E+00   0.43790E-07
   0.41599E+00   0.45038E-07
   0.42099E+00   0.46317E-07
   0.42599E+00   0.47626E-07
   0.43099E+00   0.48966E-07
   0.43599E+00   0.50338E-07
   0.44099E+00   0.51742E-07
   0.44599E+00   0.53178E-07
   0.45099E+00   0.54647E-07
   0.45599E+00   0.56148E-07
   0.46099E+00   0.57683E-07
   0.46599E+00   0.59251E-07
   0.47099E+00   0.60851E-07
   0.47599E+00   0.62472E-07
   0.48099E+00   0.64127E-07
   0.48599E+00   0.65818E-07
   0.49099E+00   0.67543E-07
   0.49599E+00   0.69304E-07
   0.50099E+00   0.71100E-07
   0.50599E+00   0.72933E-07
   0.51099E+00   0.74803E-07
   0.51599E+00   0.76709E-07
   0.52099E+00   0.78653E-07
   0.52599E+00   0.80635E-07
   0.53099E+00   0.82654E-07
   0.53599E+00   0.84712E-07
   0.54099E+00   0.86808E-07
   0.54599E+00   0.88944E-07
   0.55099E+00   0.91119E-07
   0.55599E+00   0.93334E-07
   0.56099E+00   0.95590E-07
   0.56599E+00   0.97885E-07
   0.57099E+00   0.10022E-06
   0.57599E+00   0.10260E-06
   0.58099E+00   0.10502E-06
   0.58599E+00   0.10748E-06
   0.59099E+00   0.10999E-06
   0.59599E+00   0.11253E-06
   0.60099E+00   0.11512E-06
   0.60599E+00   0.11776E-06
   0.61099E+00   0.12043E-06
   0.61599E+00   0.12315E-06
   0.62099E+00   0.12592E-06
   0.62599E+00   0.12873E-06
   0.63099E+00   0.13159E-06
   0.63599E+00   0.13449E-06
   0.64099E+00   0.13744E-06
   0.64599E+00   0.14043E-06
   0.65099E+00   0.14347E-06
   0.65599E+00   0.14656E-06
   0.66099E+00   0.14969E-06
   0.66599E+00   0.15288E-06
   0.67099E+00   0.15611E-06
   0.67599E+00   0.15939E-06
   0.68099E+00   0.16272E-06
   0.68599E+00   0.16609E-06
   0.69099E+00   0.16952E-06
   0.69599E+00   0.17300E-06
   0.70099E+00   0.17652E-06
   0.70599E+00   0.18010E-06
   0.71099E+00   0.18373E-06
   0.71599E+00   0.18741E-06
   0.72099E+00   0.19115E-06
   0.72599E+00   0.19493E-06
   0.73099E+00   0.19877E-06
   0.73599E+00   0.20266E-06
   0.74099E+00   0.20660E-06
   0.74599E+00   0.21060E-06
   0.75099E+00   0.21465E-06
   0.75598E+00   0.21875E-06
   0.76098E+00   0.22291E-06
   0.76598E+00   0.22713E-06
   0.77098E+00   0.23140E-06
   0.77598E+00   0.23572E-06
   0.78098E+00   0.24010E-06
   0.78598E+00   0.24454E-06
   0.79098E+00   0.24904E-06
   0.79598E+00   0.25359E-06
   0.80098E+00   0.25820E-06
   0.80598E+00   0.26287E-06
   0.81098E+00   0.26759E-06
   0.81598E+00   0.27238E-06
   0.82098E+00   0.27722E-06
   0.82598E+00   0.28213E-06
   0.83098E+00   0.28709E-06
   0.83598E+00   0.29211E-06
   0.84098E+00   0.29720E-06
   0.84598E+00   0.30234E-06
   0.85098E+00   0.30755E-06
   0.85598E+00   0.31281E-06
   0.86098E+00   0.31814E-06
   0.86598E+00   0.32353E-06
   0.87098E+00   0.32899E-06
   0.87598E+00   0.33450E-06
   0.88098E+00   0.34008E-06
   0.88598E+00   0.34573E-06
   0.89098E+00   0.35143E-06
   0.89598E+00   0.35721E-06
   0.90098E+00   0.36304E-06
   0.90598E+00   0.36894E-06
   0.91098E+00   0.37491E-06
   0.91598E+00   0.38094E-06
   0.92098E+00   0.38704E-06
   0.92598E+00   0.39321E-06
   0.93098E+00   0.39944E-06
   0.93598E+00   0.40574E-06
   0.94098E+00   0.41211E-06
   0.94598E+00   0.41855E-06
   0.95098E+00   0.42505E-06
   0.95598E+00   0.43163E-06
   0.96098E+00   0.43827E-06
   0.96598E+00   0.44498E-06
   0.97098E+00   0.45176E-06
   0.97598E+00   0.45861E-06
   0.98098E+00   0.46554E-06
   0.98598E+00   0.47253E-06
   0.99098E+00   0.47960E-06
   0.99598E+00   0.48673E-06
   0.10010E+01   0.49394E-06
   0.10060E+01   0.50122E-06
   0.10110E+01   0.50857E-06
   0.10160E+01   0.51600E-06
   0.10210E+01   0.52350E-06
   0.10260E+01   0.53108E-06
   0.10310E+01   0.53872E-06
   0.10360E+01   0.54645E-06
   0.10410E+01   0.55424E-06
   0.10460E+01   0.56212E-06
   0.10510E+01   0.57006E-06
   0.10560E+01   0.57809E-06
   0.10610E+01   0.58618E-06
   0.10660E+01   0.59428E-06
   0.10710E+01   0.60245E-06
   0.10760E+01   0.61070E-06
   0.10810E+01   0.61903E-06
   0.10860E+01   0.62744E-06
   0.10910E+01   0.63592E-06
   0.10960E+01   0.64448E-06
   0.11010E+01   0.65312E-06
   0.11060E+01   0.66184E-06
   0.11110E+01   0.67064E-06
   0.11160E+01   0.67952E-06
   0.11210E+01   0.68848E-06
   0.11260E+01   0.69752E-06
   0.11310E+01   0.70664E-06
   0.11360E+01   0.71584E-06
   0.11410E+01   0.72512E-06
   0.11460E+01   0.73448E-06
   0.11510E+01   0.74393E-06
   0.11560E+01   0.75345E-06
   0.11610E+01   0.76306E-06
   0.11660E+01   0.77276E-06
   0.11710E+01   0.78253E-06
   0.11760E+01   0.79239E-06
   0.11810E+01   0.80234E-06
   0.11860E+01   0.81237E-06
   0.11910E+01   0.82248E-06
   0.11960E+01   0.83268E-06
   0.12010E+01   0.84297E-06
   0.12060E+01   0.85334E-06
   0.12110E+01   0.86380E-06
   0.12160E+01   0.87434E-06
   0.12210E+01   0.88497E-06
   0.12260E+01   0.89569E-06
   0.12310E+01   0.90650E-06
   0.12360E+01   0.91739E-06
   0.12410E+01   0.92838E-06
   0.12460E+01   0.93945E-06
   0.12510E+01   0.95061E-06
   0.12560E+01   0.96186E-06
   0.12610E+01   0.97320E-06
   0.12660E+01   0.98463E-06
   0.12710E+01   0.99616E-06
   0.12760E+01   0.10078E-05
   0.12810E+01   0.10195E-05
   0.12860E+01   0.10313E-05
   0.12910E+01   0.10432E-05
   0.12960E+01   0.10551E-05
   0.13010E+01   0.10672E-05
   0.13060E+01   0.10794E-05
   0.13110E+01   0.10916E-05
   0.13160E+01   0.11040E-05
   0.13210E+01   0.11164E-05
   0.13260E+01   0.11290E-05
   0.13310E+01   0.11416E-05
   0.13360E+01   0.11544E-05
   0.13410E+01   0.11672E-05
   0.13460E+01   0.11801E-05
   0.13510E+01   0.11931E-05
   0.13560E+01   0.12062E-05
   0.13610E+01   0.12195E-05
   0.13660E+01   0.12328E-05
   0.13710E+01   0.12462E-05
   0.13760E+01   0.12597E-05
   0.13810E+01   0.12733E-05
   0.13860E+01   0.12870E-05
   0.13910E+01   0.13008E-05
   0.13960E+01   0.13147E-05
   0.14010E+01   0.13287E-05
   0.14060E+01   0.13428E-05
   0.14110E+01   0.13570E-05
   0.14160E+01   0.13713E-05
   0.14210E+01   0.13857E-05
   0.14260E+01   0.14003E-05
   0.14310E+01   0.14149E-05
   0.14360E+01   0.14296E-05
   0.14410E+01   0.14443E-05
   0.14460E+01   0.14591E-05
   0.14510E+01   0.14739E-05
   0.14560E+01   0.14889E-05
   0.14610E+01   0.15040E-05
   0.14660E+01   0.15192E-05
   0.14710E+01   0.15345E-05
   0.14760E+01   0.15499E-05
   0.14810E+01   0.15654E-05
   0.14860E+01   0.15810E-05
   0.14910E+01   0.15967E-05
   0.14960E+01   0.16125E-05
   0.15010E+01   0.16284E-05
   0.15060E+01   0.16445E-05
   0.15110E+01   0.16606E-05
   0.15160E+01   0.16769E-05
   0.15210E+01   0.16932E-05
   0.15260E+01   0.17097E-05
   0.15310E+01   0.17262E-05
   0.15360E+01   0.17429E-05
   0.15410E+01   0.17597E-05
   0.15460E+01   0.17766E-05
   0.15510E+01   0.17936E-05
   0.15560E+01   0.18107E-05
   0.15610E+01   0.18279E-05
   0.15660E+01   0.18453E-05
   0.15710E+01   0.18627E-05
   0.15760E+01   0.18803E-05
   0.15810E+01   0.18979E-05
   0.15860E+01   0.19157E-05
   0.15910E+01   0.19336E-05
   0.15960E+01   0.19516E-05
   0.16010E+01   0.19698E-05
   0.16060E+01   0.19880E-05
   0.16110E+01   0.20063E-05
   0.16160E+01   0.20248E-05
   0.16210E+01   0.20434E-05
   0.16260E+01   0.20621E-05
   0.16310E+01   0.20809E-05
   0.16360E+01   0.20998E-05
   0.16410E+01   0.21188E-05
   0.16460E+01   0.21380E-05
   0.16510E+01   0.21573E-05
   0.16560E+01   0.21766E-05
   0.16610E+01   0.21962E-05
   0.16660E+01   0.22158E-05
   0.16710E+01   0.22355E-05
   0.16760E+01   0.22554E-05
   0.16810E+01   0.22754E-05
   0.16860E+01   0.22955E-05
   0.16910E+01   0.23157E-05
   0.16960E+01   0.23360E-05
   0.17010E+01   0.23565E-05
   0.17060E+01   0.23771E-05
   0.17110E+01   0.23978E-05
   0.17160E+01   0.24186E-05
   0.17210E+01   0.24395E-05
   0.17260E+01   0.24606E-05
   0.17310E+01   0.24818E-05
   0.17360E+01   0.25030E-05
   0.17410E+01   0.25243E-05
   0.17460E+01   0.25456E-05
   0.17510E+01   0.25671E-05
   0.17560E+01   0.25887E-05
   0.17610E+01   0.26104E-05
   0.17660E+01   0.26323E-05
   0.17710E+01   0.26542E-05
   0.17760E+01   0.26763E-05
   0.17810E+01   0.26985E-05
   0.17860E+01   0.27209E-05
   0.17910E+01   0.27433E-05
   0.17960E+01   0.27659E-05
   0.18010E+01   0.27886E-05
   0.18060E+01   0.28115E-05
   0.18110E+01   0.28345E-05
   0.18160E+01   0.28576E-05
   0.18210E+01   0.28808E-05
   0.18260E+01   0.29041E-05
   0.18310E+01   0.29276E-05
   0.18360E+01   0.29512E-05
   0.18410E+01   0.29750E-05
   0.18460E+01   0.29988E-05
   0.18510E+01   0.30228E-05
   0.18560E+01   0.30470E-05
   0.18610E+01   0.30712E-05
   0.18660E+01   0.30956E-05
   0.18710E+01   0.31201E-05
   0.18760E+01   0.31448E-05
   0.18810E+01   0.31696E-05
   0.18860E+01   0.31945E-05
   0.18910E+01   0.32195E-05
   0.18960E+01   0.32447E-05
   0.19010E+01   0.32700E-05
   0.19060E+01   0.32955E-05
   0.19110E+01   0.33211E-05
   0.19160E+01   0.33468E-05
   0.19210E+01   0.33726E-05
   0.19260E+01   0.33986E-05
   0.19310E+01   0.34247E-05
   0.19360E+01   0.34510E-05
   0.19410E+01   0.34774E-05
   0.19460E+01   0.35039E-05
   0.19510E+01   0.35306E-05
   0.19560E+01   0.35574E-05
   0.19610E+01   0.35843E-05
   0.19660E+01   0.36114E-05
   0.19710E+01   0.36386E-05
   0.19760E+01   0.36660E-05
   0.19810E+01   0.36934E-05
   0.19860E+01   0.37211E-05
   0.19910E+01   0.37486E-05
   0.19960E+01   0.37763E-05
   0.20010E+01   0.38040E-05
   0.20060E+01   0.38320E-05
   0.20110E+01   0.38600E-05
   0.20160E+01   0.38882E-05
   0.20210E+01   0.39166E-05
   0.20260E+01   0.39450E-05
   0.20310E+01   0.39737E-05
   0.20360E+01   0.40024E-05
   0.20410E+01   0.40313E-05
   0.20460E+01   0.40604E-05
   0.20510E+01   0.40896E-05
   0.20560E+01   0.41189E-05
   0.20610E+01   0.41484E-05
   0.20660E+01   0.41780E-05
   0.20710E+01   0.42078E-05
   0.20760E+01   0.42377E-05
   0.20810E+01   0.42677E-05
   0.20860E+01   0.42979E-05
   0.20910E+01   0.43282E-05
   0.20960E+01   0.43587E-05
   0.21010E+01   0.43894E-05
   0.21060E+01   0.44201E-05
   0.21110E+01   0.44511E-05
   0.21160E+01   0.44821E-05
   0.21210E+01   0.45134E-05
   0.21260E+01   0.45447E-05
   0.21310E+01   0.45762E-05
   0.21360E+01   0.46079E-05
   0.21410E+01   0.46397E-05
   0.21460E+01   0.46717E-05
   0.21510E+01   0.47038E-05
   0.21560E+01   0.47360E-05
   0.21610E+01   0.47684E-05
   0.21660E+01   0.48010E-05
   0.21710E+01   0.48337E-05
   0.21760E+01   0.48666E-05
   0.21810E+01   0.48996E-05
   0.21860E+01   0.49327E-05
   0.21910E+01   0.49660E-05
   0.21960E+01   0.49995E-05
   0.22010E+01   0.50331E-05
   0.22060E+01   0.50669E-05
   0.22110E+01   0.51008E-05
   0.22160E+01   0.51349E-05
   0.22210E+01   0.51688E-05
   0.22260E+01   0.52028E-05
   0.22310E+01   0.52370E-05
   0.22360E+01   0.52714E-05
   0.22410E+01   0.53059E-05
   0.22460E+01   0.53406E-05
   0.22510E+01   0.53754E-05
   0.22560E+01   0.54104E-05
   0.22610E+01   0.54455E-05
   0.22660E+01   0.54808E-05
   0.22710E+01   0.55163E-05
   0.22760E+01   0.55519E-05
   0.22810E+01   0.55877E-05
   0.22860E+01   0.56236E-05
   0.22910E+01   0.56597E-05
   0.22960E+01   0.56959E-05
   0.23010E+01   0.57323E-05
   0.23060E+01   0.57688E-05
   0.23110E+01   0.58055E-05
   0.23160E+01   0.58424E-05
   0.23210E+01   0.58794E-05
   0.23260E+01   0.59166E-05
   0.23310E+01   0.59540E-05
   0.23360E+01   0.59915E-05
   0.23410E+01   0.60292E-05
   0.23460E+01   0.60670E-05
   0.23510E+01   0.61050E-05
   0.23560E+01   0.61432E-05
   0.23610E+01   0.61815E-05
   0.23660E+01   0.62200E-05
   0.23710E+01   0.62586E-05
   0.23760E+01   0.62974E-05
   0.23810E+01   0.63364E-05
   0.23860E+01   0.63755E-05
   0.23910E+01   0.64148E-05
   0.23960E+01   0.64543E-05
   0.24010E+01   0.64939E-05
   0.24060E+01   0.65337E-05
   0.24110E+01   0.65737E-05
   0.24160E+01   0.66138E-05
   0.24210E+01   0.66538E-05
   0.24260E+01   0.66938E-05
   0.24310E+01   0.67341E-05
   0.24360E+01   0.67745E-05
   0.24410E+01   0.68150E-05
   0.24460E+01   0.68558E-05
   0.24510E+01   0.68967E-05
   0.24560E+01   0.69377E-05
   0.24610E+01   0.69790E-05
   0.24660E+01   0.70204E-05
   0.24710E+01   0.70620E-05
   0.24760E+01   0.71037E-05
   0.24810E+01   0.71456E-05
   0.24860E+01   0.71877E-05
   0.24910E+01   0.72299E-05
   0.24960E+01   0.72724E-05
   0.25010E+01   0.73150E-05
   0.25059E+01   0.73577E-05
   0.25109E+01   0.74006E-05
   0.25159E+01   0.74437E-05
   0.25209E+01   0.74870E-05
   0.25259E+01   0.75305E-05
   0.25309E+01   0.75741E-05
   0.25359E+01   0.76179E-05
   0.25409E+01   0.76618E-05
   0.25459E+01   0.77060E-05
   0.25509E+01   0.77503E-05
   0.25559E+01   0.77948E-05
   0.25609E+01   0.78394E-05
   0.25659E+01   0.78843E-05
   0.25709E+01   0.79293E-05
   0.25759E+01   0.79745E-05
   0.25809E+01   0.80198E-05
   0.25859E+01   0.80654E-05
   0.25909E+01   0.81111E-05
   0.25959E+01   0.81570E-05
   0.26009E+01   0.82030E-05
   0.26059E+01   0.82493E-05
   0.26109E+01   0.82953E-05
   0.26159E+01   0.83415E-05
   0.26209E+01   0.83878E-05
   0.26259E+01   0.84343E-05
   0.26309E+01   0.84810E-05
   0.26359E+01   0.85278E-05
   0.26409E+01   0.85749E-05
   0.26459E+01   0.86221E-05
   0.26509E+01   0.86695E-05
   0.26559E+01   0.87171E-05
   0.26609E+01   0.87648E-05
   0.26659E+01   0.88128E-05
   0.26709E+01   0.88609E-05
   0.26759E+01   0.89092E-05
   0.26809E+01   0.89577E-05
   0.26859E+01   0.90063E-05
   0.26909E+01   0.90551E-05
   0.26959E+01   0.91042E-05
   0.27009E+01   0.91534E-05
   0.27059E+01   0.92028E-05
   0.27109E+01   0.92523E-05
   0.27159E+01   0.93021E-05
   0.27209E+01   0.93520E-05
   0.27259E+01   0.94021E-05
   0.27309E+01   0.94524E-05
   0.27359E+01   0.95029E-05
   0.27409E+01   0.95536E-05
   0.27459E+01   0.96044E-05
   0.27509E+01   0.96555E-05
   0.27559E+01   0.97067E-05
   0.27609E+01   0.97581E-05
   0.27659E+01   0.98097E-05
   0.27709E+01   0.98615E-05
   0.27759E+01   0.99135E-05
   0.27809E+01   0.99657E-05
   0.27859E+01   0.10018E-04
   0.27909E+01   0.10070E-04
   0.27959E+01   0.10122E-04
   0.28009E+01   0.10174E-04
   0.28059E+01   0.10227E-04
   0.28109E+01   0.10280E-04
   0.28159E+01   0.10333E-04
   0.28209E+01   0.10386E-04
   0.28259E+01   0.10439E-04
   0.28309E+01   0.10493E-04
   0.28359E+01   0.10546E-04
   0.28409E+01   0.10600E-04
   0.28459E+01   0.10654E-04
   0.28509E+01   0.10709E-04
   0.28559E+01   0.10763E-04
   0.28609E+01   0.10818E-04
   0.28659E+01   0.10873E-04
   0.28709E+01   0.10928E-04
   0.28759E+01   0.10983E-04
   0.28809E+01   0.11038E-04
   0.28859E+01   0.11094E-04
   0.28909E+01   0.11150E-04
   0.28959E+01   0.11206E-04
   0.29009E+01   0.11262E-04
   0.29059E+01   0.11319E-04
   0.29109E+01   0.11375E-04
   0.29159E+01   0.11432E-04
   0.29209E+01   0.11489E-04
   0.29259E+01   0.11546E-04
   0.29309E+01   0.11604E-04
   0.29359E+01   0.11661E-04
   0.29409E+01   0.11719E-04
   0.29459E+01   0.11777E-04
   0.29509E+01   0.11835E-04
   0.29559E+01   0.11892E-04
   0.29609E+01   0.11950E-04
   0.29659E+01   0.12009E-04
   0.29709E+01   0.12067E-04
   0.29759E+01   0.12126E-04
   0.29809E+01   0.12184E-04
   0.29859E+01   0.12243E-04
   0.29909E+01   0.12303E-04
   0.29959E+01   0.12362E-04
   0.30009E+01   0.12422E-04
   0.30059E+01   0.12481E-04
   0.30109E+01   0.12541E-04
   0.30159E+01   0.12602E-04
   0.30209E+01   0.12662E-04
   0.30259E+01   0.12723E-04
   0.30309E+01   0.12783E-04
   0.30359E+01   0.12844E-04
   0.30409E+01   0.12906E-04
   0.30459E+01   0.12967E-04
   0.30509E+01   0.13029E-04
   0.30559E+01   0.13090E-04
   0.30609E+01   0.13152E-04
   0.30659E+01   0.13214E-04
   0.30709E+01   0.13277E-04
   0.30759E+01   0.13339E-04
   0.30809E+01   0.13402E-04
   0.30859E+01   0.13465E-04
   0.30909E+01   0.13529E-04
   0.30959E+01   0.13592E-04
   0.31009E+01   0.13656E-04
   0.31059E+01   0.13719E-04
   0.31109E+01   0.13782E-04
   0.31159E+01   0.13846E-04
   0.31209E+01   0.13910E-04
   0.31259E+01   0.13974E-04
   0.31309E+01   0.14038E-04
   0.31359E+01   0.14103E-04
   0.31409E+01   0.14167E-04
   0.31459E+01   0.14232E-04
   0.31509E+01   0.14297E-04
   0.31559E+01   0.14362E-04
   0.31609E+01   0.14428E-04
   0.31659E+01   0.14494E-04
   0.31709E+01   0.14559E-04
   0.31759E+01   0.14626E-04
   0.31809E+01   0.14692E-04
   0.31859E+01   0.14758E-04
   0.31909E+01   0.14825E-04
   0.31959E+01   0.14892E-04
   0.32009E+01   0.14959E-04
   0.32059E+01   0.15027E-04
   0.32109E+01   0.15094E-04
   0.32159E+01   0.15162E-04
   0.32209E+01   0.15230E-04
   0.32259E+01   0.15298E-04
   0.32309E+01   0.15366E-04
   0.32359E+01   0.15435E-04
   0.32409E+01   0.15504E-04
   0.32459E+01   0.15573E-04
   0.32509E+01   0.15642E-04
   0.32559E+01   0.15711E-04
   0.32609E+01   0.15780E-04
   0.32659E+01   0.15849E-04
   0.32709E+01   0.15919E-04
   0.32759E+01   0.15989E-04
   0.32809E+01   0.16058E-04
   0.32859E+01   0.16128E-04
   0.32909E+01   0.16199E-04
   0.32959E+01   0.16269E-04
   0.33009E+01   0.16340E-04
   0.33059E+01   0.16411E-04
   0.33109E+01   0.16482E-04
   0.33159E+01   0.16553E-04
   0.33209E+01   0.16625E-04
   0.33259E+01   0.16697E-04
   0.33309E+01   0.16769E-04
   0.33359E+01   0.16841E-04
   0.33409E+01   0.16914E-04
   0.33459E+01   0.16986E-04
   0.33509E+01   0.17059E-04
   0.33559E+01   0.17132E-04
   0.33609E+01   0.17206E-04
   0.33659E+01   0.17279E-04
   0.33709E+01   0.17353E-04
   0.33759E+01   0.17427E-04
   0.33809E+01   0.17501E-04
   0.33859E+01   0.17575E-04
   0.33909E+01   0.17650E-04
   0.33959E+01   0.17725E-04
   0.34009E+01   0.17799E-04
   0.34059E+01   0.17874E-04
   0.34109E+01   0.17949E-04
   0.34159E+01   0.18024E-04
   0.34209E+01   0.18099E-04
   0.34259E+01   0.18174E-04
   0.34309E+01   0.18250E-04
   0.34359E+01   0.18326E-04
   0.34409E+01   0.18402E-04
   0.34459E+01   0.18478E-04
   0.34509E+01   0.18555E-04
   0.34559E+01   0.18632E-04
   0.34609E+01   0.18709E-04
   0.34659E+01   0.18786E-04
   0.34709E+01   0.18863E-04
   0.34759E+01   0.18941E-04
   0.34809E+01   0.19019E-04
   0.34859E+01   0.19097E-04
   0.34909E+01   0.19175E-04
   0.34959E+01   0.19254E-04
   0.35009E+01   0.19333E-04
   0.35059E+01   0.19412E-04
   0.35109E+01   0.19491E-04
   0.35159E+01   0.19570E-04
   0.35209E+01   0.19650E-04
   0.35259E+01   0.19730E-04
   0.35309E+01   0.19810E-04
   0.35359E+01   0.19890E-04
   0.35409E+01   0.19970E-04
   0.35459E+01   0.20050E-04
   0.35509E+01   0.20130E-04
   0.35559E+01   0.20210E-04
   0.35609E+01   0.20291E-04
   0.35659E+01   0.20372E-04
   0.35709E+01   0.20453E-04
   0.35759E+01   0.20535E-04
   0.35809E+01   0.20616E-04
   0.35859E+01   0.20698E-04
   0.35909E+01   0.20780E-04
   0.35959E+01   0.20863E-04
   0.36009E+01   0.20945E-04
   0.36059E+01   0.21028E-04
   0.36109E+01   0.21111E-04
   0.36159E+01   0.21194E-04
   0.36209E+01   0.21278E-04
   0.36259E+01   0.21362E-04
   0.36309E+01   0.21445E-04
   0.36359E+01   0.21530E-04
   0.36409E+01   0.21614E-04
   0.36459E+01   0.21699E-04
   0.36509E+01   0.21784E-04
   0.36559E+01   0.21869E-04
   0.36609E+01   0.21954E-04
   0.36659E+01   0.22039E-04
   0.36709E+01   0.22124E-04
   0.36759E+01   0.22209E-04
   0.36809E+01   0.22294E-04
   0.36859E+01   0.22380E-04
   0.36909E+01   0.22466E-04
   0.36959E+01   0.22552E-04
   0.37009E+01   0.22638E-04
   0.37059E+01   0.22725E-04
   0.37109E+01   0.22812E-04
   0.37159E+01   0.22899E-04
   0.37209E+01   0.22986E-04
   0.37259E+01   0.23074E-04
   0.37309E+01   0.23162E-04
   0.37359E+01   0.23250E-04
   0.37409E+01   0.23338E-04
   0.37459E+01   0.23426E-04
   0.37509E+01   0.23515E-04
   0.37559E+01   0.23604E-04
   0.37609E+01   0.23693E-04
   0.37659E+01   0.23783E-04
   0.37709E+01   0.23872E-04
   0.37759E+01   0.23962E-04
   0.37809E+01   0.24052E-04
   0.37859E+01   0.24143E-04
   0.37909E+01   0.24233E-04
   0.37959E+01   0.24323E-04
   0.38009E+01   0.24413E-04
   0.38059E+01   0.24503E-04
   0.38109E+01   0.24594E-04
   0.38159E+01   0.24685E-04
   0.38209E+01   0.24776E-04
   0.38259E+01   0.24868E-04
   0.38309E+01   0.24959E-04
   0.38359E+01   0.25051E-04
   0.38409E+01   0.25143E-04
   0.38459E+01   0.25236E-04
   0.38509E+01   0.25328E-04
   0.38559E+01   0.25421E-04
   0.38609E+01   0.25514E-04
   0.38659E+01   0.25608E-04
   0.38709E+01   0.25701E-04
   0.38759E+01   0.25795E-04
   0.38809E+01   0.25889E-04
   0.38859E+01   0.25983E-04
   0.38909E+01   0.26078E-04
   0.38959E+01   0.26173E-04
   0.39009E+01   0.26268E-04
   0.39059E+01   0.26363E-04
   0.39109E+01   0.26459E-04
   0.39159E+01   0.26553E-04
   0.39209E+01   0.26649E-04
   0.39259E+01   0.26744E-04
   0.39309E+01   0.26839E-04
   0.39359E+01   0.26935E-04
   0.39409E+01   0.27031E-04
   0.39459E+01   0.27128E-04
   0.39509E+01   0.27224E-04
   0.39559E+01   0.27321E-04
   0.39609E+01   0.27418E-04
   0.39659E+01   0.27515E-04
   0.39709E+01   0.27613E-04
   0.39759E+01   0.27711E-04
   0.39809E+01   0.27809E-04
   0.39859E+01   0.27907E-04
   0.39909E+01   0.28006E-04
   0.39959E+01   0.28104E-04
   0.40009E+01   0.28203E-04
   0.40059E+01   0.28303E-04
   0.40109E+01   0.28402E-04
   0.40159E+01   0.28502E-04
   0.40209E+01   0.28602E-04
   0.40259E+01   0.28702E-04
   0.40309E+01   0.28802E-04
   0.40359E+01   0.28902E-04
   0.40409E+01   0.29002E-04
   0.40459E+01   0.29102E-04
   0.40509E+01   0.29203E-04
   0.40559E+01   0.29303E-04
   0.40609E+01   0.29404E-04
   0.40659E+01   0.29506E-04
   0.40709E+01   0.29607E-04
   0.40759E+01   0.29709E-04
   0.40809E+01   0.29811E-04
   0.40859E+01   0.29913E-04
   0.40909E+01   0.30016E-04
   0.40959E+01   0.30119E-04
   0.41009E+01   0.30222E-04
   0.41059E+01   0.30325E-04
   0.41109E+01   0.30428E-04
   0.41159E+01   0.30532E-04
   0.41209E+01   0.30636E-04
   0.41259E+01   0.30741E-04
   0.41309E+01   0.30845E-04
   0.41359E+01   0.30950E-04
   0.41409E+01   0.31055E-04
   0.41459E+01   0.31159E-04
   0.41509E+01   0.31264E-04
   0.41559E+01   0.31369E-04
   0.41609E+01   0.31474E-04
   0.41659E+01   0.31579E-04
   0.41709E+01   0.31685E-04
   0.41759E+01   0.31791E-04
   0.41809E+01   0.31897E-04
   0.41859E+01   0.32003E-04
   0.41909E+01   0.32110E-04
   0.41959E+01   0.32216E-04
   0.42009E+01   0.32323E-04
   0.42059E+01   0.32431E-04
   0.42109E+01   0.32538E-04
   0.42159E+01   0.32646E-04
   0.42209E+01   0.32754E-04
   0.42259E+01   0.32863E-04
   0.42309E+01   0.32971E-04
   0.42359E+01   0.33080E-04
   0.42409E+01   0.33189E-04
   0.42459E+01   0.33299E-04
   0.42509E+01   0.33408E-04
   0.42559E+01   0.33518E-04
   0.42609E+01   0.33627E-04
   0.42659E+01   0.33737E-04
   0.42709E+01   0.33846E-04
   0.42759E+01   0.33956E-04
   0.42809E+01   0.34066E-04
   0.42859E+01   0.34177E-04
   0.42909E+01   0.34287E-04
   0.42959E+01   0.34398E-04
   0.43009E+01   0.34509E-04
   0.43059E+01   0.34621E-04
   0.43109E+01   0.34732E-04
   0.43159E+01   0.34844E-04
   0.43209E+01   0.34957E-04
   0.43259E+01   0.35069E-04
   0.43309E+01   0.35182E-04
   0.43359E+01   0.35295E-04
   0.43409E+01   0.35408E-04
   0.43459E+01   0.35522E-04
   0.43509E+01   0.35635E-04
   0.43559E+01   0.35749E-04
   0.43609E+01   0.35864E-04
   0.43659E+01   0.35978E-04
   0.43709E+01   0.36092E-04
   0.43759E+01   0.36206E-04
   0.43809E+01   0.36320E-04
   0.43859E+01   0.36434E-04
   0.43909E+01   0.36549E-04
   0.43959E+01   0.36664E-04
   0.44009E+01   0.36779E-04
   0.44059E+01   0.36895E-04
   0.44109E+01   0.37011E-04
   0.44159E+01   0.37127E-04
   0.44209E+01   0.37243E-04
   0.44259E+01   0.37360E-04
   0.44309E+01   0.37477E-04
   0.44359E+01   0.37594E-04
   0.44409E+01   0.37711E-04
   0.44459E+01   0.37829E-04
   0.44509E+01   0.37947E-04
   0.44559E+01   0.38065E-04
   0.44609E+01   0.38183E-04
   0.44659E+01   0.38302E-04
   0.44709E+01   0.38421E-04
   0.44759E+01   0.38539E-04
   0.44809E+01   0.38657E-04
   0.44859E+01   0.38776E-04
   0.44909E+01   0.38895E-04
   0.44959E+01   0.39014E-04
   0.45009E+01   0.39133E-04
   0.45059E+01   0.39253E-04
   0.45109E+01   0.39373E-04
   0.45159E+01   0.39493E-04
   0.45209E+01   0.39614E-04
   0.45259E+01   0.39734E-04
   0.45309E+01   0.39855E-04
   0.45359E+01   0.39977E-04
   0.45409E+01   0.40098E-04
   0.45459E+01   0.40220E-04
   0.45509E+01   0.40342E-04
   0.45559E+01   0.40465E-04
   0.45609E+01   0.40587E-04
   0.45659E+01   0.40710E-04
   0.45709E+01   0.40833E-04
   0.45759E+01   0.40956E-04
   0.45809E+01   0.41078E-04
   0.45859E+01   0.41201E-04
   0.45909E+01   0.41324E-04
   0.45959E+01   0.41447E-04
   0.46009E+01   0.41571E-04
   0.46059E+01   0.41695E-04
   0.46109E+01   0.41819E-04
   0.46159E+01   0.41943E-04
   0.46209E+01   0.42068E-04
   0.46259E+01   0.42193E-04
   0.46309E+01   0.42318E-04
   0.46359E+01   0.42444E-04
   0.46409E+01   0.42569E-04
   0.46459E+01   0.42695E-04
   0.46509E+01   0.42822E-04
   0.46559E+01   0.42948E-04
   0.46609E+01   0.43075E-04
   0.46659E+01   0.43202E-04
   0.46709E+01   0.43330E-04
   0.46759E+01   0.43457E-04
   0.46809E+01   0.43584E-04
   0.46859E+01   0.43711E-04
   0.46909E+01   0.43838E-04
   0.46959E+01   0.43965E-04
   0.47009E+01   0.44093E-04
   0.47059E+01   0.44221E-04
   0.47109E+01   0.44350E-04
   0.47159E+01   0.44478E-04
   0.47209E+01   0.44607E-04
   0.47259E+01   0.44736E-04
   0.47309E+01   0.44866E-04
   0.47359E+01   0.44995E-04
   0.47409E+01   0.45125E-04
   0.47459E+01   0.45255E-04
   0.47509E+01   0.45386E-04
   0.47559E+01   0.45517E-04
   0.47609E+01   0.45648E-04
   0.47659E+01   0.45779E-04
   0.47709E+01   0.45911E-04
   0.47759E+01   0.46042E-04
   0.47809E+01   0.46173E-04
   0.47859E+01   0.46304E-04
   0.47909E+01   0.46435E-04
   0.47959E+01   0.46567E-04
   0.48009E+01   0.46699E-04
   0.48059E+01   0.46831E-04
   0.48109E+01   0.46964E-04
   0.48159E+01   0.47096E-04
   0.48209E+01   0.47230E-04
   0.48259E+01   0.47363E-04
   0.48309E+01   0.47497E-04
   0.48359E+01   0.47631E-04
   0.48409E+01   0.47765E-04
   0.48459E+01   0.47899E-04
   0.48509E+01   0.48034E-04
   0.48559E+01   0.48169E-04
   0.48609E+01   0.48304E-04
   0.48659E+01   0.48440E-04
   0.48709E+01   0.48576E-04
   0.48759E+01   0.48710E-04
   0.48809E+01   0.48846E-04
   0.48859E+01   0.48981E-04
   0.48909E+01   0.49117E-04
   0.48959E+01   0.49253E-04
   0.49009E+01   0.49389E-04
   0.49059E+01   0.49525E-04
   0.49109E+01   0.49662E-04
   0.49159E+01   0.49799E-04
   0.49209E+01   0.49936E-04
   0.49259E+01   0.50074E-04
   0.49309E+01   0.50212E-04
   0.49359E+01   0.50350E-04
   0.49409E+01   0.50489E-04
   0.49459E+01   0.50627E-04
   0.49509E+01   0.50766E-04
   0.49559E+01   0.50906E-04
   0.49609E+01   0.51045E-04
   0.49659E+01   0.51185E-04
   0.49709E+01   0.51324E-04
   0.49759E+01   0.51463E-04
   0.49809E+01   0.51602E-04
   0.49859E+01   0.51742E-04
   0.49909E+01   0.51882E-04
   0.49959E+01   0.52022E-04
   0.50009E+01   0.52162E-04
   0.50059E+01   0.52303E-04
   0.50109E+01   0.52444E-04
   0.50159E+01   0.52586E-04
   0.50209E+01   0.52727E-04
   0.50259E+01   0.52869E-04
   0.50309E+01   0.53011E-04
   0.50359E+01   0.53154E-04
   0.50409E+01   0.53296E-04
   0.50459E+01   0.53439E-04
   0.50509E+01   0.53583E-04
   0.50559E+01   0.53726E-04
   0.50609E+01   0.53869E-04
   0.50659E+01   0.54012E-04
   0.50709E+01   0.54155E-04
   0.50759E+01   0.54298E-04
   0.50809E+01   0.54442E-04
   0.50859E+01   0.54586E-04
   0.50909E+01   0.54730E-04
   0.50959E+01   0.54874E-04
   0.51009E+01   0.55019E-04
   0.51059E+01   0.55164E-04
   0.51109E+01   0.55309E-04
   0.51159E+01   0.55455E-04
   0.51209E+01   0.55601E-04
   0.51259E+01   0.55747E-04
   0.51309E+01   0.55894E-04
   0.51359E+01   0.56040E-04
   0.51409E+01   0.56187E-04
   0.51459E+01   0.56335E-04
   0.51509E+01   0.56482E-04
   0.51559E+01   0.56629E-04
   0.51609E+01   0.56775E-04
   0.51659E+01   0.56922E-04
   0.51709E+01   0.57070E-04
   0.51759E+01   0.57217E-04
   0.51809E+01   0.57365E-04
   0.51859E+01   0.57513E-04
   0.51909E+01   0.57662E-04
   0.51959E+01   0.57811E-04
   0.52009E+01   0.57960E-04
   0.52059E+01   0.58109E-04
   0.52109E+01   0.58259E-04
   0.52159E+01   0.58408E-04
   0.52209E+01   0.58559E-04
   0.52259E+01   0.58709E-04
   0.52309E+01   0.58860E-04
   0.52359E+01   0.59011E-04
   0.52409E+01   0.59162E-04
   0.52459E+01   0.59312E-04
   0.52509E+01   0.59463E-04
   0.52559E+01   0.59613E-04
   0.52609E+01   0.59764E-04
   0.52659E+01   0.59916E-04
   0.52709E+01   0.60067E-04
   0.52759E+01   0.60219E-04
   0.52809E+01   0.60371E-04
   0.52859E+01   0.60524E-04
   0.52909E+01   0.60677E-04
   0.52959E+01   0.60830E-04
   0.53009E+01   0.60983E-04
   0.53059E+01   0.61137E-04
   0.53109E+01   0.61291E-04
   0.53159E+01   0.61445E-04
   0.53209E+01   0.61599E-04
   0.53259E+01   0.61754E-04
   0.53309E+01   0.61908E-04
   0.53359E+01   0.62062E-04
   0.53409E+01   0.62216E-04
   0.53459E+01   0.62370E-04
   0.53509E+01   0.62525E-04
   0.53559E+01   0.62680E-04
   0.53609E+01   0.62835E-04
   0.53659E+01   0.62991E-04
   0.53709E+01   0.63147E-04
   0.53759E+01   0.63303E-04
   0.53809E+01   0.63460E-04
   0.53859E+01   0.63616E-04
   0.53909E+01   0.63773E-04
   0.53959E+01   0.63931E-04
   0.54009E+01   0.64088E-04
   0.54059E+01   0.64246E-04
   0.54109E+01   0.64405E-04
   0.54159E+01   0.64563E-04
   0.54209E+01   0.64720E-04
   0.54259E+01   0.64878E-04
   0.54309E+01   0.65036E-04
   0.54359E+01   0.65194E-04
   0.54409E+01   0.65352E-04
   0.54459E+01   0.65511E-04
   0.54509E+01   0.65670E-04
   0.54559E+01   0.65829E-04
   0.54609E+01   0.65989E-04
   0.54659E+01   0.66149E-04
   0.54709E+01   0.66309E-04
   0.54759E+01   0.66470E-04
   0.54809E+01   0.66630E-04
   0.54859E+01   0.66791E-04
   0.54909E+01   0.66953E-04
   0.54959E+01   0.67115E-04
   0.55009E+01   0.67276E-04
   0.55059E+01   0.67437E-04
   0.55109E+01   0.67598E-04
   0.55159E+01   0.67759E-04
   0.55209E+01   0.67921E-04
   0.55259E+01   0.68083E-04
   0.55309E+01   0.68245E-04
   0.55359E+01   0.68407E-04
   0.55409E+01   0.68570E-04
   0.55459E+01   0.68733E-04
   0.55509E+01   0.68896E-04
   0.55559E+01   0.69060E-04
   0.55609E+01   0.69224E-04
   0.55659E+01   0.69388E-04
   0.55709E+01   0.69553E-04
   0.55759E+01   0.69718E-04
   0.55809E+01   0.69883E-04
   0.55859E+01   0.70047E-04
   0.55909E+01   0.70211E-04
   0.55959E+01   0.70375E-04
   0.56009E+01   0.70540E-04
   0.56059E+01   0.70705E-04
   0.56109E+01   0.70870E-04
   0.56159E+01   0.71036E-04
   0.56209E+01   0.71202E-04
   0.56259E+01   0.71368E-04
   0.56309E+01   0.71534E-04
   0.56359E+01   0.71701E-04
   0.56409E+01   0.71868E-04
   0.56459E+01   0.72035E-04
   0.56509E+01   0.72203E-04
   0.56559E+01   0.72371E-04
   0.56609E+01   0.72539E-04
   0.56659E+01   0.72708E-04
   0.56709E+01   0.72875E-04
   0.56759E+01   0.73042E-04
   0.56809E+01   0.73210E-04
   0.56859E+01   0.73378E-04
   0.56909E+01   0.73547E-04
   0.56959E+01   0.73715E-04
   0.57009E+01   0.73884E-04
   0.57059E+01   0.74054E-04
   0.57109E+01   0.74223E-04
   0.57159E+01   0.74393E-04
   0.57209E+01   0.74563E-04
   0.57259E+01   0.74734E-04
   0.57309E+01   0.74905E-04
   0.57359E+01   0.75076E-04
   0.57409E+01   0.75247E-04
   0.57459E+01   0.75419E-04
   0.57509E+01   0.75589E-04
   0.57559E+01   0.75760E-04
   0.57609E+01   0.75931E-04
   0.57659E+01   0.76102E-04
   0.57709E+01   0.76273E-04
   0.57759E+01   0.76445E-04
   0.57809E+01   0.76617E-04
   0.57859E+01   0.76790E-04
   0.57909E+01   0.76962E-04
   0.57959E+01   0.77135E-04
   0.58009E+01   0.77309E-04
   0.58059E+01   0.77482E-04
   0.58109E+01   0.77656E-04
   0.58159E+01   0.77830E-04
   0.58209E+01   0.78005E-04
   0.58259E+01   0.78180E-04
   0.58309E+01   0.78353E-04
   0.58359E+01   0.78527E-04
   0.58409E+01   0.78701E-04
   0.58459E+01   0.78875E-04
   0.58509E+01   0.79050E-04
   0.58559E+01   0.79225E-04
   0.58609E+01   0.79400E-04
   0.58659E+01   0.79575E-04
   0.58709E+01   0.79751E-04
   0.58759E+01   0.79927E-04
   0.58809E+01   0.80104E-04
   0.58859E+01   0.80280E-04
   0.58909E+01   0.80457E-04
   0.58959E+01   0.80635E-04
   0.59009E+01   0.80812E-04
   0.59059E+01   0.80990E-04
   0.59109E+01   0.81166E-04
   0.59159E+01   0.81343E-04
   0.59209E+01   0.81520E-04
   0.59259E+01   0.81698E-04
   0.59309E+01   0.81875E-04
   0.59359E+01   0.82053E-04
   0.59409E+01   0.82232E-04
   0.59459E+01   0.82410E-04
   0.59509E+01   0.82589E-04
   0.59559E+01   0.82768E-04
   0.59609E+01   0.82948E-04
   0.59659E+01   0.83127E-04
   0.59709E+01   0.83308E-04
   0.59759E+01   0.83488E-04
   0.59809E+01   0.83669E-04
   0.59859E+01   0.83848E-04
   0.59909E+01   0.84028E-04
   0.59959E+01   0.84207E-04
   0.60009E+01   0.84388E-04
   0.60059E+01   0.84568E-04
   0.60109E+01   0.84749E-04
   0.60159E+01   0.84930E-04
   0.60209E+01   0.85111E-04
   0.60259E+01   0.85293E-04
   0.60309E+01   0.85475E-04
   0.60359E+01   0.85657E-04
   0.60409E+01   0.85840E-04
   0.60459E+01   0.86023E-04
   0.60509E+01   0.86206E-04
   0.60559E+01   0.86389E-04
   0.60609E+01   0.86573E-04
   0.60659E+01   0.86755E-04
   0.60709E+01   0.86938E-04
   0.60759E+01   0.87120E-04
   0.60809E+01   0.87304E-04
   0.60859E+01   0.87487E-04
   0.60909E+01   0.87671E-04
   0.60959E+01   0.87855E-04
   0.61009E+01   0.88039E-04
   0.61059E+01   0.88224E-04
   0.61109E+01   0.88409E-04
   0.61159E+01   0.88594E-04
   0.61209E+01   0.88780E-04
   0.61259E+01   0.88966E-04
   0.61309E+01   0.89152E-04
   0.61359E+01   0.89338E-04
   0.61409E+01   0.89524E-04
   0.61459E+01   0.89709E-04
   0.61509E+01   0.89895E-04
   0.61559E+01   0.90080E-04
   0.61609E+01   0.90267E-04
   0.61659E+01   0.90453E-04
   0.61709E+01   0.90640E-04
   0.61759E+01   0.90827E-04
   0.61809E+01   0.91015E-04
   0.61859E+01   0.91202E-04
   0.61909E+01   0.91391E-04
   0.61959E+01   0.91579E-04
   0.62009E+01   0.91768E-04
   0.62059E+01   0.91957E-04
   0.62109E+01   0.92146E-04
   0.62159E+01   0.92333E-04
   0.62209E+01   0.92521E-04
   0.62259E+01   0.92710E-04
   0.62309E+01   0.92898E-04
   0.62359E+01   0.93087E-04
   0.62409E+01   0.93277E-04
   0.62459E+01   0.93466E-04
   0.62509E+01   0.93656E-04
   0.62559E+01   0.93846E-04
   0.62609E+01   0.94037E-04
   0.62659E+01   0.94228E-04
   0.62709E+01   0.94419E-04
   0.62759E+01   0.94610E-04
   0.62809E+01   0.94802E-04
   0.62859E+01   0.94992E-04
   0.62909E+01   0.95183E-04
   0.62959E+01   0.95374E-04
   0.63009E+01   0.95565E-04
   0.63059E+01   0.95756E-04
   0.63109E+01   0.95948E-04
   0.63159E+01   0.96140E-04
   0.63209E+01   0.96332E-04
   0.63259E+01   0.96525E-04
   0.63309E+01   0.96718E-04
   0.63359E+01   0.96911E-04
   0.63409E+01   0.97104E-04
   0.63459E+01   0.97298E-04
   0.63509E+01   0.97492E-04
   0.63559E+01   0.97687E-04
   0.63609E+01   0.97880E-04
   0.63659E+01   0.98073E-04
   0.63709E+01   0.98266E-04
   0.63759E+01   0.98460E-04
   0.63809E+01   0.98654E-04
   0.63859E+01   0.98849E-04
   0.63909E+01   0.99043E-04
   0.63959E+01   0.99238E-04
   0.64009E+01   0.99434E-04
   0.64059E+01   0.99629E-04
   0.64109E+01   0.99825E-04
   0.64159E+01   0.10002E-03
   0.64209E+01   0.10022E-03
   0.64259E+01   0.10041E-03
   0.64309E+01   0.10061E-03
   0.64359E+01   0.10081E-03
   0.64409E+01   0.10100E-03
   0.64459E+01   0.10120E-03
   0.64509E+01   0.10139E-03
   0.64559E+01   0.10159E-03
   0.64609E+01   0.10179E-03
   0.64659E+01   0.10199E-03
   0.64709E+01   0.10218E-03
   0.64759E+01   0.10238E-03
   0.64809E+01   0.10258E-03
   0.64859E+01   0.10278E-03
   0.64909E+01   0.10298E-03
   0.64959E+01   0.10318E-03
   0.65009E+01   0.10338E-03
   0.65059E+01   0.10357E-03
   0.65109E+01   0.10377E-03
   0.65159E+01   0.10397E-03
   0.65209E+01   0.10417E-03
   0.65259E+01   0.10437E-03
   0.65309E+01   0.10457E-03
   0.65359E+01   0.10477E-03
   0.65409E+01   0.10497E-03
   0.65459E+01   0.10517E-03
   0.65509E+01   0.10537E-03
   0.65559E+01   0.10557E-03
   0.65609E+01   0.10577E-03
   0.65659E+01   0.10597E-03
   0.65709E+01   0.10617E-03
   0.65759E+01   0.10637E-03
   0.65809E+01   0.10657E-03
   0.65859E+01   0.10677E-03
   0.65909E+01   0.10698E-03
   0.65959E+01   0.10718E-03
   0.66009E+01   0.10738E-03
   0.66059E+01   0.10758E-03
   0.66109E+01   0.10778E-03
   0.66159E+01   0.10799E-03
   0.66209E+01   0.10819E-03
   0.66259E+01   0.10839E-03
   0.66309E+01   0.10860E-03
   0.66359E+01   0.10880E-03
   0.66409E+01   0.10900E-03
   0.66459E+01   0.10921E-03
   0.66509E+01   0.10941E-03
   0.66559E+01   0.10961E-03
   0.66609E+01   0.10981E-03
   0.66659E+01   0.11002E-03
   0.66709E+01   0.11022E-03
   0.66759E+01   0.11043E-03
   0.66809E+01   0.11063E-03
   0.66859E+01   0.11084E-03
   0.66909E+01   0.11104E-03
   0.66959E+01   0.11125E-03
   0.67009E+01   0.11145E-03
   0.67059E+01   0.11166E-03
   0.67109E+01   0.11186E-03
   0.67159E+01   0.11207E-03
   0.67209E+01   0.11227E-03
   0.67259E+01   0.11248E-03
   0.67309E+01   0.11269E-03
   0.67359E+01   0.11289E-03
   0.67409E+01   0.11310E-03
   0.67459E+01   0.11330E-03
   0.67509E+01   0.11351E-03
   0.67559E+01   0.11372E-03
   0.67609E+01   0.11393E-03
   0.67659E+01   0.11413E-03
   0.67709E+01   0.11434E-03
   0.67759E+01   0.11455E-03
   0.67809E+01   0.11476E-03
   0.67859E+01   0.11497E-03
   0.67909E+01   0.11517E-03
   0.67959E+01   0.11538E-03
   0.68009E+01   0.11559E-03
   0.68059E+01   0.11580E-03
   0.68109E+01   0.11601E-03
   0.68159E+01   0.11621E-03
   0.68209E+01   0.11642E-03
   0.68259E+01   0.11663E-03
   0.68309E+01   0.11684E-03
   0.68359E+01   0.11705E-03
   0.68409E+01   0.11726E-03
   0.68459E+01   0.11747E-03
   0.68509E+01   0.11768E-03
   0.68559E+01   0.11789E-03
   0.68609E+01   0.11810E-03
   0.68659E+01   0.11831E-03
   0.68709E+01   0.11852E-03
   0.68759E+01   0.11873E-03
   0.68809E+01   0.11894E-03
   0.68859E+01   0.11915E-03
   0.68909E+01   0.11937E-03
   0.68959E+01   0.11958E-03
   0.69009E+01   0.11979E-03
   0.69059E+01   0.12000E-03
   0.69109E+01   0.12021E-03
   0.69159E+01   0.12042E-03
   0.69209E+01   0.12064E-03
   0.69259E+01   0.12085E-03
   0.69309E+01   0.12106E-03
   0.69359E+01   0.12127E-03
   0.69409E+01   0.12148E-03
   0.69459E+01   0.12170E-03
   0.69509E+01   0.12191E-03
   0.69559E+01   0.12212E-03
   0.69609E+01   0.12234E-03
   0.69659E+01   0.12255E-03
   0.69709E+01   0.12277E-03
   0.69759E+01   0.12298E-03
   0.69809E+01   0.12319E-03
   0.69859E+01   0.12341E-03
   0.69909E+01   0.12362E-03
   0.69959E+01   0.12383E-03
   0.70009E+01   0.12405E-03
   0.70059E+01   0.12426E-03
   0.70109E+01   0.12448E-03
   0.70159E+01   0.12469E-03
   0.70209E+01   0.12491E-03
   0.70259E+01   0.12512E-03
   0.70309E+01   0.12534E-03
   0.70359E+01   0.12556E-03
   0.70409E+01   0.12577E-03
   0.70459E+01   0.12599E-03
   0.70509E+01   0.12620E-03
   0.70559E+01   0.12642E-03
   0.70609E+01   0.12663E-03
   0.70659E+01   0.12685E-03
   0.70709E+01   0.12706E-03
   0.70759E+01   0.12728E-03
   0.70809E+01   0.12750E-03
   0.70859E+01   0.12771E-03
   0.70909E+01   0.12793E-03
   0.70959E+01   0.12815E-03
   0.71009E+01   0.12837E-03
   0.71059E+01   0.12859E-03
   0.71109E+01   0.12880E-03
   0.71159E+01   0.12902E-03
   0.71209E+01   0.12924E-03
   0.71259E+01   0.12945E-03
   0.71309E+01   0.12967E-03
   0.71359E+01   0.12989E-03
   0.71409E+01   0.13011E-03
   0.71459E+01   0.13033E-03
   0.71509E+01   0.13055E-03
   0.71559E+01   0.13077E-03
   0.71609E+01   0.13099E-03
   0.71659E+01   0.13121E-03
   0.71709E+01   0.13142E-03
   0.71759E+01   0.13164E-03
   0.71809E+01   0.13186E-03
   0.71859E+01   0.13208E-03
   0.71909E+01   0.13230E-03
   0.71959E+01   0.13252E-03
   0.72009E+01   0.13274E-03
   0.72059E+01   0.13296E-03
   0.72109E+01   0.13318E-03
   0.72159E+01   0.13340E-03
   0.72209E+01   0.13362E-03
   0.72259E+01   0.13385E-03
   0.72309E+01   0.13407E-03
   0.72359E+01   0.13429E-03
   0.72409E+01   0.13451E-03
   0.72459E+01   0.13473E-03
   0.72509E+01   0.13495E-03
   0.72559E+01   0.13517E-03
   0.72609E+01   0.13539E-03
   0.72659E+01   0.13561E-03
   0.72709E+01   0.13584E-03
   0.72759E+01   0.13606E-03
   0.72809E+01   0.13628E-03
   0.72859E+01   0.13651E-03
   0.72909E+01   0.13673E-03
   0.72959E+01   0.13695E-03
   0.73009E+01   0.13717E-03
   0.73059E+01   0.13740E-03
   0.73109E+01   0.13762E-03
   0.73159E+01   0.13784E-03
   0.73209E+01   0.13806E-03
   0.73259E+01   0.13829E-03
   0.73309E+01   0.13851E-03
   0.73359E+01   0.13873E-03
   0.73409E+01   0.13896E-03
   0.73459E+01   0.13918E-03
   0.73509E+01   0.13941E-03
   0.73559E+01   0.13963E-03
   0.73609E+01   0.13986E-03
   0.73659E+01   0.14008E-03
   0.73709E+01   0.14030E-03
   0.73759E+01   0.14053E-03
   0.73809E+01   0.14075E-03
   0.73859E+01   0.14098E-03
   0.73909E+01   0.14120E-03
   0.73959E+01   0.14143E-03
   0.74009E+01   0.14166E-03
   0.74059E+01   0.14188E-03
   0.74109E+01   0.14211E-03
   0.74159E+01   0.14233E-03
   0.74209E+01   0.14256E-03
   0.74259E+01   0.14278E-03
   0.74309E+01   0.14301E-03
   0.74359E+01   0.14324E-03
   0.74409E+01   0.14346E-03
   0.74459E+01   0.14369E-03
   0.74509E+01   0.14392E-03
   0.74559E+01   0.14414E-03
   0.74609E+01   0.14437E-03
   0.74659E+01   0.14460E-03
   0.74709E+01   0.14482E-03
   0.74759E+01   0.14505E-03
   0.74809E+01   0.14528E-03
   0.74859E+01   0.14551E-03
   0.74909E+01   0.14573E-03
   0.74959E+01   0.14596E-03
   0.75009E+01   0.14619E-03
   0.75058E+01   0.14642E-03
   0.75108E+01   0.14664E-03
   0.75158E+01   0.14687E-03
   0.75208E+01   0.14710E-03
   0.75258E+01   0.14733E-03
   0.75308E+01   0.14756E-03
   0.75358E+01   0.14779E-03
   0.75408E+01   0.14802E-03
   0.75458E+01   0.14824E-03
   0.75508E+01   0.14847E-03
   0.75558E+01   0.14870E-03
   0.75608E+01   0.14893E-03
   0.75658E+01   0.14916E-03
   0.75708E+01   0.14939E-03
   0.75758E+01   0.14962E-03
   0.75808E+01   0.14985E-03
   0.75858E+01   0.15008E-03
   0.75908E+01   0.15031E-03
   0.75958E+01   0.15054E-03
   0.76008E+01   0.15077E-03
   0.76058E+01   0.15100E-03
   0.76108E+01   0.15123E-03
   0.76158E+01   0.15146E-03
   0.76208E+01   0.15169E-03
   0.76258E+01   0.15192E-03
   0.76308E+01   0.15215E-03
   0.76358E+01   0.15238E-03
   0.76408E+01   0.15262E-03
   0.76458E+01   0.15285E-03
   0.76508E+01   0.15308E-03
   0.76558E+01   0.15331E-03
   0.76608E+01   0.15354E-03
   0.76658E+01   0.15377E-03
   0.76708E+01   0.15400E-03
   0.76758E+01   0.15424E-03
   0.76808E+01   0.15447E-03
   0.76858E+01   0.15470E-03
   0.76908E+01   0.15493E-03
   0.76958E+01   0.15516E-03
   0.77008E+01   0.15540E-03
   0.77058E+01   0.15563E-03
   0.77108E+01   0.15586E-03
   0.77158E+01   0.15610E-03
   0.77208E+01   0.15633E-03
   0.77258E+01   0.15656E-03
   0.77308E+01   0.15679E-03
   0.77358E+01   0.15703E-03
   0.77408E+01   0.15726E-03
   0.77458E+01   0.15749E-03
   0.77508E+01   0.15773E-03
   0.77558E+01   0.15796E-03
   0.77608E+01   0.15819E-03
   0.77658E+01   0.15843E-03
   0.77708E+01   0.15866E-03
   0.77758E+01   0.15890E-03
   0.77808E+01   0.15913E-03
   0.77858E+01   0.15936E-03
   0.77908E+01   0.15960E-03
   0.77958E+01   0.15983E-03
   0.78008E+01   0.16007E-03
   0.78058E+01   0.16030E-03
   0.78108E+01   0.16054E-03
   0.78158E+01   0.16077E-03
   0.78208E+01   0.16101E-03
   0.78258E+01   0.16124E-03
   0.78308E+01   0.16148E-03
   0.78358E+01   0.16171E-03
   0.78408E+01   0.16195E-03
   0.78458E+01   0.16218E-03
   0.78508E+01   0.16242E-03
   0.78558E+01   0.16265E-03
   0.78608E+01   0.16289E-03
   0.78658E+01   0.16312E-03
   0.78708E+01   0.16336E-03
   0.78758E+01   0.16360E-03
   0.78808E+01   0.16384E-03
   0.78858E+01   0.16407E-03
   0.78908E+01   0.16431E-03
   0.78958E+01   0.16454E-03
   0.79008E+01   0.16478E-03
   0.79058E+01   0.16502E-03
   0.79108E+01   0.16525E-03
   0.79158E+01   0.16549E-03
   0.79208E+01   0.16573E-03
   0.79258E+01   0.16596E-03
   0.79308E+01   0.16620E-03
   0.79358E+01   0.16644E-03
   0.79408E+01   0.16668E-03
   0.79458E+01   0.16691E-03
   0.79508E+01   0.16715E-03
   0.79558E+01   0.16739E-03
   0.79608E+01   0.16762E-03
   0.79658E+01   0.16786E-03
   0.79708E+01   0.16810E-03
   0.79758E+01   0.16834E-03
   0.79808E+01   0.16858E-03
   0.79858E+01   0.16882E-03
   0.79908E+01   0.16905E-03
   0.79958E+01   0.16929E-03
   0.80008E+01   0.16953E-03
   0.80058E+01   0.16977E-03
   0.80108E+01   0.17001E-03
   0.80158E+01   0.17025E-03
   0.80208E+01   0.17048E-03
   0.80258E+01   0.17072E-03
   0.80308E+01   0.17096E-03
   0.80358E+01   0.17120E-03
   0.80408E+01   0.17144E-03
   0.80458E+01   0.17168E-03
   0.80508E+01   0.17192E-03
   0.80558E+01   0.17216E-03
   0.80608E+01   0.17240E-03
   0.80658E+01   0.17264E-03
   0.80708E+01   0.17288E-03
   0.80758E+01   0.17312E-03
   0.80808E+01   0.17336E-03
   0.80858E+01   0.17360E-03
   0.80908E+01   0.17384E-03
   0.80958E+01   0.17408E-03
   0.81008E+01   0.17432E-03
   0.81058E+01   0.17456E-03
   0.81108E+01   0.17480E-03
   0.81158E+01   0.17504E-03
   0.81208E+01   0.17528E-03
   0.81258E+01   0.17552E-03
   0.81308E+01   0.17576E-03
   0.81358E+01   0.17600E-03
   0.81408E+01   0.17624E-03
   0.81458E+01   0.17648E-03
   0.81508E+01   0.17672E-03
   0.81558E+01   0.17697E-03
   0.81608E+01   0.17721E-03
   0.81658E+01   0.17745E-03
   0.81708E+01   0.17769E-03
   0.81758E+01   0.17793E-03
   0.81808E+01   0.17817E-03
   0.81858E+01   0.17841E-03
   0.81908E+01   0.17865E-03
   0.81958E+01   0.17890E-03
   0.82008E+01   0.17914E-03
   0.82058E+01   0.17938E-03
   0.82108E+01   0.17962E-03
   0.82158E+01   0.17987E-03
   0.82208E+01   0.18011E-03
   0.82258E+01   0.18035E-03
   0.82308E+01   0.18059E-03
   0.82358E+01   0.18083E-03
   0.82408E+01   0.18107E-03
   0.82458E+01   0.18132E-03
   0.82508E+01   0.18156E-03
   0.82558E+01   0.18180E-03
   0.82608E+01   0.18205E-03
   0.82658E+01   0.18229E-03
   0.82708E+01   0.18253E-03
   0.82758E+01   0.18278E-03
   0.82808E+01   0.18302E-03
   0.82858E+01   0.18326E-03
   0.82908E+01   0.18350E-03
   0.82958E+01   0.18375E-03
   0.83008E+01   0.18399E-03
   0.83058E+01   0.18423E-03
   0.83108E+01   0.18448E-03
   0.83158E+01   0.18472E-03
   0.83208E+01   0.18497E-03
   0.83258E+01   0.18521E-03
   0.83308E+01   0.18545E-03
   0.83358E+01   0.18570E-03
   0.83408E+01   0.18594E-03
   0.83458E+01   0.18618E-03
   0.83508E+01   0.18643E-03
   0.83558E+01   0.18667E-03
   0.83608E+01   0.18692E-03
   0.83658E+01   0.18716E-03
   0.83708E+01   0.18741E-03
   0.83758E+01   0.18765E-03
   0.83808E+01   0.18790E-03
   0.83858E+01   0.18814E-03
   0.83908E+01   0.18838E-03
   0.83958E+01   0.18863E-03
   0.84008E+01   0.18887E-03
   0.84058E+01   0.18912E-03
   0.84108E+01   0.18936E-03
   0.84158E+01   0.18961E-03
   0.84208E+01   0.18985E-03
   0.84258E+01   0.19010E-03
   0.84308E+01   0.19035E-03
   0.84358E+01   0.19059E-03
   0.84408E+01   0.19083E-03
   0.84458E+01   0.19108E-03
   0.84508E+01   0.19132E-03
   0.84558E+01   0.19157E-03
   0.84608E+01   0.19182E-03
   0.84658E+01   0.19206E-03
   0.84708E+01   0.19231E-03
   0.84758E+01   0.19255E-03
   0.84808E+01   0.19280E-03
   0.84858E+01   0.19305E-03
   0.84908E+01   0.19329E-03
   0.84958E+01   0.19354E-03
   0.85008E+01   0.19378E-03
   0.85058E+01   0.19403E-03
   0.85108E+01   0.19427E-03
   0.85158E+01   0.19452E-03
   0.85208E+01   0.19477E-03
   0.85258E+01   0.19501E-03
   0.85308E+01   0.19526E-03
   0.85358E+01   0.19551E-03
   0.85408E+01   0.19575E-03
   0.85458E+01   0.19600E-03
   0.85508E+01   0.19625E-03
   0.85558E+01   0.19649E-03
   0.85608E+01   0.19674E-03
   0.85658E+01   0.19699E-03
   0.85708E+01   0.19723E-03
   0.85758E+01   0.19748E-03
   0.85808E+01   0.19773E-03
   0.85858E+01   0.19798E-03
   0.85908E+01   0.19822E-03
   0.85958E+01   0.19847E-03
   0.86008E+01   0.19872E-03
   0.86058E+01   0.19896E-03
   0.86108E+01   0.19921E-03
   0.86158E+01   0.19946E-03
   0.86208E+01   0.19970E-03
   0.86258E+01   0.19995E-03
   0.86308E+01   0.20020E-03
   0.86358E+01   0.20045E-03
   0.86408E+01   0.20070E-03
   0.86458E+01   0.20094E-03
   0.86508E+01   0.20119E-03
   0.86558E+01   0.20144E-03
   0.86608E+01   0.20169E-03
   0.86658E+01   0.20193E-03
   0.86708E+01   0.20218E-03
   0.86758E+01   0.20243E-03
   0.86808E+01   0.20268E-03
   0.86858E+01   0.20293E-03
   0.86908E+01   0.20318E-03
   0.86958E+01   0.20342E-03
   0.87008E+01   0.20367E-03
   0.87058E+01   0.20392E-03
   0.87108E+01   0.20417E-03
   0.87158E+01   0.20441E-03
   0.87208E+01   0.20466E-03
   0.87258E+01   0.20491E-03
   0.87308E+01   0.20516E-03
   0.87358E+01   0.20541E-03
   0.87408E+01   0.20566E-03
   0.87458E+01   0.20591E-03
   0.87508E+01   0.20615E-03
   0.87558E+01   0.20640E-03
   0.87608E+01   0.20665E-03
   0.87658E+01   0.20690E-03
   0.87708E+01   0.20715E-03
   0.87758E+01   0.20740E-03
   0.87808E+01   0.20765E-03
   0.87858E+01   0.20790E-03
   0.87908E+01   0.20815E-03
   0.87958E+01   0.20839E-03
   0.88008E+01   0.20864E-03
   0.88058E+01   0.20889E-03
   0.88108E+01   0.20914E-03
   0.88158E+01   0.20939E-03
   0.88208E+01   0.20964E-03
   0.88258E+01   0.20989E-03
   0.88308E+01   0.21014E-03
   0.88358E+01   0.21039E-03
   0.88408E+01   0.21064E-03
   0.88458E+01   0.21089E-03
   0.88508E+01   0.21114E-03
   0.88558E+01   0.21138E-03
   0.88608E+01   0.21163E-03
   0.88658E+01   0.21188E-03
   0.88708E+01   0.21213E-03
   0.88758E+01   0.21238E-03
   0.88808E+01   0.21263E-03
   0.88858E+01   0.21289E-03
   0.88908E+01   0.21313E-03
   0.88958E+01   0.21338E-03
   0.89008E+01   0.21363E-03
   0.89058E+01   0.21388E-03
   0.89108E+01   0.21413E-03
   0.89158E+01   0.21438E-03
   0.89208E+01   0.21463E-03
   0.89258E+01   0.21488E-03
   0.89308E+01   0.21513E-03
   0.89358E+01   0.21538E-03
   0.89408E+01   0.21563E-03
   0.89458E+01   0.21588E-03
   0.89508E+01   0.21613E-03
   0.89558E+01   0.21638E-03
   0.89608E+01   0.21663E-03
   0.89658E+01   0.21688E-03
   0.89708E+01   0.21713E-03
   0.89758E+01   0.21738E-03
   0.89808E+01   0.21764E-03
   0.89858E+01   0.21789E-03
   0.89908E+01   0.21814E-03
   0.89958E+01   0.21839E-03
   0.90008E+01   0.21864E-03
   0.90058E+01   0.21889E-03
   0.90108E+01   0.21914E-03
   0.90158E+01   0.21939E-03
   0.90208E+01   0.21964E-03
   0.90258E+01   0.21989E-03
   0.90308E+01   0.22014E-03
   0.90358E+01   0.22039E-03
   0.90408E+01   0.22064E-03
   0.90458E+01   0.22089E-03
   0.90508E+01   0.22114E-03
   0.90558E+01   0.22139E-03
   0.90608E+01   0.22164E-03
   0.90658E+01   0.22189E-03
   0.90708E+01   0.22215E-03
   0.90758E+01   0.22240E-03
   0.90808E+01   0.22265E-03
   0.90858E+01   0.22290E-03
   0.90908E+01   0.22315E-03
   0.90958E+01   0.22340E-03
   0.91008E+01   0.22365E-03
   0.91058E+01   0.22390E-03
   0.91108E+01   0.22415E-03
   0.91158E+01   0.22440E-03
   0.91208E+01   0.22466E-03
   0.91258E+01   0.22491E-03
   0.91308E+01   0.22516E-03
   0.91358E+01   0.22541E-03
   0.91408E+01   0.22566E-03
   0.91458E+01   0.22591E-03
   0.91508E+01   0.22616E-03
   0.91558E+01   0.22641E-03
   0.91608E+01   0.22666E-03
   0.91658E+01   0.22691E-03
   0.91708E+01   0.22717E-03
   0.91758E+01   0.22742E-03
   0.91808E+01   0.22767E-03
   0.91858E+01   0.22792E-03
   0.91908E+01   0.22817E-03
   0.91958E+01   0.22842E-03
   0.92008E+01   0.22867E-03
   0.92058E+01   0.22892E-03
   0.92108E+01   0.22918E-03
   0.92158E+01   0.22943E-03
   0.92208E+01   0.22968E-03
   0.92258E+01   0.22993E-03
   0.92308E+01   0.23018E-03
   0.92358E+01   0.23043E-03
   0.92408E+01   0.23068E-03
   0.92458E+01   0.23093E-03
   0.92508E+01   0.23119E-03
   0.92558E+01   0.23144E-03
   0.92608E+01   0.23169E-03
   0.92658E+01   0.23194E-03
   0.92708E+01   0.23219E-03
   0.92758E+01   0.23244E-03
   0.92808E+01   0.23270E-03
   0.92858E+01   0.23295E-03
   0.92908E+01   0.23320E-03
   0.92958E+01   0.23345E-03
   0.93008E+01   0.23370E-03
   0.93058E+01   0.23395E-03
   0.93108E+01   0.23421E-03
   0.93158E+01   0.23446E-03
   0.93208E+01   0.23471E-03
   0.93258E+01   0.23496E-03
   0.93308E+01   0.23521E-03
   0.93358E+01   0.23546E-03
   0.93408E+01   0.23571E-03
   0.93458E+01   0.23597E-03
   0.93508E+01   0.23622E-03
   0.93558E+01   0.23647E-03
   0.93608E+01   0.23672E-03
   0.93658E+01   0.23697E-03
   0.93708E+01   0.23722E-03
   0.93758E+01   0.23748E-03
   0.93808E+01   0.23773E-03
   0.93858E+01   0.23798E-03
   0.93908E+01   0.23823E-03
   0.93958E+01   0.23848E-03
   0.94008E+01   0.23873E-03
   0.94058E+01   0.23899E-03
   0.94108E+01   0.23924E-03
   0.94158E+01   0.23949E-03
   0.94208E+01   0.23974E-03
   0.94258E+01   0.23999E-03
   0.94308E+01   0.24024E-03
   0.94358E+01   0.24049E-03
   0.94408E+01   0.24075E-03
   0.94458E+01   0.24100E-03
   0.94508E+01   0.24125E-03
   0.94558E+01   0.24150E-03
   0.94608E+01   0.24175E-03
   0.94658E+01   0.24200E-03
   0.94708E+01   0.24226E-03
   0.94758E+01   0.24251E-03
   0.94808E+01   0.24276E-03
   0.94858E+01   0.24301E-03
   0.94908E+01   0.24326E-03
   0.94958E+01   0.24352E-03
   0.95008E+01   0.24377E-03
   0.95058E+01   0.24402E-03
   0.95108E+01   0.24427E-03
   0.95158E+01   0.24452E-03
   0.95208E+01   0.24477E-03
   0.95258E+01   0.24502E-03
   0.95308E+01   0.24528E-03
   0.95358E+01   0.24553E-03
   0.95408E+01   0.24578E-03
   0.95458E+01   0.24603E-03
   0.95508E+01   0.24628E-03
   0.95558E+01   0.24653E-03
   0.95608E+01   0.24679E-03
   0.95658E+01   0.24704E-03
   0.95708E+01   0.24729E-03
   0.95758E+01   0.24754E-03
   0.95808E+01   0.24779E-03
   0.95858E+01   0.24805E-03
   0.95908E+01   0.24830E-03
   0.95958E+01   0.24855E-03
   0.96008E+01   0.24880E-03
   0.96058E+01   0.24905E-03
   0.96108E+01   0.24930E-03
   0.96158E+01   0.24955E-03
   0.96208E+01   0.24980E-03
   0.96258E+01   0.25006E-03
   0.96308E+01   0.25031E-03
   0.96358E+01   0.25056E-03
   0.96408E+01   0.25081E-03
   0.96458E+01   0.25106E-03
   0.96508E+01   0.25131E-03
   0.96558E+01   0.25156E-03
   0.96608E+01   0.25181E-03
   0.96658E+01   0.25206E-03
   0.96708E+01   0.25232E-03
   0.96758E+01   0.25257E-03
   0.96808E+01   0.25282E-03
   0.96858E+01   0.25307E-03
   0.96908E+01   0.25332E-03
   0.96958E+01   0.25357E-03
   0.97008E+01   0.25382E-03
   0.97058E+01   0.25407E-03
   0.97108E+01   0.25433E-03
   0.97158E+01   0.25458E-03
   0.97208E+01   0.25483E-03
   0.97258E+01   0.25508E-03
   0.97308E+01   0.25533E-03
   0.97358E+01   0.25558E-03
   0.97408E+01   0.25583E-03
   0.97458E+01   0.25608E-03
   0.97508E+01   0.25633E-03
   0.97558E+01   0.25659E-03
   0.97608E+01   0.25684E-03
   0.97658E+01   0.25709E-03
   0.97708E+01   0.25734E-03
   0.97758E+01   0.25759E-03
   0.97808E+01   0.25784E-03
   0.97858E+01   0.25809E-03
   0.97908E+01   0.25834E-03
   0.97958E+01   0.25859E-03
   0.98008E+01   0.25884E-03
   0.98058E+01   0.25910E-03
   0.98108E+01   0.25935E-03
   0.98158E+01   0.25959E-03
   0.98208E+01   0.25984E-03
   0.98258E+01   0.26010E-03
   0.98308E+01   0.26035E-03
   0.98358E+01   0.26060E-03
   0.98408E+01   0.26085E-03
   0.98458E+01   0.26110E-03
   0.98508E+01   0.26135E-03
   0.98558E+01   0.26160E-03
   0.98608E+01   0.26185E-03
   0.98658E+01   0.26210E-03
   0.98708E+01   0.26235E-03
   0.98758E+01   0.26260E-03
   0.98808E+01   0.26285E-03
   0.98858E+01   0.26310E-03
   0.98908E+01   0.26335E-03
   0.98958E+01   0.26360E-03
   0.99008E+01   0.26385E-03
   0.99058E+01   0.26410E-03
   0.99108E+01   0.26435E-03
   0.99158E+01   0.26460E-03
   0.99208E+01   0.26485E-03
   0.99258E+01   0.26510E-03
   0.99308E+01   0.26535E-03
   0.99358E+01   0.26560E-03
   0.99408E+01   0.26585E-03
   0.99458E+01   0.26610E-03
   0.99508E+01   0.26635E-03
   0.99558E+01   0.26660E-03
   0.99608E+01   0.26685E-03
   0.99658E+01   0.26710E-03
   0.99708E+01   0.26735E-03
   0.99758E+01   0.26760E-03
   0.99808E+01   0.26785E-03
   0.99858E+01   0.26810E-03
   0.99908E+01   0.26835E-03
   0.99958E+01   0.26860E-03
   0.10001E+02   0.26885E-03
   0.10006E+02   0.26910E-03
   0.10011E+02   0.26935E-03
   0.10016E+02   0.26960E-03
   0.10021E+02   0.26985E-03
   0.10026E+02   0.27010E-03
   0.10031E+02   0.27035E-03
   0.10036E+02   0.27059E-03
   0.10041E+02   0.27084E-03
   0.10046E+02   0.27109E-03
   0.10051E+02   0.27134E-03
   0.10056E+02   0.27159E-03
   0.10061E+02   0.27184E-03
   0.10066E+02   0.27209E-03
   0.10071E+02   0.27234E-03
   0.10076E+02   0.27259E-03
   0.10081E+02   0.27284E-03
   0.10086E+02   0.27308E-03
   0.10091E+02   0.27333E-03
   0.10096E+02   0.27358E-03
   0.10101E+02   0.27383E-03
   0.10106E+02   0.27408E-03
   0.10111E+02   0.27433E-03
   0.10116E+02   0.27458E-03
   0.10121E+02   0.27483E-03
   0.10126E+02   0.27507E-03
   0.10131E+02   0.27532E-03
   0.10136E+02   0.27557E-03
   0.10141E+02   0.27582E-03
   0.10146E+02   0.27607E-03
   0.10151E+02   0.27632E-03
   0.10156E+02   0.27656E-03
   0.10161E+02   0.27681E-03
   0.10166E+02   0.27706E-03
   0.10171E+02   0.27731E-03
   0.10176E+02   0.27756E-03
   0.10181E+02   0.27781E-03
   0.10186E+02   0.27805E-03
   0.10191E+02   0.27830E-03
   0.10196E+02   0.27855E-03
   0.10201E+02   0.27880E-03
   0.10206E+02   0.27904E-03
   0.10211E+02   0.27929E-03
   0.10216E+02   0.27954E-03
   0.10221E+02   0.27979E-03
   0.10226E+02   0.28004E-03
   0.10231E+02   0.28028E-03
   0.10236E+02   0.28053E-03
   0.10241E+02   0.28078E-03
   0.10246E+02   0.28102E-03
   0.10251E+02   0.28127E-03
   0.10256E+02   0.28152E-03
   0.10261E+02   0.28177E-03
   0.10266E+02   0.28201E-03
   0.10271E+02   0.28226E-03
   0.10276E+02   0.28251E-03
   0.10281E+02   0.28275E-03
   0.10286E+02   0.28300E-03
   0.10291E+02   0.28325E-03
   0.10296E+02   0.28349E-03
   0.10301E+02   0.28374E-03
   0.10306E+02   0.28399E-03
   0.10311E+02   0.28423E-03
   0.10316E+02   0.28448E-03
   0.10321E+02   0.28473E-03
   0.10326E+02   0.28497E-03
   0.10331E+02   0.28522E-03
   0.10336E+02   0.28546E-03
   0.10341E+02   0.28571E-03
   0.10346E+02   0.28596E-03
   0.10351E+02   0.28621E-03
   0.10356E+02   0.28645E-03
   0.10361E+02   0.28670E-03
   0.10366E+02   0.28694E-03
   0.10371E+02   0.28719E-03
   0.10376E+02   0.28743E-03
   0.10381E+02   0.28768E-03
   0.10386E+02   0.28793E-03
   0.10391E+02   0.28817E-03
   0.10396E+02   0.28842E-03
   0.10401E+02   0.28866E-03
   0.10406E+02   0.28891E-03
   0.10411E+02   0.28915E-03
   0.10416E+02   0.28940E-03
   0.10421E+02   0.28965E-03
   0.10426E+02   0.28989E-03
   0.10431E+02   0.29014E-03
   0.10436E+02   0.29038E-03
   0.10441E+02   0.29062E-03
   0.10446E+02   0.29087E-03
   0.10451E+02   0.29111E-03
   0.10456E+02   0.29136E-03
   0.10461E+02   0.29160E-03
   0.10466E+02   0.29185E-03
   0.10471E+02   0.29209E-03
   0.10476E+02   0.29234E-03
   0.10481E+02   0.29258E-03
   0.10486E+02   0.29283E-03
   0.10491E+02   0.29307E-03
   0.10496E+02   0.29332E-03
   0.10501E+02   0.29356E-03
   0.10506E+02   0.29381E-03
   0.10511E+02   0.29405E-03
   0.10516E+02   0.29429E-03
   0.10521E+02   0.29454E-03
   0.10526E+02   0.29478E-03
   0.10531E+02   0.29502E-03
   0.10536E+02   0.29527E-03
   0.10541E+02   0.29551E-03
   0.10546E+02   0.29576E-03
   0.10551E+02   0.29600E-03
   0.10556E+02   0.29624E-03
   0.10561E+02   0.29648E-03
   0.10566E+02   0.29673E-03
   0.10571E+02   0.29697E-03
   0.10576E+02   0.29721E-03
   0.10581E+02   0.29746E-03
   0.10586E+02   0.29770E-03
   0.10591E+02   0.29794E-03
   0.10596E+02   0.29819E-03
   0.10601E+02   0.29843E-03
   0.10606E+02   0.29867E-03
   0.10611E+02   0.29891E-03
   0.10616E+02   0.29916E-03
   0.10621E+02   0.29940E-03
   0.10626E+02   0.29964E-03
   0.10631E+02   0.29989E-03
   0.10636E+02   0.30013E-03
   0.10641E+02   0.30037E-03
   0.10646E+02   0.30061E-03
   0.10651E+02   0.30085E-03
   0.10656E+02   0.30110E-03
   0.10661E+02   0.30134E-03
   0.10666E+02   0.30158E-03
   0.10671E+02   0.30182E-03
   0.10676E+02   0.30206E-03
   0.10681E+02   0.30230E-03
   0.10686E+02   0.30255E-03
   0.10691E+02   0.30279E-03
   0.10696E+02   0.30303E-03
   0.10701E+02   0.30327E-03
   0.10706E+02   0.30351E-03
   0.10711E+02   0.30375E-03
   0.10716E+02   0.30399E-03
   0.10721E+02   0.30423E-03
   0.10726E+02   0.30448E-03
   0.10731E+02   0.30472E-03
   0.10736E+02   0.30496E-03
   0.10741E+02   0.30520E-03
   0.10746E+02   0.30544E-03
   0.10751E+02   0.30568E-03
   0.10756E+02   0.30592E-03
   0.10761E+02   0.30616E-03
   0.10766E+02   0.30640E-03
   0.10771E+02   0.30664E-03
   0.10776E+02   0.30688E-03
   0.10781E+02   0.30712E-03
   0.10786E+02   0.30736E-03
   0.10791E+02   0.30760E-03
   0.10796E+02   0.30784E-03
   0.10801E+02   0.30808E-03
   0.10806E+02   0.30832E-03
   0.10811E+02   0.30856E-03
   0.10816E+02   0.30880E-03
   0.10821E+02   0.30904E-03
   0.10826E+02   0.30928E-03
   0.10831E+02   0.30952E-03
   0.10836E+02   0.30975E-03
   0.10841E+02   0.30999E-03
   0.10846E+02   0.31023E-03
   0.10851E+02   0.31047E-03
   0.10856E+02   0.31071E-03
   0.10861E+02   0.31095E-03
   0.10866E+02   0.31119E-03
   0.10871E+02   0.31142E-03
   0.10876E+02   0.31166E-03
   0.10881E+02   0.31190E-03
   0.10886E+02   0.31214E-03
   0.10891E+02   0.31238E-03
   0.10896E+02   0.31262E-03
   0.10901E+02   0.31285E-03
   0.10906E+02   0.31309E-03
   0.10911E+02   0.31333E-03
   0.10916E+02   0.31357E-03
   0.10921E+02   0.31381E-03
   0.10926E+02   0.31404E-03
   0.10931E+02   0.31428E-03
   0.10936E+02   0.31452E-03
   0.10941E+02   0.31475E-03
   0.10946E+02   0.31499E-03
   0.10951E+02   0.31523E-03
   0.10956E+02   0.31546E-03
   0.10961E+02   0.31570E-03
   0.10966E+02   0.31594E-03
   0.10971E+02   0.31617E-03
   0.10976E+02   0.31641E-03
   0.10981E+02   0.31665E-03
   0.10986E+02   0.31688E-03
   0.10991E+02   0.31712E-03
   0.10996E+02   0.31736E-03
   0.11001E+02   0.31759E-03
   0.11006E+02   0.31783E-03
   0.11011E+02   0.31806E-03
   0.11016E+02   0.31830E-03
   0.11021E+02   0.31853E-03
   0.11026E+02   0.31877E-03
   0.11031E+02   0.31901E-03
   0.11036E+02   0.31924E-03
   0.11041E+02   0.31948E-03
   0.11046E+02   0.31971E-03
   0.11051E+02   0.31994E-03
   0.11056E+02   0.32018E-03
   0.11061E+02   0.32041E-03
   0.11066E+02   0.32065E-03
   0.11071E+02   0.32088E-03
   0.11076E+02   0.32112E-03
   0.11081E+02   0.32135E-03
   0.11086E+02   0.32159E-03
   0.11091E+02   0.32182E-03
   0.11096E+02   0.32205E-03
   0.11101E+02   0.32229E-03
   0.11106E+02   0.32252E-03
   0.11111E+02   0.32276E-03
   0.11116E+02   0.32299E-03
   0.11121E+02   0.32322E-03
   0.11126E+02   0.32346E-03
   0.11131E+02   0.32369E-03
   0.11136E+02   0.32392E-03
   0.11141E+02   0.32416E-03
   0.11146E+02   0.32439E-03
   0.11151E+02   0.32462E-03
   0.11156E+02   0.32485E-03
   0.11161E+02   0.32509E-03
   0.11166E+02   0.32532E-03
   0.11171E+02   0.32555E-03
   0.11176E+02   0.32579E-03
   0.11181E+02   0.32602E-03
   0.11186E+02   0.32625E-03
   0.11191E+02   0.32648E-03
   0.11196E+02   0.32671E-03
   0.11201E+02   0.32694E-03
   0.11206E+02   0.32718E-03
   0.11211E+02   0.32741E-03
   0.11216E+02   0.32764E-03
   0.11221E+02   0.32787E-03
   0.11226E+02   0.32810E-03
   0.11231E+02   0.32833E-03
   0.11236E+02   0.32856E-03
   0.11241E+02   0.32880E-03
   0.11246E+02   0.32903E-03
   0.11251E+02   0.32926E-03
   0.11256E+02   0.32949E-03
   0.11261E+02   0.32972E-03
   0.11266E+02   0.32995E-03
   0.11271E+02   0.33018E-03
   0.11276E+02   0.33041E-03
   0.11281E+02   0.33064E-03
   0.11286E+02   0.33087E-03
   0.11291E+02   0.33110E-03
   0.11296E+02   0.33133E-03
   0.11301E+02   0.33156E-03
   0.11306E+02   0.33179E-03
   0.11311E+02   0.33202E-03
   0.11316E+02   0.33225E-03
   0.11321E+02   0.33248E-03
   0.11326E+02   0.33270E-03
   0.11331E+02   0.33293E-03
   0.11336E+02   0.33316E-03
   0.11341E+02   0.33339E-03
   0.11346E+02   0.33362E-03
   0.11351E+02   0.33385E-03
   0.11356E+02   0.33408E-03
   0.11361E+02   0.33430E-03
   0.11366E+02   0.33453E-03
   0.11371E+02   0.33476E-03
   0.11376E+02   0.33499E-03
   0.11381E+02   0.33521E-03
   0.11386E+02   0.33544E-03
   0.11391E+02   0.33567E-03
   0.11396E+02   0.33590E-03
   0.11401E+02   0.33612E-03
   0.11406E+02   0.33635E-03
   0.11411E+02   0.33658E-03
   0.11416E+02   0.33681E-03
   0.11421E+02   0.33703E-03
   0.11426E+02   0.33726E-03
   0.11431E+02   0.33749E-03
   0.11436E+02   0.33771E-03
   0.11441E+02   0.33794E-03
   0.11446E+02   0.33816E-03
   0.11451E+02   0.33839E-03
   0.11456E+02   0.33862E-03
   0.11461E+02   0.33884E-03
   0.11466E+02   0.33907E-03
   0.11471E+02   0.33929E-03
   0.11476E+02   0.33952E-03
   0.11481E+02   0.33974E-03
   0.11486E+02   0.33997E-03
   0.11491E+02   0.34020E-03
   0.11496E+02   0.34042E-03
   0.11501E+02   0.34064E-03
   0.11506E+02   0.34087E-03
   0.11511E+02   0.34109E-03
   0.11516E+02   0.34132E-03
   0.11521E+02   0.34154E-03
   0.11526E+02   0.34177E-03
   0.11531E+02   0.34199E-03
   0.11536E+02   0.34221E-03
   0.11541E+02   0.34244E-03
   0.11546E+02   0.34266E-03
   0.11551E+02   0.34289E-03
   0.11556E+02   0.34311E-03
   0.11561E+02   0.34333E-03
   0.11566E+02   0.34356E-03
   0.11571E+02   0.34378E-03
   0.11576E+02   0.34400E-03
   0.11581E+02   0.34422E-03
   0.11586E+02   0.34445E-03
   0.11591E+02   0.34467E-03
   0.11596E+02   0.34489E-03
   0.11601E+02   0.34511E-03
   0.11606E+02   0.34534E-03
   0.11611E+02   0.34556E-03
   0.11616E+02   0.34578E-03
   0.11621E+02   0.34600E-03
   0.11626E+02   0.34623E-03
   0.11631E+02   0.34645E-03
   0.11636E+02   0.34667E-03
   0.11641E+02   0.34689E-03
   0.11646E+02   0.34711E-03
   0.11651E+02   0.34733E-03
   0.11656E+02   0.34755E-03
   0.11661E+02   0.34777E-03
   0.11666E+02   0.34799E-03
   0.11671E+02   0.34821E-03
   0.11676E+02   0.34843E-03
   0.11681E+02   0.34865E-03
   0.11686E+02   0.34887E-03
   0.11691E+02   0.34909E-03
   0.11696E+02   0.34931E-03
   0.11701E+02   0.34953E-03
   0.11706E+02   0.34975E-03
   0.11711E+02   0.34997E-03
   0.11716E+02   0.35019E-03
   0.11721E+02   0.35041E-03
   0.11726E+02   0.35063E-03
   0.11731E+02   0.35085E-03
   0.11736E+02   0.35107E-03
   0.11741E+02   0.35129E-03
   0.11746E+02   0.35150E-03
   0.11751E+02   0.35172E-03
   0.11756E+02   0.35194E-03
   0.11761E+02   0.35216E-03
   0.11766E+02   0.35238E-03
   0.11771E+02   0.35259E-03
   0.11776E+02   0.35281E-03
   0.11781E+02   0.35303E-03
   0.11786E+02   0.35325E-03
   0.11791E+02   0.35346E-03
   0.11796E+02   0.35368E-03
   0.11801E+02   0.35390E-03
   0.11806E+02   0.35411E-03
   0.11811E+02   0.35433E-03
   0.11816E+02   0.35455E-03
   0.11821E+02   0.35476E-03
   0.11826E+02   0.35498E-03
   0.11831E+02   0.35520E-03
   0.11836E+02   0.35541E-03
   0.11841E+02   0.35563E-03
   0.11846E+02   0.35584E-03
   0.11851E+02   0.35606E-03
   0.11856E+02   0.35628E-03
   0.11861E+02   0.35649E-03
   0.11866E+02   0.35670E-03
   0.11871E+02   0.35692E-03
   0.11876E+02   0.35713E-03
   0.11881E+02   0.35735E-03
   0.11886E+02   0.35756E-03
   0.11891E+02   0.35778E-03
   0.11896E+02   0.35799E-03
   0.11901E+02   0.35821E-03
   0.11906E+02   0.35842E-03
   0.11911E+02   0.35863E-03
   0.11916E+02   0.35885E-03
   0.11921E+02   0.35906E-03
   0.11926E+02   0.35928E-03
   0.11931E+02   0.35949E-03
   0.11936E+02   0.35970E-03
   0.11941E+02   0.35991E-03
   0.11946E+02   0.36013E-03
   0.11951E+02   0.36034E-03
   0.11956E+02   0.36055E-03
   0.11961E+02   0.36076E-03
   0.11966E+02   0.36098E-03
   0.11971E+02   0.36119E-03
   0.11976E+02   0.36140E-03
   0.11981E+02   0.36161E-03
   0.11986E+02   0.36183E-03
   0.11991E+02   0.36204E-03
   0.11996E+02   0.36225E-03
   0.12001E+02   0.36246E-03
   0.12006E+02   0.36267E-03
   0.12011E+02   0.36288E-03
   0.12016E+02   0.36309E-03
   0.12021E+02   0.36330E-03
   0.12026E+02   0.36351E-03
   0.12031E+02   0.36372E-03
   0.12036E+02   0.36393E-03
   0.12041E+02   0.36414E-03
   0.12046E+02   0.36435E-03
   0.12051E+02   0.36456E-03
   0.12056E+02   0.36477E-03
   0.12061E+02   0.36498E-03
   0.12066E+02   0.36519E-03
   0.12071E+02   0.36540E-03
   0.12076E+02   0.36561E-03
   0.12081E+02   0.36582E-03
   0.12086E+02   0.36603E-03
   0.12091E+02   0.36623E-03
   0.12096E+02   0.36644E-03
   0.12101E+02   0.36665E-03
   0.12106E+02   0.36686E-03
   0.12111E+02   0.36707E-03
   0.12116E+02   0.36727E-03
   0.12121E+02   0.36748E-03
   0.12126E+02   0.36769E-03
   0.12131E+02   0.36790E-03
   0.12136E+02   0.36810E-03
   0.12141E+02   0.36831E-03
   0.12146E+02   0.36852E-03
   0.12151E+02   0.36872E-03
   0.12156E+02   0.36893E-03
   0.12161E+02   0.36914E-03
   0.12166E+02   0.36934E-03
   0.12171E+02   0.36955E-03
   0.12176E+02   0.36976E-03
   0.12181E+02   0.36996E-03
   0.12186E+02   0.37017E-03
   0.12191E+02   0.37037E-03
   0.12196E+02   0.37058E-03
   0.12201E+02   0.37078E-03
   0.12206E+02   0.37099E-03
   0.12211E+02   0.37119E-03
   0.12216E+02   0.37140E-03
   0.12221E+02   0.37160E-03
   0.12226E+02   0.37181E-03
   0.12231E+02   0.37201E-03
   0.12236E+02   0.37221E-03
   0.12241E+02   0.37242E-03
   0.12246E+02   0.37262E-03
   0.12251E+02   0.37282E-03
   0.12256E+02   0.37303E-03
   0.12261E+02   0.37323E-03
   0.12266E+02   0.37343E-03
   0.12271E+02   0.37364E-03
   0.12276E+02   0.37384E-03
   0.12281E+02   0.37404E-03
   0.12286E+02   0.37424E-03
   0.12291E+02   0.37445E-03
   0.12296E+02   0.37465E-03
   0.12301E+02   0.37485E-03
   0.12306E+02   0.37505E-03
   0.12311E+02   0.37525E-03
   0.12316E+02   0.37546E-03
   0.12321E+02   0.37566E-03
   0.12326E+02   0.37586E-03
   0.12331E+02   0.37606E-03
   0.12336E+02   0.37626E-03
   0.12341E+02   0.37646E-03
   0.12346E+02   0.37666E-03
   0.12351E+02   0.37686E-03
   0.12356E+02   0.37706E-03
   0.12361E+02   0.37726E-03
   0.12366E+02   0.37746E-03
   0.12371E+02   0.37766E-03
   0.12376E+02   0.37786E-03
   0.12381E+02   0.37806E-03
   0.12386E+02   0.37826E-03
   0.12391E+02   0.37846E-03
   0.12396E+02   0.37866E-03
   0.12401E+02   0.37886E-03
   0.12406E+02   0.37905E-03
   0.12411E+02   0.37925E-03
   0.12416E+02   0.37945E-03
   0.12421E+02   0.37965E-03
   0.12426E+02   0.37985E-03
   0.12431E+02   0.38004E-03
   0.12436E+02   0.38024E-03
   0.12441E+02   0.38044E-03
   0.12446E+02   0.38064E-03
   0.12451E+02   0.38083E-03
   0.12456E+02   0.38103E-03
   0.12461E+02   0.38123E-03
   0.12466E+02   0.38142E-03
   0.12471E+02   0.38162E-03
   0.12476E+02   0.38182E-03
   0.12481E+02   0.38201E-03
   0.12486E+02   0.38221E-03
   0.12491E+02   0.38240E-03
   0.12496E+02   0.38260E-03
   0.12501E+02   0.38280E-03
   0.12506E+02   0.38299E-03
   0.12511E+02   0.38318E-03
   0.12516E+02   0.38338E-03
   0.12521E+02   0.38357E-03
   0.12526E+02   0.38377E-03
   0.12531E+02   0.38396E-03
   0.12536E+02   0.38416E-03
   0.12541E+02   0.38435E-03
   0.12546E+02   0.38455E-03
   0.12551E+02   0.38474E-03
   0.12556E+02   0.38493E-03
   0.12561E+02   0.38513E-03
   0.12566E+02   0.38532E-03
   0.12571E+02   0.38551E-03
   0.12576E+02   0.38571E-03
   0.12581E+02   0.38590E-03
   0.12586E+02   0.38609E-03
   0.12591E+02   0.38628E-03
   0.12596E+02   0.38647E-03
   0.12601E+02   0.38667E-03
   0.12606E+02   0.38686E-03
   0.12611E+02   0.38705E-03
   0.12616E+02   0.38724E-03
   0.12621E+02   0.38743E-03
   0.12626E+02   0.38762E-03
   0.12631E+02   0.38782E-03
   0.12636E+02   0.38801E-03
   0.12641E+02   0.38820E-03
   0.12646E+02   0.38839E-03
   0.12651E+02   0.38858E-03
   0.12656E+02   0.38877E-03
   0.12661E+02   0.38896E-03
   0.12666E+02   0.38915E-03
   0.12671E+02   0.38934E-03
   0.12676E+02   0.38953E-03
   0.12681E+02   0.38972E-03
   0.12686E+02   0.38990E-03
   0.12691E+02   0.39009E-03
   0.12696E+02   0.39028E-03
   0.12701E+02   0.39047E-03
   0.12706E+02   0.39066E-03
   0.12711E+02   0.39085E-03
   0.12716E+02   0.39103E-03
   0.12721E+02   0.39122E-03
   0.12726E+02   0.39141E-03
   0.12731E+02   0.39160E-03
   0.12736E+02   0.39179E-03
   0.12741E+02   0.39197E-03
   0.12746E+02   0.39216E-03
   0.12751E+02   0.39235E-03
   0.12756E+02   0.39253E-03
   0.12761E+02   0.39272E-03
   0.12766E+02   0.39291E-03
   0.12771E+02   0.39309E-03
   0.12776E+02   0.39328E-03
   0.12781E+02   0.39346E-03
   0.12786E+02   0.39365E-03
   0.12791E+02   0.39383E-03
   0.12796E+02   0.39402E-03
   0.12801E+02   0.39420E-03
   0.12806E+02   0.39439E-03
   0.12811E+02   0.39457E-03
   0.12816E+02   0.39476E-03
   0.12821E+02   0.39494E-03
   0.12826E+02   0.39513E-03
   0.12831E+02   0.39531E-03
   0.12836E+02   0.39549E-03
   0.12841E+02   0.39568E-03
   0.12846E+02   0.39586E-03
   0.12851E+02   0.39604E-03
   0.12856E+02   0.39623E-03
   0.12861E+02   0.39641E-03
   0.12866E+02   0.39659E-03
   0.12871E+02   0.39677E-03
   0.12876E+02   0.39696E-03
   0.12881E+02   0.39714E-03
   0.12886E+02   0.39732E-03
   0.12891E+02   0.39750E-03
   0.12896E+02   0.39768E-03
   0.12901E+02   0.39787E-03
   0.12906E+02   0.39805E-03
   0.12911E+02   0.39823E-03
   0.12916E+02   0.39841E-03
   0.12921E+02   0.39859E-03
   0.12926E+02   0.39877E-03
   0.12931E+02   0.39895E-03
   0.12936E+02   0.39913E-03
   0.12941E+02   0.39931E-03
   0.12946E+02   0.39949E-03
   0.12951E+02   0.39967E-03
   0.12956E+02   0.39985E-03
   0.12961E+02   0.40003E-03
   0.12966E+02   0.40021E-03
   0.12971E+02   0.40039E-03
   0.12976E+02   0.40056E-03
   0.12981E+02   0.40074E-03
   0.12986E+02   0.40092E-03
   0.12991E+02   0.40110E-03
   0.12996E+02   0.40128E-03
   0.13001E+02   0.40146E-03
   0.13006E+02   0.40163E-03
   0.13011E+02   0.40181E-03
   0.13016E+02   0.40199E-03
   0.13021E+02   0.40216E-03
   0.13026E+02   0.40234E-03
   0.13031E+02   0.40252E-03
   0.13036E+02   0.40269E-03
   0.13041E+02   0.40287E-03
   0.13046E+02   0.40305E-03
   0.13051E+02   0.40322E-03
   0.13056E+02   0.40340E-03
   0.13061E+02   0.40357E-03
   0.13066E+02   0.40375E-03
   0.13071E+02   0.40392E-03
   0.13076E+02   0.40410E-03
   0.13081E+02   0.40427E-03
   0.13086E+02   0.40445E-03
   0.13091E+02   0.40462E-03
   0.13096E+02   0.40480E-03
   0.13101E+02   0.40497E-03
   0.13106E+02   0.40514E-03
   0.13111E+02   0.40532E-03
   0.13116E+02   0.40549E-03
   0.13121E+02   0.40566E-03
   0.13126E+02   0.40584E-03
   0.13131E+02   0.40601E-03
   0.13136E+02   0.40618E-03
   0.13141E+02   0.40636E-03
   0.13146E+02   0.40653E-03
   0.13151E+02   0.40670E-03
   0.13156E+02   0.40687E-03
   0.13161E+02   0.40704E-03
   0.13166E+02   0.40722E-03
   0.13171E+02   0.40739E-03
   0.13176E+02   0.40756E-03
   0.13181E+02   0.40773E-03
   0.13186E+02   0.40790E-03
   0.13191E+02   0.40807E-03
   0.13196E+02   0.40824E-03
   0.13201E+02   0.40841E-03
   0.13206E+02   0.40858E-03
   0.13211E+02   0.40875E-03
   0.13216E+02   0.40892E-03
   0.13221E+02   0.40909E-03
   0.13226E+02   0.40926E-03
   0.13231E+02   0.40943E-03
   0.13236E+02   0.40960E-03
   0.13241E+02   0.40977E-03
   0.13246E+02   0.40993E-03
   0.13251E+02   0.41010E-03
   0.13256E+02   0.41027E-03
   0.13261E+02   0.41044E-03
   0.13266E+02   0.41061E-03
   0.13271E+02   0.41077E-03
   0.13276E+02   0.41094E-03
   0.13281E+02   0.41111E-03
   0.13286E+02   0.41128E-03
   0.13291E+02   0.41144E-03
   0.13296E+02   0.41161E-03
   0.13301E+02   0.41178E-03
   0.13306E+02   0.41194E-03
   0.13311E+02   0.41211E-03
   0.13316E+02   0.41227E-03
   0.13321E+02   0.41244E-03
   0.13326E+02   0.41261E-03
   0.13331E+02   0.41277E-03
   0.13336E+02   0.41294E-03
   0.13341E+02   0.41310E-03
   0.13346E+02   0.41327E-03
   0.13351E+02   0.41343E-03
   0.13356E+02   0.41359E-03
   0.13361E+02   0.41376E-03
   0.13366E+02   0.41392E-03
   0.13371E+02   0.41409E-03
   0.13376E+02   0.41425E-03
   0.13381E+02   0.41441E-03
   0.13386E+02   0.41458E-03
   0.13391E+02   0.41474E-03
   0.13396E+02   0.41490E-03
   0.13401E+02   0.41506E-03
   0.13406E+02   0.41523E-03
   0.13411E+02   0.41539E-03
   0.13416E+02   0.41555E-03
   0.13421E+02   0.41571E-03
   0.13426E+02   0.41587E-03
   0.13431E+02   0.41603E-03
   0.13436E+02   0.41620E-03
   0.13441E+02   0.41636E-03
   0.13446E+02   0.41652E-03
   0.13451E+02   0.41668E-03
   0.13456E+02   0.41684E-03
   0.13461E+02   0.41700E-03
   0.13466E+02   0.41716E-03
   0.13471E+02   0.41732E-03
   0.13476E+02   0.41748E-03
   0.13481E+02   0.41764E-03
   0.13486E+02   0.41780E-03
   0.13491E+02   0.41796E-03
   0.13496E+02   0.41812E-03
   0.13501E+02   0.41827E-03
   0.13506E+02   0.41843E-03
   0.13511E+02   0.41859E-03
   0.13516E+02   0.41875E-03
   0.13521E+02   0.41891E-03
   0.13526E+02   0.41906E-03
   0.13531E+02   0.41922E-03
   0.13536E+02   0.41938E-03
   0.13541E+02   0.41954E-03
   0.13546E+02   0.41969E-03
   0.13551E+02   0.41985E-03
   0.13556E+02   0.42001E-03
   0.13561E+02   0.42016E-03
   0.13566E+02   0.42032E-03
   0.13571E+02   0.42047E-03
   0.13576E+02   0.42063E-03
   0.13581E+02   0.42079E-03
   0.13586E+02   0.42094E-03
   0.13591E+02   0.42110E-03
   0.13596E+02   0.42125E-03
   0.13601E+02   0.42141E-03
   0.13606E+02   0.42156E-03
   0.13611E+02   0.42171E-03
   0.13616E+02   0.42187E-03
   0.13621E+02   0.42202E-03
   0.13626E+02   0.42218E-03
   0.13631E+02   0.42233E-03
   0.13636E+02   0.42248E-03
   0.13641E+02   0.42264E-03
   0.13646E+02   0.42279E-03
   0.13651E+02   0.42294E-03
   0.13656E+02   0.42309E-03
   0.13661E+02   0.42325E-03
   0.13666E+02   0.42340E-03
   0.13671E+02   0.42355E-03
   0.13676E+02   0.42370E-03
   0.13681E+02   0.42385E-03
   0.13686E+02   0.42401E-03
   0.13691E+02   0.42416E-03
   0.13696E+02   0.42431E-03
   0.13701E+02   0.42446E-03
   0.13706E+02   0.42461E-03
   0.13711E+02   0.42476E-03
   0.13716E+02   0.42491E-03
   0.13721E+02   0.42506E-03
   0.13726E+02   0.42521E-03
   0.13731E+02   0.42536E-03
   0.13736E+02   0.42551E-03
   0.13741E+02   0.42566E-03
   0.13746E+02   0.42581E-03
   0.13751E+02   0.42595E-03
   0.13756E+02   0.42610E-03
   0.13761E+02   0.42625E-03
   0.13766E+02   0.42640E-03
   0.13771E+02   0.42655E-03
   0.13776E+02   0.42670E-03
   0.13781E+02   0.42684E-03
   0.13786E+02   0.42699E-03
   0.13791E+02   0.42714E-03
   0.13796E+02   0.42728E-03
   0.13801E+02   0.42743E-03
   0.13806E+02   0.42758E-03
   0.13811E+02   0.42772E-03
   0.13816E+02   0.42787E-03
   0.13821E+02   0.42802E-03
   0.13826E+02   0.42816E-03
   0.13831E+02   0.42831E-03
   0.13836E+02   0.42845E-03
   0.13841E+02   0.42860E-03
   0.13846E+02   0.42874E-03
   0.13851E+02   0.42889E-03
   0.13856E+02   0.42903E-03
   0.13861E+02   0.42918E-03
   0.13866E+02   0.42932E-03
   0.13871E+02   0.42946E-03
   0.13876E+02   0.42961E-03
   0.13881E+02   0.42975E-03
   0.13886E+02   0.42989E-03
   0.13891E+02   0.43004E-03
   0.13896E+02   0.43018E-03
   0.13901E+02   0.43032E-03
   0.13906E+02   0.43046E-03
   0.13911E+02   0.43061E-03
   0.13916E+02   0.43075E-03
   0.13921E+02   0.43089E-03
   0.13926E+02   0.43103E-03
   0.13931E+02   0.43117E-03
   0.13936E+02   0.43132E-03
   0.13941E+02   0.43146E-03
   0.13946E+02   0.43160E-03
   0.13951E+02   0.43174E-03
   0.13956E+02   0.43188E-03
   0.13961E+02   0.43202E-03
   0.13966E+02   0.43216E-03
   0.13971E+02   0.43230E-03
   0.13976E+02   0.43244E-03
   0.13981E+02   0.43258E-03
   0.13986E+02   0.43272E-03
   0.13991E+02   0.43286E-03
   0.13996E+02   0.43299E-03
   0.14001E+02   0.43313E-03
   0.14006E+02   0.43327E-03
   0.14011E+02   0.43341E-03
   0.14016E+02   0.43355E-03
   0.14021E+02   0.43369E-03
   0.14026E+02   0.43382E-03
   0.14031E+02   0.43396E-03
   0.14036E+02   0.43410E-03
   0.14041E+02   0.43423E-03
   0.14046E+02   0.43437E-03
   0.14051E+02   0.43451E-03
   0.14056E+02   0.43464E-03
   0.14061E+02   0.43478E-03
   0.14066E+02   0.43492E-03
   0.14071E+02   0.43505E-03
   0.14076E+02   0.43519E-03
   0.14081E+02   0.43532E-03
   0.14086E+02   0.43546E-03
   0.14091E+02   0.43559E-03
   0.14096E+02   0.43573E-03
   0.14101E+02   0.43586E-03
   0.14106E+02   0.43600E-03
   0.14111E+02   0.43613E-03
   0.14116E+02   0.43626E-03
   0.14121E+02   0.43640E-03
   0.14126E+02   0.43653E-03
   0.14131E+02   0.43667E-03
   0.14136E+02   0.43680E-03
   0.14141E+02   0.43693E-03
   0.14146E+02   0.43706E-03
   0.14151E+02   0.43720E-03
   0.14156E+02   0.43733E-03
   0.14161E+02   0.43746E-03
   0.14166E+02   0.43759E-03
   0.14171E+02   0.43772E-03
   0.14176E+02   0.43785E-03
   0.14181E+02   0.43799E-03
   0.14186E+02   0.43812E-03
   0.14191E+02   0.43825E-03
   0.14196E+02   0.43838E-03
   0.14201E+02   0.43851E-03
   0.14206E+02   0.43864E-03
   0.14211E+02   0.43877E-03
   0.14216E+02   0.43890E-03
   0.14221E+02   0.43903E-03
   0.14226E+02   0.43916E-03
   0.14231E+02   0.43929E-03
   0.14236E+02   0.43942E-03
   0.14241E+02   0.43954E-03
   0.14246E+02   0.43967E-03
   0.14251E+02   0.43980E-03
   0.14256E+02   0.43993E-03
   0.14261E+02   0.44006E-03
   0.14266E+02   0.44018E-03
   0.14271E+02   0.44031E-03
   0.14276E+02   0.44044E-03
   0.14281E+02   0.44057E-03
   0.14286E+02   0.44069E-03
   0.14291E+02   0.44082E-03
   0.14296E+02   0.44095E-03
   0.14301E+02   0.44107E-03
   0.14306E+02   0.44120E-03
   0.14311E+02   0.44132E-03
   0.14316E+02   0.44145E-03
   0.14321E+02   0.44158E-03
   0.14326E+02   0.44170E-03
   0.14331E+02   0.44183E-03
   0.14336E+02   0.44195E-03
   0.14341E+02   0.44208E-03
   0.14346E+02   0.44220E-03
   0.14351E+02   0.44232E-03
   0.14356E+02   0.44245E-03
   0.14361E+02   0.44257E-03
   0.14366E+02   0.44269E-03
   0.14371E+02   0.44282E-03
   0.14376E+02   0.44294E-03
   0.14381E+02   0.44306E-03
   0.14386E+02   0.44319E-03
   0.14391E+02   0.44331E-03
   0.14396E+02   0.44343E-03
   0.14401E+02   0.44355E-03
   0.14406E+02   0.44368E-03
   0.14411E+02   0.44380E-03
   0.14416E+02   0.44392E-03
   0.14421E+02   0.44404E-03
   0.14426E+02   0.44416E-03
   0.14431E+02   0.44428E-03
   0.14436E+02   0.44440E-03
   0.14441E+02   0.44452E-03
   0.14446E+02   0.44464E-03
   0.14451E+02   0.44476E-03
   0.14456E+02   0.44488E-03
   0.14461E+02   0.44500E-03
   0.14466E+02   0.44512E-03
   0.14471E+02   0.44524E-03
   0.14476E+02   0.44536E-03
   0.14481E+02   0.44548E-03
   0.14486E+02   0.44560E-03
   0.14491E+02   0.44571E-03
   0.14496E+02   0.44583E-03
   0.14501E+02   0.44595E-03
   0.14506E+02   0.44607E-03
   0.14511E+02   0.44619E-03
   0.14516E+02   0.44630E-03
   0.14521E+02   0.44642E-03
   0.14526E+02   0.44654E-03
   0.14531E+02   0.44665E-03
   0.14536E+02   0.44677E-03
   0.14541E+02   0.44689E-03
   0.14546E+02   0.44700E-03
   0.14551E+02   0.44712E-03
   0.14556E+02   0.44723E-03
   0.14561E+02   0.44735E-03
   0.14566E+02   0.44746E-03
   0.14571E+02   0.44758E-03
   0.14576E+02   0.44769E-03
   0.14581E+02   0.44781E-03
   0.14586E+02   0.44792E-03
   0.14591E+02   0.44804E-03
   0.14596E+02   0.44815E-03
   0.14601E+02   0.44827E-03
   0.14606E+02   0.44838E-03
   0.14611E+02   0.44849E-03
   0.14616E+02   0.44861E-03
   0.14621E+02   0.44872E-03
   0.14626E+02   0.44883E-03
   0.14631E+02   0.44894E-03
   0.14636E+02   0.44906E-03
   0.14641E+02   0.44917E-03
   0.14646E+02   0.44928E-03
   0.14651E+02   0.44939E-03
   0.14656E+02   0.44950E-03
   0.14661E+02   0.44961E-03
   0.14666E+02   0.44973E-03
   0.14671E+02   0.44984E-03
   0.14676E+02   0.44995E-03
   0.14681E+02   0.45006E-03
   0.14686E+02   0.45017E-03
   0.14691E+02   0.45028E-03
   0.14696E+02   0.45039E-03
   0.14701E+02   0.45050E-03
   0.14706E+02   0.45061E-03
   0.14711E+02   0.45072E-03
   0.14716E+02   0.45082E-03
   0.14721E+02   0.45093E-03
   0.14726E+02   0.45104E-03
   0.14731E+02   0.45115E-03
   0.14736E+02   0.45126E-03
   0.14741E+02   0.45137E-03
   0.14746E+02   0.45147E-03
   0.14751E+02   0.45158E-03
   0.14756E+02   0.45169E-03
   0.14761E+02   0.45180E-03
   0.14766E+02   0.45190E-03
   0.14771E+02   0.45201E-03
   0.14776E+02   0.45212E-03
   0.14781E+02   0.45222E-03
   0.14786E+02   0.45233E-03
   0.14791E+02   0.45243E-03
   0.14796E+02   0.45254E-03
   0.14801E+02   0.45265E-03
   0.14806E+02   0.45275E-03
   0.14811E+02   0.45286E-03
   0.14816E+02   0.45296E-03
   0.14821E+02   0.45307E-03
   0.14826E+02   0.45317E-03
   0.14831E+02   0.45327E-03
   0.14836E+02   0.45338E-03
   0.14841E+02   0.45348E-03
   0.14846E+02   0.45359E-03
   0.14851E+02   0.45369E-03
   0.14856E+02   0.45379E-03
   0.14861E+02   0.45390E-03
   0.14866E+02   0.45400E-03
   0.14871E+02   0.45410E-03
   0.14876E+02   0.45420E-03
   0.14881E+02   0.45430E-03
   0.14886E+02   0.45441E-03
   0.14891E+02   0.45451E-03
   0.14896E+02   0.45461E-03
   0.14901E+02   0.45471E-03
   0.14906E+02   0.45481E-03
   0.14911E+02   0.45491E-03
   0.14916E+02   0.45501E-03
   0.14921E+02   0.45511E-03
   0.14926E+02   0.45521E-03
   0.14931E+02   0.45531E-03
   0.14936E+02   0.45541E-03
   0.14941E+02   0.45551E-03
   0.14946E+02   0.45561E-03
   0.14951E+02   0.45571E-03
   0.14956E+02   0.45581E-03
   0.14961E+02   0.45591E-03
   0.14966E+02   0.45601E-03
   0.14971E+02   0.45611E-03
   0.14976E+02   0.45620E-03
   0.14981E+02   0.45630E-03
   0.14986E+02   0.45640E-03
   0.14991E+02   0.45650E-03
   0.14996E+02   0.45660E-03
   0.15001E+02   0.45669E-03
   0.15006E+02   0.45679E-03
   0.15011E+02   0.45689E-03
   0.15016E+02   0.45698E-03
   0.15021E+02   0.45708E-03
   0.15026E+02   0.45717E-03
   0.15031E+02   0.45727E-03
   0.15036E+02   0.45737E-03
   0.15041E+02   0.45746E-03
   0.15046E+02   0.45756E-03
   0.15051E+02   0.45765E-03
   0.15056E+02   0.45775E-03
   0.15061E+02   0.45784E-03
   0.15066E+02   0.45794E-03
   0.15071E+02   0.45803E-03
   0.15076E+02   0.45812E-03
   0.15081E+02   0.45822E-03
   0.15086E+02   0.45831E-03
   0.15091E+02   0.45841E-03
   0.15096E+02   0.45850E-03
   0.15101E+02   0.45859E-03
   0.15106E+02   0.45868E-03
   0.15111E+02   0.45878E-03
   0.15116E+02   0.45887E-03
   0.15121E+02   0.45896E-03
   0.15126E+02   0.45905E-03
   0.15131E+02   0.45915E-03
   0.15136E+02   0.45924E-03
   0.15141E+02   0.45933E-03
   0.15146E+02   0.45942E-03
   0.15151E+02   0.45951E-03
   0.15156E+02   0.45960E-03
   0.15161E+02   0.45969E-03
   0.15166E+02   0.45978E-03
   0.15171E+02   0.45987E-03
   0.15176E+02   0.45996E-03
   0.15181E+02   0.46005E-03
   0.15186E+02   0.46014E-03
   0.15191E+02   0.46023E-03
   0.15196E+02   0.46032E-03
   0.15201E+02   0.46041E-03
   0.15206E+02   0.46050E-03
   0.15211E+02   0.46059E-03
   0.15216E+02   0.46067E-03
   0.15221E+02   0.46076E-03
   0.15226E+02   0.46085E-03
   0.15231E+02   0.46094E-03
   0.15236E+02   0.46103E-03
   0.15241E+02   0.46111E-03
   0.15246E+02   0.46120E-03
   0.15251E+02   0.46129E-03
   0.15256E+02   0.46137E-03
   0.15261E+02   0.46146E-03
   0.15266E+02   0.46155E-03
   0.15271E+02   0.46163E-03
   0.15276E+02   0.46172E-03
   0.15281E+02   0.46180E-03
   0.15286E+02   0.46189E-03
   0.15291E+02   0.46197E-03
   0.15296E+02   0.46206E-03
   0.15301E+02   0.46214E-03
   0.15306E+02   0.46223E-03
   0.15311E+02   0.46231E-03
   0.15316E+02   0.46240E-03
   0.15321E+02   0.46248E-03
   0.15326E+02   0.46257E-03
   0.15331E+02   0.46265E-03
   0.15336E+02   0.46273E-03
   0.15341E+02   0.46282E-03
   0.15346E+02   0.46290E-03
   0.15351E+02   0.46298E-03
   0.15356E+02   0.46306E-03
   0.15361E+02   0.46315E-03
   0.15366E+02   0.46323E-03
   0.15371E+02   0.46331E-03
   0.15376E+02   0.46339E-03
   0.15381E+02   0.46347E-03
   0.15386E+02   0.46356E-03
   0.15391E+02   0.46364E-03
   0.15396E+02   0.46372E-03
   0.15401E+02   0.46380E-03
   0.15406E+02   0.46388E-03
   0.15411E+02   0.46396E-03
   0.15416E+02   0.46404E-03
   0.15421E+02   0.46412E-03
   0.15426E+02   0.46420E-03
   0.15431E+02   0.46428E-03
   0.15436E+02   0.46436E-03
   0.15441E+02   0.46444E-03
   0.15446E+02   0.46452E-03
   0.15451E+02   0.46460E-03
   0.15456E+02   0.46467E-03
   0.15461E+02   0.46475E-03
   0.15466E+02   0.46483E-03
   0.15471E+02   0.46491E-03
   0.15476E+02   0.46499E-03
   0.15481E+02   0.46506E-03
   0.15486E+02   0.46514E-03
   0.15491E+02   0.46522E-03
   0.15496E+02   0.46529E-03
   0.15501E+02   0.46537E-03
   0.15506E+02   0.46545E-03
   0.15511E+02   0.46552E-03
   0.15516E+02   0.46560E-03
   0.15521E+02   0.46568E-03
   0.15526E+02   0.46575E-03
   0.15531E+02   0.46583E-03
   0.15536E+02   0.46590E-03
   0.15541E+02   0.46598E-03
   0.15546E+02   0.46605E-03
   0.15551E+02   0.46613E-03
   0.15556E+02   0.46620E-03
   0.15561E+02   0.46628E-03
   0.15566E+02   0.46635E-03
   0.15571E+02   0.46642E-03
   0.15576E+02   0.46650E-03
   0.15581E+02   0.46657E-03
   0.15586E+02   0.46664E-03
   0.15591E+02   0.46672E-03
   0.15596E+02   0.46679E-03
   0.15601E+02   0.46686E-03
   0.15606E+02   0.46694E-03
   0.15611E+02   0.46701E-03
   0.15616E+02   0.46708E-03
   0.15621E+02   0.46715E-03
   0.15626E+02   0.46722E-03
   0.15631E+02   0.46730E-03
   0.15636E+02   0.46737E-03
   0.15641E+02   0.46744E-03
   0.15646E+02   0.46751E-03
   0.15651E+02   0.46758E-03
   0.15656E+02   0.46765E-03
   0.15661E+02   0.46772E-03
   0.15666E+02   0.46779E-03
   0.15671E+02   0.46786E-03
   0.15676E+02   0.46793E-03
   0.15681E+02   0.46800E-03
   0.15686E+02   0.46807E-03
   0.15691E+02   0.46814E-03
   0.15696E+02   0.46821E-03
   0.15701E+02   0.46828E-03
   0.15706E+02   0.46835E-03
   0.15711E+02   0.46841E-03
   0.15716E+02   0.46848E-03
   0.15721E+02   0.46855E-03
   0.15726E+02   0.46862E-03
   0.15731E+02   0.46869E-03
   0.15736E+02   0.46875E-03
   0.15741E+02   0.46882E-03
   0.15746E+02   0.46889E-03
   0.15751E+02   0.46895E-03
   0.15756E+02   0.46902E-03
   0.15761E+02   0.46909E-03
   0.15766E+02   0.46915E-03
   0.15771E+02   0.46922E-03
   0.15776E+02   0.46929E-03
   0.15781E+02   0.46935E-03
   0.15786E+02   0.46942E-03
   0.15791E+02   0.46948E-03
   0.15796E+02   0.46955E-03
   0.15801E+02   0.46961E-03
   0.15806E+02   0.46968E-03
   0.15811E+02   0.46974E-03
   0.15816E+02   0.46981E-03
   0.15821E+02   0.46987E-03
   0.15826E+02   0.46993E-03
   0.15831E+02   0.47000E-03
   0.15836E+02   0.47006E-03
   0.15841E+02   0.47012E-03
   0.15846E+02   0.47019E-03
   0.15851E+02   0.47025E-03
   0.15856E+02   0.47031E-03
   0.15861E+02   0.47038E-03
   0.15866E+02   0.47044E-03
   0.15871E+02   0.47050E-03
   0.15876E+02   0.47056E-03
   0.15881E+02   0.47062E-03
   0.15886E+02   0.47069E-03
   0.15891E+02   0.47075E-03
   0.15896E+02   0.47081E-03
   0.15901E+02   0.47087E-03
   0.15906E+02   0.47093E-03
   0.15911E+02   0.47099E-03
   0.15916E+02   0.47105E-03
   0.15921E+02   0.47111E-03
   0.15926E+02   0.47117E-03
   0.15931E+02   0.47123E-03
   0.15936E+02   0.47129E-03
   0.15941E+02   0.47135E-03
   0.15946E+02   0.47141E-03
   0.15951E+02   0.47147E-03
   0.15956E+02   0.47153E-03
   0.15961E+02   0.47159E-03
   0.15966E+02   0.47164E-03
   0.15971E+02   0.47170E-03
   0.15976E+02   0.47176E-03
   0.15981E+02   0.47182E-03
   0.15986E+02   0.47188E-03
   0.15991E+02   0.47193E-03
   0.15996E+02   0.47199E-03
   0.16001E+02   0.47205E-03
   0.16006E+02   0.47211E-03
   0.16011E+02   0.47216E-03
   0.16016E+02   0.47222E-03
   0.16021E+02   0.47228E-03
   0.16026E+02   0.47233E-03
   0.16031E+02   0.47239E-03
   0.16036E+02   0.47244E-03
   0.16041E+02   0.47250E-03
   0.16046E+02   0.47256E-03
   0.16051E+02   0.47261E-03
   0.16056E+02   0.47267E-03
   0.16061E+02   0.47272E-03
   0.16066E+02   0.47278E-03
   0.16071E+02   0.47283E-03
   0.16076E+02   0.47288E-03
   0.16081E+02   0.47294E-03
   0.16086E+02   0.47299E-03
   0.16091E+02   0.47305E-03
   0.16096E+02   0.47310E-03
   0.16101E+02   0.47315E-03
   0.16106E+02   0.47321E-03
   0.16111E+02   0.47326E-03
   0.16116E+02   0.47331E-03
   0.16121E+02   0.47337E-03
   0.16126E+02   0.47342E-03
   0.16131E+02   0.47347E-03
   0.16136E+02   0.47352E-03
   0.16141E+02   0.47357E-03
   0.16146E+02   0.47363E-03
   0.16151E+02   0.47368E-03
   0.16156E+02   0.47373E-03
   0.16161E+02   0.47378E-03
   0.16166E+02   0.47383E-03
   0.16171E+02   0.47388E-03
   0.16176E+02   0.47393E-03
   0.16181E+02   0.47398E-03
   0.16186E+02   0.47403E-03
   0.16191E+02   0.47408E-03
   0.16196E+02   0.47413E-03
   0.16201E+02   0.47418E-03
   0.16206E+02   0.47423E-03
   0.16211E+02   0.47428E-03
   0.16216E+02   0.47433E-03
   0.16221E+02   0.47438E-03
   0.16226E+02   0.47443E-03
   0.16231E+02   0.47448E-03
   0.16236E+02   0.47453E-03
   0.16241E+02   0.47457E-03
   0.16246E+02   0.47462E-03
   0.16251E+02   0.47467E-03
   0.16256E+02   0.47472E-03
   0.16261E+02   0.47477E-03
   0.16266E+02   0.47481E-03
   0.16271E+02   0.47486E-03
   0.16276E+02   0.47491E-03
   0.16281E+02   0.47495E-03
   0.16286E+02   0.47500E-03
   0.16291E+02   0.47505E-03
   0.16296E+02   0.47509E-03
   0.16301E+02   0.47514E-03
   0.16306E+02   0.47519E-03
   0.16311E+02   0.47523E-03
   0.16316E+02   0.47528E-03
   0.16321E+02   0.47532E-03
   0.16326E+02   0.47537E-03
   0.16331E+02   0.47541E-03
   0.16336E+02   0.47546E-03
   0.16341E+02   0.47550E-03
   0.16346E+02   0.47555E-03
   0.16351E+02   0.47559E-03
   0.16356E+02   0.47564E-03
   0.16361E+02   0.47568E-03
   0.16366E+02   0.47572E-03
   0.16371E+02   0.47577E-03
   0.16376E+02   0.47581E-03
   0.16381E+02   0.47585E-03
   0.16386E+02   0.47590E-03
   0.16391E+02   0.47594E-03
   0.16396E+02   0.47598E-03
   0.16401E+02   0.47602E-03
   0.16406E+02   0.47607E-03
   0.16411E+02   0.47611E-03
   0.16416E+02   0.47615E-03
   0.16421E+02   0.47619E-03
   0.16426E+02   0.47623E-03
   0.16431E+02   0.47628E-03
   0.16436E+02   0.47632E-03
   0.16441E+02   0.47636E-03
   0.16446E+02   0.47640E-03
   0.16451E+02   0.47644E-03
   0.16456E+02   0.47648E-03
   0.16461E+02   0.47652E-03
   0.16466E+02   0.47656E-03
   0.16471E+02   0.47660E-03
   0.16476E+02   0.47664E-03
   0.16481E+02   0.47668E-03
   0.16486E+02   0.47672E-03
   0.16491E+02   0.47676E-03
   0.16496E+02   0.47680E-03
   0.16501E+02   0.47684E-03
   0.16506E+02   0.47688E-03
   0.16511E+02   0.47692E-03
   0.16516E+02   0.47695E-03
   0.16521E+02   0.47699E-03
   0.16526E+02   0.47703E-03
   0.16531E+02   0.47707E-03
   0.16536E+02   0.47711E-03
   0.16541E+02   0.47714E-03
   0.16546E+02   0.47718E-03
   0.16551E+02   0.47722E-03
   0.16556E+02   0.47726E-03
   0.16561E+02   0.47729E-03
   0.16566E+02   0.47733E-03
   0.16571E+02   0.47737E-03
   0.16576E+02   0.47740E-03
   0.16581E+02   0.47744E-03
   0.16586E+02   0.47748E-03
   0.16591E+02   0.47751E-03
   0.16596E+02   0.47755E-03
   0.16601E+02   0.47758E-03
   0.16606E+02   0.47762E-03
   0.16611E+02   0.47765E-03
   0.16616E+02   0.47769E-03
   0.16621E+02   0.47772E-03
   0.16626E+02   0.47776E-03
   0.16631E+02   0.47779E-03
   0.16636E+02   0.47783E-03
   0.16641E+02   0.47786E-03
   0.16646E+02   0.47790E-03
   0.16651E+02   0.47793E-03
   0.16656E+02   0.47796E-03
   0.16661E+02   0.47800E-03
   0.16666E+02   0.47803E-03
   0.16671E+02   0.47806E-03
   0.16676E+02   0.47810E-03
   0.16681E+02   0.47813E-03
   0.16686E+02   0.47816E-03
   0.16691E+02   0.47820E-03
   0.16696E+02   0.47823E-03
   0.16701E+02   0.47826E-03
   0.16706E+02   0.47829E-03
   0.16711E+02   0.47832E-03
   0.16716E+02   0.47836E-03
   0.16721E+02   0.47839E-03
   0.16726E+02   0.47842E-03
   0.16731E+02   0.47845E-03
   0.16736E+02   0.47848E-03
   0.16741E+02   0.47851E-03
   0.16746E+02   0.47854E-03
   0.16751E+02   0.47857E-03
   0.16756E+02   0.47860E-03
   0.16761E+02   0.47864E-03
   0.16766E+02   0.47867E-03
   0.16771E+02   0.47870E-03
   0.16776E+02   0.47873E-03
   0.16781E+02   0.47876E-03
   0.16786E+02   0.47878E-03
   0.16791E+02   0.47881E-03
   0.16796E+02   0.47884E-03
   0.16801E+02   0.47887E-03
   0.16806E+02   0.47890E-03
   0.16811E+02   0.47893E-03
   0.16816E+02   0.47896E-03
   0.16821E+02   0.47899E-03
   0.16826E+02   0.47902E-03
   0.16831E+02   0.47904E-03
   0.16836E+02   0.47907E-03
   0.16841E+02   0.47910E-03
   0.16846E+02   0.47913E-03
   0.16851E+02   0.47915E-03
   0.16856E+02   0.47918E-03
   0.16861E+02   0.47921E-03
   0.16866E+02   0.47924E-03
   0.16871E+02   0.47926E-03
   0.16876E+02   0.47929E-03
   0.16881E+02   0.47932E-03
   0.16886E+02   0.47934E-03
   0.16891E+02   0.47937E-03
   0.16896E+02   0.47939E-03
   0.16901E+02   0.47942E-03
   0.16906E+02   0.47945E-03
   0.16911E+02   0.47947E-03
   0.16916E+02   0.47950E-03
   0.16921E+02   0.47952E-03
   0.16926E+02   0.47955E-03
   0.16931E+02   0.47957E-03
   0.16936E+02   0.47960E-03
   0.16941E+02   0.47962E-03
   0.16946E+02   0.47965E-03
   0.16951E+02   0.47967E-03
   0.16956E+02   0.47970E-03
   0.16961E+02   0.47972E-03
   0.16966E+02   0.47974E-03
   0.16971E+02   0.47977E-03
   0.16976E+02   0.47979E-03
   0.16981E+02   0.47981E-03
   0.16986E+02   0.47984E-03
   0.16991E+02   0.47986E-03
   0.16996E+02   0.47988E-03
   0.17001E+02   0.47991E-03
   0.17006E+02   0.47993E-03
   0.17011E+02   0.47995E-03
   0.17016E+02   0.47998E-03
   0.17021E+02   0.48000E-03
   0.17026E+02   0.48002E-03
   0.17031E+02   0.48004E-03
   0.17036E+02   0.48006E-03
   0.17041E+02   0.48009E-03
   0.17046E+02   0.48011E-03
   0.17051E+02   0.48013E-03
   0.17056E+02   0.48015E-03
   0.17061E+02   0.48017E-03
   0.17066E+02   0.48019E-03
   0.17071E+02   0.48021E-03
   0.17076E+02   0.48023E-03
   0.17081E+02   0.48025E-03
   0.17086E+02   0.48027E-03
   0.17091E+02   0.48029E-03
   0.17096E+02   0.48031E-03
   0.17101E+02   0.48033E-03
   0.17106E+02   0.48035E-03
   0.17111E+02   0.48037E-03
   0.17116E+02   0.48039E-03
   0.17121E+02   0.48041E-03
   0.17126E+02   0.48043E-03
   0.17131E+02   0.48045E-03
   0.17136E+02   0.48047E-03
   0.17141E+02   0.48049E-03
   0.17146E+02   0.48051E-03
   0.17151E+02   0.48053E-03
   0.17156E+02   0.48055E-03
   0.17161E+02   0.48056E-03
   0.17166E+02   0.48058E-03
   0.17171E+02   0.48060E-03
   0.17176E+02   0.48062E-03
   0.17181E+02   0.48064E-03
   0.17186E+02   0.48065E-03
   0.17191E+02   0.48067E-03
   0.17196E+02   0.48069E-03
   0.17201E+02   0.48070E-03
   0.17206E+02   0.48072E-03
   0.17211E+02   0.48074E-03
   0.17216E+02   0.48076E-03
   0.17221E+02   0.48077E-03
   0.17226E+02   0.48079E-03
   0.17231E+02   0.48081E-03
   0.17236E+02   0.48082E-03
   0.17241E+02   0.48084E-03
   0.17246E+02   0.48085E-03
   0.17251E+02   0.48087E-03
   0.17256E+02   0.48089E-03
   0.17261E+02   0.48090E-03
   0.17266E+02   0.48092E-03
   0.17271E+02   0.48093E-03
   0.17276E+02   0.48095E-03
   0.17281E+02   0.48096E-03
   0.17286E+02   0.48098E-03
   0.17291E+02   0.48099E-03
   0.17296E+02   0.48101E-03
   0.17301E+02   0.48102E-03
   0.17306E+02   0.48104E-03
   0.17311E+02   0.48105E-03
   0.17316E+02   0.48106E-03
   0.17321E+02   0.48108E-03
   0.17326E+02   0.48109E-03
   0.17331E+02   0.48111E-03
   0.17336E+02   0.48112E-03
   0.17341E+02   0.48113E-03
   0.17346E+02   0.48115E-03
   0.17351E+02   0.48116E-03
   0.17356E+02   0.48117E-03
   0.17361E+02   0.48119E-03
   0.17366E+02   0.48120E-03
   0.17371E+02   0.48121E-03
   0.17376E+02   0.48122E-03
   0.17381E+02   0.48124E-03
   0.17386E+02   0.48125E-03
   0.17391E+02   0.48126E-03
   0.17396E+02   0.48127E-03
   0.17401E+02   0.48128E-03
   0.17406E+02   0.48130E-03
   0.17411E+02   0.48131E-03
   0.17416E+02   0.48132E-03
   0.17421E+02   0.48133E-03
   0.17426E+02   0.48134E-03
   0.17431E+02   0.48135E-03
   0.17436E+02   0.48137E-03
   0.17441E+02   0.48138E-03
   0.17446E+02   0.48139E-03
   0.17451E+02   0.48140E-03
   0.17456E+02   0.48141E-03
   0.17461E+02   0.48142E-03
   0.17466E+02   0.48143E-03
   0.17471E+02   0.48144E-03
   0.17476E+02   0.48145E-03
   0.17481E+02   0.48146E-03
   0.17486E+02   0.48147E-03
   0.17491E+02   0.48148E-03
   0.17496E+02   0.48149E-03
   0.17501E+02   0.48150E-03
   0.17506E+02   0.48151E-03
   0.17511E+02   0.48152E-03
   0.17516E+02   0.48153E-03
   0.17521E+02   0.48154E-03
   0.17526E+02   0.48155E-03
   0.17531E+02   0.48156E-03
   0.17536E+02   0.48156E-03
   0.17541E+02   0.48157E-03
   0.17546E+02   0.48158E-03
   0.17551E+02   0.48159E-03
   0.17556E+02   0.48160E-03
   0.17561E+02   0.48161E-03
   0.17566E+02   0.48162E-03
   0.17571E+02   0.48162E-03
   0.17576E+02   0.48163E-03
   0.17581E+02   0.48164E-03
   0.17586E+02   0.48165E-03
   0.17591E+02   0.48165E-03
   0.17596E+02   0.48166E-03
   0.17601E+02   0.48167E-03
   0.17606E+02   0.48168E-03
   0.17611E+02   0.48168E-03
   0.17616E+02   0.48169E-03
   0.17621E+02   0.48170E-03
   0.17626E+02   0.48171E-03
   0.17631E+02   0.48171E-03
   0.17636E+02   0.48172E-03
   0.17641E+02   0.48173E-03
   0.17646E+02   0.48173E-03
   0.17651E+02   0.48174E-03
   0.17656E+02   0.48175E-03
   0.17661E+02   0.48175E-03
   0.17666E+02   0.48176E-03
   0.17671E+02   0.48176E-03
   0.17676E+02   0.48177E-03
   0.17681E+02   0.48178E-03
   0.17686E+02   0.48178E-03
   0.17691E+02   0.48179E-03
   0.17696E+02   0.48179E-03
   0.17701E+02   0.48180E-03
   0.17706E+02   0.48180E-03
   0.17711E+02   0.48181E-03
   0.17716E+02   0.48181E-03
   0.17721E+02   0.48182E-03
   0.17726E+02   0.48182E-03
   0.17731E+02   0.48183E-03
   0.17736E+02   0.48183E-03
   0.17741E+02   0.48184E-03
   0.17746E+02   0.48184E-03
   0.17751E+02   0.48185E-03
   0.17756E+02   0.48185E-03
   0.17761E+02   0.48186E-03
   0.17766E+02   0.48186E-03
   0.17771E+02   0.48186E-03
   0.17776E+02   0.48187E-03
   0.17781E+02   0.48187E-03
   0.17786E+02   0.48188E-03
   0.17791E+02   0.48188E-03
   0.17796E+02   0.48188E-03
   0.17801E+02   0.48189E-03
   0.17806E+02   0.48189E-03
   0.17811E+02   0.48189E-03
   0.17816E+02   0.48190E-03
   0.17821E+02   0.48190E-03
   0.17826E+02   0.48190E-03
   0.17831E+02   0.48191E-03
   0.17836E+02   0.48191E-03
   0.17841E+02   0.48191E-03
   0.17846E+02   0.48192E-03
   0.17851E+02   0.48192E-03
   0.17856E+02   0.48192E-03
   0.17861E+02   0.48193E-03
   0.17866E+02   0.48193E-03
   0.17871E+02   0.48193E-03
   0.17876E+02   0.48193E-03
   0.17881E+02   0.48194E-03
   0.17886E+02   0.48194E-03
   0.17891E+02   0.48194E-03
   0.17896E+02   0.48194E-03
   0.17901E+02   0.48194E-03
   0.17906E+02   0.48195E-03
   0.17911E+02   0.48195E-03
   0.17916E+02   0.48195E-03
   0.17921E+02   0.48195E-03
   0.17926E+02   0.48195E-03
   0.17931E+02   0.48196E-03
   0.17936E+02   0.48196E-03
   0.17941E+02   0.48196E-03
   0.17946E+02   0.48196E-03
   0.17951E+02   0.48196E-03
   0.17956E+02   0.48196E-03
   0.17961E+02   0.48196E-03
   0.17966E+02   0.48197E-03
   0.17971E+02   0.48197E-03
   0.17976E+02   0.48197E-03
   0.17981E+02   0.48197E-03
   0.17986E+02   0.48197E-03
   0.17991E+02   0.48197E-03
   0.17996E+02   0.48197E-03
   0.18001E+02   0.48197E-03
   0.18006E+02   0.48197E-03
   0.18011E+02   0.48197E-03
   0.18016E+02   0.48198E-03
   0.18021E+02   0.48198E-03
   0.18026E+02   0.48198E-03
   0.18031E+02   0.48198E-03
   0.18036E+02   0.48198E-03
   0.18041E+02   0.48198E-03
   0.18046E+02   0.48198E-03
   0.18051E+02   0.48198E-03
   0.18056E+02   0.48198E-03
   0.18061E+02   0.48198E-03
   0.18066E+02   0.48198E-03
   0.18071E+02   0.48198E-03
   0.18076E+02   0.48198E-03
   0.18081E+02   0.48198E-03
   0.18086E+02   0.48198E-03
   0.18091E+02   0.48198E-03
   0.18096E+02   0.48198E-03
   0.18101E+02   0.48198E-03
   0.18106E+02   0.48198E-03
   0.18111E+02   0.48198E-03
   0.18116E+02   0.48198E-03
   0.18121E+02   0.48198E-03
   0.18126E+02   0.48198E-03


   0.59999E-02   0.10000E-07
   0.11000E-01   0.10002E-07
   0.16000E-01   0.10005E-07
   0.21000E-01   0.10012E-07
   0.26000E-01   0.10023E-07
   0.30999E-01   0.10038E-07
   0.35999E-01   0.10059E-07
   0.40999E-01   0.10088E-07
   0.45999E-01   0.10124E-07
   0.50999E-01   0.10168E-07
   0.55999E-01   0.10223E-07
   0.60999E-01   0.10288E-07
   0.65999E-01   0.10365E-07
   0.70999E-01   0.10454E-07
   0.75999E-01   0.10557E-07
   0.80998E-01   0.10674E-07
   0.85998E-01   0.10807E-07
   0.90998E-01   0.10956E-07
   0.95998E-01   0.11122E-07
   0.10100E+00   0.11306E-07
   0.10600E+00   0.11510E-07
   0.11100E+00   0.11734E-07
   0.11600E+00   0.11979E-07
   0.12100E+00   0.12246E-07
   0.12600E+00   0.12536E-07
   0.13100E+00   0.12850E-07
   0.13600E+00   0.13189E-07
   0.14100E+00   0.13554E-07
   0.14600E+00   0.13946E-07
   0.15100E+00   0.14365E-07
   0.15600E+00   0.14814E-07
   0.16100E+00   0.15291E-07
   0.16600E+00   0.15800E-07
   0.17100E+00   0.16340E-07
   0.17600E+00   0.16912E-07
   0.18100E+00   0.17518E-07
   0.18600E+00   0.18159E-07
   0.19100E+00   0.18834E-07
   0.19600E+00   0.19547E-07
   0.20100E+00   0.20296E-07
   0.20600E+00   0.21084E-07
   0.21100E+00   0.21910E-07
   0.21600E+00   0.22777E-07
   0.22100E+00   0.23685E-07
   0.22600E+00   0.24635E-07
   0.23100E+00   0.25628E-07
   0.23600E+00   0.26665E-07
   0.24100E+00   0.27747E-07
   0.24600E+00   0.28875E-07
   0.25100E+00   0.30049E-07
   0.25599E+00   0.31271E-07
   0.26099E+00   0.32542E-07
   0.26599E+00   0.33863E-07
   0.27099E+00   0.35234E-07
   0.27599E+00   0.36656E-07
   0.28099E+00   0.38131E-07
   0.28599E+00   0.39660E-07
   0.29099E+00   0.41243E-07
   0.29599E+00   0.42881E-07
   0.30099E+00   0.44576E-07
   0.30599E+00   0.46328E-07
   0.31099E+00   0.48138E-07
   0.31599E+00   0.50007E-07
   0.32099E+00   0.51936E-07
   0.32599E+00   0.53926E-07
   0.33099E+00   0.55979E-07
   0.33599E+00   0.58094E-07
   0.34099E+00   0.60255E-07
   0.34599E+00   0.62478E-07
   0.35099E+00   0.64765E-07
   0.35599E+00   0.67119E-07
   0.36099E+00   0.69540E-07
   0.36599E+00   0.72028E-07
   0.37099E+00   0.74586E-07
   0.37599E+00   0.77214E-07
   0.38099E+00   0.79912E-07
   0.38599E+00   0.82682E-07
   0.39099E+00   0.85525E-07
   0.39599E+00   0.88441E-07
   0.40099E+00   0.91432E-07
   0.40599E+00   0.94499E-07
   0.41099E+00   0.97642E-07
   0.41599E+00   0.10086E-06
   0.42099E+00   0.10416E-06
   0.42599E+00   0.10754E-06
   0.43099E+00   0.11100E-06
   0.43599E+00   0.11454E-06
   0.44099E+00   0.11816E-06
   0.44599E+00   0.12186E-06
   0.45099E+00   0.12565E-06
   0.45599E+00   0.12953E-06
   0.46099E+00   0.13349E-06
   0.46599E+00   0.13753E-06
   0.47099E+00   0.14167E-06
   0.47599E+00   0.14589E-06
   0.48099E+00   0.15020E-06
   0.48599E+00   0.15460E-06
   0.49099E+00   0.15910E-06
   0.49599E+00   0.16369E-06
   0.50099E+00   0.16837E-06
   0.50599E+00   0.17314E-06
   0.51099E+00   0.17801E-06
   0.51599E+00   0.18298E-06
   0.52099E+00   0.18804E-06
   0.52599E+00   0.19320E-06
   0.53099E+00   0.19846E-06
   0.53599E+00   0.20382E-06
   0.54099E+00   0.20929E-06
   0.54599E+00   0.21485E-06
   0.55099E+00   0.22052E-06
   0.55599E+00   0.22629E-06
   0.56099E+00   0.23216E-06
   0.56599E+00   0.23814E-06
   0.57099E+00   0.24423E-06
   0.57599E+00   0.25042E-06
   0.58099E+00   0.25673E-06
   0.58599E+00   0.26314E-06
   0.59099E+00   0.26966E-06
   0.59599E+00   0.27630E-06
   0.60099E+00   0.28305E-06
   0.60599E+00   0.28991E-06
   0.61099E+00   0.29688E-06
   0.61599E+00   0.30397E-06
   0.62099E+00   0.31117E-06
   0.62599E+00   0.31850E-06
   0.63099E+00   0.32594E-06
   0.63599E+00   0.33349E-06
   0.64099E+00   0.34117E-06
   0.64599E+00   0.34897E-06
   0.65099E+00   0.35689E-06
   0.65599E+00   0.36494E-06
   0.66099E+00   0.37310E-06
   0.66599E+00   0.38140E-06
   0.67099E+00   0.38981E-06
   0.67599E+00   0.39836E-06
   0.68099E+00   0.40703E-06
   0.68599E+00   0.41583E-06
   0.69099E+00   0.42475E-06
   0.69599E+00   0.43381E-06
   0.70099E+00   0.44300E-06
   0.70599E+00   0.45232E-06
   0.71099E+00   0.46178E-06
   0.71599E+00   0.47137E-06
   0.72099E+00   0.48109E-06
   0.72599E+00   0.49095E-06
   0.73099E+00   0.50095E-06
   0.73599E+00   0.51108E-06
   0.74099E+00   0.52135E-06
   0.74599E+00   0.53176E-06
   0.75099E+00   0.54232E-06
   0.75598E+00   0.55301E-06
   0.76098E+00   0.56385E-06
   0.76598E+00   0.57482E-06
   0.77098E+00   0.58595E-06
   0.77598E+00   0.59722E-06
   0.78098E+00   0.60863E-06
   0.78598E+00   0.62019E-06
   0.79098E+00   0.63190E-06
   0.79598E+00   0.64376E-06
   0.80098E+00   0.65577E-06
   0.80598E+00   0.66793E-06
   0.81098E+00   0.68024E-06
   0.81598E+00   0.69271E-06
   0.82098E+00   0.70533E-06
   0.82598E+00   0.71810E-06
   0.83098E+00   0.73103E-06
   0.83598E+00   0.74411E-06
   0.84098E+00   0.75736E-06
   0.84598E+00   0.77076E-06
   0.85098E+00   0.78432E-06
   0.85598E+00   0.79804E-06
   0.86098E+00   0.81192E-06
   0.86598E+00   0.82596E-06
   0.87098E+00   0.84017E-06
   0.87598E+00   0.85454E-06
   0.88098E+00   0.86905E-06
   0.88598E+00   0.88361E-06
   0.89098E+00   0.89834E-06
   0.89598E+00   0.91323E-06
   0.90098E+00   0.92829E-06
   0.90598E+00   0.94352E-06
   0.91098E+00   0.95891E-06
   0.91598E+00   0.97448E-06
   0.92098E+00   0.99022E-06
   0.92598E+00   0.10061E-05
   0.93098E+00   0.10222E-05
   0.93598E+00   0.10385E-05
   0.94098E+00   0.10549E-05
   0.94598E+00   0.10715E-05
   0.95098E+00   0.10883E-05
   0.95598E+00   0.11052E-05
   0.96098E+00   0.11224E-05
   0.96598E+00   0.11397E-05
   0.97098E+00   0.11572E-05
   0.97598E+00   0.11749E-05
   0.98098E+00   0.11927E-05
   0.98598E+00   0.12108E-05
   0.99098E+00   0.12290E-05
   0.99598E+00   0.12474E-05
   0.10010E+01   0.12660E-05
   0.10060E+01   0.12848E-05
   0.10110E+01   0.13038E-05
   0.10160E+01   0.13229E-05
   0.10210E+01   0.13423E-05
   0.10260E+01   0.13618E-05
   0.10310E+01   0.13815E-05
   0.10360E+01   0.14015E-05
   0.10410E+01   0.14216E-05
   0.10460E+01   0.14419E-05
   0.10510E+01   0.14624E-05
   0.10560E+01   0.14831E-05
   0.10610E+01   0.15040E-05
   0.10660E+01   0.15251E-05
   0.10710E+01   0.15464E-05
   0.10760E+01   0.15679E-05
   0.10810E+01   0.15896E-05
   0.10860E+01   0.16115E-05
   0.10910E+01   0.16336E-05
   0.10960E+01   0.16559E-05
   0.11010E+01   0.16784E-05
   0.11060E+01   0.17011E-05
   0.11110E+01   0.17240E-05
   0.11160E+01   0.17472E-05
   0.11210E+01   0.17705E-05
   0.11260E+01   0.17941E-05
   0.11310E+01   0.18178E-05
   0.11360E+01   0.18418E-05
   0.11410E+01   0.18660E-05
   0.11460E+01   0.18903E-05
   0.11510E+01   0.19150E-05
   0.11560E+01   0.19398E-05
   0.11610E+01   0.19648E-05
   0.11660E+01   0.19901E-05
   0.11710E+01   0.20155E-05
   0.11760E+01   0.20412E-05
   0.11810E+01   0.20671E-05
   0.11860E+01   0.20932E-05
   0.11910E+01   0.21196E-05
   0.11960E+01   0.21462E-05
   0.12010E+01   0.21730E-05
   0.12060E+01   0.22000E-05
   0.12110E+01   0.22272E-05
   0.12160E+01   0.22544E-05
   0.12210E+01   0.22818E-05
   0.12260E+01   0.23095E-05
   0.12310E+01   0.23373E-05
   0.12360E+01   0.23655E-05
   0.12410E+01   0.23938E-05
   0.12460E+01   0.24224E-05
   0.12510E+01   0.24512E-05
   0.12560E+01   0.24802E-05
   0.12610E+01   0.25094E-05
   0.12660E+01   0.25389E-05
   0.12710E+01   0.25687E-05
   0.12760E+01   0.25986E-05
   0.12810E+01   0.26288E-05
   0.12860E+01   0.26593E-05
   0.12910E+01   0.26899E-05
   0.12960E+01   0.27208E-05
   0.13010E+01   0.27520E-05
   0.13060E+01   0.27834E-05
   0.13110E+01   0.28150E-05
   0.13160E+01   0.28469E-05
   0.13210E+01   0.28790E-05
   0.13260E+01   0.29114E-05
   0.13310E+01   0.29440E-05
   0.13360E+01   0.29768E-05
   0.13410E+01   0.30099E-05
   0.13460E+01   0.30433E-05
   0.13510E+01   0.30768E-05
   0.13560E+01   0.31107E-05
   0.13610E+01   0.31448E-05
   0.13660E+01   0.31791E-05
   0.13710E+01   0.32137E-05
   0.13760E+01   0.32486E-05
   0.13810E+01   0.32837E-05
   0.13860E+01   0.33190E-05
   0.13910E+01   0.33547E-05
   0.13960E+01   0.33905E-05
   0.14010E+01   0.34267E-05
   0.14060E+01   0.34631E-05
   0.14110E+01   0.34997E-05
   0.14160E+01   0.35366E-05
   0.14210E+01   0.35738E-05
   0.14260E+01   0.36112E-05
   0.14310E+01   0.36489E-05
   0.14360E+01   0.36869E-05
   0.14410E+01   0.37251E-05
   0.14460E+01   0.37636E-05
   0.14510E+01   0.38024E-05
   0.14560E+01   0.38414E-05
   0.14610E+01   0.38807E-05
   0.14660E+01   0.39203E-05
   0.14710E+01   0.39598E-05
   0.14760E+01   0.39995E-05
   0.14810E+01   0.40395E-05
   0.14860E+01   0.40798E-05
   0.14910E+01   0.41203E-05
   0.14960E+01   0.41611E-05
   0.15010E+01   0.42022E-05
   0.15060E+01   0.42436E-05
   0.15110E+01   0.42852E-05
   0.15160E+01   0.43271E-05
   0.15210E+01   0.43693E-05
   0.15260E+01   0.44118E-05
   0.15310E+01   0.44545E-05
   0.15360E+01   0.44975E-05
   0.15410E+01   0.45408E-05
   0.15460E+01   0.45844E-05
   0.15510E+01   0.46283E-05
   0.15560E+01   0.46724E-05
   0.15610E+01   0.47169E-05
   0.15660E+01   0.47616E-05
   0.15710E+01   0.48066E-05
   0.15760E+01   0.48519E-05
   0.15810E+01   0.48975E-05
   0.15860E+01   0.49434E-05
   0.15910E+01   0.49896E-05
   0.15960E+01   0.50360E-05
   0.16010E+01   0.50828E-05
   0.16060E+01   0.51298E-05
   0.16110E+01   0.51771E-05
   0.16160E+01   0.52248E-05
   0.16210E+01   0.52727E-05
   0.16260E+01   0.53209E-05
   0.16310E+01   0.53694E-05
   0.16360E+01   0.54183E-05
   0.16410E+01   0.54674E-05
   0.16460E+01   0.55168E-05
   0.16510E+01   0.55665E-05
   0.16560E+01   0.56166E-05
   0.16610E+01   0.56669E-05
   0.16660E+01   0.57175E-05
   0.16710E+01   0.57684E-05
   0.16760E+01   0.58197E-05
   0.16810E+01   0.58712E-05
   0.16860E+01   0.59230E-05
   0.16910E+01   0.59747E-05
   0.16960E+01   0.60266E-05
   0.17010E+01   0.60789E-05
   0.17060E+01   0.61315E-05
   0.17110E+01   0.61844E-05
   0.17160E+01   0.62376E-05
   0.17210E+01   0.62911E-05
   0.17260E+01   0.63449E-05
   0.17310E+01   0.63991E-05
   0.17360E+01   0.64535E-05
   0.17410E+01   0.65083E-05
   0.17460E+01   0.65634E-05
   0.17510E+01   0.66187E-05
   0.17560E+01   0.66745E-05
   0.17610E+01   0.67305E-05
   0.17660E+01   0.67868E-05
   0.17710E+01   0.68435E-05
   0.17760E+01   0.69005E-05
   0.17810E+01   0.69578E-05
   0.17860E+01   0.70155E-05
   0.17910E+01   0.70734E-05
   0.17960E+01   0.71317E-05
   0.18010E+01   0.71903E-05
   0.18060E+01   0.72493E-05
   0.18110E+01   0.73085E-05
   0.18160E+01   0.73681E-05
   0.18210E+01   0.74280E-05
   0.18260E+01   0.74883E-05
   0.18310E+01   0.75489E-05
   0.18360E+01   0.76098E-05
   0.18410E+01   0.76710E-05
   0.18460E+01   0.77326E-05
   0.18510E+01   0.77945E-05
   0.18560E+01   0.78568E-05
   0.18610E+01   0.79194E-05
   0.18660E+01   0.79823E-05
   0.18710E+01   0.80456E-05
   0.18760E+01   0.81092E-05
   0.18810E+01   0.81726E-05
   0.18860E+01   0.82363E-05
   0.18910E+01   0.83003E-05
   0.18960E+01   0.83646E-05
   0.19010E+01   0.84293E-05
   0.19060E+01   0.84943E-05
   0.19110E+01   0.85597E-05
   0.19160E+01   0.86254E-05
   0.19210E+01   0.86914E-05
   0.19260E+01   0.87578E-05
   0.19310E+01   0.88246E-05
   0.19360E+01   0.88916E-05
   0.19410E+01   0.89591E-05
   0.19460E+01   0.90269E-05
   0.19510E+01   0.90950E-05
   0.19560E+01   0.91635E-05
   0.19610E+01   0.92323E-05
   0.19660E+01   0.93015E-05
   0.19710E+01   0.93710E-05
   0.19760E+01   0.94409E-05
   0.19810E+01   0.95112E-05
   0.19860E+01   0.95818E-05
   0.19910E+01   0.96527E-05
   0.19960E+01   0.97241E-05
   0.20010E+01   0.97957E-05
   0.20060E+01   0.98678E-05
   0.20110E+01   0.99402E-05
   0.20160E+01   0.10013E-04
   0.20210E+01   0.10086E-04
   0.20260E+01   0.10160E-04
   0.20310E+01   0.10233E-04
   0.20360E+01   0.10308E-04
   0.20410E+01   0.10382E-04
   0.20460E+01   0.10457E-04
   0.20510E+01   0.10532E-04
   0.20560E+01   0.10607E-04
   0.20610E+01   0.10683E-04
   0.20660E+01   0.10758E-04
   0.20710E+01   0.10834E-04
   0.20760E+01   0.10911E-04
   0.20810E+01   0.10988E-04
   0.20860E+01   0.11065E-04
   0.20910E+01   0.11142E-04
   0.20960E+01   0.11220E-04
   0.21010E+01   0.11299E-04
   0.21060E+01   0.11377E-04
   0.21110E+01   0.11456E-04
   0.21160E+01   0.11536E-04
   0.21210E+01   0.11615E-04
   0.21260E+01   0.11695E-04
   0.21310E+01   0.11776E-04
   0.21360E+01   0.11857E-04
   0.21410E+01   0.11938E-04
   0.21460E+01   0.12020E-04
   0.21510E+01   0.12102E-04
   0.21560E+01   0.12184E-04
   0.21610E+01   0.12267E-04
   0.21660E+01   0.12350E-04
   0.21710E+01   0.12434E-04
   0.21760E+01   0.12518E-04
   0.21810E+01   0.12602E-04
   0.21860E+01   0.12687E-04
   0.21910E+01   0.12772E-04
   0.21960E+01   0.12858E-04
   0.22010E+01   0.12943E-04
   0.22060E+01   0.13030E-04
   0.22110E+01   0.13116E-04
   0.22160E+01   0.13203E-04
   0.22210E+01   0.13290E-04
   0.22260E+01   0.13377E-04
   0.22310E+01   0.13464E-04
   0.22360E+01   0.13552E-04
   0.22410E+01   0.13640E-04
   0.22460E+01   0.13729E-04
   0.22510E+01   0.13818E-04
   0.22560E+01   0.13907E-04
   0.22610E+01   0.13997E-04
   0.22660E+01   0.14087E-04
   0.22710E+01   0.14178E-04
   0.22760E+01   0.14269E-04
   0.22810E+01   0.14360E-04
   0.22860E+01   0.14452E-04
   0.22910E+01   0.14544E-04
   0.22960E+01   0.14637E-04
   0.23010E+01   0.14730E-04
   0.23060E+01   0.14823E-04
   0.23110E+01   0.14917E-04
   0.23160E+01   0.15011E-04
   0.23210E+01   0.15106E-04
   0.23260E+01   0.15201E-04
   0.23310E+01   0.15296E-04
   0.23360E+01   0.15392E-04
   0.23410E+01   0.15488E-04
   0.23460E+01   0.15585E-04
   0.23510E+01   0.15682E-04
   0.23560E+01   0.15780E-04
   0.23610E+01   0.15878E-04
   0.23660E+01   0.15976E-04
   0.23710E+01   0.16074E-04
   0.23760E+01   0.16172E-04
   0.23810E+01   0.16270E-04
   0.23860E+01   0.16369E-04
   0.23910E+01   0.16469E-04
   0.23960E+01   0.16569E-04
   0.24010E+01   0.16669E-04
   0.24060E+01   0.16770E-04
   0.24110E+01   0.16871E-04
   0.24160E+01   0.16972E-04
   0.24210E+01   0.17074E-04
   0.24260E+01   0.17177E-04
   0.24310E+01   0.17280E-04
   0.24360E+01   0.17383E-04
   0.24410E+01   0.17486E-04
   0.24460E+01   0.17591E-04
   0.24510E+01   0.17695E-04
   0.24560E+01   0.17800E-04
   0.24610E+01   0.17905E-04
   0.24660E+01   0.18011E-04
   0.24710E+01   0.18117E-04
   0.24760E+01   0.18224E-04
   0.24810E+01   0.18331E-04
   0.24860E+01   0.18439E-04
   0.24910E+01   0.18547E-04
   0.24960E+01   0.18655E-04
   0.25010E+01   0.18764E-04
   0.25059E+01   0.18873E-04
   0.25109E+01   0.18982E-04
   0.25159E+01   0.19091E-04
   0.25209E+01   0.19200E-04
   0.25259E+01   0.19310E-04
   0.25309E+01   0.19420E-04
   0.25359E+01   0.19531E-04
   0.25409E+01   0.19643E-04
   0.25459E+01   0.19754E-04
   0.25509E+01   0.19866E-04
   0.25559E+01   0.19979E-04
   0.25609E+01   0.20092E-04
   0.25659E+01   0.20205E-04
   0.25709E+01   0.20319E-04
   0.25759E+01   0.20434E-04
   0.25809E+01   0.20548E-04
   0.25859E+01   0.20664E-04
   0.25909E+01   0.20779E-04
   0.25959E+01   0.20895E-04
   0.26009E+01   0.21012E-04
   0.26059E+01   0.21129E-04
   0.26109E+01   0.21247E-04
   0.26159E+01   0.21364E-04
   0.26209E+01   0.21483E-04
   0.26259E+01   0.21602E-04
   0.26309E+01   0.21721E-04
   0.26359E+01   0.21841E-04
   0.26409E+01   0.21961E-04
   0.26459E+01   0.22080E-04
   0.26509E+01   0.22200E-04
   0.26559E+01   0.22320E-04
   0.26609E+01   0.22441E-04
   0.26659E+01   0.22563E-04
   0.26709E+01   0.22684E-04
   0.26759E+01   0.22807E-04
   0.26809E+01   0.22929E-04
   0.26859E+01   0.23052E-04
   0.26909E+01   0.23176E-04
   0.26959E+01   0.23300E-04
   0.27009E+01   0.23425E-04
   0.27059E+01   0.23549E-04
   0.27109E+01   0.23675E-04
   0.27159E+01   0.23801E-04
   0.27209E+01   0.23927E-04
   0.27259E+01   0.24054E-04
   0.27309E+01   0.24181E-04
   0.27359E+01   0.24309E-04
   0.27409E+01   0.24437E-04
   0.27459E+01   0.24566E-04
   0.27509E+01   0.24695E-04
   0.27559E+01   0.24825E-04
   0.27609E+01   0.24955E-04
   0.27659E+01   0.25085E-04
   0.27709E+01   0.25215E-04
   0.27759E+01   0.25346E-04
   0.27809E+01   0.25476E-04
   0.27859E+01   0.25608E-04
   0.27909E+01   0.25739E-04
   0.27959E+01   0.25871E-04
   0.28009E+01   0.26004E-04
   0.28059E+01   0.26137E-04
   0.28109E+01   0.26271E-04
   0.28159E+01   0.26405E-04
   0.28209E+01   0.26539E-04
   0.28259E+01   0.26674E-04
   0.28309E+01   0.26810E-04
   0.28359E+01   0.26946E-04
   0.28409E+01   0.27082E-04
   0.28459E+01   0.27219E-04
   0.28509E+01   0.27357E-04
   0.28559E+01   0.27494E-04
   0.28609E+01   0.27633E-04
   0.28659E+01   0.27772E-04
   0.28709E+01   0.27911E-04
   0.28759E+01   0.28051E-04
   0.28809E+01   0.28191E-04
   0.28859E+01   0.28332E-04
   0.28909E+01   0.28472E-04
   0.28959E+01   0.28612E-04
   0.29009E+01   0.28753E-04
   0.29059E+01   0.28895E-04
   0.29109E+01   0.29037E-04
   0.29159E+01   0.29179E-04
   0.29209E+01   0.29322E-04
   0.29259E+01   0.29465E-04
   0.29309E+01   0.29609E-04
   0.29359E+01   0.29753E-04
   0.29409E+01   0.29898E-04
   0.29459E+01   0.30043E-04
   0.29509E+01   0.30189E-04
   0.29559E+01   0.30336E-04
   0.29609E+01   0.30482E-04
   0.29659E+01   0.30630E-04
   0.29709E+01   0.30777E-04
   0.29759E+01   0.30926E-04
   0.29809E+01   0.31074E-04
   0.29859E+01   0.31224E-04
   0.29909E+01   0.31374E-04
   0.29959E+01   0.31524E-04
   0.30009E+01   0.31675E-04
   0.30059E+01   0.31826E-04
   0.30109E+01   0.31976E-04
   0.30159E+01   0.32127E-04
   0.30209E+01   0.32278E-04
   0.30259E+01   0.32430E-04
   0.30309E+01   0.32582E-04
   0.30359E+01   0.32735E-04
   0.30409E+01   0.32889E-04
   0.30459E+01   0.33042E-04
   0.30509E+01   0.33197E-04
   0.30559E+01   0.33352E-04
   0.30609E+01   0.33507E-04
   0.30659E+01   0.33663E-04
   0.30709E+01   0.33819E-04
   0.30759E+01   0.33976E-04
   0.30809E+01   0.34134E-04
   0.30859E+01   0.34291E-04
   0.30909E+01   0.34450E-04
   0.30959E+01   0.34609E-04
   0.31009E+01   0.34768E-04
   0.31059E+01   0.34928E-04
   0.31109E+01   0.35089E-04
   0.31159E+01   0.35250E-04
   0.31209E+01   0.35410E-04
   0.31259E+01   0.35570E-04
   0.31309E+01   0.35731E-04
   0.31359E+01   0.35893E-04
   0.31409E+01   0.36055E-04
   0.31459E+01   0.36217E-04
   0.31509E+01   0.36380E-04
   0.31559E+01   0.36544E-04
   0.31609E+01   0.36708E-04
   0.31659E+01   0.36872E-04
   0.31709E+01   0.37038E-04
   0.31759E+01   0.37203E-04
   0.31809E+01   0.37369E-04
   0.31859E+01   0.37536E-04
   0.31909E+01   0.37703E-04
   0.31959E+01   0.37871E-04
   0.32009E+01   0.38039E-04
   0.32059E+01   0.38208E-04
   0.32109E+01   0.38378E-04
   0.32159E+01   0.38548E-04
   0.32209E+01   0.38718E-04
   0.32259E+01   0.38889E-04
   0.32309E+01   0.39058E-04
   0.32359E+01   0.39229E-04
   0.32409E+01   0.39400E-04
   0.32459E+01   0.39571E-04
   0.32509E+01   0.39743E-04
   0.32559E+01   0.39915E-04
   0.32609E+01   0.40088E-04
   0.32659E+01   0.40262E-04
   0.32709E+01   0.40436E-04
   0.32759E+01   0.40610E-04
   0.32809E+01   0.40786E-04
   0.32859E+01   0.40961E-04
   0.32909E+01   0.41137E-04
   0.32959E+01   0.41314E-04
   0.33009E+01   0.41491E-04
   0.33059E+01   0.41669E-04
   0.33109E+01   0.41847E-04
   0.33159E+01   0.42026E-04
   0.33209E+01   0.42206E-04
   0.33259E+01   0.42386E-04
   0.33309E+01   0.42565E-04
   0.33359E+01   0.42744E-04
   0.33409E+01   0.42924E-04
   0.33459E+01   0.43104E-04
   0.33509E+01   0.43285E-04
   0.33559E+01   0.43467E-04
   0.33609E+01   0.43649E-04
   0.33659E+01   0.43831E-04
   0.33709E+01   0.44014E-04
   0.33759E+01   0.44198E-04
   0.33809E+01   0.44382E-04
   0.33859E+01   0.44567E-04
   0.33909E+01   0.44752E-04
   0.33959E+01   0.44938E-04
   0.34009E+01   0.45124E-04
   0.34059E+01   0.45311E-04
   0.34109E+01   0.45498E-04
   0.34159E+01   0.45686E-04
   0.34209E+01   0.45875E-04
   0.34259E+01   0.46064E-04
   0.34309E+01   0.46253E-04
   0.34359E+01   0.46442E-04
   0.34409E+01   0.46631E-04
   0.34459E+01   0.46820E-04
   0.34509E+01   0.47010E-04
   0.34559E+01   0.47201E-04
   0.34609E+01   0.47392E-04
   0.34659E+01   0.47584E-04
   0.34709E+01   0.47776E-04
   0.34759E+01   0.47969E-04
   0.34809E+01   0.48162E-04
   0.34859E+01   0.48356E-04
   0.34909E+01   0.48550E-04
   0.34959E+01   0.48745E-04
   0.35009E+01   0.48941E-04
   0.35059E+01   0.49137E-04
   0.35109E+01   0.49334E-04
   0.35159E+01   0.49531E-04
   0.35209E+01   0.49729E-04
   0.35259E+01   0.49927E-04
   0.35309E+01   0.50125E-04
   0.35359E+01   0.50322E-04
   0.35409E+01   0.50520E-04
   0.35459E+01   0.50719E-04
   0.35509E+01   0.50918E-04
   0.35559E+01   0.51118E-04
   0.35609E+01   0.51319E-04
   0.35659E+01   0.51520E-04
   0.35709E+01   0.51721E-04
   0.35759E+01   0.51923E-04
   0.35809E+01   0.52126E-04
   0.35859E+01   0.52329E-04
   0.35909E+01   0.52533E-04
   0.35959E+01   0.52737E-04
   0.36009E+01   0.52942E-04
   0.36059E+01   0.53148E-04
   0.36109E+01   0.53354E-04
   0.36159E+01   0.53560E-04
   0.36209E+01   0.53767E-04
   0.36259E+01   0.53974E-04
   0.36309E+01   0.54180E-04
   0.36359E+01   0.54387E-04
   0.36409E+01   0.54594E-04
   0.36459E+01   0.54802E-04
   0.36509E+01   0.55011E-04
   0.36559E+01   0.55220E-04
   0.36609E+01   0.55430E-04
   0.36659E+01   0.55640E-04
   0.36709E+01   0.55851E-04
   0.36759E+01   0.56063E-04
   0.36809E+01   0.56275E-04
   0.36859E+01   0.56488E-04
   0.36909E+01   0.56701E-04
   0.36959E+01   0.56915E-04
   0.37009E+01   0.57129E-04
   0.37059E+01   0.57344E-04
   0.37109E+01   0.57560E-04
   0.37159E+01   0.57775E-04
   0.37209E+01   0.57990E-04
   0.37259E+01   0.58205E-04
   0.37309E+01   0.58421E-04
   0.37359E+01   0.58637E-04
   0.37409E+01   0.58854E-04
   0.37459E+01   0.59072E-04
   0.37509E+01   0.59290E-04
   0.37559E+01   0.59509E-04
   0.37609E+01   0.59728E-04
   0.37659E+01   0.59948E-04
   0.37709E+01   0.60168E-04
   0.37759E+01   0.60389E-04
   0.37809E+01   0.60611E-04
   0.37859E+01   0.60833E-04
   0.37909E+01   0.61056E-04
   0.37959E+01   0.61279E-04
   0.38009E+01   0.61503E-04
   0.38059E+01   0.61728E-04
   0.38109E+01   0.61951E-04
   0.38159E+01   0.62175E-04
   0.38209E+01   0.62399E-04
   0.38259E+01   0.62623E-04
   0.38309E+01   0.62849E-04
   0.38359E+01   0.63075E-04
   0.38409E+01   0.63301E-04
   0.38459E+01   0.63528E-04
   0.38509E+01   0.63756E-04
   0.38559E+01   0.63984E-04
   0.38609E+01   0.64213E-04
   0.38659E+01   0.64443E-04
   0.38709E+01   0.64673E-04
   0.38759E+01   0.64903E-04
   0.38809E+01   0.65135E-04
   0.38859E+01   0.65366E-04
   0.38909E+01   0.65599E-04
   0.38959E+01   0.65832E-04
   0.39009E+01   0.66063E-04
   0.39059E+01   0.66295E-04
   0.39109E+01   0.66527E-04
   0.39159E+01   0.66761E-04
   0.39209E+01   0.66994E-04
   0.39259E+01   0.67229E-04
   0.39309E+01   0.67464E-04
   0.39359E+01   0.67699E-04
   0.39409E+01   0.67936E-04
   0.39459E+01   0.68172E-04
   0.39509E+01   0.68410E-04
   0.39559E+01   0.68648E-04
   0.39609E+01   0.68886E-04
   0.39659E+01   0.69125E-04
   0.39709E+01   0.69365E-04
   0.39759E+01   0.69606E-04
   0.39809E+01   0.69846E-04
   0.39859E+01   0.70086E-04
   0.39909E+01   0.70326E-04
   0.39959E+01   0.70566E-04
   0.40009E+01   0.70808E-04
   0.40059E+01   0.71049E-04
   0.40109E+01   0.71292E-04
   0.40159E+01   0.71534E-04
   0.40209E+01   0.71778E-04
   0.40259E+01   0.72022E-04
   0.40309E+01   0.72267E-04
   0.40359E+01   0.72512E-04
   0.40409E+01   0.72758E-04
   0.40459E+01   0.73004E-04
   0.40509E+01   0.73252E-04
   0.40559E+01   0.73499E-04
   0.40609E+01   0.73748E-04
   0.40659E+01   0.73996E-04
   0.40709E+01   0.74243E-04
   0.40759E+01   0.74491E-04
   0.40809E+01   0.74740E-04
   0.40859E+01   0.74989E-04
   0.40909E+01   0.75238E-04
   0.40959E+01   0.75489E-04
   0.41009E+01   0.75739E-04
   0.41059E+01   0.75991E-04
   0.41109E+01   0.76243E-04
   0.41159E+01   0.76496E-04
   0.41209E+01   0.76749E-04
   0.41259E+01   0.77003E-04
   0.41309E+01   0.77257E-04
   0.41359E+01   0.77512E-04
   0.41409E+01   0.77768E-04
   0.41459E+01   0.78025E-04
   0.41509E+01   0.78280E-04
   0.41559E+01   0.78535E-04
   0.41609E+01   0.78790E-04
   0.41659E+01   0.79047E-04
   0.41709E+01   0.79304E-04
   0.41759E+01   0.79561E-04
   0.41809E+01   0.79820E-04
   0.41859E+01   0.80079E-04
   0.41909E+01   0.80338E-04
   0.41959E+01   0.80598E-04
   0.42009E+01   0.80859E-04
   0.42059E+01   0.81120E-04
   0.42109E+01   0.81382E-04
   0.42159E+01   0.81645E-04
   0.42209E+01   0.81908E-04
   0.42259E+01   0.82172E-04
   0.42309E+01   0.82436E-04
   0.42359E+01   0.82698E-04
   0.42409E+01   0.82961E-04
   0.42459E+01   0.83225E-04
   0.42509E+01   0.83489E-04
   0.42559E+01   0.83754E-04
   0.42609E+01   0.84020E-04
   0.42659E+01   0.84286E-04
   0.42709E+01   0.84553E-04
   0.42759E+01   0.84821E-04
   0.42809E+01   0.85089E-04
   0.42859E+01   0.85358E-04
   0.42909E+01   0.85627E-04
   0.42959E+01   0.85897E-04
   0.43009E+01   0.86168E-04
   0.43059E+01   0.86439E-04
   0.43109E+01   0.86710E-04
   0.43159E+01   0.86980E-04
   0.43209E+01   0.87251E-04
   0.43259E+01   0.87522E-04
   0.43309E+01   0.87794E-04
   0.43359E+01   0.88066E-04
   0.43409E+01   0.88339E-04
   0.43459E+01   0.88613E-04
   0.43509E+01   0.88887E-04
   0.43559E+01   0.89162E-04
   0.43609E+01   0.89438E-04
   0.43659E+01   0.89714E-04
   0.43709E+01   0.89991E-04
   0.43759E+01   0.90268E-04
   0.43809E+01   0.90546E-04
   0.43859E+01   0.90825E-04
   0.43909E+01   0.91102E-04
   0.43959E+01   0.91379E-04
   0.44009E+01   0.91657E-04
   0.44059E+01   0.91936E-04
   0.44109E+01   0.92215E-04
   0.44159E+01   0.92495E-04
   0.44209E+01   0.92775E-04
   0.44259E+01   0.93057E-04
   0.44309E+01   0.93338E-04
   0.44359E+01   0.93621E-04
   0.44409E+01   0.93904E-04
   0.44459E+01   0.94187E-04
   0.44509E+01   0.94472E-04
   0.44559E+01   0.94757E-04
   0.44609E+01   0.95042E-04
   0.44659E+01   0.95326E-04
   0.44709E+01   0.95610E-04
   0.44759E+01   0.95895E-04
   0.44809E+01   0.96180E-04
   0.44859E+01   0.96466E-04
   0.44909E+01   0.96753E-04
   0.44959E+01   0.97040E-04
   0.45009E+01   0.97328E-04
   0.45059E+01   0.97617E-04
   0.45109E+01   0.97906E-04
   0.45159E+01   0.98196E-04
   0.45209E+01   0.98486E-04
   0.45259E+01   0.98778E-04
   0.45309E+01   0.99069E-04
   0.45359E+01   0.99362E-04
   0.45409E+01   0.99652E-04
   0.45459E+01   0.99943E-04
   0.45509E+01   0.10023E-03
   0.45559E+01   0.10053E-03
   0.45609E+01   0.10082E-03
   0.45659E+01   0.10111E-03
   0.45709E+01   0.10141E-03
   0.45759E+01   0.10170E-03
   0.45809E+01   0.10200E-03
   0.45859E+01   0.10229E-03
   0.45909E+01   0.10259E-03
   0.45959E+01   0.10289E-03
   0.46009E+01   0.10319E-03
   0.46059E+01   0.10348E-03
   0.46109E+01   0.10378E-03
   0.46159E+01   0.10408E-03
   0.46209E+01   0.10438E-03
   0.46259E+01   0.10468E-03
   0.46309E+01   0.10498E-03
   0.46359E+01   0.10528E-03
   0.46409E+01   0.10558E-03
   0.46459E+01   0.10588E-03
   0.46509E+01   0.10618E-03
   0.46559E+01   0.10648E-03
   0.46609E+01   0.10678E-03
   0.46659E+01   0.10709E-03
   0.46709E+01   0.10739E-03
   0.46759E+01   0.10770E-03
   0.46809E+01   0.10800E-03
   0.46859E+01   0.10831E-03
   0.46909E+01   0.10861E-03
   0.46959E+01   0.10892E-03
   0.47009E+01   0.10922E-03
   0.47059E+01   0.10953E-03
   0.47109E+01   0.10983E-03
   0.47159E+01   0.11014E-03
   0.47209E+01   0.11045E-03
   0.47259E+01   0.11076E-03
   0.47309E+01   0.11106E-03
   0.47359E+01   0.11137E-03
   0.47409E+01   0.11168E-03
   0.47459E+01   0.11200E-03
   0.47509E+01   0.11231E-03
   0.47559E+01   0.11262E-03
   0.47609E+01   0.11293E-03
   0.47659E+01   0.11324E-03
   0.47709E+01   0.11355E-03
   0.47759E+01   0.11386E-03
   0.47809E+01   0.11418E-03
   0.47859E+01   0.11449E-03
   0.47909E+01   0.11480E-03
   0.47959E+01   0.11512E-03
   0.48009E+01   0.11543E-03
   0.48059E+01   0.11575E-03
   0.48109E+01   0.11607E-03
   0.48159E+01   0.11638E-03
   0.48209E+01   0.11670E-03
   0.48259E+01   0.11702E-03
   0.48309E+01   0.11734E-03
   0.48359E+01   0.11765E-03
   0.48409E+01   0.11797E-03
   0.48459E+01   0.11829E-03
   0.48509E+01   0.11861E-03
   0.48559E+01   0.11893E-03
   0.48609E+01   0.11925E-03
   0.48659E+01   0.11957E-03
   0.48709E+01   0.11989E-03
   0.48759E+01   0.12021E-03
   0.48809E+01   0.12053E-03
   0.48859E+01   0.12086E-03
   0.48909E+01   0.12118E-03
   0.48959E+01   0.12150E-03
   0.49009E+01   0.12183E-03
   0.49059E+01   0.12215E-03
   0.49109E+01   0.12247E-03
   0.49159E+01   0.12280E-03
   0.49209E+01   0.12312E-03
   0.49259E+01   0.12345E-03
   0.49309E+01   0.12377E-03
   0.49359E+01   0.12410E-03
   0.49409E+01   0.12443E-03
   0.49459E+01   0.12476E-03
   0.49509E+01   0.12508E-03
   0.49559E+01   0.12541E-03
   0.49609E+01   0.12574E-03
   0.49659E+01   0.12607E-03
   0.49709E+01   0.12640E-03
   0.49759E+01   0.12673E-03
   0.49809E+01   0.12706E-03
   0.49859E+01   0.12739E-03
   0.49909E+01   0.12772E-03
   0.49959E+01   0.12805E-03
   0.50009E+01   0.12839E-03
   0.50059E+01   0.12872E-03
   0.50109E+01   0.12905E-03
   0.50159E+01   0.12939E-03
   0.50209E+01   0.12972E-03
   0.50259E+01   0.13006E-03
   0.50309E+01   0.13039E-03
   0.50359E+01   0.13073E-03
   0.50409E+01   0.13106E-03
   0.50459E+01   0.13140E-03
   0.50509E+01   0.13173E-03
   0.50559E+01   0.13207E-03
   0.50609E+01   0.13241E-03
   0.50659E+01   0.13274E-03
   0.50709E+01   0.13308E-03
   0.50759E+01   0.13342E-03
   0.50809E+01   0.13376E-03
   0.50859E+01   0.13410E-03
   0.50909E+01   0.13444E-03
   0.50959E+01   0.13478E-03
   0.51009E+01   0.13512E-03
   0.51059E+01   0.13546E-03
   0.51109E+01   0.13580E-03
   0.51159E+01   0.13614E-03
   0.51209E+01   0.13649E-03
   0.51259E+01   0.13683E-03
   0.51309E+01   0.13717E-03
   0.51359E+01   0.13751E-03
   0.51409E+01   0.13786E-03
   0.51459E+01   0.13820E-03
   0.51509E+01   0.13855E-03
   0.51559E+01   0.13890E-03
   0.51609E+01   0.13924E-03
   0.51659E+01   0.13959E-03
   0.51709E+01   0.13993E-03
   0.51759E+01   0.14028E-03
   0.51809E+01   0.14062E-03
   0.51859E+01   0.14097E-03
   0.51909E+01   0.14132E-03
   0.51959E+01   0.14167E-03
   0.52009E+01   0.14202E-03
   0.52059E+01   0.14237E-03
   0.52109E+01   0.14272E-03
   0.52159E+01   0.14307E-03
   0.52209E+01   0.14342E-03
   0.52259E+01   0.14377E-03
   0.52309E+01   0.14412E-03
   0.52359E+01   0.14447E-03
   0.52409E+01   0.14482E-03
   0.52459E+01   0.14518E-03
   0.52509E+01   0.14553E-03
   0.52559E+01   0.14588E-03
   0.52609E+01   0.14624E-03
   0.52659E+01   0.14659E-03
   0.52709E+01   0.14694E-03
   0.52759E+01   0.14730E-03
   0.52809E+01   0.14766E-03
   0.52859E+01   0.14801E-03
   0.52909E+01   0.14837E-03
   0.52959E+01   0.14873E-03
   0.53009E+01   0.14908E-03
   0.53059E+01   0.14944E-03
   0.53109E+01   0.14980E-03
   0.53159E+01   0.15015E-03
   0.53209E+01   0.15051E-03
   0.53259E+01   0.15087E-03
   0.53309E+01   0.15123E-03
   0.53359E+01   0.15159E-03
   0.53409E+01   0.15195E-03
   0.53459E+01   0.15231E-03
   0.53509E+01   0.15268E-03
   0.53559E+01   0.15304E-03
   0.53609E+01   0.15340E-03
   0.53659E+01   0.15376E-03
   0.53709E+01   0.15412E-03
   0.53759E+01   0.15448E-03
   0.53809E+01   0.15485E-03
   0.53859E+01   0.15521E-03
   0.53909E+01   0.15557E-03
   0.53959E+01   0.15594E-03
   0.54009E+01   0.15630E-03
   0.54059E+01   0.15667E-03
   0.54109E+01   0.15704E-03
   0.54159E+01   0.15741E-03
   0.54209E+01   0.15777E-03
   0.54259E+01   0.15814E-03
   0.54309E+01   0.15850E-03
   0.54359E+01   0.15887E-03
   0.54409E+01   0.15924E-03
   0.54459E+01   0.15960E-03
   0.54509E+01   0.15997E-03
   0.54559E+01   0.16034E-03
   0.54609E+01   0.16071E-03
   0.54659E+01   0.16108E-03
   0.54709E+01   0.16146E-03
   0.54759E+01   0.16183E-03
   0.54809E+01   0.16220E-03
   0.54859E+01   0.16257E-03
   0.54909E+01   0.16294E-03
   0.54959E+01   0.16331E-03
   0.55009E+01   0.16368E-03
   0.55059E+01   0.16406E-03
   0.55109E+01   0.16443E-03
   0.55159E+01   0.16480E-03
   0.55209E+01   0.16518E-03
   0.55259E+01   0.16555E-03
   0.55309E+01   0.16593E-03
   0.55359E+01   0.16631E-03
   0.55409E+01   0.16668E-03
   0.55459E+01   0.16706E-03
   0.55509E+01   0.16743E-03
   0.55559E+01   0.16781E-03
   0.55609E+01   0.16818E-03
   0.55659E+01   0.16856E-03
   0.55709E+01   0.16894E-03
   0.55759E+01   0.16932E-03
   0.55809E+01   0.16970E-03
   0.55859E+01   0.17008E-03
   0.55909E+01   0.17046E-03
   0.55959E+01   0.17084E-03
   0.56009E+01   0.17122E-03
   0.56059E+01   0.17160E-03
   0.56109E+01   0.17198E-03
   0.56159E+01   0.17236E-03
   0.56209E+01   0.17274E-03
   0.56259E+01   0.17312E-03
   0.56309E+01   0.17350E-03
   0.56359E+01   0.17388E-03
   0.56409E+01   0.17427E-03
   0.56459E+01   0.17465E-03
   0.56509E+01   0.17504E-03
   0.56559E+01   0.17542E-03
   0.56609E+01   0.17581E-03
   0.56659E+01   0.17619E-03
   0.56709E+01   0.17657E-03
   0.56759E+01   0.17696E-03
   0.56809E+01   0.17734E-03
   0.56859E+01   0.17773E-03
   0.56909E+01   0.17812E-03
   0.56959E+01   0.17851E-03
   0.57009E+01   0.17889E-03
   0.57059E+01   0.17928E-03
   0.57109E+01   0.17967E-03
   0.57159E+01   0.18006E-03
   0.57209E+01   0.18045E-03
   0.57259E+01   0.18084E-03
   0.57309E+01   0.18123E-03
   0.57359E+01   0.18161E-03
   0.57409E+01   0.18200E-03
   0.57459E+01   0.18239E-03
   0.57509E+01   0.18279E-03
   0.57559E+01   0.18318E-03
   0.57609E+01   0.18357E-03
   0.57659E+01   0.18396E-03
   0.57709E+01   0.18436E-03
   0.57759E+01   0.18475E-03
   0.57809E+01   0.18514E-03
   0.57859E+01   0.18553E-03
   0.57909E+01   0.18593E-03
   0.57959E+01   0.18632E-03
   0.58009E+01   0.18671E-03
   0.58059E+01   0.18711E-03
   0.58109E+01   0.18750E-03
   0.58159E+01   0.18790E-03
   0.58209E+01   0.18830E-03
   0.58259E+01   0.18870E-03
   0.58309E+01   0.18909E-03
   0.58359E+01   0.18949E-03
   0.58409E+01   0.18988E-03
   0.58459E+01   0.19028E-03
   0.58509E+01   0.19068E-03
   0.58559E+01   0.19108E-03
   0.58609E+01   0.19147E-03
   0.58659E+01   0.19187E-03
   0.58709E+01   0.19227E-03
   0.58759E+01   0.19267E-03
   0.58809E+01   0.19308E-03
   0.58859E+01   0.19348E-03
   0.58909E+01   0.19388E-03
   0.58959E+01   0.19428E-03
   0.59009E+01   0.19468E-03
   0.59059E+01   0.19508E-03
   0.59109E+01   0.19548E-03
   0.59159E+01   0.19588E-03
   0.59209E+01   0.19628E-03
   0.59259E+01   0.19669E-03
   0.59309E+01   0.19709E-03
   0.59359E+01   0.19750E-03
   0.59409E+01   0.19790E-03
   0.59459E+01   0.19831E-03
   0.59509E+01   0.19871E-03
   0.59559E+01   0.19911E-03
   0.59609E+01   0.19952E-03
   0.59659E+01   0.19992E-03
   0.59709E+01   0.20033E-03
   0.59759E+01   0.20073E-03
   0.59809E+01   0.20114E-03
   0.59859E+01   0.20155E-03
   0.59909E+01   0.20196E-03
   0.59959E+01   0.20237E-03
   0.60009E+01   0.20277E-03
   0.60059E+01   0.20318E-03
   0.60109E+01   0.20359E-03
   0.60159E+01   0.20400E-03
   0.60209E+01   0.20440E-03
   0.60259E+01   0.20481E-03
   0.60309E+01   0.20522E-03
   0.60359E+01   0.20563E-03
   0.60409E+01   0.20605E-03
   0.60459E+01   0.20646E-03
   0.60509E+01   0.20687E-03
   0.60559E+01   0.20728E-03
   0.60609E+01   0.20769E-03
   0.60659E+01   0.20810E-03
   0.60709E+01   0.20851E-03
   0.60759E+01   0.20892E-03
   0.60809E+01   0.20934E-03
   0.60859E+01   0.20975E-03
   0.60909E+01   0.21016E-03
   0.60959E+01   0.21058E-03
   0.61009E+01   0.21100E-03
   0.61059E+01   0.21141E-03
   0.61109E+01   0.21182E-03
   0.61159E+01   0.21224E-03
   0.61209E+01   0.21265E-03
   0.61259E+01   0.21307E-03
   0.61309E+01   0.21348E-03
   0.61359E+01   0.21390E-03
   0.61409E+01   0.21432E-03
   0.61459E+01   0.21473E-03
   0.61509E+01   0.21515E-03
   0.61559E+01   0.21557E-03
   0.61609E+01   0.21599E-03
   0.61659E+01   0.21641E-03
   0.61709E+01   0.21682E-03
   0.61759E+01   0.21724E-03
   0.61809E+01   0.21766E-03
   0.61859E+01   0.21808E-03
   0.61909E+01   0.21850E-03
   0.61959E+01   0.21892E-03
   0.62009E+01   0.21934E-03
   0.62059E+01   0.21976E-03
   0.62109E+01   0.22018E-03
   0.62159E+01   0.22061E-03
   0.62209E+01   0.22103E-03
   0.62259E+01   0.22145E-03
   0.62309E+01   0.22187E-03
   0.62359E+01   0.22229E-03
   0.62409E+01   0.22271E-03
   0.62459E+01   0.22313E-03
   0.62509E+01   0.22356E-03
   0.62559E+01   0.22398E-03
   0.62609E+01   0.22441E-03
   0.62659E+01   0.22483E-03
   0.62709E+01   0.22526E-03
   0.62759E+01   0.22568E-03
   0.62809E+01   0.22610E-03
   0.62859E+01   0.22653E-03
   0.62909E+01   0.22695E-03
   0.62959E+01   0.22738E-03
   0.63009E+01   0.22780E-03
   0.63059E+01   0.22823E-03
   0.63109E+01   0.22866E-03
   0.63159E+01   0.22909E-03
   0.63209E+01   0.22952E-03
   0.63259E+01   0.22994E-03
   0.63309E+01   0.23037E-03
   0.63359E+01   0.23080E-03
   0.63409E+01   0.23122E-03
   0.63459E+01   0.23165E-03
   0.63509E+01   0.23208E-03
   0.63559E+01   0.23251E-03
   0.63609E+01   0.23294E-03
   0.63659E+01   0.23337E-03
   0.63709E+01   0.23380E-03
   0.63759E+01   0.23423E-03
   0.63809E+01   0.23466E-03
   0.63859E+01   0.23509E-03
   0.63909E+01   0.23552E-03
   0.63959E+01   0.23595E-03
   0.64009E+01   0.23638E-03
   0.64059E+01   0.23681E-03
   0.64109E+01   0.23725E-03
   0.64159E+01   0.23768E-03
   0.64209E+01   0.23812E-03
   0.64259E+01   0.23855E-03
   0.64309E+01   0.23898E-03
   0.64359E+01   0.23941E-03
   0.64409E+01   0.23984E-03
   0.64459E+01   0.24028E-03
   0.64509E+01   0.24071E-03
   0.64559E+01   0.24115E-03
   0.64609E+01   0.24158E-03
   0.64659E+01   0.24202E-03
   0.64709E+01   0.24245E-03
   0.64759E+01   0.24289E-03
   0.64809E+01   0.24332E-03
   0.64859E+01   0.24376E-03
   0.64909E+01   0.24419E-03
   0.64959E+01   0.24463E-03
   0.65009E+01   0.24507E-03
   0.65059E+01   0.24550E-03
   0.65109E+01   0.24594E-03
   0.65159E+01   0.24638E-03
   0.65209E+01   0.24682E-03
   0.65259E+01   0.24726E-03
   0.65309E+01   0.24769E-03
   0.65359E+01   0.24813E-03
   0.65409E+01   0.24857E-03
   0.65459E+01   0.24901E-03
   0.65509E+01   0.24944E-03
   0.65559E+01   0.24988E-03
   0.65609E+01   0.25032E-03
   0.65659E+01   0.25077E-03
   0.65709E+01   0.25121E-03
   0.65759E+01   0.25165E-03
   0.65809E+01   0.25209E-03
   0.65859E+01   0.25253E-03
   0.65909E+01   0.25297E-03
   0.65959E+01   0.25341E-03
   0.66009E+01   0.25385E-03
   0.66059E+01   0.25429E-03
   0.66109E+01   0.25473E-03
   0.66159E+01   0.25518E-03
   0.66209E+01   0.25562E-03
   0.66259E+01   0.25606E-03
   0.66309E+01   0.25650E-03
   0.66359E+01   0.25695E-03
   0.66409E+01   0.25739E-03
   0.66459E+01   0.25783E-03
   0.66509E+01   0.25828E-03
   0.66559E+01   0.25872E-03
   0.66609E+01   0.25917E-03
   0.66659E+01   0.25961E-03
   0.66709E+01   0.26006E-03
   0.66759E+01   0.26050E-03
   0.66809E+01   0.26095E-03
   0.66859E+01   0.26139E-03
   0.66909E+01   0.26184E-03
   0.66959E+01   0.26228E-03
   0.67009E+01   0.26273E-03
   0.67059E+01   0.26318E-03
   0.67109E+01   0.26362E-03
   0.67159E+01   0.26407E-03
   0.67209E+01   0.26452E-03
   0.67259E+01   0.26496E-03
   0.67309E+01   0.26541E-03
   0.67359E+01   0.26586E-03
   0.67409E+01   0.26630E-03
   0.67459E+01   0.26675E-03
   0.67509E+01   0.26720E-03
   0.67559E+01   0.26765E-03
   0.67609E+01   0.26810E-03
   0.67659E+01   0.26855E-03
   0.67709E+01   0.26900E-03
   0.67759E+01   0.26945E-03
   0.67809E+01   0.26990E-03
   0.67859E+01   0.27034E-03
   0.67909E+01   0.27079E-03
   0.67959E+01   0.27124E-03
   0.68009E+01   0.27170E-03
   0.68059E+01   0.27215E-03
   0.68109E+01   0.27260E-03
   0.68159E+01   0.27305E-03
   0.68209E+01   0.27350E-03
   0.68259E+01   0.27395E-03
   0.68309E+01   0.27440E-03
   0.68359E+01   0.27485E-03
   0.68409E+01   0.27530E-03
   0.68459E+01   0.27576E-03
   0.68509E+01   0.27621E-03
   0.68559E+01   0.27666E-03
   0.68609E+01   0.27712E-03
   0.68659E+01   0.27757E-03
   0.68709E+01   0.27802E-03
   0.68759E+01   0.27847E-03
   0.68809E+01   0.27893E-03
   0.68859E+01   0.27938E-03
   0.68909E+01   0.27983E-03
   0.68959E+01   0.28029E-03
   0.69009E+01   0.28075E-03
   0.69059E+01   0.28120E-03
   0.69109E+01   0.28166E-03
   0.69159E+01   0.28211E-03
   0.69209E+01   0.28256E-03
   0.69259E+01   0.28302E-03
   0.69309E+01   0.28347E-03
   0.69359E+01   0.28393E-03
   0.69409E+01   0.28439E-03
   0.69459E+01   0.28484E-03
   0.69509E+01   0.28530E-03
   0.69559E+01   0.28576E-03
   0.69609E+01   0.28621E-03
   0.69659E+01   0.28667E-03
   0.69709E+01   0.28712E-03
   0.69759E+01   0.28758E-03
   0.69809E+01   0.28804E-03
   0.69859E+01   0.28850E-03
   0.69909E+01   0.28895E-03
   0.69959E+01   0.28941E-03
   0.70009E+01   0.28987E-03
   0.70059E+01   0.29033E-03
   0.70109E+01   0.29079E-03
   0.70159E+01   0.29124E-03
   0.70209E+01   0.29170E-03
   0.70259E+01   0.29216E-03
   0.70309E+01   0.29262E-03
   0.70359E+01   0.29308E-03
   0.70409E+01   0.29354E-03
   0.70459E+01   0.29400E-03
   0.70509E+01   0.29446E-03
   0.70559E+01   0.29492E-03
   0.70609E+01   0.29538E-03
   0.70659E+01   0.29584E-03
   0.70709E+01   0.29630E-03
   0.70759E+01   0.29676E-03
   0.70809E+01   0.29722E-03
   0.70859E+01   0.29768E-03
   0.70909E+01   0.29815E-03
   0.70959E+01   0.29861E-03
   0.71009E+01   0.29907E-03
   0.71059E+01   0.29953E-03
   0.71109E+01   0.29999E-03
   0.71159E+01   0.30045E-03
   0.71209E+01   0.30091E-03
   0.71259E+01   0.30138E-03
   0.71309E+01   0.30184E-03
   0.71359E+01   0.30230E-03
   0.71409E+01   0.30277E-03
   0.71459E+01   0.30323E-03
   0.71509E+01   0.30369E-03
   0.71559E+01   0.30415E-03
   0.71609E+01   0.30461E-03
   0.71659E+01   0.30508E-03
   0.71709E+01   0.30554E-03
   0.71759E+01   0.30601E-03
   0.71809E+01   0.30647E-03
   0.71859E+01   0.30694E-03
   0.71909E+01   0.30740E-03
   0.71959E+01   0.30786E-03
   0.72009E+01   0.30833E-03
   0.72059E+01   0.30879E-03
   0.72109E+01   0.30925E-03
   0.72159E+01   0.30972E-03
   0.72209E+01   0.31019E-03
   0.72259E+01   0.31065E-03
   0.72309E+01   0.31112E-03
   0.72359E+01   0.31158E-03
   0.72409E+01   0.31205E-03
   0.72459E+01   0.31251E-03
   0.72509E+01   0.31298E-03
   0.72559E+01   0.31344E-03
   0.72609E+01   0.31391E-03
   0.72659E+01   0.31438E-03
   0.72709E+01   0.31485E-03
   0.72759E+01   0.31531E-03
   0.72809E+01   0.31578E-03
   0.72859E+01   0.31624E-03
   0.72909E+01   0.31671E-03
   0.72959E+01   0.31718E-03
   0.73009E+01   0.31764E-03
   0.73059E+01   0.31811E-03
   0.73109E+01   0.31858E-03
   0.73159E+01   0.31905E-03
   0.73209E+01   0.31952E-03
   0.73259E+01   0.31998E-03
   0.73309E+01   0.32045E-03
   0.73359E+01   0.32091E-03
   0.73409E+01   0.32138E-03
   0.73459E+01   0.32185E-03
   0.73509E+01   0.32232E-03
   0.73559E+01   0.32279E-03
   0.73609E+01   0.32326E-03
   0.73659E+01   0.32373E-03
   0.73709E+01   0.32419E-03
   0.73759E+01   0.32466E-03
   0.73809E+01   0.32513E-03
   0.73859E+01   0.32560E-03
   0.73909E+01   0.32607E-03
   0.73959E+01   0.32654E-03
   0.74009E+01   0.32701E-03
   0.74059E+01   0.32748E-03
   0.74109E+01   0.32795E-03
   0.74159E+01   0.32842E-03
   0.74209E+01   0.32889E-03
   0.74259E+01   0.32936E-03
   0.74309E+01   0.32983E-03
   0.74359E+01   0.33030E-03
   0.74409E+01   0.33077E-03
   0.74459E+01   0.33124E-03
   0.74509E+01   0.33171E-03
   0.74559E+01   0.33218E-03
   0.74609E+01   0.33265E-03
   0.74659E+01   0.33312E-03
   0.74709E+01   0.33359E-03
   0.74759E+01   0.33406E-03
   0.74809E+01   0.33453E-03
   0.74859E+01   0.33501E-03
   0.74909E+01   0.33548E-03
   0.74959E+01   0.33595E-03
   0.75009E+01   0.33642E-03
   0.75058E+01   0.33689E-03
   0.75108E+01   0.33736E-03
   0.75158E+01   0.33783E-03
   0.75208E+01   0.33830E-03
   0.75258E+01   0.33878E-03
   0.75308E+01   0.33925E-03
   0.75358E+01   0.33972E-03
   0.75408E+01   0.34019E-03
   0.75458E+01   0.34066E-03
   0.75508E+01   0.34114E-03
   0.75558E+01   0.34161E-03
   0.75608E+01   0.34208E-03
   0.75658E+01   0.34255E-03
   0.75708E+01   0.34303E-03
   0.75758E+01   0.34350E-03
   0.75808E+01   0.34397E-03
   0.75858E+01   0.34444E-03
   0.75908E+01   0.34492E-03
   0.75958E+01   0.34539E-03
   0.76008E+01   0.34586E-03
   0.76058E+01   0.34634E-03
   0.76108E+01   0.34681E-03
   0.76158E+01   0.34729E-03
   0.76208E+01   0.34776E-03
   0.76258E+01   0.34823E-03
   0.76308E+01   0.34870E-03
   0.76358E+01   0.34917E-03
   0.76408E+01   0.34965E-03
   0.76458E+01   0.35012E-03
   0.76508E+01   0.35060E-03
   0.76558E+01   0.35107E-03
   0.76608E+01   0.35155E-03
   0.76658E+01   0.35202E-03
   0.76708E+01   0.35249E-03
   0.76758E+01   0.35296E-03
   0.76808E+01   0.35344E-03
   0.76858E+01   0.35391E-03
   0.76908E+01   0.35439E-03
   0.76958E+01   0.35486E-03
   0.77008E+01   0.35534E-03
   0.77058E+01   0.35581E-03
   0.77108E+01   0.35629E-03
   0.77158E+01   0.35676E-03
   0.77208E+01   0.35723E-03
   0.77258E+01   0.35771E-03
   0.77308E+01   0.35819E-03
   0.77358E+01   0.35866E-03
   0.77408E+01   0.35914E-03
   0.77458E+01   0.35961E-03
   0.77508E+01   0.36008E-03
   0.77558E+01   0.36056E-03
   0.77608E+01   0.36103E-03
   0.77658E+01   0.36151E-03
   0.77708E+01   0.36199E-03
   0.77758E+01   0.36246E-03
   0.77808E+01   0.36294E-03
   0.77858E+01   0.36341E-03
   0.77908E+01   0.36389E-03
   0.77958E+01   0.36436E-03
   0.78008E+01   0.36483E-03
   0.78058E+01   0.36531E-03
   0.78108E+01   0.36579E-03
   0.78158E+01   0.36626E-03
   0.78208E+01   0.36674E-03
   0.78258E+01   0.36721E-03
   0.78308E+01   0.36769E-03
   0.78358E+01   0.36816E-03
   0.78408E+01   0.36864E-03
   0.78458E+01   0.36911E-03
   0.78508E+01   0.36959E-03
   0.78558E+01   0.37007E-03
   0.78608E+01   0.37054E-03
   0.78658E+01   0.37102E-03
   0.78708E+01   0.37149E-03
   0.78758E+01   0.37197E-03
   0.78808E+01   0.37244E-03
   0.78858E+01   0.37292E-03
   0.78908E+01   0.37340E-03
   0.78958E+01   0.37387E-03
   0.79008E+01   0.37435E-03
   0.79058E+01   0.37483E-03
   0.79108E+01   0.37530E-03
   0.79158E+01   0.37578E-03
   0.79208E+01   0.37625E-03
   0.79258E+01   0.37673E-03
   0.79308E+01   0.37720E-03
   0.79358E+01   0.37768E-03
   0.79408E+01   0.37816E-03
   0.79458E+01   0.37863E-03
   0.79508E+01   0.37911E-03
   0.79558E+01   0.37958E-03
   0.79608E+01   0.38006E-03
   0.79658E+01   0.38054E-03
   0.79708E+01   0.38101E-03
   0.79758E+01   0.38149E-03
   0.79808E+01   0.38197E-03
   0.79858E+01   0.38244E-03
   0.79908E+01   0.38292E-03
   0.79958E+01   0.38339E-03
   0.80008E+01   0.38387E-03
   0.80058E+01   0.38435E-03
   0.80108E+01   0.38482E-03
   0.80158E+01   0.38530E-03
   0.80208E+01   0.38578E-03
   0.80258E+01   0.38625E-03
   0.80308E+01   0.38673E-03
   0.80358E+01   0.38720E-03
   0.80408E+01   0.38768E-03
   0.80458E+01   0.38816E-03
   0.80508E+01   0.38863E-03
   0.80558E+01   0.38911E-03
   0.80608E+01   0.38959E-03
   0.80658E+01   0.39006E-03
   0.80708E+01   0.39054E-03
   0.80758E+01   0.39101E-03
   0.80808E+01   0.39149E-03
   0.80858E+01   0.39197E-03
   0.80908E+01   0.39244E-03
   0.80958E+01   0.39292E-03
   0.81008E+01   0.39339E-03
   0.81058E+01   0.39387E-03
   0.81108E+01   0.39434E-03
   0.81158E+01   0.39482E-03
   0.81208E+01   0.39530E-03
   0.81258E+01   0.39577E-03
   0.81308E+01   0.39625E-03
   0.81358E+01   0.39673E-03
   0.81408E+01   0.39720E-03
   0.81458E+01   0.39768E-03
   0.81508E+01   0.39815E-03
   0.81558E+01   0.39863E-03
   0.81608E+01   0.39911E-03
   0.81658E+01   0.39958E-03
   0.81708E+01   0.40006E-03
   0.81758E+01   0.40054E-03
   0.81808E+01   0.40101E-03
   0.81858E+01   0.40149E-03
   0.81908E+01   0.40196E-03
   0.81958E+01   0.40244E-03
   0.82008E+01   0.40291E-03
   0.82058E+01   0.40339E-03
   0.82108E+01   0.40387E-03
   0.82158E+01   0.40434E-03
   0.82208E+01   0.40482E-03
   0.82258E+01   0.40529E-03
   0.82308E+01   0.40577E-03
   0.82358E+01   0.40624E-03
   0.82408E+01   0.40672E-03
   0.82458E+01   0.40720E-03
   0.82508E+01   0.40767E-03
   0.82558E+01   0.40814E-03
   0.82608E+01   0.40862E-03
   0.82658E+01   0.40909E-03
   0.82708E+01   0.40957E-03
   0.82758E+01   0.41005E-03
   0.82808E+01   0.41052E-03
   0.82858E+01   0.41100E-03
   0.82908E+01   0.41147E-03
   0.82958E+01   0.41195E-03
   0.83008E+01   0.41242E-03
   0.83058E+01   0.41290E-03
   0.83108E+01   0.41337E-03
   0.83158E+01   0.41385E-03
   0.83208E+01   0.41432E-03
   0.83258E+01   0.41480E-03
   0.83308E+01   0.41527E-03
   0.83358E+01   0.41574E-03
   0.83408E+01   0.41622E-03
   0.83458E+01   0.41669E-03
   0.83508E+01   0.41717E-03
   0.83558E+01   0.41764E-03
   0.83608E+01   0.41812E-03
   0.83658E+01   0.41859E-03
   0.83708E+01   0.41907E-03
   0.83758E+01   0.41954E-03
   0.83808E+01   0.42001E-03
   0.83858E+01   0.42049E-03
   0.83908E+01   0.42097E-03
   0.83958E+01   0.42144E-03
   0.84008E+01   0.42191E-03
   0.84058E+01   0.42239E-03
   0.84108E+01   0.42286E-03
   0.84158E+01   0.42333E-03
   0.84208E+01   0.42381E-03
   0.84258E+01   0.42428E-03
   0.84308E+01   0.42476E-03
   0.84358E+01   0.42523E-03
   0.84408E+01   0.42570E-03
   0.84458E+01   0.42617E-03
   0.84508E+01   0.42665E-03
   0.84558E+01   0.42712E-03
   0.84608E+01   0.42760E-03
   0.84658E+01   0.42807E-03
   0.84708E+01   0.42854E-03
   0.84758E+01   0.42902E-03
   0.84808E+01   0.42949E-03
   0.84858E+01   0.42996E-03
   0.84908E+01   0.43043E-03
   0.84958E+01   0.43091E-03
   0.85008E+01   0.43138E-03
   0.85058E+01   0.43185E-03
   0.85108E+01   0.43232E-03
   0.85158E+01   0.43280E-03
   0.85208E+01   0.43327E-03
   0.85258E+01   0.43374E-03
   0.85308E+01   0.43421E-03
   0.85358E+01   0.43469E-03
   0.85408E+01   0.43516E-03
   0.85458E+01   0.43563E-03
   0.85508E+01   0.43610E-03
   0.85558E+01   0.43657E-03
   0.85608E+01   0.43704E-03
   0.85658E+01   0.43751E-03
   0.85708E+01   0.43799E-03
   0.85758E+01   0.43846E-03
   0.85808E+01   0.43893E-03
   0.85858E+01   0.43940E-03
   0.85908E+01   0.43987E-03
   0.85958E+01   0.44034E-03
   0.86008E+01   0.44081E-03
   0.86058E+01   0.44128E-03
   0.86108E+01   0.44176E-03
   0.86158E+01   0.44223E-03
   0.86208E+01   0.44270E-03
   0.86258E+01   0.44316E-03
   0.86308E+01   0.44363E-03
   0.86358E+01   0.44411E-03
   0.86408E+01   0.44458E-03
   0.86458E+01   0.44505E-03
   0.86508E+01   0.44552E-03
   0.86558E+01   0.44599E-03
   0.86608E+01   0.44645E-03
   0.86658E+01   0.44692E-03
   0.86708E+01   0.44739E-03
   0.86758E+01   0.44786E-03
   0.86808E+01   0.44833E-03
   0.86858E+01   0.44880E-03
   0.86908E+01   0.44927E-03
   0.86958E+01   0.44974E-03
   0.87008E+01   0.45021E-03
   0.87058E+01   0.45068E-03
   0.87108E+01   0.45115E-03
   0.87158E+01   0.45162E-03
   0.87208E+01   0.45208E-03
   0.87258E+01   0.45255E-03
   0.87308E+01   0.45302E-03
   0.87358E+01   0.45349E-03
   0.87408E+01   0.45395E-03
   0.87458E+01   0.45442E-03
   0.87508E+01   0.45489E-03
   0.87558E+01   0.45536E-03
   0.87608E+01   0.45582E-03
   0.87658E+01   0.45629E-03
   0.87708E+01   0.45676E-03
   0.87758E+01   0.45723E-03
   0.87808E+01   0.45769E-03
   0.87858E+01   0.45816E-03
   0.87908E+01   0.45863E-03
   0.87958E+01   0.45909E-03
   0.88008E+01   0.45956E-03
   0.88058E+01   0.46002E-03
   0.88108E+01   0.46049E-03
   0.88158E+01   0.46096E-03
   0.88208E+01   0.46143E-03
   0.88258E+01   0.46189E-03
   0.88308E+01   0.46235E-03
   0.88358E+01   0.46282E-03
   0.88408E+01   0.46328E-03
   0.88458E+01   0.46375E-03
   0.88508E+01   0.46422E-03
   0.88558E+01   0.46468E-03
   0.88608E+01   0.46515E-03
   0.88658E+01   0.46561E-03
   0.88708E+01   0.46607E-03
   0.88758E+01   0.46654E-03
   0.88808E+01   0.46700E-03
   0.88858E+01   0.46747E-03
   0.88908E+01   0.46794E-03
   0.88958E+01   0.46840E-03
   0.89008E+01   0.46886E-03
   0.89058E+01   0.46932E-03
   0.89108E+01   0.46979E-03
   0.89158E+01   0.47025E-03
   0.89208E+01   0.47072E-03
   0.89258E+01   0.47118E-03
   0.89308E+01   0.47164E-03
   0.89358E+01   0.47210E-03
   0.89408E+01   0.47256E-03
   0.89458E+01   0.47303E-03
   0.89508E+01   0.47349E-03
   0.89558E+01   0.47395E-03
   0.89608E+01   0.47441E-03
   0.89658E+01   0.47487E-03
   0.89708E+01   0.47534E-03
   0.89758E+01   0.47580E-03
   0.89808E+01   0.47626E-03
   0.89858E+01   0.47672E-03
   0.89908E+01   0.47718E-03
   0.89958E+01   0.47764E-03
   0.90008E+01   0.47810E-03
   0.90058E+01   0.47856E-03
   0.90108E+01   0.47902E-03
   0.90158E+01   0.47949E-03
   0.90208E+01   0.47995E-03
   0.90258E+01   0.48041E-03
   0.90308E+01   0.48086E-03
   0.90358E+01   0.48132E-03
   0.90408E+01   0.48178E-03
   0.90458E+01   0.48224E-03
   0.90508E+01   0.48270E-03
   0.90558E+01   0.48316E-03
   0.90608E+01   0.48362E-03
   0.90658E+01   0.48408E-03
   0.90708E+01   0.48454E-03
   0.90758E+01   0.48499E-03
   0.90808E+01   0.48545E-03
   0.90858E+01   0.48591E-03
   0.90908E+01   0.48637E-03
   0.90958E+01   0.48682E-03
   0.91008E+01   0.48728E-03
   0.91058E+01   0.48774E-03
   0.91108E+01   0.48820E-03
   0.91158E+01   0.48865E-03
   0.91208E+01   0.48911E-03
   0.91258E+01   0.48957E-03
   0.91308E+01   0.49002E-03
   0.91358E+01   0.49048E-03
   0.91408E+01   0.49093E-03
   0.91458E+01   0.49139E-03
   0.91508E+01   0.49185E-03
   0.91558E+01   0.49230E-03
   0.91608E+01   0.49275E-03
   0.91658E+01   0.49321E-03
   0.91708E+01   0.49366E-03
   0.91758E+01   0.49412E-03
   0.91808E+01   0.49457E-03
   0.91858E+01   0.49503E-03
   0.91908E+01   0.49548E-03
   0.91958E+01   0.49593E-03
   0.92008E+01   0.49639E-03
   0.92058E+01   0.49684E-03
   0.92108E+01   0.49730E-03
   0.92158E+01   0.49775E-03
   0.92208E+01   0.49820E-03
   0.92258E+01   0.49865E-03
   0.92308E+01   0.49911E-03
   0.92358E+01   0.49956E-03
   0.92408E+01   0.50001E-03
   0.92458E+01   0.50046E-03
   0.92508E+01   0.50092E-03
   0.92558E+01   0.50137E-03
   0.92608E+01   0.50182E-03
   0.92658E+01   0.50227E-03
   0.92708E+01   0.50272E-03
   0.92758E+01   0.50317E-03
   0.92808E+01   0.50362E-03
   0.92858E+01   0.50407E-03
   0.92908E+01   0.50452E-03
   0.92958E+01   0.50497E-03
   0.93008E+01   0.50542E-03
   0.93058E+01   0.50587E-03
   0.93108E+01   0.50632E-03
   0.93158E+01   0.50677E-03
   0.93208E+01   0.50722E-03
   0.93258E+01   0.50767E-03
   0.93308E+01   0.50811E-03
   0.93358E+01   0.50856E-03
   0.93408E+01   0.50901E-03
   0.93458E+01   0.50946E-03
   0.93508E+01   0.50991E-03
   0.93558E+01   0.51036E-03
   0.93608E+01   0.51080E-03
   0.93658E+01   0.51125E-03
   0.93708E+01   0.51170E-03
   0.93758E+01   0.51215E-03
   0.93808E+01   0.51259E-03
   0.93858E+01   0.51304E-03
   0.93908E+01   0.51348E-03
   0.93958E+01   0.51393E-03
   0.94008E+01   0.51437E-03
   0.94058E+01   0.51482E-03
   0.94108E+01   0.51526E-03
   0.94158E+01   0.51571E-03
   0.94208E+01   0.51615E-03
   0.94258E+01   0.51660E-03
   0.94308E+01   0.51704E-03
   0.94358E+01   0.51749E-03
   0.94408E+01   0.51793E-03
   0.94458E+01   0.51837E-03
   0.94508E+01   0.51881E-03
   0.94558E+01   0.51926E-03
   0.94608E+01   0.51970E-03
   0.94658E+01   0.52015E-03
   0.94708E+01   0.52059E-03
   0.94758E+01   0.52103E-03
   0.94808E+01   0.52147E-03
   0.94858E+01   0.52191E-03
   0.94908E+01   0.52235E-03
   0.94958E+01   0.52279E-03
   0.95008E+01   0.52324E-03
   0.95058E+01   0.52368E-03
   0.95108E+01   0.52412E-03
   0.95158E+01   0.52456E-03
   0.95208E+01   0.52500E-03
   0.95258E+01   0.52544E-03
   0.95308E+01   0.52588E-03
   0.95358E+01   0.52632E-03
   0.95408E+01   0.52675E-03
   0.95458E+01   0.52719E-03
   0.95508E+01   0.52763E-03
   0.95558E+01   0.52807E-03
   0.95608E+01   0.52851E-03
   0.95658E+01   0.52895E-03
   0.95708E+01   0.52938E-03
   0.95758E+01   0.52982E-03
   0.95808E+01   0.53026E-03
   0.95858E+01   0.53070E-03
   0.95908E+01   0.53114E-03
   0.95958E+01   0.53157E-03
   0.96008E+01   0.53201E-03
   0.96058E+01   0.53244E-03
   0.96108E+01   0.53288E-03
   0.96158E+01   0.53331E-03
   0.96208E+01   0.53375E-03
   0.96258E+01   0.53418E-03
   0.96308E+01   0.53462E-03
   0.96358E+01   0.53505E-03
   0.96408E+01   0.53549E-03
   0.96458E+01   0.53592E-03
   0.96508E+01   0.53636E-03
   0.96558E+01   0.53679E-03
   0.96608E+01   0.53722E-03
   0.96658E+01   0.53765E-03
   0.96708E+01   0.53809E-03
   0.96758E+01   0.53852E-03
   0.96808E+01   0.53895E-03
   0.96858E+01   0.53938E-03
   0.96908E+01   0.53981E-03
   0.96958E+01   0.54025E-03
   0.97008E+01   0.54068E-03
   0.97058E+01   0.54111E-03
   0.97108E+01   0.54154E-03
   0.97158E+01   0.54197E-03
   0.97208E+01   0.54240E-03
   0.97258E+01   0.54283E-03
   0.97308E+01   0.54326E-03
   0.97358E+01   0.54369E-03
   0.97408E+01   0.54412E-03
   0.97458E+01   0.54454E-03
   0.97508E+01   0.54497E-03
   0.97558E+01   0.54540E-03
   0.97608E+01   0.54583E-03
   0.97658E+01   0.54626E-03
   0.97708E+01   0.54668E-03
   0.97758E+01   0.54711E-03
   0.97808E+01   0.54754E-03
   0.97858E+01   0.54796E-03
   0.97908E+01   0.54839E-03
   0.97958E+01   0.54882E-03
   0.98008E+01   0.54924E-03
   0.98058E+01   0.54967E-03
   0.98108E+01   0.55009E-03
   0.98158E+01   0.55052E-03
   0.98208E+01   0.55094E-03
   0.98258E+01   0.55137E-03
   0.98308E+01   0.55179E-03
   0.98358E+01   0.55221E-03
   0.98408E+01   0.55264E-03
   0.98458E+01   0.55306E-03
   0.98508E+01   0.55348E-03
   0.98558E+01   0.55391E-03
   0.98608E+01   0.55433E-03
   0.98658E+01   0.55475E-03
   0.98708E+01   0.55517E-03
   0.98758E+01   0.55559E-03
   0.98808E+01   0.55602E-03
   0.98858E+01   0.55644E-03
   0.98908E+01   0.55686E-03
   0.98958E+01   0.55728E-03
   0.99008E+01   0.55770E-03
   0.99058E+01   0.55812E-03
   0.99108E+01   0.55854E-03
   0.99158E+01   0.55896E-03
   0.99208E+01   0.55937E-03
   0.99258E+01   0.55979E-03
   0.99308E+01   0.56021E-03
   0.99358E+01   0.56063E-03
   0.99408E+01   0.56105E-03
   0.99458E+01   0.56146E-03
   0.99508E+01   0.56188E-03
   0.99558E+01   0.56230E-03
   0.99608E+01   0.56271E-03
   0.99658E+01   0.56313E-03
   0.99708E+01   0.56355E-03
   0.99758E+01   0.56396E-03
   0.99808E+01   0.56438E-03
   0.99858E+01   0.56479E-03
   0.99908E+01   0.56521E-03
   0.99958E+01   0.56562E-03
   0.10001E+02   0.56604E-03
   0.10006E+02   0.56645E-03
   0.10011E+02   0.56686E-03
   0.10016E+02   0.56728E-03
   0.10021E+02   0.56769E-03
   0.10026E+02   0.56810E-03
   0.10031E+02   0.56852E-03
   0.10036E+02   0.56893E-03
   0.10041E+02   0.56934E-03
   0.10046E+02   0.56975E-03
   0.10051E+02   0.57016E-03
   0.10056E+02   0.57057E-03
   0.10061E+02   0.57098E-03
   0.10066E+02   0.57139E-03
   0.10071E+02   0.57180E-03
   0.10076E+02   0.57221E-03
   0.10081E+02   0.57262E-03
   0.10086E+02   0.57303E-03
   0.10091E+02   0.57344E-03
   0.10096E+02   0.57385E-03
   0.10101E+02   0.57426E-03
   0.10106E+02   0.57467E-03
   0.10111E+02   0.57507E-03
   0.10116E+02   0.57548E-03
   0.10121E+02   0.57588E-03
   0.10126E+02   0.57629E-03
   0.10131E+02   0.57670E-03
   0.10136E+02   0.57710E-03
   0.10141E+02   0.57751E-03
   0.10146E+02   0.57791E-03
   0.10151E+02   0.57832E-03
   0.10156E+02   0.57872E-03
   0.10161E+02   0.57913E-03
   0.10166E+02   0.57953E-03
   0.10171E+02   0.57993E-03
   0.10176E+02   0.58034E-03
   0.10181E+02   0.58074E-03
   0.10186E+02   0.58114E-03
   0.10191E+02   0.58155E-03
   0.10196E+02   0.58195E-03
   0.10201E+02   0.58235E-03
   0.10206E+02   0.58275E-03
   0.10211E+02   0.58315E-03
   0.10216E+02   0.58356E-03
   0.10221E+02   0.58396E-03
   0.10226E+02   0.58435E-03
   0.10231E+02   0.58475E-03
   0.10236E+02   0.58515E-03
   0.10241E+02   0.58555E-03
   0.10246E+02   0.58595E-03
   0.10251E+02   0.58635E-03
   0.10256E+02   0.58675E-03
   0.10261E+02   0.58714E-03
   0.10266E+02   0.58754E-03
   0.10271E+02   0.58794E-03
   0.10276E+02   0.58834E-03
   0.10281E+02   0.58873E-03
   0.10286E+02   0.58913E-03
   0.10291E+02   0.58952E-03
   0.10296E+02   0.58992E-03
   0.10301E+02   0.59032E-03
   0.10306E+02   0.59071E-03
   0.10311E+02   0.59110E-03
   0.10316E+02   0.59150E-03
   0.10321E+02   0.59189E-03
   0.10326E+02   0.59229E-03
   0.10331E+02   0.59268E-03
   0.10336E+02   0.59307E-03
   0.10341E+02   0.59346E-03
   0.10346E+02   0.59386E-03
   0.10351E+02   0.59425E-03
   0.10356E+02   0.59464E-03
   0.10361E+02   0.59503E-03
   0.10366E+02   0.59542E-03
   0.10371E+02   0.59581E-03
   0.10376E+02   0.59620E-03
   0.10381E+02   0.59659E-03
   0.10386E+02   0.59698E-03
   0.10391E+02   0.59737E-03
   0.10396E+02   0.59776E-03
   0.10401E+02   0.59815E-03
   0.10406E+02   0.59853E-03
   0.10411E+02   0.59892E-03
   0.10416E+02   0.59931E-03
   0.10421E+02   0.59969E-03
   0.10426E+02   0.60008E-03
   0.10431E+02   0.60047E-03
   0.10436E+02   0.60085E-03
   0.10441E+02   0.60124E-03
   0.10446E+02   0.60162E-03
   0.10451E+02   0.60201E-03
   0.10456E+02   0.60239E-03
   0.10461E+02   0.60278E-03
   0.10466E+02   0.60316E-03
   0.10471E+02   0.60354E-03
   0.10476E+02   0.60393E-03
   0.10481E+02   0.60431E-03
   0.10486E+02   0.60469E-03
   0.10491E+02   0.60507E-03
   0.10496E+02   0.60546E-03
   0.10501E+02   0.60584E-03
   0.10506E+02   0.60622E-03
   0.10511E+02   0.60660E-03
   0.10516E+02   0.60698E-03
   0.10521E+02   0.60736E-03
   0.10526E+02   0.60774E-03
   0.10531E+02   0.60812E-03
   0.10536E+02   0.60850E-03
   0.10541E+02   0.60887E-03
   0.10546E+02   0.60925E-03
   0.10551E+02   0.60963E-03
   0.10556E+02   0.61001E-03
   0.10561E+02   0.61038E-03
   0.10566E+02   0.61076E-03
   0.10571E+02   0.61113E-03
   0.10576E+02   0.61151E-03
   0.10581E+02   0.61189E-03
   0.10586E+02   0.61226E-03
   0.10591E+02   0.61264E-03
   0.10596E+02   0.61301E-03
   0.10601E+02   0.61339E-03
   0.10606E+02   0.61376E-03
   0.10611E+02   0.61413E-03
   0.10616E+02   0.61450E-03
   0.10621E+02   0.61488E-03
   0.10626E+02   0.61525E-03
   0.10631E+02   0.61562E-03
   0.10636E+02   0.61599E-03
   0.10641E+02   0.61636E-03
   0.10646E+02   0.61673E-03
   0.10651E+02   0.61711E-03
   0.10656E+02   0.61748E-03
   0.10661E+02   0.61785E-03
   0.10666E+02   0.61821E-03
   0.10671E+02   0.61858E-03
   0.10676E+02   0.61895E-03
   0.10681E+02   0.61932E-03
   0.10686E+02   0.61969E-03
   0.10691E+02   0.62005E-03
   0.10696E+02   0.62042E-03
   0.10701E+02   0.62079E-03
   0.10706E+02   0.62115E-03
   0.10711E+02   0.62152E-03
   0.10716E+02   0.62188E-03
   0.10721E+02   0.62225E-03
   0.10726E+02   0.62261E-03
   0.10731E+02   0.62298E-03
   0.10736E+02   0.62334E-03
   0.10741E+02   0.62371E-03
   0.10746E+02   0.62407E-03
   0.10751E+02   0.62443E-03
   0.10756E+02   0.62480E-03
   0.10761E+02   0.62516E-03
   0.10766E+02   0.62552E-03
   0.10771E+02   0.62588E-03
   0.10776E+02   0.62624E-03
   0.10781E+02   0.62660E-03
   0.10786E+02   0.62696E-03
   0.10791E+02   0.62732E-03
   0.10796E+02   0.62768E-03
   0.10801E+02   0.62804E-03
   0.10806E+02   0.62840E-03
   0.10811E+02   0.62875E-03
   0.10816E+02   0.62911E-03
   0.10821E+02   0.62947E-03
   0.10826E+02   0.62983E-03
   0.10831E+02   0.63018E-03
   0.10836E+02   0.63054E-03
   0.10841E+02   0.63089E-03
   0.10846E+02   0.63125E-03
   0.10851E+02   0.63161E-03
   0.10856E+02   0.63196E-03
   0.10861E+02   0.63231E-03
   0.10866E+02   0.63267E-03
   0.10871E+02   0.63302E-03
   0.10876E+02   0.63338E-03
   0.10881E+02   0.63373E-03
   0.10886E+02   0.63408E-03
   0.10891E+02   0.63443E-03
   0.10896E+02   0.63478E-03
   0.10901E+02   0.63514E-03
   0.10906E+02   0.63549E-03
   0.10911E+02   0.63584E-03
   0.10916E+02   0.63619E-03
   0.10921E+02   0.63654E-03
   0.10926E+02   0.63689E-03
   0.10931E+02   0.63723E-03
   0.10936E+02   0.63758E-03
   0.10941E+02   0.63793E-03
   0.10946E+02   0.63828E-03
   0.10951E+02   0.63862E-03
   0.10956E+02   0.63897E-03
   0.10961E+02   0.63932E-03
   0.10966E+02   0.63966E-03
   0.10971E+02   0.64001E-03
   0.10976E+02   0.64035E-03
   0.10981E+02   0.64070E-03
   0.10986E+02   0.64104E-03
   0.10991E+02   0.64139E-03
   0.10996E+02   0.64173E-03
   0.11001E+02   0.64207E-03
   0.11006E+02   0.64242E-03
   0.11011E+02   0.64276E-03
   0.11016E+02   0.64310E-03
   0.11021E+02   0.64344E-03
   0.11026E+02   0.64378E-03
   0.11031E+02   0.64412E-03
   0.11036E+02   0.64446E-03
   0.11041E+02   0.64480E-03
   0.11046E+02   0.64514E-03
   0.11051E+02   0.64548E-03
   0.11056E+02   0.64582E-03
   0.11061E+02   0.64616E-03
   0.11066E+02   0.64650E-03
   0.11071E+02   0.64683E-03
   0.11076E+02   0.64717E-03
   0.11081E+02   0.64751E-03
   0.11086E+02   0.64785E-03
   0.11091E+02   0.64818E-03
   0.11096E+02   0.64852E-03
   0.11101E+02   0.64885E-03
   0.11106E+02   0.64919E-03
   0.11111E+02   0.64952E-03
   0.11116E+02   0.64985E-03
   0.11121E+02   0.65019E-03
   0.11126E+02   0.65052E-03
   0.11131E+02   0.65085E-03
   0.11136E+02   0.65118E-03
   0.11141E+02   0.65152E-03
   0.11146E+02   0.65185E-03
   0.11151E+02   0.65218E-03
   0.11156E+02   0.65251E-03
   0.11161E+02   0.65284E-03
   0.11166E+02   0.65317E-03
   0.11171E+02   0.65350E-03
   0.11176E+02   0.65383E-03
   0.11181E+02   0.65415E-03
   0.11186E+02   0.65448E-03
   0.11191E+02   0.65481E-03
   0.11196E+02   0.65514E-03
   0.11201E+02   0.65546E-03
   0.11206E+02   0.65579E-03
   0.11211E+02   0.65611E-03
   0.11216E+02   0.65644E-03
   0.11221E+02   0.65677E-03
   0.11226E+02   0.65709E-03
   0.11231E+02   0.65741E-03
   0.11236E+02   0.65774E-03
   0.11241E+02   0.65806E-03
   0.11246E+02   0.65838E-03
   0.11251E+02   0.65871E-03
   0.11256E+02   0.65903E-03
   0.11261E+02   0.65935E-03
   0.11266E+02   0.65967E-03
   0.11271E+02   0.65999E-03
   0.11276E+02   0.66031E-03
   0.11281E+02   0.66063E-03
   0.11286E+02   0.66095E-03
   0.11291E+02   0.66127E-03
   0.11296E+02   0.66159E-03
   0.11301E+02   0.66191E-03
   0.11306E+02   0.66223E-03
   0.11311E+02   0.66254E-03
   0.11316E+02   0.66286E-03
   0.11321E+02   0.66318E-03
   0.11326E+02   0.66349E-03
   0.11331E+02   0.66381E-03
   0.11336E+02   0.66413E-03
   0.11341E+02   0.66444E-03
   0.11346E+02   0.66475E-03
   0.11351E+02   0.66507E-03
   0.11356E+02   0.66538E-03
   0.11361E+02   0.66569E-03
   0.11366E+02   0.66601E-03
   0.11371E+02   0.66632E-03
   0.11376E+02   0.66663E-03
   0.11381E+02   0.66694E-03
   0.11386E+02   0.66725E-03
   0.11391E+02   0.66757E-03
   0.11396E+02   0.66788E-03
   0.11401E+02   0.66819E-03
   0.11406E+02   0.66849E-03
   0.11411E+02   0.66880E-03
   0.11416E+02   0.66911E-03
   0.11421E+02   0.66942E-03
   0.11426E+02   0.66973E-03
   0.11431E+02   0.67004E-03
   0.11436E+02   0.67034E-03
   0.11441E+02   0.67065E-03
   0.11446E+02   0.67095E-03
   0.11451E+02   0.67126E-03
   0.11456E+02   0.67157E-03
   0.11461E+02   0.67187E-03
   0.11466E+02   0.67217E-03
   0.11471E+02   0.67248E-03
   0.11476E+02   0.67278E-03
   0.11481E+02   0.67308E-03
   0.11486E+02   0.67338E-03
   0.11491E+02   0.67369E-03
   0.11496E+02   0.67399E-03
   0.11501E+02   0.67429E-03
   0.11506E+02   0.67459E-03
   0.11511E+02   0.67489E-03
   0.11516E+02   0.67519E-03
   0.11521E+02   0.67549E-03
   0.11526E+02   0.67579E-03
   0.11531E+02   0.67609E-03
   0.11536E+02   0.67638E-03
   0.11541E+02   0.67668E-03
   0.11546E+02   0.67698E-03
   0.11551E+02   0.67728E-03
   0.11556E+02   0.67757E-03
   0.11561E+02   0.67787E-03
   0.11566E+02   0.67816E-03
   0.11571E+02   0.67846E-03
   0.11576E+02   0.67875E-03
   0.11581E+02   0.67905E-03
   0.11586E+02   0.67934E-03
   0.11591E+02   0.67963E-03
   0.11596E+02   0.67993E-03
   0.11601E+02   0.68022E-03
   0.11606E+02   0.68051E-03
   0.11611E+02   0.68080E-03
   0.11616E+02   0.68109E-03
   0.11621E+02   0.68138E-03
   0.11626E+02   0.68167E-03
   0.11631E+02   0.68196E-03
   0.11636E+02   0.68225E-03
   0.11641E+02   0.68254E-03
   0.11646E+02   0.68283E-03
   0.11651E+02   0.68312E-03
   0.11656E+02   0.68340E-03
   0.11661E+02   0.68369E-03
   0.11666E+02   0.68398E-03
   0.11671E+02   0.68426E-03
   0.11676E+02   0.68455E-03
   0.11681E+02   0.68483E-03
   0.11686E+02   0.68512E-03
   0.11691E+02   0.68540E-03
   0.11696E+02   0.68569E-03
   0.11701E+02   0.68597E-03
   0.11706E+02   0.68625E-03
   0.11711E+02   0.68653E-03
   0.11716E+02   0.68682E-03
   0.11721E+02   0.68710E-03
   0.11726E+02   0.68738E-03
   0.11731E+02   0.68766E-03
   0.11736E+02   0.68794E-03
   0.11741E+02   0.68822E-03
   0.11746E+02   0.68850E-03
   0.11751E+02   0.68878E-03
   0.11756E+02   0.68906E-03
   0.11761E+02   0.68933E-03
   0.11766E+02   0.68961E-03
   0.11771E+02   0.68989E-03
   0.11776E+02   0.69017E-03
   0.11781E+02   0.69044E-03
   0.11786E+02   0.69072E-03
   0.11791E+02   0.69099E-03
   0.11796E+02   0.69127E-03
   0.11801E+02   0.69154E-03
   0.11806E+02   0.69182E-03
   0.11811E+02   0.69209E-03
   0.11816E+02   0.69236E-03
   0.11821E+02   0.69264E-03
   0.11826E+02   0.69291E-03
   0.11831E+02   0.69318E-03
   0.11836E+02   0.69345E-03
   0.11841E+02   0.69372E-03
   0.11846E+02   0.69399E-03
   0.11851E+02   0.69426E-03
   0.11856E+02   0.69453E-03
   0.11861E+02   0.69480E-03
   0.11866E+02   0.69507E-03
   0.11871E+02   0.69534E-03
   0.11876E+02   0.69561E-03
   0.11881E+02   0.69587E-03
   0.11886E+02   0.69614E-03
   0.11891E+02   0.69641E-03
   0.11896E+02   0.69667E-03
   0.11901E+02   0.69694E-03
   0.11906E+02   0.69720E-03
   0.11911E+02   0.69747E-03
   0.11916E+02   0.69773E-03
   0.11921E+02   0.69799E-03
   0.11926E+02   0.69826E-03
   0.11931E+02   0.69852E-03
   0.11936E+02   0.69878E-03
   0.11941E+02   0.69904E-03
   0.11946E+02   0.69930E-03
   0.11951E+02   0.69957E-03
   0.11956E+02   0.69983E-03
   0.11961E+02   0.70009E-03
   0.11966E+02   0.70035E-03
   0.11971E+02   0.70061E-03
   0.11976E+02   0.70086E-03
   0.11981E+02   0.70112E-03
   0.11986E+02   0.70138E-03
   0.11991E+02   0.70164E-03
   0.11996E+02   0.70189E-03
   0.12001E+02   0.70215E-03
   0.12006E+02   0.70241E-03
   0.12011E+02   0.70266E-03
   0.12016E+02   0.70292E-03
   0.12021E+02   0.70317E-03
   0.12026E+02   0.70343E-03
   0.12031E+02   0.70368E-03
   0.12036E+02   0.70393E-03
   0.12041E+02   0.70418E-03
   0.12046E+02   0.70444E-03
   0.12051E+02   0.70469E-03
   0.12056E+02   0.70494E-03
   0.12061E+02   0.70519E-03
   0.12066E+02   0.70544E-03
   0.12071E+02   0.70569E-03
   0.12076E+02   0.70594E-03
   0.12081E+02   0.70619E-03
   0.12086E+02   0.70644E-03
   0.12091E+02   0.70669E-03
   0.12096E+02   0.70693E-03
   0.12101E+02   0.70718E-03
   0.12106E+02   0.70743E-03
   0.12111E+02   0.70767E-03
   0.12116E+02   0.70792E-03
   0.12121E+02   0.70817E-03
   0.12126E+02   0.70841E-03
   0.12131E+02   0.70866E-03
   0.12136E+02   0.70890E-03
   0.12141E+02   0.70914E-03
   0.12146E+02   0.70939E-03
   0.12151E+02   0.70963E-03
   0.12156E+02   0.70987E-03
   0.12161E+02   0.71011E-03
   0.12166E+02   0.71035E-03
   0.12171E+02   0.71060E-03
   0.12176E+02   0.71084E-03
   0.12181E+02   0.71107E-03
   0.12186E+02   0.71131E-03
   0.12191E+02   0.71155E-03
   0.12196E+02   0.71179E-03
   0.12201E+02   0.71203E-03
   0.12206E+02   0.71227E-03
   0.12211E+02   0.71250E-03
   0.12216E+02   0.71274E-03
   0.12221E+02   0.71298E-03
   0.12226E+02   0.71321E-03
   0.12231E+02   0.71345E-03
   0.12236E+02   0.71368E-03
   0.12241E+02   0.71392E-03
   0.12246E+02   0.71415E-03
   0.12251E+02   0.71438E-03
   0.12256E+02   0.71462E-03
   0.12261E+02   0.71485E-03
   0.12266E+02   0.71508E-03
   0.12271E+02   0.71531E-03
   0.12276E+02   0.71555E-03
   0.12281E+02   0.71578E-03
   0.12286E+02   0.71601E-03
   0.12291E+02   0.71624E-03
   0.12296E+02   0.71647E-03
   0.12301E+02   0.71669E-03
   0.12306E+02   0.71692E-03
   0.12311E+02   0.71715E-03
   0.12316E+02   0.71738E-03
   0.12321E+02   0.71760E-03
   0.12326E+02   0.71783E-03
   0.12331E+02   0.71806E-03
   0.12336E+02   0.71828E-03
   0.12341E+02   0.71851E-03
   0.12346E+02   0.71873E-03
   0.12351E+02   0.71896E-03
   0.12356E+02   0.71918E-03
   0.12361E+02   0.71941E-03
   0.12366E+02   0.71963E-03
   0.12371E+02   0.71985E-03
   0.12376E+02   0.72007E-03
   0.12381E+02   0.72029E-03
   0.12386E+02   0.72051E-03
   0.12391E+02   0.72074E-03
   0.12396E+02   0.72096E-03
   0.12401E+02   0.72117E-03
   0.12406E+02   0.72139E-03
   0.12411E+02   0.72161E-03
   0.12416E+02   0.72183E-03
   0.12421E+02   0.72205E-03
   0.12426E+02   0.72227E-03
   0.12431E+02   0.72248E-03
   0.12436E+02   0.72270E-03
   0.12441E+02   0.72292E-03
   0.12446E+02   0.72313E-03
   0.12451E+02   0.72335E-03
   0.12456E+02   0.72356E-03
   0.12461E+02   0.72377E-03
   0.12466E+02   0.72399E-03
   0.12471E+02   0.72420E-03
   0.12476E+02   0.72441E-03
   0.12481E+02   0.72463E-03
   0.12486E+02   0.72484E-03
   0.12491E+02   0.72505E-03
   0.12496E+02   0.72526E-03
   0.12501E+02   0.72547E-03
   0.12506E+02   0.72568E-03
   0.12511E+02   0.72589E-03
   0.12516E+02   0.72610E-03
   0.12521E+02   0.72631E-03
   0.12526E+02   0.72652E-03
   0.12531E+02   0.72672E-03
   0.12536E+02   0.72693E-03
   0.12541E+02   0.72714E-03
   0.12546E+02   0.72734E-03
   0.12551E+02   0.72755E-03
   0.12556E+02   0.72775E-03
   0.12561E+02   0.72796E-03
   0.12566E+02   0.72816E-03
   0.12571E+02   0.72837E-03
   0.12576E+02   0.72857E-03
   0.12581E+02   0.72877E-03
   0.12586E+02   0.72898E-03
   0.12591E+02   0.72918E-03
   0.12596E+02   0.72938E-03
   0.12601E+02   0.72958E-03
   0.12606E+02   0.72978E-03
   0.12611E+02   0.72998E-03
   0.12616E+02   0.73018E-03
   0.12621E+02   0.73038E-03
   0.12626E+02   0.73058E-03
   0.12631E+02   0.73078E-03
   0.12636E+02   0.73098E-03
   0.12641E+02   0.73117E-03
   0.12646E+02   0.73137E-03
   0.12651E+02   0.73157E-03
   0.12656E+02   0.73176E-03
   0.12661E+02   0.73196E-03
   0.12666E+02   0.73215E-03
   0.12671E+02   0.73235E-03
   0.12676E+02   0.73254E-03
   0.12681E+02   0.73274E-03
   0.12686E+02   0.73293E-03
   0.12691E+02   0.73312E-03
   0.12696E+02   0.73332E-03
   0.12701E+02   0.73351E-03
   0.12706E+02   0.73370E-03
   0.12711E+02   0.73389E-03
   0.12716E+02   0.73408E-03
   0.12721E+02   0.73427E-03
   0.12726E+02   0.73446E-03
   0.12731E+02   0.73465E-03
   0.12736E+02   0.73484E-03
   0.12741E+02   0.73503E-03
   0.12746E+02   0.73521E-03
   0.12751E+02   0.73540E-03
   0.12756E+02   0.73559E-03
   0.12761E+02   0.73577E-03
   0.12766E+02   0.73596E-03
   0.12771E+02   0.73614E-03
   0.12776E+02   0.73633E-03
   0.12781E+02   0.73651E-03
   0.12786E+02   0.73670E-03
   0.12791E+02   0.73688E-03
   0.12796E+02   0.73706E-03
   0.12801E+02   0.73725E-03
   0.12806E+02   0.73743E-03
   0.12811E+02   0.73761E-03
   0.12816E+02   0.73779E-03
   0.12821E+02   0.73797E-03
   0.12826E+02   0.73815E-03
   0.12831E+02   0.73833E-03
   0.12836E+02   0.73851E-03
   0.12841E+02   0.73869E-03
   0.12846E+02   0.73887E-03
   0.12851E+02   0.73905E-03
   0.12856E+02   0.73923E-03
   0.12861E+02   0.73940E-03
   0.12866E+02   0.73958E-03
   0.12871E+02   0.73976E-03
   0.12876E+02   0.73993E-03
   0.12881E+02   0.74011E-03
   0.12886E+02   0.74028E-03
   0.12891E+02   0.74046E-03
   0.12896E+02   0.74063E-03
   0.12901E+02   0.74081E-03
   0.12906E+02   0.74098E-03
   0.12911E+02   0.74115E-03
   0.12916E+02   0.74132E-03
   0.12921E+02   0.74150E-03
   0.12926E+02   0.74167E-03
   0.12931E+02   0.74184E-03
   0.12936E+02   0.74201E-03
   0.12941E+02   0.74218E-03
   0.12946E+02   0.74235E-03
   0.12951E+02   0.74252E-03
   0.12956E+02   0.74269E-03
   0.12961E+02   0.74285E-03
   0.12966E+02   0.74302E-03
   0.12971E+02   0.74319E-03
   0.12976E+02   0.74336E-03
   0.12981E+02   0.74352E-03
   0.12986E+02   0.74369E-03
   0.12991E+02   0.74385E-03
   0.12996E+02   0.74402E-03
   0.13001E+02   0.74418E-03
   0.13006E+02   0.74435E-03
   0.13011E+02   0.74451E-03
   0.13016E+02   0.74467E-03
   0.13021E+02   0.74484E-03
   0.13026E+02   0.74500E-03
   0.13031E+02   0.74516E-03
   0.13036E+02   0.74532E-03
   0.13041E+02   0.74548E-03
   0.13046E+02   0.74564E-03
   0.13051E+02   0.74580E-03
   0.13056E+02   0.74596E-03
   0.13061E+02   0.74612E-03
   0.13066E+02   0.74628E-03
   0.13071E+02   0.74644E-03
   0.13076E+02   0.74660E-03
   0.13081E+02   0.74675E-03
   0.13086E+02   0.74691E-03
   0.13091E+02   0.74707E-03
   0.13096E+02   0.74722E-03
   0.13101E+02   0.74738E-03
   0.13106E+02   0.74753E-03
   0.13111E+02   0.74769E-03
   0.13116E+02   0.74784E-03
   0.13121E+02   0.74800E-03
   0.13126E+02   0.74815E-03
   0.13131E+02   0.74830E-03
   0.13136E+02   0.74846E-03
   0.13141E+02   0.74861E-03
   0.13146E+02   0.74876E-03
   0.13151E+02   0.74891E-03
   0.13156E+02   0.74906E-03
   0.13161E+02   0.74921E-03
   0.13166E+02   0.74936E-03
   0.13171E+02   0.74951E-03
   0.13176E+02   0.74966E-03
   0.13181E+02   0.74981E-03
   0.13186E+02   0.74995E-03
   0.13191E+02   0.75010E-03
   0.13196E+02   0.75025E-03
   0.13201E+02   0.75040E-03
   0.13206E+02   0.75054E-03
   0.13211E+02   0.75069E-03
   0.13216E+02   0.75083E-03
   0.13221E+02   0.75098E-03
   0.13226E+02   0.75112E-03
   0.13231E+02   0.75127E-03
   0.13236E+02   0.75141E-03
   0.13241E+02   0.75155E-03
   0.13246E+02   0.75169E-03
   0.13251E+02   0.75184E-03
   0.13256E+02   0.75198E-03
   0.13261E+02   0.75212E-03
   0.13266E+02   0.75226E-03
   0.13271E+02   0.75240E-03
   0.13276E+02   0.75254E-03
   0.13281E+02   0.75268E-03
   0.13286E+02   0.75282E-03
   0.13291E+02   0.75296E-03
   0.13296E+02   0.75310E-03
   0.13301E+02   0.75323E-03
   0.13306E+02   0.75337E-03
   0.13311E+02   0.75351E-03
   0.13316E+02   0.75364E-03
   0.13321E+02   0.75378E-03
   0.13326E+02   0.75391E-03
   0.13331E+02   0.75405E-03
   0.13336E+02   0.75418E-03
   0.13341E+02   0.75432E-03
   0.13346E+02   0.75445E-03
   0.13351E+02   0.75458E-03
   0.13356E+02   0.75472E-03
   0.13361E+02   0.75485E-03
   0.13366E+02   0.75498E-03
   0.13371E+02   0.75511E-03
   0.13376E+02   0.75524E-03
   0.13381E+02   0.75538E-03
   0.13386E+02   0.75550E-03
   0.13391E+02   0.75563E-03
   0.13396E+02   0.75576E-03
   0.13401E+02   0.75589E-03
   0.13406E+02   0.75602E-03
   0.13411E+02   0.75615E-03
   0.13416E+02   0.75628E-03
   0.13421E+02   0.75640E-03
   0.13426E+02   0.75653E-03
   0.13431E+02   0.75666E-03
   0.13436E+02   0.75678E-03
   0.13441E+02   0.75691E-03
   0.13446E+02   0.75703E-03
   0.13451E+02   0.75716E-03
   0.13456E+02   0.75728E-03
   0.13461E+02   0.75741E-03
   0.13466E+02   0.75753E-03
   0.13471E+02   0.75765E-03
   0.13476E+02   0.75777E-03
   0.13481E+02   0.75790E-03
   0.13486E+02   0.75802E-03
   0.13491E+02   0.75814E-03
   0.13496E+02   0.75826E-03
   0.13501E+02   0.75838E-03
   0.13506E+02   0.75850E-03
   0.13511E+02   0.75862E-03
   0.13516E+02   0.75874E-03
   0.13521E+02   0.75886E-03
   0.13526E+02   0.75897E-03
   0.13531E+02   0.75909E-03
   0.13536E+02   0.75921E-03
   0.13541E+02   0.75933E-03
   0.13546E+02   0.75944E-03
   0.13551E+02   0.75956E-03
   0.13556E+02   0.75967E-03
   0.13561E+02   0.75979E-03
   0.13566E+02   0.75990E-03
   0.13571E+02   0.76002E-03
   0.13576E+02   0.76013E-03
   0.13581E+02   0.76024E-03
   0.13586E+02   0.76036E-03
   0.13591E+02   0.76047E-03
   0.13596E+02   0.76058E-03
   0.13601E+02   0.76069E-03
   0.13606E+02   0.76081E-03
   0.13611E+02   0.76092E-03
   0.13616E+02   0.76103E-03
   0.13621E+02   0.76114E-03
   0.13626E+02   0.76125E-03
   0.13631E+02   0.76135E-03
   0.13636E+02   0.76146E-03
   0.13641E+02   0.76157E-03
   0.13646E+02   0.76168E-03
   0.13651E+02   0.76179E-03
   0.13656E+02   0.76189E-03
   0.13661E+02   0.76200E-03
   0.13666E+02   0.76211E-03
   0.13671E+02   0.76221E-03
   0.13676E+02   0.76232E-03
   0.13681E+02   0.76242E-03
   0.13686E+02   0.76253E-03
   0.13691E+02   0.76263E-03
   0.13696E+02   0.76274E-03
   0.13701E+02   0.76284E-03
   0.13706E+02   0.76294E-03
   0.13711E+02   0.76304E-03
   0.13716E+02   0.76315E-03
   0.13721E+02   0.76325E-03
   0.13726E+02   0.76335E-03
   0.13731E+02   0.76345E-03
   0.13736E+02   0.76355E-03
   0.13741E+02   0.76365E-03
   0.13746E+02   0.76375E-03
   0.13751E+02   0.76385E-03
   0.13756E+02   0.76395E-03
   0.13761E+02   0.76405E-03
   0.13766E+02   0.76414E-03
   0.13771E+02   0.76424E-03
   0.13776E+02   0.76434E-03
   0.13781E+02   0.76443E-03
   0.13786E+02   0.76453E-03
   0.13791E+02   0.76463E-03
   0.13796E+02   0.76472E-03
   0.13801E+02   0.76482E-03
   0.13806E+02   0.76491E-03
   0.13811E+02   0.76501E-03
   0.13816E+02   0.76510E-03
   0.13821E+02   0.76519E-03
   0.13826E+02   0.76529E-03
   0.13831E+02   0.76538E-03
   0.13836E+02   0.76547E-03
   0.13841E+02   0.76556E-03
   0.13846E+02   0.76565E-03
   0.13851E+02   0.76574E-03
   0.13856E+02   0.76584E-03
   0.13861E+02   0.76593E-03
   0.13866E+02   0.76602E-03
   0.13871E+02   0.76610E-03
   0.13876E+02   0.76619E-03
   0.13881E+02   0.76628E-03
   0.13886E+02   0.76637E-03
   0.13891E+02   0.76646E-03
   0.13896E+02   0.76655E-03
   0.13901E+02   0.76663E-03
   0.13906E+02   0.76672E-03
   0.13911E+02   0.76680E-03
   0.13916E+02   0.76689E-03
   0.13921E+02   0.76698E-03
   0.13926E+02   0.76706E-03
   0.13931E+02   0.76715E-03
   0.13936E+02   0.76723E-03
   0.13941E+02   0.76731E-03
   0.13946E+02   0.76740E-03
   0.13951E+02   0.76748E-03
   0.13956E+02   0.76756E-03
   0.13961E+02   0.76764E-03
   0.13966E+02   0.76773E-03
   0.13971E+02   0.76781E-03
   0.13976E+02   0.76789E-03
   0.13981E+02   0.76797E-03
   0.13986E+02   0.76805E-03
   0.13991E+02   0.76813E-03
   0.13996E+02   0.76821E-03
   0.14001E+02   0.76829E-03
   0.14006E+02   0.76837E-03
   0.14011E+02   0.76844E-03
   0.14016E+02   0.76852E-03
   0.14021E+02   0.76860E-03
   0.14026E+02   0.76868E-03
   0.14031E+02   0.76875E-03
   0.14036E+02   0.76883E-03
   0.14041E+02   0.76891E-03
   0.14046E+02   0.76898E-03
   0.14051E+02   0.76906E-03
   0.14056E+02   0.76913E-03
   0.14061E+02   0.76921E-03
   0.14066E+02   0.76928E-03
   0.14071E+02   0.76935E-03
   0.14076E+02   0.76943E-03
   0.14081E+02   0.76950E-03
   0.14086E+02   0.76957E-03
   0.14091E+02   0.76964E-03
   0.14096E+02   0.76972E-03
   0.14101E+02   0.76979E-03
   0.14106E+02   0.76986E-03
   0.14111E+02   0.76993E-03
   0.14116E+02   0.77000E-03
   0.14121E+02   0.77007E-03
   0.14126E+02   0.77014E-03
   0.14131E+02   0.77021E-03
   0.14136E+02   0.77028E-03
   0.14141E+02   0.77034E-03
   0.14146E+02   0.77041E-03
   0.14151E+02   0.77048E-03
   0.14156E+02   0.77055E-03
   0.14161E+02   0.77061E-03
   0.14166E+02   0.77068E-03
   0.14171E+02   0.77075E-03
   0.14176E+02   0.77081E-03
   0.14181E+02   0.77088E-03
   0.14186E+02   0.77094E-03
   0.14191E+02   0.77101E-03
   0.14196E+02   0.77107E-03
   0.14201E+02   0.77114E-03
   0.14206E+02   0.77120E-03
   0.14211E+02   0.77126E-03
   0.14216E+02   0.77132E-03
   0.14221E+02   0.77139E-03
   0.14226E+02   0.77145E-03
   0.14231E+02   0.77151E-03
   0.14236E+02   0.77157E-03
   0.14241E+02   0.77163E-03
   0.14246E+02   0.77169E-03
   0.14251E+02   0.77175E-03
   0.14256E+02   0.77181E-03
   0.14261E+02   0.77187E-03
   0.14266E+02   0.77193E-03
   0.14271E+02   0.77199E-03
   0.14276E+02   0.77205E-03
   0.14281E+02   0.77211E-03
   0.14286E+02   0.77217E-03
   0.14291E+02   0.77222E-03
   0.14296E+02   0.77228E-03
   0.14301E+02   0.77234E-03
   0.14306E+02   0.77239E-03
   0.14311E+02   0.77245E-03
   0.14316E+02   0.77250E-03
   0.14321E+02   0.77256E-03
   0.14326E+02   0.77261E-03
   0.14331E+02   0.77267E-03
   0.14336E+02   0.77272E-03
   0.14341E+02   0.77278E-03
   0.14346E+02   0.77283E-03
   0.14351E+02   0.77288E-03
   0.14356E+02   0.77294E-03
   0.14361E+02   0.77299E-03
   0.14366E+02   0.77304E-03
   0.14371E+02   0.77309E-03
   0.14376E+02   0.77314E-03
   0.14381E+02   0.77319E-03
   0.14386E+02   0.77324E-03
   0.14391E+02   0.77330E-03
   0.14396E+02   0.77334E-03
   0.14401E+02   0.77339E-03
   0.14406E+02   0.77344E-03
   0.14411E+02   0.77349E-03
   0.14416E+02   0.77354E-03
   0.14421E+02   0.77359E-03
   0.14426E+02   0.77364E-03
   0.14431E+02   0.77369E-03
   0.14436E+02   0.77373E-03
   0.14441E+02   0.77378E-03
   0.14446E+02   0.77383E-03
   0.14451E+02   0.77387E-03
   0.14456E+02   0.77392E-03
   0.14461E+02   0.77396E-03
   0.14466E+02   0.77401E-03
   0.14471E+02   0.77405E-03
   0.14476E+02   0.77410E-03
   0.14481E+02   0.77414E-03
   0.14486E+02   0.77419E-03
   0.14491E+02   0.77423E-03
   0.14496E+02   0.77427E-03
   0.14501E+02   0.77432E-03
   0.14506E+02   0.77436E-03
   0.14511E+02   0.77440E-03
   0.14516E+02   0.77444E-03
   0.14521E+02   0.77448E-03
   0.14526E+02   0.77453E-03
   0.14531E+02   0.77457E-03
   0.14536E+02   0.77461E-03
   0.14541E+02   0.77465E-03
   0.14546E+02   0.77469E-03
   0.14551E+02   0.77473E-03
   0.14556E+02   0.77477E-03
   0.14561E+02   0.77480E-03
   0.14566E+02   0.77484E-03
   0.14571E+02   0.77488E-03
   0.14576E+02   0.77492E-03
   0.14581E+02   0.77496E-03
   0.14586E+02   0.77500E-03
   0.14591E+02   0.77503E-03
   0.14596E+02   0.77507E-03
   0.14601E+02   0.77511E-03
   0.14606E+02   0.77514E-03
   0.14611E+02   0.77518E-03
   0.14616E+02   0.77521E-03
   0.14621E+02   0.77525E-03
   0.14626E+02   0.77528E-03
   0.14631E+02   0.77532E-03
   0.14636E+02   0.77535E-03
   0.14641E+02   0.77539E-03
   0.14646E+02   0.77542E-03
   0.14651E+02   0.77545E-03
   0.14656E+02   0.77549E-03
   0.14661E+02   0.77552E-03
   0.14666E+02   0.77555E-03
   0.14671E+02   0.77558E-03
   0.14676E+02   0.77562E-03
   0.14681E+02   0.77565E-03
   0.14686E+02   0.77568E-03
   0.14691E+02   0.77571E-03
   0.14696E+02   0.77574E-03
   0.14701E+02   0.77577E-03
   0.14706E+02   0.77580E-03
   0.14711E+02   0.77583E-03
   0.14716E+02   0.77586E-03
   0.14721E+02   0.77589E-03
   0.14726E+02   0.77592E-03
   0.14731E+02   0.77595E-03
   0.14736E+02   0.77597E-03
   0.14741E+02   0.77600E-03
   0.14746E+02   0.77603E-03
   0.14751E+02   0.77606E-03
   0.14756E+02   0.77608E-03
   0.14761E+02   0.77611E-03
   0.14766E+02   0.77614E-03
   0.14771E+02   0.77616E-03
   0.14776E+02   0.77619E-03
   0.14781E+02   0.77622E-03
   0.14786E+02   0.77624E-03
   0.14791E+02   0.77627E-03
   0.14796E+02   0.77629E-03
   0.14801E+02   0.77632E-03
   0.14806E+02   0.77634E-03
   0.14811E+02   0.77636E-03
   0.14816E+02   0.77639E-03
   0.14821E+02   0.77641E-03
   0.14826E+02   0.77643E-03
   0.14831E+02   0.77646E-03
   0.14836E+02   0.77648E-03
   0.14841E+02   0.77650E-03
   0.14846E+02   0.77653E-03
   0.14851E+02   0.77655E-03
   0.14856E+02   0.77657E-03
   0.14861E+02   0.77659E-03
   0.14866E+02   0.77661E-03
   0.14871E+02   0.77663E-03
   0.14876E+02   0.77665E-03
   0.14881E+02   0.77667E-03
   0.14886E+02   0.77669E-03
   0.14891E+02   0.77671E-03
   0.14896E+02   0.77673E-03
   0.14901E+02   0.77675E-03
   0.14906E+02   0.77677E-03
   0.14911E+02   0.77679E-03
   0.14916E+02   0.77681E-03
   0.14921E+02   0.77683E-03
   0.14926E+02   0.77684E-03
   0.14931E+02   0.77686E-03
   0.14936E+02   0.77688E-03
   0.14941E+02   0.77690E-03
   0.14946E+02   0.77691E-03
   0.14951E+02   0.77693E-03
   0.14956E+02   0.77695E-03
   0.14961E+02   0.77696E-03
   0.14966E+02   0.77698E-03
   0.14971E+02   0.77699E-03
   0.14976E+02   0.77701E-03
   0.14981E+02   0.77702E-03
   0.14986E+02   0.77704E-03
   0.14991E+02   0.77705E-03
   0.14996E+02   0.77707E-03
   0.15001E+02   0.77708E-03
   0.15006E+02   0.77710E-03
   0.15011E+02   0.77711E-03
   0.15016E+02   0.77713E-03
   0.15021E+02   0.77714E-03
   0.15026E+02   0.77715E-03
   0.15031E+02   0.77716E-03
   0.15036E+02   0.77718E-03
   0.15041E+02   0.77719E-03
   0.15046E+02   0.77720E-03
   0.15051E+02   0.77721E-03
   0.15056E+02   0.77723E-03
   0.15061E+02   0.77724E-03
   0.15066E+02   0.77725E-03
   0.15071E+02   0.77726E-03
   0.15076E+02   0.77727E-03
   0.15081E+02   0.77728E-03
   0.15086E+02   0.77729E-03
   0.15091E+02   0.77730E-03
   0.15096E+02   0.77731E-03
   0.15101E+02   0.77732E-03
   0.15106E+02   0.77733E-03
   0.15111E+02   0.77734E-03
   0.15116E+02   0.77735E-03
   0.15121E+02   0.77736E-03
   0.15126E+02   0.77737E-03
   0.15131E+02   0.77738E-03
   0.15136E+02   0.77739E-03
   0.15141E+02   0.77739E-03
   0.15146E+02   0.77740E-03
   0.15151E+02   0.77741E-03
   0.15156E+02   0.77742E-03
   0.15161E+02   0.77743E-03
   0.15166E+02   0.77743E-03
   0.15171E+02   0.77744E-03
   0.15176E+02   0.77745E-03
   0.15181E+02   0.77745E-03
   0.15186E+02   0.77746E-03
   0.15191E+02   0.77747E-03
   0.15196E+02   0.77747E-03
   0.15201E+02   0.77748E-03
   0.15206E+02   0.77748E-03
   0.15211E+02   0.77749E-03
   0.15216E+02   0.77750E-03
   0.15221E+02   0.77750E-03
   0.15226E+02   0.77751E-03
   0.15231E+02   0.77751E-03
   0.15236E+02   0.77752E-03
   0.15241E+02   0.77752E-03
   0.15246E+02   0.77753E-03
   0.15251E+02   0.77753E-03
   0.15256E+02   0.77753E-03
   0.15261E+02   0.77754E-03
   0.15266E+02   0.77754E-03
   0.15271E+02   0.77755E-03
   0.15276E+02   0.77755E-03
   0.15281E+02   0.77755E-03
   0.15286E+02   0.77756E-03
   0.15291E+02   0.77756E-03
   0.15296E+02   0.77756E-03
   0.15301E+02   0.77756E-03
   0.15306E+02   0.77757E-03
   0.15311E+02   0.77757E-03
   0.15316E+02   0.77757E-03
   0.15321E+02   0.77757E-03
   0.15326E+02   0.77758E-03
   0.15331E+02   0.77758E-03
   0.15336E+02   0.77758E-03
   0.15341E+02   0.77758E-03
   0.15346E+02   0.77758E-03
   0.15351E+02   0.77759E-03
   0.15356E+02   0.77759E-03
   0.15361E+02   0.77759E-03
   0.15366E+02   0.77759E-03
   0.15371E+02   0.77759E-03
   0.15376E+02   0.77759E-03
   0.15381E+02   0.77759E-03
   0.15386E+02   0.77759E-03
   0.15391E+02   0.77759E-03
   0.15396E+02   0.77760E-03
   0.15401E+02   0.77760E-03
   0.15406E+02   0.77760E-03
   0.15411E+02   0.77760E-03
   0.15416E+02   0.77760E-03
   0.15421E+02   0.77760E-03
   0.15426E+02   0.77760E-03
   0.15431E+02   0.77760E-03
   0.15436E+02   0.77760E-03
   0.15441E+02   0.77760E-03
   0.15446E+02   0.77760E-03
   0.15451E+02   0.77760E-03


   0.59999E-02   0.10001E-07
   0.11000E-01   0.10004E-07
   0.16000E-01   0.10012E-07
   0.21000E-01   0.10028E-07
   0.26000E-01   0.10053E-07
   0.30999E-01   0.10089E-07
   0.35999E-01   0.10139E-07
   0.40999E-01   0.10205E-07
   0.45999E-01   0.10290E-07
   0.50999E-01   0.10395E-07
   0.55999E-01   0.10522E-07
   0.60999E-01   0.10675E-07
   0.65999E-01   0.10855E-07
   0.70999E-01   0.11064E-07
   0.75999E-01   0.11304E-07
   0.80998E-01   0.11579E-07
   0.85998E-01   0.11890E-07
   0.90998E-01   0.12239E-07
   0.95998E-01   0.12628E-07
   0.10100E+00   0.13060E-07
   0.10600E+00   0.13538E-07
   0.11100E+00   0.14062E-07
   0.11600E+00   0.14636E-07
   0.12100E+00   0.15262E-07
   0.12600E+00   0.15941E-07
   0.13100E+00   0.16677E-07
   0.13600E+00   0.17471E-07
   0.14100E+00   0.18325E-07
   0.14600E+00   0.19243E-07
   0.15100E+00   0.20225E-07
   0.15600E+00   0.21275E-07
   0.16100E+00   0.22394E-07
   0.16600E+00   0.23585E-07
   0.17100E+00   0.24849E-07
   0.17600E+00   0.26190E-07
   0.18100E+00   0.27610E-07
   0.18600E+00   0.29110E-07
   0.19100E+00   0.30693E-07
   0.19600E+00   0.32360E-07
   0.20100E+00   0.34116E-07
   0.20600E+00   0.35960E-07
   0.21100E+00   0.37897E-07
   0.21600E+00   0.39927E-07
   0.22100E+00   0.42054E-07
   0.22600E+00   0.44279E-07
   0.23100E+00   0.46605E-07
   0.23600E+00   0.49034E-07
   0.24100E+00   0.51568E-07
   0.24600E+00   0.54209E-07
   0.25100E+00   0.56960E-07
   0.25599E+00   0.59822E-07
   0.26099E+00   0.62799E-07
   0.26599E+00   0.65892E-07
   0.27099E+00   0.69103E-07
   0.27599E+00   0.72435E-07
   0.28099E+00   0.75890E-07
   0.28599E+00   0.79470E-07
   0.29099E+00   0.83178E-07
   0.29599E+00   0.87015E-07
   0.30099E+00   0.90984E-07
   0.30599E+00   0.95087E-07
   0.31099E+00   0.99327E-07
   0.31599E+00   0.10370E-06
   0.32099E+00   0.10822E-06
   0.32599E+00   0.11288E-06
   0.33099E+00   0.11769E-06
   0.33599E+00   0.12265E-06
   0.34099E+00   0.12775E-06
   0.34599E+00   0.13301E-06
   0.35099E+00   0.13842E-06
   0.35599E+00   0.14398E-06
   0.36099E+00   0.14971E-06
   0.36599E+00   0.15559E-06
   0.37099E+00   0.16164E-06
   0.37599E+00   0.16786E-06
   0.38099E+00   0.17424E-06
   0.38599E+00   0.18079E-06
   0.39099E+00   0.18751E-06
   0.39599E+00   0.19441E-06
   0.40099E+00   0.20148E-06
   0.40599E+00   0.20874E-06
   0.41099E+00   0.21617E-06
   0.41599E+00   0.22379E-06
   0.42099E+00   0.23159E-06
   0.42599E+00   0.23958E-06
   0.43099E+00   0.24775E-06
   0.43599E+00   0.25613E-06
   0.44099E+00   0.26469E-06
   0.44599E+00   0.27345E-06
   0.45099E+00   0.28241E-06
   0.45599E+00   0.29157E-06
   0.46099E+00   0.30094E-06
   0.46599E+00   0.31051E-06
   0.47099E+00   0.32028E-06
   0.47599E+00   0.33027E-06
   0.48099E+00   0.34047E-06
   0.48599E+00   0.35088E-06
   0.49099E+00   0.36151E-06
   0.49599E+00   0.37236E-06
   0.50099E+00   0.38343E-06
   0.50599E+00   0.39472E-06
   0.51099E+00   0.40624E-06
   0.51599E+00   0.41799E-06
   0.52099E+00   0.42996E-06
   0.52599E+00   0.44217E-06
   0.53099E+00   0.45461E-06
   0.53599E+00   0.46729E-06
   0.54099E+00   0.48021E-06
   0.54599E+00   0.49336E-06
   0.55099E+00   0.50677E-06
   0.55599E+00   0.52041E-06
   0.56099E+00   0.53428E-06
   0.56599E+00   0.54829E-06
   0.57099E+00   0.56255E-06
   0.57599E+00   0.57706E-06
   0.58099E+00   0.59182E-06
   0.58599E+00   0.60684E-06
   0.59099E+00   0.62212E-06
   0.59599E+00   0.63766E-06
   0.60099E+00   0.65346E-06
   0.60599E+00   0.66953E-06
   0.61099E+00   0.68586E-06
   0.61599E+00   0.70247E-06
   0.62099E+00   0.71934E-06
   0.62599E+00   0.73649E-06
   0.63099E+00   0.75392E-06
   0.63599E+00   0.77163E-06
   0.64099E+00   0.78961E-06
   0.64599E+00   0.80788E-06
   0.65099E+00   0.82643E-06
   0.65599E+00   0.84527E-06
   0.66099E+00   0.86440E-06
   0.66599E+00   0.88382E-06
   0.67099E+00   0.90354E-06
   0.67599E+00   0.92355E-06
   0.68099E+00   0.94386E-06
   0.68599E+00   0.96447E-06
   0.69099E+00   0.98538E-06
   0.69599E+00   0.10066E-05
   0.70099E+00   0.10281E-05
   0.70599E+00   0.10500E-05
   0.71099E+00   0.10721E-05
   0.71599E+00   0.10946E-05
   0.72099E+00   0.11173E-05
   0.72599E+00   0.11404E-05
   0.73099E+00   0.11638E-05
   0.73599E+00   0.11876E-05
   0.74099E+00   0.12116E-05
   0.74599E+00   0.12360E-05
   0.75099E+00   0.12607E-05
   0.75598E+00   0.12858E-05
   0.76098E+00   0.13112E-05
   0.76598E+00   0.13369E-05
   0.77098E+00   0.13629E-05
   0.77598E+00   0.13893E-05
   0.78098E+00   0.14161E-05
   0.78598E+00   0.14431E-05
   0.79098E+00   0.14706E-05
   0.79598E+00   0.14983E-05
   0.80098E+00   0.15265E-05
   0.80598E+00   0.15550E-05
   0.81098E+00   0.15838E-05
   0.81598E+00   0.16130E-05
   0.82098E+00   0.16425E-05
   0.82598E+00   0.16725E-05
   0.83098E+00   0.17027E-05
   0.83598E+00   0.17334E-05
   0.84098E+00   0.17644E-05
   0.84598E+00   0.17958E-05
   0.85098E+00   0.18275E-05
   0.85598E+00   0.18597E-05
   0.86098E+00   0.18922E-05
   0.86598E+00   0.19251E-05
   0.87098E+00   0.19584E-05
   0.87598E+00   0.19920E-05
   0.88098E+00   0.20261E-05
   0.88598E+00   0.20605E-05
   0.89098E+00   0.20953E-05
   0.89598E+00   0.21306E-05
   0.90098E+00   0.21662E-05
   0.90598E+00   0.22022E-05
   0.91098E+00   0.22385E-05
   0.91598E+00   0.22750E-05
   0.92098E+00   0.23119E-05
   0.92598E+00   0.23491E-05
   0.93098E+00   0.23868E-05
   0.93598E+00   0.24249E-05
   0.94098E+00   0.24633E-05
   0.94598E+00   0.25022E-05
   0.95098E+00   0.25415E-05
   0.95598E+00   0.25813E-05
   0.96098E+00   0.26214E-05
   0.96598E+00   0.26620E-05
   0.97098E+00   0.27029E-05
   0.97598E+00   0.27443E-05
   0.98098E+00   0.27862E-05
   0.98598E+00   0.28284E-05
   0.99098E+00   0.28711E-05
   0.99598E+00   0.29142E-05
   0.10010E+01   0.29578E-05
   0.10060E+01   0.30018E-05
   0.10110E+01   0.30462E-05
   0.10160E+01   0.30911E-05
   0.10210E+01   0.31364E-05
   0.10260E+01   0.31822E-05
   0.10310E+01   0.32284E-05
   0.10360E+01   0.32751E-05
   0.10410E+01   0.33222E-05
   0.10460E+01   0.33698E-05
   0.10510E+01   0.34178E-05
   0.10560E+01   0.34663E-05
   0.10610E+01   0.35153E-05
   0.10660E+01   0.35647E-05
   0.10710E+01   0.36146E-05
   0.10760E+01   0.36649E-05
   0.10810E+01   0.37157E-05
   0.10860E+01   0.37670E-05
   0.10910E+01   0.38188E-05
   0.10960E+01   0.38710E-05
   0.11010E+01   0.39237E-05
   0.11060E+01   0.39769E-05
   0.11110E+01   0.40306E-05
   0.11160E+01   0.40848E-05
   0.11210E+01   0.41395E-05
   0.11260E+01   0.41946E-05
   0.11310E+01   0.42503E-05
   0.11360E+01   0.43064E-05
   0.11410E+01   0.43630E-05
   0.11460E+01   0.44201E-05
   0.11510E+01   0.44778E-05
   0.11560E+01   0.45359E-05
   0.11610E+01   0.45945E-05
   0.11660E+01   0.46530E-05
   0.11710E+01   0.47121E-05
   0.11760E+01   0.47717E-05
   0.11810E+01   0.48318E-05
   0.11860E+01   0.48924E-05
   0.11910E+01   0.49535E-05
   0.11960E+01   0.50152E-05
   0.12010E+01   0.50773E-05
   0.12060E+01   0.51400E-05
   0.12110E+01   0.52032E-05
   0.12160E+01   0.52669E-05
   0.12210E+01   0.53311E-05
   0.12260E+01   0.53959E-05
   0.12310E+01   0.54612E-05
   0.12360E+01   0.55271E-05
   0.12410E+01   0.55934E-05
   0.12460E+01   0.56603E-05
   0.12510E+01   0.57278E-05
   0.12560E+01   0.57958E-05
   0.12610E+01   0.58643E-05
   0.12660E+01   0.59334E-05
   0.12710E+01   0.60030E-05
   0.12760E+01   0.60732E-05
   0.12810E+01   0.61439E-05
   0.12860E+01   0.62152E-05
   0.12910E+01   0.62870E-05
   0.12960E+01   0.63594E-05
   0.13010E+01   0.64324E-05
   0.13060E+01   0.65059E-05
   0.13110E+01   0.65800E-05
   0.13160E+01   0.66546E-05
   0.13210E+01   0.67299E-05
   0.13260E+01   0.68057E-05
   0.13310E+01   0.68820E-05
   0.13360E+01   0.69590E-05
   0.13410E+01   0.70365E-05
   0.13460E+01   0.71146E-05
   0.13510E+01   0.71933E-05
   0.13560E+01   0.72725E-05
   0.13610E+01   0.73524E-05
   0.13660E+01   0.74327E-05
   0.13710E+01   0.75130E-05
   0.13760E+01   0.75938E-05
   0.13810E+01   0.76752E-05
   0.13860E+01   0.77573E-05
   0.13910E+01   0.78399E-05
   0.13960E+01   0.79231E-05
   0.14010E+01   0.80069E-05
   0.14060E+01   0.80913E-05
   0.14110E+01   0.81763E-05
   0.14160E+01   0.82620E-05
   0.14210E+01   0.83482E-05
   0.14260E+01   0.84350E-05
   0.14310E+01   0.85225E-05
   0.14360E+01   0.86105E-05
   0.14410E+01   0.86992E-05
   0.14460E+01   0.87885E-05
   0.14510E+01   0.88784E-05
   0.14560E+01   0.89690E-05
   0.14610E+01   0.90601E-05
   0.14660E+01   0.91519E-05
   0.14710E+01   0.92443E-05
   0.14760E+01   0.93374E-05
   0.14810E+01   0.94310E-05
   0.14860E+01   0.95253E-05
   0.14910E+01   0.96203E-05
   0.14960E+01   0.97159E-05
   0.15010E+01   0.98121E-05
   0.15060E+01   0.99090E-05
   0.15110E+01   0.10006E-04
   0.15160E+01   0.10105E-04
   0.15210E+01   0.10203E-04
   0.15260E+01   0.10303E-04
   0.15310E+01   0.10403E-04
   0.15360E+01   0.10504E-04
   0.15410E+01   0.10605E-04
   0.15460E+01   0.10707E-04
   0.15510E+01   0.10809E-04
   0.15560E+01   0.10911E-04
   0.15610E+01   0.11014E-04
   0.15660E+01   0.11118E-04
   0.15710E+01   0.11223E-04
   0.15760E+01   0.11328E-04
   0.15810E+01   0.11433E-04
   0.15860E+01   0.11540E-04
   0.15910E+01   0.11647E-04
   0.15960E+01   0.11755E-04
   0.16010E+01   0.11863E-04
   0.16060E+01   0.11972E-04
   0.16110E+01   0.12082E-04
   0.16160E+01   0.12193E-04
   0.16210E+01   0.12304E-04
   0.16260E+01   0.12416E-04
   0.16310E+01   0.12528E-04
   0.16360E+01   0.12641E-04
   0.16410E+01   0.12755E-04
   0.16460E+01   0.12870E-04
   0.16510E+01   0.12985E-04
   0.16560E+01   0.13101E-04
   0.16610E+01   0.13218E-04
   0.16660E+01   0.13336E-04
   0.16710E+01   0.13454E-04
   0.16760E+01   0.13573E-04
   0.16810E+01   0.13692E-04
   0.16860E+01   0.13812E-04
   0.16910E+01   0.13933E-04
   0.16960E+01   0.14055E-04
   0.17010E+01   0.14178E-04
   0.17060E+01   0.14300E-04
   0.17110E+01   0.14422E-04
   0.17160E+01   0.14546E-04
   0.17210E+01   0.14670E-04
   0.17260E+01   0.14795E-04
   0.17310E+01   0.14920E-04
   0.17360E+01   0.15047E-04
   0.17410E+01   0.15174E-04
   0.17460E+01   0.15302E-04
   0.17510E+01   0.15430E-04
   0.17560E+01   0.15559E-04
   0.17610E+01   0.15689E-04
   0.17660E+01   0.15820E-04
   0.17710E+01   0.15951E-04
   0.17760E+01   0.16084E-04
   0.17810E+01   0.16217E-04
   0.17860E+01   0.16350E-04
   0.17910E+01   0.16485E-04
   0.17960E+01   0.16620E-04
   0.18010E+01   0.16756E-04
   0.18060E+01   0.16893E-04
   0.18110E+01   0.17030E-04
   0.18160E+01   0.17168E-04
   0.18210E+01   0.17307E-04
   0.18260E+01   0.17447E-04
   0.18310E+01   0.17588E-04
   0.18360E+01   0.17729E-04
   0.18410E+01   0.17871E-04
   0.18460E+01   0.18014E-04
   0.18510E+01   0.18157E-04
   0.18560E+01   0.18300E-04
   0.18610E+01   0.18444E-04
   0.18660E+01   0.18589E-04
   0.18710E+01   0.18734E-04
   0.18760E+01   0.18880E-04
   0.18810E+01   0.19027E-04
   0.18860E+01   0.19175E-04
   0.18910E+01   0.19323E-04
   0.18960E+01   0.19472E-04
   0.19010E+01   0.19622E-04
   0.19060E+01   0.19773E-04
   0.19110E+01   0.19925E-04
   0.19160E+01   0.20077E-04
   0.19210E+01   0.20230E-04
   0.19260E+01   0.20384E-04
   0.19310E+01   0.20539E-04
   0.19360E+01   0.20695E-04
   0.19410E+01   0.20851E-04
   0.19460E+01   0.21009E-04
   0.19510E+01   0.21167E-04
   0.19560E+01   0.21326E-04
   0.19610E+01   0.21485E-04
   0.19660E+01   0.21646E-04
   0.19710E+01   0.21807E-04
   0.19760E+01   0.21969E-04
   0.19810E+01   0.22132E-04
   0.19860E+01   0.22296E-04
   0.19910E+01   0.22459E-04
   0.19960E+01   0.22622E-04
   0.20010E+01   0.22787E-04
   0.20060E+01   0.22953E-04
   0.20110E+01   0.23119E-04
   0.20160E+01   0.23286E-04
   0.20210E+01   0.23454E-04
   0.20260E+01   0.23623E-04
   0.20310E+01   0.23792E-04
   0.20360E+01   0.23963E-04
   0.20410E+01   0.24134E-04
   0.20460E+01   0.24306E-04
   0.20510E+01   0.24479E-04
   0.20560E+01   0.24653E-04
   0.20610E+01   0.24828E-04
   0.20660E+01   0.25004E-04
   0.20710E+01   0.25180E-04
   0.20760E+01   0.25357E-04
   0.20810E+01   0.25535E-04
   0.20860E+01   0.25714E-04
   0.20910E+01   0.25894E-04
   0.20960E+01   0.26075E-04
   0.21010E+01   0.26256E-04
   0.21060E+01   0.26439E-04
   0.21110E+01   0.26622E-04
   0.21160E+01   0.26804E-04
   0.21210E+01   0.26987E-04
   0.21260E+01   0.27171E-04
   0.21310E+01   0.27356E-04
   0.21360E+01   0.27542E-04
   0.21410E+01   0.27729E-04
   0.21460E+01   0.27917E-04
   0.21510E+01   0.28105E-04
   0.21560E+01   0.28294E-04
   0.21610E+01   0.28485E-04
   0.21660E+01   0.28676E-04
   0.21710E+01   0.28868E-04
   0.21760E+01   0.29061E-04
   0.21810E+01   0.29254E-04
   0.21860E+01   0.29449E-04
   0.21910E+01   0.29645E-04
   0.21960E+01   0.29841E-04
   0.22010E+01   0.30038E-04
   0.22060E+01   0.30237E-04
   0.22110E+01   0.30436E-04
   0.22160E+01   0.30636E-04
   0.22210E+01   0.30837E-04
   0.22260E+01   0.31039E-04
   0.22310E+01   0.31241E-04
   0.22360E+01   0.31443E-04
   0.22410E+01   0.31646E-04
   0.22460E+01   0.31849E-04
   0.22510E+01   0.32054E-04
   0.22560E+01   0.32259E-04
   0.22610E+01   0.32465E-04
   0.22660E+01   0.32672E-04
   0.22710E+01   0.32880E-04
   0.22760E+01   0.33089E-04
   0.22810E+01   0.33299E-04
   0.22860E+01   0.33510E-04
   0.22910E+01   0.33722E-04
   0.22960E+01   0.33935E-04
   0.23010E+01   0.34148E-04
   0.23060E+01   0.34363E-04
   0.23110E+01   0.34578E-04
   0.23160E+01   0.34795E-04
   0.23210E+01   0.35012E-04
   0.23260E+01   0.35231E-04
   0.23310E+01   0.35450E-04
   0.23360E+01   0.35670E-04
   0.23410E+01   0.35891E-04
   0.23460E+01   0.36111E-04
   0.23510E+01   0.36332E-04
   0.23560E+01   0.36554E-04
   0.23610E+01   0.36777E-04
   0.23660E+01   0.37001E-04
   0.23710E+01   0.37225E-04
   0.23760E+01   0.37451E-04
   0.23810E+01   0.37677E-04
   0.23860E+01   0.37905E-04
   0.23910E+01   0.38133E-04
   0.23960E+01   0.38363E-04
   0.24010E+01   0.38593E-04
   0.24060E+01   0.38825E-04
   0.24110E+01   0.39057E-04
   0.24160E+01   0.39290E-04
   0.24210E+01   0.39524E-04
   0.24260E+01   0.39760E-04
   0.24310E+01   0.39996E-04
   0.24360E+01   0.40233E-04
   0.24410E+01   0.40471E-04
   0.24460E+01   0.40710E-04
   0.24510E+01   0.40950E-04
   0.24560E+01   0.41189E-04
   0.24610E+01   0.41428E-04
   0.24660E+01   0.41669E-04
   0.24710E+01   0.41911E-04
   0.24760E+01   0.42153E-04
   0.24810E+01   0.42397E-04
   0.24860E+01   0.42642E-04
   0.24910E+01   0.42887E-04
   0.24960E+01   0.43134E-04
   0.25010E+01   0.43382E-04
   0.25059E+01   0.43630E-04
   0.25109E+01   0.43880E-04
   0.25159E+01   0.44130E-04
   0.25209E+01   0.44382E-04
   0.25259E+01   0.44634E-04
   0.25309E+01   0.44888E-04
   0.25359E+01   0.45143E-04
   0.25409E+01   0.45398E-04
   0.25459E+01   0.45655E-04
   0.25509E+01   0.45912E-04
   0.25559E+01   0.46169E-04
   0.25609E+01   0.46426E-04
   0.25659E+01   0.46684E-04
   0.25709E+01   0.46943E-04
   0.25759E+01   0.47204E-04
   0.25809E+01   0.47465E-04
   0.25859E+01   0.47727E-04
   0.25909E+01   0.47990E-04
   0.25959E+01   0.48254E-04
   0.26009E+01   0.48520E-04
   0.26059E+01   0.48786E-04
   0.26109E+01   0.49053E-04
   0.26159E+01   0.49321E-04
   0.26209E+01   0.49591E-04
   0.26259E+01   0.49861E-04
   0.26309E+01   0.50132E-04
   0.26359E+01   0.50405E-04
   0.26409E+01   0.50678E-04
   0.26459E+01   0.50953E-04
   0.26509E+01   0.51228E-04
   0.26559E+01   0.51503E-04
   0.26609E+01   0.51778E-04
   0.26659E+01   0.52054E-04
   0.26709E+01   0.52331E-04
   0.26759E+01   0.52609E-04
   0.26809E+01   0.52888E-04
   0.26859E+01   0.53168E-04
   0.26909E+01   0.53449E-04
   0.26959E+01   0.53731E-04
   0.27009E+01   0.54015E-04
   0.27059E+01   0.54299E-04
   0.27109E+01   0.54584E-04
   0.27159E+01   0.54871E-04
   0.27209E+01   0.55158E-04
   0.27259E+01   0.55447E-04
   0.27309E+01   0.55737E-04
   0.27359E+01   0.56027E-04
   0.27409E+01   0.56319E-04
   0.27459E+01   0.56612E-04
   0.27509E+01   0.56903E-04
   0.27559E+01   0.57195E-04
   0.27609E+01   0.57489E-04
   0.27659E+01   0.57783E-04
   0.27709E+01   0.58078E-04
   0.27759E+01   0.58375E-04
   0.27809E+01   0.58672E-04
   0.27859E+01   0.58970E-04
   0.27909E+01   0.59270E-04
   0.27959E+01   0.59571E-04
   0.28009E+01   0.59872E-04
   0.28059E+01   0.60175E-04
   0.28109E+01   0.60479E-04
   0.28159E+01   0.60784E-04
   0.28209E+01   0.61090E-04
   0.28259E+01   0.61397E-04
   0.28309E+01   0.61706E-04
   0.28359E+01   0.62015E-04
   0.28409E+01   0.62325E-04
   0.28459E+01   0.62633E-04
   0.28509E+01   0.62943E-04
   0.28559E+01   0.63254E-04
   0.28609E+01   0.63566E-04
   0.28659E+01   0.63878E-04
   0.28709E+01   0.64192E-04
   0.28759E+01   0.64507E-04
   0.28809E+01   0.64824E-04
   0.28859E+01   0.65141E-04
   0.28909E+01   0.65459E-04
   0.28959E+01   0.65779E-04
   0.29009E+01   0.66099E-04
   0.29059E+01   0.66421E-04
   0.29109E+01   0.66744E-04
   0.29159E+01   0.67068E-04
   0.29209E+01   0.67393E-04
   0.29259E+01   0.67719E-04
   0.29309E+01   0.68043E-04
   0.29359E+01   0.68369E-04
   0.29409E+01   0.68695E-04
   0.29459E+01   0.69022E-04
   0.29509E+01   0.69351E-04
   0.29559E+01   0.69681E-04
   0.29609E+01   0.70011E-04
   0.29659E+01   0.70343E-04
   0.29709E+01   0.70676E-04
   0.29759E+01   0.71010E-04
   0.29809E+01   0.71346E-04
   0.29859E+01   0.71682E-04
   0.29909E+01   0.72019E-04
   0.29959E+01   0.72358E-04
   0.30009E+01   0.72698E-04
   0.30059E+01   0.73039E-04
   0.30109E+01   0.73381E-04
   0.30159E+01   0.73723E-04
   0.30209E+01   0.74064E-04
   0.30259E+01   0.74407E-04
   0.30309E+01   0.74750E-04
   0.30359E+01   0.75094E-04
   0.30409E+01   0.75440E-04
   0.30459E+01   0.75786E-04
   0.30509E+01   0.76134E-04
   0.30559E+01   0.76483E-04
   0.30609E+01   0.76833E-04
   0.30659E+01   0.77185E-04
   0.30709E+01   0.77537E-04
   0.30759E+01   0.77891E-04
   0.30809E+01   0.78245E-04
   0.30859E+01   0.78601E-04
   0.30909E+01   0.78958E-04
   0.30959E+01   0.79316E-04
   0.31009E+01   0.79673E-04
   0.31059E+01   0.80030E-04
   0.31109E+01   0.80388E-04
   0.31159E+01   0.80747E-04
   0.31209E+01   0.81108E-04
   0.31259E+01   0.81469E-04
   0.31309E+01   0.81832E-04
   0.31359E+01   0.82196E-04
   0.31409E+01   0.82561E-04
   0.31459E+01   0.82927E-04
   0.31509E+01   0.83295E-04
   0.31559E+01   0.83663E-04
   0.31609E+01   0.84033E-04
   0.31659E+01   0.84404E-04
   0.31709E+01   0.84776E-04
   0.31759E+01   0.85150E-04
   0.31809E+01   0.85524E-04
   0.31859E+01   0.85896E-04
   0.31909E+01   0.86269E-04
   0.31959E+01   0.86643E-04
   0.32009E+01   0.87019E-04
   0.32059E+01   0.87395E-04
   0.32109E+01   0.87773E-04
   0.32159E+01   0.88152E-04
   0.32209E+01   0.88533E-04
   0.32259E+01   0.88914E-04
   0.32309E+01   0.89297E-04
   0.32359E+01   0.89681E-04
   0.32409E+01   0.90066E-04
   0.32459E+01   0.90452E-04
   0.32509E+01   0.90839E-04
   0.32559E+01   0.91228E-04
   0.32609E+01   0.91617E-04
   0.32659E+01   0.92004E-04
   0.32709E+01   0.92393E-04
   0.32759E+01   0.92782E-04
   0.32809E+01   0.93173E-04
   0.32859E+01   0.93565E-04
   0.32909E+01   0.93958E-04
   0.32959E+01   0.94352E-04
   0.33009E+01   0.94748E-04
   0.33059E+01   0.95145E-04
   0.33109E+01   0.95543E-04
   0.33159E+01   0.95942E-04
   0.33209E+01   0.96342E-04
   0.33259E+01   0.96744E-04
   0.33309E+01   0.97147E-04
   0.33359E+01   0.97551E-04
   0.33409E+01   0.97953E-04
   0.33459E+01   0.98355E-04
   0.33509E+01   0.98759E-04
   0.33559E+01   0.99164E-04
   0.33609E+01   0.99570E-04
   0.33659E+01   0.99977E-04
   0.33709E+01   0.10039E-03
   0.33759E+01   0.10080E-03
   0.33809E+01   0.10121E-03
   0.33859E+01   0.10162E-03
   0.33909E+01   0.10203E-03
   0.33959E+01   0.10245E-03
   0.34009E+01   0.10286E-03
   0.34059E+01   0.10328E-03
   0.34109E+01   0.10370E-03
   0.34159E+01   0.10411E-03
   0.34209E+01   0.10453E-03
   0.34259E+01   0.10495E-03
   0.34309E+01   0.10537E-03
   0.34359E+01   0.10579E-03
   0.34409E+01   0.10621E-03
   0.34459E+01   0.10663E-03
   0.34509E+01   0.10706E-03
   0.34559E+01   0.10748E-03
   0.34609E+01   0.10791E-03
   0.34659E+01   0.10834E-03
   0.34709E+01   0.10877E-03
   0.34759E+01   0.10920E-03
   0.34809E+01   0.10963E-03
   0.34859E+01   0.11006E-03
   0.34909E+01   0.11049E-03
   0.34959E+01   0.11092E-03
   0.35009E+01   0.11135E-03
   0.35059E+01   0.11179E-03
   0.35109E+01   0.11222E-03
   0.35159E+01   0.11266E-03
   0.35209E+01   0.11310E-03
   0.35259E+01   0.11353E-03
   0.35309E+01   0.11397E-03
   0.35359E+01   0.11441E-03
   0.35409E+01   0.11486E-03
   0.35459E+01   0.11530E-03
   0.35509E+01   0.11574E-03
   0.35559E+01   0.11619E-03
   0.35609E+01   0.11664E-03
   0.35659E+01   0.11708E-03
   0.35709E+01   0.11753E-03
   0.35759E+01   0.11797E-03
   0.35809E+01   0.11842E-03
   0.35859E+01   0.11887E-03
   0.35909E+01   0.11932E-03
   0.35959E+01   0.11977E-03
   0.36009E+01   0.12023E-03
   0.36059E+01   0.12068E-03
   0.36109E+01   0.12113E-03
   0.36159E+01   0.12159E-03
   0.36209E+01   0.12205E-03
   0.36259E+01   0.12251E-03
   0.36309E+01   0.12297E-03
   0.36359E+01   0.12343E-03
   0.36409E+01   0.12388E-03
   0.36459E+01   0.12434E-03
   0.36509E+01   0.12481E-03
   0.36559E+01   0.12527E-03
   0.36609E+01   0.12573E-03
   0.36659E+01   0.12620E-03
   0.36709E+01   0.12666E-03
   0.36759E+01   0.12713E-03
   0.36809E+01   0.12760E-03
   0.36859E+01   0.12807E-03
   0.36909E+01   0.12854E-03
   0.36959E+01   0.12901E-03
   0.37009E+01   0.12949E-03
   0.37059E+01   0.12996E-03
   0.37109E+01   0.13043E-03
   0.37159E+01   0.13090E-03
   0.37209E+01   0.13138E-03
   0.37259E+01   0.13185E-03
   0.37309E+01   0.13233E-03
   0.37359E+01   0.13281E-03
   0.37409E+01   0.13329E-03
   0.37459E+01   0.13377E-03
   0.37509E+01   0.13425E-03
   0.37559E+01   0.13473E-03
   0.37609E+01   0.13522E-03
   0.37659E+01   0.13570E-03
   0.37709E+01   0.13619E-03
   0.37759E+01   0.13667E-03
   0.37809E+01   0.13715E-03
   0.37859E+01   0.13764E-03
   0.37909E+01   0.13813E-03
   0.37959E+01   0.13862E-03
   0.38009E+01   0.13911E-03
   0.38059E+01   0.13960E-03
   0.38109E+01   0.14009E-03
   0.38159E+01   0.14059E-03
   0.38209E+01   0.14108E-03
   0.38259E+01   0.14158E-03
   0.38309E+01   0.14208E-03
   0.38359E+01   0.14257E-03
   0.38409E+01   0.14307E-03
   0.38459E+01   0.14357E-03
   0.38509E+01   0.14407E-03
   0.38559E+01   0.14457E-03
   0.38609E+01   0.14507E-03
   0.38659E+01   0.14557E-03
   0.38709E+01   0.14607E-03
   0.38759E+01   0.14658E-03
   0.38809E+01   0.14708E-03
   0.38859E+01   0.14759E-03
   0.38909E+01   0.14810E-03
   0.38959E+01   0.14861E-03
   0.39009E+01   0.14912E-03
   0.39059E+01   0.14963E-03
   0.39109E+01   0.15014E-03
   0.39159E+01   0.15065E-03
   0.39209E+01   0.15116E-03
   0.39259E+01   0.15167E-03
   0.39309E+01   0.15219E-03
   0.39359E+01   0.15270E-03
   0.39409E+01   0.15322E-03
   0.39459E+01   0.15374E-03
   0.39509E+01   0.15426E-03
   0.39559E+01   0.15478E-03
   0.39609E+01   0.15530E-03
   0.39659E+01   0.15582E-03
   0.39709E+01   0.15634E-03
   0.39759E+01   0.15686E-03
   0.39809E+01   0.15739E-03
   0.39859E+01   0.15791E-03
   0.39909E+01   0.15844E-03
   0.39959E+01   0.15896E-03
   0.40009E+01   0.15949E-03
   0.40059E+01   0.16002E-03
   0.40109E+01   0.16055E-03
   0.40159E+01   0.16108E-03
   0.40209E+01   0.16161E-03
   0.40259E+01   0.16215E-03
   0.40309E+01   0.16268E-03
   0.40359E+01   0.16321E-03
   0.40409E+01   0.16375E-03
   0.40459E+01   0.16428E-03
   0.40509E+01   0.16482E-03
   0.40559E+01   0.16535E-03
   0.40609E+01   0.16589E-03
   0.40659E+01   0.16643E-03
   0.40709E+01   0.16697E-03
   0.40759E+01   0.16752E-03
   0.40809E+01   0.16806E-03
   0.40859E+01   0.16860E-03
   0.40909E+01   0.16915E-03
   0.40959E+01   0.16969E-03
   0.41009E+01   0.17024E-03
   0.41059E+01   0.17078E-03
   0.41109E+01   0.17133E-03
   0.41159E+01   0.17188E-03
   0.41209E+01   0.17243E-03
   0.41259E+01   0.17298E-03
   0.41309E+01   0.17353E-03
   0.41359E+01   0.17408E-03
   0.41409E+01   0.17464E-03
   0.41459E+01   0.17519E-03
   0.41509E+01   0.17575E-03
   0.41559E+01   0.17630E-03
   0.41609E+01   0.17686E-03
   0.41659E+01   0.17741E-03
   0.41709E+01   0.17797E-03
   0.41759E+01   0.17853E-03
   0.41809E+01   0.17909E-03
   0.41859E+01   0.17965E-03
   0.41909E+01   0.18021E-03
   0.41959E+01   0.18078E-03
   0.42009E+01   0.18134E-03
   0.42059E+01   0.18191E-03
   0.42109E+01   0.18248E-03
   0.42159E+01   0.18304E-03
   0.42209E+01   0.18361E-03
   0.42259E+01   0.18417E-03
   0.42309E+01   0.18474E-03
   0.42359E+01   0.18531E-03
   0.42409E+01   0.18588E-03
   0.42459E+01   0.18645E-03
   0.42509E+01   0.18703E-03
   0.42559E+01   0.18760E-03
   0.42609E+01   0.18818E-03
   0.42659E+01   0.18875E-03
   0.42709E+01   0.18933E-03
   0.42759E+01   0.18991E-03
   0.42809E+01   0.19048E-03
   0.42859E+01   0.19106E-03
   0.42909E+01   0.19164E-03
   0.42959E+01   0.19222E-03
   0.43009E+01   0.19280E-03
   0.43059E+01   0.19338E-03
   0.43109E+01   0.19396E-03
   0.43159E+01   0.19455E-03
   0.43209E+01   0.19514E-03
   0.43259E+01   0.19572E-03
   0.43309E+01   0.19631E-03
   0.43359E+01   0.19690E-03
   0.43409E+01   0.19749E-03
   0.43459E+01   0.19807E-03
   0.43509E+01   0.19866E-03
   0.43559E+01   0.19925E-03
   0.43609E+01   0.19984E-03
   0.43659E+01   0.20044E-03
   0.43709E+01   0.20103E-03
   0.43759E+01   0.20163E-03
   0.43809E+01   0.20222E-03
   0.43859E+01   0.20282E-03
   0.43909E+01   0.20342E-03
   0.43959E+01   0.20402E-03
   0.44009E+01   0.20461E-03
   0.44059E+01   0.20521E-03
   0.44109E+01   0.20581E-03
   0.44159E+01   0.20641E-03
   0.44209E+01   0.20701E-03
   0.44259E+01   0.20762E-03
   0.44309E+01   0.20822E-03
   0.44359E+01   0.20883E-03
   0.44409E+01   0.20944E-03
   0.44459E+01   0.21005E-03
   0.44509E+01   0.21065E-03
   0.44559E+01   0.21126E-03
   0.44609E+01   0.21186E-03
   0.44659E+01   0.21247E-03
   0.44709E+01   0.21308E-03
   0.44759E+01   0.21369E-03
   0.44809E+01   0.21431E-03
   0.44859E+01   0.21492E-03
   0.44909E+01   0.21554E-03
   0.44959E+01   0.21615E-03
   0.45009E+01   0.21677E-03
   0.45059E+01   0.21739E-03
   0.45109E+01   0.21800E-03
   0.45159E+01   0.21862E-03
   0.45209E+01   0.21923E-03
   0.45259E+01   0.21985E-03
   0.45309E+01   0.22047E-03
   0.45359E+01   0.22110E-03
   0.45409E+01   0.22172E-03
   0.45459E+01   0.22234E-03
   0.45509E+01   0.22297E-03
   0.45559E+01   0.22360E-03
   0.45609E+01   0.22422E-03
   0.45659E+01   0.22485E-03
   0.45709E+01   0.22547E-03
   0.45759E+01   0.22610E-03
   0.45809E+01   0.22673E-03
   0.45859E+01   0.22736E-03
   0.45909E+01   0.22799E-03
   0.45959E+01   0.22862E-03
   0.46009E+01   0.22925E-03
   0.46059E+01   0.22989E-03
   0.46109E+01   0.23053E-03
   0.46159E+01   0.23116E-03
   0.46209E+01   0.23180E-03
   0.46259E+01   0.23243E-03
   0.46309E+01   0.23307E-03
   0.46359E+01   0.23370E-03
   0.46409E+01   0.23434E-03
   0.46459E+01   0.23498E-03
   0.46509E+01   0.23562E-03
   0.46559E+01   0.23626E-03
   0.46609E+01   0.23691E-03
   0.46659E+01   0.23755E-03
   0.46709E+01   0.23820E-03
   0.46759E+01   0.23884E-03
   0.46809E+01   0.23948E-03
   0.46859E+01   0.24012E-03
   0.46909E+01   0.24077E-03
   0.46959E+01   0.24142E-03
   0.47009E+01   0.24207E-03
   0.47059E+01   0.24272E-03
   0.47109E+01   0.24337E-03
   0.47159E+01   0.24402E-03
   0.47209E+01   0.24468E-03
   0.47259E+01   0.24533E-03
   0.47309E+01   0.24598E-03
   0.47359E+01   0.24663E-03
   0.47409E+01   0.24728E-03
   0.47459E+01   0.24794E-03
   0.47509E+01   0.24859E-03
   0.47559E+01   0.24925E-03
   0.47609E+01   0.24991E-03
   0.47659E+01   0.25057E-03
   0.47709E+01   0.25123E-03
   0.47759E+01   0.25190E-03
   0.47809E+01   0.25255E-03
   0.47859E+01   0.25321E-03
   0.47909E+01   0.25387E-03
   0.47959E+01   0.25454E-03
   0.48009E+01   0.25520E-03
   0.48059E+01   0.25587E-03
   0.48109E+01   0.25653E-03
   0.48159E+01   0.25720E-03
   0.48209E+01   0.25787E-03
   0.48259E+01   0.25854E-03
   0.48309E+01   0.25921E-03
   0.48359E+01   0.25987E-03
   0.48409E+01   0.26054E-03
   0.48459E+01   0.26121E-03
   0.48509E+01   0.26188E-03
   0.48559E+01   0.26255E-03
   0.48609E+01   0.26323E-03
   0.48659E+01   0.26390E-03
   0.48709E+01   0.26458E-03
   0.48759E+01   0.26526E-03
   0.48809E+01   0.26593E-03
   0.48859E+01   0.26661E-03
   0.48909E+01   0.26728E-03
   0.48959E+01   0.26796E-03
   0.49009E+01   0.26864E-03
   0.49059E+01   0.26932E-03
   0.49109E+01   0.27000E-03
   0.49159E+01   0.27068E-03
   0.49209E+01   0.27137E-03
   0.49259E+01   0.27205E-03
   0.49309E+01   0.27274E-03
   0.49359E+01   0.27342E-03
   0.49409E+01   0.27410E-03
   0.49459E+01   0.27478E-03
   0.49509E+01   0.27547E-03
   0.49559E+01   0.27616E-03
   0.49609E+01   0.27685E-03
   0.49659E+01   0.27754E-03
   0.49709E+01   0.27823E-03
   0.49759E+01   0.27892E-03
   0.49809E+01   0.27961E-03
   0.49859E+01   0.28030E-03
   0.49909E+01   0.28099E-03
   0.49959E+01   0.28168E-03
   0.50009E+01   0.28238E-03
   0.50059E+01   0.28307E-03
   0.50109E+01   0.28377E-03
   0.50159E+01   0.28446E-03
   0.50209E+01   0.28516E-03
   0.50259E+01   0.28586E-03
   0.50309E+01   0.28656E-03
   0.50359E+01   0.28726E-03
   0.50409E+01   0.28795E-03
   0.50459E+01   0.28865E-03
   0.50509E+01   0.28935E-03
   0.50559E+01   0.29005E-03
   0.50609E+01   0.29076E-03
   0.50659E+01   0.29146E-03
   0.50709E+01   0.29217E-03
   0.50759E+01   0.29287E-03
   0.50809E+01   0.29358E-03
   0.50859E+01   0.29428E-03
   0.50909E+01   0.29498E-03
   0.50959E+01   0.29569E-03
   0.51009E+01   0.29640E-03
   0.51059E+01   0.29710E-03
   0.51109E+01   0.29781E-03
   0.51159E+01   0.29853E-03
   0.51209E+01   0.29924E-03
   0.51259E+01   0.29995E-03
   0.51309E+01   0.30066E-03
   0.51359E+01   0.30137E-03
   0.51409E+01   0.30208E-03
   0.51459E+01   0.30280E-03
   0.51509E+01   0.30351E-03
   0.51559E+01   0.30423E-03
   0.51609E+01   0.30494E-03
   0.51659E+01   0.30566E-03
   0.51709E+01   0.30638E-03
   0.51759E+01   0.30710E-03
   0.51809E+01   0.30782E-03
   0.51859E+01   0.30853E-03
   0.51909E+01   0.30925E-03
   0.51959E+01   0.30997E-03
   0.52009E+01   0.31069E-03
   0.52059E+01   0.31141E-03
   0.52109E+01   0.31214E-03
   0.52159E+01   0.31286E-03
   0.52209E+01   0.31359E-03
   0.52259E+01   0.31431E-03
   0.52309E+01   0.31503E-03
   0.52359E+01   0.31576E-03
   0.52409E+01   0.31648E-03
   0.52459E+01   0.31721E-03
   0.52509E+01   0.31794E-03
   0.52559E+01   0.31867E-03
   0.52609E+01   0.31940E-03
   0.52659E+01   0.32013E-03
   0.52709E+01   0.32086E-03
   0.52759E+01   0.32159E-03
   0.52809E+01   0.32232E-03
   0.52859E+01   0.32305E-03
   0.52909E+01   0.32378E-03
   0.52959E+01   0.32451E-03
   0.53009E+01   0.32525E-03
   0.53059E+01   0.32598E-03
   0.53109E+01   0.32672E-03
   0.53159E+01   0.32746E-03
   0.53209E+01   0.32819E-03
   0.53259E+01   0.32893E-03
   0.53309E+01   0.32966E-03
   0.53359E+01   0.33040E-03
   0.53409E+01   0.33114E-03
   0.53459E+01   0.33188E-03
   0.53509E+01   0.33262E-03
   0.53559E+01   0.33336E-03
   0.53609E+01   0.33411E-03
   0.53659E+01   0.33485E-03
   0.53709E+01   0.33559E-03
   0.53759E+01   0.33633E-03
   0.53809E+01   0.33708E-03
   0.53859E+01   0.33782E-03
   0.53909E+01   0.33856E-03
   0.53959E+01   0.33931E-03
   0.54009E+01   0.34006E-03
   0.54059E+01   0.34081E-03
   0.54109E+01   0.34156E-03
   0.54159E+01   0.34230E-03
   0.54209E+01   0.34305E-03
   0.54259E+01   0.34380E-03
   0.54309E+01   0.34455E-03
   0.54359E+01   0.34530E-03
   0.54409E+01   0.34605E-03
   0.54459E+01   0.34680E-03
   0.54509E+01   0.34756E-03
   0.54559E+01   0.34831E-03
   0.54609E+01   0.34906E-03
   0.54659E+01   0.34981E-03
   0.54709E+01   0.35057E-03
   0.54759E+01   0.35132E-03
   0.54809E+01   0.35208E-03
   0.54859E+01   0.35283E-03
   0.54909E+01   0.35359E-03
   0.54959E+01   0.35435E-03
   0.55009E+01   0.35511E-03
   0.55059E+01   0.35587E-03
   0.55109E+01   0.35662E-03
   0.55159E+01   0.35738E-03
   0.55209E+01   0.35814E-03
   0.55259E+01   0.35890E-03
   0.55309E+01   0.35966E-03
   0.55359E+01   0.36043E-03
   0.55409E+01   0.36119E-03
   0.55459E+01   0.36196E-03
   0.55509E+01   0.36272E-03
   0.55559E+01   0.36348E-03
   0.55609E+01   0.36424E-03
   0.55659E+01   0.36500E-03
   0.55709E+01   0.36577E-03
   0.55759E+01   0.36654E-03
   0.55809E+01   0.36731E-03
   0.55859E+01   0.36808E-03
   0.55909E+01   0.36885E-03
   0.55959E+01   0.36961E-03
   0.56009E+01   0.37038E-03
   0.56059E+01   0.37114E-03
   0.56109E+01   0.37191E-03
   0.56159E+01   0.37268E-03
   0.56209E+01   0.37346E-03
   0.56259E+01   0.37423E-03
   0.56309E+01   0.37500E-03
   0.56359E+01   0.37577E-03
   0.56409E+01   0.37654E-03
   0.56459E+01   0.37732E-03
   0.56509E+01   0.37809E-03
   0.56559E+01   0.37886E-03
   0.56609E+01   0.37964E-03
   0.56659E+01   0.38042E-03
   0.56709E+01   0.38119E-03
   0.56759E+01   0.38197E-03
   0.56809E+01   0.38275E-03
   0.56859E+01   0.38352E-03
   0.56909E+01   0.38430E-03
   0.56959E+01   0.38508E-03
   0.57009E+01   0.38586E-03
   0.57059E+01   0.38664E-03
   0.57109E+01   0.38742E-03
   0.57159E+01   0.38820E-03
   0.57209E+01   0.38898E-03
   0.57259E+01   0.38976E-03
   0.57309E+01   0.39054E-03
   0.57359E+01   0.39132E-03
   0.57409E+01   0.39210E-03
   0.57459E+01   0.39289E-03
   0.57509E+01   0.39367E-03
   0.57559E+01   0.39446E-03
   0.57609E+01   0.39525E-03
   0.57659E+01   0.39603E-03
   0.57709E+01   0.39681E-03
   0.57759E+01   0.39760E-03
   0.57809E+01   0.39838E-03
   0.57859E+01   0.39917E-03
   0.57909E+01   0.39996E-03
   0.57959E+01   0.40075E-03
   0.58009E+01   0.40154E-03
   0.58059E+01   0.40233E-03
   0.58109E+01   0.40312E-03
   0.58159E+01   0.40390E-03
   0.58209E+01   0.40469E-03
   0.58259E+01   0.40548E-03
   0.58309E+01   0.40627E-03
   0.58359E+01   0.40707E-03
   0.58409E+01   0.40786E-03
   0.58459E+01   0.40866E-03
   0.58509E+01   0.40945E-03
   0.58559E+01   0.41024E-03
   0.58609E+01   0.41103E-03
   0.58659E+01   0.41182E-03
   0.58709E+01   0.41262E-03
   0.58759E+01   0.41341E-03
   0.58809E+01   0.41421E-03
   0.58859E+01   0.41501E-03
   0.58909E+01   0.41580E-03
   0.58959E+01   0.41660E-03
   0.59009E+01   0.41739E-03
   0.59059E+01   0.41819E-03
   0.59109E+01   0.41899E-03
   0.59159E+01   0.41979E-03
   0.59209E+01   0.42059E-03
   0.59259E+01   0.42139E-03
   0.59309E+01   0.42219E-03
   0.59359E+01   0.42299E-03
   0.59409E+01   0.42379E-03
   0.59459E+01   0.42459E-03
   0.59509E+01   0.42539E-03
   0.59559E+01   0.42619E-03
   0.59609E+01   0.42699E-03
   0.59659E+01   0.42780E-03
   0.59709E+01   0.42860E-03
   0.59759E+01   0.42940E-03
   0.59809E+01   0.43020E-03
   0.59859E+01   0.43101E-03
   0.59909E+01   0.43181E-03
   0.59959E+01   0.43262E-03
   0.60009E+01   0.43342E-03
   0.60059E+01   0.43423E-03
   0.60109E+01   0.43504E-03
   0.60159E+01   0.43584E-03
   0.60209E+01   0.43664E-03
   0.60259E+01   0.43745E-03
   0.60309E+01   0.43826E-03
   0.60359E+01   0.43906E-03
   0.60409E+01   0.43987E-03
   0.60459E+01   0.44069E-03
   0.60509E+01   0.44150E-03
   0.60559E+01   0.44230E-03
   0.60609E+01   0.44311E-03
   0.60659E+01   0.44392E-03
   0.60709E+01   0.44473E-03
   0.60759E+01   0.44554E-03
   0.60809E+01   0.44635E-03
   0.60859E+01   0.44716E-03
   0.60909E+01   0.44798E-03
   0.60959E+01   0.44879E-03
   0.61009E+01   0.44960E-03
   0.61059E+01   0.45041E-03
   0.61109E+01   0.45122E-03
   0.61159E+01   0.45203E-03
   0.61209E+01   0.45285E-03
   0.61259E+01   0.45367E-03
   0.61309E+01   0.45448E-03
   0.61359E+01   0.45529E-03
   0.61409E+01   0.45611E-03
   0.61459E+01   0.45692E-03
   0.61509E+01   0.45774E-03
   0.61559E+01   0.45855E-03
   0.61609E+01   0.45937E-03
   0.61659E+01   0.46019E-03
   0.61709E+01   0.46101E-03
   0.61759E+01   0.46182E-03
   0.61809E+01   0.46264E-03
   0.61859E+01   0.46345E-03
   0.61909E+01   0.46427E-03
   0.61959E+01   0.46509E-03
   0.62009E+01   0.46591E-03
   0.62059E+01   0.46673E-03
   0.62109E+01   0.46756E-03
   0.62159E+01   0.46837E-03
   0.62209E+01   0.46919E-03
   0.62259E+01   0.47001E-03
   0.62309E+01   0.47083E-03
   0.62359E+01   0.47165E-03
   0.62409E+01   0.47248E-03
   0.62459E+01   0.47330E-03
   0.62509E+01   0.47412E-03
   0.62559E+01   0.47494E-03
   0.62609E+01   0.47576E-03
   0.62659E+01   0.47658E-03
   0.62709E+01   0.47740E-03
   0.62759E+01   0.47823E-03
   0.62809E+01   0.47905E-03
   0.62859E+01   0.47988E-03
   0.62909E+01   0.48070E-03
   0.62959E+01   0.48153E-03
   0.63009E+01   0.48235E-03
   0.63059E+01   0.48317E-03
   0.63109E+01   0.48400E-03
   0.63159E+01   0.48483E-03
   0.63209E+01   0.48565E-03
   0.63259E+01   0.48648E-03
   0.63309E+01   0.48730E-03
   0.63359E+01   0.48813E-03
   0.63409E+01   0.48895E-03
   0.63459E+01   0.48978E-03
   0.63509E+01   0.49061E-03
   0.63559E+01   0.49144E-03
   0.63609E+01   0.49227E-03
   0.63659E+01   0.49310E-03
   0.63709E+01   0.49392E-03
   0.63759E+01   0.49475E-03
   0.63809E+01   0.49558E-03
   0.63859E+01   0.49640E-03
   0.63909E+01   0.49723E-03
   0.63959E+01   0.49807E-03
   0.64009E+01   0.49890E-03
   0.64059E+01   0.49972E-03
   0.64109E+01   0.50055E-03
   0.64159E+01   0.50138E-03
   0.64209E+01   0.50221E-03
   0.64259E+01   0.50304E-03
   0.64309E+01   0.50388E-03
   0.64359E+01   0.50471E-03
   0.64409E+01   0.50554E-03
   0.64459E+01   0.50637E-03
   0.64509E+01   0.50720E-03
   0.64559E+01   0.50803E-03
   0.64609E+01   0.50886E-03
   0.64659E+01   0.50970E-03
   0.64709E+01   0.51053E-03
   0.64759E+01   0.51137E-03
   0.64809E+01   0.51220E-03
   0.64859E+01   0.51303E-03
   0.64909E+01   0.51386E-03
   0.64959E+01   0.51469E-03
   0.65009E+01   0.51553E-03
   0.65059E+01   0.51636E-03
   0.65109E+01   0.51720E-03
   0.65159E+01   0.51803E-03
   0.65209E+01   0.51886E-03
   0.65259E+01   0.51970E-03
   0.65309E+01   0.52053E-03
   0.65359E+01   0.52137E-03
   0.65409E+01   0.52220E-03
   0.65459E+01   0.52304E-03
   0.65509E+01   0.52388E-03
   0.65559E+01   0.52471E-03
   0.65609E+01   0.52554E-03
   0.65659E+01   0.52638E-03
   0.65709E+01   0.52721E-03
   0.65759E+01   0.52805E-03
   0.65809E+01   0.52889E-03
   0.65859E+01   0.52973E-03
   0.65909E+01   0.53056E-03
   0.65959E+01   0.53140E-03
   0.66009E+01   0.53223E-03
   0.66059E+01   0.53307E-03
   0.66109E+01   0.53391E-03
   0.66159E+01   0.53475E-03
   0.66209E+01   0.53559E-03
   0.66259E+01   0.53642E-03
   0.66309E+01   0.53726E-03
   0.66359E+01   0.53810E-03
   0.66409E+01   0.53894E-03
   0.66459E+01   0.53977E-03
   0.66509E+01   0.54062E-03
   0.66559E+01   0.54146E-03
   0.66609E+01   0.54229E-03
   0.66659E+01   0.54313E-03
   0.66709E+01   0.54396E-03
   0.66759E+01   0.54480E-03
   0.66809E+01   0.54564E-03
   0.66859E+01   0.54648E-03
   0.66909E+01   0.54733E-03
   0.66959E+01   0.54816E-03
   0.67009E+01   0.54900E-03
   0.67059E+01   0.54984E-03
   0.67109E+01   0.55068E-03
   0.67159E+01   0.55152E-03
   0.67209E+01   0.55236E-03
   0.67259E+01   0.55321E-03
   0.67309E+01   0.55404E-03
   0.67359E+01   0.55488E-03
   0.67409E+01   0.55572E-03
   0.67459E+01   0.55656E-03
   0.67509E+01   0.55740E-03
   0.67559E+01   0.55824E-03
   0.67609E+01   0.55909E-03
   0.67659E+01   0.55993E-03
   0.67709E+01   0.56076E-03
   0.67759E+01   0.56160E-03
   0.67809E+01   0.56244E-03
   0.67859E+01   0.56329E-03
   0.67909E+01   0.56413E-03
   0.67959E+01   0.56497E-03
   0.68009E+01   0.56581E-03
   0.68059E+01   0.56665E-03
   0.68109E+01   0.56749E-03
   0.68159E+01   0.56833E-03
   0.68209E+01   0.56917E-03
   0.68259E+01   0.57002E-03
   0.68309E+01   0.57086E-03
   0.68359E+01   0.57170E-03
   0.68409E+01   0.57254E-03
   0.68459E+01   0.57338E-03
   0.68509E+01   0.57422E-03
   0.68559E+01   0.57507E-03
   0.68609E+01   0.57591E-03
   0.68659E+01   0.57675E-03
   0.68709E+01   0.57759E-03
   0.68759E+01   0.57843E-03
   0.68809E+01   0.57927E-03
   0.68859E+01   0.58012E-03
   0.68909E+01   0.58096E-03
   0.68959E+01   0.58180E-03
   0.69009E+01   0.58265E-03
   0.69059E+01   0.58349E-03
   0.69109E+01   0.58433E-03
   0.69159E+01   0.58517E-03
   0.69209E+01   0.58601E-03
   0.69259E+01   0.58686E-03
   0.69309E+01   0.58770E-03
   0.69359E+01   0.58854E-03
   0.69409E+01   0.58938E-03
   0.69459E+01   0.59022E-03
   0.69509E+01   0.59107E-03
   0.69559E+01   0.59191E-03
   0.69609E+01   0.59275E-03
   0.69659E+01   0.59360E-03
   0.69709E+01   0.59444E-03
   0.69759E+01   0.59528E-03
   0.69809E+01   0.59612E-03
   0.69859E+01   0.59696E-03
   0.69909E+01   0.59780E-03
   0.69959E+01   0.59865E-03
   0.70009E+01   0.59949E-03
   0.70059E+01   0.60033E-03
   0.70109E+01   0.60117E-03
   0.70159E+01   0.60201E-03
   0.70209E+01   0.60286E-03
   0.70259E+01   0.60370E-03
   0.70309E+01   0.60455E-03
   0.70359E+01   0.60539E-03
   0.70409E+01   0.60623E-03
   0.70459E+01   0.60707E-03
   0.70509E+01   0.60791E-03
   0.70559E+01   0.60875E-03
   0.70609E+01   0.60960E-03
   0.70659E+01   0.61044E-03
   0.70709E+01   0.61128E-03
   0.70759E+01   0.61212E-03
   0.70809E+01   0.61296E-03
   0.70859E+01   0.61380E-03
   0.70909E+01   0.61464E-03
   0.70959E+01   0.61549E-03
   0.71009E+01   0.61633E-03
   0.71059E+01   0.61717E-03
   0.71109E+01   0.61801E-03
   0.71159E+01   0.61885E-03
   0.71209E+01   0.61969E-03
   0.71259E+01   0.62053E-03
   0.71309E+01   0.62138E-03
   0.71359E+01   0.62222E-03
   0.71409E+01   0.62306E-03
   0.71459E+01   0.62390E-03
   0.71509E+01   0.62474E-03
   0.71559E+01   0.62558E-03
   0.71609E+01   0.62642E-03
   0.71659E+01   0.62727E-03
   0.71709E+01   0.62811E-03
   0.71759E+01   0.62895E-03
   0.71809E+01   0.62979E-03
   0.71859E+01   0.63063E-03
   0.71909E+01   0.63147E-03
   0.71959E+01   0.63231E-03
   0.72009E+01   0.63315E-03
   0.72059E+01   0.63399E-03
   0.72109E+01   0.63483E-03
   0.72159E+01   0.63567E-03
   0.72209E+01   0.63651E-03
   0.72259E+01   0.63735E-03
   0.72309E+01   0.63819E-03
   0.72359E+01   0.63903E-03
   0.72409E+01   0.63987E-03
   0.72459E+01   0.64070E-03
   0.72509E+01   0.64154E-03
   0.72559E+01   0.64239E-03
   0.72609E+01   0.64323E-03
   0.72659E+01   0.64406E-03
   0.72709E+01   0.64490E-03
   0.72759E+01   0.64574E-03
   0.72809E+01   0.64657E-03
   0.72859E+01   0.64741E-03
   0.72909E+01   0.64826E-03
   0.72959E+01   0.64910E-03
   0.73009E+01   0.64993E-03
   0.73059E+01   0.65077E-03
   0.73109E+01   0.65160E-03
   0.73159E+01   0.65244E-03
   0.73209E+01   0.65328E-03
   0.73259E+01   0.65412E-03
   0.73309E+01   0.65495E-03
   0.73359E+01   0.65579E-03
   0.73409E+01   0.65663E-03
   0.73459E+01   0.65746E-03
   0.73509E+01   0.65830E-03
   0.73559E+01   0.65914E-03
   0.73609E+01   0.65997E-03
   0.73659E+01   0.66081E-03
   0.73709E+01   0.66164E-03
   0.73759E+01   0.66248E-03
   0.73809E+01   0.66331E-03
   0.73859E+01   0.66415E-03
   0.73909E+01   0.66499E-03
   0.73959E+01   0.66582E-03
   0.74009E+01   0.66666E-03
   0.74059E+01   0.66749E-03
   0.74109E+01   0.66833E-03
   0.74159E+01   0.66916E-03
   0.74209E+01   0.67000E-03
   0.74259E+01   0.67083E-03
   0.74309E+01   0.67166E-03
   0.74359E+01   0.67250E-03
   0.74409E+01   0.67333E-03
   0.74459E+01   0.67417E-03
   0.74509E+01   0.67500E-03
   0.74559E+01   0.67583E-03
   0.74609E+01   0.67666E-03
   0.74659E+01   0.67749E-03
   0.74709E+01   0.67833E-03
   0.74759E+01   0.67916E-03
   0.74809E+01   0.67999E-03
   0.74859E+01   0.68082E-03
   0.74909E+01   0.68165E-03
   0.74959E+01   0.68248E-03
   0.75009E+01   0.68332E-03
   0.75058E+01   0.68415E-03
   0.75108E+01   0.68498E-03
   0.75158E+01   0.68581E-03
   0.75208E+01   0.68664E-03
   0.75258E+01   0.68747E-03
   0.75308E+01   0.68830E-03
   0.75358E+01   0.68913E-03
   0.75408E+01   0.68996E-03
   0.75458E+01   0.69079E-03
   0.75508E+01   0.69161E-03
   0.75558E+01   0.69244E-03
   0.75608E+01   0.69327E-03
   0.75658E+01   0.69410E-03
   0.75708E+01   0.69493E-03
   0.75758E+01   0.69576E-03
   0.75808E+01   0.69658E-03
   0.75858E+01   0.69741E-03
   0.75908E+01   0.69824E-03
   0.75958E+01   0.69906E-03
   0.76008E+01   0.69989E-03
   0.76058E+01   0.70072E-03
   0.76108E+01   0.70154E-03
   0.76158E+01   0.70237E-03
   0.76208E+01   0.70319E-03
   0.76258E+01   0.70402E-03
   0.76308E+01   0.70485E-03
   0.76358E+01   0.70567E-03
   0.76408E+01   0.70649E-03
   0.76458E+01   0.70731E-03
   0.76508E+01   0.70814E-03
   0.76558E+01   0.70896E-03
   0.76608E+01   0.70979E-03
   0.76658E+01   0.71061E-03
   0.76708E+01   0.71143E-03
   0.76758E+01   0.71225E-03
   0.76808E+01   0.71308E-03
   0.76858E+01   0.71390E-03
   0.76908E+01   0.71472E-03
   0.76958E+01   0.71554E-03
   0.77008E+01   0.71636E-03
   0.77058E+01   0.71718E-03
   0.77108E+01   0.71800E-03
   0.77158E+01   0.71883E-03
   0.77208E+01   0.71965E-03
   0.77258E+01   0.72046E-03
   0.77308E+01   0.72128E-03
   0.77358E+01   0.72210E-03
   0.77408E+01   0.72292E-03
   0.77458E+01   0.72374E-03
   0.77508E+01   0.72456E-03
   0.77558E+01   0.72538E-03
   0.77608E+01   0.72619E-03
   0.77658E+01   0.72701E-03
   0.77708E+01   0.72783E-03
   0.77758E+01   0.72865E-03
   0.77808E+01   0.72946E-03
   0.77858E+01   0.73027E-03
   0.77908E+01   0.73109E-03
   0.77958E+01   0.73190E-03
   0.78008E+01   0.73272E-03
   0.78058E+01   0.73354E-03
   0.78108E+01   0.73435E-03
   0.78158E+01   0.73516E-03
   0.78208E+01   0.73598E-03
   0.78258E+01   0.73679E-03
   0.78308E+01   0.73760E-03
   0.78358E+01   0.73842E-03
   0.78408E+01   0.73923E-03
   0.78458E+01   0.74004E-03
   0.78508E+01   0.74085E-03
   0.78558E+01   0.74166E-03
   0.78608E+01   0.74247E-03
   0.78658E+01   0.74329E-03
   0.78708E+01   0.74410E-03
   0.78758E+01   0.74490E-03
   0.78808E+01   0.74571E-03
   0.78858E+01   0.74652E-03
   0.78908E+01   0.74734E-03
   0.78958E+01   0.74814E-03
   0.79008E+01   0.74895E-03
   0.79058E+01   0.74975E-03
   0.79108E+01   0.75056E-03
   0.79158E+01   0.75137E-03
   0.79208E+01   0.75218E-03
   0.79258E+01   0.75298E-03
   0.79308E+01   0.75379E-03
   0.79358E+01   0.75459E-03
   0.79408E+01   0.75540E-03
   0.79458E+01   0.75621E-03
   0.79508E+01   0.75701E-03
   0.79558E+01   0.75781E-03
   0.79608E+01   0.75862E-03
   0.79658E+01   0.75942E-03
   0.79708E+01   0.76022E-03
   0.79758E+01   0.76103E-03
   0.79808E+01   0.76183E-03
   0.79858E+01   0.76263E-03
   0.79908E+01   0.76343E-03
   0.79958E+01   0.76423E-03
   0.80008E+01   0.76503E-03
   0.80058E+01   0.76584E-03
   0.80108E+01   0.76663E-03
   0.80158E+01   0.76743E-03
   0.80208E+01   0.76823E-03
   0.80258E+01   0.76903E-03
   0.80308E+01   0.76983E-03
   0.80358E+01   0.77063E-03
   0.80408E+01   0.77142E-03
   0.80458E+01   0.77222E-03
   0.80508E+01   0.77302E-03
   0.80558E+01   0.77381E-03
   0.80608E+01   0.77461E-03
   0.80658E+01   0.77540E-03
   0.80708E+01   0.77620E-03
   0.80758E+01   0.77699E-03
   0.80808E+01   0.77779E-03
   0.80858E+01   0.77858E-03
   0.80908E+01   0.77938E-03
   0.80958E+01   0.78017E-03
   0.81008E+01   0.78096E-03
   0.81058E+01   0.78175E-03
   0.81108E+01   0.78254E-03
   0.81158E+01   0.78334E-03
   0.81208E+01   0.78413E-03
   0.81258E+01   0.78491E-03
   0.81308E+01   0.78570E-03
   0.81358E+01   0.78650E-03
   0.81408E+01   0.78729E-03
   0.81458E+01   0.78807E-03
   0.81508E+01   0.78886E-03
   0.81558E+01   0.78965E-03
   0.81608E+01   0.79043E-03
   0.81658E+01   0.79122E-03
   0.81708E+01   0.79201E-03
   0.81758E+01   0.79279E-03
   0.81808E+01   0.79358E-03
   0.81858E+01   0.79436E-03
   0.81908E+01   0.79515E-03
   0.81958E+01   0.79593E-03
   0.82008E+01   0.79671E-03
   0.82058E+01   0.79749E-03
   0.82108E+01   0.79828E-03
   0.82158E+01   0.79906E-03
   0.82208E+01   0.79985E-03
   0.82258E+01   0.80062E-03
   0.82308E+01   0.80140E-03
   0.82358E+01   0.80218E-03
   0.82408E+01   0.80296E-03
   0.82458E+01   0.80374E-03
   0.82508E+01   0.80452E-03
   0.82558E+01   0.80530E-03
   0.82608E+01   0.80607E-03
   0.82658E+01   0.80685E-03
   0.82708E+01   0.80763E-03
   0.82758E+01   0.80841E-03
   0.82808E+01   0.80918E-03
   0.82858E+01   0.80996E-03
   0.82908E+01   0.81073E-03
   0.82958E+01   0.81151E-03
   0.83008E+01   0.81228E-03
   0.83058E+01   0.81305E-03
   0.83108E+01   0.81382E-03
   0.83158E+01   0.81460E-03
   0.83208E+01   0.81537E-03
   0.83258E+01   0.81614E-03
   0.83308E+01   0.81691E-03
   0.83358E+01   0.81768E-03
   0.83408E+01   0.81845E-03
   0.83458E+01   0.81922E-03
   0.83508E+01   0.81999E-03
   0.83558E+01   0.82076E-03
   0.83608E+01   0.82152E-03
   0.83658E+01   0.82229E-03
   0.83708E+01   0.82306E-03
   0.83758E+01   0.82383E-03
   0.83808E+01   0.82459E-03
   0.83858E+01   0.82535E-03
   0.83908E+01   0.82611E-03
   0.83958E+01   0.82688E-03
   0.84008E+01   0.82765E-03
   0.84058E+01   0.82841E-03
   0.84108E+01   0.82917E-03
   0.84158E+01   0.82993E-03
   0.84208E+01   0.83069E-03
   0.84258E+01   0.83146E-03
   0.84308E+01   0.83222E-03
   0.84358E+01   0.83297E-03
   0.84408E+01   0.83373E-03
   0.84458E+01   0.83449E-03
   0.84508E+01   0.83525E-03
   0.84558E+01   0.83601E-03
   0.84608E+01   0.83677E-03
   0.84658E+01   0.83752E-03
   0.84708E+01   0.83828E-03
   0.84758E+01   0.83903E-03
   0.84808E+01   0.83979E-03
   0.84858E+01   0.84054E-03
   0.84908E+01   0.84129E-03
   0.84958E+01   0.84205E-03
   0.85008E+01   0.84280E-03
   0.85058E+01   0.84356E-03
   0.85108E+01   0.84430E-03
   0.85158E+01   0.84505E-03
   0.85208E+01   0.84580E-03
   0.85258E+01   0.84655E-03
   0.85308E+01   0.84731E-03
   0.85358E+01   0.84805E-03
   0.85408E+01   0.84880E-03
   0.85458E+01   0.84955E-03
   0.85508E+01   0.85029E-03
   0.85558E+01   0.85104E-03
   0.85608E+01   0.85179E-03
   0.85658E+01   0.85253E-03
   0.85708E+01   0.85327E-03
   0.85758E+01   0.85402E-03
   0.85808E+01   0.85476E-03
   0.85858E+01   0.85550E-03
   0.85908E+01   0.85625E-03
   0.85958E+01   0.85699E-03
   0.86008E+01   0.85773E-03
   0.86058E+01   0.85847E-03
   0.86108E+01   0.85921E-03
   0.86158E+01   0.85995E-03
   0.86208E+01   0.86069E-03
   0.86258E+01   0.86143E-03
   0.86308E+01   0.86217E-03
   0.86358E+01   0.86290E-03
   0.86408E+01   0.86364E-03
   0.86458E+01   0.86437E-03
   0.86508E+01   0.86511E-03
   0.86558E+01   0.86584E-03
   0.86608E+01   0.86658E-03
   0.86658E+01   0.86731E-03
   0.86708E+01   0.86804E-03
   0.86758E+01   0.86878E-03
   0.86808E+01   0.86951E-03
   0.86858E+01   0.87023E-03
   0.86908E+01   0.87096E-03
   0.86958E+01   0.87169E-03
   0.87008E+01   0.87242E-03
   0.87058E+01   0.87315E-03
   0.87108E+01   0.87388E-03
   0.87158E+01   0.87460E-03
   0.87208E+01   0.87533E-03
   0.87258E+01   0.87606E-03
   0.87308E+01   0.87678E-03
   0.87358E+01   0.87751E-03
   0.87408E+01   0.87823E-03
   0.87458E+01   0.87895E-03
   0.87508E+01   0.87968E-03
   0.87558E+01   0.88040E-03
   0.87608E+01   0.88112E-03
   0.87658E+01   0.88184E-03
   0.87708E+01   0.88256E-03
   0.87758E+01   0.88328E-03
   0.87808E+01   0.88400E-03
   0.87858E+01   0.88472E-03
   0.87908E+01   0.88543E-03
   0.87958E+01   0.88615E-03
   0.88008E+01   0.88687E-03
   0.88058E+01   0.88758E-03
   0.88108E+01   0.88829E-03
   0.88158E+01   0.88901E-03
   0.88208E+01   0.88973E-03
   0.88258E+01   0.89044E-03
   0.88308E+01   0.89115E-03
   0.88358E+01   0.89186E-03
   0.88408E+01   0.89257E-03
   0.88458E+01   0.89328E-03
   0.88508E+01   0.89399E-03
   0.88558E+01   0.89470E-03
   0.88608E+01   0.89541E-03
   0.88658E+01   0.89612E-03
   0.88708E+01   0.89682E-03
   0.88758E+01   0.89753E-03
   0.88808E+01   0.89823E-03
   0.88858E+01   0.89894E-03
   0.88908E+01   0.89964E-03
   0.88958E+01   0.90035E-03
   0.89008E+01   0.90105E-03
   0.89058E+01   0.90175E-03
   0.89108E+01   0.90245E-03
   0.89158E+01   0.90315E-03
   0.89208E+01   0.90385E-03
   0.89258E+01   0.90455E-03
   0.89308E+01   0.90525E-03
   0.89358E+01   0.90595E-03
   0.89408E+01   0.90665E-03
   0.89458E+01   0.90734E-03
   0.89508E+01   0.90804E-03
   0.89558E+01   0.90873E-03
   0.89608E+01   0.90943E-03
   0.89658E+01   0.91012E-03
   0.89708E+01   0.91081E-03
   0.89758E+01   0.91151E-03
   0.89808E+01   0.91220E-03
   0.89858E+01   0.91289E-03
   0.89908E+01   0.91358E-03
   0.89958E+01   0.91427E-03
   0.90008E+01   0.91496E-03
   0.90058E+01   0.91565E-03
   0.90108E+01   0.91634E-03
   0.90158E+01   0.91702E-03
   0.90208E+01   0.91771E-03
   0.90258E+01   0.91840E-03
   0.90308E+01   0.91908E-03
   0.90358E+01   0.91977E-03
   0.90408E+01   0.92045E-03
   0.90458E+01   0.92113E-03
   0.90508E+01   0.92182E-03
   0.90558E+01   0.92250E-03
   0.90608E+01   0.92318E-03
   0.90658E+01   0.92386E-03
   0.90708E+01   0.92454E-03
   0.90758E+01   0.92522E-03
   0.90808E+01   0.92589E-03
   0.90858E+01   0.92657E-03
   0.90908E+01   0.92725E-03
   0.90958E+01   0.92792E-03
   0.91008E+01   0.92860E-03
   0.91058E+01   0.92927E-03
   0.91108E+01   0.92994E-03
   0.91158E+01   0.93062E-03
   0.91208E+01   0.93129E-03
   0.91258E+01   0.93196E-03
   0.91308E+01   0.93263E-03
   0.91358E+01   0.93330E-03
   0.91408E+01   0.93397E-03
   0.91458E+01   0.93463E-03
   0.91508E+01   0.93530E-03
   0.91558E+01   0.93597E-03
   0.91608E+01   0.93663E-03
   0.91658E+01   0.93730E-03
   0.91708E+01   0.93796E-03
   0.91758E+01   0.93862E-03
   0.91808E+01   0.93929E-03
   0.91858E+01   0.93995E-03
   0.91908E+01   0.94061E-03
   0.91958E+01   0.94127E-03
   0.92008E+01   0.94193E-03
   0.92058E+01   0.94259E-03
   0.92108E+01   0.94325E-03
   0.92158E+01   0.94391E-03
   0.92208E+01   0.94456E-03
   0.92258E+01   0.94522E-03
   0.92308E+01   0.94588E-03
   0.92358E+01   0.94653E-03
   0.92408E+01   0.94718E-03
   0.92458E+01   0.94784E-03
   0.92508E+01   0.94849E-03
   0.92558E+01   0.94914E-03
   0.92608E+01   0.94979E-03
   0.92658E+01   0.95044E-03
   0.92708E+01   0.95109E-03
   0.92758E+01   0.95174E-03
   0.92808E+01   0.95239E-03
   0.92858E+01   0.95304E-03
   0.92908E+01   0.95368E-03
   0.92958E+01   0.95433E-03
   0.93008E+01   0.95497E-03
   0.93058E+01   0.95562E-03
   0.93108E+01   0.95626E-03
   0.93158E+01   0.95690E-03
   0.93208E+01   0.95754E-03
   0.93258E+01   0.95818E-03
   0.93308E+01   0.95882E-03
   0.93358E+01   0.95946E-03
   0.93408E+01   0.96010E-03
   0.93458E+01   0.96074E-03
   0.93508E+01   0.96138E-03
   0.93558E+01   0.96201E-03
   0.93608E+01   0.96265E-03
   0.93658E+01   0.96328E-03
   0.93708E+01   0.96392E-03
   0.93758E+01   0.96455E-03
   0.93808E+01   0.96518E-03
   0.93858E+01   0.96581E-03
   0.93908E+01   0.96644E-03
   0.93958E+01   0.96707E-03
   0.94008E+01   0.96770E-03
   0.94058E+01   0.96833E-03
   0.94108E+01   0.96896E-03
   0.94158E+01   0.96958E-03
   0.94208E+01   0.97021E-03
   0.94258E+01   0.97083E-03
   0.94308E+01   0.97146E-03
   0.94358E+01   0.97208E-03
   0.94408E+01   0.97270E-03
   0.94458E+01   0.97332E-03
   0.94508E+01   0.97394E-03
   0.94558E+01   0.97456E-03
   0.94608E+01   0.97519E-03
   0.94658E+01   0.97580E-03
   0.94708E+01   0.97642E-03
   0.94758E+01   0.97704E-03
   0.94808E+01   0.97766E-03
   0.94858E+01   0.97827E-03
   0.94908E+01   0.97888E-03
   0.94958E+01   0.97950E-03
   0.95008E+01   0.98011E-03
   0.95058E+01   0.98072E-03
   0.95108E+01   0.98134E-03
   0.95158E+01   0.98195E-03
   0.95208E+01   0.98256E-03
   0.95258E+01   0.98316E-03
   0.95308E+01   0.98377E-03
   0.95358E+01   0.98438E-03
   0.95408E+01   0.98499E-03
   0.95458E+01   0.98559E-03
   0.95508E+01   0.98620E-03
   0.95558E+01   0.98680E-03
   0.95608E+01   0.98741E-03
   0.95658E+01   0.98801E-03
   0.95708E+01   0.98861E-03
   0.95758E+01   0.98921E-03
   0.95808E+01   0.98981E-03
   0.95858E+01   0.99041E-03
   0.95908E+01   0.99100E-03
   0.95958E+01   0.99160E-03
   0.96008E+01   0.99220E-03
   0.96058E+01   0.99279E-03
   0.96108E+01   0.99339E-03
   0.96158E+01   0.99398E-03
   0.96208E+01   0.99458E-03
   0.96258E+01   0.99517E-03
   0.96308E+01   0.99576E-03
   0.96358E+01   0.99635E-03
   0.96408E+01   0.99694E-03
   0.96458E+01   0.99753E-03
   0.96508E+01   0.99812E-03
   0.96558E+01   0.99871E-03
   0.96608E+01   0.99929E-03
   0.96658E+01   0.99988E-03
   0.96708E+01   0.10005E-02
   0.96758E+01   0.10010E-02
   0.96808E+01   0.10016E-02
   0.96858E+01   0.10022E-02
   0.96908E+01   0.10028E-02
   0.96958E+01   0.10034E-02
   0.97008E+01   0.10040E-02
   0.97058E+01   0.10045E-02
   0.97108E+01   0.10051E-02
   0.97158E+01   0.10057E-02
   0.97208E+01   0.10063E-02
   0.97258E+01   0.10068E-02
   0.97308E+01   0.10074E-02
   0.97358E+01   0.10080E-02
   0.97408E+01   0.10086E-02
   0.97458E+01   0.10091E-02
   0.97508E+01   0.10097E-02
   0.97558E+01   0.10103E-02
   0.97608E+01   0.10108E-02
   0.97658E+01   0.10114E-02
   0.97708E+01   0.10120E-02
   0.97758E+01   0.10125E-02
   0.97808E+01   0.10131E-02
   0.97858E+01   0.10137E-02
   0.97908E+01   0.10142E-02
   0.97958E+01   0.10148E-02
   0.98008E+01   0.10154E-02
   0.98058E+01   0.10159E-02
   0.98108E+01   0.10165E-02
   0.98158E+01   0.10170E-02
   0.98208E+01   0.10176E-02
   0.98258E+01   0.10182E-02
   0.98308E+01   0.10187E-02
   0.98358E+01   0.10193E-02
   0.98408E+01   0.10198E-02
   0.98458E+01   0.10204E-02
   0.98508E+01   0.10209E-02
   0.98558E+01   0.10215E-02
   0.98608E+01   0.10220E-02
   0.98658E+01   0.10226E-02
   0.98708E+01   0.10231E-02
   0.98758E+01   0.10237E-02
   0.98808E+01   0.10242E-02
   0.98858E+01   0.10248E-02
   0.98908E+01   0.10253E-02
   0.98958E+01   0.10259E-02
   0.99008E+01   0.10264E-02
   0.99058E+01   0.10270E-02
   0.99108E+01   0.10275E-02
   0.99158E+01   0.10281E-02
   0.99208E+01   0.10286E-02
   0.99258E+01   0.10291E-02
   0.99308E+01   0.10297E-02
   0.99358E+01   0.10302E-02
   0.99408E+01   0.10308E-02
   0.99458E+01   0.10313E-02
   0.99508E+01   0.10318E-02
   0.99558E+01   0.10324E-02
   0.99608E+01   0.10329E-02
   0.99658E+01   0.10334E-02
   0.99708E+01   0.10340E-02
   0.99758E+01   0.10345E-02
   0.99808E+01   0.10350E-02
   0.99858E+01   0.10356E-02
   0.99908E+01   0.10361E-02
   0.99958E+01   0.10366E-02
   0.10001E+02   0.10371E-02
   0.10006E+02   0.10377E-02
   0.10011E+02   0.10382E-02
   0.10016E+02   0.10387E-02
   0.10021E+02   0.10392E-02
   0.10026E+02   0.10398E-02
   0.10031E+02   0.10403E-02
   0.10036E+02   0.10408E-02
   0.10041E+02   0.10413E-02
   0.10046E+02   0.10418E-02
   0.10051E+02   0.10424E-02
   0.10056E+02   0.10429E-02
   0.10061E+02   0.10434E-02
   0.10066E+02   0.10439E-02
   0.10071E+02   0.10444E-02
   0.10076E+02   0.10449E-02
   0.10081E+02   0.10455E-02
   0.10086E+02   0.10460E-02
   0.10091E+02   0.10465E-02
   0.10096E+02   0.10470E-02
   0.10101E+02   0.10475E-02
   0.10106E+02   0.10480E-02
   0.10111E+02   0.10485E-02
   0.10116E+02   0.10490E-02
   0.10121E+02   0.10495E-02
   0.10126E+02   0.10500E-02
   0.10131E+02   0.10505E-02
   0.10136E+02   0.10510E-02
   0.10141E+02   0.10515E-02
   0.10146E+02   0.10520E-02
   0.10151E+02   0.10525E-02
   0.10156E+02   0.10530E-02
   0.10161E+02   0.10535E-02
   0.10166E+02   0.10540E-02
   0.10171E+02   0.10545E-02
   0.10176E+02   0.10550E-02
   0.10181E+02   0.10555E-02
   0.10186E+02   0.10560E-02
   0.10191E+02   0.10565E-02
   0.10196E+02   0.10570E-02
   0.10201E+02   0.10575E-02
   0.10206E+02   0.10580E-02
   0.10211E+02   0.10585E-02
   0.10216E+02   0.10590E-02
   0.10221E+02   0.10594E-02
   0.10226E+02   0.10599E-02
   0.10231E+02   0.10604E-02
   0.10236E+02   0.10609E-02
   0.10241E+02   0.10614E-02
   0.10246E+02   0.10619E-02
   0.10251E+02   0.10623E-02
   0.10256E+02   0.10628E-02
   0.10261E+02   0.10633E-02
   0.10266E+02   0.10638E-02
   0.10271E+02   0.10643E-02
   0.10276E+02   0.10647E-02
   0.10281E+02   0.10652E-02
   0.10286E+02   0.10657E-02
   0.10291E+02   0.10662E-02
   0.10296E+02   0.10666E-02
   0.10301E+02   0.10671E-02
   0.10306E+02   0.10676E-02
   0.10311E+02   0.10681E-02
   0.10316E+02   0.10685E-02
   0.10321E+02   0.10690E-02
   0.10326E+02   0.10695E-02
   0.10331E+02   0.10699E-02
   0.10336E+02   0.10704E-02
   0.10341E+02   0.10709E-02
   0.10346E+02   0.10713E-02
   0.10351E+02   0.10718E-02
   0.10356E+02   0.10723E-02
   0.10361E+02   0.10727E-02
   0.10366E+02   0.10732E-02
   0.10371E+02   0.10736E-02
   0.10376E+02   0.10741E-02
   0.10381E+02   0.10746E-02
   0.10386E+02   0.10750E-02
   0.10391E+02   0.10755E-02
   0.10396E+02   0.10759E-02
   0.10401E+02   0.10764E-02
   0.10406E+02   0.10768E-02
   0.10411E+02   0.10773E-02
   0.10416E+02   0.10777E-02
   0.10421E+02   0.10782E-02
   0.10426E+02   0.10786E-02
   0.10431E+02   0.10791E-02
   0.10436E+02   0.10795E-02
   0.10441E+02   0.10800E-02
   0.10446E+02   0.10804E-02
   0.10451E+02   0.10809E-02
   0.10456E+02   0.10813E-02
   0.10461E+02   0.10818E-02
   0.10466E+02   0.10822E-02
   0.10471E+02   0.10826E-02
   0.10476E+02   0.10831E-02
   0.10481E+02   0.10835E-02
   0.10486E+02   0.10840E-02
   0.10491E+02   0.10844E-02
   0.10496E+02   0.10848E-02
   0.10501E+02   0.10853E-02
   0.10506E+02   0.10857E-02
   0.10511E+02   0.10861E-02
   0.10516E+02   0.10866E-02
   0.10521E+02   0.10870E-02
   0.10526E+02   0.10874E-02
   0.10531E+02   0.10879E-02
   0.10536E+02   0.10883E-02
   0.10541E+02   0.10887E-02
   0.10546E+02   0.10891E-02
   0.10551E+02   0.10896E-02
   0.10556E+02   0.10900E-02
   0.10561E+02   0.10904E-02
   0.10566E+02   0.10908E-02
   0.10571E+02   0.10913E-02
   0.10576E+02   0.10917E-02
   0.10581E+02   0.10921E-02
   0.10586E+02   0.10925E-02
   0.10591E+02   0.10929E-02
   0.10596E+02   0.10934E-02
   0.10601E+02   0.10938E-02
   0.10606E+02   0.10942E-02
   0.10611E+02   0.10946E-02
   0.10616E+02   0.10950E-02
   0.10621E+02   0.10954E-02
   0.10626E+02   0.10958E-02
   0.10631E+02   0.10963E-02
   0.10636E+02   0.10967E-02
   0.10641E+02   0.10971E-02
   0.10646E+02   0.10975E-02
   0.10651E+02   0.10979E-02
   0.10656E+02   0.10983E-02
   0.10661E+02   0.10987E-02
   0.10666E+02   0.10991E-02
   0.10671E+02   0.10995E-02
   0.10676E+02   0.10999E-02
   0.10681E+02   0.11003E-02
   0.10686E+02   0.11007E-02
   0.10691E+02   0.11011E-02
   0.10696E+02   0.11015E-02
   0.10701E+02   0.11019E-02
   0.10706E+02   0.11023E-02
   0.10711E+02   0.11027E-02
   0.10716E+02   0.11031E-02
   0.10721E+02   0.11035E-02
   0.10726E+02   0.11039E-02
   0.10731E+02   0.11043E-02
   0.10736E+02   0.11047E-02
   0.10741E+02   0.11051E-02
   0.10746E+02   0.11055E-02
   0.10751E+02   0.11058E-02
   0.10756E+02   0.11062E-02
   0.10761E+02   0.11066E-02
   0.10766E+02   0.11070E-02
   0.10771E+02   0.11074E-02
   0.10776E+02   0.11078E-02
   0.10781E+02   0.11082E-02
   0.10786E+02   0.11085E-02
   0.10791E+02   0.11089E-02
   0.10796E+02   0.11093E-02
   0.10801E+02   0.11097E-02
   0.10806E+02   0.11101E-02
   0.10811E+02   0.11104E-02
   0.10816E+02   0.11108E-02
   0.10821E+02   0.11112E-02
   0.10826E+02   0.11116E-02
   0.10831E+02   0.11119E-02
   0.10836E+02   0.11123E-02
   0.10841E+02   0.11127E-02
   0.10846E+02   0.11130E-02
   0.10851E+02   0.11134E-02
   0.10856E+02   0.11138E-02
   0.10861E+02   0.11142E-02
   0.10866E+02   0.11145E-02
   0.10871E+02   0.11149E-02
   0.10876E+02   0.11153E-02
   0.10881E+02   0.11156E-02
   0.10886E+02   0.11160E-02
   0.10891E+02   0.11163E-02
   0.10896E+02   0.11167E-02
   0.10901E+02   0.11171E-02
   0.10906E+02   0.11174E-02
   0.10911E+02   0.11178E-02
   0.10916E+02   0.11181E-02
   0.10921E+02   0.11185E-02
   0.10926E+02   0.11189E-02
   0.10931E+02   0.11192E-02
   0.10936E+02   0.11196E-02
   0.10941E+02   0.11199E-02
   0.10946E+02   0.11203E-02
   0.10951E+02   0.11206E-02
   0.10956E+02   0.11210E-02
   0.10961E+02   0.11213E-02
   0.10966E+02   0.11217E-02
   0.10971E+02   0.11220E-02
   0.10976E+02   0.11224E-02
   0.10981E+02   0.11227E-02
   0.10986E+02   0.11230E-02
   0.10991E+02   0.11234E-02
   0.10996E+02   0.11237E-02
   0.11001E+02   0.11241E-02
   0.11006E+02   0.11244E-02
   0.11011E+02   0.11248E-02
   0.11016E+02   0.11251E-02
   0.11021E+02   0.11254E-02
   0.11026E+02   0.11258E-02
   0.11031E+02   0.11261E-02
   0.11036E+02   0.11264E-02
   0.11041E+02   0.11268E-02
   0.11046E+02   0.11271E-02
   0.11051E+02   0.11274E-02
   0.11056E+02   0.11278E-02
   0.11061E+02   0.11281E-02
   0.11066E+02   0.11284E-02
   0.11071E+02   0.11288E-02
   0.11076E+02   0.11291E-02
   0.11081E+02   0.11294E-02
   0.11086E+02   0.11297E-02
   0.11091E+02   0.11301E-02
   0.11096E+02   0.11304E-02
   0.11101E+02   0.11307E-02
   0.11106E+02   0.11310E-02
   0.11111E+02   0.11313E-02
   0.11116E+02   0.11317E-02
   0.11121E+02   0.11320E-02
   0.11126E+02   0.11323E-02
   0.11131E+02   0.11326E-02
   0.11136E+02   0.11329E-02
   0.11141E+02   0.11333E-02
   0.11146E+02   0.11336E-02
   0.11151E+02   0.11339E-02
   0.11156E+02   0.11342E-02
   0.11161E+02   0.11345E-02
   0.11166E+02   0.11348E-02
   0.11171E+02   0.11351E-02
   0.11176E+02   0.11354E-02
   0.11181E+02   0.11357E-02
   0.11186E+02   0.11360E-02
   0.11191E+02   0.11364E-02
   0.11196E+02   0.11367E-02
   0.11201E+02   0.11370E-02
   0.11206E+02   0.11373E-02
   0.11211E+02   0.11376E-02
   0.11216E+02   0.11379E-02
   0.11221E+02   0.11382E-02
   0.11226E+02   0.11385E-02
   0.11231E+02   0.11388E-02
   0.11236E+02   0.11391E-02
   0.11241E+02   0.11394E-02
   0.11246E+02   0.11397E-02
   0.11251E+02   0.11400E-02
   0.11256E+02   0.11402E-02
   0.11261E+02   0.11405E-02
   0.11266E+02   0.11408E-02
   0.11271E+02   0.11411E-02
   0.11276E+02   0.11414E-02
   0.11281E+02   0.11417E-02
   0.11286E+02   0.11420E-02
   0.11291E+02   0.11423E-02
   0.11296E+02   0.11426E-02
   0.11301E+02   0.11428E-02
   0.11306E+02   0.11431E-02
   0.11311E+02   0.11434E-02
   0.11316E+02   0.11437E-02
   0.11321E+02   0.11440E-02
   0.11326E+02   0.11443E-02
   0.11331E+02   0.11445E-02
   0.11336E+02   0.11448E-02
   0.11341E+02   0.11451E-02
   0.11346E+02   0.11454E-02
   0.11351E+02   0.11457E-02
   0.11356E+02   0.11459E-02
   0.11361E+02   0.11462E-02
   0.11366E+02   0.11465E-02
   0.11371E+02   0.11467E-02
   0.11376E+02   0.11470E-02
   0.11381E+02   0.11473E-02
   0.11386E+02   0.11476E-02
   0.11391E+02   0.11478E-02
   0.11396E+02   0.11481E-02
   0.11401E+02   0.11484E-02
   0.11406E+02   0.11486E-02
   0.11411E+02   0.11489E-02
   0.11416E+02   0.11492E-02
   0.11421E+02   0.11494E-02
   0.11426E+02   0.11497E-02
   0.11431E+02   0.11499E-02
   0.11436E+02   0.11502E-02
   0.11441E+02   0.11505E-02
   0.11446E+02   0.11507E-02
   0.11451E+02   0.11510E-02
   0.11456E+02   0.11512E-02
   0.11461E+02   0.11515E-02
   0.11466E+02   0.11518E-02
   0.11471E+02   0.11520E-02
   0.11476E+02   0.11523E-02
   0.11481E+02   0.11525E-02
   0.11486E+02   0.11528E-02
   0.11491E+02   0.11530E-02
   0.11496E+02   0.11533E-02
   0.11501E+02   0.11535E-02
   0.11506E+02   0.11538E-02
   0.11511E+02   0.11540E-02
   0.11516E+02   0.11543E-02
   0.11521E+02   0.11545E-02
   0.11526E+02   0.11547E-02
   0.11531E+02   0.11550E-02
   0.11536E+02   0.11552E-02
   0.11541E+02   0.11555E-02
   0.11546E+02   0.11557E-02
   0.11551E+02   0.11560E-02
   0.11556E+02   0.11562E-02
   0.11561E+02   0.11564E-02
   0.11566E+02   0.11567E-02
   0.11571E+02   0.11569E-02
   0.11576E+02   0.11571E-02
   0.11581E+02   0.11574E-02
   0.11586E+02   0.11576E-02
   0.11591E+02   0.11578E-02
   0.11596E+02   0.11581E-02
   0.11601E+02   0.11583E-02
   0.11606E+02   0.11585E-02
   0.11611E+02   0.11588E-02
   0.11616E+02   0.11590E-02
   0.11621E+02   0.11592E-02
   0.11626E+02   0.11595E-02
   0.11631E+02   0.11597E-02
   0.11636E+02   0.11599E-02
   0.11641E+02   0.11601E-02
   0.11646E+02   0.11603E-02
   0.11651E+02   0.11606E-02
   0.11656E+02   0.11608E-02
   0.11661E+02   0.11610E-02
   0.11666E+02   0.11612E-02
   0.11671E+02   0.11614E-02
   0.11676E+02   0.11617E-02
   0.11681E+02   0.11619E-02
   0.11686E+02   0.11621E-02
   0.11691E+02   0.11623E-02
   0.11696E+02   0.11625E-02
   0.11701E+02   0.11627E-02
   0.11706E+02   0.11630E-02
   0.11711E+02   0.11632E-02
   0.11716E+02   0.11634E-02
   0.11721E+02   0.11636E-02
   0.11726E+02   0.11638E-02
   0.11731E+02   0.11640E-02
   0.11736E+02   0.11642E-02
   0.11741E+02   0.11644E-02
   0.11746E+02   0.11646E-02
   0.11751E+02   0.11648E-02
   0.11756E+02   0.11650E-02
   0.11761E+02   0.11652E-02
   0.11766E+02   0.11654E-02
   0.11771E+02   0.11656E-02
   0.11776E+02   0.11658E-02
   0.11781E+02   0.11660E-02
   0.11786E+02   0.11662E-02
   0.11791E+02   0.11664E-02
   0.11796E+02   0.11666E-02
   0.11801E+02   0.11668E-02
   0.11806E+02   0.11670E-02
   0.11811E+02   0.11672E-02
   0.11816E+02   0.11674E-02
   0.11821E+02   0.11676E-02
   0.11826E+02   0.11678E-02
   0.11831E+02   0.11680E-02
   0.11836E+02   0.11682E-02
   0.11841E+02   0.11684E-02
   0.11846E+02   0.11685E-02
   0.11851E+02   0.11687E-02
   0.11856E+02   0.11689E-02
   0.11861E+02   0.11691E-02
   0.11866E+02   0.11693E-02
   0.11871E+02   0.11695E-02
   0.11876E+02   0.11697E-02
   0.11881E+02   0.11698E-02
   0.11886E+02   0.11700E-02
   0.11891E+02   0.11702E-02
   0.11896E+02   0.11704E-02
   0.11901E+02   0.11706E-02
   0.11906E+02   0.11707E-02
   0.11911E+02   0.11709E-02
   0.11916E+02   0.11711E-02
   0.11921E+02   0.11713E-02
   0.11926E+02   0.11714E-02
   0.11931E+02   0.11716E-02
   0.11936E+02   0.11718E-02
   0.11941E+02   0.11720E-02
   0.11946E+02   0.11721E-02
   0.11951E+02   0.11723E-02
   0.11956E+02   0.11725E-02
   0.11961E+02   0.11726E-02
   0.11966E+02   0.11728E-02
   0.11971E+02   0.11730E-02
   0.11976E+02   0.11731E-02
   0.11981E+02   0.11733E-02
   0.11986E+02   0.11735E-02
   0.11991E+02   0.11736E-02
   0.11996E+02   0.11738E-02
   0.12001E+02   0.11740E-02
   0.12006E+02   0.11741E-02
   0.12011E+02   0.11743E-02
   0.12016E+02   0.11744E-02
   0.12021E+02   0.11746E-02
   0.12026E+02   0.11748E-02
   0.12031E+02   0.11749E-02
   0.12036E+02   0.11751E-02
   0.12041E+02   0.11752E-02
   0.12046E+02   0.11754E-02
   0.12051E+02   0.11755E-02
   0.12056E+02   0.11757E-02
   0.12061E+02   0.11758E-02
   0.12066E+02   0.11760E-02
   0.12071E+02   0.11761E-02
   0.12076E+02   0.11763E-02
   0.12081E+02   0.11764E-02
   0.12086E+02   0.11766E-02
   0.12091E+02   0.11767E-02
   0.12096E+02   0.11769E-02
   0.12101E+02   0.11770E-02
   0.12106E+02   0.11772E-02
   0.12111E+02   0.11773E-02
   0.12116E+02   0.11775E-02
   0.12121E+02   0.11776E-02
   0.12126E+02   0.11778E-02
   0.12131E+02   0.11779E-02
   0.12136E+02   0.11780E-02
   0.12141E+02   0.11782E-02
   0.12146E+02   0.11783E-02
   0.12151E+02   0.11784E-02
   0.12156E+02   0.11786E-02
   0.12161E+02   0.11787E-02
   0.12166E+02   0.11789E-02
   0.12171E+02   0.11790E-02
   0.12176E+02   0.11791E-02
   0.12181E+02   0.11793E-02
   0.12186E+02   0.11794E-02
   0.12191E+02   0.11795E-02
   0.12196E+02   0.11797E-02
   0.12201E+02   0.11798E-02
   0.12206E+02   0.11799E-02
   0.12211E+02   0.11800E-02
   0.12216E+02   0.11802E-02
   0.12221E+02   0.11803E-02
   0.12226E+02   0.11804E-02
   0.12231E+02   0.11805E-02
   0.12236E+02   0.11807E-02
   0.12241E+02   0.11808E-02
   0.12246E+02   0.11809E-02
   0.12251E+02   0.11810E-02
   0.12256E+02   0.11812E-02
   0.12261E+02   0.11813E-02
   0.12266E+02   0.11814E-02
   0.12271E+02   0.11815E-02
   0.12276E+02   0.11816E-02
   0.12281E+02   0.11818E-02
   0.12286E+02   0.11819E-02
   0.12291E+02   0.11820E-02
   0.12296E+02   0.11821E-02
   0.12301E+02   0.11822E-02
   0.12306E+02   0.11823E-02
   0.12311E+02   0.11824E-02
   0.12316E+02   0.11826E-02
   0.12321E+02   0.11827E-02
   0.12326E+02   0.11828E-02
   0.12331E+02   0.11829E-02
   0.12336E+02   0.11830E-02
   0.12341E+02   0.11831E-02
   0.12346E+02   0.11832E-02
   0.12351E+02   0.11833E-02
   0.12356E+02   0.11834E-02
   0.12361E+02   0.11835E-02
   0.12366E+02   0.11836E-02
   0.12371E+02   0.11837E-02
   0.12376E+02   0.11839E-02
   0.12381E+02   0.11840E-02
   0.12386E+02   0.11841E-02
   0.12391E+02   0.11842E-02
   0.12396E+02   0.11843E-02
   0.12401E+02   0.11844E-02
   0.12406E+02   0.11845E-02
   0.12411E+02   0.11846E-02
   0.12416E+02   0.11847E-02
   0.12421E+02   0.11848E-02
   0.12426E+02   0.11848E-02
   0.12431E+02   0.11849E-02
   0.12436E+02   0.11850E-02
   0.12441E+02   0.11851E-02
   0.12446E+02   0.11852E-02
   0.12451E+02   0.11853E-02
   0.12456E+02   0.11854E-02
   0.12461E+02   0.11855E-02
   0.12466E+02   0.11856E-02
   0.12471E+02   0.11857E-02
   0.12476E+02   0.11858E-02
   0.12481E+02   0.11859E-02
   0.12486E+02   0.11859E-02
   0.12491E+02   0.11860E-02
   0.12496E+02   0.11861E-02
   0.12501E+02   0.11862E-02
   0.12506E+02   0.11863E-02
   0.12511E+02   0.11864E-02
   0.12516E+02   0.11865E-02
   0.12521E+02   0.11865E-02
   0.12526E+02   0.11866E-02
   0.12531E+02   0.11867E-02
   0.12536E+02   0.11868E-02
   0.12541E+02   0.11869E-02
   0.12546E+02   0.11869E-02
   0.12551E+02   0.11870E-02
   0.12556E+02   0.11871E-02
   0.12561E+02   0.11872E-02
   0.12566E+02   0.11873E-02
   0.12571E+02   0.11873E-02
   0.12576E+02   0.11874E-02
   0.12581E+02   0.11875E-02
   0.12586E+02   0.11876E-02
   0.12591E+02   0.11876E-02
   0.12596E+02   0.11877E-02
   0.12601E+02   0.11878E-02
   0.12606E+02   0.11878E-02
   0.12611E+02   0.11879E-02
   0.12616E+02   0.11880E-02
   0.12621E+02   0.11881E-02
   0.12626E+02   0.11881E-02
   0.12631E+02   0.11882E-02
   0.12636E+02   0.11883E-02
   0.12641E+02   0.11883E-02
   0.12646E+02   0.11884E-02
   0.12651E+02   0.11885E-02
   0.12656E+02   0.11885E-02
   0.12661E+02   0.11886E-02
   0.12666E+02   0.11887E-02
   0.12671E+02   0.11887E-02
   0.12676E+02   0.11888E-02
   0.12681E+02   0.11888E-02
   0.12686E+02   0.11889E-02
   0.12691E+02   0.11890E-02
   0.12696E+02   0.11890E-02
   0.12701E+02   0.11891E-02
   0.12706E+02   0.11891E-02
   0.12711E+02   0.11892E-02
   0.12716E+02   0.11893E-02
   0.12721E+02   0.11893E-02
   0.12726E+02   0.11894E-02
   0.12731E+02   0.11894E-02
   0.12736E+02   0.11895E-02
   0.12741E+02   0.11895E-02
   0.12746E+02   0.11896E-02
   0.12751E+02   0.11896E-02
   0.12756E+02   0.11897E-02
   0.12761E+02   0.11897E-02
   0.12766E+02   0.11898E-02
   0.12771E+02   0.11898E-02
   0.12776E+02   0.11899E-02
   0.12781E+02   0.11899E-02
   0.12786E+02   0.11900E-02
   0.12791E+02   0.11900E-02
   0.12796E+02   0.11901E-02
   0.12801E+02   0.11901E-02
   0.12806E+02   0.11902E-02
   0.12811E+02   0.11902E-02
   0.12816E+02   0.11903E-02
   0.12821E+02   0.11903E-02
   0.12826E+02   0.11904E-02
   0.12831E+02   0.11904E-02
   0.12836E+02   0.11904E-02
   0.12841E+02   0.11905E-02
   0.12846E+02   0.11905E-02
   0.12851E+02   0.11906E-02
   0.12856E+02   0.11906E-02
   0.12861E+02   0.11907E-02
   0.12866E+02   0.11907E-02
   0.12871E+02   0.11907E-02
   0.12876E+02   0.11908E-02
   0.12881E+02   0.11908E-02
   0.12886E+02   0.11908E-02
   0.12891E+02   0.11909E-02
   0.12896E+02   0.11909E-02
   0.12901E+02   0.11910E-02
   0.12906E+02   0.11910E-02
   0.12911E+02   0.11910E-02
   0.12916E+02   0.11911E-02
   0.12921E+02   0.11911E-02
   0.12926E+02   0.11911E-02
   0.12931E+02   0.11912E-02
   0.12936E+02   0.11912E-02
   0.12941E+02   0.11912E-02
   0.12946E+02   0.11913E-02
   0.12951E+02   0.11913E-02
   0.12956E+02   0.11913E-02
   0.12961E+02   0.11914E-02
   0.12966E+02   0.11914E-02
   0.12971E+02   0.11914E-02
   0.12976E+02   0.11914E-02
   0.12981E+02   0.11915E-02
   0.12986E+02   0.11915E-02
   0.12991E+02   0.11915E-02
   0.12996E+02   0.11915E-02
   0.13001E+02   0.11916E-02
   0.13006E+02   0.11916E-02
   0.13011E+02   0.11916E-02
   0.13016E+02   0.11916E-02
   0.13021E+02   0.11917E-02
   0.13026E+02   0.11917E-02
   0.13031E+02   0.11917E-02
   0.13036E+02   0.11917E-02
   0.13041E+02   0.11918E-02
   0.13046E+02   0.11918E-02
   0.13051E+02   0.11918E-02
   0.13056E+02   0.11918E-02
   0.13061E+02   0.11918E-02
   0.13066E+02   0.11919E-02
   0.13071E+02   0.11919E-02
   0.13076E+02   0.11919E-02
   0.13081E+02   0.11919E-02
   0.13086E+02   0.11919E-02
   0.13091E+02   0.11920E-02
   0.13096E+02   0.11920E-02
   0.13101E+02   0.11920E-02
   0.13106E+02   0.11920E-02
   0.13111E+02   0.11920E-02
   0.13116E+02   0.11920E-02
   0.13121E+02   0.11921E-02
   0.13126E+02   0.11921E-02
   0.13131E+02   0.11921E-02
   0.13136E+02   0.11921E-02
   0.13141E+02   0.11921E-02
   0.13146E+02   0.11921E-02
   0.13151E+02   0.11921E-02
   0.13156E+02   0.11921E-02
   0.13161E+02   0.11922E-02
   0.13166E+02   0.11922E-02
   0.13171E+02   0.11922E-02
   0.13176E+02   0.11922E-02
   0.13181E+02   0.11922E-02
   0.13186E+02   0.11922E-02
   0.13191E+02   0.11922E-02
   0.13196E+02   0.11922E-02
   0.13201E+02   0.11922E-02
   0.13206E+02   0.11923E-02
   0.13211E+02   0.11923E-02
   0.13216E+02   0.11923E-02
   0.13221E+02   0.11923E-02
   0.13226E+02   0.11923E-02
   0.13231E+02   0.11923E-02
   0.13236E+02   0.11923E-02
   0.13241E+02   0.11923E-02
   0.13246E+02   0.11923E-02
   0.13251E+02   0.11923E-02
   0.13256E+02   0.11923E-02
   0.13261E+02   0.11923E-02
   0.13266E+02   0.11923E-02
   0.13271E+02   0.11923E-02
   0.13276E+02   0.11923E-02
   0.13281E+02   0.11923E-02
   0.13286E+02   0.11924E-02
   0.13291E+02   0.11924E-02
   0.13296E+02   0.11924E-02
   0.13301E+02   0.11924E-02
   0.13306E+02   0.11924E-02
   0.13311E+02   0.11924E-02
   0.13316E+02   0.11924E-02
   0.13321E+02   0.11924E-02
   0.13326E+02   0.11924E-02
   0.13331E+02   0.11924E-02
   0.13336E+02   0.11924E-02
   0.13341E+02   0.11924E-02
   0.13346E+02   0.11924E-02
   0.13351E+02   0.11924E-02
   0.13356E+02   0.11924E-02
   0.13361E+02   0.11924E-02
   0.13366E+02   0.11924E-02
   0.13371E+02   0.11924E-02
   0.13376E+02   0.11924E-02
   0.13381E+02   0.11924E-02
   0.13386E+02   0.11924E-02
   0.13391E+02   0.11924E-02
   0.13396E+02   0.11924E-02


   0.59999E-02   0.10001E-07
   0.11000E-01   0.10009E-07
   0.16000E-01   0.10027E-07
   0.21000E-01   0.10062E-07
   0.26000E-01   0.10118E-07
   0.30999E-01   0.10199E-07
   0.35999E-01   0.10312E-07
   0.40999E-01   0.10461E-07
   0.45999E-01   0.10651E-07
   0.50999E-01   0.10888E-07
   0.55999E-01   0.11175E-07
   0.60999E-01   0.11519E-07
   0.65999E-01   0.11924E-07
   0.70999E-01   0.12395E-07
   0.75999E-01   0.12938E-07
   0.80998E-01   0.13555E-07
   0.85998E-01   0.14249E-07
   0.90998E-01   0.15027E-07
   0.95998E-01   0.15897E-07
   0.10100E+00   0.16861E-07
   0.10600E+00   0.17926E-07
   0.11100E+00   0.19097E-07
   0.11600E+00   0.20378E-07
   0.12100E+00   0.21774E-07
   0.12600E+00   0.23290E-07
   0.13100E+00   0.24932E-07
   0.13600E+00   0.26704E-07
   0.14100E+00   0.28611E-07
   0.14600E+00   0.30658E-07
   0.15100E+00   0.32851E-07
   0.15600E+00   0.35193E-07
   0.16100E+00   0.37691E-07
   0.16600E+00   0.40349E-07
   0.17100E+00   0.43171E-07
   0.17600E+00   0.46164E-07
   0.18100E+00   0.49332E-07
   0.18600E+00   0.52679E-07
   0.19100E+00   0.56212E-07
   0.19600E+00   0.59934E-07
   0.20100E+00   0.63851E-07
   0.20600E+00   0.67968E-07
   0.21100E+00   0.72290E-07
   0.21600E+00   0.76822E-07
   0.22100E+00   0.81568E-07
   0.22600E+00   0.86534E-07
   0.23100E+00   0.91725E-07
   0.23600E+00   0.97145E-07
   0.24100E+00   0.10280E-06
   0.24600E+00   0.10869E-06
   0.25100E+00   0.11483E-06
   0.25599E+00   0.12122E-06
   0.26099E+00   0.12786E-06
   0.26599E+00   0.13477E-06
   0.27099E+00   0.14193E-06
   0.27599E+00   0.14937E-06
   0.28099E+00   0.15708E-06
   0.28599E+00   0.16507E-06
   0.29099E+00   0.17335E-06
   0.29599E+00   0.18191E-06
   0.30099E+00   0.19077E-06
   0.30599E+00   0.19992E-06
   0.31099E+00   0.20939E-06
   0.31599E+00   0.21916E-06
   0.32099E+00   0.22924E-06
   0.32599E+00   0.23964E-06
   0.33099E+00   0.25037E-06
   0.33599E+00   0.26143E-06
   0.34099E+00   0.27282E-06
   0.34599E+00   0.28455E-06
   0.35099E+00   0.29662E-06
   0.35599E+00   0.30905E-06
   0.36099E+00   0.32182E-06
   0.36599E+00   0.33496E-06
   0.37099E+00   0.34846E-06
   0.37599E+00   0.36233E-06
   0.38099E+00   0.37657E-06
   0.38599E+00   0.39119E-06
   0.39099E+00   0.40619E-06
   0.39599E+00   0.42159E-06
   0.40099E+00   0.43737E-06
   0.40599E+00   0.45356E-06
   0.41099E+00   0.47015E-06
   0.41599E+00   0.48714E-06
   0.42099E+00   0.50456E-06
   0.42599E+00   0.52239E-06
   0.43099E+00   0.54064E-06
   0.43599E+00   0.55932E-06
   0.44099E+00   0.57844E-06
   0.44599E+00   0.59799E-06
   0.45099E+00   0.61799E-06
   0.45599E+00   0.63843E-06
   0.46099E+00   0.65933E-06
   0.46599E+00   0.68069E-06
   0.47099E+00   0.70251E-06
   0.47599E+00   0.72479E-06
   0.48099E+00   0.74756E-06
   0.48599E+00   0.77080E-06
   0.49099E+00   0.79452E-06
   0.49599E+00   0.81873E-06
   0.50099E+00   0.84343E-06
   0.50599E+00   0.86863E-06
   0.51099E+00   0.89434E-06
   0.51599E+00   0.92055E-06
   0.52099E+00   0.94728E-06
   0.52599E+00   0.97452E-06
   0.53099E+00   0.10023E-05
   0.53599E+00   0.10306E-05
   0.54099E+00   0.10594E-05
   0.54599E+00   0.10888E-05
   0.55099E+00   0.11187E-05
   0.55599E+00   0.11491E-05
   0.56099E+00   0.11801E-05
   0.56599E+00   0.12117E-05
   0.57099E+00   0.12438E-05
   0.57599E+00   0.12765E-05
   0.58099E+00   0.13098E-05
   0.58599E+00   0.13437E-05
   0.59099E+00   0.13781E-05
   0.59599E+00   0.14131E-05
   0.60099E+00   0.14487E-05
   0.60599E+00   0.14849E-05
   0.61099E+00   0.15217E-05
   0.61599E+00   0.15587E-05
   0.62099E+00   0.15964E-05
   0.62599E+00   0.16347E-05
   0.63099E+00   0.16736E-05
   0.63599E+00   0.17131E-05
   0.64099E+00   0.17532E-05
   0.64599E+00   0.17940E-05
   0.65099E+00   0.18354E-05
   0.65599E+00   0.18774E-05
   0.66099E+00   0.19201E-05
   0.66599E+00   0.19635E-05
   0.67099E+00   0.20075E-05
   0.67599E+00   0.20521E-05
   0.68099E+00   0.20974E-05
   0.68599E+00   0.21434E-05
   0.69099E+00   0.21901E-05
   0.69599E+00   0.22375E-05
   0.70099E+00   0.22855E-05
   0.70599E+00   0.23342E-05
   0.71099E+00   0.23836E-05
   0.71599E+00   0.24338E-05
   0.72099E+00   0.24846E-05
   0.72599E+00   0.25361E-05
   0.73099E+00   0.25884E-05
   0.73599E+00   0.26413E-05
   0.74099E+00   0.26950E-05
   0.74599E+00   0.27495E-05
   0.75099E+00   0.28046E-05
   0.75598E+00   0.28605E-05
   0.76098E+00   0.29172E-05
   0.76598E+00   0.29745E-05
   0.77098E+00   0.30327E-05
   0.77598E+00   0.30916E-05
   0.78098E+00   0.31513E-05
   0.78598E+00   0.32117E-05
   0.79098E+00   0.32729E-05
   0.79598E+00   0.33349E-05
   0.80098E+00   0.33977E-05
   0.80598E+00   0.34612E-05
   0.81098E+00   0.35256E-05
   0.81598E+00   0.35908E-05
   0.82098E+00   0.36567E-05
   0.82598E+00   0.37235E-05
   0.83098E+00   0.37911E-05
   0.83598E+00   0.38595E-05
   0.84098E+00   0.39287E-05
   0.84598E+00   0.39987E-05
   0.85098E+00   0.40696E-05
   0.85598E+00   0.41413E-05
   0.86098E+00   0.42139E-05
   0.86598E+00   0.42873E-05
   0.87098E+00   0.43616E-05
   0.87598E+00   0.44366E-05
   0.88098E+00   0.45118E-05
   0.88598E+00   0.45879E-05
   0.89098E+00   0.46649E-05
   0.89598E+00   0.47427E-05
   0.90098E+00   0.48215E-05
   0.90598E+00   0.49011E-05
   0.91098E+00   0.49815E-05
   0.91598E+00   0.50629E-05
   0.92098E+00   0.51452E-05
   0.92598E+00   0.52283E-05
   0.93098E+00   0.53124E-05
   0.93598E+00   0.53974E-05
   0.94098E+00   0.54832E-05
   0.94598E+00   0.55700E-05
   0.95098E+00   0.56578E-05
   0.95598E+00   0.57464E-05
   0.96098E+00   0.58360E-05
   0.96598E+00   0.59265E-05
   0.97098E+00   0.60180E-05
   0.97598E+00   0.61104E-05
   0.98098E+00   0.62037E-05
   0.98598E+00   0.62980E-05
   0.99098E+00   0.63933E-05
   0.99598E+00   0.64896E-05
   0.10010E+01   0.65868E-05
   0.10060E+01   0.66850E-05
   0.10110E+01   0.67841E-05
   0.10160E+01   0.68843E-05
   0.10210E+01   0.69854E-05
   0.10260E+01   0.70876E-05
   0.10310E+01   0.71907E-05
   0.10360E+01   0.72949E-05
   0.10410E+01   0.74000E-05
   0.10460E+01   0.75062E-05
   0.10510E+01   0.76134E-05
   0.10560E+01   0.77216E-05
   0.10610E+01   0.78309E-05
   0.10660E+01   0.79411E-05
   0.10710E+01   0.80525E-05
   0.10760E+01   0.81648E-05
   0.10810E+01   0.82773E-05
   0.10860E+01   0.83907E-05
   0.10910E+01   0.85051E-05
   0.10960E+01   0.86206E-05
   0.11010E+01   0.87371E-05
   0.11060E+01   0.88547E-05
   0.11110E+01   0.89734E-05
   0.11160E+01   0.90931E-05
   0.11210E+01   0.92139E-05
   0.11260E+01   0.93358E-05
   0.11310E+01   0.94588E-05
   0.11360E+01   0.95828E-05
   0.11410E+01   0.97080E-05
   0.11460E+01   0.98343E-05
   0.11510E+01   0.99617E-05
   0.11560E+01   0.10090E-04
   0.11610E+01   0.10220E-04
   0.11660E+01   0.10350E-04
   0.11710E+01   0.10482E-04
   0.11760E+01   0.10615E-04
   0.11810E+01   0.10749E-04
   0.11860E+01   0.10885E-04
   0.11910E+01   0.11021E-04
   0.11960E+01   0.11159E-04
   0.12010E+01   0.11297E-04
   0.12060E+01   0.11437E-04
   0.12110E+01   0.11578E-04
   0.12160E+01   0.11720E-04
   0.12210E+01   0.11864E-04
   0.12260E+01   0.12008E-04
   0.12310E+01   0.12154E-04
   0.12360E+01   0.12301E-04
   0.12410E+01   0.12449E-04
   0.12460E+01   0.12599E-04
   0.12510E+01   0.12749E-04
   0.12560E+01   0.12899E-04
   0.12610E+01   0.13051E-04
   0.12660E+01   0.13203E-04
   0.12710E+01   0.13357E-04
   0.12760E+01   0.13512E-04
   0.12810E+01   0.13669E-04
   0.12860E+01   0.13826E-04
   0.12910E+01   0.13985E-04
   0.12960E+01   0.14145E-04
   0.13010E+01   0.14306E-04
   0.13060E+01   0.14469E-04
   0.13110E+01   0.14632E-04
   0.13160E+01   0.14797E-04
   0.13210E+01   0.14964E-04
   0.13260E+01   0.15131E-04
   0.13310E+01   0.15300E-04
   0.13360E+01   0.15470E-04
   0.13410E+01   0.15641E-04
   0.13460E+01   0.15814E-04
   0.13510E+01   0.15988E-04
   0.13560E+01   0.16163E-04
   0.13610E+01   0.16340E-04
   0.13660E+01   0.16517E-04
   0.13710E+01   0.16697E-04
   0.13760E+01   0.16877E-04
   0.13810E+01   0.17059E-04
   0.13860E+01   0.17242E-04
   0.13910E+01   0.17426E-04
   0.13960E+01   0.17612E-04
   0.14010E+01   0.17797E-04
   0.14060E+01   0.17984E-04
   0.14110E+01   0.18172E-04
   0.14160E+01   0.18361E-04
   0.14210E+01   0.18552E-04
   0.14260E+01   0.18744E-04
   0.14310E+01   0.18937E-04
   0.14360E+01   0.19132E-04
   0.14410E+01   0.19328E-04
   0.14460E+01   0.19525E-04
   0.14510E+01   0.19724E-04
   0.14560E+01   0.19924E-04
   0.14610E+01   0.20125E-04
   0.14660E+01   0.20328E-04
   0.14710E+01   0.20532E-04
   0.14760E+01   0.20738E-04
   0.14810E+01   0.20945E-04
   0.14860E+01   0.21154E-04
   0.14910E+01   0.21363E-04
   0.14960E+01   0.21575E-04
   0.15010E+01   0.21787E-04
   0.15060E+01   0.22001E-04
   0.15110E+01   0.22217E-04
   0.15160E+01   0.22434E-04
   0.15210E+01   0.22652E-04
   0.15260E+01   0.22872E-04
   0.15310E+01   0.23093E-04
   0.15360E+01   0.23314E-04
   0.15410E+01   0.23536E-04
   0.15460E+01   0.23760E-04
   0.15510E+01   0.23985E-04
   0.15560E+01   0.24211E-04
   0.15610E+01   0.24439E-04
   0.15660E+01   0.24668E-04
   0.15710E+01   0.24899E-04
   0.15760E+01   0.25131E-04
   0.15810E+01   0.25365E-04
   0.15860E+01   0.25600E-04
   0.15910E+01   0.25837E-04
   0.15960E+01   0.26075E-04
   0.16010E+01   0.26315E-04
   0.16060E+01   0.26556E-04
   0.16110E+01   0.26799E-04
   0.16160E+01   0.27043E-04
   0.16210E+01   0.27289E-04
   0.16260E+01   0.27536E-04
   0.16310E+01   0.27785E-04
   0.16360E+01   0.28035E-04
   0.16410E+01   0.28287E-04
   0.16460E+01   0.28540E-04
   0.16510E+01   0.28795E-04
   0.16560E+01   0.29052E-04
   0.16610E+01   0.29308E-04
   0.16660E+01   0.29565E-04
   0.16710E+01   0.29823E-04
   0.16760E+01   0.30084E-04
   0.16810E+01   0.30345E-04
   0.16860E+01   0.30609E-04
   0.16910E+01   0.30873E-04
   0.16960E+01   0.31140E-04
   0.17010E+01   0.31408E-04
   0.17060E+01   0.31678E-04
   0.17110E+01   0.31949E-04
   0.17160E+01   0.32221E-04
   0.17210E+01   0.32496E-04
   0.17260E+01   0.32772E-04
   0.17310E+01   0.33049E-04
   0.17360E+01   0.33329E-04
   0.17410E+01   0.33609E-04
   0.17460E+01   0.33892E-04
   0.17510E+01   0.34176E-04
   0.17560E+01   0.34461E-04
   0.17610E+01   0.34749E-04
   0.17660E+01   0.35038E-04
   0.17710E+01   0.35328E-04
   0.17760E+01   0.35618E-04
   0.17810E+01   0.35909E-04
   0.17860E+01   0.36202E-04
   0.17910E+01   0.36496E-04
   0.17960E+01   0.36792E-04
   0.18010E+01   0.37090E-04
   0.18060E+01   0.37389E-04
   0.18110E+01   0.37690E-04
   0.18160E+01   0.37992E-04
   0.18210E+01   0.38297E-04
   0.18260E+01   0.38603E-04
   0.18310E+01   0.38910E-04
   0.18360E+01   0.39220E-04
   0.18410E+01   0.39531E-04
   0.18460E+01   0.39843E-04
   0.18510E+01   0.40158E-04
   0.18560E+01   0.40474E-04
   0.18610E+01   0.40791E-04
   0.18660E+01   0.41111E-04
   0.18710E+01   0.41432E-04
   0.18760E+01   0.41755E-04
   0.18810E+01   0.42079E-04
   0.18860E+01   0.42403E-04
   0.18910E+01   0.42728E-04
   0.18960E+01   0.43054E-04
   0.19010E+01   0.43383E-04
   0.19060E+01   0.43713E-04
   0.19110E+01   0.44045E-04
   0.19160E+01   0.44378E-04
   0.19210E+01   0.44714E-04
   0.19260E+01   0.45051E-04
   0.19310E+01   0.45390E-04
   0.19360E+01   0.45730E-04
   0.19410E+01   0.46073E-04
   0.19460E+01   0.46417E-04
   0.19510E+01   0.46763E-04
   0.19560E+01   0.47111E-04
   0.19610E+01   0.47460E-04
   0.19660E+01   0.47812E-04
   0.19710E+01   0.48165E-04
   0.19760E+01   0.48520E-04
   0.19810E+01   0.48876E-04
   0.19860E+01   0.49232E-04
   0.19910E+01   0.49589E-04
   0.19960E+01   0.49947E-04
   0.20010E+01   0.50308E-04
   0.20060E+01   0.50670E-04
   0.20110E+01   0.51034E-04
   0.20160E+01   0.51400E-04
   0.20210E+01   0.51768E-04
   0.20260E+01   0.52137E-04
   0.20310E+01   0.52509E-04
   0.20360E+01   0.52882E-04
   0.20410E+01   0.53257E-04
   0.20460E+01   0.53634E-04
   0.20510E+01   0.54012E-04
   0.20560E+01   0.54393E-04
   0.20610E+01   0.54775E-04
   0.20660E+01   0.55160E-04
   0.20710E+01   0.55546E-04
   0.20760E+01   0.55934E-04
   0.20810E+01   0.56323E-04
   0.20860E+01   0.56711E-04
   0.20910E+01   0.57101E-04
   0.20960E+01   0.57492E-04
   0.21010E+01   0.57886E-04
   0.21060E+01   0.58282E-04
   0.21110E+01   0.58679E-04
   0.21160E+01   0.59078E-04
   0.21210E+01   0.59479E-04
   0.21260E+01   0.59882E-04
   0.21310E+01   0.60287E-04
   0.21360E+01   0.60694E-04
   0.21410E+01   0.61103E-04
   0.21460E+01   0.61513E-04
   0.21510E+01   0.61926E-04
   0.21560E+01   0.62340E-04
   0.21610E+01   0.62757E-04
   0.21660E+01   0.63175E-04
   0.21710E+01   0.63596E-04
   0.21760E+01   0.64014E-04
   0.21810E+01   0.64434E-04
   0.21860E+01   0.64856E-04
   0.21910E+01   0.65280E-04
   0.21960E+01   0.65706E-04
   0.22010E+01   0.66134E-04
   0.22060E+01   0.66564E-04
   0.22110E+01   0.66996E-04
   0.22160E+01   0.67429E-04
   0.22210E+01   0.67865E-04
   0.22260E+01   0.68303E-04
   0.22310E+01   0.68742E-04
   0.22360E+01   0.69184E-04
   0.22410E+01   0.69627E-04
   0.22460E+01   0.70073E-04
   0.22510E+01   0.70520E-04
   0.22560E+01   0.70970E-04
   0.22610E+01   0.71421E-04
   0.22660E+01   0.71871E-04
   0.22710E+01   0.72322E-04
   0.22760E+01   0.72775E-04
   0.22810E+01   0.73231E-04
   0.22860E+01   0.73688E-04
   0.22910E+01   0.74147E-04
   0.22960E+01   0.74608E-04
   0.23010E+01   0.75071E-04
   0.23060E+01   0.75536E-04
   0.23110E+01   0.76003E-04
   0.23160E+01   0.76473E-04
   0.23210E+01   0.76944E-04
   0.23260E+01   0.77417E-04
   0.23310E+01   0.77892E-04
   0.23360E+01   0.78370E-04
   0.23410E+01   0.78849E-04
   0.23460E+01   0.79331E-04
   0.23510E+01   0.79810E-04
   0.23560E+01   0.80291E-04
   0.23610E+01   0.80774E-04
   0.23660E+01   0.81259E-04
   0.23710E+01   0.81746E-04
   0.23760E+01   0.82235E-04
   0.23810E+01   0.82726E-04
   0.23860E+01   0.83220E-04
   0.23910E+01   0.83715E-04
   0.23960E+01   0.84212E-04
   0.24010E+01   0.84712E-04
   0.24060E+01   0.85213E-04
   0.24110E+01   0.85717E-04
   0.24160E+01   0.86223E-04
   0.24210E+01   0.86731E-04
   0.24260E+01   0.87240E-04
   0.24310E+01   0.87752E-04
   0.24360E+01   0.88261E-04
   0.24410E+01   0.88772E-04
   0.24460E+01   0.89286E-04
   0.24510E+01   0.89801E-04
   0.24560E+01   0.90319E-04
   0.24610E+01   0.90838E-04
   0.24660E+01   0.91360E-04
   0.24710E+01   0.91884E-04
   0.24760E+01   0.92410E-04
   0.24810E+01   0.92938E-04
   0.24860E+01   0.93469E-04
   0.24910E+01   0.94001E-04
   0.24960E+01   0.94536E-04
   0.25010E+01   0.95073E-04
   0.25059E+01   0.95611E-04
   0.25109E+01   0.96148E-04
   0.25159E+01   0.96686E-04
   0.25209E+01   0.97226E-04
   0.25259E+01   0.97769E-04
   0.25309E+01   0.98313E-04
   0.25359E+01   0.98860E-04
   0.25409E+01   0.99408E-04
   0.25459E+01   0.99959E-04
   0.25509E+01   0.10051E-03
   0.25559E+01   0.10107E-03
   0.25609E+01   0.10163E-03
   0.25659E+01   0.10218E-03
   0.25709E+01   0.10275E-03
   0.25759E+01   0.10331E-03
   0.25809E+01   0.10388E-03
   0.25859E+01   0.10444E-03
   0.25909E+01   0.10501E-03
   0.25959E+01   0.10558E-03
   0.26009E+01   0.10615E-03
   0.26059E+01   0.10672E-03
   0.26109E+01   0.10729E-03
   0.26159E+01   0.10787E-03
   0.26209E+01   0.10845E-03
   0.26259E+01   0.10903E-03
   0.26309E+01   0.10961E-03
   0.26359E+01   0.11019E-03
   0.26409E+01   0.11078E-03
   0.26459E+01   0.11137E-03
   0.26509E+01   0.11196E-03
   0.26559E+01   0.11256E-03
   0.26609E+01   0.11315E-03
   0.26659E+01   0.11374E-03
   0.26709E+01   0.11434E-03
   0.26759E+01   0.11494E-03
   0.26809E+01   0.11553E-03
   0.26859E+01   0.11614E-03
   0.26909E+01   0.11674E-03
   0.26959E+01   0.11735E-03
   0.27009E+01   0.11795E-03
   0.27059E+01   0.11856E-03
   0.27109E+01   0.11918E-03
   0.27159E+01   0.11979E-03
   0.27209E+01   0.12041E-03
   0.27259E+01   0.12103E-03
   0.27309E+01   0.12165E-03
   0.27359E+01   0.12227E-03
   0.27409E+01   0.12289E-03
   0.27459E+01   0.12351E-03
   0.27509E+01   0.12414E-03
   0.27559E+01   0.12476E-03
   0.27609E+01   0.12539E-03
   0.27659E+01   0.12603E-03
   0.27709E+01   0.12666E-03
   0.27759E+01   0.12730E-03
   0.27809E+01   0.12794E-03
   0.27859E+01   0.12858E-03
   0.27909E+01   0.12922E-03
   0.27959E+01   0.12986E-03
   0.28009E+01   0.13051E-03
   0.28059E+01   0.13116E-03
   0.28109E+01   0.13181E-03
   0.28159E+01   0.13246E-03
   0.28209E+01   0.13311E-03
   0.28259E+01   0.13376E-03
   0.28309E+01   0.13442E-03
   0.28359E+01   0.13507E-03
   0.28409E+01   0.13573E-03
   0.28459E+01   0.13640E-03
   0.28509E+01   0.13706E-03
   0.28559E+01   0.13773E-03
   0.28609E+01   0.13840E-03
   0.28659E+01   0.13907E-03
   0.28709E+01   0.13974E-03
   0.28759E+01   0.14041E-03
   0.28809E+01   0.14109E-03
   0.28859E+01   0.14176E-03
   0.28909E+01   0.14244E-03
   0.28959E+01   0.14312E-03
   0.29009E+01   0.14380E-03
   0.29059E+01   0.14448E-03
   0.29109E+01   0.14517E-03
   0.29159E+01   0.14586E-03
   0.29209E+01   0.14655E-03
   0.29259E+01   0.14724E-03
   0.29309E+01   0.14794E-03
   0.29359E+01   0.14864E-03
   0.29409E+01   0.14934E-03
   0.29459E+01   0.15003E-03
   0.29509E+01   0.15073E-03
   0.29559E+01   0.15143E-03
   0.29609E+01   0.15214E-03
   0.29659E+01   0.15284E-03
   0.29709E+01   0.15355E-03
   0.29759E+01   0.15426E-03
   0.29809E+01   0.15497E-03
   0.29859E+01   0.15569E-03
   0.29909E+01   0.15641E-03
   0.29959E+01   0.15713E-03
   0.30009E+01   0.15785E-03
   0.30059E+01   0.15857E-03
   0.30109E+01   0.15929E-03
   0.30159E+01   0.16001E-03
   0.30209E+01   0.16074E-03
   0.30259E+01   0.16147E-03
   0.30309E+01   0.16220E-03
   0.30359E+01   0.16293E-03
   0.30409E+01   0.16366E-03
   0.30459E+01   0.16440E-03
   0.30509E+01   0.16514E-03
   0.30559E+01   0.16588E-03
   0.30609E+01   0.16663E-03
   0.30659E+01   0.16737E-03
   0.30709E+01   0.16812E-03
   0.30759E+01   0.16887E-03
   0.30809E+01   0.16961E-03
   0.30859E+01   0.17036E-03
   0.30909E+01   0.17112E-03
   0.30959E+01   0.17187E-03
   0.31009E+01   0.17263E-03
   0.31059E+01   0.17339E-03
   0.31109E+01   0.17415E-03
   0.31159E+01   0.17491E-03
   0.31209E+01   0.17568E-03
   0.31259E+01   0.17645E-03
   0.31309E+01   0.17722E-03
   0.31359E+01   0.17799E-03
   0.31409E+01   0.17875E-03
   0.31459E+01   0.17953E-03
   0.31509E+01   0.18030E-03
   0.31559E+01   0.18108E-03
   0.31609E+01   0.18185E-03
   0.31659E+01   0.18264E-03
   0.31709E+01   0.18342E-03
   0.31759E+01   0.18421E-03
   0.31809E+01   0.18499E-03
   0.31859E+01   0.18578E-03
   0.31909E+01   0.18658E-03
   0.31959E+01   0.18737E-03
   0.32009E+01   0.18816E-03
   0.32059E+01   0.18896E-03
   0.32109E+01   0.18975E-03
   0.32159E+01   0.19055E-03
   0.32209E+01   0.19135E-03
   0.32259E+01   0.19216E-03
   0.32309E+01   0.19296E-03
   0.32359E+01   0.19377E-03
   0.32409E+01   0.19458E-03
   0.32459E+01   0.19539E-03
   0.32509E+01   0.19621E-03
   0.32559E+01   0.19703E-03
   0.32609E+01   0.19784E-03
   0.32659E+01   0.19865E-03
   0.32709E+01   0.19947E-03
   0.32759E+01   0.20029E-03
   0.32809E+01   0.20112E-03
   0.32859E+01   0.20194E-03
   0.32909E+01   0.20277E-03
   0.32959E+01   0.20360E-03
   0.33009E+01   0.20443E-03
   0.33059E+01   0.20527E-03
   0.33109E+01   0.20611E-03
   0.33159E+01   0.20695E-03
   0.33209E+01   0.20778E-03
   0.33259E+01   0.20862E-03
   0.33309E+01   0.20946E-03
   0.33359E+01   0.21030E-03
   0.33409E+01   0.21115E-03
   0.33459E+01   0.21199E-03
   0.33509E+01   0.21284E-03
   0.33559E+01   0.21370E-03
   0.33609E+01   0.21455E-03
   0.33659E+01   0.21541E-03
   0.33709E+01   0.21627E-03
   0.33759E+01   0.21713E-03
   0.33809E+01   0.21798E-03
   0.33859E+01   0.21884E-03
   0.33909E+01   0.21971E-03
   0.33959E+01   0.22057E-03
   0.34009E+01   0.22144E-03
   0.34059E+01   0.22231E-03
   0.34109E+01   0.22318E-03
   0.34159E+01   0.22405E-03
   0.34209E+01   0.22493E-03
   0.34259E+01   0.22581E-03
   0.34309E+01   0.22669E-03
   0.34359E+01   0.22757E-03
   0.34409E+01   0.22845E-03
   0.34459E+01   0.22933E-03
   0.34509E+01   0.23022E-03
   0.34559E+01   0.23110E-03
   0.34609E+01   0.23199E-03
   0.34659E+01   0.23289E-03
   0.34709E+01   0.23378E-03
   0.34759E+01   0.23468E-03
   0.34809E+01   0.23558E-03
   0.34859E+01   0.23648E-03
   0.34909E+01   0.23737E-03
   0.34959E+01   0.23827E-03
   0.35009E+01   0.23917E-03
   0.35059E+01   0.24008E-03
   0.35109E+01   0.24099E-03
   0.35159E+01   0.24189E-03
   0.35209E+01   0.24281E-03
   0.35259E+01   0.24372E-03
   0.35309E+01   0.24464E-03
   0.35359E+01   0.24556E-03
   0.35409E+01   0.24648E-03
   0.35459E+01   0.24739E-03
   0.35509E+01   0.24831E-03
   0.35559E+01   0.24923E-03
   0.35609E+01   0.25016E-03
   0.35659E+01   0.25108E-03
   0.35709E+01   0.25201E-03
   0.35759E+01   0.25294E-03
   0.35809E+01   0.25388E-03
   0.35859E+01   0.25482E-03
   0.35909E+01   0.25576E-03
   0.35959E+01   0.25670E-03
   0.36009E+01   0.25763E-03
   0.36059E+01   0.25857E-03
   0.36109E+01   0.25951E-03
   0.36159E+01   0.26045E-03
   0.36209E+01   0.26140E-03
   0.36259E+01   0.26235E-03
   0.36309E+01   0.26330E-03
   0.36359E+01   0.26425E-03
   0.36409E+01   0.26521E-03
   0.36459E+01   0.26617E-03
   0.36509E+01   0.26712E-03
   0.36559E+01   0.26808E-03
   0.36609E+01   0.26904E-03
   0.36659E+01   0.27000E-03
   0.36709E+01   0.27096E-03
   0.36759E+01   0.27192E-03
   0.36809E+01   0.27289E-03
   0.36859E+01   0.27386E-03
   0.36909E+01   0.27484E-03
   0.36959E+01   0.27581E-03
   0.37009E+01   0.27679E-03
   0.37059E+01   0.27776E-03
   0.37109E+01   0.27874E-03
   0.37159E+01   0.27971E-03
   0.37209E+01   0.28069E-03
   0.37259E+01   0.28168E-03
   0.37309E+01   0.28266E-03
   0.37359E+01   0.28365E-03
   0.37409E+01   0.28464E-03
   0.37459E+01   0.28563E-03
   0.37509E+01   0.28663E-03
   0.37559E+01   0.28762E-03
   0.37609E+01   0.28861E-03
   0.37659E+01   0.28960E-03
   0.37709E+01   0.29060E-03
   0.37759E+01   0.29160E-03
   0.37809E+01   0.29260E-03
   0.37859E+01   0.29361E-03
   0.37909E+01   0.29461E-03
   0.37959E+01   0.29562E-03
   0.38009E+01   0.29664E-03
   0.38059E+01   0.29765E-03
   0.38109E+01   0.29866E-03
   0.38159E+01   0.29967E-03
   0.38209E+01   0.30068E-03
   0.38259E+01   0.30170E-03
   0.38309E+01   0.30272E-03
   0.38359E+01   0.30374E-03
   0.38409E+01   0.30476E-03
   0.38459E+01   0.30579E-03
   0.38509E+01   0.30682E-03
   0.38559E+01   0.30785E-03
   0.38609E+01   0.30887E-03
   0.38659E+01   0.30990E-03
   0.38709E+01   0.31093E-03
   0.38759E+01   0.31196E-03
   0.38809E+01   0.31300E-03
   0.38859E+01   0.31404E-03
   0.38909E+01   0.31508E-03
   0.38959E+01   0.31612E-03
   0.39009E+01   0.31717E-03
   0.39059E+01   0.31821E-03
   0.39109E+01   0.31926E-03
   0.39159E+01   0.32030E-03
   0.39209E+01   0.32135E-03
   0.39259E+01   0.32240E-03
   0.39309E+01   0.32345E-03
   0.39359E+01   0.32450E-03
   0.39409E+01   0.32556E-03
   0.39459E+01   0.32662E-03
   0.39509E+01   0.32768E-03
   0.39559E+01   0.32874E-03
   0.39609E+01   0.32980E-03
   0.39659E+01   0.33086E-03
   0.39709E+01   0.33192E-03
   0.39759E+01   0.33299E-03
   0.39809E+01   0.33406E-03
   0.39859E+01   0.33513E-03
   0.39909E+01   0.33620E-03
   0.39959E+01   0.33728E-03
   0.40009E+01   0.33836E-03
   0.40059E+01   0.33943E-03
   0.40109E+01   0.34051E-03
   0.40159E+01   0.34158E-03
   0.40209E+01   0.34266E-03
   0.40259E+01   0.34375E-03
   0.40309E+01   0.34483E-03
   0.40359E+01   0.34592E-03
   0.40409E+01   0.34701E-03
   0.40459E+01   0.34810E-03
   0.40509E+01   0.34920E-03
   0.40559E+01   0.35029E-03
   0.40609E+01   0.35138E-03
   0.40659E+01   0.35247E-03
   0.40709E+01   0.35357E-03
   0.40759E+01   0.35466E-03
   0.40809E+01   0.35577E-03
   0.40859E+01   0.35687E-03
   0.40909E+01   0.35798E-03
   0.40959E+01   0.35909E-03
   0.41009E+01   0.36019E-03
   0.41059E+01   0.36129E-03
   0.41109E+01   0.36240E-03
   0.41159E+01   0.36351E-03
   0.41209E+01   0.36462E-03
   0.41259E+01   0.36574E-03
   0.41309E+01   0.36685E-03
   0.41359E+01   0.36797E-03
   0.41409E+01   0.36910E-03
   0.41459E+01   0.37021E-03
   0.41509E+01   0.37133E-03
   0.41559E+01   0.37245E-03
   0.41609E+01   0.37358E-03
   0.41659E+01   0.37470E-03
   0.41709E+01   0.37583E-03
   0.41759E+01   0.37696E-03
   0.41809E+01   0.37810E-03
   0.41859E+01   0.37923E-03
   0.41909E+01   0.38037E-03
   0.41959E+01   0.38150E-03
   0.42009E+01   0.38263E-03
   0.42059E+01   0.38377E-03
   0.42109E+01   0.38491E-03
   0.42159E+01   0.38605E-03
   0.42209E+01   0.38720E-03
   0.42259E+01   0.38834E-03
   0.42309E+01   0.38949E-03
   0.42359E+01   0.39064E-03
   0.42409E+01   0.39179E-03
   0.42459E+01   0.39294E-03
   0.42509E+01   0.39409E-03
   0.42559E+01   0.39524E-03
   0.42609E+01   0.39639E-03
   0.42659E+01   0.39755E-03
   0.42709E+01   0.39871E-03
   0.42759E+01   0.39988E-03
   0.42809E+01   0.40104E-03
   0.42859E+01   0.40220E-03
   0.42909E+01   0.40336E-03
   0.42959E+01   0.40452E-03
   0.43009E+01   0.40569E-03
   0.43059E+01   0.40686E-03
   0.43109E+01   0.40803E-03
   0.43159E+01   0.40920E-03
   0.43209E+01   0.41038E-03
   0.43259E+01   0.41155E-03
   0.43309E+01   0.41272E-03
   0.43359E+01   0.41389E-03
   0.43409E+01   0.41507E-03
   0.43459E+01   0.41625E-03
   0.43509E+01   0.41743E-03
   0.43559E+01   0.41861E-03
   0.43609E+01   0.41980E-03
   0.43659E+01   0.42099E-03
   0.43709E+01   0.42217E-03
   0.43759E+01   0.42336E-03
   0.43809E+01   0.42454E-03
   0.43859E+01   0.42573E-03
   0.43909E+01   0.42692E-03
   0.43959E+01   0.42812E-03
   0.44009E+01   0.42932E-03
   0.44059E+01   0.43052E-03
   0.44109E+01   0.43172E-03
   0.44159E+01   0.43291E-03
   0.44209E+01   0.43411E-03
   0.44259E+01   0.43531E-03
   0.44309E+01   0.43651E-03
   0.44359E+01   0.43771E-03
   0.44409E+01   0.43892E-03
   0.44459E+01   0.44013E-03
   0.44509E+01   0.44134E-03
   0.44559E+01   0.44255E-03
   0.44609E+01   0.44376E-03
   0.44659E+01   0.44497E-03
   0.44709E+01   0.44618E-03
   0.44759E+01   0.44739E-03
   0.44809E+01   0.44861E-03
   0.44859E+01   0.44983E-03
   0.44909E+01   0.45105E-03
   0.44959E+01   0.45228E-03
   0.45009E+01   0.45349E-03
   0.45059E+01   0.45471E-03
   0.45109E+01   0.45594E-03
   0.45159E+01   0.45716E-03
   0.45209E+01   0.45839E-03
   0.45259E+01   0.45962E-03
   0.45309E+01   0.46085E-03
   0.45359E+01   0.46209E-03
   0.45409E+01   0.46331E-03
   0.45459E+01   0.46454E-03
   0.45509E+01   0.46578E-03
   0.45559E+01   0.46701E-03
   0.45609E+01   0.46825E-03
   0.45659E+01   0.46949E-03
   0.45709E+01   0.47073E-03
   0.45759E+01   0.47197E-03
   0.45809E+01   0.47322E-03
   0.45859E+01   0.47446E-03
   0.45909E+01   0.47570E-03
   0.45959E+01   0.47695E-03
   0.46009E+01   0.47819E-03
   0.46059E+01   0.47944E-03
   0.46109E+01   0.48069E-03
   0.46159E+01   0.48195E-03
   0.46209E+01   0.48320E-03
   0.46259E+01   0.48445E-03
   0.46309E+01   0.48570E-03
   0.46359E+01   0.48696E-03
   0.46409E+01   0.48821E-03
   0.46459E+01   0.48947E-03
   0.46509E+01   0.49074E-03
   0.46559E+01   0.49200E-03
   0.46609E+01   0.49327E-03
   0.46659E+01   0.49453E-03
   0.46709E+01   0.49579E-03
   0.46759E+01   0.49705E-03
   0.46809E+01   0.49832E-03
   0.46859E+01   0.49959E-03
   0.46909E+01   0.50086E-03
   0.46959E+01   0.50213E-03
   0.47009E+01   0.50341E-03
   0.47059E+01   0.50468E-03
   0.47109E+01   0.50595E-03
   0.47159E+01   0.50722E-03
   0.47209E+01   0.50850E-03
   0.47259E+01   0.50977E-03
   0.47309E+01   0.51105E-03
   0.47359E+01   0.51234E-03
   0.47409E+01   0.51362E-03
   0.47459E+01   0.51490E-03
   0.47509E+01   0.51618E-03
   0.47559E+01   0.51746E-03
   0.47609E+01   0.51875E-03
   0.47659E+01   0.52003E-03
   0.47709E+01   0.52132E-03
   0.47759E+01   0.52262E-03
   0.47809E+01   0.52391E-03
   0.47859E+01   0.52520E-03
   0.47909E+01   0.52649E-03
   0.47959E+01   0.52778E-03
   0.48009E+01   0.52907E-03
   0.48059E+01   0.53037E-03
   0.48109E+01   0.53167E-03
   0.48159E+01   0.53297E-03
   0.48209E+01   0.53427E-03
   0.48259E+01   0.53557E-03
   0.48309E+01   0.53686E-03
   0.48359E+01   0.53816E-03
   0.48409E+01   0.53947E-03
   0.48459E+01   0.54077E-03
   0.48509E+01   0.54208E-03
   0.48559E+01   0.54339E-03
   0.48609E+01   0.54470E-03
   0.48659E+01   0.54601E-03
   0.48709E+01   0.54731E-03
   0.48759E+01   0.54862E-03
   0.48809E+01   0.54993E-03
   0.48859E+01   0.55125E-03
   0.48909E+01   0.55256E-03
   0.48959E+01   0.55388E-03
   0.49009E+01   0.55519E-03
   0.49059E+01   0.55651E-03
   0.49109E+01   0.55782E-03
   0.49159E+01   0.55914E-03
   0.49209E+01   0.56046E-03
   0.49259E+01   0.56178E-03
   0.49309E+01   0.56311E-03
   0.49359E+01   0.56444E-03
   0.49409E+01   0.56576E-03
   0.49459E+01   0.56708E-03
   0.49509E+01   0.56840E-03
   0.49559E+01   0.56973E-03
   0.49609E+01   0.57106E-03
   0.49659E+01   0.57239E-03
   0.49709E+01   0.57372E-03
   0.49759E+01   0.57506E-03
   0.49809E+01   0.57638E-03
   0.49859E+01   0.57771E-03
   0.49909E+01   0.57904E-03
   0.49959E+01   0.58038E-03
   0.50009E+01   0.58172E-03
   0.50059E+01   0.58306E-03
   0.50109E+01   0.58440E-03
   0.50159E+01   0.58573E-03
   0.50209E+01   0.58707E-03
   0.50259E+01   0.58841E-03
   0.50309E+01   0.58975E-03
   0.50359E+01   0.59109E-03
   0.50409E+01   0.59244E-03
   0.50459E+01   0.59379E-03
   0.50509E+01   0.59513E-03
   0.50559E+01   0.59648E-03
   0.50609E+01   0.59782E-03
   0.50659E+01   0.59917E-03
   0.50709E+01   0.60051E-03
   0.50759E+01   0.60187E-03
   0.50809E+01   0.60322E-03
   0.50859E+01   0.60458E-03
   0.50909E+01   0.60593E-03
   0.50959E+01   0.60727E-03
   0.51009E+01   0.60863E-03
   0.51059E+01   0.60998E-03
   0.51109E+01   0.61134E-03
   0.51159E+01   0.61270E-03
   0.51209E+01   0.61406E-03
   0.51259E+01   0.61541E-03
   0.51309E+01   0.61677E-03
   0.51359E+01   0.61812E-03
   0.51409E+01   0.61948E-03
   0.51459E+01   0.62085E-03
   0.51509E+01   0.62221E-03
   0.51559E+01   0.62358E-03
   0.51609E+01   0.62495E-03
   0.51659E+01   0.62631E-03
   0.51709E+01   0.62767E-03
   0.51759E+01   0.62904E-03
   0.51809E+01   0.63040E-03
   0.51859E+01   0.63177E-03
   0.51909E+01   0.63315E-03
   0.51959E+01   0.63452E-03
   0.52009E+01   0.63588E-03
   0.52059E+01   0.63725E-03
   0.52109E+01   0.63862E-03
   0.52159E+01   0.64000E-03
   0.52209E+01   0.64137E-03
   0.52259E+01   0.64275E-03
   0.52309E+01   0.64413E-03
   0.52359E+01   0.64550E-03
   0.52409E+01   0.64687E-03
   0.52459E+01   0.64825E-03
   0.52509E+01   0.64962E-03
   0.52559E+01   0.65101E-03
   0.52609E+01   0.65239E-03
   0.52659E+01   0.65377E-03
   0.52709E+01   0.65515E-03
   0.52759E+01   0.65653E-03
   0.52809E+01   0.65791E-03
   0.52859E+01   0.65929E-03
   0.52909E+01   0.66068E-03
   0.52959E+01   0.66207E-03
   0.53009E+01   0.66346E-03
   0.53059E+01   0.66484E-03
   0.53109E+01   0.66622E-03
   0.53159E+01   0.66761E-03
   0.53209E+01   0.66899E-03
   0.53259E+01   0.67038E-03
   0.53309E+01   0.67178E-03
   0.53359E+01   0.67317E-03
   0.53409E+01   0.67456E-03
   0.53459E+01   0.67594E-03
   0.53509E+01   0.67733E-03
   0.53559E+01   0.67873E-03
   0.53609E+01   0.68012E-03
   0.53659E+01   0.68152E-03
   0.53709E+01   0.68292E-03
   0.53759E+01   0.68431E-03
   0.53809E+01   0.68570E-03
   0.53859E+01   0.68710E-03
   0.53909E+01   0.68849E-03
   0.53959E+01   0.68989E-03
   0.54009E+01   0.69130E-03
   0.54059E+01   0.69270E-03
   0.54109E+01   0.69409E-03
   0.54159E+01   0.69549E-03
   0.54209E+01   0.69689E-03
   0.54259E+01   0.69829E-03
   0.54309E+01   0.69970E-03
   0.54359E+01   0.70110E-03
   0.54409E+01   0.70251E-03
   0.54459E+01   0.70391E-03
   0.54509E+01   0.70531E-03
   0.54559E+01   0.70671E-03
   0.54609E+01   0.70812E-03
   0.54659E+01   0.70953E-03
   0.54709E+01   0.71094E-03
   0.54759E+01   0.71234E-03
   0.54809E+01   0.71375E-03
   0.54859E+01   0.71515E-03
   0.54909E+01   0.71656E-03
   0.54959E+01   0.71797E-03
   0.55009E+01   0.71939E-03
   0.55059E+01   0.72080E-03
   0.55109E+01   0.72221E-03
   0.55159E+01   0.72362E-03
   0.55209E+01   0.72503E-03
   0.55259E+01   0.72644E-03
   0.55309E+01   0.72785E-03
   0.55359E+01   0.72927E-03
   0.55409E+01   0.73069E-03
   0.55459E+01   0.73210E-03
   0.55509E+01   0.73351E-03
   0.55559E+01   0.73492E-03
   0.55609E+01   0.73634E-03
   0.55659E+01   0.73776E-03
   0.55709E+01   0.73918E-03
   0.55759E+01   0.74060E-03
   0.55809E+01   0.74201E-03
   0.55859E+01   0.74342E-03
   0.55909E+01   0.74484E-03
   0.55959E+01   0.74626E-03
   0.56009E+01   0.74769E-03
   0.56059E+01   0.74911E-03
   0.56109E+01   0.75053E-03
   0.56159E+01   0.75194E-03
   0.56209E+01   0.75336E-03
   0.56259E+01   0.75479E-03
   0.56309E+01   0.75621E-03
   0.56359E+01   0.75764E-03
   0.56409E+01   0.75906E-03
   0.56459E+01   0.76047E-03
   0.56509E+01   0.76190E-03
   0.56559E+01   0.76332E-03
   0.56609E+01   0.76475E-03
   0.56659E+01   0.76617E-03
   0.56709E+01   0.76760E-03
   0.56759E+01   0.76902E-03
   0.56809E+01   0.77045E-03
   0.56859E+01   0.77187E-03
   0.56909E+01   0.77330E-03
   0.56959E+01   0.77473E-03
   0.57009E+01   0.77616E-03
   0.57059E+01   0.77758E-03
   0.57109E+01   0.77901E-03
   0.57159E+01   0.78043E-03
   0.57209E+01   0.78186E-03
   0.57259E+01   0.78329E-03
   0.57309E+01   0.78473E-03
   0.57359E+01   0.78616E-03
   0.57409E+01   0.78759E-03
   0.57459E+01   0.78901E-03
   0.57509E+01   0.79044E-03
   0.57559E+01   0.79188E-03
   0.57609E+01   0.79331E-03
   0.57659E+01   0.79475E-03
   0.57709E+01   0.79618E-03
   0.57759E+01   0.79761E-03
   0.57809E+01   0.79904E-03
   0.57859E+01   0.80047E-03
   0.57909E+01   0.80191E-03
   0.57959E+01   0.80334E-03
   0.58009E+01   0.80477E-03
   0.58059E+01   0.80620E-03
   0.58109E+01   0.80763E-03
   0.58159E+01   0.80907E-03
   0.58209E+01   0.81051E-03
   0.58259E+01   0.81195E-03
   0.58309E+01   0.81338E-03
   0.58359E+01   0.81482E-03
   0.58409E+01   0.81625E-03
   0.58459E+01   0.81768E-03
   0.58509E+01   0.81912E-03
   0.58559E+01   0.82056E-03
   0.58609E+01   0.82200E-03
   0.58659E+01   0.82343E-03
   0.58709E+01   0.82487E-03
   0.58759E+01   0.82630E-03
   0.58809E+01   0.82774E-03
   0.58859E+01   0.82918E-03
   0.58909E+01   0.83062E-03
   0.58959E+01   0.83206E-03
   0.59009E+01   0.83349E-03
   0.59059E+01   0.83493E-03
   0.59109E+01   0.83637E-03
   0.59159E+01   0.83781E-03
   0.59209E+01   0.83925E-03
   0.59259E+01   0.84069E-03
   0.59309E+01   0.84212E-03
   0.59359E+01   0.84356E-03
   0.59409E+01   0.84500E-03
   0.59459E+01   0.84644E-03
   0.59509E+01   0.84789E-03
   0.59559E+01   0.84932E-03
   0.59609E+01   0.85076E-03
   0.59659E+01   0.85220E-03
   0.59709E+01   0.85364E-03
   0.59759E+01   0.85508E-03
   0.59809E+01   0.85652E-03
   0.59859E+01   0.85796E-03
   0.59909E+01   0.85940E-03
   0.59959E+01   0.86083E-03
   0.60009E+01   0.86228E-03
   0.60059E+01   0.86372E-03
   0.60109E+01   0.86517E-03
   0.60159E+01   0.86660E-03
   0.60209E+01   0.86804E-03
   0.60259E+01   0.86948E-03
   0.60309E+01   0.87092E-03
   0.60359E+01   0.87236E-03
   0.60409E+01   0.87381E-03
   0.60459E+01   0.87525E-03
   0.60509E+01   0.87668E-03
   0.60559E+01   0.87812E-03
   0.60609E+01   0.87956E-03
   0.60659E+01   0.88101E-03
   0.60709E+01   0.88246E-03
   0.60759E+01   0.88389E-03
   0.60809E+01   0.88533E-03
   0.60859E+01   0.88677E-03
   0.60909E+01   0.88821E-03
   0.60959E+01   0.88966E-03
   0.61009E+01   0.89110E-03
   0.61059E+01   0.89254E-03
   0.61109E+01   0.89397E-03
   0.61159E+01   0.89541E-03
   0.61209E+01   0.89686E-03
   0.61259E+01   0.89830E-03
   0.61309E+01   0.89975E-03
   0.61359E+01   0.90118E-03
   0.61409E+01   0.90262E-03
   0.61459E+01   0.90406E-03
   0.61509E+01   0.90550E-03
   0.61559E+01   0.90695E-03
   0.61609E+01   0.90839E-03
   0.61659E+01   0.90983E-03
   0.61709E+01   0.91126E-03
   0.61759E+01   0.91271E-03
   0.61809E+01   0.91415E-03
   0.61859E+01   0.91559E-03
   0.61909E+01   0.91703E-03
   0.61959E+01   0.91846E-03
   0.62009E+01   0.91990E-03
   0.62059E+01   0.92134E-03
   0.62109E+01   0.92278E-03
   0.62159E+01   0.92423E-03
   0.62209E+01   0.92567E-03
   0.62259E+01   0.92710E-03
   0.62309E+01   0.92854E-03
   0.62359E+01   0.92998E-03
   0.62409E+01   0.93142E-03
   0.62459E+01   0.93286E-03
   0.62509E+01   0.93430E-03
   0.62559E+01   0.93573E-03
   0.62609E+01   0.93717E-03
   0.62659E+01   0.93861E-03
   0.62709E+01   0.94005E-03
   0.62759E+01   0.94150E-03
   0.62809E+01   0.94293E-03
   0.62859E+01   0.94436E-03
   0.62909E+01   0.94580E-03
   0.62959E+01   0.94724E-03
   0.63009E+01   0.94868E-03
   0.63059E+01   0.95012E-03
   0.63109E+01   0.95155E-03
   0.63159E+01   0.95299E-03
   0.63209E+01   0.95442E-03
   0.63259E+01   0.95586E-03
   0.63309E+01   0.95730E-03
   0.63359E+01   0.95873E-03
   0.63409E+01   0.96017E-03
   0.63459E+01   0.96160E-03
   0.63509E+01   0.96304E-03
   0.63559E+01   0.96448E-03
   0.63609E+01   0.96591E-03
   0.63659E+01   0.96734E-03
   0.63709E+01   0.96877E-03
   0.63759E+01   0.97021E-03
   0.63809E+01   0.97164E-03
   0.63859E+01   0.97308E-03
   0.63909E+01   0.97451E-03
   0.63959E+01   0.97594E-03
   0.64009E+01   0.97737E-03
   0.64059E+01   0.97880E-03
   0.64109E+01   0.98024E-03
   0.64159E+01   0.98167E-03
   0.64209E+01   0.98309E-03
   0.64259E+01   0.98452E-03
   0.64309E+01   0.98595E-03
   0.64359E+01   0.98739E-03
   0.64409E+01   0.98882E-03
   0.64459E+01   0.99025E-03
   0.64509E+01   0.99167E-03
   0.64559E+01   0.99310E-03
   0.64609E+01   0.99453E-03
   0.64659E+01   0.99597E-03
   0.64709E+01   0.99739E-03
   0.64759E+01   0.99881E-03
   0.64809E+01   0.10002E-02
   0.64859E+01   0.10017E-02
   0.64909E+01   0.10031E-02
   0.64959E+01   0.10045E-02
   0.65009E+01   0.10059E-02
   0.65059E+01   0.10074E-02
   0.65109E+01   0.10088E-02
   0.65159E+01   0.10102E-02
   0.65209E+01   0.10117E-02
   0.65259E+01   0.10131E-02
   0.65309E+01   0.10145E-02
   0.65359E+01   0.10159E-02
   0.65409E+01   0.10173E-02
   0.65459E+01   0.10188E-02
   0.65509E+01   0.10202E-02
   0.65559E+01   0.10216E-02
   0.65609E+01   0.10230E-02
   0.65659E+01   0.10245E-02
   0.65709E+01   0.10259E-02
   0.65759E+01   0.10273E-02
   0.65809E+01   0.10287E-02
   0.65859E+01   0.10301E-02
   0.65909E+01   0.10316E-02
   0.65959E+01   0.10330E-02
   0.66009E+01   0.10344E-02
   0.66059E+01   0.10358E-02
   0.66109E+01   0.10372E-02
   0.66159E+01   0.10386E-02
   0.66209E+01   0.10401E-02
   0.66259E+01   0.10415E-02
   0.66309E+01   0.10429E-02
   0.66359E+01   0.10443E-02
   0.66409E+01   0.10457E-02
   0.66459E+01   0.10471E-02
   0.66509E+01   0.10485E-02
   0.66559E+01   0.10500E-02
   0.66609E+01   0.10514E-02
   0.66659E+01   0.10528E-02
   0.66709E+01   0.10542E-02
   0.66759E+01   0.10556E-02
   0.66809E+01   0.10570E-02
   0.66859E+01   0.10584E-02
   0.66909E+01   0.10598E-02
   0.66959E+01   0.10612E-02
   0.67009E+01   0.10627E-02
   0.67059E+01   0.10641E-02
   0.67109E+01   0.10655E-02
   0.67159E+01   0.10669E-02
   0.67209E+01   0.10683E-02
   0.67259E+01   0.10697E-02
   0.67309E+01   0.10711E-02
   0.67359E+01   0.10725E-02
   0.67409E+01   0.10739E-02
   0.67459E+01   0.10753E-02
   0.67509E+01   0.10767E-02
   0.67559E+01   0.10781E-02
   0.67609E+01   0.10795E-02
   0.67659E+01   0.10809E-02
   0.67709E+01   0.10823E-02
   0.67759E+01   0.10837E-02
   0.67809E+01   0.10851E-02
   0.67859E+01   0.10865E-02
   0.67909E+01   0.10879E-02
   0.67959E+01   0.10893E-02
   0.68009E+01   0.10907E-02
   0.68059E+01   0.10921E-02
   0.68109E+01   0.10935E-02
   0.68159E+01   0.10949E-02
   0.68209E+01   0.10963E-02
   0.68259E+01   0.10977E-02
   0.68309E+01   0.10991E-02
   0.68359E+01   0.11005E-02
   0.68409E+01   0.11018E-02
   0.68459E+01   0.11032E-02
   0.68509E+01   0.11046E-02
   0.68559E+01   0.11060E-02
   0.68609E+01   0.11074E-02
   0.68659E+01   0.11088E-02
   0.68709E+01   0.11102E-02
   0.68759E+01   0.11116E-02
   0.68809E+01   0.11129E-02
   0.68859E+01   0.11143E-02
   0.68909E+01   0.11157E-02
   0.68959E+01   0.11171E-02
   0.69009E+01   0.11185E-02
   0.69059E+01   0.11199E-02
   0.69109E+01   0.11212E-02
   0.69159E+01   0.11226E-02
   0.69209E+01   0.11240E-02
   0.69259E+01   0.11254E-02
   0.69309E+01   0.11268E-02
   0.69359E+01   0.11281E-02
   0.69409E+01   0.11295E-02
   0.69459E+01   0.11309E-02
   0.69509E+01   0.11323E-02
   0.69559E+01   0.11337E-02
   0.69609E+01   0.11350E-02
   0.69659E+01   0.11364E-02
   0.69709E+01   0.11378E-02
   0.69759E+01   0.11391E-02
   0.69809E+01   0.11405E-02
   0.69859E+01   0.11419E-02
   0.69909E+01   0.11433E-02
   0.69959E+01   0.11446E-02
   0.70009E+01   0.11460E-02
   0.70059E+01   0.11474E-02
   0.70109E+01   0.11487E-02
   0.70159E+01   0.11501E-02
   0.70209E+01   0.11515E-02
   0.70259E+01   0.11528E-02
   0.70309E+01   0.11542E-02
   0.70359E+01   0.11556E-02
   0.70409E+01   0.11569E-02
   0.70459E+01   0.11583E-02
   0.70509E+01   0.11596E-02
   0.70559E+01   0.11610E-02
   0.70609E+01   0.11624E-02
   0.70659E+01   0.11637E-02
   0.70709E+01   0.11651E-02
   0.70759E+01   0.11664E-02
   0.70809E+01   0.11678E-02
   0.70859E+01   0.11691E-02
   0.70909E+01   0.11705E-02
   0.70959E+01   0.11718E-02
   0.71009E+01   0.11732E-02
   0.71059E+01   0.11746E-02
   0.71109E+01   0.11759E-02
   0.71159E+01   0.11773E-02
   0.71209E+01   0.11786E-02
   0.71259E+01   0.11800E-02
   0.71309E+01   0.11813E-02
   0.71359E+01   0.11826E-02
   0.71409E+01   0.11840E-02
   0.71459E+01   0.11853E-02
   0.71509E+01   0.11867E-02
   0.71559E+01   0.11880E-02
   0.71609E+01   0.11894E-02
   0.71659E+01   0.11907E-02
   0.71709E+01   0.11920E-02
   0.71759E+01   0.11934E-02
   0.71809E+01   0.11947E-02
   0.71859E+01   0.11961E-02
   0.71909E+01   0.11974E-02
   0.71959E+01   0.11987E-02
   0.72009E+01   0.12001E-02
   0.72059E+01   0.12014E-02
   0.72109E+01   0.12027E-02
   0.72159E+01   0.12041E-02
   0.72209E+01   0.12054E-02
   0.72259E+01   0.12067E-02
   0.72309E+01   0.12080E-02
   0.72359E+01   0.12094E-02
   0.72409E+01   0.12107E-02
   0.72459E+01   0.12120E-02
   0.72509E+01   0.12133E-02
   0.72559E+01   0.12147E-02
   0.72609E+01   0.12160E-02
   0.72659E+01   0.12173E-02
   0.72709E+01   0.12186E-02
   0.72759E+01   0.12200E-02
   0.72809E+01   0.12213E-02
   0.72859E+01   0.12226E-02
   0.72909E+01   0.12239E-02
   0.72959E+01   0.12252E-02
   0.73009E+01   0.12265E-02
   0.73059E+01   0.12279E-02
   0.73109E+01   0.12292E-02
   0.73159E+01   0.12305E-02
   0.73209E+01   0.12318E-02
   0.73259E+01   0.12331E-02
   0.73309E+01   0.12344E-02
   0.73359E+01   0.12357E-02
   0.73409E+01   0.12370E-02
   0.73459E+01   0.12383E-02
   0.73509E+01   0.12396E-02
   0.73559E+01   0.12410E-02
   0.73609E+01   0.12423E-02
   0.73659E+01   0.12436E-02
   0.73709E+01   0.12449E-02
   0.73759E+01   0.12462E-02
   0.73809E+01   0.12475E-02
   0.73859E+01   0.12487E-02
   0.73909E+01   0.12500E-02
   0.73959E+01   0.12513E-02
   0.74009E+01   0.12526E-02
   0.74059E+01   0.12539E-02
   0.74109E+01   0.12552E-02
   0.74159E+01   0.12565E-02
   0.74209E+01   0.12578E-02
   0.74259E+01   0.12591E-02
   0.74309E+01   0.12604E-02
   0.74359E+01   0.12617E-02
   0.74409E+01   0.12630E-02
   0.74459E+01   0.12642E-02
   0.74509E+01   0.12655E-02
   0.74559E+01   0.12668E-02
   0.74609E+01   0.12681E-02
   0.74659E+01   0.12694E-02
   0.74709E+01   0.12706E-02
   0.74759E+01   0.12719E-02
   0.74809E+01   0.12732E-02
   0.74859E+01   0.12745E-02
   0.74909E+01   0.12757E-02
   0.74959E+01   0.12770E-02
   0.75009E+01   0.12783E-02
   0.75058E+01   0.12796E-02
   0.75108E+01   0.12808E-02
   0.75158E+01   0.12821E-02
   0.75208E+01   0.12834E-02
   0.75258E+01   0.12846E-02
   0.75308E+01   0.12859E-02
   0.75358E+01   0.12872E-02
   0.75408E+01   0.12884E-02
   0.75458E+01   0.12897E-02
   0.75508E+01   0.12909E-02
   0.75558E+01   0.12922E-02
   0.75608E+01   0.12935E-02
   0.75658E+01   0.12947E-02
   0.75708E+01   0.12960E-02
   0.75758E+01   0.12972E-02
   0.75808E+01   0.12985E-02
   0.75858E+01   0.12997E-02
   0.75908E+01   0.13010E-02
   0.75958E+01   0.13022E-02
   0.76008E+01   0.13035E-02
   0.76058E+01   0.13047E-02
   0.76108E+01   0.13060E-02
   0.76158E+01   0.13072E-02
   0.76208E+01   0.13085E-02
   0.76258E+01   0.13097E-02
   0.76308E+01   0.13109E-02
   0.76358E+01   0.13122E-02
   0.76408E+01   0.13134E-02
   0.76458E+01   0.13147E-02
   0.76508E+01   0.13159E-02
   0.76558E+01   0.13171E-02
   0.76608E+01   0.13184E-02
   0.76658E+01   0.13196E-02
   0.76708E+01   0.13208E-02
   0.76758E+01   0.13221E-02
   0.76808E+01   0.13233E-02
   0.76858E+01   0.13245E-02
   0.76908E+01   0.13257E-02
   0.76958E+01   0.13270E-02
   0.77008E+01   0.13282E-02
   0.77058E+01   0.13294E-02
   0.77108E+01   0.13306E-02
   0.77158E+01   0.13318E-02
   0.77208E+01   0.13331E-02
   0.77258E+01   0.13343E-02
   0.77308E+01   0.13355E-02
   0.77358E+01   0.13367E-02
   0.77408E+01   0.13379E-02
   0.77458E+01   0.13391E-02
   0.77508E+01   0.13403E-02
   0.77558E+01   0.13416E-02
   0.77608E+01   0.13428E-02
   0.77658E+01   0.13440E-02
   0.77708E+01   0.13452E-02
   0.77758E+01   0.13464E-02
   0.77808E+01   0.13476E-02
   0.77858E+01   0.13488E-02
   0.77908E+01   0.13500E-02
   0.77958E+01   0.13512E-02
   0.78008E+01   0.13524E-02
   0.78058E+01   0.13536E-02
   0.78108E+01   0.13548E-02
   0.78158E+01   0.13560E-02
   0.78208E+01   0.13572E-02
   0.78258E+01   0.13583E-02
   0.78308E+01   0.13595E-02
   0.78358E+01   0.13607E-02
   0.78408E+01   0.13619E-02
   0.78458E+01   0.13631E-02
   0.78508E+01   0.13643E-02
   0.78558E+01   0.13655E-02
   0.78608E+01   0.13666E-02
   0.78658E+01   0.13678E-02
   0.78708E+01   0.13690E-02
   0.78758E+01   0.13702E-02
   0.78808E+01   0.13714E-02
   0.78858E+01   0.13725E-02
   0.78908E+01   0.13737E-02
   0.78958E+01   0.13749E-02
   0.79008E+01   0.13760E-02
   0.79058E+01   0.13772E-02
   0.79108E+01   0.13784E-02
   0.79158E+01   0.13795E-02
   0.79208E+01   0.13807E-02
   0.79258E+01   0.13819E-02
   0.79308E+01   0.13830E-02
   0.79358E+01   0.13842E-02
   0.79408E+01   0.13854E-02
   0.79458E+01   0.13865E-02
   0.79508E+01   0.13877E-02
   0.79558E+01   0.13888E-02
   0.79608E+01   0.13900E-02
   0.79658E+01   0.13911E-02
   0.79708E+01   0.13923E-02
   0.79758E+01   0.13934E-02
   0.79808E+01   0.13946E-02
   0.79858E+01   0.13957E-02
   0.79908E+01   0.13969E-02
   0.79958E+01   0.13980E-02
   0.80008E+01   0.13991E-02
   0.80058E+01   0.14003E-02
   0.80108E+01   0.14014E-02
   0.80158E+01   0.14026E-02
   0.80208E+01   0.14037E-02
   0.80258E+01   0.14048E-02
   0.80308E+01   0.14060E-02
   0.80358E+01   0.14071E-02
   0.80408E+01   0.14082E-02
   0.80458E+01   0.14093E-02
   0.80508E+01   0.14105E-02
   0.80558E+01   0.14116E-02
   0.80608E+01   0.14127E-02
   0.80658E+01   0.14138E-02
   0.80708E+01   0.14150E-02
   0.80758E+01   0.14161E-02
   0.80808E+01   0.14172E-02
   0.80858E+01   0.14183E-02
   0.80908E+01   0.14194E-02
   0.80958E+01   0.14205E-02
   0.81008E+01   0.14217E-02
   0.81058E+01   0.14228E-02
   0.81108E+01   0.14239E-02
   0.81158E+01   0.14250E-02
   0.81208E+01   0.14261E-02
   0.81258E+01   0.14272E-02
   0.81308E+01   0.14283E-02
   0.81358E+01   0.14294E-02
   0.81408E+01   0.14305E-02
   0.81458E+01   0.14316E-02
   0.81508E+01   0.14327E-02
   0.81558E+01   0.14338E-02
   0.81608E+01   0.14349E-02
   0.81658E+01   0.14360E-02
   0.81708E+01   0.14371E-02
   0.81758E+01   0.14382E-02
   0.81808E+01   0.14392E-02
   0.81858E+01   0.14403E-02
   0.81908E+01   0.14414E-02
   0.81958E+01   0.14425E-02
   0.82008E+01   0.14436E-02
   0.82058E+01   0.14447E-02
   0.82108E+01   0.14457E-02
   0.82158E+01   0.14468E-02
   0.82208E+01   0.14479E-02
   0.82258E+01   0.14490E-02
   0.82308E+01   0.14500E-02
   0.82358E+01   0.14511E-02
   0.82408E+01   0.14522E-02
   0.82458E+01   0.14532E-02
   0.82508E+01   0.14543E-02
   0.82558E+01   0.14554E-02
   0.82608E+01   0.14564E-02
   0.82658E+01   0.14575E-02
   0.82708E+01   0.14586E-02
   0.82758E+01   0.14596E-02
   0.82808E+01   0.14607E-02
   0.82858E+01   0.14617E-02
   0.82908E+01   0.14628E-02
   0.82958E+01   0.14638E-02
   0.83008E+01   0.14649E-02
   0.83058E+01   0.14659E-02
   0.83108E+01   0.14670E-02
   0.83158E+01   0.14680E-02
   0.83208E+01   0.14691E-02
   0.83258E+01   0.14701E-02
   0.83308E+01   0.14711E-02
   0.83358E+01   0.14722E-02
   0.83408E+01   0.14732E-02
   0.83458E+01   0.14743E-02
   0.83508E+01   0.14753E-02
   0.83558E+01   0.14763E-02
   0.83608E+01   0.14774E-02
   0.83658E+01   0.14784E-02
   0.83708E+01   0.14794E-02
   0.83758E+01   0.14804E-02
   0.83808E+01   0.14815E-02
   0.83858E+01   0.14825E-02
   0.83908E+01   0.14835E-02
   0.83958E+01   0.14845E-02
   0.84008E+01   0.14855E-02
   0.84058E+01   0.14866E-02
   0.84108E+01   0.14876E-02
   0.84158E+01   0.14886E-02
   0.84208E+01   0.14896E-02
   0.84258E+01   0.14906E-02
   0.84308E+01   0.14916E-02
   0.84358E+01   0.14926E-02
   0.84408E+01   0.14936E-02
   0.84458E+01   0.14946E-02
   0.84508E+01   0.14956E-02
   0.84558E+01   0.14966E-02
   0.84608E+01   0.14976E-02
   0.84658E+01   0.14986E-02
   0.84708E+01   0.14996E-02
   0.84758E+01   0.15006E-02
   0.84808E+01   0.15016E-02
   0.84858E+01   0.15026E-02
   0.84908E+01   0.15036E-02
   0.84958E+01   0.15046E-02
   0.85008E+01   0.15056E-02
   0.85058E+01   0.15065E-02
   0.85108E+01   0.15075E-02
   0.85158E+01   0.15085E-02
   0.85208E+01   0.15095E-02
   0.85258E+01   0.15104E-02
   0.85308E+01   0.15114E-02
   0.85358E+01   0.15124E-02
   0.85408E+01   0.15134E-02
   0.85458E+01   0.15143E-02
   0.85508E+01   0.15153E-02
   0.85558E+01   0.15163E-02
   0.85608E+01   0.15172E-02
   0.85658E+01   0.15182E-02
   0.85708E+01   0.15192E-02
   0.85758E+01   0.15201E-02
   0.85808E+01   0.15211E-02
   0.85858E+01   0.15220E-02
   0.85908E+01   0.15230E-02
   0.85958E+01   0.15239E-02
   0.86008E+01   0.15249E-02
   0.86058E+01   0.15258E-02
   0.86108E+01   0.15268E-02
   0.86158E+01   0.15277E-02
   0.86208E+01   0.15287E-02
   0.86258E+01   0.15296E-02
   0.86308E+01   0.15306E-02
   0.86358E+01   0.15315E-02
   0.86408E+01   0.15324E-02
   0.86458E+01   0.15334E-02
   0.86508E+01   0.15343E-02
   0.86558E+01   0.15352E-02
   0.86608E+01   0.15362E-02
   0.86658E+01   0.15371E-02
   0.86708E+01   0.15380E-02
   0.86758E+01   0.15389E-02
   0.86808E+01   0.15399E-02
   0.86858E+01   0.15408E-02
   0.86908E+01   0.15417E-02
   0.86958E+01   0.15426E-02
   0.87008E+01   0.15435E-02
   0.87058E+01   0.15445E-02
   0.87108E+01   0.15454E-02
   0.87158E+01   0.15463E-02
   0.87208E+01   0.15472E-02
   0.87258E+01   0.15481E-02
   0.87308E+01   0.15490E-02
   0.87358E+01   0.15499E-02
   0.87408E+01   0.15508E-02
   0.87458E+01   0.15517E-02
   0.87508E+01   0.15526E-02
   0.87558E+01   0.15535E-02
   0.87608E+01   0.15544E-02
   0.87658E+01   0.15553E-02
   0.87708E+01   0.15562E-02
   0.87758E+01   0.15571E-02
   0.87808E+01   0.15580E-02
   0.87858E+01   0.15589E-02
   0.87908E+01   0.15597E-02
   0.87958E+01   0.15606E-02
   0.88008E+01   0.15615E-02
   0.88058E+01   0.15624E-02
   0.88108E+01   0.15633E-02
   0.88158E+01   0.15641E-02
   0.88208E+01   0.15650E-02
   0.88258E+01   0.15659E-02
   0.88308E+01   0.15668E-02
   0.88358E+01   0.15676E-02
   0.88408E+01   0.15685E-02
   0.88458E+01   0.15694E-02
   0.88508E+01   0.15702E-02
   0.88558E+01   0.15711E-02
   0.88608E+01   0.15720E-02
   0.88658E+01   0.15728E-02
   0.88708E+01   0.15737E-02
   0.88758E+01   0.15745E-02
   0.88808E+01   0.15754E-02
   0.88858E+01   0.15762E-02
   0.88908E+01   0.15771E-02
   0.88958E+01   0.15779E-02
   0.89008E+01   0.15788E-02
   0.89058E+01   0.15796E-02
   0.89108E+01   0.15805E-02
   0.89158E+01   0.15813E-02
   0.89208E+01   0.15821E-02
   0.89258E+01   0.15830E-02
   0.89308E+01   0.15838E-02
   0.89358E+01   0.15846E-02
   0.89408E+01   0.15855E-02
   0.89458E+01   0.15863E-02
   0.89508E+01   0.15871E-02
   0.89558E+01   0.15880E-02
   0.89608E+01   0.15888E-02
   0.89658E+01   0.15896E-02
   0.89708E+01   0.15904E-02
   0.89758E+01   0.15912E-02
   0.89808E+01   0.15921E-02
   0.89858E+01   0.15929E-02
   0.89908E+01   0.15937E-02
   0.89958E+01   0.15945E-02
   0.90008E+01   0.15953E-02
   0.90058E+01   0.15961E-02
   0.90108E+01   0.15969E-02
   0.90158E+01   0.15977E-02
   0.90208E+01   0.15985E-02
   0.90258E+01   0.15993E-02
   0.90308E+01   0.16001E-02
   0.90358E+01   0.16009E-02
   0.90408E+01   0.16017E-02
   0.90458E+01   0.16025E-02
   0.90508E+01   0.16033E-02
   0.90558E+01   0.16041E-02
   0.90608E+01   0.16049E-02
   0.90658E+01   0.16057E-02
   0.90708E+01   0.16065E-02
   0.90758E+01   0.16073E-02
   0.90808E+01   0.16080E-02
   0.90858E+01   0.16088E-02
   0.90908E+01   0.16096E-02
   0.90958E+01   0.16104E-02
   0.91008E+01   0.16111E-02
   0.91058E+01   0.16119E-02
   0.91108E+01   0.16127E-02
   0.91158E+01   0.16135E-02
   0.91208E+01   0.16142E-02
   0.91258E+01   0.16150E-02
   0.91308E+01   0.16157E-02
   0.91358E+01   0.16165E-02
   0.91408E+01   0.16173E-02
   0.91458E+01   0.16180E-02
   0.91508E+01   0.16188E-02
   0.91558E+01   0.16195E-02
   0.91608E+01   0.16203E-02
   0.91658E+01   0.16210E-02
   0.91708E+01   0.16218E-02
   0.91758E+01   0.16225E-02
   0.91808E+01   0.16233E-02
   0.91858E+01   0.16240E-02
   0.91908E+01   0.16248E-02
   0.91958E+01   0.16255E-02
   0.92008E+01   0.16262E-02
   0.92058E+01   0.16270E-02
   0.92108E+01   0.16277E-02
   0.92158E+01   0.16284E-02
   0.92208E+01   0.16292E-02
   0.92258E+01   0.16299E-02
   0.92308E+01   0.16306E-02
   0.92358E+01   0.16314E-02
   0.92408E+01   0.16321E-02
   0.92458E+01   0.16328E-02
   0.92508E+01   0.16335E-02
   0.92558E+01   0.16342E-02
   0.92608E+01   0.16349E-02
   0.92658E+01   0.16357E-02
   0.92708E+01   0.16364E-02
   0.92758E+01   0.16371E-02
   0.92808E+01   0.16378E-02
   0.92858E+01   0.16385E-02
   0.92908E+01   0.16392E-02
   0.92958E+01   0.16399E-02
   0.93008E+01   0.16406E-02
   0.93058E+01   0.16413E-02
   0.93108E+01   0.16420E-02
   0.93158E+01   0.16427E-02
   0.93208E+01   0.16434E-02
   0.93258E+01   0.16441E-02
   0.93308E+01   0.16448E-02
   0.93358E+01   0.16455E-02
   0.93408E+01   0.16461E-02
   0.93458E+01   0.16468E-02
   0.93508E+01   0.16475E-02
   0.93558E+01   0.16482E-02
   0.93608E+01   0.16489E-02
   0.93658E+01   0.16495E-02
   0.93708E+01   0.16502E-02
   0.93758E+01   0.16509E-02
   0.93808E+01   0.16516E-02
   0.93858E+01   0.16522E-02
   0.93908E+01   0.16529E-02
   0.93958E+01   0.16536E-02
   0.94008E+01   0.16542E-02
   0.94058E+01   0.16549E-02
   0.94108E+01   0.16556E-02
   0.94158E+01   0.16562E-02
   0.94208E+01   0.16569E-02
   0.94258E+01   0.16575E-02
   0.94308E+01   0.16582E-02
   0.94358E+01   0.16588E-02
   0.94408E+01   0.16595E-02
   0.94458E+01   0.16601E-02
   0.94508E+01   0.16608E-02
   0.94558E+01   0.16614E-02
   0.94608E+01   0.16621E-02
   0.94658E+01   0.16627E-02
   0.94708E+01   0.16633E-02
   0.94758E+01   0.16640E-02
   0.94808E+01   0.16646E-02
   0.94858E+01   0.16652E-02
   0.94908E+01   0.16659E-02
   0.94958E+01   0.16665E-02
   0.95008E+01   0.16671E-02
   0.95058E+01   0.16677E-02
   0.95108E+01   0.16684E-02
   0.95158E+01   0.16690E-02
   0.95208E+01   0.16696E-02
   0.95258E+01   0.16702E-02
   0.95308E+01   0.16708E-02
   0.95358E+01   0.16715E-02
   0.95408E+01   0.16721E-02
   0.95458E+01   0.16727E-02
   0.95508E+01   0.16733E-02
   0.95558E+01   0.16739E-02
   0.95608E+01   0.16745E-02
   0.95658E+01   0.16751E-02
   0.95708E+01   0.16757E-02
   0.95758E+01   0.16763E-02
   0.95808E+01   0.16769E-02
   0.95858E+01   0.16775E-02
   0.95908E+01   0.16781E-02
   0.95958E+01   0.16787E-02
   0.96008E+01   0.16793E-02
   0.96058E+01   0.16799E-02
   0.96108E+01   0.16804E-02
   0.96158E+01   0.16810E-02
   0.96208E+01   0.16816E-02
   0.96258E+01   0.16822E-02
   0.96308E+01   0.16828E-02
   0.96358E+01   0.16834E-02
   0.96408E+01   0.16839E-02
   0.96458E+01   0.16845E-02
   0.96508E+01   0.16851E-02
   0.96558E+01   0.16856E-02
   0.96608E+01   0.16862E-02
   0.96658E+01   0.16868E-02
   0.96708E+01   0.16873E-02
   0.96758E+01   0.16879E-02
   0.96808E+01   0.16885E-02
   0.96858E+01   0.16890E-02
   0.96908E+01   0.16896E-02
   0.96958E+01   0.16901E-02
   0.97008E+01   0.16907E-02
   0.97058E+01   0.16912E-02
   0.97108E+01   0.16918E-02
   0.97158E+01   0.16923E-02
   0.97208E+01   0.16929E-02
   0.97258E+01   0.16934E-02
   0.97308E+01   0.16940E-02
   0.97358E+01   0.16945E-02
   0.97408E+01   0.16950E-02
   0.97458E+01   0.16956E-02
   0.97508E+01   0.16961E-02
   0.97558E+01   0.16967E-02
   0.97608E+01   0.16972E-02
   0.97658E+01   0.16977E-02
   0.97708E+01   0.16982E-02
   0.97758E+01   0.16988E-02
   0.97808E+01   0.16993E-02
   0.97858E+01   0.16998E-02
   0.97908E+01   0.17003E-02
   0.97958E+01   0.17009E-02
   0.98008E+01   0.17014E-02
   0.98058E+01   0.17019E-02
   0.98108E+01   0.17024E-02
   0.98158E+01   0.17029E-02
   0.98208E+01   0.17034E-02
   0.98258E+01   0.17039E-02
   0.98308E+01   0.17044E-02
   0.98358E+01   0.17049E-02
   0.98408E+01   0.17054E-02
   0.98458E+01   0.17059E-02
   0.98508E+01   0.17064E-02
   0.98558E+01   0.17069E-02
   0.98608E+01   0.17074E-02
   0.98658E+01   0.17079E-02
   0.98708E+01   0.17084E-02
   0.98758E+01   0.17089E-02
   0.98808E+01   0.17094E-02
   0.98858E+01   0.17099E-02
   0.98908E+01   0.17104E-02
   0.98958E+01   0.17109E-02
   0.99008E+01   0.17113E-02
   0.99058E+01   0.17118E-02
   0.99108E+01   0.17123E-02
   0.99158E+01   0.17128E-02
   0.99208E+01   0.17132E-02
   0.99258E+01   0.17137E-02
   0.99308E+01   0.17142E-02
   0.99358E+01   0.17146E-02
   0.99408E+01   0.17151E-02
   0.99458E+01   0.17156E-02
   0.99508E+01   0.17160E-02
   0.99558E+01   0.17165E-02
   0.99608E+01   0.17170E-02
   0.99658E+01   0.17174E-02
   0.99708E+01   0.17179E-02
   0.99758E+01   0.17183E-02
   0.99808E+01   0.17188E-02
   0.99858E+01   0.17192E-02
   0.99908E+01   0.17197E-02
   0.99958E+01   0.17201E-02
   0.10001E+02   0.17206E-02
   0.10006E+02   0.17210E-02
   0.10011E+02   0.17214E-02
   0.10016E+02   0.17219E-02
   0.10021E+02   0.17223E-02
   0.10026E+02   0.17228E-02
   0.10031E+02   0.17232E-02
   0.10036E+02   0.17236E-02
   0.10041E+02   0.17241E-02
   0.10046E+02   0.17245E-02
   0.10051E+02   0.17249E-02
   0.10056E+02   0.17253E-02
   0.10061E+02   0.17258E-02
   0.10066E+02   0.17262E-02
   0.10071E+02   0.17266E-02
   0.10076E+02   0.17270E-02
   0.10081E+02   0.17274E-02
   0.10086E+02   0.17279E-02
   0.10091E+02   0.17283E-02
   0.10096E+02   0.17287E-02
   0.10101E+02   0.17291E-02
   0.10106E+02   0.17295E-02
   0.10111E+02   0.17299E-02
   0.10116E+02   0.17303E-02
   0.10121E+02   0.17307E-02
   0.10126E+02   0.17311E-02
   0.10131E+02   0.17315E-02
   0.10136E+02   0.17319E-02
   0.10141E+02   0.17323E-02
   0.10146E+02   0.17327E-02
   0.10151E+02   0.17331E-02
   0.10156E+02   0.17335E-02
   0.10161E+02   0.17339E-02
   0.10166E+02   0.17343E-02
   0.10171E+02   0.17346E-02
   0.10176E+02   0.17350E-02
   0.10181E+02   0.17354E-02
   0.10186E+02   0.17358E-02
   0.10191E+02   0.17362E-02
   0.10196E+02   0.17365E-02
   0.10201E+02   0.17369E-02
   0.10206E+02   0.17373E-02
   0.10211E+02   0.17377E-02
   0.10216E+02   0.17380E-02
   0.10221E+02   0.17384E-02
   0.10226E+02   0.17388E-02
   0.10231E+02   0.17391E-02
   0.10236E+02   0.17395E-02
   0.10241E+02   0.17399E-02
   0.10246E+02   0.17402E-02
   0.10251E+02   0.17406E-02
   0.10256E+02   0.17409E-02
   0.10261E+02   0.17413E-02
   0.10266E+02   0.17416E-02
   0.10271E+02   0.17420E-02
   0.10276E+02   0.17423E-02
   0.10281E+02   0.17427E-02
   0.10286E+02   0.17430E-02
   0.10291E+02   0.17434E-02
   0.10296E+02   0.17437E-02
   0.10301E+02   0.17441E-02
   0.10306E+02   0.17444E-02
   0.10311E+02   0.17447E-02
   0.10316E+02   0.17451E-02
   0.10321E+02   0.17454E-02
   0.10326E+02   0.17457E-02
   0.10331E+02   0.17461E-02
   0.10336E+02   0.17464E-02
   0.10341E+02   0.17467E-02
   0.10346E+02   0.17470E-02
   0.10351E+02   0.17474E-02
   0.10356E+02   0.17477E-02
   0.10361E+02   0.17480E-02
   0.10366E+02   0.17483E-02
   0.10371E+02   0.17486E-02
   0.10376E+02   0.17490E-02
   0.10381E+02   0.17493E-02
   0.10386E+02   0.17496E-02
   0.10391E+02   0.17499E-02
   0.10396E+02   0.17502E-02
   0.10401E+02   0.17505E-02
   0.10406E+02   0.17508E-02
   0.10411E+02   0.17511E-02
   0.10416E+02   0.17514E-02
   0.10421E+02   0.17517E-02
   0.10426E+02   0.17520E-02
   0.10431E+02   0.17523E-02
   0.10436E+02   0.17526E-02
   0.10441E+02   0.17529E-02
   0.10446E+02   0.17532E-02
   0.10451E+02   0.17535E-02
   0.10456E+02   0.17538E-02
   0.10461E+02   0.17541E-02
   0.10466E+02   0.17544E-02
   0.10471E+02   0.17546E-02
   0.10476E+02   0.17549E-02
   0.10481E+02   0.17552E-02
   0.10486E+02   0.17555E-02
   0.10491E+02   0.17558E-02
   0.10496E+02   0.17560E-02
   0.10501E+02   0.17563E-02
   0.10506E+02   0.17566E-02
   0.10511E+02   0.17569E-02
   0.10516E+02   0.17571E-02
   0.10521E+02   0.17574E-02
   0.10526E+02   0.17577E-02
   0.10531E+02   0.17579E-02
   0.10536E+02   0.17582E-02
   0.10541E+02   0.17584E-02
   0.10546E+02   0.17587E-02
   0.10551E+02   0.17590E-02
   0.10556E+02   0.17592E-02
   0.10561E+02   0.17595E-02
   0.10566E+02   0.17597E-02
   0.10571E+02   0.17600E-02
   0.10576E+02   0.17602E-02
   0.10581E+02   0.17605E-02
   0.10586E+02   0.17607E-02
   0.10591E+02   0.17610E-02
   0.10596E+02   0.17612E-02
   0.10601E+02   0.17615E-02
   0.10606E+02   0.17617E-02
   0.10611E+02   0.17619E-02
   0.10616E+02   0.17622E-02
   0.10621E+02   0.17624E-02
   0.10626E+02   0.17627E-02
   0.10631E+02   0.17629E-02
   0.10636E+02   0.17631E-02
   0.10641E+02   0.17633E-02
   0.10646E+02   0.17636E-02
   0.10651E+02   0.17638E-02
   0.10656E+02   0.17640E-02
   0.10661E+02   0.17643E-02
   0.10666E+02   0.17645E-02
   0.10671E+02   0.17647E-02
   0.10676E+02   0.17649E-02
   0.10681E+02   0.17651E-02
   0.10686E+02   0.17653E-02
   0.10691E+02   0.17656E-02
   0.10696E+02   0.17658E-02
   0.10701E+02   0.17660E-02
   0.10706E+02   0.17662E-02
   0.10711E+02   0.17664E-02
   0.10716E+02   0.17666E-02
   0.10721E+02   0.17668E-02
   0.10726E+02   0.17670E-02
   0.10731E+02   0.17672E-02
   0.10736E+02   0.17674E-02
   0.10741E+02   0.17676E-02
   0.10746E+02   0.17678E-02
   0.10751E+02   0.17680E-02
   0.10756E+02   0.17682E-02
   0.10761E+02   0.17684E-02
   0.10766E+02   0.17686E-02
   0.10771E+02   0.17688E-02
   0.10776E+02   0.17690E-02
   0.10781E+02   0.17692E-02
   0.10786E+02   0.17694E-02
   0.10791E+02   0.17696E-02
   0.10796E+02   0.17697E-02
   0.10801E+02   0.17699E-02
   0.10806E+02   0.17701E-02
   0.10811E+02   0.17703E-02
   0.10816E+02   0.17705E-02
   0.10821E+02   0.17706E-02
   0.10826E+02   0.17708E-02
   0.10831E+02   0.17710E-02
   0.10836E+02   0.17712E-02
   0.10841E+02   0.17713E-02
   0.10846E+02   0.17715E-02
   0.10851E+02   0.17717E-02
   0.10856E+02   0.17718E-02
   0.10861E+02   0.17720E-02
   0.10866E+02   0.17722E-02
   0.10871E+02   0.17723E-02
   0.10876E+02   0.17725E-02
   0.10881E+02   0.17726E-02
   0.10886E+02   0.17728E-02
   0.10891E+02   0.17730E-02
   0.10896E+02   0.17731E-02
   0.10901E+02   0.17733E-02
   0.10906E+02   0.17734E-02
   0.10911E+02   0.17736E-02
   0.10916E+02   0.17737E-02
   0.10921E+02   0.17739E-02
   0.10926E+02   0.17740E-02
   0.10931E+02   0.17742E-02
   0.10936E+02   0.17743E-02
   0.10941E+02   0.17744E-02
   0.10946E+02   0.17746E-02
   0.10951E+02   0.17747E-02
   0.10956E+02   0.17749E-02
   0.10961E+02   0.17750E-02
   0.10966E+02   0.17751E-02
   0.10971E+02   0.17753E-02
   0.10976E+02   0.17754E-02
   0.10981E+02   0.17755E-02
   0.10986E+02   0.17757E-02
   0.10991E+02   0.17758E-02
   0.10996E+02   0.17759E-02
   0.11001E+02   0.17761E-02
   0.11006E+02   0.17762E-02
   0.11011E+02   0.17763E-02
   0.11016E+02   0.17764E-02
   0.11021E+02   0.17766E-02
   0.11026E+02   0.17767E-02
   0.11031E+02   0.17768E-02
   0.11036E+02   0.17769E-02
   0.11041E+02   0.17770E-02
   0.11046E+02   0.17771E-02
   0.11051E+02   0.17773E-02
   0.11056E+02   0.17774E-02
   0.11061E+02   0.17775E-02
   0.11066E+02   0.17776E-02
   0.11071E+02   0.17777E-02
   0.11076E+02   0.17778E-02
   0.11081E+02   0.17779E-02
   0.11086E+02   0.17780E-02
   0.11091E+02   0.17781E-02
   0.11096E+02   0.17782E-02
   0.11101E+02   0.17783E-02
   0.11106E+02   0.17784E-02
   0.11111E+02   0.17785E-02
   0.11116E+02   0.17786E-02
   0.11121E+02   0.17787E-02
   0.11126E+02   0.17788E-02
   0.11131E+02   0.17789E-02
   0.11136E+02   0.17790E-02
   0.11141E+02   0.17791E-02
   0.11146E+02   0.17792E-02
   0.11151E+02   0.17793E-02
   0.11156E+02   0.17794E-02
   0.11161E+02   0.17795E-02
   0.11166E+02   0.17796E-02
   0.11171E+02   0.17796E-02
   0.11176E+02   0.17797E-02
   0.11181E+02   0.17798E-02
   0.11186E+02   0.17799E-02
   0.11191E+02   0.17800E-02
   0.11196E+02   0.17801E-02
   0.11201E+02   0.17801E-02
   0.11206E+02   0.17802E-02
   0.11211E+02   0.17803E-02
   0.11216E+02   0.17804E-02
   0.11221E+02   0.17804E-02
   0.11226E+02   0.17805E-02
   0.11231E+02   0.17806E-02
   0.11236E+02   0.17806E-02
   0.11241E+02   0.17807E-02
   0.11246E+02   0.17808E-02
   0.11251E+02   0.17809E-02
   0.11256E+02   0.17809E-02
   0.11261E+02   0.17810E-02
   0.11266E+02   0.17810E-02
   0.11271E+02   0.17811E-02
   0.11276E+02   0.17812E-02
   0.11281E+02   0.17812E-02
   0.11286E+02   0.17813E-02
   0.11291E+02   0.17814E-02
   0.11296E+02   0.17814E-02
   0.11301E+02   0.17815E-02
   0.11306E+02   0.17815E-02
   0.11311E+02   0.17816E-02
   0.11316E+02   0.17816E-02
   0.11321E+02   0.17817E-02
   0.11326E+02   0.17817E-02
   0.11331E+02   0.17818E-02
   0.11336E+02   0.17818E-02
   0.11341E+02   0.17819E-02
   0.11346E+02   0.17819E-02
   0.11351E+02   0.17820E-02
   0.11356E+02   0.17820E-02
   0.11361E+02   0.17821E-02
   0.11366E+02   0.17821E-02
   0.11371E+02   0.17822E-02
   0.11376E+02   0.17822E-02
   0.11381E+02   0.17822E-02
   0.11386E+02   0.17823E-02
   0.11391E+02   0.17823E-02
   0.11396E+02   0.17824E-02
   0.11401E+02   0.17824E-02
   0.11406E+02   0.17824E-02
   0.11411E+02   0.17825E-02
   0.11416E+02   0.17825E-02
   0.11421E+02   0.17825E-02
   0.11426E+02   0.17826E-02
   0.11431E+02   0.17826E-02
   0.11436E+02   0.17826E-02
   0.11441E+02   0.17827E-02
   0.11446E+02   0.17827E-02
   0.11451E+02   0.17827E-02
   0.11456E+02   0.17828E-02
   0.11461E+02   0.17828E-02
   0.11466E+02   0.17828E-02
   0.11471E+02   0.17828E-02
   0.11476E+02   0.17829E-02
   0.11481E+02   0.17829E-02
   0.11486E+02   0.17829E-02
   0.11491E+02   0.17829E-02
   0.11496E+02   0.17830E-02
   0.11501E+02   0.17830E-02
   0.11506E+02   0.17830E-02
   0.11511E+02   0.17830E-02
   0.11516E+02   0.17830E-02
   0.11521E+02   0.17831E-02
   0.11526E+02   0.17831E-02
   0.11531E+02   0.17831E-02
   0.11536E+02   0.17831E-02
   0.11541E+02   0.17831E-02
   0.11546E+02   0.17831E-02
   0.11551E+02   0.17832E-02
   0.11556E+02   0.17832E-02
   0.11561E+02   0.17832E-02
   0.11566E+02   0.17832E-02
   0.11571E+02   0.17832E-02
   0.11576E+02   0.17832E-02
   0.11581E+02   0.17832E-02
   0.11586E+02   0.17832E-02
   0.11591E+02   0.17832E-02
   0.11596E+02   0.17833E-02
   0.11601E+02   0.17833E-02
   0.11606E+02   0.17833E-02
   0.11611E+02   0.17833E-02
   0.11616E+02   0.17833E-02
   0.11621E+02   0.17833E-02
   0.11626E+02   0.17833E-02
   0.11631E+02   0.17833E-02
   0.11636E+02   0.17833E-02
   0.11641E+02   0.17833E-02
   0.11646E+02   0.17833E-02
   0.11651E+02   0.17833E-02
   0.11656E+02   0.17833E-02
   0.11661E+02   0.17833E-02
   0.11666E+02   0.17833E-02
   0.11671E+02   0.17833E-02
   0.11676E+02   0.17833E-02
   0.11681E+02   0.17833E-02
   0.11686E+02   0.17833E-02
   0.11691E+02   0.17833E-02
   0.11696E+02   0.17833E-02
   0.11701E+02   0.17833E-02
   0.11706E+02   0.17833E-02
   0.11711E+02   0.17833E-02


   0.59999E-02   0.10003E-07
   0.11000E-01   0.10019E-07
   0.16000E-01   0.10060E-07
   0.21000E-01   0.10134E-07
   0.26000E-01   0.10255E-07
   0.30999E-01   0.10432E-07
   0.35999E-01   0.10677E-07
   0.40999E-01   0.11000E-07
   0.45999E-01   0.11412E-07
   0.50999E-01   0.11925E-07
   0.55999E-01   0.12548E-07
   0.60999E-01   0.13293E-07
   0.65999E-01   0.14171E-07
   0.70999E-01   0.15193E-07
   0.75999E-01   0.16369E-07
   0.80998E-01   0.17710E-07
   0.85998E-01   0.19228E-07
   0.90998E-01   0.20933E-07
   0.95998E-01   0.22836E-07
   0.10100E+00   0.24948E-07
   0.10600E+00   0.27280E-07
   0.11100E+00   0.29842E-07
   0.11600E+00   0.32646E-07
   0.12100E+00   0.35702E-07
   0.12600E+00   0.39022E-07
   0.13100E+00   0.42616E-07
   0.13600E+00   0.46495E-07
   0.14100E+00   0.50670E-07
   0.14600E+00   0.55152E-07
   0.15100E+00   0.59951E-07
   0.15600E+00   0.65079E-07
   0.16100E+00   0.70547E-07
   0.16600E+00   0.76365E-07
   0.17100E+00   0.82544E-07
   0.17600E+00   0.89095E-07
   0.18100E+00   0.96030E-07
   0.18600E+00   0.10336E-06
   0.19100E+00   0.11109E-06
   0.19600E+00   0.11924E-06
   0.20100E+00   0.12782E-06
   0.20600E+00   0.13683E-06
   0.21100E+00   0.14629E-06
   0.21600E+00   0.15621E-06
   0.22100E+00   0.16660E-06
   0.22600E+00   0.17747E-06
   0.23100E+00   0.18883E-06
   0.23600E+00   0.20070E-06
   0.24100E+00   0.21308E-06
   0.24600E+00   0.22598E-06
   0.25100E+00   0.23942E-06
   0.25599E+00   0.25341E-06
   0.26099E+00   0.26795E-06
   0.26599E+00   0.28306E-06
   0.27099E+00   0.29875E-06
   0.27599E+00   0.31503E-06
   0.28099E+00   0.33191E-06
   0.28599E+00   0.34940E-06
   0.29099E+00   0.36751E-06
   0.29599E+00   0.38626E-06
   0.30099E+00   0.40565E-06
   0.30599E+00   0.42570E-06
   0.31099E+00   0.44641E-06
   0.31599E+00   0.46780E-06
   0.32099E+00   0.48988E-06
   0.32599E+00   0.51265E-06
   0.33099E+00   0.53613E-06
   0.33599E+00   0.56034E-06
   0.34099E+00   0.58528E-06
   0.34599E+00   0.61095E-06
   0.35099E+00   0.63739E-06
   0.35599E+00   0.66458E-06
   0.36099E+00   0.69255E-06
   0.36599E+00   0.72131E-06
   0.37099E+00   0.75086E-06
   0.37599E+00   0.78122E-06
   0.38099E+00   0.81239E-06
   0.38599E+00   0.84440E-06
   0.39099E+00   0.87725E-06
   0.39599E+00   0.91095E-06
   0.40099E+00   0.94551E-06
   0.40599E+00   0.98065E-06
   0.41099E+00   0.10166E-05
   0.41599E+00   0.10535E-05
   0.42099E+00   0.10912E-05
   0.42599E+00   0.11299E-05
   0.43099E+00   0.11694E-05
   0.43599E+00   0.12100E-05
   0.44099E+00   0.12514E-05
   0.44599E+00   0.12938E-05
   0.45099E+00   0.13371E-05
   0.45599E+00   0.13815E-05
   0.46099E+00   0.14268E-05
   0.46599E+00   0.14731E-05
   0.47099E+00   0.15204E-05
   0.47599E+00   0.15687E-05
   0.48099E+00   0.16181E-05
   0.48599E+00   0.16684E-05
   0.49099E+00   0.17199E-05
   0.49599E+00   0.17724E-05
   0.50099E+00   0.18259E-05
   0.50599E+00   0.18806E-05
   0.51099E+00   0.19363E-05
   0.51599E+00   0.19931E-05
   0.52099E+00   0.20511E-05
   0.52599E+00   0.21101E-05
   0.53099E+00   0.21703E-05
   0.53599E+00   0.22317E-05
   0.54099E+00   0.22942E-05
   0.54599E+00   0.23578E-05
   0.55099E+00   0.24227E-05
   0.55599E+00   0.24887E-05
   0.56099E+00   0.25559E-05
   0.56599E+00   0.26244E-05
   0.57099E+00   0.26940E-05
   0.57599E+00   0.27649E-05
   0.58099E+00   0.28371E-05
   0.58599E+00   0.29104E-05
   0.59099E+00   0.29851E-05
   0.59599E+00   0.30610E-05
   0.60099E+00   0.31382E-05
   0.60599E+00   0.32167E-05
   0.61099E+00   0.32965E-05
   0.61599E+00   0.33776E-05
   0.62099E+00   0.34601E-05
   0.62599E+00   0.35439E-05
   0.63099E+00   0.36290E-05
   0.63599E+00   0.37155E-05
   0.64099E+00   0.38034E-05
   0.64599E+00   0.38926E-05
   0.65099E+00   0.39833E-05
   0.65599E+00   0.40753E-05
   0.66099E+00   0.41688E-05
   0.66599E+00   0.42636E-05
   0.67099E+00   0.43600E-05
   0.67599E+00   0.44577E-05
   0.68099E+00   0.45569E-05
   0.68599E+00   0.46568E-05
   0.69099E+00   0.47580E-05
   0.69599E+00   0.48607E-05
   0.70099E+00   0.49648E-05
   0.70599E+00   0.50705E-05
   0.71099E+00   0.51776E-05
   0.71599E+00   0.52863E-05
   0.72099E+00   0.53965E-05
   0.72599E+00   0.55082E-05
   0.73099E+00   0.56215E-05
   0.73599E+00   0.57363E-05
   0.74099E+00   0.58527E-05
   0.74599E+00   0.59707E-05
   0.75099E+00   0.60903E-05
   0.75598E+00   0.62115E-05
   0.76098E+00   0.63343E-05
   0.76598E+00   0.64587E-05
   0.77098E+00   0.65848E-05
   0.77598E+00   0.67125E-05
   0.78098E+00   0.68419E-05
   0.78598E+00   0.69729E-05
   0.79098E+00   0.71056E-05
   0.79598E+00   0.72400E-05
   0.80098E+00   0.73761E-05
   0.80598E+00   0.75139E-05
   0.81098E+00   0.76535E-05
   0.81598E+00   0.77947E-05
   0.82098E+00   0.79377E-05
   0.82598E+00   0.80825E-05
   0.83098E+00   0.82290E-05
   0.83598E+00   0.83773E-05
   0.84098E+00   0.85274E-05
   0.84598E+00   0.86792E-05
   0.85098E+00   0.88329E-05
   0.85598E+00   0.89884E-05
   0.86098E+00   0.91457E-05
   0.86598E+00   0.93049E-05
   0.87098E+00   0.94659E-05
   0.87598E+00   0.96287E-05
   0.88098E+00   0.97932E-05
   0.88598E+00   0.99582E-05
   0.89098E+00   0.10125E-04
   0.89598E+00   0.10294E-04
   0.90098E+00   0.10465E-04
   0.90598E+00   0.10637E-04
   0.91098E+00   0.10812E-04
   0.91598E+00   0.10988E-04
   0.92098E+00   0.11166E-04
   0.92598E+00   0.11347E-04
   0.93098E+00   0.11529E-04
   0.93598E+00   0.11713E-04
   0.94098E+00   0.11899E-04
   0.94598E+00   0.12087E-04
   0.95098E+00   0.12278E-04
   0.95598E+00   0.12470E-04
   0.96098E+00   0.12664E-04
   0.96598E+00   0.12860E-04
   0.97098E+00   0.13059E-04
   0.97598E+00   0.13259E-04
   0.98098E+00   0.13461E-04
   0.98598E+00   0.13666E-04
   0.99098E+00   0.13872E-04
   0.99598E+00   0.14081E-04
   0.10010E+01   0.14292E-04
   0.10060E+01   0.14505E-04
   0.10110E+01   0.14720E-04
   0.10160E+01   0.14937E-04
   0.10210E+01   0.15156E-04
   0.10260E+01   0.15378E-04
   0.10310E+01   0.15601E-04
   0.10360E+01   0.15827E-04
   0.10410E+01   0.16053E-04
   0.10460E+01   0.16281E-04
   0.10510E+01   0.16511E-04
   0.10560E+01   0.16744E-04
   0.10610E+01   0.16978E-04
   0.10660E+01   0.17215E-04
   0.10710E+01   0.17454E-04
   0.10760E+01   0.17695E-04
   0.10810E+01   0.17939E-04
   0.10860E+01   0.18185E-04
   0.10910E+01   0.18433E-04
   0.10960E+01   0.18683E-04
   0.11010E+01   0.18936E-04
   0.11060E+01   0.19191E-04
   0.11110E+01   0.19448E-04
   0.11160E+01   0.19708E-04
   0.11210E+01   0.19969E-04
   0.11260E+01   0.20234E-04
   0.11310E+01   0.20500E-04
   0.11360E+01   0.20769E-04
   0.11410E+01   0.21041E-04
   0.11460E+01   0.21314E-04
   0.11510E+01   0.21591E-04
   0.11560E+01   0.21869E-04
   0.11610E+01   0.22150E-04
   0.11660E+01   0.22434E-04
   0.11710E+01   0.22719E-04
   0.11760E+01   0.23007E-04
   0.11810E+01   0.23295E-04
   0.11860E+01   0.23586E-04
   0.11910E+01   0.23879E-04
   0.11960E+01   0.24174E-04
   0.12010E+01   0.24472E-04
   0.12060E+01   0.24772E-04
   0.12110E+01   0.25075E-04
   0.12160E+01   0.25380E-04
   0.12210E+01   0.25688E-04
   0.12260E+01   0.25999E-04
   0.12310E+01   0.26311E-04
   0.12360E+01   0.26627E-04
   0.12410E+01   0.26945E-04
   0.12460E+01   0.27266E-04
   0.12510E+01   0.27589E-04
   0.12560E+01   0.27915E-04
   0.12610E+01   0.28243E-04
   0.12660E+01   0.28574E-04
   0.12710E+01   0.28908E-04
   0.12760E+01   0.29244E-04
   0.12810E+01   0.29583E-04
   0.12860E+01   0.29924E-04
   0.12910E+01   0.30269E-04
   0.12960E+01   0.30616E-04
   0.13010E+01   0.30965E-04
   0.13060E+01   0.31314E-04
   0.13110E+01   0.31665E-04
   0.13160E+01   0.32019E-04
   0.13210E+01   0.32376E-04
   0.13260E+01   0.32736E-04
   0.13310E+01   0.33099E-04
   0.13360E+01   0.33464E-04
   0.13410E+01   0.33832E-04
   0.13460E+01   0.34202E-04
   0.13510E+01   0.34576E-04
   0.13560E+01   0.34952E-04
   0.13610E+01   0.35331E-04
   0.13660E+01   0.35713E-04
   0.13710E+01   0.36097E-04
   0.13760E+01   0.36485E-04
   0.13810E+01   0.36875E-04
   0.13860E+01   0.37268E-04
   0.13910E+01   0.37664E-04
   0.13960E+01   0.38063E-04
   0.14010E+01   0.38464E-04
   0.14060E+01   0.38869E-04
   0.14110E+01   0.39276E-04
   0.14160E+01   0.39683E-04
   0.14210E+01   0.40092E-04
   0.14260E+01   0.40504E-04
   0.14310E+01   0.40919E-04
   0.14360E+01   0.41337E-04
   0.14410E+01   0.41758E-04
   0.14460E+01   0.42182E-04
   0.14510E+01   0.42609E-04
   0.14560E+01   0.43038E-04
   0.14610E+01   0.43471E-04
   0.14660E+01   0.43907E-04
   0.14710E+01   0.44345E-04
   0.14760E+01   0.44787E-04
   0.14810E+01   0.45231E-04
   0.14860E+01   0.45679E-04
   0.14910E+01   0.46129E-04
   0.14960E+01   0.46583E-04
   0.15010E+01   0.47040E-04
   0.15060E+01   0.47500E-04
   0.15110E+01   0.47962E-04
   0.15160E+01   0.48427E-04
   0.15210E+01   0.48892E-04
   0.15260E+01   0.49359E-04
   0.15310E+01   0.49830E-04
   0.15360E+01   0.50304E-04
   0.15410E+01   0.50780E-04
   0.15460E+01   0.51260E-04
   0.15510E+01   0.51743E-04
   0.15560E+01   0.52229E-04
   0.15610E+01   0.52718E-04
   0.15660E+01   0.53211E-04
   0.15710E+01   0.53706E-04
   0.15760E+01   0.54205E-04
   0.15810E+01   0.54707E-04
   0.15860E+01   0.55212E-04
   0.15910E+01   0.55720E-04
   0.15960E+01   0.56232E-04
   0.16010E+01   0.56746E-04
   0.16060E+01   0.57264E-04
   0.16110E+01   0.57785E-04
   0.16160E+01   0.58305E-04
   0.16210E+01   0.58828E-04
   0.16260E+01   0.59354E-04
   0.16310E+01   0.59883E-04
   0.16360E+01   0.60415E-04
   0.16410E+01   0.60951E-04
   0.16460E+01   0.61489E-04
   0.16510E+01   0.62032E-04
   0.16560E+01   0.62577E-04
   0.16610E+01   0.63126E-04
   0.16660E+01   0.63678E-04
   0.16710E+01   0.64233E-04
   0.16760E+01   0.64792E-04
   0.16810E+01   0.65354E-04
   0.16860E+01   0.65919E-04
   0.16910E+01   0.66488E-04
   0.16960E+01   0.67060E-04
   0.17010E+01   0.67635E-04
   0.17060E+01   0.68213E-04
   0.17110E+01   0.68790E-04
   0.17160E+01   0.69370E-04
   0.17210E+01   0.69953E-04
   0.17260E+01   0.70540E-04
   0.17310E+01   0.71130E-04
   0.17360E+01   0.71724E-04
   0.17410E+01   0.72321E-04
   0.17460E+01   0.72922E-04
   0.17510E+01   0.73526E-04
   0.17560E+01   0.74133E-04
   0.17610E+01   0.74744E-04
   0.17660E+01   0.75358E-04
   0.17710E+01   0.75976E-04
   0.17760E+01   0.76598E-04
   0.17810E+01   0.77223E-04
   0.17860E+01   0.77851E-04
   0.17910E+01   0.78483E-04
   0.17960E+01   0.79113E-04
   0.18010E+01   0.79746E-04
   0.18060E+01   0.80382E-04
   0.18110E+01   0.81022E-04
   0.18160E+01   0.81666E-04
   0.18210E+01   0.82313E-04
   0.18260E+01   0.82963E-04
   0.18310E+01   0.83618E-04
   0.18360E+01   0.84275E-04
   0.18410E+01   0.84937E-04
   0.18460E+01   0.85602E-04
   0.18510E+01   0.86270E-04
   0.18560E+01   0.86942E-04
   0.18610E+01   0.87618E-04
   0.18660E+01   0.88298E-04
   0.18710E+01   0.88981E-04
   0.18760E+01   0.89666E-04
   0.18810E+01   0.90350E-04
   0.18860E+01   0.91038E-04
   0.18910E+01   0.91729E-04
   0.18960E+01   0.92423E-04
   0.19010E+01   0.93122E-04
   0.19060E+01   0.93824E-04
   0.19110E+01   0.94530E-04
   0.19160E+01   0.95239E-04
   0.19210E+01   0.95952E-04
   0.19260E+01   0.96669E-04
   0.19310E+01   0.97390E-04
   0.19360E+01   0.98114E-04
   0.19410E+01   0.98842E-04
   0.19460E+01   0.99574E-04
   0.19510E+01   0.10031E-03
   0.19560E+01   0.10104E-03
   0.19610E+01   0.10178E-03
   0.19660E+01   0.10252E-03
   0.19710E+01   0.10326E-03
   0.19760E+01   0.10401E-03
   0.19810E+01   0.10476E-03
   0.19860E+01   0.10552E-03
   0.19910E+01   0.10628E-03
   0.19960E+01   0.10704E-03
   0.20010E+01   0.10780E-03
   0.20060E+01   0.10858E-03
   0.20110E+01   0.10935E-03
   0.20160E+01   0.11013E-03
   0.20210E+01   0.11091E-03
   0.20260E+01   0.11169E-03
   0.20310E+01   0.11248E-03
   0.20360E+01   0.11327E-03
   0.20410E+01   0.11406E-03
   0.20460E+01   0.11485E-03
   0.20510E+01   0.11565E-03
   0.20560E+01   0.11645E-03
   0.20610E+01   0.11726E-03
   0.20660E+01   0.11807E-03
   0.20710E+01   0.11888E-03
   0.20760E+01   0.11970E-03
   0.20810E+01   0.12052E-03
   0.20860E+01   0.12134E-03
   0.20910E+01   0.12217E-03
   0.20960E+01   0.12300E-03
   0.21010E+01   0.12384E-03
   0.21060E+01   0.12468E-03
   0.21110E+01   0.12551E-03
   0.21160E+01   0.12635E-03
   0.21210E+01   0.12720E-03
   0.21260E+01   0.12805E-03
   0.21310E+01   0.12890E-03
   0.21360E+01   0.12976E-03
   0.21410E+01   0.13062E-03
   0.21460E+01   0.13148E-03
   0.21510E+01   0.13235E-03
   0.21560E+01   0.13322E-03
   0.21610E+01   0.13410E-03
   0.21660E+01   0.13498E-03
   0.21710E+01   0.13587E-03
   0.21760E+01   0.13676E-03
   0.21810E+01   0.13764E-03
   0.21860E+01   0.13853E-03
   0.21910E+01   0.13942E-03
   0.21960E+01   0.14032E-03
   0.22010E+01   0.14122E-03
   0.22060E+01   0.14212E-03
   0.22110E+01   0.14303E-03
   0.22160E+01   0.14395E-03
   0.22210E+01   0.14486E-03
   0.22260E+01   0.14579E-03
   0.22310E+01   0.14671E-03
   0.22360E+01   0.14764E-03
   0.22410E+01   0.14858E-03
   0.22460E+01   0.14951E-03
   0.22510E+01   0.15044E-03
   0.22560E+01   0.15138E-03
   0.22610E+01   0.15232E-03
   0.22660E+01   0.15327E-03
   0.22710E+01   0.15422E-03
   0.22760E+01   0.15517E-03
   0.22810E+01   0.15613E-03
   0.22860E+01   0.15709E-03
   0.22910E+01   0.15806E-03
   0.22960E+01   0.15903E-03
   0.23010E+01   0.16000E-03
   0.23060E+01   0.16098E-03
   0.23110E+01   0.16197E-03
   0.23160E+01   0.16295E-03
   0.23210E+01   0.16393E-03
   0.23260E+01   0.16492E-03
   0.23310E+01   0.16591E-03
   0.23360E+01   0.16690E-03
   0.23410E+01   0.16790E-03
   0.23460E+01   0.16891E-03
   0.23510E+01   0.16991E-03
   0.23560E+01   0.17093E-03
   0.23610E+01   0.17194E-03
   0.23660E+01   0.17297E-03
   0.23710E+01   0.17399E-03
   0.23760E+01   0.17501E-03
   0.23810E+01   0.17604E-03
   0.23860E+01   0.17707E-03
   0.23910E+01   0.17810E-03
   0.23960E+01   0.17914E-03
   0.24010E+01   0.18018E-03
   0.24060E+01   0.18123E-03
   0.24110E+01   0.18228E-03
   0.24160E+01   0.18333E-03
   0.24210E+01   0.18439E-03
   0.24260E+01   0.18545E-03
   0.24310E+01   0.18652E-03
   0.24360E+01   0.18759E-03
   0.24410E+01   0.18866E-03
   0.24460E+01   0.18973E-03
   0.24510E+01   0.19081E-03
   0.24560E+01   0.19189E-03
   0.24610E+01   0.19297E-03
   0.24660E+01   0.19406E-03
   0.24710E+01   0.19515E-03
   0.24760E+01   0.19625E-03
   0.24810E+01   0.19735E-03
   0.24860E+01   0.19846E-03
   0.24910E+01   0.19957E-03
   0.24960E+01   0.20068E-03
   0.25010E+01   0.20179E-03
   0.25059E+01   0.20291E-03
   0.25109E+01   0.20402E-03
   0.25159E+01   0.20515E-03
   0.25209E+01   0.20627E-03
   0.25259E+01   0.20740E-03
   0.25309E+01   0.20854E-03
   0.25359E+01   0.20968E-03
   0.25409E+01   0.21082E-03
   0.25459E+01   0.21197E-03
   0.25509E+01   0.21313E-03
   0.25559E+01   0.21429E-03
   0.25609E+01   0.21544E-03
   0.25659E+01   0.21659E-03
   0.25709E+01   0.21776E-03
   0.25759E+01   0.21892E-03
   0.25809E+01   0.22009E-03
   0.25859E+01   0.22126E-03
   0.25909E+01   0.22244E-03
   0.25959E+01   0.22363E-03
   0.26009E+01   0.22481E-03
   0.26059E+01   0.22601E-03
   0.26109E+01   0.22720E-03
   0.26159E+01   0.22840E-03
   0.26209E+01   0.22960E-03
   0.26259E+01   0.23080E-03
   0.26309E+01   0.23200E-03
   0.26359E+01   0.23321E-03
   0.26409E+01   0.23442E-03
   0.26459E+01   0.23564E-03
   0.26509E+01   0.23686E-03
   0.26559E+01   0.23809E-03
   0.26609E+01   0.23932E-03
   0.26659E+01   0.24055E-03
   0.26709E+01   0.24179E-03
   0.26759E+01   0.24303E-03
   0.26809E+01   0.24427E-03
   0.26859E+01   0.24551E-03
   0.26909E+01   0.24676E-03
   0.26959E+01   0.24801E-03
   0.27009E+01   0.24926E-03
   0.27059E+01   0.25053E-03
   0.27109E+01   0.25179E-03
   0.27159E+01   0.25306E-03
   0.27209E+01   0.25434E-03
   0.27259E+01   0.25562E-03
   0.27309E+01   0.25689E-03
   0.27359E+01   0.25817E-03
   0.27409E+01   0.25945E-03
   0.27459E+01   0.26074E-03
   0.27509E+01   0.26203E-03
   0.27559E+01   0.26332E-03
   0.27609E+01   0.26462E-03
   0.27659E+01   0.26593E-03
   0.27709E+01   0.26724E-03
   0.27759E+01   0.26855E-03
   0.27809E+01   0.26987E-03
   0.27859E+01   0.27118E-03
   0.27909E+01   0.27250E-03
   0.27959E+01   0.27382E-03
   0.28009E+01   0.27515E-03
   0.28059E+01   0.27648E-03
   0.28109E+01   0.27781E-03
   0.28159E+01   0.27915E-03
   0.28209E+01   0.28049E-03
   0.28259E+01   0.28184E-03
   0.28309E+01   0.28320E-03
   0.28359E+01   0.28455E-03
   0.28409E+01   0.28590E-03
   0.28459E+01   0.28726E-03
   0.28509E+01   0.28862E-03
   0.28559E+01   0.28998E-03
   0.28609E+01   0.29135E-03
   0.28659E+01   0.29273E-03
   0.28709E+01   0.29411E-03
   0.28759E+01   0.29549E-03
   0.28809E+01   0.29688E-03
   0.28859E+01   0.29827E-03
   0.28909E+01   0.29966E-03
   0.28959E+01   0.30105E-03
   0.29009E+01   0.30244E-03
   0.29059E+01   0.30384E-03
   0.29109E+01   0.30525E-03
   0.29159E+01   0.30666E-03
   0.29209E+01   0.30807E-03
   0.29259E+01   0.30949E-03
   0.29309E+01   0.31091E-03
   0.29359E+01   0.31234E-03
   0.29409E+01   0.31377E-03
   0.29459E+01   0.31520E-03
   0.29509E+01   0.31663E-03
   0.29559E+01   0.31806E-03
   0.29609E+01   0.31950E-03
   0.29659E+01   0.32094E-03
   0.29709E+01   0.32239E-03
   0.29759E+01   0.32384E-03
   0.29809E+01   0.32530E-03
   0.29859E+01   0.32677E-03
   0.29909E+01   0.32823E-03
   0.29959E+01   0.32969E-03
   0.30009E+01   0.33115E-03
   0.30059E+01   0.33262E-03
   0.30109E+01   0.33410E-03
   0.30159E+01   0.33557E-03
   0.30209E+01   0.33706E-03
   0.30259E+01   0.33855E-03
   0.30309E+01   0.34004E-03
   0.30359E+01   0.34154E-03
   0.30409E+01   0.34304E-03
   0.30459E+01   0.34453E-03
   0.30509E+01   0.34603E-03
   0.30559E+01   0.34753E-03
   0.30609E+01   0.34904E-03
   0.30659E+01   0.35056E-03
   0.30709E+01   0.35207E-03
   0.30759E+01   0.35360E-03
   0.30809E+01   0.35512E-03
   0.30859E+01   0.35666E-03
   0.30909E+01   0.35818E-03
   0.30959E+01   0.35971E-03
   0.31009E+01   0.36125E-03
   0.31059E+01   0.36278E-03
   0.31109E+01   0.36433E-03
   0.31159E+01   0.36587E-03
   0.31209E+01   0.36743E-03
   0.31259E+01   0.36899E-03
   0.31309E+01   0.37055E-03
   0.31359E+01   0.37212E-03
   0.31409E+01   0.37368E-03
   0.31459E+01   0.37524E-03
   0.31509E+01   0.37681E-03
   0.31559E+01   0.37838E-03
   0.31609E+01   0.37996E-03
   0.31659E+01   0.38154E-03
   0.31709E+01   0.38313E-03
   0.31759E+01   0.38472E-03
   0.31809E+01   0.38632E-03
   0.31859E+01   0.38792E-03
   0.31909E+01   0.38951E-03
   0.31959E+01   0.39111E-03
   0.32009E+01   0.39271E-03
   0.32059E+01   0.39432E-03
   0.32109E+01   0.39593E-03
   0.32159E+01   0.39755E-03
   0.32209E+01   0.39917E-03
   0.32259E+01   0.40080E-03
   0.32309E+01   0.40243E-03
   0.32359E+01   0.40405E-03
   0.32409E+01   0.40568E-03
   0.32459E+01   0.40731E-03
   0.32509E+01   0.40895E-03
   0.32559E+01   0.41059E-03
   0.32609E+01   0.41223E-03
   0.32659E+01   0.41389E-03
   0.32709E+01   0.41554E-03
   0.32759E+01   0.41720E-03
   0.32809E+01   0.41885E-03
   0.32859E+01   0.42051E-03
   0.32909E+01   0.42217E-03
   0.32959E+01   0.42384E-03
   0.33009E+01   0.42551E-03
   0.33059E+01   0.42719E-03
   0.33109E+01   0.42887E-03
   0.33159E+01   0.43055E-03
   0.33209E+01   0.43224E-03
   0.33259E+01   0.43392E-03
   0.33309E+01   0.43561E-03
   0.33359E+01   0.43730E-03
   0.33409E+01   0.43900E-03
   0.33459E+01   0.44070E-03
   0.33509E+01   0.44240E-03
   0.33559E+01   0.44411E-03
   0.33609E+01   0.44583E-03
   0.33659E+01   0.44755E-03
   0.33709E+01   0.44926E-03
   0.33759E+01   0.45097E-03
   0.33809E+01   0.45269E-03
   0.33859E+01   0.45442E-03
   0.33909E+01   0.45615E-03
   0.33959E+01   0.45788E-03
   0.34009E+01   0.45962E-03
   0.34059E+01   0.46137E-03
   0.34109E+01   0.46312E-03
   0.34159E+01   0.46486E-03
   0.34209E+01   0.46660E-03
   0.34259E+01   0.46835E-03
   0.34309E+01   0.47010E-03
   0.34359E+01   0.47186E-03
   0.34409E+01   0.47363E-03
   0.34459E+01   0.47540E-03
   0.34509E+01   0.47717E-03
   0.34559E+01   0.47894E-03
   0.34609E+01   0.48071E-03
   0.34659E+01   0.48248E-03
   0.34709E+01   0.48426E-03
   0.34759E+01   0.48604E-03
   0.34809E+01   0.48783E-03
   0.34859E+01   0.48962E-03
   0.34909E+01   0.49142E-03
   0.34959E+01   0.49322E-03
   0.35009E+01   0.49501E-03
   0.35059E+01   0.49681E-03
   0.35109E+01   0.49861E-03
   0.35159E+01   0.50042E-03
   0.35209E+01   0.50223E-03
   0.35259E+01   0.50405E-03
   0.35309E+01   0.50587E-03
   0.35359E+01   0.50770E-03
   0.35409E+01   0.50951E-03
   0.35459E+01   0.51134E-03
   0.35509E+01   0.51316E-03
   0.35559E+01   0.51499E-03
   0.35609E+01   0.51683E-03
   0.35659E+01   0.51867E-03
   0.35709E+01   0.52051E-03
   0.35759E+01   0.52236E-03
   0.35809E+01   0.52422E-03
   0.35859E+01   0.52606E-03
   0.35909E+01   0.52791E-03
   0.35959E+01   0.52976E-03
   0.36009E+01   0.53162E-03
   0.36059E+01   0.53349E-03
   0.36109E+01   0.53536E-03
   0.36159E+01   0.53723E-03
   0.36209E+01   0.53911E-03
   0.36259E+01   0.54098E-03
   0.36309E+01   0.54285E-03
   0.36359E+01   0.54472E-03
   0.36409E+01   0.54661E-03
   0.36459E+01   0.54849E-03
   0.36509E+01   0.55039E-03
   0.36559E+01   0.55229E-03
   0.36609E+01   0.55419E-03
   0.36659E+01   0.55608E-03
   0.36709E+01   0.55797E-03
   0.36759E+01   0.55987E-03
   0.36809E+01   0.56178E-03
   0.36859E+01   0.56369E-03
   0.36909E+01   0.56560E-03
   0.36959E+01   0.56752E-03
   0.37009E+01   0.56945E-03
   0.37059E+01   0.57136E-03
   0.37109E+01   0.57328E-03
   0.37159E+01   0.57520E-03
   0.37209E+01   0.57713E-03
   0.37259E+01   0.57906E-03
   0.37309E+01   0.58100E-03
   0.37359E+01   0.58295E-03
   0.37409E+01   0.58489E-03
   0.37459E+01   0.58683E-03
   0.37509E+01   0.58877E-03
   0.37559E+01   0.59071E-03
   0.37609E+01   0.59267E-03
   0.37659E+01   0.59462E-03
   0.37709E+01   0.59658E-03
   0.37759E+01   0.59855E-03
   0.37809E+01   0.60052E-03
   0.37859E+01   0.60248E-03
   0.37909E+01   0.60444E-03
   0.37959E+01   0.60641E-03
   0.38009E+01   0.60838E-03
   0.38059E+01   0.61036E-03
   0.38109E+01   0.61235E-03
   0.38159E+01   0.61433E-03
   0.38209E+01   0.61631E-03
   0.38259E+01   0.61829E-03
   0.38309E+01   0.62028E-03
   0.38359E+01   0.62227E-03
   0.38409E+01   0.62427E-03
   0.38459E+01   0.62627E-03
   0.38509E+01   0.62827E-03
   0.38559E+01   0.63029E-03
   0.38609E+01   0.63229E-03
   0.38659E+01   0.63429E-03
   0.38709E+01   0.63630E-03
   0.38759E+01   0.63831E-03
   0.38809E+01   0.64033E-03
   0.38859E+01   0.64235E-03
   0.38909E+01   0.64438E-03
   0.38959E+01   0.64641E-03
   0.39009E+01   0.64843E-03
   0.39059E+01   0.65046E-03
   0.39109E+01   0.65249E-03
   0.39159E+01   0.65452E-03
   0.39209E+01   0.65656E-03
   0.39259E+01   0.65861E-03
   0.39309E+01   0.66066E-03
   0.39359E+01   0.66270E-03
   0.39409E+01   0.66474E-03
   0.39459E+01   0.66678E-03
   0.39509E+01   0.66884E-03
   0.39559E+01   0.67089E-03
   0.39609E+01   0.67296E-03
   0.39659E+01   0.67502E-03
   0.39709E+01   0.67709E-03
   0.39759E+01   0.67915E-03
   0.39809E+01   0.68121E-03
   0.39859E+01   0.68328E-03
   0.39909E+01   0.68535E-03
   0.39959E+01   0.68743E-03
   0.40009E+01   0.68952E-03
   0.40059E+01   0.69160E-03
   0.40109E+01   0.69368E-03
   0.40159E+01   0.69576E-03
   0.40209E+01   0.69784E-03
   0.40259E+01   0.69993E-03
   0.40309E+01   0.70202E-03
   0.40359E+01   0.70412E-03
   0.40409E+01   0.70623E-03
   0.40459E+01   0.70832E-03
   0.40509E+01   0.71042E-03
   0.40559E+01   0.71252E-03
   0.40609E+01   0.71462E-03
   0.40659E+01   0.71673E-03
   0.40709E+01   0.71885E-03
   0.40759E+01   0.72097E-03
   0.40809E+01   0.72308E-03
   0.40859E+01   0.72519E-03
   0.40909E+01   0.72731E-03
   0.40959E+01   0.72943E-03
   0.41009E+01   0.73156E-03
   0.41059E+01   0.73369E-03
   0.41109E+01   0.73583E-03
   0.41159E+01   0.73795E-03
   0.41209E+01   0.74008E-03
   0.41259E+01   0.74221E-03
   0.41309E+01   0.74435E-03
   0.41359E+01   0.74649E-03
   0.41409E+01   0.74864E-03
   0.41459E+01   0.75079E-03
   0.41509E+01   0.75294E-03
   0.41559E+01   0.75509E-03
   0.41609E+01   0.75723E-03
   0.41659E+01   0.75939E-03
   0.41709E+01   0.76154E-03
   0.41759E+01   0.76371E-03
   0.41809E+01   0.76587E-03
   0.41859E+01   0.76803E-03
   0.41909E+01   0.77019E-03
   0.41959E+01   0.77235E-03
   0.42009E+01   0.77452E-03
   0.42059E+01   0.77669E-03
   0.42109E+01   0.77887E-03
   0.42159E+01   0.78105E-03
   0.42209E+01   0.78322E-03
   0.42259E+01   0.78540E-03
   0.42309E+01   0.78758E-03
   0.42359E+01   0.78976E-03
   0.42409E+01   0.79195E-03
   0.42459E+01   0.79414E-03
   0.42509E+01   0.79634E-03
   0.42559E+01   0.79852E-03
   0.42609E+01   0.80071E-03
   0.42659E+01   0.80290E-03
   0.42709E+01   0.80510E-03
   0.42759E+01   0.80731E-03
   0.42809E+01   0.80951E-03
   0.42859E+01   0.81173E-03
   0.42909E+01   0.81393E-03
   0.42959E+01   0.81613E-03
   0.43009E+01   0.81834E-03
   0.43059E+01   0.82055E-03
   0.43109E+01   0.82277E-03
   0.43159E+01   0.82499E-03
   0.43209E+01   0.82721E-03
   0.43259E+01   0.82943E-03
   0.43309E+01   0.83164E-03
   0.43359E+01   0.83386E-03
   0.43409E+01   0.83609E-03
   0.43459E+01   0.83832E-03
   0.43509E+01   0.84056E-03
   0.43559E+01   0.84279E-03
   0.43609E+01   0.84501E-03
   0.43659E+01   0.84724E-03
   0.43709E+01   0.84948E-03
   0.43759E+01   0.85172E-03
   0.43809E+01   0.85397E-03
   0.43859E+01   0.85622E-03
   0.43909E+01   0.85846E-03
   0.43959E+01   0.86070E-03
   0.44009E+01   0.86294E-03
   0.44059E+01   0.86519E-03
   0.44109E+01   0.86745E-03
   0.44159E+01   0.86971E-03
   0.44209E+01   0.87197E-03
   0.44259E+01   0.87422E-03
   0.44309E+01   0.87647E-03
   0.44359E+01   0.87873E-03
   0.44409E+01   0.88100E-03
   0.44459E+01   0.88327E-03
   0.44509E+01   0.88554E-03
   0.44559E+01   0.88780E-03
   0.44609E+01   0.89006E-03
   0.44659E+01   0.89233E-03
   0.44709E+01   0.89460E-03
   0.44759E+01   0.89688E-03
   0.44809E+01   0.89917E-03
   0.44859E+01   0.90145E-03
   0.44909E+01   0.90372E-03
   0.44959E+01   0.90600E-03
   0.45009E+01   0.90828E-03
   0.45059E+01   0.91056E-03
   0.45109E+01   0.91286E-03
   0.45159E+01   0.91515E-03
   0.45209E+01   0.91743E-03
   0.45259E+01   0.91971E-03
   0.45309E+01   0.92200E-03
   0.45359E+01   0.92430E-03
   0.45409E+01   0.92660E-03
   0.45459E+01   0.92890E-03
   0.45509E+01   0.93119E-03
   0.45559E+01   0.93349E-03
   0.45609E+01   0.93578E-03
   0.45659E+01   0.93809E-03
   0.45709E+01   0.94039E-03
   0.45759E+01   0.94271E-03
   0.45809E+01   0.94502E-03
   0.45859E+01   0.94732E-03
   0.45909E+01   0.94963E-03
   0.45959E+01   0.95194E-03
   0.46009E+01   0.95425E-03
   0.46059E+01   0.95657E-03
   0.46109E+01   0.95890E-03
   0.46159E+01   0.96120E-03
   0.46209E+01   0.96352E-03
   0.46259E+01   0.96584E-03
   0.46309E+01   0.96816E-03
   0.46359E+01   0.97049E-03
   0.46409E+01   0.97282E-03
   0.46459E+01   0.97514E-03
   0.46509E+01   0.97746E-03
   0.46559E+01   0.97979E-03
   0.46609E+01   0.98212E-03
   0.46659E+01   0.98445E-03
   0.46709E+01   0.98679E-03
   0.46759E+01   0.98912E-03
   0.46809E+01   0.99145E-03
   0.46859E+01   0.99378E-03
   0.46909E+01   0.99612E-03
   0.46959E+01   0.99847E-03
   0.47009E+01   0.10008E-02
   0.47059E+01   0.10031E-02
   0.47109E+01   0.10055E-02
   0.47159E+01   0.10078E-02
   0.47209E+01   0.10102E-02
   0.47259E+01   0.10125E-02
   0.47309E+01   0.10149E-02
   0.47359E+01   0.10172E-02
   0.47409E+01   0.10196E-02
   0.47459E+01   0.10219E-02
   0.47509E+01   0.10243E-02
   0.47559E+01   0.10266E-02
   0.47609E+01   0.10290E-02
   0.47659E+01   0.10313E-02
   0.47709E+01   0.10337E-02
   0.47759E+01   0.10360E-02
   0.47809E+01   0.10384E-02
   0.47859E+01   0.10408E-02
   0.47909E+01   0.10431E-02
   0.47959E+01   0.10455E-02
   0.48009E+01   0.10478E-02
   0.48059E+01   0.10502E-02
   0.48109E+01   0.10526E-02
   0.48159E+01   0.10549E-02
   0.48209E+01   0.10573E-02
   0.48259E+01   0.10597E-02
   0.48309E+01   0.10620E-02
   0.48359E+01   0.10644E-02
   0.48409E+01   0.10668E-02
   0.48459E+01   0.10692E-02
   0.48509E+01   0.10715E-02
   0.48559E+01   0.10739E-02
   0.48609E+01   0.10763E-02
   0.48659E+01   0.10787E-02
   0.48709E+01   0.10810E-02
   0.48759E+01   0.10834E-02
   0.48809E+01   0.10858E-02
   0.48859E+01   0.10882E-02
   0.48909E+01   0.10905E-02
   0.48959E+01   0.10929E-02
   0.49009E+01   0.10953E-02
   0.49059E+01   0.10977E-02
   0.49109E+01   0.11001E-02
   0.49159E+01   0.11025E-02
   0.49209E+01   0.11049E-02
   0.49259E+01   0.11072E-02
   0.49309E+01   0.11096E-02
   0.49359E+01   0.11120E-02
   0.49409E+01   0.11144E-02
   0.49459E+01   0.11168E-02
   0.49509E+01   0.11192E-02
   0.49559E+01   0.11216E-02
   0.49609E+01   0.11240E-02
   0.49659E+01   0.11264E-02
   0.49709E+01   0.11288E-02
   0.49759E+01   0.11311E-02
   0.49809E+01   0.11335E-02
   0.49859E+01   0.11359E-02
   0.49909E+01   0.11383E-02
   0.49959E+01   0.11407E-02
   0.50009E+01   0.11431E-02
   0.50059E+01   0.11455E-02
   0.50109E+01   0.11479E-02
   0.50159E+01   0.11503E-02
   0.50209E+01   0.11527E-02
   0.50259E+01   0.11551E-02
   0.50309E+01   0.11575E-02
   0.50359E+01   0.11599E-02
   0.50409E+01   0.11623E-02
   0.50459E+01   0.11647E-02
   0.50509E+01   0.11672E-02
   0.50559E+01   0.11695E-02
   0.50609E+01   0.11719E-02
   0.50659E+01   0.11744E-02
   0.50709E+01   0.11768E-02
   0.50759E+01   0.11792E-02
   0.50809E+01   0.11816E-02
   0.50859E+01   0.11840E-02
   0.50909E+01   0.11864E-02
   0.50959E+01   0.11888E-02
   0.51009E+01   0.11912E-02
   0.51059E+01   0.11936E-02
   0.51109E+01   0.11960E-02
   0.51159E+01   0.11984E-02
   0.51209E+01   0.12008E-02
   0.51259E+01   0.12033E-02
   0.51309E+01   0.12057E-02
   0.51359E+01   0.12081E-02
   0.51409E+01   0.12105E-02
   0.51459E+01   0.12129E-02
   0.51509E+01   0.12153E-02
   0.51559E+01   0.12177E-02
   0.51609E+01   0.12202E-02
   0.51659E+01   0.12226E-02
   0.51709E+01   0.12250E-02
   0.51759E+01   0.12274E-02
   0.51809E+01   0.12298E-02
   0.51859E+01   0.12322E-02
   0.51909E+01   0.12346E-02
   0.51959E+01   0.12371E-02
   0.52009E+01   0.12395E-02
   0.52059E+01   0.12419E-02
   0.52109E+01   0.12443E-02
   0.52159E+01   0.12467E-02
   0.52209E+01   0.12492E-02
   0.52259E+01   0.12516E-02
   0.52309E+01   0.12540E-02
   0.52359E+01   0.12564E-02
   0.52409E+01   0.12588E-02
   0.52459E+01   0.12612E-02
   0.52509E+01   0.12637E-02
   0.52559E+01   0.12661E-02
   0.52609E+01   0.12685E-02
   0.52659E+01   0.12709E-02
   0.52709E+01   0.12733E-02
   0.52759E+01   0.12758E-02
   0.52809E+01   0.12782E-02
   0.52859E+01   0.12806E-02
   0.52909E+01   0.12830E-02
   0.52959E+01   0.12854E-02
   0.53009E+01   0.12879E-02
   0.53059E+01   0.12903E-02
   0.53109E+01   0.12927E-02
   0.53159E+01   0.12951E-02
   0.53209E+01   0.12976E-02
   0.53259E+01   0.13000E-02
   0.53309E+01   0.13024E-02
   0.53359E+01   0.13048E-02
   0.53409E+01   0.13072E-02
   0.53459E+01   0.13097E-02
   0.53509E+01   0.13121E-02
   0.53559E+01   0.13145E-02
   0.53609E+01   0.13169E-02
   0.53659E+01   0.13193E-02
   0.53709E+01   0.13218E-02
   0.53759E+01   0.13242E-02
   0.53809E+01   0.13266E-02
   0.53859E+01   0.13290E-02
   0.53909E+01   0.13315E-02
   0.53959E+01   0.13339E-02
   0.54009E+01   0.13363E-02
   0.54059E+01   0.13387E-02
   0.54109E+01   0.13411E-02
   0.54159E+01   0.13436E-02
   0.54209E+01   0.13460E-02
   0.54259E+01   0.13484E-02
   0.54309E+01   0.13508E-02
   0.54359E+01   0.13532E-02
   0.54409E+01   0.13557E-02
   0.54459E+01   0.13581E-02
   0.54509E+01   0.13605E-02
   0.54559E+01   0.13629E-02
   0.54609E+01   0.13653E-02
   0.54659E+01   0.13677E-02
   0.54709E+01   0.13702E-02
   0.54759E+01   0.13726E-02
   0.54809E+01   0.13750E-02
   0.54859E+01   0.13774E-02
   0.54909E+01   0.13798E-02
   0.54959E+01   0.13823E-02
   0.55009E+01   0.13847E-02
   0.55059E+01   0.13871E-02
   0.55109E+01   0.13895E-02
   0.55159E+01   0.13919E-02
   0.55209E+01   0.13943E-02
   0.55259E+01   0.13967E-02
   0.55309E+01   0.13992E-02
   0.55359E+01   0.14016E-02
   0.55409E+01   0.14040E-02
   0.55459E+01   0.14064E-02
   0.55509E+01   0.14088E-02
   0.55559E+01   0.14112E-02
   0.55609E+01   0.14136E-02
   0.55659E+01   0.14160E-02
   0.55709E+01   0.14185E-02
   0.55759E+01   0.14209E-02
   0.55809E+01   0.14233E-02
   0.55859E+01   0.14257E-02
   0.55909E+01   0.14281E-02
   0.55959E+01   0.14305E-02
   0.56009E+01   0.14329E-02
   0.56059E+01   0.14353E-02
   0.56109E+01   0.14377E-02
   0.56159E+01   0.14402E-02
   0.56209E+01   0.14426E-02
   0.56259E+01   0.14450E-02
   0.56309E+01   0.14474E-02
   0.56359E+01   0.14498E-02
   0.56409E+01   0.14522E-02
   0.56459E+01   0.14546E-02
   0.56509E+01   0.14570E-02
   0.56559E+01   0.14594E-02
   0.56609E+01   0.14618E-02
   0.56659E+01   0.14642E-02
   0.56709E+01   0.14666E-02
   0.56759E+01   0.14690E-02
   0.56809E+01   0.14714E-02
   0.56859E+01   0.14738E-02
   0.56909E+01   0.14762E-02
   0.56959E+01   0.14786E-02
   0.57009E+01   0.14810E-02
   0.57059E+01   0.14834E-02
   0.57109E+01   0.14858E-02
   0.57159E+01   0.14882E-02
   0.57209E+01   0.14906E-02
   0.57259E+01   0.14930E-02
   0.57309E+01   0.14953E-02
   0.57359E+01   0.14977E-02
   0.57409E+01   0.15001E-02
   0.57459E+01   0.15025E-02
   0.57509E+01   0.15049E-02
   0.57559E+01   0.15073E-02
   0.57609E+01   0.15097E-02
   0.57659E+01   0.15121E-02
   0.57709E+01   0.15145E-02
   0.57759E+01   0.15168E-02
   0.57809E+01   0.15192E-02
   0.57859E+01   0.15216E-02
   0.57909E+01   0.15240E-02
   0.57959E+01   0.15264E-02
   0.58009E+01   0.15288E-02
   0.58059E+01   0.15312E-02
   0.58109E+01   0.15335E-02
   0.58159E+01   0.15359E-02
   0.58209E+01   0.15383E-02
   0.58259E+01   0.15407E-02
   0.58309E+01   0.15431E-02
   0.58359E+01   0.15454E-02
   0.58409E+01   0.15478E-02
   0.58459E+01   0.15502E-02
   0.58509E+01   0.15525E-02
   0.58559E+01   0.15549E-02
   0.58609E+01   0.15573E-02
   0.58659E+01   0.15596E-02
   0.58709E+01   0.15620E-02
   0.58759E+01   0.15644E-02
   0.58809E+01   0.15668E-02
   0.58859E+01   0.15691E-02
   0.58909E+01   0.15715E-02
   0.58959E+01   0.15738E-02
   0.59009E+01   0.15762E-02
   0.59059E+01   0.15786E-02
   0.59109E+01   0.15809E-02
   0.59159E+01   0.15833E-02
   0.59209E+01   0.15856E-02
   0.59259E+01   0.15880E-02
   0.59309E+01   0.15903E-02
   0.59359E+01   0.15927E-02
   0.59409E+01   0.15951E-02
   0.59459E+01   0.15974E-02
   0.59509E+01   0.15998E-02
   0.59559E+01   0.16021E-02
   0.59609E+01   0.16045E-02
   0.59659E+01   0.16068E-02
   0.59709E+01   0.16092E-02
   0.59759E+01   0.16115E-02
   0.59809E+01   0.16138E-02
   0.59859E+01   0.16162E-02
   0.59909E+01   0.16185E-02
   0.59959E+01   0.16209E-02
   0.60009E+01   0.16232E-02
   0.60059E+01   0.16255E-02
   0.60109E+01   0.16279E-02
   0.60159E+01   0.16302E-02
   0.60209E+01   0.16326E-02
   0.60259E+01   0.16349E-02
   0.60309E+01   0.16372E-02
   0.60359E+01   0.16396E-02
   0.60409E+01   0.16419E-02
   0.60459E+01   0.16442E-02
   0.60509E+01   0.16465E-02
   0.60559E+01   0.16489E-02
   0.60609E+01   0.16512E-02
   0.60659E+01   0.16535E-02
   0.60709E+01   0.16558E-02
   0.60759E+01   0.16582E-02
   0.60809E+01   0.16605E-02
   0.60859E+01   0.16628E-02
   0.60909E+01   0.16651E-02
   0.60959E+01   0.16674E-02
   0.61009E+01   0.16697E-02
   0.61059E+01   0.16720E-02
   0.61109E+01   0.16744E-02
   0.61159E+01   0.16767E-02
   0.61209E+01   0.16790E-02
   0.61259E+01   0.16813E-02
   0.61309E+01   0.16836E-02
   0.61359E+01   0.16859E-02
   0.61409E+01   0.16882E-02
   0.61459E+01   0.16905E-02
   0.61509E+01   0.16928E-02
   0.61559E+01   0.16951E-02
   0.61609E+01   0.16974E-02
   0.61659E+01   0.16997E-02
   0.61709E+01   0.17020E-02
   0.61759E+01   0.17043E-02
   0.61809E+01   0.17066E-02
   0.61859E+01   0.17088E-02
   0.61909E+01   0.17111E-02
   0.61959E+01   0.17134E-02
   0.62009E+01   0.17157E-02
   0.62059E+01   0.17180E-02
   0.62109E+01   0.17203E-02
   0.62159E+01   0.17225E-02
   0.62209E+01   0.17248E-02
   0.62259E+01   0.17271E-02
   0.62309E+01   0.17294E-02
   0.62359E+01   0.17316E-02
   0.62409E+01   0.17339E-02
   0.62459E+01   0.17362E-02
   0.62509E+01   0.17384E-02
   0.62559E+01   0.17407E-02
   0.62609E+01   0.17430E-02
   0.62659E+01   0.17452E-02
   0.62709E+01   0.17475E-02
   0.62759E+01   0.17497E-02
   0.62809E+01   0.17520E-02
   0.62859E+01   0.17543E-02
   0.62909E+01   0.17565E-02
   0.62959E+01   0.17588E-02
   0.63009E+01   0.17610E-02
   0.63059E+01   0.17633E-02
   0.63109E+01   0.17655E-02
   0.63159E+01   0.17677E-02
   0.63209E+01   0.17700E-02
   0.63259E+01   0.17722E-02
   0.63309E+01   0.17745E-02
   0.63359E+01   0.17767E-02
   0.63409E+01   0.17789E-02
   0.63459E+01   0.17812E-02
   0.63509E+01   0.17834E-02
   0.63559E+01   0.17856E-02
   0.63609E+01   0.17878E-02
   0.63659E+01   0.17901E-02
   0.63709E+01   0.17923E-02
   0.63759E+01   0.17945E-02
   0.63809E+01   0.17967E-02
   0.63859E+01   0.17990E-02
   0.63909E+01   0.18012E-02
   0.63959E+01   0.18034E-02
   0.64009E+01   0.18056E-02
   0.64059E+01   0.18078E-02
   0.64109E+01   0.18100E-02
   0.64159E+01   0.18122E-02
   0.64209E+01   0.18145E-02
   0.64259E+01   0.18167E-02
   0.64309E+01   0.18189E-02
   0.64359E+01   0.18210E-02
   0.64409E+01   0.18232E-02
   0.64459E+01   0.18254E-02
   0.64509E+01   0.18276E-02
   0.64559E+01   0.18298E-02
   0.64609E+01   0.18320E-02
   0.64659E+01   0.18342E-02
   0.64709E+01   0.18364E-02
   0.64759E+01   0.18386E-02
   0.64809E+01   0.18407E-02
   0.64859E+01   0.18429E-02
   0.64909E+01   0.18451E-02
   0.64959E+01   0.18473E-02
   0.65009E+01   0.18494E-02
   0.65059E+01   0.18516E-02
   0.65109E+01   0.18538E-02
   0.65159E+01   0.18560E-02
   0.65209E+01   0.18581E-02
   0.65259E+01   0.18603E-02
   0.65309E+01   0.18624E-02
   0.65359E+01   0.18646E-02
   0.65409E+01   0.18668E-02
   0.65459E+01   0.18689E-02
   0.65509E+01   0.18711E-02
   0.65559E+01   0.18732E-02
   0.65609E+01   0.18754E-02
   0.65659E+01   0.18775E-02
   0.65709E+01   0.18797E-02
   0.65759E+01   0.18818E-02
   0.65809E+01   0.18839E-02
   0.65859E+01   0.18861E-02
   0.65909E+01   0.18882E-02
   0.65959E+01   0.18903E-02
   0.66009E+01   0.18925E-02
   0.66059E+01   0.18946E-02
   0.66109E+01   0.18967E-02
   0.66159E+01   0.18988E-02
   0.66209E+01   0.19010E-02
   0.66259E+01   0.19031E-02
   0.66309E+01   0.19052E-02
   0.66359E+01   0.19073E-02
   0.66409E+01   0.19094E-02
   0.66459E+01   0.19115E-02
   0.66509E+01   0.19136E-02
   0.66559E+01   0.19157E-02
   0.66609E+01   0.19179E-02
   0.66659E+01   0.19200E-02
   0.66709E+01   0.19221E-02
   0.66759E+01   0.19242E-02
   0.66809E+01   0.19262E-02
   0.66859E+01   0.19283E-02
   0.66909E+01   0.19304E-02
   0.66959E+01   0.19325E-02
   0.67009E+01   0.19346E-02
   0.67059E+01   0.19367E-02
   0.67109E+01   0.19388E-02
   0.67159E+01   0.19408E-02
   0.67209E+01   0.19429E-02
   0.67259E+01   0.19450E-02
   0.67309E+01   0.19471E-02
   0.67359E+01   0.19491E-02
   0.67409E+01   0.19512E-02
   0.67459E+01   0.19533E-02
   0.67509E+01   0.19553E-02
   0.67559E+01   0.19574E-02
   0.67609E+01   0.19594E-02
   0.67659E+01   0.19615E-02
   0.67709E+01   0.19635E-02
   0.67759E+01   0.19656E-02
   0.67809E+01   0.19676E-02
   0.67859E+01   0.19697E-02
   0.67909E+01   0.19717E-02
   0.67959E+01   0.19737E-02
   0.68009E+01   0.19758E-02
   0.68059E+01   0.19778E-02
   0.68109E+01   0.19799E-02
   0.68159E+01   0.19819E-02
   0.68209E+01   0.19839E-02
   0.68259E+01   0.19859E-02
   0.68309E+01   0.19879E-02
   0.68359E+01   0.19900E-02
   0.68409E+01   0.19920E-02
   0.68459E+01   0.19940E-02
   0.68509E+01   0.19960E-02
   0.68559E+01   0.19980E-02
   0.68609E+01   0.20000E-02
   0.68659E+01   0.20020E-02
   0.68709E+01   0.20040E-02
   0.68759E+01   0.20060E-02
   0.68809E+01   0.20080E-02
   0.68859E+01   0.20100E-02
   0.68909E+01   0.20120E-02
   0.68959E+01   0.20140E-02
   0.69009E+01   0.20160E-02
   0.69059E+01   0.20179E-02
   0.69109E+01   0.20199E-02
   0.69159E+01   0.20219E-02
   0.69209E+01   0.20239E-02
   0.69259E+01   0.20258E-02
   0.69309E+01   0.20278E-02
   0.69359E+01   0.20298E-02
   0.69409E+01   0.20317E-02
   0.69459E+01   0.20337E-02
   0.69509E+01   0.20357E-02
   0.69559E+01   0.20376E-02
   0.69609E+01   0.20396E-02
   0.69659E+01   0.20415E-02
   0.69709E+01   0.20435E-02
   0.69759E+01   0.20454E-02
   0.69809E+01   0.20474E-02
   0.69859E+01   0.20493E-02
   0.69909E+01   0.20512E-02
   0.69959E+01   0.20532E-02
   0.70009E+01   0.20551E-02
   0.70059E+01   0.20570E-02
   0.70109E+01   0.20589E-02
   0.70159E+01   0.20609E-02
   0.70209E+01   0.20628E-02
   0.70259E+01   0.20647E-02
   0.70309E+01   0.20666E-02
   0.70359E+01   0.20685E-02
   0.70409E+01   0.20704E-02
   0.70459E+01   0.20723E-02
   0.70509E+01   0.20742E-02
   0.70559E+01   0.20761E-02
   0.70609E+01   0.20780E-02
   0.70659E+01   0.20799E-02
   0.70709E+01   0.20818E-02
   0.70759E+01   0.20837E-02
   0.70809E+01   0.20856E-02
   0.70859E+01   0.20875E-02
   0.70909E+01   0.20894E-02
   0.70959E+01   0.20913E-02
   0.71009E+01   0.20931E-02
   0.71059E+01   0.20950E-02
   0.71109E+01   0.20969E-02
   0.71159E+01   0.20987E-02
   0.71209E+01   0.21006E-02
   0.71259E+01   0.21025E-02
   0.71309E+01   0.21043E-02
   0.71359E+01   0.21062E-02
   0.71409E+01   0.21080E-02
   0.71459E+01   0.21099E-02
   0.71509E+01   0.21117E-02
   0.71559E+01   0.21136E-02
   0.71609E+01   0.21154E-02
   0.71659E+01   0.21172E-02
   0.71709E+01   0.21191E-02
   0.71759E+01   0.21209E-02
   0.71809E+01   0.21227E-02
   0.71859E+01   0.21245E-02
   0.71909E+01   0.21264E-02
   0.71959E+01   0.21282E-02
   0.72009E+01   0.21300E-02
   0.72059E+01   0.21318E-02
   0.72109E+01   0.21336E-02
   0.72159E+01   0.21354E-02
   0.72209E+01   0.21372E-02
   0.72259E+01   0.21390E-02
   0.72309E+01   0.21408E-02
   0.72359E+01   0.21426E-02
   0.72409E+01   0.21444E-02
   0.72459E+01   0.21462E-02
   0.72509E+01   0.21480E-02
   0.72559E+01   0.21498E-02
   0.72609E+01   0.21516E-02
   0.72659E+01   0.21533E-02
   0.72709E+01   0.21551E-02
   0.72759E+01   0.21569E-02
   0.72809E+01   0.21587E-02
   0.72859E+01   0.21604E-02
   0.72909E+01   0.21622E-02
   0.72959E+01   0.21640E-02
   0.73009E+01   0.21657E-02
   0.73059E+01   0.21675E-02
   0.73109E+01   0.21692E-02
   0.73159E+01   0.21710E-02
   0.73209E+01   0.21727E-02
   0.73259E+01   0.21745E-02
   0.73309E+01   0.21762E-02
   0.73359E+01   0.21779E-02
   0.73409E+01   0.21797E-02
   0.73459E+01   0.21814E-02
   0.73509E+01   0.21831E-02
   0.73559E+01   0.21848E-02
   0.73609E+01   0.21865E-02
   0.73659E+01   0.21883E-02
   0.73709E+01   0.21900E-02
   0.73759E+01   0.21917E-02
   0.73809E+01   0.21934E-02
   0.73859E+01   0.21951E-02
   0.73909E+01   0.21968E-02
   0.73959E+01   0.21985E-02
   0.74009E+01   0.22002E-02
   0.74059E+01   0.22019E-02
   0.74109E+01   0.22036E-02
   0.74159E+01   0.22053E-02
   0.74209E+01   0.22069E-02
   0.74259E+01   0.22086E-02
   0.74309E+01   0.22103E-02
   0.74359E+01   0.22120E-02
   0.74409E+01   0.22136E-02
   0.74459E+01   0.22153E-02
   0.74509E+01   0.22170E-02
   0.74559E+01   0.22186E-02
   0.74609E+01   0.22203E-02
   0.74659E+01   0.22219E-02
   0.74709E+01   0.22236E-02
   0.74759E+01   0.22252E-02
   0.74809E+01   0.22269E-02
   0.74859E+01   0.22285E-02
   0.74909E+01   0.22302E-02
   0.74959E+01   0.22318E-02
   0.75009E+01   0.22334E-02
   0.75058E+01   0.22350E-02
   0.75108E+01   0.22367E-02
   0.75158E+01   0.22383E-02
   0.75208E+01   0.22399E-02
   0.75258E+01   0.22415E-02
   0.75308E+01   0.22431E-02
   0.75358E+01   0.22447E-02
   0.75408E+01   0.22463E-02
   0.75458E+01   0.22480E-02
   0.75508E+01   0.22496E-02
   0.75558E+01   0.22511E-02
   0.75608E+01   0.22527E-02
   0.75658E+01   0.22543E-02
   0.75708E+01   0.22559E-02
   0.75758E+01   0.22575E-02
   0.75808E+01   0.22591E-02
   0.75858E+01   0.22606E-02
   0.75908E+01   0.22622E-02
   0.75958E+01   0.22638E-02
   0.76008E+01   0.22654E-02
   0.76058E+01   0.22669E-02
   0.76108E+01   0.22685E-02
   0.76158E+01   0.22700E-02
   0.76208E+01   0.22716E-02
   0.76258E+01   0.22731E-02
   0.76308E+01   0.22747E-02
   0.76358E+01   0.22762E-02
   0.76408E+01   0.22778E-02
   0.76458E+01   0.22793E-02
   0.76508E+01   0.22808E-02
   0.76558E+01   0.22824E-02
   0.76608E+01   0.22839E-02
   0.76658E+01   0.22854E-02
   0.76708E+01   0.22869E-02
   0.76758E+01   0.22884E-02
   0.76808E+01   0.22899E-02
   0.76858E+01   0.22915E-02
   0.76908E+01   0.22930E-02
   0.76958E+01   0.22945E-02
   0.77008E+01   0.22960E-02
   0.77058E+01   0.22975E-02
   0.77108E+01   0.22989E-02
   0.77158E+01   0.23004E-02
   0.77208E+01   0.23019E-02
   0.77258E+01   0.23034E-02
   0.77308E+01   0.23049E-02
   0.77358E+01   0.23064E-02
   0.77408E+01   0.23078E-02
   0.77458E+01   0.23093E-02
   0.77508E+01   0.23108E-02
   0.77558E+01   0.23122E-02
   0.77608E+01   0.23137E-02
   0.77658E+01   0.23151E-02
   0.77708E+01   0.23166E-02
   0.77758E+01   0.23180E-02
   0.77808E+01   0.23195E-02
   0.77858E+01   0.23209E-02
   0.77908E+01   0.23224E-02
   0.77958E+01   0.23238E-02
   0.78008E+01   0.23252E-02
   0.78058E+01   0.23267E-02
   0.78108E+01   0.23281E-02
   0.78158E+01   0.23295E-02
   0.78208E+01   0.23309E-02
   0.78258E+01   0.23323E-02
   0.78308E+01   0.23337E-02
   0.78358E+01   0.23351E-02
   0.78408E+01   0.23365E-02
   0.78458E+01   0.23380E-02
   0.78508E+01   0.23393E-02
   0.78558E+01   0.23407E-02
   0.78608E+01   0.23421E-02
   0.78658E+01   0.23435E-02
   0.78708E+01   0.23449E-02
   0.78758E+01   0.23463E-02
   0.78808E+01   0.23477E-02
   0.78858E+01   0.23490E-02
   0.78908E+01   0.23504E-02
   0.78958E+01   0.23518E-02
   0.79008E+01   0.23531E-02
   0.79058E+01   0.23545E-02
   0.79108E+01   0.23558E-02
   0.79158E+01   0.23572E-02
   0.79208E+01   0.23585E-02
   0.79258E+01   0.23599E-02
   0.79308E+01   0.23612E-02
   0.79358E+01   0.23626E-02
   0.79408E+01   0.23639E-02
   0.79458E+01   0.23652E-02
   0.79508E+01   0.23666E-02
   0.79558E+01   0.23679E-02
   0.79608E+01   0.23692E-02
   0.79658E+01   0.23705E-02
   0.79708E+01   0.23718E-02
   0.79758E+01   0.23732E-02
   0.79808E+01   0.23745E-02
   0.79858E+01   0.23758E-02
   0.79908E+01   0.23771E-02
   0.79958E+01   0.23784E-02
   0.80008E+01   0.23797E-02
   0.80058E+01   0.23809E-02
   0.80108E+01   0.23822E-02
   0.80158E+01   0.23835E-02
   0.80208E+01   0.23848E-02
   0.80258E+01   0.23861E-02
   0.80308E+01   0.23873E-02
   0.80358E+01   0.23886E-02
   0.80408E+01   0.23899E-02
   0.80458E+01   0.23911E-02
   0.80508E+01   0.23924E-02
   0.80558E+01   0.23936E-02
   0.80608E+01   0.23949E-02
   0.80658E+01   0.23961E-02
   0.80708E+01   0.23974E-02
   0.80758E+01   0.23986E-02
   0.80808E+01   0.23999E-02
   0.80858E+01   0.24011E-02
   0.80908E+01   0.24023E-02
   0.80958E+01   0.24036E-02
   0.81008E+01   0.24048E-02
   0.81058E+01   0.24060E-02
   0.81108E+01   0.24072E-02
   0.81158E+01   0.24084E-02
   0.81208E+01   0.24096E-02
   0.81258E+01   0.24108E-02
   0.81308E+01   0.24120E-02
   0.81358E+01   0.24132E-02
   0.81408E+01   0.24144E-02
   0.81458E+01   0.24156E-02
   0.81508E+01   0.24168E-02
   0.81558E+01   0.24180E-02
   0.81608E+01   0.24192E-02
   0.81658E+01   0.24204E-02
   0.81708E+01   0.24215E-02
   0.81758E+01   0.24227E-02
   0.81808E+01   0.24239E-02
   0.81858E+01   0.24250E-02
   0.81908E+01   0.24262E-02
   0.81958E+01   0.24274E-02
   0.82008E+01   0.24285E-02
   0.82058E+01   0.24297E-02
   0.82108E+01   0.24308E-02
   0.82158E+01   0.24319E-02
   0.82208E+01   0.24331E-02
   0.82258E+01   0.24342E-02
   0.82308E+01   0.24354E-02
   0.82358E+01   0.24365E-02
   0.82408E+01   0.24376E-02
   0.82458E+01   0.24387E-02
   0.82508E+01   0.24398E-02
   0.82558E+01   0.24410E-02
   0.82608E+01   0.24421E-02
   0.82658E+01   0.24432E-02
   0.82708E+01   0.24443E-02
   0.82758E+01   0.24454E-02
   0.82808E+01   0.24465E-02
   0.82858E+01   0.24476E-02
   0.82908E+01   0.24487E-02
   0.82958E+01   0.24497E-02
   0.83008E+01   0.24508E-02
   0.83058E+01   0.24519E-02
   0.83108E+01   0.24530E-02
   0.83158E+01   0.24541E-02
   0.83208E+01   0.24551E-02
   0.83258E+01   0.24562E-02
   0.83308E+01   0.24572E-02
   0.83358E+01   0.24583E-02
   0.83408E+01   0.24594E-02
   0.83458E+01   0.24604E-02
   0.83508E+01   0.24615E-02
   0.83558E+01   0.24625E-02
   0.83608E+01   0.24635E-02
   0.83658E+01   0.24646E-02
   0.83708E+01   0.24656E-02
   0.83758E+01   0.24666E-02
   0.83808E+01   0.24677E-02
   0.83858E+01   0.24687E-02
   0.83908E+01   0.24697E-02
   0.83958E+01   0.24707E-02
   0.84008E+01   0.24717E-02
   0.84058E+01   0.24727E-02
   0.84108E+01   0.24737E-02
   0.84158E+01   0.24747E-02
   0.84208E+01   0.24757E-02
   0.84258E+01   0.24767E-02
   0.84308E+01   0.24777E-02
   0.84358E+01   0.24787E-02
   0.84408E+01   0.24797E-02
   0.84458E+01   0.24807E-02
   0.84508E+01   0.24816E-02
   0.84558E+01   0.24826E-02
   0.84608E+01   0.24836E-02
   0.84658E+01   0.24846E-02
   0.84708E+01   0.24855E-02
   0.84758E+01   0.24865E-02
   0.84808E+01   0.24874E-02
   0.84858E+01   0.24884E-02
   0.84908E+01   0.24893E-02
   0.84958E+01   0.24903E-02
   0.85008E+01   0.24912E-02
   0.85058E+01   0.24921E-02
   0.85108E+01   0.24931E-02
   0.85158E+01   0.24940E-02
   0.85208E+01   0.24949E-02
   0.85258E+01   0.24959E-02
   0.85308E+01   0.24968E-02
   0.85358E+01   0.24977E-02
   0.85408E+01   0.24986E-02
   0.85458E+01   0.24995E-02
   0.85508E+01   0.25004E-02
   0.85558E+01   0.25013E-02
   0.85608E+01   0.25022E-02
   0.85658E+01   0.25031E-02
   0.85708E+01   0.25040E-02
   0.85758E+01   0.25049E-02
   0.85808E+01   0.25058E-02
   0.85858E+01   0.25067E-02
   0.85908E+01   0.25076E-02
   0.85958E+01   0.25084E-02
   0.86008E+01   0.25093E-02
   0.86058E+01   0.25102E-02
   0.86108E+01   0.25110E-02
   0.86158E+01   0.25119E-02
   0.86208E+01   0.25128E-02
   0.86258E+01   0.25136E-02
   0.86308E+01   0.25145E-02
   0.86358E+01   0.25153E-02
   0.86408E+01   0.25161E-02
   0.86458E+01   0.25170E-02
   0.86508E+01   0.25178E-02
   0.86558E+01   0.25187E-02
   0.86608E+01   0.25195E-02
   0.86658E+01   0.25203E-02
   0.86708E+01   0.25211E-02
   0.86758E+01   0.25220E-02
   0.86808E+01   0.25228E-02
   0.86858E+01   0.25236E-02
   0.86908E+01   0.25244E-02
   0.86958E+01   0.25252E-02
   0.87008E+01   0.25260E-02
   0.87058E+01   0.25268E-02
   0.87108E+01   0.25276E-02
   0.87158E+01   0.25284E-02
   0.87208E+01   0.25292E-02
   0.87258E+01   0.25300E-02
   0.87308E+01   0.25307E-02
   0.87358E+01   0.25315E-02
   0.87408E+01   0.25323E-02
   0.87458E+01   0.25331E-02
   0.87508E+01   0.25338E-02
   0.87558E+01   0.25346E-02
   0.87608E+01   0.25354E-02
   0.87658E+01   0.25361E-02
   0.87708E+01   0.25369E-02
   0.87758E+01   0.25376E-02
   0.87808E+01   0.25384E-02
   0.87858E+01   0.25391E-02
   0.87908E+01   0.25399E-02
   0.87958E+01   0.25406E-02
   0.88008E+01   0.25413E-02
   0.88058E+01   0.25421E-02
   0.88108E+01   0.25428E-02
   0.88158E+01   0.25435E-02
   0.88208E+01   0.25442E-02
   0.88258E+01   0.25450E-02
   0.88308E+01   0.25457E-02
   0.88358E+01   0.25464E-02
   0.88408E+01   0.25471E-02
   0.88458E+01   0.25478E-02
   0.88508E+01   0.25485E-02
   0.88558E+01   0.25492E-02
   0.88608E+01   0.25499E-02
   0.88658E+01   0.25506E-02
   0.88708E+01   0.25513E-02
   0.88758E+01   0.25519E-02
   0.88808E+01   0.25526E-02
   0.88858E+01   0.25533E-02
   0.88908E+01   0.25540E-02
   0.88958E+01   0.25546E-02
   0.89008E+01   0.25553E-02
   0.89058E+01   0.25560E-02
   0.89108E+01   0.25566E-02
   0.89158E+01   0.25573E-02
   0.89208E+01   0.25579E-02
   0.89258E+01   0.25586E-02
   0.89308E+01   0.25592E-02
   0.89358E+01   0.25599E-02
   0.89408E+01   0.25605E-02
   0.89458E+01   0.25612E-02
   0.89508E+01   0.25618E-02
   0.89558E+01   0.25624E-02
   0.89608E+01   0.25630E-02
   0.89658E+01   0.25637E-02
   0.89708E+01   0.25643E-02
   0.89758E+01   0.25649E-02
   0.89808E+01   0.25655E-02
   0.89858E+01   0.25661E-02
   0.89908E+01   0.25667E-02
   0.89958E+01   0.25673E-02
   0.90008E+01   0.25679E-02
   0.90058E+01   0.25685E-02
   0.90108E+01   0.25691E-02
   0.90158E+01   0.25697E-02
   0.90208E+01   0.25703E-02
   0.90258E+01   0.25709E-02
   0.90308E+01   0.25715E-02
   0.90358E+01   0.25721E-02
   0.90408E+01   0.25726E-02
   0.90458E+01   0.25732E-02
   0.90508E+01   0.25738E-02
   0.90558E+01   0.25743E-02
   0.90608E+01   0.25749E-02
   0.90658E+01   0.25755E-02
   0.90708E+01   0.25760E-02
   0.90758E+01   0.25766E-02
   0.90808E+01   0.25771E-02
   0.90858E+01   0.25777E-02
   0.90908E+01   0.25782E-02
   0.90958E+01   0.25787E-02
   0.91008E+01   0.25793E-02
   0.91058E+01   0.25798E-02
   0.91108E+01   0.25803E-02
   0.91158E+01   0.25809E-02
   0.91208E+01   0.25814E-02
   0.91258E+01   0.25819E-02
   0.91308E+01   0.25824E-02
   0.91358E+01   0.25829E-02
   0.91408E+01   0.25834E-02
   0.91458E+01   0.25839E-02
   0.91508E+01   0.25845E-02
   0.91558E+01   0.25850E-02
   0.91608E+01   0.25855E-02
   0.91658E+01   0.25859E-02
   0.91708E+01   0.25864E-02
   0.91758E+01   0.25869E-02
   0.91808E+01   0.25874E-02
   0.91858E+01   0.25879E-02
   0.91908E+01   0.25884E-02
   0.91958E+01   0.25888E-02
   0.92008E+01   0.25893E-02
   0.92058E+01   0.25898E-02
   0.92108E+01   0.25903E-02
   0.92158E+01   0.25907E-02
   0.92208E+01   0.25912E-02
   0.92258E+01   0.25916E-02
   0.92308E+01   0.25921E-02
   0.92358E+01   0.25925E-02
   0.92408E+01   0.25930E-02
   0.92458E+01   0.25934E-02
   0.92508E+01   0.25939E-02
   0.92558E+01   0.25943E-02
   0.92608E+01   0.25948E-02
   0.92658E+01   0.25952E-02
   0.92708E+01   0.25956E-02
   0.92758E+01   0.25960E-02
   0.92808E+01   0.25965E-02
   0.92858E+01   0.25969E-02
   0.92908E+01   0.25973E-02
   0.92958E+01   0.25977E-02
   0.93008E+01   0.25981E-02
   0.93058E+01   0.25985E-02
   0.93108E+01   0.25989E-02
   0.93158E+01   0.25993E-02
   0.93208E+01   0.25997E-02
   0.93258E+01   0.26001E-02
   0.93308E+01   0.26005E-02
   0.93358E+01   0.26009E-02
   0.93408E+01   0.26013E-02
   0.93458E+01   0.26017E-02
   0.93508E+01   0.26021E-02
   0.93558E+01   0.26025E-02
   0.93608E+01   0.26028E-02
   0.93658E+01   0.26032E-02
   0.93708E+01   0.26036E-02
   0.93758E+01   0.26040E-02
   0.93808E+01   0.26043E-02
   0.93858E+01   0.26047E-02
   0.93908E+01   0.26050E-02
   0.93958E+01   0.26054E-02
   0.94008E+01   0.26057E-02
   0.94058E+01   0.26061E-02
   0.94108E+01   0.26064E-02
   0.94158E+01   0.26068E-02
   0.94208E+01   0.26071E-02
   0.94258E+01   0.26075E-02
   0.94308E+01   0.26078E-02
   0.94358E+01   0.26081E-02
   0.94408E+01   0.26085E-02
   0.94458E+01   0.26088E-02
   0.94508E+01   0.26091E-02
   0.94558E+01   0.26094E-02
   0.94608E+01   0.26098E-02
   0.94658E+01   0.26101E-02
   0.94708E+01   0.26104E-02
   0.94758E+01   0.26107E-02
   0.94808E+01   0.26110E-02
   0.94858E+01   0.26113E-02
   0.94908E+01   0.26116E-02
   0.94958E+01   0.26119E-02
   0.95008E+01   0.26122E-02
   0.95058E+01   0.26125E-02
   0.95108E+01   0.26128E-02
   0.95158E+01   0.26131E-02
   0.95208E+01   0.26134E-02
   0.95258E+01   0.26137E-02
   0.95308E+01   0.26139E-02
   0.95358E+01   0.26142E-02
   0.95408E+01   0.26145E-02
   0.95458E+01   0.26148E-02
   0.95508E+01   0.26150E-02
   0.95558E+01   0.26153E-02
   0.95608E+01   0.26156E-02
   0.95658E+01   0.26158E-02
   0.95708E+01   0.26161E-02
   0.95758E+01   0.26163E-02
   0.95808E+01   0.26166E-02
   0.95858E+01   0.26168E-02
   0.95908E+01   0.26171E-02
   0.95958E+01   0.26173E-02
   0.96008E+01   0.26176E-02
   0.96058E+01   0.26178E-02
   0.96108E+01   0.26181E-02
   0.96158E+01   0.26183E-02
   0.96208E+01   0.26185E-02
   0.96258E+01   0.26188E-02
   0.96308E+01   0.26190E-02
   0.96358E+01   0.26192E-02
   0.96408E+01   0.26194E-02
   0.96458E+01   0.26197E-02
   0.96508E+01   0.26199E-02
   0.96558E+01   0.26201E-02
   0.96608E+01   0.26203E-02
   0.96658E+01   0.26205E-02
   0.96708E+01   0.26207E-02
   0.96758E+01   0.26209E-02
   0.96808E+01   0.26211E-02
   0.96858E+01   0.26213E-02
   0.96908E+01   0.26215E-02
   0.96958E+01   0.26217E-02
   0.97008E+01   0.26219E-02
   0.97058E+01   0.26221E-02
   0.97108E+01   0.26223E-02
   0.97158E+01   0.26225E-02
   0.97208E+01   0.26227E-02
   0.97258E+01   0.26228E-02
   0.97308E+01   0.26230E-02
   0.97358E+01   0.26232E-02
   0.97408E+01   0.26234E-02
   0.97458E+01   0.26235E-02
   0.97508E+01   0.26237E-02
   0.97558E+01   0.26239E-02
   0.97608E+01   0.26240E-02
   0.97658E+01   0.26242E-02
   0.97708E+01   0.26244E-02
   0.97758E+01   0.26245E-02
   0.97808E+01   0.26247E-02
   0.97858E+01   0.26248E-02
   0.97908E+01   0.26250E-02
   0.97958E+01   0.26251E-02
   0.98008E+01   0.26253E-02
   0.98058E+01   0.26254E-02
   0.98108E+01   0.26256E-02
   0.98158E+01   0.26257E-02
   0.98208E+01   0.26258E-02
   0.98258E+01   0.26260E-02
   0.98308E+01   0.26261E-02
   0.98358E+01   0.26262E-02
   0.98408E+01   0.26264E-02
   0.98458E+01   0.26265E-02
   0.98508E+01   0.26266E-02
   0.98558E+01   0.26267E-02
   0.98608E+01   0.26269E-02
   0.98658E+01   0.26270E-02
   0.98708E+01   0.26271E-02
   0.98758E+01   0.26272E-02
   0.98808E+01   0.26273E-02
   0.98858E+01   0.26274E-02
   0.98908E+01   0.26275E-02
   0.98958E+01   0.26276E-02
   0.99008E+01   0.26278E-02
   0.99058E+01   0.26279E-02
   0.99108E+01   0.26280E-02
   0.99158E+01   0.26281E-02
   0.99208E+01   0.26281E-02
   0.99258E+01   0.26282E-02
   0.99308E+01   0.26283E-02
   0.99358E+01   0.26284E-02
   0.99408E+01   0.26285E-02
   0.99458E+01   0.26286E-02
   0.99508E+01   0.26287E-02
   0.99558E+01   0.26288E-02
   0.99608E+01   0.26288E-02
   0.99658E+01   0.26289E-02
   0.99708E+01   0.26290E-02
   0.99758E+01   0.26291E-02
   0.99808E+01   0.26292E-02
   0.99858E+01   0.26292E-02
   0.99908E+01   0.26293E-02
   0.99958E+01   0.26294E-02
   0.10001E+02   0.26294E-02
   0.10006E+02   0.26295E-02
   0.10011E+02   0.26296E-02
   0.10016E+02   0.26296E-02
   0.10021E+02   0.26297E-02
   0.10026E+02   0.26297E-02
   0.10031E+02   0.26298E-02
   0.10036E+02   0.26298E-02
   0.10041E+02   0.26299E-02
   0.10046E+02   0.26300E-02
   0.10051E+02   0.26300E-02
   0.10056E+02   0.26301E-02
   0.10061E+02   0.26301E-02
   0.10066E+02   0.26301E-02
   0.10071E+02   0.26302E-02
   0.10076E+02   0.26302E-02
   0.10081E+02   0.26303E-02
   0.10086E+02   0.26303E-02
   0.10091E+02   0.26303E-02
   0.10096E+02   0.26304E-02
   0.10101E+02   0.26304E-02
   0.10106E+02   0.26305E-02
   0.10111E+02   0.26305E-02
   0.10116E+02   0.26305E-02
   0.10121E+02   0.26305E-02
   0.10126E+02   0.26306E-02
   0.10131E+02   0.26306E-02
   0.10136E+02   0.26306E-02
   0.10141E+02   0.26306E-02
   0.10146E+02   0.26307E-02
   0.10151E+02   0.26307E-02
   0.10156E+02   0.26307E-02
   0.10161E+02   0.26307E-02
   0.10166E+02   0.26308E-02
   0.10171E+02   0.26308E-02
   0.10176E+02   0.26308E-02
   0.10181E+02   0.26308E-02
   0.10186E+02   0.26308E-02
   0.10191E+02   0.26308E-02
   0.10196E+02   0.26308E-02
   0.10201E+02   0.26308E-02
   0.10206E+02   0.26309E-02
   0.10211E+02   0.26309E-02
   0.10216E+02   0.26309E-02
   0.10221E+02   0.26309E-02
   0.10226E+02   0.26309E-02
   0.10231E+02   0.26309E-02
   0.10236E+02   0.26309E-02
   0.10241E+02   0.26309E-02
   0.10246E+02   0.26309E-02
   0.10251E+02   0.26309E-02
   0.10256E+02   0.26309E-02
   0.10261E+02   0.26309E-02
   0.10266E+02   0.26309E-02
   0.10271E+02   0.26309E-02
   0.10276E+02   0.26309E-02
   0.10281E+02   0.26309E-02
   0.10286E+02   0.26309E-02


   0.59999E-02   0.10007E-07
   0.11000E-01   0.10042E-07
   0.16000E-01   0.10128E-07
   0.21000E-01   0.10289E-07
   0.26000E-01   0.10548E-07
   0.30999E-01   0.10928E-07
   0.35999E-01   0.11454E-07
   0.40999E-01   0.12147E-07
   0.45999E-01   0.13033E-07
   0.50999E-01   0.14133E-07
   0.55999E-01   0.15471E-07
   0.60999E-01   0.17072E-07
   0.65999E-01   0.18957E-07
   0.70999E-01   0.21151E-07
   0.75999E-01   0.23677E-07
   0.80998E-01   0.26557E-07
   0.85998E-01   0.29817E-07
   0.90998E-01   0.33478E-07
   0.95998E-01   0.37564E-07
   0.10100E+00   0.42099E-07
   0.10600E+00   0.47107E-07
   0.11100E+00   0.52609E-07
   0.11600E+00   0.58630E-07
   0.12100E+00   0.65194E-07
   0.12600E+00   0.72322E-07
   0.13100E+00   0.80040E-07
   0.13600E+00   0.88370E-07
   0.14100E+00   0.97335E-07
   0.14600E+00   0.10696E-06
   0.15100E+00   0.11727E-06
   0.15600E+00   0.12828E-06
   0.16100E+00   0.14002E-06
   0.16600E+00   0.15251E-06
   0.17100E+00   0.16578E-06
   0.17600E+00   0.17985E-06
   0.18100E+00   0.19474E-06
   0.18600E+00   0.21048E-06
   0.19100E+00   0.22709E-06
   0.19600E+00   0.24459E-06
   0.20100E+00   0.26300E-06
   0.20600E+00   0.28235E-06
   0.21100E+00   0.30267E-06
   0.21600E+00   0.32397E-06
   0.22100E+00   0.34629E-06
   0.22600E+00   0.36963E-06
   0.23100E+00   0.39403E-06
   0.23600E+00   0.41951E-06
   0.24100E+00   0.44610E-06
   0.24600E+00   0.47381E-06
   0.25100E+00   0.50267E-06
   0.25599E+00   0.53270E-06
   0.26099E+00   0.56393E-06
   0.26599E+00   0.59638E-06
   0.27099E+00   0.63007E-06
   0.27599E+00   0.66503E-06
   0.28099E+00   0.70128E-06
   0.28599E+00   0.73884E-06
   0.29099E+00   0.77773E-06
   0.29599E+00   0.81799E-06
   0.30099E+00   0.85963E-06
   0.30599E+00   0.90268E-06
   0.31099E+00   0.94716E-06
   0.31599E+00   0.99309E-06
   0.32099E+00   0.10405E-05
   0.32599E+00   0.10894E-05
   0.33099E+00   0.11398E-05
   0.33599E+00   0.11918E-05
   0.34099E+00   0.12454E-05
   0.34599E+00   0.13005E-05
   0.35099E+00   0.13573E-05
   0.35599E+00   0.14157E-05
   0.36099E+00   0.14757E-05
   0.36599E+00   0.15375E-05
   0.37099E+00   0.16004E-05
   0.37599E+00   0.16650E-05
   0.38099E+00   0.17313E-05
   0.38599E+00   0.17994E-05
   0.39099E+00   0.18692E-05
   0.39599E+00   0.19409E-05
   0.40099E+00   0.20144E-05
   0.40599E+00   0.20898E-05
   0.41099E+00   0.21670E-05
   0.41599E+00   0.22461E-05
   0.42099E+00   0.23272E-05
   0.42599E+00   0.24102E-05
   0.43099E+00   0.24952E-05
   0.43599E+00   0.25822E-05
   0.44099E+00   0.26712E-05
   0.44599E+00   0.27622E-05
   0.45099E+00   0.28553E-05
   0.45599E+00   0.29505E-05
   0.46099E+00   0.30478E-05
   0.46599E+00   0.31472E-05
   0.47099E+00   0.32488E-05
   0.47599E+00   0.33526E-05
   0.48099E+00   0.34585E-05
   0.48599E+00   0.35667E-05
   0.49099E+00   0.36772E-05
   0.49599E+00   0.37899E-05
   0.50099E+00   0.39049E-05
   0.50599E+00   0.40222E-05
   0.51099E+00   0.41419E-05
   0.51599E+00   0.42640E-05
   0.52099E+00   0.43884E-05
   0.52599E+00   0.45152E-05
   0.53099E+00   0.46445E-05
   0.53599E+00   0.47762E-05
   0.54099E+00   0.49105E-05
   0.54599E+00   0.50472E-05
   0.55099E+00   0.51864E-05
   0.55599E+00   0.53282E-05
   0.56099E+00   0.54726E-05
   0.56599E+00   0.56195E-05
   0.57099E+00   0.57691E-05
   0.57599E+00   0.59214E-05
   0.58099E+00   0.60762E-05
   0.58599E+00   0.62338E-05
   0.59099E+00   0.63941E-05
   0.59599E+00   0.65572E-05
   0.60099E+00   0.67229E-05
   0.60599E+00   0.68915E-05
   0.61099E+00   0.70626E-05
   0.61599E+00   0.72351E-05
   0.62099E+00   0.74105E-05
   0.62599E+00   0.75887E-05
   0.63099E+00   0.77697E-05
   0.63599E+00   0.79537E-05
   0.64099E+00   0.81406E-05
   0.64599E+00   0.83304E-05
   0.65099E+00   0.85231E-05
   0.65599E+00   0.87189E-05
   0.66099E+00   0.89177E-05
   0.66599E+00   0.91195E-05
   0.67099E+00   0.93243E-05
   0.67599E+00   0.95322E-05
   0.68099E+00   0.97432E-05
   0.68599E+00   0.99574E-05
   0.69099E+00   0.10175E-04
   0.69599E+00   0.10395E-04
   0.70099E+00   0.10619E-04
   0.70599E+00   0.10846E-04
   0.71099E+00   0.11076E-04
   0.71599E+00   0.11309E-04
   0.72099E+00   0.11546E-04
   0.72599E+00   0.11786E-04
   0.73099E+00   0.12029E-04
   0.73599E+00   0.12276E-04
   0.74099E+00   0.12526E-04
   0.74599E+00   0.12779E-04
   0.75099E+00   0.13036E-04
   0.75598E+00   0.13296E-04
   0.76098E+00   0.13560E-04
   0.76598E+00   0.13827E-04
   0.77098E+00   0.14098E-04
   0.77598E+00   0.14372E-04
   0.78098E+00   0.14649E-04
   0.78598E+00   0.14928E-04
   0.79098E+00   0.15210E-04
   0.79598E+00   0.15496E-04
   0.80098E+00   0.15785E-04
   0.80598E+00   0.16078E-04
   0.81098E+00   0.16375E-04
   0.81598E+00   0.16676E-04
   0.82098E+00   0.16980E-04
   0.82598E+00   0.17288E-04
   0.83098E+00   0.17599E-04
   0.83598E+00   0.17915E-04
   0.84098E+00   0.18234E-04
   0.84598E+00   0.18557E-04
   0.85098E+00   0.18884E-04
   0.85598E+00   0.19214E-04
   0.86098E+00   0.19549E-04
   0.86598E+00   0.19887E-04
   0.87098E+00   0.20230E-04
   0.87598E+00   0.20576E-04
   0.88098E+00   0.20926E-04
   0.88598E+00   0.21281E-04
   0.89098E+00   0.21639E-04
   0.89598E+00   0.22002E-04
   0.90098E+00   0.22368E-04
   0.90598E+00   0.22739E-04
   0.91098E+00   0.23113E-04
   0.91598E+00   0.23492E-04
   0.92098E+00   0.23872E-04
   0.92598E+00   0.24256E-04
   0.93098E+00   0.24643E-04
   0.93598E+00   0.25035E-04
   0.94098E+00   0.25431E-04
   0.94598E+00   0.25831E-04
   0.95098E+00   0.26236E-04
   0.95598E+00   0.26644E-04
   0.96098E+00   0.27057E-04
   0.96598E+00   0.27475E-04
   0.97098E+00   0.27896E-04
   0.97598E+00   0.28323E-04
   0.98098E+00   0.28753E-04
   0.98598E+00   0.29188E-04
   0.99098E+00   0.29627E-04
   0.99598E+00   0.30071E-04
   0.10010E+01   0.30519E-04
   0.10060E+01   0.30972E-04
   0.10110E+01   0.31429E-04
   0.10160E+01   0.31891E-04
   0.10210E+01   0.32357E-04
   0.10260E+01   0.32828E-04
   0.10310E+01   0.33304E-04
   0.10360E+01   0.33784E-04
   0.10410E+01   0.34268E-04
   0.10460E+01   0.34753E-04
   0.10510E+01   0.35243E-04
   0.10560E+01   0.35737E-04
   0.10610E+01   0.36236E-04
   0.10660E+01   0.36739E-04
   0.10710E+01   0.37248E-04
   0.10760E+01   0.37761E-04
   0.10810E+01   0.38279E-04
   0.10860E+01   0.38801E-04
   0.10910E+01   0.39329E-04
   0.10960E+01   0.39861E-04
   0.11010E+01   0.40399E-04
   0.11060E+01   0.40941E-04
   0.11110E+01   0.41488E-04
   0.11160E+01   0.42040E-04
   0.11210E+01   0.42597E-04
   0.11260E+01   0.43159E-04
   0.11310E+01   0.43726E-04
   0.11360E+01   0.44298E-04
   0.11410E+01   0.44875E-04
   0.11460E+01   0.45458E-04
   0.11510E+01   0.46040E-04
   0.11560E+01   0.46627E-04
   0.11610E+01   0.47219E-04
   0.11660E+01   0.47816E-04
   0.11710E+01   0.48418E-04
   0.11760E+01   0.49025E-04
   0.11810E+01   0.49638E-04
   0.11860E+01   0.50255E-04
   0.11910E+01   0.50878E-04
   0.11960E+01   0.51506E-04
   0.12010E+01   0.52140E-04
   0.12060E+01   0.52778E-04
   0.12110E+01   0.53422E-04
   0.12160E+01   0.54072E-04
   0.12210E+01   0.54727E-04
   0.12260E+01   0.55387E-04
   0.12310E+01   0.56052E-04
   0.12360E+01   0.56723E-04
   0.12410E+01   0.57400E-04
   0.12460E+01   0.58080E-04
   0.12510E+01   0.58761E-04
   0.12560E+01   0.59447E-04
   0.12610E+01   0.60139E-04
   0.12660E+01   0.60836E-04
   0.12710E+01   0.61539E-04
   0.12760E+01   0.62247E-04
   0.12810E+01   0.62961E-04
   0.12860E+01   0.63681E-04
   0.12910E+01   0.64406E-04
   0.12960E+01   0.65136E-04
   0.13010E+01   0.65873E-04
   0.13060E+01   0.66615E-04
   0.13110E+01   0.67362E-04
   0.13160E+01   0.68116E-04
   0.13210E+01   0.68875E-04
   0.13260E+01   0.69640E-04
   0.13310E+01   0.70411E-04
   0.13360E+01   0.71188E-04
   0.13410E+01   0.71964E-04
   0.13460E+01   0.72744E-04
   0.13510E+01   0.73531E-04
   0.13560E+01   0.74323E-04
   0.13610E+01   0.75122E-04
   0.13660E+01   0.75926E-04
   0.13710E+01   0.76736E-04
   0.13760E+01   0.77552E-04
   0.13810E+01   0.78374E-04
   0.13860E+01   0.79201E-04
   0.13910E+01   0.80035E-04
   0.13960E+01   0.80875E-04
   0.14010E+01   0.81721E-04
   0.14060E+01   0.82573E-04
   0.14110E+01   0.83431E-04
   0.14160E+01   0.84295E-04
   0.14210E+01   0.85166E-04
   0.14260E+01   0.86035E-04
   0.14310E+01   0.86909E-04
   0.14360E+01   0.87789E-04
   0.14410E+01   0.88676E-04
   0.14460E+01   0.89568E-04
   0.14510E+01   0.90467E-04
   0.14560E+01   0.91372E-04
   0.14610E+01   0.92283E-04
   0.14660E+01   0.93201E-04
   0.14710E+01   0.94125E-04
   0.14760E+01   0.95055E-04
   0.14810E+01   0.95991E-04
   0.14860E+01   0.96934E-04
   0.14910E+01   0.97883E-04
   0.14960E+01   0.98838E-04
   0.15010E+01   0.99800E-04
   0.15060E+01   0.10076E-03
   0.15110E+01   0.10173E-03
   0.15160E+01   0.10270E-03
   0.15210E+01   0.10368E-03
   0.15260E+01   0.10466E-03
   0.15310E+01   0.10565E-03
   0.15360E+01   0.10665E-03
   0.15410E+01   0.10765E-03
   0.15460E+01   0.10866E-03
   0.15510E+01   0.10968E-03
   0.15560E+01   0.11071E-03
   0.15610E+01   0.11174E-03
   0.15660E+01   0.11277E-03
   0.15710E+01   0.11382E-03
   0.15760E+01   0.11487E-03
   0.15810E+01   0.11592E-03
   0.15860E+01   0.11698E-03
   0.15910E+01   0.11804E-03
   0.15960E+01   0.11910E-03
   0.16010E+01   0.12018E-03
   0.16060E+01   0.12126E-03
   0.16110E+01   0.12234E-03
   0.16160E+01   0.12344E-03
   0.16210E+01   0.12454E-03
   0.16260E+01   0.12565E-03
   0.16310E+01   0.12676E-03
   0.16360E+01   0.12788E-03
   0.16410E+01   0.12901E-03
   0.16460E+01   0.13014E-03
   0.16510E+01   0.13129E-03
   0.16560E+01   0.13242E-03
   0.16610E+01   0.13357E-03
   0.16660E+01   0.13472E-03
   0.16710E+01   0.13588E-03
   0.16760E+01   0.13704E-03
   0.16810E+01   0.13822E-03
   0.16860E+01   0.13940E-03
   0.16910E+01   0.14058E-03
   0.16960E+01   0.14178E-03
   0.17010E+01   0.14298E-03
   0.17060E+01   0.14418E-03
   0.17110E+01   0.14540E-03
   0.17160E+01   0.14662E-03
   0.17210E+01   0.14785E-03
   0.17260E+01   0.14908E-03
   0.17310E+01   0.15031E-03
   0.17360E+01   0.15154E-03
   0.17410E+01   0.15279E-03
   0.17460E+01   0.15404E-03
   0.17510E+01   0.15530E-03
   0.17560E+01   0.15657E-03
   0.17610E+01   0.15784E-03
   0.17660E+01   0.15913E-03
   0.17710E+01   0.16041E-03
   0.17760E+01   0.16171E-03
   0.17810E+01   0.16301E-03
   0.17860E+01   0.16433E-03
   0.17910E+01   0.16563E-03
   0.17960E+01   0.16695E-03
   0.18010E+01   0.16827E-03
   0.18060E+01   0.16959E-03
   0.18110E+01   0.17093E-03
   0.18160E+01   0.17227E-03
   0.18210E+01   0.17362E-03
   0.18260E+01   0.17498E-03
   0.18310E+01   0.17634E-03
   0.18360E+01   0.17771E-03
   0.18410E+01   0.17909E-03
   0.18460E+01   0.18048E-03
   0.18510E+01   0.18187E-03
   0.18560E+01   0.18327E-03
   0.18610E+01   0.18466E-03
   0.18660E+01   0.18607E-03
   0.18710E+01   0.18748E-03
   0.18760E+01   0.18890E-03
   0.18810E+01   0.19032E-03
   0.18860E+01   0.19176E-03
   0.18910E+01   0.19320E-03
   0.18960E+01   0.19465E-03
   0.19010E+01   0.19610E-03
   0.19060E+01   0.19757E-03
   0.19110E+01   0.19904E-03
   0.19160E+01   0.20052E-03
   0.19210E+01   0.20199E-03
   0.19260E+01   0.20347E-03
   0.19310E+01   0.20496E-03
   0.19360E+01   0.20646E-03
   0.19410E+01   0.20796E-03
   0.19460E+01   0.20947E-03
   0.19510E+01   0.21099E-03
   0.19560E+01   0.21252E-03
   0.19610E+01   0.21406E-03
   0.19660E+01   0.21560E-03
   0.19710E+01   0.21715E-03
   0.19760E+01   0.21871E-03
   0.19810E+01   0.22026E-03
   0.19860E+01   0.22182E-03
   0.19910E+01   0.22339E-03
   0.19960E+01   0.22496E-03
   0.20010E+01   0.22655E-03
   0.20060E+01   0.22814E-03
   0.20110E+01   0.22974E-03
   0.20160E+01   0.23134E-03
   0.20210E+01   0.23296E-03
   0.20260E+01   0.23458E-03
   0.20310E+01   0.23621E-03
   0.20360E+01   0.23785E-03
   0.20410E+01   0.23948E-03
   0.20460E+01   0.24112E-03
   0.20510E+01   0.24277E-03
   0.20560E+01   0.24443E-03
   0.20610E+01   0.24609E-03
   0.20660E+01   0.24776E-03
   0.20710E+01   0.24944E-03
   0.20760E+01   0.25113E-03
   0.20810E+01   0.25283E-03
   0.20860E+01   0.25453E-03
   0.20910E+01   0.25624E-03
   0.20960E+01   0.25794E-03
   0.21010E+01   0.25966E-03
   0.21060E+01   0.26138E-03
   0.21110E+01   0.26311E-03
   0.21160E+01   0.26484E-03
   0.21210E+01   0.26659E-03
   0.21260E+01   0.26834E-03
   0.21310E+01   0.27010E-03
   0.21360E+01   0.27187E-03
   0.21410E+01   0.27365E-03
   0.21460E+01   0.27543E-03
   0.21510E+01   0.27721E-03
   0.21560E+01   0.27900E-03
   0.21610E+01   0.28079E-03
   0.21660E+01   0.28260E-03
   0.21710E+01   0.28441E-03
   0.21760E+01   0.28623E-03
   0.21810E+01   0.28805E-03
   0.21860E+01   0.28989E-03
   0.21910E+01   0.29173E-03
   0.21960E+01   0.29359E-03
   0.22010E+01   0.29545E-03
   0.22060E+01   0.29730E-03
   0.22110E+01   0.29916E-03
   0.22160E+01   0.30103E-03
   0.22210E+01   0.30290E-03
   0.22260E+01   0.30479E-03
   0.22310E+01   0.30668E-03
   0.22360E+01   0.30859E-03
   0.22410E+01   0.31050E-03
   0.22460E+01   0.31242E-03
   0.22510E+01   0.31434E-03
   0.22560E+01   0.31627E-03
   0.22610E+01   0.31819E-03
   0.22660E+01   0.32013E-03
   0.22710E+01   0.32207E-03
   0.22760E+01   0.32402E-03
   0.22810E+01   0.32599E-03
   0.22860E+01   0.32796E-03
   0.22910E+01   0.32993E-03
   0.22960E+01   0.33192E-03
   0.23010E+01   0.33392E-03
   0.23060E+01   0.33590E-03
   0.23110E+01   0.33790E-03
   0.23160E+01   0.33990E-03
   0.23210E+01   0.34191E-03
   0.23260E+01   0.34393E-03
   0.23310E+01   0.34596E-03
   0.23360E+01   0.34800E-03
   0.23410E+01   0.35004E-03
   0.23460E+01   0.35210E-03
   0.23510E+01   0.35416E-03
   0.23560E+01   0.35622E-03
   0.23610E+01   0.35828E-03
   0.23660E+01   0.36035E-03
   0.23710E+01   0.36242E-03
   0.23760E+01   0.36451E-03
   0.23810E+01   0.36661E-03
   0.23860E+01   0.36871E-03
   0.23910E+01   0.37083E-03
   0.23960E+01   0.37295E-03
   0.24010E+01   0.37508E-03
   0.24060E+01   0.37720E-03
   0.24110E+01   0.37933E-03
   0.24160E+01   0.38147E-03
   0.24210E+01   0.38361E-03
   0.24260E+01   0.38577E-03
   0.24310E+01   0.38793E-03
   0.24360E+01   0.39011E-03
   0.24410E+01   0.39229E-03
   0.24460E+01   0.39448E-03
   0.24510E+01   0.39668E-03
   0.24560E+01   0.39886E-03
   0.24610E+01   0.40106E-03
   0.24660E+01   0.40326E-03
   0.24710E+01   0.40548E-03
   0.24760E+01   0.40770E-03
   0.24810E+01   0.40993E-03
   0.24860E+01   0.41218E-03
   0.24910E+01   0.41443E-03
   0.24960E+01   0.41669E-03
   0.25010E+01   0.41894E-03
   0.25059E+01   0.42119E-03
   0.25109E+01   0.42346E-03
   0.25159E+01   0.42573E-03
   0.25209E+01   0.42801E-03
   0.25259E+01   0.43030E-03
   0.25309E+01   0.43261E-03
   0.25359E+01   0.43492E-03
   0.25409E+01   0.43723E-03
   0.25459E+01   0.43954E-03
   0.25509E+01   0.44186E-03
   0.25559E+01   0.44418E-03
   0.25609E+01   0.44652E-03
   0.25659E+01   0.44886E-03
   0.25709E+01   0.45121E-03
   0.25759E+01   0.45357E-03
   0.25809E+01   0.45594E-03
   0.25859E+01   0.45832E-03
   0.25909E+01   0.46069E-03
   0.25959E+01   0.46306E-03
   0.26009E+01   0.46545E-03
   0.26059E+01   0.46784E-03
   0.26109E+01   0.47024E-03
   0.26159E+01   0.47265E-03
   0.26209E+01   0.47507E-03
   0.26259E+01   0.47750E-03
   0.26309E+01   0.47994E-03
   0.26359E+01   0.48237E-03
   0.26409E+01   0.48480E-03
   0.26459E+01   0.48725E-03
   0.26509E+01   0.48970E-03
   0.26559E+01   0.49216E-03
   0.26609E+01   0.49463E-03
   0.26659E+01   0.49711E-03
   0.26709E+01   0.49960E-03
   0.26759E+01   0.50210E-03
   0.26809E+01   0.50459E-03
   0.26859E+01   0.50708E-03
   0.26909E+01   0.50958E-03
   0.26959E+01   0.51210E-03
   0.27009E+01   0.51462E-03
   0.27059E+01   0.51715E-03
   0.27109E+01   0.51969E-03
   0.27159E+01   0.52224E-03
   0.27209E+01   0.52479E-03
   0.27259E+01   0.52733E-03
   0.27309E+01   0.52989E-03
   0.27359E+01   0.53245E-03
   0.27409E+01   0.53502E-03
   0.27459E+01   0.53760E-03
   0.27509E+01   0.54019E-03
   0.27559E+01   0.54279E-03
   0.27609E+01   0.54540E-03
   0.27659E+01   0.54800E-03
   0.27709E+01   0.55060E-03
   0.27759E+01   0.55321E-03
   0.27809E+01   0.55584E-03
   0.27859E+01   0.55847E-03
   0.27909E+01   0.56111E-03
   0.27959E+01   0.56376E-03
   0.28009E+01   0.56642E-03
   0.28059E+01   0.56907E-03
   0.28109E+01   0.57172E-03
   0.28159E+01   0.57438E-03
   0.28209E+01   0.57705E-03
   0.28259E+01   0.57973E-03
   0.28309E+01   0.58242E-03
   0.28359E+01   0.58512E-03
   0.28409E+01   0.58783E-03
   0.28459E+01   0.59055E-03
   0.28509E+01   0.59325E-03
   0.28559E+01   0.59596E-03
   0.28609E+01   0.59869E-03
   0.28659E+01   0.60142E-03
   0.28709E+01   0.60416E-03
   0.28759E+01   0.60691E-03
   0.28809E+01   0.60967E-03
   0.28859E+01   0.61243E-03
   0.28909E+01   0.61519E-03
   0.28959E+01   0.61795E-03
   0.29009E+01   0.62072E-03
   0.29059E+01   0.62350E-03
   0.29109E+01   0.62629E-03
   0.29159E+01   0.62909E-03
   0.29209E+01   0.63190E-03
   0.29259E+01   0.63470E-03
   0.29309E+01   0.63750E-03
   0.29359E+01   0.64031E-03
   0.29409E+01   0.64313E-03
   0.29459E+01   0.64596E-03
   0.29509E+01   0.64880E-03
   0.29559E+01   0.65165E-03
   0.29609E+01   0.65451E-03
   0.29659E+01   0.65736E-03
   0.29709E+01   0.66021E-03
   0.29759E+01   0.66307E-03
   0.29809E+01   0.66594E-03
   0.29859E+01   0.66882E-03
   0.29909E+01   0.67171E-03
   0.29959E+01   0.67461E-03
   0.30009E+01   0.67752E-03
   0.30059E+01   0.68042E-03
   0.30109E+01   0.68332E-03
   0.30159E+01   0.68623E-03
   0.30209E+01   0.68915E-03
   0.30259E+01   0.69207E-03
   0.30309E+01   0.69501E-03
   0.30359E+01   0.69796E-03
   0.30409E+01   0.70092E-03
   0.30459E+01   0.70386E-03
   0.30509E+01   0.70681E-03
   0.30559E+01   0.70976E-03
   0.30609E+01   0.71273E-03
   0.30659E+01   0.71571E-03
   0.30709E+01   0.71870E-03
   0.30759E+01   0.72170E-03
   0.30809E+01   0.72468E-03
   0.30859E+01   0.72767E-03
   0.30909E+01   0.73067E-03
   0.30959E+01   0.73368E-03
   0.31009E+01   0.73669E-03
   0.31059E+01   0.73972E-03
   0.31109E+01   0.74276E-03
   0.31159E+01   0.74580E-03
   0.31209E+01   0.74883E-03
   0.31259E+01   0.75186E-03
   0.31309E+01   0.75491E-03
   0.31359E+01   0.75797E-03
   0.31409E+01   0.76103E-03
   0.31459E+01   0.76411E-03
   0.31509E+01   0.76719E-03
   0.31559E+01   0.77026E-03
   0.31609E+01   0.77333E-03
   0.31659E+01   0.77642E-03
   0.31709E+01   0.77951E-03
   0.31759E+01   0.78262E-03
   0.31809E+01   0.78573E-03
   0.31859E+01   0.78885E-03
   0.31909E+01   0.79196E-03
   0.31959E+01   0.79508E-03
   0.32009E+01   0.79820E-03
   0.32059E+01   0.80133E-03
   0.32109E+01   0.80448E-03
   0.32159E+01   0.80763E-03
   0.32209E+01   0.81079E-03
   0.32259E+01   0.81394E-03
   0.32309E+01   0.81709E-03
   0.32359E+01   0.82025E-03
   0.32409E+01   0.82342E-03
   0.32459E+01   0.82661E-03
   0.32509E+01   0.82980E-03
   0.32559E+01   0.83300E-03
   0.32609E+01   0.83618E-03
   0.32659E+01   0.83937E-03
   0.32709E+01   0.84257E-03
   0.32759E+01   0.84578E-03
   0.32809E+01   0.84900E-03
   0.32859E+01   0.85223E-03
   0.32909E+01   0.85547E-03
   0.32959E+01   0.85869E-03
   0.33009E+01   0.86191E-03
   0.33059E+01   0.86515E-03
   0.33109E+01   0.86840E-03
   0.33159E+01   0.87165E-03
   0.33209E+01   0.87492E-03
   0.33259E+01   0.87820E-03
   0.33309E+01   0.88146E-03
   0.33359E+01   0.88472E-03
   0.33409E+01   0.88799E-03
   0.33459E+01   0.89128E-03
   0.33509E+01   0.89457E-03
   0.33559E+01   0.89787E-03
   0.33609E+01   0.90118E-03
   0.33659E+01   0.90447E-03
   0.33709E+01   0.90777E-03
   0.33759E+01   0.91108E-03
   0.33809E+01   0.91440E-03
   0.33859E+01   0.91773E-03
   0.33909E+01   0.92107E-03
   0.33959E+01   0.92442E-03
   0.34009E+01   0.92775E-03
   0.34059E+01   0.93108E-03
   0.34109E+01   0.93443E-03
   0.34159E+01   0.93779E-03
   0.34209E+01   0.94115E-03
   0.34259E+01   0.94453E-03
   0.34309E+01   0.94789E-03
   0.34359E+01   0.95125E-03
   0.34409E+01   0.95463E-03
   0.34459E+01   0.95801E-03
   0.34509E+01   0.96140E-03
   0.34559E+01   0.96481E-03
   0.34609E+01   0.96821E-03
   0.34659E+01   0.97160E-03
   0.34709E+01   0.97500E-03
   0.34759E+01   0.97841E-03
   0.34809E+01   0.98183E-03
   0.34859E+01   0.98526E-03
   0.34909E+01   0.98870E-03
   0.34959E+01   0.99212E-03
   0.35009E+01   0.99555E-03
   0.35059E+01   0.99898E-03
   0.35109E+01   0.10024E-02
   0.35159E+01   0.10059E-02
   0.35209E+01   0.10093E-02
   0.35259E+01   0.10128E-02
   0.35309E+01   0.10163E-02
   0.35359E+01   0.10197E-02
   0.35409E+01   0.10232E-02
   0.35459E+01   0.10267E-02
   0.35509E+01   0.10302E-02
   0.35559E+01   0.10337E-02
   0.35609E+01   0.10371E-02
   0.35659E+01   0.10406E-02
   0.35709E+01   0.10441E-02
   0.35759E+01   0.10476E-02
   0.35809E+01   0.10511E-02
   0.35859E+01   0.10547E-02
   0.35909E+01   0.10582E-02
   0.35959E+01   0.10617E-02
   0.36009E+01   0.10652E-02
   0.36059E+01   0.10688E-02
   0.36109E+01   0.10723E-02
   0.36159E+01   0.10759E-02
   0.36209E+01   0.10794E-02
   0.36259E+01   0.10829E-02
   0.36309E+01   0.10865E-02
   0.36359E+01   0.10900E-02
   0.36409E+01   0.10936E-02
   0.36459E+01   0.10972E-02
   0.36509E+01   0.11008E-02
   0.36559E+01   0.11043E-02
   0.36609E+01   0.11079E-02
   0.36659E+01   0.11115E-02
   0.36709E+01   0.11151E-02
   0.36759E+01   0.11187E-02
   0.36809E+01   0.11223E-02
   0.36859E+01   0.11259E-02
   0.36909E+01   0.11295E-02
   0.36959E+01   0.11331E-02
   0.37009E+01   0.11367E-02
   0.37059E+01   0.11403E-02
   0.37109E+01   0.11439E-02
   0.37159E+01   0.11475E-02
   0.37209E+01   0.11512E-02
   0.37259E+01   0.11548E-02
   0.37309E+01   0.11584E-02
   0.37359E+01   0.11621E-02
   0.37409E+01   0.11657E-02
   0.37459E+01   0.11693E-02
   0.37509E+01   0.11730E-02
   0.37559E+01   0.11766E-02
   0.37609E+01   0.11803E-02
   0.37659E+01   0.11840E-02
   0.37709E+01   0.11876E-02
   0.37759E+01   0.11913E-02
   0.37809E+01   0.11950E-02
   0.37859E+01   0.11986E-02
   0.37909E+01   0.12023E-02
   0.37959E+01   0.12060E-02
   0.38009E+01   0.12097E-02
   0.38059E+01   0.12134E-02
   0.38109E+01   0.12171E-02
   0.38159E+01   0.12208E-02
   0.38209E+01   0.12245E-02
   0.38259E+01   0.12282E-02
   0.38309E+01   0.12319E-02
   0.38359E+01   0.12356E-02
   0.38409E+01   0.12393E-02
   0.38459E+01   0.12430E-02
   0.38509E+01   0.12468E-02
   0.38559E+01   0.12505E-02
   0.38609E+01   0.12542E-02
   0.38659E+01   0.12580E-02
   0.38709E+01   0.12617E-02
   0.38759E+01   0.12654E-02
   0.38809E+01   0.12692E-02
   0.38859E+01   0.12729E-02
   0.38909E+01   0.12767E-02
   0.38959E+01   0.12804E-02
   0.39009E+01   0.12842E-02
   0.39059E+01   0.12880E-02
   0.39109E+01   0.12917E-02
   0.39159E+01   0.12955E-02
   0.39209E+01   0.12993E-02
   0.39259E+01   0.13030E-02
   0.39309E+01   0.13068E-02
   0.39359E+01   0.13106E-02
   0.39409E+01   0.13144E-02
   0.39459E+01   0.13182E-02
   0.39509E+01   0.13219E-02
   0.39559E+01   0.13257E-02
   0.39609E+01   0.13295E-02
   0.39659E+01   0.13333E-02
   0.39709E+01   0.13371E-02
   0.39759E+01   0.13410E-02
   0.39809E+01   0.13448E-02
   0.39859E+01   0.13486E-02
   0.39909E+01   0.13524E-02
   0.39959E+01   0.13562E-02
   0.40009E+01   0.13600E-02
   0.40059E+01   0.13638E-02
   0.40109E+01   0.13677E-02
   0.40159E+01   0.13715E-02
   0.40209E+01   0.13753E-02
   0.40259E+01   0.13792E-02
   0.40309E+01   0.13830E-02
   0.40359E+01   0.13868E-02
   0.40409E+01   0.13907E-02
   0.40459E+01   0.13945E-02
   0.40509E+01   0.13984E-02
   0.40559E+01   0.14022E-02
   0.40609E+01   0.14061E-02
   0.40659E+01   0.14099E-02
   0.40709E+01   0.14138E-02
   0.40759E+01   0.14176E-02
   0.40809E+01   0.14215E-02
   0.40859E+01   0.14254E-02
   0.40909E+01   0.14292E-02
   0.40959E+01   0.14331E-02
   0.41009E+01   0.14370E-02
   0.41059E+01   0.14409E-02
   0.41109E+01   0.14447E-02
   0.41159E+01   0.14486E-02
   0.41209E+01   0.14525E-02
   0.41259E+01   0.14564E-02
   0.41309E+01   0.14603E-02
   0.41359E+01   0.14642E-02
   0.41409E+01   0.14681E-02
   0.41459E+01   0.14719E-02
   0.41509E+01   0.14758E-02
   0.41559E+01   0.14797E-02
   0.41609E+01   0.14836E-02
   0.41659E+01   0.14876E-02
   0.41709E+01   0.14915E-02
   0.41759E+01   0.14954E-02
   0.41809E+01   0.14993E-02
   0.41859E+01   0.15032E-02
   0.41909E+01   0.15071E-02
   0.41959E+01   0.15110E-02
   0.42009E+01   0.15149E-02
   0.42059E+01   0.15189E-02
   0.42109E+01   0.15228E-02
   0.42159E+01   0.15267E-02
   0.42209E+01   0.15306E-02
   0.42259E+01   0.15346E-02
   0.42309E+01   0.15385E-02
   0.42359E+01   0.15424E-02
   0.42409E+01   0.15464E-02
   0.42459E+01   0.15503E-02
   0.42509E+01   0.15542E-02
   0.42559E+01   0.15582E-02
   0.42609E+01   0.15621E-02
   0.42659E+01   0.15661E-02
   0.42709E+01   0.15700E-02
   0.42759E+01   0.15740E-02
   0.42809E+01   0.15779E-02
   0.42859E+01   0.15819E-02
   0.42909E+01   0.15858E-02
   0.42959E+01   0.15898E-02
   0.43009E+01   0.15937E-02
   0.43059E+01   0.15977E-02
   0.43109E+01   0.16017E-02
   0.43159E+01   0.16056E-02
   0.43209E+01   0.16096E-02
   0.43259E+01   0.16136E-02
   0.43309E+01   0.16175E-02
   0.43359E+01   0.16215E-02
   0.43409E+01   0.16255E-02
   0.43459E+01   0.16294E-02
   0.43509E+01   0.16334E-02
   0.43559E+01   0.16374E-02
   0.43609E+01   0.16413E-02
   0.43659E+01   0.16453E-02
   0.43709E+01   0.16493E-02
   0.43759E+01   0.16533E-02
   0.43809E+01   0.16573E-02
   0.43859E+01   0.16612E-02
   0.43909E+01   0.16652E-02
   0.43959E+01   0.16692E-02
   0.44009E+01   0.16732E-02
   0.44059E+01   0.16772E-02
   0.44109E+01   0.16812E-02
   0.44159E+01   0.16852E-02
   0.44209E+01   0.16892E-02
   0.44259E+01   0.16932E-02
   0.44309E+01   0.16972E-02
   0.44359E+01   0.17012E-02
   0.44409E+01   0.17052E-02
   0.44459E+01   0.17092E-02
   0.44509E+01   0.17132E-02
   0.44559E+01   0.17171E-02
   0.44609E+01   0.17212E-02
   0.44659E+01   0.17252E-02
   0.44709E+01   0.17292E-02
   0.44759E+01   0.17332E-02
   0.44809E+01   0.17372E-02
   0.44859E+01   0.17412E-02
   0.44909E+01   0.17452E-02
   0.44959E+01   0.17492E-02
   0.45009E+01   0.17532E-02
   0.45059E+01   0.17572E-02
   0.45109E+01   0.17612E-02
   0.45159E+01   0.17652E-02
   0.45209E+01   0.17692E-02
   0.45259E+01   0.17732E-02
   0.45309E+01   0.17773E-02
   0.45359E+01   0.17813E-02
   0.45409E+01   0.17853E-02
   0.45459E+01   0.17893E-02
   0.45509E+01   0.17933E-02
   0.45559E+01   0.17973E-02
   0.45609E+01   0.18014E-02
   0.45659E+01   0.18054E-02
   0.45709E+01   0.18094E-02
   0.45759E+01   0.18134E-02
   0.45809E+01   0.18174E-02
   0.45859E+01   0.18215E-02
   0.45909E+01   0.18255E-02
   0.45959E+01   0.18295E-02
   0.46009E+01   0.18335E-02
   0.46059E+01   0.18375E-02
   0.46109E+01   0.18416E-02
   0.46159E+01   0.18456E-02
   0.46209E+01   0.18496E-02
   0.46259E+01   0.18536E-02
   0.46309E+01   0.18577E-02
   0.46359E+01   0.18617E-02
   0.46409E+01   0.18657E-02
   0.46459E+01   0.18697E-02
   0.46509E+01   0.18738E-02
   0.46559E+01   0.18778E-02
   0.46609E+01   0.18818E-02
   0.46659E+01   0.18858E-02
   0.46709E+01   0.18898E-02
   0.46759E+01   0.18939E-02
   0.46809E+01   0.18979E-02
   0.46859E+01   0.19019E-02
   0.46909E+01   0.19059E-02
   0.46959E+01   0.19100E-02
   0.47009E+01   0.19140E-02
   0.47059E+01   0.19181E-02
   0.47109E+01   0.19221E-02
   0.47159E+01   0.19261E-02
   0.47209E+01   0.19301E-02
   0.47259E+01   0.19342E-02
   0.47309E+01   0.19382E-02
   0.47359E+01   0.19422E-02
   0.47409E+01   0.19462E-02
   0.47459E+01   0.19503E-02
   0.47509E+01   0.19543E-02
   0.47559E+01   0.19583E-02
   0.47609E+01   0.19623E-02
   0.47659E+01   0.19664E-02
   0.47709E+01   0.19704E-02
   0.47759E+01   0.19744E-02
   0.47809E+01   0.19784E-02
   0.47859E+01   0.19825E-02
   0.47909E+01   0.19865E-02
   0.47959E+01   0.19905E-02
   0.48009E+01   0.19945E-02
   0.48059E+01   0.19986E-02
   0.48109E+01   0.20026E-02
   0.48159E+01   0.20066E-02
   0.48209E+01   0.20106E-02
   0.48259E+01   0.20146E-02
   0.48309E+01   0.20187E-02
   0.48359E+01   0.20227E-02
   0.48409E+01   0.20267E-02
   0.48459E+01   0.20307E-02
   0.48509E+01   0.20347E-02
   0.48559E+01   0.20387E-02
   0.48609E+01   0.20428E-02
   0.48659E+01   0.20468E-02
   0.48709E+01   0.20508E-02
   0.48759E+01   0.20548E-02
   0.48809E+01   0.20588E-02
   0.48859E+01   0.20628E-02
   0.48909E+01   0.20668E-02
   0.48959E+01   0.20709E-02
   0.49009E+01   0.20749E-02
   0.49059E+01   0.20789E-02
   0.49109E+01   0.20829E-02
   0.49159E+01   0.20869E-02
   0.49209E+01   0.20909E-02
   0.49259E+01   0.20949E-02
   0.49309E+01   0.20989E-02
   0.49359E+01   0.21029E-02
   0.49409E+01   0.21069E-02
   0.49459E+01   0.21109E-02
   0.49509E+01   0.21149E-02
   0.49559E+01   0.21189E-02
   0.49609E+01   0.21229E-02
   0.49659E+01   0.21269E-02
   0.49709E+01   0.21309E-02
   0.49759E+01   0.21349E-02
   0.49809E+01   0.21389E-02
   0.49859E+01   0.21429E-02
   0.49909E+01   0.21469E-02
   0.49959E+01   0.21509E-02
   0.50009E+01   0.21549E-02
   0.50059E+01   0.21589E-02
   0.50109E+01   0.21628E-02
   0.50159E+01   0.21668E-02
   0.50209E+01   0.21708E-02
   0.50259E+01   0.21748E-02
   0.50309E+01   0.21788E-02
   0.50359E+01   0.21828E-02
   0.50409E+01   0.21867E-02
   0.50459E+01   0.21907E-02
   0.50509E+01   0.21947E-02
   0.50559E+01   0.21987E-02
   0.50609E+01   0.22026E-02
   0.50659E+01   0.22066E-02
   0.50709E+01   0.22106E-02
   0.50759E+01   0.22146E-02
   0.50809E+01   0.22185E-02
   0.50859E+01   0.22225E-02
   0.50909E+01   0.22265E-02
   0.50959E+01   0.22304E-02
   0.51009E+01   0.22344E-02
   0.51059E+01   0.22383E-02
   0.51109E+01   0.22423E-02
   0.51159E+01   0.22463E-02
   0.51209E+01   0.22502E-02
   0.51259E+01   0.22542E-02
   0.51309E+01   0.22581E-02
   0.51359E+01   0.22621E-02
   0.51409E+01   0.22660E-02
   0.51459E+01   0.22700E-02
   0.51509E+01   0.22739E-02
   0.51559E+01   0.22778E-02
   0.51609E+01   0.22818E-02
   0.51659E+01   0.22857E-02
   0.51709E+01   0.22897E-02
   0.51759E+01   0.22936E-02
   0.51809E+01   0.22975E-02
   0.51859E+01   0.23014E-02
   0.51909E+01   0.23054E-02
   0.51959E+01   0.23093E-02
   0.52009E+01   0.23132E-02
   0.52059E+01   0.23171E-02
   0.52109E+01   0.23211E-02
   0.52159E+01   0.23250E-02
   0.52209E+01   0.23289E-02
   0.52259E+01   0.23328E-02
   0.52309E+01   0.23367E-02
   0.52359E+01   0.23406E-02
   0.52409E+01   0.23445E-02
   0.52459E+01   0.23484E-02
   0.52509E+01   0.23524E-02
   0.52559E+01   0.23563E-02
   0.52609E+01   0.23602E-02
   0.52659E+01   0.23641E-02
   0.52709E+01   0.23680E-02
   0.52759E+01   0.23718E-02
   0.52809E+01   0.23757E-02
   0.52859E+01   0.23796E-02
   0.52909E+01   0.23835E-02
   0.52959E+01   0.23874E-02
   0.53009E+01   0.23913E-02
   0.53059E+01   0.23951E-02
   0.53109E+01   0.23990E-02
   0.53159E+01   0.24029E-02
   0.53209E+01   0.24068E-02
   0.53259E+01   0.24106E-02
   0.53309E+01   0.24145E-02
   0.53359E+01   0.24184E-02
   0.53409E+01   0.24222E-02
   0.53459E+01   0.24261E-02
   0.53509E+01   0.24299E-02
   0.53559E+01   0.24338E-02
   0.53609E+01   0.24376E-02
   0.53659E+01   0.24415E-02
   0.53709E+01   0.24453E-02
   0.53759E+01   0.24492E-02
   0.53809E+01   0.24530E-02
   0.53859E+01   0.24569E-02
   0.53909E+01   0.24607E-02
   0.53959E+01   0.24645E-02
   0.54009E+01   0.24683E-02
   0.54059E+01   0.24722E-02
   0.54109E+01   0.24760E-02
   0.54159E+01   0.24798E-02
   0.54209E+01   0.24836E-02
   0.54259E+01   0.24874E-02
   0.54309E+01   0.24912E-02
   0.54359E+01   0.24951E-02
   0.54409E+01   0.24989E-02
   0.54459E+01   0.25027E-02
   0.54509E+01   0.25065E-02
   0.54559E+01   0.25103E-02
   0.54609E+01   0.25141E-02
   0.54659E+01   0.25179E-02
   0.54709E+01   0.25216E-02
   0.54759E+01   0.25254E-02
   0.54809E+01   0.25292E-02
   0.54859E+01   0.25330E-02
   0.54909E+01   0.25367E-02
   0.54959E+01   0.25405E-02
   0.55009E+01   0.25443E-02
   0.55059E+01   0.25481E-02
   0.55109E+01   0.25518E-02
   0.55159E+01   0.25556E-02
   0.55209E+01   0.25593E-02
   0.55259E+01   0.25631E-02
   0.55309E+01   0.25668E-02
   0.55359E+01   0.25706E-02
   0.55409E+01   0.25743E-02
   0.55459E+01   0.25781E-02
   0.55509E+01   0.25818E-02
   0.55559E+01   0.25855E-02
   0.55609E+01   0.25893E-02
   0.55659E+01   0.25930E-02
   0.55709E+01   0.25967E-02
   0.55759E+01   0.26004E-02
   0.55809E+01   0.26041E-02
   0.55859E+01   0.26079E-02
   0.55909E+01   0.26116E-02
   0.55959E+01   0.26153E-02
   0.56009E+01   0.26190E-02
   0.56059E+01   0.26227E-02
   0.56109E+01   0.26264E-02
   0.56159E+01   0.26301E-02
   0.56209E+01   0.26338E-02
   0.56259E+01   0.26374E-02
   0.56309E+01   0.26411E-02
   0.56359E+01   0.26448E-02
   0.56409E+01   0.26485E-02
   0.56459E+01   0.26521E-02
   0.56509E+01   0.26558E-02
   0.56559E+01   0.26595E-02
   0.56609E+01   0.26631E-02
   0.56659E+01   0.26668E-02
   0.56709E+01   0.26704E-02
   0.56759E+01   0.26741E-02
   0.56809E+01   0.26777E-02
   0.56859E+01   0.26814E-02
   0.56909E+01   0.26850E-02
   0.56959E+01   0.26887E-02
   0.57009E+01   0.26923E-02
   0.57059E+01   0.26959E-02
   0.57109E+01   0.26995E-02
   0.57159E+01   0.27032E-02
   0.57209E+01   0.27068E-02
   0.57259E+01   0.27104E-02
   0.57309E+01   0.27140E-02
   0.57359E+01   0.27176E-02
   0.57409E+01   0.27212E-02
   0.57459E+01   0.27248E-02
   0.57509E+01   0.27284E-02
   0.57559E+01   0.27319E-02
   0.57609E+01   0.27355E-02
   0.57659E+01   0.27391E-02
   0.57709E+01   0.27427E-02
   0.57759E+01   0.27463E-02
   0.57809E+01   0.27498E-02
   0.57859E+01   0.27534E-02
   0.57909E+01   0.27569E-02
   0.57959E+01   0.27605E-02
   0.58009E+01   0.27640E-02
   0.58059E+01   0.27676E-02
   0.58109E+01   0.27711E-02
   0.58159E+01   0.27746E-02
   0.58209E+01   0.27782E-02
   0.58259E+01   0.27817E-02
   0.58309E+01   0.27852E-02
   0.58359E+01   0.27887E-02
   0.58409E+01   0.27923E-02
   0.58459E+01   0.27958E-02
   0.58509E+01   0.27993E-02
   0.58559E+01   0.28028E-02
   0.58609E+01   0.28063E-02
   0.58659E+01   0.28098E-02
   0.58709E+01   0.28133E-02
   0.58759E+01   0.28167E-02
   0.58809E+01   0.28202E-02
   0.58859E+01   0.28237E-02
   0.58909E+01   0.28272E-02
   0.58959E+01   0.28306E-02
   0.59009E+01   0.28341E-02
   0.59059E+01   0.28376E-02
   0.59109E+01   0.28410E-02
   0.59159E+01   0.28444E-02
   0.59209E+01   0.28479E-02
   0.59259E+01   0.28513E-02
   0.59309E+01   0.28548E-02
   0.59359E+01   0.28582E-02
   0.59409E+01   0.28616E-02
   0.59459E+01   0.28650E-02
   0.59509E+01   0.28685E-02
   0.59559E+01   0.28719E-02
   0.59609E+01   0.28753E-02
   0.59659E+01   0.28787E-02
   0.59709E+01   0.28821E-02
   0.59759E+01   0.28855E-02
   0.59809E+01   0.28889E-02
   0.59859E+01   0.28923E-02
   0.59909E+01   0.28956E-02
   0.59959E+01   0.28990E-02
   0.60009E+01   0.29024E-02
   0.60059E+01   0.29057E-02
   0.60109E+01   0.29091E-02
   0.60159E+01   0.29125E-02
   0.60209E+01   0.29158E-02
   0.60259E+01   0.29192E-02
   0.60309E+01   0.29225E-02
   0.60359E+01   0.29258E-02
   0.60409E+01   0.29292E-02
   0.60459E+01   0.29325E-02
   0.60509E+01   0.29358E-02
   0.60559E+01   0.29391E-02
   0.60609E+01   0.29424E-02
   0.60659E+01   0.29458E-02
   0.60709E+01   0.29490E-02
   0.60759E+01   0.29523E-02
   0.60809E+01   0.29556E-02
   0.60859E+01   0.29589E-02
   0.60909E+01   0.29622E-02
   0.60959E+01   0.29655E-02
   0.61009E+01   0.29688E-02
   0.61059E+01   0.29720E-02
   0.61109E+01   0.29753E-02
   0.61159E+01   0.29785E-02
   0.61209E+01   0.29818E-02
   0.61259E+01   0.29851E-02
   0.61309E+01   0.29883E-02
   0.61359E+01   0.29915E-02
   0.61409E+01   0.29948E-02
   0.61459E+01   0.29980E-02
   0.61509E+01   0.30012E-02
   0.61559E+01   0.30044E-02
   0.61609E+01   0.30076E-02
   0.61659E+01   0.30108E-02
   0.61709E+01   0.30140E-02
   0.61759E+01   0.30172E-02
   0.61809E+01   0.30204E-02
   0.61859E+01   0.30236E-02
   0.61909E+01   0.30268E-02
   0.61959E+01   0.30300E-02
   0.62009E+01   0.30331E-02
   0.62059E+01   0.30363E-02
   0.62109E+01   0.30395E-02
   0.62159E+01   0.30426E-02
   0.62209E+01   0.30457E-02
   0.62259E+01   0.30489E-02
   0.62309E+01   0.30520E-02
   0.62359E+01   0.30552E-02
   0.62409E+01   0.30583E-02
   0.62459E+01   0.30614E-02
   0.62509E+01   0.30645E-02
   0.62559E+01   0.30676E-02
   0.62609E+01   0.30707E-02
   0.62659E+01   0.30738E-02
   0.62709E+01   0.30769E-02
   0.62759E+01   0.30800E-02
   0.62809E+01   0.30831E-02
   0.62859E+01   0.30862E-02
   0.62909E+01   0.30892E-02
   0.62959E+01   0.30923E-02
   0.63009E+01   0.30954E-02
   0.63059E+01   0.30984E-02
   0.63109E+01   0.31015E-02
   0.63159E+01   0.31045E-02
   0.63209E+01   0.31076E-02
   0.63259E+01   0.31106E-02
   0.63309E+01   0.31136E-02
   0.63359E+01   0.31166E-02
   0.63409E+01   0.31196E-02
   0.63459E+01   0.31227E-02
   0.63509E+01   0.31257E-02
   0.63559E+01   0.31287E-02
   0.63609E+01   0.31317E-02
   0.63659E+01   0.31346E-02
   0.63709E+01   0.31376E-02
   0.63759E+01   0.31406E-02
   0.63809E+01   0.31436E-02
   0.63859E+01   0.31465E-02
   0.63909E+01   0.31495E-02
   0.63959E+01   0.31525E-02
   0.64009E+01   0.31554E-02
   0.64059E+01   0.31583E-02
   0.64109E+01   0.31613E-02
   0.64159E+01   0.31642E-02
   0.64209E+01   0.31671E-02
   0.64259E+01   0.31701E-02
   0.64309E+01   0.31730E-02
   0.64359E+01   0.31759E-02
   0.64409E+01   0.31788E-02
   0.64459E+01   0.31817E-02
   0.64509E+01   0.31846E-02
   0.64559E+01   0.31874E-02
   0.64609E+01   0.31903E-02
   0.64659E+01   0.31932E-02
   0.64709E+01   0.31961E-02
   0.64759E+01   0.31989E-02
   0.64809E+01   0.32018E-02
   0.64859E+01   0.32046E-02
   0.64909E+01   0.32075E-02
   0.64959E+01   0.32103E-02
   0.65009E+01   0.32131E-02
   0.65059E+01   0.32160E-02
   0.65109E+01   0.32188E-02
   0.65159E+01   0.32216E-02
   0.65209E+01   0.32244E-02
   0.65259E+01   0.32272E-02
   0.65309E+01   0.32300E-02
   0.65359E+01   0.32328E-02
   0.65409E+01   0.32356E-02
   0.65459E+01   0.32384E-02
   0.65509E+01   0.32411E-02
   0.65559E+01   0.32439E-02
   0.65609E+01   0.32467E-02
   0.65659E+01   0.32494E-02
   0.65709E+01   0.32522E-02
   0.65759E+01   0.32549E-02
   0.65809E+01   0.32576E-02
   0.65859E+01   0.32604E-02
   0.65909E+01   0.32631E-02
   0.65959E+01   0.32658E-02
   0.66009E+01   0.32685E-02
   0.66059E+01   0.32712E-02
   0.66109E+01   0.32739E-02
   0.66159E+01   0.32766E-02
   0.66209E+01   0.32793E-02
   0.66259E+01   0.32820E-02
   0.66309E+01   0.32846E-02
   0.66359E+01   0.32873E-02
   0.66409E+01   0.32900E-02
   0.66459E+01   0.32926E-02
   0.66509E+01   0.32953E-02
   0.66559E+01   0.32979E-02
   0.66609E+01   0.33006E-02
   0.66659E+01   0.33032E-02
   0.66709E+01   0.33058E-02
   0.66759E+01   0.33084E-02
   0.66809E+01   0.33111E-02
   0.66859E+01   0.33137E-02
   0.66909E+01   0.33163E-02
   0.66959E+01   0.33189E-02
   0.67009E+01   0.33215E-02
   0.67059E+01   0.33240E-02
   0.67109E+01   0.33266E-02
   0.67159E+01   0.33292E-02
   0.67209E+01   0.33317E-02
   0.67259E+01   0.33343E-02
   0.67309E+01   0.33368E-02
   0.67359E+01   0.33394E-02
   0.67409E+01   0.33419E-02
   0.67459E+01   0.33444E-02
   0.67509E+01   0.33470E-02
   0.67559E+01   0.33495E-02
   0.67609E+01   0.33520E-02
   0.67659E+01   0.33545E-02
   0.67709E+01   0.33570E-02
   0.67759E+01   0.33595E-02
   0.67809E+01   0.33620E-02
   0.67859E+01   0.33645E-02
   0.67909E+01   0.33669E-02
   0.67959E+01   0.33694E-02
   0.68009E+01   0.33719E-02
   0.68059E+01   0.33743E-02
   0.68109E+01   0.33768E-02
   0.68159E+01   0.33792E-02
   0.68209E+01   0.33816E-02
   0.68259E+01   0.33841E-02
   0.68309E+01   0.33865E-02
   0.68359E+01   0.33889E-02
   0.68409E+01   0.33913E-02
   0.68459E+01   0.33937E-02
   0.68509E+01   0.33961E-02
   0.68559E+01   0.33985E-02
   0.68609E+01   0.34009E-02
   0.68659E+01   0.34033E-02
   0.68709E+01   0.34057E-02
   0.68759E+01   0.34080E-02
   0.68809E+01   0.34104E-02
   0.68859E+01   0.34127E-02
   0.68909E+01   0.34151E-02
   0.68959E+01   0.34174E-02
   0.69009E+01   0.34198E-02
   0.69059E+01   0.34221E-02
   0.69109E+01   0.34244E-02
   0.69159E+01   0.34267E-02
   0.69209E+01   0.34290E-02
   0.69259E+01   0.34313E-02
   0.69309E+01   0.34336E-02
   0.69359E+01   0.34359E-02
   0.69409E+01   0.34382E-02
   0.69459E+01   0.34405E-02
   0.69509E+01   0.34427E-02
   0.69559E+01   0.34450E-02
   0.69609E+01   0.34472E-02
   0.69659E+01   0.34495E-02
   0.69709E+01   0.34517E-02
   0.69759E+01   0.34540E-02
   0.69809E+01   0.34562E-02
   0.69859E+01   0.34584E-02
   0.69909E+01   0.34606E-02
   0.69959E+01   0.34628E-02
   0.70009E+01   0.34650E-02
   0.70059E+01   0.34672E-02
   0.70109E+01   0.34694E-02
   0.70159E+01   0.34716E-02
   0.70209E+01   0.34738E-02
   0.70259E+01   0.34760E-02
   0.70309E+01   0.34781E-02
   0.70359E+01   0.34803E-02
   0.70409E+01   0.34824E-02
   0.70459E+01   0.34846E-02
   0.70509E+01   0.34867E-02
   0.70559E+01   0.34888E-02
   0.70609E+01   0.34910E-02
   0.70659E+01   0.34931E-02
   0.70709E+01   0.34952E-02
   0.70759E+01   0.34973E-02
   0.70809E+01   0.34994E-02
   0.70859E+01   0.35015E-02
   0.70909E+01   0.35036E-02
   0.70959E+01   0.35056E-02
   0.71009E+01   0.35077E-02
   0.71059E+01   0.35098E-02
   0.71109E+01   0.35118E-02
   0.71159E+01   0.35139E-02
   0.71209E+01   0.35159E-02
   0.71259E+01   0.35180E-02
   0.71309E+01   0.35200E-02
   0.71359E+01   0.35220E-02
   0.71409E+01   0.35240E-02
   0.71459E+01   0.35261E-02
   0.71509E+01   0.35281E-02
   0.71559E+01   0.35301E-02
   0.71609E+01   0.35321E-02
   0.71659E+01   0.35340E-02
   0.71709E+01   0.35360E-02
   0.71759E+01   0.35380E-02
   0.71809E+01   0.35399E-02
   0.71859E+01   0.35419E-02
   0.71909E+01   0.35439E-02
   0.71959E+01   0.35458E-02
   0.72009E+01   0.35477E-02
   0.72059E+01   0.35497E-02
   0.72109E+01   0.35516E-02
   0.72159E+01   0.35535E-02
   0.72209E+01   0.35554E-02
   0.72259E+01   0.35573E-02
   0.72309E+01   0.35592E-02
   0.72359E+01   0.35611E-02
   0.72409E+01   0.35630E-02
   0.72459E+01   0.35649E-02
   0.72509E+01   0.35667E-02
   0.72559E+01   0.35686E-02
   0.72609E+01   0.35705E-02
   0.72659E+01   0.35723E-02
   0.72709E+01   0.35741E-02
   0.72759E+01   0.35760E-02
   0.72809E+01   0.35778E-02
   0.72859E+01   0.35796E-02
   0.72909E+01   0.35815E-02
   0.72959E+01   0.35833E-02
   0.73009E+01   0.35851E-02
   0.73059E+01   0.35869E-02
   0.73109E+01   0.35887E-02
   0.73159E+01   0.35905E-02
   0.73209E+01   0.35922E-02
   0.73259E+01   0.35940E-02
   0.73309E+01   0.35958E-02
   0.73359E+01   0.35975E-02
   0.73409E+01   0.35993E-02
   0.73459E+01   0.36010E-02
   0.73509E+01   0.36028E-02
   0.73559E+01   0.36045E-02
   0.73609E+01   0.36062E-02
   0.73659E+01   0.36079E-02
   0.73709E+01   0.36097E-02
   0.73759E+01   0.36114E-02
   0.73809E+01   0.36131E-02
   0.73859E+01   0.36148E-02
   0.73909E+01   0.36164E-02
   0.73959E+01   0.36181E-02
   0.74009E+01   0.36198E-02
   0.74059E+01   0.36215E-02
   0.74109E+01   0.36231E-02
   0.74159E+01   0.36248E-02
   0.74209E+01   0.36264E-02
   0.74259E+01   0.36281E-02
   0.74309E+01   0.36297E-02
   0.74359E+01   0.36313E-02
   0.74409E+01   0.36329E-02
   0.74459E+01   0.36345E-02
   0.74509E+01   0.36361E-02
   0.74559E+01   0.36377E-02
   0.74609E+01   0.36393E-02
   0.74659E+01   0.36409E-02
   0.74709E+01   0.36425E-02
   0.74759E+01   0.36441E-02
   0.74809E+01   0.36456E-02
   0.74859E+01   0.36472E-02
   0.74909E+01   0.36488E-02
   0.74959E+01   0.36503E-02
   0.75009E+01   0.36518E-02
   0.75058E+01   0.36534E-02
   0.75108E+01   0.36549E-02
   0.75158E+01   0.36564E-02
   0.75208E+01   0.36579E-02
   0.75258E+01   0.36594E-02
   0.75308E+01   0.36609E-02
   0.75358E+01   0.36624E-02
   0.75408E+01   0.36639E-02
   0.75458E+01   0.36654E-02
   0.75508E+01   0.36669E-02
   0.75558E+01   0.36683E-02
   0.75608E+01   0.36698E-02
   0.75658E+01   0.36713E-02
   0.75708E+01   0.36727E-02
   0.75758E+01   0.36741E-02
   0.75808E+01   0.36756E-02
   0.75858E+01   0.36770E-02
   0.75908E+01   0.36784E-02
   0.75958E+01   0.36798E-02
   0.76008E+01   0.36813E-02
   0.76058E+01   0.36827E-02
   0.76108E+01   0.36840E-02
   0.76158E+01   0.36854E-02
   0.76208E+01   0.36868E-02
   0.76258E+01   0.36882E-02
   0.76308E+01   0.36896E-02
   0.76358E+01   0.36909E-02
   0.76408E+01   0.36923E-02
   0.76458E+01   0.36936E-02
   0.76508E+01   0.36950E-02
   0.76558E+01   0.36963E-02
   0.76608E+01   0.36976E-02
   0.76658E+01   0.36990E-02
   0.76708E+01   0.37003E-02
   0.76758E+01   0.37016E-02
   0.76808E+01   0.37029E-02
   0.76858E+01   0.37042E-02
   0.76908E+01   0.37055E-02
   0.76958E+01   0.37068E-02
   0.77008E+01   0.37080E-02
   0.77058E+01   0.37093E-02
   0.77108E+01   0.37106E-02
   0.77158E+01   0.37118E-02
   0.77208E+01   0.37131E-02
   0.77258E+01   0.37143E-02
   0.77308E+01   0.37156E-02
   0.77358E+01   0.37168E-02
   0.77408E+01   0.37180E-02
   0.77458E+01   0.37193E-02
   0.77508E+01   0.37205E-02
   0.77558E+01   0.37217E-02
   0.77608E+01   0.37229E-02
   0.77658E+01   0.37241E-02
   0.77708E+01   0.37253E-02
   0.77758E+01   0.37264E-02
   0.77808E+01   0.37276E-02
   0.77858E+01   0.37288E-02
   0.77908E+01   0.37299E-02
   0.77958E+01   0.37311E-02
   0.78008E+01   0.37322E-02
   0.78058E+01   0.37334E-02
   0.78108E+01   0.37345E-02
   0.78158E+01   0.37357E-02
   0.78208E+01   0.37368E-02
   0.78258E+01   0.37379E-02
   0.78308E+01   0.37390E-02
   0.78358E+01   0.37401E-02
   0.78408E+01   0.37412E-02
   0.78458E+01   0.37423E-02
   0.78508E+01   0.37434E-02
   0.78558E+01   0.37445E-02
   0.78608E+01   0.37455E-02
   0.78658E+01   0.37466E-02
   0.78708E+01   0.37477E-02
   0.78758E+01   0.37487E-02
   0.78808E+01   0.37498E-02
   0.78858E+01   0.37508E-02
   0.78908E+01   0.37518E-02
   0.78958E+01   0.37529E-02
   0.79008E+01   0.37539E-02
   0.79058E+01   0.37549E-02
   0.79108E+01   0.37559E-02
   0.79158E+01   0.37569E-02
   0.79208E+01   0.37579E-02
   0.79258E+01   0.37589E-02
   0.79308E+01   0.37599E-02
   0.79358E+01   0.37609E-02
   0.79408E+01   0.37619E-02
   0.79458E+01   0.37628E-02
   0.79508E+01   0.37638E-02
   0.79558E+01   0.37647E-02
   0.79608E+01   0.37657E-02
   0.79658E+01   0.37666E-02
   0.79708E+01   0.37676E-02
   0.79758E+01   0.37685E-02
   0.79808E+01   0.37694E-02
   0.79858E+01   0.37704E-02
   0.79908E+01   0.37713E-02
   0.79958E+01   0.37722E-02
   0.80008E+01   0.37731E-02
   0.80058E+01   0.37740E-02
   0.80108E+01   0.37749E-02
   0.80158E+01   0.37757E-02
   0.80208E+01   0.37766E-02
   0.80258E+01   0.37775E-02
   0.80308E+01   0.37784E-02
   0.80358E+01   0.37792E-02
   0.80408E+01   0.37801E-02
   0.80458E+01   0.37809E-02
   0.80508E+01   0.37818E-02
   0.80558E+01   0.37826E-02
   0.80608E+01   0.37834E-02
   0.80658E+01   0.37842E-02
   0.80708E+01   0.37851E-02
   0.80758E+01   0.37859E-02
   0.80808E+01   0.37867E-02
   0.80858E+01   0.37875E-02
   0.80908E+01   0.37883E-02
   0.80958E+01   0.37891E-02
   0.81008E+01   0.37898E-02
   0.81058E+01   0.37906E-02
   0.81108E+01   0.37914E-02
   0.81158E+01   0.37921E-02
   0.81208E+01   0.37929E-02
   0.81258E+01   0.37937E-02
   0.81308E+01   0.37944E-02
   0.81358E+01   0.37951E-02
   0.81408E+01   0.37959E-02
   0.81458E+01   0.37966E-02
   0.81508E+01   0.37973E-02
   0.81558E+01   0.37980E-02
   0.81608E+01   0.37988E-02
   0.81658E+01   0.37995E-02
   0.81708E+01   0.38002E-02
   0.81758E+01   0.38009E-02
   0.81808E+01   0.38016E-02
   0.81858E+01   0.38022E-02
   0.81908E+01   0.38029E-02
   0.81958E+01   0.38036E-02
   0.82008E+01   0.38043E-02
   0.82058E+01   0.38049E-02
   0.82108E+01   0.38056E-02
   0.82158E+01   0.38062E-02
   0.82208E+01   0.38069E-02
   0.82258E+01   0.38075E-02
   0.82308E+01   0.38082E-02
   0.82358E+01   0.38088E-02
   0.82408E+01   0.38094E-02
   0.82458E+01   0.38100E-02
   0.82508E+01   0.38106E-02
   0.82558E+01   0.38112E-02
   0.82608E+01   0.38118E-02
   0.82658E+01   0.38124E-02
   0.82708E+01   0.38130E-02
   0.82758E+01   0.38136E-02
   0.82808E+01   0.38142E-02
   0.82858E+01   0.38148E-02
   0.82908E+01   0.38153E-02
   0.82958E+01   0.38159E-02
   0.83008E+01   0.38164E-02
   0.83058E+01   0.38170E-02
   0.83108E+01   0.38175E-02
   0.83158E+01   0.38181E-02
   0.83208E+01   0.38186E-02
   0.83258E+01   0.38191E-02
   0.83308E+01   0.38197E-02
   0.83358E+01   0.38202E-02
   0.83408E+01   0.38207E-02
   0.83458E+01   0.38212E-02
   0.83508E+01   0.38217E-02
   0.83558E+01   0.38222E-02
   0.83608E+01   0.38227E-02
   0.83658E+01   0.38232E-02
   0.83708E+01   0.38237E-02
   0.83758E+01   0.38242E-02
   0.83808E+01   0.38246E-02
   0.83858E+01   0.38251E-02
   0.83908E+01   0.38256E-02
   0.83958E+01   0.38260E-02
   0.84008E+01   0.38265E-02
   0.84058E+01   0.38269E-02
   0.84108E+01   0.38274E-02
   0.84158E+01   0.38278E-02
   0.84208E+01   0.38282E-02
   0.84258E+01   0.38287E-02
   0.84308E+01   0.38291E-02
   0.84358E+01   0.38295E-02
   0.84408E+01   0.38299E-02
   0.84458E+01   0.38303E-02
   0.84508E+01   0.38307E-02
   0.84558E+01   0.38311E-02
   0.84608E+01   0.38315E-02
   0.84658E+01   0.38319E-02
   0.84708E+01   0.38323E-02
   0.84758E+01   0.38327E-02
   0.84808E+01   0.38330E-02
   0.84858E+01   0.38334E-02
   0.84908E+01   0.38338E-02
   0.84958E+01   0.38341E-02
   0.85008E+01   0.38345E-02
   0.85058E+01   0.38348E-02
   0.85108E+01   0.38352E-02
   0.85158E+01   0.38355E-02
   0.85208E+01   0.38359E-02
   0.85258E+01   0.38362E-02
   0.85308E+01   0.38365E-02
   0.85358E+01   0.38369E-02
   0.85408E+01   0.38372E-02
   0.85458E+01   0.38375E-02
   0.85508E+01   0.38378E-02
   0.85558E+01   0.38381E-02
   0.85608E+01   0.38384E-02
   0.85658E+01   0.38387E-02
   0.85708E+01   0.38390E-02
   0.85758E+01   0.38393E-02
   0.85808E+01   0.38395E-02
   0.85858E+01   0.38398E-02
   0.85908E+01   0.38401E-02
   0.85958E+01   0.38404E-02
   0.86008E+01   0.38406E-02
   0.86058E+01   0.38409E-02
   0.86108E+01   0.38411E-02
   0.86158E+01   0.38414E-02
   0.86208E+01   0.38416E-02
   0.86258E+01   0.38419E-02
   0.86308E+01   0.38421E-02
   0.86358E+01   0.38424E-02
   0.86408E+01   0.38426E-02
   0.86458E+01   0.38428E-02
   0.86508E+01   0.38430E-02
   0.86558E+01   0.38433E-02
   0.86608E+01   0.38435E-02
   0.86658E+01   0.38437E-02
   0.86708E+01   0.38439E-02
   0.86758E+01   0.38441E-02
   0.86808E+01   0.38443E-02
   0.86858E+01   0.38445E-02
   0.86908E+01   0.38447E-02
   0.86958E+01   0.38449E-02
   0.87008E+01   0.38450E-02
   0.87058E+01   0.38452E-02
   0.87108E+01   0.38454E-02
   0.87158E+01   0.38456E-02
   0.87208E+01   0.38457E-02
   0.87258E+01   0.38459E-02
   0.87308E+01   0.38461E-02
   0.87358E+01   0.38462E-02
   0.87408E+01   0.38464E-02
   0.87458E+01   0.38465E-02
   0.87508E+01   0.38467E-02
   0.87558E+01   0.38468E-02
   0.87608E+01   0.38469E-02
   0.87658E+01   0.38471E-02
   0.87708E+01   0.38472E-02
   0.87758E+01   0.38473E-02
   0.87808E+01   0.38475E-02
   0.87858E+01   0.38476E-02
   0.87908E+01   0.38477E-02
   0.87958E+01   0.38478E-02
   0.88008E+01   0.38479E-02
   0.88058E+01   0.38480E-02
   0.88108E+01   0.38481E-02
   0.88158E+01   0.38482E-02
   0.88208E+01   0.38483E-02
   0.88258E+01   0.38484E-02
   0.88308E+01   0.38485E-02
   0.88358E+01   0.38486E-02
   0.88408E+01   0.38487E-02
   0.88458E+01   0.38488E-02
   0.88508E+01   0.38489E-02
   0.88558E+01   0.38489E-02
   0.88608E+01   0.38490E-02
   0.88658E+01   0.38491E-02
   0.88708E+01   0.38492E-02
   0.88758E+01   0.38492E-02
   0.88808E+01   0.38493E-02
   0.88858E+01   0.38493E-02
   0.88908E+01   0.38494E-02
   0.88958E+01   0.38495E-02
   0.89008E+01   0.38495E-02
   0.89058E+01   0.38496E-02
   0.89108E+01   0.38496E-02
   0.89158E+01   0.38497E-02
   0.89208E+01   0.38497E-02
   0.89258E+01   0.38497E-02
   0.89308E+01   0.38498E-02
   0.89358E+01   0.38498E-02
   0.89408E+01   0.38498E-02
   0.89458E+01   0.38499E-02
   0.89508E+01   0.38499E-02
   0.89558E+01   0.38499E-02
   0.89608E+01   0.38499E-02
   0.89658E+01   0.38500E-02
   0.89708E+01   0.38500E-02
   0.89758E+01   0.38500E-02
   0.89808E+01   0.38500E-02
   0.89858E+01   0.38500E-02
   0.89908E+01   0.38501E-02
   0.89958E+01   0.38501E-02
   0.90008E+01   0.38501E-02
   0.90058E+01   0.38501E-02
   0.90108E+01   0.38501E-02
   0.90158E+01   0.38501E-02
   0.90208E+01   0.38501E-02
   0.90258E+01   0.38501E-02
   0.90308E+01   0.38501E-02
   0.90358E+01   0.38501E-02
   0.90408E+01   0.38501E-02
   0.90458E+01   0.38501E-02
   0.90508E+01   0.38501E-02


   0.59999E-02   0.10014E-07
   0.11000E-01   0.10088E-07
   0.16000E-01   0.10272E-07
   0.21000E-01   0.10614E-07
   0.26000E-01   0.11165E-07
   0.30999E-01   0.11974E-07
   0.35999E-01   0.13092E-07
   0.40999E-01   0.14568E-07
   0.45999E-01   0.16451E-07
   0.50999E-01   0.18791E-07
   0.55999E-01   0.21638E-07
   0.60999E-01   0.25042E-07
   0.65999E-01   0.29053E-07
   0.70999E-01   0.33719E-07
   0.75999E-01   0.39092E-07
   0.80998E-01   0.45220E-07
   0.85998E-01   0.52153E-07
   0.90998E-01   0.59940E-07
   0.95998E-01   0.68633E-07
   0.10100E+00   0.78280E-07
   0.10600E+00   0.88931E-07
   0.11100E+00   0.10064E-06
   0.11600E+00   0.11344E-06
   0.12100E+00   0.12740E-06
   0.12600E+00   0.14257E-06
   0.13100E+00   0.15898E-06
   0.13600E+00   0.17670E-06
   0.14100E+00   0.19577E-06
   0.14600E+00   0.21625E-06
   0.15100E+00   0.23817E-06
   0.15600E+00   0.26159E-06
   0.16100E+00   0.28657E-06
   0.16600E+00   0.31315E-06
   0.17100E+00   0.34137E-06
   0.17600E+00   0.37130E-06
   0.18100E+00   0.40297E-06
   0.18600E+00   0.43645E-06
   0.19100E+00   0.47177E-06
   0.19600E+00   0.50899E-06
   0.20100E+00   0.54817E-06
   0.20600E+00   0.58933E-06
   0.21100E+00   0.63255E-06
   0.21600E+00   0.67787E-06
   0.22100E+00   0.72533E-06
   0.22600E+00   0.77498E-06
   0.23100E+00   0.82689E-06
   0.23600E+00   0.88109E-06
   0.24100E+00   0.93764E-06
   0.24600E+00   0.99658E-06
   0.25100E+00   0.10580E-05
   0.25599E+00   0.11219E-05
   0.26099E+00   0.11883E-05
   0.26599E+00   0.12573E-05
   0.27099E+00   0.13290E-05
   0.27599E+00   0.14033E-05
   0.28099E+00   0.14804E-05
   0.28599E+00   0.15603E-05
   0.29099E+00   0.16431E-05
   0.29599E+00   0.17287E-05
   0.30099E+00   0.18173E-05
   0.30599E+00   0.19089E-05
   0.31099E+00   0.20035E-05
   0.31599E+00   0.21012E-05
   0.32099E+00   0.22020E-05
   0.32599E+00   0.23060E-05
   0.33099E+00   0.24133E-05
   0.33599E+00   0.25239E-05
   0.34099E+00   0.26378E-05
   0.34599E+00   0.27551E-05
   0.35099E+00   0.28758E-05
   0.35599E+00   0.30000E-05
   0.36099E+00   0.31278E-05
   0.36599E+00   0.32589E-05
   0.37099E+00   0.33926E-05
   0.37599E+00   0.35300E-05
   0.38099E+00   0.36710E-05
   0.38599E+00   0.38158E-05
   0.39099E+00   0.39644E-05
   0.39599E+00   0.41169E-05
   0.40099E+00   0.42732E-05
   0.40599E+00   0.44335E-05
   0.41099E+00   0.45978E-05
   0.41599E+00   0.47661E-05
   0.42099E+00   0.49385E-05
   0.42599E+00   0.51151E-05
   0.43099E+00   0.52959E-05
   0.43599E+00   0.54809E-05
   0.44099E+00   0.56702E-05
   0.44599E+00   0.58638E-05
   0.45099E+00   0.60619E-05
   0.45599E+00   0.62644E-05
   0.46099E+00   0.64713E-05
   0.46599E+00   0.66828E-05
   0.47099E+00   0.68989E-05
   0.47599E+00   0.71196E-05
   0.48099E+00   0.73451E-05
   0.48599E+00   0.75752E-05
   0.49099E+00   0.78101E-05
   0.49599E+00   0.80499E-05
   0.50099E+00   0.82946E-05
   0.50599E+00   0.85442E-05
   0.51099E+00   0.87987E-05
   0.51599E+00   0.90583E-05
   0.52099E+00   0.93230E-05
   0.52599E+00   0.95928E-05
   0.53099E+00   0.98678E-05
   0.53599E+00   0.10148E-04
   0.54099E+00   0.10433E-04
   0.54599E+00   0.10724E-04
   0.55099E+00   0.11020E-04
   0.55599E+00   0.11322E-04
   0.56099E+00   0.11629E-04
   0.56599E+00   0.11939E-04
   0.57099E+00   0.12254E-04
   0.57599E+00   0.12575E-04
   0.58099E+00   0.12901E-04
   0.58599E+00   0.13233E-04
   0.59099E+00   0.13571E-04
   0.59599E+00   0.13914E-04
   0.60099E+00   0.14264E-04
   0.60599E+00   0.14619E-04
   0.61099E+00   0.14980E-04
   0.61599E+00   0.15347E-04
   0.62099E+00   0.15720E-04
   0.62599E+00   0.16099E-04
   0.63099E+00   0.16484E-04
   0.63599E+00   0.16875E-04
   0.64099E+00   0.17273E-04
   0.64599E+00   0.17677E-04
   0.65099E+00   0.18087E-04
   0.65599E+00   0.18503E-04
   0.66099E+00   0.18926E-04
   0.66599E+00   0.19355E-04
   0.67099E+00   0.19791E-04
   0.67599E+00   0.20233E-04
   0.68099E+00   0.20682E-04
   0.68599E+00   0.21137E-04
   0.69099E+00   0.21600E-04
   0.69599E+00   0.22069E-04
   0.70099E+00   0.22544E-04
   0.70599E+00   0.23027E-04
   0.71099E+00   0.23512E-04
   0.71599E+00   0.24004E-04
   0.72099E+00   0.24502E-04
   0.72599E+00   0.25008E-04
   0.73099E+00   0.25520E-04
   0.73599E+00   0.26040E-04
   0.74099E+00   0.26567E-04
   0.74599E+00   0.27100E-04
   0.75099E+00   0.27641E-04
   0.75598E+00   0.28190E-04
   0.76098E+00   0.28745E-04
   0.76598E+00   0.29308E-04
   0.77098E+00   0.29878E-04
   0.77598E+00   0.30456E-04
   0.78098E+00   0.31041E-04
   0.78598E+00   0.31634E-04
   0.79098E+00   0.32234E-04
   0.79598E+00   0.32842E-04
   0.80098E+00   0.33458E-04
   0.80598E+00   0.34081E-04
   0.81098E+00   0.34713E-04
   0.81598E+00   0.35352E-04
   0.82098E+00   0.35999E-04
   0.82598E+00   0.36654E-04
   0.83098E+00   0.37311E-04
   0.83598E+00   0.37975E-04
   0.84098E+00   0.38648E-04
   0.84598E+00   0.39328E-04
   0.85098E+00   0.40017E-04
   0.85598E+00   0.40713E-04
   0.86098E+00   0.41418E-04
   0.86598E+00   0.42131E-04
   0.87098E+00   0.42853E-04
   0.87598E+00   0.43582E-04
   0.88098E+00   0.44320E-04
   0.88598E+00   0.45067E-04
   0.89098E+00   0.45822E-04
   0.89598E+00   0.46585E-04
   0.90098E+00   0.47357E-04
   0.90598E+00   0.48138E-04
   0.91098E+00   0.48927E-04
   0.91598E+00   0.49725E-04
   0.92098E+00   0.50532E-04
   0.92598E+00   0.51348E-04
   0.93098E+00   0.52171E-04
   0.93598E+00   0.52996E-04
   0.94098E+00   0.53830E-04
   0.94598E+00   0.54674E-04
   0.95098E+00   0.55526E-04
   0.95598E+00   0.56387E-04
   0.96098E+00   0.57257E-04
   0.96598E+00   0.58136E-04
   0.97098E+00   0.59024E-04
   0.97598E+00   0.59922E-04
   0.98098E+00   0.60829E-04
   0.98598E+00   0.61745E-04
   0.99098E+00   0.62670E-04
   0.99598E+00   0.63605E-04
   0.10010E+01   0.64550E-04
   0.10060E+01   0.65503E-04
   0.10110E+01   0.66467E-04
   0.10160E+01   0.67439E-04
   0.10210E+01   0.68422E-04
   0.10260E+01   0.69413E-04
   0.10310E+01   0.70405E-04
   0.10360E+01   0.71407E-04
   0.10410E+01   0.72418E-04
   0.10460E+01   0.73440E-04
   0.10510E+01   0.74471E-04
   0.10560E+01   0.75512E-04
   0.10610E+01   0.76563E-04
   0.10660E+01   0.77624E-04
   0.10710E+01   0.78695E-04
   0.10760E+01   0.79776E-04
   0.10810E+01   0.80867E-04
   0.10860E+01   0.81968E-04
   0.10910E+01   0.83079E-04
   0.10960E+01   0.84201E-04
   0.11010E+01   0.85333E-04
   0.11060E+01   0.86475E-04
   0.11110E+01   0.87626E-04
   0.11160E+01   0.88777E-04
   0.11210E+01   0.89940E-04
   0.11260E+01   0.91112E-04
   0.11310E+01   0.92295E-04
   0.11360E+01   0.93489E-04
   0.11410E+01   0.94693E-04
   0.11460E+01   0.95908E-04
   0.11510E+01   0.97133E-04
   0.11560E+01   0.98369E-04
   0.11610E+01   0.99616E-04
   0.11660E+01   0.10087E-03
   0.11710E+01   0.10214E-03
   0.11760E+01   0.10342E-03
   0.11810E+01   0.10471E-03
   0.11860E+01   0.10601E-03
   0.11910E+01   0.10732E-03
   0.11960E+01   0.10863E-03
   0.12010E+01   0.10995E-03
   0.12060E+01   0.11129E-03
   0.12110E+01   0.11263E-03
   0.12160E+01   0.11399E-03
   0.12210E+01   0.11535E-03
   0.12260E+01   0.11673E-03
   0.12310E+01   0.11812E-03
   0.12360E+01   0.11952E-03
   0.12410E+01   0.12093E-03
   0.12460E+01   0.12235E-03
   0.12510E+01   0.12378E-03
   0.12560E+01   0.12523E-03
   0.12610E+01   0.12669E-03
   0.12660E+01   0.12815E-03
   0.12710E+01   0.12962E-03
   0.12760E+01   0.13110E-03
   0.12810E+01   0.13259E-03
   0.12860E+01   0.13409E-03
   0.12910E+01   0.13560E-03
   0.12960E+01   0.13713E-03
   0.13010E+01   0.13866E-03
   0.13060E+01   0.14021E-03
   0.13110E+01   0.14177E-03
   0.13160E+01   0.14334E-03
   0.13210E+01   0.14493E-03
   0.13260E+01   0.14652E-03
   0.13310E+01   0.14813E-03
   0.13360E+01   0.14975E-03
   0.13410E+01   0.15136E-03
   0.13460E+01   0.15299E-03
   0.13510E+01   0.15463E-03
   0.13560E+01   0.15629E-03
   0.13610E+01   0.15795E-03
   0.13660E+01   0.15963E-03
   0.13710E+01   0.16132E-03
   0.13760E+01   0.16302E-03
   0.13810E+01   0.16474E-03
   0.13860E+01   0.16646E-03
   0.13910E+01   0.16820E-03
   0.13960E+01   0.16996E-03
   0.14010E+01   0.17172E-03
   0.14060E+01   0.17348E-03
   0.14110E+01   0.17525E-03
   0.14160E+01   0.17704E-03
   0.14210E+01   0.17884E-03
   0.14260E+01   0.18065E-03
   0.14310E+01   0.18247E-03
   0.14360E+01   0.18431E-03
   0.14410E+01   0.18616E-03
   0.14460E+01   0.18802E-03
   0.14510E+01   0.18989E-03
   0.14560E+01   0.19178E-03
   0.14610E+01   0.19368E-03
   0.14660E+01   0.19559E-03
   0.14710E+01   0.19750E-03
   0.14760E+01   0.19942E-03
   0.14810E+01   0.20136E-03
   0.14860E+01   0.20331E-03
   0.14910E+01   0.20527E-03
   0.14960E+01   0.20724E-03
   0.15010E+01   0.20923E-03
   0.15060E+01   0.21123E-03
   0.15110E+01   0.21324E-03
   0.15160E+01   0.21527E-03
   0.15210E+01   0.21731E-03
   0.15260E+01   0.21936E-03
   0.15310E+01   0.22141E-03
   0.15360E+01   0.22347E-03
   0.15410E+01   0.22555E-03
   0.15460E+01   0.22764E-03
   0.15510E+01   0.22974E-03
   0.15560E+01   0.23185E-03
   0.15610E+01   0.23398E-03
   0.15660E+01   0.23612E-03
   0.15710E+01   0.23828E-03
   0.15760E+01   0.24045E-03
   0.15810E+01   0.24264E-03
   0.15860E+01   0.24483E-03
   0.15910E+01   0.24702E-03
   0.15960E+01   0.24922E-03
   0.16010E+01   0.25144E-03
   0.16060E+01   0.25367E-03
   0.16110E+01   0.25592E-03
   0.16160E+01   0.25818E-03
   0.16210E+01   0.26045E-03
   0.16260E+01   0.26274E-03
   0.16310E+01   0.26505E-03
   0.16360E+01   0.26736E-03
   0.16410E+01   0.26969E-03
   0.16460E+01   0.27201E-03
   0.16510E+01   0.27435E-03
   0.16560E+01   0.27670E-03
   0.16610E+01   0.27906E-03
   0.16660E+01   0.28144E-03
   0.16710E+01   0.28384E-03
   0.16760E+01   0.28624E-03
   0.16810E+01   0.28867E-03
   0.16860E+01   0.29110E-03
   0.16910E+01   0.29355E-03
   0.16960E+01   0.29602E-03
   0.17010E+01   0.29847E-03
   0.17060E+01   0.30094E-03
   0.17110E+01   0.30343E-03
   0.17160E+01   0.30593E-03
   0.17210E+01   0.30844E-03
   0.17260E+01   0.31097E-03
   0.17310E+01   0.31352E-03
   0.17360E+01   0.31607E-03
   0.17410E+01   0.31865E-03
   0.17460E+01   0.32124E-03
   0.17510E+01   0.32382E-03
   0.17560E+01   0.32641E-03
   0.17610E+01   0.32902E-03
   0.17660E+01   0.33164E-03
   0.17710E+01   0.33428E-03
   0.17760E+01   0.33693E-03
   0.17810E+01   0.33960E-03
   0.17860E+01   0.34228E-03
   0.17910E+01   0.34498E-03
   0.17960E+01   0.34769E-03
   0.18010E+01   0.35041E-03
   0.18060E+01   0.35313E-03
   0.18110E+01   0.35586E-03
   0.18160E+01   0.35861E-03
   0.18210E+01   0.36137E-03
   0.18260E+01   0.36415E-03
   0.18310E+01   0.36694E-03
   0.18360E+01   0.36975E-03
   0.18410E+01   0.37257E-03
   0.18460E+01   0.37541E-03
   0.18510E+01   0.37826E-03
   0.18560E+01   0.38110E-03
   0.18610E+01   0.38396E-03
   0.18660E+01   0.38683E-03
   0.18710E+01   0.38972E-03
   0.18760E+01   0.39262E-03
   0.18810E+01   0.39554E-03
   0.18860E+01   0.39847E-03
   0.18910E+01   0.40142E-03
   0.18960E+01   0.40439E-03
   0.19010E+01   0.40734E-03
   0.19060E+01   0.41031E-03
   0.19110E+01   0.41330E-03
   0.19160E+01   0.41630E-03
   0.19210E+01   0.41931E-03
   0.19260E+01   0.42234E-03
   0.19310E+01   0.42539E-03
   0.19360E+01   0.42845E-03
   0.19410E+01   0.43153E-03
   0.19460E+01   0.43462E-03
   0.19510E+01   0.43770E-03
   0.19560E+01   0.44079E-03
   0.19610E+01   0.44390E-03
   0.19660E+01   0.44703E-03
   0.19710E+01   0.45018E-03
   0.19760E+01   0.45334E-03
   0.19810E+01   0.45651E-03
   0.19860E+01   0.45970E-03
   0.19910E+01   0.46291E-03
   0.19960E+01   0.46610E-03
   0.20010E+01   0.46931E-03
   0.20060E+01   0.47253E-03
   0.20110E+01   0.47577E-03
   0.20160E+01   0.47903E-03
   0.20210E+01   0.48230E-03
   0.20260E+01   0.48559E-03
   0.20310E+01   0.48890E-03
   0.20360E+01   0.49222E-03
   0.20410E+01   0.49552E-03
   0.20460E+01   0.49885E-03
   0.20510E+01   0.50218E-03
   0.20560E+01   0.50554E-03
   0.20610E+01   0.50891E-03
   0.20660E+01   0.51230E-03
   0.20710E+01   0.51570E-03
   0.20760E+01   0.51913E-03
   0.20810E+01   0.52256E-03
   0.20860E+01   0.52598E-03
   0.20910E+01   0.52942E-03
   0.20960E+01   0.53287E-03
   0.21010E+01   0.53634E-03
   0.21060E+01   0.53983E-03
   0.21110E+01   0.54333E-03
   0.21160E+01   0.54685E-03
   0.21210E+01   0.55039E-03
   0.21260E+01   0.55391E-03
   0.21310E+01   0.55745E-03
   0.21360E+01   0.56100E-03
   0.21410E+01   0.56457E-03
   0.21460E+01   0.56816E-03
   0.21510E+01   0.57176E-03
   0.21560E+01   0.57538E-03
   0.21610E+01   0.57901E-03
   0.21660E+01   0.58266E-03
   0.21710E+01   0.58630E-03
   0.21760E+01   0.58995E-03
   0.21810E+01   0.59362E-03
   0.21860E+01   0.59730E-03
   0.21910E+01   0.60100E-03
   0.21960E+01   0.60472E-03
   0.22010E+01   0.60846E-03
   0.22060E+01   0.61220E-03
   0.22110E+01   0.61594E-03
   0.22160E+01   0.61969E-03
   0.22210E+01   0.62346E-03
   0.22260E+01   0.62724E-03
   0.22310E+01   0.63104E-03
   0.22360E+01   0.63486E-03
   0.22410E+01   0.63870E-03
   0.22460E+01   0.64254E-03
   0.22510E+01   0.64638E-03
   0.22560E+01   0.65023E-03
   0.22610E+01   0.65409E-03
   0.22660E+01   0.65798E-03
   0.22710E+01   0.66188E-03
   0.22760E+01   0.66580E-03
   0.22810E+01   0.66973E-03
   0.22860E+01   0.67368E-03
   0.22910E+01   0.67761E-03
   0.22960E+01   0.68156E-03
   0.23010E+01   0.68553E-03
   0.23060E+01   0.68951E-03
   0.23110E+01   0.69351E-03
   0.23160E+01   0.69753E-03
   0.23210E+01   0.70157E-03
   0.23260E+01   0.70561E-03
   0.23310E+01   0.70965E-03
   0.23360E+01   0.71370E-03
   0.23410E+01   0.71776E-03
   0.23460E+01   0.72185E-03
   0.23510E+01   0.72595E-03
   0.23560E+01   0.73007E-03
   0.23610E+01   0.73420E-03
   0.23660E+01   0.73832E-03
   0.23710E+01   0.74245E-03
   0.23760E+01   0.74660E-03
   0.23810E+01   0.75077E-03
   0.23860E+01   0.75495E-03
   0.23910E+01   0.75915E-03
   0.23960E+01   0.76337E-03
   0.24010E+01   0.76760E-03
   0.24060E+01   0.77181E-03
   0.24110E+01   0.77605E-03
   0.24160E+01   0.78029E-03
   0.24210E+01   0.78456E-03
   0.24260E+01   0.78884E-03
   0.24310E+01   0.79314E-03
   0.24360E+01   0.79746E-03
   0.24410E+01   0.80177E-03
   0.24460E+01   0.80608E-03
   0.24510E+01   0.81041E-03
   0.24560E+01   0.81476E-03
   0.24610E+01   0.81912E-03
   0.24660E+01   0.82351E-03
   0.24710E+01   0.82791E-03
   0.24760E+01   0.83232E-03
   0.24810E+01   0.83671E-03
   0.24860E+01   0.84113E-03
   0.24910E+01   0.84556E-03
   0.24960E+01   0.85000E-03
   0.25010E+01   0.85447E-03
   0.25059E+01   0.85895E-03
   0.25109E+01   0.86345E-03
   0.25159E+01   0.86792E-03
   0.25209E+01   0.87242E-03
   0.25259E+01   0.87693E-03
   0.25309E+01   0.88146E-03
   0.25359E+01   0.88601E-03
   0.25409E+01   0.89057E-03
   0.25459E+01   0.89515E-03
   0.25509E+01   0.89970E-03
   0.25559E+01   0.90428E-03
   0.25609E+01   0.90887E-03
   0.25659E+01   0.91348E-03
   0.25709E+01   0.91811E-03
   0.25759E+01   0.92276E-03
   0.25809E+01   0.92742E-03
   0.25859E+01   0.93205E-03
   0.25909E+01   0.93671E-03
   0.25959E+01   0.94138E-03
   0.26009E+01   0.94608E-03
   0.26059E+01   0.95079E-03
   0.26109E+01   0.95551E-03
   0.26159E+01   0.96025E-03
   0.26209E+01   0.96497E-03
   0.26259E+01   0.96971E-03
   0.26309E+01   0.97446E-03
   0.26359E+01   0.97924E-03
   0.26409E+01   0.98403E-03
   0.26459E+01   0.98884E-03
   0.26509E+01   0.99362E-03
   0.26559E+01   0.99842E-03
   0.26609E+01   0.10032E-02
   0.26659E+01   0.10081E-02
   0.26709E+01   0.10129E-02
   0.26759E+01   0.10178E-02
   0.26809E+01   0.10227E-02
   0.26859E+01   0.10276E-02
   0.26909E+01   0.10324E-02
   0.26959E+01   0.10373E-02
   0.27009E+01   0.10423E-02
   0.27059E+01   0.10472E-02
   0.27109E+01   0.10521E-02
   0.27159E+01   0.10571E-02
   0.27209E+01   0.10620E-02
   0.27259E+01   0.10670E-02
   0.27309E+01   0.10720E-02
   0.27359E+01   0.10770E-02
   0.27409E+01   0.10820E-02
   0.27459E+01   0.10870E-02
   0.27509E+01   0.10920E-02
   0.27559E+01   0.10970E-02
   0.27609E+01   0.11021E-02
   0.27659E+01   0.11071E-02
   0.27709E+01   0.11122E-02
   0.27759E+01   0.11173E-02
   0.27809E+01   0.11224E-02
   0.27859E+01   0.11275E-02
   0.27909E+01   0.11326E-02
   0.27959E+01   0.11377E-02
   0.28009E+01   0.11428E-02
   0.28059E+01   0.11480E-02
   0.28109E+01   0.11532E-02
   0.28159E+01   0.11583E-02
   0.28209E+01   0.11635E-02
   0.28259E+01   0.11686E-02
   0.28309E+01   0.11738E-02
   0.28359E+01   0.11791E-02
   0.28409E+01   0.11843E-02
   0.28459E+01   0.11895E-02
   0.28509E+01   0.11947E-02
   0.28559E+01   0.12000E-02
   0.28609E+01   0.12052E-02
   0.28659E+01   0.12105E-02
   0.28709E+01   0.12158E-02
   0.28759E+01   0.12210E-02
   0.28809E+01   0.12263E-02
   0.28859E+01   0.12316E-02
   0.28909E+01   0.12369E-02
   0.28959E+01   0.12423E-02
   0.29009E+01   0.12476E-02
   0.29059E+01   0.12530E-02
   0.29109E+01   0.12583E-02
   0.29159E+01   0.12637E-02
   0.29209E+01   0.12690E-02
   0.29259E+01   0.12744E-02
   0.29309E+01   0.12798E-02
   0.29359E+01   0.12853E-02
   0.29409E+01   0.12906E-02
   0.29459E+01   0.12961E-02
   0.29509E+01   0.13015E-02
   0.29559E+01   0.13069E-02
   0.29609E+01   0.13124E-02
   0.29659E+01   0.13179E-02
   0.29709E+01   0.13233E-02
   0.29759E+01   0.13288E-02
   0.29809E+01   0.13343E-02
   0.29859E+01   0.13398E-02
   0.29909E+01   0.13453E-02
   0.29959E+01   0.13509E-02
   0.30009E+01   0.13564E-02
   0.30059E+01   0.13619E-02
   0.30109E+01   0.13675E-02
   0.30159E+01   0.13730E-02
   0.30209E+01   0.13786E-02
   0.30259E+01   0.13842E-02
   0.30309E+01   0.13897E-02
   0.30359E+01   0.13953E-02
   0.30409E+01   0.14009E-02
   0.30459E+01   0.14065E-02
   0.30509E+01   0.14122E-02
   0.30559E+01   0.14178E-02
   0.30609E+01   0.14234E-02
   0.30659E+01   0.14290E-02
   0.30709E+01   0.14347E-02
   0.30759E+01   0.14404E-02
   0.30809E+01   0.14461E-02
   0.30859E+01   0.14517E-02
   0.30909E+01   0.14574E-02
   0.30959E+01   0.14631E-02
   0.31009E+01   0.14688E-02
   0.31059E+01   0.14745E-02
   0.31109E+01   0.14803E-02
   0.31159E+01   0.14860E-02
   0.31209E+01   0.14917E-02
   0.31259E+01   0.14975E-02
   0.31309E+01   0.15033E-02
   0.31359E+01   0.15090E-02
   0.31409E+01   0.15148E-02
   0.31459E+01   0.15206E-02
   0.31509E+01   0.15264E-02
   0.31559E+01   0.15322E-02
   0.31609E+01   0.15380E-02
   0.31659E+01   0.15438E-02
   0.31709E+01   0.15496E-02
   0.31759E+01   0.15555E-02
   0.31809E+01   0.15613E-02
   0.31859E+01   0.15672E-02
   0.31909E+01   0.15730E-02
   0.31959E+01   0.15789E-02
   0.32009E+01   0.15847E-02
   0.32059E+01   0.15906E-02
   0.32109E+01   0.15965E-02
   0.32159E+01   0.16024E-02
   0.32209E+01   0.16083E-02
   0.32259E+01   0.16142E-02
   0.32309E+01   0.16202E-02
   0.32359E+01   0.16261E-02
   0.32409E+01   0.16320E-02
   0.32459E+01   0.16380E-02
   0.32509E+01   0.16439E-02
   0.32559E+01   0.16499E-02
   0.32609E+01   0.16558E-02
   0.32659E+01   0.16618E-02
   0.32709E+01   0.16678E-02
   0.32759E+01   0.16738E-02
   0.32809E+01   0.16798E-02
   0.32859E+01   0.16858E-02
   0.32909E+01   0.16918E-02
   0.32959E+01   0.16979E-02
   0.33009E+01   0.17039E-02
   0.33059E+01   0.17099E-02
   0.33109E+01   0.17159E-02
   0.33159E+01   0.17220E-02
   0.33209E+01   0.17281E-02
   0.33259E+01   0.17341E-02
   0.33309E+01   0.17402E-02
   0.33359E+01   0.17463E-02
   0.33409E+01   0.17523E-02
   0.33459E+01   0.17584E-02
   0.33509E+01   0.17646E-02
   0.33559E+01   0.17706E-02
   0.33609E+01   0.17767E-02
   0.33659E+01   0.17828E-02
   0.33709E+01   0.17890E-02
   0.33759E+01   0.17951E-02
   0.33809E+01   0.18012E-02
   0.33859E+01   0.18074E-02
   0.33909E+01   0.18135E-02
   0.33959E+01   0.18197E-02
   0.34009E+01   0.18259E-02
   0.34059E+01   0.18320E-02
   0.34109E+01   0.18382E-02
   0.34159E+01   0.18444E-02
   0.34209E+01   0.18506E-02
   0.34259E+01   0.18568E-02
   0.34309E+01   0.18630E-02
   0.34359E+01   0.18692E-02
   0.34409E+01   0.18754E-02
   0.34459E+01   0.18816E-02
   0.34509E+01   0.18879E-02
   0.34559E+01   0.18941E-02
   0.34609E+01   0.19003E-02
   0.34659E+01   0.19066E-02
   0.34709E+01   0.19128E-02
   0.34759E+01   0.19191E-02
   0.34809E+01   0.19254E-02
   0.34859E+01   0.19316E-02
   0.34909E+01   0.19379E-02
   0.34959E+01   0.19442E-02
   0.35009E+01   0.19505E-02
   0.35059E+01   0.19568E-02
   0.35109E+01   0.19630E-02
   0.35159E+01   0.19693E-02
   0.35209E+01   0.19757E-02
   0.35259E+01   0.19820E-02
   0.35309E+01   0.19883E-02
   0.35359E+01   0.19946E-02
   0.35409E+01   0.20009E-02
   0.35459E+01   0.20073E-02
   0.35509E+01   0.20136E-02
   0.35559E+01   0.20200E-02
   0.35609E+01   0.20263E-02
   0.35659E+01   0.20327E-02
   0.35709E+01   0.20390E-02
   0.35759E+01   0.20454E-02
   0.35809E+01   0.20518E-02
   0.35859E+01   0.20581E-02
   0.35909E+01   0.20645E-02
   0.35959E+01   0.20709E-02
   0.36009E+01   0.20773E-02
   0.36059E+01   0.20837E-02
   0.36109E+01   0.20901E-02
   0.36159E+01   0.20965E-02
   0.36209E+01   0.21029E-02
   0.36259E+01   0.21093E-02
   0.36309E+01   0.21157E-02
   0.36359E+01   0.21221E-02
   0.36409E+01   0.21285E-02
   0.36459E+01   0.21350E-02
   0.36509E+01   0.21414E-02
   0.36559E+01   0.21478E-02
   0.36609E+01   0.21543E-02
   0.36659E+01   0.21607E-02
   0.36709E+01   0.21672E-02
   0.36759E+01   0.21736E-02
   0.36809E+01   0.21801E-02
   0.36859E+01   0.21866E-02
   0.36909E+01   0.21930E-02
   0.36959E+01   0.21995E-02
   0.37009E+01   0.22060E-02
   0.37059E+01   0.22125E-02
   0.37109E+01   0.22189E-02
   0.37159E+01   0.22255E-02
   0.37209E+01   0.22319E-02
   0.37259E+01   0.22384E-02
   0.37309E+01   0.22449E-02
   0.37359E+01   0.22514E-02
   0.37409E+01   0.22579E-02
   0.37459E+01   0.22644E-02
   0.37509E+01   0.22709E-02
   0.37559E+01   0.22774E-02
   0.37609E+01   0.22840E-02
   0.37659E+01   0.22905E-02
   0.37709E+01   0.22970E-02
   0.37759E+01   0.23036E-02
   0.37809E+01   0.23101E-02
   0.37859E+01   0.23167E-02
   0.37909E+01   0.23232E-02
   0.37959E+01   0.23297E-02
   0.38009E+01   0.23363E-02
   0.38059E+01   0.23428E-02
   0.38109E+01   0.23494E-02
   0.38159E+01   0.23559E-02
   0.38209E+01   0.23625E-02
   0.38259E+01   0.23690E-02
   0.38309E+01   0.23756E-02
   0.38359E+01   0.23822E-02
   0.38409E+01   0.23887E-02
   0.38459E+01   0.23953E-02
   0.38509E+01   0.24019E-02
   0.38559E+01   0.24085E-02
   0.38609E+01   0.24150E-02
   0.38659E+01   0.24216E-02
   0.38709E+01   0.24282E-02
   0.38759E+01   0.24348E-02
   0.38809E+01   0.24414E-02
   0.38859E+01   0.24480E-02
   0.38909E+01   0.24546E-02
   0.38959E+01   0.24612E-02
   0.39009E+01   0.24678E-02
   0.39059E+01   0.24744E-02
   0.39109E+01   0.24810E-02
   0.39159E+01   0.24876E-02
   0.39209E+01   0.24942E-02
   0.39259E+01   0.25008E-02
   0.39309E+01   0.25074E-02
   0.39359E+01   0.25140E-02
   0.39409E+01   0.25207E-02
   0.39459E+01   0.25273E-02
   0.39509E+01   0.25339E-02
   0.39559E+01   0.25405E-02
   0.39609E+01   0.25471E-02
   0.39659E+01   0.25537E-02
   0.39709E+01   0.25603E-02
   0.39759E+01   0.25670E-02
   0.39809E+01   0.25736E-02
   0.39859E+01   0.25802E-02
   0.39909E+01   0.25869E-02
   0.39959E+01   0.25935E-02
   0.40009E+01   0.26002E-02
   0.40059E+01   0.26068E-02
   0.40109E+01   0.26134E-02
   0.40159E+01   0.26200E-02
   0.40209E+01   0.26267E-02
   0.40259E+01   0.26333E-02
   0.40309E+01   0.26400E-02
   0.40359E+01   0.26466E-02
   0.40409E+01   0.26533E-02
   0.40459E+01   0.26599E-02
   0.40509E+01   0.26666E-02
   0.40559E+01   0.26732E-02
   0.40609E+01   0.26799E-02
   0.40659E+01   0.26865E-02
   0.40709E+01   0.26931E-02
   0.40759E+01   0.26998E-02
   0.40809E+01   0.27064E-02
   0.40859E+01   0.27131E-02
   0.40909E+01   0.27197E-02
   0.40959E+01   0.27264E-02
   0.41009E+01   0.27330E-02
   0.41059E+01   0.27397E-02
   0.41109E+01   0.27463E-02
   0.41159E+01   0.27530E-02
   0.41209E+01   0.27596E-02
   0.41259E+01   0.27663E-02
   0.41309E+01   0.27729E-02
   0.41359E+01   0.27796E-02
   0.41409E+01   0.27863E-02
   0.41459E+01   0.27929E-02
   0.41509E+01   0.27996E-02
   0.41559E+01   0.28062E-02
   0.41609E+01   0.28129E-02
   0.41659E+01   0.28195E-02
   0.41709E+01   0.28262E-02
   0.41759E+01   0.28328E-02
   0.41809E+01   0.28395E-02
   0.41859E+01   0.28462E-02
   0.41909E+01   0.28528E-02
   0.41959E+01   0.28594E-02
   0.42009E+01   0.28661E-02
   0.42059E+01   0.28727E-02
   0.42109E+01   0.28794E-02
   0.42159E+01   0.28860E-02
   0.42209E+01   0.28927E-02
   0.42259E+01   0.28993E-02
   0.42309E+01   0.29060E-02
   0.42359E+01   0.29126E-02
   0.42409E+01   0.29193E-02
   0.42459E+01   0.29259E-02
   0.42509E+01   0.29325E-02
   0.42559E+01   0.29392E-02
   0.42609E+01   0.29458E-02
   0.42659E+01   0.29525E-02
   0.42709E+01   0.29591E-02
   0.42759E+01   0.29657E-02
   0.42809E+01   0.29724E-02
   0.42859E+01   0.29790E-02
   0.42909E+01   0.29856E-02
   0.42959E+01   0.29923E-02
   0.43009E+01   0.29989E-02
   0.43059E+01   0.30055E-02
   0.43109E+01   0.30121E-02
   0.43159E+01   0.30188E-02
   0.43209E+01   0.30254E-02
   0.43259E+01   0.30320E-02
   0.43309E+01   0.30386E-02
   0.43359E+01   0.30453E-02
   0.43409E+01   0.30519E-02
   0.43459E+01   0.30585E-02
   0.43509E+01   0.30651E-02
   0.43559E+01   0.30717E-02
   0.43609E+01   0.30784E-02
   0.43659E+01   0.30850E-02
   0.43709E+01   0.30916E-02
   0.43759E+01   0.30982E-02
   0.43809E+01   0.31048E-02
   0.43859E+01   0.31114E-02
   0.43909E+01   0.31180E-02
   0.43959E+01   0.31246E-02
   0.44009E+01   0.31312E-02
   0.44059E+01   0.31378E-02
   0.44109E+01   0.31444E-02
   0.44159E+01   0.31510E-02
   0.44209E+01   0.31575E-02
   0.44259E+01   0.31641E-02
   0.44309E+01   0.31707E-02
   0.44359E+01   0.31773E-02
   0.44409E+01   0.31838E-02
   0.44459E+01   0.31904E-02
   0.44509E+01   0.31970E-02
   0.44559E+01   0.32035E-02
   0.44609E+01   0.32101E-02
   0.44659E+01   0.32167E-02
   0.44709E+01   0.32232E-02
   0.44759E+01   0.32298E-02
   0.44809E+01   0.32363E-02
   0.44859E+01   0.32429E-02
   0.44909E+01   0.32494E-02
   0.44959E+01   0.32560E-02
   0.45009E+01   0.32625E-02
   0.45059E+01   0.32691E-02
   0.45109E+01   0.32756E-02
   0.45159E+01   0.32821E-02
   0.45209E+01   0.32887E-02
   0.45259E+01   0.32952E-02
   0.45309E+01   0.33017E-02
   0.45359E+01   0.33082E-02
   0.45409E+01   0.33147E-02
   0.45459E+01   0.33212E-02
   0.45509E+01   0.33277E-02
   0.45559E+01   0.33342E-02
   0.45609E+01   0.33407E-02
   0.45659E+01   0.33472E-02
   0.45709E+01   0.33537E-02
   0.45759E+01   0.33602E-02
   0.45809E+01   0.33667E-02
   0.45859E+01   0.33732E-02
   0.45909E+01   0.33797E-02
   0.45959E+01   0.33861E-02
   0.46009E+01   0.33926E-02
   0.46059E+01   0.33991E-02
   0.46109E+01   0.34055E-02
   0.46159E+01   0.34120E-02
   0.46209E+01   0.34184E-02
   0.46259E+01   0.34249E-02
   0.46309E+01   0.34313E-02
   0.46359E+01   0.34377E-02
   0.46409E+01   0.34442E-02
   0.46459E+01   0.34506E-02
   0.46509E+01   0.34570E-02
   0.46559E+01   0.34635E-02
   0.46609E+01   0.34699E-02
   0.46659E+01   0.34763E-02
   0.46709E+01   0.34827E-02
   0.46759E+01   0.34891E-02
   0.46809E+01   0.34955E-02
   0.46859E+01   0.35019E-02
   0.46909E+01   0.35083E-02
   0.46959E+01   0.35147E-02
   0.47009E+01   0.35211E-02
   0.47059E+01   0.35275E-02
   0.47109E+01   0.35338E-02
   0.47159E+01   0.35402E-02
   0.47209E+01   0.35465E-02
   0.47259E+01   0.35529E-02
   0.47309E+01   0.35593E-02
   0.47359E+01   0.35656E-02
   0.47409E+01   0.35720E-02
   0.47459E+01   0.35783E-02
   0.47509E+01   0.35846E-02
   0.47559E+01   0.35910E-02
   0.47609E+01   0.35973E-02
   0.47659E+01   0.36036E-02
   0.47709E+01   0.36099E-02
   0.47759E+01   0.36162E-02
   0.47809E+01   0.36225E-02
   0.47859E+01   0.36288E-02
   0.47909E+01   0.36351E-02
   0.47959E+01   0.36414E-02
   0.48009E+01   0.36477E-02
   0.48059E+01   0.36539E-02
   0.48109E+01   0.36602E-02
   0.48159E+01   0.36665E-02
   0.48209E+01   0.36727E-02
   0.48259E+01   0.36790E-02
   0.48309E+01   0.36852E-02
   0.48359E+01   0.36914E-02
   0.48409E+01   0.36977E-02
   0.48459E+01   0.37039E-02
   0.48509E+01   0.37101E-02
   0.48559E+01   0.37164E-02
   0.48609E+01   0.37226E-02
   0.48659E+01   0.37288E-02
   0.48709E+01   0.37350E-02
   0.48759E+01   0.37412E-02
   0.48809E+01   0.37473E-02
   0.48859E+01   0.37535E-02
   0.48909E+01   0.37597E-02
   0.48959E+01   0.37658E-02
   0.49009E+01   0.37720E-02
   0.49059E+01   0.37782E-02
   0.49109E+01   0.37843E-02
   0.49159E+01   0.37904E-02
   0.49209E+01   0.37966E-02
   0.49259E+01   0.38027E-02
   0.49309E+01   0.38088E-02
   0.49359E+01   0.38149E-02
   0.49409E+01   0.38211E-02
   0.49459E+01   0.38271E-02
   0.49509E+01   0.38332E-02
   0.49559E+01   0.38393E-02
   0.49609E+01   0.38454E-02
   0.49659E+01   0.38515E-02
   0.49709E+01   0.38576E-02
   0.49759E+01   0.38636E-02
   0.49809E+01   0.38697E-02
   0.49859E+01   0.38757E-02
   0.49909E+01   0.38818E-02
   0.49959E+01   0.38878E-02
   0.50009E+01   0.38938E-02
   0.50059E+01   0.38998E-02
   0.50109E+01   0.39059E-02
   0.50159E+01   0.39119E-02
   0.50209E+01   0.39178E-02
   0.50259E+01   0.39238E-02
   0.50309E+01   0.39298E-02
   0.50359E+01   0.39358E-02
   0.50409E+01   0.39418E-02
   0.50459E+01   0.39477E-02
   0.50509E+01   0.39537E-02
   0.50559E+01   0.39596E-02
   0.50609E+01   0.39656E-02
   0.50659E+01   0.39715E-02
   0.50709E+01   0.39774E-02
   0.50759E+01   0.39833E-02
   0.50809E+01   0.39892E-02
   0.50859E+01   0.39951E-02
   0.50909E+01   0.40010E-02
   0.50959E+01   0.40069E-02
   0.51009E+01   0.40128E-02
   0.51059E+01   0.40187E-02
   0.51109E+01   0.40245E-02
   0.51159E+01   0.40304E-02
   0.51209E+01   0.40362E-02
   0.51259E+01   0.40420E-02
   0.51309E+01   0.40479E-02
   0.51359E+01   0.40537E-02
   0.51409E+01   0.40595E-02
   0.51459E+01   0.40653E-02
   0.51509E+01   0.40712E-02
   0.51559E+01   0.40769E-02
   0.51609E+01   0.40827E-02
   0.51659E+01   0.40885E-02
   0.51709E+01   0.40942E-02
   0.51759E+01   0.41000E-02
   0.51809E+01   0.41057E-02
   0.51859E+01   0.41115E-02
   0.51909E+01   0.41172E-02
   0.51959E+01   0.41229E-02
   0.52009E+01   0.41286E-02
   0.52059E+01   0.41344E-02
   0.52109E+01   0.41401E-02
   0.52159E+01   0.41457E-02
   0.52209E+01   0.41514E-02
   0.52259E+01   0.41571E-02
   0.52309E+01   0.41628E-02
   0.52359E+01   0.41684E-02
   0.52409E+01   0.41741E-02
   0.52459E+01   0.41797E-02
   0.52509E+01   0.41854E-02
   0.52559E+01   0.41910E-02
   0.52609E+01   0.41966E-02
   0.52659E+01   0.42022E-02
   0.52709E+01   0.42078E-02
   0.52759E+01   0.42134E-02
   0.52809E+01   0.42189E-02
   0.52859E+01   0.42245E-02
   0.52909E+01   0.42301E-02
   0.52959E+01   0.42356E-02
   0.53009E+01   0.42412E-02
   0.53059E+01   0.42467E-02
   0.53109E+01   0.42522E-02
   0.53159E+01   0.42578E-02
   0.53209E+01   0.42632E-02
   0.53259E+01   0.42687E-02
   0.53309E+01   0.42742E-02
   0.53359E+01   0.42797E-02
   0.53409E+01   0.42852E-02
   0.53459E+01   0.42906E-02
   0.53509E+01   0.42961E-02
   0.53559E+01   0.43015E-02
   0.53609E+01   0.43069E-02
   0.53659E+01   0.43124E-02
   0.53709E+01   0.43178E-02
   0.53759E+01   0.43232E-02
   0.53809E+01   0.43286E-02
   0.53859E+01   0.43340E-02
   0.53909E+01   0.43393E-02
   0.53959E+01   0.43447E-02
   0.54009E+01   0.43501E-02
   0.54059E+01   0.43554E-02
   0.54109E+01   0.43608E-02
   0.54159E+01   0.43661E-02
   0.54209E+01   0.43714E-02
   0.54259E+01   0.43767E-02
   0.54309E+01   0.43820E-02
   0.54359E+01   0.43873E-02
   0.54409E+01   0.43925E-02
   0.54459E+01   0.43978E-02
   0.54509E+01   0.44031E-02
   0.54559E+01   0.44083E-02
   0.54609E+01   0.44136E-02
   0.54659E+01   0.44188E-02
   0.54709E+01   0.44240E-02
   0.54759E+01   0.44292E-02
   0.54809E+01   0.44344E-02
   0.54859E+01   0.44396E-02
   0.54909E+01   0.44448E-02
   0.54959E+01   0.44500E-02
   0.55009E+01   0.44551E-02
   0.55059E+01   0.44603E-02
   0.55109E+01   0.44654E-02
   0.55159E+01   0.44705E-02
   0.55209E+01   0.44756E-02
   0.55259E+01   0.44807E-02
   0.55309E+01   0.44858E-02
   0.55359E+01   0.44909E-02
   0.55409E+01   0.44960E-02
   0.55459E+01   0.45010E-02
   0.55509E+01   0.45061E-02
   0.55559E+01   0.45112E-02
   0.55609E+01   0.45162E-02
   0.55659E+01   0.45212E-02
   0.55709E+01   0.45262E-02
   0.55759E+01   0.45312E-02
   0.55809E+01   0.45362E-02
   0.55859E+01   0.45412E-02
   0.55909E+01   0.45462E-02
   0.55959E+01   0.45511E-02
   0.56009E+01   0.45561E-02
   0.56059E+01   0.45610E-02
   0.56109E+01   0.45659E-02
   0.56159E+01   0.45709E-02
   0.56209E+01   0.45758E-02
   0.56259E+01   0.45807E-02
   0.56309E+01   0.45855E-02
   0.56359E+01   0.45904E-02
   0.56409E+01   0.45953E-02
   0.56459E+01   0.46001E-02
   0.56509E+01   0.46050E-02
   0.56559E+01   0.46098E-02
   0.56609E+01   0.46146E-02
   0.56659E+01   0.46195E-02
   0.56709E+01   0.46243E-02
   0.56759E+01   0.46291E-02
   0.56809E+01   0.46338E-02
   0.56859E+01   0.46386E-02
   0.56909E+01   0.46434E-02
   0.56959E+01   0.46481E-02
   0.57009E+01   0.46529E-02
   0.57059E+01   0.46576E-02
   0.57109E+01   0.46623E-02
   0.57159E+01   0.46670E-02
   0.57209E+01   0.46717E-02
   0.57259E+01   0.46763E-02
   0.57309E+01   0.46810E-02
   0.57359E+01   0.46857E-02
   0.57409E+01   0.46903E-02
   0.57459E+01   0.46950E-02
   0.57509E+01   0.46996E-02
   0.57559E+01   0.47042E-02
   0.57609E+01   0.47088E-02
   0.57659E+01   0.47134E-02
   0.57709E+01   0.47180E-02
   0.57759E+01   0.47225E-02
   0.57809E+01   0.47271E-02
   0.57859E+01   0.47316E-02
   0.57909E+01   0.47362E-02
   0.57959E+01   0.47407E-02
   0.58009E+01   0.47452E-02
   0.58059E+01   0.47497E-02
   0.58109E+01   0.47542E-02
   0.58159E+01   0.47587E-02
   0.58209E+01   0.47631E-02
   0.58259E+01   0.47676E-02
   0.58309E+01   0.47720E-02
   0.58359E+01   0.47765E-02
   0.58409E+01   0.47809E-02
   0.58459E+01   0.47853E-02
   0.58509E+01   0.47897E-02
   0.58559E+01   0.47941E-02
   0.58609E+01   0.47984E-02
   0.58659E+01   0.48028E-02
   0.58709E+01   0.48071E-02
   0.58759E+01   0.48115E-02
   0.58809E+01   0.48158E-02
   0.58859E+01   0.48201E-02
   0.58909E+01   0.48244E-02
   0.58959E+01   0.48287E-02
   0.59009E+01   0.48330E-02
   0.59059E+01   0.48373E-02
   0.59109E+01   0.48415E-02
   0.59159E+01   0.48458E-02
   0.59209E+01   0.48500E-02
   0.59259E+01   0.48543E-02
   0.59309E+01   0.48585E-02
   0.59359E+01   0.48627E-02
   0.59409E+01   0.48668E-02
   0.59459E+01   0.48710E-02
   0.59509E+01   0.48752E-02
   0.59559E+01   0.48793E-02
   0.59609E+01   0.48835E-02
   0.59659E+01   0.48876E-02
   0.59709E+01   0.48917E-02
   0.59759E+01   0.48958E-02
   0.59809E+01   0.48999E-02
   0.59859E+01   0.49040E-02
   0.59909E+01   0.49081E-02
   0.59959E+01   0.49121E-02
   0.60009E+01   0.49162E-02
   0.60059E+01   0.49202E-02
   0.60109E+01   0.49242E-02
   0.60159E+01   0.49282E-02
   0.60209E+01   0.49322E-02
   0.60259E+01   0.49362E-02
   0.60309E+01   0.49402E-02
   0.60359E+01   0.49441E-02
   0.60409E+01   0.49481E-02
   0.60459E+01   0.49520E-02
   0.60509E+01   0.49559E-02
   0.60559E+01   0.49598E-02
   0.60609E+01   0.49637E-02
   0.60659E+01   0.49676E-02
   0.60709E+01   0.49715E-02
   0.60759E+01   0.49754E-02
   0.60809E+01   0.49792E-02
   0.60859E+01   0.49830E-02
   0.60909E+01   0.49869E-02
   0.60959E+01   0.49907E-02
   0.61009E+01   0.49945E-02
   0.61059E+01   0.49983E-02
   0.61109E+01   0.50021E-02
   0.61159E+01   0.50058E-02
   0.61209E+01   0.50096E-02
   0.61259E+01   0.50133E-02
   0.61309E+01   0.50170E-02
   0.61359E+01   0.50207E-02
   0.61409E+01   0.50245E-02
   0.61459E+01   0.50281E-02
   0.61509E+01   0.50318E-02
   0.61559E+01   0.50355E-02
   0.61609E+01   0.50392E-02
   0.61659E+01   0.50428E-02
   0.61709E+01   0.50464E-02
   0.61759E+01   0.50500E-02
   0.61809E+01   0.50537E-02
   0.61859E+01   0.50572E-02
   0.61909E+01   0.50608E-02
   0.61959E+01   0.50644E-02
   0.62009E+01   0.50680E-02
   0.62059E+01   0.50715E-02
   0.62109E+01   0.50750E-02
   0.62159E+01   0.50786E-02
   0.62209E+01   0.50821E-02
   0.62259E+01   0.50856E-02
   0.62309E+01   0.50890E-02
   0.62359E+01   0.50925E-02
   0.62409E+01   0.50960E-02
   0.62459E+01   0.50994E-02
   0.62509E+01   0.51028E-02
   0.62559E+01   0.51063E-02
   0.62609E+01   0.51097E-02
   0.62659E+01   0.51131E-02
   0.62709E+01   0.51165E-02
   0.62759E+01   0.51198E-02
   0.62809E+01   0.51232E-02
   0.62859E+01   0.51266E-02
   0.62909E+01   0.51299E-02
   0.62959E+01   0.51332E-02
   0.63009E+01   0.51365E-02
   0.63059E+01   0.51398E-02
   0.63109E+01   0.51431E-02
   0.63159E+01   0.51464E-02
   0.63209E+01   0.51496E-02
   0.63259E+01   0.51529E-02
   0.63309E+01   0.51561E-02
   0.63359E+01   0.51593E-02
   0.63409E+01   0.51626E-02
   0.63459E+01   0.51658E-02
   0.63509E+01   0.51689E-02
   0.63559E+01   0.51721E-02
   0.63609E+01   0.51753E-02
   0.63659E+01   0.51784E-02
   0.63709E+01   0.51816E-02
   0.63759E+01   0.51847E-02
   0.63809E+01   0.51878E-02
   0.63859E+01   0.51909E-02
   0.63909E+01   0.51940E-02
   0.63959E+01   0.51970E-02
   0.64009E+01   0.52001E-02
   0.64059E+01   0.52032E-02
   0.64109E+01   0.52062E-02
   0.64159E+01   0.52092E-02
   0.64209E+01   0.52122E-02
   0.64259E+01   0.52152E-02
   0.64309E+01   0.52182E-02
   0.64359E+01   0.52212E-02
   0.64409E+01   0.52241E-02
   0.64459E+01   0.52271E-02
   0.64509E+01   0.52300E-02
   0.64559E+01   0.52330E-02
   0.64609E+01   0.52359E-02
   0.64659E+01   0.52388E-02
   0.64709E+01   0.52416E-02
   0.64759E+01   0.52445E-02
   0.64809E+01   0.52474E-02
   0.64859E+01   0.52502E-02
   0.64909E+01   0.52531E-02
   0.64959E+01   0.52559E-02
   0.65009E+01   0.52587E-02
   0.65059E+01   0.52615E-02
   0.65109E+01   0.52643E-02
   0.65159E+01   0.52671E-02
   0.65209E+01   0.52698E-02
   0.65259E+01   0.52726E-02
   0.65309E+01   0.52753E-02
   0.65359E+01   0.52780E-02
   0.65409E+01   0.52807E-02
   0.65459E+01   0.52835E-02
   0.65509E+01   0.52861E-02
   0.65559E+01   0.52888E-02
   0.65609E+01   0.52915E-02
   0.65659E+01   0.52941E-02
   0.65709E+01   0.52968E-02
   0.65759E+01   0.52994E-02
   0.65809E+01   0.53020E-02
   0.65859E+01   0.53046E-02
   0.65909E+01   0.53072E-02
   0.65959E+01   0.53097E-02
   0.66009E+01   0.53123E-02
   0.66059E+01   0.53149E-02
   0.66109E+01   0.53174E-02
   0.66159E+01   0.53199E-02
   0.66209E+01   0.53224E-02
   0.66259E+01   0.53249E-02
   0.66309E+01   0.53274E-02
   0.66359E+01   0.53299E-02
   0.66409E+01   0.53323E-02
   0.66459E+01   0.53348E-02
   0.66509E+01   0.53372E-02
   0.66559E+01   0.53396E-02
   0.66609E+01   0.53421E-02
   0.66659E+01   0.53445E-02
   0.66709E+01   0.53468E-02
   0.66759E+01   0.53492E-02
   0.66809E+01   0.53516E-02
   0.66859E+01   0.53539E-02
   0.66909E+01   0.53563E-02
   0.66959E+01   0.53586E-02
   0.67009E+01   0.53609E-02
   0.67059E+01   0.53632E-02
   0.67109E+01   0.53655E-02
   0.67159E+01   0.53678E-02
   0.67209E+01   0.53701E-02
   0.67259E+01   0.53723E-02
   0.67309E+01   0.53746E-02
   0.67359E+01   0.53768E-02
   0.67409E+01   0.53790E-02
   0.67459E+01   0.53812E-02
   0.67509E+01   0.53834E-02
   0.67559E+01   0.53856E-02
   0.67609E+01   0.53878E-02
   0.67659E+01   0.53899E-02
   0.67709E+01   0.53921E-02
   0.67759E+01   0.53942E-02
   0.67809E+01   0.53963E-02
   0.67859E+01   0.53984E-02
   0.67909E+01   0.54005E-02
   0.67959E+01   0.54026E-02
   0.68009E+01   0.54047E-02
   0.68059E+01   0.54067E-02
   0.68109E+01   0.54088E-02
   0.68159E+01   0.54108E-02
   0.68209E+01   0.54129E-02
   0.68259E+01   0.54149E-02
   0.68309E+01   0.54169E-02
   0.68359E+01   0.54189E-02
   0.68409E+01   0.54208E-02
   0.68459E+01   0.54228E-02
   0.68509E+01   0.54248E-02
   0.68559E+01   0.54267E-02
   0.68609E+01   0.54286E-02
   0.68659E+01   0.54305E-02
   0.68709E+01   0.54324E-02
   0.68759E+01   0.54343E-02
   0.68809E+01   0.54362E-02
   0.68859E+01   0.54381E-02
   0.68909E+01   0.54399E-02
   0.68959E+01   0.54418E-02
   0.69009E+01   0.54436E-02
   0.69059E+01   0.54454E-02
   0.69109E+01   0.54472E-02
   0.69159E+01   0.54490E-02
   0.69209E+01   0.54508E-02
   0.69259E+01   0.54526E-02
   0.69309E+01   0.54544E-02
   0.69359E+01   0.54561E-02
   0.69409E+01   0.54579E-02
   0.69459E+01   0.54596E-02
   0.69509E+01   0.54613E-02
   0.69559E+01   0.54630E-02
   0.69609E+01   0.54647E-02
   0.69659E+01   0.54664E-02
   0.69709E+01   0.54680E-02
   0.69759E+01   0.54697E-02
   0.69809E+01   0.54713E-02
   0.69859E+01   0.54730E-02
   0.69909E+01   0.54746E-02
   0.69959E+01   0.54762E-02
   0.70009E+01   0.54778E-02
   0.70059E+01   0.54794E-02
   0.70109E+01   0.54810E-02
   0.70159E+01   0.54825E-02
   0.70209E+01   0.54841E-02
   0.70259E+01   0.54856E-02
   0.70309E+01   0.54872E-02
   0.70359E+01   0.54887E-02
   0.70409E+01   0.54902E-02
   0.70459E+01   0.54917E-02
   0.70509E+01   0.54932E-02
   0.70559E+01   0.54947E-02
   0.70609E+01   0.54961E-02
   0.70659E+01   0.54976E-02
   0.70709E+01   0.54990E-02
   0.70759E+01   0.55004E-02
   0.70809E+01   0.55019E-02
   0.70859E+01   0.55033E-02
   0.70909E+01   0.55047E-02
   0.70959E+01   0.55060E-02
   0.71009E+01   0.55074E-02
   0.71059E+01   0.55088E-02
   0.71109E+01   0.55101E-02
   0.71159E+01   0.55115E-02
   0.71209E+01   0.55128E-02
   0.71259E+01   0.55141E-02
   0.71309E+01   0.55154E-02
   0.71359E+01   0.55167E-02
   0.71409E+01   0.55180E-02
   0.71459E+01   0.55193E-02
   0.71509E+01   0.55205E-02
   0.71559E+01   0.55218E-02
   0.71609E+01   0.55230E-02
   0.71659E+01   0.55243E-02
   0.71709E+01   0.55255E-02
   0.71759E+01   0.55267E-02
   0.71809E+01   0.55279E-02
   0.71859E+01   0.55291E-02
   0.71909E+01   0.55303E-02
   0.71959E+01   0.55314E-02
   0.72009E+01   0.55326E-02
   0.72059E+01   0.55337E-02
   0.72109E+01   0.55348E-02
   0.72159E+01   0.55360E-02
   0.72209E+01   0.55371E-02
   0.72259E+01   0.55382E-02
   0.72309E+01   0.55393E-02
   0.72359E+01   0.55404E-02
   0.72409E+01   0.55414E-02
   0.72459E+01   0.55425E-02
   0.72509E+01   0.55435E-02
   0.72559E+01   0.55446E-02
   0.72609E+01   0.55456E-02
   0.72659E+01   0.55466E-02
   0.72709E+01   0.55476E-02
   0.72759E+01   0.55486E-02
   0.72809E+01   0.55496E-02
   0.72859E+01   0.55506E-02
   0.72909E+01   0.55516E-02
   0.72959E+01   0.55525E-02
   0.73009E+01   0.55535E-02
   0.73059E+01   0.55544E-02
   0.73109E+01   0.55553E-02
   0.73159E+01   0.55563E-02
   0.73209E+01   0.55572E-02
   0.73259E+01   0.55581E-02
   0.73309E+01   0.55590E-02
   0.73359E+01   0.55598E-02
   0.73409E+01   0.55607E-02
   0.73459E+01   0.55615E-02
   0.73509E+01   0.55624E-02
   0.73559E+01   0.55632E-02
   0.73609E+01   0.55641E-02
   0.73659E+01   0.55649E-02
   0.73709E+01   0.55657E-02
   0.73759E+01   0.55665E-02
   0.73809E+01   0.55673E-02
   0.73859E+01   0.55681E-02
   0.73909E+01   0.55688E-02
   0.73959E+01   0.55696E-02
   0.74009E+01   0.55703E-02
   0.74059E+01   0.55711E-02
   0.74109E+01   0.55718E-02
   0.74159E+01   0.55725E-02
   0.74209E+01   0.55732E-02
   0.74259E+01   0.55740E-02
   0.74309E+01   0.55746E-02
   0.74359E+01   0.55753E-02
   0.74409E+01   0.55760E-02
   0.74459E+01   0.55767E-02
   0.74509E+01   0.55773E-02
   0.74559E+01   0.55780E-02
   0.74609E+01   0.55786E-02
   0.74659E+01   0.55793E-02
   0.74709E+01   0.55799E-02
   0.74759E+01   0.55805E-02
   0.74809E+01   0.55811E-02
   0.74859E+01   0.55817E-02
   0.74909E+01   0.55823E-02
   0.74959E+01   0.55828E-02
   0.75009E+01   0.55834E-02
   0.75058E+01   0.55840E-02
   0.75108E+01   0.55845E-02
   0.75158E+01   0.55851E-02
   0.75208E+01   0.55856E-02
   0.75258E+01   0.55861E-02
   0.75308E+01   0.55866E-02
   0.75358E+01   0.55872E-02
   0.75408E+01   0.55877E-02
   0.75458E+01   0.55881E-02
   0.75508E+01   0.55886E-02
   0.75558E+01   0.55891E-02
   0.75608E+01   0.55896E-02
   0.75658E+01   0.55900E-02
   0.75708E+01   0.55905E-02
   0.75758E+01   0.55909E-02
   0.75808E+01   0.55913E-02
   0.75858E+01   0.55918E-02
   0.75908E+01   0.55922E-02
   0.75958E+01   0.55926E-02
   0.76008E+01   0.55930E-02
   0.76058E+01   0.55934E-02
   0.76108E+01   0.55938E-02
   0.76158E+01   0.55942E-02
   0.76208E+01   0.55945E-02
   0.76258E+01   0.55949E-02
   0.76308E+01   0.55952E-02
   0.76358E+01   0.55956E-02
   0.76408E+01   0.55959E-02
   0.76458E+01   0.55963E-02
   0.76508E+01   0.55966E-02
   0.76558E+01   0.55969E-02
   0.76608E+01   0.55972E-02
   0.76658E+01   0.55975E-02
   0.76708E+01   0.55978E-02
   0.76758E+01   0.55981E-02
   0.76808E+01   0.55984E-02
   0.76858E+01   0.55987E-02
   0.76908E+01   0.55989E-02
   0.76958E+01   0.55992E-02
   0.77008E+01   0.55995E-02
   0.77058E+01   0.55997E-02
   0.77108E+01   0.55999E-02
   0.77158E+01   0.56002E-02
   0.77208E+01   0.56004E-02
   0.77258E+01   0.56006E-02
   0.77308E+01   0.56008E-02
   0.77358E+01   0.56010E-02
   0.77408E+01   0.56012E-02
   0.77458E+01   0.56014E-02
   0.77508E+01   0.56016E-02
   0.77558E+01   0.56018E-02
   0.77608E+01   0.56020E-02
   0.77658E+01   0.56022E-02
   0.77708E+01   0.56023E-02
   0.77758E+01   0.56025E-02
   0.77808E+01   0.56026E-02
   0.77858E+01   0.56028E-02
   0.77908E+01   0.56029E-02
   0.77958E+01   0.56031E-02
   0.78008E+01   0.56032E-02
   0.78058E+01   0.56033E-02
   0.78108E+01   0.56034E-02
   0.78158E+01   0.56035E-02
   0.78208E+01   0.56037E-02
   0.78258E+01   0.56038E-02
   0.78308E+01   0.56039E-02
   0.78358E+01   0.56040E-02
   0.78408E+01   0.56040E-02
   0.78458E+01   0.56041E-02
   0.78508E+01   0.56042E-02
   0.78558E+01   0.56043E-02
   0.78608E+01   0.56043E-02
   0.78658E+01   0.56044E-02
   0.78708E+01   0.56045E-02
   0.78758E+01   0.56045E-02
   0.78808E+01   0.56046E-02
   0.78858E+01   0.56046E-02
   0.78908E+01   0.56047E-02
   0.78958E+01   0.56047E-02
   0.79008E+01   0.56048E-02
   0.79058E+01   0.56048E-02
   0.79108E+01   0.56048E-02
   0.79158E+01   0.56048E-02
   0.79208E+01   0.56049E-02
   0.79258E+01   0.56049E-02
   0.79308E+01   0.56049E-02
   0.79358E+01   0.56049E-02
   0.79408E+01   0.56049E-02
   0.79458E+01   0.56049E-02
   0.79508E+01   0.56049E-02
   0.79558E+01   0.56049E-02
   0.79608E+01   0.56050E-02
   0.79658E+01   0.56050E-02
   0.79708E+01   0.56050E-02
   0.79758E+01   0.56050E-02


   0.59999E-02   0.10030E-07
   0.11000E-01   0.10188E-07
   0.16000E-01   0.10578E-07
   0.21000E-01   0.11306E-07
   0.26000E-01   0.12478E-07
   0.30999E-01   0.14201E-07
   0.35999E-01   0.16579E-07
   0.40999E-01   0.19719E-07
   0.45999E-01   0.23725E-07
   0.50999E-01   0.28705E-07
   0.55999E-01   0.34764E-07
   0.60999E-01   0.42007E-07
   0.65999E-01   0.50540E-07
   0.70999E-01   0.60469E-07
   0.75999E-01   0.71900E-07
   0.80998E-01   0.84938E-07
   0.85998E-01   0.99690E-07
   0.90998E-01   0.11626E-06
   0.95998E-01   0.13476E-06
   0.10100E+00   0.15528E-06
   0.10600E+00   0.17795E-06
   0.11100E+00   0.20285E-06
   0.11600E+00   0.23010E-06
   0.12100E+00   0.25981E-06
   0.12600E+00   0.29207E-06
   0.13100E+00   0.32700E-06
   0.13600E+00   0.36470E-06
   0.14100E+00   0.40528E-06
   0.14600E+00   0.44884E-06
   0.15100E+00   0.49549E-06
   0.15600E+00   0.54533E-06
   0.16100E+00   0.59847E-06
   0.16600E+00   0.65502E-06
   0.17100E+00   0.71508E-06
   0.17600E+00   0.77875E-06
   0.18100E+00   0.84615E-06
   0.18600E+00   0.91738E-06
   0.19100E+00   0.99254E-06
   0.19600E+00   0.10717E-05
   0.20100E+00   0.11551E-05
   0.20600E+00   0.12427E-05
   0.21100E+00   0.13346E-05
   0.21600E+00   0.14311E-05
   0.22100E+00   0.15319E-05
   0.22600E+00   0.16365E-05
   0.23100E+00   0.17459E-05
   0.23600E+00   0.18601E-05
   0.24100E+00   0.19793E-05
   0.24600E+00   0.21035E-05
   0.25100E+00   0.22328E-05
   0.25599E+00   0.23675E-05
   0.26099E+00   0.25074E-05
   0.26599E+00   0.26529E-05
   0.27099E+00   0.28039E-05
   0.27599E+00   0.29606E-05
   0.28099E+00   0.31231E-05
   0.28599E+00   0.32915E-05
   0.29099E+00   0.34658E-05
   0.29599E+00   0.36463E-05
   0.30099E+00   0.38329E-05
   0.30599E+00   0.40259E-05
   0.31099E+00   0.42252E-05
   0.31599E+00   0.44311E-05
   0.32099E+00   0.46436E-05
   0.32599E+00   0.48628E-05
   0.33099E+00   0.50889E-05
   0.33599E+00   0.53219E-05
   0.34099E+00   0.55619E-05
   0.34599E+00   0.58091E-05
   0.35099E+00   0.60635E-05
   0.35599E+00   0.63253E-05
   0.36099E+00   0.65945E-05
   0.36599E+00   0.68713E-05
   0.37099E+00   0.71558E-05
   0.37599E+00   0.74480E-05
   0.38099E+00   0.77481E-05
   0.38599E+00   0.80562E-05
   0.39099E+00   0.83724E-05
   0.39599E+00   0.86967E-05
   0.40099E+00   0.90294E-05
   0.40599E+00   0.93704E-05
   0.41099E+00   0.97200E-05
   0.41599E+00   0.10078E-04
   0.42099E+00   0.10445E-04
   0.42599E+00   0.10821E-04
   0.43099E+00   0.11205E-04
   0.43599E+00   0.11599E-04
   0.44099E+00   0.11999E-04
   0.44599E+00   0.12407E-04
   0.45099E+00   0.12824E-04
   0.45599E+00   0.13251E-04
   0.46099E+00   0.13687E-04
   0.46599E+00   0.14132E-04
   0.47099E+00   0.14588E-04
   0.47599E+00   0.15053E-04
   0.48099E+00   0.15528E-04
   0.48599E+00   0.16013E-04
   0.49099E+00   0.16508E-04
   0.49599E+00   0.17013E-04
   0.50099E+00   0.17529E-04
   0.50599E+00   0.18055E-04
   0.51099E+00   0.18591E-04
   0.51599E+00   0.19138E-04
   0.52099E+00   0.19696E-04
   0.52599E+00   0.20264E-04
   0.53099E+00   0.20844E-04
   0.53599E+00   0.21434E-04
   0.54099E+00   0.22036E-04
   0.54599E+00   0.22649E-04
   0.55099E+00   0.23273E-04
   0.55599E+00   0.23909E-04
   0.56099E+00   0.24556E-04
   0.56599E+00   0.25214E-04
   0.57099E+00   0.25885E-04
   0.57599E+00   0.26567E-04
   0.58099E+00   0.27256E-04
   0.58599E+00   0.27955E-04
   0.59099E+00   0.28667E-04
   0.59599E+00   0.29391E-04
   0.60099E+00   0.30127E-04
   0.60599E+00   0.30875E-04
   0.61099E+00   0.31636E-04
   0.61599E+00   0.32409E-04
   0.62099E+00   0.33195E-04
   0.62599E+00   0.33994E-04
   0.63099E+00   0.34805E-04
   0.63599E+00   0.35630E-04
   0.64099E+00   0.36468E-04
   0.64599E+00   0.37318E-04
   0.65099E+00   0.38182E-04
   0.65599E+00   0.39060E-04
   0.66099E+00   0.39951E-04
   0.66599E+00   0.40855E-04
   0.67099E+00   0.41774E-04
   0.67599E+00   0.42705E-04
   0.68099E+00   0.43651E-04
   0.68599E+00   0.44611E-04
   0.69099E+00   0.45584E-04
   0.69599E+00   0.46562E-04
   0.70099E+00   0.47555E-04
   0.70599E+00   0.48562E-04
   0.71099E+00   0.49583E-04
   0.71599E+00   0.50619E-04
   0.72099E+00   0.51670E-04
   0.72599E+00   0.52735E-04
   0.73099E+00   0.53815E-04
   0.73599E+00   0.54910E-04
   0.74099E+00   0.56019E-04
   0.74599E+00   0.57144E-04
   0.75099E+00   0.58284E-04
   0.75598E+00   0.59439E-04
   0.76098E+00   0.60610E-04
   0.76598E+00   0.61796E-04
   0.77098E+00   0.62998E-04
   0.77598E+00   0.64215E-04
   0.78098E+00   0.65449E-04
   0.78598E+00   0.66696E-04
   0.79098E+00   0.67949E-04
   0.79598E+00   0.69217E-04
   0.80098E+00   0.70502E-04
   0.80598E+00   0.71803E-04
   0.81098E+00   0.73121E-04
   0.81598E+00   0.74454E-04
   0.82098E+00   0.75804E-04
   0.82598E+00   0.77171E-04
   0.83098E+00   0.78554E-04
   0.83598E+00   0.79954E-04
   0.84098E+00   0.81371E-04
   0.84598E+00   0.82805E-04
   0.85098E+00   0.84256E-04
   0.85598E+00   0.85724E-04
   0.86098E+00   0.87209E-04
   0.86598E+00   0.88711E-04
   0.87098E+00   0.90232E-04
   0.87598E+00   0.91757E-04
   0.88098E+00   0.93297E-04
   0.88598E+00   0.94855E-04
   0.89098E+00   0.96430E-04
   0.89598E+00   0.98024E-04
   0.90098E+00   0.99635E-04
   0.90598E+00   0.10126E-03
   0.91098E+00   0.10291E-03
   0.91598E+00   0.10458E-03
   0.92098E+00   0.10626E-03
   0.92598E+00   0.10796E-03
   0.93098E+00   0.10968E-03
   0.93598E+00   0.11142E-03
   0.94098E+00   0.11318E-03
   0.94598E+00   0.11496E-03
   0.95098E+00   0.11675E-03
   0.95598E+00   0.11855E-03
   0.96098E+00   0.12036E-03
   0.96598E+00   0.12220E-03
   0.97098E+00   0.12405E-03
   0.97598E+00   0.12592E-03
   0.98098E+00   0.12782E-03
   0.98598E+00   0.12973E-03
   0.99098E+00   0.13166E-03
   0.99598E+00   0.13361E-03
   0.10010E+01   0.13558E-03
   0.10060E+01   0.13757E-03
   0.10110E+01   0.13958E-03
   0.10160E+01   0.14161E-03
   0.10210E+01   0.14366E-03
   0.10260E+01   0.14572E-03
   0.10310E+01   0.14779E-03
   0.10360E+01   0.14988E-03
   0.10410E+01   0.15199E-03
   0.10460E+01   0.15412E-03
   0.10510E+01   0.15627E-03
   0.10560E+01   0.15845E-03
   0.10610E+01   0.16064E-03
   0.10660E+01   0.16285E-03
   0.10710E+01   0.16509E-03
   0.10760E+01   0.16734E-03
   0.10810E+01   0.16962E-03
   0.10860E+01   0.17192E-03
   0.10910E+01   0.17422E-03
   0.10960E+01   0.17654E-03
   0.11010E+01   0.17888E-03
   0.11060E+01   0.18124E-03
   0.11110E+01   0.18362E-03
   0.11160E+01   0.18602E-03
   0.11210E+01   0.18845E-03
   0.11260E+01   0.19090E-03
   0.11310E+01   0.19336E-03
   0.11360E+01   0.19585E-03
   0.11410E+01   0.19837E-03
   0.11460E+01   0.20090E-03
   0.11510E+01   0.20346E-03
   0.11560E+01   0.20602E-03
   0.11610E+01   0.20860E-03
   0.11660E+01   0.21119E-03
   0.11710E+01   0.21382E-03
   0.11760E+01   0.21646E-03
   0.11810E+01   0.21913E-03
   0.11860E+01   0.22182E-03
   0.11910E+01   0.22453E-03
   0.11960E+01   0.22726E-03
   0.12010E+01   0.23002E-03
   0.12060E+01   0.23280E-03
   0.12110E+01   0.23561E-03
   0.12160E+01   0.23841E-03
   0.12210E+01   0.24123E-03
   0.12260E+01   0.24408E-03
   0.12310E+01   0.24695E-03
   0.12360E+01   0.24984E-03
   0.12410E+01   0.25276E-03
   0.12460E+01   0.25570E-03
   0.12510E+01   0.25866E-03
   0.12560E+01   0.26165E-03
   0.12610E+01   0.26466E-03
   0.12660E+01   0.26770E-03
   0.12710E+01   0.27075E-03
   0.12760E+01   0.27381E-03
   0.12810E+01   0.27688E-03
   0.12860E+01   0.27999E-03
   0.12910E+01   0.28311E-03
   0.12960E+01   0.28626E-03
   0.13010E+01   0.28944E-03
   0.13060E+01   0.29264E-03
   0.13110E+01   0.29586E-03
   0.13160E+01   0.29911E-03
   0.13210E+01   0.30239E-03
   0.13260E+01   0.30566E-03
   0.13310E+01   0.30895E-03
   0.13360E+01   0.31227E-03
   0.13410E+01   0.31561E-03
   0.13460E+01   0.31897E-03
   0.13510E+01   0.32236E-03
   0.13560E+01   0.32578E-03
   0.13610E+01   0.32922E-03
   0.13660E+01   0.33269E-03
   0.13710E+01   0.33618E-03
   0.13760E+01   0.33970E-03
   0.13810E+01   0.34321E-03
   0.13860E+01   0.34674E-03
   0.13910E+01   0.35030E-03
   0.13960E+01   0.35389E-03
   0.14010E+01   0.35750E-03
   0.14060E+01   0.36114E-03
   0.14110E+01   0.36480E-03
   0.14160E+01   0.36849E-03
   0.14210E+01   0.37221E-03
   0.14260E+01   0.37595E-03
   0.14310E+01   0.37968E-03
   0.14360E+01   0.38344E-03
   0.14410E+01   0.38722E-03
   0.14460E+01   0.39104E-03
   0.14510E+01   0.39487E-03
   0.14560E+01   0.39874E-03
   0.14610E+01   0.40263E-03
   0.14660E+01   0.40655E-03
   0.14710E+01   0.41049E-03
   0.14760E+01   0.41446E-03
   0.14810E+01   0.41842E-03
   0.14860E+01   0.42240E-03
   0.14910E+01   0.42642E-03
   0.14960E+01   0.43046E-03
   0.15010E+01   0.43453E-03
   0.15060E+01   0.43862E-03
   0.15110E+01   0.44274E-03
   0.15160E+01   0.44689E-03
   0.15210E+01   0.45107E-03
   0.15260E+01   0.45524E-03
   0.15310E+01   0.45943E-03
   0.15360E+01   0.46365E-03
   0.15410E+01   0.46790E-03
   0.15460E+01   0.47217E-03
   0.15510E+01   0.47648E-03
   0.15560E+01   0.48081E-03
   0.15610E+01   0.48516E-03
   0.15660E+01   0.48955E-03
   0.15710E+01   0.49393E-03
   0.15760E+01   0.49833E-03
   0.15810E+01   0.50275E-03
   0.15860E+01   0.50721E-03
   0.15910E+01   0.51169E-03
   0.15960E+01   0.51621E-03
   0.16010E+01   0.52075E-03
   0.16060E+01   0.52531E-03
   0.16110E+01   0.52991E-03
   0.16160E+01   0.53450E-03
   0.16210E+01   0.53911E-03
   0.16260E+01   0.54375E-03
   0.16310E+01   0.54841E-03
   0.16360E+01   0.55311E-03
   0.16410E+01   0.55783E-03
   0.16460E+01   0.56259E-03
   0.16510E+01   0.56737E-03
   0.16560E+01   0.57217E-03
   0.16610E+01   0.57697E-03
   0.16660E+01   0.58179E-03
   0.16710E+01   0.58664E-03
   0.16760E+01   0.59152E-03
   0.16810E+01   0.59643E-03
   0.16860E+01   0.60137E-03
   0.16910E+01   0.60634E-03
   0.16960E+01   0.61134E-03
   0.17010E+01   0.61633E-03
   0.17060E+01   0.62133E-03
   0.17110E+01   0.62637E-03
   0.17160E+01   0.63144E-03
   0.17210E+01   0.63654E-03
   0.17260E+01   0.64166E-03
   0.17310E+01   0.64682E-03
   0.17360E+01   0.65201E-03
   0.17410E+01   0.65718E-03
   0.17460E+01   0.66238E-03
   0.17510E+01   0.66760E-03
   0.17560E+01   0.67286E-03
   0.17610E+01   0.67815E-03
   0.17660E+01   0.68346E-03
   0.17710E+01   0.68881E-03
   0.17760E+01   0.69419E-03
   0.17810E+01   0.69955E-03
   0.17860E+01   0.70493E-03
   0.17910E+01   0.71035E-03
   0.17960E+01   0.71579E-03
   0.18010E+01   0.72127E-03
   0.18060E+01   0.72678E-03
   0.18110E+01   0.73231E-03
   0.18160E+01   0.73788E-03
   0.18210E+01   0.74343E-03
   0.18260E+01   0.74901E-03
   0.18310E+01   0.75461E-03
   0.18360E+01   0.76025E-03
   0.18410E+01   0.76592E-03
   0.18460E+01   0.77162E-03
   0.18510E+01   0.77734E-03
   0.18560E+01   0.78309E-03
   0.18610E+01   0.78883E-03
   0.18660E+01   0.79460E-03
   0.18710E+01   0.80039E-03
   0.18760E+01   0.80622E-03
   0.18810E+01   0.81208E-03
   0.18860E+01   0.81797E-03
   0.18910E+01   0.82389E-03
   0.18960E+01   0.82980E-03
   0.19010E+01   0.83572E-03
   0.19060E+01   0.84168E-03
   0.19110E+01   0.84767E-03
   0.19160E+01   0.85369E-03
   0.19210E+01   0.85975E-03
   0.19260E+01   0.86583E-03
   0.19310E+01   0.87194E-03
   0.19360E+01   0.87802E-03
   0.19410E+01   0.88414E-03
   0.19460E+01   0.89030E-03
   0.19510E+01   0.89648E-03
   0.19560E+01   0.90269E-03
   0.19610E+01   0.90894E-03
   0.19660E+01   0.91521E-03
   0.19710E+01   0.92146E-03
   0.19760E+01   0.92774E-03
   0.19810E+01   0.93406E-03
   0.19860E+01   0.94040E-03
   0.19910E+01   0.94678E-03
   0.19960E+01   0.95319E-03
   0.20010E+01   0.95962E-03
   0.20060E+01   0.96603E-03
   0.20110E+01   0.97248E-03
   0.20160E+01   0.97895E-03
   0.20210E+01   0.98546E-03
   0.20260E+01   0.99200E-03
   0.20310E+01   0.99857E-03
   0.20360E+01   0.10052E-02
   0.20410E+01   0.10117E-02
   0.20460E+01   0.10183E-02
   0.20510E+01   0.10250E-02
   0.20560E+01   0.10317E-02
   0.20610E+01   0.10384E-02
   0.20660E+01   0.10451E-02
   0.20710E+01   0.10518E-02
   0.20760E+01   0.10585E-02
   0.20810E+01   0.10653E-02
   0.20860E+01   0.10721E-02
   0.20910E+01   0.10790E-02
   0.20960E+01   0.10858E-02
   0.21010E+01   0.10927E-02
   0.21060E+01   0.10996E-02
   0.21110E+01   0.11065E-02
   0.21160E+01   0.11134E-02
   0.21210E+01   0.11204E-02
   0.21260E+01   0.11274E-02
   0.21310E+01   0.11344E-02
   0.21360E+01   0.11415E-02
   0.21410E+01   0.11485E-02
   0.21460E+01   0.11556E-02
   0.21510E+01   0.11626E-02
   0.21560E+01   0.11698E-02
   0.21610E+01   0.11769E-02
   0.21660E+01   0.11841E-02
   0.21710E+01   0.11913E-02
   0.21760E+01   0.11985E-02
   0.21810E+01   0.12057E-02
   0.21860E+01   0.12130E-02
   0.21910E+01   0.12202E-02
   0.21960E+01   0.12276E-02
   0.22010E+01   0.12349E-02
   0.22060E+01   0.12422E-02
   0.22110E+01   0.12496E-02
   0.22160E+01   0.12570E-02
   0.22210E+01   0.12644E-02
   0.22260E+01   0.12718E-02
   0.22310E+01   0.12793E-02
   0.22360E+01   0.12868E-02
   0.22410E+01   0.12942E-02
   0.22460E+01   0.13018E-02
   0.22510E+01   0.13093E-02
   0.22560E+01   0.13169E-02
   0.22610E+01   0.13245E-02
   0.22660E+01   0.13321E-02
   0.22710E+01   0.13397E-02
   0.22760E+01   0.13473E-02
   0.22810E+01   0.13550E-02
   0.22860E+01   0.13627E-02
   0.22910E+01   0.13704E-02
   0.22960E+01   0.13781E-02
   0.23010E+01   0.13859E-02
   0.23060E+01   0.13936E-02
   0.23110E+01   0.14014E-02
   0.23160E+01   0.14093E-02
   0.23210E+01   0.14172E-02
   0.23260E+01   0.14250E-02
   0.23310E+01   0.14329E-02
   0.23360E+01   0.14408E-02
   0.23410E+01   0.14487E-02
   0.23460E+01   0.14566E-02
   0.23510E+01   0.14646E-02
   0.23560E+01   0.14726E-02
   0.23610E+01   0.14806E-02
   0.23660E+01   0.14886E-02
   0.23710E+01   0.14966E-02
   0.23760E+01   0.15047E-02
   0.23810E+01   0.15128E-02
   0.23860E+01   0.15209E-02
   0.23910E+01   0.15290E-02
   0.23960E+01   0.15372E-02
   0.24010E+01   0.15454E-02
   0.24060E+01   0.15536E-02
   0.24110E+01   0.15618E-02
   0.24160E+01   0.15700E-02
   0.24210E+01   0.15783E-02
   0.24260E+01   0.15865E-02
   0.24310E+01   0.15948E-02
   0.24360E+01   0.16032E-02
   0.24410E+01   0.16115E-02
   0.24460E+01   0.16198E-02
   0.24510E+01   0.16282E-02
   0.24560E+01   0.16366E-02
   0.24610E+01   0.16450E-02
   0.24660E+01   0.16535E-02
   0.24710E+01   0.16619E-02
   0.24760E+01   0.16703E-02
   0.24810E+01   0.16788E-02
   0.24860E+01   0.16873E-02
   0.24910E+01   0.16959E-02
   0.24960E+01   0.17044E-02
   0.25010E+01   0.17130E-02
   0.25059E+01   0.17215E-02
   0.25109E+01   0.17301E-02
   0.25159E+01   0.17388E-02
   0.25209E+01   0.17474E-02
   0.25259E+01   0.17561E-02
   0.25309E+01   0.17647E-02
   0.25359E+01   0.17734E-02
   0.25409E+01   0.17822E-02
   0.25459E+01   0.17909E-02
   0.25509E+01   0.17997E-02
   0.25559E+01   0.18084E-02
   0.25609E+01   0.18172E-02
   0.25659E+01   0.18260E-02
   0.25709E+01   0.18349E-02
   0.25759E+01   0.18437E-02
   0.25809E+01   0.18526E-02
   0.25859E+01   0.18614E-02
   0.25909E+01   0.18704E-02
   0.25959E+01   0.18793E-02
   0.26009E+01   0.18883E-02
   0.26059E+01   0.18972E-02
   0.26109E+01   0.19062E-02
   0.26159E+01   0.19151E-02
   0.26209E+01   0.19242E-02
   0.26259E+01   0.19332E-02
   0.26309E+01   0.19423E-02
   0.26359E+01   0.19513E-02
   0.26409E+01   0.19604E-02
   0.26459E+01   0.19695E-02
   0.26509E+01   0.19786E-02
   0.26559E+01   0.19877E-02
   0.26609E+01   0.19968E-02
   0.26659E+01   0.20060E-02
   0.26709E+01   0.20152E-02
   0.26759E+01   0.20244E-02
   0.26809E+01   0.20337E-02
   0.26859E+01   0.20429E-02
   0.26909E+01   0.20521E-02
   0.26959E+01   0.20614E-02
   0.27009E+01   0.20707E-02
   0.27059E+01   0.20800E-02
   0.27109E+01   0.20893E-02
   0.27159E+01   0.20986E-02
   0.27209E+01   0.21080E-02
   0.27259E+01   0.21174E-02
   0.27309E+01   0.21268E-02
   0.27359E+01   0.21362E-02
   0.27409E+01   0.21456E-02
   0.27459E+01   0.21550E-02
   0.27509E+01   0.21645E-02
   0.27559E+01   0.21740E-02
   0.27609E+01   0.21834E-02
   0.27659E+01   0.21929E-02
   0.27709E+01   0.22024E-02
   0.27759E+01   0.22120E-02
   0.27809E+01   0.22216E-02
   0.27859E+01   0.22311E-02
   0.27909E+01   0.22407E-02
   0.27959E+01   0.22503E-02
   0.28009E+01   0.22599E-02
   0.28059E+01   0.22695E-02
   0.28109E+01   0.22791E-02
   0.28159E+01   0.22887E-02
   0.28209E+01   0.22984E-02
   0.28259E+01   0.23081E-02
   0.28309E+01   0.23178E-02
   0.28359E+01   0.23275E-02
   0.28409E+01   0.23372E-02
   0.28459E+01   0.23469E-02
   0.28509E+01   0.23567E-02
   0.28559E+01   0.23665E-02
   0.28609E+01   0.23762E-02
   0.28659E+01   0.23860E-02
   0.28709E+01   0.23959E-02
   0.28759E+01   0.24057E-02
   0.28809E+01   0.24155E-02
   0.28859E+01   0.24254E-02
   0.28909E+01   0.24352E-02
   0.28959E+01   0.24451E-02
   0.29009E+01   0.24550E-02
   0.29059E+01   0.24649E-02
   0.29109E+01   0.24748E-02
   0.29159E+01   0.24847E-02
   0.29209E+01   0.24947E-02
   0.29259E+01   0.25047E-02
   0.29309E+01   0.25146E-02
   0.29359E+01   0.25246E-02
   0.29409E+01   0.25346E-02
   0.29459E+01   0.25447E-02
   0.29509E+01   0.25547E-02
   0.29559E+01   0.25647E-02
   0.29609E+01   0.25747E-02
   0.29659E+01   0.25848E-02
   0.29709E+01   0.25949E-02
   0.29759E+01   0.26049E-02
   0.29809E+01   0.26150E-02
   0.29859E+01   0.26252E-02
   0.29909E+01   0.26353E-02
   0.29959E+01   0.26454E-02
   0.30009E+01   0.26556E-02
   0.30059E+01   0.26657E-02
   0.30109E+01   0.26759E-02
   0.30159E+01   0.26861E-02
   0.30209E+01   0.26963E-02
   0.30259E+01   0.27065E-02
   0.30309E+01   0.27167E-02
   0.30359E+01   0.27270E-02
   0.30409E+01   0.27372E-02
   0.30459E+01   0.27474E-02
   0.30509E+01   0.27577E-02
   0.30559E+01   0.27680E-02
   0.30609E+01   0.27783E-02
   0.30659E+01   0.27885E-02
   0.30709E+01   0.27989E-02
   0.30759E+01   0.28092E-02
   0.30809E+01   0.28195E-02
   0.30859E+01   0.28298E-02
   0.30909E+01   0.28402E-02
   0.30959E+01   0.28505E-02
   0.31009E+01   0.28609E-02
   0.31059E+01   0.28713E-02
   0.31109E+01   0.28817E-02
   0.31159E+01   0.28921E-02
   0.31209E+01   0.29025E-02
   0.31259E+01   0.29129E-02
   0.31309E+01   0.29233E-02
   0.31359E+01   0.29338E-02
   0.31409E+01   0.29442E-02
   0.31459E+01   0.29547E-02
   0.31509E+01   0.29651E-02
   0.31559E+01   0.29756E-02
   0.31609E+01   0.29861E-02
   0.31659E+01   0.29966E-02
   0.31709E+01   0.30071E-02
   0.31759E+01   0.30176E-02
   0.31809E+01   0.30281E-02
   0.31859E+01   0.30387E-02
   0.31909E+01   0.30492E-02
   0.31959E+01   0.30597E-02
   0.32009E+01   0.30703E-02
   0.32059E+01   0.30809E-02
   0.32109E+01   0.30914E-02
   0.32159E+01   0.31020E-02
   0.32209E+01   0.31126E-02
   0.32259E+01   0.31232E-02
   0.32309E+01   0.31338E-02
   0.32359E+01   0.31444E-02
   0.32409E+01   0.31551E-02
   0.32459E+01   0.31657E-02
   0.32509E+01   0.31763E-02
   0.32559E+01   0.31869E-02
   0.32609E+01   0.31976E-02
   0.32659E+01   0.32083E-02
   0.32709E+01   0.32189E-02
   0.32759E+01   0.32296E-02
   0.32809E+01   0.32403E-02
   0.32859E+01   0.32510E-02
   0.32909E+01   0.32617E-02
   0.32959E+01   0.32723E-02
   0.33009E+01   0.32830E-02
   0.33059E+01   0.32938E-02
   0.33109E+01   0.33045E-02
   0.33159E+01   0.33152E-02
   0.33209E+01   0.33259E-02
   0.33259E+01   0.33367E-02
   0.33309E+01   0.33474E-02
   0.33359E+01   0.33581E-02
   0.33409E+01   0.33689E-02
   0.33459E+01   0.33797E-02
   0.33509E+01   0.33904E-02
   0.33559E+01   0.34012E-02
   0.33609E+01   0.34120E-02
   0.33659E+01   0.34228E-02
   0.33709E+01   0.34336E-02
   0.33759E+01   0.34443E-02
   0.33809E+01   0.34551E-02
   0.33859E+01   0.34660E-02
   0.33909E+01   0.34768E-02
   0.33959E+01   0.34876E-02
   0.34009E+01   0.34984E-02
   0.34059E+01   0.35093E-02
   0.34109E+01   0.35200E-02
   0.34159E+01   0.35309E-02
   0.34209E+01   0.35417E-02
   0.34259E+01   0.35526E-02
   0.34309E+01   0.35634E-02
   0.34359E+01   0.35743E-02
   0.34409E+01   0.35851E-02
   0.34459E+01   0.35960E-02
   0.34509E+01   0.36069E-02
   0.34559E+01   0.36177E-02
   0.34609E+01   0.36286E-02
   0.34659E+01   0.36395E-02
   0.34709E+01   0.36503E-02
   0.34759E+01   0.36612E-02
   0.34809E+01   0.36721E-02
   0.34859E+01   0.36830E-02
   0.34909E+01   0.36939E-02
   0.34959E+01   0.37048E-02
   0.35009E+01   0.37157E-02
   0.35059E+01   0.37266E-02
   0.35109E+01   0.37375E-02
   0.35159E+01   0.37484E-02
   0.35209E+01   0.37593E-02
   0.35259E+01   0.37702E-02
   0.35309E+01   0.37811E-02
   0.35359E+01   0.37921E-02
   0.35409E+01   0.38030E-02
   0.35459E+01   0.38139E-02
   0.35509E+01   0.38248E-02
   0.35559E+01   0.38357E-02
   0.35609E+01   0.38467E-02
   0.35659E+01   0.38576E-02
   0.35709E+01   0.38685E-02
   0.35759E+01   0.38795E-02
   0.35809E+01   0.38904E-02
   0.35859E+01   0.39013E-02
   0.35909E+01   0.39123E-02
   0.35959E+01   0.39232E-02
   0.36009E+01   0.39341E-02
   0.36059E+01   0.39451E-02
   0.36109E+01   0.39560E-02
   0.36159E+01   0.39669E-02
   0.36209E+01   0.39779E-02
   0.36259E+01   0.39888E-02
   0.36309E+01   0.39997E-02
   0.36359E+01   0.40107E-02
   0.36409E+01   0.40216E-02
   0.36459E+01   0.40326E-02
   0.36509E+01   0.40435E-02
   0.36559E+01   0.40544E-02
   0.36609E+01   0.40654E-02
   0.36659E+01   0.40763E-02
   0.36709E+01   0.40873E-02
   0.36759E+01   0.40982E-02
   0.36809E+01   0.41092E-02
   0.36859E+01   0.41201E-02
   0.36909E+01   0.41310E-02
   0.36959E+01   0.41420E-02
   0.37009E+01   0.41530E-02
   0.37059E+01   0.41639E-02
   0.37109E+01   0.41748E-02
   0.37159E+01   0.41858E-02
   0.37209E+01   0.41967E-02
   0.37259E+01   0.42076E-02
   0.37309E+01   0.42186E-02
   0.37359E+01   0.42295E-02
   0.37409E+01   0.42404E-02
   0.37459E+01   0.42513E-02
   0.37509E+01   0.42622E-02
   0.37559E+01   0.42731E-02
   0.37609E+01   0.42841E-02
   0.37659E+01   0.42950E-02
   0.37709E+01   0.43059E-02
   0.37759E+01   0.43168E-02
   0.37809E+01   0.43277E-02
   0.37859E+01   0.43387E-02
   0.37909E+01   0.43495E-02
   0.37959E+01   0.43605E-02
   0.38009E+01   0.43714E-02
   0.38059E+01   0.43822E-02
   0.38109E+01   0.43931E-02
   0.38159E+01   0.44040E-02
   0.38209E+01   0.44149E-02
   0.38259E+01   0.44258E-02
   0.38309E+01   0.44367E-02
   0.38359E+01   0.44476E-02
   0.38409E+01   0.44584E-02
   0.38459E+01   0.44693E-02
   0.38509E+01   0.44802E-02
   0.38559E+01   0.44910E-02
   0.38609E+01   0.45019E-02
   0.38659E+01   0.45128E-02
   0.38709E+01   0.45236E-02
   0.38759E+01   0.45344E-02
   0.38809E+01   0.45453E-02
   0.38859E+01   0.45561E-02
   0.38909E+01   0.45669E-02
   0.38959E+01   0.45778E-02
   0.39009E+01   0.45886E-02
   0.39059E+01   0.45994E-02
   0.39109E+01   0.46102E-02
   0.39159E+01   0.46211E-02
   0.39209E+01   0.46319E-02
   0.39259E+01   0.46427E-02
   0.39309E+01   0.46535E-02
   0.39359E+01   0.46643E-02
   0.39409E+01   0.46750E-02
   0.39459E+01   0.46858E-02
   0.39509E+01   0.46966E-02
   0.39559E+01   0.47073E-02
   0.39609E+01   0.47181E-02
   0.39659E+01   0.47288E-02
   0.39709E+01   0.47396E-02
   0.39759E+01   0.47503E-02
   0.39809E+01   0.47611E-02
   0.39859E+01   0.47718E-02
   0.39909E+01   0.47826E-02
   0.39959E+01   0.47933E-02
   0.40009E+01   0.48040E-02
   0.40059E+01   0.48147E-02
   0.40109E+01   0.48254E-02
   0.40159E+01   0.48361E-02
   0.40209E+01   0.48468E-02
   0.40259E+01   0.48575E-02
   0.40309E+01   0.48681E-02
   0.40359E+01   0.48788E-02
   0.40409E+01   0.48895E-02
   0.40459E+01   0.49001E-02
   0.40509E+01   0.49108E-02
   0.40559E+01   0.49214E-02
   0.40609E+01   0.49321E-02
   0.40659E+01   0.49427E-02
   0.40709E+01   0.49533E-02
   0.40759E+01   0.49639E-02
   0.40809E+01   0.49745E-02
   0.40859E+01   0.49851E-02
   0.40909E+01   0.49957E-02
   0.40959E+01   0.50063E-02
   0.41009E+01   0.50169E-02
   0.41059E+01   0.50274E-02
   0.41109E+01   0.50379E-02
   0.41159E+01   0.50485E-02
   0.41209E+01   0.50590E-02
   0.41259E+01   0.50695E-02
   0.41309E+01   0.50801E-02
   0.41359E+01   0.50906E-02
   0.41409E+01   0.51011E-02
   0.41459E+01   0.51116E-02
   0.41509E+01   0.51220E-02
   0.41559E+01   0.51325E-02
   0.41609E+01   0.51430E-02
   0.41659E+01   0.51534E-02
   0.41709E+01   0.51639E-02
   0.41759E+01   0.51744E-02
   0.41809E+01   0.51848E-02
   0.41859E+01   0.51952E-02
   0.41909E+01   0.52056E-02
   0.41959E+01   0.52160E-02
   0.42009E+01   0.52264E-02
   0.42059E+01   0.52368E-02
   0.42109E+01   0.52471E-02
   0.42159E+01   0.52575E-02
   0.42209E+01   0.52678E-02
   0.42259E+01   0.52782E-02
   0.42309E+01   0.52885E-02
   0.42359E+01   0.52988E-02
   0.42409E+01   0.53091E-02
   0.42459E+01   0.53194E-02
   0.42509E+01   0.53297E-02
   0.42559E+01   0.53399E-02
   0.42609E+01   0.53502E-02
   0.42659E+01   0.53605E-02
   0.42709E+01   0.53707E-02
   0.42759E+01   0.53809E-02
   0.42809E+01   0.53911E-02
   0.42859E+01   0.54014E-02
   0.42909E+01   0.54116E-02
   0.42959E+01   0.54217E-02
   0.43009E+01   0.54319E-02
   0.43059E+01   0.54421E-02
   0.43109E+01   0.54522E-02
   0.43159E+01   0.54624E-02
   0.43209E+01   0.54725E-02
   0.43259E+01   0.54826E-02
   0.43309E+01   0.54927E-02
   0.43359E+01   0.55028E-02
   0.43409E+01   0.55129E-02
   0.43459E+01   0.55229E-02
   0.43509E+01   0.55330E-02
   0.43559E+01   0.55430E-02
   0.43609E+01   0.55531E-02
   0.43659E+01   0.55631E-02
   0.43709E+01   0.55731E-02
   0.43759E+01   0.55830E-02
   0.43809E+01   0.55930E-02
   0.43859E+01   0.56030E-02
   0.43909E+01   0.56129E-02
   0.43959E+01   0.56229E-02
   0.44009E+01   0.56328E-02
   0.44059E+01   0.56427E-02
   0.44109E+01   0.56526E-02
   0.44159E+01   0.56625E-02
   0.44209E+01   0.56724E-02
   0.44259E+01   0.56823E-02
   0.44309E+01   0.56921E-02
   0.44359E+01   0.57019E-02
   0.44409E+01   0.57118E-02
   0.44459E+01   0.57215E-02
   0.44509E+01   0.57313E-02
   0.44559E+01   0.57411E-02
   0.44609E+01   0.57509E-02
   0.44659E+01   0.57607E-02
   0.44709E+01   0.57704E-02
   0.44759E+01   0.57801E-02
   0.44809E+01   0.57898E-02
   0.44859E+01   0.57995E-02
   0.44909E+01   0.58092E-02
   0.44959E+01   0.58188E-02
   0.45009E+01   0.58285E-02
   0.45059E+01   0.58381E-02
   0.45109E+01   0.58477E-02
   0.45159E+01   0.58573E-02
   0.45209E+01   0.58670E-02
   0.45259E+01   0.58765E-02
   0.45309E+01   0.58861E-02
   0.45359E+01   0.58956E-02
   0.45409E+01   0.59052E-02
   0.45459E+01   0.59147E-02
   0.45509E+01   0.59242E-02
   0.45559E+01   0.59337E-02
   0.45609E+01   0.59432E-02
   0.45659E+01   0.59526E-02
   0.45709E+01   0.59621E-02
   0.45759E+01   0.59715E-02
   0.45809E+01   0.59809E-02
   0.45859E+01   0.59903E-02
   0.45909E+01   0.59996E-02
   0.45959E+01   0.60090E-02
   0.46009E+01   0.60183E-02
   0.46059E+01   0.60277E-02
   0.46109E+01   0.60370E-02
   0.46159E+01   0.60463E-02
   0.46209E+01   0.60556E-02
   0.46259E+01   0.60648E-02
   0.46309E+01   0.60741E-02
   0.46359E+01   0.60833E-02
   0.46409E+01   0.60925E-02
   0.46459E+01   0.61017E-02
   0.46509E+01   0.61109E-02
   0.46559E+01   0.61201E-02
   0.46609E+01   0.61292E-02
   0.46659E+01   0.61384E-02
   0.46709E+01   0.61475E-02
   0.46759E+01   0.61566E-02
   0.46809E+01   0.61657E-02
   0.46859E+01   0.61747E-02
   0.46909E+01   0.61838E-02
   0.46959E+01   0.61928E-02
   0.47009E+01   0.62018E-02
   0.47059E+01   0.62108E-02
   0.47109E+01   0.62198E-02
   0.47159E+01   0.62288E-02
   0.47209E+01   0.62377E-02
   0.47259E+01   0.62466E-02
   0.47309E+01   0.62555E-02
   0.47359E+01   0.62644E-02
   0.47409E+01   0.62733E-02
   0.47459E+01   0.62822E-02
   0.47509E+01   0.62910E-02
   0.47559E+01   0.62998E-02
   0.47609E+01   0.63086E-02
   0.47659E+01   0.63174E-02
   0.47709E+01   0.63262E-02
   0.47759E+01   0.63349E-02
   0.47809E+01   0.63436E-02
   0.47859E+01   0.63524E-02
   0.47909E+01   0.63610E-02
   0.47959E+01   0.63697E-02
   0.48009E+01   0.63784E-02
   0.48059E+01   0.63870E-02
   0.48109E+01   0.63957E-02
   0.48159E+01   0.64043E-02
   0.48209E+01   0.64129E-02
   0.48259E+01   0.64214E-02
   0.48309E+01   0.64300E-02
   0.48359E+01   0.64385E-02
   0.48409E+01   0.64470E-02
   0.48459E+01   0.64555E-02
   0.48509E+01   0.64640E-02
   0.48559E+01   0.64724E-02
   0.48609E+01   0.64808E-02
   0.48659E+01   0.64893E-02
   0.48709E+01   0.64976E-02
   0.48759E+01   0.65060E-02
   0.48809E+01   0.65144E-02
   0.48859E+01   0.65227E-02
   0.48909E+01   0.65310E-02
   0.48959E+01   0.65393E-02
   0.49009E+01   0.65476E-02
   0.49059E+01   0.65559E-02
   0.49109E+01   0.65641E-02
   0.49159E+01   0.65723E-02
   0.49209E+01   0.65806E-02
   0.49259E+01   0.65887E-02
   0.49309E+01   0.65969E-02
   0.49359E+01   0.66050E-02
   0.49409E+01   0.66131E-02
   0.49459E+01   0.66213E-02
   0.49509E+01   0.66293E-02
   0.49559E+01   0.66374E-02
   0.49609E+01   0.66455E-02
   0.49659E+01   0.66535E-02
   0.49709E+01   0.66615E-02
   0.49759E+01   0.66695E-02
   0.49809E+01   0.66774E-02
   0.49859E+01   0.66854E-02
   0.49909E+01   0.66933E-02
   0.49959E+01   0.67012E-02
   0.50009E+01   0.67091E-02
   0.50059E+01   0.67170E-02
   0.50109E+01   0.67248E-02
   0.50159E+01   0.67326E-02
   0.50209E+01   0.67404E-02
   0.50259E+01   0.67482E-02
   0.50309E+01   0.67560E-02
   0.50359E+01   0.67637E-02
   0.50409E+01   0.67715E-02
   0.50459E+01   0.67792E-02
   0.50509E+01   0.67869E-02
   0.50559E+01   0.67945E-02
   0.50609E+01   0.68021E-02
   0.50659E+01   0.68098E-02
   0.50709E+01   0.68174E-02
   0.50759E+01   0.68249E-02
   0.50809E+01   0.68325E-02
   0.50859E+01   0.68400E-02
   0.50909E+01   0.68475E-02
   0.50959E+01   0.68550E-02
   0.51009E+01   0.68625E-02
   0.51059E+01   0.68699E-02
   0.51109E+01   0.68773E-02
   0.51159E+01   0.68847E-02
   0.51209E+01   0.68921E-02
   0.51259E+01   0.68995E-02
   0.51309E+01   0.69068E-02
   0.51359E+01   0.69141E-02
   0.51409E+01   0.69214E-02
   0.51459E+01   0.69287E-02
   0.51509E+01   0.69360E-02
   0.51559E+01   0.69432E-02
   0.51609E+01   0.69504E-02
   0.51659E+01   0.69576E-02
   0.51709E+01   0.69648E-02
   0.51759E+01   0.69719E-02
   0.51809E+01   0.69790E-02
   0.51859E+01   0.69861E-02
   0.51909E+01   0.69932E-02
   0.51959E+01   0.70003E-02
   0.52009E+01   0.70073E-02
   0.52059E+01   0.70143E-02
   0.52109E+01   0.70214E-02
   0.52159E+01   0.70283E-02
   0.52209E+01   0.70353E-02
   0.52259E+01   0.70422E-02
   0.52309E+01   0.70491E-02
   0.52359E+01   0.70560E-02
   0.52409E+01   0.70629E-02
   0.52459E+01   0.70697E-02
   0.52509E+01   0.70765E-02
   0.52559E+01   0.70833E-02
   0.52609E+01   0.70901E-02
   0.52659E+01   0.70969E-02
   0.52709E+01   0.71036E-02
   0.52759E+01   0.71103E-02
   0.52809E+01   0.71170E-02
   0.52859E+01   0.71237E-02
   0.52909E+01   0.71303E-02
   0.52959E+01   0.71370E-02
   0.53009E+01   0.71436E-02
   0.53059E+01   0.71501E-02
   0.53109E+01   0.71567E-02
   0.53159E+01   0.71632E-02
   0.53209E+01   0.71697E-02
   0.53259E+01   0.71762E-02
   0.53309E+01   0.71827E-02
   0.53359E+01   0.71891E-02
   0.53409E+01   0.71955E-02
   0.53459E+01   0.72019E-02
   0.53509E+01   0.72083E-02
   0.53559E+01   0.72146E-02
   0.53609E+01   0.72210E-02
   0.53659E+01   0.72273E-02
   0.53709E+01   0.72335E-02
   0.53759E+01   0.72398E-02
   0.53809E+01   0.72461E-02
   0.53859E+01   0.72523E-02
   0.53909E+01   0.72584E-02
   0.53959E+01   0.72646E-02
   0.54009E+01   0.72708E-02
   0.54059E+01   0.72769E-02
   0.54109E+01   0.72830E-02
   0.54159E+01   0.72891E-02
   0.54209E+01   0.72951E-02
   0.54259E+01   0.73011E-02
   0.54309E+01   0.73071E-02
   0.54359E+01   0.73131E-02
   0.54409E+01   0.73191E-02
   0.54459E+01   0.73251E-02
   0.54509E+01   0.73310E-02
   0.54559E+01   0.73369E-02
   0.54609E+01   0.73427E-02
   0.54659E+01   0.73486E-02
   0.54709E+01   0.73544E-02
   0.54759E+01   0.73602E-02
   0.54809E+01   0.73660E-02
   0.54859E+01   0.73718E-02
   0.54909E+01   0.73775E-02
   0.54959E+01   0.73832E-02
   0.55009E+01   0.73889E-02
   0.55059E+01   0.73946E-02
   0.55109E+01   0.74002E-02
   0.55159E+01   0.74058E-02
   0.55209E+01   0.74114E-02
   0.55259E+01   0.74170E-02
   0.55309E+01   0.74225E-02
   0.55359E+01   0.74281E-02
   0.55409E+01   0.74336E-02
   0.55459E+01   0.74390E-02
   0.55509E+01   0.74445E-02
   0.55559E+01   0.74499E-02
   0.55609E+01   0.74553E-02
   0.55659E+01   0.74607E-02
   0.55709E+01   0.74661E-02
   0.55759E+01   0.74714E-02
   0.55809E+01   0.74767E-02
   0.55859E+01   0.74820E-02
   0.55909E+01   0.74873E-02
   0.55959E+01   0.74926E-02
   0.56009E+01   0.74978E-02
   0.56059E+01   0.75030E-02
   0.56109E+01   0.75081E-02
   0.56159E+01   0.75133E-02
   0.56209E+01   0.75184E-02
   0.56259E+01   0.75235E-02
   0.56309E+01   0.75286E-02
   0.56359E+01   0.75337E-02
   0.56409E+01   0.75387E-02
   0.56459E+01   0.75438E-02
   0.56509E+01   0.75488E-02
   0.56559E+01   0.75537E-02
   0.56609E+01   0.75587E-02
   0.56659E+01   0.75636E-02
   0.56709E+01   0.75685E-02
   0.56759E+01   0.75734E-02
   0.56809E+01   0.75783E-02
   0.56859E+01   0.75831E-02
   0.56909E+01   0.75879E-02
   0.56959E+01   0.75927E-02
   0.57009E+01   0.75974E-02
   0.57059E+01   0.76021E-02
   0.57109E+01   0.76068E-02
   0.57159E+01   0.76115E-02
   0.57209E+01   0.76162E-02
   0.57259E+01   0.76208E-02
   0.57309E+01   0.76255E-02
   0.57359E+01   0.76301E-02
   0.57409E+01   0.76346E-02
   0.57459E+01   0.76392E-02
   0.57509E+01   0.76437E-02
   0.57559E+01   0.76482E-02
   0.57609E+01   0.76527E-02
   0.57659E+01   0.76571E-02
   0.57709E+01   0.76616E-02
   0.57759E+01   0.76660E-02
   0.57809E+01   0.76704E-02
   0.57859E+01   0.76747E-02
   0.57909E+01   0.76791E-02
   0.57959E+01   0.76834E-02
   0.58009E+01   0.76877E-02
   0.58059E+01   0.76920E-02
   0.58109E+01   0.76962E-02
   0.58159E+01   0.77004E-02
   0.58209E+01   0.77046E-02
   0.58259E+01   0.77088E-02
   0.58309E+01   0.77130E-02
   0.58359E+01   0.77171E-02
   0.58409E+01   0.77212E-02
   0.58459E+01   0.77253E-02
   0.58509E+01   0.77294E-02
   0.58559E+01   0.77334E-02
   0.58609E+01   0.77374E-02
   0.58659E+01   0.77414E-02
   0.58709E+01   0.77454E-02
   0.58759E+01   0.77493E-02
   0.58809E+01   0.77533E-02
   0.58859E+01   0.77572E-02
   0.58909E+01   0.77610E-02
   0.58959E+01   0.77649E-02
   0.59009E+01   0.77687E-02
   0.59059E+01   0.77725E-02
   0.59109E+01   0.77763E-02
   0.59159E+01   0.77801E-02
   0.59209E+01   0.77838E-02
   0.59259E+01   0.77875E-02
   0.59309E+01   0.77912E-02
   0.59359E+01   0.77949E-02
   0.59409E+01   0.77986E-02
   0.59459E+01   0.78022E-02
   0.59509E+01   0.78058E-02
   0.59559E+01   0.78094E-02
   0.59609E+01   0.78129E-02
   0.59659E+01   0.78165E-02
   0.59709E+01   0.78200E-02
   0.59759E+01   0.78235E-02
   0.59809E+01   0.78270E-02
   0.59859E+01   0.78304E-02
   0.59909E+01   0.78338E-02
   0.59959E+01   0.78372E-02
   0.60009E+01   0.78406E-02
   0.60059E+01   0.78440E-02
   0.60109E+01   0.78473E-02
   0.60159E+01   0.78506E-02
   0.60209E+01   0.78539E-02
   0.60259E+01   0.78572E-02
   0.60309E+01   0.78604E-02
   0.60359E+01   0.78636E-02
   0.60409E+01   0.78668E-02
   0.60459E+01   0.78700E-02
   0.60509E+01   0.78732E-02
   0.60559E+01   0.78763E-02
   0.60609E+01   0.78794E-02
   0.60659E+01   0.78825E-02
   0.60709E+01   0.78856E-02
   0.60759E+01   0.78886E-02
   0.60809E+01   0.78917E-02
   0.60859E+01   0.78947E-02
   0.60909E+01   0.78976E-02
   0.60959E+01   0.79006E-02
   0.61009E+01   0.79035E-02
   0.61059E+01   0.79064E-02
   0.61109E+01   0.79093E-02
   0.61159E+01   0.79122E-02
   0.61209E+01   0.79150E-02
   0.61259E+01   0.79179E-02
   0.61309E+01   0.79207E-02
   0.61359E+01   0.79234E-02
   0.61409E+01   0.79262E-02
   0.61459E+01   0.79289E-02
   0.61509E+01   0.79316E-02
   0.61559E+01   0.79343E-02
   0.61609E+01   0.79370E-02
   0.61659E+01   0.79396E-02
   0.61709E+01   0.79422E-02
   0.61759E+01   0.79448E-02
   0.61809E+01   0.79474E-02
   0.61859E+01   0.79500E-02
   0.61909E+01   0.79525E-02
   0.61959E+01   0.79551E-02
   0.62009E+01   0.79576E-02
   0.62059E+01   0.79600E-02
   0.62109E+01   0.79625E-02
   0.62159E+01   0.79649E-02
   0.62209E+01   0.79674E-02
   0.62259E+01   0.79698E-02
   0.62309E+01   0.79721E-02
   0.62359E+01   0.79745E-02
   0.62409E+01   0.79768E-02
   0.62459E+01   0.79791E-02
   0.62509E+01   0.79814E-02
   0.62559E+01   0.79837E-02
   0.62609E+01   0.79860E-02
   0.62659E+01   0.79882E-02
   0.62709E+01   0.79904E-02
   0.62759E+01   0.79926E-02
   0.62809E+01   0.79948E-02
   0.62859E+01   0.79969E-02
   0.62909E+01   0.79990E-02
   0.62959E+01   0.80012E-02
   0.63009E+01   0.80032E-02
   0.63059E+01   0.80053E-02
   0.63109E+01   0.80073E-02
   0.63159E+01   0.80094E-02
   0.63209E+01   0.80114E-02
   0.63259E+01   0.80134E-02
   0.63309E+01   0.80153E-02
   0.63359E+01   0.80173E-02
   0.63409E+01   0.80192E-02
   0.63459E+01   0.80211E-02
   0.63509E+01   0.80230E-02
   0.63559E+01   0.80249E-02
   0.63609E+01   0.80267E-02
   0.63659E+01   0.80286E-02
   0.63709E+01   0.80304E-02
   0.63759E+01   0.80321E-02
   0.63809E+01   0.80339E-02
   0.63859E+01   0.80357E-02
   0.63909E+01   0.80374E-02
   0.63959E+01   0.80391E-02
   0.64009E+01   0.80408E-02
   0.64059E+01   0.80425E-02
   0.64109E+01   0.80441E-02
   0.64159E+01   0.80458E-02
   0.64209E+01   0.80474E-02
   0.64259E+01   0.80490E-02
   0.64309E+01   0.80506E-02
   0.64359E+01   0.80521E-02
   0.64409E+01   0.80537E-02
   0.64459E+01   0.80552E-02
   0.64509E+01   0.80567E-02
   0.64559E+01   0.80582E-02
   0.64609E+01   0.80596E-02
   0.64659E+01   0.80611E-02
   0.64709E+01   0.80625E-02
   0.64759E+01   0.80639E-02
   0.64809E+01   0.80653E-02
   0.64859E+01   0.80667E-02
   0.64909E+01   0.80680E-02
   0.64959E+01   0.80694E-02
   0.65009E+01   0.80707E-02
   0.65059E+01   0.80720E-02
   0.65109E+01   0.80733E-02
   0.65159E+01   0.80745E-02
   0.65209E+01   0.80758E-02
   0.65259E+01   0.80770E-02
   0.65309E+01   0.80782E-02
   0.65359E+01   0.80794E-02
   0.65409E+01   0.80806E-02
   0.65459E+01   0.80817E-02
   0.65509E+01   0.80829E-02
   0.65559E+01   0.80840E-02
   0.65609E+01   0.80851E-02
   0.65659E+01   0.80862E-02
   0.65709E+01   0.80873E-02
   0.65759E+01   0.80883E-02
   0.65809E+01   0.80894E-02
   0.65859E+01   0.80904E-02
   0.65909E+01   0.80914E-02
   0.65959E+01   0.80924E-02
   0.66009E+01   0.80934E-02
   0.66059E+01   0.80943E-02
   0.66109E+01   0.80953E-02
   0.66159E+01   0.80962E-02
   0.66209E+01   0.80971E-02
   0.66259E+01   0.80980E-02
   0.66309E+01   0.80989E-02
   0.66359E+01   0.80997E-02
   0.66409E+01   0.81006E-02
   0.66459E+01   0.81014E-02
   0.66509E+01   0.81022E-02
   0.66559E+01   0.81030E-02
   0.66609E+01   0.81038E-02
   0.66659E+01   0.81045E-02
   0.66709E+01   0.81053E-02
   0.66759E+01   0.81060E-02
   0.66809E+01   0.81067E-02
   0.66859E+01   0.81074E-02
   0.66909E+01   0.81081E-02
   0.66959E+01   0.81088E-02
   0.67009E+01   0.81095E-02
   0.67059E+01   0.81101E-02
   0.67109E+01   0.81107E-02
   0.67159E+01   0.81114E-02
   0.67209E+01   0.81120E-02
   0.67259E+01   0.81126E-02
   0.67309E+01   0.81131E-02
   0.67359E+01   0.81137E-02
   0.67409E+01   0.81142E-02
   0.67459E+01   0.81148E-02
   0.67509E+01   0.81153E-02
   0.67559E+01   0.81158E-02
   0.67609E+01   0.81163E-02
   0.67659E+01   0.81168E-02
   0.67709E+01   0.81172E-02
   0.67759E+01   0.81177E-02
   0.67809E+01   0.81181E-02
   0.67859E+01   0.81185E-02
   0.67909E+01   0.81189E-02
   0.67959E+01   0.81193E-02
   0.68009E+01   0.81197E-02
   0.68059E+01   0.81201E-02
   0.68109E+01   0.81205E-02
   0.68159E+01   0.81208E-02
   0.68209E+01   0.81212E-02
   0.68259E+01   0.81215E-02
   0.68309E+01   0.81218E-02
   0.68359E+01   0.81221E-02
   0.68409E+01   0.81224E-02
   0.68459E+01   0.81227E-02
   0.68509E+01   0.81230E-02
   0.68559E+01   0.81232E-02
   0.68609E+01   0.81235E-02
   0.68659E+01   0.81237E-02
   0.68709E+01   0.81239E-02
   0.68759E+01   0.81241E-02
   0.68809E+01   0.81243E-02
   0.68859E+01   0.81245E-02
   0.68909E+01   0.81247E-02
   0.68959E+01   0.81249E-02
   0.69009E+01   0.81251E-02
   0.69059E+01   0.81252E-02
   0.69109E+01   0.81254E-02
   0.69159E+01   0.81255E-02
   0.69209E+01   0.81256E-02
   0.69259E+01   0.81258E-02
   0.69309E+01   0.81259E-02
   0.69359E+01   0.81260E-02
   0.69409E+01   0.81261E-02
   0.69459E+01   0.81262E-02
   0.69509E+01   0.81263E-02
   0.69559E+01   0.81263E-02
   0.69609E+01   0.81264E-02
   0.69659E+01   0.81265E-02
   0.69709E+01   0.81265E-02
   0.69759E+01   0.81266E-02
   0.69809E+01   0.81266E-02
   0.69859E+01   0.81266E-02
   0.69909E+01   0.81267E-02
   0.69959E+01   0.81267E-02
   0.70009E+01   0.81267E-02
   0.70059E+01   0.81267E-02
   0.70109E+01   0.81267E-02
   0.70159E+01   0.81267E-02
   0.70209E+01   0.81267E-02
   0.70259E+01   0.81267E-02
   0.70309E+01   0.81267E-02


   0.59999E-02   0.10064E-07
   0.11000E-01   0.10396E-07
   0.16000E-01   0.11218E-07
   0.21000E-01   0.12753E-07
   0.26000E-01   0.15225E-07
   0.30999E-01   0.18856E-07
   0.35999E-01   0.23870E-07
   0.40999E-01   0.30489E-07
   0.45999E-01   0.38937E-07
   0.50999E-01   0.49435E-07
   0.55999E-01   0.62208E-07
   0.60999E-01   0.77478E-07
   0.65999E-01   0.95468E-07
   0.70999E-01   0.11640E-06
   0.75999E-01   0.14050E-06
   0.80998E-01   0.16799E-06
   0.85998E-01   0.19909E-06
   0.90998E-01   0.23403E-06
   0.95998E-01   0.27302E-06
   0.10100E+00   0.31629E-06
   0.10600E+00   0.36407E-06
   0.11100E+00   0.41658E-06
   0.11600E+00   0.47403E-06
   0.12100E+00   0.53666E-06
   0.12600E+00   0.60468E-06
   0.13100E+00   0.67832E-06
   0.13600E+00   0.75781E-06
   0.14100E+00   0.84336E-06
   0.14600E+00   0.93519E-06
   0.15100E+00   0.10335E-05
   0.15600E+00   0.11386E-05
   0.16100E+00   0.12507E-05
   0.16600E+00   0.13699E-05
   0.17100E+00   0.14965E-05
   0.17600E+00   0.16307E-05
   0.18100E+00   0.17728E-05
   0.18600E+00   0.19230E-05
   0.19100E+00   0.20814E-05
   0.19600E+00   0.22484E-05
   0.20100E+00   0.24241E-05
   0.20600E+00   0.26088E-05
   0.21100E+00   0.28027E-05
   0.21600E+00   0.30059E-05
   0.22100E+00   0.32189E-05
   0.22600E+00   0.34416E-05
   0.23100E+00   0.36744E-05
   0.23600E+00   0.39176E-05
   0.24100E+00   0.41712E-05
   0.24600E+00   0.44357E-05
   0.25100E+00   0.47110E-05
   0.25599E+00   0.49976E-05
   0.26099E+00   0.52956E-05
   0.26599E+00   0.56052E-05
   0.27099E+00   0.59262E-05
   0.27599E+00   0.62565E-05
   0.28099E+00   0.65991E-05
   0.28599E+00   0.69540E-05
   0.29099E+00   0.73216E-05
   0.29599E+00   0.77021E-05
   0.30099E+00   0.80956E-05
   0.30599E+00   0.85024E-05
   0.31099E+00   0.89227E-05
   0.31599E+00   0.93567E-05
   0.32099E+00   0.98047E-05
   0.32599E+00   0.10267E-04
   0.33099E+00   0.10744E-04
   0.33599E+00   0.11235E-04
   0.34099E+00   0.11741E-04
   0.34599E+00   0.12262E-04
   0.35099E+00   0.12798E-04
   0.35599E+00   0.13350E-04
   0.36099E+00   0.13918E-04
   0.36599E+00   0.14501E-04
   0.37099E+00   0.15101E-04
   0.37599E+00   0.15717E-04
   0.38099E+00   0.16350E-04
   0.38599E+00   0.16999E-04
   0.39099E+00   0.17666E-04
   0.39599E+00   0.18350E-04
   0.40099E+00   0.19051E-04
   0.40599E+00   0.19770E-04
   0.41099E+00   0.20507E-04
   0.41599E+00   0.21262E-04
   0.42099E+00   0.22036E-04
   0.42599E+00   0.22828E-04
   0.43099E+00   0.23632E-04
   0.43599E+00   0.24454E-04
   0.44099E+00   0.25295E-04
   0.44599E+00   0.26155E-04
   0.45099E+00   0.27035E-04
   0.45599E+00   0.27934E-04
   0.46099E+00   0.28854E-04
   0.46599E+00   0.29794E-04
   0.47099E+00   0.30754E-04
   0.47599E+00   0.31734E-04
   0.48099E+00   0.32736E-04
   0.48599E+00   0.33758E-04
   0.49099E+00   0.34802E-04
   0.49599E+00   0.35867E-04
   0.50099E+00   0.36954E-04
   0.50599E+00   0.38063E-04
   0.51099E+00   0.39193E-04
   0.51599E+00   0.40347E-04
   0.52099E+00   0.41523E-04
   0.52599E+00   0.42721E-04
   0.53099E+00   0.43943E-04
   0.53599E+00   0.45188E-04
   0.54099E+00   0.46456E-04
   0.54599E+00   0.47738E-04
   0.55099E+00   0.49041E-04
   0.55599E+00   0.50368E-04
   0.56099E+00   0.51719E-04
   0.56599E+00   0.53094E-04
   0.57099E+00   0.54494E-04
   0.57599E+00   0.55919E-04
   0.58099E+00   0.57368E-04
   0.58599E+00   0.58843E-04
   0.59099E+00   0.60343E-04
   0.59599E+00   0.61869E-04
   0.60099E+00   0.63421E-04
   0.60599E+00   0.64998E-04
   0.61099E+00   0.66602E-04
   0.61599E+00   0.68232E-04
   0.62099E+00   0.69889E-04
   0.62599E+00   0.71573E-04
   0.63099E+00   0.73284E-04
   0.63599E+00   0.75020E-04
   0.64099E+00   0.76769E-04
   0.64599E+00   0.78545E-04
   0.65099E+00   0.80349E-04
   0.65599E+00   0.82181E-04
   0.66099E+00   0.84041E-04
   0.66599E+00   0.85930E-04
   0.67099E+00   0.87847E-04
   0.67599E+00   0.89793E-04
   0.68099E+00   0.91767E-04
   0.68599E+00   0.93771E-04
   0.69099E+00   0.95805E-04
   0.69599E+00   0.97868E-04
   0.70099E+00   0.99961E-04
   0.70599E+00   0.10208E-03
   0.71099E+00   0.10424E-03
   0.71599E+00   0.10642E-03
   0.72099E+00   0.10862E-03
   0.72599E+00   0.11084E-03
   0.73099E+00   0.11310E-03
   0.73599E+00   0.11538E-03
   0.74099E+00   0.11770E-03
   0.74599E+00   0.12005E-03
   0.75099E+00   0.12243E-03
   0.75598E+00   0.12484E-03
   0.76098E+00   0.12728E-03
   0.76598E+00   0.12976E-03
   0.77098E+00   0.13227E-03
   0.77598E+00   0.13481E-03
   0.78098E+00   0.13739E-03
   0.78598E+00   0.13999E-03
   0.79098E+00   0.14263E-03
   0.79598E+00   0.14528E-03
   0.80098E+00   0.14796E-03
   0.80598E+00   0.15068E-03
   0.81098E+00   0.15343E-03
   0.81598E+00   0.15621E-03
   0.82098E+00   0.15903E-03
   0.82598E+00   0.16189E-03
   0.83098E+00   0.16477E-03
   0.83598E+00   0.16770E-03
   0.84098E+00   0.17066E-03
   0.84598E+00   0.17365E-03
   0.85098E+00   0.17668E-03
   0.85598E+00   0.17974E-03
   0.86098E+00   0.18282E-03
   0.86598E+00   0.18593E-03
   0.87098E+00   0.18907E-03
   0.87598E+00   0.19225E-03
   0.88098E+00   0.19546E-03
   0.88598E+00   0.19872E-03
   0.89098E+00   0.20201E-03
   0.89598E+00   0.20533E-03
   0.90098E+00   0.20870E-03
   0.90598E+00   0.21210E-03
   0.91098E+00   0.21554E-03
   0.91598E+00   0.21901E-03
   0.92098E+00   0.22252E-03
   0.92598E+00   0.22604E-03
   0.93098E+00   0.22960E-03
   0.93598E+00   0.23320E-03
   0.94098E+00   0.23683E-03
   0.94598E+00   0.24050E-03
   0.95098E+00   0.24422E-03
   0.95598E+00   0.24797E-03
   0.96098E+00   0.25176E-03
   0.96598E+00   0.25559E-03
   0.97098E+00   0.25946E-03
   0.97598E+00   0.26337E-03
   0.98098E+00   0.26729E-03
   0.98598E+00   0.27125E-03
   0.99098E+00   0.27524E-03
   0.99598E+00   0.27927E-03
   0.10010E+01   0.28335E-03
   0.10060E+01   0.28746E-03
   0.10110E+01   0.29162E-03
   0.10160E+01   0.29582E-03
   0.10210E+01   0.30006E-03
   0.10260E+01   0.30434E-03
   0.10310E+01   0.30866E-03
   0.10360E+01   0.31299E-03
   0.10410E+01   0.31736E-03
   0.10460E+01   0.32176E-03
   0.10510E+01   0.32621E-03
   0.10560E+01   0.33071E-03
   0.10610E+01   0.33524E-03
   0.10660E+01   0.33982E-03
   0.10710E+01   0.34444E-03
   0.10760E+01   0.34910E-03
   0.10810E+01   0.35381E-03
   0.10860E+01   0.35852E-03
   0.10910E+01   0.36327E-03
   0.10960E+01   0.36807E-03
   0.11010E+01   0.37290E-03
   0.11060E+01   0.37778E-03
   0.11110E+01   0.38271E-03
   0.11160E+01   0.38768E-03
   0.11210E+01   0.39270E-03
   0.11260E+01   0.39775E-03
   0.11310E+01   0.40286E-03
   0.11360E+01   0.40797E-03
   0.11410E+01   0.41311E-03
   0.11460E+01   0.41830E-03
   0.11510E+01   0.42354E-03
   0.11560E+01   0.42882E-03
   0.11610E+01   0.43415E-03
   0.11660E+01   0.43952E-03
   0.11710E+01   0.44495E-03
   0.11760E+01   0.45041E-03
   0.11810E+01   0.45592E-03
   0.11860E+01   0.46142E-03
   0.11910E+01   0.46698E-03
   0.11960E+01   0.47258E-03
   0.12010E+01   0.47822E-03
   0.12060E+01   0.48392E-03
   0.12110E+01   0.48966E-03
   0.12160E+01   0.49545E-03
   0.12210E+01   0.50129E-03
   0.12260E+01   0.50716E-03
   0.12310E+01   0.51304E-03
   0.12360E+01   0.51896E-03
   0.12410E+01   0.52494E-03
   0.12460E+01   0.53096E-03
   0.12510E+01   0.53702E-03
   0.12560E+01   0.54314E-03
   0.12610E+01   0.54931E-03
   0.12660E+01   0.55553E-03
   0.12710E+01   0.56178E-03
   0.12760E+01   0.56803E-03
   0.12810E+01   0.57434E-03
   0.12860E+01   0.58069E-03
   0.12910E+01   0.58709E-03
   0.12960E+01   0.59354E-03
   0.13010E+01   0.60004E-03
   0.13060E+01   0.60660E-03
   0.13110E+01   0.61320E-03
   0.13160E+01   0.61980E-03
   0.13210E+01   0.62644E-03
   0.13260E+01   0.63313E-03
   0.13310E+01   0.63987E-03
   0.13360E+01   0.64666E-03
   0.13410E+01   0.65350E-03
   0.13460E+01   0.66039E-03
   0.13510E+01   0.66734E-03
   0.13560E+01   0.67428E-03
   0.13610E+01   0.68126E-03
   0.13660E+01   0.68829E-03
   0.13710E+01   0.69537E-03
   0.13760E+01   0.70250E-03
   0.13810E+01   0.70969E-03
   0.13860E+01   0.71693E-03
   0.13910E+01   0.72422E-03
   0.13960E+01   0.73151E-03
   0.14010E+01   0.73883E-03
   0.14060E+01   0.74621E-03
   0.14110E+01   0.75364E-03
   0.14160E+01   0.76113E-03
   0.14210E+01   0.76866E-03
   0.14260E+01   0.77625E-03
   0.14310E+01   0.78390E-03
   0.14360E+01   0.79153E-03
   0.14410E+01   0.79921E-03
   0.14460E+01   0.80694E-03
   0.14510E+01   0.81472E-03
   0.14560E+01   0.82256E-03
   0.14610E+01   0.83045E-03
   0.14660E+01   0.83839E-03
   0.14710E+01   0.84638E-03
   0.14760E+01   0.85435E-03
   0.14810E+01   0.86238E-03
   0.14860E+01   0.87047E-03
   0.14910E+01   0.87861E-03
   0.14960E+01   0.88680E-03
   0.15010E+01   0.89505E-03
   0.15060E+01   0.90334E-03
   0.15110E+01   0.91162E-03
   0.15160E+01   0.91996E-03
   0.15210E+01   0.92835E-03
   0.15260E+01   0.93679E-03
   0.15310E+01   0.94529E-03
   0.15360E+01   0.95385E-03
   0.15410E+01   0.96244E-03
   0.15460E+01   0.97104E-03
   0.15510E+01   0.97968E-03
   0.15560E+01   0.98838E-03
   0.15610E+01   0.99713E-03
   0.15660E+01   0.10059E-02
   0.15710E+01   0.10148E-02
   0.15760E+01   0.10237E-02
   0.15810E+01   0.10326E-02
   0.15860E+01   0.10415E-02
   0.15910E+01   0.10506E-02
   0.15960E+01   0.10596E-02
   0.16010E+01   0.10687E-02
   0.16060E+01   0.10779E-02
   0.16110E+01   0.10871E-02
   0.16160E+01   0.10963E-02
   0.16210E+01   0.11056E-02
   0.16260E+01   0.11149E-02
   0.16310E+01   0.11243E-02
   0.16360E+01   0.11337E-02
   0.16410E+01   0.11432E-02
   0.16460E+01   0.11527E-02
   0.16510E+01   0.11622E-02
   0.16560E+01   0.11717E-02
   0.16610E+01   0.11814E-02
   0.16660E+01   0.11911E-02
   0.16710E+01   0.12008E-02
   0.16760E+01   0.12106E-02
   0.16810E+01   0.12204E-02
   0.16860E+01   0.12302E-02
   0.16910E+01   0.12401E-02
   0.16960E+01   0.12500E-02
   0.17010E+01   0.12600E-02
   0.17060E+01   0.12701E-02
   0.17110E+01   0.12801E-02
   0.17160E+01   0.12902E-02
   0.17210E+01   0.13003E-02
   0.17260E+01   0.13105E-02
   0.17310E+01   0.13208E-02
   0.17360E+01   0.13311E-02
   0.17410E+01   0.13415E-02
   0.17460E+01   0.13518E-02
   0.17510E+01   0.13622E-02
   0.17560E+01   0.13726E-02
   0.17610E+01   0.13832E-02
   0.17660E+01   0.13937E-02
   0.17710E+01   0.14043E-02
   0.17760E+01   0.14149E-02
   0.17810E+01   0.14256E-02
   0.17860E+01   0.14363E-02
   0.17910E+01   0.14471E-02
   0.17960E+01   0.14579E-02
   0.18010E+01   0.14688E-02
   0.18060E+01   0.14796E-02
   0.18110E+01   0.14905E-02
   0.18160E+01   0.15015E-02
   0.18210E+01   0.15125E-02
   0.18260E+01   0.15236E-02
   0.18310E+01   0.15347E-02
   0.18360E+01   0.15458E-02
   0.18410E+01   0.15570E-02
   0.18460E+01   0.15682E-02
   0.18510E+01   0.15795E-02
   0.18560E+01   0.15909E-02
   0.18610E+01   0.16022E-02
   0.18660E+01   0.16136E-02
   0.18710E+01   0.16250E-02
   0.18760E+01   0.16365E-02
   0.18810E+01   0.16480E-02
   0.18860E+01   0.16596E-02
   0.18910E+01   0.16712E-02
   0.18960E+01   0.16828E-02
   0.19010E+01   0.16945E-02
   0.19060E+01   0.17062E-02
   0.19110E+01   0.17180E-02
   0.19160E+01   0.17299E-02
   0.19210E+01   0.17417E-02
   0.19260E+01   0.17536E-02
   0.19310E+01   0.17655E-02
   0.19360E+01   0.17775E-02
   0.19410E+01   0.17896E-02
   0.19460E+01   0.18017E-02
   0.19510E+01   0.18137E-02
   0.19560E+01   0.18258E-02
   0.19610E+01   0.18380E-02
   0.19660E+01   0.18503E-02
   0.19710E+01   0.18626E-02
   0.19760E+01   0.18749E-02
   0.19810E+01   0.18872E-02
   0.19860E+01   0.18995E-02
   0.19910E+01   0.19120E-02
   0.19960E+01   0.19245E-02
   0.20010E+01   0.19370E-02
   0.20060E+01   0.19495E-02
   0.20110E+01   0.19621E-02
   0.20160E+01   0.19747E-02
   0.20210E+01   0.19874E-02
   0.20260E+01   0.20002E-02
   0.20310E+01   0.20129E-02
   0.20360E+01   0.20256E-02
   0.20410E+01   0.20385E-02
   0.20460E+01   0.20513E-02
   0.20510E+01   0.20643E-02
   0.20560E+01   0.20772E-02
   0.20610E+01   0.20902E-02
   0.20660E+01   0.21032E-02
   0.20710E+01   0.21162E-02
   0.20760E+01   0.21294E-02
   0.20810E+01   0.21425E-02
   0.20860E+01   0.21556E-02
   0.20910E+01   0.21688E-02
   0.20960E+01   0.21821E-02
   0.21010E+01   0.21954E-02
   0.21060E+01   0.22088E-02
   0.21110E+01   0.22221E-02
   0.21160E+01   0.22355E-02
   0.21210E+01   0.22490E-02
   0.21260E+01   0.22625E-02
   0.21310E+01   0.22760E-02
   0.21360E+01   0.22895E-02
   0.21410E+01   0.23031E-02
   0.21460E+01   0.23168E-02
   0.21510E+01   0.23305E-02
   0.21560E+01   0.23442E-02
   0.21610E+01   0.23579E-02
   0.21660E+01   0.23717E-02
   0.21710E+01   0.23855E-02
   0.21760E+01   0.23994E-02
   0.21810E+01   0.24133E-02
   0.21860E+01   0.24272E-02
   0.21910E+01   0.24411E-02
   0.21960E+01   0.24551E-02
   0.22010E+01   0.24692E-02
   0.22060E+01   0.24832E-02
   0.22110E+01   0.24973E-02
   0.22160E+01   0.25114E-02
   0.22210E+01   0.25256E-02
   0.22260E+01   0.25399E-02
   0.22310E+01   0.25541E-02
   0.22360E+01   0.25683E-02
   0.22410E+01   0.25826E-02
   0.22460E+01   0.25970E-02
   0.22510E+01   0.26114E-02
   0.22560E+01   0.26258E-02
   0.22610E+01   0.26402E-02
   0.22660E+01   0.26547E-02
   0.22710E+01   0.26693E-02
   0.22760E+01   0.26839E-02
   0.22810E+01   0.26984E-02
   0.22860E+01   0.27130E-02
   0.22910E+01   0.27277E-02
   0.22960E+01   0.27424E-02
   0.23010E+01   0.27571E-02
   0.23060E+01   0.27718E-02
   0.23110E+01   0.27866E-02
   0.23160E+01   0.28014E-02
   0.23210E+01   0.28163E-02
   0.23260E+01   0.28312E-02
   0.23310E+01   0.28460E-02
   0.23360E+01   0.28610E-02
   0.23410E+01   0.28760E-02
   0.23460E+01   0.28910E-02
   0.23510E+01   0.29060E-02
   0.23560E+01   0.29211E-02
   0.23610E+01   0.29362E-02
   0.23660E+01   0.29514E-02
   0.23710E+01   0.29665E-02
   0.23760E+01   0.29817E-02
   0.23810E+01   0.29969E-02
   0.23860E+01   0.30122E-02
   0.23910E+01   0.30275E-02
   0.23960E+01   0.30428E-02
   0.24010E+01   0.30581E-02
   0.24060E+01   0.30735E-02
   0.24110E+01   0.30890E-02
   0.24160E+01   0.31044E-02
   0.24210E+01   0.31198E-02
   0.24260E+01   0.31354E-02
   0.24310E+01   0.31509E-02
   0.24360E+01   0.31665E-02
   0.24410E+01   0.31820E-02
   0.24460E+01   0.31977E-02
   0.24510E+01   0.32134E-02
   0.24560E+01   0.32290E-02
   0.24610E+01   0.32447E-02
   0.24660E+01   0.32604E-02
   0.24710E+01   0.32762E-02
   0.24760E+01   0.32920E-02
   0.24810E+01   0.33078E-02
   0.24860E+01   0.33236E-02
   0.24910E+01   0.33395E-02
   0.24960E+01   0.33554E-02
   0.25010E+01   0.33713E-02
   0.25059E+01   0.33873E-02
   0.25109E+01   0.34033E-02
   0.25159E+01   0.34193E-02
   0.25209E+01   0.34353E-02
   0.25259E+01   0.34513E-02
   0.25309E+01   0.34674E-02
   0.25359E+01   0.34836E-02
   0.25409E+01   0.34997E-02
   0.25459E+01   0.35158E-02
   0.25509E+01   0.35320E-02
   0.25559E+01   0.35483E-02
   0.25609E+01   0.35645E-02
   0.25659E+01   0.35807E-02
   0.25709E+01   0.35970E-02
   0.25759E+01   0.36134E-02
   0.25809E+01   0.36298E-02
   0.25859E+01   0.36461E-02
   0.25909E+01   0.36625E-02
   0.25959E+01   0.36789E-02
   0.26009E+01   0.36954E-02
   0.26059E+01   0.37118E-02
   0.26109E+01   0.37283E-02
   0.26159E+01   0.37448E-02
   0.26209E+01   0.37614E-02
   0.26259E+01   0.37779E-02
   0.26309E+01   0.37945E-02
   0.26359E+01   0.38112E-02
   0.26409E+01   0.38278E-02
   0.26459E+01   0.38444E-02
   0.26509E+01   0.38611E-02
   0.26559E+01   0.38778E-02
   0.26609E+01   0.38946E-02
   0.26659E+01   0.39113E-02
   0.26709E+01   0.39280E-02
   0.26759E+01   0.39448E-02
   0.26809E+01   0.39616E-02
   0.26859E+01   0.39784E-02
   0.26909E+01   0.39952E-02
   0.26959E+01   0.40121E-02
   0.27009E+01   0.40290E-02
   0.27059E+01   0.40458E-02
   0.27109E+01   0.40628E-02
   0.27159E+01   0.40797E-02
   0.27209E+01   0.40967E-02
   0.27259E+01   0.41136E-02
   0.27309E+01   0.41306E-02
   0.27359E+01   0.41477E-02
   0.27409E+01   0.41647E-02
   0.27459E+01   0.41817E-02
   0.27509E+01   0.41988E-02
   0.27559E+01   0.42159E-02
   0.27609E+01   0.42330E-02
   0.27659E+01   0.42501E-02
   0.27709E+01   0.42673E-02
   0.27759E+01   0.42844E-02
   0.27809E+01   0.43015E-02
   0.27859E+01   0.43187E-02
   0.27909E+01   0.43360E-02
   0.27959E+01   0.43532E-02
   0.28009E+01   0.43704E-02
   0.28059E+01   0.43877E-02
   0.28109E+01   0.44050E-02
   0.28159E+01   0.44222E-02
   0.28209E+01   0.44395E-02
   0.28259E+01   0.44569E-02
   0.28309E+01   0.44743E-02
   0.28359E+01   0.44916E-02
   0.28409E+01   0.45090E-02
   0.28459E+01   0.45264E-02
   0.28509E+01   0.45438E-02
   0.28559E+01   0.45611E-02
   0.28609E+01   0.45786E-02
   0.28659E+01   0.45961E-02
   0.28709E+01   0.46135E-02
   0.28759E+01   0.46310E-02
   0.28809E+01   0.46485E-02
   0.28859E+01   0.46659E-02
   0.28909E+01   0.46834E-02
   0.28959E+01   0.47009E-02
   0.29009E+01   0.47185E-02
   0.29059E+01   0.47360E-02
   0.29109E+01   0.47535E-02
   0.29159E+01   0.47712E-02
   0.29209E+01   0.47887E-02
   0.29259E+01   0.48062E-02
   0.29309E+01   0.48239E-02
   0.29359E+01   0.48415E-02
   0.29409E+01   0.48591E-02
   0.29459E+01   0.48767E-02
   0.29509E+01   0.48944E-02
   0.29559E+01   0.49120E-02
   0.29609E+01   0.49297E-02
   0.29659E+01   0.49474E-02
   0.29709E+01   0.49651E-02
   0.29759E+01   0.49827E-02
   0.29809E+01   0.50004E-02
   0.29859E+01   0.50182E-02
   0.29909E+01   0.50359E-02
   0.29959E+01   0.50536E-02
   0.30009E+01   0.50714E-02
   0.30059E+01   0.50892E-02
   0.30109E+01   0.51069E-02
   0.30159E+01   0.51247E-02
   0.30209E+01   0.51425E-02
   0.30259E+01   0.51602E-02
   0.30309E+01   0.51780E-02
   0.30359E+01   0.51959E-02
   0.30409E+01   0.52136E-02
   0.30459E+01   0.52314E-02
   0.30509E+01   0.52492E-02
   0.30559E+01   0.52671E-02
   0.30609E+01   0.52849E-02
   0.30659E+01   0.53028E-02
   0.30709E+01   0.53207E-02
   0.30759E+01   0.53385E-02
   0.30809E+01   0.53563E-02
   0.30859E+01   0.53742E-02
   0.30909E+01   0.53920E-02
   0.30959E+01   0.54099E-02
   0.31009E+01   0.54278E-02
   0.31059E+01   0.54457E-02
   0.31109E+01   0.54636E-02
   0.31159E+01   0.54815E-02
   0.31209E+01   0.54994E-02
   0.31259E+01   0.55173E-02
   0.31309E+01   0.55352E-02
   0.31359E+01   0.55531E-02
   0.31409E+01   0.55710E-02
   0.31459E+01   0.55889E-02
   0.31509E+01   0.56069E-02
   0.31559E+01   0.56247E-02
   0.31609E+01   0.56426E-02
   0.31659E+01   0.56606E-02
   0.31709E+01   0.56785E-02
   0.31759E+01   0.56963E-02
   0.31809E+01   0.57143E-02
   0.31859E+01   0.57323E-02
   0.31909E+01   0.57502E-02
   0.31959E+01   0.57681E-02
   0.32009E+01   0.57861E-02
   0.32059E+01   0.58040E-02
   0.32109E+01   0.58219E-02
   0.32159E+01   0.58399E-02
   0.32209E+01   0.58578E-02
   0.32259E+01   0.58757E-02
   0.32309E+01   0.58937E-02
   0.32359E+01   0.59115E-02
   0.32409E+01   0.59295E-02
   0.32459E+01   0.59474E-02
   0.32509E+01   0.59653E-02
   0.32559E+01   0.59833E-02
   0.32609E+01   0.60012E-02
   0.32659E+01   0.60191E-02
   0.32709E+01   0.60370E-02
   0.32759E+01   0.60550E-02
   0.32809E+01   0.60729E-02
   0.32859E+01   0.60908E-02
   0.32909E+01   0.61087E-02
   0.32959E+01   0.61266E-02
   0.33009E+01   0.61445E-02
   0.33059E+01   0.61624E-02
   0.33109E+01   0.61803E-02
   0.33159E+01   0.61982E-02
   0.33209E+01   0.62161E-02
   0.33259E+01   0.62339E-02
   0.33309E+01   0.62518E-02
   0.33359E+01   0.62697E-02
   0.33409E+01   0.62876E-02
   0.33459E+01   0.63054E-02
   0.33509E+01   0.63233E-02
   0.33559E+01   0.63412E-02
   0.33609E+01   0.63590E-02
   0.33659E+01   0.63769E-02
   0.33709E+01   0.63947E-02
   0.33759E+01   0.64125E-02
   0.33809E+01   0.64304E-02
   0.33859E+01   0.64481E-02
   0.33909E+01   0.64660E-02
   0.33959E+01   0.64838E-02
   0.34009E+01   0.65016E-02
   0.34059E+01   0.65194E-02
   0.34109E+01   0.65372E-02
   0.34159E+01   0.65549E-02
   0.34209E+01   0.65727E-02
   0.34259E+01   0.65905E-02
   0.34309E+01   0.66082E-02
   0.34359E+01   0.66260E-02
   0.34409E+01   0.66437E-02
   0.34459E+01   0.66614E-02
   0.34509E+01   0.66791E-02
   0.34559E+01   0.66968E-02
   0.34609E+01   0.67145E-02
   0.34659E+01   0.67322E-02
   0.34709E+01   0.67498E-02
   0.34759E+01   0.67675E-02
   0.34809E+01   0.67852E-02
   0.34859E+01   0.68028E-02
   0.34909E+01   0.68204E-02
   0.34959E+01   0.68381E-02
   0.35009E+01   0.68557E-02
   0.35059E+01   0.68733E-02
   0.35109E+01   0.68908E-02
   0.35159E+01   0.69084E-02
   0.35209E+01   0.69260E-02
   0.35259E+01   0.69435E-02
   0.35309E+01   0.69610E-02
   0.35359E+01   0.69786E-02
   0.35409E+01   0.69961E-02
   0.35459E+01   0.70136E-02
   0.35509E+01   0.70311E-02
   0.35559E+01   0.70486E-02
   0.35609E+01   0.70661E-02
   0.35659E+01   0.70835E-02
   0.35709E+01   0.71009E-02
   0.35759E+01   0.71184E-02
   0.35809E+01   0.71357E-02
   0.35859E+01   0.71531E-02
   0.35909E+01   0.71706E-02
   0.35959E+01   0.71879E-02
   0.36009E+01   0.72053E-02
   0.36059E+01   0.72225E-02
   0.36109E+01   0.72398E-02
   0.36159E+01   0.72572E-02
   0.36209E+01   0.72745E-02
   0.36259E+01   0.72917E-02
   0.36309E+01   0.73090E-02
   0.36359E+01   0.73263E-02
   0.36409E+01   0.73435E-02
   0.36459E+01   0.73607E-02
   0.36509E+01   0.73779E-02
   0.36559E+01   0.73951E-02
   0.36609E+01   0.74122E-02
   0.36659E+01   0.74293E-02
   0.36709E+01   0.74465E-02
   0.36759E+01   0.74636E-02
   0.36809E+01   0.74807E-02
   0.36859E+01   0.74978E-02
   0.36909E+01   0.75148E-02
   0.36959E+01   0.75319E-02
   0.37009E+01   0.75489E-02
   0.37059E+01   0.75659E-02
   0.37109E+01   0.75829E-02
   0.37159E+01   0.75998E-02
   0.37209E+01   0.76168E-02
   0.37259E+01   0.76337E-02
   0.37309E+01   0.76506E-02
   0.37359E+01   0.76675E-02
   0.37409E+01   0.76844E-02
   0.37459E+01   0.77012E-02
   0.37509E+01   0.77180E-02
   0.37559E+01   0.77349E-02
   0.37609E+01   0.77516E-02
   0.37659E+01   0.77684E-02
   0.37709E+01   0.77851E-02
   0.37759E+01   0.78018E-02
   0.37809E+01   0.78185E-02
   0.37859E+01   0.78352E-02
   0.37909E+01   0.78518E-02
   0.37959E+01   0.78685E-02
   0.38009E+01   0.78851E-02
   0.38059E+01   0.79017E-02
   0.38109E+01   0.79183E-02
   0.38159E+01   0.79348E-02
   0.38209E+01   0.79514E-02
   0.38259E+01   0.79679E-02
   0.38309E+01   0.79844E-02
   0.38359E+01   0.80008E-02
   0.38409E+01   0.80173E-02
   0.38459E+01   0.80336E-02
   0.38509E+01   0.80500E-02
   0.38559E+01   0.80664E-02
   0.38609E+01   0.80827E-02
   0.38659E+01   0.80991E-02
   0.38709E+01   0.81153E-02
   0.38759E+01   0.81316E-02
   0.38809E+01   0.81479E-02
   0.38859E+01   0.81641E-02
   0.38909E+01   0.81803E-02
   0.38959E+01   0.81965E-02
   0.39009E+01   0.82126E-02
   0.39059E+01   0.82287E-02
   0.39109E+01   0.82448E-02
   0.39159E+01   0.82609E-02
   0.39209E+01   0.82769E-02
   0.39259E+01   0.82930E-02
   0.39309E+01   0.83090E-02
   0.39359E+01   0.83250E-02
   0.39409E+01   0.83409E-02
   0.39459E+01   0.83568E-02
   0.39509E+01   0.83727E-02
   0.39559E+01   0.83886E-02
   0.39609E+01   0.84044E-02
   0.39659E+01   0.84202E-02
   0.39709E+01   0.84360E-02
   0.39759E+01   0.84517E-02
   0.39809E+01   0.84674E-02
   0.39859E+01   0.84832E-02
   0.39909E+01   0.84988E-02
   0.39959E+01   0.85145E-02
   0.40009E+01   0.85301E-02
   0.40059E+01   0.85457E-02
   0.40109E+01   0.85613E-02
   0.40159E+01   0.85768E-02
   0.40209E+01   0.85923E-02
   0.40259E+01   0.86078E-02
   0.40309E+01   0.86232E-02
   0.40359E+01   0.86386E-02
   0.40409E+01   0.86540E-02
   0.40459E+01   0.86693E-02
   0.40509E+01   0.86847E-02
   0.40559E+01   0.87000E-02
   0.40609E+01   0.87153E-02
   0.40659E+01   0.87305E-02
   0.40709E+01   0.87457E-02
   0.40759E+01   0.87608E-02
   0.40809E+01   0.87760E-02
   0.40859E+01   0.87911E-02
   0.40909E+01   0.88062E-02
   0.40959E+01   0.88213E-02
   0.41009E+01   0.88363E-02
   0.41059E+01   0.88513E-02
   0.41109E+01   0.88662E-02
   0.41159E+01   0.88812E-02
   0.41209E+01   0.88961E-02
   0.41259E+01   0.89110E-02
   0.41309E+01   0.89258E-02
   0.41359E+01   0.89406E-02
   0.41409E+01   0.89554E-02
   0.41459E+01   0.89701E-02
   0.41509E+01   0.89848E-02
   0.41559E+01   0.89995E-02
   0.41609E+01   0.90141E-02
   0.41659E+01   0.90287E-02
   0.41709E+01   0.90432E-02
   0.41759E+01   0.90578E-02
   0.41809E+01   0.90724E-02
   0.41859E+01   0.90868E-02
   0.41909E+01   0.91013E-02
   0.41959E+01   0.91157E-02
   0.42009E+01   0.91301E-02
   0.42059E+01   0.91445E-02
   0.42109E+01   0.91588E-02
   0.42159E+01   0.91731E-02
   0.42209E+01   0.91874E-02
   0.42259E+01   0.92015E-02
   0.42309E+01   0.92158E-02
   0.42359E+01   0.92299E-02
   0.42409E+01   0.92440E-02
   0.42459E+01   0.92581E-02
   0.42509E+01   0.92721E-02
   0.42559E+01   0.92861E-02
   0.42609E+01   0.93001E-02
   0.42659E+01   0.93140E-02
   0.42709E+01   0.93279E-02
   0.42759E+01   0.93418E-02
   0.42809E+01   0.93556E-02
   0.42859E+01   0.93694E-02
   0.42909E+01   0.93832E-02
   0.42959E+01   0.93969E-02
   0.43009E+01   0.94106E-02
   0.43059E+01   0.94243E-02
   0.43109E+01   0.94379E-02
   0.43159E+01   0.94515E-02
   0.43209E+01   0.94651E-02
   0.43259E+01   0.94786E-02
   0.43309E+01   0.94921E-02
   0.43359E+01   0.95055E-02
   0.43409E+01   0.95190E-02
   0.43459E+01   0.95323E-02
   0.43509E+01   0.95456E-02
   0.43559E+01   0.95589E-02
   0.43609E+01   0.95721E-02
   0.43659E+01   0.95854E-02
   0.43709E+01   0.95985E-02
   0.43759E+01   0.96117E-02
   0.43809E+01   0.96248E-02
   0.43859E+01   0.96379E-02
   0.43909E+01   0.96509E-02
   0.43959E+01   0.96639E-02
   0.44009E+01   0.96768E-02
   0.44059E+01   0.96898E-02
   0.44109E+01   0.97026E-02
   0.44159E+01   0.97155E-02
   0.44209E+01   0.97283E-02
   0.44259E+01   0.97410E-02
   0.44309E+01   0.97538E-02
   0.44359E+01   0.97664E-02
   0.44409E+01   0.97791E-02
   0.44459E+01   0.97917E-02
   0.44509E+01   0.98043E-02
   0.44559E+01   0.98168E-02
   0.44609E+01   0.98293E-02
   0.44659E+01   0.98418E-02
   0.44709E+01   0.98542E-02
   0.44759E+01   0.98666E-02
   0.44809E+01   0.98789E-02
   0.44859E+01   0.98912E-02
   0.44909E+01   0.99035E-02
   0.44959E+01   0.99157E-02
   0.45009E+01   0.99279E-02
   0.45059E+01   0.99400E-02
   0.45109E+01   0.99521E-02
   0.45159E+01   0.99642E-02
   0.45209E+01   0.99763E-02
   0.45259E+01   0.99883E-02
   0.45309E+01   0.10000E-01
   0.45359E+01   0.10012E-01
   0.45409E+01   0.10024E-01
   0.45459E+01   0.10036E-01
   0.45509E+01   0.10048E-01
   0.45559E+01   0.10059E-01
   0.45609E+01   0.10071E-01
   0.45659E+01   0.10083E-01
   0.45709E+01   0.10094E-01
   0.45759E+01   0.10106E-01
   0.45809E+01   0.10117E-01
   0.45859E+01   0.10129E-01
   0.45909E+01   0.10140E-01
   0.45959E+01   0.10152E-01
   0.46009E+01   0.10163E-01
   0.46059E+01   0.10175E-01
   0.46109E+01   0.10186E-01
   0.46159E+01   0.10197E-01
   0.46209E+01   0.10208E-01
   0.46259E+01   0.10220E-01
   0.46309E+01   0.10231E-01
   0.46359E+01   0.10242E-01
   0.46409E+01   0.10253E-01
   0.46459E+01   0.10264E-01
   0.46509E+01   0.10275E-01
   0.46559E+01   0.10286E-01
   0.46609E+01   0.10297E-01
   0.46659E+01   0.10308E-01
   0.46709E+01   0.10318E-01
   0.46759E+01   0.10329E-01
   0.46809E+01   0.10340E-01
   0.46859E+01   0.10351E-01
   0.46909E+01   0.10361E-01
   0.46959E+01   0.10372E-01
   0.47009E+01   0.10382E-01
   0.47059E+01   0.10393E-01
   0.47109E+01   0.10403E-01
   0.47159E+01   0.10414E-01
   0.47209E+01   0.10424E-01
   0.47259E+01   0.10434E-01
   0.47309E+01   0.10445E-01
   0.47359E+01   0.10455E-01
   0.47409E+01   0.10465E-01
   0.47459E+01   0.10475E-01
   0.47509E+01   0.10486E-01
   0.47559E+01   0.10496E-01
   0.47609E+01   0.10506E-01
   0.47659E+01   0.10516E-01
   0.47709E+01   0.10526E-01
   0.47759E+01   0.10536E-01
   0.47809E+01   0.10546E-01
   0.47859E+01   0.10555E-01
   0.47909E+01   0.10565E-01
   0.47959E+01   0.10575E-01
   0.48009E+01   0.10585E-01
   0.48059E+01   0.10594E-01
   0.48109E+01   0.10604E-01
   0.48159E+01   0.10613E-01
   0.48209E+01   0.10623E-01
   0.48259E+01   0.10633E-01
   0.48309E+01   0.10642E-01
   0.48359E+01   0.10651E-01
   0.48409E+01   0.10661E-01
   0.48459E+01   0.10670E-01
   0.48509E+01   0.10679E-01
   0.48559E+01   0.10689E-01
   0.48609E+01   0.10698E-01
   0.48659E+01   0.10707E-01
   0.48709E+01   0.10716E-01
   0.48759E+01   0.10725E-01
   0.48809E+01   0.10734E-01
   0.48859E+01   0.10743E-01
   0.48909E+01   0.10752E-01
   0.48959E+01   0.10761E-01
   0.49009E+01   0.10770E-01
   0.49059E+01   0.10779E-01
   0.49109E+01   0.10787E-01
   0.49159E+01   0.10796E-01
   0.49209E+01   0.10805E-01
   0.49259E+01   0.10813E-01
   0.49309E+01   0.10822E-01
   0.49359E+01   0.10831E-01
   0.49409E+01   0.10839E-01
   0.49459E+01   0.10848E-01
   0.49509E+01   0.10856E-01
   0.49559E+01   0.10864E-01
   0.49609E+01   0.10873E-01
   0.49659E+01   0.10881E-01
   0.49709E+01   0.10889E-01
   0.49759E+01   0.10898E-01
   0.49809E+01   0.10906E-01
   0.49859E+01   0.10914E-01
   0.49909E+01   0.10922E-01
   0.49959E+01   0.10930E-01
   0.50009E+01   0.10938E-01
   0.50059E+01   0.10946E-01
   0.50109E+01   0.10954E-01
   0.50159E+01   0.10962E-01
   0.50209E+01   0.10969E-01
   0.50259E+01   0.10977E-01
   0.50309E+01   0.10985E-01
   0.50359E+01   0.10993E-01
   0.50409E+01   0.11000E-01
   0.50459E+01   0.11008E-01
   0.50509E+01   0.11015E-01
   0.50559E+01   0.11023E-01
   0.50609E+01   0.11030E-01
   0.50659E+01   0.11038E-01
   0.50709E+01   0.11045E-01
   0.50759E+01   0.11053E-01
   0.50809E+01   0.11060E-01
   0.50859E+01   0.11067E-01
   0.50909E+01   0.11074E-01
   0.50959E+01   0.11082E-01
   0.51009E+01   0.11089E-01
   0.51059E+01   0.11096E-01
   0.51109E+01   0.11103E-01
   0.51159E+01   0.11110E-01
   0.51209E+01   0.11117E-01
   0.51259E+01   0.11124E-01
   0.51309E+01   0.11131E-01
   0.51359E+01   0.11137E-01
   0.51409E+01   0.11144E-01
   0.51459E+01   0.11151E-01
   0.51509E+01   0.11158E-01
   0.51559E+01   0.11164E-01
   0.51609E+01   0.11171E-01
   0.51659E+01   0.11177E-01
   0.51709E+01   0.11184E-01
   0.51759E+01   0.11191E-01
   0.51809E+01   0.11197E-01
   0.51859E+01   0.11203E-01
   0.51909E+01   0.11210E-01
   0.51959E+01   0.11216E-01
   0.52009E+01   0.11222E-01
   0.52059E+01   0.11229E-01
   0.52109E+01   0.11235E-01
   0.52159E+01   0.11241E-01
   0.52209E+01   0.11247E-01
   0.52259E+01   0.11253E-01
   0.52309E+01   0.11259E-01
   0.52359E+01   0.11265E-01
   0.52409E+01   0.11271E-01
   0.52459E+01   0.11277E-01
   0.52509E+01   0.11283E-01
   0.52559E+01   0.11289E-01
   0.52609E+01   0.11294E-01
   0.52659E+01   0.11300E-01
   0.52709E+01   0.11306E-01
   0.52759E+01   0.11311E-01
   0.52809E+01   0.11317E-01
   0.52859E+01   0.11323E-01
   0.52909E+01   0.11328E-01
   0.52959E+01   0.11334E-01
   0.53009E+01   0.11339E-01
   0.53059E+01   0.11344E-01
   0.53109E+01   0.11350E-01
   0.53159E+01   0.11355E-01
   0.53209E+01   0.11360E-01
   0.53259E+01   0.11365E-01
   0.53309E+01   0.11371E-01
   0.53359E+01   0.11376E-01
   0.53409E+01   0.11381E-01
   0.53459E+01   0.11386E-01
   0.53509E+01   0.11391E-01
   0.53559E+01   0.11396E-01
   0.53609E+01   0.11401E-01
   0.53659E+01   0.11406E-01
   0.53709E+01   0.11411E-01
   0.53759E+01   0.11415E-01
   0.53809E+01   0.11420E-01
   0.53859E+01   0.11425E-01
   0.53909E+01   0.11430E-01
   0.53959E+01   0.11434E-01
   0.54009E+01   0.11439E-01
   0.54059E+01   0.11444E-01
   0.54109E+01   0.11448E-01
   0.54159E+01   0.11453E-01
   0.54209E+01   0.11457E-01
   0.54259E+01   0.11461E-01
   0.54309E+01   0.11466E-01
   0.54359E+01   0.11470E-01
   0.54409E+01   0.11474E-01
   0.54459E+01   0.11479E-01
   0.54509E+01   0.11483E-01
   0.54559E+01   0.11487E-01
   0.54609E+01   0.11491E-01
   0.54659E+01   0.11495E-01
   0.54709E+01   0.11499E-01
   0.54759E+01   0.11503E-01
   0.54809E+01   0.11507E-01
   0.54859E+01   0.11511E-01
   0.54909E+01   0.11515E-01
   0.54959E+01   0.11519E-01
   0.55009E+01   0.11523E-01
   0.55059E+01   0.11527E-01
   0.55109E+01   0.11530E-01
   0.55159E+01   0.11534E-01
   0.55209E+01   0.11538E-01
   0.55259E+01   0.11541E-01
   0.55309E+01   0.11545E-01
   0.55359E+01   0.11548E-01
   0.55409E+01   0.11552E-01
   0.55459E+01   0.11555E-01
   0.55509E+01   0.11559E-01
   0.55559E+01   0.11562E-01
   0.55609E+01   0.11566E-01
   0.55659E+01   0.11569E-01
   0.55709E+01   0.11572E-01
   0.55759E+01   0.11575E-01
   0.55809E+01   0.11579E-01
   0.55859E+01   0.11582E-01
   0.55909E+01   0.11585E-01
   0.55959E+01   0.11588E-01
   0.56009E+01   0.11591E-01
   0.56059E+01   0.11594E-01
   0.56109E+01   0.11597E-01
   0.56159E+01   0.11600E-01
   0.56209E+01   0.11603E-01
   0.56259E+01   0.11606E-01
   0.56309E+01   0.11609E-01
   0.56359E+01   0.11612E-01
   0.56409E+01   0.11614E-01
   0.56459E+01   0.11617E-01
   0.56509E+01   0.11620E-01
   0.56559E+01   0.11622E-01
   0.56609E+01   0.11625E-01
   0.56659E+01   0.11628E-01
   0.56709E+01   0.11630E-01
   0.56759E+01   0.11633E-01
   0.56809E+01   0.11635E-01
   0.56859E+01   0.11638E-01
   0.56909E+01   0.11640E-01
   0.56959E+01   0.11643E-01
   0.57009E+01   0.11645E-01
   0.57059E+01   0.11647E-01
   0.57109E+01   0.11650E-01
   0.57159E+01   0.11652E-01
   0.57209E+01   0.11654E-01
   0.57259E+01   0.11656E-01
   0.57309E+01   0.11658E-01
   0.57359E+01   0.11660E-01
   0.57409E+01   0.11663E-01
   0.57459E+01   0.11665E-01
   0.57509E+01   0.11667E-01
   0.57559E+01   0.11669E-01
   0.57609E+01   0.11671E-01
   0.57659E+01   0.11672E-01
   0.57709E+01   0.11674E-01
   0.57759E+01   0.11676E-01
   0.57809E+01   0.11678E-01
   0.57859E+01   0.11680E-01
   0.57909E+01   0.11682E-01
   0.57959E+01   0.11683E-01
   0.58009E+01   0.11685E-01
   0.58059E+01   0.11687E-01
   0.58109E+01   0.11688E-01
   0.58159E+01   0.11690E-01
   0.58209E+01   0.11691E-01
   0.58259E+01   0.11693E-01
   0.58309E+01   0.11695E-01
   0.58359E+01   0.11696E-01
   0.58409E+01   0.11697E-01
   0.58459E+01   0.11699E-01
   0.58509E+01   0.11700E-01
   0.58559E+01   0.11702E-01
   0.58609E+01   0.11703E-01
   0.58659E+01   0.11704E-01
   0.58709E+01   0.11706E-01
   0.58759E+01   0.11707E-01
   0.58809E+01   0.11708E-01
   0.58859E+01   0.11709E-01
   0.58909E+01   0.11710E-01
   0.58959E+01   0.11712E-01
   0.59009E+01   0.11713E-01
   0.59059E+01   0.11714E-01
   0.59109E+01   0.11715E-01
   0.59159E+01   0.11716E-01
   0.59209E+01   0.11717E-01
   0.59259E+01   0.11718E-01
   0.59309E+01   0.11719E-01
   0.59359E+01   0.11720E-01
   0.59409E+01   0.11721E-01
   0.59459E+01   0.11721E-01
   0.59509E+01   0.11722E-01
   0.59559E+01   0.11723E-01
   0.59609E+01   0.11724E-01
   0.59659E+01   0.11725E-01
   0.59709E+01   0.11725E-01
   0.59759E+01   0.11726E-01
   0.59809E+01   0.11727E-01
   0.59859E+01   0.11728E-01
   0.59909E+01   0.11728E-01
   0.59959E+01   0.11729E-01
   0.60009E+01   0.11729E-01
   0.60059E+01   0.11730E-01
   0.60109E+01   0.11731E-01
   0.60159E+01   0.11731E-01
   0.60209E+01   0.11732E-01
   0.60259E+01   0.11732E-01
   0.60309E+01   0.11733E-01
   0.60359E+01   0.11733E-01
   0.60409E+01   0.11733E-01
   0.60459E+01   0.11734E-01
   0.60509E+01   0.11734E-01
   0.60559E+01   0.11735E-01
   0.60609E+01   0.11735E-01
   0.60659E+01   0.11735E-01
   0.60709E+01   0.11736E-01
   0.60759E+01   0.11736E-01
   0.60809E+01   0.11736E-01
   0.60859E+01   0.11736E-01
   0.60909E+01   0.11737E-01
   0.60959E+01   0.11737E-01
   0.61009E+01   0.11737E-01
   0.61059E+01   0.11737E-01
   0.61109E+01   0.11738E-01
   0.61159E+01   0.11738E-01
   0.61209E+01   0.11738E-01
   0.61259E+01   0.11738E-01
   0.61309E+01   0.11738E-01
   0.61359E+01   0.11738E-01
   0.61409E+01   0.11738E-01
   0.61459E+01   0.11738E-01
   0.61509E+01   0.11738E-01
   0.61559E+01   0.11739E-01
   0.61609E+01   0.11739E-01
   0.61659E+01   0.11739E-01
   0.61709E+01   0.11739E-01
   0.61759E+01   0.11739E-01
   0.61809E+01   0.11739E-01
   0.61859E+01   0.11739E-01
   0.61909E+01   0.11739E-01
   0.61959E+01   0.11739E-01


   0.59999E-02   0.10136E-07
   0.11000E-01   0.10835E-07
   0.16000E-01   0.12569E-07
   0.21000E-01   0.15809E-07
   0.26000E-01   0.21025E-07
   0.30999E-01   0.28686E-07
   0.35999E-01   0.39265E-07
   0.40999E-01   0.53230E-07
   0.45999E-01   0.71053E-07
   0.50999E-01   0.93203E-07
   0.55999E-01   0.12015E-06
   0.60999E-01   0.15237E-06
   0.65999E-01   0.19033E-06
   0.70999E-01   0.23449E-06
   0.75999E-01   0.28534E-06
   0.80998E-01   0.34334E-06
   0.85998E-01   0.40896E-06
   0.90998E-01   0.48267E-06
   0.95998E-01   0.56494E-06
   0.10100E+00   0.65624E-06
   0.10600E+00   0.75705E-06
   0.11100E+00   0.86782E-06
   0.11600E+00   0.98905E-06
   0.12100E+00   0.11212E-05
   0.12600E+00   0.12647E-05
   0.13100E+00   0.14201E-05
   0.13600E+00   0.15878E-05
   0.14100E+00   0.17683E-05
   0.14600E+00   0.19620E-05
   0.15100E+00   0.21695E-05
   0.15600E+00   0.23912E-05
   0.16100E+00   0.26276E-05
   0.16600E+00   0.28792E-05
   0.17100E+00   0.31463E-05
   0.17600E+00   0.34295E-05
   0.18100E+00   0.37293E-05
   0.18600E+00   0.40462E-05
   0.19100E+00   0.43805E-05
   0.19600E+00   0.47328E-05
   0.20100E+00   0.51035E-05
   0.20600E+00   0.54932E-05
   0.21100E+00   0.59022E-05
   0.21600E+00   0.63311E-05
   0.22100E+00   0.67803E-05
   0.22600E+00   0.72503E-05
   0.23100E+00   0.77415E-05
   0.23600E+00   0.82545E-05
   0.24100E+00   0.87897E-05
   0.24600E+00   0.93476E-05
   0.25100E+00   0.99286E-05
   0.25599E+00   0.10533E-04
   0.26099E+00   0.11162E-04
   0.26599E+00   0.11815E-04
   0.27099E+00   0.12492E-04
   0.27599E+00   0.13189E-04
   0.28099E+00   0.13912E-04
   0.28599E+00   0.14661E-04
   0.29099E+00   0.15437E-04
   0.29599E+00   0.16239E-04
   0.30099E+00   0.17069E-04
   0.30599E+00   0.17928E-04
   0.31099E+00   0.18815E-04
   0.31599E+00   0.19730E-04
   0.32099E+00   0.20676E-04
   0.32599E+00   0.21651E-04
   0.33099E+00   0.22656E-04
   0.33599E+00   0.23693E-04
   0.34099E+00   0.24760E-04
   0.34599E+00   0.25860E-04
   0.35099E+00   0.26991E-04
   0.35599E+00   0.28156E-04
   0.36099E+00   0.29353E-04
   0.36599E+00   0.30584E-04
   0.37099E+00   0.31850E-04
   0.37599E+00   0.33150E-04
   0.38099E+00   0.34484E-04
   0.38599E+00   0.35855E-04
   0.39099E+00   0.37261E-04
   0.39599E+00   0.38704E-04
   0.40099E+00   0.40172E-04
   0.40599E+00   0.41674E-04
   0.41099E+00   0.43214E-04
   0.41599E+00   0.44792E-04
   0.42099E+00   0.46408E-04
   0.42599E+00   0.48063E-04
   0.43099E+00   0.49757E-04
   0.43599E+00   0.51491E-04
   0.44099E+00   0.53266E-04
   0.44599E+00   0.55081E-04
   0.45099E+00   0.56937E-04
   0.45599E+00   0.58835E-04
   0.46099E+00   0.60775E-04
   0.46599E+00   0.62757E-04
   0.47099E+00   0.64782E-04
   0.47599E+00   0.66851E-04
   0.48099E+00   0.68964E-04
   0.48599E+00   0.71121E-04
   0.49099E+00   0.73323E-04
   0.49599E+00   0.75553E-04
   0.50099E+00   0.77824E-04
   0.50599E+00   0.80140E-04
   0.51099E+00   0.82503E-04
   0.51599E+00   0.84913E-04
   0.52099E+00   0.87370E-04
   0.52599E+00   0.89874E-04
   0.53099E+00   0.92427E-04
   0.53599E+00   0.95028E-04
   0.54099E+00   0.97678E-04
   0.54599E+00   0.10038E-03
   0.55099E+00   0.10313E-03
   0.55599E+00   0.10593E-03
   0.56099E+00   0.10878E-03
   0.56599E+00   0.11168E-03
   0.57099E+00   0.11463E-03
   0.57599E+00   0.11761E-03
   0.58099E+00   0.12064E-03
   0.58599E+00   0.12372E-03
   0.59099E+00   0.12686E-03
   0.59599E+00   0.13005E-03
   0.60099E+00   0.13329E-03
   0.60599E+00   0.13658E-03
   0.61099E+00   0.13994E-03
   0.61599E+00   0.14334E-03
   0.62099E+00   0.14680E-03
   0.62599E+00   0.15032E-03
   0.63099E+00   0.15390E-03
   0.63599E+00   0.15753E-03
   0.64099E+00   0.16122E-03
   0.64599E+00   0.16494E-03
   0.65099E+00   0.16871E-03
   0.65599E+00   0.17253E-03
   0.66099E+00   0.17642E-03
   0.66599E+00   0.18037E-03
   0.67099E+00   0.18437E-03
   0.67599E+00   0.18844E-03
   0.68099E+00   0.19256E-03
   0.68599E+00   0.19675E-03
   0.69099E+00   0.20100E-03
   0.69599E+00   0.20531E-03
   0.70099E+00   0.20968E-03
   0.70599E+00   0.21411E-03
   0.71099E+00   0.21857E-03
   0.71599E+00   0.22309E-03
   0.72099E+00   0.22767E-03
   0.72599E+00   0.23232E-03
   0.73099E+00   0.23703E-03
   0.73599E+00   0.24180E-03
   0.74099E+00   0.24664E-03
   0.74599E+00   0.25155E-03
   0.75099E+00   0.25652E-03
   0.75598E+00   0.26156E-03
   0.76098E+00   0.26667E-03
   0.76598E+00   0.27180E-03
   0.77098E+00   0.27699E-03
   0.77598E+00   0.28225E-03
   0.78098E+00   0.28758E-03
   0.78598E+00   0.29298E-03
   0.79098E+00   0.29844E-03
   0.79598E+00   0.30398E-03
   0.80098E+00   0.30958E-03
   0.80598E+00   0.31526E-03
   0.81098E+00   0.32100E-03
   0.81598E+00   0.32682E-03
   0.82098E+00   0.33266E-03
   0.82598E+00   0.33857E-03
   0.83098E+00   0.34454E-03
   0.83598E+00   0.35059E-03
   0.84098E+00   0.35671E-03
   0.84598E+00   0.36291E-03
   0.85098E+00   0.36917E-03
   0.85598E+00   0.37552E-03
   0.86098E+00   0.38193E-03
   0.86598E+00   0.38842E-03
   0.87098E+00   0.39494E-03
   0.87598E+00   0.40152E-03
   0.88098E+00   0.40817E-03
   0.88598E+00   0.41490E-03
   0.89098E+00   0.42171E-03
   0.89598E+00   0.42859E-03
   0.90098E+00   0.43555E-03
   0.90598E+00   0.44259E-03
   0.91098E+00   0.44971E-03
   0.91598E+00   0.45689E-03
   0.92098E+00   0.46409E-03
   0.92598E+00   0.47137E-03
   0.93098E+00   0.47873E-03
   0.93598E+00   0.48618E-03
   0.94098E+00   0.49370E-03
   0.94598E+00   0.50130E-03
   0.95098E+00   0.50898E-03
   0.95598E+00   0.51674E-03
   0.96098E+00   0.52457E-03
   0.96598E+00   0.53242E-03
   0.97098E+00   0.54036E-03
   0.97598E+00   0.54837E-03
   0.98098E+00   0.55647E-03
   0.98598E+00   0.56465E-03
   0.99098E+00   0.57291E-03
   0.99598E+00   0.58125E-03
   0.10010E+01   0.58969E-03
   0.10060E+01   0.59813E-03
   0.10110E+01   0.60665E-03
   0.10160E+01   0.61525E-03
   0.10210E+01   0.62394E-03
   0.10260E+01   0.63271E-03
   0.10310E+01   0.64157E-03
   0.10360E+01   0.65052E-03
   0.10410E+01   0.65955E-03
   0.10460E+01   0.66865E-03
   0.10510E+01   0.67777E-03
   0.10560E+01   0.68697E-03
   0.10610E+01   0.69627E-03
   0.10660E+01   0.70565E-03
   0.10710E+01   0.71512E-03
   0.10760E+01   0.72467E-03
   0.10810E+01   0.73432E-03
   0.10860E+01   0.74404E-03
   0.10910E+01   0.75377E-03
   0.10960E+01   0.76359E-03
   0.11010E+01   0.77350E-03
   0.11060E+01   0.78351E-03
   0.11110E+01   0.79360E-03
   0.11160E+01   0.80378E-03
   0.11210E+01   0.81406E-03
   0.11260E+01   0.82434E-03
   0.11310E+01   0.83470E-03
   0.11360E+01   0.84515E-03
   0.11410E+01   0.85570E-03
   0.11460E+01   0.86633E-03
   0.11510E+01   0.87706E-03
   0.11560E+01   0.88789E-03
   0.11610E+01   0.89879E-03
   0.11660E+01   0.90969E-03
   0.11710E+01   0.92069E-03
   0.11760E+01   0.93178E-03
   0.11810E+01   0.94297E-03
   0.11860E+01   0.95426E-03
   0.11910E+01   0.96563E-03
   0.11960E+01   0.97709E-03
   0.12010E+01   0.98855E-03
   0.12060E+01   0.10001E-02
   0.12110E+01   0.10118E-02
   0.12160E+01   0.10235E-02
   0.12210E+01   0.10354E-02
   0.12260E+01   0.10473E-02
   0.12310E+01   0.10593E-02
   0.12360E+01   0.10713E-02
   0.12410E+01   0.10835E-02
   0.12460E+01   0.10957E-02
   0.12510E+01   0.11080E-02
   0.12560E+01   0.11204E-02
   0.12610E+01   0.11329E-02
   0.12660E+01   0.11455E-02
   0.12710E+01   0.11581E-02
   0.12760E+01   0.11708E-02
   0.12810E+01   0.11836E-02
   0.12860E+01   0.11965E-02
   0.12910E+01   0.12095E-02
   0.12960E+01   0.12226E-02
   0.13010E+01   0.12356E-02
   0.13060E+01   0.12488E-02
   0.13110E+01   0.12621E-02
   0.13160E+01   0.12754E-02
   0.13210E+01   0.12889E-02
   0.13260E+01   0.13025E-02
   0.13310E+01   0.13161E-02
   0.13360E+01   0.13298E-02
   0.13410E+01   0.13435E-02
   0.13460E+01   0.13574E-02
   0.13510E+01   0.13713E-02
   0.13560E+01   0.13854E-02
   0.13610E+01   0.13995E-02
   0.13660E+01   0.14137E-02
   0.13710E+01   0.14279E-02
   0.13760E+01   0.14422E-02
   0.13810E+01   0.14567E-02
   0.13860E+01   0.14712E-02
   0.13910E+01   0.14859E-02
   0.13960E+01   0.15005E-02
   0.14010E+01   0.15152E-02
   0.14060E+01   0.15300E-02
   0.14110E+01   0.15450E-02
   0.14160E+01   0.15600E-02
   0.14210E+01   0.15751E-02
   0.14260E+01   0.15902E-02
   0.14310E+01   0.16054E-02
   0.14360E+01   0.16208E-02
   0.14410E+01   0.16362E-02
   0.14460E+01   0.16517E-02
   0.14510E+01   0.16673E-02
   0.14560E+01   0.16829E-02
   0.14610E+01   0.16986E-02
   0.14660E+01   0.17144E-02
   0.14710E+01   0.17304E-02
   0.14760E+01   0.17464E-02
   0.14810E+01   0.17624E-02
   0.14860E+01   0.17785E-02
   0.14910E+01   0.17947E-02
   0.14960E+01   0.18110E-02
   0.15010E+01   0.18274E-02
   0.15060E+01   0.18439E-02
   0.15110E+01   0.18604E-02
   0.15160E+01   0.18770E-02
   0.15210E+01   0.18937E-02
   0.15260E+01   0.19105E-02
   0.15310E+01   0.19274E-02
   0.15360E+01   0.19444E-02
   0.15410E+01   0.19614E-02
   0.15460E+01   0.19785E-02
   0.15510E+01   0.19957E-02
   0.15560E+01   0.20130E-02
   0.15610E+01   0.20304E-02
   0.15660E+01   0.20478E-02
   0.15710E+01   0.20652E-02
   0.15760E+01   0.20828E-02
   0.15810E+01   0.21005E-02
   0.15860E+01   0.21183E-02
   0.15910E+01   0.21361E-02
   0.15960E+01   0.21539E-02
   0.16010E+01   0.21719E-02
   0.16060E+01   0.21900E-02
   0.16110E+01   0.22082E-02
   0.16160E+01   0.22265E-02
   0.16210E+01   0.22447E-02
   0.16260E+01   0.22631E-02
   0.16310E+01   0.22815E-02
   0.16360E+01   0.23001E-02
   0.16410E+01   0.23188E-02
   0.16460E+01   0.23374E-02
   0.16510E+01   0.23562E-02
   0.16560E+01   0.23750E-02
   0.16610E+01   0.23940E-02
   0.16660E+01   0.24131E-02
   0.16710E+01   0.24321E-02
   0.16760E+01   0.24512E-02
   0.16810E+01   0.24705E-02
   0.16860E+01   0.24898E-02
   0.16910E+01   0.25093E-02
   0.16960E+01   0.25287E-02
   0.17010E+01   0.25482E-02
   0.17060E+01   0.25678E-02
   0.17110E+01   0.25876E-02
   0.17160E+01   0.26074E-02
   0.17210E+01   0.26272E-02
   0.17260E+01   0.26471E-02
   0.17310E+01   0.26671E-02
   0.17360E+01   0.26872E-02
   0.17410E+01   0.27073E-02
   0.17460E+01   0.27275E-02
   0.17510E+01   0.27478E-02
   0.17560E+01   0.27682E-02
   0.17610E+01   0.27887E-02
   0.17660E+01   0.28092E-02
   0.17710E+01   0.28297E-02
   0.17760E+01   0.28504E-02
   0.17810E+01   0.28712E-02
   0.17860E+01   0.28920E-02
   0.17910E+01   0.29129E-02
   0.17960E+01   0.29338E-02
   0.18010E+01   0.29549E-02
   0.18060E+01   0.29760E-02
   0.18110E+01   0.29971E-02
   0.18160E+01   0.30183E-02
   0.18210E+01   0.30396E-02
   0.18260E+01   0.30611E-02
   0.18310E+01   0.30826E-02
   0.18360E+01   0.31040E-02
   0.18410E+01   0.31256E-02
   0.18460E+01   0.31473E-02
   0.18510E+01   0.31691E-02
   0.18560E+01   0.31909E-02
   0.18610E+01   0.32127E-02
   0.18660E+01   0.32347E-02
   0.18710E+01   0.32567E-02
   0.18760E+01   0.32789E-02
   0.18810E+01   0.33010E-02
   0.18860E+01   0.33232E-02
   0.18910E+01   0.33455E-02
   0.18960E+01   0.33680E-02
   0.19010E+01   0.33903E-02
   0.19060E+01   0.34128E-02
   0.19110E+01   0.34354E-02
   0.19160E+01   0.34581E-02
   0.19210E+01   0.34809E-02
   0.19260E+01   0.35036E-02
   0.19310E+01   0.35264E-02
   0.19360E+01   0.35494E-02
   0.19410E+01   0.35724E-02
   0.19460E+01   0.35954E-02
   0.19510E+01   0.36185E-02
   0.19560E+01   0.36417E-02
   0.19610E+01   0.36650E-02
   0.19660E+01   0.36883E-02
   0.19710E+01   0.37116E-02
   0.19760E+01   0.37350E-02
   0.19810E+01   0.37586E-02
   0.19860E+01   0.37821E-02
   0.19910E+01   0.38057E-02
   0.19960E+01   0.38294E-02
   0.20010E+01   0.38532E-02
   0.20060E+01   0.38770E-02
   0.20110E+01   0.39008E-02
   0.20160E+01   0.39248E-02
   0.20210E+01   0.39488E-02
   0.20260E+01   0.39728E-02
   0.20310E+01   0.39969E-02
   0.20360E+01   0.40211E-02
   0.20410E+01   0.40454E-02
   0.20460E+01   0.40696E-02
   0.20510E+01   0.40939E-02
   0.20560E+01   0.41183E-02
   0.20610E+01   0.41429E-02
   0.20660E+01   0.41674E-02
   0.20710E+01   0.41919E-02
   0.20760E+01   0.42166E-02
   0.20810E+01   0.42414E-02
   0.20860E+01   0.42661E-02
   0.20910E+01   0.42909E-02
   0.20960E+01   0.43158E-02
   0.21010E+01   0.43408E-02
   0.21060E+01   0.43657E-02
   0.21110E+01   0.43907E-02
   0.21160E+01   0.44159E-02
   0.21210E+01   0.44411E-02
   0.21260E+01   0.44663E-02
   0.21310E+01   0.44915E-02
   0.21360E+01   0.45169E-02
   0.21410E+01   0.45424E-02
   0.21460E+01   0.45678E-02
   0.21510E+01   0.45933E-02
   0.21560E+01   0.46189E-02
   0.21610E+01   0.46445E-02
   0.21660E+01   0.46701E-02
   0.21710E+01   0.46958E-02
   0.21760E+01   0.47216E-02
   0.21810E+01   0.47475E-02
   0.21860E+01   0.47734E-02
   0.21910E+01   0.47993E-02
   0.21960E+01   0.48253E-02
   0.22010E+01   0.48513E-02
   0.22060E+01   0.48773E-02
   0.22110E+01   0.49035E-02
   0.22160E+01   0.49297E-02
   0.22210E+01   0.49558E-02
   0.22260E+01   0.49821E-02
   0.22310E+01   0.50084E-02
   0.22360E+01   0.50349E-02
   0.22410E+01   0.50612E-02
   0.22460E+01   0.50877E-02
   0.22510E+01   0.51143E-02
   0.22560E+01   0.51407E-02
   0.22610E+01   0.51673E-02
   0.22660E+01   0.51940E-02
   0.22710E+01   0.52207E-02
   0.22760E+01   0.52474E-02
   0.22810E+01   0.52742E-02
   0.22860E+01   0.53011E-02
   0.22910E+01   0.53279E-02
   0.22960E+01   0.53547E-02
   0.23010E+01   0.53817E-02
   0.23060E+01   0.54088E-02
   0.23110E+01   0.54357E-02
   0.23160E+01   0.54628E-02
   0.23210E+01   0.54900E-02
   0.23260E+01   0.55171E-02
   0.23310E+01   0.55442E-02
   0.23360E+01   0.55715E-02
   0.23410E+01   0.55988E-02
   0.23460E+01   0.56261E-02
   0.23510E+01   0.56535E-02
   0.23560E+01   0.56809E-02
   0.23610E+01   0.57083E-02
   0.23660E+01   0.57357E-02
   0.23710E+01   0.57633E-02
   0.23760E+01   0.57909E-02
   0.23810E+01   0.58185E-02
   0.23860E+01   0.58461E-02
   0.23910E+01   0.58739E-02
   0.23960E+01   0.59015E-02
   0.24010E+01   0.59292E-02
   0.24060E+01   0.59571E-02
   0.24110E+01   0.59848E-02
   0.24160E+01   0.60126E-02
   0.24210E+01   0.60405E-02
   0.24260E+01   0.60685E-02
   0.24310E+01   0.60964E-02
   0.24360E+01   0.61244E-02
   0.24410E+01   0.61525E-02
   0.24460E+01   0.61805E-02
   0.24510E+01   0.62085E-02
   0.24560E+01   0.62367E-02
   0.24610E+01   0.62648E-02
   0.24660E+01   0.62929E-02
   0.24710E+01   0.63211E-02
   0.24760E+01   0.63495E-02
   0.24810E+01   0.63777E-02
   0.24860E+01   0.64060E-02
   0.24910E+01   0.64344E-02
   0.24960E+01   0.64626E-02
   0.25010E+01   0.64910E-02
   0.25059E+01   0.65195E-02
   0.25109E+01   0.65478E-02
   0.25159E+01   0.65762E-02
   0.25209E+01   0.66048E-02
   0.25259E+01   0.66332E-02
   0.25309E+01   0.66617E-02
   0.25359E+01   0.66904E-02
   0.25409E+01   0.67189E-02
   0.25459E+01   0.67474E-02
   0.25509E+01   0.67761E-02
   0.25559E+01   0.68047E-02
   0.25609E+01   0.68333E-02
   0.25659E+01   0.68621E-02
   0.25709E+01   0.68907E-02
   0.25759E+01   0.69194E-02
   0.25809E+01   0.69482E-02
   0.25859E+01   0.69770E-02
   0.25909E+01   0.70058E-02
   0.25959E+01   0.70346E-02
   0.26009E+01   0.70635E-02
   0.26059E+01   0.70923E-02
   0.26109E+01   0.71213E-02
   0.26159E+01   0.71502E-02
   0.26209E+01   0.71791E-02
   0.26259E+01   0.72080E-02
   0.26309E+01   0.72371E-02
   0.26359E+01   0.72660E-02
   0.26409E+01   0.72950E-02
   0.26459E+01   0.73240E-02
   0.26509E+01   0.73530E-02
   0.26559E+01   0.73820E-02
   0.26609E+01   0.74112E-02
   0.26659E+01   0.74401E-02
   0.26709E+01   0.74692E-02
   0.26759E+01   0.74984E-02
   0.26809E+01   0.75274E-02
   0.26859E+01   0.75566E-02
   0.26909E+01   0.75856E-02
   0.26959E+01   0.76147E-02
   0.27009E+01   0.76439E-02
   0.27059E+01   0.76729E-02
   0.27109E+01   0.77021E-02
   0.27159E+01   0.77313E-02
   0.27209E+01   0.77604E-02
   0.27259E+01   0.77896E-02
   0.27309E+01   0.78188E-02
   0.27359E+01   0.78480E-02
   0.27409E+01   0.78772E-02
   0.27459E+01   0.79064E-02
   0.27509E+01   0.79356E-02
   0.27559E+01   0.79648E-02
   0.27609E+01   0.79941E-02
   0.27659E+01   0.80233E-02
   0.27709E+01   0.80525E-02
   0.27759E+01   0.80819E-02
   0.27809E+01   0.81110E-02
   0.27859E+01   0.81404E-02
   0.27909E+01   0.81695E-02
   0.27959E+01   0.81988E-02
   0.28009E+01   0.82281E-02
   0.28059E+01   0.82573E-02
   0.28109E+01   0.82865E-02
   0.28159E+01   0.83159E-02
   0.28209E+01   0.83450E-02
   0.28259E+01   0.83743E-02
   0.28309E+01   0.84037E-02
   0.28359E+01   0.84329E-02
   0.28409E+01   0.84622E-02
   0.28459E+01   0.84914E-02
   0.28509E+01   0.85206E-02
   0.28559E+01   0.85500E-02
   0.28609E+01   0.85792E-02
   0.28659E+01   0.86084E-02
   0.28709E+01   0.86377E-02
   0.28759E+01   0.86669E-02
   0.28809E+01   0.86962E-02
   0.28859E+01   0.87255E-02
   0.28909E+01   0.87547E-02
   0.28959E+01   0.87840E-02
   0.29009E+01   0.88132E-02
   0.29059E+01   0.88424E-02
   0.29109E+01   0.88717E-02
   0.29159E+01   0.89008E-02
   0.29209E+01   0.89301E-02
   0.29259E+01   0.89592E-02
   0.29309E+01   0.89883E-02
   0.29359E+01   0.90176E-02
   0.29409E+01   0.90467E-02
   0.29459E+01   0.90759E-02
   0.29509E+01   0.91051E-02
   0.29559E+01   0.91342E-02
   0.29609E+01   0.91634E-02
   0.29659E+01   0.91924E-02
   0.29709E+01   0.92215E-02
   0.29759E+01   0.92507E-02
   0.29809E+01   0.92797E-02
   0.29859E+01   0.93088E-02
   0.29909E+01   0.93378E-02
   0.29959E+01   0.93668E-02
   0.30009E+01   0.93959E-02
   0.30059E+01   0.94248E-02
   0.30109E+01   0.94539E-02
   0.30159E+01   0.94828E-02
   0.30209E+01   0.95117E-02
   0.30259E+01   0.95407E-02
   0.30309E+01   0.95696E-02
   0.30359E+01   0.95985E-02
   0.30409E+01   0.96273E-02
   0.30459E+01   0.96562E-02
   0.30509E+01   0.96851E-02
   0.30559E+01   0.97139E-02
   0.30609E+01   0.97427E-02
   0.30659E+01   0.97715E-02
   0.30709E+01   0.98002E-02
   0.30759E+01   0.98291E-02
   0.30809E+01   0.98577E-02
   0.30859E+01   0.98865E-02
   0.30909E+01   0.99152E-02
   0.30959E+01   0.99438E-02
   0.31009E+01   0.99726E-02
   0.31059E+01   0.10001E-01
   0.31109E+01   0.10030E-01
   0.31159E+01   0.10058E-01
   0.31209E+01   0.10087E-01
   0.31259E+01   0.10115E-01
   0.31309E+01   0.10144E-01
   0.31359E+01   0.10172E-01
   0.31409E+01   0.10201E-01
   0.31459E+01   0.10229E-01
   0.31509E+01   0.10258E-01
   0.31559E+01   0.10286E-01
   0.31609E+01   0.10315E-01
   0.31659E+01   0.10343E-01
   0.31709E+01   0.10371E-01
   0.31759E+01   0.10399E-01
   0.31809E+01   0.10428E-01
   0.31859E+01   0.10456E-01
   0.31909E+01   0.10484E-01
   0.31959E+01   0.10512E-01
   0.32009E+01   0.10540E-01
   0.32059E+01   0.10569E-01
   0.32109E+01   0.10597E-01
   0.32159E+01   0.10625E-01
   0.32209E+01   0.10653E-01
   0.32259E+01   0.10681E-01
   0.32309E+01   0.10709E-01
   0.32359E+01   0.10736E-01
   0.32409E+01   0.10764E-01
   0.32459E+01   0.10792E-01
   0.32509E+01   0.10820E-01
   0.32559E+01   0.10848E-01
   0.32609E+01   0.10876E-01
   0.32659E+01   0.10903E-01
   0.32709E+01   0.10931E-01
   0.32759E+01   0.10958E-01
   0.32809E+01   0.10986E-01
   0.32859E+01   0.11014E-01
   0.32909E+01   0.11041E-01
   0.32959E+01   0.11069E-01
   0.33009E+01   0.11096E-01
   0.33059E+01   0.11124E-01
   0.33109E+01   0.11151E-01
   0.33159E+01   0.11178E-01
   0.33209E+01   0.11206E-01
   0.33259E+01   0.11233E-01
   0.33309E+01   0.11260E-01
   0.33359E+01   0.11287E-01
   0.33409E+01   0.11314E-01
   0.33459E+01   0.11341E-01
   0.33509E+01   0.11369E-01
   0.33559E+01   0.11396E-01
   0.33609E+01   0.11423E-01
   0.33659E+01   0.11449E-01
   0.33709E+01   0.11476E-01
   0.33759E+01   0.11503E-01
   0.33809E+01   0.11530E-01
   0.33859E+01   0.11557E-01
   0.33909E+01   0.11584E-01
   0.33959E+01   0.11610E-01
   0.34009E+01   0.11637E-01
   0.34059E+01   0.11663E-01
   0.34109E+01   0.11690E-01
   0.34159E+01   0.11716E-01
   0.34209E+01   0.11743E-01
   0.34259E+01   0.11769E-01
   0.34309E+01   0.11796E-01
   0.34359E+01   0.11822E-01
   0.34409E+01   0.11848E-01
   0.34459E+01   0.11875E-01
   0.34509E+01   0.11901E-01
   0.34559E+01   0.11927E-01
   0.34609E+01   0.11953E-01
   0.34659E+01   0.11979E-01
   0.34709E+01   0.12005E-01
   0.34759E+01   0.12031E-01
   0.34809E+01   0.12057E-01
   0.34859E+01   0.12083E-01
   0.34909E+01   0.12109E-01
   0.34959E+01   0.12134E-01
   0.35009E+01   0.12160E-01
   0.35059E+01   0.12186E-01
   0.35109E+01   0.12211E-01
   0.35159E+01   0.12237E-01
   0.35209E+01   0.12262E-01
   0.35259E+01   0.12288E-01
   0.35309E+01   0.12313E-01
   0.35359E+01   0.12338E-01
   0.35409E+01   0.12364E-01
   0.35459E+01   0.12389E-01
   0.35509E+01   0.12414E-01
   0.35559E+01   0.12439E-01
   0.35609E+01   0.12464E-01
   0.35659E+01   0.12489E-01
   0.35709E+01   0.12514E-01
   0.35759E+01   0.12539E-01
   0.35809E+01   0.12564E-01
   0.35859E+01   0.12589E-01
   0.35909E+01   0.12613E-01
   0.35959E+01   0.12638E-01
   0.36009E+01   0.12663E-01
   0.36059E+01   0.12687E-01
   0.36109E+01   0.12712E-01
   0.36159E+01   0.12736E-01
   0.36209E+01   0.12761E-01
   0.36259E+01   0.12785E-01
   0.36309E+01   0.12809E-01
   0.36359E+01   0.12833E-01
   0.36409E+01   0.12857E-01
   0.36459E+01   0.12881E-01
   0.36509E+01   0.12906E-01
   0.36559E+01   0.12929E-01
   0.36609E+01   0.12953E-01
   0.36659E+01   0.12977E-01
   0.36709E+01   0.13001E-01
   0.36759E+01   0.13025E-01
   0.36809E+01   0.13048E-01
   0.36859E+01   0.13072E-01
   0.36909E+01   0.13096E-01
   0.36959E+01   0.13119E-01
   0.37009E+01   0.13142E-01
   0.37059E+01   0.13166E-01
   0.37109E+01   0.13189E-01
   0.37159E+01   0.13212E-01
   0.37209E+01   0.13235E-01
   0.37259E+01   0.13259E-01
   0.37309E+01   0.13282E-01
   0.37359E+01   0.13305E-01
   0.37409E+01   0.13328E-01
   0.37459E+01   0.13350E-01
   0.37509E+01   0.13373E-01
   0.37559E+01   0.13396E-01
   0.37609E+01   0.13419E-01
   0.37659E+01   0.13441E-01
   0.37709E+01   0.13464E-01
   0.37759E+01   0.13486E-01
   0.37809E+01   0.13509E-01
   0.37859E+01   0.13531E-01
   0.37909E+01   0.13553E-01
   0.37959E+01   0.13575E-01
   0.38009E+01   0.13597E-01
   0.38059E+01   0.13620E-01
   0.38109E+01   0.13642E-01
   0.38159E+01   0.13664E-01
   0.38209E+01   0.13685E-01
   0.38259E+01   0.13707E-01
   0.38309E+01   0.13729E-01
   0.38359E+01   0.13751E-01
   0.38409E+01   0.13772E-01
   0.38459E+01   0.13794E-01
   0.38509E+01   0.13815E-01
   0.38559E+01   0.13836E-01
   0.38609E+01   0.13858E-01
   0.38659E+01   0.13879E-01
   0.38709E+01   0.13900E-01
   0.38759E+01   0.13921E-01
   0.38809E+01   0.13942E-01
   0.38859E+01   0.13963E-01
   0.38909E+01   0.13984E-01
   0.38959E+01   0.14005E-01
   0.39009E+01   0.14026E-01
   0.39059E+01   0.14046E-01
   0.39109E+01   0.14067E-01
   0.39159E+01   0.14088E-01
   0.39209E+01   0.14108E-01
   0.39259E+01   0.14128E-01
   0.39309E+01   0.14149E-01
   0.39359E+01   0.14169E-01
   0.39409E+01   0.14189E-01
   0.39459E+01   0.14209E-01
   0.39509E+01   0.14229E-01
   0.39559E+01   0.14249E-01
   0.39609E+01   0.14269E-01
   0.39659E+01   0.14289E-01
   0.39709E+01   0.14309E-01
   0.39759E+01   0.14328E-01
   0.39809E+01   0.14348E-01
   0.39859E+01   0.14367E-01
   0.39909E+01   0.14387E-01
   0.39959E+01   0.14406E-01
   0.40009E+01   0.14426E-01
   0.40059E+01   0.14445E-01
   0.40109E+01   0.14464E-01
   0.40159E+01   0.14483E-01
   0.40209E+01   0.14502E-01
   0.40259E+01   0.14521E-01
   0.40309E+01   0.14540E-01
   0.40359E+01   0.14558E-01
   0.40409E+01   0.14577E-01
   0.40459E+01   0.14596E-01
   0.40509E+01   0.14614E-01
   0.40559E+01   0.14633E-01
   0.40609E+01   0.14651E-01
   0.40659E+01   0.14669E-01
   0.40709E+01   0.14688E-01
   0.40759E+01   0.14706E-01
   0.40809E+01   0.14724E-01
   0.40859E+01   0.14742E-01
   0.40909E+01   0.14760E-01
   0.40959E+01   0.14778E-01
   0.41009E+01   0.14796E-01
   0.41059E+01   0.14813E-01
   0.41109E+01   0.14831E-01
   0.41159E+01   0.14849E-01
   0.41209E+01   0.14866E-01
   0.41259E+01   0.14883E-01
   0.41309E+01   0.14901E-01
   0.41359E+01   0.14918E-01
   0.41409E+01   0.14935E-01
   0.41459E+01   0.14952E-01
   0.41509E+01   0.14969E-01
   0.41559E+01   0.14986E-01
   0.41609E+01   0.15003E-01
   0.41659E+01   0.15020E-01
   0.41709E+01   0.15037E-01
   0.41759E+01   0.15053E-01
   0.41809E+01   0.15070E-01
   0.41859E+01   0.15086E-01
   0.41909E+01   0.15103E-01
   0.41959E+01   0.15119E-01
   0.42009E+01   0.15135E-01
   0.42059E+01   0.15152E-01
   0.42109E+01   0.15168E-01
   0.42159E+01   0.15184E-01
   0.42209E+01   0.15200E-01
   0.42259E+01   0.15215E-01
   0.42309E+01   0.15231E-01
   0.42359E+01   0.15247E-01
   0.42409E+01   0.15263E-01
   0.42459E+01   0.15278E-01
   0.42509E+01   0.15294E-01
   0.42559E+01   0.15309E-01
   0.42609E+01   0.15324E-01
   0.42659E+01   0.15339E-01
   0.42709E+01   0.15355E-01
   0.42759E+01   0.15370E-01
   0.42809E+01   0.15385E-01
   0.42859E+01   0.15400E-01
   0.42909E+01   0.15414E-01
   0.42959E+01   0.15429E-01
   0.43009E+01   0.15444E-01
   0.43059E+01   0.15458E-01
   0.43109E+01   0.15473E-01
   0.43159E+01   0.15487E-01
   0.43209E+01   0.15502E-01
   0.43259E+01   0.15516E-01
   0.43309E+01   0.15530E-01
   0.43359E+01   0.15544E-01
   0.43409E+01   0.15558E-01
   0.43459E+01   0.15572E-01
   0.43509E+01   0.15586E-01
   0.43559E+01   0.15600E-01
   0.43609E+01   0.15614E-01
   0.43659E+01   0.15627E-01
   0.43709E+01   0.15641E-01
   0.43759E+01   0.15654E-01
   0.43809E+01   0.15668E-01
   0.43859E+01   0.15681E-01
   0.43909E+01   0.15694E-01
   0.43959E+01   0.15707E-01
   0.44009E+01   0.15720E-01
   0.44059E+01   0.15733E-01
   0.44109E+01   0.15746E-01
   0.44159E+01   0.15759E-01
   0.44209E+01   0.15772E-01
   0.44259E+01   0.15784E-01
   0.44309E+01   0.15797E-01
   0.44359E+01   0.15810E-01
   0.44409E+01   0.15822E-01
   0.44459E+01   0.15834E-01
   0.44509E+01   0.15847E-01
   0.44559E+01   0.15859E-01
   0.44609E+01   0.15871E-01
   0.44659E+01   0.15883E-01
   0.44709E+01   0.15895E-01
   0.44759E+01   0.15907E-01
   0.44809E+01   0.15919E-01
   0.44859E+01   0.15930E-01
   0.44909E+01   0.15942E-01
   0.44959E+01   0.15953E-01
   0.45009E+01   0.15965E-01
   0.45059E+01   0.15976E-01
   0.45109E+01   0.15988E-01
   0.45159E+01   0.15999E-01
   0.45209E+01   0.16010E-01
   0.45259E+01   0.16021E-01
   0.45309E+01   0.16032E-01
   0.45359E+01   0.16043E-01
   0.45409E+01   0.16054E-01
   0.45459E+01   0.16065E-01
   0.45509E+01   0.16075E-01
   0.45559E+01   0.16086E-01
   0.45609E+01   0.16096E-01
   0.45659E+01   0.16107E-01
   0.45709E+01   0.16117E-01
   0.45759E+01   0.16127E-01
   0.45809E+01   0.16138E-01
   0.45859E+01   0.16148E-01
   0.45909E+01   0.16158E-01
   0.45959E+01   0.16168E-01
   0.46009E+01   0.16178E-01
   0.46059E+01   0.16187E-01
   0.46109E+01   0.16197E-01
   0.46159E+01   0.16207E-01
   0.46209E+01   0.16216E-01
   0.46259E+01   0.16226E-01
   0.46309E+01   0.16235E-01
   0.46359E+01   0.16245E-01
   0.46409E+01   0.16254E-01
   0.46459E+01   0.16263E-01
   0.46509E+01   0.16272E-01
   0.46559E+01   0.16281E-01
   0.46609E+01   0.16290E-01
   0.46659E+01   0.16299E-01
   0.46709E+01   0.16308E-01
   0.46759E+01   0.16317E-01
   0.46809E+01   0.16325E-01
   0.46859E+01   0.16334E-01
   0.46909E+01   0.16342E-01
   0.46959E+01   0.16351E-01
   0.47009E+01   0.16359E-01
   0.47059E+01   0.16368E-01
   0.47109E+01   0.16376E-01
   0.47159E+01   0.16384E-01
   0.47209E+01   0.16392E-01
   0.47259E+01   0.16400E-01
   0.47309E+01   0.16408E-01
   0.47359E+01   0.16416E-01
   0.47409E+01   0.16423E-01
   0.47459E+01   0.16431E-01
   0.47509E+01   0.16439E-01
   0.47559E+01   0.16446E-01
   0.47609E+01   0.16454E-01
   0.47659E+01   0.16461E-01
   0.47709E+01   0.16468E-01
   0.47759E+01   0.16475E-01
   0.47809E+01   0.16483E-01
   0.47859E+01   0.16490E-01
   0.47909E+01   0.16497E-01
   0.47959E+01   0.16504E-01
   0.48009E+01   0.16510E-01
   0.48059E+01   0.16517E-01
   0.48109E+01   0.16524E-01
   0.48159E+01   0.16531E-01
   0.48209E+01   0.16537E-01
   0.48259E+01   0.16544E-01
   0.48309E+01   0.16550E-01
   0.48359E+01   0.16556E-01
   0.48409E+01   0.16563E-01
   0.48459E+01   0.16569E-01
   0.48509E+01   0.16575E-01
   0.48559E+01   0.16581E-01
   0.48609E+01   0.16587E-01
   0.48659E+01   0.16593E-01
   0.48709E+01   0.16599E-01
   0.48759E+01   0.16605E-01
   0.48809E+01   0.16610E-01
   0.48859E+01   0.16616E-01
   0.48909E+01   0.16621E-01
   0.48959E+01   0.16627E-01
   0.49009E+01   0.16632E-01
   0.49059E+01   0.16638E-01
   0.49109E+01   0.16643E-01
   0.49159E+01   0.16648E-01
   0.49209E+01   0.16653E-01
   0.49259E+01   0.16658E-01
   0.49309E+01   0.16664E-01
   0.49359E+01   0.16668E-01
   0.49409E+01   0.16673E-01
   0.49459E+01   0.16678E-01
   0.49509E+01   0.16683E-01
   0.49559E+01   0.16688E-01
   0.49609E+01   0.16692E-01
   0.49659E+01   0.16697E-01
   0.49709E+01   0.16701E-01
   0.49759E+01   0.16706E-01
   0.49809E+01   0.16710E-01
   0.49859E+01   0.16714E-01
   0.49909E+01   0.16718E-01
   0.49959E+01   0.16723E-01
   0.50009E+01   0.16727E-01
   0.50059E+01   0.16731E-01
   0.50109E+01   0.16735E-01
   0.50159E+01   0.16739E-01
   0.50209E+01   0.16742E-01
   0.50259E+01   0.16746E-01
   0.50309E+01   0.16750E-01
   0.50359E+01   0.16754E-01
   0.50409E+01   0.16757E-01
   0.50459E+01   0.16761E-01
   0.50509E+01   0.16764E-01
   0.50559E+01   0.16767E-01
   0.50609E+01   0.16771E-01
   0.50659E+01   0.16774E-01
   0.50709E+01   0.16777E-01
   0.50759E+01   0.16780E-01
   0.50809E+01   0.16784E-01
   0.50859E+01   0.16787E-01
   0.50909E+01   0.16790E-01
   0.50959E+01   0.16792E-01
   0.51009E+01   0.16795E-01
   0.51059E+01   0.16798E-01
   0.51109E+01   0.16801E-01
   0.51159E+01   0.16804E-01
   0.51209E+01   0.16806E-01
   0.51259E+01   0.16809E-01
   0.51309E+01   0.16811E-01
   0.51359E+01   0.16814E-01
   0.51409E+01   0.16816E-01
   0.51459E+01   0.16819E-01
   0.51509E+01   0.16821E-01
   0.51559E+01   0.16823E-01
   0.51609E+01   0.16825E-01
   0.51659E+01   0.16827E-01
   0.51709E+01   0.16829E-01
   0.51759E+01   0.16832E-01
   0.51809E+01   0.16833E-01
   0.51859E+01   0.16835E-01
   0.51909E+01   0.16837E-01
   0.51959E+01   0.16839E-01
   0.52009E+01   0.16841E-01
   0.52059E+01   0.16843E-01
   0.52109E+01   0.16844E-01
   0.52159E+01   0.16846E-01
   0.52209E+01   0.16847E-01
   0.52259E+01   0.16849E-01
   0.52309E+01   0.16850E-01
   0.52359E+01   0.16852E-01
   0.52409E+01   0.16853E-01
   0.52459E+01   0.16855E-01
   0.52509E+01   0.16856E-01
   0.52559E+01   0.16857E-01
   0.52609E+01   0.16858E-01
   0.52659E+01   0.16860E-01
   0.52709E+01   0.16861E-01
   0.52759E+01   0.16862E-01
   0.52809E+01   0.16863E-01
   0.52859E+01   0.16864E-01
   0.52909E+01   0.16865E-01
   0.52959E+01   0.16866E-01
   0.53009E+01   0.16866E-01
   0.53059E+01   0.16867E-01
   0.53109E+01   0.16868E-01
   0.53159E+01   0.16869E-01
   0.53209E+01   0.16869E-01
   0.53259E+01   0.16870E-01
   0.53309E+01   0.16871E-01
   0.53359E+01   0.16871E-01
   0.53409E+01   0.16872E-01
   0.53459E+01   0.16872E-01
   0.53509E+01   0.16873E-01
   0.53559E+01   0.16873E-01
   0.53609E+01   0.16874E-01
   0.53659E+01   0.16874E-01
   0.53709E+01   0.16875E-01
   0.53759E+01   0.16875E-01
   0.53809E+01   0.16875E-01
   0.53859E+01   0.16876E-01
   0.53909E+01   0.16876E-01
   0.53959E+01   0.16876E-01
   0.54009E+01   0.16876E-01
   0.54059E+01   0.16876E-01
   0.54109E+01   0.16877E-01
   0.54159E+01   0.16877E-01
   0.54209E+01   0.16877E-01
   0.54259E+01   0.16877E-01
   0.54309E+01   0.16877E-01
   0.54359E+01   0.16877E-01
   0.54409E+01   0.16877E-01
   0.54459E+01   0.16877E-01
   0.54509E+01   0.16877E-01
   0.54559E+01   0.16877E-01
   0.54609E+01   0.16877E-01


   0.59999E-02   0.10287E-07
   0.11000E-01   0.11779E-07
   0.16000E-01   0.15478E-07
   0.21000E-01   0.22389E-07
   0.26000E-01   0.33514E-07
   0.30999E-01   0.49858E-07
   0.35999E-01   0.72381E-07
   0.40999E-01   0.10188E-06
   0.45999E-01   0.13953E-06
   0.50999E-01   0.18633E-06
   0.55999E-01   0.24326E-06
   0.60999E-01   0.31132E-06
   0.65999E-01   0.39150E-06
   0.70999E-01   0.48481E-06
   0.75999E-01   0.59222E-06
   0.80998E-01   0.71474E-06
   0.85998E-01   0.85336E-06
   0.90998E-01   0.10091E-05
   0.95998E-01   0.11829E-05
   0.10100E+00   0.13757E-05
   0.10600E+00   0.15887E-05
   0.11100E+00   0.18227E-05
   0.11600E+00   0.20788E-05
   0.12100E+00   0.23579E-05
   0.12600E+00   0.26611E-05
   0.13100E+00   0.29894E-05
   0.13600E+00   0.33436E-05
   0.14100E+00   0.37249E-05
   0.14600E+00   0.41343E-05
   0.15100E+00   0.45726E-05
   0.15600E+00   0.50409E-05
   0.16100E+00   0.55403E-05
   0.16600E+00   0.60717E-05
   0.17100E+00   0.66360E-05
   0.17600E+00   0.72344E-05
   0.18100E+00   0.78677E-05
   0.18600E+00   0.85370E-05
   0.19100E+00   0.92432E-05
   0.19600E+00   0.99875E-05
   0.20100E+00   0.10771E-04
   0.20600E+00   0.11594E-04
   0.21100E+00   0.12458E-04
   0.21600E+00   0.13364E-04
   0.22100E+00   0.14313E-04
   0.22600E+00   0.15306E-04
   0.23100E+00   0.16343E-04
   0.23600E+00   0.17427E-04
   0.24100E+00   0.18558E-04
   0.24600E+00   0.19736E-04
   0.25100E+00   0.20964E-04
   0.25599E+00   0.22241E-04
   0.26099E+00   0.23558E-04
   0.26599E+00   0.24925E-04
   0.27099E+00   0.26344E-04
   0.27599E+00   0.27817E-04
   0.28099E+00   0.29343E-04
   0.28599E+00   0.30925E-04
   0.29099E+00   0.32564E-04
   0.29599E+00   0.34259E-04
   0.30099E+00   0.36013E-04
   0.30599E+00   0.37826E-04
   0.31099E+00   0.39699E-04
   0.31599E+00   0.41634E-04
   0.32099E+00   0.43631E-04
   0.32599E+00   0.45691E-04
   0.33099E+00   0.47815E-04
   0.33599E+00   0.50004E-04
   0.34099E+00   0.52259E-04
   0.34599E+00   0.54582E-04
   0.35099E+00   0.56973E-04
   0.35599E+00   0.59432E-04
   0.36099E+00   0.61962E-04
   0.36599E+00   0.64542E-04
   0.37099E+00   0.67189E-04
   0.37599E+00   0.69908E-04
   0.38099E+00   0.72701E-04
   0.38599E+00   0.75568E-04
   0.39099E+00   0.78510E-04
   0.39599E+00   0.81528E-04
   0.40099E+00   0.84624E-04
   0.40599E+00   0.87797E-04
   0.41099E+00   0.91050E-04
   0.41599E+00   0.94383E-04
   0.42099E+00   0.97797E-04
   0.42599E+00   0.10129E-03
   0.43099E+00   0.10487E-03
   0.43599E+00   0.10854E-03
   0.44099E+00   0.11228E-03
   0.44599E+00   0.11611E-03
   0.45099E+00   0.11999E-03
   0.45599E+00   0.12396E-03
   0.46099E+00   0.12802E-03
   0.46599E+00   0.13217E-03
   0.47099E+00   0.13641E-03
   0.47599E+00   0.14074E-03
   0.48099E+00   0.14516E-03
   0.48599E+00   0.14967E-03
   0.49099E+00   0.15427E-03
   0.49599E+00   0.15898E-03
   0.50099E+00   0.16377E-03
   0.50599E+00   0.16867E-03
   0.51099E+00   0.17366E-03
   0.51599E+00   0.17871E-03
   0.52099E+00   0.18385E-03
   0.52599E+00   0.18909E-03
   0.53099E+00   0.19443E-03
   0.53599E+00   0.19987E-03
   0.54099E+00   0.20541E-03
   0.54599E+00   0.21106E-03
   0.55099E+00   0.21681E-03
   0.55599E+00   0.22267E-03
   0.56099E+00   0.22863E-03
   0.56599E+00   0.23470E-03
   0.57099E+00   0.24088E-03
   0.57599E+00   0.24712E-03
   0.58099E+00   0.25345E-03
   0.58599E+00   0.25990E-03
   0.59099E+00   0.26646E-03
   0.59599E+00   0.27312E-03
   0.60099E+00   0.27991E-03
   0.60599E+00   0.28680E-03
   0.61099E+00   0.29381E-03
   0.61599E+00   0.30094E-03
   0.62099E+00   0.30818E-03
   0.62599E+00   0.31554E-03
   0.63099E+00   0.32296E-03
   0.63599E+00   0.33048E-03
   0.64099E+00   0.33813E-03
   0.64599E+00   0.34589E-03
   0.65099E+00   0.35378E-03
   0.65599E+00   0.36178E-03
   0.66099E+00   0.36991E-03
   0.66599E+00   0.37817E-03
   0.67099E+00   0.38655E-03
   0.67599E+00   0.39505E-03
   0.68099E+00   0.40361E-03
   0.68599E+00   0.41229E-03
   0.69099E+00   0.42109E-03
   0.69599E+00   0.43002E-03
   0.70099E+00   0.43908E-03
   0.70599E+00   0.44827E-03
   0.71099E+00   0.45759E-03
   0.71599E+00   0.46704E-03
   0.72099E+00   0.47663E-03
   0.72599E+00   0.48627E-03
   0.73099E+00   0.49603E-03
   0.73599E+00   0.50592E-03
   0.74099E+00   0.51595E-03
   0.74599E+00   0.52611E-03
   0.75099E+00   0.53641E-03
   0.75598E+00   0.54685E-03
   0.76098E+00   0.55743E-03
   0.76598E+00   0.56815E-03
   0.77098E+00   0.57893E-03
   0.77598E+00   0.58982E-03
   0.78098E+00   0.60086E-03
   0.78598E+00   0.61204E-03
   0.79098E+00   0.62336E-03
   0.79598E+00   0.63482E-03
   0.80098E+00   0.64644E-03
   0.80598E+00   0.65819E-03
   0.81098E+00   0.67000E-03
   0.81598E+00   0.68193E-03
   0.82098E+00   0.69402E-03
   0.82598E+00   0.70625E-03
   0.83098E+00   0.71863E-03
   0.83598E+00   0.73115E-03
   0.84098E+00   0.74383E-03
   0.84598E+00   0.75666E-03
   0.85098E+00   0.76954E-03
   0.85598E+00   0.78255E-03
   0.86098E+00   0.79572E-03
   0.86598E+00   0.80903E-03
   0.87098E+00   0.82251E-03
   0.87598E+00   0.83613E-03
   0.88098E+00   0.84992E-03
   0.88598E+00   0.86383E-03
   0.89098E+00   0.87780E-03
   0.89598E+00   0.89192E-03
   0.90098E+00   0.90620E-03
   0.90598E+00   0.92063E-03
   0.91098E+00   0.93523E-03
   0.91598E+00   0.94999E-03
   0.92098E+00   0.96489E-03
   0.92598E+00   0.97983E-03
   0.93098E+00   0.99493E-03
   0.93598E+00   0.10102E-02
   0.94098E+00   0.10256E-02
   0.94598E+00   0.10412E-02
   0.95098E+00   0.10570E-02
   0.95598E+00   0.10729E-02
   0.96098E+00   0.10888E-02
   0.96598E+00   0.11049E-02
   0.97098E+00   0.11212E-02
   0.97598E+00   0.11376E-02
   0.98098E+00   0.11542E-02
   0.98598E+00   0.11710E-02
   0.99098E+00   0.11879E-02
   0.99598E+00   0.12049E-02
   0.10010E+01   0.12220E-02
   0.10060E+01   0.12393E-02
   0.10110E+01   0.12568E-02
   0.10160E+01   0.12744E-02
   0.10210E+01   0.12923E-02
   0.10260E+01   0.13101E-02
   0.10310E+01   0.13281E-02
   0.10360E+01   0.13463E-02
   0.10410E+01   0.13646E-02
   0.10460E+01   0.13831E-02
   0.10510E+01   0.14018E-02
   0.10560E+01   0.14206E-02
   0.10610E+01   0.14394E-02
   0.10660E+01   0.14585E-02
   0.10710E+01   0.14777E-02
   0.10760E+01   0.14972E-02
   0.10810E+01   0.15168E-02
   0.10860E+01   0.15364E-02
   0.10910E+01   0.15561E-02
   0.10960E+01   0.15761E-02
   0.11010E+01   0.15962E-02
   0.11060E+01   0.16165E-02
   0.11110E+01   0.16370E-02
   0.11160E+01   0.16576E-02
   0.11210E+01   0.16782E-02
   0.11260E+01   0.16991E-02
   0.11310E+01   0.17201E-02
   0.11360E+01   0.17414E-02
   0.11410E+01   0.17628E-02
   0.11460E+01   0.17842E-02
   0.11510E+01   0.18057E-02
   0.11560E+01   0.18275E-02
   0.11610E+01   0.18495E-02
   0.11660E+01   0.18716E-02
   0.11710E+01   0.18939E-02
   0.11760E+01   0.19162E-02
   0.11810E+01   0.19388E-02
   0.11860E+01   0.19615E-02
   0.11910E+01   0.19843E-02
   0.11960E+01   0.20074E-02
   0.12010E+01   0.20305E-02
   0.12060E+01   0.20538E-02
   0.12110E+01   0.20772E-02
   0.12160E+01   0.21008E-02
   0.12210E+01   0.21247E-02
   0.12260E+01   0.21485E-02
   0.12310E+01   0.21725E-02
   0.12360E+01   0.21967E-02
   0.12410E+01   0.22210E-02
   0.12460E+01   0.22456E-02
   0.12510E+01   0.22704E-02
   0.12560E+01   0.22951E-02
   0.12610E+01   0.23200E-02
   0.12660E+01   0.23451E-02
   0.12710E+01   0.23705E-02
   0.12760E+01   0.23960E-02
   0.12810E+01   0.24214E-02
   0.12860E+01   0.24471E-02
   0.12910E+01   0.24730E-02
   0.12960E+01   0.24991E-02
   0.13010E+01   0.25253E-02
   0.13060E+01   0.25515E-02
   0.13110E+01   0.25780E-02
   0.13160E+01   0.26046E-02
   0.13210E+01   0.26314E-02
   0.13260E+01   0.26584E-02
   0.13310E+01   0.26854E-02
   0.13360E+01   0.27126E-02
   0.13410E+01   0.27400E-02
   0.13460E+01   0.27676E-02
   0.13510E+01   0.27952E-02
   0.13560E+01   0.28229E-02
   0.13610E+01   0.28509E-02
   0.13660E+01   0.28790E-02
   0.13710E+01   0.29074E-02
   0.13760E+01   0.29357E-02
   0.13810E+01   0.29642E-02
   0.13860E+01   0.29929E-02
   0.13910E+01   0.30218E-02
   0.13960E+01   0.30509E-02
   0.14010E+01   0.30799E-02
   0.14060E+01   0.31091E-02
   0.14110E+01   0.31386E-02
   0.14160E+01   0.31683E-02
   0.14210E+01   0.31979E-02
   0.14260E+01   0.32277E-02
   0.14310E+01   0.32577E-02
   0.14360E+01   0.32879E-02
   0.14410E+01   0.33183E-02
   0.14460E+01   0.33487E-02
   0.14510E+01   0.33792E-02
   0.14560E+01   0.34100E-02
   0.14610E+01   0.34410E-02
   0.14660E+01   0.34719E-02
   0.14710E+01   0.35030E-02
   0.14760E+01   0.35343E-02
   0.14810E+01   0.35658E-02
   0.14860E+01   0.35975E-02
   0.14910E+01   0.36292E-02
   0.14960E+01   0.36610E-02
   0.15010E+01   0.36931E-02
   0.15060E+01   0.37253E-02
   0.15110E+01   0.37575E-02
   0.15160E+01   0.37899E-02
   0.15210E+01   0.38225E-02
   0.15260E+01   0.38554E-02
   0.15310E+01   0.38882E-02
   0.15360E+01   0.39211E-02
   0.15410E+01   0.39543E-02
   0.15460E+01   0.39876E-02
   0.15510E+01   0.40209E-02
   0.15560E+01   0.40544E-02
   0.15610E+01   0.40881E-02
   0.15660E+01   0.41220E-02
   0.15710E+01   0.41559E-02
   0.15760E+01   0.41899E-02
   0.15810E+01   0.42241E-02
   0.15860E+01   0.42586E-02
   0.15910E+01   0.42930E-02
   0.15960E+01   0.43275E-02
   0.16010E+01   0.43623E-02
   0.16060E+01   0.43973E-02
   0.16110E+01   0.44322E-02
   0.16160E+01   0.44673E-02
   0.16210E+01   0.45026E-02
   0.16260E+01   0.45381E-02
   0.16310E+01   0.45735E-02
   0.16360E+01   0.46091E-02
   0.16410E+01   0.46450E-02
   0.16460E+01   0.46810E-02
   0.16510E+01   0.47170E-02
   0.16560E+01   0.47531E-02
   0.16610E+01   0.47895E-02
   0.16660E+01   0.48260E-02
   0.16710E+01   0.48624E-02
   0.16760E+01   0.48990E-02
   0.16810E+01   0.49359E-02
   0.16860E+01   0.49730E-02
   0.16910E+01   0.50099E-02
   0.16960E+01   0.50471E-02
   0.17010E+01   0.50845E-02
   0.17060E+01   0.51218E-02
   0.17110E+01   0.51592E-02
   0.17160E+01   0.51969E-02
   0.17210E+01   0.52348E-02
   0.17260E+01   0.52727E-02
   0.17310E+01   0.53106E-02
   0.17360E+01   0.53488E-02
   0.17410E+01   0.53872E-02
   0.17460E+01   0.54255E-02
   0.17510E+01   0.54639E-02
   0.17560E+01   0.55027E-02
   0.17610E+01   0.55413E-02
   0.17660E+01   0.55800E-02
   0.17710E+01   0.56190E-02
   0.17760E+01   0.56582E-02
   0.17810E+01   0.56974E-02
   0.17860E+01   0.57366E-02
   0.17910E+01   0.57761E-02
   0.17960E+01   0.58158E-02
   0.18010E+01   0.58553E-02
   0.18060E+01   0.58951E-02
   0.18110E+01   0.59351E-02
   0.18160E+01   0.59750E-02
   0.18210E+01   0.60150E-02
   0.18260E+01   0.60553E-02
   0.18310E+01   0.60955E-02
   0.18360E+01   0.61358E-02
   0.18410E+01   0.61763E-02
   0.18460E+01   0.62170E-02
   0.18510E+01   0.62576E-02
   0.18560E+01   0.62984E-02
   0.18610E+01   0.63394E-02
   0.18660E+01   0.63803E-02
   0.18710E+01   0.64214E-02
   0.18760E+01   0.64627E-02
   0.18810E+01   0.65041E-02
   0.18860E+01   0.65454E-02
   0.18910E+01   0.65870E-02
   0.18960E+01   0.66287E-02
   0.19010E+01   0.66702E-02
   0.19060E+01   0.67120E-02
   0.19110E+01   0.67540E-02
   0.19160E+01   0.67959E-02
   0.19210E+01   0.68380E-02
   0.19260E+01   0.68803E-02
   0.19310E+01   0.69227E-02
   0.19360E+01   0.69650E-02
   0.19410E+01   0.70075E-02
   0.19460E+01   0.70501E-02
   0.19510E+01   0.70927E-02
   0.19560E+01   0.71354E-02
   0.19610E+01   0.71784E-02
   0.19660E+01   0.72211E-02
   0.19710E+01   0.72641E-02
   0.19760E+01   0.73073E-02
   0.19810E+01   0.73504E-02
   0.19860E+01   0.73937E-02
   0.19910E+01   0.74371E-02
   0.19960E+01   0.74804E-02
   0.20010E+01   0.75239E-02
   0.20060E+01   0.75676E-02
   0.20110E+01   0.76111E-02
   0.20160E+01   0.76548E-02
   0.20210E+01   0.76987E-02
   0.20260E+01   0.77425E-02
   0.20310E+01   0.77864E-02
   0.20360E+01   0.78306E-02
   0.20410E+01   0.78749E-02
   0.20460E+01   0.79190E-02
   0.20510E+01   0.79634E-02
   0.20560E+01   0.80079E-02
   0.20610E+01   0.80522E-02
   0.20660E+01   0.80968E-02
   0.20710E+01   0.81415E-02
   0.20760E+01   0.81861E-02
   0.20810E+01   0.82309E-02
   0.20860E+01   0.82758E-02
   0.20910E+01   0.83206E-02
   0.20960E+01   0.83656E-02
   0.21010E+01   0.84104E-02
   0.21060E+01   0.84554E-02
   0.21110E+01   0.85006E-02
   0.21160E+01   0.85457E-02
   0.21210E+01   0.85909E-02
   0.21260E+01   0.86363E-02
   0.21310E+01   0.86815E-02
   0.21360E+01   0.87269E-02
   0.21410E+01   0.87725E-02
   0.21460E+01   0.88180E-02
   0.21510E+01   0.88636E-02
   0.21560E+01   0.89094E-02
   0.21610E+01   0.89550E-02
   0.21660E+01   0.90008E-02
   0.21710E+01   0.90467E-02
   0.21760E+01   0.90925E-02
   0.21810E+01   0.91385E-02
   0.21860E+01   0.91846E-02
   0.21910E+01   0.92305E-02
   0.21960E+01   0.92767E-02
   0.22010E+01   0.93230E-02
   0.22060E+01   0.93691E-02
   0.22110E+01   0.94154E-02
   0.22160E+01   0.94616E-02
   0.22210E+01   0.95079E-02
   0.22260E+01   0.95544E-02
   0.22310E+01   0.96008E-02
   0.22360E+01   0.96472E-02
   0.22410E+01   0.96939E-02
   0.22460E+01   0.97403E-02
   0.22510E+01   0.97870E-02
   0.22560E+01   0.98337E-02
   0.22610E+01   0.98804E-02
   0.22660E+01   0.99272E-02
   0.22710E+01   0.99738E-02
   0.22760E+01   0.10021E-01
   0.22810E+01   0.10068E-01
   0.22860E+01   0.10114E-01
   0.22910E+01   0.10161E-01
   0.22960E+01   0.10208E-01
   0.23010E+01   0.10255E-01
   0.23060E+01   0.10302E-01
   0.23110E+01   0.10349E-01
   0.23160E+01   0.10396E-01
   0.23210E+01   0.10443E-01
   0.23260E+01   0.10490E-01
   0.23310E+01   0.10538E-01
   0.23360E+01   0.10585E-01
   0.23410E+01   0.10632E-01
   0.23460E+01   0.10679E-01
   0.23510E+01   0.10726E-01
   0.23560E+01   0.10774E-01
   0.23610E+01   0.10821E-01
   0.23660E+01   0.10868E-01
   0.23710E+01   0.10916E-01
   0.23760E+01   0.10963E-01
   0.23810E+01   0.11010E-01
   0.23860E+01   0.11058E-01
   0.23910E+01   0.11105E-01
   0.23960E+01   0.11153E-01
   0.24010E+01   0.11200E-01
   0.24060E+01   0.11247E-01
   0.24110E+01   0.11295E-01
   0.24160E+01   0.11342E-01
   0.24210E+01   0.11390E-01
   0.24260E+01   0.11437E-01
   0.24310E+01   0.11485E-01
   0.24360E+01   0.11532E-01
   0.24410E+01   0.11580E-01
   0.24460E+01   0.11628E-01
   0.24510E+01   0.11675E-01
   0.24560E+01   0.11723E-01
   0.24610E+01   0.11770E-01
   0.24660E+01   0.11818E-01
   0.24710E+01   0.11865E-01
   0.24760E+01   0.11913E-01
   0.24810E+01   0.11960E-01
   0.24860E+01   0.12008E-01
   0.24910E+01   0.12055E-01
   0.24960E+01   0.12103E-01
   0.25010E+01   0.12150E-01
   0.25059E+01   0.12198E-01
   0.25109E+01   0.12245E-01
   0.25159E+01   0.12293E-01
   0.25209E+01   0.12341E-01
   0.25259E+01   0.12388E-01
   0.25309E+01   0.12436E-01
   0.25359E+01   0.12483E-01
   0.25409E+01   0.12531E-01
   0.25459E+01   0.12578E-01
   0.25509E+01   0.12626E-01
   0.25559E+01   0.12673E-01
   0.25609E+01   0.12721E-01
   0.25659E+01   0.12768E-01
   0.25709E+01   0.12815E-01
   0.25759E+01   0.12863E-01
   0.25809E+01   0.12910E-01
   0.25859E+01   0.12958E-01
   0.25909E+01   0.13005E-01
   0.25959E+01   0.13052E-01
   0.26009E+01   0.13099E-01
   0.26059E+01   0.13147E-01
   0.26109E+01   0.13194E-01
   0.26159E+01   0.13241E-01
   0.26209E+01   0.13288E-01
   0.26259E+01   0.13335E-01
   0.26309E+01   0.13383E-01
   0.26359E+01   0.13430E-01
   0.26409E+01   0.13477E-01
   0.26459E+01   0.13524E-01
   0.26509E+01   0.13571E-01
   0.26559E+01   0.13618E-01
   0.26609E+01   0.13665E-01
   0.26659E+01   0.13712E-01
   0.26709E+01   0.13759E-01
   0.26759E+01   0.13806E-01
   0.26809E+01   0.13852E-01
   0.26859E+01   0.13899E-01
   0.26909E+01   0.13946E-01
   0.26959E+01   0.13993E-01
   0.27009E+01   0.14039E-01
   0.27059E+01   0.14086E-01
   0.27109E+01   0.14133E-01
   0.27159E+01   0.14179E-01
   0.27209E+01   0.14226E-01
   0.27259E+01   0.14272E-01
   0.27309E+01   0.14319E-01
   0.27359E+01   0.14365E-01
   0.27409E+01   0.14412E-01
   0.27459E+01   0.14458E-01
   0.27509E+01   0.14504E-01
   0.27559E+01   0.14550E-01
   0.27609E+01   0.14597E-01
   0.27659E+01   0.14643E-01
   0.27709E+01   0.14689E-01
   0.27759E+01   0.14735E-01
   0.27809E+01   0.14781E-01
   0.27859E+01   0.14827E-01
   0.27909E+01   0.14873E-01
   0.27959E+01   0.14918E-01
   0.28009E+01   0.14964E-01
   0.28059E+01   0.15010E-01
   0.28109E+01   0.15055E-01
   0.28159E+01   0.15101E-01
   0.28209E+01   0.15147E-01
   0.28259E+01   0.15192E-01
   0.28309E+01   0.15237E-01
   0.28359E+01   0.15283E-01
   0.28409E+01   0.15328E-01
   0.28459E+01   0.15373E-01
   0.28509E+01   0.15418E-01
   0.28559E+01   0.15463E-01
   0.28609E+01   0.15508E-01
   0.28659E+01   0.15553E-01
   0.28709E+01   0.15598E-01
   0.28759E+01   0.15643E-01
   0.28809E+01   0.15688E-01
   0.28859E+01   0.15733E-01
   0.28909E+01   0.15777E-01
   0.28959E+01   0.15822E-01
   0.29009E+01   0.15866E-01
   0.29059E+01   0.15911E-01
   0.29109E+01   0.15955E-01
   0.29159E+01   0.16000E-01
   0.29209E+01   0.16044E-01
   0.29259E+01   0.16088E-01
   0.29309E+01   0.16132E-01
   0.29359E+01   0.16176E-01
   0.29409E+01   0.16220E-01
   0.29459E+01   0.16264E-01
   0.29509E+01   0.16308E-01
   0.29559E+01   0.16352E-01
   0.29609E+01   0.16395E-01
   0.29659E+01   0.16439E-01
   0.29709E+01   0.16482E-01
   0.29759E+01   0.16526E-01
   0.29809E+01   0.16569E-01
   0.29859E+01   0.16612E-01
   0.29909E+01   0.16655E-01
   0.29959E+01   0.16699E-01
   0.30009E+01   0.16742E-01
   0.30059E+01   0.16785E-01
   0.30109E+01   0.16827E-01
   0.30159E+01   0.16870E-01
   0.30209E+01   0.16913E-01
   0.30259E+01   0.16955E-01
   0.30309E+01   0.16998E-01
   0.30359E+01   0.17040E-01
   0.30409E+01   0.17082E-01
   0.30459E+01   0.17125E-01
   0.30509E+01   0.17167E-01
   0.30559E+01   0.17209E-01
   0.30609E+01   0.17251E-01
   0.30659E+01   0.17293E-01
   0.30709E+01   0.17334E-01
   0.30759E+01   0.17376E-01
   0.30809E+01   0.17418E-01
   0.30859E+01   0.17459E-01
   0.30909E+01   0.17500E-01
   0.30959E+01   0.17542E-01
   0.31009E+01   0.17583E-01
   0.31059E+01   0.17624E-01
   0.31109E+01   0.17665E-01
   0.31159E+01   0.17706E-01
   0.31209E+01   0.17747E-01
   0.31259E+01   0.17787E-01
   0.31309E+01   0.17828E-01
   0.31359E+01   0.17869E-01
   0.31409E+01   0.17909E-01
   0.31459E+01   0.17949E-01
   0.31509E+01   0.17989E-01
   0.31559E+01   0.18030E-01
   0.31609E+01   0.18070E-01
   0.31659E+01   0.18109E-01
   0.31709E+01   0.18149E-01
   0.31759E+01   0.18189E-01
   0.31809E+01   0.18228E-01
   0.31859E+01   0.18268E-01
   0.31909E+01   0.18307E-01
   0.31959E+01   0.18346E-01
   0.32009E+01   0.18385E-01
   0.32059E+01   0.18425E-01
   0.32109E+01   0.18464E-01
   0.32159E+01   0.18502E-01
   0.32209E+01   0.18541E-01
   0.32259E+01   0.18580E-01
   0.32309E+01   0.18618E-01
   0.32359E+01   0.18656E-01
   0.32409E+01   0.18695E-01
   0.32459E+01   0.18733E-01
   0.32509E+01   0.18771E-01
   0.32559E+01   0.18809E-01
   0.32609E+01   0.18846E-01
   0.32659E+01   0.18884E-01
   0.32709E+01   0.18922E-01
   0.32759E+01   0.18959E-01
   0.32809E+01   0.18996E-01
   0.32859E+01   0.19033E-01
   0.32909E+01   0.19070E-01
   0.32959E+01   0.19107E-01
   0.33009E+01   0.19144E-01
   0.33059E+01   0.19181E-01
   0.33109E+01   0.19218E-01
   0.33159E+01   0.19254E-01
   0.33209E+01   0.19291E-01
   0.33259E+01   0.19327E-01
   0.33309E+01   0.19363E-01
   0.33359E+01   0.19399E-01
   0.33409E+01   0.19435E-01
   0.33459E+01   0.19470E-01
   0.33509E+01   0.19506E-01
   0.33559E+01   0.19542E-01
   0.33609E+01   0.19577E-01
   0.33659E+01   0.19612E-01
   0.33709E+01   0.19647E-01
   0.33759E+01   0.19682E-01
   0.33809E+01   0.19717E-01
   0.33859E+01   0.19752E-01
   0.33909E+01   0.19787E-01
   0.33959E+01   0.19821E-01
   0.34009E+01   0.19856E-01
   0.34059E+01   0.19890E-01
   0.34109E+01   0.19924E-01
   0.34159E+01   0.19958E-01
   0.34209E+01   0.19991E-01
   0.34259E+01   0.20025E-01
   0.34309E+01   0.20059E-01
   0.34359E+01   0.20092E-01
   0.34409E+01   0.20125E-01
   0.34459E+01   0.20159E-01
   0.34509E+01   0.20192E-01
   0.34559E+01   0.20225E-01
   0.34609E+01   0.20257E-01
   0.34659E+01   0.20290E-01
   0.34709E+01   0.20322E-01
   0.34759E+01   0.20355E-01
   0.34809E+01   0.20387E-01
   0.34859E+01   0.20419E-01
   0.34909E+01   0.20451E-01
   0.34959E+01   0.20483E-01
   0.35009E+01   0.20515E-01
   0.35059E+01   0.20546E-01
   0.35109E+01   0.20578E-01
   0.35159E+01   0.20609E-01
   0.35209E+01   0.20640E-01
   0.35259E+01   0.20671E-01
   0.35309E+01   0.20702E-01
   0.35359E+01   0.20733E-01
   0.35409E+01   0.20763E-01
   0.35459E+01   0.20794E-01
   0.35509E+01   0.20824E-01
   0.35559E+01   0.20854E-01
   0.35609E+01   0.20884E-01
   0.35659E+01   0.20914E-01
   0.35709E+01   0.20944E-01
   0.35759E+01   0.20974E-01
   0.35809E+01   0.21003E-01
   0.35859E+01   0.21033E-01
   0.35909E+01   0.21062E-01
   0.35959E+01   0.21091E-01
   0.36009E+01   0.21120E-01
   0.36059E+01   0.21149E-01
   0.36109E+01   0.21177E-01
   0.36159E+01   0.21206E-01
   0.36209E+01   0.21234E-01
   0.36259E+01   0.21262E-01
   0.36309E+01   0.21290E-01
   0.36359E+01   0.21318E-01
   0.36409E+01   0.21346E-01
   0.36459E+01   0.21374E-01
   0.36509E+01   0.21401E-01
   0.36559E+01   0.21428E-01
   0.36609E+01   0.21456E-01
   0.36659E+01   0.21483E-01
   0.36709E+01   0.21510E-01
   0.36759E+01   0.21536E-01
   0.36809E+01   0.21563E-01
   0.36859E+01   0.21590E-01
   0.36909E+01   0.21616E-01
   0.36959E+01   0.21642E-01
   0.37009E+01   0.21668E-01
   0.37059E+01   0.21694E-01
   0.37109E+01   0.21720E-01
   0.37159E+01   0.21746E-01
   0.37209E+01   0.21771E-01
   0.37259E+01   0.21797E-01
   0.37309E+01   0.21822E-01
   0.37359E+01   0.21847E-01
   0.37409E+01   0.21872E-01
   0.37459E+01   0.21896E-01
   0.37509E+01   0.21921E-01
   0.37559E+01   0.21946E-01
   0.37609E+01   0.21970E-01
   0.37659E+01   0.21994E-01
   0.37709E+01   0.22018E-01
   0.37759E+01   0.22042E-01
   0.37809E+01   0.22066E-01
   0.37859E+01   0.22089E-01
   0.37909E+01   0.22113E-01
   0.37959E+01   0.22136E-01
   0.38009E+01   0.22159E-01
   0.38059E+01   0.22182E-01
   0.38109E+01   0.22205E-01
   0.38159E+01   0.22228E-01
   0.38209E+01   0.22250E-01
   0.38259E+01   0.22273E-01
   0.38309E+01   0.22295E-01
   0.38359E+01   0.22317E-01
   0.38409E+01   0.22339E-01
   0.38459E+01   0.22361E-01
   0.38509E+01   0.22383E-01
   0.38559E+01   0.22404E-01
   0.38609E+01   0.22425E-01
   0.38659E+01   0.22447E-01
   0.38709E+01   0.22468E-01
   0.38759E+01   0.22489E-01
   0.38809E+01   0.22510E-01
   0.38859E+01   0.22530E-01
   0.38909E+01   0.22551E-01
   0.38959E+01   0.22571E-01
   0.39009E+01   0.22591E-01
   0.39059E+01   0.22611E-01
   0.39109E+01   0.22631E-01
   0.39159E+01   0.22651E-01
   0.39209E+01   0.22671E-01
   0.39259E+01   0.22690E-01
   0.39309E+01   0.22709E-01
   0.39359E+01   0.22729E-01
   0.39409E+01   0.22748E-01
   0.39459E+01   0.22767E-01
   0.39509E+01   0.22785E-01
   0.39559E+01   0.22804E-01
   0.39609E+01   0.22822E-01
   0.39659E+01   0.22841E-01
   0.39709E+01   0.22859E-01
   0.39759E+01   0.22877E-01
   0.39809E+01   0.22895E-01
   0.39859E+01   0.22912E-01
   0.39909E+01   0.22930E-01
   0.39959E+01   0.22947E-01
   0.40009E+01   0.22965E-01
   0.40059E+01   0.22982E-01
   0.40109E+01   0.22999E-01
   0.40159E+01   0.23016E-01
   0.40209E+01   0.23032E-01
   0.40259E+01   0.23049E-01
   0.40309E+01   0.23065E-01
   0.40359E+01   0.23081E-01
   0.40409E+01   0.23098E-01
   0.40459E+01   0.23114E-01
   0.40509E+01   0.23129E-01
   0.40559E+01   0.23145E-01
   0.40609E+01   0.23161E-01
   0.40659E+01   0.23176E-01
   0.40709E+01   0.23191E-01
   0.40759E+01   0.23206E-01
   0.40809E+01   0.23221E-01
   0.40859E+01   0.23236E-01
   0.40909E+01   0.23251E-01
   0.40959E+01   0.23265E-01
   0.41009E+01   0.23280E-01
   0.41059E+01   0.23294E-01
   0.41109E+01   0.23308E-01
   0.41159E+01   0.23322E-01
   0.41209E+01   0.23336E-01
   0.41259E+01   0.23350E-01
   0.41309E+01   0.23363E-01
   0.41359E+01   0.23377E-01
   0.41409E+01   0.23390E-01
   0.41459E+01   0.23403E-01
   0.41509E+01   0.23416E-01
   0.41559E+01   0.23429E-01
   0.41609E+01   0.23442E-01
   0.41659E+01   0.23454E-01
   0.41709E+01   0.23467E-01
   0.41759E+01   0.23479E-01
   0.41809E+01   0.23491E-01
   0.41859E+01   0.23503E-01
   0.41909E+01   0.23515E-01
   0.41959E+01   0.23527E-01
   0.42009E+01   0.23539E-01
   0.42059E+01   0.23550E-01
   0.42109E+01   0.23562E-01
   0.42159E+01   0.23573E-01
   0.42209E+01   0.23584E-01
   0.42259E+01   0.23595E-01
   0.42309E+01   0.23606E-01
   0.42359E+01   0.23616E-01
   0.42409E+01   0.23627E-01
   0.42459E+01   0.23637E-01
   0.42509E+01   0.23648E-01
   0.42559E+01   0.23658E-01
   0.42609E+01   0.23668E-01
   0.42659E+01   0.23678E-01
   0.42709E+01   0.23687E-01
   0.42759E+01   0.23697E-01
   0.42809E+01   0.23707E-01
   0.42859E+01   0.23716E-01
   0.42909E+01   0.23725E-01
   0.42959E+01   0.23734E-01
   0.43009E+01   0.23743E-01
   0.43059E+01   0.23752E-01
   0.43109E+01   0.23761E-01
   0.43159E+01   0.23769E-01
   0.43209E+01   0.23778E-01
   0.43259E+01   0.23786E-01
   0.43309E+01   0.23795E-01
   0.43359E+01   0.23803E-01
   0.43409E+01   0.23811E-01
   0.43459E+01   0.23818E-01
   0.43509E+01   0.23826E-01
   0.43559E+01   0.23834E-01
   0.43609E+01   0.23841E-01
   0.43659E+01   0.23849E-01
   0.43709E+01   0.23856E-01
   0.43759E+01   0.23863E-01
   0.43809E+01   0.23870E-01
   0.43859E+01   0.23877E-01
   0.43909E+01   0.23883E-01
   0.43959E+01   0.23890E-01
   0.44009E+01   0.23897E-01
   0.44059E+01   0.23903E-01
   0.44109E+01   0.23909E-01
   0.44159E+01   0.23915E-01
   0.44209E+01   0.23922E-01
   0.44259E+01   0.23927E-01
   0.44309E+01   0.23933E-01
   0.44359E+01   0.23939E-01
   0.44409E+01   0.23945E-01
   0.44459E+01   0.23950E-01
   0.44509E+01   0.23956E-01
   0.44559E+01   0.23961E-01
   0.44609E+01   0.23966E-01
   0.44659E+01   0.23971E-01
   0.44709E+01   0.23976E-01
   0.44759E+01   0.23981E-01
   0.44809E+01   0.23985E-01
   0.44859E+01   0.23990E-01
   0.44909E+01   0.23995E-01
   0.44959E+01   0.23999E-01
   0.45009E+01   0.24003E-01
   0.45059E+01   0.24008E-01
   0.45109E+01   0.24012E-01
   0.45159E+01   0.24016E-01
   0.45209E+01   0.24020E-01
   0.45259E+01   0.24023E-01
   0.45309E+01   0.24027E-01
   0.45359E+01   0.24031E-01
   0.45409E+01   0.24034E-01
   0.45459E+01   0.24037E-01
   0.45509E+01   0.24041E-01
   0.45559E+01   0.24044E-01
   0.45609E+01   0.24047E-01
   0.45659E+01   0.24050E-01
   0.45709E+01   0.24053E-01
   0.45759E+01   0.24056E-01
   0.45809E+01   0.24059E-01
   0.45859E+01   0.24061E-01
   0.45909E+01   0.24064E-01
   0.45959E+01   0.24066E-01
   0.46009E+01   0.24069E-01
   0.46059E+01   0.24071E-01
   0.46109E+01   0.24073E-01
   0.46159E+01   0.24075E-01
   0.46209E+01   0.24077E-01
   0.46259E+01   0.24079E-01
   0.46309E+01   0.24081E-01
   0.46359E+01   0.24083E-01
   0.46409E+01   0.24084E-01
   0.46459E+01   0.24086E-01
   0.46509E+01   0.24088E-01
   0.46559E+01   0.24089E-01
   0.46609E+01   0.24091E-01
   0.46659E+01   0.24092E-01
   0.46709E+01   0.24093E-01
   0.46759E+01   0.24094E-01
   0.46809E+01   0.24095E-01
   0.46859E+01   0.24097E-01
   0.46909E+01   0.24098E-01
   0.46959E+01   0.24098E-01
   0.47009E+01   0.24099E-01
   0.47059E+01   0.24100E-01
   0.47109E+01   0.24101E-01
   0.47159E+01   0.24101E-01
   0.47209E+01   0.24102E-01
   0.47259E+01   0.24103E-01
   0.47309E+01   0.24103E-01
   0.47359E+01   0.24104E-01
   0.47409E+01   0.24104E-01
   0.47459E+01   0.24104E-01
   0.47509E+01   0.24105E-01
   0.47559E+01   0.24105E-01
   0.47609E+01   0.24105E-01
   0.47659E+01   0.24105E-01
   0.47709E+01   0.24105E-01
   0.47759E+01   0.24106E-01
   0.47809E+01   0.24106E-01
   0.47859E+01   0.24106E-01
   0.47909E+01   0.24106E-01
   0.47959E+01   0.24106E-01
   0.48009E+01   0.24106E-01


   0.59999E-02   0.10609E-07
   0.11000E-01   0.13767E-07
   0.16000E-01   0.21598E-07
   0.21000E-01   0.36227E-07
   0.26000E-01   0.59778E-07
   0.30999E-01   0.94375E-07
   0.35999E-01   0.14214E-06
   0.40999E-01   0.20520E-06
   0.45999E-01   0.28568E-06
   0.50999E-01   0.38571E-06
   0.55999E-01   0.50740E-06
   0.60999E-01   0.65288E-06
   0.65999E-01   0.82428E-06
   0.70999E-01   0.10237E-05
   0.75999E-01   0.12533E-05
   0.80998E-01   0.15152E-05
   0.85998E-01   0.18115E-05
   0.90998E-01   0.21443E-05
   0.95998E-01   0.25159E-05
   0.10100E+00   0.29281E-05
   0.10600E+00   0.33833E-05
   0.11100E+00   0.38836E-05
   0.11600E+00   0.44265E-05
   0.12100E+00   0.50174E-05
   0.12600E+00   0.56591E-05
   0.13100E+00   0.63539E-05
   0.13600E+00   0.71038E-05
   0.14100E+00   0.79110E-05
   0.14600E+00   0.87774E-05
   0.15100E+00   0.97053E-05
   0.15600E+00   0.10697E-04
   0.16100E+00   0.11754E-04
   0.16600E+00   0.12879E-04
   0.17100E+00   0.14073E-04
   0.17600E+00   0.15340E-04
   0.18100E+00   0.16680E-04
   0.18600E+00   0.18097E-04
   0.19100E+00   0.19592E-04
   0.19600E+00   0.21167E-04
   0.20100E+00   0.22825E-04
   0.20600E+00   0.24568E-04
   0.21100E+00   0.26397E-04
   0.21600E+00   0.28315E-04
   0.22100E+00   0.30323E-04
   0.22600E+00   0.32425E-04
   0.23100E+00   0.34622E-04
   0.23600E+00   0.36916E-04
   0.24100E+00   0.39309E-04
   0.24600E+00   0.41804E-04
   0.25100E+00   0.44397E-04
   0.25599E+00   0.47075E-04
   0.26099E+00   0.49859E-04
   0.26599E+00   0.52752E-04
   0.27099E+00   0.55756E-04
   0.27599E+00   0.58872E-04
   0.28099E+00   0.62104E-04
   0.28599E+00   0.65453E-04
   0.29099E+00   0.68920E-04
   0.29599E+00   0.72510E-04
   0.30099E+00   0.76222E-04
   0.30599E+00   0.80060E-04
   0.31099E+00   0.84025E-04
   0.31599E+00   0.88120E-04
   0.32099E+00   0.92347E-04
   0.32599E+00   0.96707E-04
   0.33099E+00   0.10120E-03
   0.33599E+00   0.10583E-03
   0.34099E+00   0.11056E-03
   0.34599E+00   0.11543E-03
   0.35099E+00   0.12044E-03
   0.35599E+00   0.12559E-03
   0.36099E+00   0.13090E-03
   0.36599E+00   0.13635E-03
   0.37099E+00   0.14195E-03
   0.37599E+00   0.14771E-03
   0.38099E+00   0.15362E-03
   0.38599E+00   0.15968E-03
   0.39099E+00   0.16591E-03
   0.39599E+00   0.17230E-03
   0.40099E+00   0.17885E-03
   0.40599E+00   0.18552E-03
   0.41099E+00   0.19233E-03
   0.41599E+00   0.19932E-03
   0.42099E+00   0.20648E-03
   0.42599E+00   0.21381E-03
   0.43099E+00   0.22131E-03
   0.43599E+00   0.22899E-03
   0.44099E+00   0.23684E-03
   0.44599E+00   0.24488E-03
   0.45099E+00   0.25310E-03
   0.45599E+00   0.26150E-03
   0.46099E+00   0.27008E-03
   0.46599E+00   0.27877E-03
   0.47099E+00   0.28765E-03
   0.47599E+00   0.29672E-03
   0.48099E+00   0.30599E-03
   0.48599E+00   0.31545E-03
   0.49099E+00   0.32510E-03
   0.49599E+00   0.33496E-03
   0.50099E+00   0.34501E-03
   0.50599E+00   0.35527E-03
   0.51099E+00   0.36571E-03
   0.51599E+00   0.37628E-03
   0.52099E+00   0.38705E-03
   0.52599E+00   0.39803E-03
   0.53099E+00   0.40922E-03
   0.53599E+00   0.42063E-03
   0.54099E+00   0.43225E-03
   0.54599E+00   0.44409E-03
   0.55099E+00   0.45614E-03
   0.55599E+00   0.46842E-03
   0.56099E+00   0.48081E-03
   0.56599E+00   0.49341E-03
   0.57099E+00   0.50624E-03
   0.57599E+00   0.51929E-03
   0.58099E+00   0.53257E-03
   0.58599E+00   0.54608E-03
   0.59099E+00   0.55982E-03
   0.59599E+00   0.57380E-03
   0.60099E+00   0.58799E-03
   0.60599E+00   0.60230E-03
   0.61099E+00   0.61685E-03
   0.61599E+00   0.63164E-03
   0.62099E+00   0.64667E-03
   0.62599E+00   0.66195E-03
   0.63099E+00   0.67747E-03
   0.63599E+00   0.69324E-03
   0.64099E+00   0.70924E-03
   0.64599E+00   0.72535E-03
   0.65099E+00   0.74171E-03
   0.65599E+00   0.75833E-03
   0.66099E+00   0.77521E-03
   0.66599E+00   0.79234E-03
   0.67099E+00   0.80973E-03
   0.67599E+00   0.82738E-03
   0.68099E+00   0.84515E-03
   0.68599E+00   0.86315E-03
   0.69099E+00   0.88142E-03
   0.69599E+00   0.89995E-03
   0.70099E+00   0.91876E-03
   0.70599E+00   0.93783E-03
   0.71099E+00   0.95717E-03
   0.71599E+00   0.97663E-03
   0.72099E+00   0.99633E-03
   0.72599E+00   0.10163E-02
   0.73099E+00   0.10366E-02
   0.73599E+00   0.10571E-02
   0.74099E+00   0.10779E-02
   0.74599E+00   0.10990E-02
   0.75099E+00   0.11202E-02
   0.75598E+00   0.11417E-02
   0.76098E+00   0.11634E-02
   0.76598E+00   0.11854E-02
   0.77098E+00   0.12078E-02
   0.77598E+00   0.12304E-02
   0.78098E+00   0.12532E-02
   0.78598E+00   0.12762E-02
   0.79098E+00   0.12995E-02
   0.79598E+00   0.13230E-02
   0.80098E+00   0.13469E-02
   0.80598E+00   0.13711E-02
   0.81098E+00   0.13955E-02
   0.81598E+00   0.14200E-02
   0.82098E+00   0.14449E-02
   0.82598E+00   0.14700E-02
   0.83098E+00   0.14954E-02
   0.83598E+00   0.15212E-02
   0.84098E+00   0.15472E-02
   0.84598E+00   0.15733E-02
   0.85098E+00   0.15997E-02
   0.85598E+00   0.16265E-02
   0.86098E+00   0.16535E-02
   0.86598E+00   0.16809E-02
   0.87098E+00   0.17085E-02
   0.87598E+00   0.17363E-02
   0.88098E+00   0.17643E-02
   0.88598E+00   0.17927E-02
   0.89098E+00   0.18214E-02
   0.89598E+00   0.18504E-02
   0.90098E+00   0.18795E-02
   0.90598E+00   0.19089E-02
   0.91098E+00   0.19386E-02
   0.91598E+00   0.19686E-02
   0.92098E+00   0.19990E-02
   0.92598E+00   0.20296E-02
   0.93098E+00   0.20604E-02
   0.93598E+00   0.20914E-02
   0.94098E+00   0.21228E-02
   0.94598E+00   0.21545E-02
   0.95098E+00   0.21866E-02
   0.95598E+00   0.22187E-02
   0.96098E+00   0.22511E-02
   0.96598E+00   0.22839E-02
   0.97098E+00   0.23170E-02
   0.97598E+00   0.23504E-02
   0.98098E+00   0.23838E-02
   0.98598E+00   0.24176E-02
   0.99098E+00   0.24518E-02
   0.99598E+00   0.24863E-02
   0.10010E+01   0.25211E-02
   0.10060E+01   0.25560E-02
   0.10110E+01   0.25912E-02
   0.10160E+01   0.26267E-02
   0.10210E+01   0.26626E-02
   0.10260E+01   0.26988E-02
   0.10310E+01   0.27351E-02
   0.10360E+01   0.27717E-02
   0.10410E+01   0.28087E-02
   0.10460E+01   0.28460E-02
   0.10510E+01   0.28834E-02
   0.10560E+01   0.29211E-02
   0.10610E+01   0.29591E-02
   0.10660E+01   0.29975E-02
   0.10710E+01   0.30363E-02
   0.10760E+01   0.30751E-02
   0.10810E+01   0.31142E-02
   0.10860E+01   0.31537E-02
   0.10910E+01   0.31935E-02
   0.10960E+01   0.32336E-02
   0.11010E+01   0.32738E-02
   0.11060E+01   0.33144E-02
   0.11110E+01   0.33553E-02
   0.11160E+01   0.33965E-02
   0.11210E+01   0.34379E-02
   0.11260E+01   0.34795E-02
   0.11310E+01   0.35215E-02
   0.11360E+01   0.35638E-02
   0.11410E+01   0.36062E-02
   0.11460E+01   0.36489E-02
   0.11510E+01   0.36920E-02
   0.11560E+01   0.37354E-02
   0.11610E+01   0.37792E-02
   0.11660E+01   0.38229E-02
   0.11710E+01   0.38671E-02
   0.11760E+01   0.39116E-02
   0.11810E+01   0.39565E-02
   0.11860E+01   0.40013E-02
   0.11910E+01   0.40465E-02
   0.11960E+01   0.40922E-02
   0.12010E+01   0.41381E-02
   0.12060E+01   0.41840E-02
   0.12110E+01   0.42303E-02
   0.12160E+01   0.42770E-02
   0.12210E+01   0.43240E-02
   0.12260E+01   0.43710E-02
   0.12310E+01   0.44184E-02
   0.12360E+01   0.44662E-02
   0.12410E+01   0.45143E-02
   0.12460E+01   0.45624E-02
   0.12510E+01   0.46109E-02
   0.12560E+01   0.46597E-02
   0.12610E+01   0.47089E-02
   0.12660E+01   0.47581E-02
   0.12710E+01   0.48076E-02
   0.12760E+01   0.48576E-02
   0.12810E+01   0.49078E-02
   0.12860E+01   0.49581E-02
   0.12910E+01   0.50087E-02
   0.12960E+01   0.50597E-02
   0.13010E+01   0.51107E-02
   0.13060E+01   0.51621E-02
   0.13110E+01   0.52138E-02
   0.13160E+01   0.52659E-02
   0.13210E+01   0.53180E-02
   0.13260E+01   0.53704E-02
   0.13310E+01   0.54232E-02
   0.13360E+01   0.54763E-02
   0.13410E+01   0.55293E-02
   0.13460E+01   0.55828E-02
   0.13510E+01   0.56366E-02
   0.13560E+01   0.56905E-02
   0.13610E+01   0.57446E-02
   0.13660E+01   0.57991E-02
   0.13710E+01   0.58540E-02
   0.13760E+01   0.59088E-02
   0.13810E+01   0.59640E-02
   0.13860E+01   0.60196E-02
   0.13910E+01   0.60751E-02
   0.13960E+01   0.61310E-02
   0.14010E+01   0.61873E-02
   0.14060E+01   0.62439E-02
   0.14110E+01   0.63004E-02
   0.14160E+01   0.63573E-02
   0.14210E+01   0.64146E-02
   0.14260E+01   0.64719E-02
   0.14310E+01   0.65294E-02
   0.14360E+01   0.65874E-02
   0.14410E+01   0.66457E-02
   0.14460E+01   0.67039E-02
   0.14510E+01   0.67625E-02
   0.14560E+01   0.68216E-02
   0.14610E+01   0.68805E-02
   0.14660E+01   0.69398E-02
   0.14710E+01   0.69995E-02
   0.14760E+01   0.70590E-02
   0.14810E+01   0.71189E-02
   0.14860E+01   0.71792E-02
   0.14910E+01   0.72399E-02
   0.14960E+01   0.73004E-02
   0.15010E+01   0.73613E-02
   0.15060E+01   0.74226E-02
   0.15110E+01   0.74837E-02
   0.15160E+01   0.75453E-02
   0.15210E+01   0.76072E-02
   0.15260E+01   0.76691E-02
   0.15310E+01   0.77313E-02
   0.15360E+01   0.77938E-02
   0.15410E+01   0.78563E-02
   0.15460E+01   0.79191E-02
   0.15510E+01   0.79823E-02
   0.15560E+01   0.80454E-02
   0.15610E+01   0.81088E-02
   0.15660E+01   0.81726E-02
   0.15710E+01   0.82363E-02
   0.15760E+01   0.83003E-02
   0.15810E+01   0.83647E-02
   0.15860E+01   0.84290E-02
   0.15910E+01   0.84935E-02
   0.15960E+01   0.85585E-02
   0.16010E+01   0.86234E-02
   0.16060E+01   0.86886E-02
   0.16110E+01   0.87542E-02
   0.16160E+01   0.88196E-02
   0.16210E+01   0.88854E-02
   0.16260E+01   0.89515E-02
   0.16310E+01   0.90176E-02
   0.16360E+01   0.90839E-02
   0.16410E+01   0.91507E-02
   0.16460E+01   0.92173E-02
   0.16510E+01   0.92842E-02
   0.16560E+01   0.93515E-02
   0.16610E+01   0.94186E-02
   0.16660E+01   0.94861E-02
   0.16710E+01   0.95540E-02
   0.16760E+01   0.96217E-02
   0.16810E+01   0.96897E-02
   0.16860E+01   0.97580E-02
   0.16910E+01   0.98262E-02
   0.16960E+01   0.98948E-02
   0.17010E+01   0.99636E-02
   0.17060E+01   0.10032E-01
   0.17110E+01   0.10101E-01
   0.17160E+01   0.10171E-01
   0.17210E+01   0.10240E-01
   0.17260E+01   0.10310E-01
   0.17310E+01   0.10379E-01
   0.17360E+01   0.10449E-01
   0.17410E+01   0.10519E-01
   0.17460E+01   0.10589E-01
   0.17510E+01   0.10660E-01
   0.17560E+01   0.10730E-01
   0.17610E+01   0.10801E-01
   0.17660E+01   0.10871E-01
   0.17710E+01   0.10942E-01
   0.17760E+01   0.11013E-01
   0.17810E+01   0.11084E-01
   0.17860E+01   0.11156E-01
   0.17910E+01   0.11227E-01
   0.17960E+01   0.11299E-01
   0.18010E+01   0.11370E-01
   0.18060E+01   0.11442E-01
   0.18110E+01   0.11514E-01
   0.18160E+01   0.11586E-01
   0.18210E+01   0.11658E-01
   0.18260E+01   0.11731E-01
   0.18310E+01   0.11803E-01
   0.18360E+01   0.11876E-01
   0.18410E+01   0.11949E-01
   0.18460E+01   0.12022E-01
   0.18510E+01   0.12094E-01
   0.18560E+01   0.12168E-01
   0.18610E+01   0.12241E-01
   0.18660E+01   0.12314E-01
   0.18710E+01   0.12388E-01
   0.18760E+01   0.12461E-01
   0.18810E+01   0.12535E-01
   0.18860E+01   0.12609E-01
   0.18910E+01   0.12682E-01
   0.18960E+01   0.12756E-01
   0.19010E+01   0.12830E-01
   0.19060E+01   0.12904E-01
   0.19110E+01   0.12979E-01
   0.19160E+01   0.13053E-01
   0.19210E+01   0.13128E-01
   0.19260E+01   0.13202E-01
   0.19310E+01   0.13277E-01
   0.19360E+01   0.13352E-01
   0.19410E+01   0.13426E-01
   0.19460E+01   0.13501E-01
   0.19510E+01   0.13576E-01
   0.19560E+01   0.13651E-01
   0.19610E+01   0.13726E-01
   0.19660E+01   0.13801E-01
   0.19710E+01   0.13876E-01
   0.19760E+01   0.13952E-01
   0.19810E+01   0.14027E-01
   0.19860E+01   0.14103E-01
   0.19910E+01   0.14178E-01
   0.19960E+01   0.14254E-01
   0.20010E+01   0.14329E-01
   0.20060E+01   0.14405E-01
   0.20110E+01   0.14481E-01
   0.20160E+01   0.14557E-01
   0.20210E+01   0.14632E-01
   0.20260E+01   0.14708E-01
   0.20310E+01   0.14784E-01
   0.20360E+01   0.14860E-01
   0.20410E+01   0.14937E-01
   0.20460E+01   0.15013E-01
   0.20510E+01   0.15089E-01
   0.20560E+01   0.15165E-01
   0.20610E+01   0.15241E-01
   0.20660E+01   0.15318E-01
   0.20710E+01   0.15394E-01
   0.20760E+01   0.15470E-01
   0.20810E+01   0.15547E-01
   0.20860E+01   0.15623E-01
   0.20910E+01   0.15700E-01
   0.20960E+01   0.15776E-01
   0.21010E+01   0.15853E-01
   0.21060E+01   0.15929E-01
   0.21110E+01   0.16006E-01
   0.21160E+01   0.16082E-01
   0.21210E+01   0.16159E-01
   0.21260E+01   0.16236E-01
   0.21310E+01   0.16312E-01
   0.21360E+01   0.16389E-01
   0.21410E+01   0.16465E-01
   0.21460E+01   0.16542E-01
   0.21510E+01   0.16619E-01
   0.21560E+01   0.16695E-01
   0.21610E+01   0.16772E-01
   0.21660E+01   0.16849E-01
   0.21710E+01   0.16926E-01
   0.21760E+01   0.17002E-01
   0.21810E+01   0.17079E-01
   0.21860E+01   0.17155E-01
   0.21910E+01   0.17232E-01
   0.21960E+01   0.17309E-01
   0.22010E+01   0.17385E-01
   0.22060E+01   0.17462E-01
   0.22110E+01   0.17539E-01
   0.22160E+01   0.17615E-01
   0.22210E+01   0.17692E-01
   0.22260E+01   0.17768E-01
   0.22310E+01   0.17845E-01
   0.22360E+01   0.17922E-01
   0.22410E+01   0.17998E-01
   0.22460E+01   0.18074E-01
   0.22510E+01   0.18151E-01
   0.22560E+01   0.18227E-01
   0.22610E+01   0.18304E-01
   0.22660E+01   0.18380E-01
   0.22710E+01   0.18456E-01
   0.22760E+01   0.18532E-01
   0.22810E+01   0.18609E-01
   0.22860E+01   0.18685E-01
   0.22910E+01   0.18761E-01
   0.22960E+01   0.18837E-01
   0.23010E+01   0.18913E-01
   0.23060E+01   0.18989E-01
   0.23110E+01   0.19065E-01
   0.23160E+01   0.19141E-01
   0.23210E+01   0.19217E-01
   0.23260E+01   0.19292E-01
   0.23310E+01   0.19368E-01
   0.23360E+01   0.19444E-01
   0.23410E+01   0.19520E-01
   0.23460E+01   0.19595E-01
   0.23510E+01   0.19671E-01
   0.23560E+01   0.19746E-01
   0.23610E+01   0.19821E-01
   0.23660E+01   0.19896E-01
   0.23710E+01   0.19971E-01
   0.23760E+01   0.20047E-01
   0.23810E+01   0.20121E-01
   0.23860E+01   0.20197E-01
   0.23910E+01   0.20271E-01
   0.23960E+01   0.20346E-01
   0.24010E+01   0.20421E-01
   0.24060E+01   0.20495E-01
   0.24110E+01   0.20570E-01
   0.24160E+01   0.20645E-01
   0.24210E+01   0.20719E-01
   0.24260E+01   0.20793E-01
   0.24310E+01   0.20867E-01
   0.24360E+01   0.20941E-01
   0.24410E+01   0.21015E-01
   0.24460E+01   0.21089E-01
   0.24510E+01   0.21163E-01
   0.24560E+01   0.21236E-01
   0.24610E+01   0.21310E-01
   0.24660E+01   0.21384E-01
   0.24710E+01   0.21457E-01
   0.24760E+01   0.21530E-01
   0.24810E+01   0.21603E-01
   0.24860E+01   0.21676E-01
   0.24910E+01   0.21749E-01
   0.24960E+01   0.21822E-01
   0.25010E+01   0.21895E-01
   0.25059E+01   0.21967E-01
   0.25109E+01   0.22040E-01
   0.25159E+01   0.22112E-01
   0.25209E+01   0.22185E-01
   0.25259E+01   0.22257E-01
   0.25309E+01   0.22328E-01
   0.25359E+01   0.22400E-01
   0.25409E+01   0.22472E-01
   0.25459E+01   0.22544E-01
   0.25509E+01   0.22615E-01
   0.25559E+01   0.22686E-01
   0.25609E+01   0.22757E-01
   0.25659E+01   0.22828E-01
   0.25709E+01   0.22899E-01
   0.25759E+01   0.22970E-01
   0.25809E+01   0.23040E-01
   0.25859E+01   0.23111E-01
   0.25909E+01   0.23181E-01
   0.25959E+01   0.23251E-01
   0.26009E+01   0.23321E-01
   0.26059E+01   0.23391E-01
   0.26109E+01   0.23461E-01
   0.26159E+01   0.23530E-01
   0.26209E+01   0.23600E-01
   0.26259E+01   0.23669E-01
   0.26309E+01   0.23738E-01
   0.26359E+01   0.23807E-01
   0.26409E+01   0.23876E-01
   0.26459E+01   0.23945E-01
   0.26509E+01   0.24013E-01
   0.26559E+01   0.24081E-01
   0.26609E+01   0.24150E-01
   0.26659E+01   0.24218E-01
   0.26709E+01   0.24285E-01
   0.26759E+01   0.24353E-01
   0.26809E+01   0.24421E-01
   0.26859E+01   0.24488E-01
   0.26909E+01   0.24555E-01
   0.26959E+01   0.24622E-01
   0.27009E+01   0.24689E-01
   0.27059E+01   0.24755E-01
   0.27109E+01   0.24822E-01
   0.27159E+01   0.24888E-01
   0.27209E+01   0.24954E-01
   0.27259E+01   0.25020E-01
   0.27309E+01   0.25085E-01
   0.27359E+01   0.25151E-01
   0.27409E+01   0.25216E-01
   0.27459E+01   0.25281E-01
   0.27509E+01   0.25346E-01
   0.27559E+01   0.25411E-01
   0.27609E+01   0.25476E-01
   0.27659E+01   0.25540E-01
   0.27709E+01   0.25604E-01
   0.27759E+01   0.25668E-01
   0.27809E+01   0.25732E-01
   0.27859E+01   0.25796E-01
   0.27909E+01   0.25859E-01
   0.27959E+01   0.25922E-01
   0.28009E+01   0.25985E-01
   0.28059E+01   0.26048E-01
   0.28109E+01   0.26111E-01
   0.28159E+01   0.26173E-01
   0.28209E+01   0.26235E-01
   0.28259E+01   0.26297E-01
   0.28309E+01   0.26359E-01
   0.28359E+01   0.26421E-01
   0.28409E+01   0.26482E-01
   0.28459E+01   0.26543E-01
   0.28509E+01   0.26604E-01
   0.28559E+01   0.26665E-01
   0.28609E+01   0.26725E-01
   0.28659E+01   0.26786E-01
   0.28709E+01   0.26846E-01
   0.28759E+01   0.26906E-01
   0.28809E+01   0.26965E-01
   0.28859E+01   0.27025E-01
   0.28909E+01   0.27084E-01
   0.28959E+01   0.27143E-01
   0.29009E+01   0.27202E-01
   0.29059E+01   0.27260E-01
   0.29109E+01   0.27319E-01
   0.29159E+01   0.27377E-01
   0.29209E+01   0.27435E-01
   0.29259E+01   0.27492E-01
   0.29309E+01   0.27550E-01
   0.29359E+01   0.27607E-01
   0.29409E+01   0.27664E-01
   0.29459E+01   0.27721E-01
   0.29509E+01   0.27777E-01
   0.29559E+01   0.27834E-01
   0.29609E+01   0.27890E-01
   0.29659E+01   0.27945E-01
   0.29709E+01   0.28001E-01
   0.29759E+01   0.28056E-01
   0.29809E+01   0.28112E-01
   0.29859E+01   0.28166E-01
   0.29909E+01   0.28221E-01
   0.29959E+01   0.28275E-01
   0.30009E+01   0.28330E-01
   0.30059E+01   0.28383E-01
   0.30109E+01   0.28437E-01
   0.30159E+01   0.28491E-01
   0.30209E+01   0.28544E-01
   0.30259E+01   0.28597E-01
   0.30309E+01   0.28649E-01
   0.30359E+01   0.28702E-01
   0.30409E+01   0.28754E-01
   0.30459E+01   0.28806E-01
   0.30509E+01   0.28858E-01
   0.30559E+01   0.28909E-01
   0.30609E+01   0.28961E-01
   0.30659E+01   0.29012E-01
   0.30709E+01   0.29062E-01
   0.30759E+01   0.29113E-01
   0.30809E+01   0.29163E-01
   0.30859E+01   0.29213E-01
   0.30909E+01   0.29263E-01
   0.30959E+01   0.29312E-01
   0.31009E+01   0.29361E-01
   0.31059E+01   0.29411E-01
   0.31109E+01   0.29459E-01
   0.31159E+01   0.29508E-01
   0.31209E+01   0.29556E-01
   0.31259E+01   0.29604E-01
   0.31309E+01   0.29652E-01
   0.31359E+01   0.29699E-01
   0.31409E+01   0.29746E-01
   0.31459E+01   0.29793E-01
   0.31509E+01   0.29840E-01
   0.31559E+01   0.29886E-01
   0.31609E+01   0.29933E-01
   0.31659E+01   0.29979E-01
   0.31709E+01   0.30024E-01
   0.31759E+01   0.30070E-01
   0.31809E+01   0.30115E-01
   0.31859E+01   0.30160E-01
   0.31909E+01   0.30204E-01
   0.31959E+01   0.30248E-01
   0.32009E+01   0.30292E-01
   0.32059E+01   0.30336E-01
   0.32109E+01   0.30380E-01
   0.32159E+01   0.30423E-01
   0.32209E+01   0.30466E-01
   0.32259E+01   0.30509E-01
   0.32309E+01   0.30551E-01
   0.32359E+01   0.30594E-01
   0.32409E+01   0.30636E-01
   0.32459E+01   0.30677E-01
   0.32509E+01   0.30719E-01
   0.32559E+01   0.30760E-01
   0.32609E+01   0.30801E-01
   0.32659E+01   0.30841E-01
   0.32709E+01   0.30882E-01
   0.32759E+01   0.30922E-01
   0.32809E+01   0.30962E-01
   0.32859E+01   0.31001E-01
   0.32909E+01   0.31040E-01
   0.32959E+01   0.31079E-01
   0.33009E+01   0.31118E-01
   0.33059E+01   0.31157E-01
   0.33109E+01   0.31195E-01
   0.33159E+01   0.31233E-01
   0.33209E+01   0.31271E-01
   0.33259E+01   0.31308E-01
   0.33309E+01   0.31345E-01
   0.33359E+01   0.31382E-01
   0.33409E+01   0.31419E-01
   0.33459E+01   0.31455E-01
   0.33509E+01   0.31491E-01
   0.33559E+01   0.31527E-01
   0.33609E+01   0.31562E-01
   0.33659E+01   0.31598E-01
   0.33709E+01   0.31633E-01
   0.33759E+01   0.31667E-01
   0.33809E+01   0.31702E-01
   0.33859E+01   0.31736E-01
   0.33909E+01   0.31770E-01
   0.33959E+01   0.31803E-01
   0.34009E+01   0.31837E-01
   0.34059E+01   0.31870E-01
   0.34109E+01   0.31903E-01
   0.34159E+01   0.31935E-01
   0.34209E+01   0.31968E-01
   0.34259E+01   0.32000E-01
   0.34309E+01   0.32031E-01
   0.34359E+01   0.32063E-01
   0.34409E+01   0.32094E-01
   0.34459E+01   0.32125E-01
   0.34509E+01   0.32156E-01
   0.34559E+01   0.32186E-01
   0.34609E+01   0.32216E-01
   0.34659E+01   0.32246E-01
   0.34709E+01   0.32276E-01
   0.34759E+01   0.32305E-01
   0.34809E+01   0.32334E-01
   0.34859E+01   0.32363E-01
   0.34909E+01   0.32392E-01
   0.34959E+01   0.32420E-01
   0.35009E+01   0.32448E-01
   0.35059E+01   0.32476E-01
   0.35109E+01   0.32503E-01
   0.35159E+01   0.32531E-01
   0.35209E+01   0.32557E-01
   0.35259E+01   0.32584E-01
   0.35309E+01   0.32611E-01
   0.35359E+01   0.32637E-01
   0.35409E+01   0.32663E-01
   0.35459E+01   0.32688E-01
   0.35509E+01   0.32714E-01
   0.35559E+01   0.32739E-01
   0.35609E+01   0.32764E-01
   0.35659E+01   0.32788E-01
   0.35709E+01   0.32813E-01
   0.35759E+01   0.32837E-01
   0.35809E+01   0.32861E-01
   0.35859E+01   0.32884E-01
   0.35909E+01   0.32907E-01
   0.35959E+01   0.32930E-01
   0.36009E+01   0.32953E-01
   0.36059E+01   0.32976E-01
   0.36109E+01   0.32998E-01
   0.36159E+01   0.33020E-01
   0.36209E+01   0.33042E-01
   0.36259E+01   0.33063E-01
   0.36309E+01   0.33085E-01
   0.36359E+01   0.33106E-01
   0.36409E+01   0.33126E-01
   0.36459E+01   0.33147E-01
   0.36509E+01   0.33167E-01
   0.36559E+01   0.33187E-01
   0.36609E+01   0.33207E-01
   0.36659E+01   0.33226E-01
   0.36709E+01   0.33246E-01
   0.36759E+01   0.33265E-01
   0.36809E+01   0.33283E-01
   0.36859E+01   0.33302E-01
   0.36909E+01   0.33320E-01
   0.36959E+01   0.33338E-01
   0.37009E+01   0.33356E-01
   0.37059E+01   0.33373E-01
   0.37109E+01   0.33391E-01
   0.37159E+01   0.33408E-01
   0.37209E+01   0.33424E-01
   0.37259E+01   0.33441E-01
   0.37309E+01   0.33457E-01
   0.37359E+01   0.33473E-01
   0.37409E+01   0.33489E-01
   0.37459E+01   0.33505E-01
   0.37509E+01   0.33520E-01
   0.37559E+01   0.33535E-01
   0.37609E+01   0.33550E-01
   0.37659E+01   0.33565E-01
   0.37709E+01   0.33579E-01
   0.37759E+01   0.33593E-01
   0.37809E+01   0.33607E-01
   0.37859E+01   0.33621E-01
   0.37909E+01   0.33634E-01
   0.37959E+01   0.33648E-01
   0.38009E+01   0.33661E-01
   0.38059E+01   0.33673E-01
   0.38109E+01   0.33686E-01
   0.38159E+01   0.33698E-01
   0.38209E+01   0.33711E-01
   0.38259E+01   0.33722E-01
   0.38309E+01   0.33734E-01
   0.38359E+01   0.33746E-01
   0.38409E+01   0.33757E-01
   0.38459E+01   0.33768E-01
   0.38509E+01   0.33779E-01
   0.38559E+01   0.33789E-01
   0.38609E+01   0.33800E-01
   0.38659E+01   0.33810E-01
   0.38709E+01   0.33820E-01
   0.38759E+01   0.33829E-01
   0.38809E+01   0.33839E-01
   0.38859E+01   0.33848E-01
   0.38909E+01   0.33857E-01
   0.38959E+01   0.33866E-01
   0.39009E+01   0.33875E-01
   0.39059E+01   0.33883E-01
   0.39109E+01   0.33892E-01
   0.39159E+01   0.33900E-01
   0.39209E+01   0.33908E-01
   0.39259E+01   0.33915E-01
   0.39309E+01   0.33923E-01
   0.39359E+01   0.33930E-01
   0.39409E+01   0.33937E-01
   0.39459E+01   0.33944E-01
   0.39509E+01   0.33951E-01
   0.39559E+01   0.33958E-01
   0.39609E+01   0.33964E-01
   0.39659E+01   0.33970E-01
   0.39709E+01   0.33976E-01
   0.39759E+01   0.33982E-01
   0.39809E+01   0.33988E-01
   0.39859E+01   0.33993E-01
   0.39909E+01   0.33998E-01
   0.39959E+01   0.34003E-01
   0.40009E+01   0.34008E-01
   0.40059E+01   0.34013E-01
   0.40109E+01   0.34018E-01
   0.40159E+01   0.34022E-01
   0.40209E+01   0.34026E-01
   0.40259E+01   0.34030E-01
   0.40309E+01   0.34034E-01
   0.40359E+01   0.34038E-01
   0.40409E+01   0.34042E-01
   0.40459E+01   0.34045E-01
   0.40509E+01   0.34049E-01
   0.40559E+01   0.34052E-01
   0.40609E+01   0.34055E-01
   0.40659E+01   0.34058E-01
   0.40709E+01   0.34060E-01
   0.40759E+01   0.34063E-01
   0.40809E+01   0.34065E-01
   0.40859E+01   0.34068E-01
   0.40909E+01   0.34070E-01
   0.40959E+01   0.34072E-01
   0.41009E+01   0.34074E-01
   0.41059E+01   0.34076E-01
   0.41109E+01   0.34077E-01
   0.41159E+01   0.34079E-01
   0.41209E+01   0.34080E-01
   0.41259E+01   0.34082E-01
   0.41309E+01   0.34083E-01
   0.41359E+01   0.34084E-01
   0.41409E+01   0.34085E-01
   0.41459E+01   0.34086E-01
   0.41509E+01   0.34086E-01
   0.41559E+01   0.34087E-01
   0.41609E+01   0.34088E-01
   0.41659E+01   0.34088E-01
   0.41709E+01   0.34089E-01
   0.41759E+01   0.34089E-01
   0.41809E+01   0.34089E-01
   0.41859E+01   0.34090E-01
   0.41909E+01   0.34090E-01
   0.41959E+01   0.34090E-01
   0.42009E+01   0.34090E-01
   0.42059E+01   0.34090E-01
   0.42109E+01   0.34090E-01


   0.59999E-02   0.11293E-07
   0.11000E-01   0.18000E-07
   0.16000E-01   0.34632E-07
   0.21000E-01   0.65701E-07
   0.26000E-01   0.11572E-06
   0.30999E-01   0.18919E-06
   0.35999E-01   0.29064E-06
   0.40999E-01   0.42457E-06
   0.45999E-01   0.59549E-06
   0.50999E-01   0.80792E-06
   0.55999E-01   0.10664E-05
   0.60999E-01   0.13753E-05
   0.65999E-01   0.17393E-05
   0.70999E-01   0.21629E-05
   0.75999E-01   0.26505E-05
   0.80998E-01   0.32067E-05
   0.85998E-01   0.38360E-05
   0.90998E-01   0.45429E-05
   0.95998E-01   0.53319E-05
   0.10100E+00   0.62075E-05
   0.10600E+00   0.71742E-05
   0.11100E+00   0.82366E-05
   0.11600E+00   0.93991E-05
   0.12100E+00   0.10666E-04
   0.12600E+00   0.12043E-04
   0.13100E+00   0.13533E-04
   0.13600E+00   0.15141E-04
   0.14100E+00   0.16872E-04
   0.14600E+00   0.18730E-04
   0.15100E+00   0.20720E-04
   0.15600E+00   0.22846E-04
   0.16100E+00   0.25109E-04
   0.16600E+00   0.27498E-04
   0.17100E+00   0.30035E-04
   0.17600E+00   0.32725E-04
   0.18100E+00   0.35572E-04
   0.18600E+00   0.38580E-04
   0.19100E+00   0.41755E-04
   0.19600E+00   0.45101E-04
   0.20100E+00   0.48621E-04
   0.20600E+00   0.52322E-04
   0.21100E+00   0.56206E-04
   0.21600E+00   0.60279E-04
   0.22100E+00   0.64545E-04
   0.22600E+00   0.69008E-04
   0.23100E+00   0.73673E-04
   0.23600E+00   0.78545E-04
   0.24100E+00   0.83627E-04
   0.24600E+00   0.88925E-04
   0.25100E+00   0.94433E-04
   0.25599E+00   0.10012E-03
   0.26099E+00   0.10603E-03
   0.26599E+00   0.11217E-03
   0.27099E+00   0.11855E-03
   0.27599E+00   0.12517E-03
   0.28099E+00   0.13203E-03
   0.28599E+00   0.13914E-03
   0.29099E+00   0.14651E-03
   0.29599E+00   0.15413E-03
   0.30099E+00   0.16201E-03
   0.30599E+00   0.17016E-03
   0.31099E+00   0.17858E-03
   0.31599E+00   0.18727E-03
   0.32099E+00   0.19615E-03
   0.32599E+00   0.20532E-03
   0.33099E+00   0.21478E-03
   0.33599E+00   0.22452E-03
   0.34099E+00   0.23456E-03
   0.34599E+00   0.24490E-03
   0.35099E+00   0.25554E-03
   0.35599E+00   0.26649E-03
   0.36099E+00   0.27775E-03
   0.36599E+00   0.28932E-03
   0.37099E+00   0.30120E-03
   0.37599E+00   0.31330E-03
   0.38099E+00   0.32573E-03
   0.38599E+00   0.33849E-03
   0.39099E+00   0.35159E-03
   0.39599E+00   0.36502E-03
   0.40099E+00   0.37880E-03
   0.40599E+00   0.39292E-03
   0.41099E+00   0.40740E-03
   0.41599E+00   0.42224E-03
   0.42099E+00   0.43731E-03
   0.42599E+00   0.45271E-03
   0.43099E+00   0.46849E-03
   0.43599E+00   0.48463E-03
   0.44099E+00   0.50115E-03
   0.44599E+00   0.51805E-03
   0.45099E+00   0.53533E-03
   0.45599E+00   0.55300E-03
   0.46099E+00   0.57103E-03
   0.46599E+00   0.58931E-03
   0.47099E+00   0.60798E-03
   0.47599E+00   0.62705E-03
   0.48099E+00   0.64653E-03
   0.48599E+00   0.66642E-03
   0.49099E+00   0.68672E-03
   0.49599E+00   0.70744E-03
   0.50099E+00   0.72841E-03
   0.50599E+00   0.74976E-03
   0.51099E+00   0.77155E-03
   0.51599E+00   0.79376E-03
   0.52099E+00   0.81641E-03
   0.52599E+00   0.83949E-03
   0.53099E+00   0.86302E-03
   0.53599E+00   0.88696E-03
   0.54099E+00   0.91115E-03
   0.54599E+00   0.93579E-03
   0.55099E+00   0.96089E-03
   0.55599E+00   0.98645E-03
   0.56099E+00   0.10125E-02
   0.56599E+00   0.10390E-02
   0.57099E+00   0.10657E-02
   0.57599E+00   0.10929E-02
   0.58099E+00   0.11205E-02
   0.58599E+00   0.11486E-02
   0.59099E+00   0.11772E-02
   0.59599E+00   0.12063E-02
   0.60099E+00   0.12359E-02
   0.60599E+00   0.12657E-02
   0.61099E+00   0.12960E-02
   0.61599E+00   0.13268E-02
   0.62099E+00   0.13580E-02
   0.62599E+00   0.13898E-02
   0.63099E+00   0.14221E-02
   0.63599E+00   0.14546E-02
   0.64099E+00   0.14876E-02
   0.64599E+00   0.15212E-02
   0.65099E+00   0.15552E-02
   0.65599E+00   0.15898E-02
   0.66099E+00   0.16247E-02
   0.66599E+00   0.16600E-02
   0.67099E+00   0.16958E-02
   0.67599E+00   0.17322E-02
   0.68099E+00   0.17691E-02
   0.68599E+00   0.18066E-02
   0.69099E+00   0.18442E-02
   0.69599E+00   0.18824E-02
   0.70099E+00   0.19212E-02
   0.70599E+00   0.19605E-02
   0.71099E+00   0.20004E-02
   0.71599E+00   0.20405E-02
   0.72099E+00   0.20811E-02
   0.72599E+00   0.21222E-02
   0.73099E+00   0.21640E-02
   0.73599E+00   0.22063E-02
   0.74099E+00   0.22488E-02
   0.74599E+00   0.22919E-02
   0.75099E+00   0.23355E-02
   0.75598E+00   0.23798E-02
   0.76098E+00   0.24246E-02
   0.76598E+00   0.24696E-02
   0.77098E+00   0.25152E-02
   0.77598E+00   0.25613E-02
   0.78098E+00   0.26081E-02
   0.78598E+00   0.26553E-02
   0.79098E+00   0.27028E-02
   0.79598E+00   0.27509E-02
   0.80098E+00   0.27996E-02
   0.80598E+00   0.28489E-02
   0.81098E+00   0.28988E-02
   0.81598E+00   0.29488E-02
   0.82098E+00   0.29995E-02
   0.82598E+00   0.30508E-02
   0.83098E+00   0.31027E-02
   0.83598E+00   0.31548E-02
   0.84098E+00   0.32075E-02
   0.84598E+00   0.32607E-02
   0.85098E+00   0.33147E-02
   0.85598E+00   0.33688E-02
   0.86098E+00   0.34234E-02
   0.86598E+00   0.34787E-02
   0.87098E+00   0.35347E-02
   0.87598E+00   0.35912E-02
   0.88098E+00   0.36479E-02
   0.88598E+00   0.37052E-02
   0.89098E+00   0.37632E-02
   0.89598E+00   0.38217E-02
   0.90098E+00   0.38804E-02
   0.90598E+00   0.39398E-02
   0.91098E+00   0.39998E-02
   0.91598E+00   0.40604E-02
   0.92098E+00   0.41212E-02
   0.92598E+00   0.41826E-02
   0.93098E+00   0.42447E-02
   0.93598E+00   0.43073E-02
   0.94098E+00   0.43701E-02
   0.94598E+00   0.44336E-02
   0.95098E+00   0.44978E-02
   0.95598E+00   0.45625E-02
   0.96098E+00   0.46274E-02
   0.96598E+00   0.46930E-02
   0.97098E+00   0.47592E-02
   0.97598E+00   0.48258E-02
   0.98098E+00   0.48928E-02
   0.98598E+00   0.49604E-02
   0.99098E+00   0.50287E-02
   0.99598E+00   0.50972E-02
   0.10010E+01   0.51663E-02
   0.10060E+01   0.52360E-02
   0.10110E+01   0.53063E-02
   0.10160E+01   0.53768E-02
   0.10210E+01   0.54479E-02
   0.10260E+01   0.55197E-02
   0.10310E+01   0.55917E-02
   0.10360E+01   0.56642E-02
   0.10410E+01   0.57375E-02
   0.10460E+01   0.58114E-02
   0.10510E+01   0.58855E-02
   0.10560E+01   0.59601E-02
   0.10610E+01   0.60354E-02
   0.10660E+01   0.61109E-02
   0.10710E+01   0.61869E-02
   0.10760E+01   0.62637E-02
   0.10810E+01   0.63410E-02
   0.10860E+01   0.64184E-02
   0.10910E+01   0.64965E-02
   0.10960E+01   0.65754E-02
   0.11010E+01   0.66543E-02
   0.11060E+01   0.67338E-02
   0.11110E+01   0.68141E-02
   0.11160E+01   0.68949E-02
   0.11210E+01   0.69758E-02
   0.11260E+01   0.70575E-02
   0.11310E+01   0.71397E-02
   0.11360E+01   0.72220E-02
   0.11410E+01   0.73050E-02
   0.11460E+01   0.73886E-02
   0.11510E+01   0.74722E-02
   0.11560E+01   0.75566E-02
   0.11610E+01   0.76417E-02
   0.11660E+01   0.77268E-02
   0.11710E+01   0.78126E-02
   0.11760E+01   0.78991E-02
   0.11810E+01   0.79856E-02
   0.11860E+01   0.80727E-02
   0.11910E+01   0.81605E-02
   0.11960E+01   0.82484E-02
   0.12010E+01   0.83368E-02
   0.12060E+01   0.84260E-02
   0.12110E+01   0.85152E-02
   0.12160E+01   0.86050E-02
   0.12210E+01   0.86956E-02
   0.12260E+01   0.87861E-02
   0.12310E+01   0.88772E-02
   0.12360E+01   0.89691E-02
   0.12410E+01   0.90610E-02
   0.12460E+01   0.91535E-02
   0.12510E+01   0.92467E-02
   0.12560E+01   0.93399E-02
   0.12610E+01   0.94337E-02
   0.12660E+01   0.95282E-02
   0.12710E+01   0.96227E-02
   0.12760E+01   0.97178E-02
   0.12810E+01   0.98135E-02
   0.12860E+01   0.99092E-02
   0.12910E+01   0.10006E-01
   0.12960E+01   0.10103E-01
   0.13010E+01   0.10200E-01
   0.13060E+01   0.10297E-01
   0.13110E+01   0.10396E-01
   0.13160E+01   0.10494E-01
   0.13210E+01   0.10593E-01
   0.13260E+01   0.10692E-01
   0.13310E+01   0.10791E-01
   0.13360E+01   0.10892E-01
   0.13410E+01   0.10992E-01
   0.13460E+01   0.11093E-01
   0.13510E+01   0.11194E-01
   0.13560E+01   0.11295E-01
   0.13610E+01   0.11397E-01
   0.13660E+01   0.11499E-01
   0.13710E+01   0.11602E-01
   0.13760E+01   0.11705E-01
   0.13810E+01   0.11808E-01
   0.13860E+01   0.11912E-01
   0.13910E+01   0.12016E-01
   0.13960E+01   0.12121E-01
   0.14010E+01   0.12226E-01
   0.14060E+01   0.12331E-01
   0.14110E+01   0.12436E-01
   0.14160E+01   0.12542E-01
   0.14210E+01   0.12648E-01
   0.14260E+01   0.12755E-01
   0.14310E+01   0.12861E-01
   0.14360E+01   0.12969E-01
   0.14410E+01   0.13076E-01
   0.14460E+01   0.13184E-01
   0.14510E+01   0.13292E-01
   0.14560E+01   0.13401E-01
   0.14610E+01   0.13509E-01
   0.14660E+01   0.13619E-01
   0.14710E+01   0.13728E-01
   0.14760E+01   0.13838E-01
   0.14810E+01   0.13948E-01
   0.14860E+01   0.14058E-01
   0.14910E+01   0.14169E-01
   0.14960E+01   0.14280E-01
   0.15010E+01   0.14391E-01
   0.15060E+01   0.14502E-01
   0.15110E+01   0.14614E-01
   0.15160E+01   0.14726E-01
   0.15210E+01   0.14838E-01
   0.15260E+01   0.14951E-01
   0.15310E+01   0.15064E-01
   0.15360E+01   0.15177E-01
   0.15410E+01   0.15290E-01
   0.15460E+01   0.15404E-01
   0.15510E+01   0.15518E-01
   0.15560E+01   0.15632E-01
   0.15610E+01   0.15746E-01
   0.15660E+01   0.15861E-01
   0.15710E+01   0.15976E-01
   0.15760E+01   0.16091E-01
   0.15810E+01   0.16206E-01
   0.15860E+01   0.16322E-01
   0.15910E+01   0.16438E-01
   0.15960E+01   0.16553E-01
   0.16010E+01   0.16670E-01
   0.16060E+01   0.16786E-01
   0.16110E+01   0.16903E-01
   0.16160E+01   0.17020E-01
   0.16210E+01   0.17137E-01
   0.16260E+01   0.17254E-01
   0.16310E+01   0.17371E-01
   0.16360E+01   0.17489E-01
   0.16410E+01   0.17607E-01
   0.16460E+01   0.17725E-01
   0.16510E+01   0.17843E-01
   0.16560E+01   0.17961E-01
   0.16610E+01   0.18080E-01
   0.16660E+01   0.18198E-01
   0.16710E+01   0.18318E-01
   0.16760E+01   0.18437E-01
   0.16810E+01   0.18556E-01
   0.16860E+01   0.18675E-01
   0.16910E+01   0.18795E-01
   0.16960E+01   0.18915E-01
   0.17010E+01   0.19035E-01
   0.17060E+01   0.19154E-01
   0.17110E+01   0.19274E-01
   0.17160E+01   0.19394E-01
   0.17210E+01   0.19515E-01
   0.17260E+01   0.19635E-01
   0.17310E+01   0.19756E-01
   0.17360E+01   0.19876E-01
   0.17410E+01   0.19997E-01
   0.17460E+01   0.20118E-01
   0.17510E+01   0.20239E-01
   0.17560E+01   0.20360E-01
   0.17610E+01   0.20481E-01
   0.17660E+01   0.20602E-01
   0.17710E+01   0.20724E-01
   0.17760E+01   0.20845E-01
   0.17810E+01   0.20966E-01
   0.17860E+01   0.21088E-01
   0.17910E+01   0.21210E-01
   0.17960E+01   0.21331E-01
   0.18010E+01   0.21453E-01
   0.18060E+01   0.21575E-01
   0.18110E+01   0.21697E-01
   0.18160E+01   0.21819E-01
   0.18210E+01   0.21941E-01
   0.18260E+01   0.22064E-01
   0.18310E+01   0.22185E-01
   0.18360E+01   0.22307E-01
   0.18410E+01   0.22429E-01
   0.18460E+01   0.22552E-01
   0.18510E+01   0.22674E-01
   0.18560E+01   0.22796E-01
   0.18610E+01   0.22918E-01
   0.18660E+01   0.23041E-01
   0.18710E+01   0.23163E-01
   0.18760E+01   0.23285E-01
   0.18810E+01   0.23407E-01
   0.18860E+01   0.23530E-01
   0.18910E+01   0.23652E-01
   0.18960E+01   0.23774E-01
   0.19010E+01   0.23896E-01
   0.19060E+01   0.24018E-01
   0.19110E+01   0.24141E-01
   0.19160E+01   0.24263E-01
   0.19210E+01   0.24385E-01
   0.19260E+01   0.24507E-01
   0.19310E+01   0.24630E-01
   0.19360E+01   0.24752E-01
   0.19410E+01   0.24874E-01
   0.19460E+01   0.24996E-01
   0.19510E+01   0.25117E-01
   0.19560E+01   0.25239E-01
   0.19610E+01   0.25361E-01
   0.19660E+01   0.25483E-01
   0.19710E+01   0.25605E-01
   0.19760E+01   0.25726E-01
   0.19810E+01   0.25848E-01
   0.19860E+01   0.25969E-01
   0.19910E+01   0.26091E-01
   0.19960E+01   0.26212E-01
   0.20010E+01   0.26333E-01
   0.20060E+01   0.26454E-01
   0.20110E+01   0.26575E-01
   0.20160E+01   0.26696E-01
   0.20210E+01   0.26817E-01
   0.20260E+01   0.26937E-01
   0.20310E+01   0.27058E-01
   0.20360E+01   0.27178E-01
   0.20410E+01   0.27299E-01
   0.20460E+01   0.27419E-01
   0.20510E+01   0.27538E-01
   0.20560E+01   0.27659E-01
   0.20610E+01   0.27778E-01
   0.20660E+01   0.27898E-01
   0.20710E+01   0.28018E-01
   0.20760E+01   0.28137E-01
   0.20810E+01   0.28256E-01
   0.20860E+01   0.28375E-01
   0.20910E+01   0.28494E-01
   0.20960E+01   0.28613E-01
   0.21010E+01   0.28731E-01
   0.21060E+01   0.28850E-01
   0.21110E+01   0.28968E-01
   0.21160E+01   0.29086E-01
   0.21210E+01   0.29204E-01
   0.21260E+01   0.29322E-01
   0.21310E+01   0.29439E-01
   0.21360E+01   0.29557E-01
   0.21410E+01   0.29674E-01
   0.21460E+01   0.29790E-01
   0.21510E+01   0.29907E-01
   0.21560E+01   0.30024E-01
   0.21610E+01   0.30140E-01
   0.21660E+01   0.30256E-01
   0.21710E+01   0.30372E-01
   0.21760E+01   0.30488E-01
   0.21810E+01   0.30604E-01
   0.21860E+01   0.30719E-01
   0.21910E+01   0.30834E-01
   0.21960E+01   0.30949E-01
   0.22010E+01   0.31064E-01
   0.22060E+01   0.31178E-01
   0.22110E+01   0.31292E-01
   0.22160E+01   0.31406E-01
   0.22210E+01   0.31519E-01
   0.22260E+01   0.31633E-01
   0.22310E+01   0.31746E-01
   0.22360E+01   0.31858E-01
   0.22410E+01   0.31971E-01
   0.22460E+01   0.32084E-01
   0.22510E+01   0.32196E-01
   0.22560E+01   0.32308E-01
   0.22610E+01   0.32420E-01
   0.22660E+01   0.32531E-01
   0.22710E+01   0.32642E-01
   0.22760E+01   0.32753E-01
   0.22810E+01   0.32863E-01
   0.22860E+01   0.32973E-01
   0.22910E+01   0.33083E-01
   0.22960E+01   0.33193E-01
   0.23010E+01   0.33302E-01
   0.23060E+01   0.33411E-01
   0.23110E+01   0.33520E-01
   0.23160E+01   0.33628E-01
   0.23210E+01   0.33737E-01
   0.23260E+01   0.33845E-01
   0.23310E+01   0.33952E-01
   0.23360E+01   0.34059E-01
   0.23410E+01   0.34166E-01
   0.23460E+01   0.34273E-01
   0.23510E+01   0.34379E-01
   0.23560E+01   0.34485E-01
   0.23610E+01   0.34591E-01
   0.23660E+01   0.34696E-01
   0.23710E+01   0.34801E-01
   0.23760E+01   0.34906E-01
   0.23810E+01   0.35010E-01
   0.23860E+01   0.35114E-01
   0.23910E+01   0.35218E-01
   0.23960E+01   0.35321E-01
   0.24010E+01   0.35424E-01
   0.24060E+01   0.35526E-01
   0.24110E+01   0.35629E-01
   0.24160E+01   0.35730E-01
   0.24210E+01   0.35832E-01
   0.24260E+01   0.35933E-01
   0.24310E+01   0.36033E-01
   0.24360E+01   0.36134E-01
   0.24410E+01   0.36234E-01
   0.24460E+01   0.36334E-01
   0.24510E+01   0.36433E-01
   0.24560E+01   0.36532E-01
   0.24610E+01   0.36630E-01
   0.24660E+01   0.36728E-01
   0.24710E+01   0.36826E-01
   0.24760E+01   0.36924E-01
   0.24810E+01   0.37020E-01
   0.24860E+01   0.37117E-01
   0.24910E+01   0.37214E-01
   0.24960E+01   0.37310E-01
   0.25010E+01   0.37405E-01
   0.25059E+01   0.37500E-01
   0.25109E+01   0.37595E-01
   0.25159E+01   0.37689E-01
   0.25209E+01   0.37783E-01
   0.25259E+01   0.37876E-01
   0.25309E+01   0.37969E-01
   0.25359E+01   0.38062E-01
   0.25409E+01   0.38154E-01
   0.25459E+01   0.38245E-01
   0.25509E+01   0.38337E-01
   0.25559E+01   0.38428E-01
   0.25609E+01   0.38518E-01
   0.25659E+01   0.38609E-01
   0.25709E+01   0.38698E-01
   0.25759E+01   0.38788E-01
   0.25809E+01   0.38877E-01
   0.25859E+01   0.38965E-01
   0.25909E+01   0.39053E-01
   0.25959E+01   0.39140E-01
   0.26009E+01   0.39227E-01
   0.26059E+01   0.39314E-01
   0.26109E+01   0.39401E-01
   0.26159E+01   0.39487E-01
   0.26209E+01   0.39572E-01
   0.26259E+01   0.39657E-01
   0.26309E+01   0.39741E-01
   0.26359E+01   0.39826E-01
   0.26409E+01   0.39909E-01
   0.26459E+01   0.39992E-01
   0.26509E+01   0.40075E-01
   0.26559E+01   0.40157E-01
   0.26609E+01   0.40239E-01
   0.26659E+01   0.40320E-01
   0.26709E+01   0.40401E-01
   0.26759E+01   0.40482E-01
   0.26809E+01   0.40562E-01
   0.26859E+01   0.40642E-01
   0.26909E+01   0.40721E-01
   0.26959E+01   0.40800E-01
   0.27009E+01   0.40878E-01
   0.27059E+01   0.40956E-01
   0.27109E+01   0.41034E-01
   0.27159E+01   0.41111E-01
   0.27209E+01   0.41187E-01
   0.27259E+01   0.41263E-01
   0.27309E+01   0.41339E-01
   0.27359E+01   0.41414E-01
   0.27409E+01   0.41489E-01
   0.27459E+01   0.41563E-01
   0.27509E+01   0.41637E-01
   0.27559E+01   0.41709E-01
   0.27609E+01   0.41782E-01
   0.27659E+01   0.41854E-01
   0.27709E+01   0.41925E-01
   0.27759E+01   0.41996E-01
   0.27809E+01   0.42067E-01
   0.27859E+01   0.42137E-01
   0.27909E+01   0.42207E-01
   0.27959E+01   0.42276E-01
   0.28009E+01   0.42345E-01
   0.28059E+01   0.42413E-01
   0.28109E+01   0.42481E-01
   0.28159E+01   0.42549E-01
   0.28209E+01   0.42616E-01
   0.28259E+01   0.42682E-01
   0.28309E+01   0.42748E-01
   0.28359E+01   0.42813E-01
   0.28409E+01   0.42878E-01
   0.28459E+01   0.42943E-01
   0.28509E+01   0.43007E-01
   0.28559E+01   0.43070E-01
   0.28609E+01   0.43134E-01
   0.28659E+01   0.43196E-01
   0.28709E+01   0.43258E-01
   0.28759E+01   0.43320E-01
   0.28809E+01   0.43381E-01
   0.28859E+01   0.43441E-01
   0.28909E+01   0.43502E-01
   0.28959E+01   0.43561E-01
   0.29009E+01   0.43621E-01
   0.29059E+01   0.43679E-01
   0.29109E+01   0.43737E-01
   0.29159E+01   0.43795E-01
   0.29209E+01   0.43852E-01
   0.29259E+01   0.43909E-01
   0.29309E+01   0.43965E-01
   0.29359E+01   0.44021E-01
   0.29409E+01   0.44076E-01
   0.29459E+01   0.44131E-01
   0.29509E+01   0.44185E-01
   0.29559E+01   0.44239E-01
   0.29609E+01   0.44292E-01
   0.29659E+01   0.44345E-01
   0.29709E+01   0.44398E-01
   0.29759E+01   0.44449E-01
   0.29809E+01   0.44501E-01
   0.29859E+01   0.44552E-01
   0.29909E+01   0.44602E-01
   0.29959E+01   0.44652E-01
   0.30009E+01   0.44702E-01
   0.30059E+01   0.44751E-01
   0.30109E+01   0.44799E-01
   0.30159E+01   0.44847E-01
   0.30209E+01   0.44894E-01
   0.30259E+01   0.44941E-01
   0.30309E+01   0.44988E-01
   0.30359E+01   0.45034E-01
   0.30409E+01   0.45079E-01
   0.30459E+01   0.45125E-01
   0.30509E+01   0.45169E-01
   0.30559E+01   0.45213E-01
   0.30609E+01   0.45257E-01
   0.30659E+01   0.45300E-01
   0.30709E+01   0.45343E-01
   0.30759E+01   0.45385E-01
   0.30809E+01   0.45427E-01
   0.30859E+01   0.45468E-01
   0.30909E+01   0.45509E-01
   0.30959E+01   0.45549E-01
   0.31009E+01   0.45589E-01
   0.31059E+01   0.45628E-01
   0.31109E+01   0.45667E-01
   0.31159E+01   0.45706E-01
   0.31209E+01   0.45744E-01
   0.31259E+01   0.45781E-01
   0.31309E+01   0.45818E-01
   0.31359E+01   0.45855E-01
   0.31409E+01   0.45891E-01
   0.31459E+01   0.45926E-01
   0.31509E+01   0.45961E-01
   0.31559E+01   0.45996E-01
   0.31609E+01   0.46031E-01
   0.31659E+01   0.46064E-01
   0.31709E+01   0.46097E-01
   0.31759E+01   0.46130E-01
   0.31809E+01   0.46163E-01
   0.31859E+01   0.46195E-01
   0.31909E+01   0.46226E-01
   0.31959E+01   0.46257E-01
   0.32009E+01   0.46288E-01
   0.32059E+01   0.46318E-01
   0.32109E+01   0.46348E-01
   0.32159E+01   0.46377E-01
   0.32209E+01   0.46406E-01
   0.32259E+01   0.46434E-01
   0.32309E+01   0.46462E-01
   0.32359E+01   0.46489E-01
   0.32409E+01   0.46516E-01
   0.32459E+01   0.46542E-01
   0.32509E+01   0.46569E-01
   0.32559E+01   0.46594E-01
   0.32609E+01   0.46619E-01
   0.32659E+01   0.46644E-01
   0.32709E+01   0.46669E-01
   0.32759E+01   0.46693E-01
   0.32809E+01   0.46716E-01
   0.32859E+01   0.46740E-01
   0.32909E+01   0.46762E-01
   0.32959E+01   0.46785E-01
   0.33009E+01   0.46806E-01
   0.33059E+01   0.46828E-01
   0.33109E+01   0.46849E-01
   0.33159E+01   0.46870E-01
   0.33209E+01   0.46890E-01
   0.33259E+01   0.46910E-01
   0.33309E+01   0.46929E-01
   0.33359E+01   0.46949E-01
   0.33409E+01   0.46967E-01
   0.33459E+01   0.46985E-01
   0.33509E+01   0.47003E-01
   0.33559E+01   0.47021E-01
   0.33609E+01   0.47038E-01
   0.33659E+01   0.47055E-01
   0.33709E+01   0.47071E-01
   0.33759E+01   0.47087E-01
   0.33809E+01   0.47102E-01
   0.33859E+01   0.47118E-01
   0.33909E+01   0.47132E-01
   0.33959E+01   0.47147E-01
   0.34009E+01   0.47161E-01
   0.34059E+01   0.47175E-01
   0.34109E+01   0.47188E-01
   0.34159E+01   0.47201E-01
   0.34209E+01   0.47214E-01
   0.34259E+01   0.47226E-01
   0.34309E+01   0.47238E-01
   0.34359E+01   0.47249E-01
   0.34409E+01   0.47261E-01
   0.34459E+01   0.47271E-01
   0.34509E+01   0.47282E-01
   0.34559E+01   0.47292E-01
   0.34609E+01   0.47302E-01
   0.34659E+01   0.47312E-01
   0.34709E+01   0.47321E-01
   0.34759E+01   0.47330E-01
   0.34809E+01   0.47338E-01
   0.34859E+01   0.47346E-01
   0.34909E+01   0.47354E-01
   0.34959E+01   0.47362E-01
   0.35009E+01   0.47369E-01
   0.35059E+01   0.47376E-01
   0.35109E+01   0.47383E-01
   0.35159E+01   0.47389E-01
   0.35209E+01   0.47396E-01
   0.35259E+01   0.47401E-01
   0.35309E+01   0.47407E-01
   0.35359E+01   0.47412E-01
   0.35409E+01   0.47417E-01
   0.35459E+01   0.47422E-01
   0.35509E+01   0.47427E-01
   0.35559E+01   0.47431E-01
   0.35609E+01   0.47435E-01
   0.35659E+01   0.47439E-01
   0.35709E+01   0.47442E-01
   0.35759E+01   0.47445E-01
   0.35809E+01   0.47448E-01
   0.35859E+01   0.47451E-01
   0.35909E+01   0.47454E-01
   0.35959E+01   0.47456E-01
   0.36009E+01   0.47458E-01
   0.36059E+01   0.47460E-01
   0.36109E+01   0.47462E-01
   0.36159E+01   0.47463E-01
   0.36209E+01   0.47465E-01
   0.36259E+01   0.47466E-01
   0.36309E+01   0.47467E-01
   0.36359E+01   0.47468E-01
   0.36409E+01   0.47469E-01
   0.36459E+01   0.47469E-01
   0.36509E+01   0.47470E-01
   0.36559E+01   0.47470E-01
   0.36609E+01   0.47470E-01
   0.36659E+01   0.47471E-01
   0.36709E+01   0.47471E-01
   0.36759E+01   0.47471E-01


   0.59999E-02   0.12788E-07
   0.11000E-01   0.27248E-07
   0.16000E-01   0.63106E-07
   0.21000E-01   0.13009E-06
   0.26000E-01   0.23792E-06
   0.30999E-01   0.39633E-06
   0.35999E-01   0.61505E-06
   0.40999E-01   0.90379E-06
   0.45999E-01   0.12723E-05
   0.50999E-01   0.17303E-05
   0.55999E-01   0.22875E-05
   0.60999E-01   0.29536E-05
   0.65999E-01   0.37384E-05
   0.70999E-01   0.46516E-05
   0.75999E-01   0.57029E-05
   0.80998E-01   0.69020E-05
   0.85998E-01   0.82587E-05
   0.90998E-01   0.97827E-05
   0.95998E-01   0.11484E-04
   0.10100E+00   0.13372E-04
   0.10600E+00   0.15456E-04
   0.11100E+00   0.17746E-04
   0.11600E+00   0.20232E-04
   0.12100E+00   0.22937E-04
   0.12600E+00   0.25875E-04
   0.13100E+00   0.29056E-04
   0.13600E+00   0.32489E-04
   0.14100E+00   0.36184E-04
   0.14600E+00   0.40151E-04
   0.15100E+00   0.44399E-04
   0.15600E+00   0.48938E-04
   0.16100E+00   0.53777E-04
   0.16600E+00   0.58927E-04
   0.17100E+00   0.64396E-04
   0.17600E+00   0.70194E-04
   0.18100E+00   0.76332E-04
   0.18600E+00   0.82818E-04
   0.19100E+00   0.89662E-04
   0.19600E+00   0.96874E-04
   0.20100E+00   0.10445E-03
   0.20600E+00   0.11235E-03
   0.21100E+00   0.12064E-03
   0.21600E+00   0.12933E-03
   0.22100E+00   0.13844E-03
   0.22600E+00   0.14797E-03
   0.23100E+00   0.15793E-03
   0.23600E+00   0.16832E-03
   0.24100E+00   0.17917E-03
   0.24600E+00   0.19048E-03
   0.25100E+00   0.20226E-03
   0.25599E+00   0.21452E-03
   0.26099E+00   0.22716E-03
   0.26599E+00   0.24027E-03
   0.27099E+00   0.25388E-03
   0.27599E+00   0.26801E-03
   0.28099E+00   0.28266E-03
   0.28599E+00   0.29783E-03
   0.29099E+00   0.31355E-03
   0.29599E+00   0.32982E-03
   0.30099E+00   0.34664E-03
   0.30599E+00   0.36404E-03
   0.31099E+00   0.38186E-03
   0.31599E+00   0.40024E-03
   0.32099E+00   0.41921E-03
   0.32599E+00   0.43878E-03
   0.33099E+00   0.45896E-03
   0.33599E+00   0.47975E-03
   0.34099E+00   0.50118E-03
   0.34599E+00   0.52324E-03
   0.35099E+00   0.54576E-03
   0.35599E+00   0.56890E-03
   0.36099E+00   0.59270E-03
   0.36599E+00   0.61716E-03
   0.37099E+00   0.64230E-03
   0.37599E+00   0.66813E-03
   0.38099E+00   0.69465E-03
   0.38599E+00   0.72184E-03
   0.39099E+00   0.74951E-03
   0.39599E+00   0.77789E-03
   0.40099E+00   0.80700E-03
   0.40599E+00   0.83685E-03
   0.41099E+00   0.86744E-03
   0.41599E+00   0.89879E-03
   0.42099E+00   0.93063E-03
   0.42599E+00   0.96319E-03
   0.43099E+00   0.99652E-03
   0.43599E+00   0.10306E-02
   0.44099E+00   0.10655E-02
   0.44599E+00   0.11012E-02
   0.45099E+00   0.11377E-02
   0.45599E+00   0.11747E-02
   0.46099E+00   0.12124E-02
   0.46599E+00   0.12510E-02
   0.47099E+00   0.12905E-02
   0.47599E+00   0.13308E-02
   0.48099E+00   0.13716E-02
   0.48599E+00   0.14132E-02
   0.49099E+00   0.14557E-02
   0.49599E+00   0.14990E-02
   0.50099E+00   0.15432E-02
   0.50599E+00   0.15883E-02
   0.51099E+00   0.16339E-02
   0.51599E+00   0.16803E-02
   0.52099E+00   0.17277E-02
   0.52599E+00   0.17760E-02
   0.53099E+00   0.18252E-02
   0.53599E+00   0.18749E-02
   0.54099E+00   0.19255E-02
   0.54599E+00   0.19771E-02
   0.55099E+00   0.20296E-02
   0.55599E+00   0.20830E-02
   0.56099E+00   0.21370E-02
   0.56599E+00   0.21919E-02
   0.57099E+00   0.22477E-02
   0.57599E+00   0.23045E-02
   0.58099E+00   0.23623E-02
   0.58599E+00   0.24205E-02
   0.59099E+00   0.24797E-02
   0.59599E+00   0.25400E-02
   0.60099E+00   0.26013E-02
   0.60599E+00   0.26631E-02
   0.61099E+00   0.27258E-02
   0.61599E+00   0.27895E-02
   0.62099E+00   0.28543E-02
   0.62599E+00   0.29201E-02
   0.63099E+00   0.29863E-02
   0.63599E+00   0.30537E-02
   0.64099E+00   0.31220E-02
   0.64599E+00   0.31914E-02
   0.65099E+00   0.32612E-02
   0.65599E+00   0.33321E-02
   0.66099E+00   0.34041E-02
   0.66599E+00   0.34773E-02
   0.67099E+00   0.35509E-02
   0.67599E+00   0.36255E-02
   0.68099E+00   0.37012E-02
   0.68599E+00   0.37780E-02
   0.69099E+00   0.38553E-02
   0.69599E+00   0.39336E-02
   0.70099E+00   0.40131E-02
   0.70599E+00   0.40935E-02
   0.71099E+00   0.41744E-02
   0.71599E+00   0.42565E-02
   0.72099E+00   0.43397E-02
   0.72599E+00   0.44240E-02
   0.73099E+00   0.45087E-02
   0.73599E+00   0.45946E-02
   0.74099E+00   0.46817E-02
   0.74599E+00   0.47692E-02
   0.75099E+00   0.48578E-02
   0.75598E+00   0.49475E-02
   0.76098E+00   0.50383E-02
   0.76598E+00   0.51296E-02
   0.77098E+00   0.52220E-02
   0.77598E+00   0.53157E-02
   0.78098E+00   0.54097E-02
   0.78598E+00   0.55049E-02
   0.79098E+00   0.56012E-02
   0.79598E+00   0.56987E-02
   0.80098E+00   0.57965E-02
   0.80598E+00   0.58956E-02
   0.81098E+00   0.59959E-02
   0.81598E+00   0.60967E-02
   0.82098E+00   0.61985E-02
   0.82598E+00   0.63015E-02
   0.83098E+00   0.64050E-02
   0.83598E+00   0.65095E-02
   0.84098E+00   0.66153E-02
   0.84598E+00   0.67222E-02
   0.85098E+00   0.68294E-02
   0.85598E+00   0.69380E-02
   0.86098E+00   0.70476E-02
   0.86598E+00   0.71576E-02
   0.87098E+00   0.72689E-02
   0.87598E+00   0.73813E-02
   0.88098E+00   0.74940E-02
   0.88598E+00   0.76080E-02
   0.89098E+00   0.77232E-02
   0.89598E+00   0.78386E-02
   0.90098E+00   0.79554E-02
   0.90598E+00   0.80733E-02
   0.91098E+00   0.81915E-02
   0.91598E+00   0.83111E-02
   0.92098E+00   0.84317E-02
   0.92598E+00   0.85526E-02
   0.93098E+00   0.86749E-02
   0.93598E+00   0.87983E-02
   0.94098E+00   0.89220E-02
   0.94598E+00   0.90470E-02
   0.95098E+00   0.91723E-02
   0.95598E+00   0.92987E-02
   0.96098E+00   0.94265E-02
   0.96598E+00   0.95545E-02
   0.97098E+00   0.96837E-02
   0.97598E+00   0.98142E-02
   0.98098E+00   0.99450E-02
   0.98598E+00   0.10077E-01
   0.99098E+00   0.10210E-01
   0.99598E+00   0.10343E-01
   0.10010E+01   0.10478E-01
   0.10060E+01   0.10613E-01
   0.10110E+01   0.10749E-01
   0.10160E+01   0.10886E-01
   0.10210E+01   0.11023E-01
   0.10260E+01   0.11162E-01
   0.10310E+01   0.11302E-01
   0.10360E+01   0.11442E-01
   0.10410E+01   0.11583E-01
   0.10460E+01   0.11725E-01
   0.10510E+01   0.11867E-01
   0.10560E+01   0.12011E-01
   0.10610E+01   0.12155E-01
   0.10660E+01   0.12301E-01
   0.10710E+01   0.12446E-01
   0.10760E+01   0.12593E-01
   0.10810E+01   0.12741E-01
   0.10860E+01   0.12889E-01
   0.10910E+01   0.13038E-01
   0.10960E+01   0.13187E-01
   0.11010E+01   0.13338E-01
   0.11060E+01   0.13490E-01
   0.11110E+01   0.13641E-01
   0.11160E+01   0.13794E-01
   0.11210E+01   0.13947E-01
   0.11260E+01   0.14102E-01
   0.11310E+01   0.14256E-01
   0.11360E+01   0.14412E-01
   0.11410E+01   0.14569E-01
   0.11460E+01   0.14726E-01
   0.11510E+01   0.14884E-01
   0.11560E+01   0.15042E-01
   0.11610E+01   0.15202E-01
   0.11660E+01   0.15361E-01
   0.11710E+01   0.15522E-01
   0.11760E+01   0.15684E-01
   0.11810E+01   0.15845E-01
   0.11860E+01   0.16008E-01
   0.11910E+01   0.16171E-01
   0.11960E+01   0.16335E-01
   0.12010E+01   0.16500E-01
   0.12060E+01   0.16665E-01
   0.12110E+01   0.16831E-01
   0.12160E+01   0.16997E-01
   0.12210E+01   0.17164E-01
   0.12260E+01   0.17331E-01
   0.12310E+01   0.17500E-01
   0.12360E+01   0.17669E-01
   0.12410E+01   0.17839E-01
   0.12460E+01   0.18008E-01
   0.12510E+01   0.18179E-01
   0.12560E+01   0.18350E-01
   0.12610E+01   0.18522E-01
   0.12660E+01   0.18694E-01
   0.12710E+01   0.18867E-01
   0.12760E+01   0.19040E-01
   0.12810E+01   0.19214E-01
   0.12860E+01   0.19388E-01
   0.12910E+01   0.19564E-01
   0.12960E+01   0.19739E-01
   0.13010E+01   0.19915E-01
   0.13060E+01   0.20091E-01
   0.13110E+01   0.20268E-01
   0.13160E+01   0.20446E-01
   0.13210E+01   0.20624E-01
   0.13260E+01   0.20802E-01
   0.13310E+01   0.20981E-01
   0.13360E+01   0.21160E-01
   0.13410E+01   0.21340E-01
   0.13460E+01   0.21520E-01
   0.13510E+01   0.21701E-01
   0.13560E+01   0.21881E-01
   0.13610E+01   0.22063E-01
   0.13660E+01   0.22244E-01
   0.13710E+01   0.22427E-01
   0.13760E+01   0.22609E-01
   0.13810E+01   0.22793E-01
   0.13860E+01   0.22976E-01
   0.13910E+01   0.23160E-01
   0.13960E+01   0.23344E-01
   0.14010E+01   0.23528E-01
   0.14060E+01   0.23713E-01
   0.14110E+01   0.23897E-01
   0.14160E+01   0.24083E-01
   0.14210E+01   0.24268E-01
   0.14260E+01   0.24455E-01
   0.14310E+01   0.24641E-01
   0.14360E+01   0.24827E-01
   0.14410E+01   0.25014E-01
   0.14460E+01   0.25202E-01
   0.14510E+01   0.25389E-01
   0.14560E+01   0.25577E-01
   0.14610E+01   0.25765E-01
   0.14660E+01   0.25953E-01
   0.14710E+01   0.26141E-01
   0.14760E+01   0.26330E-01
   0.14810E+01   0.26519E-01
   0.14860E+01   0.26708E-01
   0.14910E+01   0.26897E-01
   0.14960E+01   0.27087E-01
   0.15010E+01   0.27276E-01
   0.15060E+01   0.27466E-01
   0.15110E+01   0.27656E-01
   0.15160E+01   0.27847E-01
   0.15210E+01   0.28037E-01
   0.15260E+01   0.28228E-01
   0.15310E+01   0.28418E-01
   0.15360E+01   0.28609E-01
   0.15410E+01   0.28800E-01
   0.15460E+01   0.28991E-01
   0.15510E+01   0.29182E-01
   0.15560E+01   0.29373E-01
   0.15610E+01   0.29565E-01
   0.15660E+01   0.29756E-01
   0.15710E+01   0.29948E-01
   0.15760E+01   0.30139E-01
   0.15810E+01   0.30331E-01
   0.15860E+01   0.30523E-01
   0.15910E+01   0.30714E-01
   0.15960E+01   0.30906E-01
   0.16010E+01   0.31098E-01
   0.16060E+01   0.31290E-01
   0.16110E+01   0.31482E-01
   0.16160E+01   0.31673E-01
   0.16210E+01   0.31865E-01
   0.16260E+01   0.32057E-01
   0.16310E+01   0.32248E-01
   0.16360E+01   0.32440E-01
   0.16410E+01   0.32632E-01
   0.16460E+01   0.32823E-01
   0.16510E+01   0.33014E-01
   0.16560E+01   0.33206E-01
   0.16610E+01   0.33397E-01
   0.16660E+01   0.33589E-01
   0.16710E+01   0.33780E-01
   0.16760E+01   0.33972E-01
   0.16810E+01   0.34163E-01
   0.16860E+01   0.34354E-01
   0.16910E+01   0.34545E-01
   0.16960E+01   0.34736E-01
   0.17010E+01   0.34926E-01
   0.17060E+01   0.35116E-01
   0.17110E+01   0.35306E-01
   0.17160E+01   0.35496E-01
   0.17210E+01   0.35686E-01
   0.17260E+01   0.35876E-01
   0.17310E+01   0.36065E-01
   0.17360E+01   0.36254E-01
   0.17410E+01   0.36443E-01
   0.17460E+01   0.36633E-01
   0.17510E+01   0.36821E-01
   0.17560E+01   0.37010E-01
   0.17610E+01   0.37199E-01
   0.17660E+01   0.37387E-01
   0.17710E+01   0.37574E-01
   0.17760E+01   0.37762E-01
   0.17810E+01   0.37949E-01
   0.17860E+01   0.38136E-01
   0.17910E+01   0.38323E-01
   0.17960E+01   0.38510E-01
   0.18010E+01   0.38696E-01
   0.18060E+01   0.38881E-01
   0.18110E+01   0.39067E-01
   0.18160E+01   0.39253E-01
   0.18210E+01   0.39438E-01
   0.18260E+01   0.39622E-01
   0.18310E+01   0.39807E-01
   0.18360E+01   0.39991E-01
   0.18410E+01   0.40174E-01
   0.18460E+01   0.40357E-01
   0.18510E+01   0.40540E-01
   0.18560E+01   0.40723E-01
   0.18610E+01   0.40905E-01
   0.18660E+01   0.41087E-01
   0.18710E+01   0.41268E-01
   0.18760E+01   0.41449E-01
   0.18810E+01   0.41630E-01
   0.18860E+01   0.41810E-01
   0.18910E+01   0.41990E-01
   0.18960E+01   0.42170E-01
   0.19010E+01   0.42349E-01
   0.19060E+01   0.42527E-01
   0.19110E+01   0.42705E-01
   0.19160E+01   0.42883E-01
   0.19210E+01   0.43060E-01
   0.19260E+01   0.43237E-01
   0.19310E+01   0.43413E-01
   0.19360E+01   0.43588E-01
   0.19410E+01   0.43764E-01
   0.19460E+01   0.43939E-01
   0.19510E+01   0.44113E-01
   0.19560E+01   0.44287E-01
   0.19610E+01   0.44460E-01
   0.19660E+01   0.44633E-01
   0.19710E+01   0.44805E-01
   0.19760E+01   0.44977E-01
   0.19810E+01   0.45148E-01
   0.19860E+01   0.45319E-01
   0.19910E+01   0.45489E-01
   0.19960E+01   0.45658E-01
   0.20010E+01   0.45827E-01
   0.20060E+01   0.45996E-01
   0.20110E+01   0.46164E-01
   0.20160E+01   0.46331E-01
   0.20210E+01   0.46498E-01
   0.20260E+01   0.46664E-01
   0.20310E+01   0.46829E-01
   0.20360E+01   0.46994E-01
   0.20410E+01   0.47159E-01
   0.20460E+01   0.47323E-01
   0.20510E+01   0.47486E-01
   0.20560E+01   0.47648E-01
   0.20610E+01   0.47810E-01
   0.20660E+01   0.47972E-01
   0.20710E+01   0.48132E-01
   0.20760E+01   0.48292E-01
   0.20810E+01   0.48451E-01
   0.20860E+01   0.48610E-01
   0.20910E+01   0.48769E-01
   0.20960E+01   0.48926E-01
   0.21010E+01   0.49083E-01
   0.21060E+01   0.49239E-01
   0.21110E+01   0.49395E-01
   0.21160E+01   0.49550E-01
   0.21210E+01   0.49704E-01
   0.21260E+01   0.49857E-01
   0.21310E+01   0.50010E-01
   0.21360E+01   0.50161E-01
   0.21410E+01   0.50312E-01
   0.21460E+01   0.50463E-01
   0.21510E+01   0.50613E-01
   0.21560E+01   0.50763E-01
   0.21610E+01   0.50912E-01
   0.21660E+01   0.51060E-01
   0.21710E+01   0.51208E-01
   0.21760E+01   0.51354E-01
   0.21810E+01   0.51500E-01
   0.21860E+01   0.51645E-01
   0.21910E+01   0.51790E-01
   0.21960E+01   0.51933E-01
   0.22010E+01   0.52076E-01
   0.22060E+01   0.52219E-01
   0.22110E+01   0.52360E-01
   0.22160E+01   0.52501E-01
   0.22210E+01   0.52641E-01
   0.22260E+01   0.52780E-01
   0.22310E+01   0.52918E-01
   0.22360E+01   0.53056E-01
   0.22410E+01   0.53192E-01
   0.22460E+01   0.53328E-01
   0.22510E+01   0.53463E-01
   0.22560E+01   0.53597E-01
   0.22610E+01   0.53730E-01
   0.22660E+01   0.53863E-01
   0.22710E+01   0.53995E-01
   0.22760E+01   0.54126E-01
   0.22810E+01   0.54256E-01
   0.22860E+01   0.54386E-01
   0.22910E+01   0.54514E-01
   0.22960E+01   0.54642E-01
   0.23010E+01   0.54770E-01
   0.23060E+01   0.54896E-01
   0.23110E+01   0.55022E-01
   0.23160E+01   0.55146E-01
   0.23210E+01   0.55270E-01
   0.23260E+01   0.55393E-01
   0.23310E+01   0.55515E-01
   0.23360E+01   0.55636E-01
   0.23410E+01   0.55757E-01
   0.23460E+01   0.55877E-01
   0.23510E+01   0.55996E-01
   0.23560E+01   0.56114E-01
   0.23610E+01   0.56231E-01
   0.23660E+01   0.56347E-01
   0.23710E+01   0.56463E-01
   0.23760E+01   0.56577E-01
   0.23810E+01   0.56691E-01
   0.23860E+01   0.56804E-01
   0.23910E+01   0.56916E-01
   0.23960E+01   0.57027E-01
   0.24010E+01   0.57138E-01
   0.24060E+01   0.57247E-01
   0.24110E+01   0.57356E-01
   0.24160E+01   0.57464E-01
   0.24210E+01   0.57571E-01
   0.24260E+01   0.57677E-01
   0.24310E+01   0.57783E-01
   0.24360E+01   0.57887E-01
   0.24410E+01   0.57991E-01
   0.24460E+01   0.58093E-01
   0.24510E+01   0.58195E-01
   0.24560E+01   0.58297E-01
   0.24610E+01   0.58397E-01
   0.24660E+01   0.58496E-01
   0.24710E+01   0.58595E-01
   0.24760E+01   0.58692E-01
   0.24810E+01   0.58789E-01
   0.24860E+01   0.58885E-01
   0.24910E+01   0.58979E-01
   0.24960E+01   0.59074E-01
   0.25010E+01   0.59167E-01
   0.25059E+01   0.59259E-01
   0.25109E+01   0.59351E-01
   0.25159E+01   0.59442E-01
   0.25209E+01   0.59532E-01
   0.25259E+01   0.59621E-01
   0.25309E+01   0.59709E-01
   0.25359E+01   0.59796E-01
   0.25409E+01   0.59882E-01
   0.25459E+01   0.59968E-01
   0.25509E+01   0.60053E-01
   0.25559E+01   0.60136E-01
   0.25609E+01   0.60219E-01
   0.25659E+01   0.60301E-01
   0.25709E+01   0.60383E-01
   0.25759E+01   0.60463E-01
   0.25809E+01   0.60542E-01
   0.25859E+01   0.60621E-01
   0.25909E+01   0.60699E-01
   0.25959E+01   0.60776E-01
   0.26009E+01   0.60851E-01
   0.26059E+01   0.60927E-01
   0.26109E+01   0.61001E-01
   0.26159E+01   0.61074E-01
   0.26209E+01   0.61147E-01
   0.26259E+01   0.61218E-01
   0.26309E+01   0.61289E-01
   0.26359E+01   0.61359E-01
   0.26409E+01   0.61428E-01
   0.26459E+01   0.61496E-01
   0.26509E+01   0.61564E-01
   0.26559E+01   0.61630E-01
   0.26609E+01   0.61696E-01
   0.26659E+01   0.61761E-01
   0.26709E+01   0.61824E-01
   0.26759E+01   0.61888E-01
   0.26809E+01   0.61950E-01
   0.26859E+01   0.62012E-01
   0.26909E+01   0.62072E-01
   0.26959E+01   0.62132E-01
   0.27009E+01   0.62191E-01
   0.27059E+01   0.62249E-01
   0.27109E+01   0.62307E-01
   0.27159E+01   0.62363E-01
   0.27209E+01   0.62419E-01
   0.27259E+01   0.62474E-01
   0.27309E+01   0.62528E-01
   0.27359E+01   0.62581E-01
   0.27409E+01   0.62633E-01
   0.27459E+01   0.62684E-01
   0.27509E+01   0.62735E-01
   0.27559E+01   0.62785E-01
   0.27609E+01   0.62834E-01
   0.27659E+01   0.62882E-01
   0.27709E+01   0.62930E-01
   0.27759E+01   0.62976E-01
   0.27809E+01   0.63022E-01
   0.27859E+01   0.63068E-01
   0.27909E+01   0.63112E-01
   0.27959E+01   0.63156E-01
   0.28009E+01   0.63199E-01
   0.28059E+01   0.63241E-01
   0.28109E+01   0.63282E-01
   0.28159E+01   0.63322E-01
   0.28209E+01   0.63362E-01
   0.28259E+01   0.63401E-01
   0.28309E+01   0.63440E-01
   0.28359E+01   0.63477E-01
   0.28409E+01   0.63514E-01
   0.28459E+01   0.63550E-01
   0.28509E+01   0.63585E-01
   0.28559E+01   0.63620E-01
   0.28609E+01   0.63653E-01
   0.28659E+01   0.63686E-01
   0.28709E+01   0.63719E-01
   0.28759E+01   0.63750E-01
   0.28809E+01   0.63781E-01
   0.28859E+01   0.63811E-01
   0.28909E+01   0.63841E-01
   0.28959E+01   0.63869E-01
   0.29009E+01   0.63898E-01
   0.29059E+01   0.63925E-01
   0.29109E+01   0.63952E-01
   0.29159E+01   0.63978E-01
   0.29209E+01   0.64003E-01
   0.29259E+01   0.64027E-01
   0.29309E+01   0.64051E-01
   0.29359E+01   0.64075E-01
   0.29409E+01   0.64097E-01
   0.29459E+01   0.64119E-01
   0.29509E+01   0.64141E-01
   0.29559E+01   0.64161E-01
   0.29609E+01   0.64181E-01
   0.29659E+01   0.64201E-01
   0.29709E+01   0.64219E-01
   0.29759E+01   0.64238E-01
   0.29809E+01   0.64255E-01
   0.29859E+01   0.64272E-01
   0.29909E+01   0.64288E-01
   0.29959E+01   0.64304E-01
   0.30009E+01   0.64319E-01
   0.30059E+01   0.64334E-01
   0.30109E+01   0.64348E-01
   0.30159E+01   0.64361E-01
   0.30209E+01   0.64374E-01
   0.30259E+01   0.64387E-01
   0.30309E+01   0.64398E-01
   0.30359E+01   0.64410E-01
   0.30409E+01   0.64420E-01
   0.30459E+01   0.64431E-01
   0.30509E+01   0.64440E-01
   0.30559E+01   0.64449E-01
   0.30609E+01   0.64458E-01
   0.30659E+01   0.64466E-01
   0.30709E+01   0.64474E-01
   0.30759E+01   0.64481E-01
   0.30809E+01   0.64488E-01
   0.30859E+01   0.64495E-01
   0.30909E+01   0.64500E-01
   0.30959E+01   0.64506E-01
   0.31009E+01   0.64511E-01
   0.31059E+01   0.64516E-01
   0.31109E+01   0.64520E-01
   0.31159E+01   0.64524E-01
   0.31209E+01   0.64527E-01
   0.31259E+01   0.64530E-01
   0.31309E+01   0.64533E-01
   0.31359E+01   0.64536E-01
   0.31409E+01   0.64538E-01
   0.31459E+01   0.64540E-01
   0.31509E+01   0.64541E-01
   0.31559E+01   0.64543E-01
   0.31609E+01   0.64544E-01
   0.31659E+01   0.64544E-01
   0.31709E+01   0.64545E-01
   0.31759E+01   0.64545E-01
   0.31809E+01   0.64546E-01
   0.31859E+01   0.64546E-01
   0.31909E+01   0.64546E-01


   0.59999E-02   0.16061E-07
   0.11000E-01   0.47493E-07
   0.16000E-01   0.12544E-06
   0.21000E-01   0.27104E-06
   0.26000E-01   0.50544E-06
   0.30999E-01   0.84979E-06
   0.35999E-01   0.13252E-05
   0.40999E-01   0.19529E-05
   0.45999E-01   0.27539E-05
   0.50999E-01   0.37494E-05
   0.55999E-01   0.49606E-05
   0.60999E-01   0.64086E-05
   0.65999E-01   0.81146E-05
   0.70999E-01   0.10100E-04
   0.75999E-01   0.12385E-04
   0.80998E-01   0.14991E-04
   0.85998E-01   0.17941E-04
   0.90998E-01   0.21253E-04
   0.95998E-01   0.24951E-04
   0.10100E+00   0.29054E-04
   0.10600E+00   0.33585E-04
   0.11100E+00   0.38564E-04
   0.11600E+00   0.44012E-04
   0.12100E+00   0.49951E-04
   0.12600E+00   0.56401E-04
   0.13100E+00   0.63326E-04
   0.13600E+00   0.70788E-04
   0.14100E+00   0.78819E-04
   0.14600E+00   0.87441E-04
   0.15100E+00   0.96673E-04
   0.15600E+00   0.10654E-03
   0.16100E+00   0.11706E-03
   0.16600E+00   0.12825E-03
   0.17100E+00   0.14014E-03
   0.17600E+00   0.15274E-03
   0.18100E+00   0.16608E-03
   0.18600E+00   0.18017E-03
   0.19100E+00   0.19493E-03
   0.19600E+00   0.21045E-03
   0.20100E+00   0.22678E-03
   0.20600E+00   0.24394E-03
   0.21100E+00   0.26196E-03
   0.21600E+00   0.28085E-03
   0.22100E+00   0.30064E-03
   0.22600E+00   0.32135E-03
   0.23100E+00   0.34299E-03
   0.23600E+00   0.36540E-03
   0.24100E+00   0.38874E-03
   0.24600E+00   0.41307E-03
   0.25100E+00   0.43841E-03
   0.25599E+00   0.46478E-03
   0.26099E+00   0.49220E-03
   0.26599E+00   0.52069E-03
   0.27099E+00   0.55022E-03
   0.27599E+00   0.58061E-03
   0.28099E+00   0.61212E-03
   0.28599E+00   0.64477E-03
   0.29099E+00   0.67859E-03
   0.29599E+00   0.71358E-03
   0.30099E+00   0.74978E-03
   0.30599E+00   0.78689E-03
   0.31099E+00   0.82517E-03
   0.31599E+00   0.86470E-03
   0.32099E+00   0.90550E-03
   0.32599E+00   0.94759E-03
   0.33099E+00   0.99099E-03
   0.33599E+00   0.10354E-02
   0.34099E+00   0.10810E-02
   0.34599E+00   0.11280E-02
   0.35099E+00   0.11763E-02
   0.35599E+00   0.12261E-02
   0.36099E+00   0.12772E-02
   0.36599E+00   0.13293E-02
   0.37099E+00   0.13828E-02
   0.37599E+00   0.14378E-02
   0.38099E+00   0.14943E-02
   0.38599E+00   0.15522E-02
   0.39099E+00   0.16111E-02
   0.39599E+00   0.16715E-02
   0.40099E+00   0.17335E-02
   0.40599E+00   0.17970E-02
   0.41099E+00   0.18620E-02
   0.41599E+00   0.19281E-02
   0.42099E+00   0.19958E-02
   0.42599E+00   0.20651E-02
   0.43099E+00   0.21360E-02
   0.43599E+00   0.22081E-02
   0.44099E+00   0.22816E-02
   0.44599E+00   0.23569E-02
   0.45099E+00   0.24338E-02
   0.45599E+00   0.25118E-02
   0.46099E+00   0.25915E-02
   0.46599E+00   0.26728E-02
   0.47099E+00   0.27560E-02
   0.47599E+00   0.28402E-02
   0.48099E+00   0.29260E-02
   0.48599E+00   0.30137E-02
   0.49099E+00   0.31032E-02
   0.49599E+00   0.31938E-02
   0.50099E+00   0.32860E-02
   0.50599E+00   0.33801E-02
   0.51099E+00   0.34761E-02
   0.51599E+00   0.35732E-02
   0.52099E+00   0.36720E-02
   0.52599E+00   0.37728E-02
   0.53099E+00   0.38753E-02
   0.53599E+00   0.39788E-02
   0.54099E+00   0.40844E-02
   0.54599E+00   0.41919E-02
   0.55099E+00   0.43004E-02
   0.55599E+00   0.44108E-02
   0.56099E+00   0.45232E-02
   0.56599E+00   0.46374E-02
   0.57099E+00   0.47527E-02
   0.57599E+00   0.48700E-02
   0.58099E+00   0.49892E-02
   0.58599E+00   0.51094E-02
   0.59099E+00   0.52317E-02
   0.59599E+00   0.53561E-02
   0.60099E+00   0.54816E-02
   0.60599E+00   0.56089E-02
   0.61099E+00   0.57384E-02
   0.61599E+00   0.58689E-02
   0.62099E+00   0.60014E-02
   0.62599E+00   0.61359E-02
   0.63099E+00   0.62715E-02
   0.63599E+00   0.64091E-02
   0.64099E+00   0.65488E-02
   0.64599E+00   0.66896E-02
   0.65099E+00   0.68323E-02
   0.65599E+00   0.69772E-02
   0.66099E+00   0.71231E-02
   0.66599E+00   0.72710E-02
   0.67099E+00   0.74209E-02
   0.67599E+00   0.75718E-02
   0.68099E+00   0.77249E-02
   0.68599E+00   0.78801E-02
   0.69099E+00   0.80362E-02
   0.69599E+00   0.81946E-02
   0.70099E+00   0.83539E-02
   0.70599E+00   0.85153E-02
   0.71099E+00   0.86789E-02
   0.71599E+00   0.88436E-02
   0.72099E+00   0.90102E-02
   0.72599E+00   0.91789E-02
   0.73099E+00   0.93485E-02
   0.73599E+00   0.95205E-02
   0.74099E+00   0.96934E-02
   0.74599E+00   0.98683E-02
   0.75099E+00   0.10045E-01
   0.75598E+00   0.10223E-01
   0.76098E+00   0.10403E-01
   0.76598E+00   0.10585E-01
   0.77098E+00   0.10768E-01
   0.77598E+00   0.10953E-01
   0.78098E+00   0.11139E-01
   0.78598E+00   0.11328E-01
   0.79098E+00   0.11517E-01
   0.79598E+00   0.11709E-01
   0.80098E+00   0.11902E-01
   0.80598E+00   0.12096E-01
   0.81098E+00   0.12293E-01
   0.81598E+00   0.12490E-01
   0.82098E+00   0.12690E-01
   0.82598E+00   0.12890E-01
   0.83098E+00   0.13093E-01
   0.83598E+00   0.13296E-01
   0.84098E+00   0.13502E-01
   0.84598E+00   0.13709E-01
   0.85098E+00   0.13918E-01
   0.85598E+00   0.14128E-01
   0.86098E+00   0.14339E-01
   0.86598E+00   0.14553E-01
   0.87098E+00   0.14767E-01
   0.87598E+00   0.14983E-01
   0.88098E+00   0.15200E-01
   0.88598E+00   0.15420E-01
   0.89098E+00   0.15640E-01
   0.89598E+00   0.15861E-01
   0.90098E+00   0.16086E-01
   0.90598E+00   0.16310E-01
   0.91098E+00   0.16537E-01
   0.91598E+00   0.16765E-01
   0.92098E+00   0.16994E-01
   0.92598E+00   0.17224E-01
   0.93098E+00   0.17456E-01
   0.93598E+00   0.17689E-01
   0.94098E+00   0.17924E-01
   0.94598E+00   0.18160E-01
   0.95098E+00   0.18397E-01
   0.95598E+00   0.18635E-01
   0.96098E+00   0.18876E-01
   0.96598E+00   0.19116E-01
   0.97098E+00   0.19359E-01
   0.97598E+00   0.19603E-01
   0.98098E+00   0.19846E-01
   0.98598E+00   0.20092E-01
   0.99098E+00   0.20339E-01
   0.99598E+00   0.20587E-01
   0.10010E+01   0.20836E-01
   0.10060E+01   0.21087E-01
   0.10110E+01   0.21338E-01
   0.10160E+01   0.21591E-01
   0.10210E+01   0.21845E-01
   0.10260E+01   0.22100E-01
   0.10310E+01   0.22356E-01
   0.10360E+01   0.22614E-01
   0.10410E+01   0.22873E-01
   0.10460E+01   0.23131E-01
   0.10510E+01   0.23392E-01
   0.10560E+01   0.23653E-01
   0.10610E+01   0.23916E-01
   0.10660E+01   0.24179E-01
   0.10710E+01   0.24444E-01
   0.10760E+01   0.24709E-01
   0.10810E+01   0.24975E-01
   0.10860E+01   0.25242E-01
   0.10910E+01   0.25510E-01
   0.10960E+01   0.25779E-01
   0.11010E+01   0.26049E-01
   0.11060E+01   0.26321E-01
   0.11110E+01   0.26593E-01
   0.11160E+01   0.26865E-01
   0.11210E+01   0.27138E-01
   0.11260E+01   0.27412E-01
   0.11310E+01   0.27688E-01
   0.11360E+01   0.27964E-01
   0.11410E+01   0.28240E-01
   0.11460E+01   0.28518E-01
   0.11510E+01   0.28795E-01
   0.11560E+01   0.29073E-01
   0.11610E+01   0.29353E-01
   0.11660E+01   0.29633E-01
   0.11710E+01   0.29914E-01
   0.11760E+01   0.30196E-01
   0.11810E+01   0.30477E-01
   0.11860E+01   0.30760E-01
   0.11910E+01   0.31043E-01
   0.11960E+01   0.31326E-01
   0.12010E+01   0.31611E-01
   0.12060E+01   0.31896E-01
   0.12110E+01   0.32180E-01
   0.12160E+01   0.32467E-01
   0.12210E+01   0.32753E-01
   0.12260E+01   0.33041E-01
   0.12310E+01   0.33329E-01
   0.12360E+01   0.33617E-01
   0.12410E+01   0.33906E-01
   0.12460E+01   0.34194E-01
   0.12510E+01   0.34483E-01
   0.12560E+01   0.34772E-01
   0.12610E+01   0.35061E-01
   0.12660E+01   0.35351E-01
   0.12710E+01   0.35641E-01
   0.12760E+01   0.35932E-01
   0.12810E+01   0.36223E-01
   0.12860E+01   0.36514E-01
   0.12910E+01   0.36806E-01
   0.12960E+01   0.37098E-01
   0.13010E+01   0.37389E-01
   0.13060E+01   0.37682E-01
   0.13110E+01   0.37975E-01
   0.13160E+01   0.38267E-01
   0.13210E+01   0.38559E-01
   0.13260E+01   0.38852E-01
   0.13310E+01   0.39145E-01
   0.13360E+01   0.39438E-01
   0.13410E+01   0.39731E-01
   0.13460E+01   0.40024E-01
   0.13510E+01   0.40317E-01
   0.13560E+01   0.40610E-01
   0.13610E+01   0.40904E-01
   0.13660E+01   0.41198E-01
   0.13710E+01   0.41491E-01
   0.13760E+01   0.41784E-01
   0.13810E+01   0.42078E-01
   0.13860E+01   0.42371E-01
   0.13910E+01   0.42664E-01
   0.13960E+01   0.42957E-01
   0.14010E+01   0.43248E-01
   0.14060E+01   0.43542E-01
   0.14110E+01   0.43834E-01
   0.14160E+01   0.44127E-01
   0.14210E+01   0.44418E-01
   0.14260E+01   0.44711E-01
   0.14310E+01   0.45002E-01
   0.14360E+01   0.45294E-01
   0.14410E+01   0.45585E-01
   0.14460E+01   0.45875E-01
   0.14510E+01   0.46167E-01
   0.14560E+01   0.46457E-01
   0.14610E+01   0.46747E-01
   0.14660E+01   0.47037E-01
   0.14710E+01   0.47325E-01
   0.14760E+01   0.47615E-01
   0.14810E+01   0.47904E-01
   0.14860E+01   0.48192E-01
   0.14910E+01   0.48480E-01
   0.14960E+01   0.48767E-01
   0.15010E+01   0.49053E-01
   0.15060E+01   0.49340E-01
   0.15110E+01   0.49627E-01
   0.15160E+01   0.49912E-01
   0.15210E+01   0.50197E-01
   0.15260E+01   0.50481E-01
   0.15310E+01   0.50765E-01
   0.15360E+01   0.51047E-01
   0.15410E+01   0.51331E-01
   0.15460E+01   0.51613E-01
   0.15510E+01   0.51895E-01
   0.15560E+01   0.52176E-01
   0.15610E+01   0.52456E-01
   0.15660E+01   0.52735E-01
   0.15710E+01   0.53014E-01
   0.15760E+01   0.53292E-01
   0.15810E+01   0.53569E-01
   0.15860E+01   0.53846E-01
   0.15910E+01   0.54123E-01
   0.15960E+01   0.54398E-01
   0.16010E+01   0.54673E-01
   0.16060E+01   0.54947E-01
   0.16110E+01   0.55220E-01
   0.16160E+01   0.55493E-01
   0.16210E+01   0.55764E-01
   0.16260E+01   0.56035E-01
   0.16310E+01   0.56304E-01
   0.16360E+01   0.56573E-01
   0.16410E+01   0.56841E-01
   0.16460E+01   0.57107E-01
   0.16510E+01   0.57375E-01
   0.16560E+01   0.57641E-01
   0.16610E+01   0.57907E-01
   0.16660E+01   0.58171E-01
   0.16710E+01   0.58434E-01
   0.16760E+01   0.58697E-01
   0.16810E+01   0.58958E-01
   0.16860E+01   0.59219E-01
   0.16910E+01   0.59478E-01
   0.16960E+01   0.59736E-01
   0.17010E+01   0.59994E-01
   0.17060E+01   0.60250E-01
   0.17110E+01   0.60505E-01
   0.17160E+01   0.60760E-01
   0.17210E+01   0.61013E-01
   0.17260E+01   0.61265E-01
   0.17310E+01   0.61516E-01
   0.17360E+01   0.61767E-01
   0.17410E+01   0.62016E-01
   0.17460E+01   0.62264E-01
   0.17510E+01   0.62511E-01
   0.17560E+01   0.62758E-01
   0.17610E+01   0.63001E-01
   0.17660E+01   0.63244E-01
   0.17710E+01   0.63486E-01
   0.17760E+01   0.63726E-01
   0.17810E+01   0.63966E-01
   0.17860E+01   0.64204E-01
   0.17910E+01   0.64442E-01
   0.17960E+01   0.64678E-01
   0.18010E+01   0.64913E-01
   0.18060E+01   0.65147E-01
   0.18110E+01   0.65380E-01
   0.18160E+01   0.65612E-01
   0.18210E+01   0.65843E-01
   0.18260E+01   0.66071E-01
   0.18310E+01   0.66298E-01
   0.18360E+01   0.66525E-01
   0.18410E+01   0.66750E-01
   0.18460E+01   0.66974E-01
   0.18510E+01   0.67197E-01
   0.18560E+01   0.67418E-01
   0.18610E+01   0.67638E-01
   0.18660E+01   0.67856E-01
   0.18710E+01   0.68074E-01
   0.18760E+01   0.68290E-01
   0.18810E+01   0.68505E-01
   0.18860E+01   0.68718E-01
   0.18910E+01   0.68930E-01
   0.18960E+01   0.69141E-01
   0.19010E+01   0.69350E-01
   0.19060E+01   0.69558E-01
   0.19110E+01   0.69765E-01
   0.19160E+01   0.69970E-01
   0.19210E+01   0.70174E-01
   0.19260E+01   0.70376E-01
   0.19310E+01   0.70578E-01
   0.19360E+01   0.70777E-01
   0.19410E+01   0.70975E-01
   0.19460E+01   0.71172E-01
   0.19510E+01   0.71368E-01
   0.19560E+01   0.71561E-01
   0.19610E+01   0.71754E-01
   0.19660E+01   0.71946E-01
   0.19710E+01   0.72136E-01
   0.19760E+01   0.72324E-01
   0.19810E+01   0.72511E-01
   0.19860E+01   0.72697E-01
   0.19910E+01   0.72880E-01
   0.19960E+01   0.73063E-01
   0.20010E+01   0.73244E-01
   0.20060E+01   0.73424E-01
   0.20110E+01   0.73602E-01
   0.20160E+01   0.73779E-01
   0.20210E+01   0.73954E-01
   0.20260E+01   0.74128E-01
   0.20310E+01   0.74301E-01
   0.20360E+01   0.74472E-01
   0.20410E+01   0.74641E-01
   0.20460E+01   0.74809E-01
   0.20510E+01   0.74975E-01
   0.20560E+01   0.75141E-01
   0.20610E+01   0.75304E-01
   0.20660E+01   0.75466E-01
   0.20710E+01   0.75626E-01
   0.20760E+01   0.75785E-01
   0.20810E+01   0.75943E-01
   0.20860E+01   0.76099E-01
   0.20910E+01   0.76253E-01
   0.20960E+01   0.76406E-01
   0.21010E+01   0.76558E-01
   0.21060E+01   0.76708E-01
   0.21110E+01   0.76856E-01
   0.21160E+01   0.77003E-01
   0.21210E+01   0.77148E-01
   0.21260E+01   0.77293E-01
   0.21310E+01   0.77435E-01
   0.21360E+01   0.77576E-01
   0.21410E+01   0.77716E-01
   0.21460E+01   0.77853E-01
   0.21510E+01   0.77990E-01
   0.21560E+01   0.78125E-01
   0.21610E+01   0.78258E-01
   0.21660E+01   0.78390E-01
   0.21710E+01   0.78520E-01
   0.21760E+01   0.78649E-01
   0.21810E+01   0.78777E-01
   0.21860E+01   0.78902E-01
   0.21910E+01   0.79026E-01
   0.21960E+01   0.79149E-01
   0.22010E+01   0.79271E-01
   0.22060E+01   0.79390E-01
   0.22110E+01   0.79508E-01
   0.22160E+01   0.79625E-01
   0.22210E+01   0.79741E-01
   0.22260E+01   0.79854E-01
   0.22310E+01   0.79966E-01
   0.22360E+01   0.80077E-01
   0.22410E+01   0.80187E-01
   0.22460E+01   0.80295E-01
   0.22510E+01   0.80401E-01
   0.22560E+01   0.80506E-01
   0.22610E+01   0.80610E-01
   0.22660E+01   0.80712E-01
   0.22710E+01   0.80812E-01
   0.22760E+01   0.80911E-01
   0.22810E+01   0.81008E-01
   0.22860E+01   0.81104E-01
   0.22910E+01   0.81198E-01
   0.22960E+01   0.81291E-01
   0.23010E+01   0.81383E-01
   0.23060E+01   0.81473E-01
   0.23110E+01   0.81562E-01
   0.23160E+01   0.81650E-01
   0.23210E+01   0.81736E-01
   0.23260E+01   0.81821E-01
   0.23310E+01   0.81904E-01
   0.23360E+01   0.81985E-01
   0.23410E+01   0.82066E-01
   0.23460E+01   0.82145E-01
   0.23510E+01   0.82223E-01
   0.23560E+01   0.82299E-01
   0.23610E+01   0.82374E-01
   0.23660E+01   0.82447E-01
   0.23710E+01   0.82519E-01
   0.23760E+01   0.82590E-01
   0.23810E+01   0.82659E-01
   0.23860E+01   0.82727E-01
   0.23910E+01   0.82793E-01
   0.23960E+01   0.82859E-01
   0.24010E+01   0.82922E-01
   0.24060E+01   0.82985E-01
   0.24110E+01   0.83046E-01
   0.24160E+01   0.83106E-01
   0.24210E+01   0.83164E-01
   0.24260E+01   0.83222E-01
   0.24310E+01   0.83278E-01
   0.24360E+01   0.83333E-01
   0.24410E+01   0.83386E-01
   0.24460E+01   0.83438E-01
   0.24510E+01   0.83489E-01
   0.24560E+01   0.83538E-01
   0.24610E+01   0.83587E-01
   0.24660E+01   0.83634E-01
   0.24710E+01   0.83680E-01
   0.24760E+01   0.83724E-01
   0.24810E+01   0.83768E-01
   0.24860E+01   0.83810E-01
   0.24910E+01   0.83851E-01
   0.24960E+01   0.83891E-01
   0.25010E+01   0.83930E-01
   0.25059E+01   0.83968E-01
   0.25109E+01   0.84004E-01
   0.25159E+01   0.84039E-01
   0.25209E+01   0.84074E-01
   0.25259E+01   0.84107E-01
   0.25309E+01   0.84139E-01
   0.25359E+01   0.84170E-01
   0.25409E+01   0.84200E-01
   0.25459E+01   0.84228E-01
   0.25509E+01   0.84256E-01
   0.25559E+01   0.84282E-01
   0.25609E+01   0.84308E-01
   0.25659E+01   0.84332E-01
   0.25709E+01   0.84356E-01
   0.25759E+01   0.84378E-01
   0.25809E+01   0.84400E-01
   0.25859E+01   0.84420E-01
   0.25909E+01   0.84440E-01
   0.25959E+01   0.84459E-01
   0.26009E+01   0.84476E-01
   0.26059E+01   0.84493E-01
   0.26109E+01   0.84509E-01
   0.26159E+01   0.84524E-01
   0.26209E+01   0.84538E-01
   0.26259E+01   0.84551E-01
   0.26309E+01   0.84564E-01
   0.26359E+01   0.84575E-01
   0.26409E+01   0.84586E-01
   0.26459E+01   0.84596E-01
   0.26509E+01   0.84606E-01
   0.26559E+01   0.84614E-01
   0.26609E+01   0.84622E-01
   0.26659E+01   0.84629E-01
   0.26709E+01   0.84636E-01
   0.26759E+01   0.84642E-01
   0.26809E+01   0.84647E-01
   0.26859E+01   0.84651E-01
   0.26909E+01   0.84655E-01
   0.26959E+01   0.84659E-01
   0.27009E+01   0.84662E-01
   0.27059E+01   0.84664E-01
   0.27109E+01   0.84666E-01
   0.27159E+01   0.84668E-01
   0.27209E+01   0.84669E-01
   0.27259E+01   0.84669E-01
   0.27309E+01   0.84670E-01
   0.27359E+01   0.84670E-01
   0.27409E+01   0.84670E-01


   0.59999E-02   0.23613E-07
   0.11000E-01   0.94211E-07
   0.16000E-01   0.26928E-06
   0.21000E-01   0.59631E-06
   0.26000E-01   0.11228E-05
   0.30999E-01   0.18962E-05
   0.35999E-01   0.29640E-05
   0.40999E-01   0.43615E-05
   0.45999E-01   0.61424E-05
   0.50999E-01   0.83557E-05
   0.55999E-01   0.11048E-04
   0.60999E-01   0.14268E-04
   0.65999E-01   0.18060E-04
   0.70999E-01   0.22473E-04
   0.75999E-01   0.27554E-04
   0.80998E-01   0.33349E-04
   0.85998E-01   0.39905E-04
   0.90998E-01   0.47270E-04
   0.95998E-01   0.55491E-04
   0.10100E+00   0.64614E-04
   0.10600E+00   0.74686E-04
   0.11100E+00   0.85755E-04
   0.11600E+00   0.97868E-04
   0.12100E+00   0.11096E-03
   0.12600E+00   0.12515E-03
   0.13100E+00   0.14052E-03
   0.13600E+00   0.15711E-03
   0.14100E+00   0.17496E-03
   0.14600E+00   0.19412E-03
   0.15100E+00   0.21464E-03
   0.15600E+00   0.23657E-03
   0.16100E+00   0.25995E-03
   0.16600E+00   0.28462E-03
   0.17100E+00   0.31077E-03
   0.17600E+00   0.33850E-03
   0.18100E+00   0.36785E-03
   0.18600E+00   0.39887E-03
   0.19100E+00   0.43160E-03
   0.19600E+00   0.46608E-03
   0.20100E+00   0.50207E-03
   0.20600E+00   0.53983E-03
   0.21100E+00   0.57947E-03
   0.21600E+00   0.62103E-03
   0.22100E+00   0.66456E-03
   0.22600E+00   0.71010E-03
   0.23100E+00   0.75730E-03
   0.23600E+00   0.80651E-03
   0.24100E+00   0.85785E-03
   0.24600E+00   0.91136E-03
   0.25100E+00   0.96709E-03
   0.25599E+00   0.10246E-02
   0.26099E+00   0.10843E-02
   0.26599E+00   0.11463E-02
   0.27099E+00   0.12107E-02
   0.27599E+00   0.12774E-02
   0.28099E+00   0.13460E-02
   0.28599E+00   0.14171E-02
   0.29099E+00   0.14907E-02
   0.29599E+00   0.15669E-02
   0.30099E+00   0.16450E-02
   0.30599E+00   0.17256E-02
   0.31099E+00   0.18089E-02
   0.31599E+00   0.18949E-02
   0.32099E+00   0.19830E-02
   0.32599E+00   0.20736E-02
   0.33099E+00   0.21671E-02
   0.33599E+00   0.22635E-02
   0.34099E+00   0.23619E-02
   0.34599E+00   0.24631E-02
   0.35099E+00   0.25673E-02
   0.35599E+00   0.26743E-02
   0.36099E+00   0.27834E-02
   0.36599E+00   0.28956E-02
   0.37099E+00   0.30108E-02
   0.37599E+00   0.31283E-02
   0.38099E+00   0.32487E-02
   0.38599E+00   0.33723E-02
   0.39099E+00   0.34980E-02
   0.39599E+00   0.36268E-02
   0.40099E+00   0.37589E-02
   0.40599E+00   0.38941E-02
   0.41099E+00   0.40315E-02
   0.41599E+00   0.41723E-02
   0.42099E+00   0.43163E-02
   0.42599E+00   0.44624E-02
   0.43099E+00   0.46121E-02
   0.43599E+00   0.47650E-02
   0.44099E+00   0.49201E-02
   0.44599E+00   0.50788E-02
   0.45099E+00   0.52397E-02
   0.45599E+00   0.54040E-02
   0.46099E+00   0.55719E-02
   0.46599E+00   0.57420E-02
   0.47099E+00   0.59155E-02
   0.47599E+00   0.60925E-02
   0.48099E+00   0.62717E-02
   0.48599E+00   0.64546E-02
   0.49099E+00   0.66398E-02
   0.49599E+00   0.68284E-02
   0.50099E+00   0.70206E-02
   0.50599E+00   0.72150E-02
   0.51099E+00   0.74133E-02
   0.51599E+00   0.76138E-02
   0.52099E+00   0.78178E-02
   0.52599E+00   0.80255E-02
   0.53099E+00   0.82354E-02
   0.53599E+00   0.84492E-02
   0.54099E+00   0.86653E-02
   0.54599E+00   0.88850E-02
   0.55099E+00   0.91084E-02
   0.55599E+00   0.93340E-02
   0.56099E+00   0.95632E-02
   0.56599E+00   0.97947E-02
   0.57099E+00   0.10030E-01
   0.57599E+00   0.10267E-01
   0.58099E+00   0.10509E-01
   0.58599E+00   0.10752E-01
   0.59099E+00   0.11000E-01
   0.59599E+00   0.11249E-01
   0.60099E+00   0.11502E-01
   0.60599E+00   0.11758E-01
   0.61099E+00   0.12017E-01
   0.61599E+00   0.12278E-01
   0.62099E+00   0.12543E-01
   0.62599E+00   0.12810E-01
   0.63099E+00   0.13081E-01
   0.63599E+00   0.13354E-01
   0.64099E+00   0.13631E-01
   0.64599E+00   0.13909E-01
   0.65099E+00   0.14192E-01
   0.65599E+00   0.14477E-01
   0.66099E+00   0.14765E-01
   0.66599E+00   0.15056E-01
   0.67099E+00   0.15350E-01
   0.67599E+00   0.15646E-01
   0.68099E+00   0.15946E-01
   0.68599E+00   0.16248E-01
   0.69099E+00   0.16554E-01
   0.69599E+00   0.16861E-01
   0.70099E+00   0.17172E-01
   0.70599E+00   0.17485E-01
   0.71099E+00   0.17800E-01
   0.71599E+00   0.18119E-01
   0.72099E+00   0.18439E-01
   0.72599E+00   0.18763E-01
   0.73099E+00   0.19089E-01
   0.73599E+00   0.19419E-01
   0.74099E+00   0.19750E-01
   0.74599E+00   0.20083E-01
   0.75099E+00   0.20420E-01
   0.75598E+00   0.20758E-01
   0.76098E+00   0.21100E-01
   0.76598E+00   0.21444E-01
   0.77098E+00   0.21789E-01
   0.77598E+00   0.22138E-01
   0.78098E+00   0.22488E-01
   0.78598E+00   0.22842E-01
   0.79098E+00   0.23198E-01
   0.79598E+00   0.23555E-01
   0.80098E+00   0.23915E-01
   0.80598E+00   0.24277E-01
   0.81098E+00   0.24640E-01
   0.81598E+00   0.25007E-01
   0.82098E+00   0.25374E-01
   0.82598E+00   0.25744E-01
   0.83098E+00   0.26116E-01
   0.83598E+00   0.26490E-01
   0.84098E+00   0.26865E-01
   0.84598E+00   0.27244E-01
   0.85098E+00   0.27624E-01
   0.85598E+00   0.28005E-01
   0.86098E+00   0.28389E-01
   0.86598E+00   0.28774E-01
   0.87098E+00   0.29161E-01
   0.87598E+00   0.29551E-01
   0.88098E+00   0.29942E-01
   0.88598E+00   0.30334E-01
   0.89098E+00   0.30729E-01
   0.89598E+00   0.31125E-01
   0.90098E+00   0.31523E-01
   0.90598E+00   0.31924E-01
   0.91098E+00   0.32325E-01
   0.91598E+00   0.32727E-01
   0.92098E+00   0.33130E-01
   0.92598E+00   0.33536E-01
   0.93098E+00   0.33942E-01
   0.93598E+00   0.34350E-01
   0.94098E+00   0.34758E-01
   0.94598E+00   0.35169E-01
   0.95098E+00   0.35581E-01
   0.95598E+00   0.35993E-01
   0.96098E+00   0.36406E-01
   0.96598E+00   0.36823E-01
   0.97098E+00   0.37239E-01
   0.97598E+00   0.37656E-01
   0.98098E+00   0.38074E-01
   0.98598E+00   0.38492E-01
   0.99098E+00   0.38913E-01
   0.99598E+00   0.39334E-01
   0.10010E+01   0.39757E-01
   0.10060E+01   0.40179E-01
   0.10110E+01   0.40604E-01
   0.10160E+01   0.41029E-01
   0.10210E+01   0.41454E-01
   0.10260E+01   0.41880E-01
   0.10310E+01   0.42306E-01
   0.10360E+01   0.42732E-01
   0.10410E+01   0.43161E-01
   0.10460E+01   0.43590E-01
   0.10510E+01   0.44019E-01
   0.10560E+01   0.44448E-01
   0.10610E+01   0.44878E-01
   0.10660E+01   0.45307E-01
   0.10710E+01   0.45739E-01
   0.10760E+01   0.46170E-01
   0.10810E+01   0.46601E-01
   0.10860E+01   0.47033E-01
   0.10910E+01   0.47464E-01
   0.10960E+01   0.47896E-01
   0.11010E+01   0.48327E-01
   0.11060E+01   0.48759E-01
   0.11110E+01   0.49193E-01
   0.11160E+01   0.49625E-01
   0.11210E+01   0.50058E-01
   0.11260E+01   0.50490E-01
   0.11310E+01   0.50922E-01
   0.11360E+01   0.51354E-01
   0.11410E+01   0.51786E-01
   0.11460E+01   0.52217E-01
   0.11510E+01   0.52648E-01
   0.11560E+01   0.53078E-01
   0.11610E+01   0.53511E-01
   0.11660E+01   0.53943E-01
   0.11710E+01   0.54374E-01
   0.11760E+01   0.54805E-01
   0.11810E+01   0.55235E-01
   0.11860E+01   0.55665E-01
   0.11910E+01   0.56093E-01
   0.11960E+01   0.56522E-01
   0.12010E+01   0.56949E-01
   0.12060E+01   0.57376E-01
   0.12110E+01   0.57802E-01
   0.12160E+01   0.58228E-01
   0.12210E+01   0.58654E-01
   0.12260E+01   0.59079E-01
   0.12310E+01   0.59504E-01
   0.12360E+01   0.59927E-01
   0.12410E+01   0.60350E-01
   0.12460E+01   0.60772E-01
   0.12510E+01   0.61193E-01
   0.12560E+01   0.61612E-01
   0.12610E+01   0.62030E-01
   0.12660E+01   0.62448E-01
   0.12710E+01   0.62865E-01
   0.12760E+01   0.63280E-01
   0.12810E+01   0.63695E-01
   0.12860E+01   0.64109E-01
   0.12910E+01   0.64522E-01
   0.12960E+01   0.64934E-01
   0.13010E+01   0.65346E-01
   0.13060E+01   0.65756E-01
   0.13110E+01   0.66163E-01
   0.13160E+01   0.66569E-01
   0.13210E+01   0.66973E-01
   0.13260E+01   0.67377E-01
   0.13310E+01   0.67780E-01
   0.13360E+01   0.68182E-01
   0.13410E+01   0.68583E-01
   0.13460E+01   0.68981E-01
   0.13510E+01   0.69379E-01
   0.13560E+01   0.69776E-01
   0.13610E+01   0.70169E-01
   0.13660E+01   0.70561E-01
   0.13710E+01   0.70952E-01
   0.13760E+01   0.71342E-01
   0.13810E+01   0.71731E-01
   0.13860E+01   0.72117E-01
   0.13910E+01   0.72503E-01
   0.13960E+01   0.72885E-01
   0.14010E+01   0.73266E-01
   0.14060E+01   0.73646E-01
   0.14110E+01   0.74025E-01
   0.14160E+01   0.74401E-01
   0.14210E+01   0.74777E-01
   0.14260E+01   0.75149E-01
   0.14310E+01   0.75520E-01
   0.14360E+01   0.75889E-01
   0.14410E+01   0.76257E-01
   0.14460E+01   0.76624E-01
   0.14510E+01   0.76987E-01
   0.14560E+01   0.77349E-01
   0.14610E+01   0.77709E-01
   0.14660E+01   0.78068E-01
   0.14710E+01   0.78423E-01
   0.14760E+01   0.78777E-01
   0.14810E+01   0.79129E-01
   0.14860E+01   0.79480E-01
   0.14910E+01   0.79828E-01
   0.14960E+01   0.80173E-01
   0.15010E+01   0.80517E-01
   0.15060E+01   0.80858E-01
   0.15110E+01   0.81198E-01
   0.15160E+01   0.81536E-01
   0.15210E+01   0.81872E-01
   0.15260E+01   0.82205E-01
   0.15310E+01   0.82536E-01
   0.15360E+01   0.82866E-01
   0.15410E+01   0.83192E-01
   0.15460E+01   0.83517E-01
   0.15510E+01   0.83840E-01
   0.15560E+01   0.84160E-01
   0.15610E+01   0.84478E-01
   0.15660E+01   0.84792E-01
   0.15710E+01   0.85106E-01
   0.15760E+01   0.85417E-01
   0.15810E+01   0.85725E-01
   0.15860E+01   0.86032E-01
   0.15910E+01   0.86335E-01
   0.15960E+01   0.86637E-01
   0.16010E+01   0.86937E-01
   0.16060E+01   0.87234E-01
   0.16110E+01   0.87529E-01
   0.16160E+01   0.87820E-01
   0.16210E+01   0.88110E-01
   0.16260E+01   0.88397E-01
   0.16310E+01   0.88682E-01
   0.16360E+01   0.88965E-01
   0.16410E+01   0.89245E-01
   0.16460E+01   0.89522E-01
   0.16510E+01   0.89797E-01
   0.16560E+01   0.90070E-01
   0.16610E+01   0.90340E-01
   0.16660E+01   0.90608E-01
   0.16710E+01   0.90874E-01
   0.16760E+01   0.91137E-01
   0.16810E+01   0.91396E-01
   0.16860E+01   0.91654E-01
   0.16910E+01   0.91909E-01
   0.16960E+01   0.92162E-01
   0.17010E+01   0.92413E-01
   0.17060E+01   0.92660E-01
   0.17110E+01   0.92906E-01
   0.17160E+01   0.93148E-01
   0.17210E+01   0.93388E-01
   0.17260E+01   0.93626E-01
   0.17310E+01   0.93861E-01
   0.17360E+01   0.94094E-01
   0.17410E+01   0.94324E-01
   0.17460E+01   0.94552E-01
   0.17510E+01   0.94777E-01
   0.17560E+01   0.95000E-01
   0.17610E+01   0.95220E-01
   0.17660E+01   0.95438E-01
   0.17710E+01   0.95652E-01
   0.17760E+01   0.95864E-01
   0.17810E+01   0.96075E-01
   0.17860E+01   0.96283E-01
   0.17910E+01   0.96487E-01
   0.17960E+01   0.96689E-01
   0.18010E+01   0.96889E-01
   0.18060E+01   0.97085E-01
   0.18110E+01   0.97280E-01
   0.18160E+01   0.97473E-01
   0.18210E+01   0.97663E-01
   0.18260E+01   0.97851E-01
   0.18310E+01   0.98036E-01
   0.18360E+01   0.98218E-01
   0.18410E+01   0.98398E-01
   0.18460E+01   0.98575E-01
   0.18510E+01   0.98750E-01
   0.18560E+01   0.98922E-01
   0.18610E+01   0.99092E-01
   0.18660E+01   0.99259E-01
   0.18710E+01   0.99424E-01
   0.18760E+01   0.99586E-01
   0.18810E+01   0.99745E-01
   0.18860E+01   0.99901E-01
   0.18910E+01   0.10006E+00
   0.18960E+01   0.10021E+00
   0.19010E+01   0.10036E+00
   0.19060E+01   0.10050E+00
   0.19110E+01   0.10065E+00
   0.19160E+01   0.10079E+00
   0.19210E+01   0.10093E+00
   0.19260E+01   0.10107E+00
   0.19310E+01   0.10120E+00
   0.19360E+01   0.10134E+00
   0.19410E+01   0.10147E+00
   0.19460E+01   0.10159E+00
   0.19510E+01   0.10172E+00
   0.19560E+01   0.10184E+00
   0.19610E+01   0.10196E+00
   0.19660E+01   0.10208E+00
   0.19710E+01   0.10220E+00
   0.19760E+01   0.10231E+00
   0.19810E+01   0.10242E+00
   0.19860E+01   0.10253E+00
   0.19910E+01   0.10264E+00
   0.19960E+01   0.10274E+00
   0.20010E+01   0.10285E+00
   0.20060E+01   0.10295E+00
   0.20110E+01   0.10304E+00
   0.20160E+01   0.10314E+00
   0.20210E+01   0.10323E+00
   0.20260E+01   0.10332E+00
   0.20310E+01   0.10341E+00
   0.20360E+01   0.10350E+00
   0.20410E+01   0.10358E+00
   0.20460E+01   0.10367E+00
   0.20510E+01   0.10375E+00
   0.20560E+01   0.10382E+00
   0.20610E+01   0.10390E+00
   0.20660E+01   0.10397E+00
   0.20710E+01   0.10405E+00
   0.20760E+01   0.10412E+00
   0.20810E+01   0.10418E+00
   0.20860E+01   0.10425E+00
   0.20910E+01   0.10431E+00
   0.20960E+01   0.10438E+00
   0.21010E+01   0.10444E+00
   0.21060E+01   0.10449E+00
   0.21110E+01   0.10455E+00
   0.21160E+01   0.10460E+00
   0.21210E+01   0.10466E+00
   0.21260E+01   0.10471E+00
   0.21310E+01   0.10475E+00
   0.21360E+01   0.10480E+00
   0.21410E+01   0.10485E+00
   0.21460E+01   0.10489E+00
   0.21510E+01   0.10493E+00
   0.21560E+01   0.10497E+00
   0.21610E+01   0.10501E+00
   0.21660E+01   0.10504E+00
   0.21710E+01   0.10508E+00
   0.21760E+01   0.10511E+00
   0.21810E+01   0.10514E+00
   0.21860E+01   0.10517E+00
   0.21910E+01   0.10520E+00
   0.21960E+01   0.10523E+00
   0.22010E+01   0.10525E+00
   0.22060E+01   0.10528E+00
   0.22110E+01   0.10530E+00
   0.22160E+01   0.10532E+00
   0.22210E+01   0.10534E+00
   0.22260E+01   0.10536E+00
   0.22310E+01   0.10537E+00
   0.22360E+01   0.10539E+00
   0.22410E+01   0.10540E+00
   0.22460E+01   0.10541E+00
   0.22510E+01   0.10543E+00
   0.22560E+01   0.10544E+00
   0.22610E+01   0.10545E+00
   0.22660E+01   0.10545E+00
   0.22710E+01   0.10546E+00
   0.22760E+01   0.10547E+00
   0.22810E+01   0.10547E+00
   0.22860E+01   0.10548E+00
   0.22910E+01   0.10548E+00
   0.22960E+01   0.10548E+00
   0.23010E+01   0.10549E+00
   0.23060E+01   0.10549E+00
   0.23110E+01   0.10549E+00
   0.23160E+01   0.10549E+00
   0.23210E+01   0.10549E+00
   0.23260E+01   0.10549E+00


   0.59999E-02   0.41147E-07
   0.11000E-01   0.20268E-06
   0.16000E-01   0.60324E-06
   0.21000E-01   0.13515E-05
   0.26000E-01   0.25561E-05
   0.30999E-01   0.43256E-05
   0.35999E-01   0.67688E-05
   0.40999E-01   0.99943E-05
   0.45999E-01   0.14111E-04
   0.50999E-01   0.19227E-04
   0.55999E-01   0.25451E-04
   0.60999E-01   0.32892E-04
   0.65999E-01   0.41659E-04
   0.70999E-01   0.51860E-04
   0.75999E-01   0.63500E-04
   0.80998E-01   0.76755E-04
   0.85998E-01   0.91753E-04
   0.90998E-01   0.10860E-03
   0.95998E-01   0.12740E-03
   0.10100E+00   0.14827E-03
   0.10600E+00   0.17131E-03
   0.11100E+00   0.19663E-03
   0.11600E+00   0.22409E-03
   0.12100E+00   0.25398E-03
   0.12600E+00   0.28644E-03
   0.13100E+00   0.32158E-03
   0.13600E+00   0.35951E-03
   0.14100E+00   0.40033E-03
   0.14600E+00   0.44377E-03
   0.15100E+00   0.49021E-03
   0.15600E+00   0.53983E-03
   0.16100E+00   0.59274E-03
   0.16600E+00   0.64903E-03
   0.17100E+00   0.70830E-03
   0.17600E+00   0.77103E-03
   0.18100E+00   0.83743E-03
   0.18600E+00   0.90760E-03
   0.19100E+00   0.98101E-03
   0.19600E+00   0.10582E-02
   0.20100E+00   0.11395E-02
   0.20600E+00   0.12249E-02
   0.21100E+00   0.13137E-02
   0.21600E+00   0.14068E-02
   0.22100E+00   0.15042E-02
   0.22600E+00   0.16060E-02
   0.23100E+00   0.17114E-02
   0.23600E+00   0.18215E-02
   0.24100E+00   0.19362E-02
   0.24600E+00   0.20547E-02
   0.25100E+00   0.21781E-02
   0.25599E+00   0.23065E-02
   0.26099E+00   0.24389E-02
   0.26599E+00   0.25762E-02
   0.27099E+00   0.27185E-02
   0.27599E+00   0.28649E-02
   0.28099E+00   0.30167E-02
   0.28599E+00   0.31737E-02
   0.29099E+00   0.33349E-02
   0.29599E+00   0.35018E-02
   0.30099E+00   0.36728E-02
   0.30599E+00   0.38494E-02
   0.31099E+00   0.40315E-02
   0.31599E+00   0.42179E-02
   0.32099E+00   0.44103E-02
   0.32599E+00   0.46071E-02
   0.33099E+00   0.48096E-02
   0.33599E+00   0.50173E-02
   0.34099E+00   0.52301E-02
   0.34599E+00   0.54489E-02
   0.35099E+00   0.56722E-02
   0.35599E+00   0.59015E-02
   0.36099E+00   0.61353E-02
   0.36599E+00   0.63757E-02
   0.37099E+00   0.66206E-02
   0.37599E+00   0.68717E-02
   0.38099E+00   0.71274E-02
   0.38599E+00   0.73894E-02
   0.39099E+00   0.76560E-02
   0.39599E+00   0.79290E-02
   0.40099E+00   0.82066E-02
   0.40599E+00   0.84902E-02
   0.41099E+00   0.87784E-02
   0.41599E+00   0.90731E-02
   0.42099E+00   0.93725E-02
   0.42599E+00   0.96784E-02
   0.43099E+00   0.99890E-02
   0.43599E+00   0.10304E-01
   0.44099E+00   0.10626E-01
   0.44599E+00   0.10952E-01
   0.45099E+00   0.11285E-01
   0.45599E+00   0.11622E-01
   0.46099E+00   0.11966E-01
   0.46599E+00   0.12315E-01
   0.47099E+00   0.12668E-01
   0.47599E+00   0.13027E-01
   0.48099E+00   0.13391E-01
   0.48599E+00   0.13762E-01
   0.49099E+00   0.14137E-01
   0.49599E+00   0.14517E-01
   0.50099E+00   0.14903E-01
   0.50599E+00   0.15294E-01
   0.51099E+00   0.15688E-01
   0.51599E+00   0.16090E-01
   0.52099E+00   0.16495E-01
   0.52599E+00   0.16905E-01
   0.53099E+00   0.17322E-01
   0.53599E+00   0.17742E-01
   0.54099E+00   0.18167E-01
   0.54599E+00   0.18599E-01
   0.55099E+00   0.19034E-01
   0.55599E+00   0.19474E-01
   0.56099E+00   0.19917E-01
   0.56599E+00   0.20366E-01
   0.57099E+00   0.20820E-01
   0.57599E+00   0.21277E-01
   0.58099E+00   0.21742E-01
   0.58599E+00   0.22209E-01
   0.59099E+00   0.22680E-01
   0.59599E+00   0.23155E-01
   0.60099E+00   0.23637E-01
   0.60599E+00   0.24121E-01
   0.61099E+00   0.24610E-01
   0.61599E+00   0.25102E-01
   0.62099E+00   0.25597E-01
   0.62599E+00   0.26099E-01
   0.63099E+00   0.26603E-01
   0.63599E+00   0.27111E-01
   0.64099E+00   0.27622E-01
   0.64599E+00   0.28137E-01
   0.65099E+00   0.28657E-01
   0.65599E+00   0.29181E-01
   0.66099E+00   0.29706E-01
   0.66599E+00   0.30236E-01
   0.67099E+00   0.30768E-01
   0.67599E+00   0.31304E-01
   0.68099E+00   0.31841E-01
   0.68599E+00   0.32385E-01
   0.69099E+00   0.32931E-01
   0.69599E+00   0.33479E-01
   0.70099E+00   0.34031E-01
   0.70599E+00   0.34586E-01
   0.71099E+00   0.35142E-01
   0.71599E+00   0.35701E-01
   0.72099E+00   0.36262E-01
   0.72599E+00   0.36825E-01
   0.73099E+00   0.37394E-01
   0.73599E+00   0.37965E-01
   0.74099E+00   0.38538E-01
   0.74599E+00   0.39113E-01
   0.75099E+00   0.39689E-01
   0.75598E+00   0.40267E-01
   0.76098E+00   0.40847E-01
   0.76598E+00   0.41429E-01
   0.77098E+00   0.42013E-01
   0.77598E+00   0.42600E-01
   0.78098E+00   0.43189E-01
   0.78598E+00   0.43779E-01
   0.79098E+00   0.44370E-01
   0.79598E+00   0.44963E-01
   0.80098E+00   0.45558E-01
   0.80598E+00   0.46153E-01
   0.81098E+00   0.46750E-01
   0.81598E+00   0.47349E-01
   0.82098E+00   0.47947E-01
   0.82598E+00   0.48546E-01
   0.83098E+00   0.49145E-01
   0.83598E+00   0.49746E-01
   0.84098E+00   0.50348E-01
   0.84598E+00   0.50951E-01
   0.85098E+00   0.51555E-01
   0.85598E+00   0.52160E-01
   0.86098E+00   0.52766E-01
   0.86598E+00   0.53369E-01
   0.87098E+00   0.53972E-01
   0.87598E+00   0.54576E-01
   0.88098E+00   0.55181E-01
   0.88598E+00   0.55787E-01
   0.89098E+00   0.56392E-01
   0.89598E+00   0.56997E-01
   0.90098E+00   0.57603E-01
   0.90598E+00   0.58209E-01
   0.91098E+00   0.58816E-01
   0.91598E+00   0.59419E-01
   0.92098E+00   0.60022E-01
   0.92598E+00   0.60626E-01
   0.93098E+00   0.61230E-01
   0.93598E+00   0.61832E-01
   0.94098E+00   0.62435E-01
   0.94598E+00   0.63035E-01
   0.95098E+00   0.63634E-01
   0.95598E+00   0.64233E-01
   0.96098E+00   0.64831E-01
   0.96598E+00   0.65429E-01
   0.97098E+00   0.66023E-01
   0.97598E+00   0.66618E-01
   0.98098E+00   0.67211E-01
   0.98598E+00   0.67804E-01
   0.99098E+00   0.68396E-01
   0.99598E+00   0.68985E-01
   0.10010E+01   0.69572E-01
   0.10060E+01   0.70159E-01
   0.10110E+01   0.70745E-01
   0.10160E+01   0.71328E-01
   0.10210E+01   0.71909E-01
   0.10260E+01   0.72489E-01
   0.10310E+01   0.73065E-01
   0.10360E+01   0.73641E-01
   0.10410E+01   0.74216E-01
   0.10460E+01   0.74789E-01
   0.10510E+01   0.75358E-01
   0.10560E+01   0.75926E-01
   0.10610E+01   0.76493E-01
   0.10660E+01   0.77055E-01
   0.10710E+01   0.77617E-01
   0.10760E+01   0.78176E-01
   0.10810E+01   0.78732E-01
   0.10860E+01   0.79287E-01
   0.10910E+01   0.79839E-01
   0.10960E+01   0.80388E-01
   0.11010E+01   0.80936E-01
   0.11060E+01   0.81478E-01
   0.11110E+01   0.82019E-01
   0.11160E+01   0.82558E-01
   0.11210E+01   0.83093E-01
   0.11260E+01   0.83627E-01
   0.11310E+01   0.84156E-01
   0.11360E+01   0.84683E-01
   0.11410E+01   0.85209E-01
   0.11460E+01   0.85729E-01
   0.11510E+01   0.86249E-01
   0.11560E+01   0.86763E-01
   0.11610E+01   0.87275E-01
   0.11660E+01   0.87784E-01
   0.11710E+01   0.88291E-01
   0.11760E+01   0.88793E-01
   0.11810E+01   0.89293E-01
   0.11860E+01   0.89789E-01
   0.11910E+01   0.90282E-01
   0.11960E+01   0.90771E-01
   0.12010E+01   0.91257E-01
   0.12060E+01   0.91739E-01
   0.12110E+01   0.92219E-01
   0.12160E+01   0.92695E-01
   0.12210E+01   0.93168E-01
   0.12260E+01   0.93637E-01
   0.12310E+01   0.94102E-01
   0.12360E+01   0.94564E-01
   0.12410E+01   0.95022E-01
   0.12460E+01   0.95477E-01
   0.12510E+01   0.95928E-01
   0.12560E+01   0.96374E-01
   0.12610E+01   0.96818E-01
   0.12660E+01   0.97257E-01
   0.12710E+01   0.97692E-01
   0.12760E+01   0.98125E-01
   0.12810E+01   0.98554E-01
   0.12860E+01   0.98977E-01
   0.12910E+01   0.99399E-01
   0.12960E+01   0.99816E-01
   0.13010E+01   0.10023E+00
   0.13060E+01   0.10064E+00
   0.13110E+01   0.10104E+00
   0.13160E+01   0.10145E+00
   0.13210E+01   0.10184E+00
   0.13260E+01   0.10224E+00
   0.13310E+01   0.10263E+00
   0.13360E+01   0.10301E+00
   0.13410E+01   0.10339E+00
   0.13460E+01   0.10377E+00
   0.13510E+01   0.10415E+00
   0.13560E+01   0.10452E+00
   0.13610E+01   0.10488E+00
   0.13660E+01   0.10524E+00
   0.13710E+01   0.10560E+00
   0.13760E+01   0.10595E+00
   0.13810E+01   0.10630E+00
   0.13860E+01   0.10665E+00
   0.13910E+01   0.10699E+00
   0.13960E+01   0.10733E+00
   0.14010E+01   0.10766E+00
   0.14060E+01   0.10799E+00
   0.14110E+01   0.10832E+00
   0.14160E+01   0.10864E+00
   0.14210E+01   0.10896E+00
   0.14260E+01   0.10927E+00
   0.14310E+01   0.10958E+00
   0.14360E+01   0.10989E+00
   0.14410E+01   0.11019E+00
   0.14460E+01   0.11049E+00
   0.14510E+01   0.11078E+00
   0.14560E+01   0.11107E+00
   0.14610E+01   0.11135E+00
   0.14660E+01   0.11163E+00
   0.14710E+01   0.11191E+00
   0.14760E+01   0.11218E+00
   0.14810E+01   0.11245E+00
   0.14860E+01   0.11271E+00
   0.14910E+01   0.11297E+00
   0.14960E+01   0.11323E+00
   0.15010E+01   0.11348E+00
   0.15060E+01   0.11373E+00
   0.15110E+01   0.11398E+00
   0.15160E+01   0.11422E+00
   0.15210E+01   0.11445E+00
   0.15260E+01   0.11468E+00
   0.15310E+01   0.11491E+00
   0.15360E+01   0.11514E+00
   0.15410E+01   0.11536E+00
   0.15460E+01   0.11557E+00
   0.15510E+01   0.11579E+00
   0.15560E+01   0.11600E+00
   0.15610E+01   0.11620E+00
   0.15660E+01   0.11640E+00
   0.15710E+01   0.11660E+00
   0.15760E+01   0.11679E+00
   0.15810E+01   0.11698E+00
   0.15860E+01   0.11717E+00
   0.15910E+01   0.11735E+00
   0.15960E+01   0.11753E+00
   0.16010E+01   0.11771E+00
   0.16060E+01   0.11788E+00
   0.16110E+01   0.11804E+00
   0.16160E+01   0.11821E+00
   0.16210E+01   0.11837E+00
   0.16260E+01   0.11852E+00
   0.16310E+01   0.11868E+00
   0.16360E+01   0.11883E+00
   0.16410E+01   0.11897E+00
   0.16460E+01   0.11911E+00
   0.16510E+01   0.11925E+00
   0.16560E+01   0.11939E+00
   0.16610E+01   0.11952E+00
   0.16660E+01   0.11965E+00
   0.16710E+01   0.11977E+00
   0.16760E+01   0.11989E+00
   0.16810E+01   0.12001E+00
   0.16860E+01   0.12013E+00
   0.16910E+01   0.12024E+00
   0.16960E+01   0.12035E+00
   0.17010E+01   0.12045E+00
   0.17060E+01   0.12055E+00
   0.17110E+01   0.12065E+00
   0.17160E+01   0.12075E+00
   0.17210E+01   0.12084E+00
   0.17260E+01   0.12093E+00
   0.17310E+01   0.12101E+00
   0.17360E+01   0.12110E+00
   0.17410E+01   0.12117E+00
   0.17460E+01   0.12125E+00
   0.17510E+01   0.12133E+00
   0.17560E+01   0.12140E+00
   0.17610E+01   0.12147E+00
   0.17660E+01   0.12153E+00
   0.17710E+01   0.12159E+00
   0.17760E+01   0.12165E+00
   0.17810E+01   0.12171E+00
   0.17860E+01   0.12177E+00
   0.17910E+01   0.12182E+00
   0.17960E+01   0.12187E+00
   0.18010E+01   0.12191E+00
   0.18060E+01   0.12196E+00
   0.18110E+01   0.12200E+00
   0.18160E+01   0.12204E+00
   0.18210E+01   0.12208E+00
   0.18260E+01   0.12211E+00
   0.18310E+01   0.12214E+00
   0.18360E+01   0.12217E+00
   0.18410E+01   0.12220E+00
   0.18460E+01   0.12223E+00
   0.18510E+01   0.12225E+00
   0.18560E+01   0.12227E+00
   0.18610E+01   0.12229E+00
   0.18660E+01   0.12231E+00
   0.18710E+01   0.12233E+00
   0.18760E+01   0.12234E+00
   0.18810E+01   0.12235E+00
   0.18860E+01   0.12237E+00
   0.18910E+01   0.12238E+00
   0.18960E+01   0.12238E+00
   0.19010E+01   0.12239E+00
   0.19060E+01   0.12240E+00
   0.19110E+01   0.12240E+00
   0.19160E+01   0.12240E+00
   0.19210E+01   0.12241E+00
   0.19260E+01   0.12241E+00
   0.19310E+01   0.12241E+00
   0.19360E+01   0.12241E+00


   0.59999E-02   0.84877E-07
   0.11000E-01   0.47194E-06
   0.16000E-01   0.14318E-05
   0.21000E-01   0.32247E-05
   0.26000E-01   0.61112E-05
   0.30999E-01   0.10351E-04
   0.35999E-01   0.16206E-04
   0.40999E-01   0.23935E-04
   0.45999E-01   0.33799E-04
   0.50999E-01   0.46058E-04
   0.55999E-01   0.60973E-04
   0.60999E-01   0.78804E-04
   0.65999E-01   0.99770E-04
   0.70999E-01   0.12395E-03
   0.75999E-01   0.15179E-03
   0.80998E-01   0.18354E-03
   0.85998E-01   0.21946E-03
   0.90998E-01   0.25974E-03
   0.95998E-01   0.30430E-03
   0.10100E+00   0.35375E-03
   0.10600E+00   0.40834E-03
   0.11100E+00   0.46834E-03
   0.11600E+00   0.53339E-03
   0.12100E+00   0.60418E-03
   0.12600E+00   0.68108E-03
   0.13100E+00   0.76356E-03
   0.13600E+00   0.85244E-03
   0.14100E+00   0.94810E-03
   0.14600E+00   0.10506E-02
   0.15100E+00   0.11594E-02
   0.15600E+00   0.12756E-02
   0.16100E+00   0.13984E-02
   0.16600E+00   0.15289E-02
   0.17100E+00   0.16672E-02
   0.17600E+00   0.18125E-02
   0.18100E+00   0.19663E-02
   0.18600E+00   0.21274E-02
   0.19100E+00   0.22971E-02
   0.19600E+00   0.24743E-02
   0.20100E+00   0.26604E-02
   0.20600E+00   0.28543E-02
   0.21100E+00   0.30575E-02
   0.21600E+00   0.32686E-02
   0.22100E+00   0.34893E-02
   0.22600E+00   0.37182E-02
   0.23100E+00   0.39570E-02
   0.23600E+00   0.42041E-02
   0.24100E+00   0.44615E-02
   0.24600E+00   0.47274E-02
   0.25100E+00   0.50033E-02
   0.25599E+00   0.52879E-02
   0.26099E+00   0.55811E-02
   0.26599E+00   0.58847E-02
   0.27099E+00   0.61971E-02
   0.27599E+00   0.65207E-02
   0.28099E+00   0.68533E-02
   0.28599E+00   0.71948E-02
   0.29099E+00   0.75472E-02
   0.29599E+00   0.79080E-02
   0.30099E+00   0.82779E-02
   0.30599E+00   0.86569E-02
   0.31099E+00   0.90471E-02
   0.31599E+00   0.94464E-02
   0.32099E+00   0.98549E-02
   0.32599E+00   0.10272E-01
   0.33099E+00   0.10700E-01
   0.33599E+00   0.11138E-01
   0.34099E+00   0.11585E-01
   0.34599E+00   0.12040E-01
   0.35099E+00   0.12507E-01
   0.35599E+00   0.12982E-01
   0.36099E+00   0.13466E-01
   0.36599E+00   0.13958E-01
   0.37099E+00   0.14460E-01
   0.37599E+00   0.14970E-01
   0.38099E+00   0.15489E-01
   0.38599E+00   0.16019E-01
   0.39099E+00   0.16557E-01
   0.39599E+00   0.17104E-01
   0.40099E+00   0.17658E-01
   0.40599E+00   0.18222E-01
   0.41099E+00   0.18794E-01
   0.41599E+00   0.19374E-01
   0.42099E+00   0.19962E-01
   0.42599E+00   0.20558E-01
   0.43099E+00   0.21162E-01
   0.43599E+00   0.21773E-01
   0.44099E+00   0.22391E-01
   0.44599E+00   0.23018E-01
   0.45099E+00   0.23651E-01
   0.45599E+00   0.24292E-01
   0.46099E+00   0.24940E-01
   0.46599E+00   0.25596E-01
   0.47099E+00   0.26257E-01
   0.47599E+00   0.26925E-01
   0.48099E+00   0.27599E-01
   0.48599E+00   0.28280E-01
   0.49099E+00   0.28968E-01
   0.49599E+00   0.29663E-01
   0.50099E+00   0.30360E-01
   0.50599E+00   0.31063E-01
   0.51099E+00   0.31772E-01
   0.51599E+00   0.32488E-01
   0.52099E+00   0.33210E-01
   0.52599E+00   0.33936E-01
   0.53099E+00   0.34668E-01
   0.53599E+00   0.35401E-01
   0.54099E+00   0.36140E-01
   0.54599E+00   0.36884E-01
   0.55099E+00   0.37632E-01
   0.55599E+00   0.38386E-01
   0.56099E+00   0.39140E-01
   0.56599E+00   0.39900E-01
   0.57099E+00   0.40664E-01
   0.57599E+00   0.41432E-01
   0.58099E+00   0.42199E-01
   0.58599E+00   0.42972E-01
   0.59099E+00   0.43749E-01
   0.59599E+00   0.44529E-01
   0.60099E+00   0.45309E-01
   0.60599E+00   0.46092E-01
   0.61099E+00   0.46879E-01
   0.61599E+00   0.47664E-01
   0.62099E+00   0.48453E-01
   0.62599E+00   0.49245E-01
   0.63099E+00   0.50036E-01
   0.63599E+00   0.50829E-01
   0.64099E+00   0.51626E-01
   0.64599E+00   0.52420E-01
   0.65099E+00   0.53216E-01
   0.65599E+00   0.54010E-01
   0.66099E+00   0.54808E-01
   0.66599E+00   0.55607E-01
   0.67099E+00   0.56403E-01
   0.67599E+00   0.57202E-01
   0.68099E+00   0.57998E-01
   0.68599E+00   0.58796E-01
   0.69099E+00   0.59591E-01
   0.69599E+00   0.60388E-01
   0.70099E+00   0.61181E-01
   0.70599E+00   0.61976E-01
   0.71099E+00   0.62772E-01
   0.71599E+00   0.63564E-01
   0.72099E+00   0.64358E-01
   0.72599E+00   0.65148E-01
   0.73099E+00   0.65934E-01
   0.73599E+00   0.66721E-01
   0.74099E+00   0.67503E-01
   0.74599E+00   0.68287E-01
   0.75099E+00   0.69067E-01
   0.75598E+00   0.69847E-01
   0.76098E+00   0.70622E-01
   0.76598E+00   0.71397E-01
   0.77098E+00   0.72169E-01
   0.77598E+00   0.72935E-01
   0.78098E+00   0.73702E-01
   0.78598E+00   0.74463E-01
   0.79098E+00   0.75225E-01
   0.79598E+00   0.75982E-01
   0.80098E+00   0.76733E-01
   0.80598E+00   0.77484E-01
   0.81098E+00   0.78231E-01
   0.81598E+00   0.78971E-01
   0.82098E+00   0.79712E-01
   0.82598E+00   0.80448E-01
   0.83098E+00   0.81177E-01
   0.83598E+00   0.81907E-01
   0.84098E+00   0.82632E-01
   0.84598E+00   0.83350E-01
   0.85098E+00   0.84063E-01
   0.85598E+00   0.84775E-01
   0.86098E+00   0.85482E-01
   0.86598E+00   0.86183E-01
   0.87098E+00   0.86878E-01
   0.87598E+00   0.87572E-01
   0.88098E+00   0.88262E-01
   0.88598E+00   0.88945E-01
   0.89098E+00   0.89622E-01
   0.89598E+00   0.90293E-01
   0.90098E+00   0.90963E-01
   0.90598E+00   0.91628E-01
   0.91098E+00   0.92288E-01
   0.91598E+00   0.92941E-01
   0.92098E+00   0.93587E-01
   0.92598E+00   0.94228E-01
   0.93098E+00   0.94864E-01
   0.93598E+00   0.95499E-01
   0.94098E+00   0.96128E-01
   0.94598E+00   0.96751E-01
   0.95098E+00   0.97368E-01
   0.95598E+00   0.97979E-01
   0.96098E+00   0.98585E-01
   0.96598E+00   0.99184E-01
   0.97098E+00   0.99777E-01
   0.97598E+00   0.10036E+00
   0.98098E+00   0.10095E+00
   0.98598E+00   0.10152E+00
   0.99098E+00   0.10209E+00
   0.99598E+00   0.10266E+00
   0.10010E+01   0.10321E+00
   0.10060E+01   0.10377E+00
   0.10110E+01   0.10432E+00
   0.10160E+01   0.10486E+00
   0.10210E+01   0.10539E+00
   0.10260E+01   0.10592E+00
   0.10310E+01   0.10645E+00
   0.10360E+01   0.10696E+00
   0.10410E+01   0.10747E+00
   0.10460E+01   0.10798E+00
   0.10510E+01   0.10847E+00
   0.10560E+01   0.10897E+00
   0.10610E+01   0.10946E+00
   0.10660E+01   0.10994E+00
   0.10710E+01   0.11041E+00
   0.10760E+01   0.11088E+00
   0.10810E+01   0.11134E+00
   0.10860E+01   0.11179E+00
   0.10910E+01   0.11224E+00
   0.10960E+01   0.11269E+00
   0.11010E+01   0.11313E+00
   0.11060E+01   0.11356E+00
   0.11110E+01   0.11398E+00
   0.11160E+01   0.11440E+00
   0.11210E+01   0.11481E+00
   0.11260E+01   0.11522E+00
   0.11310E+01   0.11562E+00
   0.11360E+01   0.11601E+00
   0.11410E+01   0.11640E+00
   0.11460E+01   0.11679E+00
   0.11510E+01   0.11716E+00
   0.11560E+01   0.11753E+00
   0.11610E+01   0.11790E+00
   0.11660E+01   0.11826E+00
   0.11710E+01   0.11861E+00
   0.11760E+01   0.11896E+00
   0.11810E+01   0.11930E+00
   0.11860E+01   0.11963E+00
   0.11910E+01   0.11996E+00
   0.11960E+01   0.12028E+00
   0.12010E+01   0.12060E+00
   0.12060E+01   0.12091E+00
   0.12110E+01   0.12122E+00
   0.12160E+01   0.12151E+00
   0.12210E+01   0.12181E+00
   0.12260E+01   0.12210E+00
   0.12310E+01   0.12238E+00
   0.12360E+01   0.12265E+00
   0.12410E+01   0.12292E+00
   0.12460E+01   0.12319E+00
   0.12510E+01   0.12345E+00
   0.12560E+01   0.12370E+00
   0.12610E+01   0.12395E+00
   0.12660E+01   0.12419E+00
   0.12710E+01   0.12443E+00
   0.12760E+01   0.12466E+00
   0.12810E+01   0.12489E+00
   0.12860E+01   0.12511E+00
   0.12910E+01   0.12533E+00
   0.12960E+01   0.12554E+00
   0.13010E+01   0.12574E+00
   0.13060E+01   0.12594E+00
   0.13110E+01   0.12613E+00
   0.13160E+01   0.12632E+00
   0.13210E+01   0.12651E+00
   0.13260E+01   0.12669E+00
   0.13310E+01   0.12686E+00
   0.13360E+01   0.12703E+00
   0.13410E+01   0.12720E+00
   0.13460E+01   0.12735E+00
   0.13510E+01   0.12751E+00
   0.13560E+01   0.12766E+00
   0.13610E+01   0.12780E+00
   0.13660E+01   0.12795E+00
   0.13710E+01   0.12808E+00
   0.13760E+01   0.12821E+00
   0.13810E+01   0.12834E+00
   0.13860E+01   0.12846E+00
   0.13910E+01   0.12858E+00
   0.13960E+01   0.12869E+00
   0.14010E+01   0.12880E+00
   0.14060E+01   0.12890E+00
   0.14110E+01   0.12900E+00
   0.14160E+01   0.12910E+00
   0.14210E+01   0.12919E+00
   0.14260E+01   0.12928E+00
   0.14310E+01   0.12937E+00
   0.14360E+01   0.12945E+00
   0.14410E+01   0.12952E+00
   0.14460E+01   0.12959E+00
   0.14510E+01   0.12966E+00
   0.14560E+01   0.12973E+00
   0.14610E+01   0.12979E+00
   0.14660E+01   0.12985E+00
   0.14710E+01   0.12990E+00
   0.14760E+01   0.12995E+00
   0.14810E+01   0.13000E+00
   0.14860E+01   0.13004E+00
   0.14910E+01   0.13009E+00
   0.14960E+01   0.13012E+00
   0.15010E+01   0.13016E+00
   0.15060E+01   0.13019E+00
   0.15110E+01   0.13022E+00
   0.15160E+01   0.13025E+00
   0.15210E+01   0.13027E+00
   0.15260E+01   0.13029E+00
   0.15310E+01   0.13031E+00
   0.15360E+01   0.13033E+00
   0.15410E+01   0.13034E+00
   0.15460E+01   0.13036E+00
   0.15510E+01   0.13037E+00
   0.15560E+01   0.13037E+00
   0.15610E+01   0.13038E+00
   0.15660E+01   0.13039E+00
   0.15710E+01   0.13039E+00
   0.15760E+01   0.13039E+00
   0.15810E+01   0.13039E+00
   0.15860E+01   0.13039E+00
   0.15910E+01   0.13039E+00


   0.59999E-02   0.20083E-06
   0.11000E-01   0.11905E-05
   0.16000E-01   0.36447E-05
   0.21000E-01   0.82291E-05
   0.26000E-01   0.15609E-04
   0.30999E-01   0.26451E-04
   0.35999E-01   0.41277E-04
   0.40999E-01   0.60818E-04
   0.45999E-01   0.85756E-04
   0.50999E-01   0.11675E-03
   0.55999E-01   0.15438E-03
   0.60999E-01   0.19896E-03
   0.65999E-01   0.25148E-03
   0.70999E-01   0.31246E-03
   0.75999E-01   0.38203E-03
   0.80998E-01   0.46138E-03
   0.85998E-01   0.55097E-03
   0.90998E-01   0.65069E-03
   0.95998E-01   0.76177E-03
   0.10100E+00   0.88391E-03
   0.10600E+00   0.10185E-02
   0.11100E+00   0.11650E-02
   0.11600E+00   0.13251E-02
   0.12100E+00   0.14979E-02
   0.12600E+00   0.16839E-02
   0.13100E+00   0.18845E-02
   0.13600E+00   0.20990E-02
   0.14100E+00   0.23277E-02
   0.14600E+00   0.25722E-02
   0.15100E+00   0.28318E-02
   0.15600E+00   0.31064E-02
   0.16100E+00   0.33961E-02
   0.16600E+00   0.37031E-02
   0.17100E+00   0.40256E-02
   0.17600E+00   0.43643E-02
   0.18100E+00   0.47195E-02
   0.18600E+00   0.50907E-02
   0.19100E+00   0.54780E-02
   0.19600E+00   0.58817E-02
   0.20100E+00   0.63049E-02
   0.20600E+00   0.67447E-02
   0.21100E+00   0.72013E-02
   0.21600E+00   0.76748E-02
   0.22100E+00   0.81616E-02
   0.22600E+00   0.86652E-02
   0.23100E+00   0.91859E-02
   0.23600E+00   0.97235E-02
   0.24100E+00   0.10278E-01
   0.24600E+00   0.10849E-01
   0.25100E+00   0.11436E-01
   0.25599E+00   0.12040E-01
   0.26099E+00   0.12656E-01
   0.26599E+00   0.13290E-01
   0.27099E+00   0.13939E-01
   0.27599E+00   0.14604E-01
   0.28099E+00   0.15281E-01
   0.28599E+00   0.15973E-01
   0.29099E+00   0.16681E-01
   0.29599E+00   0.17401E-01
   0.30099E+00   0.18135E-01
   0.30599E+00   0.18885E-01
   0.31099E+00   0.19645E-01
   0.31599E+00   0.20421E-01
   0.32099E+00   0.21205E-01
   0.32599E+00   0.22003E-01
   0.33099E+00   0.22810E-01
   0.33599E+00   0.23632E-01
   0.34099E+00   0.24461E-01
   0.34599E+00   0.25304E-01
   0.35099E+00   0.26154E-01
   0.35599E+00   0.27018E-01
   0.36099E+00   0.27887E-01
   0.36599E+00   0.28770E-01
   0.37099E+00   0.29658E-01
   0.37599E+00   0.30553E-01
   0.38099E+00   0.31461E-01
   0.38599E+00   0.32372E-01
   0.39099E+00   0.33292E-01
   0.39599E+00   0.34221E-01
   0.40099E+00   0.35153E-01
   0.40599E+00   0.36089E-01
   0.41099E+00   0.37037E-01
   0.41599E+00   0.37987E-01
   0.42099E+00   0.38939E-01
   0.42599E+00   0.39894E-01
   0.43099E+00   0.40859E-01
   0.43599E+00   0.41827E-01
   0.44099E+00   0.42796E-01
   0.44599E+00   0.43766E-01
   0.45099E+00   0.44737E-01
   0.45599E+00   0.45709E-01
   0.46099E+00   0.46689E-01
   0.46599E+00   0.47672E-01
   0.47099E+00   0.48654E-01
   0.47599E+00   0.49636E-01
   0.48099E+00   0.50618E-01
   0.48599E+00   0.51599E-01
   0.49099E+00   0.52579E-01
   0.49599E+00   0.53558E-01
   0.50099E+00   0.54536E-01
   0.50599E+00   0.55512E-01
   0.51099E+00   0.56486E-01
   0.51599E+00   0.57459E-01
   0.52099E+00   0.58430E-01
   0.52599E+00   0.59399E-01
   0.53099E+00   0.60366E-01
   0.53599E+00   0.61330E-01
   0.54099E+00   0.62291E-01
   0.54599E+00   0.63250E-01
   0.55099E+00   0.64207E-01
   0.55599E+00   0.65160E-01
   0.56099E+00   0.66101E-01
   0.56599E+00   0.67038E-01
   0.57099E+00   0.67972E-01
   0.57599E+00   0.68902E-01
   0.58099E+00   0.69828E-01
   0.58599E+00   0.70751E-01
   0.59099E+00   0.71669E-01
   0.59599E+00   0.72574E-01
   0.60099E+00   0.73476E-01
   0.60599E+00   0.74374E-01
   0.61099E+00   0.75268E-01
   0.61599E+00   0.76156E-01
   0.62099E+00   0.77032E-01
   0.62599E+00   0.77904E-01
   0.63099E+00   0.78771E-01
   0.63599E+00   0.79633E-01
   0.64099E+00   0.80482E-01
   0.64599E+00   0.81327E-01
   0.65099E+00   0.82168E-01
   0.65599E+00   0.82996E-01
   0.66099E+00   0.83819E-01
   0.66599E+00   0.84636E-01
   0.67099E+00   0.85442E-01
   0.67599E+00   0.86242E-01
   0.68099E+00   0.87036E-01
   0.68599E+00   0.87818E-01
   0.69099E+00   0.88595E-01
   0.69599E+00   0.89363E-01
   0.70099E+00   0.90122E-01
   0.70599E+00   0.90876E-01
   0.71099E+00   0.91618E-01
   0.71599E+00   0.92354E-01
   0.72099E+00   0.93080E-01
   0.72599E+00   0.93800E-01
   0.73099E+00   0.94508E-01
   0.73599E+00   0.95211E-01
   0.74099E+00   0.95902E-01
   0.74599E+00   0.96588E-01
   0.75099E+00   0.97263E-01
   0.75598E+00   0.97931E-01
   0.76098E+00   0.98589E-01
   0.76598E+00   0.99241E-01
   0.77098E+00   0.99881E-01
   0.77598E+00   0.10052E+00
   0.78098E+00   0.10114E+00
   0.78598E+00   0.10176E+00
   0.79098E+00   0.10236E+00
   0.79598E+00   0.10296E+00
   0.80098E+00   0.10355E+00
   0.80598E+00   0.10413E+00
   0.81098E+00   0.10470E+00
   0.81598E+00   0.10527E+00
   0.82098E+00   0.10582E+00
   0.82598E+00   0.10637E+00
   0.83098E+00   0.10691E+00
   0.83598E+00   0.10744E+00
   0.84098E+00   0.10796E+00
   0.84598E+00   0.10847E+00
   0.85098E+00   0.10897E+00
   0.85598E+00   0.10947E+00
   0.86098E+00   0.10996E+00
   0.86598E+00   0.11044E+00
   0.87098E+00   0.11091E+00
   0.87598E+00   0.11137E+00
   0.88098E+00   0.11182E+00
   0.88598E+00   0.11227E+00
   0.89098E+00   0.11271E+00
   0.89598E+00   0.11314E+00
   0.90098E+00   0.11356E+00
   0.90598E+00   0.11397E+00
   0.91098E+00   0.11438E+00
   0.91598E+00   0.11477E+00
   0.92098E+00   0.11516E+00
   0.92598E+00   0.11554E+00
   0.93098E+00   0.11591E+00
   0.93598E+00   0.11628E+00
   0.94098E+00   0.11664E+00
   0.94598E+00   0.11699E+00
   0.95098E+00   0.11733E+00
   0.95598E+00   0.11766E+00
   0.96098E+00   0.11799E+00
   0.96598E+00   0.11831E+00
   0.97098E+00   0.11862E+00
   0.97598E+00   0.11892E+00
   0.98098E+00   0.11922E+00
   0.98598E+00   0.11951E+00
   0.99098E+00   0.11979E+00
   0.99598E+00   0.12007E+00
   0.10010E+01   0.12034E+00
   0.10060E+01   0.12060E+00
   0.10110E+01   0.12085E+00
   0.10160E+01   0.12110E+00
   0.10210E+01   0.12134E+00
   0.10260E+01   0.12158E+00
   0.10310E+01   0.12180E+00
   0.10360E+01   0.12202E+00
   0.10410E+01   0.12224E+00
   0.10460E+01   0.12244E+00
   0.10510E+01   0.12265E+00
   0.10560E+01   0.12284E+00
   0.10610E+01   0.12303E+00
   0.10660E+01   0.12321E+00
   0.10710E+01   0.12339E+00
   0.10760E+01   0.12356E+00
   0.10810E+01   0.12372E+00
   0.10860E+01   0.12388E+00
   0.10910E+01   0.12403E+00
   0.10960E+01   0.12418E+00
   0.11010E+01   0.12432E+00
   0.11060E+01   0.12445E+00
   0.11110E+01   0.12458E+00
   0.11160E+01   0.12471E+00
   0.11210E+01   0.12482E+00
   0.11260E+01   0.12494E+00
   0.11310E+01   0.12505E+00
   0.11360E+01   0.12515E+00
   0.11410E+01   0.12525E+00
   0.11460E+01   0.12534E+00
   0.11510E+01   0.12543E+00
   0.11560E+01   0.12551E+00
   0.11610E+01   0.12559E+00
   0.11660E+01   0.12567E+00
   0.11710E+01   0.12574E+00
   0.11760E+01   0.12580E+00
   0.11810E+01   0.12586E+00
   0.11860E+01   0.12592E+00
   0.11910E+01   0.12597E+00
   0.11960E+01   0.12602E+00
   0.12010E+01   0.12607E+00
   0.12060E+01   0.12611E+00
   0.12110E+01   0.12615E+00
   0.12160E+01   0.12618E+00
   0.12210E+01   0.12622E+00
   0.12260E+01   0.12624E+00
   0.12310E+01   0.12627E+00
   0.12360E+01   0.12629E+00
   0.12410E+01   0.12631E+00
   0.12460E+01   0.12633E+00
   0.12510E+01   0.12634E+00
   0.12560E+01   0.12635E+00
   0.12610E+01   0.12636E+00
   0.12660E+01   0.12637E+00
   0.12710E+01   0.12637E+00
   0.12760E+01   0.12637E+00
   0.12810E+01   0.12638E+00
   0.12860E+01   0.12638E+00
   0.12910E+01   0.12638E+00


   0.59999E-02   0.52771E-06
   0.11000E-01   0.32126E-05
   0.16000E-01   0.98706E-05
   0.21000E-01   0.22308E-04
   0.26000E-01   0.42128E-04
   0.30999E-01   0.71200E-04
   0.35999E-01   0.11125E-03
   0.40999E-01   0.16362E-03
   0.45999E-01   0.23047E-03
   0.50999E-01   0.31272E-03
   0.55999E-01   0.41240E-03
   0.60999E-01   0.53045E-03
   0.65999E-01   0.66815E-03
   0.70999E-01   0.82653E-03
   0.75999E-01   0.10082E-02
   0.80998E-01   0.12129E-02
   0.85998E-01   0.14419E-02
   0.90998E-01   0.16962E-02
   0.95998E-01   0.19767E-02
   0.10100E+00   0.22844E-02
   0.10600E+00   0.26176E-02
   0.11100E+00   0.29795E-02
   0.11600E+00   0.33703E-02
   0.12100E+00   0.37905E-02
   0.12600E+00   0.42381E-02
   0.13100E+00   0.47162E-02
   0.13600E+00   0.52214E-02
   0.14100E+00   0.57578E-02
   0.14600E+00   0.63205E-02
   0.15100E+00   0.69150E-02
   0.15600E+00   0.75369E-02
   0.16100E+00   0.81848E-02
   0.16600E+00   0.88599E-02
   0.17100E+00   0.95672E-02
   0.17600E+00   0.10300E-01
   0.18100E+00   0.11058E-01
   0.18600E+00   0.11841E-01
   0.19100E+00   0.12648E-01
   0.19600E+00   0.13480E-01
   0.20100E+00   0.14335E-01
   0.20600E+00   0.15213E-01
   0.21100E+00   0.16114E-01
   0.21600E+00   0.17029E-01
   0.22100E+00   0.17964E-01
   0.22600E+00   0.18920E-01
   0.23100E+00   0.19896E-01
   0.23600E+00   0.20883E-01
   0.24100E+00   0.21888E-01
   0.24600E+00   0.22910E-01
   0.25100E+00   0.23941E-01
   0.25599E+00   0.24990E-01
   0.26099E+00   0.26046E-01
   0.26599E+00   0.27116E-01
   0.27099E+00   0.28193E-01
   0.27599E+00   0.29282E-01
   0.28099E+00   0.30377E-01
   0.28599E+00   0.31482E-01
   0.29099E+00   0.32590E-01
   0.29599E+00   0.33701E-01
   0.30099E+00   0.34820E-01
   0.30599E+00   0.35941E-01
   0.31099E+00   0.37063E-01
   0.31599E+00   0.38192E-01
   0.32099E+00   0.39318E-01
   0.32599E+00   0.40444E-01
   0.33099E+00   0.41569E-01
   0.33599E+00   0.42691E-01
   0.34099E+00   0.43816E-01
   0.34599E+00   0.44938E-01
   0.35099E+00   0.46054E-01
   0.35599E+00   0.47167E-01
   0.36099E+00   0.48276E-01
   0.36599E+00   0.49380E-01
   0.37099E+00   0.50477E-01
   0.37599E+00   0.51567E-01
   0.38099E+00   0.52658E-01
   0.38599E+00   0.53742E-01
   0.39099E+00   0.54819E-01
   0.39599E+00   0.55887E-01
   0.40099E+00   0.56948E-01
   0.40599E+00   0.58000E-01
   0.41099E+00   0.59043E-01
   0.41599E+00   0.60078E-01
   0.42099E+00   0.61104E-01
   0.42599E+00   0.62121E-01
   0.43099E+00   0.63125E-01
   0.43599E+00   0.64116E-01
   0.44099E+00   0.65097E-01
   0.44599E+00   0.66069E-01
   0.45099E+00   0.67031E-01
   0.45599E+00   0.67984E-01
   0.46099E+00   0.68926E-01
   0.46599E+00   0.69858E-01
   0.47099E+00   0.70777E-01
   0.47599E+00   0.71686E-01
   0.48099E+00   0.72585E-01
   0.48599E+00   0.73475E-01
   0.49099E+00   0.74347E-01
   0.49599E+00   0.75210E-01
   0.50099E+00   0.76062E-01
   0.50599E+00   0.76903E-01
   0.51099E+00   0.77732E-01
   0.51599E+00   0.78551E-01
   0.52099E+00   0.79354E-01
   0.52599E+00   0.80147E-01
   0.53099E+00   0.80928E-01
   0.53599E+00   0.81698E-01
   0.54099E+00   0.82459E-01
   0.54599E+00   0.83204E-01
   0.55099E+00   0.83939E-01
   0.55599E+00   0.84663E-01
   0.56099E+00   0.85376E-01
   0.56599E+00   0.86077E-01
   0.57099E+00   0.86766E-01
   0.57599E+00   0.87444E-01
   0.58099E+00   0.88112E-01
   0.58599E+00   0.88765E-01
   0.59099E+00   0.89409E-01
   0.59599E+00   0.90042E-01
   0.60099E+00   0.90661E-01
   0.60599E+00   0.91271E-01
   0.61099E+00   0.91871E-01
   0.61599E+00   0.92458E-01
   0.62099E+00   0.93035E-01
   0.62599E+00   0.93603E-01
   0.63099E+00   0.94158E-01
   0.63599E+00   0.94704E-01
   0.64099E+00   0.95241E-01
   0.64599E+00   0.95765E-01
   0.65099E+00   0.96280E-01
   0.65599E+00   0.96783E-01
   0.66099E+00   0.97278E-01
   0.66599E+00   0.97760E-01
   0.67099E+00   0.98234E-01
   0.67599E+00   0.98697E-01
   0.68099E+00   0.99152E-01
   0.68599E+00   0.99596E-01
   0.69099E+00   0.10003E+00
   0.69599E+00   0.10045E+00
   0.70099E+00   0.10087E+00
   0.70599E+00   0.10127E+00
   0.71099E+00   0.10167E+00
   0.71599E+00   0.10206E+00
   0.72099E+00   0.10243E+00
   0.72599E+00   0.10281E+00
   0.73099E+00   0.10317E+00
   0.73599E+00   0.10352E+00
   0.74099E+00   0.10386E+00
   0.74599E+00   0.10419E+00
   0.75099E+00   0.10451E+00
   0.75598E+00   0.10483E+00
   0.76098E+00   0.10514E+00
   0.76598E+00   0.10544E+00
   0.77098E+00   0.10573E+00
   0.77598E+00   0.10601E+00
   0.78098E+00   0.10629E+00
   0.78598E+00   0.10655E+00
   0.79098E+00   0.10682E+00
   0.79598E+00   0.10707E+00
   0.80098E+00   0.10731E+00
   0.80598E+00   0.10755E+00
   0.81098E+00   0.10778E+00
   0.81598E+00   0.10800E+00
   0.82098E+00   0.10822E+00
   0.82598E+00   0.10843E+00
   0.83098E+00   0.10863E+00
   0.83598E+00   0.10882E+00
   0.84098E+00   0.10901E+00
   0.84598E+00   0.10919E+00
   0.85098E+00   0.10936E+00
   0.85598E+00   0.10953E+00
   0.86098E+00   0.10969E+00
   0.86598E+00   0.10985E+00
   0.87098E+00   0.11000E+00
   0.87598E+00   0.11014E+00
   0.88098E+00   0.11027E+00
   0.88598E+00   0.11041E+00
   0.89098E+00   0.11053E+00
   0.89598E+00   0.11065E+00
   0.90098E+00   0.11076E+00
   0.90598E+00   0.11087E+00
   0.91098E+00   0.11097E+00
   0.91598E+00   0.11107E+00
   0.92098E+00   0.11116E+00
   0.92598E+00   0.11125E+00
   0.93098E+00   0.11133E+00
   0.93598E+00   0.11141E+00
   0.94098E+00   0.11148E+00
   0.94598E+00   0.11155E+00
   0.95098E+00   0.11161E+00
   0.95598E+00   0.11167E+00
   0.96098E+00   0.11172E+00
   0.96598E+00   0.11177E+00
   0.97098E+00   0.11182E+00
   0.97598E+00   0.11186E+00
   0.98098E+00   0.11190E+00
   0.98598E+00   0.11194E+00
   0.99098E+00   0.11197E+00
   0.99598E+00   0.11199E+00
   0.10010E+01   0.11202E+00
   0.10060E+01   0.11204E+00
   0.10110E+01   0.11206E+00
   0.10160E+01   0.11207E+00
   0.10210E+01   0.11209E+00
   0.10260E+01   0.11210E+00
   0.10310E+01   0.11211E+00
   0.10360E+01   0.11211E+00
   0.10410E+01   0.11212E+00
   0.10460E+01   0.11212E+00
   0.10510E+01   0.11212E+00
   0.10560E+01   0.11212E+00


   0.59999E-02   0.15004E-05
   0.11000E-01   0.92296E-05
   0.16000E-01   0.28396E-04
   0.21000E-01   0.63824E-04
   0.26000E-01   0.12063E-03
   0.30999E-01   0.20309E-03
   0.35999E-01   0.31559E-03
   0.40999E-01   0.46233E-03
   0.45999E-01   0.64663E-03
   0.50999E-01   0.87154E-03
   0.55999E-01   0.11403E-02
   0.60999E-01   0.14559E-02
   0.65999E-01   0.18188E-02
   0.70999E-01   0.22311E-02
   0.75999E-01   0.26945E-02
   0.80998E-01   0.32095E-02
   0.85998E-01   0.37727E-02
   0.90998E-01   0.43892E-02
   0.95998E-01   0.50544E-02
   0.10100E+00   0.57679E-02
   0.10600E+00   0.65281E-02
   0.11100E+00   0.73340E-02
   0.11600E+00   0.81850E-02
   0.12100E+00   0.90782E-02
   0.12600E+00   0.10013E-01
   0.13100E+00   0.10981E-01
   0.13600E+00   0.11988E-01
   0.14100E+00   0.13023E-01
   0.14600E+00   0.14094E-01
   0.15100E+00   0.15188E-01
   0.15600E+00   0.16305E-01
   0.16100E+00   0.17452E-01
   0.16600E+00   0.18616E-01
   0.17100E+00   0.19797E-01
   0.17600E+00   0.20990E-01
   0.18100E+00   0.22196E-01
   0.18600E+00   0.23412E-01
   0.19100E+00   0.24625E-01
   0.19600E+00   0.25843E-01
   0.20100E+00   0.27066E-01
   0.20600E+00   0.28293E-01
   0.21100E+00   0.29523E-01
   0.21600E+00   0.30742E-01
   0.22100E+00   0.31959E-01
   0.22600E+00   0.33176E-01
   0.23100E+00   0.34378E-01
   0.23600E+00   0.35575E-01
   0.24100E+00   0.36767E-01
   0.24600E+00   0.37944E-01
   0.25100E+00   0.39112E-01
   0.25599E+00   0.40274E-01
   0.26099E+00   0.41417E-01
   0.26599E+00   0.42550E-01
   0.27099E+00   0.43672E-01
   0.27599E+00   0.44774E-01
   0.28099E+00   0.45866E-01
   0.28599E+00   0.46947E-01
   0.29099E+00   0.48006E-01
   0.29599E+00   0.49054E-01
   0.30099E+00   0.50089E-01
   0.30599E+00   0.51103E-01
   0.31099E+00   0.52104E-01
   0.31599E+00   0.53091E-01
   0.32099E+00   0.54057E-01
   0.32599E+00   0.55010E-01
   0.33099E+00   0.55950E-01
   0.33599E+00   0.56872E-01
   0.34099E+00   0.57776E-01
   0.34599E+00   0.58667E-01
   0.35099E+00   0.59544E-01
   0.35599E+00   0.60403E-01
   0.36099E+00   0.61244E-01
   0.36599E+00   0.62072E-01
   0.37099E+00   0.62886E-01
   0.37599E+00   0.63687E-01
   0.38099E+00   0.64475E-01
   0.38599E+00   0.65242E-01
   0.39099E+00   0.65995E-01
   0.39599E+00   0.66734E-01
   0.40099E+00   0.67461E-01
   0.40599E+00   0.68174E-01
   0.41099E+00   0.68874E-01
   0.41599E+00   0.69561E-01
   0.42099E+00   0.70235E-01
   0.42599E+00   0.70890E-01
   0.43099E+00   0.71533E-01
   0.43599E+00   0.72163E-01
   0.44099E+00   0.72780E-01
   0.44599E+00   0.73386E-01
   0.45099E+00   0.73979E-01
   0.45599E+00   0.74561E-01
   0.46099E+00   0.75131E-01
   0.46599E+00   0.75689E-01
   0.47099E+00   0.76236E-01
   0.47599E+00   0.76771E-01
   0.48099E+00   0.77295E-01
   0.48599E+00   0.77809E-01
   0.49099E+00   0.78311E-01
   0.49599E+00   0.78801E-01
   0.50099E+00   0.79277E-01
   0.50599E+00   0.79743E-01
   0.51099E+00   0.80199E-01
   0.51599E+00   0.80645E-01
   0.52099E+00   0.81081E-01
   0.52599E+00   0.81508E-01
   0.53099E+00   0.81925E-01
   0.53599E+00   0.82332E-01
   0.54099E+00   0.82731E-01
   0.54599E+00   0.83120E-01
   0.55099E+00   0.83497E-01
   0.55599E+00   0.83865E-01
   0.56099E+00   0.84225E-01
   0.56599E+00   0.84577E-01
   0.57099E+00   0.84920E-01
   0.57599E+00   0.85254E-01
   0.58099E+00   0.85579E-01
   0.58599E+00   0.85896E-01
   0.59099E+00   0.86204E-01
   0.59599E+00   0.86504E-01
   0.60099E+00   0.86796E-01
   0.60599E+00   0.87081E-01
   0.61099E+00   0.87356E-01
   0.61599E+00   0.87625E-01
   0.62099E+00   0.87885E-01
   0.62599E+00   0.88138E-01
   0.63099E+00   0.88384E-01
   0.63599E+00   0.88623E-01
   0.64099E+00   0.88854E-01
   0.64599E+00   0.89078E-01
   0.65099E+00   0.89296E-01
   0.65599E+00   0.89506E-01
   0.66099E+00   0.89709E-01
   0.66599E+00   0.89906E-01
   0.67099E+00   0.90096E-01
   0.67599E+00   0.90280E-01
   0.68099E+00   0.90458E-01
   0.68599E+00   0.90629E-01
   0.69099E+00   0.90794E-01
   0.69599E+00   0.90953E-01
   0.70099E+00   0.91106E-01
   0.70599E+00   0.91253E-01
   0.71099E+00   0.91394E-01
   0.71599E+00   0.91530E-01
   0.72099E+00   0.91660E-01
   0.72599E+00   0.91784E-01
   0.73099E+00   0.91903E-01
   0.73599E+00   0.92018E-01
   0.74099E+00   0.92127E-01
   0.74599E+00   0.92230E-01
   0.75099E+00   0.92329E-01
   0.75598E+00   0.92422E-01
   0.76098E+00   0.92511E-01
   0.76598E+00   0.92596E-01
   0.77098E+00   0.92676E-01
   0.77598E+00   0.92751E-01
   0.78098E+00   0.92822E-01
   0.78598E+00   0.92889E-01
   0.79098E+00   0.92951E-01
   0.79598E+00   0.93009E-01
   0.80098E+00   0.93064E-01
   0.80598E+00   0.93114E-01
   0.81098E+00   0.93161E-01
   0.81598E+00   0.93204E-01
   0.82098E+00   0.93244E-01
   0.82598E+00   0.93280E-01
   0.83098E+00   0.93313E-01
   0.83598E+00   0.93342E-01
   0.84098E+00   0.93369E-01
   0.84598E+00   0.93392E-01
   0.85098E+00   0.93413E-01
   0.85598E+00   0.93431E-01
   0.86098E+00   0.93446E-01
   0.86598E+00   0.93459E-01
   0.87098E+00   0.93470E-01
   0.87598E+00   0.93478E-01
   0.88098E+00   0.93485E-01
   0.88598E+00   0.93490E-01
   0.89098E+00   0.93493E-01
   0.89598E+00   0.93495E-01
   0.90098E+00   0.93496E-01
   0.90598E+00   0.93496E-01


   0.59999E-02   0.45756E-05
   0.11000E-01   0.28106E-04
   0.16000E-01   0.85762E-04
   0.21000E-01   0.19188E-03
   0.26000E-01   0.35858E-03
   0.30999E-01   0.59697E-03
   0.35999E-01   0.91419E-03
   0.40999E-01   0.13178E-02
   0.45999E-01   0.18091E-02
   0.50999E-01   0.23904E-02
   0.55999E-01   0.30623E-02
   0.60999E-01   0.38208E-02
   0.65999E-01   0.46613E-02
   0.70999E-01   0.55793E-02
   0.75999E-01   0.65715E-02
   0.80998E-01   0.76253E-02
   0.85998E-01   0.87335E-02
   0.90998E-01   0.98906E-02
   0.95998E-01   0.11079E-01
   0.10100E+00   0.12303E-01
   0.10600E+00   0.13547E-01
   0.11100E+00   0.14814E-01
   0.11600E+00   0.16090E-01
   0.12100E+00   0.17371E-01
   0.12600E+00   0.18651E-01
   0.13100E+00   0.19930E-01
   0.13600E+00   0.21204E-01
   0.14100E+00   0.22466E-01
   0.14600E+00   0.23713E-01
   0.15100E+00   0.24944E-01
   0.15600E+00   0.26157E-01
   0.16100E+00   0.27348E-01
   0.16600E+00   0.28524E-01
   0.17100E+00   0.29677E-01
   0.17600E+00   0.30805E-01
   0.18100E+00   0.31916E-01
   0.18600E+00   0.33001E-01
   0.19100E+00   0.34066E-01
   0.19600E+00   0.35107E-01
   0.20100E+00   0.36123E-01
   0.20600E+00   0.37120E-01
   0.21100E+00   0.38096E-01
   0.21600E+00   0.39052E-01
   0.22100E+00   0.39987E-01
   0.22600E+00   0.40900E-01
   0.23100E+00   0.41791E-01
   0.23600E+00   0.42661E-01
   0.24100E+00   0.43509E-01
   0.24600E+00   0.44339E-01
   0.25100E+00   0.45152E-01
   0.25599E+00   0.45945E-01
   0.26099E+00   0.46722E-01
   0.26599E+00   0.47482E-01
   0.27099E+00   0.48224E-01
   0.27599E+00   0.48951E-01
   0.28099E+00   0.49661E-01
   0.28599E+00   0.50355E-01
   0.29099E+00   0.51035E-01
   0.29599E+00   0.51700E-01
   0.30099E+00   0.52352E-01
   0.30599E+00   0.52989E-01
   0.31099E+00   0.53613E-01
   0.31599E+00   0.54223E-01
   0.32099E+00   0.54820E-01
   0.32599E+00   0.55402E-01
   0.33099E+00   0.55975E-01
   0.33599E+00   0.56535E-01
   0.34099E+00   0.57082E-01
   0.34599E+00   0.57617E-01
   0.35099E+00   0.58143E-01
   0.35599E+00   0.58656E-01
   0.36099E+00   0.59159E-01
   0.36599E+00   0.59651E-01
   0.37099E+00   0.60132E-01
   0.37599E+00   0.60605E-01
   0.38099E+00   0.61066E-01
   0.38599E+00   0.61519E-01
   0.39099E+00   0.61960E-01
   0.39599E+00   0.62393E-01
   0.40099E+00   0.62817E-01
   0.40599E+00   0.63231E-01
   0.41099E+00   0.63638E-01
   0.41599E+00   0.64035E-01
   0.42099E+00   0.64423E-01
   0.42599E+00   0.64804E-01
   0.43099E+00   0.65176E-01
   0.43599E+00   0.65540E-01
   0.44099E+00   0.65897E-01
   0.44599E+00   0.66244E-01
   0.45099E+00   0.66585E-01
   0.45599E+00   0.66918E-01
   0.46099E+00   0.67244E-01
   0.46599E+00   0.67561E-01
   0.47099E+00   0.67873E-01
   0.47599E+00   0.68177E-01
   0.48099E+00   0.68473E-01
   0.48599E+00   0.68763E-01
   0.49099E+00   0.69047E-01
   0.49599E+00   0.69323E-01
   0.50099E+00   0.69592E-01
   0.50599E+00   0.69856E-01
   0.51099E+00   0.70112E-01
   0.51599E+00   0.70363E-01
   0.52099E+00   0.70608E-01
   0.52599E+00   0.70846E-01
   0.53099E+00   0.71078E-01
   0.53599E+00   0.71305E-01
   0.54099E+00   0.71525E-01
   0.54599E+00   0.71741E-01
   0.55099E+00   0.71949E-01
   0.55599E+00   0.72153E-01
   0.56099E+00   0.72350E-01
   0.56599E+00   0.72543E-01
   0.57099E+00   0.72730E-01
   0.57599E+00   0.72912E-01
   0.58099E+00   0.73088E-01
   0.58599E+00   0.73259E-01
   0.59099E+00   0.73426E-01
   0.59599E+00   0.73587E-01
   0.60099E+00   0.73744E-01
   0.60599E+00   0.73895E-01
   0.61099E+00   0.74042E-01
   0.61599E+00   0.74184E-01
   0.62099E+00   0.74322E-01
   0.62599E+00   0.74454E-01
   0.63099E+00   0.74582E-01
   0.63599E+00   0.74706E-01
   0.64099E+00   0.74825E-01
   0.64599E+00   0.74940E-01
   0.65099E+00   0.75051E-01
   0.65599E+00   0.75157E-01
   0.66099E+00   0.75260E-01
   0.66599E+00   0.75358E-01
   0.67099E+00   0.75452E-01
   0.67599E+00   0.75542E-01
   0.68099E+00   0.75629E-01
   0.68599E+00   0.75712E-01
   0.69099E+00   0.75791E-01
   0.69599E+00   0.75866E-01
   0.70099E+00   0.75938E-01
   0.70599E+00   0.76006E-01
   0.71099E+00   0.76071E-01
   0.71599E+00   0.76133E-01
   0.72099E+00   0.76191E-01
   0.72599E+00   0.76246E-01
   0.73099E+00   0.76297E-01
   0.73599E+00   0.76346E-01
   0.74099E+00   0.76391E-01
   0.74599E+00   0.76434E-01
   0.75099E+00   0.76474E-01
   0.75598E+00   0.76510E-01
   0.76098E+00   0.76544E-01
   0.76598E+00   0.76576E-01
   0.77098E+00   0.76605E-01
   0.77598E+00   0.76631E-01
   0.78098E+00   0.76655E-01
   0.78598E+00   0.76676E-01
   0.79098E+00   0.76695E-01
   0.79598E+00   0.76712E-01
   0.80098E+00   0.76727E-01
   0.80598E+00   0.76740E-01
   0.81098E+00   0.76752E-01
   0.81598E+00   0.76761E-01
   0.82098E+00   0.76768E-01
   0.82598E+00   0.76775E-01
   0.83098E+00   0.76779E-01
   0.83598E+00   0.76782E-01
   0.84098E+00   0.76785E-01
   0.84598E+00   0.76786E-01
   0.85098E+00   0.76786E-01
   0.85598E+00   0.76786E-01


   0.59999E-02   0.14506E-04
   0.11000E-01   0.88162E-04
   0.16000E-01   0.26454E-03
   0.21000E-01   0.57601E-03
   0.26000E-01   0.10429E-02
   0.30999E-01   0.16716E-02
   0.35999E-01   0.24567E-02
   0.40999E-01   0.33850E-02
   0.45999E-01   0.44353E-02
   0.50999E-01   0.55832E-02
   0.55999E-01   0.68088E-02
   0.60999E-01   0.80794E-02
   0.65999E-01   0.93831E-02
   0.70999E-01   0.10694E-01
   0.75999E-01   0.12004E-01
   0.80998E-01   0.13301E-01
   0.85998E-01   0.14577E-01
   0.90998E-01   0.15822E-01
   0.95998E-01   0.17034E-01
   0.10100E+00   0.18215E-01
   0.10600E+00   0.19363E-01
   0.11100E+00   0.20474E-01
   0.11600E+00   0.21553E-01
   0.12100E+00   0.22596E-01
   0.12600E+00   0.23601E-01
   0.13100E+00   0.24577E-01
   0.13600E+00   0.25524E-01
   0.14100E+00   0.26443E-01
   0.14600E+00   0.27329E-01
   0.15100E+00   0.28194E-01
   0.15600E+00   0.29035E-01
   0.16100E+00   0.29852E-01
   0.16600E+00   0.30644E-01
   0.17100E+00   0.31415E-01
   0.17600E+00   0.32167E-01
   0.18100E+00   0.32900E-01
   0.18600E+00   0.33616E-01
   0.19100E+00   0.34313E-01
   0.19600E+00   0.34993E-01
   0.20100E+00   0.35659E-01
   0.20600E+00   0.36312E-01
   0.21100E+00   0.36949E-01
   0.21600E+00   0.37569E-01
   0.22100E+00   0.38177E-01
   0.22600E+00   0.38775E-01
   0.23100E+00   0.39362E-01
   0.23600E+00   0.39936E-01
   0.24100E+00   0.40499E-01
   0.24600E+00   0.41051E-01
   0.25100E+00   0.41594E-01
   0.25599E+00   0.42125E-01
   0.26099E+00   0.42647E-01
   0.26599E+00   0.43160E-01
   0.27099E+00   0.43663E-01
   0.27599E+00   0.44157E-01
   0.28099E+00   0.44644E-01
   0.28599E+00   0.45121E-01
   0.29099E+00   0.45590E-01
   0.29599E+00   0.46052E-01
   0.30099E+00   0.46506E-01
   0.30599E+00   0.46952E-01
   0.31099E+00   0.47392E-01
   0.31599E+00   0.47823E-01
   0.32099E+00   0.48249E-01
   0.32599E+00   0.48666E-01
   0.33099E+00   0.49077E-01
   0.33599E+00   0.49483E-01
   0.34099E+00   0.49880E-01
   0.34599E+00   0.50271E-01
   0.35099E+00   0.50657E-01
   0.35599E+00   0.51038E-01
   0.36099E+00   0.51413E-01
   0.36599E+00   0.51779E-01
   0.37099E+00   0.52139E-01
   0.37599E+00   0.52494E-01
   0.38099E+00   0.52844E-01
   0.38599E+00   0.53188E-01
   0.39099E+00   0.53526E-01
   0.39599E+00   0.53859E-01
   0.40099E+00   0.54186E-01
   0.40599E+00   0.54508E-01
   0.41099E+00   0.54828E-01
   0.41599E+00   0.55142E-01
   0.42099E+00   0.55451E-01
   0.42599E+00   0.55754E-01
   0.43099E+00   0.56052E-01
   0.43599E+00   0.56345E-01
   0.44099E+00   0.56632E-01
   0.44599E+00   0.56916E-01
   0.45099E+00   0.57195E-01
   0.45599E+00   0.57469E-01
   0.46099E+00   0.57738E-01
   0.46599E+00   0.58002E-01
   0.47099E+00   0.58263E-01
   0.47599E+00   0.58519E-01
   0.48099E+00   0.58770E-01
   0.48599E+00   0.59016E-01
   0.49099E+00   0.59258E-01
   0.49599E+00   0.59496E-01
   0.50099E+00   0.59730E-01
   0.50599E+00   0.59959E-01
   0.51099E+00   0.60183E-01
   0.51599E+00   0.60405E-01
   0.52099E+00   0.60622E-01
   0.52599E+00   0.60834E-01
   0.53099E+00   0.61042E-01
   0.53599E+00   0.61247E-01
   0.54099E+00   0.61448E-01
   0.54599E+00   0.61644E-01
   0.55099E+00   0.61836E-01
   0.55599E+00   0.62024E-01
   0.56099E+00   0.62209E-01
   0.56599E+00   0.62391E-01
   0.57099E+00   0.62568E-01
   0.57599E+00   0.62742E-01
   0.58099E+00   0.62911E-01
   0.58599E+00   0.63077E-01
   0.59099E+00   0.63239E-01
   0.59599E+00   0.63397E-01
   0.60099E+00   0.63552E-01
   0.60599E+00   0.63702E-01
   0.61099E+00   0.63850E-01
   0.61599E+00   0.63994E-01
   0.62099E+00   0.64135E-01
   0.62599E+00   0.64272E-01
   0.63099E+00   0.64406E-01
   0.63599E+00   0.64537E-01
   0.64099E+00   0.64664E-01
   0.64599E+00   0.64789E-01
   0.65099E+00   0.64909E-01
   0.65599E+00   0.65027E-01
   0.66099E+00   0.65142E-01
   0.66599E+00   0.65253E-01
   0.67099E+00   0.65361E-01
   0.67599E+00   0.65466E-01
   0.68099E+00   0.65568E-01
   0.68599E+00   0.65667E-01
   0.69099E+00   0.65763E-01
   0.69599E+00   0.65856E-01
   0.70099E+00   0.65945E-01
   0.70599E+00   0.66032E-01
   0.71099E+00   0.66117E-01
   0.71599E+00   0.66198E-01
   0.72099E+00   0.66276E-01
   0.72599E+00   0.66352E-01
   0.73099E+00   0.66425E-01
   0.73599E+00   0.66495E-01
   0.74099E+00   0.66562E-01
   0.74599E+00   0.66627E-01
   0.75099E+00   0.66689E-01
   0.75598E+00   0.66749E-01
   0.76098E+00   0.66806E-01
   0.76598E+00   0.66861E-01
   0.77098E+00   0.66913E-01
   0.77598E+00   0.66963E-01
   0.78098E+00   0.67010E-01
   0.78598E+00   0.67055E-01
   0.79098E+00   0.67098E-01
   0.79598E+00   0.67138E-01
   0.80098E+00   0.67177E-01
   0.80598E+00   0.67213E-01
   0.81098E+00   0.67247E-01
   0.81598E+00   0.67279E-01
   0.82098E+00   0.67308E-01
   0.82598E+00   0.67336E-01
   0.83098E+00   0.67362E-01
   0.83598E+00   0.67386E-01
   0.84098E+00   0.67408E-01
   0.84598E+00   0.67428E-01
   0.85098E+00   0.67447E-01
   0.85598E+00   0.67464E-01
   0.86098E+00   0.67479E-01
   0.86598E+00   0.67493E-01
   0.87098E+00   0.67505E-01
   0.87598E+00   0.67515E-01
   0.88098E+00   0.67525E-01
   0.88598E+00   0.67533E-01
   0.89098E+00   0.67539E-01
   0.89598E+00   0.67545E-01
   0.90098E+00   0.67549E-01
   0.90598E+00   0.67552E-01
   0.91098E+00   0.67555E-01
   0.91598E+00   0.67556E-01
   0.92098E+00   0.67557E-01
   0.92598E+00   0.67558E-01
   0.93098E+00   0.67558E-01


   0.59999E-02   0.46635E-04
   0.11000E-01   0.27391E-03
   0.16000E-01   0.77246E-03
   0.21000E-01   0.15630E-02
   0.26000E-01   0.25993E-02
   0.30999E-01   0.38008E-02
   0.35999E-01   0.50965E-02
   0.40999E-01   0.64223E-02
   0.45999E-01   0.77370E-02
   0.50999E-01   0.90103E-02
   0.55999E-01   0.10231E-01
   0.60999E-01   0.11391E-01
   0.65999E-01   0.12493E-01
   0.70999E-01   0.13539E-01
   0.75999E-01   0.14533E-01
   0.80998E-01   0.15483E-01
   0.85998E-01   0.16390E-01
   0.90998E-01   0.17260E-01
   0.95998E-01   0.18092E-01
   0.10100E+00   0.18895E-01
   0.10600E+00   0.19672E-01
   0.11100E+00   0.20425E-01
   0.11600E+00   0.21153E-01
   0.12100E+00   0.21861E-01
   0.12600E+00   0.22554E-01
   0.13100E+00   0.23228E-01
   0.13600E+00   0.23887E-01
   0.14100E+00   0.24533E-01
   0.14600E+00   0.25165E-01
   0.15100E+00   0.25785E-01
   0.15600E+00   0.26394E-01
   0.16100E+00   0.26993E-01
   0.16600E+00   0.27583E-01
   0.17100E+00   0.28165E-01
   0.17600E+00   0.28735E-01
   0.18100E+00   0.29298E-01
   0.18600E+00   0.29854E-01
   0.19100E+00   0.30402E-01
   0.19600E+00   0.30942E-01
   0.20100E+00   0.31479E-01
   0.20600E+00   0.32007E-01
   0.21100E+00   0.32530E-01
   0.21600E+00   0.33048E-01
   0.22100E+00   0.33556E-01
   0.22600E+00   0.34060E-01
   0.23100E+00   0.34560E-01
   0.23600E+00   0.35056E-01
   0.24100E+00   0.35545E-01
   0.24600E+00   0.36028E-01
   0.25100E+00   0.36509E-01
   0.25599E+00   0.36983E-01
   0.26099E+00   0.37455E-01
   0.26599E+00   0.37919E-01
   0.27099E+00   0.38381E-01
   0.27599E+00   0.38839E-01
   0.28099E+00   0.39292E-01
   0.28599E+00   0.39739E-01
   0.29099E+00   0.40182E-01
   0.29599E+00   0.40621E-01
   0.30099E+00   0.41055E-01
   0.30599E+00   0.41486E-01
   0.31099E+00   0.41914E-01
   0.31599E+00   0.42340E-01
   0.32099E+00   0.42761E-01
   0.32599E+00   0.43177E-01
   0.33099E+00   0.43589E-01
   0.33599E+00   0.44000E-01
   0.34099E+00   0.44405E-01
   0.34599E+00   0.44805E-01
   0.35099E+00   0.45203E-01
   0.35599E+00   0.45597E-01
   0.36099E+00   0.45988E-01
   0.36599E+00   0.46374E-01
   0.37099E+00   0.46757E-01
   0.37599E+00   0.47136E-01
   0.38099E+00   0.47512E-01
   0.38599E+00   0.47884E-01
   0.39099E+00   0.48252E-01
   0.39599E+00   0.48618E-01
   0.40099E+00   0.48978E-01
   0.40599E+00   0.49336E-01
   0.41099E+00   0.49690E-01
   0.41599E+00   0.50042E-01
   0.42099E+00   0.50389E-01
   0.42599E+00   0.50733E-01
   0.43099E+00   0.51073E-01
   0.43599E+00   0.51411E-01
   0.44099E+00   0.51744E-01
   0.44599E+00   0.52073E-01
   0.45099E+00   0.52400E-01
   0.45599E+00   0.52723E-01
   0.46099E+00   0.53043E-01
   0.46599E+00   0.53360E-01
   0.47099E+00   0.53671E-01
   0.47599E+00   0.53980E-01
   0.48099E+00   0.54286E-01
   0.48599E+00   0.54588E-01
   0.49099E+00   0.54886E-01
   0.49599E+00   0.55182E-01
   0.50099E+00   0.55474E-01
   0.50599E+00   0.55763E-01
   0.51099E+00   0.56049E-01
   0.51599E+00   0.56330E-01
   0.52099E+00   0.56608E-01
   0.52599E+00   0.56882E-01
   0.53099E+00   0.57154E-01
   0.53599E+00   0.57422E-01
   0.54099E+00   0.57686E-01
   0.54599E+00   0.57948E-01
   0.55099E+00   0.58207E-01
   0.55599E+00   0.58461E-01
   0.56099E+00   0.58713E-01
   0.56599E+00   0.58961E-01
   0.57099E+00   0.59206E-01
   0.57599E+00   0.59447E-01
   0.58099E+00   0.59686E-01
   0.58599E+00   0.59922E-01
   0.59099E+00   0.60153E-01
   0.59599E+00   0.60381E-01
   0.60099E+00   0.60605E-01
   0.60599E+00   0.60827E-01
   0.61099E+00   0.61046E-01
   0.61599E+00   0.61261E-01
   0.62099E+00   0.61473E-01
   0.62599E+00   0.61682E-01
   0.63099E+00   0.61888E-01
   0.63599E+00   0.62091E-01
   0.64099E+00   0.62290E-01
   0.64599E+00   0.62486E-01
   0.65099E+00   0.62679E-01
   0.65599E+00   0.62869E-01
   0.66099E+00   0.63055E-01
   0.66599E+00   0.63239E-01
   0.67099E+00   0.63419E-01
   0.67599E+00   0.63597E-01
   0.68099E+00   0.63771E-01
   0.68599E+00   0.63943E-01
   0.69099E+00   0.64111E-01
   0.69599E+00   0.64276E-01
   0.70099E+00   0.64438E-01
   0.70599E+00   0.64598E-01
   0.71099E+00   0.64754E-01
   0.71599E+00   0.64907E-01
   0.72099E+00   0.65058E-01
   0.72599E+00   0.65205E-01
   0.73099E+00   0.65349E-01
   0.73599E+00   0.65490E-01
   0.74099E+00   0.65629E-01
   0.74599E+00   0.65764E-01
   0.75099E+00   0.65897E-01
   0.75598E+00   0.66027E-01
   0.76098E+00   0.66154E-01
   0.76598E+00   0.66278E-01
   0.77098E+00   0.66399E-01
   0.77598E+00   0.66518E-01
   0.78098E+00   0.66633E-01
   0.78598E+00   0.66746E-01
   0.79098E+00   0.66857E-01
   0.79598E+00   0.66965E-01
   0.80098E+00   0.67069E-01
   0.80598E+00   0.67171E-01
   0.81098E+00   0.67271E-01
   0.81598E+00   0.67368E-01
   0.82098E+00   0.67462E-01
   0.82598E+00   0.67553E-01
   0.83098E+00   0.67642E-01
   0.83598E+00   0.67729E-01
   0.84098E+00   0.67813E-01
   0.84598E+00   0.67895E-01
   0.85098E+00   0.67974E-01
   0.85598E+00   0.68051E-01
   0.86098E+00   0.68125E-01
   0.86598E+00   0.68197E-01
   0.87098E+00   0.68266E-01
   0.87598E+00   0.68333E-01
   0.88098E+00   0.68398E-01
   0.88598E+00   0.68460E-01
   0.89098E+00   0.68521E-01
   0.89598E+00   0.68579E-01
   0.90098E+00   0.68634E-01
   0.90598E+00   0.68688E-01
   0.91098E+00   0.68739E-01
   0.91598E+00   0.68788E-01
   0.92098E+00   0.68836E-01
   0.92598E+00   0.68880E-01
   0.93098E+00   0.68923E-01
   0.93598E+00   0.68964E-01
   0.94098E+00   0.69003E-01
   0.94598E+00   0.69040E-01
   0.95098E+00   0.69075E-01
   0.95598E+00   0.69108E-01
   0.96098E+00   0.69139E-01
   0.96598E+00   0.69169E-01
   0.97098E+00   0.69197E-01
   0.97598E+00   0.69223E-01
   0.98098E+00   0.69247E-01
   0.98598E+00   0.69270E-01
   0.99098E+00   0.69290E-01
   0.99598E+00   0.69310E-01
   0.10010E+01   0.69328E-01
   0.10060E+01   0.69344E-01
   0.10110E+01   0.69359E-01
   0.10160E+01   0.69372E-01
   0.10210E+01   0.69384E-01
   0.10260E+01   0.69395E-01
   0.10310E+01   0.69404E-01
   0.10360E+01   0.69412E-01
   0.10410E+01   0.69419E-01
   0.10460E+01   0.69425E-01
   0.10510E+01   0.69430E-01
   0.10560E+01   0.69434E-01
   0.10610E+01   0.69437E-01
   0.10660E+01   0.69439E-01
   0.10710E+01   0.69441E-01
   0.10760E+01   0.69442E-01
   0.10810E+01   0.69442E-01
   0.10860E+01   0.69442E-01


   0.59999E-02   0.14385E-03
   0.11000E-01   0.75948E-03
   0.16000E-01   0.18386E-02
   0.21000E-01   0.31467E-02
   0.26000E-01   0.44720E-02
   0.30999E-01   0.57256E-02
   0.35999E-01   0.68762E-02
   0.40999E-01   0.79280E-02
   0.45999E-01   0.88925E-02
   0.50999E-01   0.97934E-02
   0.55999E-01   0.10639E-01
   0.60999E-01   0.11440E-01
   0.65999E-01   0.12202E-01
   0.70999E-01   0.12934E-01
   0.75999E-01   0.13644E-01
   0.80998E-01   0.14334E-01
   0.85998E-01   0.15005E-01
   0.90998E-01   0.15665E-01
   0.95998E-01   0.16311E-01
   0.10100E+00   0.16945E-01
   0.10600E+00   0.17572E-01
   0.11100E+00   0.18190E-01
   0.11600E+00   0.18799E-01
   0.12100E+00   0.19404E-01
   0.12600E+00   0.20002E-01
   0.13100E+00   0.20597E-01
   0.13600E+00   0.21187E-01
   0.14100E+00   0.21772E-01
   0.14600E+00   0.22354E-01
   0.15100E+00   0.22931E-01
   0.15600E+00   0.23504E-01
   0.16100E+00   0.24075E-01
   0.16600E+00   0.24642E-01
   0.17100E+00   0.25210E-01
   0.17600E+00   0.25773E-01
   0.18100E+00   0.26335E-01
   0.18600E+00   0.26893E-01
   0.19100E+00   0.27449E-01
   0.19600E+00   0.28001E-01
   0.20100E+00   0.28553E-01
   0.20600E+00   0.29104E-01
   0.21100E+00   0.29651E-01
   0.21600E+00   0.30194E-01
   0.22100E+00   0.30737E-01
   0.22600E+00   0.31278E-01
   0.23100E+00   0.31815E-01
   0.23600E+00   0.32352E-01
   0.24100E+00   0.32887E-01
   0.24600E+00   0.33420E-01
   0.25100E+00   0.33948E-01
   0.25599E+00   0.34474E-01
   0.26099E+00   0.34998E-01
   0.26599E+00   0.35522E-01
   0.27099E+00   0.36043E-01
   0.27599E+00   0.36560E-01
   0.28099E+00   0.37073E-01
   0.28599E+00   0.37585E-01
   0.29099E+00   0.38096E-01
   0.29599E+00   0.38601E-01
   0.30099E+00   0.39106E-01
   0.30599E+00   0.39607E-01
   0.31099E+00   0.40107E-01
   0.31599E+00   0.40602E-01
   0.32099E+00   0.41097E-01
   0.32599E+00   0.41587E-01
   0.33099E+00   0.42075E-01
   0.33599E+00   0.42561E-01
   0.34099E+00   0.43043E-01
   0.34599E+00   0.43522E-01
   0.35099E+00   0.43999E-01
   0.35599E+00   0.44471E-01
   0.36099E+00   0.44941E-01
   0.36599E+00   0.45408E-01
   0.37099E+00   0.45872E-01
   0.37599E+00   0.46334E-01
   0.38099E+00   0.46790E-01
   0.38599E+00   0.47244E-01
   0.39099E+00   0.47694E-01
   0.39599E+00   0.48142E-01
   0.40099E+00   0.48588E-01
   0.40599E+00   0.49030E-01
   0.41099E+00   0.49469E-01
   0.41599E+00   0.49904E-01
   0.42099E+00   0.50335E-01
   0.42599E+00   0.50763E-01
   0.43099E+00   0.51189E-01
   0.43599E+00   0.51611E-01
   0.44099E+00   0.52030E-01
   0.44599E+00   0.52444E-01
   0.45099E+00   0.52856E-01
   0.45599E+00   0.53263E-01
   0.46099E+00   0.53667E-01
   0.46599E+00   0.54066E-01
   0.47099E+00   0.54465E-01
   0.47599E+00   0.54860E-01
   0.48099E+00   0.55250E-01
   0.48599E+00   0.55637E-01
   0.49099E+00   0.56020E-01
   0.49599E+00   0.56400E-01
   0.50099E+00   0.56775E-01
   0.50599E+00   0.57148E-01
   0.51099E+00   0.57518E-01
   0.51599E+00   0.57884E-01
   0.52099E+00   0.58246E-01
   0.52599E+00   0.58604E-01
   0.53099E+00   0.58958E-01
   0.53599E+00   0.59308E-01
   0.54099E+00   0.59656E-01
   0.54599E+00   0.60000E-01
   0.55099E+00   0.60340E-01
   0.55599E+00   0.60676E-01
   0.56099E+00   0.61008E-01
   0.56599E+00   0.61339E-01
   0.57099E+00   0.61664E-01
   0.57599E+00   0.61986E-01
   0.58099E+00   0.62304E-01
   0.58599E+00   0.62618E-01
   0.59099E+00   0.62928E-01
   0.59599E+00   0.63236E-01
   0.60099E+00   0.63539E-01
   0.60599E+00   0.63839E-01
   0.61099E+00   0.64135E-01
   0.61599E+00   0.64427E-01
   0.62099E+00   0.64715E-01
   0.62599E+00   0.65001E-01
   0.63099E+00   0.65283E-01
   0.63599E+00   0.65560E-01
   0.64099E+00   0.65834E-01
   0.64599E+00   0.66105E-01
   0.65099E+00   0.66371E-01
   0.65599E+00   0.66634E-01
   0.66099E+00   0.66893E-01
   0.66599E+00   0.67149E-01
   0.67099E+00   0.67402E-01
   0.67599E+00   0.67651E-01
   0.68099E+00   0.67895E-01
   0.68599E+00   0.68137E-01
   0.69099E+00   0.68374E-01
   0.69599E+00   0.68609E-01
   0.70099E+00   0.68840E-01
   0.70599E+00   0.69067E-01
   0.71099E+00   0.69290E-01
   0.71599E+00   0.69510E-01
   0.72099E+00   0.69727E-01
   0.72599E+00   0.69940E-01
   0.73099E+00   0.70149E-01
   0.73599E+00   0.70355E-01
   0.74099E+00   0.70558E-01
   0.74599E+00   0.70757E-01
   0.75099E+00   0.70952E-01
   0.75598E+00   0.71145E-01
   0.76098E+00   0.71334E-01
   0.76598E+00   0.71519E-01
   0.77098E+00   0.71700E-01
   0.77598E+00   0.71879E-01
   0.78098E+00   0.72054E-01
   0.78598E+00   0.72226E-01
   0.79098E+00   0.72394E-01
   0.79598E+00   0.72559E-01
   0.80098E+00   0.72721E-01
   0.80598E+00   0.72879E-01
   0.81098E+00   0.73034E-01
   0.81598E+00   0.73186E-01
   0.82098E+00   0.73335E-01
   0.82598E+00   0.73480E-01
   0.83098E+00   0.73622E-01
   0.83598E+00   0.73762E-01
   0.84098E+00   0.73897E-01
   0.84598E+00   0.74030E-01
   0.85098E+00   0.74160E-01
   0.85598E+00   0.74287E-01
   0.86098E+00   0.74410E-01
   0.86598E+00   0.74531E-01
   0.87098E+00   0.74648E-01
   0.87598E+00   0.74763E-01
   0.88098E+00   0.74875E-01
   0.88598E+00   0.74983E-01
   0.89098E+00   0.75089E-01
   0.89598E+00   0.75192E-01
   0.90098E+00   0.75291E-01
   0.90598E+00   0.75388E-01
   0.91098E+00   0.75483E-01
   0.91598E+00   0.75574E-01
   0.92098E+00   0.75663E-01
   0.92598E+00   0.75748E-01
   0.93098E+00   0.75832E-01
   0.93598E+00   0.75912E-01
   0.94098E+00   0.75990E-01
   0.94598E+00   0.76065E-01
   0.95098E+00   0.76137E-01
   0.95598E+00   0.76207E-01
   0.96098E+00   0.76274E-01
   0.96598E+00   0.76339E-01
   0.97098E+00   0.76402E-01
   0.97598E+00   0.76462E-01
   0.98098E+00   0.76519E-01
   0.98598E+00   0.76574E-01
   0.99098E+00   0.76627E-01
   0.99598E+00   0.76677E-01
   0.10010E+01   0.76725E-01
   0.10060E+01   0.76771E-01
   0.10110E+01   0.76814E-01
   0.10160E+01   0.76856E-01
   0.10210E+01   0.76895E-01
   0.10260E+01   0.76932E-01
   0.10310E+01   0.76967E-01
   0.10360E+01   0.77000E-01
   0.10410E+01   0.77030E-01
   0.10460E+01   0.77059E-01
   0.10510E+01   0.77086E-01
   0.10560E+01   0.77112E-01
   0.10610E+01   0.77135E-01
   0.10660E+01   0.77156E-01
   0.10710E+01   0.77176E-01
   0.10760E+01   0.77194E-01
   0.10810E+01   0.77211E-01
   0.10860E+01   0.77226E-01
   0.10910E+01   0.77239E-01
   0.10960E+01   0.77251E-01
   0.11010E+01   0.77261E-01
   0.11060E+01   0.77270E-01
   0.11110E+01   0.77278E-01
   0.11160E+01   0.77285E-01
   0.11210E+01   0.77290E-01
   0.11260E+01   0.77294E-01
   0.11310E+01   0.77298E-01
   0.11360E+01   0.77300E-01
   0.11410E+01   0.77302E-01
   0.11460E+01   0.77303E-01
   0.11510E+01   0.77303E-01
   0.11560E+01   0.77303E-01




==> anc/Figure6/1outM_2fermiInt_m10_m6_y100.dat <==
   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10000E-07


   0.51000E-01   0.10001E-07


   0.51000E-01   0.10001E-07


   0.51000E-01   0.10002E-07


   0.51000E-01   0.10004E-07


   0.51000E-01   0.10008E-07


   0.51000E-01   0.10015E-07
   0.10100E+00   0.10072E-07
   0.15100E+00   0.10223E-07
   0.20100E+00   0.10516E-07
   0.25100E+00   0.10998E-07
   0.30100E+00   0.11715E-07
   0.35100E+00   0.12716E-07
   0.40100E+00   0.14047E-07
   0.45100E+00   0.15754E-07
   0.50100E+00   0.17885E-07
   0.55100E+00   0.20487E-07
   0.60100E+00   0.23606E-07
   0.65100E+00   0.27291E-07
   0.70100E+00   0.31587E-07
   0.75100E+00   0.36542E-07
   0.80100E+00   0.42202E-07
   0.85100E+00   0.48616E-07
   0.90100E+00   0.55828E-07
   0.95100E+00   0.63888E-07
   0.10010E+01   0.72841E-07
   0.10510E+01   0.82735E-07
   0.11010E+01   0.93617E-07
   0.11510E+01   0.10553E-06
   0.12010E+01   0.11853E-06
   0.12510E+01   0.13266E-06
   0.13010E+01   0.14796E-06
   0.13510E+01   0.16448E-06
   0.14010E+01   0.18228E-06
   0.14510E+01   0.20139E-06
   0.15010E+01   0.22186E-06
   0.15510E+01   0.24375E-06
   0.16010E+01   0.26709E-06
   0.16510E+01   0.29193E-06
   0.17010E+01   0.31833E-06
   0.17510E+01   0.34633E-06
   0.18010E+01   0.37597E-06
   0.18510E+01   0.40730E-06
   0.19010E+01   0.44038E-06
   0.19510E+01   0.47523E-06
   0.20010E+01   0.51193E-06
   0.20510E+01   0.55050E-06
   0.21010E+01   0.59100E-06
   0.21510E+01   0.63348E-06
   0.22010E+01   0.67797E-06
   0.22510E+01   0.72454E-06
   0.23010E+01   0.77322E-06
   0.23510E+01   0.82406E-06
   0.24010E+01   0.87711E-06
   0.24510E+01   0.93242E-06
   0.25010E+01   0.99003E-06
   0.25510E+01   0.10500E-05
   0.26010E+01   0.11123E-05
   0.26510E+01   0.11771E-05
   0.27010E+01   0.12444E-05
   0.27510E+01   0.13143E-05
   0.28010E+01   0.13867E-05
   0.28510E+01   0.14617E-05
   0.29010E+01   0.15395E-05
   0.29510E+01   0.16199E-05
   0.30010E+01   0.17031E-05
   0.30510E+01   0.17892E-05
   0.31010E+01   0.18781E-05
   0.31510E+01   0.19699E-05
   0.32010E+01   0.20647E-05
   0.32510E+01   0.21625E-05
   0.33010E+01   0.22634E-05
   0.33510E+01   0.23673E-05
   0.34010E+01   0.24744E-05
   0.34510E+01   0.25847E-05
   0.35010E+01   0.26983E-05
   0.35510E+01   0.28151E-05
   0.36010E+01   0.29353E-05
   0.36510E+01   0.30588E-05
   0.37010E+01   0.31858E-05
   0.37510E+01   0.33163E-05
   0.38010E+01   0.34502E-05
   0.38510E+01   0.35878E-05
   0.39010E+01   0.37290E-05
   0.39510E+01   0.38738E-05
   0.40010E+01   0.40224E-05
   0.40510E+01   0.41747E-05
   0.41010E+01   0.43308E-05
   0.41510E+01   0.44908E-05
   0.42010E+01   0.46544E-05
   0.42510E+01   0.48206E-05
   0.43010E+01   0.49907E-05
   0.43510E+01   0.51649E-05
   0.44010E+01   0.53431E-05
   0.44510E+01   0.55254E-05
   0.45010E+01   0.57119E-05
   0.45510E+01   0.59025E-05
   0.46010E+01   0.60974E-05
   0.46510E+01   0.62966E-05
   0.47010E+01   0.65001E-05
   0.47510E+01   0.67079E-05
   0.48010E+01   0.69202E-05
   0.48510E+01   0.71370E-05
   0.49010E+01   0.73582E-05
   0.49510E+01   0.75841E-05
   0.50010E+01   0.78145E-05
   0.50510E+01   0.80496E-05
   0.51010E+01   0.82894E-05
   0.51510E+01   0.85339E-05
   0.52010E+01   0.87832E-05
   0.52510E+01   0.90374E-05
   0.53010E+01   0.92965E-05
   0.53510E+01   0.95605E-05
   0.54010E+01   0.98294E-05
   0.54510E+01   0.10103E-04
   0.55010E+01   0.10382E-04
   0.55510E+01   0.10667E-04
   0.56010E+01   0.10956E-04
   0.56510E+01   0.11251E-04
   0.57010E+01   0.11550E-04
   0.57510E+01   0.11856E-04
   0.58010E+01   0.12166E-04
   0.58510E+01   0.12482E-04
   0.59010E+01   0.12803E-04
   0.59510E+01   0.13130E-04
   0.60010E+01   0.13462E-04
   0.60510E+01   0.13800E-04
   0.61010E+01   0.14144E-04
   0.61510E+01   0.14493E-04
   0.62010E+01   0.14848E-04
   0.62510E+01   0.15209E-04
   0.63010E+01   0.15576E-04
   0.63510E+01   0.15948E-04
   0.64010E+01   0.16326E-04
   0.64510E+01   0.16711E-04
   0.65010E+01   0.17101E-04
   0.65510E+01   0.17494E-04
   0.66010E+01   0.17893E-04
   0.66510E+01   0.18297E-04
   0.67010E+01   0.18708E-04
   0.67510E+01   0.19125E-04
   0.68010E+01   0.19548E-04
   0.68510E+01   0.19978E-04
   0.69010E+01   0.20413E-04
   0.69510E+01   0.20856E-04
   0.70010E+01   0.21304E-04
   0.70510E+01   0.21759E-04
   0.71010E+01   0.22221E-04
   0.71510E+01   0.22689E-04
   0.72010E+01   0.23163E-04
   0.72510E+01   0.23645E-04
   0.73010E+01   0.24132E-04
   0.73510E+01   0.24627E-04
   0.74010E+01   0.25129E-04
   0.74510E+01   0.25637E-04
   0.75010E+01   0.26152E-04
   0.75510E+01   0.26674E-04
   0.76010E+01   0.27203E-04
   0.76510E+01   0.27739E-04
   0.77010E+01   0.28282E-04
   0.77510E+01   0.28832E-04
   0.78010E+01   0.29390E-04
   0.78510E+01   0.29954E-04
   0.79010E+01   0.30526E-04
   0.79510E+01   0.31105E-04
   0.80010E+01   0.31691E-04
   0.80510E+01   0.32285E-04
   0.81010E+01   0.32886E-04
   0.81510E+01   0.33495E-04
   0.82010E+01   0.34110E-04
   0.82510E+01   0.34728E-04
   0.83010E+01   0.35353E-04
   0.83510E+01   0.35986E-04
   0.84010E+01   0.36626E-04
   0.84510E+01   0.37274E-04
   0.85010E+01   0.37930E-04
   0.85510E+01   0.38593E-04
   0.86010E+01   0.39265E-04
   0.86510E+01   0.39944E-04
   0.87010E+01   0.40631E-04
   0.87510E+01   0.41326E-04
   0.88010E+01   0.42029E-04
   0.88510E+01   0.42740E-04
   0.89010E+01   0.43459E-04
   0.89510E+01   0.44187E-04
   0.90010E+01   0.44922E-04
   0.90510E+01   0.45666E-04
   0.91010E+01   0.46418E-04
   0.91510E+01   0.47178E-04
   0.92010E+01   0.47947E-04
   0.92510E+01   0.48723E-04
   0.93010E+01   0.49509E-04
   0.93510E+01   0.50303E-04
   0.94010E+01   0.51105E-04
   0.94510E+01   0.51916E-04
   0.95010E+01   0.52736E-04
   0.95510E+01   0.53564E-04
   0.96010E+01   0.54400E-04
   0.96510E+01   0.55238E-04
   0.97010E+01   0.56084E-04
   0.97510E+01   0.56939E-04
   0.98010E+01   0.57803E-04
   0.98510E+01   0.58676E-04
   0.99010E+01   0.59558E-04
   0.99510E+01   0.60449E-04
   0.10001E+02   0.61348E-04
   0.10051E+02   0.62257E-04
   0.10101E+02   0.63175E-04
   0.10151E+02   0.64102E-04
   0.10201E+02   0.65038E-04
   0.10251E+02   0.65983E-04
   0.10301E+02   0.66938E-04
   0.10351E+02   0.67902E-04
   0.10401E+02   0.68875E-04
   0.10451E+02   0.69858E-04
   0.10501E+02   0.70850E-04
   0.10551E+02   0.71852E-04
   0.10601E+02   0.72863E-04
   0.10651E+02   0.73884E-04
   0.10701E+02   0.74914E-04
   0.10751E+02   0.75954E-04
   0.10801E+02   0.77002E-04
   0.10851E+02   0.78051E-04
   0.10901E+02   0.79111E-04
   0.10951E+02   0.80179E-04
   0.11001E+02   0.81258E-04
   0.11051E+02   0.82346E-04
   0.11101E+02   0.83445E-04
   0.11151E+02   0.84553E-04
   0.11201E+02   0.85671E-04
   0.11251E+02   0.86800E-04
   0.11301E+02   0.87938E-04
   0.11351E+02   0.89087E-04
   0.11401E+02   0.90245E-04
   0.11451E+02   0.91414E-04
   0.11501E+02   0.92593E-04
   0.11551E+02   0.93783E-04
   0.11601E+02   0.94983E-04
   0.11651E+02   0.96193E-04
   0.11701E+02   0.97413E-04
   0.11751E+02   0.98644E-04
   0.11801E+02   0.99886E-04
   0.11851E+02   0.10114E-03
   0.11901E+02   0.10239E-03
   0.11951E+02   0.10365E-03
   0.12001E+02   0.10492E-03
   0.12051E+02   0.10621E-03
   0.12101E+02   0.10750E-03
   0.12151E+02   0.10880E-03
   0.12201E+02   0.11012E-03
   0.12251E+02   0.11144E-03
   0.12301E+02   0.11278E-03
   0.12351E+02   0.11413E-03
   0.12401E+02   0.11548E-03
   0.12451E+02   0.11685E-03
   0.12501E+02   0.11823E-03
   0.12551E+02   0.11963E-03
   0.12601E+02   0.12103E-03
   0.12651E+02   0.12244E-03
   0.12701E+02   0.12387E-03
   0.12751E+02   0.12530E-03
   0.12801E+02   0.12675E-03
   0.12851E+02   0.12821E-03
   0.12901E+02   0.12967E-03
   0.12951E+02   0.13113E-03
   0.13001E+02   0.13261E-03
   0.13051E+02   0.13410E-03
   0.13101E+02   0.13560E-03
   0.13151E+02   0.13712E-03
   0.13201E+02   0.13864E-03
   0.13251E+02   0.14018E-03
   0.13301E+02   0.14173E-03
   0.13351E+02   0.14329E-03
   0.13401E+02   0.14486E-03
   0.13451E+02   0.14644E-03
   0.13501E+02   0.14803E-03
   0.13551E+02   0.14964E-03
   0.13601E+02   0.15126E-03
   0.13651E+02   0.15289E-03
   0.13701E+02   0.15453E-03
   0.13751E+02   0.15619E-03
   0.13801E+02   0.15784E-03
   0.13851E+02   0.15950E-03
   0.13901E+02   0.16118E-03
   0.13951E+02   0.16286E-03
   0.14001E+02   0.16456E-03
   0.14051E+02   0.16627E-03
   0.14101E+02   0.16800E-03
   0.14151E+02   0.16973E-03
   0.14201E+02   0.17148E-03
   0.14251E+02   0.17324E-03
   0.14301E+02   0.17501E-03
   0.14351E+02   0.17680E-03
   0.14401E+02   0.17860E-03
   0.14451E+02   0.18041E-03
   0.14501E+02   0.18223E-03
   0.14551E+02   0.18406E-03
   0.14601E+02   0.18591E-03
   0.14651E+02   0.18776E-03
   0.14701E+02   0.18961E-03
   0.14751E+02   0.19148E-03
   0.14801E+02   0.19336E-03
   0.14851E+02   0.19525E-03
   0.14901E+02   0.19716E-03
   0.14951E+02   0.19908E-03
   0.15001E+02   0.20101E-03
   0.15051E+02   0.20296E-03
   0.15101E+02   0.20491E-03
   0.15151E+02   0.20688E-03
   0.15201E+02   0.20887E-03
   0.15251E+02   0.21086E-03
   0.15301E+02   0.21287E-03
   0.15351E+02   0.21490E-03
   0.15401E+02   0.21693E-03
   0.15451E+02   0.21897E-03
   0.15501E+02   0.22101E-03
   0.15551E+02   0.22307E-03
   0.15601E+02   0.22514E-03
   0.15651E+02   0.22722E-03
   0.15701E+02   0.22932E-03
   0.15751E+02   0.23143E-03
   0.15801E+02   0.23355E-03
   0.15851E+02   0.23569E-03
   0.15901E+02   0.23784E-03
   0.15951E+02   0.24000E-03
   0.16001E+02   0.24218E-03
   0.16051E+02   0.24437E-03
   0.16101E+02   0.24657E-03
   0.16151E+02   0.24879E-03
   0.16201E+02   0.25102E-03
   0.16251E+02   0.25324E-03
   0.16301E+02   0.25548E-03
   0.16351E+02   0.25773E-03
   0.16401E+02   0.26000E-03
   0.16451E+02   0.26228E-03
   0.16501E+02   0.26457E-03
   0.16551E+02   0.26688E-03
   0.16601E+02   0.26920E-03
   0.16651E+02   0.27154E-03
   0.16701E+02   0.27389E-03
   0.16751E+02   0.27625E-03
   0.16801E+02   0.27863E-03
   0.16851E+02   0.28102E-03
   0.16901E+02   0.28342E-03
   0.16951E+02   0.28583E-03
   0.17001E+02   0.28824E-03
   0.17051E+02   0.29066E-03
   0.17101E+02   0.29310E-03
   0.17151E+02   0.29556E-03
   0.17201E+02   0.29802E-03
   0.17251E+02   0.30051E-03
   0.17301E+02   0.30300E-03
   0.17351E+02   0.30552E-03
   0.17401E+02   0.30804E-03
   0.17451E+02   0.31058E-03
   0.17501E+02   0.31314E-03
   0.17551E+02   0.31571E-03
   0.17601E+02   0.31829E-03
   0.17651E+02   0.32086E-03
   0.17701E+02   0.32345E-03
   0.17751E+02   0.32606E-03
   0.17801E+02   0.32868E-03
   0.17851E+02   0.33131E-03
   0.17901E+02   0.33396E-03
   0.17951E+02   0.33662E-03
   0.18001E+02   0.33930E-03
   0.18051E+02   0.34199E-03
   0.18101E+02   0.34470E-03
   0.18151E+02   0.34742E-03
   0.18201E+02   0.35016E-03
   0.18251E+02   0.35291E-03
   0.18301E+02   0.35566E-03
   0.18351E+02   0.35841E-03
   0.18401E+02   0.36118E-03
   0.18451E+02   0.36397E-03
   0.18501E+02   0.36677E-03
   0.18551E+02   0.36959E-03
   0.18601E+02   0.37242E-03
   0.18651E+02   0.37527E-03
   0.18701E+02   0.37813E-03
   0.18751E+02   0.38101E-03
   0.18801E+02   0.38390E-03
   0.18851E+02   0.38681E-03
   0.18901E+02   0.38973E-03
   0.18951E+02   0.39264E-03
   0.19001E+02   0.39557E-03
   0.19051E+02   0.39851E-03
   0.19101E+02   0.40147E-03
   0.19151E+02   0.40444E-03
   0.19201E+02   0.40743E-03
   0.19251E+02   0.41043E-03
   0.19301E+02   0.41345E-03
   0.19351E+02   0.41649E-03
   0.19401E+02   0.41954E-03
   0.19451E+02   0.42261E-03
   0.19501E+02   0.42569E-03
   0.19551E+02   0.42877E-03
   0.19601E+02   0.43185E-03
   0.19651E+02   0.43495E-03
   0.19701E+02   0.43807E-03
   0.19751E+02   0.44120E-03
   0.19801E+02   0.44435E-03
   0.19851E+02   0.44751E-03
   0.19901E+02   0.45069E-03
   0.19951E+02   0.45389E-03
   0.20001E+02   0.45710E-03
   0.20051E+02   0.46033E-03
   0.20101E+02   0.46357E-03
   0.20151E+02   0.46681E-03
   0.20201E+02   0.47005E-03
   0.20251E+02   0.47331E-03
   0.20301E+02   0.47659E-03
   0.20351E+02   0.47989E-03
   0.20401E+02   0.48320E-03
   0.20451E+02   0.48652E-03
   0.20501E+02   0.48986E-03
   0.20551E+02   0.49322E-03
   0.20601E+02   0.49660E-03
   0.20651E+02   0.49999E-03
   0.20701E+02   0.50339E-03
   0.20751E+02   0.50678E-03
   0.20801E+02   0.51019E-03
   0.20851E+02   0.51362E-03
   0.20901E+02   0.51706E-03
   0.20951E+02   0.52051E-03
   0.21001E+02   0.52399E-03
   0.21051E+02   0.52748E-03
   0.21101E+02   0.53099E-03
   0.21151E+02   0.53451E-03
   0.21201E+02   0.53805E-03
   0.21251E+02   0.54160E-03
   0.21301E+02   0.54514E-03
   0.21351E+02   0.54870E-03
   0.21401E+02   0.55227E-03
   0.21451E+02   0.55586E-03
   0.21501E+02   0.55947E-03
   0.21551E+02   0.56309E-03
   0.21601E+02   0.56673E-03
   0.21651E+02   0.57039E-03
   0.21701E+02   0.57406E-03
   0.21751E+02   0.57775E-03
   0.21801E+02   0.58143E-03
   0.21851E+02   0.58512E-03
   0.21901E+02   0.58883E-03
   0.21951E+02   0.59255E-03
   0.22001E+02   0.59629E-03
   0.22051E+02   0.60005E-03
   0.22101E+02   0.60382E-03
   0.22151E+02   0.60761E-03
   0.22201E+02   0.61142E-03
   0.22251E+02   0.61525E-03
   0.22301E+02   0.61908E-03
   0.22351E+02   0.62291E-03
   0.22401E+02   0.62675E-03
   0.22451E+02   0.63060E-03
   0.22501E+02   0.63448E-03
   0.22551E+02   0.63837E-03
   0.22601E+02   0.64228E-03
   0.22651E+02   0.64620E-03
   0.22701E+02   0.65015E-03
   0.22751E+02   0.65411E-03
   0.22801E+02   0.65809E-03
   0.22851E+02   0.66205E-03
   0.22901E+02   0.66603E-03
   0.22951E+02   0.67002E-03
   0.23001E+02   0.67403E-03
   0.23051E+02   0.67806E-03
   0.23101E+02   0.68210E-03
   0.23151E+02   0.68616E-03
   0.23201E+02   0.69024E-03
   0.23251E+02   0.69434E-03
   0.23301E+02   0.69846E-03
   0.23351E+02   0.70256E-03
   0.23401E+02   0.70667E-03
   0.23451E+02   0.71080E-03
   0.23501E+02   0.71494E-03
   0.23551E+02   0.71911E-03
   0.23601E+02   0.72329E-03
   0.23651E+02   0.72749E-03
   0.23701E+02   0.73170E-03
   0.23751E+02   0.73594E-03
   0.23801E+02   0.74018E-03
   0.23851E+02   0.74441E-03
   0.23901E+02   0.74866E-03
   0.23951E+02   0.75292E-03
   0.24001E+02   0.75721E-03
   0.24051E+02   0.76151E-03
   0.24101E+02   0.76583E-03
   0.24151E+02   0.77016E-03
   0.24201E+02   0.77452E-03
   0.24251E+02   0.77889E-03
   0.24301E+02   0.78325E-03
   0.24351E+02   0.78761E-03
   0.24401E+02   0.79200E-03
   0.24451E+02   0.79640E-03
   0.24501E+02   0.80082E-03
   0.24551E+02   0.80526E-03
   0.24601E+02   0.80971E-03
   0.24651E+02   0.81419E-03
   0.24701E+02   0.81868E-03
   0.24751E+02   0.82319E-03
   0.24801E+02   0.82767E-03
   0.24851E+02   0.83218E-03
   0.24901E+02   0.83670E-03
   0.24951E+02   0.84124E-03
   0.25001E+02   0.84580E-03
   0.25051E+02   0.85037E-03
   0.25101E+02   0.85497E-03
   0.25151E+02   0.85958E-03
   0.25201E+02   0.86421E-03
   0.25251E+02   0.86881E-03
   0.25301E+02   0.87344E-03
   0.25351E+02   0.87808E-03
   0.25401E+02   0.88274E-03
   0.25451E+02   0.88742E-03
   0.25501E+02   0.89211E-03
   0.25551E+02   0.89683E-03
   0.25601E+02   0.90156E-03
   0.25651E+02   0.90628E-03
   0.25701E+02   0.91100E-03
   0.25751E+02   0.91575E-03
   0.25801E+02   0.92051E-03
   0.25851E+02   0.92529E-03
   0.25901E+02   0.93009E-03
   0.25951E+02   0.93491E-03
   0.26001E+02   0.93974E-03
   0.26051E+02   0.94460E-03
   0.26101E+02   0.94943E-03
   0.26151E+02   0.95428E-03
   0.26201E+02   0.95914E-03
   0.26251E+02   0.96403E-03
   0.26301E+02   0.96893E-03
   0.26351E+02   0.97385E-03
   0.26401E+02   0.97878E-03
   0.26451E+02   0.98374E-03
   0.26501E+02   0.98871E-03
   0.26551E+02   0.99366E-03
   0.26601E+02   0.99862E-03
   0.26651E+02   0.10036E-02
   0.26701E+02   0.10086E-02
   0.26751E+02   0.10136E-02
   0.26801E+02   0.10187E-02
   0.26851E+02   0.10237E-02
   0.26901E+02   0.10288E-02
   0.26951E+02   0.10338E-02
   0.27001E+02   0.10389E-02
   0.27051E+02   0.10440E-02
   0.27101E+02   0.10491E-02
   0.27151E+02   0.10542E-02
   0.27201E+02   0.10594E-02
   0.27251E+02   0.10645E-02
   0.27301E+02   0.10697E-02
   0.27351E+02   0.10749E-02
   0.27401E+02   0.10800E-02
   0.27451E+02   0.10852E-02
   0.27501E+02   0.10904E-02
   0.27551E+02   0.10957E-02
   0.27601E+02   0.11009E-02
   0.27651E+02   0.11062E-02
   0.27701E+02   0.11114E-02
   0.27751E+02   0.11167E-02
   0.27801E+02   0.11220E-02
   0.27851E+02   0.11273E-02
   0.27901E+02   0.11326E-02
   0.27951E+02   0.11379E-02
   0.28001E+02   0.11432E-02
   0.28051E+02   0.11486E-02
   0.28101E+02   0.11540E-02
   0.28151E+02   0.11593E-02
   0.28201E+02   0.11647E-02
   0.28251E+02   0.11701E-02
   0.28301E+02   0.11755E-02
   0.28351E+02   0.11809E-02
   0.28401E+02   0.11864E-02
   0.28451E+02   0.11918E-02
   0.28501E+02   0.11973E-02
   0.28551E+02   0.12028E-02
   0.28601E+02   0.12082E-02
   0.28651E+02   0.12137E-02
   0.28701E+02   0.12192E-02
   0.28751E+02   0.12248E-02
   0.28801E+02   0.12303E-02
   0.28851E+02   0.12359E-02
   0.28901E+02   0.12414E-02
   0.28951E+02   0.12470E-02
   0.29001E+02   0.12525E-02
   0.29051E+02   0.12581E-02
   0.29101E+02   0.12637E-02
   0.29151E+02   0.12694E-02
   0.29201E+02   0.12750E-02
   0.29251E+02   0.12807E-02
   0.29301E+02   0.12863E-02
   0.29351E+02   0.12920E-02
   0.29401E+02   0.12976E-02
   0.29451E+02   0.13033E-02
   0.29501E+02   0.13090E-02
   0.29551E+02   0.13147E-02
   0.29601E+02   0.13205E-02
   0.29651E+02   0.13262E-02
   0.29701E+02   0.13319E-02
   0.29751E+02   0.13377E-02
   0.29801E+02   0.13435E-02
   0.29851E+02   0.13493E-02
   0.29901E+02   0.13551E-02
   0.29951E+02   0.13609E-02
   0.30001E+02   0.13667E-02
   0.30051E+02   0.13725E-02
   0.30101E+02   0.13783E-02
   0.30151E+02   0.13842E-02
   0.30201E+02   0.13900E-02
   0.30251E+02   0.13959E-02
   0.30301E+02   0.14018E-02
   0.30351E+02   0.14078E-02
   0.30401E+02   0.14136E-02
   0.30451E+02   0.14196E-02
   0.30501E+02   0.14255E-02
   0.30551E+02   0.14314E-02
   0.30601E+02   0.14374E-02
   0.30651E+02   0.14434E-02
   0.30701E+02   0.14494E-02
   0.30751E+02   0.14553E-02
   0.30801E+02   0.14613E-02
   0.30851E+02   0.14673E-02
   0.30901E+02   0.14734E-02
   0.30951E+02   0.14794E-02
   0.31001E+02   0.14855E-02
   0.31051E+02   0.14915E-02
   0.31101E+02   0.14976E-02
   0.31151E+02   0.15036E-02
   0.31201E+02   0.15097E-02
   0.31251E+02   0.15158E-02
   0.31301E+02   0.15219E-02
   0.31351E+02   0.15281E-02
   0.31401E+02   0.15342E-02
   0.31451E+02   0.15403E-02
   0.31501E+02   0.15465E-02
   0.31551E+02   0.15526E-02
   0.31601E+02   0.15588E-02
   0.31651E+02   0.15650E-02
   0.31701E+02   0.15712E-02
   0.31751E+02   0.15774E-02
   0.31801E+02   0.15836E-02
   0.31851E+02   0.15898E-02
   0.31901E+02   0.15960E-02
   0.31951E+02   0.16023E-02
   0.32001E+02   0.16086E-02
   0.32051E+02   0.16149E-02
   0.32101E+02   0.16211E-02
   0.32151E+02   0.16274E-02
   0.32201E+02   0.16337E-02
   0.32251E+02   0.16400E-02
   0.32301E+02   0.16463E-02
   0.32351E+02   0.16527E-02
   0.32401E+02   0.16590E-02
   0.32451E+02   0.16654E-02
   0.32501E+02   0.16717E-02
   0.32551E+02   0.16781E-02
   0.32601E+02   0.16845E-02
   0.32651E+02   0.16909E-02
   0.32701E+02   0.16973E-02
   0.32751E+02   0.17036E-02
   0.32801E+02   0.17101E-02
   0.32851E+02   0.17165E-02
   0.32901E+02   0.17229E-02
   0.32951E+02   0.17294E-02
   0.33001E+02   0.17359E-02
   0.33051E+02   0.17423E-02
   0.33101E+02   0.17488E-02
   0.33151E+02   0.17553E-02
   0.33201E+02   0.17618E-02
   0.33251E+02   0.17683E-02
   0.33301E+02   0.17748E-02
   0.33351E+02   0.17813E-02
   0.33401E+02   0.17878E-02
   0.33451E+02   0.17944E-02
   0.33501E+02   0.18009E-02
   0.33551E+02   0.18075E-02
   0.33601E+02   0.18141E-02
   0.33651E+02   0.18207E-02
   0.33701E+02   0.18272E-02
   0.33751E+02   0.18338E-02
   0.33801E+02   0.18404E-02
   0.33851E+02   0.18471E-02
   0.33901E+02   0.18537E-02
   0.33951E+02   0.18603E-02
   0.34001E+02   0.18669E-02
   0.34051E+02   0.18736E-02
   0.34101E+02   0.18802E-02
   0.34151E+02   0.18869E-02
   0.34201E+02   0.18936E-02
   0.34251E+02   0.19003E-02
   0.34301E+02   0.19070E-02
   0.34351E+02   0.19137E-02
   0.34401E+02   0.19204E-02
   0.34451E+02   0.19271E-02
   0.34501E+02   0.19339E-02
   0.34551E+02   0.19406E-02
   0.34601E+02   0.19473E-02
   0.34651E+02   0.19541E-02
   0.34701E+02   0.19608E-02
   0.34751E+02   0.19676E-02
   0.34801E+02   0.19744E-02
   0.34851E+02   0.19812E-02
   0.34901E+02   0.19880E-02
   0.34951E+02   0.19948E-02
   0.35001E+02   0.20016E-02
   0.35051E+02   0.20084E-02
   0.35101E+02   0.20153E-02
   0.35151E+02   0.20221E-02
   0.35201E+02   0.20289E-02
   0.35251E+02   0.20358E-02
   0.35301E+02   0.20426E-02
   0.35351E+02   0.20495E-02
   0.35401E+02   0.20564E-02
   0.35451E+02   0.20632E-02
   0.35501E+02   0.20701E-02
   0.35551E+02   0.20770E-02
   0.35601E+02   0.20839E-02
   0.35651E+02   0.20909E-02
   0.35701E+02   0.20978E-02
   0.35751E+02   0.21047E-02
   0.35801E+02   0.21116E-02
   0.35851E+02   0.21185E-02
   0.35901E+02   0.21255E-02
   0.35951E+02   0.21325E-02
   0.36001E+02   0.21394E-02
   0.36051E+02   0.21464E-02
   0.36101E+02   0.21534E-02
   0.36151E+02   0.21604E-02
   0.36201E+02   0.21674E-02
   0.36251E+02   0.21744E-02
   0.36301E+02   0.21814E-02
   0.36351E+02   0.21884E-02
   0.36401E+02   0.21954E-02
   0.36451E+02   0.22024E-02
   0.36501E+02   0.22094E-02
   0.36551E+02   0.22165E-02
   0.36601E+02   0.22235E-02
   0.36651E+02   0.22306E-02
   0.36701E+02   0.22376E-02
   0.36751E+02   0.22447E-02
   0.36801E+02   0.22518E-02
   0.36851E+02   0.22588E-02
   0.36901E+02   0.22659E-02
   0.36951E+02   0.22730E-02
   0.37001E+02   0.22801E-02
   0.37051E+02   0.22872E-02
   0.37101E+02   0.22943E-02
   0.37151E+02   0.23014E-02
   0.37201E+02   0.23085E-02
   0.37251E+02   0.23157E-02
   0.37301E+02   0.23228E-02
   0.37351E+02   0.23299E-02
   0.37401E+02   0.23371E-02
   0.37451E+02   0.23442E-02
   0.37501E+02   0.23514E-02
   0.37551E+02   0.23586E-02
   0.37601E+02   0.23657E-02
   0.37651E+02   0.23729E-02
   0.37701E+02   0.23801E-02
   0.37751E+02   0.23873E-02
   0.37801E+02   0.23945E-02
   0.37851E+02   0.24017E-02
   0.37901E+02   0.24088E-02
   0.37951E+02   0.24161E-02
   0.38001E+02   0.24233E-02
   0.38051E+02   0.24305E-02
   0.38101E+02   0.24377E-02
   0.38151E+02   0.24449E-02
   0.38201E+02   0.24522E-02
   0.38251E+02   0.24594E-02
   0.38301E+02   0.24667E-02
   0.38351E+02   0.24739E-02
   0.38401E+02   0.24811E-02
   0.38451E+02   0.24884E-02
   0.38501E+02   0.24957E-02
   0.38551E+02   0.25030E-02
   0.38601E+02   0.25102E-02
   0.38651E+02   0.25175E-02
   0.38701E+02   0.25247E-02
   0.38751E+02   0.25320E-02
   0.38801E+02   0.25393E-02
   0.38851E+02   0.25466E-02
   0.38901E+02   0.25539E-02
   0.38951E+02   0.25612E-02
   0.39001E+02   0.25685E-02
   0.39051E+02   0.25758E-02
   0.39101E+02   0.25831E-02
   0.39151E+02   0.25904E-02
   0.39201E+02   0.25977E-02
   0.39251E+02   0.26051E-02
   0.39301E+02   0.26124E-02
   0.39351E+02   0.26197E-02
   0.39401E+02   0.26270E-02
   0.39451E+02   0.26344E-02
   0.39501E+02   0.26418E-02
   0.39551E+02   0.26491E-02
   0.39601E+02   0.26564E-02
   0.39651E+02   0.26638E-02
   0.39701E+02   0.26711E-02
   0.39751E+02   0.26785E-02
   0.39801E+02   0.26859E-02
   0.39851E+02   0.26932E-02
   0.39901E+02   0.27006E-02
   0.39951E+02   0.27080E-02
   0.40001E+02   0.27153E-02
   0.40051E+02   0.27227E-02
   0.40101E+02   0.27301E-02
   0.40151E+02   0.27375E-02
   0.40201E+02   0.27449E-02
   0.40251E+02   0.27522E-02
   0.40301E+02   0.27596E-02
   0.40351E+02   0.27670E-02
   0.40401E+02   0.27744E-02
   0.40451E+02   0.27818E-02
   0.40501E+02   0.27892E-02
   0.40551E+02   0.27966E-02
   0.40601E+02   0.28040E-02
   0.40651E+02   0.28114E-02
   0.40701E+02   0.28188E-02
   0.40751E+02   0.28262E-02
   0.40801E+02   0.28336E-02
   0.40851E+02   0.28411E-02
   0.40901E+02   0.28485E-02
   0.40951E+02   0.28559E-02
   0.41001E+02   0.28633E-02
   0.41051E+02   0.28707E-02
   0.41101E+02   0.28782E-02
   0.41151E+02   0.28856E-02
   0.41201E+02   0.28930E-02
   0.41251E+02   0.29004E-02
   0.41301E+02   0.29079E-02
   0.41351E+02   0.29153E-02
   0.41401E+02   0.29227E-02
   0.41451E+02   0.29302E-02
   0.41501E+02   0.29376E-02
   0.41551E+02   0.29450E-02
   0.41601E+02   0.29525E-02
   0.41651E+02   0.29599E-02
   0.41701E+02   0.29674E-02
   0.41751E+02   0.29748E-02
   0.41801E+02   0.29822E-02
   0.41851E+02   0.29897E-02
   0.41901E+02   0.29971E-02
   0.41951E+02   0.30046E-02
   0.42001E+02   0.30120E-02
   0.42051E+02   0.30194E-02
   0.42101E+02   0.30269E-02
   0.42151E+02   0.30344E-02
   0.42201E+02   0.30418E-02
   0.42251E+02   0.30492E-02
   0.42301E+02   0.30567E-02
   0.42351E+02   0.30642E-02
   0.42401E+02   0.30716E-02
   0.42451E+02   0.30790E-02
   0.42501E+02   0.30865E-02
   0.42551E+02   0.30939E-02
   0.42601E+02   0.31014E-02
   0.42651E+02   0.31088E-02
   0.42701E+02   0.31163E-02
   0.42751E+02   0.31237E-02
   0.42801E+02   0.31311E-02
   0.42851E+02   0.31386E-02
   0.42901E+02   0.31460E-02
   0.42951E+02   0.31535E-02
   0.43001E+02   0.31610E-02
   0.43051E+02   0.31684E-02
   0.43101E+02   0.31758E-02
   0.43151E+02   0.31833E-02
   0.43201E+02   0.31908E-02
   0.43251E+02   0.31982E-02
   0.43301E+02   0.32056E-02
   0.43351E+02   0.32131E-02
   0.43401E+02   0.32205E-02
   0.43451E+02   0.32279E-02
   0.43501E+02   0.32354E-02
   0.43551E+02   0.32428E-02
   0.43601E+02   0.32503E-02
   0.43651E+02   0.32577E-02
   0.43701E+02   0.32651E-02
   0.43751E+02   0.32726E-02
   0.43801E+02   0.32800E-02
   0.43851E+02   0.32874E-02
   0.43901E+02   0.32948E-02
   0.43951E+02   0.33023E-02
   0.44001E+02   0.33097E-02
   0.44051E+02   0.33171E-02
   0.44101E+02   0.33245E-02
   0.44151E+02   0.33319E-02
   0.44201E+02   0.33393E-02
   0.44251E+02   0.33467E-02
   0.44301E+02   0.33541E-02
   0.44351E+02   0.33616E-02
   0.44401E+02   0.33689E-02
   0.44451E+02   0.33763E-02
   0.44501E+02   0.33838E-02
   0.44551E+02   0.33912E-02
   0.44601E+02   0.33986E-02
   0.44651E+02   0.34060E-02
   0.44701E+02   0.34134E-02
   0.44751E+02   0.34207E-02
   0.44801E+02   0.34281E-02
   0.44851E+02   0.34355E-02
   0.44901E+02   0.34429E-02
   0.44951E+02   0.34502E-02
   0.45001E+02   0.34576E-02
   0.45051E+02   0.34650E-02
   0.45101E+02   0.34724E-02
   0.45151E+02   0.34797E-02
   0.45201E+02   0.34871E-02
   0.45251E+02   0.34945E-02
   0.45301E+02   0.35018E-02
   0.45351E+02   0.35091E-02
   0.45401E+02   0.35165E-02
   0.45451E+02   0.35239E-02
   0.45501E+02   0.35312E-02
   0.45551E+02   0.35385E-02
   0.45601E+02   0.35459E-02
   0.45651E+02   0.35532E-02
   0.45701E+02   0.35605E-02
   0.45751E+02   0.35678E-02
   0.45801E+02   0.35751E-02
   0.45851E+02   0.35824E-02
   0.45901E+02   0.35897E-02
   0.45951E+02   0.35970E-02
   0.46001E+02   0.36043E-02
   0.46051E+02   0.36116E-02
   0.46101E+02   0.36189E-02
   0.46151E+02   0.36262E-02
   0.46201E+02   0.36335E-02
   0.46251E+02   0.36407E-02
   0.46301E+02   0.36480E-02
   0.46351E+02   0.36553E-02
   0.46401E+02   0.36625E-02
   0.46451E+02   0.36698E-02
   0.46501E+02   0.36771E-02
   0.46551E+02   0.36843E-02
   0.46601E+02   0.36915E-02
   0.46651E+02   0.36988E-02
   0.46701E+02   0.37060E-02
   0.46751E+02   0.37132E-02
   0.46801E+02   0.37204E-02
   0.46851E+02   0.37276E-02
   0.46901E+02   0.37348E-02
   0.46951E+02   0.37420E-02
   0.47001E+02   0.37492E-02
   0.47051E+02   0.37564E-02
   0.47101E+02   0.37636E-02
   0.47151E+02   0.37708E-02
   0.47201E+02   0.37779E-02
   0.47251E+02   0.37851E-02
   0.47301E+02   0.37923E-02
   0.47351E+02   0.37994E-02
   0.47401E+02   0.38066E-02
   0.47451E+02   0.38137E-02
   0.47501E+02   0.38208E-02
   0.47551E+02   0.38279E-02
   0.47601E+02   0.38351E-02
   0.47651E+02   0.38422E-02
   0.47701E+02   0.38493E-02
   0.47751E+02   0.38564E-02
   0.47801E+02   0.38635E-02
   0.47851E+02   0.38706E-02
   0.47901E+02   0.38777E-02
   0.47951E+02   0.38847E-02
   0.48001E+02   0.38918E-02
   0.48051E+02   0.38989E-02
   0.48101E+02   0.39059E-02
   0.48151E+02   0.39130E-02
   0.48201E+02   0.39200E-02
   0.48251E+02   0.39270E-02
   0.48301E+02   0.39340E-02
   0.48351E+02   0.39411E-02
   0.48401E+02   0.39481E-02
   0.48451E+02   0.39551E-02
   0.48501E+02   0.39620E-02
   0.48551E+02   0.39690E-02
   0.48601E+02   0.39760E-02
   0.48651E+02   0.39830E-02
   0.48701E+02   0.39899E-02
   0.48751E+02   0.39969E-02
   0.48801E+02   0.40038E-02
   0.48851E+02   0.40108E-02
   0.48901E+02   0.40177E-02
   0.48951E+02   0.40246E-02
   0.49001E+02   0.40315E-02
   0.49051E+02   0.40384E-02
   0.49101E+02   0.40453E-02
   0.49151E+02   0.40522E-02
   0.49201E+02   0.40591E-02
   0.49251E+02   0.40659E-02
   0.49301E+02   0.40728E-02
   0.49351E+02   0.40796E-02
   0.49401E+02   0.40865E-02
   0.49451E+02   0.40933E-02
   0.49501E+02   0.41001E-02
   0.49551E+02   0.41069E-02
   0.49601E+02   0.41137E-02
   0.49651E+02   0.41205E-02
   0.49701E+02   0.41273E-02
   0.49751E+02   0.41341E-02
   0.49801E+02   0.41409E-02
   0.49851E+02   0.41476E-02
   0.49901E+02   0.41543E-02
   0.49951E+02   0.41611E-02
   0.50001E+02   0.41678E-02
   0.50051E+02   0.41745E-02
   0.50101E+02   0.41812E-02
   0.50151E+02   0.41879E-02
   0.50201E+02   0.41946E-02
   0.50251E+02   0.42013E-02
   0.50301E+02   0.42080E-02
   0.50351E+02   0.42146E-02
   0.50401E+02   0.42213E-02
   0.50451E+02   0.42279E-02
   0.50501E+02   0.42345E-02
   0.50551E+02   0.42412E-02
   0.50601E+02   0.42477E-02
   0.50651E+02   0.42543E-02
   0.50701E+02   0.42609E-02
   0.50751E+02   0.42675E-02
   0.50801E+02   0.42740E-02
   0.50851E+02   0.42806E-02
   0.50901E+02   0.42871E-02
   0.50951E+02   0.42937E-02
   0.51001E+02   0.43002E-02
   0.51051E+02   0.43067E-02
   0.51101E+02   0.43132E-02
   0.51151E+02   0.43197E-02
   0.51201E+02   0.43261E-02
   0.51251E+02   0.43326E-02
   0.51301E+02   0.43390E-02
   0.51351E+02   0.43455E-02
   0.51401E+02   0.43519E-02
   0.51451E+02   0.43583E-02
   0.51501E+02   0.43647E-02
   0.51551E+02   0.43711E-02
   0.51601E+02   0.43775E-02
   0.51651E+02   0.43838E-02
   0.51701E+02   0.43902E-02
   0.51751E+02   0.43966E-02
   0.51801E+02   0.44029E-02
   0.51851E+02   0.44092E-02
   0.51901E+02   0.44155E-02
   0.51951E+02   0.44218E-02
   0.52001E+02   0.44281E-02
   0.52051E+02   0.44343E-02
   0.52101E+02   0.44406E-02
   0.52151E+02   0.44468E-02
   0.52201E+02   0.44531E-02
   0.52251E+02   0.44593E-02
   0.52301E+02   0.44655E-02
   0.52351E+02   0.44717E-02
   0.52401E+02   0.44778E-02
   0.52451E+02   0.44840E-02
   0.52501E+02   0.44901E-02
   0.52551E+02   0.44963E-02
   0.52601E+02   0.45024E-02
   0.52651E+02   0.45085E-02
   0.52701E+02   0.45146E-02
   0.52751E+02   0.45207E-02
   0.52801E+02   0.45268E-02
   0.52851E+02   0.45328E-02
   0.52901E+02   0.45389E-02
   0.52951E+02   0.45449E-02
   0.53001E+02   0.45509E-02
   0.53051E+02   0.45569E-02
   0.53101E+02   0.45629E-02
   0.53151E+02   0.45689E-02
   0.53201E+02   0.45748E-02
   0.53251E+02   0.45807E-02
   0.53301E+02   0.45867E-02
   0.53351E+02   0.45926E-02
   0.53401E+02   0.45985E-02
   0.53451E+02   0.46044E-02
   0.53501E+02   0.46103E-02
   0.53551E+02   0.46161E-02
   0.53601E+02   0.46220E-02
   0.53651E+02   0.46278E-02
   0.53701E+02   0.46336E-02
   0.53751E+02   0.46394E-02
   0.53801E+02   0.46452E-02
   0.53851E+02   0.46510E-02
   0.53901E+02   0.46567E-02
   0.53951E+02   0.46625E-02
   0.54001E+02   0.46682E-02
   0.54051E+02   0.46739E-02
   0.54101E+02   0.46796E-02
   0.54151E+02   0.46853E-02
   0.54201E+02   0.46909E-02
   0.54251E+02   0.46966E-02
   0.54301E+02   0.47022E-02
   0.54351E+02   0.47078E-02
   0.54401E+02   0.47134E-02
   0.54451E+02   0.47190E-02
   0.54501E+02   0.47246E-02
   0.54551E+02   0.47301E-02
   0.54601E+02   0.47356E-02
   0.54651E+02   0.47412E-02
   0.54701E+02   0.47466E-02
   0.54751E+02   0.47521E-02
   0.54801E+02   0.47576E-02
   0.54851E+02   0.47630E-02
   0.54901E+02   0.47685E-02
   0.54951E+02   0.47739E-02
   0.55001E+02   0.47793E-02
   0.55051E+02   0.47847E-02
   0.55101E+02   0.47900E-02
   0.55151E+02   0.47954E-02
   0.55201E+02   0.48007E-02
   0.55251E+02   0.48060E-02
   0.55301E+02   0.48113E-02
   0.55351E+02   0.48166E-02
   0.55401E+02   0.48219E-02
   0.55451E+02   0.48272E-02
   0.55501E+02   0.48324E-02
   0.55551E+02   0.48376E-02
   0.55601E+02   0.48428E-02
   0.55651E+02   0.48480E-02
   0.55701E+02   0.48532E-02
   0.55751E+02   0.48583E-02
   0.55801E+02   0.48635E-02
   0.55851E+02   0.48686E-02
   0.55901E+02   0.48737E-02
   0.55951E+02   0.48788E-02
   0.56001E+02   0.48838E-02
   0.56051E+02   0.48889E-02
   0.56101E+02   0.48939E-02
   0.56151E+02   0.48989E-02
   0.56201E+02   0.49039E-02
   0.56251E+02   0.49089E-02
   0.56301E+02   0.49139E-02
   0.56351E+02   0.49188E-02
   0.56401E+02   0.49237E-02
   0.56451E+02   0.49286E-02
   0.56501E+02   0.49335E-02
   0.56551E+02   0.49384E-02
   0.56601E+02   0.49432E-02
   0.56651E+02   0.49481E-02
   0.56701E+02   0.49529E-02
   0.56751E+02   0.49577E-02
   0.56801E+02   0.49624E-02
   0.56851E+02   0.49672E-02
   0.56901E+02   0.49719E-02
   0.56951E+02   0.49766E-02
   0.57001E+02   0.49813E-02
   0.57051E+02   0.49860E-02
   0.57101E+02   0.49907E-02
   0.57151E+02   0.49953E-02
   0.57201E+02   0.49999E-02
   0.57251E+02   0.50046E-02
   0.57301E+02   0.50091E-02
   0.57351E+02   0.50137E-02
   0.57401E+02   0.50182E-02
   0.57451E+02   0.50228E-02
   0.57501E+02   0.50273E-02
   0.57551E+02   0.50318E-02
   0.57601E+02   0.50362E-02
   0.57651E+02   0.50407E-02
   0.57701E+02   0.50451E-02
   0.57751E+02   0.50495E-02
   0.57801E+02   0.50539E-02
   0.57851E+02   0.50583E-02
   0.57901E+02   0.50626E-02
   0.57951E+02   0.50670E-02
   0.58001E+02   0.50713E-02
   0.58051E+02   0.50756E-02
   0.58101E+02   0.50798E-02
   0.58151E+02   0.50841E-02
   0.58201E+02   0.50883E-02
   0.58251E+02   0.50925E-02
   0.58301E+02   0.50967E-02
   0.58351E+02   0.51009E-02
   0.58401E+02   0.51050E-02
   0.58451E+02   0.51091E-02
   0.58501E+02   0.51132E-02
   0.58551E+02   0.51173E-02
   0.58601E+02   0.51214E-02
   0.58651E+02   0.51254E-02
   0.58701E+02   0.51294E-02
   0.58751E+02   0.51335E-02
   0.58801E+02   0.51374E-02
   0.58851E+02   0.51414E-02
   0.58901E+02   0.51453E-02
   0.58951E+02   0.51493E-02
   0.59001E+02   0.51532E-02
   0.59051E+02   0.51570E-02
   0.59101E+02   0.51609E-02
   0.59151E+02   0.51647E-02
   0.59201E+02   0.51685E-02
   0.59251E+02   0.51723E-02
   0.59301E+02   0.51761E-02
   0.59351E+02   0.51798E-02
   0.59401E+02   0.51836E-02
   0.59451E+02   0.51873E-02
   0.59501E+02   0.51909E-02
   0.59551E+02   0.51946E-02
   0.59601E+02   0.51982E-02
   0.59651E+02   0.52019E-02
   0.59701E+02   0.52054E-02
   0.59751E+02   0.52090E-02
   0.59801E+02   0.52126E-02
   0.59851E+02   0.52161E-02
   0.59901E+02   0.52196E-02
   0.59951E+02   0.52231E-02
   0.60001E+02   0.52265E-02
   0.60051E+02   0.52300E-02
   0.60101E+02   0.52334E-02
   0.60151E+02   0.52368E-02
   0.60201E+02   0.52402E-02
   0.60251E+02   0.52435E-02
   0.60301E+02   0.52469E-02
   0.60351E+02   0.52502E-02
   0.60401E+02   0.52535E-02
   0.60451E+02   0.52567E-02
   0.60501E+02   0.52600E-02
   0.60551E+02   0.52632E-02
   0.60601E+02   0.52664E-02
   0.60651E+02   0.52695E-02
   0.60701E+02   0.52727E-02
   0.60751E+02   0.52758E-02
   0.60801E+02   0.52789E-02
   0.60851E+02   0.52820E-02
   0.60901E+02   0.52850E-02
   0.60951E+02   0.52881E-02
   0.61001E+02   0.52911E-02
   0.61051E+02   0.52941E-02
   0.61101E+02   0.52970E-02
   0.61151E+02   0.53000E-02
   0.61201E+02   0.53029E-02
   0.61251E+02   0.53058E-02
   0.61301E+02   0.53087E-02
   0.61351E+02   0.53115E-02
   0.61401E+02   0.53143E-02
   0.61451E+02   0.53171E-02
   0.61501E+02   0.53199E-02
   0.61551E+02   0.53227E-02
   0.61601E+02   0.53254E-02
   0.61651E+02   0.53281E-02
   0.61701E+02   0.53308E-02
   0.61751E+02   0.53334E-02
   0.61801E+02   0.53361E-02
   0.61851E+02   0.53387E-02
   0.61901E+02   0.53413E-02
   0.61951E+02   0.53438E-02
   0.62001E+02   0.53464E-02
   0.62051E+02   0.53489E-02
   0.62101E+02   0.53514E-02
   0.62151E+02   0.53538E-02
   0.62201E+02   0.53563E-02
   0.62251E+02   0.53587E-02
   0.62301E+02   0.53611E-02
   0.62351E+02   0.53634E-02
   0.62401E+02   0.53658E-02
   0.62451E+02   0.53681E-02
   0.62501E+02   0.53704E-02
   0.62551E+02   0.53727E-02
   0.62601E+02   0.53749E-02
   0.62651E+02   0.53772E-02
   0.62701E+02   0.53794E-02
   0.62751E+02   0.53815E-02
   0.62801E+02   0.53837E-02
   0.62851E+02   0.53858E-02
   0.62901E+02   0.53879E-02
   0.62951E+02   0.53900E-02
   0.63001E+02   0.53920E-02
   0.63051E+02   0.53941E-02
   0.63101E+02   0.53961E-02
   0.63151E+02   0.53980E-02
   0.63201E+02   0.54000E-02
   0.63251E+02   0.54019E-02
   0.63301E+02   0.54038E-02
   0.63351E+02   0.54057E-02
   0.63401E+02   0.54076E-02
   0.63451E+02   0.54094E-02
   0.63501E+02   0.54112E-02
   0.63551E+02   0.54130E-02
   0.63601E+02   0.54147E-02
   0.63651E+02   0.54164E-02
   0.63701E+02   0.54182E-02
   0.63751E+02   0.54198E-02
   0.63801E+02   0.54215E-02
   0.63851E+02   0.54231E-02
   0.63901E+02   0.54247E-02
   0.63951E+02   0.54263E-02
   0.64001E+02   0.54279E-02
   0.64051E+02   0.54294E-02
   0.64101E+02   0.54309E-02
   0.64151E+02   0.54324E-02
   0.64201E+02   0.54338E-02
   0.64251E+02   0.54352E-02
   0.64301E+02   0.54367E-02
   0.64351E+02   0.54380E-02
   0.64401E+02   0.54394E-02
   0.64451E+02   0.54407E-02
   0.64501E+02   0.54420E-02
   0.64551E+02   0.54433E-02
   0.64601E+02   0.54445E-02
   0.64651E+02   0.54458E-02
   0.64701E+02   0.54470E-02
   0.64751E+02   0.54481E-02
   0.64801E+02   0.54493E-02
   0.64851E+02   0.54504E-02
   0.64901E+02   0.54515E-02
   0.64951E+02   0.54526E-02
   0.65001E+02   0.54536E-02
   0.65051E+02   0.54547E-02
   0.65101E+02   0.54557E-02
   0.65151E+02   0.54566E-02
   0.65201E+02   0.54576E-02
   0.65251E+02   0.54585E-02
   0.65301E+02   0.54594E-02
   0.65351E+02   0.54603E-02
   0.65401E+02   0.54611E-02
   0.65451E+02   0.54619E-02
   0.65501E+02   0.54627E-02
   0.65551E+02   0.54635E-02
   0.65601E+02   0.54642E-02
   0.65651E+02   0.54650E-02
   0.65701E+02   0.54657E-02
   0.65751E+02   0.54663E-02
   0.65801E+02   0.54670E-02
   0.65851E+02   0.54676E-02
   0.65901E+02   0.54682E-02
   0.65951E+02   0.54688E-02
   0.66001E+02   0.54693E-02
   0.66051E+02   0.54698E-02
   0.66101E+02   0.54703E-02
   0.66151E+02   0.54708E-02
   0.66201E+02   0.54712E-02
   0.66251E+02   0.54717E-02
   0.66301E+02   0.54721E-02
   0.66351E+02   0.54724E-02
   0.66401E+02   0.54728E-02
   0.66451E+02   0.54731E-02
   0.66501E+02   0.54734E-02
   0.66551E+02   0.54737E-02
   0.66601E+02   0.54740E-02
   0.66651E+02   0.54742E-02
   0.66701E+02   0.54744E-02
   0.66751E+02   0.54746E-02
   0.66801E+02   0.54747E-02
   0.66851E+02   0.54749E-02
   0.66901E+02   0.54750E-02
   0.66951E+02   0.54751E-02
   0.67001E+02   0.54752E-02
   0.67051E+02   0.54752E-02
   0.67101E+02   0.54753E-02
   0.67151E+02   0.54753E-02
   0.67201E+02   0.54753E-02


   0.51000E-01   0.10029E-07
   0.10100E+00   0.10221E-07
   0.15100E+00   0.10737E-07
   0.20100E+00   0.11738E-07
   0.25100E+00   0.13384E-07
   0.30100E+00   0.15836E-07
   0.35100E+00   0.19254E-07
   0.40100E+00   0.23798E-07
   0.45100E+00   0.29630E-07
   0.50100E+00   0.36909E-07
   0.55100E+00   0.45796E-07
   0.60100E+00   0.56452E-07
   0.65100E+00   0.69037E-07
   0.70100E+00   0.83711E-07
   0.75100E+00   0.10064E-06
   0.80100E+00   0.11997E-06
   0.85100E+00   0.14188E-06
   0.90100E+00   0.16651E-06
   0.95100E+00   0.19404E-06
   0.10010E+01   0.22463E-06
   0.10510E+01   0.25842E-06
   0.11010E+01   0.29559E-06
   0.11510E+01   0.33629E-06
   0.12010E+01   0.38069E-06
   0.12510E+01   0.42894E-06
   0.13010E+01   0.48121E-06
   0.13510E+01   0.53765E-06
   0.14010E+01   0.59843E-06
   0.14510E+01   0.66370E-06
   0.15010E+01   0.73364E-06
   0.15510E+01   0.80839E-06
   0.16010E+01   0.88812E-06
   0.16510E+01   0.97299E-06
   0.17010E+01   0.10632E-05
   0.17510E+01   0.11588E-05
   0.18010E+01   0.12600E-05
   0.18510E+01   0.13671E-05
   0.19010E+01   0.14800E-05
   0.19510E+01   0.15991E-05
   0.20010E+01   0.17244E-05
   0.20510E+01   0.18562E-05
   0.21010E+01   0.19945E-05
   0.21510E+01   0.21396E-05
   0.22010E+01   0.22916E-05
   0.22510E+01   0.24506E-05
   0.23010E+01   0.26169E-05
   0.23510E+01   0.27906E-05
   0.24010E+01   0.29718E-05
   0.24510E+01   0.31607E-05
   0.25010E+01   0.33575E-05
   0.25510E+01   0.35623E-05
   0.26010E+01   0.37753E-05
   0.26510E+01   0.39966E-05
   0.27010E+01   0.42265E-05
   0.27510E+01   0.44650E-05
   0.28010E+01   0.47124E-05
   0.28510E+01   0.49687E-05
   0.29010E+01   0.52342E-05
   0.29510E+01   0.55090E-05
   0.30010E+01   0.57933E-05
   0.30510E+01   0.60872E-05
   0.31010E+01   0.63909E-05
   0.31510E+01   0.67046E-05
   0.32010E+01   0.70284E-05
   0.32510E+01   0.73624E-05
   0.33010E+01   0.77069E-05
   0.33510E+01   0.80620E-05
   0.34010E+01   0.84278E-05
   0.34510E+01   0.88045E-05
   0.35010E+01   0.91924E-05
   0.35510E+01   0.95914E-05
   0.36010E+01   0.10002E-04
   0.36510E+01   0.10424E-04
   0.37010E+01   0.10858E-04
   0.37510E+01   0.11303E-04
   0.38010E+01   0.11761E-04
   0.38510E+01   0.12231E-04
   0.39010E+01   0.12713E-04
   0.39510E+01   0.13208E-04
   0.40010E+01   0.13715E-04
   0.40510E+01   0.14235E-04
   0.41010E+01   0.14769E-04
   0.41510E+01   0.15315E-04
   0.42010E+01   0.15875E-04
   0.42510E+01   0.16448E-04
   0.43010E+01   0.17035E-04
   0.43510E+01   0.17636E-04
   0.44010E+01   0.18250E-04
   0.44510E+01   0.18879E-04
   0.45010E+01   0.19522E-04
   0.45510E+01   0.20180E-04
   0.46010E+01   0.20852E-04
   0.46510E+01   0.21538E-04
   0.47010E+01   0.22233E-04
   0.47510E+01   0.22943E-04
   0.48010E+01   0.23668E-04
   0.48510E+01   0.24408E-04
   0.49010E+01   0.25164E-04
   0.49510E+01   0.25935E-04
   0.50010E+01   0.26722E-04
   0.50510E+01   0.27525E-04
   0.51010E+01   0.28344E-04
   0.51510E+01   0.29180E-04
   0.52010E+01   0.30031E-04
   0.52510E+01   0.30900E-04
   0.53010E+01   0.31784E-04
   0.53510E+01   0.32686E-04
   0.54010E+01   0.33605E-04
   0.54510E+01   0.34541E-04
   0.55010E+01   0.35494E-04
   0.55510E+01   0.36465E-04
   0.56010E+01   0.37453E-04
   0.56510E+01   0.38459E-04
   0.57010E+01   0.39483E-04
   0.57510E+01   0.40526E-04
   0.58010E+01   0.41586E-04
   0.58510E+01   0.42665E-04
   0.59010E+01   0.43763E-04
   0.59510E+01   0.44879E-04
   0.60010E+01   0.46014E-04
   0.60510E+01   0.47169E-04
   0.61010E+01   0.48342E-04
   0.61510E+01   0.49535E-04
   0.62010E+01   0.50748E-04
   0.62510E+01   0.51980E-04
   0.63010E+01   0.53232E-04
   0.63510E+01   0.54504E-04
   0.64010E+01   0.55796E-04
   0.64510E+01   0.57109E-04
   0.65010E+01   0.58442E-04
   0.65510E+01   0.59796E-04
   0.66010E+01   0.61171E-04
   0.66510E+01   0.62566E-04
   0.67010E+01   0.63983E-04
   0.67510E+01   0.65421E-04
   0.68010E+01   0.66869E-04
   0.68510E+01   0.68336E-04
   0.69010E+01   0.69824E-04
   0.69510E+01   0.71335E-04
   0.70010E+01   0.72867E-04
   0.70510E+01   0.74421E-04
   0.71010E+01   0.75997E-04
   0.71510E+01   0.77596E-04
   0.72010E+01   0.79217E-04
   0.72510E+01   0.80861E-04
   0.73010E+01   0.82528E-04
   0.73510E+01   0.84217E-04
   0.74010E+01   0.85930E-04
   0.74510E+01   0.87666E-04
   0.75010E+01   0.89426E-04
   0.75510E+01   0.91209E-04
   0.76010E+01   0.93016E-04
   0.76510E+01   0.94847E-04
   0.77010E+01   0.96702E-04
   0.77510E+01   0.98581E-04
   0.78010E+01   0.10048E-03
   0.78510E+01   0.10241E-03
   0.79010E+01   0.10437E-03
   0.79510E+01   0.10634E-03
   0.80010E+01   0.10835E-03
   0.80510E+01   0.11037E-03
   0.81010E+01   0.11243E-03
   0.81510E+01   0.11451E-03
   0.82010E+01   0.11661E-03
   0.82510E+01   0.11874E-03
   0.83010E+01   0.12090E-03
   0.83510E+01   0.12308E-03
   0.84010E+01   0.12527E-03
   0.84510E+01   0.12748E-03
   0.85010E+01   0.12972E-03
   0.85510E+01   0.13199E-03
   0.86010E+01   0.13428E-03
   0.86510E+01   0.13660E-03
   0.87010E+01   0.13895E-03
   0.87510E+01   0.14133E-03
   0.88010E+01   0.14373E-03
   0.88510E+01   0.14616E-03
   0.89010E+01   0.14861E-03
   0.89510E+01   0.15110E-03
   0.90010E+01   0.15361E-03
   0.90510E+01   0.15615E-03
   0.91010E+01   0.15872E-03
   0.91510E+01   0.16131E-03
   0.92010E+01   0.16394E-03
   0.92510E+01   0.16659E-03
   0.93010E+01   0.16928E-03
   0.93510E+01   0.17199E-03
   0.94010E+01   0.17473E-03
   0.94510E+01   0.17750E-03
   0.95010E+01   0.18030E-03
   0.95510E+01   0.18313E-03
   0.96010E+01   0.18599E-03
   0.96510E+01   0.18888E-03
   0.97010E+01   0.19179E-03
   0.97510E+01   0.19471E-03
   0.98010E+01   0.19766E-03
   0.98510E+01   0.20064E-03
   0.99010E+01   0.20366E-03
   0.99510E+01   0.20670E-03
   0.10001E+02   0.20977E-03
   0.10051E+02   0.21288E-03
   0.10101E+02   0.21601E-03
   0.10151E+02   0.21918E-03
   0.10201E+02   0.22237E-03
   0.10251E+02   0.22560E-03
   0.10301E+02   0.22886E-03
   0.10351E+02   0.23216E-03
   0.10401E+02   0.23548E-03
   0.10451E+02   0.23884E-03
   0.10501E+02   0.24223E-03
   0.10551E+02   0.24565E-03
   0.10601E+02   0.24910E-03
   0.10651E+02   0.25259E-03
   0.10701E+02   0.25611E-03
   0.10751E+02   0.25966E-03
   0.10801E+02   0.26325E-03
   0.10851E+02   0.26686E-03
   0.10901E+02   0.27048E-03
   0.10951E+02   0.27413E-03
   0.11001E+02   0.27781E-03
   0.11051E+02   0.28153E-03
   0.11101E+02   0.28528E-03
   0.11151E+02   0.28907E-03
   0.11201E+02   0.29289E-03
   0.11251E+02   0.29674E-03
   0.11301E+02   0.30063E-03
   0.11351E+02   0.30455E-03
   0.11401E+02   0.30851E-03
   0.11451E+02   0.31250E-03
   0.11501E+02   0.31653E-03
   0.11551E+02   0.32059E-03
   0.11601E+02   0.32469E-03
   0.11651E+02   0.32882E-03
   0.11701E+02   0.33299E-03
   0.11751E+02   0.33720E-03
   0.11801E+02   0.34144E-03
   0.11851E+02   0.34572E-03
   0.11901E+02   0.35002E-03
   0.11951E+02   0.35433E-03
   0.12001E+02   0.35867E-03
   0.12051E+02   0.36306E-03
   0.12101E+02   0.36747E-03
   0.12151E+02   0.37193E-03
   0.12201E+02   0.37642E-03
   0.12251E+02   0.38094E-03
   0.12301E+02   0.38551E-03
   0.12351E+02   0.39011E-03
   0.12401E+02   0.39475E-03
   0.12451E+02   0.39942E-03
   0.12501E+02   0.40414E-03
   0.12551E+02   0.40889E-03
   0.12601E+02   0.41368E-03
   0.12651E+02   0.41851E-03
   0.12701E+02   0.42338E-03
   0.12751E+02   0.42828E-03
   0.12801E+02   0.43322E-03
   0.12851E+02   0.43821E-03
   0.12901E+02   0.44319E-03
   0.12951E+02   0.44820E-03
   0.13001E+02   0.45325E-03
   0.13051E+02   0.45834E-03
   0.13101E+02   0.46347E-03
   0.13151E+02   0.46864E-03
   0.13201E+02   0.47384E-03
   0.13251E+02   0.47909E-03
   0.13301E+02   0.48438E-03
   0.13351E+02   0.48971E-03
   0.13401E+02   0.49507E-03
   0.13451E+02   0.50048E-03
   0.13501E+02   0.50593E-03
   0.13551E+02   0.51141E-03
   0.13601E+02   0.51694E-03
   0.13651E+02   0.52251E-03
   0.13701E+02   0.52812E-03
   0.13751E+02   0.53376E-03
   0.13801E+02   0.53940E-03
   0.13851E+02   0.54508E-03
   0.13901E+02   0.55080E-03
   0.13951E+02   0.55656E-03
   0.14001E+02   0.56236E-03
   0.14051E+02   0.56821E-03
   0.14101E+02   0.57410E-03
   0.14151E+02   0.58002E-03
   0.14201E+02   0.58599E-03
   0.14251E+02   0.59201E-03
   0.14301E+02   0.59806E-03
   0.14351E+02   0.60416E-03
   0.14401E+02   0.61030E-03
   0.14451E+02   0.61648E-03
   0.14501E+02   0.62270E-03
   0.14551E+02   0.62897E-03
   0.14601E+02   0.63523E-03
   0.14651E+02   0.64153E-03
   0.14701E+02   0.64786E-03
   0.14751E+02   0.65424E-03
   0.14801E+02   0.66067E-03
   0.14851E+02   0.66713E-03
   0.14901E+02   0.67365E-03
   0.14951E+02   0.68020E-03
   0.15001E+02   0.68680E-03
   0.15051E+02   0.69344E-03
   0.15101E+02   0.70013E-03
   0.15151E+02   0.70686E-03
   0.15201E+02   0.71364E-03
   0.15251E+02   0.72046E-03
   0.15301E+02   0.72732E-03
   0.15351E+02   0.73423E-03
   0.15401E+02   0.74113E-03
   0.15451E+02   0.74807E-03
   0.15501E+02   0.75504E-03
   0.15551E+02   0.76207E-03
   0.15601E+02   0.76914E-03
   0.15651E+02   0.77625E-03
   0.15701E+02   0.78341E-03
   0.15751E+02   0.79062E-03
   0.15801E+02   0.79787E-03
   0.15851E+02   0.80517E-03
   0.15901E+02   0.81251E-03
   0.15951E+02   0.81990E-03
   0.16001E+02   0.82734E-03
   0.16051E+02   0.83482E-03
   0.16101E+02   0.84235E-03
   0.16151E+02   0.84987E-03
   0.16201E+02   0.85742E-03
   0.16251E+02   0.86502E-03
   0.16301E+02   0.87266E-03
   0.16351E+02   0.88036E-03
   0.16401E+02   0.88809E-03
   0.16451E+02   0.89588E-03
   0.16501E+02   0.90371E-03
   0.16551E+02   0.91160E-03
   0.16601E+02   0.91952E-03
   0.16651E+02   0.92750E-03
   0.16701E+02   0.93553E-03
   0.16751E+02   0.94360E-03
   0.16801E+02   0.95172E-03
   0.16851E+02   0.95983E-03
   0.16901E+02   0.96796E-03
   0.16951E+02   0.97615E-03
   0.17001E+02   0.98439E-03
   0.17051E+02   0.99267E-03
   0.17101E+02   0.10010E-02
   0.17151E+02   0.10094E-02
   0.17201E+02   0.10178E-02
   0.17251E+02   0.10263E-02
   0.17301E+02   0.10348E-02
   0.17351E+02   0.10434E-02
   0.17401E+02   0.10520E-02
   0.17451E+02   0.10607E-02
   0.17501E+02   0.10694E-02
   0.17551E+02   0.10781E-02
   0.17601E+02   0.10869E-02
   0.17651E+02   0.10957E-02
   0.17701E+02   0.11045E-02
   0.17751E+02   0.11134E-02
   0.17801E+02   0.11223E-02
   0.17851E+02   0.11313E-02
   0.17901E+02   0.11404E-02
   0.17951E+02   0.11495E-02
   0.18001E+02   0.11586E-02
   0.18051E+02   0.11678E-02
   0.18101E+02   0.11771E-02
   0.18151E+02   0.11864E-02
   0.18201E+02   0.11956E-02
   0.18251E+02   0.12049E-02
   0.18301E+02   0.12143E-02
   0.18351E+02   0.12237E-02
   0.18401E+02   0.12332E-02
   0.18451E+02   0.12427E-02
   0.18501E+02   0.12523E-02
   0.18551E+02   0.12619E-02
   0.18601E+02   0.12716E-02
   0.18651E+02   0.12813E-02
   0.18701E+02   0.12911E-02
   0.18751E+02   0.13009E-02
   0.18801E+02   0.13107E-02
   0.18851E+02   0.13205E-02
   0.18901E+02   0.13304E-02
   0.18951E+02   0.13404E-02
   0.19001E+02   0.13504E-02
   0.19051E+02   0.13604E-02
   0.19101E+02   0.13705E-02
   0.19151E+02   0.13807E-02
   0.19201E+02   0.13909E-02
   0.19251E+02   0.14011E-02
   0.19301E+02   0.14115E-02
   0.19351E+02   0.14218E-02
   0.19401E+02   0.14322E-02
   0.19451E+02   0.14425E-02
   0.19501E+02   0.14530E-02
   0.19551E+02   0.14634E-02
   0.19601E+02   0.14740E-02
   0.19651E+02   0.14846E-02
   0.19701E+02   0.14952E-02
   0.19751E+02   0.15059E-02
   0.19801E+02   0.15167E-02
   0.19851E+02   0.15275E-02
   0.19901E+02   0.15383E-02
   0.19951E+02   0.15492E-02
   0.20001E+02   0.15601E-02
   0.20051E+02   0.15710E-02
   0.20101E+02   0.15820E-02
   0.20151E+02   0.15930E-02
   0.20201E+02   0.16041E-02
   0.20251E+02   0.16153E-02
   0.20301E+02   0.16265E-02
   0.20351E+02   0.16377E-02
   0.20401E+02   0.16490E-02
   0.20451E+02   0.16604E-02
   0.20501E+02   0.16718E-02
   0.20551E+02   0.16832E-02
   0.20601E+02   0.16946E-02
   0.20651E+02   0.17061E-02
   0.20701E+02   0.17176E-02
   0.20751E+02   0.17292E-02
   0.20801E+02   0.17408E-02
   0.20851E+02   0.17525E-02
   0.20901E+02   0.17643E-02
   0.20951E+02   0.17761E-02
   0.21001E+02   0.17879E-02
   0.21051E+02   0.17998E-02
   0.21101E+02   0.18117E-02
   0.21151E+02   0.18236E-02
   0.21201E+02   0.18356E-02
   0.21251E+02   0.18476E-02
   0.21301E+02   0.18597E-02
   0.21351E+02   0.18719E-02
   0.21401E+02   0.18841E-02
   0.21451E+02   0.18963E-02
   0.21501E+02   0.19087E-02
   0.21551E+02   0.19210E-02
   0.21601E+02   0.19334E-02
   0.21651E+02   0.19458E-02
   0.21701E+02   0.19582E-02
   0.21751E+02   0.19707E-02
   0.21801E+02   0.19833E-02
   0.21851E+02   0.19959E-02
   0.21901E+02   0.20085E-02
   0.21951E+02   0.20212E-02
   0.22001E+02   0.20340E-02
   0.22051E+02   0.20469E-02
   0.22101E+02   0.20597E-02
   0.22151E+02   0.20725E-02
   0.22201E+02   0.20854E-02
   0.22251E+02   0.20984E-02
   0.22301E+02   0.21114E-02
   0.22351E+02   0.21244E-02
   0.22401E+02   0.21375E-02
   0.22451E+02   0.21507E-02
   0.22501E+02   0.21640E-02
   0.22551E+02   0.21772E-02
   0.22601E+02   0.21906E-02
   0.22651E+02   0.22039E-02
   0.22701E+02   0.22172E-02
   0.22751E+02   0.22306E-02
   0.22801E+02   0.22441E-02
   0.22851E+02   0.22576E-02
   0.22901E+02   0.22712E-02
   0.22951E+02   0.22848E-02
   0.23001E+02   0.22985E-02
   0.23051E+02   0.23122E-02
   0.23101E+02   0.23260E-02
   0.23151E+02   0.23398E-02
   0.23201E+02   0.23536E-02
   0.23251E+02   0.23674E-02
   0.23301E+02   0.23814E-02
   0.23351E+02   0.23953E-02
   0.23401E+02   0.24094E-02
   0.23451E+02   0.24235E-02
   0.23501E+02   0.24376E-02
   0.23551E+02   0.24519E-02
   0.23601E+02   0.24660E-02
   0.23651E+02   0.24802E-02
   0.23701E+02   0.24945E-02
   0.23751E+02   0.25088E-02
   0.23801E+02   0.25232E-02
   0.23851E+02   0.25377E-02
   0.23901E+02   0.25522E-02
   0.23951E+02   0.25667E-02
   0.24001E+02   0.25814E-02
   0.24051E+02   0.25959E-02
   0.24101E+02   0.26105E-02
   0.24151E+02   0.26252E-02
   0.24201E+02   0.26399E-02
   0.24251E+02   0.26547E-02
   0.24301E+02   0.26696E-02
   0.24351E+02   0.26845E-02
   0.24401E+02   0.26995E-02
   0.24451E+02   0.27145E-02
   0.24501E+02   0.27296E-02
   0.24551E+02   0.27446E-02
   0.24601E+02   0.27597E-02
   0.24651E+02   0.27748E-02
   0.24701E+02   0.27900E-02
   0.24751E+02   0.28053E-02
   0.24801E+02   0.28206E-02
   0.24851E+02   0.28360E-02
   0.24901E+02   0.28514E-02
   0.24951E+02   0.28668E-02
   0.25001E+02   0.28822E-02
   0.25051E+02   0.28977E-02
   0.25101E+02   0.29132E-02
   0.25151E+02   0.29289E-02
   0.25201E+02   0.29445E-02
   0.25251E+02   0.29603E-02
   0.25301E+02   0.29760E-02
   0.25351E+02   0.29919E-02
   0.25401E+02   0.30077E-02
   0.25451E+02   0.30235E-02
   0.25501E+02   0.30394E-02
   0.25551E+02   0.30554E-02
   0.25601E+02   0.30714E-02
   0.25651E+02   0.30875E-02
   0.25701E+02   0.31036E-02
   0.25751E+02   0.31198E-02
   0.25801E+02   0.31360E-02
   0.25851E+02   0.31522E-02
   0.25901E+02   0.31684E-02
   0.25951E+02   0.31847E-02
   0.26001E+02   0.32011E-02
   0.26051E+02   0.32175E-02
   0.26101E+02   0.32340E-02
   0.26151E+02   0.32506E-02
   0.26201E+02   0.32671E-02
   0.26251E+02   0.32837E-02
   0.26301E+02   0.33002E-02
   0.26351E+02   0.33169E-02
   0.26401E+02   0.33336E-02
   0.26451E+02   0.33504E-02
   0.26501E+02   0.33672E-02
   0.26551E+02   0.33841E-02
   0.26601E+02   0.34010E-02
   0.26651E+02   0.34179E-02
   0.26701E+02   0.34349E-02
   0.26751E+02   0.34518E-02
   0.26801E+02   0.34689E-02
   0.26851E+02   0.34860E-02
   0.26901E+02   0.35032E-02
   0.26951E+02   0.35204E-02
   0.27001E+02   0.35377E-02
   0.27051E+02   0.35550E-02
   0.27101E+02   0.35722E-02
   0.27151E+02   0.35896E-02
   0.27201E+02   0.36069E-02
   0.27251E+02   0.36244E-02
   0.27301E+02   0.36419E-02
   0.27351E+02   0.36595E-02
   0.27401E+02   0.36772E-02
   0.27451E+02   0.36947E-02
   0.27501E+02   0.37124E-02
   0.27551E+02   0.37300E-02
   0.27601E+02   0.37478E-02
   0.27651E+02   0.37656E-02
   0.27701E+02   0.37834E-02
   0.27751E+02   0.38014E-02
   0.27801E+02   0.38193E-02
   0.27851E+02   0.38372E-02
   0.27901E+02   0.38552E-02
   0.27951E+02   0.38732E-02
   0.28001E+02   0.38913E-02
   0.28051E+02   0.39094E-02
   0.28101E+02   0.39276E-02
   0.28151E+02   0.39459E-02
   0.28201E+02   0.39641E-02
   0.28251E+02   0.39823E-02
   0.28301E+02   0.40006E-02
   0.28351E+02   0.40190E-02
   0.28401E+02   0.40374E-02
   0.28451E+02   0.40559E-02
   0.28501E+02   0.40744E-02
   0.28551E+02   0.40930E-02
   0.28601E+02   0.41115E-02
   0.28651E+02   0.41301E-02
   0.28701E+02   0.41487E-02
   0.28751E+02   0.41674E-02
   0.28801E+02   0.41862E-02
   0.28851E+02   0.42050E-02
   0.28901E+02   0.42239E-02
   0.28951E+02   0.42427E-02
   0.29001E+02   0.42615E-02
   0.29051E+02   0.42805E-02
   0.29101E+02   0.42994E-02
   0.29151E+02   0.43185E-02
   0.29201E+02   0.43376E-02
   0.29251E+02   0.43567E-02
   0.29301E+02   0.43758E-02
   0.29351E+02   0.43949E-02
   0.29401E+02   0.44141E-02
   0.29451E+02   0.44333E-02
   0.29501E+02   0.44527E-02
   0.29551E+02   0.44720E-02
   0.29601E+02   0.44915E-02
   0.29651E+02   0.45108E-02
   0.29701E+02   0.45302E-02
   0.29751E+02   0.45497E-02
   0.29801E+02   0.45692E-02
   0.29851E+02   0.45887E-02
   0.29901E+02   0.46084E-02
   0.29951E+02   0.46281E-02
   0.30001E+02   0.46477E-02
   0.30051E+02   0.46674E-02
   0.30101E+02   0.46871E-02
   0.30151E+02   0.47069E-02
   0.30201E+02   0.47267E-02
   0.30251E+02   0.47466E-02
   0.30301E+02   0.47666E-02
   0.30351E+02   0.47865E-02
   0.30401E+02   0.48064E-02
   0.30451E+02   0.48264E-02
   0.30501E+02   0.48465E-02
   0.30551E+02   0.48666E-02
   0.30601E+02   0.48868E-02
   0.30651E+02   0.49070E-02
   0.30701E+02   0.49272E-02
   0.30751E+02   0.49474E-02
   0.30801E+02   0.49676E-02
   0.30851E+02   0.49879E-02
   0.30901E+02   0.50083E-02
   0.30951E+02   0.50288E-02
   0.31001E+02   0.50492E-02
   0.31051E+02   0.50696E-02
   0.31101E+02   0.50901E-02
   0.31151E+02   0.51106E-02
   0.31201E+02   0.51312E-02
   0.31251E+02   0.51518E-02
   0.31301E+02   0.51725E-02
   0.31351E+02   0.51931E-02
   0.31401E+02   0.52138E-02
   0.31451E+02   0.52345E-02
   0.31501E+02   0.52553E-02
   0.31551E+02   0.52761E-02
   0.31601E+02   0.52970E-02
   0.31651E+02   0.53180E-02
   0.31701E+02   0.53388E-02
   0.31751E+02   0.53597E-02
   0.31801E+02   0.53807E-02
   0.31851E+02   0.54017E-02
   0.31901E+02   0.54228E-02
   0.31951E+02   0.54440E-02
   0.32001E+02   0.54651E-02
   0.32051E+02   0.54862E-02
   0.32101E+02   0.55073E-02
   0.32151E+02   0.55286E-02
   0.32201E+02   0.55499E-02
   0.32251E+02   0.55712E-02
   0.32301E+02   0.55925E-02
   0.32351E+02   0.56138E-02
   0.32401E+02   0.56351E-02
   0.32451E+02   0.56565E-02
   0.32501E+02   0.56780E-02
   0.32551E+02   0.56996E-02
   0.32601E+02   0.57212E-02
   0.32651E+02   0.57426E-02
   0.32701E+02   0.57642E-02
   0.32751E+02   0.57858E-02
   0.32801E+02   0.58075E-02
   0.32851E+02   0.58292E-02
   0.32901E+02   0.58510E-02
   0.32951E+02   0.58726E-02
   0.33001E+02   0.58944E-02
   0.33051E+02   0.59162E-02
   0.33101E+02   0.59380E-02
   0.33151E+02   0.59599E-02
   0.33201E+02   0.59819E-02
   0.33251E+02   0.60037E-02
   0.33301E+02   0.60257E-02
   0.33351E+02   0.60476E-02
   0.33401E+02   0.60697E-02
   0.33451E+02   0.60918E-02
   0.33501E+02   0.61139E-02
   0.33551E+02   0.61360E-02
   0.33601E+02   0.61580E-02
   0.33651E+02   0.61802E-02
   0.33701E+02   0.62024E-02
   0.33751E+02   0.62247E-02
   0.33801E+02   0.62471E-02
   0.33851E+02   0.62693E-02
   0.33901E+02   0.62915E-02
   0.33951E+02   0.63139E-02
   0.34001E+02   0.63363E-02
   0.34051E+02   0.63588E-02
   0.34101E+02   0.63811E-02
   0.34151E+02   0.64035E-02
   0.34201E+02   0.64259E-02
   0.34251E+02   0.64485E-02
   0.34301E+02   0.64711E-02
   0.34351E+02   0.64937E-02
   0.34401E+02   0.65162E-02
   0.34451E+02   0.65388E-02
   0.34501E+02   0.65614E-02
   0.34551E+02   0.65841E-02
   0.34601E+02   0.66069E-02
   0.34651E+02   0.66297E-02
   0.34701E+02   0.66523E-02
   0.34751E+02   0.66751E-02
   0.34801E+02   0.66979E-02
   0.34851E+02   0.67207E-02
   0.34901E+02   0.67437E-02
   0.34951E+02   0.67665E-02
   0.35001E+02   0.67893E-02
   0.35051E+02   0.68122E-02
   0.35101E+02   0.68352E-02
   0.35151E+02   0.68583E-02
   0.35201E+02   0.68813E-02
   0.35251E+02   0.69043E-02
   0.35301E+02   0.69273E-02
   0.35351E+02   0.69504E-02
   0.35401E+02   0.69735E-02
   0.35451E+02   0.69967E-02
   0.35501E+02   0.70198E-02
   0.35551E+02   0.70429E-02
   0.35601E+02   0.70661E-02
   0.35651E+02   0.70894E-02
   0.35701E+02   0.71127E-02
   0.35751E+02   0.71360E-02
   0.35801E+02   0.71592E-02
   0.35851E+02   0.71825E-02
   0.35901E+02   0.72059E-02
   0.35951E+02   0.72293E-02
   0.36001E+02   0.72527E-02
   0.36051E+02   0.72760E-02
   0.36101E+02   0.72994E-02
   0.36151E+02   0.73228E-02
   0.36201E+02   0.73464E-02
   0.36251E+02   0.73699E-02
   0.36301E+02   0.73934E-02
   0.36351E+02   0.74169E-02
   0.36401E+02   0.74404E-02
   0.36451E+02   0.74640E-02
   0.36501E+02   0.74877E-02
   0.36551E+02   0.75112E-02
   0.36601E+02   0.75348E-02
   0.36651E+02   0.75584E-02
   0.36701E+02   0.75821E-02
   0.36751E+02   0.76059E-02
   0.36801E+02   0.76297E-02
   0.36851E+02   0.76534E-02
   0.36901E+02   0.76771E-02
   0.36951E+02   0.77009E-02
   0.37001E+02   0.77247E-02
   0.37051E+02   0.77486E-02
   0.37101E+02   0.77724E-02
   0.37151E+02   0.77962E-02
   0.37201E+02   0.78201E-02
   0.37251E+02   0.78440E-02
   0.37301E+02   0.78680E-02
   0.37351E+02   0.78919E-02
   0.37401E+02   0.79158E-02
   0.37451E+02   0.79398E-02
   0.37501E+02   0.79638E-02
   0.37551E+02   0.79879E-02
   0.37601E+02   0.80118E-02
   0.37651E+02   0.80358E-02
   0.37701E+02   0.80599E-02
   0.37751E+02   0.80840E-02
   0.37801E+02   0.81081E-02
   0.37851E+02   0.81322E-02
   0.37901E+02   0.81562E-02
   0.37951E+02   0.81804E-02
   0.38001E+02   0.82046E-02
   0.38051E+02   0.82287E-02
   0.38101E+02   0.82528E-02
   0.38151E+02   0.82770E-02
   0.38201E+02   0.83012E-02
   0.38251E+02   0.83255E-02
   0.38301E+02   0.83496E-02
   0.38351E+02   0.83738E-02
   0.38401E+02   0.83981E-02
   0.38451E+02   0.84224E-02
   0.38501E+02   0.84467E-02
   0.38551E+02   0.84709E-02
   0.38601E+02   0.84952E-02
   0.38651E+02   0.85195E-02
   0.38701E+02   0.85439E-02
   0.38751E+02   0.85684E-02
   0.38801E+02   0.85926E-02
   0.38851E+02   0.86170E-02
   0.38901E+02   0.86414E-02
   0.38951E+02   0.86659E-02
   0.39001E+02   0.86902E-02
   0.39051E+02   0.87146E-02
   0.39101E+02   0.87390E-02
   0.39151E+02   0.87635E-02
   0.39201E+02   0.87880E-02
   0.39251E+02   0.88124E-02
   0.39301E+02   0.88368E-02
   0.39351E+02   0.88613E-02
   0.39401E+02   0.88859E-02
   0.39451E+02   0.89103E-02
   0.39501E+02   0.89348E-02
   0.39551E+02   0.89593E-02
   0.39601E+02   0.89838E-02
   0.39651E+02   0.90084E-02
   0.39701E+02   0.90329E-02
   0.39751E+02   0.90574E-02
   0.39801E+02   0.90820E-02
   0.39851E+02   0.91066E-02
   0.39901E+02   0.91312E-02
   0.39951E+02   0.91557E-02
   0.40001E+02   0.91803E-02
   0.40051E+02   0.92049E-02
   0.40101E+02   0.92296E-02
   0.40151E+02   0.92542E-02
   0.40201E+02   0.92788E-02
   0.40251E+02   0.93034E-02
   0.40301E+02   0.93281E-02
   0.40351E+02   0.93527E-02
   0.40401E+02   0.93773E-02
   0.40451E+02   0.94020E-02
   0.40501E+02   0.94267E-02
   0.40551E+02   0.94513E-02
   0.40601E+02   0.94759E-02
   0.40651E+02   0.95006E-02
   0.40701E+02   0.95253E-02
   0.40751E+02   0.95501E-02
   0.40801E+02   0.95747E-02
   0.40851E+02   0.95994E-02
   0.40901E+02   0.96241E-02
   0.40951E+02   0.96489E-02
   0.41001E+02   0.96735E-02
   0.41051E+02   0.96982E-02
   0.41101E+02   0.97229E-02
   0.41151E+02   0.97477E-02
   0.41201E+02   0.97724E-02
   0.41251E+02   0.97970E-02
   0.41301E+02   0.98218E-02
   0.41351E+02   0.98466E-02
   0.41401E+02   0.98712E-02
   0.41451E+02   0.98959E-02
   0.41501E+02   0.99207E-02
   0.41551E+02   0.99455E-02
   0.41601E+02   0.99701E-02
   0.41651E+02   0.99948E-02
   0.41701E+02   0.10020E-01
   0.41751E+02   0.10044E-01
   0.41801E+02   0.10069E-01
   0.41851E+02   0.10094E-01
   0.41901E+02   0.10118E-01
   0.41951E+02   0.10143E-01
   0.42001E+02   0.10168E-01
   0.42051E+02   0.10193E-01
   0.42101E+02   0.10217E-01
   0.42151E+02   0.10242E-01
   0.42201E+02   0.10267E-01
   0.42251E+02   0.10292E-01
   0.42301E+02   0.10316E-01
   0.42351E+02   0.10341E-01
   0.42401E+02   0.10366E-01
   0.42451E+02   0.10391E-01
   0.42501E+02   0.10415E-01
   0.42551E+02   0.10440E-01
   0.42601E+02   0.10465E-01
   0.42651E+02   0.10489E-01
   0.42701E+02   0.10514E-01
   0.42751E+02   0.10539E-01
   0.42801E+02   0.10563E-01
   0.42851E+02   0.10588E-01
   0.42901E+02   0.10613E-01
   0.42951E+02   0.10638E-01
   0.43001E+02   0.10662E-01
   0.43051E+02   0.10687E-01
   0.43101E+02   0.10712E-01
   0.43151E+02   0.10736E-01
   0.43201E+02   0.10761E-01
   0.43251E+02   0.10785E-01
   0.43301E+02   0.10810E-01
   0.43351E+02   0.10835E-01
   0.43401E+02   0.10859E-01
   0.43451E+02   0.10884E-01
   0.43501E+02   0.10909E-01
   0.43551E+02   0.10933E-01
   0.43601E+02   0.10958E-01
   0.43651E+02   0.10982E-01
   0.43701E+02   0.11007E-01
   0.43751E+02   0.11032E-01
   0.43801E+02   0.11056E-01
   0.43851E+02   0.11081E-01
   0.43901E+02   0.11105E-01
   0.43951E+02   0.11130E-01
   0.44001E+02   0.11154E-01
   0.44051E+02   0.11179E-01
   0.44101E+02   0.11203E-01
   0.44151E+02   0.11228E-01
   0.44201E+02   0.11252E-01
   0.44251E+02   0.11277E-01
   0.44301E+02   0.11301E-01
   0.44351E+02   0.11326E-01
   0.44401E+02   0.11350E-01
   0.44451E+02   0.11375E-01
   0.44501E+02   0.11399E-01
   0.44551E+02   0.11424E-01
   0.44601E+02   0.11448E-01
   0.44651E+02   0.11472E-01
   0.44701E+02   0.11497E-01
   0.44751E+02   0.11521E-01
   0.44801E+02   0.11546E-01
   0.44851E+02   0.11570E-01
   0.44901E+02   0.11594E-01
   0.44951E+02   0.11619E-01
   0.45001E+02   0.11643E-01
   0.45051E+02   0.11667E-01
   0.45101E+02   0.11691E-01
   0.45151E+02   0.11716E-01
   0.45201E+02   0.11740E-01
   0.45251E+02   0.11764E-01
   0.45301E+02   0.11788E-01
   0.45351E+02   0.11813E-01
   0.45401E+02   0.11837E-01
   0.45451E+02   0.11861E-01
   0.45501E+02   0.11885E-01
   0.45551E+02   0.11909E-01
   0.45601E+02   0.11933E-01
   0.45651E+02   0.11957E-01
   0.45701E+02   0.11981E-01
   0.45751E+02   0.12005E-01
   0.45801E+02   0.12030E-01
   0.45851E+02   0.12054E-01
   0.45901E+02   0.12078E-01
   0.45951E+02   0.12102E-01
   0.46001E+02   0.12125E-01
   0.46051E+02   0.12149E-01
   0.46101E+02   0.12173E-01
   0.46151E+02   0.12197E-01
   0.46201E+02   0.12221E-01
   0.46251E+02   0.12245E-01
   0.46301E+02   0.12269E-01
   0.46351E+02   0.12293E-01
   0.46401E+02   0.12317E-01
   0.46451E+02   0.12340E-01
   0.46501E+02   0.12364E-01
   0.46551E+02   0.12388E-01
   0.46601E+02   0.12412E-01
   0.46651E+02   0.12435E-01
   0.46701E+02   0.12459E-01
   0.46751E+02   0.12483E-01
   0.46801E+02   0.12506E-01
   0.46851E+02   0.12530E-01
   0.46901E+02   0.12554E-01
   0.46951E+02   0.12577E-01
   0.47001E+02   0.12601E-01
   0.47051E+02   0.12624E-01
   0.47101E+02   0.12648E-01
   0.47151E+02   0.12671E-01
   0.47201E+02   0.12695E-01
   0.47251E+02   0.12718E-01
   0.47301E+02   0.12741E-01
   0.47351E+02   0.12765E-01
   0.47401E+02   0.12788E-01
   0.47451E+02   0.12812E-01
   0.47501E+02   0.12835E-01
   0.47551E+02   0.12858E-01
   0.47601E+02   0.12881E-01
   0.47651E+02   0.12905E-01
   0.47701E+02   0.12928E-01
   0.47751E+02   0.12951E-01
   0.47801E+02   0.12974E-01
   0.47851E+02   0.12997E-01
   0.47901E+02   0.13021E-01
   0.47951E+02   0.13044E-01
   0.48001E+02   0.13067E-01
   0.48051E+02   0.13090E-01
   0.48101E+02   0.13113E-01
   0.48151E+02   0.13136E-01
   0.48201E+02   0.13158E-01
   0.48251E+02   0.13181E-01
   0.48301E+02   0.13204E-01
   0.48351E+02   0.13227E-01
   0.48401E+02   0.13250E-01
   0.48451E+02   0.13273E-01
   0.48501E+02   0.13295E-01
   0.48551E+02   0.13318E-01
   0.48601E+02   0.13341E-01
   0.48651E+02   0.13363E-01
   0.48701E+02   0.13386E-01
   0.48751E+02   0.13409E-01
   0.48801E+02   0.13431E-01
   0.48851E+02   0.13454E-01
   0.48901E+02   0.13476E-01
   0.48951E+02   0.13499E-01
   0.49001E+02   0.13521E-01
   0.49051E+02   0.13543E-01
   0.49101E+02   0.13566E-01
   0.49151E+02   0.13588E-01
   0.49201E+02   0.13610E-01
   0.49251E+02   0.13633E-01
   0.49301E+02   0.13655E-01
   0.49351E+02   0.13677E-01
   0.49401E+02   0.13699E-01
   0.49451E+02   0.13721E-01
   0.49501E+02   0.13744E-01
   0.49551E+02   0.13766E-01
   0.49601E+02   0.13788E-01
   0.49651E+02   0.13810E-01
   0.49701E+02   0.13831E-01
   0.49751E+02   0.13853E-01
   0.49801E+02   0.13875E-01
   0.49851E+02   0.13897E-01
   0.49901E+02   0.13919E-01
   0.49951E+02   0.13941E-01
   0.50001E+02   0.13962E-01
   0.50051E+02   0.13984E-01
   0.50101E+02   0.14006E-01
   0.50151E+02   0.14027E-01
   0.50201E+02   0.14049E-01
   0.50251E+02   0.14070E-01
   0.50301E+02   0.14092E-01
   0.50351E+02   0.14113E-01
   0.50401E+02   0.14135E-01
   0.50451E+02   0.14156E-01
   0.50501E+02   0.14178E-01
   0.50551E+02   0.14199E-01
   0.50601E+02   0.14220E-01
   0.50651E+02   0.14241E-01
   0.50701E+02   0.14263E-01
   0.50751E+02   0.14284E-01
   0.50801E+02   0.14305E-01
   0.50851E+02   0.14326E-01
   0.50901E+02   0.14347E-01
   0.50951E+02   0.14368E-01
   0.51001E+02   0.14389E-01
   0.51051E+02   0.14410E-01
   0.51101E+02   0.14430E-01
   0.51151E+02   0.14451E-01
   0.51201E+02   0.14472E-01
   0.51251E+02   0.14493E-01
   0.51301E+02   0.14513E-01
   0.51351E+02   0.14534E-01
   0.51401E+02   0.14555E-01
   0.51451E+02   0.14575E-01
   0.51501E+02   0.14596E-01
   0.51551E+02   0.14616E-01
   0.51601E+02   0.14637E-01
   0.51651E+02   0.14657E-01
   0.51701E+02   0.14677E-01
   0.51751E+02   0.14698E-01
   0.51801E+02   0.14718E-01
   0.51851E+02   0.14738E-01
   0.51901E+02   0.14758E-01
   0.51951E+02   0.14778E-01
   0.52001E+02   0.14798E-01
   0.52051E+02   0.14818E-01
   0.52101E+02   0.14838E-01
   0.52151E+02   0.14858E-01
   0.52201E+02   0.14878E-01
   0.52251E+02   0.14898E-01
   0.52301E+02   0.14917E-01
   0.52351E+02   0.14937E-01
   0.52401E+02   0.14957E-01
   0.52451E+02   0.14976E-01
   0.52501E+02   0.14996E-01
   0.52551E+02   0.15016E-01
   0.52601E+02   0.15035E-01
   0.52651E+02   0.15054E-01
   0.52701E+02   0.15074E-01
   0.52751E+02   0.15093E-01
   0.52801E+02   0.15112E-01
   0.52851E+02   0.15132E-01
   0.52901E+02   0.15151E-01
   0.52951E+02   0.15170E-01
   0.53001E+02   0.15189E-01
   0.53051E+02   0.15208E-01
   0.53101E+02   0.15227E-01
   0.53151E+02   0.15246E-01
   0.53201E+02   0.15264E-01
   0.53251E+02   0.15283E-01
   0.53301E+02   0.15302E-01
   0.53351E+02   0.15321E-01
   0.53401E+02   0.15339E-01
   0.53451E+02   0.15358E-01
   0.53501E+02   0.15377E-01
   0.53551E+02   0.15395E-01
   0.53601E+02   0.15413E-01
   0.53651E+02   0.15432E-01
   0.53701E+02   0.15450E-01
   0.53751E+02   0.15468E-01
   0.53801E+02   0.15487E-01
   0.53851E+02   0.15505E-01
   0.53901E+02   0.15523E-01
   0.53951E+02   0.15541E-01
   0.54001E+02   0.15559E-01
   0.54051E+02   0.15577E-01
   0.54101E+02   0.15595E-01
   0.54151E+02   0.15612E-01
   0.54201E+02   0.15630E-01
   0.54251E+02   0.15648E-01
   0.54301E+02   0.15665E-01
   0.54351E+02   0.15683E-01
   0.54401E+02   0.15701E-01
   0.54451E+02   0.15718E-01
   0.54501E+02   0.15735E-01
   0.54551E+02   0.15753E-01
   0.54601E+02   0.15770E-01
   0.54651E+02   0.15787E-01
   0.54701E+02   0.15804E-01
   0.54751E+02   0.15822E-01
   0.54801E+02   0.15839E-01
   0.54851E+02   0.15856E-01
   0.54901E+02   0.15873E-01
   0.54951E+02   0.15889E-01
   0.55001E+02   0.15906E-01
   0.55051E+02   0.15923E-01
   0.55101E+02   0.15940E-01
   0.55151E+02   0.15956E-01
   0.55201E+02   0.15973E-01
   0.55251E+02   0.15989E-01
   0.55301E+02   0.16006E-01
   0.55351E+02   0.16022E-01
   0.55401E+02   0.16038E-01
   0.55451E+02   0.16055E-01
   0.55501E+02   0.16071E-01
   0.55551E+02   0.16087E-01
   0.55601E+02   0.16103E-01
   0.55651E+02   0.16119E-01
   0.55701E+02   0.16135E-01
   0.55751E+02   0.16151E-01
   0.55801E+02   0.16167E-01
   0.55851E+02   0.16182E-01
   0.55901E+02   0.16198E-01
   0.55951E+02   0.16214E-01
   0.56001E+02   0.16229E-01
   0.56051E+02   0.16245E-01
   0.56101E+02   0.16260E-01
   0.56151E+02   0.16276E-01
   0.56201E+02   0.16291E-01
   0.56251E+02   0.16306E-01
   0.56301E+02   0.16321E-01
   0.56351E+02   0.16336E-01
   0.56401E+02   0.16351E-01
   0.56451E+02   0.16366E-01
   0.56501E+02   0.16381E-01
   0.56551E+02   0.16396E-01
   0.56601E+02   0.16411E-01
   0.56651E+02   0.16425E-01
   0.56701E+02   0.16440E-01
   0.56751E+02   0.16455E-01
   0.56801E+02   0.16469E-01
   0.56851E+02   0.16484E-01
   0.56901E+02   0.16498E-01
   0.56951E+02   0.16512E-01
   0.57001E+02   0.16526E-01
   0.57051E+02   0.16540E-01
   0.57101E+02   0.16555E-01
   0.57151E+02   0.16569E-01
   0.57201E+02   0.16583E-01
   0.57251E+02   0.16596E-01
   0.57301E+02   0.16610E-01
   0.57351E+02   0.16624E-01
   0.57401E+02   0.16638E-01
   0.57451E+02   0.16651E-01
   0.57501E+02   0.16665E-01
   0.57551E+02   0.16678E-01
   0.57601E+02   0.16692E-01
   0.57651E+02   0.16705E-01
   0.57701E+02   0.16718E-01
   0.57751E+02   0.16731E-01
   0.57801E+02   0.16744E-01
   0.57851E+02   0.16757E-01
   0.57901E+02   0.16770E-01
   0.57951E+02   0.16783E-01
   0.58001E+02   0.16796E-01
   0.58051E+02   0.16809E-01
   0.58101E+02   0.16821E-01
   0.58151E+02   0.16834E-01
   0.58201E+02   0.16846E-01
   0.58251E+02   0.16859E-01
   0.58301E+02   0.16871E-01
   0.58351E+02   0.16883E-01
   0.58401E+02   0.16896E-01
   0.58451E+02   0.16908E-01
   0.58501E+02   0.16920E-01
   0.58551E+02   0.16932E-01
   0.58601E+02   0.16944E-01
   0.58651E+02   0.16955E-01
   0.58701E+02   0.16967E-01
   0.58751E+02   0.16979E-01
   0.58801E+02   0.16990E-01
   0.58851E+02   0.17002E-01
   0.58901E+02   0.17013E-01
   0.58951E+02   0.17025E-01
   0.59001E+02   0.17036E-01
   0.59051E+02   0.17047E-01
   0.59101E+02   0.17058E-01
   0.59151E+02   0.17069E-01
   0.59201E+02   0.17081E-01
   0.59251E+02   0.17091E-01
   0.59301E+02   0.17102E-01
   0.59351E+02   0.17113E-01
   0.59401E+02   0.17124E-01
   0.59451E+02   0.17134E-01
   0.59501E+02   0.17145E-01
   0.59551E+02   0.17155E-01
   0.59601E+02   0.17166E-01
   0.59651E+02   0.17176E-01
   0.59701E+02   0.17186E-01
   0.59751E+02   0.17196E-01
   0.59801E+02   0.17206E-01
   0.59851E+02   0.17216E-01
   0.59901E+02   0.17226E-01
   0.59951E+02   0.17236E-01
   0.60001E+02   0.17246E-01
   0.60051E+02   0.17255E-01
   0.60101E+02   0.17265E-01
   0.60151E+02   0.17274E-01
   0.60201E+02   0.17284E-01
   0.60251E+02   0.17293E-01
   0.60301E+02   0.17302E-01
   0.60351E+02   0.17311E-01
   0.60401E+02   0.17320E-01
   0.60451E+02   0.17330E-01
   0.60501E+02   0.17338E-01
   0.60551E+02   0.17347E-01
   0.60601E+02   0.17356E-01
   0.60651E+02   0.17365E-01
   0.60701E+02   0.17373E-01
   0.60751E+02   0.17382E-01
   0.60801E+02   0.17390E-01
   0.60851E+02   0.17398E-01
   0.60901E+02   0.17407E-01
   0.60951E+02   0.17415E-01
   0.61001E+02   0.17423E-01
   0.61051E+02   0.17431E-01
   0.61101E+02   0.17439E-01
   0.61151E+02   0.17447E-01
   0.61201E+02   0.17454E-01
   0.61251E+02   0.17462E-01
   0.61301E+02   0.17470E-01
   0.61351E+02   0.17477E-01
   0.61401E+02   0.17485E-01
   0.61451E+02   0.17492E-01
   0.61501E+02   0.17499E-01
   0.61551E+02   0.17506E-01
   0.61601E+02   0.17513E-01
   0.61651E+02   0.17520E-01
   0.61701E+02   0.17527E-01
   0.61751E+02   0.17534E-01
   0.61801E+02   0.17541E-01
   0.61851E+02   0.17547E-01
   0.61901E+02   0.17554E-01
   0.61951E+02   0.17560E-01
   0.62001E+02   0.17567E-01
   0.62051E+02   0.17573E-01
   0.62101E+02   0.17579E-01
   0.62151E+02   0.17585E-01
   0.62201E+02   0.17591E-01
   0.62251E+02   0.17597E-01
   0.62301E+02   0.17603E-01
   0.62351E+02   0.17609E-01
   0.62401E+02   0.17615E-01
   0.62451E+02   0.17620E-01
   0.62501E+02   0.17626E-01
   0.62551E+02   0.17631E-01
   0.62601E+02   0.17637E-01
   0.62651E+02   0.17642E-01
   0.62701E+02   0.17647E-01
   0.62751E+02   0.17652E-01
   0.62801E+02   0.17657E-01
   0.62851E+02   0.17662E-01
   0.62901E+02   0.17667E-01
   0.62951E+02   0.17672E-01
   0.63001E+02   0.17676E-01
   0.63051E+02   0.17681E-01
   0.63101E+02   0.17685E-01
   0.63151E+02   0.17690E-01
   0.63201E+02   0.17694E-01
   0.63251E+02   0.17698E-01
   0.63301E+02   0.17702E-01
   0.63351E+02   0.17706E-01
   0.63401E+02   0.17710E-01
   0.63451E+02   0.17714E-01
   0.63501E+02   0.17718E-01
   0.63551E+02   0.17722E-01
   0.63601E+02   0.17725E-01
   0.63651E+02   0.17729E-01
   0.63701E+02   0.17732E-01
   0.63751E+02   0.17735E-01
   0.63801E+02   0.17739E-01
   0.63851E+02   0.17742E-01
   0.63901E+02   0.17745E-01
   0.63951E+02   0.17748E-01
   0.64001E+02   0.17751E-01
   0.64051E+02   0.17753E-01
   0.64101E+02   0.17756E-01
   0.64151E+02   0.17759E-01
   0.64201E+02   0.17761E-01
   0.64251E+02   0.17764E-01
   0.64301E+02   0.17766E-01
   0.64351E+02   0.17768E-01
   0.64401E+02   0.17770E-01
   0.64451E+02   0.17772E-01
   0.64501E+02   0.17774E-01
   0.64551E+02   0.17776E-01
   0.64601E+02   0.17778E-01
   0.64651E+02   0.17780E-01
   0.64701E+02   0.17781E-01
   0.64751E+02   0.17783E-01
   0.64801E+02   0.17784E-01
   0.64851E+02   0.17786E-01
   0.64901E+02   0.17787E-01
   0.64951E+02   0.17788E-01
   0.65001E+02   0.17789E-01
   0.65051E+02   0.17790E-01
   0.65101E+02   0.17791E-01
   0.65151E+02   0.17792E-01
   0.65201E+02   0.17793E-01
   0.65251E+02   0.17793E-01
   0.65301E+02   0.17794E-01
   0.65351E+02   0.17795E-01
   0.65401E+02   0.17795E-01
   0.65451E+02   0.17795E-01
   0.65501E+02   0.17796E-01
   0.65551E+02   0.17796E-01
   0.65601E+02   0.17796E-01
   0.65651E+02   0.17796E-01
   0.65701E+02   0.17796E-01


   0.51000E-01   0.10063E-07
   0.10100E+00   0.10488E-07
   0.15100E+00   0.11629E-07
   0.20100E+00   0.13842E-07
   0.25100E+00   0.17481E-07
   0.30100E+00   0.22901E-07
   0.35100E+00   0.30457E-07
   0.40100E+00   0.40504E-07
   0.45100E+00   0.53396E-07
   0.50100E+00   0.69489E-07
   0.55100E+00   0.89136E-07
   0.60100E+00   0.11269E-06
   0.65100E+00   0.14052E-06
   0.70100E+00   0.17296E-06
   0.75100E+00   0.21037E-06
   0.80100E+00   0.25312E-06
   0.85100E+00   0.30155E-06
   0.90100E+00   0.35601E-06
   0.95100E+00   0.41688E-06
   0.10010E+01   0.48448E-06
   0.10510E+01   0.55920E-06
   0.11010E+01   0.64137E-06
   0.11510E+01   0.73135E-06
   0.12010E+01   0.82950E-06
   0.12510E+01   0.93617E-06
   0.13010E+01   0.10517E-05
   0.13510E+01   0.11765E-05
   0.14010E+01   0.13109E-05
   0.14510E+01   0.14552E-05
   0.15010E+01   0.16098E-05
   0.15510E+01   0.17750E-05
   0.16010E+01   0.19513E-05
   0.16510E+01   0.21389E-05
   0.17010E+01   0.23383E-05
   0.17510E+01   0.25497E-05
   0.18010E+01   0.27735E-05
   0.18510E+01   0.30101E-05
   0.19010E+01   0.32599E-05
   0.19510E+01   0.35231E-05
   0.20010E+01   0.38002E-05
   0.20510E+01   0.40915E-05
   0.21010E+01   0.43968E-05
   0.21510E+01   0.47145E-05
   0.22010E+01   0.50472E-05
   0.22510E+01   0.53955E-05
   0.23010E+01   0.57595E-05
   0.23510E+01   0.61398E-05
   0.24010E+01   0.65365E-05
   0.24510E+01   0.69501E-05
   0.25010E+01   0.73810E-05
   0.25510E+01   0.78294E-05
   0.26010E+01   0.82958E-05
   0.26510E+01   0.87804E-05
   0.27010E+01   0.92837E-05
   0.27510E+01   0.98059E-05
   0.28010E+01   0.10347E-04
   0.28510E+01   0.10909E-04
   0.29010E+01   0.11490E-04
   0.29510E+01   0.12092E-04
   0.30010E+01   0.12714E-04
   0.30510E+01   0.13358E-04
   0.31010E+01   0.14023E-04
   0.31510E+01   0.14709E-04
   0.32010E+01   0.15418E-04
   0.32510E+01   0.16150E-04
   0.33010E+01   0.16904E-04
   0.33510E+01   0.17681E-04
   0.34010E+01   0.18482E-04
   0.34510E+01   0.19307E-04
   0.35010E+01   0.20156E-04
   0.35510E+01   0.21030E-04
   0.36010E+01   0.21929E-04
   0.36510E+01   0.22853E-04
   0.37010E+01   0.23802E-04
   0.37510E+01   0.24778E-04
   0.38010E+01   0.25780E-04
   0.38510E+01   0.26809E-04
   0.39010E+01   0.27865E-04
   0.39510E+01   0.28948E-04
   0.40010E+01   0.30059E-04
   0.40510E+01   0.31198E-04
   0.41010E+01   0.32365E-04
   0.41510E+01   0.33562E-04
   0.42010E+01   0.34787E-04
   0.42510E+01   0.36042E-04
   0.43010E+01   0.37327E-04
   0.43510E+01   0.38643E-04
   0.44010E+01   0.39988E-04
   0.44510E+01   0.41365E-04
   0.45010E+01   0.42773E-04
   0.45510E+01   0.44213E-04
   0.46010E+01   0.45684E-04
   0.46510E+01   0.47188E-04
   0.47010E+01   0.48725E-04
   0.47510E+01   0.50294E-04
   0.48010E+01   0.51897E-04
   0.48510E+01   0.53534E-04
   0.49010E+01   0.55205E-04
   0.49510E+01   0.56910E-04
   0.50010E+01   0.58650E-04
   0.50510E+01   0.60426E-04
   0.51010E+01   0.62236E-04
   0.51510E+01   0.64083E-04
   0.52010E+01   0.65966E-04
   0.52510E+01   0.67885E-04
   0.53010E+01   0.69841E-04
   0.53510E+01   0.71819E-04
   0.54010E+01   0.73830E-04
   0.54510E+01   0.75880E-04
   0.55010E+01   0.77967E-04
   0.55510E+01   0.80092E-04
   0.56010E+01   0.82256E-04
   0.56510E+01   0.84459E-04
   0.57010E+01   0.86701E-04
   0.57510E+01   0.88983E-04
   0.58010E+01   0.91305E-04
   0.58510E+01   0.93668E-04
   0.59010E+01   0.96071E-04
   0.59510E+01   0.98515E-04
   0.60010E+01   0.10100E-03
   0.60510E+01   0.10353E-03
   0.61010E+01   0.10610E-03
   0.61510E+01   0.10871E-03
   0.62010E+01   0.11136E-03
   0.62510E+01   0.11406E-03
   0.63010E+01   0.11680E-03
   0.63510E+01   0.11959E-03
   0.64010E+01   0.12242E-03
   0.64510E+01   0.12529E-03
   0.65010E+01   0.12821E-03
   0.65510E+01   0.13118E-03
   0.66010E+01   0.13418E-03
   0.66510E+01   0.13724E-03
   0.67010E+01   0.14034E-03
   0.67510E+01   0.14349E-03
   0.68010E+01   0.14669E-03
   0.68510E+01   0.14993E-03
   0.69010E+01   0.15322E-03
   0.69510E+01   0.15656E-03
   0.70010E+01   0.15995E-03
   0.70510E+01   0.16338E-03
   0.71010E+01   0.16687E-03
   0.71510E+01   0.17040E-03
   0.72010E+01   0.17399E-03
   0.72510E+01   0.17759E-03
   0.73010E+01   0.18124E-03
   0.73510E+01   0.18494E-03
   0.74010E+01   0.18869E-03
   0.74510E+01   0.19249E-03
   0.75010E+01   0.19634E-03
   0.75510E+01   0.20025E-03
   0.76010E+01   0.20420E-03
   0.76510E+01   0.20821E-03
   0.77010E+01   0.21227E-03
   0.77510E+01   0.21639E-03
   0.78010E+01   0.22056E-03
   0.78510E+01   0.22478E-03
   0.79010E+01   0.22905E-03
   0.79510E+01   0.23338E-03
   0.80010E+01   0.23777E-03
   0.80510E+01   0.24221E-03
   0.81010E+01   0.24670E-03
   0.81510E+01   0.25126E-03
   0.82010E+01   0.25586E-03
   0.82510E+01   0.26053E-03
   0.83010E+01   0.26525E-03
   0.83510E+01   0.27003E-03
   0.84010E+01   0.27486E-03
   0.84510E+01   0.27976E-03
   0.85010E+01   0.28471E-03
   0.85510E+01   0.28972E-03
   0.86010E+01   0.29479E-03
   0.86510E+01   0.29992E-03
   0.87010E+01   0.30511E-03
   0.87510E+01   0.31031E-03
   0.88010E+01   0.31557E-03
   0.88510E+01   0.32089E-03
   0.89010E+01   0.32627E-03
   0.89510E+01   0.33171E-03
   0.90010E+01   0.33721E-03
   0.90510E+01   0.34277E-03
   0.91010E+01   0.34839E-03
   0.91510E+01   0.35408E-03
   0.92010E+01   0.35982E-03
   0.92510E+01   0.36563E-03
   0.93010E+01   0.37151E-03
   0.93510E+01   0.37745E-03
   0.94010E+01   0.38345E-03
   0.94510E+01   0.38951E-03
   0.95010E+01   0.39564E-03
   0.95510E+01   0.40184E-03
   0.96010E+01   0.40810E-03
   0.96510E+01   0.41442E-03
   0.97010E+01   0.42081E-03
   0.97510E+01   0.42727E-03
   0.98010E+01   0.43380E-03
   0.98510E+01   0.44039E-03
   0.99010E+01   0.44704E-03
   0.99510E+01   0.45377E-03
   0.10001E+02   0.46051E-03
   0.10051E+02   0.46731E-03
   0.10101E+02   0.47417E-03
   0.10151E+02   0.48110E-03
   0.10201E+02   0.48810E-03
   0.10251E+02   0.49517E-03
   0.10301E+02   0.50231E-03
   0.10351E+02   0.50952E-03
   0.10401E+02   0.51680E-03
   0.10451E+02   0.52415E-03
   0.10501E+02   0.53157E-03
   0.10551E+02   0.53906E-03
   0.10601E+02   0.54662E-03
   0.10651E+02   0.55426E-03
   0.10701E+02   0.56196E-03
   0.10751E+02   0.56974E-03
   0.10801E+02   0.57759E-03
   0.10851E+02   0.58551E-03
   0.10901E+02   0.59351E-03
   0.10951E+02   0.60158E-03
   0.11001E+02   0.60973E-03
   0.11051E+02   0.61795E-03
   0.11101E+02   0.62623E-03
   0.11151E+02   0.63452E-03
   0.11201E+02   0.64288E-03
   0.11251E+02   0.65132E-03
   0.11301E+02   0.65983E-03
   0.11351E+02   0.66842E-03
   0.11401E+02   0.67708E-03
   0.11451E+02   0.68583E-03
   0.11501E+02   0.69464E-03
   0.11551E+02   0.70354E-03
   0.11601E+02   0.71251E-03
   0.11651E+02   0.72156E-03
   0.11701E+02   0.73069E-03
   0.11751E+02   0.73990E-03
   0.11801E+02   0.74918E-03
   0.11851E+02   0.75855E-03
   0.11901E+02   0.76799E-03
   0.11951E+02   0.77751E-03
   0.12001E+02   0.78712E-03
   0.12051E+02   0.79680E-03
   0.12101E+02   0.80656E-03
   0.12151E+02   0.81633E-03
   0.12201E+02   0.82616E-03
   0.12251E+02   0.83607E-03
   0.12301E+02   0.84607E-03
   0.12351E+02   0.85614E-03
   0.12401E+02   0.86630E-03
   0.12451E+02   0.87654E-03
   0.12501E+02   0.88686E-03
   0.12551E+02   0.89726E-03
   0.12601E+02   0.90775E-03
   0.12651E+02   0.91832E-03
   0.12701E+02   0.92898E-03
   0.12751E+02   0.93972E-03
   0.12801E+02   0.95054E-03
   0.12851E+02   0.96145E-03
   0.12901E+02   0.97244E-03
   0.12951E+02   0.98352E-03
   0.13001E+02   0.99469E-03
   0.13051E+02   0.10059E-02
   0.13101E+02   0.10172E-02
   0.13151E+02   0.10285E-02
   0.13201E+02   0.10399E-02
   0.13251E+02   0.10514E-02
   0.13301E+02   0.10629E-02
   0.13351E+02   0.10746E-02
   0.13401E+02   0.10863E-02
   0.13451E+02   0.10982E-02
   0.13501E+02   0.11101E-02
   0.13551E+02   0.11221E-02
   0.13601E+02   0.11342E-02
   0.13651E+02   0.11464E-02
   0.13701E+02   0.11587E-02
   0.13751E+02   0.11711E-02
   0.13801E+02   0.11835E-02
   0.13851E+02   0.11961E-02
   0.13901E+02   0.12087E-02
   0.13951E+02   0.12213E-02
   0.14001E+02   0.12340E-02
   0.14051E+02   0.12468E-02
   0.14101E+02   0.12597E-02
   0.14151E+02   0.12727E-02
   0.14201E+02   0.12858E-02
   0.14251E+02   0.12989E-02
   0.14301E+02   0.13122E-02
   0.14351E+02   0.13255E-02
   0.14401E+02   0.13390E-02
   0.14451E+02   0.13525E-02
   0.14501E+02   0.13661E-02
   0.14551E+02   0.13799E-02
   0.14601E+02   0.13937E-02
   0.14651E+02   0.14076E-02
   0.14701E+02   0.14216E-02
   0.14751E+02   0.14356E-02
   0.14801E+02   0.14497E-02
   0.14851E+02   0.14638E-02
   0.14901E+02   0.14781E-02
   0.14951E+02   0.14924E-02
   0.15001E+02   0.15069E-02
   0.15051E+02   0.15214E-02
   0.15101E+02   0.15361E-02
   0.15151E+02   0.15508E-02
   0.15201E+02   0.15656E-02
   0.15251E+02   0.15806E-02
   0.15301E+02   0.15956E-02
   0.15351E+02   0.16107E-02
   0.15401E+02   0.16260E-02
   0.15451E+02   0.16413E-02
   0.15501E+02   0.16567E-02
   0.15551E+02   0.16721E-02
   0.15601E+02   0.16875E-02
   0.15651E+02   0.17031E-02
   0.15701E+02   0.17188E-02
   0.15751E+02   0.17346E-02
   0.15801E+02   0.17505E-02
   0.15851E+02   0.17664E-02
   0.15901E+02   0.17825E-02
   0.15951E+02   0.17987E-02
   0.16001E+02   0.18150E-02
   0.16051E+02   0.18314E-02
   0.16101E+02   0.18478E-02
   0.16151E+02   0.18644E-02
   0.16201E+02   0.18811E-02
   0.16251E+02   0.18978E-02
   0.16301E+02   0.19145E-02
   0.16351E+02   0.19314E-02
   0.16401E+02   0.19483E-02
   0.16451E+02   0.19654E-02
   0.16501E+02   0.19825E-02
   0.16551E+02   0.19998E-02
   0.16601E+02   0.20171E-02
   0.16651E+02   0.20346E-02
   0.16701E+02   0.20522E-02
   0.16751E+02   0.20698E-02
   0.16801E+02   0.20876E-02
   0.16851E+02   0.21055E-02
   0.16901E+02   0.21235E-02
   0.16951E+02   0.21414E-02
   0.17001E+02   0.21594E-02
   0.17051E+02   0.21776E-02
   0.17101E+02   0.21958E-02
   0.17151E+02   0.22142E-02
   0.17201E+02   0.22326E-02
   0.17251E+02   0.22512E-02
   0.17301E+02   0.22699E-02
   0.17351E+02   0.22886E-02
   0.17401E+02   0.23075E-02
   0.17451E+02   0.23265E-02
   0.17501E+02   0.23457E-02
   0.17551E+02   0.23649E-02
   0.17601E+02   0.23840E-02
   0.17651E+02   0.24033E-02
   0.17701E+02   0.24227E-02
   0.17751E+02   0.24421E-02
   0.17801E+02   0.24617E-02
   0.17851E+02   0.24814E-02
   0.17901E+02   0.25012E-02
   0.17951E+02   0.25211E-02
   0.18001E+02   0.25411E-02
   0.18051E+02   0.25613E-02
   0.18101E+02   0.25815E-02
   0.18151E+02   0.26019E-02
   0.18201E+02   0.26223E-02
   0.18251E+02   0.26427E-02
   0.18301E+02   0.26632E-02
   0.18351E+02   0.26838E-02
   0.18401E+02   0.27046E-02
   0.18451E+02   0.27254E-02
   0.18501E+02   0.27463E-02
   0.18551E+02   0.27674E-02
   0.18601E+02   0.27886E-02
   0.18651E+02   0.28099E-02
   0.18701E+02   0.28313E-02
   0.18751E+02   0.28528E-02
   0.18801E+02   0.28744E-02
   0.18851E+02   0.28960E-02
   0.18901E+02   0.29177E-02
   0.18951E+02   0.29394E-02
   0.19001E+02   0.29613E-02
   0.19051E+02   0.29833E-02
   0.19101E+02   0.30055E-02
   0.19151E+02   0.30277E-02
   0.19201E+02   0.30500E-02
   0.19251E+02   0.30725E-02
   0.19301E+02   0.30951E-02
   0.19351E+02   0.31178E-02
   0.19401E+02   0.31406E-02
   0.19451E+02   0.31633E-02
   0.19501E+02   0.31861E-02
   0.19551E+02   0.32091E-02
   0.19601E+02   0.32321E-02
   0.19651E+02   0.32553E-02
   0.19701E+02   0.32786E-02
   0.19751E+02   0.33021E-02
   0.19801E+02   0.33256E-02
   0.19851E+02   0.33493E-02
   0.19901E+02   0.33730E-02
   0.19951E+02   0.33969E-02
   0.20001E+02   0.34208E-02
   0.20051E+02   0.34447E-02
   0.20101E+02   0.34687E-02
   0.20151E+02   0.34929E-02
   0.20201E+02   0.35171E-02
   0.20251E+02   0.35415E-02
   0.20301E+02   0.35660E-02
   0.20351E+02   0.35907E-02
   0.20401E+02   0.36154E-02
   0.20451E+02   0.36403E-02
   0.20501E+02   0.36653E-02
   0.20551E+02   0.36902E-02
   0.20601E+02   0.37152E-02
   0.20651E+02   0.37403E-02
   0.20701E+02   0.37655E-02
   0.20751E+02   0.37909E-02
   0.20801E+02   0.38164E-02
   0.20851E+02   0.38420E-02
   0.20901E+02   0.38677E-02
   0.20951E+02   0.38936E-02
   0.21001E+02   0.39196E-02
   0.21051E+02   0.39457E-02
   0.21101E+02   0.39717E-02
   0.21151E+02   0.39978E-02
   0.21201E+02   0.40240E-02
   0.21251E+02   0.40503E-02
   0.21301E+02   0.40768E-02
   0.21351E+02   0.41034E-02
   0.21401E+02   0.41301E-02
   0.21451E+02   0.41570E-02
   0.21501E+02   0.41839E-02
   0.21551E+02   0.42110E-02
   0.21601E+02   0.42382E-02
   0.21651E+02   0.42653E-02
   0.21701E+02   0.42925E-02
   0.21751E+02   0.43198E-02
   0.21801E+02   0.43473E-02
   0.21851E+02   0.43749E-02
   0.21901E+02   0.44026E-02
   0.21951E+02   0.44305E-02
   0.22001E+02   0.44584E-02
   0.22051E+02   0.44865E-02
   0.22101E+02   0.45147E-02
   0.22151E+02   0.45428E-02
   0.22201E+02   0.45710E-02
   0.22251E+02   0.45993E-02
   0.22301E+02   0.46278E-02
   0.22351E+02   0.46564E-02
   0.22401E+02   0.46851E-02
   0.22451E+02   0.47139E-02
   0.22501E+02   0.47429E-02
   0.22551E+02   0.47720E-02
   0.22601E+02   0.48012E-02
   0.22651E+02   0.48303E-02
   0.22701E+02   0.48595E-02
   0.22751E+02   0.48888E-02
   0.22801E+02   0.49183E-02
   0.22851E+02   0.49479E-02
   0.22901E+02   0.49776E-02
   0.22951E+02   0.50074E-02
   0.23001E+02   0.50374E-02
   0.23051E+02   0.50675E-02
   0.23101E+02   0.50975E-02
   0.23151E+02   0.51276E-02
   0.23201E+02   0.51578E-02
   0.23251E+02   0.51882E-02
   0.23301E+02   0.52187E-02
   0.23351E+02   0.52493E-02
   0.23401E+02   0.52800E-02
   0.23451E+02   0.53109E-02
   0.23501E+02   0.53419E-02
   0.23551E+02   0.53730E-02
   0.23601E+02   0.54039E-02
   0.23651E+02   0.54350E-02
   0.23701E+02   0.54663E-02
   0.23751E+02   0.54976E-02
   0.23801E+02   0.55291E-02
   0.23851E+02   0.55608E-02
   0.23901E+02   0.55925E-02
   0.23951E+02   0.56244E-02
   0.24001E+02   0.56564E-02
   0.24051E+02   0.56882E-02
   0.24101E+02   0.57202E-02
   0.24151E+02   0.57523E-02
   0.24201E+02   0.57846E-02
   0.24251E+02   0.58170E-02
   0.24301E+02   0.58495E-02
   0.24351E+02   0.58821E-02
   0.24401E+02   0.59149E-02
   0.24451E+02   0.59478E-02
   0.24501E+02   0.59805E-02
   0.24551E+02   0.60134E-02
   0.24601E+02   0.60464E-02
   0.24651E+02   0.60795E-02
   0.24701E+02   0.61128E-02
   0.24751E+02   0.61462E-02
   0.24801E+02   0.61798E-02
   0.24851E+02   0.62134E-02
   0.24901E+02   0.62472E-02
   0.24951E+02   0.62808E-02
   0.25001E+02   0.63146E-02
   0.25051E+02   0.63485E-02
   0.25101E+02   0.63825E-02
   0.25151E+02   0.64167E-02
   0.25201E+02   0.64510E-02
   0.25251E+02   0.64854E-02
   0.25301E+02   0.65200E-02
   0.25351E+02   0.65544E-02
   0.25401E+02   0.65889E-02
   0.25451E+02   0.66236E-02
   0.25501E+02   0.66584E-02
   0.25551E+02   0.66933E-02
   0.25601E+02   0.67284E-02
   0.25651E+02   0.67636E-02
   0.25701E+02   0.67989E-02
   0.25751E+02   0.68343E-02
   0.25801E+02   0.68696E-02
   0.25851E+02   0.69050E-02
   0.25901E+02   0.69405E-02
   0.25951E+02   0.69762E-02
   0.26001E+02   0.70120E-02
   0.26051E+02   0.70480E-02
   0.26101E+02   0.70841E-02
   0.26151E+02   0.71202E-02
   0.26201E+02   0.71563E-02
   0.26251E+02   0.71924E-02
   0.26301E+02   0.72287E-02
   0.26351E+02   0.72652E-02
   0.26401E+02   0.73017E-02
   0.26451E+02   0.73384E-02
   0.26501E+02   0.73753E-02
   0.26551E+02   0.74122E-02
   0.26601E+02   0.74490E-02
   0.26651E+02   0.74859E-02
   0.26701E+02   0.75230E-02
   0.26751E+02   0.75601E-02
   0.26801E+02   0.75975E-02
   0.26851E+02   0.76349E-02
   0.26901E+02   0.76725E-02
   0.26951E+02   0.77102E-02
   0.27001E+02   0.77478E-02
   0.27051E+02   0.77854E-02
   0.27101E+02   0.78232E-02
   0.27151E+02   0.78612E-02
   0.27201E+02   0.78992E-02
   0.27251E+02   0.79375E-02
   0.27301E+02   0.79758E-02
   0.27351E+02   0.80143E-02
   0.27401E+02   0.80525E-02
   0.27451E+02   0.80910E-02
   0.27501E+02   0.81295E-02
   0.27551E+02   0.81682E-02
   0.27601E+02   0.82070E-02
   0.27651E+02   0.82460E-02
   0.27701E+02   0.82851E-02
   0.27751E+02   0.83241E-02
   0.27801E+02   0.83631E-02
   0.27851E+02   0.84022E-02
   0.27901E+02   0.84415E-02
   0.27951E+02   0.84810E-02
   0.28001E+02   0.85206E-02
   0.28051E+02   0.85603E-02
   0.28101E+02   0.86001E-02
   0.28151E+02   0.86397E-02
   0.28201E+02   0.86795E-02
   0.28251E+02   0.87194E-02
   0.28301E+02   0.87594E-02
   0.28351E+02   0.87996E-02
   0.28401E+02   0.88400E-02
   0.28451E+02   0.88804E-02
   0.28501E+02   0.89207E-02
   0.28551E+02   0.89611E-02
   0.28601E+02   0.90016E-02
   0.28651E+02   0.90422E-02
   0.28701E+02   0.90830E-02
   0.28751E+02   0.91240E-02
   0.28801E+02   0.91650E-02
   0.28851E+02   0.92059E-02
   0.28901E+02   0.92469E-02
   0.28951E+02   0.92880E-02
   0.29001E+02   0.93292E-02
   0.29051E+02   0.93706E-02
   0.29101E+02   0.94122E-02
   0.29151E+02   0.94538E-02
   0.29201E+02   0.94953E-02
   0.29251E+02   0.95369E-02
   0.29301E+02   0.95786E-02
   0.29351E+02   0.96204E-02
   0.29401E+02   0.96624E-02
   0.29451E+02   0.97046E-02
   0.29501E+02   0.97468E-02
   0.29551E+02   0.97889E-02
   0.29601E+02   0.98311E-02
   0.29651E+02   0.98733E-02
   0.29701E+02   0.99158E-02
   0.29751E+02   0.99584E-02
   0.29801E+02   0.10001E-01
   0.29851E+02   0.10044E-01
   0.29901E+02   0.10087E-01
   0.29951E+02   0.10129E-01
   0.30001E+02   0.10172E-01
   0.30051E+02   0.10215E-01
   0.30101E+02   0.10258E-01
   0.30151E+02   0.10302E-01
   0.30201E+02   0.10345E-01
   0.30251E+02   0.10388E-01
   0.30301E+02   0.10432E-01
   0.30351E+02   0.10475E-01
   0.30401E+02   0.10519E-01
   0.30451E+02   0.10563E-01
   0.30501E+02   0.10607E-01
   0.30551E+02   0.10650E-01
   0.30601E+02   0.10694E-01
   0.30651E+02   0.10738E-01
   0.30701E+02   0.10782E-01
   0.30751E+02   0.10826E-01
   0.30801E+02   0.10871E-01
   0.30851E+02   0.10915E-01
   0.30901E+02   0.10959E-01
   0.30951E+02   0.11004E-01
   0.31001E+02   0.11048E-01
   0.31051E+02   0.11093E-01
   0.31101E+02   0.11138E-01
   0.31151E+02   0.11183E-01
   0.31201E+02   0.11228E-01
   0.31251E+02   0.11272E-01
   0.31301E+02   0.11317E-01
   0.31351E+02   0.11362E-01
   0.31401E+02   0.11407E-01
   0.31451E+02   0.11453E-01
   0.31501E+02   0.11498E-01
   0.31551E+02   0.11544E-01
   0.31601E+02   0.11589E-01
   0.31651E+02   0.11634E-01
   0.31701E+02   0.11680E-01
   0.31751E+02   0.11726E-01
   0.31801E+02   0.11772E-01
   0.31851E+02   0.11817E-01
   0.31901E+02   0.11863E-01
   0.31951E+02   0.11909E-01
   0.32001E+02   0.11955E-01
   0.32051E+02   0.12001E-01
   0.32101E+02   0.12048E-01
   0.32151E+02   0.12094E-01
   0.32201E+02   0.12140E-01
   0.32251E+02   0.12186E-01
   0.32301E+02   0.12233E-01
   0.32351E+02   0.12280E-01
   0.32401E+02   0.12326E-01
   0.32451E+02   0.12373E-01
   0.32501E+02   0.12420E-01
   0.32551E+02   0.12466E-01
   0.32601E+02   0.12513E-01
   0.32651E+02   0.12560E-01
   0.32701E+02   0.12607E-01
   0.32751E+02   0.12655E-01
   0.32801E+02   0.12702E-01
   0.32851E+02   0.12749E-01
   0.32901E+02   0.12796E-01
   0.32951E+02   0.12844E-01
   0.33001E+02   0.12891E-01
   0.33051E+02   0.12939E-01
   0.33101E+02   0.12986E-01
   0.33151E+02   0.13034E-01
   0.33201E+02   0.13081E-01
   0.33251E+02   0.13129E-01
   0.33301E+02   0.13177E-01
   0.33351E+02   0.13225E-01
   0.33401E+02   0.13273E-01
   0.33451E+02   0.13321E-01
   0.33501E+02   0.13369E-01
   0.33551E+02   0.13417E-01
   0.33601E+02   0.13466E-01
   0.33651E+02   0.13514E-01
   0.33701E+02   0.13562E-01
   0.33751E+02   0.13611E-01
   0.33801E+02   0.13659E-01
   0.33851E+02   0.13708E-01
   0.33901E+02   0.13756E-01
   0.33951E+02   0.13805E-01
   0.34001E+02   0.13854E-01
   0.34051E+02   0.13902E-01
   0.34101E+02   0.13951E-01
   0.34151E+02   0.14000E-01
   0.34201E+02   0.14049E-01
   0.34251E+02   0.14098E-01
   0.34301E+02   0.14147E-01
   0.34351E+02   0.14196E-01
   0.34401E+02   0.14245E-01
   0.34451E+02   0.14295E-01
   0.34501E+02   0.14344E-01
   0.34551E+02   0.14393E-01
   0.34601E+02   0.14442E-01
   0.34651E+02   0.14492E-01
   0.34701E+02   0.14542E-01
   0.34751E+02   0.14591E-01
   0.34801E+02   0.14641E-01
   0.34851E+02   0.14690E-01
   0.34901E+02   0.14740E-01
   0.34951E+02   0.14790E-01
   0.35001E+02   0.14840E-01
   0.35051E+02   0.14890E-01
   0.35101E+02   0.14940E-01
   0.35151E+02   0.14990E-01
   0.35201E+02   0.15040E-01
   0.35251E+02   0.15090E-01
   0.35301E+02   0.15140E-01
   0.35351E+02   0.15190E-01
   0.35401E+02   0.15240E-01
   0.35451E+02   0.15291E-01
   0.35501E+02   0.15341E-01
   0.35551E+02   0.15392E-01
   0.35601E+02   0.15442E-01
   0.35651E+02   0.15492E-01
   0.35701E+02   0.15543E-01
   0.35751E+02   0.15594E-01
   0.35801E+02   0.15645E-01
   0.35851E+02   0.15695E-01
   0.35901E+02   0.15746E-01
   0.35951E+02   0.15796E-01
   0.36001E+02   0.15847E-01
   0.36051E+02   0.15898E-01
   0.36101E+02   0.15950E-01
   0.36151E+02   0.16000E-01
   0.36201E+02   0.16051E-01
   0.36251E+02   0.16102E-01
   0.36301E+02   0.16154E-01
   0.36351E+02   0.16205E-01
   0.36401E+02   0.16256E-01
   0.36451E+02   0.16307E-01
   0.36501E+02   0.16359E-01
   0.36551E+02   0.16410E-01
   0.36601E+02   0.16462E-01
   0.36651E+02   0.16513E-01
   0.36701E+02   0.16564E-01
   0.36751E+02   0.16616E-01
   0.36801E+02   0.16667E-01
   0.36851E+02   0.16719E-01
   0.36901E+02   0.16771E-01
   0.36951E+02   0.16822E-01
   0.37001E+02   0.16874E-01
   0.37051E+02   0.16926E-01
   0.37101E+02   0.16978E-01
   0.37151E+02   0.17029E-01
   0.37201E+02   0.17081E-01
   0.37251E+02   0.17133E-01
   0.37301E+02   0.17185E-01
   0.37351E+02   0.17237E-01
   0.37401E+02   0.17289E-01
   0.37451E+02   0.17341E-01
   0.37501E+02   0.17393E-01
   0.37551E+02   0.17445E-01
   0.37601E+02   0.17498E-01
   0.37651E+02   0.17550E-01
   0.37701E+02   0.17602E-01
   0.37751E+02   0.17654E-01
   0.37801E+02   0.17707E-01
   0.37851E+02   0.17759E-01
   0.37901E+02   0.17811E-01
   0.37951E+02   0.17863E-01
   0.38001E+02   0.17916E-01
   0.38051E+02   0.17969E-01
   0.38101E+02   0.18021E-01
   0.38151E+02   0.18073E-01
   0.38201E+02   0.18126E-01
   0.38251E+02   0.18178E-01
   0.38301E+02   0.18231E-01
   0.38351E+02   0.18284E-01
   0.38401E+02   0.18336E-01
   0.38451E+02   0.18389E-01
   0.38501E+02   0.18442E-01
   0.38551E+02   0.18494E-01
   0.38601E+02   0.18547E-01
   0.38651E+02   0.18600E-01
   0.38701E+02   0.18653E-01
   0.38751E+02   0.18706E-01
   0.38801E+02   0.18758E-01
   0.38851E+02   0.18811E-01
   0.38901E+02   0.18864E-01
   0.38951E+02   0.18917E-01
   0.39001E+02   0.18970E-01
   0.39051E+02   0.19023E-01
   0.39101E+02   0.19076E-01
   0.39151E+02   0.19129E-01
   0.39201E+02   0.19182E-01
   0.39251E+02   0.19235E-01
   0.39301E+02   0.19288E-01
   0.39351E+02   0.19341E-01
   0.39401E+02   0.19394E-01
   0.39451E+02   0.19447E-01
   0.39501E+02   0.19500E-01
   0.39551E+02   0.19553E-01
   0.39601E+02   0.19607E-01
   0.39651E+02   0.19660E-01
   0.39701E+02   0.19713E-01
   0.39751E+02   0.19766E-01
   0.39801E+02   0.19819E-01
   0.39851E+02   0.19873E-01
   0.39901E+02   0.19926E-01
   0.39951E+02   0.19979E-01
   0.40001E+02   0.20032E-01
   0.40051E+02   0.20086E-01
   0.40101E+02   0.20139E-01
   0.40151E+02   0.20193E-01
   0.40201E+02   0.20246E-01
   0.40251E+02   0.20299E-01
   0.40301E+02   0.20353E-01
   0.40351E+02   0.20406E-01
   0.40401E+02   0.20459E-01
   0.40451E+02   0.20513E-01
   0.40501E+02   0.20566E-01
   0.40551E+02   0.20620E-01
   0.40601E+02   0.20673E-01
   0.40651E+02   0.20727E-01
   0.40701E+02   0.20780E-01
   0.40751E+02   0.20834E-01
   0.40801E+02   0.20887E-01
   0.40851E+02   0.20940E-01
   0.40901E+02   0.20994E-01
   0.40951E+02   0.21047E-01
   0.41001E+02   0.21101E-01
   0.41051E+02   0.21154E-01
   0.41101E+02   0.21208E-01
   0.41151E+02   0.21261E-01
   0.41201E+02   0.21315E-01
   0.41251E+02   0.21368E-01
   0.41301E+02   0.21422E-01
   0.41351E+02   0.21475E-01
   0.41401E+02   0.21528E-01
   0.41451E+02   0.21582E-01
   0.41501E+02   0.21636E-01
   0.41551E+02   0.21689E-01
   0.41601E+02   0.21743E-01
   0.41651E+02   0.21796E-01
   0.41701E+02   0.21850E-01
   0.41751E+02   0.21903E-01
   0.41801E+02   0.21956E-01
   0.41851E+02   0.22010E-01
   0.41901E+02   0.22064E-01
   0.41951E+02   0.22117E-01
   0.42001E+02   0.22170E-01
   0.42051E+02   0.22224E-01
   0.42101E+02   0.22277E-01
   0.42151E+02   0.22331E-01
   0.42201E+02   0.22384E-01
   0.42251E+02   0.22438E-01
   0.42301E+02   0.22491E-01
   0.42351E+02   0.22545E-01
   0.42401E+02   0.22598E-01
   0.42451E+02   0.22651E-01
   0.42501E+02   0.22705E-01
   0.42551E+02   0.22758E-01
   0.42601E+02   0.22812E-01
   0.42651E+02   0.22865E-01
   0.42701E+02   0.22918E-01
   0.42751E+02   0.22972E-01
   0.42801E+02   0.23025E-01
   0.42851E+02   0.23078E-01
   0.42901E+02   0.23132E-01
   0.42951E+02   0.23185E-01
   0.43001E+02   0.23238E-01
   0.43051E+02   0.23292E-01
   0.43101E+02   0.23345E-01
   0.43151E+02   0.23398E-01
   0.43201E+02   0.23451E-01
   0.43251E+02   0.23505E-01
   0.43301E+02   0.23558E-01
   0.43351E+02   0.23611E-01
   0.43401E+02   0.23664E-01
   0.43451E+02   0.23718E-01
   0.43501E+02   0.23771E-01
   0.43551E+02   0.23824E-01
   0.43601E+02   0.23877E-01
   0.43651E+02   0.23930E-01
   0.43701E+02   0.23983E-01
   0.43751E+02   0.24036E-01
   0.43801E+02   0.24089E-01
   0.43851E+02   0.24142E-01
   0.43901E+02   0.24195E-01
   0.43951E+02   0.24248E-01
   0.44001E+02   0.24300E-01
   0.44051E+02   0.24353E-01
   0.44101E+02   0.24406E-01
   0.44151E+02   0.24459E-01
   0.44201E+02   0.24512E-01
   0.44251E+02   0.24564E-01
   0.44301E+02   0.24617E-01
   0.44351E+02   0.24670E-01
   0.44401E+02   0.24722E-01
   0.44451E+02   0.24775E-01
   0.44501E+02   0.24828E-01
   0.44551E+02   0.24880E-01
   0.44601E+02   0.24933E-01
   0.44651E+02   0.24986E-01
   0.44701E+02   0.25038E-01
   0.44751E+02   0.25090E-01
   0.44801E+02   0.25143E-01
   0.44851E+02   0.25195E-01
   0.44901E+02   0.25248E-01
   0.44951E+02   0.25300E-01
   0.45001E+02   0.25353E-01
   0.45051E+02   0.25405E-01
   0.45101E+02   0.25457E-01
   0.45151E+02   0.25509E-01
   0.45201E+02   0.25561E-01
   0.45251E+02   0.25613E-01
   0.45301E+02   0.25666E-01
   0.45351E+02   0.25718E-01
   0.45401E+02   0.25770E-01
   0.45451E+02   0.25822E-01
   0.45501E+02   0.25874E-01
   0.45551E+02   0.25926E-01
   0.45601E+02   0.25977E-01
   0.45651E+02   0.26029E-01
   0.45701E+02   0.26081E-01
   0.45751E+02   0.26133E-01
   0.45801E+02   0.26185E-01
   0.45851E+02   0.26236E-01
   0.45901E+02   0.26288E-01
   0.45951E+02   0.26339E-01
   0.46001E+02   0.26391E-01
   0.46051E+02   0.26442E-01
   0.46101E+02   0.26494E-01
   0.46151E+02   0.26545E-01
   0.46201E+02   0.26597E-01
   0.46251E+02   0.26648E-01
   0.46301E+02   0.26699E-01
   0.46351E+02   0.26750E-01
   0.46401E+02   0.26801E-01
   0.46451E+02   0.26853E-01
   0.46501E+02   0.26904E-01
   0.46551E+02   0.26955E-01
   0.46601E+02   0.27006E-01
   0.46651E+02   0.27056E-01
   0.46701E+02   0.27107E-01
   0.46751E+02   0.27158E-01
   0.46801E+02   0.27209E-01
   0.46851E+02   0.27259E-01
   0.46901E+02   0.27310E-01
   0.46951E+02   0.27361E-01
   0.47001E+02   0.27411E-01
   0.47051E+02   0.27462E-01
   0.47101E+02   0.27512E-01
   0.47151E+02   0.27562E-01
   0.47201E+02   0.27613E-01
   0.47251E+02   0.27663E-01
   0.47301E+02   0.27713E-01
   0.47351E+02   0.27763E-01
   0.47401E+02   0.27813E-01
   0.47451E+02   0.27863E-01
   0.47501E+02   0.27913E-01
   0.47551E+02   0.27963E-01
   0.47601E+02   0.28013E-01
   0.47651E+02   0.28063E-01
   0.47701E+02   0.28113E-01
   0.47751E+02   0.28162E-01
   0.47801E+02   0.28212E-01
   0.47851E+02   0.28261E-01
   0.47901E+02   0.28311E-01
   0.47951E+02   0.28360E-01
   0.48001E+02   0.28410E-01
   0.48051E+02   0.28459E-01
   0.48101E+02   0.28508E-01
   0.48151E+02   0.28557E-01
   0.48201E+02   0.28606E-01
   0.48251E+02   0.28655E-01
   0.48301E+02   0.28704E-01
   0.48351E+02   0.28753E-01
   0.48401E+02   0.28802E-01
   0.48451E+02   0.28850E-01
   0.48501E+02   0.28899E-01
   0.48551E+02   0.28948E-01
   0.48601E+02   0.28996E-01
   0.48651E+02   0.29045E-01
   0.48701E+02   0.29093E-01
   0.48751E+02   0.29141E-01
   0.48801E+02   0.29189E-01
   0.48851E+02   0.29238E-01
   0.48901E+02   0.29286E-01
   0.48951E+02   0.29334E-01
   0.49001E+02   0.29382E-01
   0.49051E+02   0.29430E-01
   0.49101E+02   0.29477E-01
   0.49151E+02   0.29525E-01
   0.49201E+02   0.29572E-01
   0.49251E+02   0.29620E-01
   0.49301E+02   0.29667E-01
   0.49351E+02   0.29715E-01
   0.49401E+02   0.29762E-01
   0.49451E+02   0.29809E-01
   0.49501E+02   0.29856E-01
   0.49551E+02   0.29904E-01
   0.49601E+02   0.29951E-01
   0.49651E+02   0.29997E-01
   0.49701E+02   0.30044E-01
   0.49751E+02   0.30091E-01
   0.49801E+02   0.30138E-01
   0.49851E+02   0.30184E-01
   0.49901E+02   0.30231E-01
   0.49951E+02   0.30277E-01
   0.50001E+02   0.30323E-01
   0.50051E+02   0.30369E-01
   0.50101E+02   0.30415E-01
   0.50151E+02   0.30461E-01
   0.50201E+02   0.30508E-01
   0.50251E+02   0.30553E-01
   0.50301E+02   0.30599E-01
   0.50351E+02   0.30645E-01
   0.50401E+02   0.30690E-01
   0.50451E+02   0.30736E-01
   0.50501E+02   0.30781E-01
   0.50551E+02   0.30827E-01
   0.50601E+02   0.30872E-01
   0.50651E+02   0.30917E-01
   0.50701E+02   0.30962E-01
   0.50751E+02   0.31007E-01
   0.50801E+02   0.31052E-01
   0.50851E+02   0.31096E-01
   0.50901E+02   0.31141E-01
   0.50951E+02   0.31186E-01
   0.51001E+02   0.31230E-01
   0.51051E+02   0.31274E-01
   0.51101E+02   0.31319E-01
   0.51151E+02   0.31363E-01
   0.51201E+02   0.31407E-01
   0.51251E+02   0.31451E-01
   0.51301E+02   0.31495E-01
   0.51351E+02   0.31539E-01
   0.51401E+02   0.31582E-01
   0.51451E+02   0.31626E-01
   0.51501E+02   0.31669E-01
   0.51551E+02   0.31712E-01
   0.51601E+02   0.31756E-01
   0.51651E+02   0.31799E-01
   0.51701E+02   0.31842E-01
   0.51751E+02   0.31885E-01
   0.51801E+02   0.31928E-01
   0.51851E+02   0.31970E-01
   0.51901E+02   0.32013E-01
   0.51951E+02   0.32056E-01
   0.52001E+02   0.32098E-01
   0.52051E+02   0.32140E-01
   0.52101E+02   0.32183E-01
   0.52151E+02   0.32225E-01
   0.52201E+02   0.32267E-01
   0.52251E+02   0.32309E-01
   0.52301E+02   0.32350E-01
   0.52351E+02   0.32392E-01
   0.52401E+02   0.32433E-01
   0.52451E+02   0.32475E-01
   0.52501E+02   0.32516E-01
   0.52551E+02   0.32557E-01
   0.52601E+02   0.32598E-01
   0.52651E+02   0.32639E-01
   0.52701E+02   0.32680E-01
   0.52751E+02   0.32721E-01
   0.52801E+02   0.32761E-01
   0.52851E+02   0.32802E-01
   0.52901E+02   0.32842E-01
   0.52951E+02   0.32882E-01
   0.53001E+02   0.32922E-01
   0.53051E+02   0.32963E-01
   0.53101E+02   0.33002E-01
   0.53151E+02   0.33042E-01
   0.53201E+02   0.33082E-01
   0.53251E+02   0.33121E-01
   0.53301E+02   0.33161E-01
   0.53351E+02   0.33200E-01
   0.53401E+02   0.33239E-01
   0.53451E+02   0.33278E-01
   0.53501E+02   0.33317E-01
   0.53551E+02   0.33356E-01
   0.53601E+02   0.33395E-01
   0.53651E+02   0.33433E-01
   0.53701E+02   0.33472E-01
   0.53751E+02   0.33510E-01
   0.53801E+02   0.33548E-01
   0.53851E+02   0.33586E-01
   0.53901E+02   0.33624E-01
   0.53951E+02   0.33662E-01
   0.54001E+02   0.33700E-01
   0.54051E+02   0.33738E-01
   0.54101E+02   0.33775E-01
   0.54151E+02   0.33812E-01
   0.54201E+02   0.33849E-01
   0.54251E+02   0.33886E-01
   0.54301E+02   0.33923E-01
   0.54351E+02   0.33960E-01
   0.54401E+02   0.33997E-01
   0.54451E+02   0.34033E-01
   0.54501E+02   0.34070E-01
   0.54551E+02   0.34106E-01
   0.54601E+02   0.34142E-01
   0.54651E+02   0.34178E-01
   0.54701E+02   0.34214E-01
   0.54751E+02   0.34250E-01
   0.54801E+02   0.34285E-01
   0.54851E+02   0.34321E-01
   0.54901E+02   0.34356E-01
   0.54951E+02   0.34391E-01
   0.55001E+02   0.34427E-01
   0.55051E+02   0.34461E-01
   0.55101E+02   0.34496E-01
   0.55151E+02   0.34531E-01
   0.55201E+02   0.34565E-01
   0.55251E+02   0.34600E-01
   0.55301E+02   0.34634E-01
   0.55351E+02   0.34668E-01
   0.55401E+02   0.34702E-01
   0.55451E+02   0.34736E-01
   0.55501E+02   0.34770E-01
   0.55551E+02   0.34803E-01
   0.55601E+02   0.34836E-01
   0.55651E+02   0.34870E-01
   0.55701E+02   0.34903E-01
   0.55751E+02   0.34936E-01
   0.55801E+02   0.34968E-01
   0.55851E+02   0.35001E-01
   0.55901E+02   0.35034E-01
   0.55951E+02   0.35066E-01
   0.56001E+02   0.35098E-01
   0.56051E+02   0.35130E-01
   0.56101E+02   0.35162E-01
   0.56151E+02   0.35194E-01
   0.56201E+02   0.35226E-01
   0.56251E+02   0.35257E-01
   0.56301E+02   0.35288E-01
   0.56351E+02   0.35320E-01
   0.56401E+02   0.35351E-01
   0.56451E+02   0.35382E-01
   0.56501E+02   0.35412E-01
   0.56551E+02   0.35443E-01
   0.56601E+02   0.35473E-01
   0.56651E+02   0.35503E-01
   0.56701E+02   0.35534E-01
   0.56751E+02   0.35564E-01
   0.56801E+02   0.35593E-01
   0.56851E+02   0.35623E-01
   0.56901E+02   0.35653E-01
   0.56951E+02   0.35682E-01
   0.57001E+02   0.35711E-01
   0.57051E+02   0.35740E-01
   0.57101E+02   0.35769E-01
   0.57151E+02   0.35798E-01
   0.57201E+02   0.35826E-01
   0.57251E+02   0.35854E-01
   0.57301E+02   0.35883E-01
   0.57351E+02   0.35911E-01
   0.57401E+02   0.35939E-01
   0.57451E+02   0.35966E-01
   0.57501E+02   0.35994E-01
   0.57551E+02   0.36021E-01
   0.57601E+02   0.36049E-01
   0.57651E+02   0.36076E-01
   0.57701E+02   0.36103E-01
   0.57751E+02   0.36129E-01
   0.57801E+02   0.36156E-01
   0.57851E+02   0.36183E-01
   0.57901E+02   0.36209E-01
   0.57951E+02   0.36235E-01
   0.58001E+02   0.36261E-01
   0.58051E+02   0.36287E-01
   0.58101E+02   0.36312E-01
   0.58151E+02   0.36338E-01
   0.58201E+02   0.36363E-01
   0.58251E+02   0.36388E-01
   0.58301E+02   0.36413E-01
   0.58351E+02   0.36438E-01
   0.58401E+02   0.36463E-01
   0.58451E+02   0.36487E-01
   0.58501E+02   0.36511E-01
   0.58551E+02   0.36535E-01
   0.58601E+02   0.36559E-01
   0.58651E+02   0.36583E-01
   0.58701E+02   0.36607E-01
   0.58751E+02   0.36630E-01
   0.58801E+02   0.36653E-01
   0.58851E+02   0.36676E-01
   0.58901E+02   0.36699E-01
   0.58951E+02   0.36722E-01
   0.59001E+02   0.36745E-01
   0.59051E+02   0.36767E-01
   0.59101E+02   0.36789E-01
   0.59151E+02   0.36812E-01
   0.59201E+02   0.36833E-01
   0.59251E+02   0.36855E-01
   0.59301E+02   0.36877E-01
   0.59351E+02   0.36898E-01
   0.59401E+02   0.36919E-01
   0.59451E+02   0.36940E-01
   0.59501E+02   0.36961E-01
   0.59551E+02   0.36982E-01
   0.59601E+02   0.37002E-01
   0.59651E+02   0.37022E-01
   0.59701E+02   0.37042E-01
   0.59751E+02   0.37062E-01
   0.59801E+02   0.37082E-01
   0.59851E+02   0.37102E-01
   0.59901E+02   0.37121E-01
   0.59951E+02   0.37140E-01
   0.60001E+02   0.37159E-01
   0.60051E+02   0.37178E-01
   0.60101E+02   0.37197E-01
   0.60151E+02   0.37215E-01
   0.60201E+02   0.37234E-01
   0.60251E+02   0.37252E-01
   0.60301E+02   0.37270E-01
   0.60351E+02   0.37287E-01
   0.60401E+02   0.37305E-01
   0.60451E+02   0.37322E-01
   0.60501E+02   0.37340E-01
   0.60551E+02   0.37357E-01
   0.60601E+02   0.37373E-01
   0.60651E+02   0.37390E-01
   0.60701E+02   0.37406E-01
   0.60751E+02   0.37423E-01
   0.60801E+02   0.37439E-01
   0.60851E+02   0.37455E-01
   0.60901E+02   0.37470E-01
   0.60951E+02   0.37486E-01
   0.61001E+02   0.37501E-01
   0.61051E+02   0.37516E-01
   0.61101E+02   0.37531E-01
   0.61151E+02   0.37546E-01
   0.61201E+02   0.37560E-01
   0.61251E+02   0.37575E-01
   0.61301E+02   0.37589E-01
   0.61351E+02   0.37603E-01
   0.61401E+02   0.37617E-01
   0.61451E+02   0.37630E-01
   0.61501E+02   0.37644E-01
   0.61551E+02   0.37657E-01
   0.61601E+02   0.37670E-01
   0.61651E+02   0.37683E-01
   0.61701E+02   0.37696E-01
   0.61751E+02   0.37708E-01
   0.61801E+02   0.37720E-01
   0.61851E+02   0.37732E-01
   0.61901E+02   0.37744E-01
   0.61951E+02   0.37756E-01
   0.62001E+02   0.37768E-01
   0.62051E+02   0.37779E-01
   0.62101E+02   0.37790E-01
   0.62151E+02   0.37801E-01
   0.62201E+02   0.37812E-01
   0.62251E+02   0.37822E-01
   0.62301E+02   0.37833E-01
   0.62351E+02   0.37843E-01
   0.62401E+02   0.37853E-01
   0.62451E+02   0.37862E-01
   0.62501E+02   0.37872E-01
   0.62551E+02   0.37881E-01
   0.62601E+02   0.37891E-01
   0.62651E+02   0.37900E-01
   0.62701E+02   0.37908E-01
   0.62751E+02   0.37917E-01
   0.62801E+02   0.37925E-01
   0.62851E+02   0.37933E-01
   0.62901E+02   0.37941E-01
   0.62951E+02   0.37949E-01
   0.63001E+02   0.37957E-01
   0.63051E+02   0.37964E-01
   0.63101E+02   0.37971E-01
   0.63151E+02   0.37978E-01
   0.63201E+02   0.37985E-01
   0.63251E+02   0.37992E-01
   0.63301E+02   0.37998E-01
   0.63351E+02   0.38004E-01
   0.63401E+02   0.38010E-01
   0.63451E+02   0.38016E-01
   0.63501E+02   0.38022E-01
   0.63551E+02   0.38027E-01
   0.63601E+02   0.38032E-01
   0.63651E+02   0.38037E-01
   0.63701E+02   0.38042E-01
   0.63751E+02   0.38047E-01
   0.63801E+02   0.38051E-01
   0.63851E+02   0.38055E-01
   0.63901E+02   0.38059E-01
   0.63951E+02   0.38063E-01
   0.64001E+02   0.38067E-01
   0.64051E+02   0.38070E-01
   0.64101E+02   0.38073E-01
   0.64151E+02   0.38076E-01
   0.64201E+02   0.38079E-01
   0.64251E+02   0.38082E-01
   0.64301E+02   0.38084E-01
   0.64351E+02   0.38087E-01
   0.64401E+02   0.38089E-01
   0.64451E+02   0.38091E-01
   0.64501E+02   0.38092E-01
   0.64551E+02   0.38094E-01
   0.64601E+02   0.38095E-01
   0.64651E+02   0.38096E-01
   0.64701E+02   0.38097E-01
   0.64751E+02   0.38098E-01
   0.64801E+02   0.38098E-01
   0.64851E+02   0.38099E-01
   0.64901E+02   0.38099E-01
   0.64951E+02   0.38099E-01


   0.51000E-01   0.10127E-07
   0.10100E+00   0.10971E-07
   0.15100E+00   0.13240E-07
   0.20100E+00   0.17640E-07
   0.25100E+00   0.24875E-07
   0.30100E+00   0.35651E-07
   0.35100E+00   0.50674E-07
   0.40100E+00   0.70649E-07
   0.45100E+00   0.96281E-07
   0.50100E+00   0.12828E-06
   0.55100E+00   0.16734E-06
   0.60100E+00   0.21417E-06
   0.65100E+00   0.26949E-06
   0.70100E+00   0.33399E-06
   0.75100E+00   0.40838E-06
   0.80100E+00   0.49336E-06
   0.85100E+00   0.58965E-06
   0.90100E+00   0.69794E-06
   0.95100E+00   0.81894E-06
   0.10010E+01   0.95336E-06
   0.10510E+01   0.11019E-05
   0.11010E+01   0.12653E-05
   0.11510E+01   0.14442E-05
   0.12010E+01   0.16393E-05
   0.12510E+01   0.18514E-05
   0.13010E+01   0.20811E-05
   0.13510E+01   0.23292E-05
   0.14010E+01   0.25963E-05
   0.14510E+01   0.28833E-05
   0.15010E+01   0.31906E-05
   0.15510E+01   0.35192E-05
   0.16010E+01   0.38696E-05
   0.16510E+01   0.42427E-05
   0.17010E+01   0.46390E-05
   0.17510E+01   0.50593E-05
   0.18010E+01   0.55043E-05
   0.18510E+01   0.59747E-05
   0.19010E+01   0.64713E-05
   0.19510E+01   0.69946E-05
   0.20010E+01   0.75455E-05
   0.20510E+01   0.81246E-05
   0.21010E+01   0.87327E-05
   0.21510E+01   0.93704E-05
   0.22010E+01   0.10038E-04
   0.22510E+01   0.10738E-04
   0.23010E+01   0.11468E-04
   0.23510E+01   0.12232E-04
   0.24010E+01   0.13028E-04
   0.24510E+01   0.13858E-04
   0.25010E+01   0.14723E-04
   0.25510E+01   0.15624E-04
   0.26010E+01   0.16560E-04
   0.26510E+01   0.17533E-04
   0.27010E+01   0.18543E-04
   0.27510E+01   0.19591E-04
   0.28010E+01   0.20679E-04
   0.28510E+01   0.21805E-04
   0.29010E+01   0.22972E-04
   0.29510E+01   0.24180E-04
   0.30010E+01   0.25430E-04
   0.30510E+01   0.26722E-04
   0.31010E+01   0.28056E-04
   0.31510E+01   0.29435E-04
   0.32010E+01   0.30858E-04
   0.32510E+01   0.32326E-04
   0.33010E+01   0.33841E-04
   0.33510E+01   0.35401E-04
   0.34010E+01   0.37009E-04
   0.34510E+01   0.38665E-04
   0.35010E+01   0.40370E-04
   0.35510E+01   0.42124E-04
   0.36010E+01   0.43928E-04
   0.36510E+01   0.45783E-04
   0.37010E+01   0.47689E-04
   0.37510E+01   0.49648E-04
   0.38010E+01   0.51659E-04
   0.38510E+01   0.53725E-04
   0.39010E+01   0.55844E-04
   0.39510E+01   0.58019E-04
   0.40010E+01   0.60249E-04
   0.40510E+01   0.62536E-04
   0.41010E+01   0.64880E-04
   0.41510E+01   0.67281E-04
   0.42010E+01   0.69742E-04
   0.42510E+01   0.72261E-04
   0.43010E+01   0.74841E-04
   0.43510E+01   0.77481E-04
   0.44010E+01   0.80183E-04
   0.44510E+01   0.82946E-04
   0.45010E+01   0.85773E-04
   0.45510E+01   0.88663E-04
   0.46010E+01   0.91617E-04
   0.46510E+01   0.94636E-04
   0.47010E+01   0.97721E-04
   0.47510E+01   0.10087E-03
   0.48010E+01   0.10405E-03
   0.48510E+01   0.10731E-03
   0.49010E+01   0.11063E-03
   0.49510E+01   0.11402E-03
   0.50010E+01   0.11748E-03
   0.50510E+01   0.12101E-03
   0.51010E+01   0.12461E-03
   0.51510E+01   0.12828E-03
   0.52010E+01   0.13202E-03
   0.52510E+01   0.13584E-03
   0.53010E+01   0.13973E-03
   0.53510E+01   0.14369E-03
   0.54010E+01   0.14773E-03
   0.54510E+01   0.15184E-03
   0.55010E+01   0.15603E-03
   0.55510E+01   0.16030E-03
   0.56010E+01   0.16464E-03
   0.56510E+01   0.16907E-03
   0.57010E+01   0.17357E-03
   0.57510E+01   0.17815E-03
   0.58010E+01   0.18281E-03
   0.58510E+01   0.18755E-03
   0.59010E+01   0.19238E-03
   0.59510E+01   0.19728E-03
   0.60010E+01   0.20227E-03
   0.60510E+01   0.20735E-03
   0.61010E+01   0.21251E-03
   0.61510E+01   0.21775E-03
   0.62010E+01   0.22308E-03
   0.62510E+01   0.22849E-03
   0.63010E+01   0.23400E-03
   0.63510E+01   0.23959E-03
   0.64010E+01   0.24527E-03
   0.64510E+01   0.25104E-03
   0.65010E+01   0.25690E-03
   0.65510E+01   0.26285E-03
   0.66010E+01   0.26889E-03
   0.66510E+01   0.27503E-03
   0.67010E+01   0.28125E-03
   0.67510E+01   0.28757E-03
   0.68010E+01   0.29398E-03
   0.68510E+01   0.30043E-03
   0.69010E+01   0.30697E-03
   0.69510E+01   0.31361E-03
   0.70010E+01   0.32034E-03
   0.70510E+01   0.32717E-03
   0.71010E+01   0.33410E-03
   0.71510E+01   0.34113E-03
   0.72010E+01   0.34825E-03
   0.72510E+01   0.35548E-03
   0.73010E+01   0.36280E-03
   0.73510E+01   0.37023E-03
   0.74010E+01   0.37776E-03
   0.74510E+01   0.38539E-03
   0.75010E+01   0.39312E-03
   0.75510E+01   0.40096E-03
   0.76010E+01   0.40890E-03
   0.76510E+01   0.41695E-03
   0.77010E+01   0.42510E-03
   0.77510E+01   0.43336E-03
   0.78010E+01   0.44173E-03
   0.78510E+01   0.45020E-03
   0.79010E+01   0.45879E-03
   0.79510E+01   0.46748E-03
   0.80010E+01   0.47628E-03
   0.80510E+01   0.48520E-03
   0.81010E+01   0.49422E-03
   0.81510E+01   0.50336E-03
   0.82010E+01   0.51261E-03
   0.82510E+01   0.52197E-03
   0.83010E+01   0.53145E-03
   0.83510E+01   0.54103E-03
   0.84010E+01   0.55064E-03
   0.84510E+01   0.56037E-03
   0.85010E+01   0.57022E-03
   0.85510E+01   0.58018E-03
   0.86010E+01   0.59026E-03
   0.86510E+01   0.60045E-03
   0.87010E+01   0.61077E-03
   0.87510E+01   0.62120E-03
   0.88010E+01   0.63176E-03
   0.88510E+01   0.64243E-03
   0.89010E+01   0.65323E-03
   0.89510E+01   0.66415E-03
   0.90010E+01   0.67519E-03
   0.90510E+01   0.68635E-03
   0.91010E+01   0.69764E-03
   0.91510E+01   0.70906E-03
   0.92010E+01   0.72059E-03
   0.92510E+01   0.73226E-03
   0.93010E+01   0.74405E-03
   0.93510E+01   0.75597E-03
   0.94010E+01   0.76802E-03
   0.94510E+01   0.78019E-03
   0.95010E+01   0.79250E-03
   0.95510E+01   0.80493E-03
   0.96010E+01   0.81750E-03
   0.96510E+01   0.83018E-03
   0.97010E+01   0.84289E-03
   0.97510E+01   0.85572E-03
   0.98010E+01   0.86869E-03
   0.98510E+01   0.88180E-03
   0.99010E+01   0.89504E-03
   0.99510E+01   0.90841E-03
   0.10001E+02   0.92192E-03
   0.10051E+02   0.93556E-03
   0.10101E+02   0.94934E-03
   0.10151E+02   0.96325E-03
   0.10201E+02   0.97731E-03
   0.10251E+02   0.99150E-03
   0.10301E+02   0.10058E-02
   0.10351E+02   0.10203E-02
   0.10401E+02   0.10349E-02
   0.10451E+02   0.10497E-02
   0.10501E+02   0.10646E-02
   0.10551E+02   0.10796E-02
   0.10601E+02   0.10948E-02
   0.10651E+02   0.11101E-02
   0.10701E+02   0.11256E-02
   0.10751E+02   0.11412E-02
   0.10801E+02   0.11569E-02
   0.10851E+02   0.11727E-02
   0.10901E+02   0.11886E-02
   0.10951E+02   0.12046E-02
   0.11001E+02   0.12208E-02
   0.11051E+02   0.12372E-02
   0.11101E+02   0.12536E-02
   0.11151E+02   0.12703E-02
   0.11201E+02   0.12871E-02
   0.11251E+02   0.13040E-02
   0.11301E+02   0.13211E-02
   0.11351E+02   0.13383E-02
   0.11401E+02   0.13557E-02
   0.11451E+02   0.13733E-02
   0.11501E+02   0.13910E-02
   0.11551E+02   0.14088E-02
   0.11601E+02   0.14269E-02
   0.11651E+02   0.14450E-02
   0.11701E+02   0.14633E-02
   0.11751E+02   0.14818E-02
   0.11801E+02   0.15005E-02
   0.11851E+02   0.15191E-02
   0.11901E+02   0.15379E-02
   0.11951E+02   0.15568E-02
   0.12001E+02   0.15759E-02
   0.12051E+02   0.15952E-02
   0.12101E+02   0.16146E-02
   0.12151E+02   0.16342E-02
   0.12201E+02   0.16539E-02
   0.12251E+02   0.16738E-02
   0.12301E+02   0.16938E-02
   0.12351E+02   0.17141E-02
   0.12401E+02   0.17345E-02
   0.12451E+02   0.17550E-02
   0.12501E+02   0.17757E-02
   0.12551E+02   0.17966E-02
   0.12601E+02   0.18177E-02
   0.12651E+02   0.18389E-02
   0.12701E+02   0.18603E-02
   0.12751E+02   0.18818E-02
   0.12801E+02   0.19034E-02
   0.12851E+02   0.19251E-02
   0.12901E+02   0.19469E-02
   0.12951E+02   0.19690E-02
   0.13001E+02   0.19912E-02
   0.13051E+02   0.20135E-02
   0.13101E+02   0.20361E-02
   0.13151E+02   0.20588E-02
   0.13201E+02   0.20817E-02
   0.13251E+02   0.21047E-02
   0.13301E+02   0.21280E-02
   0.13351E+02   0.21514E-02
   0.13401E+02   0.21750E-02
   0.13451E+02   0.21987E-02
   0.13501E+02   0.22227E-02
   0.13551E+02   0.22468E-02
   0.13601E+02   0.22711E-02
   0.13651E+02   0.22955E-02
   0.13701E+02   0.23200E-02
   0.13751E+02   0.23446E-02
   0.13801E+02   0.23693E-02
   0.13851E+02   0.23943E-02
   0.13901E+02   0.24194E-02
   0.13951E+02   0.24448E-02
   0.14001E+02   0.24703E-02
   0.14051E+02   0.24959E-02
   0.14101E+02   0.25218E-02
   0.14151E+02   0.25479E-02
   0.14201E+02   0.25741E-02
   0.14251E+02   0.26005E-02
   0.14301E+02   0.26271E-02
   0.14351E+02   0.26539E-02
   0.14401E+02   0.26809E-02
   0.14451E+02   0.27080E-02
   0.14501E+02   0.27351E-02
   0.14551E+02   0.27624E-02
   0.14601E+02   0.27899E-02
   0.14651E+02   0.28176E-02
   0.14701E+02   0.28454E-02
   0.14751E+02   0.28735E-02
   0.14801E+02   0.29017E-02
   0.14851E+02   0.29301E-02
   0.14901E+02   0.29587E-02
   0.14951E+02   0.29875E-02
   0.15001E+02   0.30165E-02
   0.15051E+02   0.30457E-02
   0.15101E+02   0.30751E-02
   0.15151E+02   0.31047E-02
   0.15201E+02   0.31345E-02
   0.15251E+02   0.31642E-02
   0.15301E+02   0.31941E-02
   0.15351E+02   0.32242E-02
   0.15401E+02   0.32545E-02
   0.15451E+02   0.32849E-02
   0.15501E+02   0.33156E-02
   0.15551E+02   0.33465E-02
   0.15601E+02   0.33775E-02
   0.15651E+02   0.34088E-02
   0.15701E+02   0.34403E-02
   0.15751E+02   0.34720E-02
   0.15801E+02   0.35038E-02
   0.15851E+02   0.35359E-02
   0.15901E+02   0.35682E-02
   0.15951E+02   0.36006E-02
   0.16001E+02   0.36330E-02
   0.16051E+02   0.36655E-02
   0.16101E+02   0.36983E-02
   0.16151E+02   0.37313E-02
   0.16201E+02   0.37645E-02
   0.16251E+02   0.37979E-02
   0.16301E+02   0.38315E-02
   0.16351E+02   0.38653E-02
   0.16401E+02   0.38993E-02
   0.16451E+02   0.39335E-02
   0.16501E+02   0.39679E-02
   0.16551E+02   0.40026E-02
   0.16601E+02   0.40374E-02
   0.16651E+02   0.40724E-02
   0.16701E+02   0.41074E-02
   0.16751E+02   0.41425E-02
   0.16801E+02   0.41779E-02
   0.16851E+02   0.42134E-02
   0.16901E+02   0.42492E-02
   0.16951E+02   0.42852E-02
   0.17001E+02   0.43214E-02
   0.17051E+02   0.43578E-02
   0.17101E+02   0.43944E-02
   0.17151E+02   0.44312E-02
   0.17201E+02   0.44683E-02
   0.17251E+02   0.45056E-02
   0.17301E+02   0.45431E-02
   0.17351E+02   0.45805E-02
   0.17401E+02   0.46180E-02
   0.17451E+02   0.46558E-02
   0.17501E+02   0.46938E-02
   0.17551E+02   0.47320E-02
   0.17601E+02   0.47704E-02
   0.17651E+02   0.48091E-02
   0.17701E+02   0.48479E-02
   0.17751E+02   0.48870E-02
   0.17801E+02   0.49263E-02
   0.17851E+02   0.49659E-02
   0.17901E+02   0.50056E-02
   0.17951E+02   0.50456E-02
   0.18001E+02   0.50855E-02
   0.18051E+02   0.51255E-02
   0.18101E+02   0.51657E-02
   0.18151E+02   0.52062E-02
   0.18201E+02   0.52469E-02
   0.18251E+02   0.52878E-02
   0.18301E+02   0.53290E-02
   0.18351E+02   0.53704E-02
   0.18401E+02   0.54120E-02
   0.18451E+02   0.54538E-02
   0.18501E+02   0.54958E-02
   0.18551E+02   0.55381E-02
   0.18601E+02   0.55803E-02
   0.18651E+02   0.56226E-02
   0.18701E+02   0.56652E-02
   0.18751E+02   0.57080E-02
   0.18801E+02   0.57510E-02
   0.18851E+02   0.57942E-02
   0.18901E+02   0.58377E-02
   0.18951E+02   0.58814E-02
   0.19001E+02   0.59253E-02
   0.19051E+02   0.59695E-02
   0.19101E+02   0.60139E-02
   0.19151E+02   0.60585E-02
   0.19201E+02   0.61030E-02
   0.19251E+02   0.61477E-02
   0.19301E+02   0.61926E-02
   0.19351E+02   0.62377E-02
   0.19401E+02   0.62831E-02
   0.19451E+02   0.63287E-02
   0.19501E+02   0.63745E-02
   0.19551E+02   0.64206E-02
   0.19601E+02   0.64669E-02
   0.19651E+02   0.65134E-02
   0.19701E+02   0.65602E-02
   0.19751E+02   0.66072E-02
   0.19801E+02   0.66540E-02
   0.19851E+02   0.67010E-02
   0.19901E+02   0.67483E-02
   0.19951E+02   0.67958E-02
   0.20001E+02   0.68436E-02
   0.20051E+02   0.68916E-02
   0.20101E+02   0.69398E-02
   0.20151E+02   0.69883E-02
   0.20201E+02   0.70370E-02
   0.20251E+02   0.70859E-02
   0.20301E+02   0.71350E-02
   0.20351E+02   0.71840E-02
   0.20401E+02   0.72332E-02
   0.20451E+02   0.72827E-02
   0.20501E+02   0.73324E-02
   0.20551E+02   0.73823E-02
   0.20601E+02   0.74325E-02
   0.20651E+02   0.74829E-02
   0.20701E+02   0.75336E-02
   0.20751E+02   0.75845E-02
   0.20801E+02   0.76356E-02
   0.20851E+02   0.76866E-02
   0.20901E+02   0.77378E-02
   0.20951E+02   0.77892E-02
   0.21001E+02   0.78408E-02
   0.21051E+02   0.78927E-02
   0.21101E+02   0.79448E-02
   0.21151E+02   0.79972E-02
   0.21201E+02   0.80499E-02
   0.21251E+02   0.81027E-02
   0.21301E+02   0.81559E-02
   0.21351E+02   0.82092E-02
   0.21401E+02   0.82623E-02
   0.21451E+02   0.83157E-02
   0.21501E+02   0.83693E-02
   0.21551E+02   0.84231E-02
   0.21601E+02   0.84772E-02
   0.21651E+02   0.85316E-02
   0.21701E+02   0.85862E-02
   0.21751E+02   0.86411E-02
   0.21801E+02   0.86962E-02
   0.21851E+02   0.87516E-02
   0.21901E+02   0.88068E-02
   0.21951E+02   0.88621E-02
   0.22001E+02   0.89177E-02
   0.22051E+02   0.89736E-02
   0.22101E+02   0.90297E-02
   0.22151E+02   0.90860E-02
   0.22201E+02   0.91427E-02
   0.22251E+02   0.91995E-02
   0.22301E+02   0.92567E-02
   0.22351E+02   0.93140E-02
   0.22401E+02   0.93710E-02
   0.22451E+02   0.94284E-02
   0.22501E+02   0.94860E-02
   0.22551E+02   0.95438E-02
   0.22601E+02   0.96019E-02
   0.22651E+02   0.96603E-02
   0.22701E+02   0.97189E-02
   0.22751E+02   0.97778E-02
   0.22801E+02   0.98370E-02
   0.22851E+02   0.98963E-02
   0.22901E+02   0.99554E-02
   0.22951E+02   0.10015E-01
   0.23001E+02   0.10074E-01
   0.23051E+02   0.10134E-01
   0.23101E+02   0.10194E-01
   0.23151E+02   0.10255E-01
   0.23201E+02   0.10315E-01
   0.23251E+02   0.10376E-01
   0.23301E+02   0.10437E-01
   0.23351E+02   0.10498E-01
   0.23401E+02   0.10559E-01
   0.23451E+02   0.10621E-01
   0.23501E+02   0.10682E-01
   0.23551E+02   0.10744E-01
   0.23601E+02   0.10806E-01
   0.23651E+02   0.10869E-01
   0.23701E+02   0.10931E-01
   0.23751E+02   0.10994E-01
   0.23801E+02   0.11057E-01
   0.23851E+02   0.11120E-01
   0.23901E+02   0.11183E-01
   0.23951E+02   0.11247E-01
   0.24001E+02   0.11310E-01
   0.24051E+02   0.11374E-01
   0.24101E+02   0.11438E-01
   0.24151E+02   0.11503E-01
   0.24201E+02   0.11568E-01
   0.24251E+02   0.11632E-01
   0.24301E+02   0.11697E-01
   0.24351E+02   0.11762E-01
   0.24401E+02   0.11827E-01
   0.24451E+02   0.11892E-01
   0.24501E+02   0.11958E-01
   0.24551E+02   0.12024E-01
   0.24601E+02   0.12090E-01
   0.24651E+02   0.12157E-01
   0.24701E+02   0.12223E-01
   0.24751E+02   0.12289E-01
   0.24801E+02   0.12356E-01
   0.24851E+02   0.12423E-01
   0.24901E+02   0.12490E-01
   0.24951E+02   0.12557E-01
   0.25001E+02   0.12625E-01
   0.25051E+02   0.12693E-01
   0.25101E+02   0.12761E-01
   0.25151E+02   0.12829E-01
   0.25201E+02   0.12897E-01
   0.25251E+02   0.12966E-01
   0.25301E+02   0.13034E-01
   0.25351E+02   0.13103E-01
   0.25401E+02   0.13173E-01
   0.25451E+02   0.13242E-01
   0.25501E+02   0.13312E-01
   0.25551E+02   0.13381E-01
   0.25601E+02   0.13451E-01
   0.25651E+02   0.13521E-01
   0.25701E+02   0.13591E-01
   0.25751E+02   0.13662E-01
   0.25801E+02   0.13732E-01
   0.25851E+02   0.13804E-01
   0.25901E+02   0.13875E-01
   0.25951E+02   0.13946E-01
   0.26001E+02   0.14017E-01
   0.26051E+02   0.14088E-01
   0.26101E+02   0.14160E-01
   0.26151E+02   0.14232E-01
   0.26201E+02   0.14304E-01
   0.26251E+02   0.14377E-01
   0.26301E+02   0.14450E-01
   0.26351E+02   0.14522E-01
   0.26401E+02   0.14595E-01
   0.26451E+02   0.14668E-01
   0.26501E+02   0.14741E-01
   0.26551E+02   0.14815E-01
   0.26601E+02   0.14889E-01
   0.26651E+02   0.14963E-01
   0.26701E+02   0.15037E-01
   0.26751E+02   0.15111E-01
   0.26801E+02   0.15185E-01
   0.26851E+02   0.15260E-01
   0.26901E+02   0.15334E-01
   0.26951E+02   0.15409E-01
   0.27001E+02   0.15485E-01
   0.27051E+02   0.15560E-01
   0.27101E+02   0.15636E-01
   0.27151E+02   0.15712E-01
   0.27201E+02   0.15787E-01
   0.27251E+02   0.15863E-01
   0.27301E+02   0.15939E-01
   0.27351E+02   0.16016E-01
   0.27401E+02   0.16093E-01
   0.27451E+02   0.16170E-01
   0.27501E+02   0.16247E-01
   0.27551E+02   0.16324E-01
   0.27601E+02   0.16401E-01
   0.27651E+02   0.16478E-01
   0.27701E+02   0.16556E-01
   0.27751E+02   0.16634E-01
   0.27801E+02   0.16712E-01
   0.27851E+02   0.16791E-01
   0.27901E+02   0.16869E-01
   0.27951E+02   0.16947E-01
   0.28001E+02   0.17026E-01
   0.28051E+02   0.17105E-01
   0.28101E+02   0.17184E-01
   0.28151E+02   0.17264E-01
   0.28201E+02   0.17344E-01
   0.28251E+02   0.17423E-01
   0.28301E+02   0.17503E-01
   0.28351E+02   0.17583E-01
   0.28401E+02   0.17663E-01
   0.28451E+02   0.17743E-01
   0.28501E+02   0.17824E-01
   0.28551E+02   0.17905E-01
   0.28601E+02   0.17986E-01
   0.28651E+02   0.18066E-01
   0.28701E+02   0.18147E-01
   0.28751E+02   0.18229E-01
   0.28801E+02   0.18310E-01
   0.28851E+02   0.18392E-01
   0.28901E+02   0.18475E-01
   0.28951E+02   0.18557E-01
   0.29001E+02   0.18638E-01
   0.29051E+02   0.18721E-01
   0.29101E+02   0.18803E-01
   0.29151E+02   0.18886E-01
   0.29201E+02   0.18969E-01
   0.29251E+02   0.19053E-01
   0.29301E+02   0.19136E-01
   0.29351E+02   0.19219E-01
   0.29401E+02   0.19302E-01
   0.29451E+02   0.19386E-01
   0.29501E+02   0.19470E-01
   0.29551E+02   0.19554E-01
   0.29601E+02   0.19639E-01
   0.29651E+02   0.19723E-01
   0.29701E+02   0.19808E-01
   0.29751E+02   0.19892E-01
   0.29801E+02   0.19977E-01
   0.29851E+02   0.20062E-01
   0.29901E+02   0.20148E-01
   0.29951E+02   0.20234E-01
   0.30001E+02   0.20319E-01
   0.30051E+02   0.20405E-01
   0.30101E+02   0.20490E-01
   0.30151E+02   0.20577E-01
   0.30201E+02   0.20663E-01
   0.30251E+02   0.20750E-01
   0.30301E+02   0.20836E-01
   0.30351E+02   0.20923E-01
   0.30401E+02   0.21009E-01
   0.30451E+02   0.21096E-01
   0.30501E+02   0.21184E-01
   0.30551E+02   0.21271E-01
   0.30601E+02   0.21359E-01
   0.30651E+02   0.21446E-01
   0.30701E+02   0.21534E-01
   0.30751E+02   0.21622E-01
   0.30801E+02   0.21710E-01
   0.30851E+02   0.21798E-01
   0.30901E+02   0.21887E-01
   0.30951E+02   0.21976E-01
   0.31001E+02   0.22064E-01
   0.31051E+02   0.22153E-01
   0.31101E+02   0.22242E-01
   0.31151E+02   0.22331E-01
   0.31201E+02   0.22421E-01
   0.31251E+02   0.22511E-01
   0.31301E+02   0.22600E-01
   0.31351E+02   0.22690E-01
   0.31401E+02   0.22780E-01
   0.31451E+02   0.22870E-01
   0.31501E+02   0.22960E-01
   0.31551E+02   0.23051E-01
   0.31601E+02   0.23141E-01
   0.31651E+02   0.23232E-01
   0.31701E+02   0.23322E-01
   0.31751E+02   0.23413E-01
   0.31801E+02   0.23504E-01
   0.31851E+02   0.23596E-01
   0.31901E+02   0.23688E-01
   0.31951E+02   0.23779E-01
   0.32001E+02   0.23870E-01
   0.32051E+02   0.23962E-01
   0.32101E+02   0.24054E-01
   0.32151E+02   0.24147E-01
   0.32201E+02   0.24239E-01
   0.32251E+02   0.24331E-01
   0.32301E+02   0.24424E-01
   0.32351E+02   0.24516E-01
   0.32401E+02   0.24609E-01
   0.32451E+02   0.24702E-01
   0.32501E+02   0.24796E-01
   0.32551E+02   0.24889E-01
   0.32601E+02   0.24982E-01
   0.32651E+02   0.25075E-01
   0.32701E+02   0.25169E-01
   0.32751E+02   0.25263E-01
   0.32801E+02   0.25357E-01
   0.32851E+02   0.25451E-01
   0.32901E+02   0.25545E-01
   0.32951E+02   0.25639E-01
   0.33001E+02   0.25734E-01
   0.33051E+02   0.25829E-01
   0.33101E+02   0.25923E-01
   0.33151E+02   0.26018E-01
   0.33201E+02   0.26113E-01
   0.33251E+02   0.26208E-01
   0.33301E+02   0.26303E-01
   0.33351E+02   0.26399E-01
   0.33401E+02   0.26494E-01
   0.33451E+02   0.26589E-01
   0.33501E+02   0.26685E-01
   0.33551E+02   0.26781E-01
   0.33601E+02   0.26877E-01
   0.33651E+02   0.26973E-01
   0.33701E+02   0.27069E-01
   0.33751E+02   0.27165E-01
   0.33801E+02   0.27262E-01
   0.33851E+02   0.27358E-01
   0.33901E+02   0.27455E-01
   0.33951E+02   0.27552E-01
   0.34001E+02   0.27649E-01
   0.34051E+02   0.27746E-01
   0.34101E+02   0.27843E-01
   0.34151E+02   0.27940E-01
   0.34201E+02   0.28038E-01
   0.34251E+02   0.28135E-01
   0.34301E+02   0.28232E-01
   0.34351E+02   0.28330E-01
   0.34401E+02   0.28428E-01
   0.34451E+02   0.28526E-01
   0.34501E+02   0.28624E-01
   0.34551E+02   0.28722E-01
   0.34601E+02   0.28820E-01
   0.34651E+02   0.28919E-01
   0.34701E+02   0.29017E-01
   0.34751E+02   0.29116E-01
   0.34801E+02   0.29215E-01
   0.34851E+02   0.29313E-01
   0.34901E+02   0.29412E-01
   0.34951E+02   0.29511E-01
   0.35001E+02   0.29611E-01
   0.35051E+02   0.29710E-01
   0.35101E+02   0.29809E-01
   0.35151E+02   0.29908E-01
   0.35201E+02   0.30008E-01
   0.35251E+02   0.30108E-01
   0.35301E+02   0.30208E-01
   0.35351E+02   0.30307E-01
   0.35401E+02   0.30407E-01
   0.35451E+02   0.30507E-01
   0.35501E+02   0.30607E-01
   0.35551E+02   0.30708E-01
   0.35601E+02   0.30808E-01
   0.35651E+02   0.30908E-01
   0.35701E+02   0.31009E-01
   0.35751E+02   0.31109E-01
   0.35801E+02   0.31210E-01
   0.35851E+02   0.31311E-01
   0.35901E+02   0.31411E-01
   0.35951E+02   0.31512E-01
   0.36001E+02   0.31614E-01
   0.36051E+02   0.31715E-01
   0.36101E+02   0.31816E-01
   0.36151E+02   0.31917E-01
   0.36201E+02   0.32018E-01
   0.36251E+02   0.32120E-01
   0.36301E+02   0.32222E-01
   0.36351E+02   0.32323E-01
   0.36401E+02   0.32425E-01
   0.36451E+02   0.32526E-01
   0.36501E+02   0.32628E-01
   0.36551E+02   0.32731E-01
   0.36601E+02   0.32832E-01
   0.36651E+02   0.32934E-01
   0.36701E+02   0.33036E-01
   0.36751E+02   0.33139E-01
   0.36801E+02   0.33241E-01
   0.36851E+02   0.33344E-01
   0.36901E+02   0.33446E-01
   0.36951E+02   0.33548E-01
   0.37001E+02   0.33651E-01
   0.37051E+02   0.33754E-01
   0.37101E+02   0.33857E-01
   0.37151E+02   0.33960E-01
   0.37201E+02   0.34062E-01
   0.37251E+02   0.34166E-01
   0.37301E+02   0.34269E-01
   0.37351E+02   0.34372E-01
   0.37401E+02   0.34475E-01
   0.37451E+02   0.34578E-01
   0.37501E+02   0.34682E-01
   0.37551E+02   0.34786E-01
   0.37601E+02   0.34889E-01
   0.37651E+02   0.34992E-01
   0.37701E+02   0.35096E-01
   0.37751E+02   0.35200E-01
   0.37801E+02   0.35304E-01
   0.37851E+02   0.35408E-01
   0.37901E+02   0.35511E-01
   0.37951E+02   0.35615E-01
   0.38001E+02   0.35720E-01
   0.38051E+02   0.35823E-01
   0.38101E+02   0.35927E-01
   0.38151E+02   0.36032E-01
   0.38201E+02   0.36136E-01
   0.38251E+02   0.36240E-01
   0.38301E+02   0.36344E-01
   0.38351E+02   0.36449E-01
   0.38401E+02   0.36553E-01
   0.38451E+02   0.36658E-01
   0.38501E+02   0.36762E-01
   0.38551E+02   0.36866E-01
   0.38601E+02   0.36971E-01
   0.38651E+02   0.37076E-01
   0.38701E+02   0.37181E-01
   0.38751E+02   0.37285E-01
   0.38801E+02   0.37390E-01
   0.38851E+02   0.37495E-01
   0.38901E+02   0.37600E-01
   0.38951E+02   0.37705E-01
   0.39001E+02   0.37809E-01
   0.39051E+02   0.37914E-01
   0.39101E+02   0.38020E-01
   0.39151E+02   0.38125E-01
   0.39201E+02   0.38230E-01
   0.39251E+02   0.38335E-01
   0.39301E+02   0.38440E-01
   0.39351E+02   0.38546E-01
   0.39401E+02   0.38651E-01
   0.39451E+02   0.38756E-01
   0.39501E+02   0.38861E-01
   0.39551E+02   0.38967E-01
   0.39601E+02   0.39072E-01
   0.39651E+02   0.39177E-01
   0.39701E+02   0.39283E-01
   0.39751E+02   0.39389E-01
   0.39801E+02   0.39494E-01
   0.39851E+02   0.39600E-01
   0.39901E+02   0.39705E-01
   0.39951E+02   0.39811E-01
   0.40001E+02   0.39917E-01
   0.40051E+02   0.40022E-01
   0.40101E+02   0.40127E-01
   0.40151E+02   0.40233E-01
   0.40201E+02   0.40339E-01
   0.40251E+02   0.40445E-01
   0.40301E+02   0.40550E-01
   0.40351E+02   0.40656E-01
   0.40401E+02   0.40762E-01
   0.40451E+02   0.40868E-01
   0.40501E+02   0.40974E-01
   0.40551E+02   0.41079E-01
   0.40601E+02   0.41185E-01
   0.40651E+02   0.41292E-01
   0.40701E+02   0.41397E-01
   0.40751E+02   0.41503E-01
   0.40801E+02   0.41609E-01
   0.40851E+02   0.41715E-01
   0.40901E+02   0.41821E-01
   0.40951E+02   0.41927E-01
   0.41001E+02   0.42033E-01
   0.41051E+02   0.42139E-01
   0.41101E+02   0.42244E-01
   0.41151E+02   0.42350E-01
   0.41201E+02   0.42456E-01
   0.41251E+02   0.42563E-01
   0.41301E+02   0.42668E-01
   0.41351E+02   0.42774E-01
   0.41401E+02   0.42880E-01
   0.41451E+02   0.42986E-01
   0.41501E+02   0.43092E-01
   0.41551E+02   0.43198E-01
   0.41601E+02   0.43304E-01
   0.41651E+02   0.43410E-01
   0.41701E+02   0.43515E-01
   0.41751E+02   0.43621E-01
   0.41801E+02   0.43727E-01
   0.41851E+02   0.43833E-01
   0.41901E+02   0.43939E-01
   0.41951E+02   0.44045E-01
   0.42001E+02   0.44151E-01
   0.42051E+02   0.44256E-01
   0.42101E+02   0.44362E-01
   0.42151E+02   0.44468E-01
   0.42201E+02   0.44574E-01
   0.42251E+02   0.44679E-01
   0.42301E+02   0.44785E-01
   0.42351E+02   0.44891E-01
   0.42401E+02   0.44996E-01
   0.42451E+02   0.45102E-01
   0.42501E+02   0.45207E-01
   0.42551E+02   0.45313E-01
   0.42601E+02   0.45419E-01
   0.42651E+02   0.45524E-01
   0.42701E+02   0.45629E-01
   0.42751E+02   0.45735E-01
   0.42801E+02   0.45840E-01
   0.42851E+02   0.45945E-01
   0.42901E+02   0.46051E-01
   0.42951E+02   0.46157E-01
   0.43001E+02   0.46262E-01
   0.43051E+02   0.46367E-01
   0.43101E+02   0.46472E-01
   0.43151E+02   0.46578E-01
   0.43201E+02   0.46683E-01
   0.43251E+02   0.46788E-01
   0.43301E+02   0.46893E-01
   0.43351E+02   0.46998E-01
   0.43401E+02   0.47103E-01
   0.43451E+02   0.47208E-01
   0.43501E+02   0.47313E-01
   0.43551E+02   0.47417E-01
   0.43601E+02   0.47522E-01
   0.43651E+02   0.47627E-01
   0.43701E+02   0.47731E-01
   0.43751E+02   0.47836E-01
   0.43801E+02   0.47941E-01
   0.43851E+02   0.48045E-01
   0.43901E+02   0.48150E-01
   0.43951E+02   0.48254E-01
   0.44001E+02   0.48359E-01
   0.44051E+02   0.48463E-01
   0.44101E+02   0.48567E-01
   0.44151E+02   0.48671E-01
   0.44201E+02   0.48776E-01
   0.44251E+02   0.48880E-01
   0.44301E+02   0.48984E-01
   0.44351E+02   0.49088E-01
   0.44401E+02   0.49192E-01
   0.44451E+02   0.49295E-01
   0.44501E+02   0.49399E-01
   0.44551E+02   0.49503E-01
   0.44601E+02   0.49607E-01
   0.44651E+02   0.49711E-01
   0.44701E+02   0.49814E-01
   0.44751E+02   0.49917E-01
   0.44801E+02   0.50021E-01
   0.44851E+02   0.50124E-01
   0.44901E+02   0.50227E-01
   0.44951E+02   0.50330E-01
   0.45001E+02   0.50434E-01
   0.45051E+02   0.50537E-01
   0.45101E+02   0.50640E-01
   0.45151E+02   0.50743E-01
   0.45201E+02   0.50846E-01
   0.45251E+02   0.50948E-01
   0.45301E+02   0.51051E-01
   0.45351E+02   0.51154E-01
   0.45401E+02   0.51256E-01
   0.45451E+02   0.51359E-01
   0.45501E+02   0.51461E-01
   0.45551E+02   0.51563E-01
   0.45601E+02   0.51665E-01
   0.45651E+02   0.51768E-01
   0.45701E+02   0.51869E-01
   0.45751E+02   0.51971E-01
   0.45801E+02   0.52073E-01
   0.45851E+02   0.52175E-01
   0.45901E+02   0.52276E-01
   0.45951E+02   0.52378E-01
   0.46001E+02   0.52480E-01
   0.46051E+02   0.52581E-01
   0.46101E+02   0.52682E-01
   0.46151E+02   0.52783E-01
   0.46201E+02   0.52884E-01
   0.46251E+02   0.52985E-01
   0.46301E+02   0.53086E-01
   0.46351E+02   0.53187E-01
   0.46401E+02   0.53287E-01
   0.46451E+02   0.53388E-01
   0.46501E+02   0.53488E-01
   0.46551E+02   0.53589E-01
   0.46601E+02   0.53689E-01
   0.46651E+02   0.53789E-01
   0.46701E+02   0.53889E-01
   0.46751E+02   0.53989E-01
   0.46801E+02   0.54088E-01
   0.46851E+02   0.54188E-01
   0.46901E+02   0.54288E-01
   0.46951E+02   0.54387E-01
   0.47001E+02   0.54486E-01
   0.47051E+02   0.54586E-01
   0.47101E+02   0.54685E-01
   0.47151E+02   0.54784E-01
   0.47201E+02   0.54883E-01
   0.47251E+02   0.54981E-01
   0.47301E+02   0.55080E-01
   0.47351E+02   0.55179E-01
   0.47401E+02   0.55277E-01
   0.47451E+02   0.55375E-01
   0.47501E+02   0.55473E-01
   0.47551E+02   0.55571E-01
   0.47601E+02   0.55669E-01
   0.47651E+02   0.55767E-01
   0.47701E+02   0.55864E-01
   0.47751E+02   0.55962E-01
   0.47801E+02   0.56059E-01
   0.47851E+02   0.56156E-01
   0.47901E+02   0.56253E-01
   0.47951E+02   0.56350E-01
   0.48001E+02   0.56447E-01
   0.48051E+02   0.56544E-01
   0.48101E+02   0.56640E-01
   0.48151E+02   0.56737E-01
   0.48201E+02   0.56833E-01
   0.48251E+02   0.56929E-01
   0.48301E+02   0.57025E-01
   0.48351E+02   0.57120E-01
   0.48401E+02   0.57216E-01
   0.48451E+02   0.57312E-01
   0.48501E+02   0.57407E-01
   0.48551E+02   0.57502E-01
   0.48601E+02   0.57597E-01
   0.48651E+02   0.57692E-01
   0.48701E+02   0.57787E-01
   0.48751E+02   0.57881E-01
   0.48801E+02   0.57976E-01
   0.48851E+02   0.58070E-01
   0.48901E+02   0.58164E-01
   0.48951E+02   0.58258E-01
   0.49001E+02   0.58352E-01
   0.49051E+02   0.58446E-01
   0.49101E+02   0.58539E-01
   0.49151E+02   0.58632E-01
   0.49201E+02   0.58726E-01
   0.49251E+02   0.58819E-01
   0.49301E+02   0.58912E-01
   0.49351E+02   0.59005E-01
   0.49401E+02   0.59097E-01
   0.49451E+02   0.59189E-01
   0.49501E+02   0.59282E-01
   0.49551E+02   0.59374E-01
   0.49601E+02   0.59466E-01
   0.49651E+02   0.59557E-01
   0.49701E+02   0.59649E-01
   0.49751E+02   0.59741E-01
   0.49801E+02   0.59832E-01
   0.49851E+02   0.59923E-01
   0.49901E+02   0.60013E-01
   0.49951E+02   0.60104E-01
   0.50001E+02   0.60194E-01
   0.50051E+02   0.60284E-01
   0.50101E+02   0.60375E-01
   0.50151E+02   0.60464E-01
   0.50201E+02   0.60554E-01
   0.50251E+02   0.60644E-01
   0.50301E+02   0.60733E-01
   0.50351E+02   0.60822E-01
   0.50401E+02   0.60911E-01
   0.50451E+02   0.61000E-01
   0.50501E+02   0.61089E-01
   0.50551E+02   0.61177E-01
   0.50601E+02   0.61265E-01
   0.50651E+02   0.61353E-01
   0.50701E+02   0.61441E-01
   0.50751E+02   0.61529E-01
   0.50801E+02   0.61616E-01
   0.50851E+02   0.61703E-01
   0.50901E+02   0.61790E-01
   0.50951E+02   0.61877E-01
   0.51001E+02   0.61964E-01
   0.51051E+02   0.62050E-01
   0.51101E+02   0.62136E-01
   0.51151E+02   0.62222E-01
   0.51201E+02   0.62308E-01
   0.51251E+02   0.62394E-01
   0.51301E+02   0.62479E-01
   0.51351E+02   0.62564E-01
   0.51401E+02   0.62649E-01
   0.51451E+02   0.62734E-01
   0.51501E+02   0.62819E-01
   0.51551E+02   0.62903E-01
   0.51601E+02   0.62987E-01
   0.51651E+02   0.63071E-01
   0.51701E+02   0.63155E-01
   0.51751E+02   0.63239E-01
   0.51801E+02   0.63322E-01
   0.51851E+02   0.63405E-01
   0.51901E+02   0.63488E-01
   0.51951E+02   0.63570E-01
   0.52001E+02   0.63653E-01
   0.52051E+02   0.63735E-01
   0.52101E+02   0.63817E-01
   0.52151E+02   0.63899E-01
   0.52201E+02   0.63981E-01
   0.52251E+02   0.64062E-01
   0.52301E+02   0.64143E-01
   0.52351E+02   0.64224E-01
   0.52401E+02   0.64304E-01
   0.52451E+02   0.64385E-01
   0.52501E+02   0.64465E-01
   0.52551E+02   0.64545E-01
   0.52601E+02   0.64624E-01
   0.52651E+02   0.64704E-01
   0.52701E+02   0.64783E-01
   0.52751E+02   0.64862E-01
   0.52801E+02   0.64941E-01
   0.52851E+02   0.65019E-01
   0.52901E+02   0.65097E-01
   0.52951E+02   0.65175E-01
   0.53001E+02   0.65253E-01
   0.53051E+02   0.65331E-01
   0.53101E+02   0.65408E-01
   0.53151E+02   0.65485E-01
   0.53201E+02   0.65562E-01
   0.53251E+02   0.65638E-01
   0.53301E+02   0.65715E-01
   0.53351E+02   0.65791E-01
   0.53401E+02   0.65867E-01
   0.53451E+02   0.65942E-01
   0.53501E+02   0.66018E-01
   0.53551E+02   0.66093E-01
   0.53601E+02   0.66167E-01
   0.53651E+02   0.66242E-01
   0.53701E+02   0.66316E-01
   0.53751E+02   0.66390E-01
   0.53801E+02   0.66464E-01
   0.53851E+02   0.66538E-01
   0.53901E+02   0.66611E-01
   0.53951E+02   0.66684E-01
   0.54001E+02   0.66757E-01
   0.54051E+02   0.66829E-01
   0.54101E+02   0.66901E-01
   0.54151E+02   0.66973E-01
   0.54201E+02   0.67045E-01
   0.54251E+02   0.67116E-01
   0.54301E+02   0.67187E-01
   0.54351E+02   0.67258E-01
   0.54401E+02   0.67329E-01
   0.54451E+02   0.67399E-01
   0.54501E+02   0.67469E-01
   0.54551E+02   0.67539E-01
   0.54601E+02   0.67608E-01
   0.54651E+02   0.67677E-01
   0.54701E+02   0.67747E-01
   0.54751E+02   0.67815E-01
   0.54801E+02   0.67884E-01
   0.54851E+02   0.67952E-01
   0.54901E+02   0.68020E-01
   0.54951E+02   0.68087E-01
   0.55001E+02   0.68154E-01
   0.55051E+02   0.68221E-01
   0.55101E+02   0.68288E-01
   0.55151E+02   0.68355E-01
   0.55201E+02   0.68421E-01
   0.55251E+02   0.68487E-01
   0.55301E+02   0.68552E-01
   0.55351E+02   0.68617E-01
   0.55401E+02   0.68682E-01
   0.55451E+02   0.68747E-01
   0.55501E+02   0.68811E-01
   0.55551E+02   0.68875E-01
   0.55601E+02   0.68939E-01
   0.55651E+02   0.69003E-01
   0.55701E+02   0.69066E-01
   0.55751E+02   0.69128E-01
   0.55801E+02   0.69191E-01
   0.55851E+02   0.69253E-01
   0.55901E+02   0.69315E-01
   0.55951E+02   0.69377E-01
   0.56001E+02   0.69439E-01
   0.56051E+02   0.69500E-01
   0.56101E+02   0.69560E-01
   0.56151E+02   0.69621E-01
   0.56201E+02   0.69681E-01
   0.56251E+02   0.69741E-01
   0.56301E+02   0.69801E-01
   0.56351E+02   0.69860E-01
   0.56401E+02   0.69919E-01
   0.56451E+02   0.69978E-01
   0.56501E+02   0.70036E-01
   0.56551E+02   0.70094E-01
   0.56601E+02   0.70152E-01
   0.56651E+02   0.70209E-01
   0.56701E+02   0.70267E-01
   0.56751E+02   0.70323E-01
   0.56801E+02   0.70380E-01
   0.56851E+02   0.70436E-01
   0.56901E+02   0.70492E-01
   0.56951E+02   0.70547E-01
   0.57001E+02   0.70603E-01
   0.57051E+02   0.70658E-01
   0.57101E+02   0.70712E-01
   0.57151E+02   0.70766E-01
   0.57201E+02   0.70820E-01
   0.57251E+02   0.70874E-01
   0.57301E+02   0.70927E-01
   0.57351E+02   0.70980E-01
   0.57401E+02   0.71033E-01
   0.57451E+02   0.71085E-01
   0.57501E+02   0.71137E-01
   0.57551E+02   0.71189E-01
   0.57601E+02   0.71240E-01
   0.57651E+02   0.71291E-01
   0.57701E+02   0.71342E-01
   0.57751E+02   0.71392E-01
   0.57801E+02   0.71442E-01
   0.57851E+02   0.71492E-01
   0.57901E+02   0.71541E-01
   0.57951E+02   0.71590E-01
   0.58001E+02   0.71639E-01
   0.58051E+02   0.71687E-01
   0.58101E+02   0.71735E-01
   0.58151E+02   0.71782E-01
   0.58201E+02   0.71830E-01
   0.58251E+02   0.71877E-01
   0.58301E+02   0.71923E-01
   0.58351E+02   0.71970E-01
   0.58401E+02   0.72015E-01
   0.58451E+02   0.72061E-01
   0.58501E+02   0.72106E-01
   0.58551E+02   0.72151E-01
   0.58601E+02   0.72195E-01
   0.58651E+02   0.72239E-01
   0.58701E+02   0.72283E-01
   0.58751E+02   0.72327E-01
   0.58801E+02   0.72370E-01
   0.58851E+02   0.72412E-01
   0.58901E+02   0.72455E-01
   0.58951E+02   0.72497E-01
   0.59001E+02   0.72538E-01
   0.59051E+02   0.72580E-01
   0.59101E+02   0.72621E-01
   0.59151E+02   0.72662E-01
   0.59201E+02   0.72702E-01
   0.59251E+02   0.72742E-01
   0.59301E+02   0.72781E-01
   0.59351E+02   0.72821E-01
   0.59401E+02   0.72860E-01
   0.59451E+02   0.72898E-01
   0.59501E+02   0.72936E-01
   0.59551E+02   0.72974E-01
   0.59601E+02   0.73011E-01
   0.59651E+02   0.73048E-01
   0.59701E+02   0.73085E-01
   0.59751E+02   0.73121E-01
   0.59801E+02   0.73157E-01
   0.59851E+02   0.73193E-01
   0.59901E+02   0.73228E-01
   0.59951E+02   0.73263E-01
   0.60001E+02   0.73297E-01
   0.60051E+02   0.73332E-01
   0.60101E+02   0.73365E-01
   0.60151E+02   0.73399E-01
   0.60201E+02   0.73432E-01
   0.60251E+02   0.73464E-01
   0.60301E+02   0.73496E-01
   0.60351E+02   0.73528E-01
   0.60401E+02   0.73560E-01
   0.60451E+02   0.73591E-01
   0.60501E+02   0.73622E-01
   0.60551E+02   0.73652E-01
   0.60601E+02   0.73682E-01
   0.60651E+02   0.73712E-01
   0.60701E+02   0.73741E-01
   0.60751E+02   0.73770E-01
   0.60801E+02   0.73798E-01
   0.60851E+02   0.73826E-01
   0.60901E+02   0.73854E-01
   0.60951E+02   0.73881E-01
   0.61001E+02   0.73908E-01
   0.61051E+02   0.73935E-01
   0.61101E+02   0.73961E-01
   0.61151E+02   0.73987E-01
   0.61201E+02   0.74012E-01
   0.61251E+02   0.74037E-01
   0.61301E+02   0.74062E-01
   0.61351E+02   0.74086E-01
   0.61401E+02   0.74110E-01
   0.61451E+02   0.74133E-01
   0.61501E+02   0.74157E-01
   0.61551E+02   0.74179E-01
   0.61601E+02   0.74202E-01
   0.61651E+02   0.74224E-01
   0.61701E+02   0.74245E-01
   0.61751E+02   0.74266E-01
   0.61801E+02   0.74287E-01
   0.61851E+02   0.74307E-01
   0.61901E+02   0.74327E-01
   0.61951E+02   0.74347E-01
   0.62001E+02   0.74366E-01
   0.62051E+02   0.74385E-01
   0.62101E+02   0.74403E-01
   0.62151E+02   0.74421E-01
   0.62201E+02   0.74439E-01
   0.62251E+02   0.74456E-01
   0.62301E+02   0.74473E-01
   0.62351E+02   0.74489E-01
   0.62401E+02   0.74505E-01
   0.62451E+02   0.74521E-01
   0.62501E+02   0.74536E-01
   0.62551E+02   0.74551E-01
   0.62601E+02   0.74565E-01
   0.62651E+02   0.74579E-01
   0.62701E+02   0.74592E-01
   0.62751E+02   0.74606E-01
   0.62801E+02   0.74618E-01
   0.62851E+02   0.74631E-01
   0.62901E+02   0.74643E-01
   0.62951E+02   0.74654E-01
   0.63001E+02   0.74666E-01
   0.63051E+02   0.74676E-01
   0.63101E+02   0.74687E-01
   0.63151E+02   0.74697E-01
   0.63201E+02   0.74706E-01
   0.63251E+02   0.74716E-01
   0.63301E+02   0.74724E-01
   0.63351E+02   0.74733E-01
   0.63401E+02   0.74741E-01
   0.63451E+02   0.74748E-01
   0.63501E+02   0.74755E-01
   0.63551E+02   0.74762E-01
   0.63601E+02   0.74769E-01
   0.63651E+02   0.74775E-01
   0.63701E+02   0.74780E-01
   0.63751E+02   0.74785E-01
   0.63801E+02   0.74790E-01
   0.63851E+02   0.74794E-01
   0.63901E+02   0.74798E-01
   0.63951E+02   0.74802E-01
   0.64001E+02   0.74805E-01
   0.64051E+02   0.74808E-01
   0.64101E+02   0.74810E-01
   0.64151E+02   0.74812E-01
   0.64201E+02   0.74814E-01
   0.64251E+02   0.74815E-01
   0.64301E+02   0.74816E-01
   0.64351E+02   0.74817E-01
   0.64401E+02   0.74817E-01
   0.64451E+02   0.74817E-01


   0.51000E-01   0.10244E-07
   0.10100E+00   0.11875E-07
   0.15100E+00   0.16260E-07
   0.20100E+00   0.24761E-07
   0.25100E+00   0.38741E-07
   0.30100E+00   0.59563E-07
   0.35100E+00   0.88591E-07
   0.40100E+00   0.12719E-06
   0.45100E+00   0.17672E-06
   0.50100E+00   0.23854E-06
   0.55100E+00   0.31402E-06
   0.60100E+00   0.40452E-06
   0.65100E+00   0.51140E-06
   0.70100E+00   0.63603E-06
   0.75100E+00   0.77977E-06
   0.80100E+00   0.94398E-06
   0.85100E+00   0.11300E-05
   0.90100E+00   0.13393E-05
   0.95100E+00   0.15731E-05
   0.10010E+01   0.18328E-05
   0.10510E+01   0.21198E-05
   0.11010E+01   0.24355E-05
   0.11510E+01   0.27812E-05
   0.12010E+01   0.31583E-05
   0.12510E+01   0.35681E-05
   0.13010E+01   0.40120E-05
   0.13510E+01   0.44913E-05
   0.14010E+01   0.50075E-05
   0.14510E+01   0.55619E-05
   0.15010E+01   0.61559E-05
   0.15510E+01   0.67907E-05
   0.16010E+01   0.74679E-05
   0.16510E+01   0.81886E-05
   0.17010E+01   0.89544E-05
   0.17510E+01   0.97666E-05
   0.18010E+01   0.10627E-04
   0.18510E+01   0.11535E-04
   0.19010E+01   0.12495E-04
   0.19510E+01   0.13506E-04
   0.20010E+01   0.14571E-04
   0.20510E+01   0.15690E-04
   0.21010E+01   0.16865E-04
   0.21510E+01   0.18097E-04
   0.22010E+01   0.19388E-04
   0.22510E+01   0.20738E-04
   0.23010E+01   0.22151E-04
   0.23510E+01   0.23626E-04
   0.24010E+01   0.25165E-04
   0.24510E+01   0.26769E-04
   0.25010E+01   0.28440E-04
   0.25510E+01   0.30180E-04
   0.26010E+01   0.31989E-04
   0.26510E+01   0.33869E-04
   0.27010E+01   0.35821E-04
   0.27510E+01   0.37847E-04
   0.28010E+01   0.39947E-04
   0.28510E+01   0.42125E-04
   0.29010E+01   0.44379E-04
   0.29510E+01   0.46713E-04
   0.30010E+01   0.49128E-04
   0.30510E+01   0.51624E-04
   0.31010E+01   0.54203E-04
   0.31510E+01   0.56867E-04
   0.32010E+01   0.59617E-04
   0.32510E+01   0.62454E-04
   0.33010E+01   0.65380E-04
   0.33510E+01   0.68395E-04
   0.34010E+01   0.71502E-04
   0.34510E+01   0.74702E-04
   0.35010E+01   0.77996E-04
   0.35510E+01   0.81385E-04
   0.36010E+01   0.84871E-04
   0.36510E+01   0.88456E-04
   0.37010E+01   0.92139E-04
   0.37510E+01   0.95924E-04
   0.38010E+01   0.99811E-04
   0.38510E+01   0.10380E-03
   0.39010E+01   0.10790E-03
   0.39510E+01   0.11210E-03
   0.40010E+01   0.11641E-03
   0.40510E+01   0.12083E-03
   0.41010E+01   0.12536E-03
   0.41510E+01   0.13000E-03
   0.42010E+01   0.13475E-03
   0.42510E+01   0.13962E-03
   0.43010E+01   0.14460E-03
   0.43510E+01   0.14971E-03
   0.44010E+01   0.15493E-03
   0.44510E+01   0.16022E-03
   0.45010E+01   0.16563E-03
   0.45510E+01   0.17116E-03
   0.46010E+01   0.17682E-03
   0.46510E+01   0.18259E-03
   0.47010E+01   0.18850E-03
   0.47510E+01   0.19453E-03
   0.48010E+01   0.20068E-03
   0.48510E+01   0.20697E-03
   0.49010E+01   0.21339E-03
   0.49510E+01   0.21994E-03
   0.50010E+01   0.22663E-03
   0.50510E+01   0.23345E-03
   0.51010E+01   0.24040E-03
   0.51510E+01   0.24750E-03
   0.52010E+01   0.25473E-03
   0.52510E+01   0.26210E-03
   0.53010E+01   0.26962E-03
   0.53510E+01   0.27728E-03
   0.54010E+01   0.28508E-03
   0.54510E+01   0.29303E-03
   0.55010E+01   0.30112E-03
   0.55510E+01   0.30937E-03
   0.56010E+01   0.31776E-03
   0.56510E+01   0.32631E-03
   0.57010E+01   0.33500E-03
   0.57510E+01   0.34386E-03
   0.58010E+01   0.35286E-03
   0.58510E+01   0.36203E-03
   0.59010E+01   0.37135E-03
   0.59510E+01   0.38083E-03
   0.60010E+01   0.39047E-03
   0.60510E+01   0.40027E-03
   0.61010E+01   0.41024E-03
   0.61510E+01   0.42037E-03
   0.62010E+01   0.43067E-03
   0.62510E+01   0.44113E-03
   0.63010E+01   0.45177E-03
   0.63510E+01   0.46257E-03
   0.64010E+01   0.47355E-03
   0.64510E+01   0.48470E-03
   0.65010E+01   0.49602E-03
   0.65510E+01   0.50750E-03
   0.66010E+01   0.51906E-03
   0.66510E+01   0.53080E-03
   0.67010E+01   0.54272E-03
   0.67510E+01   0.55481E-03
   0.68010E+01   0.56709E-03
   0.68510E+01   0.57954E-03
   0.69010E+01   0.59219E-03
   0.69510E+01   0.60501E-03
   0.70010E+01   0.61802E-03
   0.70510E+01   0.63122E-03
   0.71010E+01   0.64461E-03
   0.71510E+01   0.65819E-03
   0.72010E+01   0.67195E-03
   0.72510E+01   0.68592E-03
   0.73010E+01   0.70007E-03
   0.73510E+01   0.71442E-03
   0.74010E+01   0.72897E-03
   0.74510E+01   0.74371E-03
   0.75010E+01   0.75865E-03
   0.75510E+01   0.77380E-03
   0.76010E+01   0.78914E-03
   0.76510E+01   0.80469E-03
   0.77010E+01   0.82045E-03
   0.77510E+01   0.83641E-03
   0.78010E+01   0.85257E-03
   0.78510E+01   0.86895E-03
   0.79010E+01   0.88553E-03
   0.79510E+01   0.90233E-03
   0.80010E+01   0.91934E-03
   0.80510E+01   0.93656E-03
   0.81010E+01   0.95400E-03
   0.81510E+01   0.97163E-03
   0.82010E+01   0.98933E-03
   0.82510E+01   0.10072E-02
   0.83010E+01   0.10254E-02
   0.83510E+01   0.10437E-02
   0.84010E+01   0.10623E-02
   0.84510E+01   0.10811E-02
   0.85010E+01   0.11001E-02
   0.85510E+01   0.11194E-02
   0.86010E+01   0.11389E-02
   0.86510E+01   0.11586E-02
   0.87010E+01   0.11785E-02
   0.87510E+01   0.11987E-02
   0.88010E+01   0.12191E-02
   0.88510E+01   0.12397E-02
   0.89010E+01   0.12605E-02
   0.89510E+01   0.12816E-02
   0.90010E+01   0.13030E-02
   0.90510E+01   0.13245E-02
   0.91010E+01   0.13464E-02
   0.91510E+01   0.13684E-02
   0.92010E+01   0.13907E-02
   0.92510E+01   0.14132E-02
   0.93010E+01   0.14360E-02
   0.93510E+01   0.14591E-02
   0.94010E+01   0.14823E-02
   0.94510E+01   0.15059E-02
   0.95010E+01   0.15294E-02
   0.95510E+01   0.15532E-02
   0.96010E+01   0.15773E-02
   0.96510E+01   0.16016E-02
   0.97010E+01   0.16261E-02
   0.97510E+01   0.16509E-02
   0.98010E+01   0.16760E-02
   0.98510E+01   0.17013E-02
   0.99010E+01   0.17269E-02
   0.99510E+01   0.17527E-02
   0.10001E+02   0.17788E-02
   0.10051E+02   0.18052E-02
   0.10101E+02   0.18318E-02
   0.10151E+02   0.18587E-02
   0.10201E+02   0.18859E-02
   0.10251E+02   0.19133E-02
   0.10301E+02   0.19410E-02
   0.10351E+02   0.19689E-02
   0.10401E+02   0.19972E-02
   0.10451E+02   0.20257E-02
   0.10501E+02   0.20545E-02
   0.10551E+02   0.20835E-02
   0.10601E+02   0.21129E-02
   0.10651E+02   0.21422E-02
   0.10701E+02   0.21718E-02
   0.10751E+02   0.22017E-02
   0.10801E+02   0.22319E-02
   0.10851E+02   0.22623E-02
   0.10901E+02   0.22930E-02
   0.10951E+02   0.23240E-02
   0.11001E+02   0.23553E-02
   0.11051E+02   0.23869E-02
   0.11101E+02   0.24187E-02
   0.11151E+02   0.24509E-02
   0.11201E+02   0.24833E-02
   0.11251E+02   0.25161E-02
   0.11301E+02   0.25491E-02
   0.11351E+02   0.25824E-02
   0.11401E+02   0.26160E-02
   0.11451E+02   0.26499E-02
   0.11501E+02   0.26841E-02
   0.11551E+02   0.27186E-02
   0.11601E+02   0.27534E-02
   0.11651E+02   0.27885E-02
   0.11701E+02   0.28235E-02
   0.11751E+02   0.28589E-02
   0.11801E+02   0.28946E-02
   0.11851E+02   0.29305E-02
   0.11901E+02   0.29668E-02
   0.11951E+02   0.30034E-02
   0.12001E+02   0.30403E-02
   0.12051E+02   0.30775E-02
   0.12101E+02   0.31150E-02
   0.12151E+02   0.31528E-02
   0.12201E+02   0.31909E-02
   0.12251E+02   0.32294E-02
   0.12301E+02   0.32681E-02
   0.12351E+02   0.33072E-02
   0.12401E+02   0.33466E-02
   0.12451E+02   0.33863E-02
   0.12501E+02   0.34264E-02
   0.12551E+02   0.34667E-02
   0.12601E+02   0.35073E-02
   0.12651E+02   0.35479E-02
   0.12701E+02   0.35889E-02
   0.12751E+02   0.36301E-02
   0.12801E+02   0.36717E-02
   0.12851E+02   0.37136E-02
   0.12901E+02   0.37558E-02
   0.12951E+02   0.37984E-02
   0.13001E+02   0.38413E-02
   0.13051E+02   0.38845E-02
   0.13101E+02   0.39281E-02
   0.13151E+02   0.39719E-02
   0.13201E+02   0.40162E-02
   0.13251E+02   0.40607E-02
   0.13301E+02   0.41056E-02
   0.13351E+02   0.41509E-02
   0.13401E+02   0.41964E-02
   0.13451E+02   0.42423E-02
   0.13501E+02   0.42882E-02
   0.13551E+02   0.43344E-02
   0.13601E+02   0.43809E-02
   0.13651E+02   0.44277E-02
   0.13701E+02   0.44749E-02
   0.13751E+02   0.45224E-02
   0.13801E+02   0.45703E-02
   0.13851E+02   0.46185E-02
   0.13901E+02   0.46671E-02
   0.13951E+02   0.47160E-02
   0.14001E+02   0.47653E-02
   0.14051E+02   0.48149E-02
   0.14101E+02   0.48649E-02
   0.14151E+02   0.49152E-02
   0.14201E+02   0.49659E-02
   0.14251E+02   0.50170E-02
   0.14301E+02   0.50683E-02
   0.14351E+02   0.51196E-02
   0.14401E+02   0.51712E-02
   0.14451E+02   0.52232E-02
   0.14501E+02   0.52756E-02
   0.14551E+02   0.53283E-02
   0.14601E+02   0.53814E-02
   0.14651E+02   0.54348E-02
   0.14701E+02   0.54886E-02
   0.14751E+02   0.55428E-02
   0.14801E+02   0.55973E-02
   0.14851E+02   0.56523E-02
   0.14901E+02   0.57076E-02
   0.14951E+02   0.57632E-02
   0.15001E+02   0.58192E-02
   0.15051E+02   0.58757E-02
   0.15101E+02   0.59320E-02
   0.15151E+02   0.59886E-02
   0.15201E+02   0.60456E-02
   0.15251E+02   0.61029E-02
   0.15301E+02   0.61607E-02
   0.15351E+02   0.62188E-02
   0.15401E+02   0.62773E-02
   0.15451E+02   0.63362E-02
   0.15501E+02   0.63954E-02
   0.15551E+02   0.64551E-02
   0.15601E+02   0.65151E-02
   0.15651E+02   0.65755E-02
   0.15701E+02   0.66363E-02
   0.15751E+02   0.66975E-02
   0.15801E+02   0.67590E-02
   0.15851E+02   0.68204E-02
   0.15901E+02   0.68821E-02
   0.15951E+02   0.69443E-02
   0.16001E+02   0.70068E-02
   0.16051E+02   0.70697E-02
   0.16101E+02   0.71331E-02
   0.16151E+02   0.71968E-02
   0.16201E+02   0.72609E-02
   0.16251E+02   0.73254E-02
   0.16301E+02   0.73903E-02
   0.16351E+02   0.74556E-02
   0.16401E+02   0.75214E-02
   0.16451E+02   0.75875E-02
   0.16501E+02   0.76539E-02
   0.16551E+02   0.77202E-02
   0.16601E+02   0.77868E-02
   0.16651E+02   0.78539E-02
   0.16701E+02   0.79214E-02
   0.16751E+02   0.79893E-02
   0.16801E+02   0.80576E-02
   0.16851E+02   0.81263E-02
   0.16901E+02   0.81954E-02
   0.16951E+02   0.82649E-02
   0.17001E+02   0.83349E-02
   0.17051E+02   0.84052E-02
   0.17101E+02   0.84760E-02
   0.17151E+02   0.85470E-02
   0.17201E+02   0.86179E-02
   0.17251E+02   0.86893E-02
   0.17301E+02   0.87610E-02
   0.17351E+02   0.88331E-02
   0.17401E+02   0.89057E-02
   0.17451E+02   0.89787E-02
   0.17501E+02   0.90521E-02
   0.17551E+02   0.91259E-02
   0.17601E+02   0.92001E-02
   0.17651E+02   0.92748E-02
   0.17701E+02   0.93499E-02
   0.17751E+02   0.94254E-02
   0.17801E+02   0.95012E-02
   0.17851E+02   0.95769E-02
   0.17901E+02   0.96529E-02
   0.17951E+02   0.97294E-02
   0.18001E+02   0.98063E-02
   0.18051E+02   0.98837E-02
   0.18101E+02   0.99614E-02
   0.18151E+02   0.10040E-01
   0.18201E+02   0.10118E-01
   0.18251E+02   0.10197E-01
   0.18301E+02   0.10277E-01
   0.18351E+02   0.10357E-01
   0.18401E+02   0.10437E-01
   0.18451E+02   0.10517E-01
   0.18501E+02   0.10598E-01
   0.18551E+02   0.10678E-01
   0.18601E+02   0.10760E-01
   0.18651E+02   0.10842E-01
   0.18701E+02   0.10924E-01
   0.18751E+02   0.11006E-01
   0.18801E+02   0.11090E-01
   0.18851E+02   0.11173E-01
   0.18901E+02   0.11257E-01
   0.18951E+02   0.11341E-01
   0.19001E+02   0.11426E-01
   0.19051E+02   0.11511E-01
   0.19101E+02   0.11596E-01
   0.19151E+02   0.11681E-01
   0.19201E+02   0.11767E-01
   0.19251E+02   0.11853E-01
   0.19301E+02   0.11940E-01
   0.19351E+02   0.12027E-01
   0.19401E+02   0.12115E-01
   0.19451E+02   0.12203E-01
   0.19501E+02   0.12291E-01
   0.19551E+02   0.12380E-01
   0.19601E+02   0.12469E-01
   0.19651E+02   0.12558E-01
   0.19701E+02   0.12648E-01
   0.19751E+02   0.12738E-01
   0.19801E+02   0.12828E-01
   0.19851E+02   0.12919E-01
   0.19901E+02   0.13010E-01
   0.19951E+02   0.13102E-01
   0.20001E+02   0.13194E-01
   0.20051E+02   0.13287E-01
   0.20101E+02   0.13380E-01
   0.20151E+02   0.13473E-01
   0.20201E+02   0.13566E-01
   0.20251E+02   0.13660E-01
   0.20301E+02   0.13754E-01
   0.20351E+02   0.13849E-01
   0.20401E+02   0.13944E-01
   0.20451E+02   0.14039E-01
   0.20501E+02   0.14135E-01
   0.20551E+02   0.14232E-01
   0.20601E+02   0.14329E-01
   0.20651E+02   0.14426E-01
   0.20701E+02   0.14523E-01
   0.20751E+02   0.14621E-01
   0.20801E+02   0.14719E-01
   0.20851E+02   0.14817E-01
   0.20901E+02   0.14916E-01
   0.20951E+02   0.15015E-01
   0.21001E+02   0.15115E-01
   0.21051E+02   0.15215E-01
   0.21101E+02   0.15316E-01
   0.21151E+02   0.15417E-01
   0.21201E+02   0.15518E-01
   0.21251E+02   0.15619E-01
   0.21301E+02   0.15721E-01
   0.21351E+02   0.15823E-01
   0.21401E+02   0.15925E-01
   0.21451E+02   0.16029E-01
   0.21501E+02   0.16132E-01
   0.21551E+02   0.16236E-01
   0.21601E+02   0.16341E-01
   0.21651E+02   0.16446E-01
   0.21701E+02   0.16551E-01
   0.21751E+02   0.16656E-01
   0.21801E+02   0.16762E-01
   0.21851E+02   0.16868E-01
   0.21901E+02   0.16974E-01
   0.21951E+02   0.17081E-01
   0.22001E+02   0.17188E-01
   0.22051E+02   0.17296E-01
   0.22101E+02   0.17405E-01
   0.22151E+02   0.17513E-01
   0.22201E+02   0.17622E-01
   0.22251E+02   0.17731E-01
   0.22301E+02   0.17840E-01
   0.22351E+02   0.17950E-01
   0.22401E+02   0.18060E-01
   0.22451E+02   0.18171E-01
   0.22501E+02   0.18282E-01
   0.22551E+02   0.18394E-01
   0.22601E+02   0.18506E-01
   0.22651E+02   0.18619E-01
   0.22701E+02   0.18731E-01
   0.22751E+02   0.18844E-01
   0.22801E+02   0.18957E-01
   0.22851E+02   0.19071E-01
   0.22901E+02   0.19185E-01
   0.22951E+02   0.19300E-01
   0.23001E+02   0.19415E-01
   0.23051E+02   0.19530E-01
   0.23101E+02   0.19647E-01
   0.23151E+02   0.19762E-01
   0.23201E+02   0.19878E-01
   0.23251E+02   0.19995E-01
   0.23301E+02   0.20112E-01
   0.23351E+02   0.20230E-01
   0.23401E+02   0.20348E-01
   0.23451E+02   0.20466E-01
   0.23501E+02   0.20585E-01
   0.23551E+02   0.20705E-01
   0.23601E+02   0.20825E-01
   0.23651E+02   0.20944E-01
   0.23701E+02   0.21064E-01
   0.23751E+02   0.21184E-01
   0.23801E+02   0.21305E-01
   0.23851E+02   0.21427E-01
   0.23901E+02   0.21549E-01
   0.23951E+02   0.21671E-01
   0.24001E+02   0.21794E-01
   0.24051E+02   0.21917E-01
   0.24101E+02   0.22040E-01
   0.24151E+02   0.22163E-01
   0.24201E+02   0.22287E-01
   0.24251E+02   0.22411E-01
   0.24301E+02   0.22536E-01
   0.24351E+02   0.22661E-01
   0.24401E+02   0.22787E-01
   0.24451E+02   0.22914E-01
   0.24501E+02   0.23040E-01
   0.24551E+02   0.23166E-01
   0.24601E+02   0.23293E-01
   0.24651E+02   0.23420E-01
   0.24701E+02   0.23548E-01
   0.24751E+02   0.23676E-01
   0.24801E+02   0.23805E-01
   0.24851E+02   0.23934E-01
   0.24901E+02   0.24064E-01
   0.24951E+02   0.24193E-01
   0.25001E+02   0.24323E-01
   0.25051E+02   0.24453E-01
   0.25101E+02   0.24583E-01
   0.25151E+02   0.24715E-01
   0.25201E+02   0.24846E-01
   0.25251E+02   0.24979E-01
   0.25301E+02   0.25111E-01
   0.25351E+02   0.25244E-01
   0.25401E+02   0.25376E-01
   0.25451E+02   0.25509E-01
   0.25501E+02   0.25643E-01
   0.25551E+02   0.25777E-01
   0.25601E+02   0.25912E-01
   0.25651E+02   0.26047E-01
   0.25701E+02   0.26182E-01
   0.25751E+02   0.26318E-01
   0.25801E+02   0.26453E-01
   0.25851E+02   0.26589E-01
   0.25901E+02   0.26725E-01
   0.25951E+02   0.26862E-01
   0.26001E+02   0.27000E-01
   0.26051E+02   0.27138E-01
   0.26101E+02   0.27277E-01
   0.26151E+02   0.27415E-01
   0.26201E+02   0.27553E-01
   0.26251E+02   0.27692E-01
   0.26301E+02   0.27831E-01
   0.26351E+02   0.27971E-01
   0.26401E+02   0.28112E-01
   0.26451E+02   0.28253E-01
   0.26501E+02   0.28394E-01
   0.26551E+02   0.28535E-01
   0.26601E+02   0.28676E-01
   0.26651E+02   0.28818E-01
   0.26701E+02   0.28960E-01
   0.26751E+02   0.29103E-01
   0.26801E+02   0.29246E-01
   0.26851E+02   0.29390E-01
   0.26901E+02   0.29534E-01
   0.26951E+02   0.29678E-01
   0.27001E+02   0.29822E-01
   0.27051E+02   0.29967E-01
   0.27101E+02   0.30112E-01
   0.27151E+02   0.30257E-01
   0.27201E+02   0.30404E-01
   0.27251E+02   0.30550E-01
   0.27301E+02   0.30697E-01
   0.27351E+02   0.30843E-01
   0.27401E+02   0.30990E-01
   0.27451E+02   0.31138E-01
   0.27501E+02   0.31286E-01
   0.27551E+02   0.31435E-01
   0.27601E+02   0.31584E-01
   0.27651E+02   0.31733E-01
   0.27701E+02   0.31882E-01
   0.27751E+02   0.32031E-01
   0.27801E+02   0.32181E-01
   0.27851E+02   0.32331E-01
   0.27901E+02   0.32482E-01
   0.27951E+02   0.32634E-01
   0.28001E+02   0.32786E-01
   0.28051E+02   0.32937E-01
   0.28101E+02   0.33089E-01
   0.28151E+02   0.33241E-01
   0.28201E+02   0.33393E-01
   0.28251E+02   0.33547E-01
   0.28301E+02   0.33700E-01
   0.28351E+02   0.33855E-01
   0.28401E+02   0.34008E-01
   0.28451E+02   0.34162E-01
   0.28501E+02   0.34317E-01
   0.28551E+02   0.34472E-01
   0.28601E+02   0.34627E-01
   0.28651E+02   0.34783E-01
   0.28701E+02   0.34940E-01
   0.28751E+02   0.35097E-01
   0.28801E+02   0.35253E-01
   0.28851E+02   0.35410E-01
   0.28901E+02   0.35567E-01
   0.28951E+02   0.35725E-01
   0.29001E+02   0.35883E-01
   0.29051E+02   0.36042E-01
   0.29101E+02   0.36202E-01
   0.29151E+02   0.36360E-01
   0.29201E+02   0.36519E-01
   0.29251E+02   0.36679E-01
   0.29301E+02   0.36839E-01
   0.29351E+02   0.36999E-01
   0.29401E+02   0.37161E-01
   0.29451E+02   0.37321E-01
   0.29501E+02   0.37482E-01
   0.29551E+02   0.37643E-01
   0.29601E+02   0.37805E-01
   0.29651E+02   0.37967E-01
   0.29701E+02   0.38130E-01
   0.29751E+02   0.38294E-01
   0.29801E+02   0.38457E-01
   0.29851E+02   0.38620E-01
   0.29901E+02   0.38783E-01
   0.29951E+02   0.38947E-01
   0.30001E+02   0.39112E-01
   0.30051E+02   0.39277E-01
   0.30101E+02   0.39443E-01
   0.30151E+02   0.39607E-01
   0.30201E+02   0.39772E-01
   0.30251E+02   0.39938E-01
   0.30301E+02   0.40105E-01
   0.30351E+02   0.40271E-01
   0.30401E+02   0.40439E-01
   0.30451E+02   0.40606E-01
   0.30501E+02   0.40773E-01
   0.30551E+02   0.40940E-01
   0.30601E+02   0.41108E-01
   0.30651E+02   0.41277E-01
   0.30701E+02   0.41446E-01
   0.30751E+02   0.41615E-01
   0.30801E+02   0.41784E-01
   0.30851E+02   0.41953E-01
   0.30901E+02   0.42122E-01
   0.30951E+02   0.42293E-01
   0.31001E+02   0.42464E-01
   0.31051E+02   0.42635E-01
   0.31101E+02   0.42805E-01
   0.31151E+02   0.42976E-01
   0.31201E+02   0.43147E-01
   0.31251E+02   0.43319E-01
   0.31301E+02   0.43492E-01
   0.31351E+02   0.43665E-01
   0.31401E+02   0.43837E-01
   0.31451E+02   0.44009E-01
   0.31501E+02   0.44182E-01
   0.31551E+02   0.44356E-01
   0.31601E+02   0.44530E-01
   0.31651E+02   0.44704E-01
   0.31701E+02   0.44878E-01
   0.31751E+02   0.45052E-01
   0.31801E+02   0.45227E-01
   0.31851E+02   0.45402E-01
   0.31901E+02   0.45578E-01
   0.31951E+02   0.45754E-01
   0.32001E+02   0.45930E-01
   0.32051E+02   0.46106E-01
   0.32101E+02   0.46282E-01
   0.32151E+02   0.46459E-01
   0.32201E+02   0.46636E-01
   0.32251E+02   0.46814E-01
   0.32301E+02   0.46992E-01
   0.32351E+02   0.47169E-01
   0.32401E+02   0.47347E-01
   0.32451E+02   0.47525E-01
   0.32501E+02   0.47704E-01
   0.32551E+02   0.47883E-01
   0.32601E+02   0.48062E-01
   0.32651E+02   0.48241E-01
   0.32701E+02   0.48420E-01
   0.32751E+02   0.48600E-01
   0.32801E+02   0.48780E-01
   0.32851E+02   0.48961E-01
   0.32901E+02   0.49141E-01
   0.32951E+02   0.49322E-01
   0.33001E+02   0.49503E-01
   0.33051E+02   0.49684E-01
   0.33101E+02   0.49866E-01
   0.33151E+02   0.50048E-01
   0.33201E+02   0.50230E-01
   0.33251E+02   0.50412E-01
   0.33301E+02   0.50594E-01
   0.33351E+02   0.50777E-01
   0.33401E+02   0.50961E-01
   0.33451E+02   0.51144E-01
   0.33501E+02   0.51327E-01
   0.33551E+02   0.51511E-01
   0.33601E+02   0.51695E-01
   0.33651E+02   0.51879E-01
   0.33701E+02   0.52064E-01
   0.33751E+02   0.52248E-01
   0.33801E+02   0.52432E-01
   0.33851E+02   0.52617E-01
   0.33901E+02   0.52803E-01
   0.33951E+02   0.52989E-01
   0.34001E+02   0.53175E-01
   0.34051E+02   0.53360E-01
   0.34101E+02   0.53546E-01
   0.34151E+02   0.53732E-01
   0.34201E+02   0.53919E-01
   0.34251E+02   0.54106E-01
   0.34301E+02   0.54293E-01
   0.34351E+02   0.54480E-01
   0.34401E+02   0.54667E-01
   0.34451E+02   0.54855E-01
   0.34501E+02   0.55043E-01
   0.34551E+02   0.55232E-01
   0.34601E+02   0.55419E-01
   0.34651E+02   0.55607E-01
   0.34701E+02   0.55796E-01
   0.34751E+02   0.55985E-01
   0.34801E+02   0.56175E-01
   0.34851E+02   0.56364E-01
   0.34901E+02   0.56553E-01
   0.34951E+02   0.56743E-01
   0.35001E+02   0.56933E-01
   0.35051E+02   0.57123E-01
   0.35101E+02   0.57313E-01
   0.35151E+02   0.57503E-01
   0.35201E+02   0.57694E-01
   0.35251E+02   0.57885E-01
   0.35301E+02   0.58076E-01
   0.35351E+02   0.58268E-01
   0.35401E+02   0.58459E-01
   0.35451E+02   0.58650E-01
   0.35501E+02   0.58842E-01
   0.35551E+02   0.59034E-01
   0.35601E+02   0.59227E-01
   0.35651E+02   0.59418E-01
   0.35701E+02   0.59611E-01
   0.35751E+02   0.59803E-01
   0.35801E+02   0.59996E-01
   0.35851E+02   0.60190E-01
   0.35901E+02   0.60382E-01
   0.35951E+02   0.60575E-01
   0.36001E+02   0.60769E-01
   0.36051E+02   0.60963E-01
   0.36101E+02   0.61157E-01
   0.36151E+02   0.61350E-01
   0.36201E+02   0.61544E-01
   0.36251E+02   0.61739E-01
   0.36301E+02   0.61933E-01
   0.36351E+02   0.62129E-01
   0.36401E+02   0.62323E-01
   0.36451E+02   0.62517E-01
   0.36501E+02   0.62712E-01
   0.36551E+02   0.62908E-01
   0.36601E+02   0.63104E-01
   0.36651E+02   0.63299E-01
   0.36701E+02   0.63494E-01
   0.36751E+02   0.63690E-01
   0.36801E+02   0.63886E-01
   0.36851E+02   0.64083E-01
   0.36901E+02   0.64279E-01
   0.36951E+02   0.64475E-01
   0.37001E+02   0.64671E-01
   0.37051E+02   0.64869E-01
   0.37101E+02   0.65065E-01
   0.37151E+02   0.65261E-01
   0.37201E+02   0.65458E-01
   0.37251E+02   0.65655E-01
   0.37301E+02   0.65853E-01
   0.37351E+02   0.66050E-01
   0.37401E+02   0.66247E-01
   0.37451E+02   0.66445E-01
   0.37501E+02   0.66643E-01
   0.37551E+02   0.66841E-01
   0.37601E+02   0.67039E-01
   0.37651E+02   0.67236E-01
   0.37701E+02   0.67435E-01
   0.37751E+02   0.67634E-01
   0.37801E+02   0.67833E-01
   0.37851E+02   0.68031E-01
   0.37901E+02   0.68229E-01
   0.37951E+02   0.68428E-01
   0.38001E+02   0.68628E-01
   0.38051E+02   0.68826E-01
   0.38101E+02   0.69025E-01
   0.38151E+02   0.69224E-01
   0.38201E+02   0.69424E-01
   0.38251E+02   0.69624E-01
   0.38301E+02   0.69823E-01
   0.38351E+02   0.70022E-01
   0.38401E+02   0.70222E-01
   0.38451E+02   0.70422E-01
   0.38501E+02   0.70622E-01
   0.38551E+02   0.70821E-01
   0.38601E+02   0.71021E-01
   0.38651E+02   0.71222E-01
   0.38701E+02   0.71422E-01
   0.38751E+02   0.71622E-01
   0.38801E+02   0.71822E-01
   0.38851E+02   0.72023E-01
   0.38901E+02   0.72224E-01
   0.38951E+02   0.72423E-01
   0.39001E+02   0.72624E-01
   0.39051E+02   0.72824E-01
   0.39101E+02   0.73026E-01
   0.39151E+02   0.73226E-01
   0.39201E+02   0.73426E-01
   0.39251E+02   0.73627E-01
   0.39301E+02   0.73829E-01
   0.39351E+02   0.74030E-01
   0.39401E+02   0.74231E-01
   0.39451E+02   0.74432E-01
   0.39501E+02   0.74633E-01
   0.39551E+02   0.74835E-01
   0.39601E+02   0.75036E-01
   0.39651E+02   0.75237E-01
   0.39701E+02   0.75438E-01
   0.39751E+02   0.75640E-01
   0.39801E+02   0.75841E-01
   0.39851E+02   0.76042E-01
   0.39901E+02   0.76244E-01
   0.39951E+02   0.76446E-01
   0.40001E+02   0.76647E-01
   0.40051E+02   0.76849E-01
   0.40101E+02   0.77050E-01
   0.40151E+02   0.77253E-01
   0.40201E+02   0.77454E-01
   0.40251E+02   0.77655E-01
   0.40301E+02   0.77857E-01
   0.40351E+02   0.78059E-01
   0.40401E+02   0.78261E-01
   0.40451E+02   0.78463E-01
   0.40501E+02   0.78665E-01
   0.40551E+02   0.78867E-01
   0.40601E+02   0.79069E-01
   0.40651E+02   0.79271E-01
   0.40701E+02   0.79473E-01
   0.40751E+02   0.79675E-01
   0.40801E+02   0.79878E-01
   0.40851E+02   0.80079E-01
   0.40901E+02   0.80281E-01
   0.40951E+02   0.80483E-01
   0.41001E+02   0.80686E-01
   0.41051E+02   0.80887E-01
   0.41101E+02   0.81089E-01
   0.41151E+02   0.81292E-01
   0.41201E+02   0.81494E-01
   0.41251E+02   0.81696E-01
   0.41301E+02   0.81898E-01
   0.41351E+02   0.82100E-01
   0.41401E+02   0.82301E-01
   0.41451E+02   0.82503E-01
   0.41501E+02   0.82705E-01
   0.41551E+02   0.82907E-01
   0.41601E+02   0.83108E-01
   0.41651E+02   0.83310E-01
   0.41701E+02   0.83512E-01
   0.41751E+02   0.83714E-01
   0.41801E+02   0.83915E-01
   0.41851E+02   0.84117E-01
   0.41901E+02   0.84318E-01
   0.41951E+02   0.84521E-01
   0.42001E+02   0.84721E-01
   0.42051E+02   0.84923E-01
   0.42101E+02   0.85125E-01
   0.42151E+02   0.85327E-01
   0.42201E+02   0.85528E-01
   0.42251E+02   0.85729E-01
   0.42301E+02   0.85931E-01
   0.42351E+02   0.86131E-01
   0.42401E+02   0.86332E-01
   0.42451E+02   0.86533E-01
   0.42501E+02   0.86735E-01
   0.42551E+02   0.86936E-01
   0.42601E+02   0.87137E-01
   0.42651E+02   0.87338E-01
   0.42701E+02   0.87539E-01
   0.42751E+02   0.87739E-01
   0.42801E+02   0.87940E-01
   0.42851E+02   0.88141E-01
   0.42901E+02   0.88341E-01
   0.42951E+02   0.88541E-01
   0.43001E+02   0.88742E-01
   0.43051E+02   0.88943E-01
   0.43101E+02   0.89143E-01
   0.43151E+02   0.89343E-01
   0.43201E+02   0.89543E-01
   0.43251E+02   0.89744E-01
   0.43301E+02   0.89943E-01
   0.43351E+02   0.90143E-01
   0.43401E+02   0.90344E-01
   0.43451E+02   0.90543E-01
   0.43501E+02   0.90743E-01
   0.43551E+02   0.90943E-01
   0.43601E+02   0.91143E-01
   0.43651E+02   0.91341E-01
   0.43701E+02   0.91541E-01
   0.43751E+02   0.91740E-01
   0.43801E+02   0.91939E-01
   0.43851E+02   0.92137E-01
   0.43901E+02   0.92337E-01
   0.43951E+02   0.92535E-01
   0.44001E+02   0.92733E-01
   0.44051E+02   0.92932E-01
   0.44101E+02   0.93130E-01
   0.44151E+02   0.93328E-01
   0.44201E+02   0.93526E-01
   0.44251E+02   0.93725E-01
   0.44301E+02   0.93922E-01
   0.44351E+02   0.94120E-01
   0.44401E+02   0.94318E-01
   0.44451E+02   0.94515E-01
   0.44501E+02   0.94712E-01
   0.44551E+02   0.94909E-01
   0.44601E+02   0.95106E-01
   0.44651E+02   0.95303E-01
   0.44701E+02   0.95500E-01
   0.44751E+02   0.95697E-01
   0.44801E+02   0.95893E-01
   0.44851E+02   0.96089E-01
   0.44901E+02   0.96286E-01
   0.44951E+02   0.96481E-01
   0.45001E+02   0.96677E-01
   0.45051E+02   0.96873E-01
   0.45101E+02   0.97069E-01
   0.45151E+02   0.97264E-01
   0.45201E+02   0.97460E-01
   0.45251E+02   0.97655E-01
   0.45301E+02   0.97850E-01
   0.45351E+02   0.98045E-01
   0.45401E+02   0.98240E-01
   0.45451E+02   0.98434E-01
   0.45501E+02   0.98628E-01
   0.45551E+02   0.98822E-01
   0.45601E+02   0.99016E-01
   0.45651E+02   0.99209E-01
   0.45701E+02   0.99403E-01
   0.45751E+02   0.99596E-01
   0.45801E+02   0.99790E-01
   0.45851E+02   0.99983E-01
   0.45901E+02   0.10018E+00
   0.45951E+02   0.10037E+00
   0.46001E+02   0.10056E+00
   0.46051E+02   0.10075E+00
   0.46101E+02   0.10094E+00
   0.46151E+02   0.10114E+00
   0.46201E+02   0.10133E+00
   0.46251E+02   0.10152E+00
   0.46301E+02   0.10171E+00
   0.46351E+02   0.10190E+00
   0.46401E+02   0.10209E+00
   0.46451E+02   0.10228E+00
   0.46501E+02   0.10247E+00
   0.46551E+02   0.10266E+00
   0.46601E+02   0.10285E+00
   0.46651E+02   0.10304E+00
   0.46701E+02   0.10323E+00
   0.46751E+02   0.10342E+00
   0.46801E+02   0.10361E+00
   0.46851E+02   0.10380E+00
   0.46901E+02   0.10399E+00
   0.46951E+02   0.10418E+00
   0.47001E+02   0.10436E+00
   0.47051E+02   0.10455E+00
   0.47101E+02   0.10474E+00
   0.47151E+02   0.10493E+00
   0.47201E+02   0.10512E+00
   0.47251E+02   0.10530E+00
   0.47301E+02   0.10549E+00
   0.47351E+02   0.10567E+00
   0.47401E+02   0.10586E+00
   0.47451E+02   0.10605E+00
   0.47501E+02   0.10623E+00
   0.47551E+02   0.10642E+00
   0.47601E+02   0.10660E+00
   0.47651E+02   0.10679E+00
   0.47701E+02   0.10697E+00
   0.47751E+02   0.10716E+00
   0.47801E+02   0.10734E+00
   0.47851E+02   0.10752E+00
   0.47901E+02   0.10771E+00
   0.47951E+02   0.10789E+00
   0.48001E+02   0.10807E+00
   0.48051E+02   0.10826E+00
   0.48101E+02   0.10844E+00
   0.48151E+02   0.10862E+00
   0.48201E+02   0.10880E+00
   0.48251E+02   0.10898E+00
   0.48301E+02   0.10917E+00
   0.48351E+02   0.10935E+00
   0.48401E+02   0.10953E+00
   0.48451E+02   0.10971E+00
   0.48501E+02   0.10989E+00
   0.48551E+02   0.11007E+00
   0.48601E+02   0.11025E+00
   0.48651E+02   0.11043E+00
   0.48701E+02   0.11061E+00
   0.48751E+02   0.11078E+00
   0.48801E+02   0.11096E+00
   0.48851E+02   0.11114E+00
   0.48901E+02   0.11132E+00
   0.48951E+02   0.11150E+00
   0.49001E+02   0.11167E+00
   0.49051E+02   0.11185E+00
   0.49101E+02   0.11202E+00
   0.49151E+02   0.11220E+00
   0.49201E+02   0.11238E+00
   0.49251E+02   0.11255E+00
   0.49301E+02   0.11273E+00
   0.49351E+02   0.11290E+00
   0.49401E+02   0.11308E+00
   0.49451E+02   0.11325E+00
   0.49501E+02   0.11342E+00
   0.49551E+02   0.11360E+00
   0.49601E+02   0.11377E+00
   0.49651E+02   0.11394E+00
   0.49701E+02   0.11412E+00
   0.49751E+02   0.11429E+00
   0.49801E+02   0.11446E+00
   0.49851E+02   0.11463E+00
   0.49901E+02   0.11480E+00
   0.49951E+02   0.11497E+00
   0.50001E+02   0.11514E+00
   0.50051E+02   0.11531E+00
   0.50101E+02   0.11548E+00
   0.50151E+02   0.11565E+00
   0.50201E+02   0.11582E+00
   0.50251E+02   0.11599E+00
   0.50301E+02   0.11616E+00
   0.50351E+02   0.11632E+00
   0.50401E+02   0.11649E+00
   0.50451E+02   0.11666E+00
   0.50501E+02   0.11683E+00
   0.50551E+02   0.11699E+00
   0.50601E+02   0.11716E+00
   0.50651E+02   0.11732E+00
   0.50701E+02   0.11749E+00
   0.50751E+02   0.11765E+00
   0.50801E+02   0.11782E+00
   0.50851E+02   0.11798E+00
   0.50901E+02   0.11814E+00
   0.50951E+02   0.11831E+00
   0.51001E+02   0.11847E+00
   0.51051E+02   0.11863E+00
   0.51101E+02   0.11879E+00
   0.51151E+02   0.11896E+00
   0.51201E+02   0.11912E+00
   0.51251E+02   0.11928E+00
   0.51301E+02   0.11944E+00
   0.51351E+02   0.11960E+00
   0.51401E+02   0.11976E+00
   0.51451E+02   0.11992E+00
   0.51501E+02   0.12008E+00
   0.51551E+02   0.12023E+00
   0.51601E+02   0.12039E+00
   0.51651E+02   0.12055E+00
   0.51701E+02   0.12071E+00
   0.51751E+02   0.12086E+00
   0.51801E+02   0.12102E+00
   0.51851E+02   0.12117E+00
   0.51901E+02   0.12133E+00
   0.51951E+02   0.12149E+00
   0.52001E+02   0.12164E+00
   0.52051E+02   0.12179E+00
   0.52101E+02   0.12195E+00
   0.52151E+02   0.12210E+00
   0.52201E+02   0.12225E+00
   0.52251E+02   0.12241E+00
   0.52301E+02   0.12256E+00
   0.52351E+02   0.12271E+00
   0.52401E+02   0.12286E+00
   0.52451E+02   0.12301E+00
   0.52501E+02   0.12316E+00
   0.52551E+02   0.12331E+00
   0.52601E+02   0.12346E+00
   0.52651E+02   0.12361E+00
   0.52701E+02   0.12376E+00
   0.52751E+02   0.12390E+00
   0.52801E+02   0.12405E+00
   0.52851E+02   0.12420E+00
   0.52901E+02   0.12434E+00
   0.52951E+02   0.12449E+00
   0.53001E+02   0.12463E+00
   0.53051E+02   0.12478E+00
   0.53101E+02   0.12492E+00
   0.53151E+02   0.12507E+00
   0.53201E+02   0.12521E+00
   0.53251E+02   0.12535E+00
   0.53301E+02   0.12549E+00
   0.53351E+02   0.12564E+00
   0.53401E+02   0.12578E+00
   0.53451E+02   0.12592E+00
   0.53501E+02   0.12606E+00
   0.53551E+02   0.12620E+00
   0.53601E+02   0.12634E+00
   0.53651E+02   0.12648E+00
   0.53701E+02   0.12661E+00
   0.53751E+02   0.12675E+00
   0.53801E+02   0.12689E+00
   0.53851E+02   0.12703E+00
   0.53901E+02   0.12716E+00
   0.53951E+02   0.12730E+00
   0.54001E+02   0.12743E+00
   0.54051E+02   0.12757E+00
   0.54101E+02   0.12770E+00
   0.54151E+02   0.12784E+00
   0.54201E+02   0.12797E+00
   0.54251E+02   0.12810E+00
   0.54301E+02   0.12823E+00
   0.54351E+02   0.12837E+00
   0.54401E+02   0.12850E+00
   0.54451E+02   0.12863E+00
   0.54501E+02   0.12876E+00
   0.54551E+02   0.12889E+00
   0.54601E+02   0.12902E+00
   0.54651E+02   0.12914E+00
   0.54701E+02   0.12927E+00
   0.54751E+02   0.12940E+00
   0.54801E+02   0.12953E+00
   0.54851E+02   0.12965E+00
   0.54901E+02   0.12978E+00
   0.54951E+02   0.12990E+00
   0.55001E+02   0.13003E+00
   0.55051E+02   0.13015E+00
   0.55101E+02   0.13027E+00
   0.55151E+02   0.13040E+00
   0.55201E+02   0.13052E+00
   0.55251E+02   0.13064E+00
   0.55301E+02   0.13076E+00
   0.55351E+02   0.13088E+00
   0.55401E+02   0.13100E+00
   0.55451E+02   0.13112E+00
   0.55501E+02   0.13124E+00
   0.55551E+02   0.13136E+00
   0.55601E+02   0.13147E+00
   0.55651E+02   0.13159E+00
   0.55701E+02   0.13171E+00
   0.55751E+02   0.13182E+00
   0.55801E+02   0.13194E+00
   0.55851E+02   0.13205E+00
   0.55901E+02   0.13217E+00
   0.55951E+02   0.13228E+00
   0.56001E+02   0.13239E+00
   0.56051E+02   0.13251E+00
   0.56101E+02   0.13262E+00
   0.56151E+02   0.13273E+00
   0.56201E+02   0.13284E+00
   0.56251E+02   0.13295E+00
   0.56301E+02   0.13306E+00
   0.56351E+02   0.13317E+00
   0.56401E+02   0.13328E+00
   0.56451E+02   0.13338E+00
   0.56501E+02   0.13349E+00
   0.56551E+02   0.13360E+00
   0.56601E+02   0.13370E+00
   0.56651E+02   0.13381E+00
   0.56701E+02   0.13391E+00
   0.56751E+02   0.13402E+00
   0.56801E+02   0.13412E+00
   0.56851E+02   0.13422E+00
   0.56901E+02   0.13432E+00
   0.56951E+02   0.13443E+00
   0.57001E+02   0.13453E+00
   0.57051E+02   0.13463E+00
   0.57101E+02   0.13473E+00
   0.57151E+02   0.13482E+00
   0.57201E+02   0.13492E+00
   0.57251E+02   0.13502E+00
   0.57301E+02   0.13512E+00
   0.57351E+02   0.13521E+00
   0.57401E+02   0.13531E+00
   0.57451E+02   0.13540E+00
   0.57501E+02   0.13550E+00
   0.57551E+02   0.13559E+00
   0.57601E+02   0.13569E+00
   0.57651E+02   0.13578E+00
   0.57701E+02   0.13587E+00
   0.57751E+02   0.13596E+00
   0.57801E+02   0.13605E+00
   0.57851E+02   0.13614E+00
   0.57901E+02   0.13623E+00
   0.57951E+02   0.13632E+00
   0.58001E+02   0.13641E+00
   0.58051E+02   0.13649E+00
   0.58101E+02   0.13658E+00
   0.58151E+02   0.13667E+00
   0.58201E+02   0.13675E+00
   0.58251E+02   0.13684E+00
   0.58301E+02   0.13692E+00
   0.58351E+02   0.13700E+00
   0.58401E+02   0.13709E+00
   0.58451E+02   0.13717E+00
   0.58501E+02   0.13725E+00
   0.58551E+02   0.13733E+00
   0.58601E+02   0.13741E+00
   0.58651E+02   0.13749E+00
   0.58701E+02   0.13757E+00
   0.58751E+02   0.13764E+00
   0.58801E+02   0.13772E+00
   0.58851E+02   0.13780E+00
   0.58901E+02   0.13787E+00
   0.58951E+02   0.13795E+00
   0.59001E+02   0.13802E+00
   0.59051E+02   0.13809E+00
   0.59101E+02   0.13817E+00
   0.59151E+02   0.13824E+00
   0.59201E+02   0.13831E+00
   0.59251E+02   0.13838E+00
   0.59301E+02   0.13845E+00
   0.59351E+02   0.13852E+00
   0.59401E+02   0.13859E+00
   0.59451E+02   0.13866E+00
   0.59501E+02   0.13872E+00
   0.59551E+02   0.13879E+00
   0.59601E+02   0.13886E+00
   0.59651E+02   0.13892E+00
   0.59701E+02   0.13899E+00
   0.59751E+02   0.13905E+00
   0.59801E+02   0.13911E+00
   0.59851E+02   0.13918E+00
   0.59901E+02   0.13924E+00
   0.59951E+02   0.13930E+00
   0.60001E+02   0.13936E+00
   0.60051E+02   0.13942E+00
   0.60101E+02   0.13947E+00
   0.60151E+02   0.13953E+00
   0.60201E+02   0.13959E+00
   0.60251E+02   0.13965E+00
   0.60301E+02   0.13970E+00
   0.60351E+02   0.13976E+00
   0.60401E+02   0.13981E+00
   0.60451E+02   0.13986E+00
   0.60501E+02   0.13992E+00
   0.60551E+02   0.13997E+00
   0.60601E+02   0.14002E+00
   0.60651E+02   0.14007E+00
   0.60701E+02   0.14012E+00
   0.60751E+02   0.14017E+00
   0.60801E+02   0.14022E+00
   0.60851E+02   0.14027E+00
   0.60901E+02   0.14031E+00
   0.60951E+02   0.14036E+00
   0.61001E+02   0.14040E+00
   0.61051E+02   0.14045E+00
   0.61101E+02   0.14049E+00
   0.61151E+02   0.14053E+00
   0.61201E+02   0.14058E+00
   0.61251E+02   0.14062E+00
   0.61301E+02   0.14066E+00
   0.61351E+02   0.14070E+00
   0.61401E+02   0.14074E+00
   0.61451E+02   0.14078E+00
   0.61501E+02   0.14081E+00
   0.61551E+02   0.14085E+00
   0.61601E+02   0.14089E+00
   0.61651E+02   0.14092E+00
   0.61701E+02   0.14096E+00
   0.61751E+02   0.14099E+00
   0.61801E+02   0.14102E+00
   0.61851E+02   0.14106E+00
   0.61901E+02   0.14109E+00
   0.61951E+02   0.14112E+00
   0.62001E+02   0.14115E+00
   0.62051E+02   0.14118E+00
   0.62101E+02   0.14121E+00
   0.62151E+02   0.14123E+00
   0.62201E+02   0.14126E+00
   0.62251E+02   0.14129E+00
   0.62301E+02   0.14131E+00
   0.62351E+02   0.14134E+00
   0.62401E+02   0.14136E+00
   0.62451E+02   0.14138E+00
   0.62501E+02   0.14141E+00
   0.62551E+02   0.14143E+00
   0.62601E+02   0.14145E+00
   0.62651E+02   0.14147E+00
   0.62701E+02   0.14149E+00
   0.62751E+02   0.14151E+00
   0.62801E+02   0.14152E+00
   0.62851E+02   0.14154E+00
   0.62901E+02   0.14156E+00
   0.62951E+02   0.14157E+00
   0.63001E+02   0.14159E+00
   0.63051E+02   0.14160E+00
   0.63101E+02   0.14161E+00
   0.63151E+02   0.14162E+00
   0.63201E+02   0.14164E+00
   0.63251E+02   0.14165E+00
   0.63301E+02   0.14166E+00
   0.63351E+02   0.14166E+00
   0.63401E+02   0.14167E+00
   0.63451E+02   0.14168E+00
   0.63501E+02   0.14169E+00
   0.63551E+02   0.14169E+00
   0.63601E+02   0.14170E+00
   0.63651E+02   0.14170E+00
   0.63701E+02   0.14171E+00
   0.63751E+02   0.14171E+00
   0.63801E+02   0.14171E+00
   0.63851E+02   0.14171E+00
   0.63901E+02   0.14171E+00
   0.63951E+02   0.14171E+00


   0.51000E-01   0.10460E-07
   0.10100E+00   0.13554E-07
   0.15100E+00   0.21872E-07
   0.20100E+00   0.37998E-07
   0.25100E+00   0.64518E-07
   0.30100E+00   0.10402E-06
   0.35100E+00   0.15908E-06
   0.40100E+00   0.23230E-06
   0.45100E+00   0.32625E-06
   0.50100E+00   0.44353E-06
   0.55100E+00   0.58671E-06
   0.60100E+00   0.75839E-06
   0.65100E+00   0.96114E-06
   0.70100E+00   0.11976E-05
   0.75100E+00   0.14702E-05
   0.80100E+00   0.17817E-05
   0.85100E+00   0.21347E-05
   0.90100E+00   0.25316E-05
   0.95100E+00   0.29751E-05
   0.10010E+01   0.34678E-05
   0.10510E+01   0.40123E-05
   0.11010E+01   0.46111E-05
   0.11510E+01   0.52669E-05
   0.12010E+01   0.59821E-05
   0.12510E+01   0.67595E-05
   0.13010E+01   0.76016E-05
   0.13510E+01   0.85109E-05
   0.14010E+01   0.94901E-05
   0.14510E+01   0.10542E-04
   0.15010E+01   0.11669E-04
   0.15510E+01   0.12873E-04
   0.16010E+01   0.14157E-04
   0.16510E+01   0.15525E-04
   0.17010E+01   0.16977E-04
   0.17510E+01   0.18518E-04
   0.18010E+01   0.20149E-04
   0.18510E+01   0.21874E-04
   0.19010E+01   0.23694E-04
   0.19510E+01   0.25612E-04
   0.20010E+01   0.27631E-04
   0.20510E+01   0.29754E-04
   0.21010E+01   0.31983E-04
   0.21510E+01   0.34320E-04
   0.22010E+01   0.36769E-04
   0.22510E+01   0.39331E-04
   0.23010E+01   0.42010E-04
   0.23510E+01   0.44808E-04
   0.24010E+01   0.47727E-04
   0.24510E+01   0.50771E-04
   0.25010E+01   0.53941E-04
   0.25510E+01   0.57241E-04
   0.26010E+01   0.60673E-04
   0.26510E+01   0.64239E-04
   0.27010E+01   0.67942E-04
   0.27510E+01   0.71785E-04
   0.28010E+01   0.75770E-04
   0.28510E+01   0.79900E-04
   0.29010E+01   0.84177E-04
   0.29510E+01   0.88605E-04
   0.30010E+01   0.93185E-04
   0.30510E+01   0.97920E-04
   0.31010E+01   0.10281E-03
   0.31510E+01   0.10787E-03
   0.32010E+01   0.11308E-03
   0.32510E+01   0.11846E-03
   0.33010E+01   0.12401E-03
   0.33510E+01   0.12974E-03
   0.34010E+01   0.13563E-03
   0.34510E+01   0.14170E-03
   0.35010E+01   0.14795E-03
   0.35510E+01   0.15438E-03
   0.36010E+01   0.16099E-03
   0.36510E+01   0.16779E-03
   0.37010E+01   0.17478E-03
   0.37510E+01   0.18196E-03
   0.38010E+01   0.18933E-03
   0.38510E+01   0.19690E-03
   0.39010E+01   0.20467E-03
   0.39510E+01   0.21264E-03
   0.40010E+01   0.22081E-03
   0.40510E+01   0.22920E-03
   0.41010E+01   0.23779E-03
   0.41510E+01   0.24659E-03
   0.42010E+01   0.25561E-03
   0.42510E+01   0.26484E-03
   0.43010E+01   0.27430E-03
   0.43510E+01   0.28398E-03
   0.44010E+01   0.29388E-03
   0.44510E+01   0.30401E-03
   0.45010E+01   0.31437E-03
   0.45510E+01   0.32496E-03
   0.46010E+01   0.33577E-03
   0.46510E+01   0.34673E-03
   0.47010E+01   0.35793E-03
   0.47510E+01   0.36937E-03
   0.48010E+01   0.38105E-03
   0.48510E+01   0.39298E-03
   0.49010E+01   0.40516E-03
   0.49510E+01   0.41758E-03
   0.50010E+01   0.43026E-03
   0.50510E+01   0.44320E-03
   0.51010E+01   0.45639E-03
   0.51510E+01   0.46985E-03
   0.52010E+01   0.48357E-03
   0.52510E+01   0.49756E-03
   0.53010E+01   0.51181E-03
   0.53510E+01   0.52634E-03
   0.54010E+01   0.54114E-03
   0.54510E+01   0.55622E-03
   0.55010E+01   0.57158E-03
   0.55510E+01   0.58722E-03
   0.56010E+01   0.60314E-03
   0.56510E+01   0.61935E-03
   0.57010E+01   0.63585E-03
   0.57510E+01   0.65264E-03
   0.58010E+01   0.66972E-03
   0.58510E+01   0.68711E-03
   0.59010E+01   0.70479E-03
   0.59510E+01   0.72277E-03
   0.60010E+01   0.74106E-03
   0.60510E+01   0.75966E-03
   0.61010E+01   0.77857E-03
   0.61510E+01   0.79779E-03
   0.62010E+01   0.81732E-03
   0.62510E+01   0.83717E-03
   0.63010E+01   0.85734E-03
   0.63510E+01   0.87784E-03
   0.64010E+01   0.89866E-03
   0.64510E+01   0.91980E-03
   0.65010E+01   0.94128E-03
   0.65510E+01   0.96309E-03
   0.66010E+01   0.98524E-03
   0.66510E+01   0.10077E-02
   0.67010E+01   0.10303E-02
   0.67510E+01   0.10532E-02
   0.68010E+01   0.10765E-02
   0.68510E+01   0.11002E-02
   0.69010E+01   0.11241E-02
   0.69510E+01   0.11485E-02
   0.70010E+01   0.11731E-02
   0.70510E+01   0.11982E-02
   0.71010E+01   0.12236E-02
   0.71510E+01   0.12493E-02
   0.72010E+01   0.12754E-02
   0.72510E+01   0.13019E-02
   0.73010E+01   0.13288E-02
   0.73510E+01   0.13560E-02
   0.74010E+01   0.13836E-02
   0.74510E+01   0.14116E-02
   0.75010E+01   0.14399E-02
   0.75510E+01   0.14686E-02
   0.76010E+01   0.14977E-02
   0.76510E+01   0.15272E-02
   0.77010E+01   0.15571E-02
   0.77510E+01   0.15874E-02
   0.78010E+01   0.16181E-02
   0.78510E+01   0.16491E-02
   0.79010E+01   0.16806E-02
   0.79510E+01   0.17124E-02
   0.80010E+01   0.17447E-02
   0.80510E+01   0.17774E-02
   0.81010E+01   0.18105E-02
   0.81510E+01   0.18440E-02
   0.82010E+01   0.18778E-02
   0.82510E+01   0.19118E-02
   0.83010E+01   0.19462E-02
   0.83510E+01   0.19810E-02
   0.84010E+01   0.20162E-02
   0.84510E+01   0.20519E-02
   0.85010E+01   0.20880E-02
   0.85510E+01   0.21245E-02
   0.86010E+01   0.21614E-02
   0.86510E+01   0.21988E-02
   0.87010E+01   0.22366E-02
   0.87510E+01   0.22749E-02
   0.88010E+01   0.23136E-02
   0.88510E+01   0.23527E-02
   0.89010E+01   0.23923E-02
   0.89510E+01   0.24323E-02
   0.90010E+01   0.24727E-02
   0.90510E+01   0.25137E-02
   0.91010E+01   0.25550E-02
   0.91510E+01   0.25969E-02
   0.92010E+01   0.26392E-02
   0.92510E+01   0.26819E-02
   0.93010E+01   0.27251E-02
   0.93510E+01   0.27688E-02
   0.94010E+01   0.28130E-02
   0.94510E+01   0.28576E-02
   0.95010E+01   0.29026E-02
   0.95510E+01   0.29478E-02
   0.96010E+01   0.29934E-02
   0.96510E+01   0.30395E-02
   0.97010E+01   0.30860E-02
   0.97510E+01   0.31331E-02
   0.98010E+01   0.31806E-02
   0.98510E+01   0.32286E-02
   0.99010E+01   0.32772E-02
   0.99510E+01   0.33262E-02
   0.10001E+02   0.33757E-02
   0.10051E+02   0.34257E-02
   0.10101E+02   0.34762E-02
   0.10151E+02   0.35272E-02
   0.10201E+02   0.35787E-02
   0.10251E+02   0.36307E-02
   0.10301E+02   0.36832E-02
   0.10351E+02   0.37363E-02
   0.10401E+02   0.37898E-02
   0.10451E+02   0.38439E-02
   0.10501E+02   0.38985E-02
   0.10551E+02   0.39536E-02
   0.10601E+02   0.40092E-02
   0.10651E+02   0.40649E-02
   0.10701E+02   0.41211E-02
   0.10751E+02   0.41778E-02
   0.10801E+02   0.42350E-02
   0.10851E+02   0.42927E-02
   0.10901E+02   0.43510E-02
   0.10951E+02   0.44098E-02
   0.11001E+02   0.44691E-02
   0.11051E+02   0.45290E-02
   0.11101E+02   0.45895E-02
   0.11151E+02   0.46504E-02
   0.11201E+02   0.47120E-02
   0.11251E+02   0.47740E-02
   0.11301E+02   0.48367E-02
   0.11351E+02   0.48999E-02
   0.11401E+02   0.49636E-02
   0.11451E+02   0.50279E-02
   0.11501E+02   0.50928E-02
   0.11551E+02   0.51583E-02
   0.11601E+02   0.52243E-02
   0.11651E+02   0.52907E-02
   0.11701E+02   0.53572E-02
   0.11751E+02   0.54243E-02
   0.11801E+02   0.54920E-02
   0.11851E+02   0.55602E-02
   0.11901E+02   0.56290E-02
   0.11951E+02   0.56984E-02
   0.12001E+02   0.57684E-02
   0.12051E+02   0.58389E-02
   0.12101E+02   0.59101E-02
   0.12151E+02   0.59818E-02
   0.12201E+02   0.60541E-02
   0.12251E+02   0.61271E-02
   0.12301E+02   0.62006E-02
   0.12351E+02   0.62747E-02
   0.12401E+02   0.63494E-02
   0.12451E+02   0.64247E-02
   0.12501E+02   0.65007E-02
   0.12551E+02   0.65772E-02
   0.12601E+02   0.66538E-02
   0.12651E+02   0.67308E-02
   0.12701E+02   0.68084E-02
   0.12751E+02   0.68867E-02
   0.12801E+02   0.69655E-02
   0.12851E+02   0.70450E-02
   0.12901E+02   0.71251E-02
   0.12951E+02   0.72058E-02
   0.13001E+02   0.72872E-02
   0.13051E+02   0.73691E-02
   0.13101E+02   0.74518E-02
   0.13151E+02   0.75350E-02
   0.13201E+02   0.76189E-02
   0.13251E+02   0.77034E-02
   0.13301E+02   0.77885E-02
   0.13351E+02   0.78743E-02
   0.13401E+02   0.79608E-02
   0.13451E+02   0.80477E-02
   0.13501E+02   0.81346E-02
   0.13551E+02   0.82222E-02
   0.13601E+02   0.83103E-02
   0.13651E+02   0.83992E-02
   0.13701E+02   0.84887E-02
   0.13751E+02   0.85788E-02
   0.13801E+02   0.86696E-02
   0.13851E+02   0.87611E-02
   0.13901E+02   0.88532E-02
   0.13951E+02   0.89460E-02
   0.14001E+02   0.90395E-02
   0.14051E+02   0.91336E-02
   0.14101E+02   0.92284E-02
   0.14151E+02   0.93239E-02
   0.14201E+02   0.94200E-02
   0.14251E+02   0.95167E-02
   0.14301E+02   0.96133E-02
   0.14351E+02   0.97105E-02
   0.14401E+02   0.98085E-02
   0.14451E+02   0.99071E-02
   0.14501E+02   0.10006E-01
   0.14551E+02   0.10106E-01
   0.14601E+02   0.10207E-01
   0.14651E+02   0.10308E-01
   0.14701E+02   0.10410E-01
   0.14751E+02   0.10513E-01
   0.14801E+02   0.10617E-01
   0.14851E+02   0.10721E-01
   0.14901E+02   0.10826E-01
   0.14951E+02   0.10931E-01
   0.15001E+02   0.11038E-01
   0.15051E+02   0.11144E-01
   0.15101E+02   0.11250E-01
   0.15151E+02   0.11358E-01
   0.15201E+02   0.11466E-01
   0.15251E+02   0.11575E-01
   0.15301E+02   0.11684E-01
   0.15351E+02   0.11794E-01
   0.15401E+02   0.11905E-01
   0.15451E+02   0.12017E-01
   0.15501E+02   0.12129E-01
   0.15551E+02   0.12242E-01
   0.15601E+02   0.12356E-01
   0.15651E+02   0.12471E-01
   0.15701E+02   0.12586E-01
   0.15751E+02   0.12702E-01
   0.15801E+02   0.12818E-01
   0.15851E+02   0.12934E-01
   0.15901E+02   0.13051E-01
   0.15951E+02   0.13169E-01
   0.16001E+02   0.13288E-01
   0.16051E+02   0.13407E-01
   0.16101E+02   0.13527E-01
   0.16151E+02   0.13648E-01
   0.16201E+02   0.13770E-01
   0.16251E+02   0.13892E-01
   0.16301E+02   0.14015E-01
   0.16351E+02   0.14139E-01
   0.16401E+02   0.14264E-01
   0.16451E+02   0.14389E-01
   0.16501E+02   0.14514E-01
   0.16551E+02   0.14639E-01
   0.16601E+02   0.14766E-01
   0.16651E+02   0.14893E-01
   0.16701E+02   0.15021E-01
   0.16751E+02   0.15150E-01
   0.16801E+02   0.15279E-01
   0.16851E+02   0.15410E-01
   0.16901E+02   0.15541E-01
   0.16951E+02   0.15673E-01
   0.17001E+02   0.15805E-01
   0.17051E+02   0.15939E-01
   0.17101E+02   0.16073E-01
   0.17151E+02   0.16206E-01
   0.17201E+02   0.16341E-01
   0.17251E+02   0.16476E-01
   0.17301E+02   0.16612E-01
   0.17351E+02   0.16749E-01
   0.17401E+02   0.16887E-01
   0.17451E+02   0.17025E-01
   0.17501E+02   0.17164E-01
   0.17551E+02   0.17304E-01
   0.17601E+02   0.17445E-01
   0.17651E+02   0.17587E-01
   0.17701E+02   0.17729E-01
   0.17751E+02   0.17871E-01
   0.17801E+02   0.18014E-01
   0.17851E+02   0.18157E-01
   0.17901E+02   0.18301E-01
   0.17951E+02   0.18446E-01
   0.18001E+02   0.18592E-01
   0.18051E+02   0.18739E-01
   0.18101E+02   0.18886E-01
   0.18151E+02   0.19035E-01
   0.18201E+02   0.19184E-01
   0.18251E+02   0.19334E-01
   0.18301E+02   0.19485E-01
   0.18351E+02   0.19636E-01
   0.18401E+02   0.19787E-01
   0.18451E+02   0.19939E-01
   0.18501E+02   0.20091E-01
   0.18551E+02   0.20245E-01
   0.18601E+02   0.20399E-01
   0.18651E+02   0.20554E-01
   0.18701E+02   0.20710E-01
   0.18751E+02   0.20867E-01
   0.18801E+02   0.21024E-01
   0.18851E+02   0.21183E-01
   0.18901E+02   0.21342E-01
   0.18951E+02   0.21501E-01
   0.19001E+02   0.21660E-01
   0.19051E+02   0.21821E-01
   0.19101E+02   0.21982E-01
   0.19151E+02   0.22144E-01
   0.19201E+02   0.22307E-01
   0.19251E+02   0.22470E-01
   0.19301E+02   0.22635E-01
   0.19351E+02   0.22800E-01
   0.19401E+02   0.22966E-01
   0.19451E+02   0.23133E-01
   0.19501E+02   0.23301E-01
   0.19551E+02   0.23468E-01
   0.19601E+02   0.23636E-01
   0.19651E+02   0.23805E-01
   0.19701E+02   0.23975E-01
   0.19751E+02   0.24145E-01
   0.19801E+02   0.24317E-01
   0.19851E+02   0.24489E-01
   0.19901E+02   0.24662E-01
   0.19951E+02   0.24836E-01
   0.20001E+02   0.25011E-01
   0.20051E+02   0.25187E-01
   0.20101E+02   0.25362E-01
   0.20151E+02   0.25538E-01
   0.20201E+02   0.25715E-01
   0.20251E+02   0.25892E-01
   0.20301E+02   0.26071E-01
   0.20351E+02   0.26250E-01
   0.20401E+02   0.26430E-01
   0.20451E+02   0.26612E-01
   0.20501E+02   0.26794E-01
   0.20551E+02   0.26977E-01
   0.20601E+02   0.27159E-01
   0.20651E+02   0.27342E-01
   0.20701E+02   0.27526E-01
   0.20751E+02   0.27710E-01
   0.20801E+02   0.27896E-01
   0.20851E+02   0.28083E-01
   0.20901E+02   0.28270E-01
   0.20951E+02   0.28458E-01
   0.21001E+02   0.28647E-01
   0.21051E+02   0.28838E-01
   0.21101E+02   0.29027E-01
   0.21151E+02   0.29217E-01
   0.21201E+02   0.29408E-01
   0.21251E+02   0.29600E-01
   0.21301E+02   0.29793E-01
   0.21351E+02   0.29986E-01
   0.21401E+02   0.30181E-01
   0.21451E+02   0.30377E-01
   0.21501E+02   0.30573E-01
   0.21551E+02   0.30770E-01
   0.21601E+02   0.30968E-01
   0.21651E+02   0.31165E-01
   0.21701E+02   0.31364E-01
   0.21751E+02   0.31563E-01
   0.21801E+02   0.31763E-01
   0.21851E+02   0.31964E-01
   0.21901E+02   0.32165E-01
   0.21951E+02   0.32368E-01
   0.22001E+02   0.32572E-01
   0.22051E+02   0.32776E-01
   0.22101E+02   0.32980E-01
   0.22151E+02   0.33185E-01
   0.22201E+02   0.33390E-01
   0.22251E+02   0.33597E-01
   0.22301E+02   0.33804E-01
   0.22351E+02   0.34012E-01
   0.22401E+02   0.34221E-01
   0.22451E+02   0.34431E-01
   0.22501E+02   0.34642E-01
   0.22551E+02   0.34854E-01
   0.22601E+02   0.35065E-01
   0.22651E+02   0.35276E-01
   0.22701E+02   0.35489E-01
   0.22751E+02   0.35703E-01
   0.22801E+02   0.35917E-01
   0.22851E+02   0.36133E-01
   0.22901E+02   0.36349E-01
   0.22951E+02   0.36567E-01
   0.23001E+02   0.36785E-01
   0.23051E+02   0.37003E-01
   0.23101E+02   0.37221E-01
   0.23151E+02   0.37440E-01
   0.23201E+02   0.37660E-01
   0.23251E+02   0.37881E-01
   0.23301E+02   0.38103E-01
   0.23351E+02   0.38326E-01
   0.23401E+02   0.38550E-01
   0.23451E+02   0.38774E-01
   0.23501E+02   0.38998E-01
   0.23551E+02   0.39223E-01
   0.23601E+02   0.39448E-01
   0.23651E+02   0.39675E-01
   0.23701E+02   0.39902E-01
   0.23751E+02   0.40131E-01
   0.23801E+02   0.40360E-01
   0.23851E+02   0.40590E-01
   0.23901E+02   0.40821E-01
   0.23951E+02   0.41051E-01
   0.24001E+02   0.41282E-01
   0.24051E+02   0.41514E-01
   0.24101E+02   0.41747E-01
   0.24151E+02   0.41981E-01
   0.24201E+02   0.42216E-01
   0.24251E+02   0.42451E-01
   0.24301E+02   0.42688E-01
   0.24351E+02   0.42926E-01
   0.24401E+02   0.43162E-01
   0.24451E+02   0.43399E-01
   0.24501E+02   0.43638E-01
   0.24551E+02   0.43877E-01
   0.24601E+02   0.44117E-01
   0.24651E+02   0.44359E-01
   0.24701E+02   0.44601E-01
   0.24751E+02   0.44844E-01
   0.24801E+02   0.45087E-01
   0.24851E+02   0.45329E-01
   0.24901E+02   0.45573E-01
   0.24951E+02   0.45818E-01
   0.25001E+02   0.46064E-01
   0.25051E+02   0.46311E-01
   0.25101E+02   0.46559E-01
   0.25151E+02   0.46807E-01
   0.25201E+02   0.47055E-01
   0.25251E+02   0.47303E-01
   0.25301E+02   0.47553E-01
   0.25351E+02   0.47803E-01
   0.25401E+02   0.48054E-01
   0.25451E+02   0.48307E-01
   0.25501E+02   0.48560E-01
   0.25551E+02   0.48814E-01
   0.25601E+02   0.49069E-01
   0.25651E+02   0.49323E-01
   0.25701E+02   0.49578E-01
   0.25751E+02   0.49833E-01
   0.25801E+02   0.50090E-01
   0.25851E+02   0.50348E-01
   0.25901E+02   0.50607E-01
   0.25951E+02   0.50867E-01
   0.26001E+02   0.51127E-01
   0.26051E+02   0.51386E-01
   0.26101E+02   0.51646E-01
   0.26151E+02   0.51908E-01
   0.26201E+02   0.52170E-01
   0.26251E+02   0.52433E-01
   0.26301E+02   0.52697E-01
   0.26351E+02   0.52963E-01
   0.26401E+02   0.53227E-01
   0.26451E+02   0.53492E-01
   0.26501E+02   0.53757E-01
   0.26551E+02   0.54024E-01
   0.26601E+02   0.54292E-01
   0.26651E+02   0.54560E-01
   0.26701E+02   0.54830E-01
   0.26751E+02   0.55101E-01
   0.26801E+02   0.55370E-01
   0.26851E+02   0.55640E-01
   0.26901E+02   0.55911E-01
   0.26951E+02   0.56183E-01
   0.27001E+02   0.56456E-01
   0.27051E+02   0.56731E-01
   0.27101E+02   0.57006E-01
   0.27151E+02   0.57282E-01
   0.27201E+02   0.57556E-01
   0.27251E+02   0.57832E-01
   0.27301E+02   0.58108E-01
   0.27351E+02   0.58386E-01
   0.27401E+02   0.58664E-01
   0.27451E+02   0.58944E-01
   0.27501E+02   0.59224E-01
   0.27551E+02   0.59503E-01
   0.27601E+02   0.59783E-01
   0.27651E+02   0.60064E-01
   0.27701E+02   0.60346E-01
   0.27751E+02   0.60629E-01
   0.27801E+02   0.60913E-01
   0.27851E+02   0.61198E-01
   0.27901E+02   0.61482E-01
   0.27951E+02   0.61767E-01
   0.28001E+02   0.62052E-01
   0.28051E+02   0.62338E-01
   0.28101E+02   0.62626E-01
   0.28151E+02   0.62914E-01
   0.28201E+02   0.63204E-01
   0.28251E+02   0.63492E-01
   0.28301E+02   0.63781E-01
   0.28351E+02   0.64070E-01
   0.28401E+02   0.64361E-01
   0.28451E+02   0.64653E-01
   0.28501E+02   0.64946E-01
   0.28551E+02   0.65240E-01
   0.28601E+02   0.65532E-01
   0.28651E+02   0.65825E-01
   0.28701E+02   0.66119E-01
   0.28751E+02   0.66414E-01
   0.28801E+02   0.66711E-01
   0.28851E+02   0.67008E-01
   0.28901E+02   0.67306E-01
   0.28951E+02   0.67603E-01
   0.29001E+02   0.67900E-01
   0.29051E+02   0.68199E-01
   0.29101E+02   0.68498E-01
   0.29151E+02   0.68798E-01
   0.29201E+02   0.69100E-01
   0.29251E+02   0.69402E-01
   0.29301E+02   0.69704E-01
   0.29351E+02   0.70005E-01
   0.29401E+02   0.70308E-01
   0.29451E+02   0.70612E-01
   0.29501E+02   0.70916E-01
   0.29551E+02   0.71222E-01
   0.29601E+02   0.71528E-01
   0.29651E+02   0.71833E-01
   0.29701E+02   0.72139E-01
   0.29751E+02   0.72446E-01
   0.29801E+02   0.72754E-01
   0.29851E+02   0.73063E-01
   0.29901E+02   0.73373E-01
   0.29951E+02   0.73682E-01
   0.30001E+02   0.73991E-01
   0.30051E+02   0.74301E-01
   0.30101E+02   0.74612E-01
   0.30151E+02   0.74925E-01
   0.30201E+02   0.75238E-01
   0.30251E+02   0.75552E-01
   0.30301E+02   0.75864E-01
   0.30351E+02   0.76177E-01
   0.30401E+02   0.76492E-01
   0.30451E+02   0.76807E-01
   0.30501E+02   0.77123E-01
   0.30551E+02   0.77441E-01
   0.30601E+02   0.77757E-01
   0.30651E+02   0.78073E-01
   0.30701E+02   0.78391E-01
   0.30751E+02   0.78709E-01
   0.30801E+02   0.79029E-01
   0.30851E+02   0.79350E-01
   0.30901E+02   0.79669E-01
   0.30951E+02   0.79988E-01
   0.31001E+02   0.80309E-01
   0.31051E+02   0.80631E-01
   0.31101E+02   0.80953E-01
   0.31151E+02   0.81277E-01
   0.31201E+02   0.81601E-01
   0.31251E+02   0.81924E-01
   0.31301E+02   0.82248E-01
   0.31351E+02   0.82572E-01
   0.31401E+02   0.82898E-01
   0.31451E+02   0.83225E-01
   0.31501E+02   0.83552E-01
   0.31551E+02   0.83878E-01
   0.31601E+02   0.84205E-01
   0.31651E+02   0.84533E-01
   0.31701E+02   0.84862E-01
   0.31751E+02   0.85191E-01
   0.31801E+02   0.85522E-01
   0.31851E+02   0.85851E-01
   0.31901E+02   0.86180E-01
   0.31951E+02   0.86511E-01
   0.32001E+02   0.86843E-01
   0.32051E+02   0.87176E-01
   0.32101E+02   0.87509E-01
   0.32151E+02   0.87841E-01
   0.32201E+02   0.88174E-01
   0.32251E+02   0.88508E-01
   0.32301E+02   0.88843E-01
   0.32351E+02   0.89178E-01
   0.32401E+02   0.89515E-01
   0.32451E+02   0.89850E-01
   0.32501E+02   0.90185E-01
   0.32551E+02   0.90522E-01
   0.32601E+02   0.90860E-01
   0.32651E+02   0.91199E-01
   0.32701E+02   0.91536E-01
   0.32751E+02   0.91874E-01
   0.32801E+02   0.92212E-01
   0.32851E+02   0.92552E-01
   0.32901E+02   0.92893E-01
   0.32951E+02   0.93235E-01
   0.33001E+02   0.93575E-01
   0.33051E+02   0.93915E-01
   0.33101E+02   0.94257E-01
   0.33151E+02   0.94599E-01
   0.33201E+02   0.94943E-01
   0.33251E+02   0.95287E-01
   0.33301E+02   0.95630E-01
   0.33351E+02   0.95973E-01
   0.33401E+02   0.96317E-01
   0.33451E+02   0.96663E-01
   0.33501E+02   0.97009E-01
   0.33551E+02   0.97354E-01
   0.33601E+02   0.97699E-01
   0.33651E+02   0.98046E-01
   0.33701E+02   0.98393E-01
   0.33751E+02   0.98741E-01
   0.33801E+02   0.99090E-01
   0.33851E+02   0.99437E-01
   0.33901E+02   0.99785E-01
   0.33951E+02   0.10013E+00
   0.34001E+02   0.10048E+00
   0.34051E+02   0.10084E+00
   0.34101E+02   0.10118E+00
   0.34151E+02   0.10153E+00
   0.34201E+02   0.10189E+00
   0.34251E+02   0.10224E+00
   0.34301E+02   0.10259E+00
   0.34351E+02   0.10294E+00
   0.34401E+02   0.10329E+00
   0.34451E+02   0.10365E+00
   0.34501E+02   0.10400E+00
   0.34551E+02   0.10436E+00
   0.34601E+02   0.10471E+00
   0.34651E+02   0.10506E+00
   0.34701E+02   0.10542E+00
   0.34751E+02   0.10577E+00
   0.34801E+02   0.10613E+00
   0.34851E+02   0.10649E+00
   0.34901E+02   0.10684E+00
   0.34951E+02   0.10720E+00
   0.35001E+02   0.10755E+00
   0.35051E+02   0.10791E+00
   0.35101E+02   0.10827E+00
   0.35151E+02   0.10863E+00
   0.35201E+02   0.10899E+00
   0.35251E+02   0.10934E+00
   0.35301E+02   0.10970E+00
   0.35351E+02   0.11007E+00
   0.35401E+02   0.11042E+00
   0.35451E+02   0.11078E+00
   0.35501E+02   0.11114E+00
   0.35551E+02   0.11150E+00
   0.35601E+02   0.11187E+00
   0.35651E+02   0.11223E+00
   0.35701E+02   0.11259E+00
   0.35751E+02   0.11295E+00
   0.35801E+02   0.11331E+00
   0.35851E+02   0.11368E+00
   0.35901E+02   0.11404E+00
   0.35951E+02   0.11440E+00
   0.36001E+02   0.11477E+00
   0.36051E+02   0.11513E+00
   0.36101E+02   0.11550E+00
   0.36151E+02   0.11586E+00
   0.36201E+02   0.11622E+00
   0.36251E+02   0.11659E+00
   0.36301E+02   0.11695E+00
   0.36351E+02   0.11732E+00
   0.36401E+02   0.11769E+00
   0.36451E+02   0.11805E+00
   0.36501E+02   0.11842E+00
   0.36551E+02   0.11878E+00
   0.36601E+02   0.11915E+00
   0.36651E+02   0.11952E+00
   0.36701E+02   0.11989E+00
   0.36751E+02   0.12025E+00
   0.36801E+02   0.12062E+00
   0.36851E+02   0.12099E+00
   0.36901E+02   0.12136E+00
   0.36951E+02   0.12173E+00
   0.37001E+02   0.12210E+00
   0.37051E+02   0.12247E+00
   0.37101E+02   0.12284E+00
   0.37151E+02   0.12320E+00
   0.37201E+02   0.12357E+00
   0.37251E+02   0.12394E+00
   0.37301E+02   0.12432E+00
   0.37351E+02   0.12469E+00
   0.37401E+02   0.12506E+00
   0.37451E+02   0.12543E+00
   0.37501E+02   0.12580E+00
   0.37551E+02   0.12617E+00
   0.37601E+02   0.12654E+00
   0.37651E+02   0.12691E+00
   0.37701E+02   0.12728E+00
   0.37751E+02   0.12766E+00
   0.37801E+02   0.12803E+00
   0.37851E+02   0.12840E+00
   0.37901E+02   0.12877E+00
   0.37951E+02   0.12915E+00
   0.38001E+02   0.12952E+00
   0.38051E+02   0.12989E+00
   0.38101E+02   0.13027E+00
   0.38151E+02   0.13064E+00
   0.38201E+02   0.13101E+00
   0.38251E+02   0.13139E+00
   0.38301E+02   0.13176E+00
   0.38351E+02   0.13213E+00
   0.38401E+02   0.13251E+00
   0.38451E+02   0.13288E+00
   0.38501E+02   0.13326E+00
   0.38551E+02   0.13363E+00
   0.38601E+02   0.13401E+00
   0.38651E+02   0.13438E+00
   0.38701E+02   0.13476E+00
   0.38751E+02   0.13513E+00
   0.38801E+02   0.13551E+00
   0.38851E+02   0.13589E+00
   0.38901E+02   0.13626E+00
   0.38951E+02   0.13664E+00
   0.39001E+02   0.13701E+00
   0.39051E+02   0.13739E+00
   0.39101E+02   0.13777E+00
   0.39151E+02   0.13814E+00
   0.39201E+02   0.13852E+00
   0.39251E+02   0.13890E+00
   0.39301E+02   0.13927E+00
   0.39351E+02   0.13965E+00
   0.39401E+02   0.14003E+00
   0.39451E+02   0.14040E+00
   0.39501E+02   0.14078E+00
   0.39551E+02   0.14116E+00
   0.39601E+02   0.14153E+00
   0.39651E+02   0.14191E+00
   0.39701E+02   0.14229E+00
   0.39751E+02   0.14267E+00
   0.39801E+02   0.14304E+00
   0.39851E+02   0.14342E+00
   0.39901E+02   0.14380E+00
   0.39951E+02   0.14418E+00
   0.40001E+02   0.14455E+00
   0.40051E+02   0.14493E+00
   0.40101E+02   0.14531E+00
   0.40151E+02   0.14569E+00
   0.40201E+02   0.14607E+00
   0.40251E+02   0.14644E+00
   0.40301E+02   0.14682E+00
   0.40351E+02   0.14720E+00
   0.40401E+02   0.14758E+00
   0.40451E+02   0.14796E+00
   0.40501E+02   0.14833E+00
   0.40551E+02   0.14871E+00
   0.40601E+02   0.14909E+00
   0.40651E+02   0.14947E+00
   0.40701E+02   0.14985E+00
   0.40751E+02   0.15023E+00
   0.40801E+02   0.15060E+00
   0.40851E+02   0.15098E+00
   0.40901E+02   0.15136E+00
   0.40951E+02   0.15174E+00
   0.41001E+02   0.15211E+00
   0.41051E+02   0.15249E+00
   0.41101E+02   0.15287E+00
   0.41151E+02   0.15325E+00
   0.41201E+02   0.15363E+00
   0.41251E+02   0.15400E+00
   0.41301E+02   0.15438E+00
   0.41351E+02   0.15476E+00
   0.41401E+02   0.15514E+00
   0.41451E+02   0.15551E+00
   0.41501E+02   0.15589E+00
   0.41551E+02   0.15627E+00
   0.41601E+02   0.15665E+00
   0.41651E+02   0.15702E+00
   0.41701E+02   0.15740E+00
   0.41751E+02   0.15778E+00
   0.41801E+02   0.15816E+00
   0.41851E+02   0.15853E+00
   0.41901E+02   0.15891E+00
   0.41951E+02   0.15928E+00
   0.42001E+02   0.15966E+00
   0.42051E+02   0.16004E+00
   0.42101E+02   0.16042E+00
   0.42151E+02   0.16079E+00
   0.42201E+02   0.16117E+00
   0.42251E+02   0.16155E+00
   0.42301E+02   0.16192E+00
   0.42351E+02   0.16230E+00
   0.42401E+02   0.16267E+00
   0.42451E+02   0.16305E+00
   0.42501E+02   0.16342E+00
   0.42551E+02   0.16380E+00
   0.42601E+02   0.16418E+00
   0.42651E+02   0.16455E+00
   0.42701E+02   0.16493E+00
   0.42751E+02   0.16530E+00
   0.42801E+02   0.16568E+00
   0.42851E+02   0.16605E+00
   0.42901E+02   0.16643E+00
   0.42951E+02   0.16680E+00
   0.43001E+02   0.16717E+00
   0.43051E+02   0.16755E+00
   0.43101E+02   0.16792E+00
   0.43151E+02   0.16830E+00
   0.43201E+02   0.16867E+00
   0.43251E+02   0.16904E+00
   0.43301E+02   0.16942E+00
   0.43351E+02   0.16979E+00
   0.43401E+02   0.17016E+00
   0.43451E+02   0.17054E+00
   0.43501E+02   0.17091E+00
   0.43551E+02   0.17128E+00
   0.43601E+02   0.17165E+00
   0.43651E+02   0.17202E+00
   0.43701E+02   0.17239E+00
   0.43751E+02   0.17277E+00
   0.43801E+02   0.17314E+00
   0.43851E+02   0.17351E+00
   0.43901E+02   0.17388E+00
   0.43951E+02   0.17425E+00
   0.44001E+02   0.17462E+00
   0.44051E+02   0.17499E+00
   0.44101E+02   0.17536E+00
   0.44151E+02   0.17573E+00
   0.44201E+02   0.17610E+00
   0.44251E+02   0.17647E+00
   0.44301E+02   0.17684E+00
   0.44351E+02   0.17721E+00
   0.44401E+02   0.17757E+00
   0.44451E+02   0.17794E+00
   0.44501E+02   0.17831E+00
   0.44551E+02   0.17868E+00
   0.44601E+02   0.17904E+00
   0.44651E+02   0.17941E+00
   0.44701E+02   0.17978E+00
   0.44751E+02   0.18014E+00
   0.44801E+02   0.18051E+00
   0.44851E+02   0.18087E+00
   0.44901E+02   0.18124E+00
   0.44951E+02   0.18161E+00
   0.45001E+02   0.18197E+00
   0.45051E+02   0.18233E+00
   0.45101E+02   0.18270E+00
   0.45151E+02   0.18306E+00
   0.45201E+02   0.18342E+00
   0.45251E+02   0.18379E+00
   0.45301E+02   0.18415E+00
   0.45351E+02   0.18451E+00
   0.45401E+02   0.18488E+00
   0.45451E+02   0.18524E+00
   0.45501E+02   0.18560E+00
   0.45551E+02   0.18596E+00
   0.45601E+02   0.18632E+00
   0.45651E+02   0.18668E+00
   0.45701E+02   0.18704E+00
   0.45751E+02   0.18740E+00
   0.45801E+02   0.18776E+00
   0.45851E+02   0.18812E+00
   0.45901E+02   0.18847E+00
   0.45951E+02   0.18883E+00
   0.46001E+02   0.18919E+00
   0.46051E+02   0.18955E+00
   0.46101E+02   0.18990E+00
   0.46151E+02   0.19026E+00
   0.46201E+02   0.19062E+00
   0.46251E+02   0.19097E+00
   0.46301E+02   0.19133E+00
   0.46351E+02   0.19168E+00
   0.46401E+02   0.19204E+00
   0.46451E+02   0.19239E+00
   0.46501E+02   0.19274E+00
   0.46551E+02   0.19310E+00
   0.46601E+02   0.19345E+00
   0.46651E+02   0.19380E+00
   0.46701E+02   0.19415E+00
   0.46751E+02   0.19451E+00
   0.46801E+02   0.19486E+00
   0.46851E+02   0.19521E+00
   0.46901E+02   0.19556E+00
   0.46951E+02   0.19591E+00
   0.47001E+02   0.19626E+00
   0.47051E+02   0.19660E+00
   0.47101E+02   0.19695E+00
   0.47151E+02   0.19730E+00
   0.47201E+02   0.19765E+00
   0.47251E+02   0.19799E+00
   0.47301E+02   0.19834E+00
   0.47351E+02   0.19868E+00
   0.47401E+02   0.19903E+00
   0.47451E+02   0.19938E+00
   0.47501E+02   0.19972E+00
   0.47551E+02   0.20006E+00
   0.47601E+02   0.20041E+00
   0.47651E+02   0.20075E+00
   0.47701E+02   0.20109E+00
   0.47751E+02   0.20143E+00
   0.47801E+02   0.20177E+00
   0.47851E+02   0.20211E+00
   0.47901E+02   0.20245E+00
   0.47951E+02   0.20279E+00
   0.48001E+02   0.20313E+00
   0.48051E+02   0.20347E+00
   0.48101E+02   0.20381E+00
   0.48151E+02   0.20415E+00
   0.48201E+02   0.20448E+00
   0.48251E+02   0.20482E+00
   0.48301E+02   0.20515E+00
   0.48351E+02   0.20549E+00
   0.48401E+02   0.20582E+00
   0.48451E+02   0.20616E+00
   0.48501E+02   0.20649E+00
   0.48551E+02   0.20682E+00
   0.48601E+02   0.20716E+00
   0.48651E+02   0.20749E+00
   0.48701E+02   0.20782E+00
   0.48751E+02   0.20815E+00
   0.48801E+02   0.20848E+00
   0.48851E+02   0.20881E+00
   0.48901E+02   0.20914E+00
   0.48951E+02   0.20946E+00
   0.49001E+02   0.20979E+00
   0.49051E+02   0.21012E+00
   0.49101E+02   0.21044E+00
   0.49151E+02   0.21077E+00
   0.49201E+02   0.21109E+00
   0.49251E+02   0.21142E+00
   0.49301E+02   0.21174E+00
   0.49351E+02   0.21206E+00
   0.49401E+02   0.21239E+00
   0.49451E+02   0.21271E+00
   0.49501E+02   0.21303E+00
   0.49551E+02   0.21335E+00
   0.49601E+02   0.21367E+00
   0.49651E+02   0.21399E+00
   0.49701E+02   0.21431E+00
   0.49751E+02   0.21462E+00
   0.49801E+02   0.21494E+00
   0.49851E+02   0.21525E+00
   0.49901E+02   0.21557E+00
   0.49951E+02   0.21589E+00
   0.50001E+02   0.21620E+00
   0.50051E+02   0.21651E+00
   0.50101E+02   0.21682E+00
   0.50151E+02   0.21714E+00
   0.50201E+02   0.21745E+00
   0.50251E+02   0.21776E+00
   0.50301E+02   0.21807E+00
   0.50351E+02   0.21838E+00
   0.50401E+02   0.21869E+00
   0.50451E+02   0.21899E+00
   0.50501E+02   0.21930E+00
   0.50551E+02   0.21961E+00
   0.50601E+02   0.21991E+00
   0.50651E+02   0.22022E+00
   0.50701E+02   0.22052E+00
   0.50751E+02   0.22082E+00
   0.50801E+02   0.22113E+00
   0.50851E+02   0.22143E+00
   0.50901E+02   0.22173E+00
   0.50951E+02   0.22203E+00
   0.51001E+02   0.22232E+00
   0.51051E+02   0.22262E+00
   0.51101E+02   0.22292E+00
   0.51151E+02   0.22322E+00
   0.51201E+02   0.22351E+00
   0.51251E+02   0.22381E+00
   0.51301E+02   0.22410E+00
   0.51351E+02   0.22440E+00
   0.51401E+02   0.22469E+00
   0.51451E+02   0.22498E+00
   0.51501E+02   0.22527E+00
   0.51551E+02   0.22557E+00
   0.51601E+02   0.22585E+00
   0.51651E+02   0.22614E+00
   0.51701E+02   0.22643E+00
   0.51751E+02   0.22672E+00
   0.51801E+02   0.22700E+00
   0.51851E+02   0.22729E+00
   0.51901E+02   0.22757E+00
   0.51951E+02   0.22786E+00
   0.52001E+02   0.22814E+00
   0.52051E+02   0.22842E+00
   0.52101E+02   0.22870E+00
   0.52151E+02   0.22898E+00
   0.52201E+02   0.22926E+00
   0.52251E+02   0.22954E+00
   0.52301E+02   0.22982E+00
   0.52351E+02   0.23010E+00
   0.52401E+02   0.23037E+00
   0.52451E+02   0.23065E+00
   0.52501E+02   0.23092E+00
   0.52551E+02   0.23119E+00
   0.52601E+02   0.23147E+00
   0.52651E+02   0.23174E+00
   0.52701E+02   0.23201E+00
   0.52751E+02   0.23228E+00
   0.52801E+02   0.23254E+00
   0.52851E+02   0.23281E+00
   0.52901E+02   0.23308E+00
   0.52951E+02   0.23335E+00
   0.53001E+02   0.23361E+00
   0.53051E+02   0.23387E+00
   0.53101E+02   0.23414E+00
   0.53151E+02   0.23440E+00
   0.53201E+02   0.23466E+00
   0.53251E+02   0.23492E+00
   0.53301E+02   0.23518E+00
   0.53351E+02   0.23544E+00
   0.53401E+02   0.23569E+00
   0.53451E+02   0.23595E+00
   0.53501E+02   0.23620E+00
   0.53551E+02   0.23646E+00
   0.53601E+02   0.23671E+00
   0.53651E+02   0.23697E+00
   0.53701E+02   0.23722E+00
   0.53751E+02   0.23747E+00
   0.53801E+02   0.23772E+00
   0.53851E+02   0.23796E+00
   0.53901E+02   0.23821E+00
   0.53951E+02   0.23846E+00
   0.54001E+02   0.23870E+00
   0.54051E+02   0.23895E+00
   0.54101E+02   0.23919E+00
   0.54151E+02   0.23944E+00
   0.54201E+02   0.23968E+00
   0.54251E+02   0.23992E+00
   0.54301E+02   0.24016E+00
   0.54351E+02   0.24039E+00
   0.54401E+02   0.24063E+00
   0.54451E+02   0.24087E+00
   0.54501E+02   0.24110E+00
   0.54551E+02   0.24134E+00
   0.54601E+02   0.24157E+00
   0.54651E+02   0.24180E+00
   0.54701E+02   0.24203E+00
   0.54751E+02   0.24226E+00
   0.54801E+02   0.24249E+00
   0.54851E+02   0.24272E+00
   0.54901E+02   0.24295E+00
   0.54951E+02   0.24317E+00
   0.55001E+02   0.24340E+00
   0.55051E+02   0.24362E+00
   0.55101E+02   0.24384E+00
   0.55151E+02   0.24406E+00
   0.55201E+02   0.24428E+00
   0.55251E+02   0.24450E+00
   0.55301E+02   0.24472E+00
   0.55351E+02   0.24494E+00
   0.55401E+02   0.24515E+00
   0.55451E+02   0.24537E+00
   0.55501E+02   0.24558E+00
   0.55551E+02   0.24579E+00
   0.55601E+02   0.24601E+00
   0.55651E+02   0.24622E+00
   0.55701E+02   0.24643E+00
   0.55751E+02   0.24663E+00
   0.55801E+02   0.24684E+00
   0.55851E+02   0.24705E+00
   0.55901E+02   0.24725E+00
   0.55951E+02   0.24746E+00
   0.56001E+02   0.24766E+00
   0.56051E+02   0.24786E+00
   0.56101E+02   0.24806E+00
   0.56151E+02   0.24826E+00
   0.56201E+02   0.24846E+00
   0.56251E+02   0.24865E+00
   0.56301E+02   0.24885E+00
   0.56351E+02   0.24904E+00
   0.56401E+02   0.24924E+00
   0.56451E+02   0.24943E+00
   0.56501E+02   0.24962E+00
   0.56551E+02   0.24981E+00
   0.56601E+02   0.25000E+00
   0.56651E+02   0.25018E+00
   0.56701E+02   0.25037E+00
   0.56751E+02   0.25056E+00
   0.56801E+02   0.25074E+00
   0.56851E+02   0.25092E+00
   0.56901E+02   0.25110E+00
   0.56951E+02   0.25128E+00
   0.57001E+02   0.25146E+00
   0.57051E+02   0.25164E+00
   0.57101E+02   0.25182E+00
   0.57151E+02   0.25199E+00
   0.57201E+02   0.25216E+00
   0.57251E+02   0.25234E+00
   0.57301E+02   0.25251E+00
   0.57351E+02   0.25268E+00
   0.57401E+02   0.25285E+00
   0.57451E+02   0.25301E+00
   0.57501E+02   0.25318E+00
   0.57551E+02   0.25335E+00
   0.57601E+02   0.25351E+00
   0.57651E+02   0.25367E+00
   0.57701E+02   0.25384E+00
   0.57751E+02   0.25400E+00
   0.57801E+02   0.25416E+00
   0.57851E+02   0.25431E+00
   0.57901E+02   0.25447E+00
   0.57951E+02   0.25462E+00
   0.58001E+02   0.25478E+00
   0.58051E+02   0.25493E+00
   0.58101E+02   0.25508E+00
   0.58151E+02   0.25523E+00
   0.58201E+02   0.25538E+00
   0.58251E+02   0.25553E+00
   0.58301E+02   0.25568E+00
   0.58351E+02   0.25582E+00
   0.58401E+02   0.25596E+00
   0.58451E+02   0.25611E+00
   0.58501E+02   0.25625E+00
   0.58551E+02   0.25639E+00
   0.58601E+02   0.25653E+00
   0.58651E+02   0.25666E+00
   0.58701E+02   0.25680E+00
   0.58751E+02   0.25693E+00
   0.58801E+02   0.25707E+00
   0.58851E+02   0.25720E+00
   0.58901E+02   0.25733E+00
   0.58951E+02   0.25746E+00
   0.59001E+02   0.25758E+00
   0.59051E+02   0.25771E+00
   0.59101E+02   0.25784E+00
   0.59151E+02   0.25796E+00
   0.59201E+02   0.25808E+00
   0.59251E+02   0.25820E+00
   0.59301E+02   0.25832E+00
   0.59351E+02   0.25844E+00
   0.59401E+02   0.25856E+00
   0.59451E+02   0.25867E+00
   0.59501E+02   0.25879E+00
   0.59551E+02   0.25890E+00
   0.59601E+02   0.25901E+00
   0.59651E+02   0.25912E+00
   0.59701E+02   0.25923E+00
   0.59751E+02   0.25934E+00
   0.59801E+02   0.25944E+00
   0.59851E+02   0.25955E+00
   0.59901E+02   0.25965E+00
   0.59951E+02   0.25975E+00
   0.60001E+02   0.25985E+00
   0.60051E+02   0.25995E+00
   0.60101E+02   0.26005E+00
   0.60151E+02   0.26015E+00
   0.60201E+02   0.26024E+00
   0.60251E+02   0.26033E+00
   0.60301E+02   0.26043E+00
   0.60351E+02   0.26052E+00
   0.60401E+02   0.26061E+00
   0.60451E+02   0.26069E+00
   0.60501E+02   0.26078E+00
   0.60551E+02   0.26087E+00
   0.60601E+02   0.26095E+00
   0.60651E+02   0.26103E+00
   0.60701E+02   0.26111E+00
   0.60751E+02   0.26119E+00
   0.60801E+02   0.26127E+00
   0.60851E+02   0.26135E+00
   0.60901E+02   0.26142E+00
   0.60951E+02   0.26149E+00
   0.61001E+02   0.26157E+00
   0.61051E+02   0.26164E+00
   0.61101E+02   0.26171E+00
   0.61151E+02   0.26177E+00
   0.61201E+02   0.26184E+00
   0.61251E+02   0.26190E+00
   0.61301E+02   0.26197E+00
   0.61351E+02   0.26203E+00
   0.61401E+02   0.26209E+00
   0.61451E+02   0.26215E+00
   0.61501E+02   0.26221E+00
   0.61551E+02   0.26226E+00
   0.61601E+02   0.26232E+00
   0.61651E+02   0.26237E+00
   0.61701E+02   0.26242E+00
   0.61751E+02   0.26247E+00
   0.61801E+02   0.26252E+00
   0.61851E+02   0.26257E+00
   0.61901E+02   0.26261E+00
   0.61951E+02   0.26266E+00
   0.62001E+02   0.26270E+00
   0.62051E+02   0.26274E+00
   0.62101E+02   0.26278E+00
   0.62151E+02   0.26282E+00
   0.62201E+02   0.26286E+00
   0.62251E+02   0.26289E+00
   0.62301E+02   0.26293E+00
   0.62351E+02   0.26296E+00
   0.62401E+02   0.26299E+00
   0.62451E+02   0.26302E+00
   0.62501E+02   0.26305E+00
   0.62551E+02   0.26308E+00
   0.62601E+02   0.26310E+00
   0.62651E+02   0.26312E+00
   0.62701E+02   0.26315E+00
   0.62751E+02   0.26317E+00
   0.62801E+02   0.26319E+00
   0.62851E+02   0.26320E+00
   0.62901E+02   0.26322E+00
   0.62951E+02   0.26323E+00
   0.63001E+02   0.26325E+00
   0.63051E+02   0.26326E+00
   0.63101E+02   0.26327E+00
   0.63151E+02   0.26328E+00
   0.63201E+02   0.26329E+00
   0.63251E+02   0.26329E+00
   0.63301E+02   0.26330E+00
   0.63351E+02   0.26330E+00
   0.63401E+02   0.26330E+00
   0.63451E+02   0.26330E+00


   0.51000E-01   0.10869E-07
   0.10100E+00   0.16750E-07
   0.15100E+00   0.32555E-07
   0.20100E+00   0.63199E-07
   0.25100E+00   0.11359E-06
   0.30100E+00   0.18866E-06
   0.35100E+00   0.29329E-06
   0.40100E+00   0.43242E-06
   0.45100E+00   0.61096E-06
   0.50100E+00   0.83381E-06
   0.55100E+00   0.11059E-05
   0.60100E+00   0.14321E-05
   0.65100E+00   0.18174E-05
   0.70100E+00   0.22667E-05
   0.75100E+00   0.27848E-05
   0.80100E+00   0.33768E-05
   0.85100E+00   0.40474E-05
   0.90100E+00   0.48017E-05
   0.95100E+00   0.56445E-05
   0.10010E+01   0.65808E-05
   0.10510E+01   0.76137E-05
   0.11010E+01   0.87406E-05
   0.11510E+01   0.99746E-05
   0.12010E+01   0.11321E-04
   0.12510E+01   0.12784E-04
   0.13010E+01   0.14368E-04
   0.13510E+01   0.16079E-04
   0.14010E+01   0.17922E-04
   0.14510E+01   0.19901E-04
   0.15010E+01   0.22021E-04
   0.15510E+01   0.24288E-04
   0.16010E+01   0.26705E-04
   0.16510E+01   0.29278E-04
   0.17010E+01   0.32012E-04
   0.17510E+01   0.34911E-04
   0.18010E+01   0.37981E-04
   0.18510E+01   0.41226E-04
   0.19010E+01   0.44651E-04
   0.19510E+01   0.48261E-04
   0.20010E+01   0.52061E-04
   0.20510E+01   0.56055E-04
   0.21010E+01   0.60249E-04
   0.21510E+01   0.64648E-04
   0.22010E+01   0.69256E-04
   0.22510E+01   0.74078E-04
   0.23010E+01   0.79120E-04
   0.23510E+01   0.84385E-04
   0.24010E+01   0.89879E-04
   0.24510E+01   0.95606E-04
   0.25010E+01   0.10157E-03
   0.25510E+01   0.10778E-03
   0.26010E+01   0.11424E-03
   0.26510E+01   0.12095E-03
   0.27010E+01   0.12792E-03
   0.27510E+01   0.13515E-03
   0.28010E+01   0.14265E-03
   0.28510E+01   0.15042E-03
   0.29010E+01   0.15847E-03
   0.29510E+01   0.16680E-03
   0.30010E+01   0.17542E-03
   0.30510E+01   0.18433E-03
   0.31010E+01   0.19354E-03
   0.31510E+01   0.20305E-03
   0.32010E+01   0.21287E-03
   0.32510E+01   0.22299E-03
   0.33010E+01   0.23344E-03
   0.33510E+01   0.24420E-03
   0.34010E+01   0.25530E-03
   0.34510E+01   0.26672E-03
   0.35010E+01   0.27848E-03
   0.35510E+01   0.29057E-03
   0.36010E+01   0.30302E-03
   0.36510E+01   0.31581E-03
   0.37010E+01   0.32896E-03
   0.37510E+01   0.34247E-03
   0.38010E+01   0.35635E-03
   0.38510E+01   0.37060E-03
   0.39010E+01   0.38522E-03
   0.39510E+01   0.40022E-03
   0.40010E+01   0.41560E-03
   0.40510E+01   0.43137E-03
   0.41010E+01   0.44754E-03
   0.41510E+01   0.46411E-03
   0.42010E+01   0.48108E-03
   0.42510E+01   0.49846E-03
   0.43010E+01   0.51625E-03
   0.43510E+01   0.53446E-03
   0.44010E+01   0.55310E-03
   0.44510E+01   0.57216E-03
   0.45010E+01   0.59166E-03
   0.45510E+01   0.61159E-03
   0.46010E+01   0.63197E-03
   0.46510E+01   0.65280E-03
   0.47010E+01   0.67407E-03
   0.47510E+01   0.69581E-03
   0.48010E+01   0.71801E-03
   0.48510E+01   0.74067E-03
   0.49010E+01   0.76377E-03
   0.49510E+01   0.78716E-03
   0.50010E+01   0.81102E-03
   0.50510E+01   0.83536E-03
   0.51010E+01   0.86019E-03
   0.51510E+01   0.88551E-03
   0.52010E+01   0.91133E-03
   0.52510E+01   0.93765E-03
   0.53010E+01   0.96448E-03
   0.53510E+01   0.99182E-03
   0.54010E+01   0.10197E-02
   0.54510E+01   0.10480E-02
   0.55010E+01   0.10769E-02
   0.55510E+01   0.11064E-02
   0.56010E+01   0.11363E-02
   0.56510E+01   0.11668E-02
   0.57010E+01   0.11979E-02
   0.57510E+01   0.12295E-02
   0.58010E+01   0.12616E-02
   0.58510E+01   0.12943E-02
   0.59010E+01   0.13276E-02
   0.59510E+01   0.13615E-02
   0.60010E+01   0.13959E-02
   0.60510E+01   0.14309E-02
   0.61010E+01   0.14664E-02
   0.61510E+01   0.15026E-02
   0.62010E+01   0.15394E-02
   0.62510E+01   0.15767E-02
   0.63010E+01   0.16147E-02
   0.63510E+01   0.16533E-02
   0.64010E+01   0.16924E-02
   0.64510E+01   0.17322E-02
   0.65010E+01   0.17726E-02
   0.65510E+01   0.18137E-02
   0.66010E+01   0.18554E-02
   0.66510E+01   0.18977E-02
   0.67010E+01   0.19406E-02
   0.67510E+01   0.19842E-02
   0.68010E+01   0.20285E-02
   0.68510E+01   0.20730E-02
   0.69010E+01   0.21181E-02
   0.69510E+01   0.21639E-02
   0.70010E+01   0.22104E-02
   0.70510E+01   0.22575E-02
   0.71010E+01   0.23052E-02
   0.71510E+01   0.23537E-02
   0.72010E+01   0.24029E-02
   0.72510E+01   0.24527E-02
   0.73010E+01   0.25032E-02
   0.73510E+01   0.25544E-02
   0.74010E+01   0.26064E-02
   0.74510E+01   0.26590E-02
   0.75010E+01   0.27123E-02
   0.75510E+01   0.27664E-02
   0.76010E+01   0.28212E-02
   0.76510E+01   0.28767E-02
   0.77010E+01   0.29329E-02
   0.77510E+01   0.29899E-02
   0.78010E+01   0.30476E-02
   0.78510E+01   0.31060E-02
   0.79010E+01   0.31652E-02
   0.79510E+01   0.32252E-02
   0.80010E+01   0.32859E-02
   0.80510E+01   0.33474E-02
   0.81010E+01   0.34096E-02
   0.81510E+01   0.34726E-02
   0.82010E+01   0.35364E-02
   0.82510E+01   0.36010E-02
   0.83010E+01   0.36664E-02
   0.83510E+01   0.37320E-02
   0.84010E+01   0.37983E-02
   0.84510E+01   0.38654E-02
   0.85010E+01   0.39333E-02
   0.85510E+01   0.40020E-02
   0.86010E+01   0.40715E-02
   0.86510E+01   0.41418E-02
   0.87010E+01   0.42130E-02
   0.87510E+01   0.42849E-02
   0.88010E+01   0.43577E-02
   0.88510E+01   0.44313E-02
   0.89010E+01   0.45058E-02
   0.89510E+01   0.45811E-02
   0.90010E+01   0.46572E-02
   0.90510E+01   0.47342E-02
   0.91010E+01   0.48121E-02
   0.91510E+01   0.48908E-02
   0.92010E+01   0.49704E-02
   0.92510E+01   0.50508E-02
   0.93010E+01   0.51321E-02
   0.93510E+01   0.52143E-02
   0.94010E+01   0.52974E-02
   0.94510E+01   0.53814E-02
   0.95010E+01   0.54663E-02
   0.95510E+01   0.55520E-02
   0.96010E+01   0.56380E-02
   0.96510E+01   0.57247E-02
   0.97010E+01   0.58123E-02
   0.97510E+01   0.59009E-02
   0.98010E+01   0.59903E-02
   0.98510E+01   0.60807E-02
   0.99010E+01   0.61720E-02
   0.99510E+01   0.62642E-02
   0.10001E+02   0.63573E-02
   0.10051E+02   0.64514E-02
   0.10101E+02   0.65464E-02
   0.10151E+02   0.66424E-02
   0.10201E+02   0.67393E-02
   0.10251E+02   0.68372E-02
   0.10301E+02   0.69360E-02
   0.10351E+02   0.70358E-02
   0.10401E+02   0.71366E-02
   0.10451E+02   0.72383E-02
   0.10501E+02   0.73410E-02
   0.10551E+02   0.74447E-02
   0.10601E+02   0.75494E-02
   0.10651E+02   0.76551E-02
   0.10701E+02   0.77609E-02
   0.10751E+02   0.78676E-02
   0.10801E+02   0.79752E-02
   0.10851E+02   0.80838E-02
   0.10901E+02   0.81934E-02
   0.10951E+02   0.83041E-02
   0.11001E+02   0.84158E-02
   0.11051E+02   0.85284E-02
   0.11101E+02   0.86421E-02
   0.11151E+02   0.87569E-02
   0.11201E+02   0.88726E-02
   0.11251E+02   0.89895E-02
   0.11301E+02   0.91073E-02
   0.11351E+02   0.92262E-02
   0.11401E+02   0.93461E-02
   0.11451E+02   0.94672E-02
   0.11501E+02   0.95892E-02
   0.11551E+02   0.97124E-02
   0.11601E+02   0.98366E-02
   0.11651E+02   0.99618E-02
   0.11701E+02   0.10087E-01
   0.11751E+02   0.10213E-01
   0.11801E+02   0.10341E-01
   0.11851E+02   0.10469E-01
   0.11901E+02   0.10598E-01
   0.11951E+02   0.10729E-01
   0.12001E+02   0.10861E-01
   0.12051E+02   0.10993E-01
   0.12101E+02   0.11127E-01
   0.12151E+02   0.11262E-01
   0.12201E+02   0.11398E-01
   0.12251E+02   0.11536E-01
   0.12301E+02   0.11674E-01
   0.12351E+02   0.11813E-01
   0.12401E+02   0.11954E-01
   0.12451E+02   0.12096E-01
   0.12501E+02   0.12238E-01
   0.12551E+02   0.12383E-01
   0.12601E+02   0.12527E-01
   0.12651E+02   0.12672E-01
   0.12701E+02   0.12818E-01
   0.12751E+02   0.12966E-01
   0.12801E+02   0.13114E-01
   0.12851E+02   0.13264E-01
   0.12901E+02   0.13414E-01
   0.12951E+02   0.13566E-01
   0.13001E+02   0.13719E-01
   0.13051E+02   0.13873E-01
   0.13101E+02   0.14029E-01
   0.13151E+02   0.14185E-01
   0.13201E+02   0.14343E-01
   0.13251E+02   0.14502E-01
   0.13301E+02   0.14662E-01
   0.13351E+02   0.14824E-01
   0.13401E+02   0.14986E-01
   0.13451E+02   0.15150E-01
   0.13501E+02   0.15314E-01
   0.13551E+02   0.15478E-01
   0.13601E+02   0.15644E-01
   0.13651E+02   0.15811E-01
   0.13701E+02   0.15980E-01
   0.13751E+02   0.16149E-01
   0.13801E+02   0.16320E-01
   0.13851E+02   0.16492E-01
   0.13901E+02   0.16665E-01
   0.13951E+02   0.16840E-01
   0.14001E+02   0.17016E-01
   0.14051E+02   0.17193E-01
   0.14101E+02   0.17371E-01
   0.14151E+02   0.17551E-01
   0.14201E+02   0.17732E-01
   0.14251E+02   0.17913E-01
   0.14301E+02   0.18094E-01
   0.14351E+02   0.18277E-01
   0.14401E+02   0.18461E-01
   0.14451E+02   0.18647E-01
   0.14501E+02   0.18834E-01
   0.14551E+02   0.19022E-01
   0.14601E+02   0.19211E-01
   0.14651E+02   0.19402E-01
   0.14701E+02   0.19594E-01
   0.14751E+02   0.19787E-01
   0.14801E+02   0.19982E-01
   0.14851E+02   0.20178E-01
   0.14901E+02   0.20375E-01
   0.14951E+02   0.20574E-01
   0.15001E+02   0.20773E-01
   0.15051E+02   0.20973E-01
   0.15101E+02   0.21173E-01
   0.15151E+02   0.21375E-01
   0.15201E+02   0.21579E-01
   0.15251E+02   0.21783E-01
   0.15301E+02   0.21989E-01
   0.15351E+02   0.22197E-01
   0.15401E+02   0.22405E-01
   0.15451E+02   0.22615E-01
   0.15501E+02   0.22827E-01
   0.15551E+02   0.23040E-01
   0.15601E+02   0.23254E-01
   0.15651E+02   0.23469E-01
   0.15701E+02   0.23686E-01
   0.15751E+02   0.23902E-01
   0.15801E+02   0.24120E-01
   0.15851E+02   0.24339E-01
   0.15901E+02   0.24559E-01
   0.15951E+02   0.24781E-01
   0.16001E+02   0.25004E-01
   0.16051E+02   0.25228E-01
   0.16101E+02   0.25454E-01
   0.16151E+02   0.25682E-01
   0.16201E+02   0.25910E-01
   0.16251E+02   0.26141E-01
   0.16301E+02   0.26372E-01
   0.16351E+02   0.26605E-01
   0.16401E+02   0.26838E-01
   0.16451E+02   0.27071E-01
   0.16501E+02   0.27306E-01
   0.16551E+02   0.27543E-01
   0.16601E+02   0.27781E-01
   0.16651E+02   0.28020E-01
   0.16701E+02   0.28261E-01
   0.16751E+02   0.28503E-01
   0.16801E+02   0.28747E-01
   0.16851E+02   0.28992E-01
   0.16901E+02   0.29238E-01
   0.16951E+02   0.29486E-01
   0.17001E+02   0.29736E-01
   0.17051E+02   0.29985E-01
   0.17101E+02   0.30235E-01
   0.17151E+02   0.30486E-01
   0.17201E+02   0.30739E-01
   0.17251E+02   0.30994E-01
   0.17301E+02   0.31250E-01
   0.17351E+02   0.31507E-01
   0.17401E+02   0.31766E-01
   0.17451E+02   0.32026E-01
   0.17501E+02   0.32288E-01
   0.17551E+02   0.32551E-01
   0.17601E+02   0.32816E-01
   0.17651E+02   0.33082E-01
   0.17701E+02   0.33348E-01
   0.17751E+02   0.33614E-01
   0.17801E+02   0.33883E-01
   0.17851E+02   0.34152E-01
   0.17901E+02   0.34424E-01
   0.17951E+02   0.34697E-01
   0.18001E+02   0.34971E-01
   0.18051E+02   0.35247E-01
   0.18101E+02   0.35524E-01
   0.18151E+02   0.35803E-01
   0.18201E+02   0.36084E-01
   0.18251E+02   0.36365E-01
   0.18301E+02   0.36646E-01
   0.18351E+02   0.36929E-01
   0.18401E+02   0.37213E-01
   0.18451E+02   0.37498E-01
   0.18501E+02   0.37785E-01
   0.18551E+02   0.38074E-01
   0.18601E+02   0.38364E-01
   0.18651E+02   0.38655E-01
   0.18701E+02   0.38949E-01
   0.18751E+02   0.39244E-01
   0.18801E+02   0.39540E-01
   0.18851E+02   0.39836E-01
   0.18901E+02   0.40132E-01
   0.18951E+02   0.40431E-01
   0.19001E+02   0.40730E-01
   0.19051E+02   0.41032E-01
   0.19101E+02   0.41335E-01
   0.19151E+02   0.41640E-01
   0.19201E+02   0.41946E-01
   0.19251E+02   0.42254E-01
   0.19301E+02   0.42563E-01
   0.19351E+02   0.42874E-01
   0.19401E+02   0.43186E-01
   0.19451E+02   0.43497E-01
   0.19501E+02   0.43810E-01
   0.19551E+02   0.44124E-01
   0.19601E+02   0.44440E-01
   0.19651E+02   0.44758E-01
   0.19701E+02   0.45077E-01
   0.19751E+02   0.45398E-01
   0.19801E+02   0.45721E-01
   0.19851E+02   0.46045E-01
   0.19901E+02   0.46371E-01
   0.19951E+02   0.46695E-01
   0.20001E+02   0.47021E-01
   0.20051E+02   0.47349E-01
   0.20101E+02   0.47678E-01
   0.20151E+02   0.48009E-01
   0.20201E+02   0.48341E-01
   0.20251E+02   0.48675E-01
   0.20301E+02   0.49011E-01
   0.20351E+02   0.49348E-01
   0.20401E+02   0.49687E-01
   0.20451E+02   0.50028E-01
   0.20501E+02   0.50367E-01
   0.20551E+02   0.50707E-01
   0.20601E+02   0.51050E-01
   0.20651E+02   0.51394E-01
   0.20701E+02   0.51740E-01
   0.20751E+02   0.52087E-01
   0.20801E+02   0.52436E-01
   0.20851E+02   0.52787E-01
   0.20901E+02   0.53139E-01
   0.20951E+02   0.53493E-01
   0.21001E+02   0.53845E-01
   0.21051E+02   0.54199E-01
   0.21101E+02   0.54555E-01
   0.21151E+02   0.54913E-01
   0.21201E+02   0.55272E-01
   0.21251E+02   0.55633E-01
   0.21301E+02   0.55995E-01
   0.21351E+02   0.56359E-01
   0.21401E+02   0.56725E-01
   0.21451E+02   0.57092E-01
   0.21501E+02   0.57458E-01
   0.21551E+02   0.57826E-01
   0.21601E+02   0.58195E-01
   0.21651E+02   0.58566E-01
   0.21701E+02   0.58939E-01
   0.21751E+02   0.59313E-01
   0.21801E+02   0.59689E-01
   0.21851E+02   0.60067E-01
   0.21901E+02   0.60446E-01
   0.21951E+02   0.60827E-01
   0.22001E+02   0.61206E-01
   0.22051E+02   0.61588E-01
   0.22101E+02   0.61970E-01
   0.22151E+02   0.62355E-01
   0.22201E+02   0.62741E-01
   0.22251E+02   0.63129E-01
   0.22301E+02   0.63519E-01
   0.22351E+02   0.63910E-01
   0.22401E+02   0.64303E-01
   0.22451E+02   0.64694E-01
   0.22501E+02   0.65087E-01
   0.22551E+02   0.65482E-01
   0.22601E+02   0.65878E-01
   0.22651E+02   0.66277E-01
   0.22701E+02   0.66677E-01
   0.22751E+02   0.67078E-01
   0.22801E+02   0.67482E-01
   0.22851E+02   0.67887E-01
   0.22901E+02   0.68291E-01
   0.22951E+02   0.68696E-01
   0.23001E+02   0.69102E-01
   0.23051E+02   0.69511E-01
   0.23101E+02   0.69921E-01
   0.23151E+02   0.70333E-01
   0.23201E+02   0.70747E-01
   0.23251E+02   0.71162E-01
   0.23301E+02   0.71580E-01
   0.23351E+02   0.71995E-01
   0.23401E+02   0.72412E-01
   0.23451E+02   0.72831E-01
   0.23501E+02   0.73251E-01
   0.23551E+02   0.73674E-01
   0.23601E+02   0.74098E-01
   0.23651E+02   0.74523E-01
   0.23701E+02   0.74951E-01
   0.23751E+02   0.75380E-01
   0.23801E+02   0.75807E-01
   0.23851E+02   0.76236E-01
   0.23901E+02   0.76666E-01
   0.23951E+02   0.77099E-01
   0.24001E+02   0.77533E-01
   0.24051E+02   0.77969E-01
   0.24101E+02   0.78407E-01
   0.24151E+02   0.78847E-01
   0.24201E+02   0.79285E-01
   0.24251E+02   0.79724E-01
   0.24301E+02   0.80165E-01
   0.24351E+02   0.80608E-01
   0.24401E+02   0.81052E-01
   0.24451E+02   0.81499E-01
   0.24501E+02   0.81947E-01
   0.24551E+02   0.82397E-01
   0.24601E+02   0.82848E-01
   0.24651E+02   0.83297E-01
   0.24701E+02   0.83748E-01
   0.24751E+02   0.84201E-01
   0.24801E+02   0.84656E-01
   0.24851E+02   0.85113E-01
   0.24901E+02   0.85571E-01
   0.24951E+02   0.86032E-01
   0.25001E+02   0.86493E-01
   0.25051E+02   0.86953E-01
   0.25101E+02   0.87414E-01
   0.25151E+02   0.87877E-01
   0.25201E+02   0.88342E-01
   0.25251E+02   0.88809E-01
   0.25301E+02   0.89278E-01
   0.25351E+02   0.89749E-01
   0.25401E+02   0.90220E-01
   0.25451E+02   0.90690E-01
   0.25501E+02   0.91162E-01
   0.25551E+02   0.91635E-01
   0.25601E+02   0.92111E-01
   0.25651E+02   0.92588E-01
   0.25701E+02   0.93067E-01
   0.25751E+02   0.93548E-01
   0.25801E+02   0.94030E-01
   0.25851E+02   0.94510E-01
   0.25901E+02   0.94992E-01
   0.25951E+02   0.95475E-01
   0.26001E+02   0.95961E-01
   0.26051E+02   0.96448E-01
   0.26101E+02   0.96938E-01
   0.26151E+02   0.97429E-01
   0.26201E+02   0.97921E-01
   0.26251E+02   0.98411E-01
   0.26301E+02   0.98903E-01
   0.26351E+02   0.99397E-01
   0.26401E+02   0.99893E-01
   0.26451E+02   0.10039E+00
   0.26501E+02   0.10089E+00
   0.26551E+02   0.10139E+00
   0.26601E+02   0.10189E+00
   0.26651E+02   0.10239E+00
   0.26701E+02   0.10289E+00
   0.26751E+02   0.10340E+00
   0.26801E+02   0.10390E+00
   0.26851E+02   0.10441E+00
   0.26901E+02   0.10492E+00
   0.26951E+02   0.10543E+00
   0.27001E+02   0.10594E+00
   0.27051E+02   0.10645E+00
   0.27101E+02   0.10696E+00
   0.27151E+02   0.10748E+00
   0.27201E+02   0.10799E+00
   0.27251E+02   0.10851E+00
   0.27301E+02   0.10903E+00
   0.27351E+02   0.10955E+00
   0.27401E+02   0.11007E+00
   0.27451E+02   0.11059E+00
   0.27501E+02   0.11111E+00
   0.27551E+02   0.11163E+00
   0.27601E+02   0.11216E+00
   0.27651E+02   0.11269E+00
   0.27701E+02   0.11321E+00
   0.27751E+02   0.11374E+00
   0.27801E+02   0.11427E+00
   0.27851E+02   0.11480E+00
   0.27901E+02   0.11533E+00
   0.27951E+02   0.11587E+00
   0.28001E+02   0.11640E+00
   0.28051E+02   0.11694E+00
   0.28101E+02   0.11747E+00
   0.28151E+02   0.11801E+00
   0.28201E+02   0.11855E+00
   0.28251E+02   0.11909E+00
   0.28301E+02   0.11963E+00
   0.28351E+02   0.12018E+00
   0.28401E+02   0.12072E+00
   0.28451E+02   0.12126E+00
   0.28501E+02   0.12181E+00
   0.28551E+02   0.12236E+00
   0.28601E+02   0.12290E+00
   0.28651E+02   0.12346E+00
   0.28701E+02   0.12401E+00
   0.28751E+02   0.12456E+00
   0.28801E+02   0.12511E+00
   0.28851E+02   0.12566E+00
   0.28901E+02   0.12622E+00
   0.28951E+02   0.12677E+00
   0.29001E+02   0.12733E+00
   0.29051E+02   0.12789E+00
   0.29101E+02   0.12845E+00
   0.29151E+02   0.12901E+00
   0.29201E+02   0.12957E+00
   0.29251E+02   0.13013E+00
   0.29301E+02   0.13070E+00
   0.29351E+02   0.13127E+00
   0.29401E+02   0.13183E+00
   0.29451E+02   0.13240E+00
   0.29501E+02   0.13296E+00
   0.29551E+02   0.13353E+00
   0.29601E+02   0.13410E+00
   0.29651E+02   0.13468E+00
   0.29701E+02   0.13525E+00
   0.29751E+02   0.13582E+00
   0.29801E+02   0.13639E+00
   0.29851E+02   0.13697E+00
   0.29901E+02   0.13755E+00
   0.29951E+02   0.13813E+00
   0.30001E+02   0.13871E+00
   0.30051E+02   0.13929E+00
   0.30101E+02   0.13986E+00
   0.30151E+02   0.14045E+00
   0.30201E+02   0.14103E+00
   0.30251E+02   0.14161E+00
   0.30301E+02   0.14220E+00
   0.30351E+02   0.14279E+00
   0.30401E+02   0.14337E+00
   0.30451E+02   0.14396E+00
   0.30501E+02   0.14455E+00
   0.30551E+02   0.14514E+00
   0.30601E+02   0.14573E+00
   0.30651E+02   0.14632E+00
   0.30701E+02   0.14692E+00
   0.30751E+02   0.14751E+00
   0.30801E+02   0.14810E+00
   0.30851E+02   0.14870E+00
   0.30901E+02   0.14930E+00
   0.30951E+02   0.14990E+00
   0.31001E+02   0.15049E+00
   0.31051E+02   0.15109E+00
   0.31101E+02   0.15169E+00
   0.31151E+02   0.15230E+00
   0.31201E+02   0.15290E+00
   0.31251E+02   0.15351E+00
   0.31301E+02   0.15411E+00
   0.31351E+02   0.15471E+00
   0.31401E+02   0.15532E+00
   0.31451E+02   0.15593E+00
   0.31501E+02   0.15654E+00
   0.31551E+02   0.15715E+00
   0.31601E+02   0.15776E+00
   0.31651E+02   0.15837E+00
   0.31701E+02   0.15898E+00
   0.31751E+02   0.15959E+00
   0.31801E+02   0.16021E+00
   0.31851E+02   0.16083E+00
   0.31901E+02   0.16144E+00
   0.31951E+02   0.16206E+00
   0.32001E+02   0.16267E+00
   0.32051E+02   0.16329E+00
   0.32101E+02   0.16391E+00
   0.32151E+02   0.16454E+00
   0.32201E+02   0.16516E+00
   0.32251E+02   0.16578E+00
   0.32301E+02   0.16640E+00
   0.32351E+02   0.16703E+00
   0.32401E+02   0.16765E+00
   0.32451E+02   0.16828E+00
   0.32501E+02   0.16890E+00
   0.32551E+02   0.16953E+00
   0.32601E+02   0.17016E+00
   0.32651E+02   0.17079E+00
   0.32701E+02   0.17142E+00
   0.32751E+02   0.17205E+00
   0.32801E+02   0.17268E+00
   0.32851E+02   0.17331E+00
   0.32901E+02   0.17395E+00
   0.32951E+02   0.17458E+00
   0.33001E+02   0.17521E+00
   0.33051E+02   0.17585E+00
   0.33101E+02   0.17648E+00
   0.33151E+02   0.17712E+00
   0.33201E+02   0.17776E+00
   0.33251E+02   0.17840E+00
   0.33301E+02   0.17904E+00
   0.33351E+02   0.17968E+00
   0.33401E+02   0.18032E+00
   0.33451E+02   0.18096E+00
   0.33501E+02   0.18161E+00
   0.33551E+02   0.18225E+00
   0.33601E+02   0.18289E+00
   0.33651E+02   0.18353E+00
   0.33701E+02   0.18418E+00
   0.33751E+02   0.18483E+00
   0.33801E+02   0.18548E+00
   0.33851E+02   0.18612E+00
   0.33901E+02   0.18677E+00
   0.33951E+02   0.18742E+00
   0.34001E+02   0.18807E+00
   0.34051E+02   0.18873E+00
   0.34101E+02   0.18938E+00
   0.34151E+02   0.19003E+00
   0.34201E+02   0.19068E+00
   0.34251E+02   0.19133E+00
   0.34301E+02   0.19199E+00
   0.34351E+02   0.19264E+00
   0.34401E+02   0.19330E+00
   0.34451E+02   0.19395E+00
   0.34501E+02   0.19461E+00
   0.34551E+02   0.19527E+00
   0.34601E+02   0.19593E+00
   0.34651E+02   0.19659E+00
   0.34701E+02   0.19725E+00
   0.34751E+02   0.19791E+00
   0.34801E+02   0.19857E+00
   0.34851E+02   0.19924E+00
   0.34901E+02   0.19990E+00
   0.34951E+02   0.20056E+00
   0.35001E+02   0.20122E+00
   0.35051E+02   0.20189E+00
   0.35101E+02   0.20256E+00
   0.35151E+02   0.20322E+00
   0.35201E+02   0.20388E+00
   0.35251E+02   0.20455E+00
   0.35301E+02   0.20522E+00
   0.35351E+02   0.20589E+00
   0.35401E+02   0.20656E+00
   0.35451E+02   0.20722E+00
   0.35501E+02   0.20789E+00
   0.35551E+02   0.20857E+00
   0.35601E+02   0.20924E+00
   0.35651E+02   0.20991E+00
   0.35701E+02   0.21058E+00
   0.35751E+02   0.21125E+00
   0.35801E+02   0.21193E+00
   0.35851E+02   0.21260E+00
   0.35901E+02   0.21327E+00
   0.35951E+02   0.21395E+00
   0.36001E+02   0.21462E+00
   0.36051E+02   0.21530E+00
   0.36101E+02   0.21597E+00
   0.36151E+02   0.21665E+00
   0.36201E+02   0.21732E+00
   0.36251E+02   0.21800E+00
   0.36301E+02   0.21868E+00
   0.36351E+02   0.21936E+00
   0.36401E+02   0.22004E+00
   0.36451E+02   0.22072E+00
   0.36501E+02   0.22140E+00
   0.36551E+02   0.22208E+00
   0.36601E+02   0.22276E+00
   0.36651E+02   0.22344E+00
   0.36701E+02   0.22412E+00
   0.36751E+02   0.22481E+00
   0.36801E+02   0.22549E+00
   0.36851E+02   0.22617E+00
   0.36901E+02   0.22685E+00
   0.36951E+02   0.22754E+00
   0.37001E+02   0.22822E+00
   0.37051E+02   0.22891E+00
   0.37101E+02   0.22959E+00
   0.37151E+02   0.23027E+00
   0.37201E+02   0.23096E+00
   0.37251E+02   0.23165E+00
   0.37301E+02   0.23233E+00
   0.37351E+02   0.23302E+00
   0.37401E+02   0.23371E+00
   0.37451E+02   0.23440E+00
   0.37501E+02   0.23509E+00
   0.37551E+02   0.23577E+00
   0.37601E+02   0.23646E+00
   0.37651E+02   0.23715E+00
   0.37701E+02   0.23784E+00
   0.37751E+02   0.23853E+00
   0.37801E+02   0.23922E+00
   0.37851E+02   0.23991E+00
   0.37901E+02   0.24060E+00
   0.37951E+02   0.24129E+00
   0.38001E+02   0.24198E+00
   0.38051E+02   0.24268E+00
   0.38101E+02   0.24337E+00
   0.38151E+02   0.24406E+00
   0.38201E+02   0.24475E+00
   0.38251E+02   0.24544E+00
   0.38301E+02   0.24614E+00
   0.38351E+02   0.24683E+00
   0.38401E+02   0.24752E+00
   0.38451E+02   0.24822E+00
   0.38501E+02   0.24891E+00
   0.38551E+02   0.24961E+00
   0.38601E+02   0.25030E+00
   0.38651E+02   0.25099E+00
   0.38701E+02   0.25169E+00
   0.38751E+02   0.25238E+00
   0.38801E+02   0.25308E+00
   0.38851E+02   0.25377E+00
   0.38901E+02   0.25447E+00
   0.38951E+02   0.25516E+00
   0.39001E+02   0.25586E+00
   0.39051E+02   0.25655E+00
   0.39101E+02   0.25725E+00
   0.39151E+02   0.25794E+00
   0.39201E+02   0.25864E+00
   0.39251E+02   0.25934E+00
   0.39301E+02   0.26003E+00
   0.39351E+02   0.26073E+00
   0.39401E+02   0.26143E+00
   0.39451E+02   0.26213E+00
   0.39501E+02   0.26282E+00
   0.39551E+02   0.26352E+00
   0.39601E+02   0.26422E+00
   0.39651E+02   0.26491E+00
   0.39701E+02   0.26561E+00
   0.39751E+02   0.26631E+00
   0.39801E+02   0.26701E+00
   0.39851E+02   0.26771E+00
   0.39901E+02   0.26840E+00
   0.39951E+02   0.26910E+00
   0.40001E+02   0.26980E+00
   0.40051E+02   0.27050E+00
   0.40101E+02   0.27119E+00
   0.40151E+02   0.27189E+00
   0.40201E+02   0.27259E+00
   0.40251E+02   0.27329E+00
   0.40301E+02   0.27399E+00
   0.40351E+02   0.27469E+00
   0.40401E+02   0.27539E+00
   0.40451E+02   0.27608E+00
   0.40501E+02   0.27678E+00
   0.40551E+02   0.27748E+00
   0.40601E+02   0.27817E+00
   0.40651E+02   0.27887E+00
   0.40701E+02   0.27957E+00
   0.40751E+02   0.28027E+00
   0.40801E+02   0.28096E+00
   0.40851E+02   0.28166E+00
   0.40901E+02   0.28236E+00
   0.40951E+02   0.28306E+00
   0.41001E+02   0.28375E+00
   0.41051E+02   0.28445E+00
   0.41101E+02   0.28515E+00
   0.41151E+02   0.28584E+00
   0.41201E+02   0.28654E+00
   0.41251E+02   0.28724E+00
   0.41301E+02   0.28793E+00
   0.41351E+02   0.28863E+00
   0.41401E+02   0.28933E+00
   0.41451E+02   0.29002E+00
   0.41501E+02   0.29072E+00
   0.41551E+02   0.29141E+00
   0.41601E+02   0.29211E+00
   0.41651E+02   0.29281E+00
   0.41701E+02   0.29350E+00
   0.41751E+02   0.29419E+00
   0.41801E+02   0.29489E+00
   0.41851E+02   0.29559E+00
   0.41901E+02   0.29628E+00
   0.41951E+02   0.29697E+00
   0.42001E+02   0.29767E+00
   0.42051E+02   0.29836E+00
   0.42101E+02   0.29906E+00
   0.42151E+02   0.29975E+00
   0.42201E+02   0.30044E+00
   0.42251E+02   0.30114E+00
   0.42301E+02   0.30183E+00
   0.42351E+02   0.30252E+00
   0.42401E+02   0.30322E+00
   0.42451E+02   0.30391E+00
   0.42501E+02   0.30460E+00
   0.42551E+02   0.30529E+00
   0.42601E+02   0.30598E+00
   0.42651E+02   0.30667E+00
   0.42701E+02   0.30736E+00
   0.42751E+02   0.30805E+00
   0.42801E+02   0.30874E+00
   0.42851E+02   0.30943E+00
   0.42901E+02   0.31012E+00
   0.42951E+02   0.31081E+00
   0.43001E+02   0.31150E+00
   0.43051E+02   0.31218E+00
   0.43101E+02   0.31287E+00
   0.43151E+02   0.31356E+00
   0.43201E+02   0.31424E+00
   0.43251E+02   0.31493E+00
   0.43301E+02   0.31562E+00
   0.43351E+02   0.31630E+00
   0.43401E+02   0.31699E+00
   0.43451E+02   0.31767E+00
   0.43501E+02   0.31836E+00
   0.43551E+02   0.31904E+00
   0.43601E+02   0.31972E+00
   0.43651E+02   0.32041E+00
   0.43701E+02   0.32109E+00
   0.43751E+02   0.32177E+00
   0.43801E+02   0.32245E+00
   0.43851E+02   0.32313E+00
   0.43901E+02   0.32381E+00
   0.43951E+02   0.32449E+00
   0.44001E+02   0.32517E+00
   0.44051E+02   0.32585E+00
   0.44101E+02   0.32653E+00
   0.44151E+02   0.32721E+00
   0.44201E+02   0.32788E+00
   0.44251E+02   0.32856E+00
   0.44301E+02   0.32924E+00
   0.44351E+02   0.32991E+00
   0.44401E+02   0.33059E+00
   0.44451E+02   0.33126E+00
   0.44501E+02   0.33194E+00
   0.44551E+02   0.33261E+00
   0.44601E+02   0.33328E+00
   0.44651E+02   0.33396E+00
   0.44701E+02   0.33463E+00
   0.44751E+02   0.33530E+00
   0.44801E+02   0.33597E+00
   0.44851E+02   0.33664E+00
   0.44901E+02   0.33731E+00
   0.44951E+02   0.33798E+00
   0.45001E+02   0.33865E+00
   0.45051E+02   0.33931E+00
   0.45101E+02   0.33998E+00
   0.45151E+02   0.34064E+00
   0.45201E+02   0.34131E+00
   0.45251E+02   0.34197E+00
   0.45301E+02   0.34264E+00
   0.45351E+02   0.34330E+00
   0.45401E+02   0.34396E+00
   0.45451E+02   0.34462E+00
   0.45501E+02   0.34528E+00
   0.45551E+02   0.34594E+00
   0.45601E+02   0.34660E+00
   0.45651E+02   0.34726E+00
   0.45701E+02   0.34792E+00
   0.45751E+02   0.34858E+00
   0.45801E+02   0.34923E+00
   0.45851E+02   0.34989E+00
   0.45901E+02   0.35055E+00
   0.45951E+02   0.35120E+00
   0.46001E+02   0.35185E+00
   0.46051E+02   0.35251E+00
   0.46101E+02   0.35316E+00
   0.46151E+02   0.35381E+00
   0.46201E+02   0.35446E+00
   0.46251E+02   0.35511E+00
   0.46301E+02   0.35576E+00
   0.46351E+02   0.35641E+00
   0.46401E+02   0.35705E+00
   0.46451E+02   0.35770E+00
   0.46501E+02   0.35835E+00
   0.46551E+02   0.35899E+00
   0.46601E+02   0.35963E+00
   0.46651E+02   0.36028E+00
   0.46701E+02   0.36092E+00
   0.46751E+02   0.36156E+00
   0.46801E+02   0.36220E+00
   0.46851E+02   0.36284E+00
   0.46901E+02   0.36348E+00
   0.46951E+02   0.36411E+00
   0.47001E+02   0.36475E+00
   0.47051E+02   0.36539E+00
   0.47101E+02   0.36602E+00
   0.47151E+02   0.36665E+00
   0.47201E+02   0.36729E+00
   0.47251E+02   0.36792E+00
   0.47301E+02   0.36855E+00
   0.47351E+02   0.36918E+00
   0.47401E+02   0.36981E+00
   0.47451E+02   0.37043E+00
   0.47501E+02   0.37106E+00
   0.47551E+02   0.37169E+00
   0.47601E+02   0.37231E+00
   0.47651E+02   0.37294E+00
   0.47701E+02   0.37356E+00
   0.47751E+02   0.37418E+00
   0.47801E+02   0.37480E+00
   0.47851E+02   0.37542E+00
   0.47901E+02   0.37604E+00
   0.47951E+02   0.37666E+00
   0.48001E+02   0.37727E+00
   0.48051E+02   0.37789E+00
   0.48101E+02   0.37850E+00
   0.48151E+02   0.37911E+00
   0.48201E+02   0.37973E+00
   0.48251E+02   0.38034E+00
   0.48301E+02   0.38095E+00
   0.48351E+02   0.38156E+00
   0.48401E+02   0.38216E+00
   0.48451E+02   0.38277E+00
   0.48501E+02   0.38338E+00
   0.48551E+02   0.38398E+00
   0.48601E+02   0.38458E+00
   0.48651E+02   0.38518E+00
   0.48701E+02   0.38578E+00
   0.48751E+02   0.38638E+00
   0.48801E+02   0.38698E+00
   0.48851E+02   0.38758E+00
   0.48901E+02   0.38817E+00
   0.48951E+02   0.38877E+00
   0.49001E+02   0.38936E+00
   0.49051E+02   0.38995E+00
   0.49101E+02   0.39054E+00
   0.49151E+02   0.39113E+00
   0.49201E+02   0.39172E+00
   0.49251E+02   0.39231E+00
   0.49301E+02   0.39289E+00
   0.49351E+02   0.39348E+00
   0.49401E+02   0.39406E+00
   0.49451E+02   0.39464E+00
   0.49501E+02   0.39522E+00
   0.49551E+02   0.39580E+00
   0.49601E+02   0.39638E+00
   0.49651E+02   0.39696E+00
   0.49701E+02   0.39753E+00
   0.49751E+02   0.39811E+00
   0.49801E+02   0.39868E+00
   0.49851E+02   0.39925E+00
   0.49901E+02   0.39982E+00
   0.49951E+02   0.40039E+00
   0.50001E+02   0.40095E+00
   0.50051E+02   0.40152E+00
   0.50101E+02   0.40208E+00
   0.50151E+02   0.40265E+00
   0.50201E+02   0.40321E+00
   0.50251E+02   0.40377E+00
   0.50301E+02   0.40433E+00
   0.50351E+02   0.40488E+00
   0.50401E+02   0.40544E+00
   0.50451E+02   0.40599E+00
   0.50501E+02   0.40655E+00
   0.50551E+02   0.40710E+00
   0.50601E+02   0.40765E+00
   0.50651E+02   0.40820E+00
   0.50701E+02   0.40875E+00
   0.50751E+02   0.40929E+00
   0.50801E+02   0.40984E+00
   0.50851E+02   0.41038E+00
   0.50901E+02   0.41092E+00
   0.50951E+02   0.41146E+00
   0.51001E+02   0.41200E+00
   0.51051E+02   0.41253E+00
   0.51101E+02   0.41307E+00
   0.51151E+02   0.41360E+00
   0.51201E+02   0.41414E+00
   0.51251E+02   0.41467E+00
   0.51301E+02   0.41520E+00
   0.51351E+02   0.41572E+00
   0.51401E+02   0.41625E+00
   0.51451E+02   0.41677E+00
   0.51501E+02   0.41730E+00
   0.51551E+02   0.41782E+00
   0.51601E+02   0.41834E+00
   0.51651E+02   0.41886E+00
   0.51701E+02   0.41937E+00
   0.51751E+02   0.41989E+00
   0.51801E+02   0.42040E+00
   0.51851E+02   0.42091E+00
   0.51901E+02   0.42142E+00
   0.51951E+02   0.42193E+00
   0.52001E+02   0.42243E+00
   0.52051E+02   0.42294E+00
   0.52101E+02   0.42344E+00
   0.52151E+02   0.42394E+00
   0.52201E+02   0.42444E+00
   0.52251E+02   0.42494E+00
   0.52301E+02   0.42544E+00
   0.52351E+02   0.42593E+00
   0.52401E+02   0.42643E+00
   0.52451E+02   0.42692E+00
   0.52501E+02   0.42741E+00
   0.52551E+02   0.42789E+00
   0.52601E+02   0.42838E+00
   0.52651E+02   0.42886E+00
   0.52701E+02   0.42935E+00
   0.52751E+02   0.42983E+00
   0.52801E+02   0.43031E+00
   0.52851E+02   0.43078E+00
   0.52901E+02   0.43126E+00
   0.52951E+02   0.43173E+00
   0.53001E+02   0.43220E+00
   0.53051E+02   0.43267E+00
   0.53101E+02   0.43314E+00
   0.53151E+02   0.43361E+00
   0.53201E+02   0.43407E+00
   0.53251E+02   0.43453E+00
   0.53301E+02   0.43499E+00
   0.53351E+02   0.43545E+00
   0.53401E+02   0.43591E+00
   0.53451E+02   0.43637E+00
   0.53501E+02   0.43682E+00
   0.53551E+02   0.43727E+00
   0.53601E+02   0.43772E+00
   0.53651E+02   0.43817E+00
   0.53701E+02   0.43861E+00
   0.53751E+02   0.43906E+00
   0.53801E+02   0.43950E+00
   0.53851E+02   0.43994E+00
   0.53901E+02   0.44038E+00
   0.53951E+02   0.44081E+00
   0.54001E+02   0.44125E+00
   0.54051E+02   0.44168E+00
   0.54101E+02   0.44211E+00
   0.54151E+02   0.44254E+00
   0.54201E+02   0.44297E+00
   0.54251E+02   0.44339E+00
   0.54301E+02   0.44381E+00
   0.54351E+02   0.44423E+00
   0.54401E+02   0.44465E+00
   0.54451E+02   0.44507E+00
   0.54501E+02   0.44548E+00
   0.54551E+02   0.44589E+00
   0.54601E+02   0.44631E+00
   0.54651E+02   0.44671E+00
   0.54701E+02   0.44712E+00
   0.54751E+02   0.44752E+00
   0.54801E+02   0.44793E+00
   0.54851E+02   0.44833E+00
   0.54901E+02   0.44872E+00
   0.54951E+02   0.44912E+00
   0.55001E+02   0.44952E+00
   0.55051E+02   0.44991E+00
   0.55101E+02   0.45030E+00
   0.55151E+02   0.45069E+00
   0.55201E+02   0.45107E+00
   0.55251E+02   0.45146E+00
   0.55301E+02   0.45184E+00
   0.55351E+02   0.45222E+00
   0.55401E+02   0.45259E+00
   0.55451E+02   0.45297E+00
   0.55501E+02   0.45334E+00
   0.55551E+02   0.45371E+00
   0.55601E+02   0.45408E+00
   0.55651E+02   0.45445E+00
   0.55701E+02   0.45481E+00
   0.55751E+02   0.45518E+00
   0.55801E+02   0.45554E+00
   0.55851E+02   0.45590E+00
   0.55901E+02   0.45625E+00
   0.55951E+02   0.45661E+00
   0.56001E+02   0.45696E+00
   0.56051E+02   0.45730E+00
   0.56101E+02   0.45765E+00
   0.56151E+02   0.45800E+00
   0.56201E+02   0.45834E+00
   0.56251E+02   0.45868E+00
   0.56301E+02   0.45902E+00
   0.56351E+02   0.45935E+00
   0.56401E+02   0.45969E+00
   0.56451E+02   0.46002E+00
   0.56501E+02   0.46035E+00
   0.56551E+02   0.46068E+00
   0.56601E+02   0.46100E+00
   0.56651E+02   0.46132E+00
   0.56701E+02   0.46164E+00
   0.56751E+02   0.46196E+00
   0.56801E+02   0.46228E+00
   0.56851E+02   0.46259E+00
   0.56901E+02   0.46290E+00
   0.56951E+02   0.46321E+00
   0.57001E+02   0.46351E+00
   0.57051E+02   0.46382E+00
   0.57101E+02   0.46412E+00
   0.57151E+02   0.46441E+00
   0.57201E+02   0.46471E+00
   0.57251E+02   0.46500E+00
   0.57301E+02   0.46530E+00
   0.57351E+02   0.46558E+00
   0.57401E+02   0.46587E+00
   0.57451E+02   0.46616E+00
   0.57501E+02   0.46644E+00
   0.57551E+02   0.46672E+00
   0.57601E+02   0.46700E+00
   0.57651E+02   0.46727E+00
   0.57701E+02   0.46754E+00
   0.57751E+02   0.46782E+00
   0.57801E+02   0.46808E+00
   0.57851E+02   0.46835E+00
   0.57901E+02   0.46861E+00
   0.57951E+02   0.46888E+00
   0.58001E+02   0.46913E+00
   0.58051E+02   0.46939E+00
   0.58101E+02   0.46964E+00
   0.58151E+02   0.46989E+00
   0.58201E+02   0.47014E+00
   0.58251E+02   0.47039E+00
   0.58301E+02   0.47063E+00
   0.58351E+02   0.47087E+00
   0.58401E+02   0.47111E+00
   0.58451E+02   0.47135E+00
   0.58501E+02   0.47158E+00
   0.58551E+02   0.47182E+00
   0.58601E+02   0.47205E+00
   0.58651E+02   0.47227E+00
   0.58701E+02   0.47250E+00
   0.58751E+02   0.47272E+00
   0.58801E+02   0.47294E+00
   0.58851E+02   0.47315E+00
   0.58901E+02   0.47337E+00
   0.58951E+02   0.47358E+00
   0.59001E+02   0.47379E+00
   0.59051E+02   0.47399E+00
   0.59101E+02   0.47420E+00
   0.59151E+02   0.47440E+00
   0.59201E+02   0.47460E+00
   0.59251E+02   0.47479E+00
   0.59301E+02   0.47498E+00
   0.59351E+02   0.47518E+00
   0.59401E+02   0.47536E+00
   0.59451E+02   0.47555E+00
   0.59501E+02   0.47573E+00
   0.59551E+02   0.47591E+00
   0.59601E+02   0.47609E+00
   0.59651E+02   0.47627E+00
   0.59701E+02   0.47644E+00
   0.59751E+02   0.47661E+00
   0.59801E+02   0.47678E+00
   0.59851E+02   0.47694E+00
   0.59901E+02   0.47710E+00
   0.59951E+02   0.47726E+00
   0.60001E+02   0.47742E+00
   0.60051E+02   0.47757E+00
   0.60101E+02   0.47772E+00
   0.60151E+02   0.47787E+00
   0.60201E+02   0.47802E+00
   0.60251E+02   0.47816E+00
   0.60301E+02   0.47830E+00
   0.60351E+02   0.47844E+00
   0.60401E+02   0.47858E+00
   0.60451E+02   0.47871E+00
   0.60501E+02   0.47884E+00
   0.60551E+02   0.47897E+00
   0.60601E+02   0.47909E+00
   0.60651E+02   0.47921E+00
   0.60701E+02   0.47933E+00
   0.60751E+02   0.47945E+00
   0.60801E+02   0.47956E+00
   0.60851E+02   0.47967E+00
   0.60901E+02   0.47978E+00
   0.60951E+02   0.47989E+00
   0.61001E+02   0.47999E+00
   0.61051E+02   0.48009E+00
   0.61101E+02   0.48019E+00
   0.61151E+02   0.48028E+00
   0.61201E+02   0.48037E+00
   0.61251E+02   0.48046E+00
   0.61301E+02   0.48055E+00
   0.61351E+02   0.48063E+00
   0.61401E+02   0.48071E+00
   0.61451E+02   0.48079E+00
   0.61501E+02   0.48087E+00
   0.61551E+02   0.48094E+00
   0.61601E+02   0.48101E+00
   0.61651E+02   0.48108E+00
   0.61701E+02   0.48114E+00
   0.61751E+02   0.48120E+00
   0.61801E+02   0.48126E+00
   0.61851E+02   0.48132E+00
   0.61901E+02   0.48137E+00
   0.61951E+02   0.48142E+00
   0.62001E+02   0.48147E+00
   0.62051E+02   0.48151E+00
   0.62101E+02   0.48155E+00
   0.62151E+02   0.48159E+00
   0.62201E+02   0.48163E+00
   0.62251E+02   0.48166E+00
   0.62301E+02   0.48169E+00
   0.62351E+02   0.48172E+00
   0.62401E+02   0.48175E+00
   0.62451E+02   0.48177E+00
   0.62501E+02   0.48179E+00
   0.62551E+02   0.48180E+00
   0.62601E+02   0.48182E+00
   0.62651E+02   0.48183E+00
   0.62701E+02   0.48184E+00
   0.62751E+02   0.48185E+00
   0.62801E+02   0.48185E+00
   0.62851E+02   0.48185E+00


   0.51000E-01   0.11632E-07
   0.10100E+00   0.22626E-07
   0.15100E+00   0.52173E-07
   0.20100E+00   0.10946E-06
   0.25100E+00   0.20367E-06
   0.30100E+00   0.34399E-06
   0.35100E+00   0.53960E-06
   0.40100E+00   0.79970E-06
   0.45100E+00   0.11335E-05
   0.50100E+00   0.15501E-05
   0.55100E+00   0.20587E-05
   0.60100E+00   0.26686E-05
   0.65100E+00   0.33888E-05
   0.70100E+00   0.42287E-05
   0.75100E+00   0.51973E-05
   0.80100E+00   0.63039E-05
   0.85100E+00   0.75577E-05
   0.90100E+00   0.89677E-05
   0.95100E+00   0.10543E-04
   0.10010E+01   0.12294E-04
   0.10510E+01   0.14228E-04
   0.11010E+01   0.16355E-04
   0.11510E+01   0.18685E-04
   0.12010E+01   0.21225E-04
   0.12510E+01   0.23987E-04
   0.13010E+01   0.26978E-04
   0.13510E+01   0.30209E-04
   0.14010E+01   0.33687E-04
   0.14510E+01   0.37423E-04
   0.15010E+01   0.41426E-04
   0.15510E+01   0.45704E-04
   0.16010E+01   0.50267E-04
   0.16510E+01   0.55124E-04
   0.17010E+01   0.60285E-04
   0.17510E+01   0.65758E-04
   0.18010E+01   0.71553E-04
   0.18510E+01   0.77678E-04
   0.19010E+01   0.84144E-04
   0.19510E+01   0.90958E-04
   0.20010E+01   0.98132E-04
   0.20510E+01   0.10567E-03
   0.21010E+01   0.11359E-03
   0.21510E+01   0.12189E-03
   0.22010E+01   0.13059E-03
   0.22510E+01   0.13970E-03
   0.23010E+01   0.14921E-03
   0.23510E+01   0.15915E-03
   0.24010E+01   0.16952E-03
   0.24510E+01   0.18033E-03
   0.25010E+01   0.19160E-03
   0.25510E+01   0.20332E-03
   0.26010E+01   0.21551E-03
   0.26510E+01   0.22818E-03
   0.27010E+01   0.24133E-03
   0.27510E+01   0.25498E-03
   0.28010E+01   0.26914E-03
   0.28510E+01   0.28381E-03
   0.29010E+01   0.29901E-03
   0.29510E+01   0.31473E-03
   0.30010E+01   0.33101E-03
   0.30510E+01   0.34783E-03
   0.31010E+01   0.36521E-03
   0.31510E+01   0.38316E-03
   0.32010E+01   0.40169E-03
   0.32510E+01   0.42081E-03
   0.33010E+01   0.44052E-03
   0.33510E+01   0.46085E-03
   0.34010E+01   0.48178E-03
   0.34510E+01   0.50335E-03
   0.35010E+01   0.52554E-03
   0.35510E+01   0.54838E-03
   0.36010E+01   0.57187E-03
   0.36510E+01   0.59603E-03
   0.37010E+01   0.62085E-03
   0.37510E+01   0.64636E-03
   0.38010E+01   0.67255E-03
   0.38510E+01   0.69944E-03
   0.39010E+01   0.72704E-03
   0.39510E+01   0.75531E-03
   0.40010E+01   0.78406E-03
   0.40510E+01   0.81355E-03
   0.41010E+01   0.84377E-03
   0.41510E+01   0.87474E-03
   0.42010E+01   0.90646E-03
   0.42510E+01   0.93895E-03
   0.43010E+01   0.97221E-03
   0.43510E+01   0.10063E-02
   0.44010E+01   0.10411E-02
   0.44510E+01   0.10767E-02
   0.45010E+01   0.11132E-02
   0.45510E+01   0.11504E-02
   0.46010E+01   0.11885E-02
   0.46510E+01   0.12275E-02
   0.47010E+01   0.12672E-02
   0.47510E+01   0.13079E-02
   0.48010E+01   0.13494E-02
   0.48510E+01   0.13917E-02
   0.49010E+01   0.14350E-02
   0.49510E+01   0.14791E-02
   0.50010E+01   0.15242E-02
   0.50510E+01   0.15701E-02
   0.51010E+01   0.16170E-02
   0.51510E+01   0.16648E-02
   0.52010E+01   0.17135E-02
   0.52510E+01   0.17632E-02
   0.53010E+01   0.18138E-02
   0.53510E+01   0.18654E-02
   0.54010E+01   0.19180E-02
   0.54510E+01   0.19716E-02
   0.55010E+01   0.20261E-02
   0.55510E+01   0.20817E-02
   0.56010E+01   0.21382E-02
   0.56510E+01   0.21958E-02
   0.57010E+01   0.22544E-02
   0.57510E+01   0.23140E-02
   0.58010E+01   0.23747E-02
   0.58510E+01   0.24365E-02
   0.59010E+01   0.24993E-02
   0.59510E+01   0.25632E-02
   0.60010E+01   0.26281E-02
   0.60510E+01   0.26942E-02
   0.61010E+01   0.27614E-02
   0.61510E+01   0.28295E-02
   0.62010E+01   0.28982E-02
   0.62510E+01   0.29680E-02
   0.63010E+01   0.30390E-02
   0.63510E+01   0.31111E-02
   0.64010E+01   0.31843E-02
   0.64510E+01   0.32587E-02
   0.65010E+01   0.33342E-02
   0.65510E+01   0.34110E-02
   0.66010E+01   0.34889E-02
   0.66510E+01   0.35679E-02
   0.67010E+01   0.36482E-02
   0.67510E+01   0.37297E-02
   0.68010E+01   0.38124E-02
   0.68510E+01   0.38964E-02
   0.69010E+01   0.39815E-02
   0.69510E+01   0.40679E-02
   0.70010E+01   0.41556E-02
   0.70510E+01   0.42445E-02
   0.71010E+01   0.43347E-02
   0.71510E+01   0.44262E-02
   0.72010E+01   0.45189E-02
   0.72510E+01   0.46130E-02
   0.73010E+01   0.47084E-02
   0.73510E+01   0.48050E-02
   0.74010E+01   0.49030E-02
   0.74510E+01   0.50024E-02
   0.75010E+01   0.51031E-02
   0.75510E+01   0.52051E-02
   0.76010E+01   0.53085E-02
   0.76510E+01   0.54132E-02
   0.77010E+01   0.55194E-02
   0.77510E+01   0.56260E-02
   0.78010E+01   0.57339E-02
   0.78510E+01   0.58431E-02
   0.79010E+01   0.59538E-02
   0.79510E+01   0.60658E-02
   0.80010E+01   0.61793E-02
   0.80510E+01   0.62942E-02
   0.81010E+01   0.64106E-02
   0.81510E+01   0.65283E-02
   0.82010E+01   0.66476E-02
   0.82510E+01   0.67683E-02
   0.83010E+01   0.68905E-02
   0.83510E+01   0.70141E-02
   0.84010E+01   0.71393E-02
   0.84510E+01   0.72659E-02
   0.85010E+01   0.73940E-02
   0.85510E+01   0.75237E-02
   0.86010E+01   0.76549E-02
   0.86510E+01   0.77876E-02
   0.87010E+01   0.79219E-02
   0.87510E+01   0.80577E-02
   0.88010E+01   0.81951E-02
   0.88510E+01   0.83341E-02
   0.89010E+01   0.84746E-02
   0.89510E+01   0.86167E-02
   0.90010E+01   0.87604E-02
   0.90510E+01   0.89046E-02
   0.91010E+01   0.90501E-02
   0.91510E+01   0.91972E-02
   0.92010E+01   0.93459E-02
   0.92510E+01   0.94962E-02
   0.93010E+01   0.96482E-02
   0.93510E+01   0.98019E-02
   0.94010E+01   0.99571E-02
   0.94510E+01   0.10114E-01
   0.95010E+01   0.10273E-01
   0.95510E+01   0.10433E-01
   0.96010E+01   0.10595E-01
   0.96510E+01   0.10759E-01
   0.97010E+01   0.10924E-01
   0.97510E+01   0.11091E-01
   0.98010E+01   0.11260E-01
   0.98510E+01   0.11430E-01
   0.99010E+01   0.11603E-01
   0.99510E+01   0.11777E-01
   0.10001E+02   0.11953E-01
   0.10051E+02   0.12130E-01
   0.10101E+02   0.12309E-01
   0.10151E+02   0.12490E-01
   0.10201E+02   0.12671E-01
   0.10251E+02   0.12854E-01
   0.10301E+02   0.13039E-01
   0.10351E+02   0.13225E-01
   0.10401E+02   0.13414E-01
   0.10451E+02   0.13604E-01
   0.10501E+02   0.13796E-01
   0.10551E+02   0.13990E-01
   0.10601E+02   0.14185E-01
   0.10651E+02   0.14383E-01
   0.10701E+02   0.14582E-01
   0.10751E+02   0.14783E-01
   0.10801E+02   0.14987E-01
   0.10851E+02   0.15192E-01
   0.10901E+02   0.15398E-01
   0.10951E+02   0.15607E-01
   0.11001E+02   0.15818E-01
   0.11051E+02   0.16031E-01
   0.11101E+02   0.16245E-01
   0.11151E+02   0.16462E-01
   0.11201E+02   0.16678E-01
   0.11251E+02   0.16897E-01
   0.11301E+02   0.17117E-01
   0.11351E+02   0.17339E-01
   0.11401E+02   0.17563E-01
   0.11451E+02   0.17789E-01
   0.11501E+02   0.18017E-01
   0.11551E+02   0.18248E-01
   0.11601E+02   0.18480E-01
   0.11651E+02   0.18714E-01
   0.11701E+02   0.18950E-01
   0.11751E+02   0.19188E-01
   0.11801E+02   0.19428E-01
   0.11851E+02   0.19670E-01
   0.11901E+02   0.19915E-01
   0.11951E+02   0.20161E-01
   0.12001E+02   0.20410E-01
   0.12051E+02   0.20660E-01
   0.12101E+02   0.20912E-01
   0.12151E+02   0.21164E-01
   0.12201E+02   0.21419E-01
   0.12251E+02   0.21675E-01
   0.12301E+02   0.21934E-01
   0.12351E+02   0.22194E-01
   0.12401E+02   0.22457E-01
   0.12451E+02   0.22722E-01
   0.12501E+02   0.22989E-01
   0.12551E+02   0.23258E-01
   0.12601E+02   0.23529E-01
   0.12651E+02   0.23802E-01
   0.12701E+02   0.24078E-01
   0.12751E+02   0.24356E-01
   0.12801E+02   0.24636E-01
   0.12851E+02   0.24918E-01
   0.12901E+02   0.25202E-01
   0.12951E+02   0.25488E-01
   0.13001E+02   0.25774E-01
   0.13051E+02   0.26063E-01
   0.13101E+02   0.26353E-01
   0.13151E+02   0.26646E-01
   0.13201E+02   0.26940E-01
   0.13251E+02   0.27237E-01
   0.13301E+02   0.27537E-01
   0.13351E+02   0.27838E-01
   0.13401E+02   0.28142E-01
   0.13451E+02   0.28448E-01
   0.13501E+02   0.28757E-01
   0.13551E+02   0.29068E-01
   0.13601E+02   0.29381E-01
   0.13651E+02   0.29696E-01
   0.13701E+02   0.30014E-01
   0.13751E+02   0.30334E-01
   0.13801E+02   0.30653E-01
   0.13851E+02   0.30975E-01
   0.13901E+02   0.31299E-01
   0.13951E+02   0.31625E-01
   0.14001E+02   0.31953E-01
   0.14051E+02   0.32284E-01
   0.14101E+02   0.32618E-01
   0.14151E+02   0.32953E-01
   0.14201E+02   0.33291E-01
   0.14251E+02   0.33632E-01
   0.14301E+02   0.33974E-01
   0.14351E+02   0.34319E-01
   0.14401E+02   0.34667E-01
   0.14451E+02   0.35017E-01
   0.14501E+02   0.35370E-01
   0.14551E+02   0.35721E-01
   0.14601E+02   0.36075E-01
   0.14651E+02   0.36432E-01
   0.14701E+02   0.36790E-01
   0.14751E+02   0.37152E-01
   0.14801E+02   0.37515E-01
   0.14851E+02   0.37881E-01
   0.14901E+02   0.38250E-01
   0.14951E+02   0.38621E-01
   0.15001E+02   0.38994E-01
   0.15051E+02   0.39370E-01
   0.15101E+02   0.39749E-01
   0.15151E+02   0.40130E-01
   0.15201E+02   0.40514E-01
   0.15251E+02   0.40897E-01
   0.15301E+02   0.41281E-01
   0.15351E+02   0.41669E-01
   0.15401E+02   0.42059E-01
   0.15451E+02   0.42451E-01
   0.15501E+02   0.42846E-01
   0.15551E+02   0.43244E-01
   0.15601E+02   0.43644E-01
   0.15651E+02   0.44047E-01
   0.15701E+02   0.44452E-01
   0.15751E+02   0.44860E-01
   0.15801E+02   0.45270E-01
   0.15851E+02   0.45683E-01
   0.15901E+02   0.46098E-01
   0.15951E+02   0.46512E-01
   0.16001E+02   0.46929E-01
   0.16051E+02   0.47349E-01
   0.16101E+02   0.47771E-01
   0.16151E+02   0.48195E-01
   0.16201E+02   0.48623E-01
   0.16251E+02   0.49053E-01
   0.16301E+02   0.49485E-01
   0.16351E+02   0.49921E-01
   0.16401E+02   0.50359E-01
   0.16451E+02   0.50799E-01
   0.16501E+02   0.51243E-01
   0.16551E+02   0.51688E-01
   0.16601E+02   0.52132E-01
   0.16651E+02   0.52579E-01
   0.16701E+02   0.53029E-01
   0.16751E+02   0.53482E-01
   0.16801E+02   0.53937E-01
   0.16851E+02   0.54395E-01
   0.16901E+02   0.54855E-01
   0.16951E+02   0.55318E-01
   0.17001E+02   0.55785E-01
   0.17051E+02   0.56253E-01
   0.17101E+02   0.56725E-01
   0.17151E+02   0.57199E-01
   0.17201E+02   0.57672E-01
   0.17251E+02   0.58148E-01
   0.17301E+02   0.58626E-01
   0.17351E+02   0.59106E-01
   0.17401E+02   0.59590E-01
   0.17451E+02   0.60076E-01
   0.17501E+02   0.60565E-01
   0.17551E+02   0.61057E-01
   0.17601E+02   0.61552E-01
   0.17651E+02   0.62050E-01
   0.17701E+02   0.62550E-01
   0.17751E+02   0.63053E-01
   0.17801E+02   0.63555E-01
   0.17851E+02   0.64059E-01
   0.17901E+02   0.64566E-01
   0.17951E+02   0.65075E-01
   0.18001E+02   0.65588E-01
   0.18051E+02   0.66103E-01
   0.18101E+02   0.66621E-01
   0.18151E+02   0.67142E-01
   0.18201E+02   0.67666E-01
   0.18251E+02   0.68193E-01
   0.18301E+02   0.68723E-01
   0.18351E+02   0.69254E-01
   0.18401E+02   0.69785E-01
   0.18451E+02   0.70318E-01
   0.18501E+02   0.70854E-01
   0.18551E+02   0.71393E-01
   0.18601E+02   0.71935E-01
   0.18651E+02   0.72480E-01
   0.18701E+02   0.73027E-01
   0.18751E+02   0.73578E-01
   0.18801E+02   0.74132E-01
   0.18851E+02   0.74688E-01
   0.18901E+02   0.75248E-01
   0.18951E+02   0.75806E-01
   0.19001E+02   0.76366E-01
   0.19051E+02   0.76929E-01
   0.19101E+02   0.77495E-01
   0.19151E+02   0.78064E-01
   0.19201E+02   0.78635E-01
   0.19251E+02   0.79210E-01
   0.19301E+02   0.79788E-01
   0.19351E+02   0.80369E-01
   0.19401E+02   0.80953E-01
   0.19451E+02   0.81539E-01
   0.19501E+02   0.82123E-01
   0.19551E+02   0.82710E-01
   0.19601E+02   0.83300E-01
   0.19651E+02   0.83893E-01
   0.19701E+02   0.84489E-01
   0.19751E+02   0.85089E-01
   0.19801E+02   0.85691E-01
   0.19851E+02   0.86296E-01
   0.19901E+02   0.86905E-01
   0.19951E+02   0.87516E-01
   0.20001E+02   0.88126E-01
   0.20051E+02   0.88737E-01
   0.20101E+02   0.89352E-01
   0.20151E+02   0.89969E-01
   0.20201E+02   0.90590E-01
   0.20251E+02   0.91214E-01
   0.20301E+02   0.91841E-01
   0.20351E+02   0.92471E-01
   0.20401E+02   0.93104E-01
   0.20451E+02   0.93740E-01
   0.20501E+02   0.94375E-01
   0.20551E+02   0.95011E-01
   0.20601E+02   0.95650E-01
   0.20651E+02   0.96293E-01
   0.20701E+02   0.96938E-01
   0.20751E+02   0.97587E-01
   0.20801E+02   0.98239E-01
   0.20851E+02   0.98894E-01
   0.20901E+02   0.99552E-01
   0.20951E+02   0.10021E+00
   0.21001E+02   0.10087E+00
   0.21051E+02   0.10153E+00
   0.21101E+02   0.10220E+00
   0.21151E+02   0.10286E+00
   0.21201E+02   0.10354E+00
   0.21251E+02   0.10421E+00
   0.21301E+02   0.10489E+00
   0.21351E+02   0.10557E+00
   0.21401E+02   0.10625E+00
   0.21451E+02   0.10693E+00
   0.21501E+02   0.10762E+00
   0.21551E+02   0.10830E+00
   0.21601E+02   0.10899E+00
   0.21651E+02   0.10969E+00
   0.21701E+02   0.11038E+00
   0.21751E+02   0.11108E+00
   0.21801E+02   0.11178E+00
   0.21851E+02   0.11249E+00
   0.21901E+02   0.11320E+00
   0.21951E+02   0.11390E+00
   0.22001E+02   0.11461E+00
   0.22051E+02   0.11532E+00
   0.22101E+02   0.11604E+00
   0.22151E+02   0.11676E+00
   0.22201E+02   0.11748E+00
   0.22251E+02   0.11820E+00
   0.22301E+02   0.11893E+00
   0.22351E+02   0.11966E+00
   0.22401E+02   0.12039E+00
   0.22451E+02   0.12112E+00
   0.22501E+02   0.12185E+00
   0.22551E+02   0.12259E+00
   0.22601E+02   0.12333E+00
   0.22651E+02   0.12407E+00
   0.22701E+02   0.12482E+00
   0.22751E+02   0.12557E+00
   0.22801E+02   0.12632E+00
   0.22851E+02   0.12707E+00
   0.22901E+02   0.12783E+00
   0.22951E+02   0.12858E+00
   0.23001E+02   0.12934E+00
   0.23051E+02   0.13010E+00
   0.23101E+02   0.13087E+00
   0.23151E+02   0.13164E+00
   0.23201E+02   0.13241E+00
   0.23251E+02   0.13318E+00
   0.23301E+02   0.13396E+00
   0.23351E+02   0.13473E+00
   0.23401E+02   0.13551E+00
   0.23451E+02   0.13629E+00
   0.23501E+02   0.13708E+00
   0.23551E+02   0.13786E+00
   0.23601E+02   0.13865E+00
   0.23651E+02   0.13945E+00
   0.23701E+02   0.14024E+00
   0.23751E+02   0.14104E+00
   0.23801E+02   0.14183E+00
   0.23851E+02   0.14263E+00
   0.23901E+02   0.14344E+00
   0.23951E+02   0.14424E+00
   0.24001E+02   0.14505E+00
   0.24051E+02   0.14587E+00
   0.24101E+02   0.14668E+00
   0.24151E+02   0.14750E+00
   0.24201E+02   0.14831E+00
   0.24251E+02   0.14913E+00
   0.24301E+02   0.14996E+00
   0.24351E+02   0.15078E+00
   0.24401E+02   0.15161E+00
   0.24451E+02   0.15245E+00
   0.24501E+02   0.15328E+00
   0.24551E+02   0.15411E+00
   0.24601E+02   0.15495E+00
   0.24651E+02   0.15579E+00
   0.24701E+02   0.15663E+00
   0.24751E+02   0.15747E+00
   0.24801E+02   0.15832E+00
   0.24851E+02   0.15918E+00
   0.24901E+02   0.16003E+00
   0.24951E+02   0.16088E+00
   0.25001E+02   0.16173E+00
   0.25051E+02   0.16259E+00
   0.25101E+02   0.16345E+00
   0.25151E+02   0.16432E+00
   0.25201E+02   0.16519E+00
   0.25251E+02   0.16606E+00
   0.25301E+02   0.16693E+00
   0.25351E+02   0.16780E+00
   0.25401E+02   0.16867E+00
   0.25451E+02   0.16955E+00
   0.25501E+02   0.17043E+00
   0.25551E+02   0.17131E+00
   0.25601E+02   0.17220E+00
   0.25651E+02   0.17309E+00
   0.25701E+02   0.17398E+00
   0.25751E+02   0.17487E+00
   0.25801E+02   0.17576E+00
   0.25851E+02   0.17666E+00
   0.25901E+02   0.17755E+00
   0.25951E+02   0.17846E+00
   0.26001E+02   0.17936E+00
   0.26051E+02   0.18027E+00
   0.26101E+02   0.18118E+00
   0.26151E+02   0.18208E+00
   0.26201E+02   0.18299E+00
   0.26251E+02   0.18391E+00
   0.26301E+02   0.18483E+00
   0.26351E+02   0.18575E+00
   0.26401E+02   0.18667E+00
   0.26451E+02   0.18760E+00
   0.26501E+02   0.18852E+00
   0.26551E+02   0.18944E+00
   0.26601E+02   0.19037E+00
   0.26651E+02   0.19131E+00
   0.26701E+02   0.19225E+00
   0.26751E+02   0.19319E+00
   0.26801E+02   0.19412E+00
   0.26851E+02   0.19506E+00
   0.26901E+02   0.19600E+00
   0.26951E+02   0.19695E+00
   0.27001E+02   0.19790E+00
   0.27051E+02   0.19885E+00
   0.27101E+02   0.19981E+00
   0.27151E+02   0.20076E+00
   0.27201E+02   0.20172E+00
   0.27251E+02   0.20268E+00
   0.27301E+02   0.20364E+00
   0.27351E+02   0.20460E+00
   0.27401E+02   0.20557E+00
   0.27451E+02   0.20654E+00
   0.27501E+02   0.20751E+00
   0.27551E+02   0.20848E+00
   0.27601E+02   0.20945E+00
   0.27651E+02   0.21043E+00
   0.27701E+02   0.21141E+00
   0.27751E+02   0.21239E+00
   0.27801E+02   0.21338E+00
   0.27851E+02   0.21436E+00
   0.27901E+02   0.21535E+00
   0.27951E+02   0.21633E+00
   0.28001E+02   0.21732E+00
   0.28051E+02   0.21832E+00
   0.28101E+02   0.21932E+00
   0.28151E+02   0.22032E+00
   0.28201E+02   0.22132E+00
   0.28251E+02   0.22232E+00
   0.28301E+02   0.22332E+00
   0.28351E+02   0.22433E+00
   0.28401E+02   0.22533E+00
   0.28451E+02   0.22635E+00
   0.28501E+02   0.22736E+00
   0.28551E+02   0.22837E+00
   0.28601E+02   0.22939E+00
   0.28651E+02   0.23041E+00
   0.28701E+02   0.23143E+00
   0.28751E+02   0.23245E+00
   0.28801E+02   0.23348E+00
   0.28851E+02   0.23450E+00
   0.28901E+02   0.23553E+00
   0.28951E+02   0.23656E+00
   0.29001E+02   0.23759E+00
   0.29051E+02   0.23863E+00
   0.29101E+02   0.23967E+00
   0.29151E+02   0.24071E+00
   0.29201E+02   0.24175E+00
   0.29251E+02   0.24279E+00
   0.29301E+02   0.24383E+00
   0.29351E+02   0.24488E+00
   0.29401E+02   0.24593E+00
   0.29451E+02   0.24698E+00
   0.29501E+02   0.24803E+00
   0.29551E+02   0.24908E+00
   0.29601E+02   0.25014E+00
   0.29651E+02   0.25120E+00
   0.29701E+02   0.25226E+00
   0.29751E+02   0.25333E+00
   0.29801E+02   0.25439E+00
   0.29851E+02   0.25545E+00
   0.29901E+02   0.25651E+00
   0.29951E+02   0.25758E+00
   0.30001E+02   0.25866E+00
   0.30051E+02   0.25973E+00
   0.30101E+02   0.26081E+00
   0.30151E+02   0.26189E+00
   0.30201E+02   0.26296E+00
   0.30251E+02   0.26404E+00
   0.30301E+02   0.26513E+00
   0.30351E+02   0.26622E+00
   0.30401E+02   0.26731E+00
   0.30451E+02   0.26839E+00
   0.30501E+02   0.26948E+00
   0.30551E+02   0.27057E+00
   0.30601E+02   0.27166E+00
   0.30651E+02   0.27276E+00
   0.30701E+02   0.27386E+00
   0.30751E+02   0.27496E+00
   0.30801E+02   0.27606E+00
   0.30851E+02   0.27716E+00
   0.30901E+02   0.27826E+00
   0.30951E+02   0.27937E+00
   0.31001E+02   0.28048E+00
   0.31051E+02   0.28159E+00
   0.31101E+02   0.28270E+00
   0.31151E+02   0.28381E+00
   0.31201E+02   0.28493E+00
   0.31251E+02   0.28605E+00
   0.31301E+02   0.28716E+00
   0.31351E+02   0.28828E+00
   0.31401E+02   0.28940E+00
   0.31451E+02   0.29052E+00
   0.31501E+02   0.29165E+00
   0.31551E+02   0.29278E+00
   0.31601E+02   0.29391E+00
   0.31651E+02   0.29503E+00
   0.31701E+02   0.29616E+00
   0.31751E+02   0.29730E+00
   0.31801E+02   0.29843E+00
   0.31851E+02   0.29957E+00
   0.31901E+02   0.30071E+00
   0.31951E+02   0.30184E+00
   0.32001E+02   0.30298E+00
   0.32051E+02   0.30413E+00
   0.32101E+02   0.30527E+00
   0.32151E+02   0.30642E+00
   0.32201E+02   0.30756E+00
   0.32251E+02   0.30871E+00
   0.32301E+02   0.30986E+00
   0.32351E+02   0.31102E+00
   0.32401E+02   0.31217E+00
   0.32451E+02   0.31333E+00
   0.32501E+02   0.31448E+00
   0.32551E+02   0.31564E+00
   0.32601E+02   0.31680E+00
   0.32651E+02   0.31796E+00
   0.32701E+02   0.31912E+00
   0.32751E+02   0.32028E+00
   0.32801E+02   0.32145E+00
   0.32851E+02   0.32261E+00
   0.32901E+02   0.32378E+00
   0.32951E+02   0.32496E+00
   0.33001E+02   0.32612E+00
   0.33051E+02   0.32729E+00
   0.33101E+02   0.32847E+00
   0.33151E+02   0.32964E+00
   0.33201E+02   0.33082E+00
   0.33251E+02   0.33200E+00
   0.33301E+02   0.33318E+00
   0.33351E+02   0.33436E+00
   0.33401E+02   0.33554E+00
   0.33451E+02   0.33673E+00
   0.33501E+02   0.33791E+00
   0.33551E+02   0.33909E+00
   0.33601E+02   0.34028E+00
   0.33651E+02   0.34147E+00
   0.33701E+02   0.34266E+00
   0.33751E+02   0.34385E+00
   0.33801E+02   0.34504E+00
   0.33851E+02   0.34623E+00
   0.33901E+02   0.34743E+00
   0.33951E+02   0.34863E+00
   0.34001E+02   0.34983E+00
   0.34051E+02   0.35102E+00
   0.34101E+02   0.35222E+00
   0.34151E+02   0.35342E+00
   0.34201E+02   0.35463E+00
   0.34251E+02   0.35584E+00
   0.34301E+02   0.35704E+00
   0.34351E+02   0.35824E+00
   0.34401E+02   0.35945E+00
   0.34451E+02   0.36066E+00
   0.34501E+02   0.36187E+00
   0.34551E+02   0.36308E+00
   0.34601E+02   0.36429E+00
   0.34651E+02   0.36550E+00
   0.34701E+02   0.36672E+00
   0.34751E+02   0.36793E+00
   0.34801E+02   0.36915E+00
   0.34851E+02   0.37036E+00
   0.34901E+02   0.37158E+00
   0.34951E+02   0.37280E+00
   0.35001E+02   0.37403E+00
   0.35051E+02   0.37524E+00
   0.35101E+02   0.37646E+00
   0.35151E+02   0.37769E+00
   0.35201E+02   0.37892E+00
   0.35251E+02   0.38014E+00
   0.35301E+02   0.38136E+00
   0.35351E+02   0.38259E+00
   0.35401E+02   0.38382E+00
   0.35451E+02   0.38505E+00
   0.35501E+02   0.38628E+00
   0.35551E+02   0.38750E+00
   0.35601E+02   0.38874E+00
   0.35651E+02   0.38997E+00
   0.35701E+02   0.39121E+00
   0.35751E+02   0.39244E+00
   0.35801E+02   0.39367E+00
   0.35851E+02   0.39491E+00
   0.35901E+02   0.39615E+00
   0.35951E+02   0.39739E+00
   0.36001E+02   0.39863E+00
   0.36051E+02   0.39986E+00
   0.36101E+02   0.40111E+00
   0.36151E+02   0.40235E+00
   0.36201E+02   0.40359E+00
   0.36251E+02   0.40483E+00
   0.36301E+02   0.40607E+00
   0.36351E+02   0.40732E+00
   0.36401E+02   0.40857E+00
   0.36451E+02   0.40981E+00
   0.36501E+02   0.41106E+00
   0.36551E+02   0.41231E+00
   0.36601E+02   0.41356E+00
   0.36651E+02   0.41480E+00
   0.36701E+02   0.41605E+00
   0.36751E+02   0.41730E+00
   0.36801E+02   0.41855E+00
   0.36851E+02   0.41981E+00
   0.36901E+02   0.42106E+00
   0.36951E+02   0.42231E+00
   0.37001E+02   0.42356E+00
   0.37051E+02   0.42482E+00
   0.37101E+02   0.42607E+00
   0.37151E+02   0.42733E+00
   0.37201E+02   0.42858E+00
   0.37251E+02   0.42984E+00
   0.37301E+02   0.43110E+00
   0.37351E+02   0.43236E+00
   0.37401E+02   0.43362E+00
   0.37451E+02   0.43488E+00
   0.37501E+02   0.43614E+00
   0.37551E+02   0.43739E+00
   0.37601E+02   0.43865E+00
   0.37651E+02   0.43991E+00
   0.37701E+02   0.44118E+00
   0.37751E+02   0.44244E+00
   0.37801E+02   0.44370E+00
   0.37851E+02   0.44496E+00
   0.37901E+02   0.44623E+00
   0.37951E+02   0.44749E+00
   0.38001E+02   0.44875E+00
   0.38051E+02   0.45001E+00
   0.38101E+02   0.45128E+00
   0.38151E+02   0.45255E+00
   0.38201E+02   0.45381E+00
   0.38251E+02   0.45508E+00
   0.38301E+02   0.45634E+00
   0.38351E+02   0.45761E+00
   0.38401E+02   0.45888E+00
   0.38451E+02   0.46014E+00
   0.38501E+02   0.46141E+00
   0.38551E+02   0.46268E+00
   0.38601E+02   0.46395E+00
   0.38651E+02   0.46521E+00
   0.38701E+02   0.46648E+00
   0.38751E+02   0.46776E+00
   0.38801E+02   0.46902E+00
   0.38851E+02   0.47029E+00
   0.38901E+02   0.47156E+00
   0.38951E+02   0.47283E+00
   0.39001E+02   0.47410E+00
   0.39051E+02   0.47537E+00
   0.39101E+02   0.47664E+00
   0.39151E+02   0.47792E+00
   0.39201E+02   0.47918E+00
   0.39251E+02   0.48045E+00
   0.39301E+02   0.48172E+00
   0.39351E+02   0.48300E+00
   0.39401E+02   0.48426E+00
   0.39451E+02   0.48553E+00
   0.39501E+02   0.48681E+00
   0.39551E+02   0.48808E+00
   0.39601E+02   0.48935E+00
   0.39651E+02   0.49062E+00
   0.39701E+02   0.49189E+00
   0.39751E+02   0.49316E+00
   0.39801E+02   0.49443E+00
   0.39851E+02   0.49570E+00
   0.39901E+02   0.49697E+00
   0.39951E+02   0.49825E+00
   0.40001E+02   0.49952E+00
   0.40051E+02   0.50079E+00
   0.40101E+02   0.50206E+00
   0.40151E+02   0.50333E+00
   0.40201E+02   0.50460E+00
   0.40251E+02   0.50587E+00
   0.40301E+02   0.50714E+00
   0.40351E+02   0.50841E+00
   0.40401E+02   0.50968E+00
   0.40451E+02   0.51095E+00
   0.40501E+02   0.51222E+00
   0.40551E+02   0.51348E+00
   0.40601E+02   0.51475E+00
   0.40651E+02   0.51602E+00
   0.40701E+02   0.51730E+00
   0.40751E+02   0.51856E+00
   0.40801E+02   0.51983E+00
   0.40851E+02   0.52110E+00
   0.40901E+02   0.52237E+00
   0.40951E+02   0.52363E+00
   0.41001E+02   0.52490E+00
   0.41051E+02   0.52617E+00
   0.41101E+02   0.52743E+00
   0.41151E+02   0.52870E+00
   0.41201E+02   0.52997E+00
   0.41251E+02   0.53123E+00
   0.41301E+02   0.53249E+00
   0.41351E+02   0.53375E+00
   0.41401E+02   0.53502E+00
   0.41451E+02   0.53628E+00
   0.41501E+02   0.53754E+00
   0.41551E+02   0.53881E+00
   0.41601E+02   0.54007E+00
   0.41651E+02   0.54133E+00
   0.41701E+02   0.54259E+00
   0.41751E+02   0.54385E+00
   0.41801E+02   0.54511E+00
   0.41851E+02   0.54637E+00
   0.41901E+02   0.54763E+00
   0.41951E+02   0.54888E+00
   0.42001E+02   0.55014E+00
   0.42051E+02   0.55140E+00
   0.42101E+02   0.55266E+00
   0.42151E+02   0.55391E+00
   0.42201E+02   0.55516E+00
   0.42251E+02   0.55642E+00
   0.42301E+02   0.55767E+00
   0.42351E+02   0.55893E+00
   0.42401E+02   0.56018E+00
   0.42451E+02   0.56144E+00
   0.42501E+02   0.56269E+00
   0.42551E+02   0.56394E+00
   0.42601E+02   0.56519E+00
   0.42651E+02   0.56643E+00
   0.42701E+02   0.56768E+00
   0.42751E+02   0.56893E+00
   0.42801E+02   0.57018E+00
   0.42851E+02   0.57142E+00
   0.42901E+02   0.57267E+00
   0.42951E+02   0.57391E+00
   0.43001E+02   0.57515E+00
   0.43051E+02   0.57640E+00
   0.43101E+02   0.57764E+00
   0.43151E+02   0.57888E+00
   0.43201E+02   0.58012E+00
   0.43251E+02   0.58137E+00
   0.43301E+02   0.58260E+00
   0.43351E+02   0.58384E+00
   0.43401E+02   0.58508E+00
   0.43451E+02   0.58631E+00
   0.43501E+02   0.58755E+00
   0.43551E+02   0.58878E+00
   0.43601E+02   0.59001E+00
   0.43651E+02   0.59124E+00
   0.43701E+02   0.59248E+00
   0.43751E+02   0.59370E+00
   0.43801E+02   0.59493E+00
   0.43851E+02   0.59616E+00
   0.43901E+02   0.59738E+00
   0.43951E+02   0.59861E+00
   0.44001E+02   0.59983E+00
   0.44051E+02   0.60106E+00
   0.44101E+02   0.60228E+00
   0.44151E+02   0.60350E+00
   0.44201E+02   0.60473E+00
   0.44251E+02   0.60594E+00
   0.44301E+02   0.60716E+00
   0.44351E+02   0.60838E+00
   0.44401E+02   0.60959E+00
   0.44451E+02   0.61081E+00
   0.44501E+02   0.61203E+00
   0.44551E+02   0.61324E+00
   0.44601E+02   0.61445E+00
   0.44651E+02   0.61566E+00
   0.44701E+02   0.61687E+00
   0.44751E+02   0.61808E+00
   0.44801E+02   0.61928E+00
   0.44851E+02   0.62049E+00
   0.44901E+02   0.62169E+00
   0.44951E+02   0.62289E+00
   0.45001E+02   0.62409E+00
   0.45051E+02   0.62529E+00
   0.45101E+02   0.62648E+00
   0.45151E+02   0.62768E+00
   0.45201E+02   0.62887E+00
   0.45251E+02   0.63007E+00
   0.45301E+02   0.63126E+00
   0.45351E+02   0.63245E+00
   0.45401E+02   0.63364E+00
   0.45451E+02   0.63482E+00
   0.45501E+02   0.63601E+00
   0.45551E+02   0.63719E+00
   0.45601E+02   0.63838E+00
   0.45651E+02   0.63956E+00
   0.45701E+02   0.64074E+00
   0.45751E+02   0.64192E+00
   0.45801E+02   0.64309E+00
   0.45851E+02   0.64427E+00
   0.45901E+02   0.64544E+00
   0.45951E+02   0.64661E+00
   0.46001E+02   0.64778E+00
   0.46051E+02   0.64895E+00
   0.46101E+02   0.65012E+00
   0.46151E+02   0.65128E+00
   0.46201E+02   0.65245E+00
   0.46251E+02   0.65361E+00
   0.46301E+02   0.65477E+00
   0.46351E+02   0.65593E+00
   0.46401E+02   0.65708E+00
   0.46451E+02   0.65824E+00
   0.46501E+02   0.65939E+00
   0.46551E+02   0.66054E+00
   0.46601E+02   0.66169E+00
   0.46651E+02   0.66283E+00
   0.46701E+02   0.66398E+00
   0.46751E+02   0.66513E+00
   0.46801E+02   0.66627E+00
   0.46851E+02   0.66741E+00
   0.46901E+02   0.66855E+00
   0.46951E+02   0.66969E+00
   0.47001E+02   0.67082E+00
   0.47051E+02   0.67195E+00
   0.47101E+02   0.67308E+00
   0.47151E+02   0.67421E+00
   0.47201E+02   0.67534E+00
   0.47251E+02   0.67646E+00
   0.47301E+02   0.67758E+00
   0.47351E+02   0.67871E+00
   0.47401E+02   0.67982E+00
   0.47451E+02   0.68094E+00
   0.47501E+02   0.68205E+00
   0.47551E+02   0.68317E+00
   0.47601E+02   0.68428E+00
   0.47651E+02   0.68539E+00
   0.47701E+02   0.68650E+00
   0.47751E+02   0.68760E+00
   0.47801E+02   0.68870E+00
   0.47851E+02   0.68980E+00
   0.47901E+02   0.69090E+00
   0.47951E+02   0.69200E+00
   0.48001E+02   0.69309E+00
   0.48051E+02   0.69418E+00
   0.48101E+02   0.69527E+00
   0.48151E+02   0.69635E+00
   0.48201E+02   0.69744E+00
   0.48251E+02   0.69852E+00
   0.48301E+02   0.69961E+00
   0.48351E+02   0.70068E+00
   0.48401E+02   0.70176E+00
   0.48451E+02   0.70283E+00
   0.48501E+02   0.70390E+00
   0.48551E+02   0.70497E+00
   0.48601E+02   0.70604E+00
   0.48651E+02   0.70710E+00
   0.48701E+02   0.70816E+00
   0.48751E+02   0.70922E+00
   0.48801E+02   0.71028E+00
   0.48851E+02   0.71133E+00
   0.48901E+02   0.71238E+00
   0.48951E+02   0.71343E+00
   0.49001E+02   0.71448E+00
   0.49051E+02   0.71553E+00
   0.49101E+02   0.71657E+00
   0.49151E+02   0.71761E+00
   0.49201E+02   0.71865E+00
   0.49251E+02   0.71968E+00
   0.49301E+02   0.72072E+00
   0.49351E+02   0.72174E+00
   0.49401E+02   0.72277E+00
   0.49451E+02   0.72379E+00
   0.49501E+02   0.72482E+00
   0.49551E+02   0.72584E+00
   0.49601E+02   0.72686E+00
   0.49651E+02   0.72787E+00
   0.49701E+02   0.72888E+00
   0.49751E+02   0.72990E+00
   0.49801E+02   0.73090E+00
   0.49851E+02   0.73191E+00
   0.49901E+02   0.73291E+00
   0.49951E+02   0.73391E+00
   0.50001E+02   0.73490E+00
   0.50051E+02   0.73589E+00
   0.50101E+02   0.73688E+00
   0.50151E+02   0.73787E+00
   0.50201E+02   0.73885E+00
   0.50251E+02   0.73984E+00
   0.50301E+02   0.74081E+00
   0.50351E+02   0.74179E+00
   0.50401E+02   0.74276E+00
   0.50451E+02   0.74373E+00
   0.50501E+02   0.74470E+00
   0.50551E+02   0.74566E+00
   0.50601E+02   0.74663E+00
   0.50651E+02   0.74759E+00
   0.50701E+02   0.74854E+00
   0.50751E+02   0.74950E+00
   0.50801E+02   0.75044E+00
   0.50851E+02   0.75139E+00
   0.50901E+02   0.75234E+00
   0.50951E+02   0.75328E+00
   0.51001E+02   0.75422E+00
   0.51051E+02   0.75516E+00
   0.51101E+02   0.75609E+00
   0.51151E+02   0.75702E+00
   0.51201E+02   0.75794E+00
   0.51251E+02   0.75887E+00
   0.51301E+02   0.75979E+00
   0.51351E+02   0.76070E+00
   0.51401E+02   0.76162E+00
   0.51451E+02   0.76253E+00
   0.51501E+02   0.76344E+00
   0.51551E+02   0.76434E+00
   0.51601E+02   0.76525E+00
   0.51651E+02   0.76615E+00
   0.51701E+02   0.76704E+00
   0.51751E+02   0.76794E+00
   0.51801E+02   0.76883E+00
   0.51851E+02   0.76971E+00
   0.51901E+02   0.77059E+00
   0.51951E+02   0.77148E+00
   0.52001E+02   0.77235E+00
   0.52051E+02   0.77323E+00
   0.52101E+02   0.77410E+00
   0.52151E+02   0.77496E+00
   0.52201E+02   0.77583E+00
   0.52251E+02   0.77669E+00
   0.52301E+02   0.77754E+00
   0.52351E+02   0.77840E+00
   0.52401E+02   0.77924E+00
   0.52451E+02   0.78009E+00
   0.52501E+02   0.78094E+00
   0.52551E+02   0.78177E+00
   0.52601E+02   0.78261E+00
   0.52651E+02   0.78344E+00
   0.52701E+02   0.78428E+00
   0.52751E+02   0.78510E+00
   0.52801E+02   0.78592E+00
   0.52851E+02   0.78675E+00
   0.52901E+02   0.78756E+00
   0.52951E+02   0.78837E+00
   0.53001E+02   0.78918E+00
   0.53051E+02   0.78999E+00
   0.53101E+02   0.79079E+00
   0.53151E+02   0.79158E+00
   0.53201E+02   0.79238E+00
   0.53251E+02   0.79317E+00
   0.53301E+02   0.79396E+00
   0.53351E+02   0.79474E+00
   0.53401E+02   0.79552E+00
   0.53451E+02   0.79630E+00
   0.53501E+02   0.79707E+00
   0.53551E+02   0.79784E+00
   0.53601E+02   0.79861E+00
   0.53651E+02   0.79937E+00
   0.53701E+02   0.80012E+00
   0.53751E+02   0.80088E+00
   0.53801E+02   0.80163E+00
   0.53851E+02   0.80238E+00
   0.53901E+02   0.80312E+00
   0.53951E+02   0.80386E+00
   0.54001E+02   0.80460E+00
   0.54051E+02   0.80533E+00
   0.54101E+02   0.80606E+00
   0.54151E+02   0.80678E+00
   0.54201E+02   0.80751E+00
   0.54251E+02   0.80822E+00
   0.54301E+02   0.80894E+00
   0.54351E+02   0.80965E+00
   0.54401E+02   0.81035E+00
   0.54451E+02   0.81106E+00
   0.54501E+02   0.81175E+00
   0.54551E+02   0.81245E+00
   0.54601E+02   0.81314E+00
   0.54651E+02   0.81383E+00
   0.54701E+02   0.81451E+00
   0.54751E+02   0.81519E+00
   0.54801E+02   0.81587E+00
   0.54851E+02   0.81653E+00
   0.54901E+02   0.81720E+00
   0.54951E+02   0.81787E+00
   0.55001E+02   0.81853E+00
   0.55051E+02   0.81918E+00
   0.55101E+02   0.81983E+00
   0.55151E+02   0.82048E+00
   0.55201E+02   0.82112E+00
   0.55251E+02   0.82176E+00
   0.55301E+02   0.82239E+00
   0.55351E+02   0.82303E+00
   0.55401E+02   0.82365E+00
   0.55451E+02   0.82427E+00
   0.55501E+02   0.82489E+00
   0.55551E+02   0.82551E+00
   0.55601E+02   0.82612E+00
   0.55651E+02   0.82672E+00
   0.55701E+02   0.82733E+00
   0.55751E+02   0.82792E+00
   0.55801E+02   0.82852E+00
   0.55851E+02   0.82911E+00
   0.55901E+02   0.82969E+00
   0.55951E+02   0.83027E+00
   0.56001E+02   0.83085E+00
   0.56051E+02   0.83142E+00
   0.56101E+02   0.83199E+00
   0.56151E+02   0.83256E+00
   0.56201E+02   0.83312E+00
   0.56251E+02   0.83367E+00
   0.56301E+02   0.83422E+00
   0.56351E+02   0.83477E+00
   0.56401E+02   0.83532E+00
   0.56451E+02   0.83585E+00
   0.56501E+02   0.83639E+00
   0.56551E+02   0.83692E+00
   0.56601E+02   0.83745E+00
   0.56651E+02   0.83797E+00
   0.56701E+02   0.83849E+00
   0.56751E+02   0.83900E+00
   0.56801E+02   0.83950E+00
   0.56851E+02   0.84001E+00
   0.56901E+02   0.84050E+00
   0.56951E+02   0.84100E+00
   0.57001E+02   0.84149E+00
   0.57051E+02   0.84197E+00
   0.57101E+02   0.84246E+00
   0.57151E+02   0.84293E+00
   0.57201E+02   0.84340E+00
   0.57251E+02   0.84387E+00
   0.57301E+02   0.84433E+00
   0.57351E+02   0.84479E+00
   0.57401E+02   0.84525E+00
   0.57451E+02   0.84570E+00
   0.57501E+02   0.84614E+00
   0.57551E+02   0.84658E+00
   0.57601E+02   0.84702E+00
   0.57651E+02   0.84745E+00
   0.57701E+02   0.84787E+00
   0.57751E+02   0.84830E+00
   0.57801E+02   0.84872E+00
   0.57851E+02   0.84913E+00
   0.57901E+02   0.84954E+00
   0.57951E+02   0.84994E+00
   0.58001E+02   0.85034E+00
   0.58051E+02   0.85073E+00
   0.58101E+02   0.85112E+00
   0.58151E+02   0.85151E+00
   0.58201E+02   0.85189E+00
   0.58251E+02   0.85227E+00
   0.58301E+02   0.85264E+00
   0.58351E+02   0.85300E+00
   0.58401E+02   0.85337E+00
   0.58451E+02   0.85372E+00
   0.58501E+02   0.85407E+00
   0.58551E+02   0.85442E+00
   0.58601E+02   0.85476E+00
   0.58651E+02   0.85510E+00
   0.58701E+02   0.85544E+00
   0.58751E+02   0.85576E+00
   0.58801E+02   0.85609E+00
   0.58851E+02   0.85641E+00
   0.58901E+02   0.85672E+00
   0.58951E+02   0.85703E+00
   0.59001E+02   0.85733E+00
   0.59051E+02   0.85763E+00
   0.59101E+02   0.85793E+00
   0.59151E+02   0.85822E+00
   0.59201E+02   0.85850E+00
   0.59251E+02   0.85878E+00
   0.59301E+02   0.85905E+00
   0.59351E+02   0.85932E+00
   0.59401E+02   0.85959E+00
   0.59451E+02   0.85985E+00
   0.59501E+02   0.86011E+00
   0.59551E+02   0.86036E+00
   0.59601E+02   0.86060E+00
   0.59651E+02   0.86084E+00
   0.59701E+02   0.86108E+00
   0.59751E+02   0.86131E+00
   0.59801E+02   0.86153E+00
   0.59851E+02   0.86175E+00
   0.59901E+02   0.86197E+00
   0.59951E+02   0.86218E+00
   0.60001E+02   0.86239E+00
   0.60051E+02   0.86259E+00
   0.60101E+02   0.86278E+00
   0.60151E+02   0.86297E+00
   0.60201E+02   0.86316E+00
   0.60251E+02   0.86334E+00
   0.60301E+02   0.86351E+00
   0.60351E+02   0.86368E+00
   0.60401E+02   0.86385E+00
   0.60451E+02   0.86401E+00
   0.60501E+02   0.86416E+00
   0.60551E+02   0.86431E+00
   0.60601E+02   0.86446E+00
   0.60651E+02   0.86460E+00
   0.60701E+02   0.86474E+00
   0.60751E+02   0.86486E+00
   0.60801E+02   0.86499E+00
   0.60851E+02   0.86511E+00
   0.60901E+02   0.86522E+00
   0.60951E+02   0.86533E+00
   0.61001E+02   0.86544E+00
   0.61051E+02   0.86553E+00
   0.61101E+02   0.86563E+00
   0.61151E+02   0.86572E+00
   0.61201E+02   0.86580E+00
   0.61251E+02   0.86588E+00
   0.61301E+02   0.86595E+00
   0.61351E+02   0.86602E+00
   0.61401E+02   0.86608E+00
   0.61451E+02   0.86614E+00
   0.61501E+02   0.86619E+00
   0.61551E+02   0.86624E+00
   0.61601E+02   0.86628E+00
   0.61651E+02   0.86632E+00
   0.61701E+02   0.86635E+00
   0.61751E+02   0.86638E+00
   0.61801E+02   0.86640E+00
   0.61851E+02   0.86642E+00
   0.61901E+02   0.86643E+00
   0.61951E+02   0.86644E+00
   0.62001E+02   0.86644E+00


   0.51000E-01   0.13077E-07
   0.10100E+00   0.33949E-07
   0.15100E+00   0.90048E-07
   0.20100E+00   0.19881E-06
   0.25100E+00   0.37769E-06
   0.30100E+00   0.64410E-06
   0.35100E+00   0.10155E-05
   0.40100E+00   0.15093E-05
   0.45100E+00   0.21430E-05
   0.50100E+00   0.29340E-05
   0.55100E+00   0.38997E-05
   0.60100E+00   0.50576E-05
   0.65100E+00   0.64251E-05
   0.70100E+00   0.80197E-05
   0.75100E+00   0.98588E-05
   0.80100E+00   0.11960E-04
   0.85100E+00   0.14340E-04
   0.90100E+00   0.17017E-04
   0.95100E+00   0.20009E-04
   0.10010E+01   0.23332E-04
   0.10510E+01   0.27004E-04
   0.11010E+01   0.31043E-04
   0.11510E+01   0.35466E-04
   0.12010E+01   0.40290E-04
   0.12510E+01   0.45534E-04
   0.13010E+01   0.51213E-04
   0.13510E+01   0.57346E-04
   0.14010E+01   0.63940E-04
   0.14510E+01   0.70963E-04
   0.15010E+01   0.78487E-04
   0.15510E+01   0.86529E-04
   0.16010E+01   0.95107E-04
   0.16510E+01   0.10424E-03
   0.17010E+01   0.11394E-03
   0.17510E+01   0.12423E-03
   0.18010E+01   0.13512E-03
   0.18510E+01   0.14664E-03
   0.19010E+01   0.15879E-03
   0.19510E+01   0.17160E-03
   0.20010E+01   0.18509E-03
   0.20510E+01   0.19926E-03
   0.21010E+01   0.21415E-03
   0.21510E+01   0.22976E-03
   0.22010E+01   0.24611E-03
   0.22510E+01   0.26322E-03
   0.23010E+01   0.28111E-03
   0.23510E+01   0.29980E-03
   0.24010E+01   0.31929E-03
   0.24510E+01   0.33962E-03
   0.25010E+01   0.36079E-03
   0.25510E+01   0.38282E-03
   0.26010E+01   0.40574E-03
   0.26510E+01   0.42956E-03
   0.27010E+01   0.45429E-03
   0.27510E+01   0.47995E-03
   0.28010E+01   0.50656E-03
   0.28510E+01   0.53414E-03
   0.29010E+01   0.56271E-03
   0.29510E+01   0.59227E-03
   0.30010E+01   0.62286E-03
   0.30510E+01   0.65448E-03
   0.31010E+01   0.68716E-03
   0.31510E+01   0.72090E-03
   0.32010E+01   0.75574E-03
   0.32510E+01   0.79168E-03
   0.33010E+01   0.82874E-03
   0.33510E+01   0.86695E-03
   0.34010E+01   0.90631E-03
   0.34510E+01   0.94684E-03
   0.35010E+01   0.98857E-03
   0.35510E+01   0.10315E-02
   0.36010E+01   0.10757E-02
   0.36510E+01   0.11211E-02
   0.37010E+01   0.11677E-02
   0.37510E+01   0.12157E-02
   0.38010E+01   0.12649E-02
   0.38510E+01   0.13155E-02
   0.39010E+01   0.13674E-02
   0.39510E+01   0.14206E-02
   0.40010E+01   0.14752E-02
   0.40510E+01   0.15312E-02
   0.41010E+01   0.15885E-02
   0.41510E+01   0.16473E-02
   0.42010E+01   0.17075E-02
   0.42510E+01   0.17692E-02
   0.43010E+01   0.18324E-02
   0.43510E+01   0.18970E-02
   0.44010E+01   0.19631E-02
   0.44510E+01   0.20308E-02
   0.45010E+01   0.21000E-02
   0.45510E+01   0.21707E-02
   0.46010E+01   0.22430E-02
   0.46510E+01   0.23169E-02
   0.47010E+01   0.23924E-02
   0.47510E+01   0.24696E-02
   0.48010E+01   0.25482E-02
   0.48510E+01   0.26278E-02
   0.49010E+01   0.27091E-02
   0.49510E+01   0.27921E-02
   0.50010E+01   0.28768E-02
   0.50510E+01   0.29631E-02
   0.51010E+01   0.30512E-02
   0.51510E+01   0.31411E-02
   0.52010E+01   0.32327E-02
   0.52510E+01   0.33261E-02
   0.53010E+01   0.34213E-02
   0.53510E+01   0.35182E-02
   0.54010E+01   0.36171E-02
   0.54510E+01   0.37177E-02
   0.55010E+01   0.38203E-02
   0.55510E+01   0.39247E-02
   0.56010E+01   0.40310E-02
   0.56510E+01   0.41392E-02
   0.57010E+01   0.42494E-02
   0.57510E+01   0.43615E-02
   0.58010E+01   0.44756E-02
   0.58510E+01   0.45916E-02
   0.59010E+01   0.47097E-02
   0.59510E+01   0.48298E-02
   0.60010E+01   0.49519E-02
   0.60510E+01   0.50760E-02
   0.61010E+01   0.52023E-02
   0.61510E+01   0.53306E-02
   0.62010E+01   0.54610E-02
   0.62510E+01   0.55936E-02
   0.63010E+01   0.57282E-02
   0.63510E+01   0.58651E-02
   0.64010E+01   0.60041E-02
   0.64510E+01   0.61453E-02
   0.65010E+01   0.62887E-02
   0.65510E+01   0.64343E-02
   0.66010E+01   0.65822E-02
   0.66510E+01   0.67310E-02
   0.67010E+01   0.68819E-02
   0.67510E+01   0.70351E-02
   0.68010E+01   0.71905E-02
   0.68510E+01   0.73483E-02
   0.69010E+01   0.75083E-02
   0.69510E+01   0.76707E-02
   0.70010E+01   0.78355E-02
   0.70510E+01   0.80026E-02
   0.71010E+01   0.81721E-02
   0.71510E+01   0.83440E-02
   0.72010E+01   0.85184E-02
   0.72510E+01   0.86952E-02
   0.73010E+01   0.88744E-02
   0.73510E+01   0.90561E-02
   0.74010E+01   0.92403E-02
   0.74510E+01   0.94270E-02
   0.75010E+01   0.96162E-02
   0.75510E+01   0.98080E-02
   0.76010E+01   0.10002E-01
   0.76510E+01   0.10199E-01
   0.77010E+01   0.10399E-01
   0.77510E+01   0.10601E-01
   0.78010E+01   0.10805E-01
   0.78510E+01   0.11013E-01
   0.79010E+01   0.11223E-01
   0.79510E+01   0.11435E-01
   0.80010E+01   0.11651E-01
   0.80510E+01   0.11869E-01
   0.81010E+01   0.12087E-01
   0.81510E+01   0.12309E-01
   0.82010E+01   0.12533E-01
   0.82510E+01   0.12759E-01
   0.83010E+01   0.12989E-01
   0.83510E+01   0.13221E-01
   0.84010E+01   0.13457E-01
   0.84510E+01   0.13695E-01
   0.85010E+01   0.13935E-01
   0.85510E+01   0.14179E-01
   0.86010E+01   0.14426E-01
   0.86510E+01   0.14675E-01
   0.87010E+01   0.14927E-01
   0.87510E+01   0.15183E-01
   0.88010E+01   0.15441E-01
   0.88510E+01   0.15702E-01
   0.89010E+01   0.15966E-01
   0.89510E+01   0.16233E-01
   0.90010E+01   0.16503E-01
   0.90510E+01   0.16776E-01
   0.91010E+01   0.17052E-01
   0.91510E+01   0.17332E-01
   0.92010E+01   0.17614E-01
   0.92510E+01   0.17899E-01
   0.93010E+01   0.18184E-01
   0.93510E+01   0.18473E-01
   0.94010E+01   0.18765E-01
   0.94510E+01   0.19060E-01
   0.95010E+01   0.19358E-01
   0.95510E+01   0.19659E-01
   0.96010E+01   0.19963E-01
   0.96510E+01   0.20271E-01
   0.97010E+01   0.20581E-01
   0.97510E+01   0.20895E-01
   0.98010E+01   0.21213E-01
   0.98510E+01   0.21533E-01
   0.99010E+01   0.21857E-01
   0.99510E+01   0.22184E-01
   0.10001E+02   0.22514E-01
   0.10051E+02   0.22848E-01
   0.10101E+02   0.23185E-01
   0.10151E+02   0.23525E-01
   0.10201E+02   0.23869E-01
   0.10251E+02   0.24216E-01
   0.10301E+02   0.24566E-01
   0.10351E+02   0.24916E-01
   0.10401E+02   0.25270E-01
   0.10451E+02   0.25627E-01
   0.10501E+02   0.25988E-01
   0.10551E+02   0.26352E-01
   0.10601E+02   0.26719E-01
   0.10651E+02   0.27090E-01
   0.10701E+02   0.27465E-01
   0.10751E+02   0.27843E-01
   0.10801E+02   0.28225E-01
   0.10851E+02   0.28610E-01
   0.10901E+02   0.28999E-01
   0.10951E+02   0.29391E-01
   0.11001E+02   0.29787E-01
   0.11051E+02   0.30186E-01
   0.11101E+02   0.30589E-01
   0.11151E+02   0.30996E-01
   0.11201E+02   0.31407E-01
   0.11251E+02   0.31820E-01
   0.11301E+02   0.32234E-01
   0.11351E+02   0.32651E-01
   0.11401E+02   0.33072E-01
   0.11451E+02   0.33497E-01
   0.11501E+02   0.33926E-01
   0.11551E+02   0.34358E-01
   0.11601E+02   0.34794E-01
   0.11651E+02   0.35234E-01
   0.11701E+02   0.35677E-01
   0.11751E+02   0.36125E-01
   0.11801E+02   0.36576E-01
   0.11851E+02   0.37031E-01
   0.11901E+02   0.37490E-01
   0.11951E+02   0.37953E-01
   0.12001E+02   0.38420E-01
   0.12051E+02   0.38890E-01
   0.12101E+02   0.39365E-01
   0.12151E+02   0.39839E-01
   0.12201E+02   0.40317E-01
   0.12251E+02   0.40798E-01
   0.12301E+02   0.41284E-01
   0.12351E+02   0.41773E-01
   0.12401E+02   0.42267E-01
   0.12451E+02   0.42764E-01
   0.12501E+02   0.43266E-01
   0.12551E+02   0.43771E-01
   0.12601E+02   0.44281E-01
   0.12651E+02   0.44794E-01
   0.12701E+02   0.45312E-01
   0.12751E+02   0.45834E-01
   0.12801E+02   0.46360E-01
   0.12851E+02   0.46890E-01
   0.12901E+02   0.47424E-01
   0.12951E+02   0.47961E-01
   0.13001E+02   0.48498E-01
   0.13051E+02   0.49040E-01
   0.13101E+02   0.49585E-01
   0.13151E+02   0.50135E-01
   0.13201E+02   0.50688E-01
   0.13251E+02   0.51246E-01
   0.13301E+02   0.51809E-01
   0.13351E+02   0.52375E-01
   0.13401E+02   0.52946E-01
   0.13451E+02   0.53521E-01
   0.13501E+02   0.54100E-01
   0.13551E+02   0.54684E-01
   0.13601E+02   0.55272E-01
   0.13651E+02   0.55864E-01
   0.13701E+02   0.56460E-01
   0.13751E+02   0.57055E-01
   0.13801E+02   0.57654E-01
   0.13851E+02   0.58258E-01
   0.13901E+02   0.58866E-01
   0.13951E+02   0.59479E-01
   0.14001E+02   0.60096E-01
   0.14051E+02   0.60717E-01
   0.14101E+02   0.61343E-01
   0.14151E+02   0.61973E-01
   0.14201E+02   0.62608E-01
   0.14251E+02   0.63247E-01
   0.14301E+02   0.63891E-01
   0.14351E+02   0.64539E-01
   0.14401E+02   0.65192E-01
   0.14451E+02   0.65844E-01
   0.14501E+02   0.66499E-01
   0.14551E+02   0.67159E-01
   0.14601E+02   0.67824E-01
   0.14651E+02   0.68493E-01
   0.14701E+02   0.69166E-01
   0.14751E+02   0.69844E-01
   0.14801E+02   0.70527E-01
   0.14851E+02   0.71215E-01
   0.14901E+02   0.71907E-01
   0.14951E+02   0.72603E-01
   0.15001E+02   0.73305E-01
   0.15051E+02   0.74011E-01
   0.15101E+02   0.74721E-01
   0.15151E+02   0.75429E-01
   0.15201E+02   0.76142E-01
   0.15251E+02   0.76860E-01
   0.15301E+02   0.77583E-01
   0.15351E+02   0.78310E-01
   0.15401E+02   0.79042E-01
   0.15451E+02   0.79779E-01
   0.15501E+02   0.80521E-01
   0.15551E+02   0.81267E-01
   0.15601E+02   0.82018E-01
   0.15651E+02   0.82775E-01
   0.15701E+02   0.83536E-01
   0.15751E+02   0.84300E-01
   0.15801E+02   0.85063E-01
   0.15851E+02   0.85831E-01
   0.15901E+02   0.86604E-01
   0.15951E+02   0.87382E-01
   0.16001E+02   0.88164E-01
   0.16051E+02   0.88952E-01
   0.16101E+02   0.89744E-01
   0.16151E+02   0.90541E-01
   0.16201E+02   0.91344E-01
   0.16251E+02   0.92151E-01
   0.16301E+02   0.92963E-01
   0.16351E+02   0.93780E-01
   0.16401E+02   0.94596E-01
   0.16451E+02   0.95415E-01
   0.16501E+02   0.96239E-01
   0.16551E+02   0.97068E-01
   0.16601E+02   0.97902E-01
   0.16651E+02   0.98742E-01
   0.16701E+02   0.99586E-01
   0.16751E+02   0.10044E+00
   0.16801E+02   0.10129E+00
   0.16851E+02   0.10215E+00
   0.16901E+02   0.10301E+00
   0.16951E+02   0.10388E+00
   0.17001E+02   0.10475E+00
   0.17051E+02   0.10562E+00
   0.17101E+02   0.10650E+00
   0.17151E+02   0.10738E+00
   0.17201E+02   0.10827E+00
   0.17251E+02   0.10916E+00
   0.17301E+02   0.11006E+00
   0.17351E+02   0.11096E+00
   0.17401E+02   0.11187E+00
   0.17451E+02   0.11278E+00
   0.17501E+02   0.11370E+00
   0.17551E+02   0.11462E+00
   0.17601E+02   0.11554E+00
   0.17651E+02   0.11646E+00
   0.17701E+02   0.11739E+00
   0.17751E+02   0.11833E+00
   0.17801E+02   0.11927E+00
   0.17851E+02   0.12022E+00
   0.17901E+02   0.12117E+00
   0.17951E+02   0.12212E+00
   0.18001E+02   0.12308E+00
   0.18051E+02   0.12405E+00
   0.18101E+02   0.12502E+00
   0.18151E+02   0.12599E+00
   0.18201E+02   0.12696E+00
   0.18251E+02   0.12794E+00
   0.18301E+02   0.12893E+00
   0.18351E+02   0.12992E+00
   0.18401E+02   0.13091E+00
   0.18451E+02   0.13191E+00
   0.18501E+02   0.13292E+00
   0.18551E+02   0.13393E+00
   0.18601E+02   0.13495E+00
   0.18651E+02   0.13597E+00
   0.18701E+02   0.13699E+00
   0.18751E+02   0.13801E+00
   0.18801E+02   0.13904E+00
   0.18851E+02   0.14007E+00
   0.18901E+02   0.14111E+00
   0.18951E+02   0.14216E+00
   0.19001E+02   0.14321E+00
   0.19051E+02   0.14426E+00
   0.19101E+02   0.14533E+00
   0.19151E+02   0.14639E+00
   0.19201E+02   0.14746E+00
   0.19251E+02   0.14853E+00
   0.19301E+02   0.14960E+00
   0.19351E+02   0.15068E+00
   0.19401E+02   0.15176E+00
   0.19451E+02   0.15285E+00
   0.19501E+02   0.15395E+00
   0.19551E+02   0.15505E+00
   0.19601E+02   0.15616E+00
   0.19651E+02   0.15727E+00
   0.19701E+02   0.15838E+00
   0.19751E+02   0.15949E+00
   0.19801E+02   0.16061E+00
   0.19851E+02   0.16174E+00
   0.19901E+02   0.16287E+00
   0.19951E+02   0.16400E+00
   0.20001E+02   0.16515E+00
   0.20051E+02   0.16629E+00
   0.20101E+02   0.16745E+00
   0.20151E+02   0.16860E+00
   0.20201E+02   0.16976E+00
   0.20251E+02   0.17092E+00
   0.20301E+02   0.17208E+00
   0.20351E+02   0.17325E+00
   0.20401E+02   0.17443E+00
   0.20451E+02   0.17561E+00
   0.20501E+02   0.17680E+00
   0.20551E+02   0.17799E+00
   0.20601E+02   0.17919E+00
   0.20651E+02   0.18038E+00
   0.20701E+02   0.18158E+00
   0.20751E+02   0.18279E+00
   0.20801E+02   0.18400E+00
   0.20851E+02   0.18522E+00
   0.20901E+02   0.18644E+00
   0.20951E+02   0.18767E+00
   0.21001E+02   0.18890E+00
   0.21051E+02   0.19014E+00
   0.21101E+02   0.19138E+00
   0.21151E+02   0.19262E+00
   0.21201E+02   0.19387E+00
   0.21251E+02   0.19512E+00
   0.21301E+02   0.19638E+00
   0.21351E+02   0.19764E+00
   0.21401E+02   0.19891E+00
   0.21451E+02   0.20019E+00
   0.21501E+02   0.20147E+00
   0.21551E+02   0.20275E+00
   0.21601E+02   0.20403E+00
   0.21651E+02   0.20532E+00
   0.21701E+02   0.20661E+00
   0.21751E+02   0.20791E+00
   0.21801E+02   0.20921E+00
   0.21851E+02   0.21052E+00
   0.21901E+02   0.21184E+00
   0.21951E+02   0.21316E+00
   0.22001E+02   0.21449E+00
   0.22051E+02   0.21581E+00
   0.22101E+02   0.21713E+00
   0.22151E+02   0.21847E+00
   0.22201E+02   0.21981E+00
   0.22251E+02   0.22115E+00
   0.22301E+02   0.22250E+00
   0.22351E+02   0.22386E+00
   0.22401E+02   0.22522E+00
   0.22451E+02   0.22658E+00
   0.22501E+02   0.22794E+00
   0.22551E+02   0.22931E+00
   0.22601E+02   0.23069E+00
   0.22651E+02   0.23207E+00
   0.22701E+02   0.23345E+00
   0.22751E+02   0.23485E+00
   0.22801E+02   0.23625E+00
   0.22851E+02   0.23765E+00
   0.22901E+02   0.23904E+00
   0.22951E+02   0.24045E+00
   0.23001E+02   0.24186E+00
   0.23051E+02   0.24327E+00
   0.23101E+02   0.24469E+00
   0.23151E+02   0.24612E+00
   0.23201E+02   0.24756E+00
   0.23251E+02   0.24899E+00
   0.23301E+02   0.25043E+00
   0.23351E+02   0.25187E+00
   0.23401E+02   0.25331E+00
   0.23451E+02   0.25476E+00
   0.23501E+02   0.25622E+00
   0.23551E+02   0.25768E+00
   0.23601E+02   0.25915E+00
   0.23651E+02   0.26062E+00
   0.23701E+02   0.26209E+00
   0.23751E+02   0.26356E+00
   0.23801E+02   0.26504E+00
   0.23851E+02   0.26653E+00
   0.23901E+02   0.26802E+00
   0.23951E+02   0.26952E+00
   0.24001E+02   0.27103E+00
   0.24051E+02   0.27253E+00
   0.24101E+02   0.27404E+00
   0.24151E+02   0.27555E+00
   0.24201E+02   0.27706E+00
   0.24251E+02   0.27858E+00
   0.24301E+02   0.28011E+00
   0.24351E+02   0.28164E+00
   0.24401E+02   0.28318E+00
   0.24451E+02   0.28472E+00
   0.24501E+02   0.28625E+00
   0.24551E+02   0.28780E+00
   0.24601E+02   0.28935E+00
   0.24651E+02   0.29090E+00
   0.24701E+02   0.29247E+00
   0.24751E+02   0.29404E+00
   0.24801E+02   0.29561E+00
   0.24851E+02   0.29718E+00
   0.24901E+02   0.29875E+00
   0.24951E+02   0.30033E+00
   0.25001E+02   0.30191E+00
   0.25051E+02   0.30350E+00
   0.25101E+02   0.30510E+00
   0.25151E+02   0.30671E+00
   0.25201E+02   0.30830E+00
   0.25251E+02   0.30991E+00
   0.25301E+02   0.31151E+00
   0.25351E+02   0.31313E+00
   0.25401E+02   0.31475E+00
   0.25451E+02   0.31637E+00
   0.25501E+02   0.31801E+00
   0.25551E+02   0.31964E+00
   0.25601E+02   0.32127E+00
   0.25651E+02   0.32291E+00
   0.25701E+02   0.32455E+00
   0.25751E+02   0.32620E+00
   0.25801E+02   0.32786E+00
   0.25851E+02   0.32952E+00
   0.25901E+02   0.33119E+00
   0.25951E+02   0.33284E+00
   0.26001E+02   0.33451E+00
   0.26051E+02   0.33618E+00
   0.26101E+02   0.33786E+00
   0.26151E+02   0.33954E+00
   0.26201E+02   0.34123E+00
   0.26251E+02   0.34293E+00
   0.26301E+02   0.34461E+00
   0.26351E+02   0.34631E+00
   0.26401E+02   0.34801E+00
   0.26451E+02   0.34971E+00
   0.26501E+02   0.35142E+00
   0.26551E+02   0.35314E+00
   0.26601E+02   0.35487E+00
   0.26651E+02   0.35658E+00
   0.26701E+02   0.35830E+00
   0.26751E+02   0.36003E+00
   0.26801E+02   0.36177E+00
   0.26851E+02   0.36351E+00
   0.26901E+02   0.36525E+00
   0.26951E+02   0.36700E+00
   0.27001E+02   0.36875E+00
   0.27051E+02   0.37050E+00
   0.27101E+02   0.37225E+00
   0.27151E+02   0.37402E+00
   0.27201E+02   0.37579E+00
   0.27251E+02   0.37756E+00
   0.27301E+02   0.37933E+00
   0.27351E+02   0.38110E+00
   0.27401E+02   0.38288E+00
   0.27451E+02   0.38466E+00
   0.27501E+02   0.38645E+00
   0.27551E+02   0.38825E+00
   0.27601E+02   0.39005E+00
   0.27651E+02   0.39184E+00
   0.27701E+02   0.39364E+00
   0.27751E+02   0.39545E+00
   0.27801E+02   0.39726E+00
   0.27851E+02   0.39908E+00
   0.27901E+02   0.40090E+00
   0.27951E+02   0.40272E+00
   0.28001E+02   0.40454E+00
   0.28051E+02   0.40637E+00
   0.28101E+02   0.40820E+00
   0.28151E+02   0.41004E+00
   0.28201E+02   0.41189E+00
   0.28251E+02   0.41374E+00
   0.28301E+02   0.41558E+00
   0.28351E+02   0.41742E+00
   0.28401E+02   0.41928E+00
   0.28451E+02   0.42114E+00
   0.28501E+02   0.42301E+00
   0.28551E+02   0.42488E+00
   0.28601E+02   0.42674E+00
   0.28651E+02   0.42861E+00
   0.28701E+02   0.43048E+00
   0.28751E+02   0.43237E+00
   0.28801E+02   0.43425E+00
   0.28851E+02   0.43615E+00
   0.28901E+02   0.43803E+00
   0.28951E+02   0.43992E+00
   0.29001E+02   0.44182E+00
   0.29051E+02   0.44372E+00
   0.29101E+02   0.44563E+00
   0.29151E+02   0.44755E+00
   0.29201E+02   0.44945E+00
   0.29251E+02   0.45136E+00
   0.29301E+02   0.45328E+00
   0.29351E+02   0.45520E+00
   0.29401E+02   0.45713E+00
   0.29451E+02   0.45907E+00
   0.29501E+02   0.46099E+00
   0.29551E+02   0.46292E+00
   0.29601E+02   0.46486E+00
   0.29651E+02   0.46680E+00
   0.29701E+02   0.46875E+00
   0.29751E+02   0.47071E+00
   0.29801E+02   0.47265E+00
   0.29851E+02   0.47460E+00
   0.29901E+02   0.47656E+00
   0.29951E+02   0.47852E+00
   0.30001E+02   0.48049E+00
   0.30051E+02   0.48246E+00
   0.30101E+02   0.48443E+00
   0.30151E+02   0.48640E+00
   0.30201E+02   0.48837E+00
   0.30251E+02   0.49036E+00
   0.30301E+02   0.49235E+00
   0.30351E+02   0.49434E+00
   0.30401E+02   0.49632E+00
   0.30451E+02   0.49831E+00
   0.30501E+02   0.50031E+00
   0.30551E+02   0.50231E+00
   0.30601E+02   0.50432E+00
   0.30651E+02   0.50632E+00
   0.30701E+02   0.50833E+00
   0.30751E+02   0.51034E+00
   0.30801E+02   0.51235E+00
   0.30851E+02   0.51438E+00
   0.30901E+02   0.51640E+00
   0.30951E+02   0.51842E+00
   0.31001E+02   0.52044E+00
   0.31051E+02   0.52247E+00
   0.31101E+02   0.52450E+00
   0.31151E+02   0.52655E+00
   0.31201E+02   0.52858E+00
   0.31251E+02   0.53061E+00
   0.31301E+02   0.53265E+00
   0.31351E+02   0.53470E+00
   0.31401E+02   0.53676E+00
   0.31451E+02   0.53882E+00
   0.31501E+02   0.54086E+00
   0.31551E+02   0.54292E+00
   0.31601E+02   0.54498E+00
   0.31651E+02   0.54704E+00
   0.31701E+02   0.54912E+00
   0.31751E+02   0.55118E+00
   0.31801E+02   0.55325E+00
   0.31851E+02   0.55532E+00
   0.31901E+02   0.55740E+00
   0.31951E+02   0.55949E+00
   0.32001E+02   0.56156E+00
   0.32051E+02   0.56364E+00
   0.32101E+02   0.56573E+00
   0.32151E+02   0.56782E+00
   0.32201E+02   0.56992E+00
   0.32251E+02   0.57202E+00
   0.32301E+02   0.57411E+00
   0.32351E+02   0.57620E+00
   0.32401E+02   0.57831E+00
   0.32451E+02   0.58042E+00
   0.32501E+02   0.58253E+00
   0.32551E+02   0.58463E+00
   0.32601E+02   0.58674E+00
   0.32651E+02   0.58886E+00
   0.32701E+02   0.59098E+00
   0.32751E+02   0.59310E+00
   0.32801E+02   0.59522E+00
   0.32851E+02   0.59734E+00
   0.32901E+02   0.59946E+00
   0.32951E+02   0.60160E+00
   0.33001E+02   0.60373E+00
   0.33051E+02   0.60586E+00
   0.33101E+02   0.60799E+00
   0.33151E+02   0.61013E+00
   0.33201E+02   0.61228E+00
   0.33251E+02   0.61442E+00
   0.33301E+02   0.61656E+00
   0.33351E+02   0.61870E+00
   0.33401E+02   0.62085E+00
   0.33451E+02   0.62301E+00
   0.33501E+02   0.62517E+00
   0.33551E+02   0.62731E+00
   0.33601E+02   0.62947E+00
   0.33651E+02   0.63163E+00
   0.33701E+02   0.63379E+00
   0.33751E+02   0.63596E+00
   0.33801E+02   0.63812E+00
   0.33851E+02   0.64029E+00
   0.33901E+02   0.64246E+00
   0.33951E+02   0.64464E+00
   0.34001E+02   0.64682E+00
   0.34051E+02   0.64899E+00
   0.34101E+02   0.65116E+00
   0.34151E+02   0.65334E+00
   0.34201E+02   0.65553E+00
   0.34251E+02   0.65771E+00
   0.34301E+02   0.65989E+00
   0.34351E+02   0.66207E+00
   0.34401E+02   0.66426E+00
   0.34451E+02   0.66646E+00
   0.34501E+02   0.66865E+00
   0.34551E+02   0.67084E+00
   0.34601E+02   0.67304E+00
   0.34651E+02   0.67524E+00
   0.34701E+02   0.67744E+00
   0.34751E+02   0.67964E+00
   0.34801E+02   0.68184E+00
   0.34851E+02   0.68404E+00
   0.34901E+02   0.68626E+00
   0.34951E+02   0.68846E+00
   0.35001E+02   0.69066E+00
   0.35051E+02   0.69287E+00
   0.35101E+02   0.69509E+00
   0.35151E+02   0.69731E+00
   0.35201E+02   0.69951E+00
   0.35251E+02   0.70173E+00
   0.35301E+02   0.70395E+00
   0.35351E+02   0.70617E+00
   0.35401E+02   0.70839E+00
   0.35451E+02   0.71060E+00
   0.35501E+02   0.71283E+00
   0.35551E+02   0.71506E+00
   0.35601E+02   0.71729E+00
   0.35651E+02   0.71951E+00
   0.35701E+02   0.72173E+00
   0.35751E+02   0.72397E+00
   0.35801E+02   0.72621E+00
   0.35851E+02   0.72843E+00
   0.35901E+02   0.73066E+00
   0.35951E+02   0.73290E+00
   0.36001E+02   0.73514E+00
   0.36051E+02   0.73738E+00
   0.36101E+02   0.73962E+00
   0.36151E+02   0.74185E+00
   0.36201E+02   0.74410E+00
   0.36251E+02   0.74635E+00
   0.36301E+02   0.74858E+00
   0.36351E+02   0.75082E+00
   0.36401E+02   0.75307E+00
   0.36451E+02   0.75532E+00
   0.36501E+02   0.75756E+00
   0.36551E+02   0.75981E+00
   0.36601E+02   0.76206E+00
   0.36651E+02   0.76431E+00
   0.36701E+02   0.76656E+00
   0.36751E+02   0.76880E+00
   0.36801E+02   0.77106E+00
   0.36851E+02   0.77332E+00
   0.36901E+02   0.77558E+00
   0.36951E+02   0.77783E+00
   0.37001E+02   0.78008E+00
   0.37051E+02   0.78234E+00
   0.37101E+02   0.78460E+00
   0.37151E+02   0.78686E+00
   0.37201E+02   0.78911E+00
   0.37251E+02   0.79138E+00
   0.37301E+02   0.79364E+00
   0.37351E+02   0.79589E+00
   0.37401E+02   0.79815E+00
   0.37451E+02   0.80042E+00
   0.37501E+02   0.80269E+00
   0.37551E+02   0.80494E+00
   0.37601E+02   0.80720E+00
   0.37651E+02   0.80947E+00
   0.37701E+02   0.81174E+00
   0.37751E+02   0.81400E+00
   0.37801E+02   0.81626E+00
   0.37851E+02   0.81853E+00
   0.37901E+02   0.82080E+00
   0.37951E+02   0.82306E+00
   0.38001E+02   0.82532E+00
   0.38051E+02   0.82760E+00
   0.38101E+02   0.82987E+00
   0.38151E+02   0.83213E+00
   0.38201E+02   0.83440E+00
   0.38251E+02   0.83667E+00
   0.38301E+02   0.83894E+00
   0.38351E+02   0.84120E+00
   0.38401E+02   0.84347E+00
   0.38451E+02   0.84575E+00
   0.38501E+02   0.84801E+00
   0.38551E+02   0.85027E+00
   0.38601E+02   0.85254E+00
   0.38651E+02   0.85482E+00
   0.38701E+02   0.85708E+00
   0.38751E+02   0.85934E+00
   0.38801E+02   0.86161E+00
   0.38851E+02   0.86389E+00
   0.38901E+02   0.86615E+00
   0.38951E+02   0.86842E+00
   0.39001E+02   0.87069E+00
   0.39051E+02   0.87296E+00
   0.39101E+02   0.87523E+00
   0.39151E+02   0.87749E+00
   0.39201E+02   0.87977E+00
   0.39251E+02   0.88203E+00
   0.39301E+02   0.88429E+00
   0.39351E+02   0.88656E+00
   0.39401E+02   0.88883E+00
   0.39451E+02   0.89109E+00
   0.39501E+02   0.89335E+00
   0.39551E+02   0.89562E+00
   0.39601E+02   0.89789E+00
   0.39651E+02   0.90015E+00
   0.39701E+02   0.90241E+00
   0.39751E+02   0.90468E+00
   0.39801E+02   0.90694E+00
   0.39851E+02   0.90920E+00
   0.39901E+02   0.91146E+00
   0.39951E+02   0.91373E+00
   0.40001E+02   0.91598E+00
   0.40051E+02   0.91824E+00
   0.40101E+02   0.92051E+00
   0.40151E+02   0.92276E+00
   0.40201E+02   0.92501E+00
   0.40251E+02   0.92727E+00
   0.40301E+02   0.92953E+00
   0.40351E+02   0.93178E+00
   0.40401E+02   0.93404E+00
   0.40451E+02   0.93630E+00
   0.40501E+02   0.93855E+00
   0.40551E+02   0.94079E+00
   0.40601E+02   0.94305E+00
   0.40651E+02   0.94531E+00
   0.40701E+02   0.94755E+00
   0.40751E+02   0.94980E+00
   0.40801E+02   0.95205E+00
   0.40851E+02   0.95429E+00
   0.40901E+02   0.95654E+00
   0.40951E+02   0.95879E+00
   0.41001E+02   0.96104E+00
   0.41051E+02   0.96328E+00
   0.41101E+02   0.96552E+00
   0.41151E+02   0.96777E+00
   0.41201E+02   0.97000E+00
   0.41251E+02   0.97224E+00
   0.41301E+02   0.97448E+00
   0.41351E+02   0.97671E+00
   0.41401E+02   0.97894E+00
   0.41451E+02   0.98118E+00
   0.41501E+02   0.98342E+00
   0.41551E+02   0.98565E+00
   0.41601E+02   0.98788E+00
   0.41651E+02   0.99012E+00
   0.41701E+02   0.99234E+00
   0.41751E+02   0.99456E+00
   0.41801E+02   0.99680E+00
   0.41851E+02   0.99901E+00
   0.41901E+02   0.10012E+01
   0.41951E+02   0.10035E+01
   0.42001E+02   0.10057E+01
   0.42051E+02   0.10079E+01
   0.42101E+02   0.10101E+01
   0.42151E+02   0.10123E+01
   0.42201E+02   0.10145E+01
   0.42251E+02   0.10167E+01
   0.42301E+02   0.10190E+01
   0.42351E+02   0.10212E+01
   0.42401E+02   0.10234E+01
   0.42451E+02   0.10256E+01
   0.42501E+02   0.10278E+01
   0.42551E+02   0.10300E+01
   0.42601E+02   0.10322E+01
   0.42651E+02   0.10344E+01
   0.42701E+02   0.10366E+01
   0.42751E+02   0.10388E+01
   0.42801E+02   0.10410E+01
   0.42851E+02   0.10431E+01
   0.42901E+02   0.10453E+01
   0.42951E+02   0.10475E+01
   0.43001E+02   0.10497E+01
   0.43051E+02   0.10519E+01
   0.43101E+02   0.10541E+01
   0.43151E+02   0.10562E+01
   0.43201E+02   0.10584E+01
   0.43251E+02   0.10606E+01
   0.43301E+02   0.10628E+01
   0.43351E+02   0.10649E+01
   0.43401E+02   0.10671E+01
   0.43451E+02   0.10693E+01
   0.43501E+02   0.10714E+01
   0.43551E+02   0.10736E+01
   0.43601E+02   0.10757E+01
   0.43651E+02   0.10779E+01
   0.43701E+02   0.10801E+01
   0.43751E+02   0.10822E+01
   0.43801E+02   0.10843E+01
   0.43851E+02   0.10865E+01
   0.43901E+02   0.10886E+01
   0.43951E+02   0.10908E+01
   0.44001E+02   0.10929E+01
   0.44051E+02   0.10950E+01
   0.44101E+02   0.10972E+01
   0.44151E+02   0.10993E+01
   0.44201E+02   0.11014E+01
   0.44251E+02   0.11036E+01
   0.44301E+02   0.11057E+01
   0.44351E+02   0.11078E+01
   0.44401E+02   0.11099E+01
   0.44451E+02   0.11120E+01
   0.44501E+02   0.11141E+01
   0.44551E+02   0.11162E+01
   0.44601E+02   0.11184E+01
   0.44651E+02   0.11205E+01
   0.44701E+02   0.11226E+01
   0.44751E+02   0.11247E+01
   0.44801E+02   0.11267E+01
   0.44851E+02   0.11288E+01
   0.44901E+02   0.11309E+01
   0.44951E+02   0.11330E+01
   0.45001E+02   0.11351E+01
   0.45051E+02   0.11372E+01
   0.45101E+02   0.11393E+01
   0.45151E+02   0.11413E+01
   0.45201E+02   0.11434E+01
   0.45251E+02   0.11455E+01
   0.45301E+02   0.11475E+01
   0.45351E+02   0.11496E+01
   0.45401E+02   0.11516E+01
   0.45451E+02   0.11537E+01
   0.45501E+02   0.11557E+01
   0.45551E+02   0.11578E+01
   0.45601E+02   0.11598E+01
   0.45651E+02   0.11619E+01
   0.45701E+02   0.11639E+01
   0.45751E+02   0.11660E+01
   0.45801E+02   0.11680E+01
   0.45851E+02   0.11700E+01
   0.45901E+02   0.11720E+01
   0.45951E+02   0.11741E+01
   0.46001E+02   0.11761E+01
   0.46051E+02   0.11781E+01
   0.46101E+02   0.11801E+01
   0.46151E+02   0.11821E+01
   0.46201E+02   0.11841E+01
   0.46251E+02   0.11861E+01
   0.46301E+02   0.11881E+01
   0.46351E+02   0.11901E+01
   0.46401E+02   0.11921E+01
   0.46451E+02   0.11941E+01
   0.46501E+02   0.11961E+01
   0.46551E+02   0.11980E+01
   0.46601E+02   0.12000E+01
   0.46651E+02   0.12020E+01
   0.46701E+02   0.12039E+01
   0.46751E+02   0.12059E+01
   0.46801E+02   0.12079E+01
   0.46851E+02   0.12098E+01
   0.46901E+02   0.12117E+01
   0.46951E+02   0.12137E+01
   0.47001E+02   0.12156E+01
   0.47051E+02   0.12176E+01
   0.47101E+02   0.12195E+01
   0.47151E+02   0.12214E+01
   0.47201E+02   0.12234E+01
   0.47251E+02   0.12253E+01
   0.47301E+02   0.12272E+01
   0.47351E+02   0.12291E+01
   0.47401E+02   0.12310E+01
   0.47451E+02   0.12329E+01
   0.47501E+02   0.12348E+01
   0.47551E+02   0.12367E+01
   0.47601E+02   0.12386E+01
   0.47651E+02   0.12405E+01
   0.47701E+02   0.12424E+01
   0.47751E+02   0.12442E+01
   0.47801E+02   0.12461E+01
   0.47851E+02   0.12480E+01
   0.47901E+02   0.12499E+01
   0.47951E+02   0.12517E+01
   0.48001E+02   0.12536E+01
   0.48051E+02   0.12554E+01
   0.48101E+02   0.12573E+01
   0.48151E+02   0.12591E+01
   0.48201E+02   0.12610E+01
   0.48251E+02   0.12628E+01
   0.48301E+02   0.12646E+01
   0.48351E+02   0.12664E+01
   0.48401E+02   0.12683E+01
   0.48451E+02   0.12701E+01
   0.48501E+02   0.12719E+01
   0.48551E+02   0.12737E+01
   0.48601E+02   0.12755E+01
   0.48651E+02   0.12773E+01
   0.48701E+02   0.12791E+01
   0.48751E+02   0.12809E+01
   0.48801E+02   0.12826E+01
   0.48851E+02   0.12844E+01
   0.48901E+02   0.12862E+01
   0.48951E+02   0.12880E+01
   0.49001E+02   0.12897E+01
   0.49051E+02   0.12915E+01
   0.49101E+02   0.12932E+01
   0.49151E+02   0.12950E+01
   0.49201E+02   0.12967E+01
   0.49251E+02   0.12985E+01
   0.49301E+02   0.13002E+01
   0.49351E+02   0.13019E+01
   0.49401E+02   0.13036E+01
   0.49451E+02   0.13053E+01
   0.49501E+02   0.13070E+01
   0.49551E+02   0.13087E+01
   0.49601E+02   0.13104E+01
   0.49651E+02   0.13121E+01
   0.49701E+02   0.13138E+01
   0.49751E+02   0.13155E+01
   0.49801E+02   0.13172E+01
   0.49851E+02   0.13189E+01
   0.49901E+02   0.13205E+01
   0.49951E+02   0.13222E+01
   0.50001E+02   0.13238E+01
   0.50051E+02   0.13255E+01
   0.50101E+02   0.13271E+01
   0.50151E+02   0.13288E+01
   0.50201E+02   0.13304E+01
   0.50251E+02   0.13320E+01
   0.50301E+02   0.13337E+01
   0.50351E+02   0.13353E+01
   0.50401E+02   0.13369E+01
   0.50451E+02   0.13385E+01
   0.50501E+02   0.13401E+01
   0.50551E+02   0.13417E+01
   0.50601E+02   0.13433E+01
   0.50651E+02   0.13449E+01
   0.50701E+02   0.13464E+01
   0.50751E+02   0.13480E+01
   0.50801E+02   0.13496E+01
   0.50851E+02   0.13511E+01
   0.50901E+02   0.13527E+01
   0.50951E+02   0.13542E+01
   0.51001E+02   0.13558E+01
   0.51051E+02   0.13573E+01
   0.51101E+02   0.13588E+01
   0.51151E+02   0.13604E+01
   0.51201E+02   0.13619E+01
   0.51251E+02   0.13634E+01
   0.51301E+02   0.13649E+01
   0.51351E+02   0.13664E+01
   0.51401E+02   0.13679E+01
   0.51451E+02   0.13694E+01
   0.51501E+02   0.13709E+01
   0.51551E+02   0.13723E+01
   0.51601E+02   0.13738E+01
   0.51651E+02   0.13753E+01
   0.51701E+02   0.13767E+01
   0.51751E+02   0.13782E+01
   0.51801E+02   0.13796E+01
   0.51851E+02   0.13810E+01
   0.51901E+02   0.13825E+01
   0.51951E+02   0.13839E+01
   0.52001E+02   0.13853E+01
   0.52051E+02   0.13867E+01
   0.52101E+02   0.13881E+01
   0.52151E+02   0.13895E+01
   0.52201E+02   0.13909E+01
   0.52251E+02   0.13923E+01
   0.52301E+02   0.13937E+01
   0.52351E+02   0.13950E+01
   0.52401E+02   0.13964E+01
   0.52451E+02   0.13978E+01
   0.52501E+02   0.13991E+01
   0.52551E+02   0.14005E+01
   0.52601E+02   0.14018E+01
   0.52651E+02   0.14031E+01
   0.52701E+02   0.14045E+01
   0.52751E+02   0.14058E+01
   0.52801E+02   0.14071E+01
   0.52851E+02   0.14084E+01
   0.52901E+02   0.14097E+01
   0.52951E+02   0.14110E+01
   0.53001E+02   0.14123E+01
   0.53051E+02   0.14135E+01
   0.53101E+02   0.14148E+01
   0.53151E+02   0.14161E+01
   0.53201E+02   0.14173E+01
   0.53251E+02   0.14186E+01
   0.53301E+02   0.14198E+01
   0.53351E+02   0.14211E+01
   0.53401E+02   0.14223E+01
   0.53451E+02   0.14235E+01
   0.53501E+02   0.14247E+01
   0.53551E+02   0.14259E+01
   0.53601E+02   0.14271E+01
   0.53651E+02   0.14283E+01
   0.53701E+02   0.14295E+01
   0.53751E+02   0.14307E+01
   0.53801E+02   0.14318E+01
   0.53851E+02   0.14330E+01
   0.53901E+02   0.14342E+01
   0.53951E+02   0.14353E+01
   0.54001E+02   0.14365E+01
   0.54051E+02   0.14376E+01
   0.54101E+02   0.14387E+01
   0.54151E+02   0.14398E+01
   0.54201E+02   0.14410E+01
   0.54251E+02   0.14421E+01
   0.54301E+02   0.14432E+01
   0.54351E+02   0.14442E+01
   0.54401E+02   0.14453E+01
   0.54451E+02   0.14464E+01
   0.54501E+02   0.14475E+01
   0.54551E+02   0.14485E+01
   0.54601E+02   0.14496E+01
   0.54651E+02   0.14506E+01
   0.54701E+02   0.14517E+01
   0.54751E+02   0.14527E+01
   0.54801E+02   0.14537E+01
   0.54851E+02   0.14547E+01
   0.54901E+02   0.14557E+01
   0.54951E+02   0.14567E+01
   0.55001E+02   0.14577E+01
   0.55051E+02   0.14587E+01
   0.55101E+02   0.14597E+01
   0.55151E+02   0.14607E+01
   0.55201E+02   0.14616E+01
   0.55251E+02   0.14626E+01
   0.55301E+02   0.14635E+01
   0.55351E+02   0.14645E+01
   0.55401E+02   0.14654E+01
   0.55451E+02   0.14663E+01
   0.55501E+02   0.14672E+01
   0.55551E+02   0.14681E+01
   0.55601E+02   0.14690E+01
   0.55651E+02   0.14699E+01
   0.55701E+02   0.14708E+01
   0.55751E+02   0.14717E+01
   0.55801E+02   0.14725E+01
   0.55851E+02   0.14734E+01
   0.55901E+02   0.14742E+01
   0.55951E+02   0.14751E+01
   0.56001E+02   0.14759E+01
   0.56051E+02   0.14767E+01
   0.56101E+02   0.14776E+01
   0.56151E+02   0.14784E+01
   0.56201E+02   0.14792E+01
   0.56251E+02   0.14800E+01
   0.56301E+02   0.14807E+01
   0.56351E+02   0.14815E+01
   0.56401E+02   0.14823E+01
   0.56451E+02   0.14830E+01
   0.56501E+02   0.14838E+01
   0.56551E+02   0.14845E+01
   0.56601E+02   0.14853E+01
   0.56651E+02   0.14860E+01
   0.56701E+02   0.14867E+01
   0.56751E+02   0.14874E+01
   0.56801E+02   0.14881E+01
   0.56851E+02   0.14888E+01
   0.56901E+02   0.14895E+01
   0.56951E+02   0.14902E+01
   0.57001E+02   0.14908E+01
   0.57051E+02   0.14915E+01
   0.57101E+02   0.14922E+01
   0.57151E+02   0.14928E+01
   0.57201E+02   0.14934E+01
   0.57251E+02   0.14941E+01
   0.57301E+02   0.14947E+01
   0.57351E+02   0.14953E+01
   0.57401E+02   0.14959E+01
   0.57451E+02   0.14965E+01
   0.57501E+02   0.14970E+01
   0.57551E+02   0.14976E+01
   0.57601E+02   0.14982E+01
   0.57651E+02   0.14987E+01
   0.57701E+02   0.14993E+01
   0.57751E+02   0.14998E+01
   0.57801E+02   0.15003E+01
   0.57851E+02   0.15009E+01
   0.57901E+02   0.15014E+01
   0.57951E+02   0.15019E+01
   0.58001E+02   0.15024E+01
   0.58051E+02   0.15029E+01
   0.58101E+02   0.15033E+01
   0.58151E+02   0.15038E+01
   0.58201E+02   0.15043E+01
   0.58251E+02   0.15047E+01
   0.58301E+02   0.15051E+01
   0.58351E+02   0.15056E+01
   0.58401E+02   0.15060E+01
   0.58451E+02   0.15064E+01
   0.58501E+02   0.15068E+01
   0.58551E+02   0.15072E+01
   0.58601E+02   0.15076E+01
   0.58651E+02   0.15080E+01
   0.58701E+02   0.15083E+01
   0.58751E+02   0.15087E+01
   0.58801E+02   0.15091E+01
   0.58851E+02   0.15094E+01
   0.58901E+02   0.15097E+01
   0.58951E+02   0.15100E+01
   0.59001E+02   0.15104E+01
   0.59051E+02   0.15107E+01
   0.59101E+02   0.15110E+01
   0.59151E+02   0.15112E+01
   0.59201E+02   0.15115E+01
   0.59251E+02   0.15118E+01
   0.59301E+02   0.15120E+01
   0.59351E+02   0.15123E+01
   0.59401E+02   0.15125E+01
   0.59451E+02   0.15128E+01
   0.59501E+02   0.15130E+01
   0.59551E+02   0.15132E+01
   0.59601E+02   0.15134E+01
   0.59651E+02   0.15136E+01
   0.59701E+02   0.15138E+01
   0.59751E+02   0.15140E+01
   0.59801E+02   0.15141E+01
   0.59851E+02   0.15143E+01
   0.59901E+02   0.15144E+01
   0.59951E+02   0.15146E+01
   0.60001E+02   0.15147E+01
   0.60051E+02   0.15148E+01
   0.60101E+02   0.15149E+01
   0.60151E+02   0.15150E+01
   0.60201E+02   0.15151E+01
   0.60251E+02   0.15152E+01
   0.60301E+02   0.15153E+01
   0.60351E+02   0.15153E+01
   0.60401E+02   0.15154E+01
   0.60451E+02   0.15154E+01
   0.60501E+02   0.15155E+01
   0.60551E+02   0.15155E+01
   0.60601E+02   0.15155E+01
   0.60651E+02   0.15155E+01
   0.60701E+02   0.15155E+01


   0.51000E-01   0.15843E-07
   0.10100E+00   0.55486E-07
   0.15100E+00   0.16203E-06
   0.20100E+00   0.36861E-06
   0.25100E+00   0.70834E-06
   0.30100E+00   0.12143E-05
   0.35100E+00   0.19197E-05
   0.40100E+00   0.28576E-05
   0.45100E+00   0.40612E-05
   0.50100E+00   0.55635E-05
   0.55100E+00   0.73977E-05
   0.60100E+00   0.95969E-05
   0.65100E+00   0.12194E-04
   0.70100E+00   0.15223E-04
   0.75100E+00   0.18716E-04
   0.80100E+00   0.22706E-04
   0.85100E+00   0.27227E-04
   0.90100E+00   0.32312E-04
   0.95100E+00   0.37993E-04
   0.10010E+01   0.44305E-04
   0.10510E+01   0.51280E-04
   0.11010E+01   0.58951E-04
   0.11510E+01   0.67351E-04
   0.12010E+01   0.76514E-04
   0.12510E+01   0.86472E-04
   0.13010E+01   0.97259E-04
   0.13510E+01   0.10891E-03
   0.14010E+01   0.12145E-03
   0.14510E+01   0.13492E-03
   0.15010E+01   0.14936E-03
   0.15510E+01   0.16478E-03
   0.16010E+01   0.18124E-03
   0.16510E+01   0.19875E-03
   0.17010E+01   0.21736E-03
   0.17510E+01   0.23710E-03
   0.18010E+01   0.25799E-03
   0.18510E+01   0.28008E-03
   0.19010E+01   0.30340E-03
   0.19510E+01   0.32797E-03
   0.20010E+01   0.35384E-03
   0.20510E+01   0.38103E-03
   0.21010E+01   0.40958E-03
   0.21510E+01   0.43953E-03
   0.22010E+01   0.47089E-03
   0.22510E+01   0.50372E-03
   0.23010E+01   0.53804E-03
   0.23510E+01   0.57388E-03
   0.24010E+01   0.61128E-03
   0.24510E+01   0.65026E-03
   0.25010E+01   0.69053E-03
   0.25510E+01   0.73238E-03
   0.26010E+01   0.77589E-03
   0.26510E+01   0.82111E-03
   0.27010E+01   0.86807E-03
   0.27510E+01   0.91681E-03
   0.28010E+01   0.96734E-03
   0.28510E+01   0.10197E-02
   0.29010E+01   0.10740E-02
   0.29510E+01   0.11301E-02
   0.30010E+01   0.11882E-02
   0.30510E+01   0.12482E-02
   0.31010E+01   0.13103E-02
   0.31510E+01   0.13744E-02
   0.32010E+01   0.14405E-02
   0.32510E+01   0.15087E-02
   0.33010E+01   0.15791E-02
   0.33510E+01   0.16517E-02
   0.34010E+01   0.17264E-02
   0.34510E+01   0.18034E-02
   0.35010E+01   0.18826E-02
   0.35510E+01   0.19641E-02
   0.36010E+01   0.20480E-02
   0.36510E+01   0.21342E-02
   0.37010E+01   0.22228E-02
   0.37510E+01   0.23139E-02
   0.38010E+01   0.24074E-02
   0.38510E+01   0.25034E-02
   0.39010E+01   0.26019E-02
   0.39510E+01   0.27030E-02
   0.40010E+01   0.28066E-02
   0.40510E+01   0.29129E-02
   0.41010E+01   0.30219E-02
   0.41510E+01   0.31335E-02
   0.42010E+01   0.32479E-02
   0.42510E+01   0.33650E-02
   0.43010E+01   0.34849E-02
   0.43510E+01   0.36076E-02
   0.44010E+01   0.37332E-02
   0.44510E+01   0.38616E-02
   0.45010E+01   0.39930E-02
   0.45510E+01   0.41273E-02
   0.46010E+01   0.42647E-02
   0.46510E+01   0.44050E-02
   0.47010E+01   0.45484E-02
   0.47510E+01   0.46948E-02
   0.48010E+01   0.48444E-02
   0.48510E+01   0.49971E-02
   0.49010E+01   0.51531E-02
   0.49510E+01   0.53122E-02
   0.50010E+01   0.54746E-02
   0.50510E+01   0.56388E-02
   0.51010E+01   0.58061E-02
   0.51510E+01   0.59766E-02
   0.52010E+01   0.61506E-02
   0.52510E+01   0.63278E-02
   0.53010E+01   0.65085E-02
   0.53510E+01   0.66927E-02
   0.54010E+01   0.68803E-02
   0.54510E+01   0.70714E-02
   0.55010E+01   0.72661E-02
   0.55510E+01   0.74643E-02
   0.56010E+01   0.76661E-02
   0.56510E+01   0.78716E-02
   0.57010E+01   0.80807E-02
   0.57510E+01   0.82936E-02
   0.58010E+01   0.85101E-02
   0.58510E+01   0.87305E-02
   0.59010E+01   0.89546E-02
   0.59510E+01   0.91826E-02
   0.60010E+01   0.94144E-02
   0.60510E+01   0.96501E-02
   0.61010E+01   0.98898E-02
   0.61510E+01   0.10133E-01
   0.62010E+01   0.10381E-01
   0.62510E+01   0.10633E-01
   0.63010E+01   0.10888E-01
   0.63510E+01   0.11148E-01
   0.64010E+01   0.11412E-01
   0.64510E+01   0.11680E-01
   0.65010E+01   0.11952E-01
   0.65510E+01   0.12229E-01
   0.66010E+01   0.12509E-01
   0.66510E+01   0.12794E-01
   0.67010E+01   0.13081E-01
   0.67510E+01   0.13372E-01
   0.68010E+01   0.13667E-01
   0.68510E+01   0.13967E-01
   0.69010E+01   0.14270E-01
   0.69510E+01   0.14579E-01
   0.70010E+01   0.14891E-01
   0.70510E+01   0.15209E-01
   0.71010E+01   0.15530E-01
   0.71510E+01   0.15857E-01
   0.72010E+01   0.16188E-01
   0.72510E+01   0.16523E-01
   0.73010E+01   0.16863E-01
   0.73510E+01   0.17208E-01
   0.74010E+01   0.17558E-01
   0.74510E+01   0.17912E-01
   0.75010E+01   0.18271E-01
   0.75510E+01   0.18635E-01
   0.76010E+01   0.19004E-01
   0.76510E+01   0.19378E-01
   0.77010E+01   0.19756E-01
   0.77510E+01   0.20140E-01
   0.78010E+01   0.20529E-01
   0.78510E+01   0.20922E-01
   0.79010E+01   0.21321E-01
   0.79510E+01   0.21725E-01
   0.80010E+01   0.22130E-01
   0.80510E+01   0.22540E-01
   0.81010E+01   0.22955E-01
   0.81510E+01   0.23375E-01
   0.82010E+01   0.23800E-01
   0.82510E+01   0.24230E-01
   0.83010E+01   0.24666E-01
   0.83510E+01   0.25107E-01
   0.84010E+01   0.25553E-01
   0.84510E+01   0.26005E-01
   0.85010E+01   0.26462E-01
   0.85510E+01   0.26924E-01
   0.86010E+01   0.27392E-01
   0.86510E+01   0.27866E-01
   0.87010E+01   0.28344E-01
   0.87510E+01   0.28829E-01
   0.88010E+01   0.29319E-01
   0.88510E+01   0.29814E-01
   0.89010E+01   0.30315E-01
   0.89510E+01   0.30822E-01
   0.90010E+01   0.31335E-01
   0.90510E+01   0.31853E-01
   0.91010E+01   0.32373E-01
   0.91510E+01   0.32897E-01
   0.92010E+01   0.33427E-01
   0.92510E+01   0.33963E-01
   0.93010E+01   0.34505E-01
   0.93510E+01   0.35053E-01
   0.94010E+01   0.35606E-01
   0.94510E+01   0.36166E-01
   0.95010E+01   0.36731E-01
   0.95510E+01   0.37303E-01
   0.96010E+01   0.37880E-01
   0.96510E+01   0.38464E-01
   0.97010E+01   0.39053E-01
   0.97510E+01   0.39649E-01
   0.98010E+01   0.40251E-01
   0.98510E+01   0.40859E-01
   0.99010E+01   0.41473E-01
   0.99510E+01   0.42094E-01
   0.10001E+02   0.42720E-01
   0.10051E+02   0.43353E-01
   0.10101E+02   0.43987E-01
   0.10151E+02   0.44627E-01
   0.10201E+02   0.45272E-01
   0.10251E+02   0.45924E-01
   0.10301E+02   0.46582E-01
   0.10351E+02   0.47247E-01
   0.10401E+02   0.47918E-01
   0.10451E+02   0.48596E-01
   0.10501E+02   0.49280E-01
   0.10551E+02   0.49971E-01
   0.10601E+02   0.50668E-01
   0.10651E+02   0.51372E-01
   0.10701E+02   0.52082E-01
   0.10751E+02   0.52800E-01
   0.10801E+02   0.53523E-01
   0.10851E+02   0.54254E-01
   0.10901E+02   0.54991E-01
   0.10951E+02   0.55736E-01
   0.11001E+02   0.56480E-01
   0.11051E+02   0.57231E-01
   0.11101E+02   0.57988E-01
   0.11151E+02   0.58752E-01
   0.11201E+02   0.59522E-01
   0.11251E+02   0.60300E-01
   0.11301E+02   0.61085E-01
   0.11351E+02   0.61876E-01
   0.11401E+02   0.62675E-01
   0.11451E+02   0.63481E-01
   0.11501E+02   0.64293E-01
   0.11551E+02   0.65113E-01
   0.11601E+02   0.65940E-01
   0.11651E+02   0.66774E-01
   0.11701E+02   0.67616E-01
   0.11751E+02   0.68464E-01
   0.11801E+02   0.69313E-01
   0.11851E+02   0.70167E-01
   0.11901E+02   0.71029E-01
   0.11951E+02   0.71898E-01
   0.12001E+02   0.72774E-01
   0.12051E+02   0.73658E-01
   0.12101E+02   0.74548E-01
   0.12151E+02   0.75447E-01
   0.12201E+02   0.76352E-01
   0.12251E+02   0.77266E-01
   0.12301E+02   0.78186E-01
   0.12351E+02   0.79114E-01
   0.12401E+02   0.80050E-01
   0.12451E+02   0.80993E-01
   0.12501E+02   0.81944E-01
   0.12551E+02   0.82901E-01
   0.12601E+02   0.83858E-01
   0.12651E+02   0.84822E-01
   0.12701E+02   0.85794E-01
   0.12751E+02   0.86773E-01
   0.12801E+02   0.87760E-01
   0.12851E+02   0.88755E-01
   0.12901E+02   0.89758E-01
   0.12951E+02   0.90768E-01
   0.13001E+02   0.91787E-01
   0.13051E+02   0.92813E-01
   0.13101E+02   0.93847E-01
   0.13151E+02   0.94889E-01
   0.13201E+02   0.95939E-01
   0.13251E+02   0.96997E-01
   0.13301E+02   0.98054E-01
   0.13351E+02   0.99117E-01
   0.13401E+02   0.10019E+00
   0.13451E+02   0.10127E+00
   0.13501E+02   0.10235E+00
   0.13551E+02   0.10345E+00
   0.13601E+02   0.10455E+00
   0.13651E+02   0.10566E+00
   0.13701E+02   0.10678E+00
   0.13751E+02   0.10791E+00
   0.13801E+02   0.10905E+00
   0.13851E+02   0.11019E+00
   0.13901E+02   0.11135E+00
   0.13951E+02   0.11251E+00
   0.14001E+02   0.11366E+00
   0.14051E+02   0.11483E+00
   0.14101E+02   0.11600E+00
   0.14151E+02   0.11719E+00
   0.14201E+02   0.11838E+00
   0.14251E+02   0.11958E+00
   0.14301E+02   0.12078E+00
   0.14351E+02   0.12200E+00
   0.14401E+02   0.12323E+00
   0.14451E+02   0.12446E+00
   0.14501E+02   0.12570E+00
   0.14551E+02   0.12695E+00
   0.14601E+02   0.12821E+00
   0.14651E+02   0.12946E+00
   0.14701E+02   0.13073E+00
   0.14751E+02   0.13200E+00
   0.14801E+02   0.13328E+00
   0.14851E+02   0.13457E+00
   0.14901E+02   0.13587E+00
   0.14951E+02   0.13718E+00
   0.15001E+02   0.13849E+00
   0.15051E+02   0.13982E+00
   0.15101E+02   0.14115E+00
   0.15151E+02   0.14249E+00
   0.15201E+02   0.14384E+00
   0.15251E+02   0.14519E+00
   0.15301E+02   0.14655E+00
   0.15351E+02   0.14791E+00
   0.15401E+02   0.14929E+00
   0.15451E+02   0.15067E+00
   0.15501E+02   0.15206E+00
   0.15551E+02   0.15346E+00
   0.15601E+02   0.15487E+00
   0.15651E+02   0.15629E+00
   0.15701E+02   0.15771E+00
   0.15751E+02   0.15915E+00
   0.15801E+02   0.16059E+00
   0.15851E+02   0.16203E+00
   0.15901E+02   0.16348E+00
   0.15951E+02   0.16494E+00
   0.16001E+02   0.16641E+00
   0.16051E+02   0.16789E+00
   0.16101E+02   0.16937E+00
   0.16151E+02   0.17087E+00
   0.16201E+02   0.17237E+00
   0.16251E+02   0.17389E+00
   0.16301E+02   0.17541E+00
   0.16351E+02   0.17694E+00
   0.16401E+02   0.17847E+00
   0.16451E+02   0.18001E+00
   0.16501E+02   0.18155E+00
   0.16551E+02   0.18311E+00
   0.16601E+02   0.18467E+00
   0.16651E+02   0.18625E+00
   0.16701E+02   0.18783E+00
   0.16751E+02   0.18942E+00
   0.16801E+02   0.19102E+00
   0.16851E+02   0.19263E+00
   0.16901E+02   0.19426E+00
   0.16951E+02   0.19587E+00
   0.17001E+02   0.19750E+00
   0.17051E+02   0.19913E+00
   0.17101E+02   0.20077E+00
   0.17151E+02   0.20243E+00
   0.17201E+02   0.20409E+00
   0.17251E+02   0.20576E+00
   0.17301E+02   0.20744E+00
   0.17351E+02   0.20914E+00
   0.17401E+02   0.21084E+00
   0.17451E+02   0.21254E+00
   0.17501E+02   0.21425E+00
   0.17551E+02   0.21596E+00
   0.17601E+02   0.21769E+00
   0.17651E+02   0.21942E+00
   0.17701E+02   0.22116E+00
   0.17751E+02   0.22292E+00
   0.17801E+02   0.22468E+00
   0.17851E+02   0.22645E+00
   0.17901E+02   0.22823E+00
   0.17951E+02   0.23002E+00
   0.18001E+02   0.23181E+00
   0.18051E+02   0.23360E+00
   0.18101E+02   0.23541E+00
   0.18151E+02   0.23722E+00
   0.18201E+02   0.23905E+00
   0.18251E+02   0.24088E+00
   0.18301E+02   0.24273E+00
   0.18351E+02   0.24458E+00
   0.18401E+02   0.24645E+00
   0.18451E+02   0.24832E+00
   0.18501E+02   0.25018E+00
   0.18551E+02   0.25206E+00
   0.18601E+02   0.25395E+00
   0.18651E+02   0.25585E+00
   0.18701E+02   0.25775E+00
   0.18751E+02   0.25967E+00
   0.18801E+02   0.26160E+00
   0.18851E+02   0.26354E+00
   0.18901E+02   0.26548E+00
   0.18951E+02   0.26743E+00
   0.19001E+02   0.26937E+00
   0.19051E+02   0.27133E+00
   0.19101E+02   0.27330E+00
   0.19151E+02   0.27528E+00
   0.19201E+02   0.27727E+00
   0.19251E+02   0.27928E+00
   0.19301E+02   0.28129E+00
   0.19351E+02   0.28331E+00
   0.19401E+02   0.28534E+00
   0.19451E+02   0.28736E+00
   0.19501E+02   0.28939E+00
   0.19551E+02   0.29144E+00
   0.19601E+02   0.29349E+00
   0.19651E+02   0.29555E+00
   0.19701E+02   0.29763E+00
   0.19751E+02   0.29971E+00
   0.19801E+02   0.30181E+00
   0.19851E+02   0.30391E+00
   0.19901E+02   0.30601E+00
   0.19951E+02   0.30811E+00
   0.20001E+02   0.31023E+00
   0.20051E+02   0.31236E+00
   0.20101E+02   0.31450E+00
   0.20151E+02   0.31665E+00
   0.20201E+02   0.31881E+00
   0.20251E+02   0.32098E+00
   0.20301E+02   0.32315E+00
   0.20351E+02   0.32532E+00
   0.20401E+02   0.32750E+00
   0.20451E+02   0.32970E+00
   0.20501E+02   0.33190E+00
   0.20551E+02   0.33411E+00
   0.20601E+02   0.33633E+00
   0.20651E+02   0.33857E+00
   0.20701E+02   0.34081E+00
   0.20751E+02   0.34305E+00
   0.20801E+02   0.34530E+00
   0.20851E+02   0.34755E+00
   0.20901E+02   0.34982E+00
   0.20951E+02   0.35209E+00
   0.21001E+02   0.35438E+00
   0.21051E+02   0.35668E+00
   0.21101E+02   0.35899E+00
   0.21151E+02   0.36131E+00
   0.21201E+02   0.36362E+00
   0.21251E+02   0.36593E+00
   0.21301E+02   0.36826E+00
   0.21351E+02   0.37061E+00
   0.21401E+02   0.37296E+00
   0.21451E+02   0.37532E+00
   0.21501E+02   0.37770E+00
   0.21551E+02   0.38008E+00
   0.21601E+02   0.38245E+00
   0.21651E+02   0.38483E+00
   0.21701E+02   0.38723E+00
   0.21751E+02   0.38963E+00
   0.21801E+02   0.39205E+00
   0.21851E+02   0.39448E+00
   0.21901E+02   0.39692E+00
   0.21951E+02   0.39936E+00
   0.22001E+02   0.40180E+00
   0.22051E+02   0.40425E+00
   0.22101E+02   0.40671E+00
   0.22151E+02   0.40918E+00
   0.22201E+02   0.41166E+00
   0.22251E+02   0.41415E+00
   0.22301E+02   0.41665E+00
   0.22351E+02   0.41916E+00
   0.22401E+02   0.42166E+00
   0.22451E+02   0.42418E+00
   0.22501E+02   0.42670E+00
   0.22551E+02   0.42923E+00
   0.22601E+02   0.43178E+00
   0.22651E+02   0.43434E+00
   0.22701E+02   0.43691E+00
   0.22751E+02   0.43946E+00
   0.22801E+02   0.44203E+00
   0.22851E+02   0.44461E+00
   0.22901E+02   0.44719E+00
   0.22951E+02   0.44979E+00
   0.23001E+02   0.45240E+00
   0.23051E+02   0.45503E+00
   0.23101E+02   0.45766E+00
   0.23151E+02   0.46027E+00
   0.23201E+02   0.46290E+00
   0.23251E+02   0.46554E+00
   0.23301E+02   0.46820E+00
   0.23351E+02   0.47086E+00
   0.23401E+02   0.47354E+00
   0.23451E+02   0.47622E+00
   0.23501E+02   0.47890E+00
   0.23551E+02   0.48158E+00
   0.23601E+02   0.48428E+00
   0.23651E+02   0.48698E+00
   0.23701E+02   0.48970E+00
   0.23751E+02   0.49243E+00
   0.23801E+02   0.49517E+00
   0.23851E+02   0.49790E+00
   0.23901E+02   0.50063E+00
   0.23951E+02   0.50338E+00
   0.24001E+02   0.50614E+00
   0.24051E+02   0.50891E+00
   0.24101E+02   0.51169E+00
   0.24151E+02   0.51448E+00
   0.24201E+02   0.51728E+00
   0.24251E+02   0.52007E+00
   0.24301E+02   0.52287E+00
   0.24351E+02   0.52568E+00
   0.24401E+02   0.52850E+00
   0.24451E+02   0.53134E+00
   0.24501E+02   0.53418E+00
   0.24551E+02   0.53702E+00
   0.24601E+02   0.53986E+00
   0.24651E+02   0.54271E+00
   0.24701E+02   0.54558E+00
   0.24751E+02   0.54845E+00
   0.24801E+02   0.55134E+00
   0.24851E+02   0.55424E+00
   0.24901E+02   0.55712E+00
   0.24951E+02   0.56002E+00
   0.25001E+02   0.56292E+00
   0.25051E+02   0.56584E+00
   0.25101E+02   0.56877E+00
   0.25151E+02   0.57171E+00
   0.25201E+02   0.57466E+00
   0.25251E+02   0.57760E+00
   0.25301E+02   0.58054E+00
   0.25351E+02   0.58350E+00
   0.25401E+02   0.58647E+00
   0.25451E+02   0.58945E+00
   0.25501E+02   0.59244E+00
   0.25551E+02   0.59544E+00
   0.25601E+02   0.59843E+00
   0.25651E+02   0.60142E+00
   0.25701E+02   0.60443E+00
   0.25751E+02   0.60745E+00
   0.25801E+02   0.61049E+00
   0.25851E+02   0.61353E+00
   0.25901E+02   0.61656E+00
   0.25951E+02   0.61960E+00
   0.26001E+02   0.62265E+00
   0.26051E+02   0.62571E+00
   0.26101E+02   0.62878E+00
   0.26151E+02   0.63187E+00
   0.26201E+02   0.63494E+00
   0.26251E+02   0.63802E+00
   0.26301E+02   0.64110E+00
   0.26351E+02   0.64421E+00
   0.26401E+02   0.64732E+00
   0.26451E+02   0.65044E+00
   0.26501E+02   0.65357E+00
   0.26551E+02   0.65669E+00
   0.26601E+02   0.65982E+00
   0.26651E+02   0.66296E+00
   0.26701E+02   0.66611E+00
   0.26751E+02   0.66928E+00
   0.26801E+02   0.67245E+00
   0.26851E+02   0.67560E+00
   0.26901E+02   0.67877E+00
   0.26951E+02   0.68195E+00
   0.27001E+02   0.68514E+00
   0.27051E+02   0.68834E+00
   0.27101E+02   0.69156E+00
   0.27151E+02   0.69476E+00
   0.27201E+02   0.69797E+00
   0.27251E+02   0.70118E+00
   0.27301E+02   0.70441E+00
   0.27351E+02   0.70766E+00
   0.27401E+02   0.71091E+00
   0.27451E+02   0.71415E+00
   0.27501E+02   0.71740E+00
   0.27551E+02   0.72065E+00
   0.27601E+02   0.72392E+00
   0.27651E+02   0.72720E+00
   0.27701E+02   0.73049E+00
   0.27751E+02   0.73376E+00
   0.27801E+02   0.73704E+00
   0.27851E+02   0.74034E+00
   0.27901E+02   0.74365E+00
   0.27951E+02   0.74697E+00
   0.28001E+02   0.75029E+00
   0.28051E+02   0.75360E+00
   0.28101E+02   0.75692E+00
   0.28151E+02   0.76026E+00
   0.28201E+02   0.76360E+00
   0.28251E+02   0.76696E+00
   0.28301E+02   0.77031E+00
   0.28351E+02   0.77366E+00
   0.28401E+02   0.77702E+00
   0.28451E+02   0.78039E+00
   0.28501E+02   0.78377E+00
   0.28551E+02   0.78717E+00
   0.28601E+02   0.79055E+00
   0.28651E+02   0.79393E+00
   0.28701E+02   0.79733E+00
   0.28751E+02   0.80074E+00
   0.28801E+02   0.80416E+00
   0.28851E+02   0.80758E+00
   0.28901E+02   0.81099E+00
   0.28951E+02   0.81442E+00
   0.29001E+02   0.81785E+00
   0.29051E+02   0.82130E+00
   0.29101E+02   0.82475E+00
   0.29151E+02   0.82819E+00
   0.29201E+02   0.83164E+00
   0.29251E+02   0.83510E+00
   0.29301E+02   0.83857E+00
   0.29351E+02   0.84205E+00
   0.29401E+02   0.84554E+00
   0.29451E+02   0.84901E+00
   0.29501E+02   0.85249E+00
   0.29551E+02   0.85599E+00
   0.29601E+02   0.85950E+00
   0.29651E+02   0.86301E+00
   0.29701E+02   0.86652E+00
   0.29751E+02   0.87002E+00
   0.29801E+02   0.87354E+00
   0.29851E+02   0.87707E+00
   0.29901E+02   0.88062E+00
   0.29951E+02   0.88414E+00
   0.30001E+02   0.88767E+00
   0.30051E+02   0.89122E+00
   0.30101E+02   0.89477E+00
   0.30151E+02   0.89834E+00
   0.30201E+02   0.90191E+00
   0.30251E+02   0.90546E+00
   0.30301E+02   0.90903E+00
   0.30351E+02   0.91261E+00
   0.30401E+02   0.91620E+00
   0.30451E+02   0.91980E+00
   0.30501E+02   0.92337E+00
   0.30551E+02   0.92696E+00
   0.30601E+02   0.93056E+00
   0.30651E+02   0.93418E+00
   0.30701E+02   0.93780E+00
   0.30751E+02   0.94140E+00
   0.30801E+02   0.94501E+00
   0.30851E+02   0.94864E+00
   0.30901E+02   0.95227E+00
   0.30951E+02   0.95591E+00
   0.31001E+02   0.95954E+00
   0.31051E+02   0.96317E+00
   0.31101E+02   0.96682E+00
   0.31151E+02   0.97048E+00
   0.31201E+02   0.97414E+00
   0.31251E+02   0.97779E+00
   0.31301E+02   0.98145E+00
   0.31351E+02   0.98512E+00
   0.31401E+02   0.98880E+00
   0.31451E+02   0.99248E+00
   0.31501E+02   0.99615E+00
   0.31551E+02   0.99983E+00
   0.31601E+02   0.10035E+01
   0.31651E+02   0.10072E+01
   0.31701E+02   0.10109E+01
   0.31751E+02   0.10146E+01
   0.31801E+02   0.10183E+01
   0.31851E+02   0.10220E+01
   0.31901E+02   0.10257E+01
   0.31951E+02   0.10294E+01
   0.32001E+02   0.10332E+01
   0.32051E+02   0.10369E+01
   0.32101E+02   0.10406E+01
   0.32151E+02   0.10443E+01
   0.32201E+02   0.10481E+01
   0.32251E+02   0.10518E+01
   0.32301E+02   0.10555E+01
   0.32351E+02   0.10593E+01
   0.32401E+02   0.10631E+01
   0.32451E+02   0.10668E+01
   0.32501E+02   0.10706E+01
   0.32551E+02   0.10743E+01
   0.32601E+02   0.10781E+01
   0.32651E+02   0.10818E+01
   0.32701E+02   0.10856E+01
   0.32751E+02   0.10894E+01
   0.32801E+02   0.10932E+01
   0.32851E+02   0.10970E+01
   0.32901E+02   0.11007E+01
   0.32951E+02   0.11045E+01
   0.33001E+02   0.11083E+01
   0.33051E+02   0.11121E+01
   0.33101E+02   0.11159E+01
   0.33151E+02   0.11197E+01
   0.33201E+02   0.11235E+01
   0.33251E+02   0.11273E+01
   0.33301E+02   0.11311E+01
   0.33351E+02   0.11349E+01
   0.33401E+02   0.11387E+01
   0.33451E+02   0.11425E+01
   0.33501E+02   0.11464E+01
   0.33551E+02   0.11502E+01
   0.33601E+02   0.11540E+01
   0.33651E+02   0.11578E+01
   0.33701E+02   0.11617E+01
   0.33751E+02   0.11655E+01
   0.33801E+02   0.11693E+01
   0.33851E+02   0.11732E+01
   0.33901E+02   0.11770E+01
   0.33951E+02   0.11809E+01
   0.34001E+02   0.11847E+01
   0.34051E+02   0.11885E+01
   0.34101E+02   0.11924E+01
   0.34151E+02   0.11963E+01
   0.34201E+02   0.12001E+01
   0.34251E+02   0.12040E+01
   0.34301E+02   0.12078E+01
   0.34351E+02   0.12117E+01
   0.34401E+02   0.12155E+01
   0.34451E+02   0.12194E+01
   0.34501E+02   0.12233E+01
   0.34551E+02   0.12271E+01
   0.34601E+02   0.12310E+01
   0.34651E+02   0.12349E+01
   0.34701E+02   0.12388E+01
   0.34751E+02   0.12426E+01
   0.34801E+02   0.12465E+01
   0.34851E+02   0.12504E+01
   0.34901E+02   0.12543E+01
   0.34951E+02   0.12582E+01
   0.35001E+02   0.12621E+01
   0.35051E+02   0.12659E+01
   0.35101E+02   0.12698E+01
   0.35151E+02   0.12737E+01
   0.35201E+02   0.12776E+01
   0.35251E+02   0.12815E+01
   0.35301E+02   0.12854E+01
   0.35351E+02   0.12893E+01
   0.35401E+02   0.12932E+01
   0.35451E+02   0.12971E+01
   0.35501E+02   0.13010E+01
   0.35551E+02   0.13049E+01
   0.35601E+02   0.13088E+01
   0.35651E+02   0.13127E+01
   0.35701E+02   0.13166E+01
   0.35751E+02   0.13205E+01
   0.35801E+02   0.13244E+01
   0.35851E+02   0.13283E+01
   0.35901E+02   0.13322E+01
   0.35951E+02   0.13362E+01
   0.36001E+02   0.13401E+01
   0.36051E+02   0.13440E+01
   0.36101E+02   0.13479E+01
   0.36151E+02   0.13518E+01
   0.36201E+02   0.13558E+01
   0.36251E+02   0.13597E+01
   0.36301E+02   0.13636E+01
   0.36351E+02   0.13675E+01
   0.36401E+02   0.13714E+01
   0.36451E+02   0.13753E+01
   0.36501E+02   0.13792E+01
   0.36551E+02   0.13832E+01
   0.36601E+02   0.13871E+01
   0.36651E+02   0.13910E+01
   0.36701E+02   0.13949E+01
   0.36751E+02   0.13989E+01
   0.36801E+02   0.14028E+01
   0.36851E+02   0.14067E+01
   0.36901E+02   0.14106E+01
   0.36951E+02   0.14145E+01
   0.37001E+02   0.14185E+01
   0.37051E+02   0.14224E+01
   0.37101E+02   0.14263E+01
   0.37151E+02   0.14302E+01
   0.37201E+02   0.14341E+01
   0.37251E+02   0.14381E+01
   0.37301E+02   0.14420E+01
   0.37351E+02   0.14459E+01
   0.37401E+02   0.14498E+01
   0.37451E+02   0.14537E+01
   0.37501E+02   0.14577E+01
   0.37551E+02   0.14616E+01
   0.37601E+02   0.14655E+01
   0.37651E+02   0.14694E+01
   0.37701E+02   0.14734E+01
   0.37751E+02   0.14773E+01
   0.37801E+02   0.14812E+01
   0.37851E+02   0.14851E+01
   0.37901E+02   0.14890E+01
   0.37951E+02   0.14929E+01
   0.38001E+02   0.14969E+01
   0.38051E+02   0.15008E+01
   0.38101E+02   0.15047E+01
   0.38151E+02   0.15086E+01
   0.38201E+02   0.15125E+01
   0.38251E+02   0.15164E+01
   0.38301E+02   0.15203E+01
   0.38351E+02   0.15243E+01
   0.38401E+02   0.15282E+01
   0.38451E+02   0.15321E+01
   0.38501E+02   0.15360E+01
   0.38551E+02   0.15399E+01
   0.38601E+02   0.15438E+01
   0.38651E+02   0.15477E+01
   0.38701E+02   0.15516E+01
   0.38751E+02   0.15555E+01
   0.38801E+02   0.15594E+01
   0.38851E+02   0.15633E+01
   0.38901E+02   0.15672E+01
   0.38951E+02   0.15710E+01
   0.39001E+02   0.15749E+01
   0.39051E+02   0.15788E+01
   0.39101E+02   0.15827E+01
   0.39151E+02   0.15866E+01
   0.39201E+02   0.15905E+01
   0.39251E+02   0.15944E+01
   0.39301E+02   0.15983E+01
   0.39351E+02   0.16022E+01
   0.39401E+02   0.16060E+01
   0.39451E+02   0.16099E+01
   0.39501E+02   0.16138E+01
   0.39551E+02   0.16176E+01
   0.39601E+02   0.16215E+01
   0.39651E+02   0.16254E+01
   0.39701E+02   0.16292E+01
   0.39751E+02   0.16331E+01
   0.39801E+02   0.16370E+01
   0.39851E+02   0.16408E+01
   0.39901E+02   0.16447E+01
   0.39951E+02   0.16485E+01
   0.40001E+02   0.16524E+01
   0.40051E+02   0.16562E+01
   0.40101E+02   0.16601E+01
   0.40151E+02   0.16639E+01
   0.40201E+02   0.16678E+01
   0.40251E+02   0.16716E+01
   0.40301E+02   0.16754E+01
   0.40351E+02   0.16792E+01
   0.40401E+02   0.16831E+01
   0.40451E+02   0.16869E+01
   0.40501E+02   0.16907E+01
   0.40551E+02   0.16946E+01
   0.40601E+02   0.16984E+01
   0.40651E+02   0.17022E+01
   0.40701E+02   0.17060E+01
   0.40751E+02   0.17098E+01
   0.40801E+02   0.17136E+01
   0.40851E+02   0.17174E+01
   0.40901E+02   0.17212E+01
   0.40951E+02   0.17250E+01
   0.41001E+02   0.17288E+01
   0.41051E+02   0.17326E+01
   0.41101E+02   0.17364E+01
   0.41151E+02   0.17402E+01
   0.41201E+02   0.17439E+01
   0.41251E+02   0.17477E+01
   0.41301E+02   0.17515E+01
   0.41351E+02   0.17552E+01
   0.41401E+02   0.17590E+01
   0.41451E+02   0.17628E+01
   0.41501E+02   0.17665E+01
   0.41551E+02   0.17703E+01
   0.41601E+02   0.17740E+01
   0.41651E+02   0.17778E+01
   0.41701E+02   0.17815E+01
   0.41751E+02   0.17853E+01
   0.41801E+02   0.17890E+01
   0.41851E+02   0.17927E+01
   0.41901E+02   0.17964E+01
   0.41951E+02   0.18001E+01
   0.42001E+02   0.18039E+01
   0.42051E+02   0.18076E+01
   0.42101E+02   0.18113E+01
   0.42151E+02   0.18150E+01
   0.42201E+02   0.18187E+01
   0.42251E+02   0.18224E+01
   0.42301E+02   0.18261E+01
   0.42351E+02   0.18297E+01
   0.42401E+02   0.18334E+01
   0.42451E+02   0.18371E+01
   0.42501E+02   0.18408E+01
   0.42551E+02   0.18444E+01
   0.42601E+02   0.18481E+01
   0.42651E+02   0.18517E+01
   0.42701E+02   0.18554E+01
   0.42751E+02   0.18590E+01
   0.42801E+02   0.18627E+01
   0.42851E+02   0.18663E+01
   0.42901E+02   0.18699E+01
   0.42951E+02   0.18736E+01
   0.43001E+02   0.18772E+01
   0.43051E+02   0.18808E+01
   0.43101E+02   0.18844E+01
   0.43151E+02   0.18880E+01
   0.43201E+02   0.18916E+01
   0.43251E+02   0.18952E+01
   0.43301E+02   0.18988E+01
   0.43351E+02   0.19024E+01
   0.43401E+02   0.19059E+01
   0.43451E+02   0.19095E+01
   0.43501E+02   0.19131E+01
   0.43551E+02   0.19166E+01
   0.43601E+02   0.19202E+01
   0.43651E+02   0.19237E+01
   0.43701E+02   0.19273E+01
   0.43751E+02   0.19308E+01
   0.43801E+02   0.19343E+01
   0.43851E+02   0.19379E+01
   0.43901E+02   0.19414E+01
   0.43951E+02   0.19449E+01
   0.44001E+02   0.19484E+01
   0.44051E+02   0.19519E+01
   0.44101E+02   0.19554E+01
   0.44151E+02   0.19589E+01
   0.44201E+02   0.19623E+01
   0.44251E+02   0.19658E+01
   0.44301E+02   0.19693E+01
   0.44351E+02   0.19728E+01
   0.44401E+02   0.19762E+01
   0.44451E+02   0.19797E+01
   0.44501E+02   0.19831E+01
   0.44551E+02   0.19865E+01
   0.44601E+02   0.19900E+01
   0.44651E+02   0.19934E+01
   0.44701E+02   0.19968E+01
   0.44751E+02   0.20002E+01
   0.44801E+02   0.20036E+01
   0.44851E+02   0.20070E+01
   0.44901E+02   0.20104E+01
   0.44951E+02   0.20138E+01
   0.45001E+02   0.20172E+01
   0.45051E+02   0.20206E+01
   0.45101E+02   0.20239E+01
   0.45151E+02   0.20273E+01
   0.45201E+02   0.20306E+01
   0.45251E+02   0.20339E+01
   0.45301E+02   0.20373E+01
   0.45351E+02   0.20406E+01
   0.45401E+02   0.20439E+01
   0.45451E+02   0.20472E+01
   0.45501E+02   0.20506E+01
   0.45551E+02   0.20538E+01
   0.45601E+02   0.20571E+01
   0.45651E+02   0.20604E+01
   0.45701E+02   0.20637E+01
   0.45751E+02   0.20669E+01
   0.45801E+02   0.20702E+01
   0.45851E+02   0.20735E+01
   0.45901E+02   0.20767E+01
   0.45951E+02   0.20800E+01
   0.46001E+02   0.20832E+01
   0.46051E+02   0.20864E+01
   0.46101E+02   0.20896E+01
   0.46151E+02   0.20928E+01
   0.46201E+02   0.20960E+01
   0.46251E+02   0.20992E+01
   0.46301E+02   0.21024E+01
   0.46351E+02   0.21055E+01
   0.46401E+02   0.21087E+01
   0.46451E+02   0.21119E+01
   0.46501E+02   0.21150E+01
   0.46551E+02   0.21181E+01
   0.46601E+02   0.21213E+01
   0.46651E+02   0.21244E+01
   0.46701E+02   0.21275E+01
   0.46751E+02   0.21306E+01
   0.46801E+02   0.21337E+01
   0.46851E+02   0.21368E+01
   0.46901E+02   0.21399E+01
   0.46951E+02   0.21429E+01
   0.47001E+02   0.21460E+01
   0.47051E+02   0.21490E+01
   0.47101E+02   0.21521E+01
   0.47151E+02   0.21551E+01
   0.47201E+02   0.21581E+01
   0.47251E+02   0.21612E+01
   0.47301E+02   0.21642E+01
   0.47351E+02   0.21672E+01
   0.47401E+02   0.21701E+01
   0.47451E+02   0.21731E+01
   0.47501E+02   0.21761E+01
   0.47551E+02   0.21791E+01
   0.47601E+02   0.21820E+01
   0.47651E+02   0.21850E+01
   0.47701E+02   0.21879E+01
   0.47751E+02   0.21908E+01
   0.47801E+02   0.21937E+01
   0.47851E+02   0.21966E+01
   0.47901E+02   0.21995E+01
   0.47951E+02   0.22024E+01
   0.48001E+02   0.22053E+01
   0.48051E+02   0.22082E+01
   0.48101E+02   0.22110E+01
   0.48151E+02   0.22138E+01
   0.48201E+02   0.22167E+01
   0.48251E+02   0.22195E+01
   0.48301E+02   0.22223E+01
   0.48351E+02   0.22251E+01
   0.48401E+02   0.22279E+01
   0.48451E+02   0.22307E+01
   0.48501E+02   0.22335E+01
   0.48551E+02   0.22362E+01
   0.48601E+02   0.22390E+01
   0.48651E+02   0.22417E+01
   0.48701E+02   0.22445E+01
   0.48751E+02   0.22472E+01
   0.48801E+02   0.22499E+01
   0.48851E+02   0.22526E+01
   0.48901E+02   0.22553E+01
   0.48951E+02   0.22580E+01
   0.49001E+02   0.22607E+01
   0.49051E+02   0.22634E+01
   0.49101E+02   0.22660E+01
   0.49151E+02   0.22686E+01
   0.49201E+02   0.22713E+01
   0.49251E+02   0.22739E+01
   0.49301E+02   0.22765E+01
   0.49351E+02   0.22791E+01
   0.49401E+02   0.22817E+01
   0.49451E+02   0.22843E+01
   0.49501E+02   0.22868E+01
   0.49551E+02   0.22894E+01
   0.49601E+02   0.22919E+01
   0.49651E+02   0.22945E+01
   0.49701E+02   0.22970E+01
   0.49751E+02   0.22995E+01
   0.49801E+02   0.23020E+01
   0.49851E+02   0.23045E+01
   0.49901E+02   0.23070E+01
   0.49951E+02   0.23094E+01
   0.50001E+02   0.23119E+01
   0.50051E+02   0.23143E+01
   0.50101E+02   0.23168E+01
   0.50151E+02   0.23192E+01
   0.50201E+02   0.23216E+01
   0.50251E+02   0.23240E+01
   0.50301E+02   0.23264E+01
   0.50351E+02   0.23288E+01
   0.50401E+02   0.23311E+01
   0.50451E+02   0.23335E+01
   0.50501E+02   0.23358E+01
   0.50551E+02   0.23381E+01
   0.50601E+02   0.23405E+01
   0.50651E+02   0.23428E+01
   0.50701E+02   0.23451E+01
   0.50751E+02   0.23473E+01
   0.50801E+02   0.23496E+01
   0.50851E+02   0.23519E+01
   0.50901E+02   0.23541E+01
   0.50951E+02   0.23563E+01
   0.51001E+02   0.23586E+01
   0.51051E+02   0.23608E+01
   0.51101E+02   0.23630E+01
   0.51151E+02   0.23651E+01
   0.51201E+02   0.23673E+01
   0.51251E+02   0.23695E+01
   0.51301E+02   0.23716E+01
   0.51351E+02   0.23738E+01
   0.51401E+02   0.23759E+01
   0.51451E+02   0.23780E+01
   0.51501E+02   0.23801E+01
   0.51551E+02   0.23822E+01
   0.51601E+02   0.23843E+01
   0.51651E+02   0.23863E+01
   0.51701E+02   0.23884E+01
   0.51751E+02   0.23904E+01
   0.51801E+02   0.23924E+01
   0.51851E+02   0.23944E+01
   0.51901E+02   0.23964E+01
   0.51951E+02   0.23984E+01
   0.52001E+02   0.24004E+01
   0.52051E+02   0.24023E+01
   0.52101E+02   0.24043E+01
   0.52151E+02   0.24062E+01
   0.52201E+02   0.24081E+01
   0.52251E+02   0.24101E+01
   0.52301E+02   0.24119E+01
   0.52351E+02   0.24138E+01
   0.52401E+02   0.24157E+01
   0.52451E+02   0.24175E+01
   0.52501E+02   0.24194E+01
   0.52551E+02   0.24212E+01
   0.52601E+02   0.24230E+01
   0.52651E+02   0.24248E+01
   0.52701E+02   0.24266E+01
   0.52751E+02   0.24284E+01
   0.52801E+02   0.24301E+01
   0.52851E+02   0.24319E+01
   0.52901E+02   0.24336E+01
   0.52951E+02   0.24354E+01
   0.53001E+02   0.24371E+01
   0.53051E+02   0.24388E+01
   0.53101E+02   0.24404E+01
   0.53151E+02   0.24421E+01
   0.53201E+02   0.24437E+01
   0.53251E+02   0.24454E+01
   0.53301E+02   0.24470E+01
   0.53351E+02   0.24486E+01
   0.53401E+02   0.24502E+01
   0.53451E+02   0.24518E+01
   0.53501E+02   0.24533E+01
   0.53551E+02   0.24549E+01
   0.53601E+02   0.24564E+01
   0.53651E+02   0.24580E+01
   0.53701E+02   0.24595E+01
   0.53751E+02   0.24610E+01
   0.53801E+02   0.24625E+01
   0.53851E+02   0.24639E+01
   0.53901E+02   0.24654E+01
   0.53951E+02   0.24668E+01
   0.54001E+02   0.24683E+01
   0.54051E+02   0.24697E+01
   0.54101E+02   0.24711E+01
   0.54151E+02   0.24724E+01
   0.54201E+02   0.24738E+01
   0.54251E+02   0.24752E+01
   0.54301E+02   0.24765E+01
   0.54351E+02   0.24778E+01
   0.54401E+02   0.24791E+01
   0.54451E+02   0.24804E+01
   0.54501E+02   0.24817E+01
   0.54551E+02   0.24830E+01
   0.54601E+02   0.24842E+01
   0.54651E+02   0.24855E+01
   0.54701E+02   0.24867E+01
   0.54751E+02   0.24879E+01
   0.54801E+02   0.24891E+01
   0.54851E+02   0.24903E+01
   0.54901E+02   0.24914E+01
   0.54951E+02   0.24926E+01
   0.55001E+02   0.24937E+01
   0.55051E+02   0.24948E+01
   0.55101E+02   0.24959E+01
   0.55151E+02   0.24970E+01
   0.55201E+02   0.24981E+01
   0.55251E+02   0.24991E+01
   0.55301E+02   0.25002E+01
   0.55351E+02   0.25012E+01
   0.55401E+02   0.25022E+01
   0.55451E+02   0.25032E+01
   0.55501E+02   0.25042E+01
   0.55551E+02   0.25052E+01
   0.55601E+02   0.25061E+01
   0.55651E+02   0.25071E+01
   0.55701E+02   0.25080E+01
   0.55751E+02   0.25089E+01
   0.55801E+02   0.25098E+01
   0.55851E+02   0.25106E+01
   0.55901E+02   0.25115E+01
   0.55951E+02   0.25123E+01
   0.56001E+02   0.25132E+01
   0.56051E+02   0.25140E+01
   0.56101E+02   0.25148E+01
   0.56151E+02   0.25156E+01
   0.56201E+02   0.25163E+01
   0.56251E+02   0.25171E+01
   0.56301E+02   0.25178E+01
   0.56351E+02   0.25185E+01
   0.56401E+02   0.25192E+01
   0.56451E+02   0.25199E+01
   0.56501E+02   0.25206E+01
   0.56551E+02   0.25212E+01
   0.56601E+02   0.25219E+01
   0.56651E+02   0.25225E+01
   0.56701E+02   0.25231E+01
   0.56751E+02   0.25237E+01
   0.56801E+02   0.25243E+01
   0.56851E+02   0.25248E+01
   0.56901E+02   0.25254E+01
   0.56951E+02   0.25259E+01
   0.57001E+02   0.25264E+01
   0.57051E+02   0.25269E+01
   0.57101E+02   0.25274E+01
   0.57151E+02   0.25278E+01
   0.57201E+02   0.25283E+01
   0.57251E+02   0.25287E+01
   0.57301E+02   0.25291E+01
   0.57351E+02   0.25295E+01
   0.57401E+02   0.25299E+01
   0.57451E+02   0.25303E+01
   0.57501E+02   0.25306E+01
   0.57551E+02   0.25310E+01
   0.57601E+02   0.25313E+01
   0.57651E+02   0.25316E+01
   0.57701E+02   0.25319E+01
   0.57751E+02   0.25321E+01
   0.57801E+02   0.25324E+01
   0.57851E+02   0.25326E+01
   0.57901E+02   0.25328E+01
   0.57951E+02   0.25330E+01
   0.58001E+02   0.25332E+01
   0.58051E+02   0.25334E+01
   0.58101E+02   0.25335E+01
   0.58151E+02   0.25337E+01
   0.58201E+02   0.25338E+01
   0.58251E+02   0.25339E+01
   0.58301E+02   0.25340E+01
   0.58351E+02   0.25341E+01
   0.58401E+02   0.25341E+01
   0.58451E+02   0.25341E+01
   0.58501E+02   0.25342E+01
   0.58551E+02   0.25342E+01


   0.51000E-01   0.21328E-07
   0.10100E+00   0.97981E-07
   0.15100E+00   0.30401E-06
   0.20100E+00   0.70345E-06
   0.25100E+00   0.13604E-05
   0.30100E+00   0.23388E-05
   0.35100E+00   0.37027E-05
   0.40100E+00   0.55163E-05
   0.45100E+00   0.78435E-05
   0.50100E+00   0.10748E-04
   0.55100E+00   0.14295E-04
   0.60100E+00   0.18547E-04
   0.65100E+00   0.23570E-04
   0.70100E+00   0.29426E-04
   0.75100E+00   0.36180E-04
   0.80100E+00   0.43896E-04
   0.85100E+00   0.52638E-04
   0.90100E+00   0.62470E-04
   0.95100E+00   0.73456E-04
   0.10010E+01   0.85660E-04
   0.10510E+01   0.99147E-04
   0.11010E+01   0.11398E-03
   0.11510E+01   0.13022E-03
   0.12010E+01   0.14794E-03
   0.12510E+01   0.16720E-03
   0.13010E+01   0.18805E-03
   0.13510E+01   0.21058E-03
   0.14010E+01   0.23483E-03
   0.14510E+01   0.26088E-03
   0.15010E+01   0.28879E-03
   0.15510E+01   0.31862E-03
   0.16010E+01   0.35044E-03
   0.16510E+01   0.38431E-03
   0.17010E+01   0.42029E-03
   0.17510E+01   0.45845E-03
   0.18010E+01   0.49886E-03
   0.18510E+01   0.54157E-03
   0.19010E+01   0.58665E-03
   0.19510E+01   0.63417E-03
   0.20010E+01   0.68419E-03
   0.20510E+01   0.73677E-03
   0.21010E+01   0.79197E-03
   0.21510E+01   0.84987E-03
   0.22010E+01   0.91052E-03
   0.22510E+01   0.97400E-03
   0.23010E+01   0.10404E-02
   0.23510E+01   0.11097E-02
   0.24010E+01   0.11820E-02
   0.24510E+01   0.12574E-02
   0.25010E+01   0.13359E-02
   0.25510E+01   0.14176E-02
   0.26010E+01   0.15026E-02
   0.26510E+01   0.15910E-02
   0.27010E+01   0.16827E-02
   0.27510E+01   0.17770E-02
   0.28010E+01   0.18747E-02
   0.28510E+01   0.19760E-02
   0.29010E+01   0.20808E-02
   0.29510E+01   0.21893E-02
   0.30010E+01   0.23016E-02
   0.30510E+01   0.24177E-02
   0.31010E+01   0.25376E-02
   0.31510E+01   0.26614E-02
   0.32010E+01   0.27893E-02
   0.32510E+01   0.29212E-02
   0.33010E+01   0.30573E-02
   0.33510E+01   0.31975E-02
   0.34010E+01   0.33419E-02
   0.34510E+01   0.34907E-02
   0.35010E+01   0.36439E-02
   0.35510E+01   0.38015E-02
   0.36010E+01   0.39636E-02
   0.36510E+01   0.41302E-02
   0.37010E+01   0.43015E-02
   0.37510E+01   0.44775E-02
   0.38010E+01   0.46582E-02
   0.38510E+01   0.48438E-02
   0.39010E+01   0.50342E-02
   0.39510E+01   0.52296E-02
   0.40010E+01   0.54299E-02
   0.40510E+01   0.56354E-02
   0.41010E+01   0.58460E-02
   0.41510E+01   0.60618E-02
   0.42010E+01   0.62828E-02
   0.42510E+01   0.65092E-02
   0.43010E+01   0.67409E-02
   0.43510E+01   0.69782E-02
   0.44010E+01   0.72209E-02
   0.44510E+01   0.74692E-02
   0.45010E+01   0.77231E-02
   0.45510E+01   0.79828E-02
   0.46010E+01   0.82482E-02
   0.46510E+01   0.85195E-02
   0.47010E+01   0.87966E-02
   0.47510E+01   0.90797E-02
   0.48010E+01   0.93689E-02
   0.48510E+01   0.96641E-02
   0.49010E+01   0.99649E-02
   0.49510E+01   0.10269E-01
   0.50010E+01   0.10580E-01
   0.50510E+01   0.10897E-01
   0.51010E+01   0.11220E-01
   0.51510E+01   0.11549E-01
   0.52010E+01   0.11885E-01
   0.52510E+01   0.12228E-01
   0.53010E+01   0.12577E-01
   0.53510E+01   0.12933E-01
   0.54010E+01   0.13296E-01
   0.54510E+01   0.13665E-01
   0.55010E+01   0.14041E-01
   0.55510E+01   0.14424E-01
   0.56010E+01   0.14814E-01
   0.56510E+01   0.15211E-01
   0.57010E+01   0.15615E-01
   0.57510E+01   0.16026E-01
   0.58010E+01   0.16445E-01
   0.58510E+01   0.16871E-01
   0.59010E+01   0.17304E-01
   0.59510E+01   0.17744E-01
   0.60010E+01   0.18192E-01
   0.60510E+01   0.18648E-01
   0.61010E+01   0.19111E-01
   0.61510E+01   0.19581E-01
   0.62010E+01   0.20060E-01
   0.62510E+01   0.20546E-01
   0.63010E+01   0.21040E-01
   0.63510E+01   0.21541E-01
   0.64010E+01   0.22046E-01
   0.64510E+01   0.22558E-01
   0.65010E+01   0.23079E-01
   0.65510E+01   0.23607E-01
   0.66010E+01   0.24144E-01
   0.66510E+01   0.24689E-01
   0.67010E+01   0.25242E-01
   0.67510E+01   0.25804E-01
   0.68010E+01   0.26374E-01
   0.68510E+01   0.26952E-01
   0.69010E+01   0.27539E-01
   0.69510E+01   0.28134E-01
   0.70010E+01   0.28738E-01
   0.70510E+01   0.29351E-01
   0.71010E+01   0.29973E-01
   0.71510E+01   0.30603E-01
   0.72010E+01   0.31242E-01
   0.72510E+01   0.31890E-01
   0.73010E+01   0.32547E-01
   0.73510E+01   0.33213E-01
   0.74010E+01   0.33889E-01
   0.74510E+01   0.34573E-01
   0.75010E+01   0.35267E-01
   0.75510E+01   0.35964E-01
   0.76010E+01   0.36669E-01
   0.76510E+01   0.37383E-01
   0.77010E+01   0.38107E-01
   0.77510E+01   0.38840E-01
   0.78010E+01   0.39583E-01
   0.78510E+01   0.40335E-01
   0.79010E+01   0.41097E-01
   0.79510E+01   0.41869E-01
   0.80010E+01   0.42650E-01
   0.80510E+01   0.43441E-01
   0.81010E+01   0.44242E-01
   0.81510E+01   0.45053E-01
   0.82010E+01   0.45875E-01
   0.82510E+01   0.46706E-01
   0.83010E+01   0.47547E-01
   0.83510E+01   0.48398E-01
   0.84010E+01   0.49260E-01
   0.84510E+01   0.50132E-01
   0.85010E+01   0.51015E-01
   0.85510E+01   0.51906E-01
   0.86010E+01   0.52800E-01
   0.86510E+01   0.53704E-01
   0.87010E+01   0.54619E-01
   0.87510E+01   0.55545E-01
   0.88010E+01   0.56481E-01
   0.88510E+01   0.57428E-01
   0.89010E+01   0.58385E-01
   0.89510E+01   0.59354E-01
   0.90010E+01   0.60333E-01
   0.90510E+01   0.61323E-01
   0.91010E+01   0.62325E-01
   0.91510E+01   0.63337E-01
   0.92010E+01   0.64361E-01
   0.92510E+01   0.65395E-01
   0.93010E+01   0.66441E-01
   0.93510E+01   0.67498E-01
   0.94010E+01   0.68567E-01
   0.94510E+01   0.69645E-01
   0.95010E+01   0.70725E-01
   0.95510E+01   0.71816E-01
   0.96010E+01   0.72919E-01
   0.96510E+01   0.74034E-01
   0.97010E+01   0.75160E-01
   0.97510E+01   0.76298E-01
   0.98010E+01   0.77448E-01
   0.98510E+01   0.78609E-01
   0.99010E+01   0.79782E-01
   0.99510E+01   0.80967E-01
   0.10001E+02   0.82164E-01
   0.10051E+02   0.83373E-01
   0.10101E+02   0.84595E-01
   0.10151E+02   0.85828E-01
   0.10201E+02   0.87074E-01
   0.10251E+02   0.88331E-01
   0.10301E+02   0.89591E-01
   0.10351E+02   0.90860E-01
   0.10401E+02   0.92141E-01
   0.10451E+02   0.93435E-01
   0.10501E+02   0.94742E-01
   0.10551E+02   0.96060E-01
   0.10601E+02   0.97392E-01
   0.10651E+02   0.98736E-01
   0.10701E+02   0.10009E+00
   0.10751E+02   0.10146E+00
   0.10801E+02   0.10284E+00
   0.10851E+02   0.10424E+00
   0.10901E+02   0.10565E+00
   0.10951E+02   0.10707E+00
   0.11001E+02   0.10850E+00
   0.11051E+02   0.10994E+00
   0.11101E+02   0.11138E+00
   0.11151E+02   0.11284E+00
   0.11201E+02   0.11431E+00
   0.11251E+02   0.11580E+00
   0.11301E+02   0.11729E+00
   0.11351E+02   0.11880E+00
   0.11401E+02   0.12033E+00
   0.11451E+02   0.12187E+00
   0.11501E+02   0.12342E+00
   0.11551E+02   0.12498E+00
   0.11601E+02   0.12656E+00
   0.11651E+02   0.12815E+00
   0.11701E+02   0.12976E+00
   0.11751E+02   0.13137E+00
   0.11801E+02   0.13298E+00
   0.11851E+02   0.13461E+00
   0.11901E+02   0.13626E+00
   0.11951E+02   0.13791E+00
   0.12001E+02   0.13959E+00
   0.12051E+02   0.14127E+00
   0.12101E+02   0.14297E+00
   0.12151E+02   0.14469E+00
   0.12201E+02   0.14642E+00
   0.12251E+02   0.14816E+00
   0.12301E+02   0.14991E+00
   0.12351E+02   0.15169E+00
   0.12401E+02   0.15347E+00
   0.12451E+02   0.15525E+00
   0.12501E+02   0.15704E+00
   0.12551E+02   0.15885E+00
   0.12601E+02   0.16068E+00
   0.12651E+02   0.16252E+00
   0.12701E+02   0.16437E+00
   0.12751E+02   0.16624E+00
   0.12801E+02   0.16812E+00
   0.12851E+02   0.17002E+00
   0.12901E+02   0.17193E+00
   0.12951E+02   0.17386E+00
   0.13001E+02   0.17580E+00
   0.13051E+02   0.17774E+00
   0.13101E+02   0.17970E+00
   0.13151E+02   0.18166E+00
   0.13201E+02   0.18365E+00
   0.13251E+02   0.18564E+00
   0.13301E+02   0.18765E+00
   0.13351E+02   0.18968E+00
   0.13401E+02   0.19172E+00
   0.13451E+02   0.19378E+00
   0.13501E+02   0.19586E+00
   0.13551E+02   0.19794E+00
   0.13601E+02   0.20005E+00
   0.13651E+02   0.20215E+00
   0.13701E+02   0.20426E+00
   0.13751E+02   0.20639E+00
   0.13801E+02   0.20854E+00
   0.13851E+02   0.21070E+00
   0.13901E+02   0.21287E+00
   0.13951E+02   0.21506E+00
   0.14001E+02   0.21727E+00
   0.14051E+02   0.21949E+00
   0.14101E+02   0.22173E+00
   0.14151E+02   0.22399E+00
   0.14201E+02   0.22625E+00
   0.14251E+02   0.22851E+00
   0.14301E+02   0.23079E+00
   0.14351E+02   0.23309E+00
   0.14401E+02   0.23540E+00
   0.14451E+02   0.23773E+00
   0.14501E+02   0.24007E+00
   0.14551E+02   0.24243E+00
   0.14601E+02   0.24480E+00
   0.14651E+02   0.24720E+00
   0.14701E+02   0.24960E+00
   0.14751E+02   0.25201E+00
   0.14801E+02   0.25442E+00
   0.14851E+02   0.25686E+00
   0.14901E+02   0.25930E+00
   0.14951E+02   0.26177E+00
   0.15001E+02   0.26425E+00
   0.15051E+02   0.26675E+00
   0.15101E+02   0.26927E+00
   0.15151E+02   0.27180E+00
   0.15201E+02   0.27435E+00
   0.15251E+02   0.27691E+00
   0.15301E+02   0.27946E+00
   0.15351E+02   0.28203E+00
   0.15401E+02   0.28462E+00
   0.15451E+02   0.28723E+00
   0.15501E+02   0.28985E+00
   0.15551E+02   0.29249E+00
   0.15601E+02   0.29515E+00
   0.15651E+02   0.29782E+00
   0.15701E+02   0.30051E+00
   0.15751E+02   0.30322E+00
   0.15801E+02   0.30591E+00
   0.15851E+02   0.30863E+00
   0.15901E+02   0.31136E+00
   0.15951E+02   0.31411E+00
   0.16001E+02   0.31688E+00
   0.16051E+02   0.31966E+00
   0.16101E+02   0.32246E+00
   0.16151E+02   0.32528E+00
   0.16201E+02   0.32811E+00
   0.16251E+02   0.33096E+00
   0.16301E+02   0.33380E+00
   0.16351E+02   0.33666E+00
   0.16401E+02   0.33954E+00
   0.16451E+02   0.34243E+00
   0.16501E+02   0.34534E+00
   0.16551E+02   0.34827E+00
   0.16601E+02   0.35122E+00
   0.16651E+02   0.35419E+00
   0.16701E+02   0.35717E+00
   0.16751E+02   0.36014E+00
   0.16801E+02   0.36313E+00
   0.16851E+02   0.36614E+00
   0.16901E+02   0.36916E+00
   0.16951E+02   0.37220E+00
   0.17001E+02   0.37526E+00
   0.17051E+02   0.37834E+00
   0.17101E+02   0.38143E+00
   0.17151E+02   0.38454E+00
   0.17201E+02   0.38765E+00
   0.17251E+02   0.39077E+00
   0.17301E+02   0.39390E+00
   0.17351E+02   0.39706E+00
   0.17401E+02   0.40023E+00
   0.17451E+02   0.40342E+00
   0.17501E+02   0.40663E+00
   0.17551E+02   0.40985E+00
   0.17601E+02   0.41310E+00
   0.17651E+02   0.41633E+00
   0.17701E+02   0.41958E+00
   0.17751E+02   0.42285E+00
   0.17801E+02   0.42613E+00
   0.17851E+02   0.42944E+00
   0.17901E+02   0.43276E+00
   0.17951E+02   0.43610E+00
   0.18001E+02   0.43946E+00
   0.18051E+02   0.44283E+00
   0.18101E+02   0.44620E+00
   0.18151E+02   0.44958E+00
   0.18201E+02   0.45298E+00
   0.18251E+02   0.45639E+00
   0.18301E+02   0.45983E+00
   0.18351E+02   0.46329E+00
   0.18401E+02   0.46676E+00
   0.18451E+02   0.47026E+00
   0.18501E+02   0.47374E+00
   0.18551E+02   0.47723E+00
   0.18601E+02   0.48075E+00
   0.18651E+02   0.48428E+00
   0.18701E+02   0.48783E+00
   0.18751E+02   0.49140E+00
   0.18801E+02   0.49499E+00
   0.18851E+02   0.49860E+00
   0.18901E+02   0.50220E+00
   0.18951E+02   0.50581E+00
   0.19001E+02   0.50944E+00
   0.19051E+02   0.51309E+00
   0.19101E+02   0.51676E+00
   0.19151E+02   0.52044E+00
   0.19201E+02   0.52415E+00
   0.19251E+02   0.52787E+00
   0.19301E+02   0.53159E+00
   0.19351E+02   0.53531E+00
   0.19401E+02   0.53906E+00
   0.19451E+02   0.54282E+00
   0.19501E+02   0.54661E+00
   0.19551E+02   0.55041E+00
   0.19601E+02   0.55423E+00
   0.19651E+02   0.55807E+00
   0.19701E+02   0.56190E+00
   0.19751E+02   0.56574E+00
   0.19801E+02   0.56961E+00
   0.19851E+02   0.57349E+00
   0.19901E+02   0.57739E+00
   0.19951E+02   0.58131E+00
   0.20001E+02   0.58525E+00
   0.20051E+02   0.58920E+00
   0.20101E+02   0.59314E+00
   0.20151E+02   0.59709E+00
   0.20201E+02   0.60107E+00
   0.20251E+02   0.60507E+00
   0.20301E+02   0.60909E+00
   0.20351E+02   0.61312E+00
   0.20401E+02   0.61718E+00
   0.20451E+02   0.62122E+00
   0.20501E+02   0.62528E+00
   0.20551E+02   0.62935E+00
   0.20601E+02   0.63345E+00
   0.20651E+02   0.63756E+00
   0.20701E+02   0.64169E+00
   0.20751E+02   0.64585E+00
   0.20801E+02   0.64999E+00
   0.20851E+02   0.65414E+00
   0.20901E+02   0.65831E+00
   0.20951E+02   0.66250E+00
   0.21001E+02   0.66671E+00
   0.21051E+02   0.67094E+00
   0.21101E+02   0.67520E+00
   0.21151E+02   0.67946E+00
   0.21201E+02   0.68371E+00
   0.21251E+02   0.68798E+00
   0.21301E+02   0.69226E+00
   0.21351E+02   0.69657E+00
   0.21401E+02   0.70090E+00
   0.21451E+02   0.70525E+00
   0.21501E+02   0.70961E+00
   0.21551E+02   0.71396E+00
   0.21601E+02   0.71832E+00
   0.21651E+02   0.72271E+00
   0.21701E+02   0.72711E+00
   0.21751E+02   0.73154E+00
   0.21801E+02   0.73598E+00
   0.21851E+02   0.74041E+00
   0.21901E+02   0.74485E+00
   0.21951E+02   0.74931E+00
   0.22001E+02   0.75380E+00
   0.22051E+02   0.75830E+00
   0.22101E+02   0.76282E+00
   0.22151E+02   0.76736E+00
   0.22201E+02   0.77189E+00
   0.22251E+02   0.77643E+00
   0.22301E+02   0.78098E+00
   0.22351E+02   0.78556E+00
   0.22401E+02   0.79016E+00
   0.22451E+02   0.79478E+00
   0.22501E+02   0.79941E+00
   0.22551E+02   0.80402E+00
   0.22601E+02   0.80866E+00
   0.22651E+02   0.81331E+00
   0.22701E+02   0.81799E+00
   0.22751E+02   0.82268E+00
   0.22801E+02   0.82740E+00
   0.22851E+02   0.83209E+00
   0.22901E+02   0.83680E+00
   0.22951E+02   0.84153E+00
   0.23001E+02   0.84628E+00
   0.23051E+02   0.85105E+00
   0.23101E+02   0.85584E+00
   0.23151E+02   0.86065E+00
   0.23201E+02   0.86543E+00
   0.23251E+02   0.87023E+00
   0.23301E+02   0.87506E+00
   0.23351E+02   0.87991E+00
   0.23401E+02   0.88477E+00
   0.23451E+02   0.88965E+00
   0.23501E+02   0.89451E+00
   0.23551E+02   0.89939E+00
   0.23601E+02   0.90429E+00
   0.23651E+02   0.90921E+00
   0.23701E+02   0.91415E+00
   0.23751E+02   0.91910E+00
   0.23801E+02   0.92403E+00
   0.23851E+02   0.92899E+00
   0.23901E+02   0.93396E+00
   0.23951E+02   0.93895E+00
   0.24001E+02   0.94397E+00
   0.24051E+02   0.94900E+00
   0.24101E+02   0.95400E+00
   0.24151E+02   0.95903E+00
   0.24201E+02   0.96408E+00
   0.24251E+02   0.96915E+00
   0.24301E+02   0.97423E+00
   0.24351E+02   0.97934E+00
   0.24401E+02   0.98441E+00
   0.24451E+02   0.98951E+00
   0.24501E+02   0.99463E+00
   0.24551E+02   0.99978E+00
   0.24601E+02   0.10049E+01
   0.24651E+02   0.10101E+01
   0.24701E+02   0.10153E+01
   0.24751E+02   0.10204E+01
   0.24801E+02   0.10256E+01
   0.24851E+02   0.10308E+01
   0.24901E+02   0.10361E+01
   0.24951E+02   0.10413E+01
   0.25001E+02   0.10466E+01
   0.25051E+02   0.10518E+01
   0.25101E+02   0.10571E+01
   0.25151E+02   0.10623E+01
   0.25201E+02   0.10677E+01
   0.25251E+02   0.10729E+01
   0.25301E+02   0.10782E+01
   0.25351E+02   0.10836E+01
   0.25401E+02   0.10889E+01
   0.25451E+02   0.10942E+01
   0.25501E+02   0.10996E+01
   0.25551E+02   0.11050E+01
   0.25601E+02   0.11103E+01
   0.25651E+02   0.11157E+01
   0.25701E+02   0.11211E+01
   0.25751E+02   0.11266E+01
   0.25801E+02   0.11320E+01
   0.25851E+02   0.11374E+01
   0.25901E+02   0.11428E+01
   0.25951E+02   0.11483E+01
   0.26001E+02   0.11538E+01
   0.26051E+02   0.11592E+01
   0.26101E+02   0.11647E+01
   0.26151E+02   0.11702E+01
   0.26201E+02   0.11757E+01
   0.26251E+02   0.11812E+01
   0.26301E+02   0.11868E+01
   0.26351E+02   0.11923E+01
   0.26401E+02   0.11978E+01
   0.26451E+02   0.12034E+01
   0.26501E+02   0.12090E+01
   0.26551E+02   0.12146E+01
   0.26601E+02   0.12201E+01
   0.26651E+02   0.12257E+01
   0.26701E+02   0.12313E+01
   0.26751E+02   0.12370E+01
   0.26801E+02   0.12426E+01
   0.26851E+02   0.12483E+01
   0.26901E+02   0.12539E+01
   0.26951E+02   0.12595E+01
   0.27001E+02   0.12652E+01
   0.27051E+02   0.12709E+01
   0.27101E+02   0.12766E+01
   0.27151E+02   0.12823E+01
   0.27201E+02   0.12880E+01
   0.27251E+02   0.12937E+01
   0.27301E+02   0.12995E+01
   0.27351E+02   0.13052E+01
   0.27401E+02   0.13109E+01
   0.27451E+02   0.13167E+01
   0.27501E+02   0.13224E+01
   0.27551E+02   0.13282E+01
   0.27601E+02   0.13340E+01
   0.27651E+02   0.13398E+01
   0.27701E+02   0.13456E+01
   0.27751E+02   0.13514E+01
   0.27801E+02   0.13572E+01
   0.27851E+02   0.13631E+01
   0.27901E+02   0.13689E+01
   0.27951E+02   0.13747E+01
   0.28001E+02   0.13806E+01
   0.28051E+02   0.13865E+01
   0.28101E+02   0.13923E+01
   0.28151E+02   0.13982E+01
   0.28201E+02   0.14041E+01
   0.28251E+02   0.14100E+01
   0.28301E+02   0.14159E+01
   0.28351E+02   0.14218E+01
   0.28401E+02   0.14277E+01
   0.28451E+02   0.14336E+01
   0.28501E+02   0.14396E+01
   0.28551E+02   0.14455E+01
   0.28601E+02   0.14515E+01
   0.28651E+02   0.14574E+01
   0.28701E+02   0.14634E+01
   0.28751E+02   0.14694E+01
   0.28801E+02   0.14754E+01
   0.28851E+02   0.14814E+01
   0.28901E+02   0.14874E+01
   0.28951E+02   0.14934E+01
   0.29001E+02   0.14994E+01
   0.29051E+02   0.15054E+01
   0.29101E+02   0.15114E+01
   0.29151E+02   0.15174E+01
   0.29201E+02   0.15235E+01
   0.29251E+02   0.15296E+01
   0.29301E+02   0.15356E+01
   0.29351E+02   0.15417E+01
   0.29401E+02   0.15478E+01
   0.29451E+02   0.15538E+01
   0.29501E+02   0.15600E+01
   0.29551E+02   0.15660E+01
   0.29601E+02   0.15721E+01
   0.29651E+02   0.15782E+01
   0.29701E+02   0.15844E+01
   0.29751E+02   0.15905E+01
   0.29801E+02   0.15966E+01
   0.29851E+02   0.16027E+01
   0.29901E+02   0.16089E+01
   0.29951E+02   0.16150E+01
   0.30001E+02   0.16212E+01
   0.30051E+02   0.16273E+01
   0.30101E+02   0.16335E+01
   0.30151E+02   0.16397E+01
   0.30201E+02   0.16458E+01
   0.30251E+02   0.16520E+01
   0.30301E+02   0.16582E+01
   0.30351E+02   0.16644E+01
   0.30401E+02   0.16706E+01
   0.30451E+02   0.16768E+01
   0.30501E+02   0.16830E+01
   0.30551E+02   0.16893E+01
   0.30601E+02   0.16955E+01
   0.30651E+02   0.17017E+01
   0.30701E+02   0.17079E+01
   0.30751E+02   0.17142E+01
   0.30801E+02   0.17204E+01
   0.30851E+02   0.17267E+01
   0.30901E+02   0.17329E+01
   0.30951E+02   0.17392E+01
   0.31001E+02   0.17455E+01
   0.31051E+02   0.17517E+01
   0.31101E+02   0.17580E+01
   0.31151E+02   0.17643E+01
   0.31201E+02   0.17706E+01
   0.31251E+02   0.17769E+01
   0.31301E+02   0.17831E+01
   0.31351E+02   0.17894E+01
   0.31401E+02   0.17958E+01
   0.31451E+02   0.18021E+01
   0.31501E+02   0.18084E+01
   0.31551E+02   0.18147E+01
   0.31601E+02   0.18210E+01
   0.31651E+02   0.18273E+01
   0.31701E+02   0.18337E+01
   0.31751E+02   0.18400E+01
   0.31801E+02   0.18464E+01
   0.31851E+02   0.18527E+01
   0.31901E+02   0.18590E+01
   0.31951E+02   0.18654E+01
   0.32001E+02   0.18717E+01
   0.32051E+02   0.18781E+01
   0.32101E+02   0.18844E+01
   0.32151E+02   0.18908E+01
   0.32201E+02   0.18972E+01
   0.32251E+02   0.19035E+01
   0.32301E+02   0.19099E+01
   0.32351E+02   0.19163E+01
   0.32401E+02   0.19227E+01
   0.32451E+02   0.19290E+01
   0.32501E+02   0.19354E+01
   0.32551E+02   0.19418E+01
   0.32601E+02   0.19482E+01
   0.32651E+02   0.19546E+01
   0.32701E+02   0.19610E+01
   0.32751E+02   0.19674E+01
   0.32801E+02   0.19738E+01
   0.32851E+02   0.19802E+01
   0.32901E+02   0.19866E+01
   0.32951E+02   0.19930E+01
   0.33001E+02   0.19994E+01
   0.33051E+02   0.20058E+01
   0.33101E+02   0.20123E+01
   0.33151E+02   0.20187E+01
   0.33201E+02   0.20251E+01
   0.33251E+02   0.20315E+01
   0.33301E+02   0.20379E+01
   0.33351E+02   0.20444E+01
   0.33401E+02   0.20508E+01
   0.33451E+02   0.20572E+01
   0.33501E+02   0.20637E+01
   0.33551E+02   0.20701E+01
   0.33601E+02   0.20765E+01
   0.33651E+02   0.20829E+01
   0.33701E+02   0.20894E+01
   0.33751E+02   0.20958E+01
   0.33801E+02   0.21022E+01
   0.33851E+02   0.21087E+01
   0.33901E+02   0.21151E+01
   0.33951E+02   0.21216E+01
   0.34001E+02   0.21280E+01
   0.34051E+02   0.21345E+01
   0.34101E+02   0.21409E+01
   0.34151E+02   0.21473E+01
   0.34201E+02   0.21538E+01
   0.34251E+02   0.21602E+01
   0.34301E+02   0.21666E+01
   0.34351E+02   0.21731E+01
   0.34401E+02   0.21795E+01
   0.34451E+02   0.21860E+01
   0.34501E+02   0.21924E+01
   0.34551E+02   0.21989E+01
   0.34601E+02   0.22053E+01
   0.34651E+02   0.22117E+01
   0.34701E+02   0.22182E+01
   0.34751E+02   0.22247E+01
   0.34801E+02   0.22311E+01
   0.34851E+02   0.22375E+01
   0.34901E+02   0.22440E+01
   0.34951E+02   0.22504E+01
   0.35001E+02   0.22569E+01
   0.35051E+02   0.22633E+01
   0.35101E+02   0.22697E+01
   0.35151E+02   0.22762E+01
   0.35201E+02   0.22826E+01
   0.35251E+02   0.22890E+01
   0.35301E+02   0.22955E+01
   0.35351E+02   0.23019E+01
   0.35401E+02   0.23083E+01
   0.35451E+02   0.23148E+01
   0.35501E+02   0.23212E+01
   0.35551E+02   0.23276E+01
   0.35601E+02   0.23341E+01
   0.35651E+02   0.23405E+01
   0.35701E+02   0.23469E+01
   0.35751E+02   0.23533E+01
   0.35801E+02   0.23597E+01
   0.35851E+02   0.23661E+01
   0.35901E+02   0.23726E+01
   0.35951E+02   0.23790E+01
   0.36001E+02   0.23854E+01
   0.36051E+02   0.23918E+01
   0.36101E+02   0.23982E+01
   0.36151E+02   0.24046E+01
   0.36201E+02   0.24110E+01
   0.36251E+02   0.24174E+01
   0.36301E+02   0.24238E+01
   0.36351E+02   0.24302E+01
   0.36401E+02   0.24366E+01
   0.36451E+02   0.24429E+01
   0.36501E+02   0.24493E+01
   0.36551E+02   0.24557E+01
   0.36601E+02   0.24621E+01
   0.36651E+02   0.24684E+01
   0.36701E+02   0.24748E+01
   0.36751E+02   0.24812E+01
   0.36801E+02   0.24875E+01
   0.36851E+02   0.24939E+01
   0.36901E+02   0.25002E+01
   0.36951E+02   0.25066E+01
   0.37001E+02   0.25129E+01
   0.37051E+02   0.25192E+01
   0.37101E+02   0.25256E+01
   0.37151E+02   0.25319E+01
   0.37201E+02   0.25382E+01
   0.37251E+02   0.25446E+01
   0.37301E+02   0.25509E+01
   0.37351E+02   0.25572E+01
   0.37401E+02   0.25635E+01
   0.37451E+02   0.25698E+01
   0.37501E+02   0.25761E+01
   0.37551E+02   0.25824E+01
   0.37601E+02   0.25887E+01
   0.37651E+02   0.25950E+01
   0.37701E+02   0.26013E+01
   0.37751E+02   0.26076E+01
   0.37801E+02   0.26138E+01
   0.37851E+02   0.26201E+01
   0.37901E+02   0.26264E+01
   0.37951E+02   0.26326E+01
   0.38001E+02   0.26389E+01
   0.38051E+02   0.26451E+01
   0.38101E+02   0.26513E+01
   0.38151E+02   0.26576E+01
   0.38201E+02   0.26638E+01
   0.38251E+02   0.26700E+01
   0.38301E+02   0.26763E+01
   0.38351E+02   0.26825E+01
   0.38401E+02   0.26887E+01
   0.38451E+02   0.26949E+01
   0.38501E+02   0.27011E+01
   0.38551E+02   0.27072E+01
   0.38601E+02   0.27134E+01
   0.38651E+02   0.27196E+01
   0.38701E+02   0.27258E+01
   0.38751E+02   0.27319E+01
   0.38801E+02   0.27381E+01
   0.38851E+02   0.27442E+01
   0.38901E+02   0.27504E+01
   0.38951E+02   0.27565E+01
   0.39001E+02   0.27626E+01
   0.39051E+02   0.27687E+01
   0.39101E+02   0.27749E+01
   0.39151E+02   0.27809E+01
   0.39201E+02   0.27870E+01
   0.39251E+02   0.27931E+01
   0.39301E+02   0.27992E+01
   0.39351E+02   0.28053E+01
   0.39401E+02   0.28114E+01
   0.39451E+02   0.28174E+01
   0.39501E+02   0.28235E+01
   0.39551E+02   0.28295E+01
   0.39601E+02   0.28355E+01
   0.39651E+02   0.28416E+01
   0.39701E+02   0.28476E+01
   0.39751E+02   0.28536E+01
   0.39801E+02   0.28596E+01
   0.39851E+02   0.28656E+01
   0.39901E+02   0.28716E+01
   0.39951E+02   0.28775E+01
   0.40001E+02   0.28835E+01
   0.40051E+02   0.28894E+01
   0.40101E+02   0.28954E+01
   0.40151E+02   0.29013E+01
   0.40201E+02   0.29073E+01
   0.40251E+02   0.29132E+01
   0.40301E+02   0.29191E+01
   0.40351E+02   0.29250E+01
   0.40401E+02   0.29309E+01
   0.40451E+02   0.29368E+01
   0.40501E+02   0.29426E+01
   0.40551E+02   0.29485E+01
   0.40601E+02   0.29544E+01
   0.40651E+02   0.29602E+01
   0.40701E+02   0.29660E+01
   0.40751E+02   0.29719E+01
   0.40801E+02   0.29777E+01
   0.40851E+02   0.29835E+01
   0.40901E+02   0.29893E+01
   0.40951E+02   0.29951E+01
   0.41001E+02   0.30008E+01
   0.41051E+02   0.30066E+01
   0.41101E+02   0.30124E+01
   0.41151E+02   0.30181E+01
   0.41201E+02   0.30238E+01
   0.41251E+02   0.30296E+01
   0.41301E+02   0.30353E+01
   0.41351E+02   0.30410E+01
   0.41401E+02   0.30467E+01
   0.41451E+02   0.30523E+01
   0.41501E+02   0.30580E+01
   0.41551E+02   0.30637E+01
   0.41601E+02   0.30693E+01
   0.41651E+02   0.30749E+01
   0.41701E+02   0.30805E+01
   0.41751E+02   0.30862E+01
   0.41801E+02   0.30918E+01
   0.41851E+02   0.30973E+01
   0.41901E+02   0.31029E+01
   0.41951E+02   0.31085E+01
   0.42001E+02   0.31141E+01
   0.42051E+02   0.31196E+01
   0.42101E+02   0.31251E+01
   0.42151E+02   0.31306E+01
   0.42201E+02   0.31361E+01
   0.42251E+02   0.31416E+01
   0.42301E+02   0.31471E+01
   0.42351E+02   0.31526E+01
   0.42401E+02   0.31580E+01
   0.42451E+02   0.31635E+01
   0.42501E+02   0.31689E+01
   0.42551E+02   0.31743E+01
   0.42601E+02   0.31797E+01
   0.42651E+02   0.31851E+01
   0.42701E+02   0.31905E+01
   0.42751E+02   0.31959E+01
   0.42801E+02   0.32012E+01
   0.42851E+02   0.32065E+01
   0.42901E+02   0.32119E+01
   0.42951E+02   0.32172E+01
   0.43001E+02   0.32225E+01
   0.43051E+02   0.32278E+01
   0.43101E+02   0.32330E+01
   0.43151E+02   0.32383E+01
   0.43201E+02   0.32435E+01
   0.43251E+02   0.32488E+01
   0.43301E+02   0.32540E+01
   0.43351E+02   0.32592E+01
   0.43401E+02   0.32644E+01
   0.43451E+02   0.32696E+01
   0.43501E+02   0.32747E+01
   0.43551E+02   0.32799E+01
   0.43601E+02   0.32850E+01
   0.43651E+02   0.32901E+01
   0.43701E+02   0.32952E+01
   0.43751E+02   0.33003E+01
   0.43801E+02   0.33054E+01
   0.43851E+02   0.33104E+01
   0.43901E+02   0.33155E+01
   0.43951E+02   0.33205E+01
   0.44001E+02   0.33255E+01
   0.44051E+02   0.33305E+01
   0.44101E+02   0.33355E+01
   0.44151E+02   0.33405E+01
   0.44201E+02   0.33454E+01
   0.44251E+02   0.33503E+01
   0.44301E+02   0.33553E+01
   0.44351E+02   0.33602E+01
   0.44401E+02   0.33651E+01
   0.44451E+02   0.33699E+01
   0.44501E+02   0.33748E+01
   0.44551E+02   0.33796E+01
   0.44601E+02   0.33845E+01
   0.44651E+02   0.33893E+01
   0.44701E+02   0.33941E+01
   0.44751E+02   0.33989E+01
   0.44801E+02   0.34036E+01
   0.44851E+02   0.34084E+01
   0.44901E+02   0.34131E+01
   0.44951E+02   0.34178E+01
   0.45001E+02   0.34225E+01
   0.45051E+02   0.34272E+01
   0.45101E+02   0.34319E+01
   0.45151E+02   0.34365E+01
   0.45201E+02   0.34411E+01
   0.45251E+02   0.34457E+01
   0.45301E+02   0.34503E+01
   0.45351E+02   0.34549E+01
   0.45401E+02   0.34595E+01
   0.45451E+02   0.34640E+01
   0.45501E+02   0.34685E+01
   0.45551E+02   0.34730E+01
   0.45601E+02   0.34775E+01
   0.45651E+02   0.34820E+01
   0.45701E+02   0.34865E+01
   0.45751E+02   0.34909E+01
   0.45801E+02   0.34953E+01
   0.45851E+02   0.34997E+01
   0.45901E+02   0.35041E+01
   0.45951E+02   0.35085E+01
   0.46001E+02   0.35129E+01
   0.46051E+02   0.35172E+01
   0.46101E+02   0.35215E+01
   0.46151E+02   0.35258E+01
   0.46201E+02   0.35301E+01
   0.46251E+02   0.35343E+01
   0.46301E+02   0.35386E+01
   0.46351E+02   0.35428E+01
   0.46401E+02   0.35470E+01
   0.46451E+02   0.35512E+01
   0.46501E+02   0.35554E+01
   0.46551E+02   0.35595E+01
   0.46601E+02   0.35637E+01
   0.46651E+02   0.35678E+01
   0.46701E+02   0.35719E+01
   0.46751E+02   0.35759E+01
   0.46801E+02   0.35800E+01
   0.46851E+02   0.35840E+01
   0.46901E+02   0.35880E+01
   0.46951E+02   0.35920E+01
   0.47001E+02   0.35960E+01
   0.47051E+02   0.36000E+01
   0.47101E+02   0.36039E+01
   0.47151E+02   0.36078E+01
   0.47201E+02   0.36117E+01
   0.47251E+02   0.36156E+01
   0.47301E+02   0.36195E+01
   0.47351E+02   0.36233E+01
   0.47401E+02   0.36271E+01
   0.47451E+02   0.36309E+01
   0.47501E+02   0.36347E+01
   0.47551E+02   0.36385E+01
   0.47601E+02   0.36422E+01
   0.47651E+02   0.36459E+01
   0.47701E+02   0.36496E+01
   0.47751E+02   0.36533E+01
   0.47801E+02   0.36569E+01
   0.47851E+02   0.36606E+01
   0.47901E+02   0.36642E+01
   0.47951E+02   0.36678E+01
   0.48001E+02   0.36714E+01
   0.48051E+02   0.36749E+01
   0.48101E+02   0.36785E+01
   0.48151E+02   0.36820E+01
   0.48201E+02   0.36855E+01
   0.48251E+02   0.36890E+01
   0.48301E+02   0.36924E+01
   0.48351E+02   0.36958E+01
   0.48401E+02   0.36992E+01
   0.48451E+02   0.37026E+01
   0.48501E+02   0.37060E+01
   0.48551E+02   0.37093E+01
   0.48601E+02   0.37127E+01
   0.48651E+02   0.37160E+01
   0.48701E+02   0.37192E+01
   0.48751E+02   0.37225E+01
   0.48801E+02   0.37257E+01
   0.48851E+02   0.37289E+01
   0.48901E+02   0.37321E+01
   0.48951E+02   0.37353E+01
   0.49001E+02   0.37385E+01
   0.49051E+02   0.37416E+01
   0.49101E+02   0.37447E+01
   0.49151E+02   0.37478E+01
   0.49201E+02   0.37508E+01
   0.49251E+02   0.37539E+01
   0.49301E+02   0.37569E+01
   0.49351E+02   0.37599E+01
   0.49401E+02   0.37629E+01
   0.49451E+02   0.37658E+01
   0.49501E+02   0.37688E+01
   0.49551E+02   0.37717E+01
   0.49601E+02   0.37745E+01
   0.49651E+02   0.37774E+01
   0.49701E+02   0.37802E+01
   0.49751E+02   0.37831E+01
   0.49801E+02   0.37858E+01
   0.49851E+02   0.37886E+01
   0.49901E+02   0.37914E+01
   0.49951E+02   0.37941E+01
   0.50001E+02   0.37968E+01
   0.50051E+02   0.37995E+01
   0.50101E+02   0.38021E+01
   0.50151E+02   0.38047E+01
   0.50201E+02   0.38073E+01
   0.50251E+02   0.38099E+01
   0.50301E+02   0.38125E+01
   0.50351E+02   0.38150E+01
   0.50401E+02   0.38175E+01
   0.50451E+02   0.38200E+01
   0.50501E+02   0.38224E+01
   0.50551E+02   0.38249E+01
   0.50601E+02   0.38273E+01
   0.50651E+02   0.38297E+01
   0.50701E+02   0.38321E+01
   0.50751E+02   0.38344E+01
   0.50801E+02   0.38367E+01
   0.50851E+02   0.38390E+01
   0.50901E+02   0.38413E+01
   0.50951E+02   0.38435E+01
   0.51001E+02   0.38458E+01
   0.51051E+02   0.38479E+01
   0.51101E+02   0.38501E+01
   0.51151E+02   0.38523E+01
   0.51201E+02   0.38544E+01
   0.51251E+02   0.38565E+01
   0.51301E+02   0.38586E+01
   0.51351E+02   0.38606E+01
   0.51401E+02   0.38626E+01
   0.51451E+02   0.38646E+01
   0.51501E+02   0.38666E+01
   0.51551E+02   0.38686E+01
   0.51601E+02   0.38705E+01
   0.51651E+02   0.38724E+01
   0.51701E+02   0.38743E+01
   0.51751E+02   0.38761E+01
   0.51801E+02   0.38780E+01
   0.51851E+02   0.38798E+01
   0.51901E+02   0.38815E+01
   0.51951E+02   0.38833E+01
   0.52001E+02   0.38850E+01
   0.52051E+02   0.38867E+01
   0.52101E+02   0.38884E+01
   0.52151E+02   0.38900E+01
   0.52201E+02   0.38917E+01
   0.52251E+02   0.38933E+01
   0.52301E+02   0.38948E+01
   0.52351E+02   0.38964E+01
   0.52401E+02   0.38979E+01
   0.52451E+02   0.38994E+01
   0.52501E+02   0.39008E+01
   0.52551E+02   0.39023E+01
   0.52601E+02   0.39037E+01
   0.52651E+02   0.39051E+01
   0.52701E+02   0.39065E+01
   0.52751E+02   0.39078E+01
   0.52801E+02   0.39091E+01
   0.52851E+02   0.39104E+01
   0.52901E+02   0.39117E+01
   0.52951E+02   0.39129E+01
   0.53001E+02   0.39141E+01
   0.53051E+02   0.39153E+01
   0.53101E+02   0.39164E+01
   0.53151E+02   0.39176E+01
   0.53201E+02   0.39187E+01
   0.53251E+02   0.39197E+01
   0.53301E+02   0.39208E+01
   0.53351E+02   0.39218E+01
   0.53401E+02   0.39228E+01
   0.53451E+02   0.39238E+01
   0.53501E+02   0.39247E+01
   0.53551E+02   0.39256E+01
   0.53601E+02   0.39265E+01
   0.53651E+02   0.39274E+01
   0.53701E+02   0.39282E+01
   0.53751E+02   0.39290E+01
   0.53801E+02   0.39298E+01
   0.53851E+02   0.39306E+01
   0.53901E+02   0.39313E+01
   0.53951E+02   0.39320E+01
   0.54001E+02   0.39327E+01
   0.54051E+02   0.39333E+01
   0.54101E+02   0.39339E+01
   0.54151E+02   0.39345E+01
   0.54201E+02   0.39351E+01
   0.54251E+02   0.39356E+01
   0.54301E+02   0.39361E+01
   0.54351E+02   0.39366E+01
   0.54401E+02   0.39371E+01
   0.54451E+02   0.39375E+01
   0.54501E+02   0.39379E+01
   0.54551E+02   0.39383E+01
   0.54601E+02   0.39386E+01
   0.54651E+02   0.39389E+01
   0.54701E+02   0.39392E+01
   0.54751E+02   0.39395E+01
   0.54801E+02   0.39397E+01
   0.54851E+02   0.39399E+01
   0.54901E+02   0.39401E+01
   0.54951E+02   0.39403E+01
   0.55001E+02   0.39404E+01
   0.55051E+02   0.39405E+01
   0.55101E+02   0.39406E+01
   0.55151E+02   0.39406E+01
   0.55201E+02   0.39406E+01
   0.55251E+02   0.39406E+01


   0.51000E-01   0.32581E-07
   0.10100E+00   0.18539E-06
   0.15100E+00   0.59609E-06
   0.20100E+00   0.13924E-05
   0.25100E+00   0.27019E-05
   0.30100E+00   0.46523E-05
   0.35100E+00   0.73713E-05
   0.40100E+00   0.10987E-04
   0.45100E+00   0.15626E-04
   0.50100E+00   0.21416E-04
   0.55100E+00   0.28486E-04
   0.60100E+00   0.36963E-04
   0.65100E+00   0.46975E-04
   0.70100E+00   0.58649E-04
   0.75100E+00   0.72113E-04
   0.80100E+00   0.87494E-04
   0.85100E+00   0.10492E-03
   0.90100E+00   0.12452E-03
   0.95100E+00   0.14642E-03
   0.10010E+01   0.17075E-03
   0.10510E+01   0.19763E-03
   0.11010E+01   0.22720E-03
   0.11510E+01   0.25958E-03
   0.12010E+01   0.29490E-03
   0.12510E+01   0.33329E-03
   0.13010E+01   0.37486E-03
   0.13510E+01   0.41977E-03
   0.14010E+01   0.46812E-03
   0.14510E+01   0.52005E-03
   0.15010E+01   0.57568E-03
   0.15510E+01   0.63515E-03
   0.16010E+01   0.69857E-03
   0.16510E+01   0.76609E-03
   0.17010E+01   0.83782E-03
   0.17510E+01   0.91389E-03
   0.18010E+01   0.99444E-03
   0.18510E+01   0.10796E-02
   0.19010E+01   0.11694E-02
   0.19510E+01   0.12642E-02
   0.20010E+01   0.13639E-02
   0.20510E+01   0.14687E-02
   0.21010E+01   0.15787E-02
   0.21510E+01   0.16942E-02
   0.22010E+01   0.18151E-02
   0.22510E+01   0.19416E-02
   0.23010E+01   0.20739E-02
   0.23510E+01   0.22120E-02
   0.24010E+01   0.23562E-02
   0.24510E+01   0.25065E-02
   0.25010E+01   0.26630E-02
   0.25510E+01   0.28259E-02
   0.26010E+01   0.29954E-02
   0.26510E+01   0.31699E-02
   0.27010E+01   0.33507E-02
   0.27510E+01   0.35383E-02
   0.28010E+01   0.37330E-02
   0.28510E+01   0.39346E-02
   0.29010E+01   0.41435E-02
   0.29510E+01   0.43597E-02
   0.30010E+01   0.45834E-02
   0.30510E+01   0.48146E-02
   0.31010E+01   0.50535E-02
   0.31510E+01   0.53003E-02
   0.32010E+01   0.55550E-02
   0.32510E+01   0.58178E-02
   0.33010E+01   0.60889E-02
   0.33510E+01   0.63682E-02
   0.34010E+01   0.66560E-02
   0.34510E+01   0.69524E-02
   0.35010E+01   0.72575E-02
   0.35510E+01   0.75715E-02
   0.36010E+01   0.78944E-02
   0.36510E+01   0.82265E-02
   0.37010E+01   0.85677E-02
   0.37510E+01   0.89183E-02
   0.38010E+01   0.92783E-02
   0.38510E+01   0.96480E-02
   0.39010E+01   0.10027E-01
   0.39510E+01   0.10417E-01
   0.40010E+01   0.10816E-01
   0.40510E+01   0.11225E-01
   0.41010E+01   0.11645E-01
   0.41510E+01   0.12075E-01
   0.42010E+01   0.12515E-01
   0.42510E+01   0.12966E-01
   0.43010E+01   0.13428E-01
   0.43510E+01   0.13900E-01
   0.44010E+01   0.14384E-01
   0.44510E+01   0.14874E-01
   0.45010E+01   0.15374E-01
   0.45510E+01   0.15886E-01
   0.46010E+01   0.16409E-01
   0.46510E+01   0.16943E-01
   0.47010E+01   0.17489E-01
   0.47510E+01   0.18047E-01
   0.48010E+01   0.18617E-01
   0.48510E+01   0.19198E-01
   0.49010E+01   0.19792E-01
   0.49510E+01   0.20398E-01
   0.50010E+01   0.21017E-01
   0.50510E+01   0.21647E-01
   0.51010E+01   0.22291E-01
   0.51510E+01   0.22947E-01
   0.52010E+01   0.23616E-01
   0.52510E+01   0.24298E-01
   0.53010E+01   0.24994E-01
   0.53510E+01   0.25702E-01
   0.54010E+01   0.26424E-01
   0.54510E+01   0.27159E-01
   0.55010E+01   0.27908E-01
   0.55510E+01   0.28671E-01
   0.56010E+01   0.29447E-01
   0.56510E+01   0.30237E-01
   0.57010E+01   0.31041E-01
   0.57510E+01   0.31850E-01
   0.58010E+01   0.32674E-01
   0.58510E+01   0.33513E-01
   0.59010E+01   0.34366E-01
   0.59510E+01   0.35233E-01
   0.60010E+01   0.36115E-01
   0.60510E+01   0.37012E-01
   0.61010E+01   0.37924E-01
   0.61510E+01   0.38851E-01
   0.62010E+01   0.39793E-01
   0.62510E+01   0.40750E-01
   0.63010E+01   0.41723E-01
   0.63510E+01   0.42711E-01
   0.64010E+01   0.43715E-01
   0.64510E+01   0.44735E-01
   0.65010E+01   0.45771E-01
   0.65510E+01   0.46823E-01
   0.66010E+01   0.47891E-01
   0.66510E+01   0.48976E-01
   0.67010E+01   0.50076E-01
   0.67510E+01   0.51183E-01
   0.68010E+01   0.52305E-01
   0.68510E+01   0.53443E-01
   0.69010E+01   0.54598E-01
   0.69510E+01   0.55770E-01
   0.70010E+01   0.56959E-01
   0.70510E+01   0.58164E-01
   0.71010E+01   0.59387E-01
   0.71510E+01   0.60628E-01
   0.72010E+01   0.61886E-01
   0.72510E+01   0.63161E-01
   0.73010E+01   0.64454E-01
   0.73510E+01   0.65765E-01
   0.74010E+01   0.67094E-01
   0.74510E+01   0.68441E-01
   0.75010E+01   0.69807E-01
   0.75510E+01   0.71190E-01
   0.76010E+01   0.72590E-01
   0.76510E+01   0.73995E-01
   0.77010E+01   0.75418E-01
   0.77510E+01   0.76860E-01
   0.78010E+01   0.78321E-01
   0.78510E+01   0.79801E-01
   0.79010E+01   0.81299E-01
   0.79510E+01   0.82817E-01
   0.80010E+01   0.84354E-01
   0.80510E+01   0.85910E-01
   0.81010E+01   0.87486E-01
   0.81510E+01   0.89081E-01
   0.82010E+01   0.90696E-01
   0.82510E+01   0.92331E-01
   0.83010E+01   0.93985E-01
   0.83510E+01   0.95660E-01
   0.84010E+01   0.97352E-01
   0.84510E+01   0.99048E-01
   0.85010E+01   0.10076E+00
   0.85510E+01   0.10250E+00
   0.86010E+01   0.10426E+00
   0.86510E+01   0.10604E+00
   0.87010E+01   0.10784E+00
   0.87510E+01   0.10965E+00
   0.88010E+01   0.11149E+00
   0.88510E+01   0.11336E+00
   0.89010E+01   0.11524E+00
   0.89510E+01   0.11714E+00
   0.90010E+01   0.11907E+00
   0.90510E+01   0.12101E+00
   0.91010E+01   0.12298E+00
   0.91510E+01   0.12495E+00
   0.92010E+01   0.12694E+00
   0.92510E+01   0.12895E+00
   0.93010E+01   0.13098E+00
   0.93510E+01   0.13304E+00
   0.94010E+01   0.13511E+00
   0.94510E+01   0.13721E+00
   0.95010E+01   0.13934E+00
   0.95510E+01   0.14148E+00
   0.96010E+01   0.14365E+00
   0.96510E+01   0.14584E+00
   0.97010E+01   0.14805E+00
   0.97510E+01   0.15028E+00
   0.98010E+01   0.15252E+00
   0.98510E+01   0.15478E+00
   0.99010E+01   0.15706E+00
   0.99510E+01   0.15936E+00
   0.10001E+02   0.16169E+00
   0.10051E+02   0.16404E+00
   0.10101E+02   0.16641E+00
   0.10151E+02   0.16881E+00
   0.10201E+02   0.17123E+00
   0.10251E+02   0.17367E+00
   0.10301E+02   0.17614E+00
   0.10351E+02   0.17863E+00
   0.10401E+02   0.18114E+00
   0.10451E+02   0.18365E+00
   0.10501E+02   0.18619E+00
   0.10551E+02   0.18875E+00
   0.10601E+02   0.19134E+00
   0.10651E+02   0.19395E+00
   0.10701E+02   0.19658E+00
   0.10751E+02   0.19924E+00
   0.10801E+02   0.20193E+00
   0.10851E+02   0.20464E+00
   0.10901E+02   0.20737E+00
   0.10951E+02   0.21013E+00
   0.11001E+02   0.21289E+00
   0.11051E+02   0.21567E+00
   0.11101E+02   0.21847E+00
   0.11151E+02   0.22130E+00
   0.11201E+02   0.22416E+00
   0.11251E+02   0.22704E+00
   0.11301E+02   0.22995E+00
   0.11351E+02   0.23288E+00
   0.11401E+02   0.23584E+00
   0.11451E+02   0.23883E+00
   0.11501E+02   0.24184E+00
   0.11551E+02   0.24485E+00
   0.11601E+02   0.24788E+00
   0.11651E+02   0.25093E+00
   0.11701E+02   0.25402E+00
   0.11751E+02   0.25713E+00
   0.11801E+02   0.26026E+00
   0.11851E+02   0.26342E+00
   0.11901E+02   0.26661E+00
   0.11951E+02   0.26983E+00
   0.12001E+02   0.27307E+00
   0.12051E+02   0.27634E+00
   0.12101E+02   0.27960E+00
   0.12151E+02   0.28289E+00
   0.12201E+02   0.28620E+00
   0.12251E+02   0.28955E+00
   0.12301E+02   0.29292E+00
   0.12351E+02   0.29632E+00
   0.12401E+02   0.29974E+00
   0.12451E+02   0.30320E+00
   0.12501E+02   0.30668E+00
   0.12551E+02   0.31018E+00
   0.12601E+02   0.31368E+00
   0.12651E+02   0.31721E+00
   0.12701E+02   0.32076E+00
   0.12751E+02   0.32434E+00
   0.12801E+02   0.32796E+00
   0.12851E+02   0.33159E+00
   0.12901E+02   0.33526E+00
   0.12951E+02   0.33896E+00
   0.13001E+02   0.34268E+00
   0.13051E+02   0.34643E+00
   0.13101E+02   0.35017E+00
   0.13151E+02   0.35394E+00
   0.13201E+02   0.35774E+00
   0.13251E+02   0.36157E+00
   0.13301E+02   0.36543E+00
   0.13351E+02   0.36931E+00
   0.13401E+02   0.37323E+00
   0.13451E+02   0.37717E+00
   0.13501E+02   0.38114E+00
   0.13551E+02   0.38510E+00
   0.13601E+02   0.38909E+00
   0.13651E+02   0.39311E+00
   0.13701E+02   0.39715E+00
   0.13751E+02   0.40123E+00
   0.13801E+02   0.40534E+00
   0.13851E+02   0.40948E+00
   0.13901E+02   0.41364E+00
   0.13951E+02   0.41783E+00
   0.14001E+02   0.42202E+00
   0.14051E+02   0.42623E+00
   0.14101E+02   0.43047E+00
   0.14151E+02   0.43474E+00
   0.14201E+02   0.43904E+00
   0.14251E+02   0.44338E+00
   0.14301E+02   0.44774E+00
   0.14351E+02   0.45213E+00
   0.14401E+02   0.45652E+00
   0.14451E+02   0.46092E+00
   0.14501E+02   0.46536E+00
   0.14551E+02   0.46983E+00
   0.14601E+02   0.47433E+00
   0.14651E+02   0.47886E+00
   0.14701E+02   0.48342E+00
   0.14751E+02   0.48801E+00
   0.14801E+02   0.49263E+00
   0.14851E+02   0.49723E+00
   0.14901E+02   0.50187E+00
   0.14951E+02   0.50653E+00
   0.15001E+02   0.51123E+00
   0.15051E+02   0.51596E+00
   0.15101E+02   0.52072E+00
   0.15151E+02   0.52551E+00
   0.15201E+02   0.53033E+00
   0.15251E+02   0.53513E+00
   0.15301E+02   0.53997E+00
   0.15351E+02   0.54483E+00
   0.15401E+02   0.54973E+00
   0.15451E+02   0.55466E+00
   0.15501E+02   0.55963E+00
   0.15551E+02   0.56462E+00
   0.15601E+02   0.56964E+00
   0.15651E+02   0.57464E+00
   0.15701E+02   0.57968E+00
   0.15751E+02   0.58475E+00
   0.15801E+02   0.58985E+00
   0.15851E+02   0.59498E+00
   0.15901E+02   0.60015E+00
   0.15951E+02   0.60535E+00
   0.16001E+02   0.61053E+00
   0.16051E+02   0.61574E+00
   0.16101E+02   0.62098E+00
   0.16151E+02   0.62625E+00
   0.16201E+02   0.63155E+00
   0.16251E+02   0.63689E+00
   0.16301E+02   0.64226E+00
   0.16351E+02   0.64765E+00
   0.16401E+02   0.65303E+00
   0.16451E+02   0.65844E+00
   0.16501E+02   0.66389E+00
   0.16551E+02   0.66936E+00
   0.16601E+02   0.67487E+00
   0.16651E+02   0.68042E+00
   0.16701E+02   0.68598E+00
   0.16751E+02   0.69153E+00
   0.16801E+02   0.69712E+00
   0.16851E+02   0.70273E+00
   0.16901E+02   0.70838E+00
   0.16951E+02   0.71407E+00
   0.17001E+02   0.71978E+00
   0.17051E+02   0.72553E+00
   0.17101E+02   0.73126E+00
   0.17151E+02   0.73702E+00
   0.17201E+02   0.74281E+00
   0.17251E+02   0.74863E+00
   0.17301E+02   0.75449E+00
   0.17351E+02   0.76038E+00
   0.17401E+02   0.76629E+00
   0.17451E+02   0.77219E+00
   0.17501E+02   0.77812E+00
   0.17551E+02   0.78408E+00
   0.17601E+02   0.79008E+00
   0.17651E+02   0.79611E+00
   0.17701E+02   0.80217E+00
   0.17751E+02   0.80826E+00
   0.17801E+02   0.81433E+00
   0.17851E+02   0.82043E+00
   0.17901E+02   0.82657E+00
   0.17951E+02   0.83274E+00
   0.18001E+02   0.83894E+00
   0.18051E+02   0.84518E+00
   0.18101E+02   0.85140E+00
   0.18151E+02   0.85764E+00
   0.18201E+02   0.86392E+00
   0.18251E+02   0.87023E+00
   0.18301E+02   0.87657E+00
   0.18351E+02   0.88295E+00
   0.18401E+02   0.88935E+00
   0.18451E+02   0.89573E+00
   0.18501E+02   0.90215E+00
   0.18551E+02   0.90860E+00
   0.18601E+02   0.91508E+00
   0.18651E+02   0.92160E+00
   0.18701E+02   0.92816E+00
   0.18751E+02   0.93469E+00
   0.18801E+02   0.94124E+00
   0.18851E+02   0.94783E+00
   0.18901E+02   0.95445E+00
   0.18951E+02   0.96111E+00
   0.19001E+02   0.96781E+00
   0.19051E+02   0.97448E+00
   0.19101E+02   0.98117E+00
   0.19151E+02   0.98789E+00
   0.19201E+02   0.99466E+00
   0.19251E+02   0.10015E+01
   0.19301E+02   0.10083E+01
   0.19351E+02   0.10151E+01
   0.19401E+02   0.10219E+01
   0.19451E+02   0.10288E+01
   0.19501E+02   0.10357E+01
   0.19551E+02   0.10426E+01
   0.19601E+02   0.10496E+01
   0.19651E+02   0.10565E+01
   0.19701E+02   0.10635E+01
   0.19751E+02   0.10705E+01
   0.19801E+02   0.10776E+01
   0.19851E+02   0.10846E+01
   0.19901E+02   0.10917E+01
   0.19951E+02   0.10988E+01
   0.20001E+02   0.11059E+01
   0.20051E+02   0.11131E+01
   0.20101E+02   0.11202E+01
   0.20151E+02   0.11275E+01
   0.20201E+02   0.11347E+01
   0.20251E+02   0.11419E+01
   0.20301E+02   0.11492E+01
   0.20351E+02   0.11564E+01
   0.20401E+02   0.11638E+01
   0.20451E+02   0.11711E+01
   0.20501E+02   0.11785E+01
   0.20551E+02   0.11858E+01
   0.20601E+02   0.11932E+01
   0.20651E+02   0.12006E+01
   0.20701E+02   0.12081E+01
   0.20751E+02   0.12156E+01
   0.20801E+02   0.12230E+01
   0.20851E+02   0.12305E+01
   0.20901E+02   0.12380E+01
   0.20951E+02   0.12455E+01
   0.21001E+02   0.12531E+01
   0.21051E+02   0.12607E+01
   0.21101E+02   0.12683E+01
   0.21151E+02   0.12759E+01
   0.21201E+02   0.12836E+01
   0.21251E+02   0.12913E+01
   0.21301E+02   0.12990E+01
   0.21351E+02   0.13067E+01
   0.21401E+02   0.13144E+01
   0.21451E+02   0.13221E+01
   0.21501E+02   0.13299E+01
   0.21551E+02   0.13377E+01
   0.21601E+02   0.13455E+01
   0.21651E+02   0.13533E+01
   0.21701E+02   0.13612E+01
   0.21751E+02   0.13691E+01
   0.21801E+02   0.13770E+01
   0.21851E+02   0.13849E+01
   0.21901E+02   0.13928E+01
   0.21951E+02   0.14008E+01
   0.22001E+02   0.14087E+01
   0.22051E+02   0.14167E+01
   0.22101E+02   0.14248E+01
   0.22151E+02   0.14328E+01
   0.22201E+02   0.14408E+01
   0.22251E+02   0.14489E+01
   0.22301E+02   0.14570E+01
   0.22351E+02   0.14651E+01
   0.22401E+02   0.14732E+01
   0.22451E+02   0.14814E+01
   0.22501E+02   0.14895E+01
   0.22551E+02   0.14977E+01
   0.22601E+02   0.15060E+01
   0.22651E+02   0.15141E+01
   0.22701E+02   0.15224E+01
   0.22751E+02   0.15306E+01
   0.22801E+02   0.15389E+01
   0.22851E+02   0.15472E+01
   0.22901E+02   0.15555E+01
   0.22951E+02   0.15639E+01
   0.23001E+02   0.15722E+01
   0.23051E+02   0.15806E+01
   0.23101E+02   0.15890E+01
   0.23151E+02   0.15974E+01
   0.23201E+02   0.16058E+01
   0.23251E+02   0.16142E+01
   0.23301E+02   0.16227E+01
   0.23351E+02   0.16312E+01
   0.23401E+02   0.16396E+01
   0.23451E+02   0.16481E+01
   0.23501E+02   0.16567E+01
   0.23551E+02   0.16653E+01
   0.23601E+02   0.16738E+01
   0.23651E+02   0.16823E+01
   0.23701E+02   0.16909E+01
   0.23751E+02   0.16996E+01
   0.23801E+02   0.17082E+01
   0.23851E+02   0.17168E+01
   0.23901E+02   0.17255E+01
   0.23951E+02   0.17342E+01
   0.24001E+02   0.17429E+01
   0.24051E+02   0.17516E+01
   0.24101E+02   0.17603E+01
   0.24151E+02   0.17690E+01
   0.24201E+02   0.17778E+01
   0.24251E+02   0.17866E+01
   0.24301E+02   0.17953E+01
   0.24351E+02   0.18041E+01
   0.24401E+02   0.18129E+01
   0.24451E+02   0.18218E+01
   0.24501E+02   0.18306E+01
   0.24551E+02   0.18394E+01
   0.24601E+02   0.18483E+01
   0.24651E+02   0.18572E+01
   0.24701E+02   0.18661E+01
   0.24751E+02   0.18750E+01
   0.24801E+02   0.18840E+01
   0.24851E+02   0.18929E+01
   0.24901E+02   0.19019E+01
   0.24951E+02   0.19109E+01
   0.25001E+02   0.19198E+01
   0.25051E+02   0.19288E+01
   0.25101E+02   0.19379E+01
   0.25151E+02   0.19470E+01
   0.25201E+02   0.19560E+01
   0.25251E+02   0.19650E+01
   0.25301E+02   0.19741E+01
   0.25351E+02   0.19832E+01
   0.25401E+02   0.19923E+01
   0.25451E+02   0.20014E+01
   0.25501E+02   0.20106E+01
   0.25551E+02   0.20197E+01
   0.25601E+02   0.20289E+01
   0.25651E+02   0.20380E+01
   0.25701E+02   0.20472E+01
   0.25751E+02   0.20564E+01
   0.25801E+02   0.20656E+01
   0.25851E+02   0.20748E+01
   0.25901E+02   0.20840E+01
   0.25951E+02   0.20933E+01
   0.26001E+02   0.21025E+01
   0.26051E+02   0.21118E+01
   0.26101E+02   0.21210E+01
   0.26151E+02   0.21303E+01
   0.26201E+02   0.21396E+01
   0.26251E+02   0.21489E+01
   0.26301E+02   0.21582E+01
   0.26351E+02   0.21676E+01
   0.26401E+02   0.21769E+01
   0.26451E+02   0.21862E+01
   0.26501E+02   0.21956E+01
   0.26551E+02   0.22050E+01
   0.26601E+02   0.22143E+01
   0.26651E+02   0.22237E+01
   0.26701E+02   0.22331E+01
   0.26751E+02   0.22426E+01
   0.26801E+02   0.22520E+01
   0.26851E+02   0.22614E+01
   0.26901E+02   0.22708E+01
   0.26951E+02   0.22803E+01
   0.27001E+02   0.22897E+01
   0.27051E+02   0.22992E+01
   0.27101E+02   0.23087E+01
   0.27151E+02   0.23182E+01
   0.27201E+02   0.23277E+01
   0.27251E+02   0.23372E+01
   0.27301E+02   0.23467E+01
   0.27351E+02   0.23563E+01
   0.27401E+02   0.23658E+01
   0.27451E+02   0.23753E+01
   0.27501E+02   0.23849E+01
   0.27551E+02   0.23945E+01
   0.27601E+02   0.24040E+01
   0.27651E+02   0.24136E+01
   0.27701E+02   0.24232E+01
   0.27751E+02   0.24328E+01
   0.27801E+02   0.24424E+01
   0.27851E+02   0.24520E+01
   0.27901E+02   0.24617E+01
   0.27951E+02   0.24712E+01
   0.28001E+02   0.24809E+01
   0.28051E+02   0.24905E+01
   0.28101E+02   0.25002E+01
   0.28151E+02   0.25098E+01
   0.28201E+02   0.25194E+01
   0.28251E+02   0.25291E+01
   0.28301E+02   0.25388E+01
   0.28351E+02   0.25485E+01
   0.28401E+02   0.25582E+01
   0.28451E+02   0.25679E+01
   0.28501E+02   0.25776E+01
   0.28551E+02   0.25872E+01
   0.28601E+02   0.25970E+01
   0.28651E+02   0.26067E+01
   0.28701E+02   0.26164E+01
   0.28751E+02   0.26261E+01
   0.28801E+02   0.26359E+01
   0.28851E+02   0.26456E+01
   0.28901E+02   0.26553E+01
   0.28951E+02   0.26650E+01
   0.29001E+02   0.26748E+01
   0.29051E+02   0.26845E+01
   0.29101E+02   0.26943E+01
   0.29151E+02   0.27041E+01
   0.29201E+02   0.27138E+01
   0.29251E+02   0.27236E+01
   0.29301E+02   0.27333E+01
   0.29351E+02   0.27431E+01
   0.29401E+02   0.27529E+01
   0.29451E+02   0.27627E+01
   0.29501E+02   0.27725E+01
   0.29551E+02   0.27822E+01
   0.29601E+02   0.27920E+01
   0.29651E+02   0.28018E+01
   0.29701E+02   0.28116E+01
   0.29751E+02   0.28214E+01
   0.29801E+02   0.28312E+01
   0.29851E+02   0.28410E+01
   0.29901E+02   0.28508E+01
   0.29951E+02   0.28606E+01
   0.30001E+02   0.28704E+01
   0.30051E+02   0.28802E+01
   0.30101E+02   0.28900E+01
   0.30151E+02   0.28998E+01
   0.30201E+02   0.29096E+01
   0.30251E+02   0.29194E+01
   0.30301E+02   0.29292E+01
   0.30351E+02   0.29390E+01
   0.30401E+02   0.29488E+01
   0.30451E+02   0.29586E+01
   0.30501E+02   0.29685E+01
   0.30551E+02   0.29782E+01
   0.30601E+02   0.29881E+01
   0.30651E+02   0.29979E+01
   0.30701E+02   0.30077E+01
   0.30751E+02   0.30175E+01
   0.30801E+02   0.30273E+01
   0.30851E+02   0.30371E+01
   0.30901E+02   0.30469E+01
   0.30951E+02   0.30568E+01
   0.31001E+02   0.30666E+01
   0.31051E+02   0.30764E+01
   0.31101E+02   0.30862E+01
   0.31151E+02   0.30960E+01
   0.31201E+02   0.31058E+01
   0.31251E+02   0.31156E+01
   0.31301E+02   0.31254E+01
   0.31351E+02   0.31352E+01
   0.31401E+02   0.31450E+01
   0.31451E+02   0.31547E+01
   0.31501E+02   0.31645E+01
   0.31551E+02   0.31743E+01
   0.31601E+02   0.31841E+01
   0.31651E+02   0.31939E+01
   0.31701E+02   0.32037E+01
   0.31751E+02   0.32134E+01
   0.31801E+02   0.32232E+01
   0.31851E+02   0.32330E+01
   0.31901E+02   0.32427E+01
   0.31951E+02   0.32525E+01
   0.32001E+02   0.32623E+01
   0.32051E+02   0.32720E+01
   0.32101E+02   0.32818E+01
   0.32151E+02   0.32915E+01
   0.32201E+02   0.33013E+01
   0.32251E+02   0.33110E+01
   0.32301E+02   0.33207E+01
   0.32351E+02   0.33304E+01
   0.32401E+02   0.33402E+01
   0.32451E+02   0.33499E+01
   0.32501E+02   0.33596E+01
   0.32551E+02   0.33693E+01
   0.32601E+02   0.33790E+01
   0.32651E+02   0.33887E+01
   0.32701E+02   0.33984E+01
   0.32751E+02   0.34081E+01
   0.32801E+02   0.34178E+01
   0.32851E+02   0.34275E+01
   0.32901E+02   0.34371E+01
   0.32951E+02   0.34468E+01
   0.33001E+02   0.34565E+01
   0.33051E+02   0.34661E+01
   0.33101E+02   0.34757E+01
   0.33151E+02   0.34854E+01
   0.33201E+02   0.34950E+01
   0.33251E+02   0.35046E+01
   0.33301E+02   0.35143E+01
   0.33351E+02   0.35239E+01
   0.33401E+02   0.35335E+01
   0.33451E+02   0.35430E+01
   0.33501E+02   0.35526E+01
   0.33551E+02   0.35622E+01
   0.33601E+02   0.35717E+01
   0.33651E+02   0.35813E+01
   0.33701E+02   0.35909E+01
   0.33751E+02   0.36004E+01
   0.33801E+02   0.36100E+01
   0.33851E+02   0.36195E+01
   0.33901E+02   0.36290E+01
   0.33951E+02   0.36385E+01
   0.34001E+02   0.36480E+01
   0.34051E+02   0.36575E+01
   0.34101E+02   0.36669E+01
   0.34151E+02   0.36764E+01
   0.34201E+02   0.36858E+01
   0.34251E+02   0.36953E+01
   0.34301E+02   0.37047E+01
   0.34351E+02   0.37142E+01
   0.34401E+02   0.37236E+01
   0.34451E+02   0.37330E+01
   0.34501E+02   0.37424E+01
   0.34551E+02   0.37518E+01
   0.34601E+02   0.37612E+01
   0.34651E+02   0.37705E+01
   0.34701E+02   0.37799E+01
   0.34751E+02   0.37892E+01
   0.34801E+02   0.37985E+01
   0.34851E+02   0.38079E+01
   0.34901E+02   0.38172E+01
   0.34951E+02   0.38265E+01
   0.35001E+02   0.38357E+01
   0.35051E+02   0.38450E+01
   0.35101E+02   0.38542E+01
   0.35151E+02   0.38634E+01
   0.35201E+02   0.38727E+01
   0.35251E+02   0.38819E+01
   0.35301E+02   0.38911E+01
   0.35351E+02   0.39003E+01
   0.35401E+02   0.39094E+01
   0.35451E+02   0.39186E+01
   0.35501E+02   0.39278E+01
   0.35551E+02   0.39369E+01
   0.35601E+02   0.39460E+01
   0.35651E+02   0.39551E+01
   0.35701E+02   0.39642E+01
   0.35751E+02   0.39733E+01
   0.35801E+02   0.39824E+01
   0.35851E+02   0.39914E+01
   0.35901E+02   0.40004E+01
   0.35951E+02   0.40094E+01
   0.36001E+02   0.40185E+01
   0.36051E+02   0.40274E+01
   0.36101E+02   0.40364E+01
   0.36151E+02   0.40454E+01
   0.36201E+02   0.40543E+01
   0.36251E+02   0.40633E+01
   0.36301E+02   0.40722E+01
   0.36351E+02   0.40811E+01
   0.36401E+02   0.40900E+01
   0.36451E+02   0.40988E+01
   0.36501E+02   0.41077E+01
   0.36551E+02   0.41165E+01
   0.36601E+02   0.41253E+01
   0.36651E+02   0.41341E+01
   0.36701E+02   0.41429E+01
   0.36751E+02   0.41517E+01
   0.36801E+02   0.41604E+01
   0.36851E+02   0.41691E+01
   0.36901E+02   0.41779E+01
   0.36951E+02   0.41865E+01
   0.37001E+02   0.41952E+01
   0.37051E+02   0.42039E+01
   0.37101E+02   0.42125E+01
   0.37151E+02   0.42211E+01
   0.37201E+02   0.42298E+01
   0.37251E+02   0.42383E+01
   0.37301E+02   0.42469E+01
   0.37351E+02   0.42554E+01
   0.37401E+02   0.42640E+01
   0.37451E+02   0.42724E+01
   0.37501E+02   0.42809E+01
   0.37551E+02   0.42894E+01
   0.37601E+02   0.42979E+01
   0.37651E+02   0.43063E+01
   0.37701E+02   0.43148E+01
   0.37751E+02   0.43232E+01
   0.37801E+02   0.43316E+01
   0.37851E+02   0.43399E+01
   0.37901E+02   0.43483E+01
   0.37951E+02   0.43566E+01
   0.38001E+02   0.43649E+01
   0.38051E+02   0.43732E+01
   0.38101E+02   0.43815E+01
   0.38151E+02   0.43897E+01
   0.38201E+02   0.43979E+01
   0.38251E+02   0.44061E+01
   0.38301E+02   0.44143E+01
   0.38351E+02   0.44224E+01
   0.38401E+02   0.44305E+01
   0.38451E+02   0.44386E+01
   0.38501E+02   0.44467E+01
   0.38551E+02   0.44548E+01
   0.38601E+02   0.44628E+01
   0.38651E+02   0.44708E+01
   0.38701E+02   0.44788E+01
   0.38751E+02   0.44868E+01
   0.38801E+02   0.44948E+01
   0.38851E+02   0.45027E+01
   0.38901E+02   0.45106E+01
   0.38951E+02   0.45185E+01
   0.39001E+02   0.45264E+01
   0.39051E+02   0.45342E+01
   0.39101E+02   0.45420E+01
   0.39151E+02   0.45498E+01
   0.39201E+02   0.45576E+01
   0.39251E+02   0.45653E+01
   0.39301E+02   0.45731E+01
   0.39351E+02   0.45808E+01
   0.39401E+02   0.45884E+01
   0.39451E+02   0.45961E+01
   0.39501E+02   0.46037E+01
   0.39551E+02   0.46113E+01
   0.39601E+02   0.46189E+01
   0.39651E+02   0.46265E+01
   0.39701E+02   0.46340E+01
   0.39751E+02   0.46415E+01
   0.39801E+02   0.46490E+01
   0.39851E+02   0.46565E+01
   0.39901E+02   0.46639E+01
   0.39951E+02   0.46713E+01
   0.40001E+02   0.46787E+01
   0.40051E+02   0.46860E+01
   0.40101E+02   0.46934E+01
   0.40151E+02   0.47007E+01
   0.40201E+02   0.47079E+01
   0.40251E+02   0.47152E+01
   0.40301E+02   0.47224E+01
   0.40351E+02   0.47296E+01
   0.40401E+02   0.47368E+01
   0.40451E+02   0.47439E+01
   0.40501E+02   0.47511E+01
   0.40551E+02   0.47581E+01
   0.40601E+02   0.47652E+01
   0.40651E+02   0.47722E+01
   0.40701E+02   0.47793E+01
   0.40751E+02   0.47863E+01
   0.40801E+02   0.47932E+01
   0.40851E+02   0.48002E+01
   0.40901E+02   0.48071E+01
   0.40951E+02   0.48139E+01
   0.41001E+02   0.48208E+01
   0.41051E+02   0.48276E+01
   0.41101E+02   0.48344E+01
   0.41151E+02   0.48411E+01
   0.41201E+02   0.48479E+01
   0.41251E+02   0.48546E+01
   0.41301E+02   0.48612E+01
   0.41351E+02   0.48679E+01
   0.41401E+02   0.48745E+01
   0.41451E+02   0.48811E+01
   0.41501E+02   0.48876E+01
   0.41551E+02   0.48942E+01
   0.41601E+02   0.49007E+01
   0.41651E+02   0.49072E+01
   0.41701E+02   0.49136E+01
   0.41751E+02   0.49200E+01
   0.41801E+02   0.49264E+01
   0.41851E+02   0.49328E+01
   0.41901E+02   0.49392E+01
   0.41951E+02   0.49455E+01
   0.42001E+02   0.49517E+01
   0.42051E+02   0.49580E+01
   0.42101E+02   0.49642E+01
   0.42151E+02   0.49704E+01
   0.42201E+02   0.49765E+01
   0.42251E+02   0.49826E+01
   0.42301E+02   0.49887E+01
   0.42351E+02   0.49948E+01
   0.42401E+02   0.50008E+01
   0.42451E+02   0.50068E+01
   0.42501E+02   0.50128E+01
   0.42551E+02   0.50187E+01
   0.42601E+02   0.50246E+01
   0.42651E+02   0.50305E+01
   0.42701E+02   0.50364E+01
   0.42751E+02   0.50422E+01
   0.42801E+02   0.50480E+01
   0.42851E+02   0.50537E+01
   0.42901E+02   0.50594E+01
   0.42951E+02   0.50651E+01
   0.43001E+02   0.50708E+01
   0.43051E+02   0.50764E+01
   0.43101E+02   0.50820E+01
   0.43151E+02   0.50875E+01
   0.43201E+02   0.50930E+01
   0.43251E+02   0.50985E+01
   0.43301E+02   0.51040E+01
   0.43351E+02   0.51094E+01
   0.43401E+02   0.51148E+01
   0.43451E+02   0.51202E+01
   0.43501E+02   0.51255E+01
   0.43551E+02   0.51308E+01
   0.43601E+02   0.51361E+01
   0.43651E+02   0.51413E+01
   0.43701E+02   0.51465E+01
   0.43751E+02   0.51516E+01
   0.43801E+02   0.51568E+01
   0.43851E+02   0.51618E+01
   0.43901E+02   0.51669E+01
   0.43951E+02   0.51719E+01
   0.44001E+02   0.51769E+01
   0.44051E+02   0.51819E+01
   0.44101E+02   0.51868E+01
   0.44151E+02   0.51917E+01
   0.44201E+02   0.51965E+01
   0.44251E+02   0.52014E+01
   0.44301E+02   0.52061E+01
   0.44351E+02   0.52109E+01
   0.44401E+02   0.52156E+01
   0.44451E+02   0.52203E+01
   0.44501E+02   0.52249E+01
   0.44551E+02   0.52295E+01
   0.44601E+02   0.52341E+01
   0.44651E+02   0.52386E+01
   0.44701E+02   0.52431E+01
   0.44751E+02   0.52476E+01
   0.44801E+02   0.52520E+01
   0.44851E+02   0.52564E+01
   0.44901E+02   0.52608E+01
   0.44951E+02   0.52651E+01
   0.45001E+02   0.52694E+01
   0.45051E+02   0.52737E+01
   0.45101E+02   0.52779E+01
   0.45151E+02   0.52821E+01
   0.45201E+02   0.52862E+01
   0.45251E+02   0.52903E+01
   0.45301E+02   0.52944E+01
   0.45351E+02   0.52984E+01
   0.45401E+02   0.53024E+01
   0.45451E+02   0.53064E+01
   0.45501E+02   0.53103E+01
   0.45551E+02   0.53142E+01
   0.45601E+02   0.53180E+01
   0.45651E+02   0.53219E+01
   0.45701E+02   0.53257E+01
   0.45751E+02   0.53294E+01
   0.45801E+02   0.53331E+01
   0.45851E+02   0.53368E+01
   0.45901E+02   0.53404E+01
   0.45951E+02   0.53440E+01
   0.46001E+02   0.53475E+01
   0.46051E+02   0.53511E+01
   0.46101E+02   0.53545E+01
   0.46151E+02   0.53580E+01
   0.46201E+02   0.53614E+01
   0.46251E+02   0.53647E+01
   0.46301E+02   0.53681E+01
   0.46351E+02   0.53713E+01
   0.46401E+02   0.53746E+01
   0.46451E+02   0.53778E+01
   0.46501E+02   0.53810E+01
   0.46551E+02   0.53841E+01
   0.46601E+02   0.53872E+01
   0.46651E+02   0.53903E+01
   0.46701E+02   0.53933E+01
   0.46751E+02   0.53963E+01
   0.46801E+02   0.53992E+01
   0.46851E+02   0.54021E+01
   0.46901E+02   0.54050E+01
   0.46951E+02   0.54078E+01
   0.47001E+02   0.54106E+01
   0.47051E+02   0.54133E+01
   0.47101E+02   0.54160E+01
   0.47151E+02   0.54187E+01
   0.47201E+02   0.54213E+01
   0.47251E+02   0.54239E+01
   0.47301E+02   0.54264E+01
   0.47351E+02   0.54289E+01
   0.47401E+02   0.54314E+01
   0.47451E+02   0.54338E+01
   0.47501E+02   0.54362E+01
   0.47551E+02   0.54386E+01
   0.47601E+02   0.54409E+01
   0.47651E+02   0.54432E+01
   0.47701E+02   0.54454E+01
   0.47751E+02   0.54476E+01
   0.47801E+02   0.54497E+01
   0.47851E+02   0.54518E+01
   0.47901E+02   0.54539E+01
   0.47951E+02   0.54559E+01
   0.48001E+02   0.54579E+01
   0.48051E+02   0.54598E+01
   0.48101E+02   0.54618E+01
   0.48151E+02   0.54636E+01
   0.48201E+02   0.54654E+01
   0.48251E+02   0.54672E+01
   0.48301E+02   0.54690E+01
   0.48351E+02   0.54706E+01
   0.48401E+02   0.54723E+01
   0.48451E+02   0.54739E+01
   0.48501E+02   0.54755E+01
   0.48551E+02   0.54770E+01
   0.48601E+02   0.54785E+01
   0.48651E+02   0.54800E+01
   0.48701E+02   0.54814E+01
   0.48751E+02   0.54828E+01
   0.48801E+02   0.54841E+01
   0.48851E+02   0.54854E+01
   0.48901E+02   0.54866E+01
   0.48951E+02   0.54878E+01
   0.49001E+02   0.54890E+01
   0.49051E+02   0.54901E+01
   0.49101E+02   0.54912E+01
   0.49151E+02   0.54922E+01
   0.49201E+02   0.54932E+01
   0.49251E+02   0.54941E+01
   0.49301E+02   0.54951E+01
   0.49351E+02   0.54959E+01
   0.49401E+02   0.54967E+01
   0.49451E+02   0.54975E+01
   0.49501E+02   0.54983E+01
   0.49551E+02   0.54990E+01
   0.49601E+02   0.54996E+01
   0.49651E+02   0.55002E+01
   0.49701E+02   0.55008E+01
   0.49751E+02   0.55013E+01
   0.49801E+02   0.55018E+01
   0.49851E+02   0.55023E+01
   0.49901E+02   0.55027E+01
   0.49951E+02   0.55030E+01
   0.50001E+02   0.55033E+01
   0.50051E+02   0.55036E+01
   0.50101E+02   0.55038E+01
   0.50151E+02   0.55040E+01
   0.50201E+02   0.55042E+01
   0.50251E+02   0.55043E+01
   0.50301E+02   0.55043E+01
   0.50351E+02   0.55044E+01


   0.51000E-01   0.57255E-07
   0.10100E+00   0.37703E-06
   0.15100E+00   0.12365E-05
   0.20100E+00   0.29029E-05
   0.25100E+00   0.56433E-05
   0.30100E+00   0.97249E-05
   0.35100E+00   0.15415E-04
   0.40100E+00   0.22981E-04
   0.45100E+00   0.32689E-04
   0.50100E+00   0.44807E-04
   0.55100E+00   0.59603E-04
   0.60100E+00   0.77342E-04
   0.65100E+00   0.98294E-04
   0.70100E+00   0.12272E-03
   0.75100E+00   0.15090E-03
   0.80100E+00   0.18309E-03
   0.85100E+00   0.21956E-03
   0.90100E+00   0.26057E-03
   0.95100E+00   0.30640E-03
   0.10010E+01   0.35732E-03
   0.10510E+01   0.41358E-03
   0.11010E+01   0.47546E-03
   0.11510E+01   0.54322E-03
   0.12010E+01   0.61713E-03
   0.12510E+01   0.69746E-03
   0.13010E+01   0.78447E-03
   0.13510E+01   0.87843E-03
   0.14010E+01   0.97962E-03
   0.14510E+01   0.10883E-02
   0.15010E+01   0.12047E-02
   0.15510E+01   0.13292E-02
   0.16010E+01   0.14619E-02
   0.16510E+01   0.16032E-02
   0.17010E+01   0.17533E-02
   0.17510E+01   0.19125E-02
   0.18010E+01   0.20810E-02
   0.18510E+01   0.22592E-02
   0.19010E+01   0.24473E-02
   0.19510E+01   0.26455E-02
   0.20010E+01   0.28542E-02
   0.20510E+01   0.30735E-02
   0.21010E+01   0.33038E-02
   0.21510E+01   0.35454E-02
   0.22010E+01   0.37984E-02
   0.22510E+01   0.40605E-02
   0.23010E+01   0.43340E-02
   0.23510E+01   0.46197E-02
   0.24010E+01   0.49178E-02
   0.24510E+01   0.52285E-02
   0.25010E+01   0.55522E-02
   0.25510E+01   0.58891E-02
   0.26010E+01   0.62395E-02
   0.26510E+01   0.66035E-02
   0.27010E+01   0.69816E-02
   0.27510E+01   0.73740E-02
   0.28010E+01   0.77809E-02
   0.28510E+01   0.82025E-02
   0.29010E+01   0.86392E-02
   0.29510E+01   0.90913E-02
   0.30010E+01   0.95589E-02
   0.30510E+01   0.10042E-01
   0.31010E+01   0.10542E-01
   0.31510E+01   0.11058E-01
   0.32010E+01   0.11590E-01
   0.32510E+01   0.12140E-01
   0.33010E+01   0.12707E-01
   0.33510E+01   0.13291E-01
   0.34010E+01   0.13892E-01
   0.34510E+01   0.14512E-01
   0.35010E+01   0.15150E-01
   0.35510E+01   0.15806E-01
   0.36010E+01   0.16482E-01
   0.36510E+01   0.17176E-01
   0.37010E+01   0.17888E-01
   0.37510E+01   0.18612E-01
   0.38010E+01   0.19356E-01
   0.38510E+01   0.20119E-01
   0.39010E+01   0.20903E-01
   0.39510E+01   0.21707E-01
   0.40010E+01   0.22532E-01
   0.40510E+01   0.23378E-01
   0.41010E+01   0.24244E-01
   0.41510E+01   0.25132E-01
   0.42010E+01   0.26042E-01
   0.42510E+01   0.26974E-01
   0.43010E+01   0.27928E-01
   0.43510E+01   0.28904E-01
   0.44010E+01   0.29903E-01
   0.44510E+01   0.30925E-01
   0.45010E+01   0.31970E-01
   0.45510E+01   0.33039E-01
   0.46010E+01   0.34131E-01
   0.46510E+01   0.35247E-01
   0.47010E+01   0.36388E-01
   0.47510E+01   0.37542E-01
   0.48010E+01   0.38717E-01
   0.48510E+01   0.39918E-01
   0.49010E+01   0.41143E-01
   0.49510E+01   0.42394E-01
   0.50010E+01   0.43670E-01
   0.50510E+01   0.44973E-01
   0.51010E+01   0.46301E-01
   0.51510E+01   0.47655E-01
   0.52010E+01   0.49036E-01
   0.52510E+01   0.50444E-01
   0.53010E+01   0.51879E-01
   0.53510E+01   0.53341E-01
   0.54010E+01   0.54831E-01
   0.54510E+01   0.56348E-01
   0.55010E+01   0.57894E-01
   0.55510E+01   0.59465E-01
   0.56010E+01   0.61048E-01
   0.56510E+01   0.62660E-01
   0.57010E+01   0.64301E-01
   0.57510E+01   0.65971E-01
   0.58010E+01   0.67670E-01
   0.58510E+01   0.69399E-01
   0.59010E+01   0.71158E-01
   0.59510E+01   0.72946E-01
   0.60010E+01   0.74765E-01
   0.60510E+01   0.76615E-01
   0.61010E+01   0.78495E-01
   0.61510E+01   0.80406E-01
   0.62010E+01   0.82349E-01
   0.62510E+01   0.84323E-01
   0.63010E+01   0.86310E-01
   0.63510E+01   0.88324E-01
   0.64010E+01   0.90370E-01
   0.64510E+01   0.92448E-01
   0.65010E+01   0.94558E-01
   0.65510E+01   0.96702E-01
   0.66010E+01   0.98878E-01
   0.66510E+01   0.10109E+00
   0.67010E+01   0.10333E+00
   0.67510E+01   0.10561E+00
   0.68010E+01   0.10792E+00
   0.68510E+01   0.11026E+00
   0.69010E+01   0.11264E+00
   0.69510E+01   0.11503E+00
   0.70010E+01   0.11745E+00
   0.70510E+01   0.11991E+00
   0.71010E+01   0.12240E+00
   0.71510E+01   0.12492E+00
   0.72010E+01   0.12748E+00
   0.72510E+01   0.13008E+00
   0.73010E+01   0.13271E+00
   0.73510E+01   0.13538E+00
   0.74010E+01   0.13809E+00
   0.74510E+01   0.14083E+00
   0.75010E+01   0.14361E+00
   0.75510E+01   0.14640E+00
   0.76010E+01   0.14922E+00
   0.76510E+01   0.15208E+00
   0.77010E+01   0.15497E+00
   0.77510E+01   0.15791E+00
   0.78010E+01   0.16088E+00
   0.78510E+01   0.16389E+00
   0.79010E+01   0.16693E+00
   0.79510E+01   0.17002E+00
   0.80010E+01   0.17315E+00
   0.80510E+01   0.17631E+00
   0.81010E+01   0.17947E+00
   0.81510E+01   0.18268E+00
   0.82010E+01   0.18593E+00
   0.82510E+01   0.18921E+00
   0.83010E+01   0.19254E+00
   0.83510E+01   0.19590E+00
   0.84010E+01   0.19931E+00
   0.84510E+01   0.20276E+00
   0.85010E+01   0.20625E+00
   0.85510E+01   0.20978E+00
   0.86010E+01   0.21331E+00
   0.86510E+01   0.21688E+00
   0.87010E+01   0.22050E+00
   0.87510E+01   0.22415E+00
   0.88010E+01   0.22785E+00
   0.88510E+01   0.23158E+00
   0.89010E+01   0.23536E+00
   0.89510E+01   0.23919E+00
   0.90010E+01   0.24305E+00
   0.90510E+01   0.24695E+00
   0.91010E+01   0.25086E+00
   0.91510E+01   0.25481E+00
   0.92010E+01   0.25880E+00
   0.92510E+01   0.26284E+00
   0.93010E+01   0.26692E+00
   0.93510E+01   0.27104E+00
   0.94010E+01   0.27521E+00
   0.94510E+01   0.27942E+00
   0.95010E+01   0.28367E+00
   0.95510E+01   0.28793E+00
   0.96010E+01   0.29222E+00
   0.96510E+01   0.29657E+00
   0.97010E+01   0.30095E+00
   0.97510E+01   0.30539E+00
   0.98010E+01   0.30986E+00
   0.98510E+01   0.31439E+00
   0.99010E+01   0.31896E+00
   0.99510E+01   0.32357E+00
   0.10001E+02   0.32818E+00
   0.10051E+02   0.33283E+00
   0.10101E+02   0.33753E+00
   0.10151E+02   0.34228E+00
   0.10201E+02   0.34708E+00
   0.10251E+02   0.35192E+00
   0.10301E+02   0.35681E+00
   0.10351E+02   0.36174E+00
   0.10401E+02   0.36666E+00
   0.10451E+02   0.37164E+00
   0.10501E+02   0.37666E+00
   0.10551E+02   0.38173E+00
   0.10601E+02   0.38685E+00
   0.10651E+02   0.39202E+00
   0.10701E+02   0.39723E+00
   0.10751E+02   0.40249E+00
   0.10801E+02   0.40774E+00
   0.10851E+02   0.41304E+00
   0.10901E+02   0.41839E+00
   0.10951E+02   0.42379E+00
   0.11001E+02   0.42924E+00
   0.11051E+02   0.43474E+00
   0.11101E+02   0.44029E+00
   0.11151E+02   0.44583E+00
   0.11201E+02   0.45141E+00
   0.11251E+02   0.45704E+00
   0.11301E+02   0.46273E+00
   0.11351E+02   0.46846E+00
   0.11401E+02   0.47425E+00
   0.11451E+02   0.48008E+00
   0.11501E+02   0.48596E+00
   0.11551E+02   0.49182E+00
   0.11601E+02   0.49774E+00
   0.11651E+02   0.50371E+00
   0.11701E+02   0.50974E+00
   0.11751E+02   0.51581E+00
   0.11801E+02   0.52194E+00
   0.11851E+02   0.52810E+00
   0.11901E+02   0.53426E+00
   0.11951E+02   0.54047E+00
   0.12001E+02   0.54673E+00
   0.12051E+02   0.55305E+00
   0.12101E+02   0.55941E+00
   0.12151E+02   0.56583E+00
   0.12201E+02   0.57229E+00
   0.12251E+02   0.57874E+00
   0.12301E+02   0.58524E+00
   0.12351E+02   0.59180E+00
   0.12401E+02   0.59841E+00
   0.12451E+02   0.60507E+00
   0.12501E+02   0.61179E+00
   0.12551E+02   0.61854E+00
   0.12601E+02   0.62529E+00
   0.12651E+02   0.63208E+00
   0.12701E+02   0.63894E+00
   0.12751E+02   0.64584E+00
   0.12801E+02   0.65280E+00
   0.12851E+02   0.65982E+00
   0.12901E+02   0.66682E+00
   0.12951E+02   0.67386E+00
   0.13001E+02   0.68096E+00
   0.13051E+02   0.68811E+00
   0.13101E+02   0.69532E+00
   0.13151E+02   0.70258E+00
   0.13201E+02   0.70983E+00
   0.13251E+02   0.71711E+00
   0.13301E+02   0.72446E+00
   0.13351E+02   0.73185E+00
   0.13401E+02   0.73931E+00
   0.13451E+02   0.74682E+00
   0.13501E+02   0.75437E+00
   0.13551E+02   0.76190E+00
   0.13601E+02   0.76949E+00
   0.13651E+02   0.77713E+00
   0.13701E+02   0.78483E+00
   0.13751E+02   0.79259E+00
   0.13801E+02   0.80039E+00
   0.13851E+02   0.80817E+00
   0.13901E+02   0.81601E+00
   0.13951E+02   0.82390E+00
   0.14001E+02   0.83185E+00
   0.14051E+02   0.83985E+00
   0.14101E+02   0.84790E+00
   0.14151E+02   0.85593E+00
   0.14201E+02   0.86401E+00
   0.14251E+02   0.87215E+00
   0.14301E+02   0.88035E+00
   0.14351E+02   0.88861E+00
   0.14401E+02   0.89684E+00
   0.14451E+02   0.90512E+00
   0.14501E+02   0.91345E+00
   0.14551E+02   0.92184E+00
   0.14601E+02   0.93028E+00
   0.14651E+02   0.93877E+00
   0.14701E+02   0.94724E+00
   0.14751E+02   0.95576E+00
   0.14801E+02   0.96434E+00
   0.14851E+02   0.97298E+00
   0.14901E+02   0.98168E+00
   0.14951E+02   0.99035E+00
   0.15001E+02   0.99906E+00
   0.15051E+02   0.10078E+01
   0.15101E+02   0.10167E+01
   0.15151E+02   0.10256E+01
   0.15201E+02   0.10345E+01
   0.15251E+02   0.10434E+01
   0.15301E+02   0.10523E+01
   0.15351E+02   0.10614E+01
   0.15401E+02   0.10704E+01
   0.15451E+02   0.10796E+01
   0.15501E+02   0.10887E+01
   0.15551E+02   0.10978E+01
   0.15601E+02   0.11070E+01
   0.15651E+02   0.11163E+01
   0.15701E+02   0.11256E+01
   0.15751E+02   0.11349E+01
   0.15801E+02   0.11443E+01
   0.15851E+02   0.11537E+01
   0.15901E+02   0.11631E+01
   0.15951E+02   0.11727E+01
   0.16001E+02   0.11821E+01
   0.16051E+02   0.11917E+01
   0.16101E+02   0.12012E+01
   0.16151E+02   0.12109E+01
   0.16201E+02   0.12206E+01
   0.16251E+02   0.12303E+01
   0.16301E+02   0.12400E+01
   0.16351E+02   0.12498E+01
   0.16401E+02   0.12596E+01
   0.16451E+02   0.12695E+01
   0.16501E+02   0.12793E+01
   0.16551E+02   0.12892E+01
   0.16601E+02   0.12992E+01
   0.16651E+02   0.13092E+01
   0.16701E+02   0.13193E+01
   0.16751E+02   0.13293E+01
   0.16801E+02   0.13394E+01
   0.16851E+02   0.13496E+01
   0.16901E+02   0.13598E+01
   0.16951E+02   0.13700E+01
   0.17001E+02   0.13802E+01
   0.17051E+02   0.13905E+01
   0.17101E+02   0.14008E+01
   0.17151E+02   0.14112E+01
   0.17201E+02   0.14216E+01
   0.17251E+02   0.14320E+01
   0.17301E+02   0.14425E+01
   0.17351E+02   0.14530E+01
   0.17401E+02   0.14636E+01
   0.17451E+02   0.14741E+01
   0.17501E+02   0.14847E+01
   0.17551E+02   0.14953E+01
   0.17601E+02   0.15060E+01
   0.17651E+02   0.15167E+01
   0.17701E+02   0.15274E+01
   0.17751E+02   0.15382E+01
   0.17801E+02   0.15490E+01
   0.17851E+02   0.15599E+01
   0.17901E+02   0.15707E+01
   0.17951E+02   0.15816E+01
   0.18001E+02   0.15925E+01
   0.18051E+02   0.16035E+01
   0.18101E+02   0.16145E+01
   0.18151E+02   0.16255E+01
   0.18201E+02   0.16366E+01
   0.18251E+02   0.16477E+01
   0.18301E+02   0.16589E+01
   0.18351E+02   0.16700E+01
   0.18401E+02   0.16811E+01
   0.18451E+02   0.16924E+01
   0.18501E+02   0.17037E+01
   0.18551E+02   0.17149E+01
   0.18601E+02   0.17262E+01
   0.18651E+02   0.17375E+01
   0.18701E+02   0.17489E+01
   0.18751E+02   0.17603E+01
   0.18801E+02   0.17717E+01
   0.18851E+02   0.17831E+01
   0.18901E+02   0.17947E+01
   0.18951E+02   0.18062E+01
   0.19001E+02   0.18177E+01
   0.19051E+02   0.18293E+01
   0.19101E+02   0.18409E+01
   0.19151E+02   0.18526E+01
   0.19201E+02   0.18642E+01
   0.19251E+02   0.18759E+01
   0.19301E+02   0.18876E+01
   0.19351E+02   0.18994E+01
   0.19401E+02   0.19112E+01
   0.19451E+02   0.19229E+01
   0.19501E+02   0.19348E+01
   0.19551E+02   0.19467E+01
   0.19601E+02   0.19585E+01
   0.19651E+02   0.19704E+01
   0.19701E+02   0.19824E+01
   0.19751E+02   0.19944E+01
   0.19801E+02   0.20063E+01
   0.19851E+02   0.20183E+01
   0.19901E+02   0.20304E+01
   0.19951E+02   0.20425E+01
   0.20001E+02   0.20546E+01
   0.20051E+02   0.20667E+01
   0.20101E+02   0.20788E+01
   0.20151E+02   0.20910E+01
   0.20201E+02   0.21031E+01
   0.20251E+02   0.21153E+01
   0.20301E+02   0.21276E+01
   0.20351E+02   0.21398E+01
   0.20401E+02   0.21521E+01
   0.20451E+02   0.21644E+01
   0.20501E+02   0.21768E+01
   0.20551E+02   0.21891E+01
   0.20601E+02   0.22015E+01
   0.20651E+02   0.22139E+01
   0.20701E+02   0.22264E+01
   0.20751E+02   0.22388E+01
   0.20801E+02   0.22512E+01
   0.20851E+02   0.22638E+01
   0.20901E+02   0.22762E+01
   0.20951E+02   0.22887E+01
   0.21001E+02   0.23013E+01
   0.21051E+02   0.23139E+01
   0.21101E+02   0.23265E+01
   0.21151E+02   0.23391E+01
   0.21201E+02   0.23517E+01
   0.21251E+02   0.23644E+01
   0.21301E+02   0.23771E+01
   0.21351E+02   0.23898E+01
   0.21401E+02   0.24025E+01
   0.21451E+02   0.24152E+01
   0.21501E+02   0.24280E+01
   0.21551E+02   0.24407E+01
   0.21601E+02   0.24536E+01
   0.21651E+02   0.24663E+01
   0.21701E+02   0.24792E+01
   0.21751E+02   0.24921E+01
   0.21801E+02   0.25049E+01
   0.21851E+02   0.25177E+01
   0.21901E+02   0.25307E+01
   0.21951E+02   0.25436E+01
   0.22001E+02   0.25565E+01
   0.22051E+02   0.25695E+01
   0.22101E+02   0.25825E+01
   0.22151E+02   0.25954E+01
   0.22201E+02   0.26084E+01
   0.22251E+02   0.26214E+01
   0.22301E+02   0.26344E+01
   0.22351E+02   0.26474E+01
   0.22401E+02   0.26605E+01
   0.22451E+02   0.26736E+01
   0.22501E+02   0.26867E+01
   0.22551E+02   0.26998E+01
   0.22601E+02   0.27129E+01
   0.22651E+02   0.27260E+01
   0.22701E+02   0.27391E+01
   0.22751E+02   0.27523E+01
   0.22801E+02   0.27655E+01
   0.22851E+02   0.27786E+01
   0.22901E+02   0.27918E+01
   0.22951E+02   0.28051E+01
   0.23001E+02   0.28183E+01
   0.23051E+02   0.28315E+01
   0.23101E+02   0.28448E+01
   0.23151E+02   0.28580E+01
   0.23201E+02   0.28713E+01
   0.23251E+02   0.28846E+01
   0.23301E+02   0.28978E+01
   0.23351E+02   0.29111E+01
   0.23401E+02   0.29245E+01
   0.23451E+02   0.29378E+01
   0.23501E+02   0.29511E+01
   0.23551E+02   0.29644E+01
   0.23601E+02   0.29777E+01
   0.23651E+02   0.29911E+01
   0.23701E+02   0.30045E+01
   0.23751E+02   0.30178E+01
   0.23801E+02   0.30312E+01
   0.23851E+02   0.30446E+01
   0.23901E+02   0.30579E+01
   0.23951E+02   0.30713E+01
   0.24001E+02   0.30847E+01
   0.24051E+02   0.30982E+01
   0.24101E+02   0.31116E+01
   0.24151E+02   0.31251E+01
   0.24201E+02   0.31385E+01
   0.24251E+02   0.31520E+01
   0.24301E+02   0.31654E+01
   0.24351E+02   0.31789E+01
   0.24401E+02   0.31924E+01
   0.24451E+02   0.32059E+01
   0.24501E+02   0.32193E+01
   0.24551E+02   0.32328E+01
   0.24601E+02   0.32463E+01
   0.24651E+02   0.32597E+01
   0.24701E+02   0.32732E+01
   0.24751E+02   0.32867E+01
   0.24801E+02   0.33002E+01
   0.24851E+02   0.33136E+01
   0.24901E+02   0.33272E+01
   0.24951E+02   0.33407E+01
   0.25001E+02   0.33542E+01
   0.25051E+02   0.33677E+01
   0.25101E+02   0.33812E+01
   0.25151E+02   0.33947E+01
   0.25201E+02   0.34083E+01
   0.25251E+02   0.34217E+01
   0.25301E+02   0.34353E+01
   0.25351E+02   0.34488E+01
   0.25401E+02   0.34623E+01
   0.25451E+02   0.34759E+01
   0.25501E+02   0.34893E+01
   0.25551E+02   0.35028E+01
   0.25601E+02   0.35164E+01
   0.25651E+02   0.35299E+01
   0.25701E+02   0.35434E+01
   0.25751E+02   0.35569E+01
   0.25801E+02   0.35704E+01
   0.25851E+02   0.35840E+01
   0.25901E+02   0.35975E+01
   0.25951E+02   0.36110E+01
   0.26001E+02   0.36245E+01
   0.26051E+02   0.36380E+01
   0.26101E+02   0.36515E+01
   0.26151E+02   0.36650E+01
   0.26201E+02   0.36785E+01
   0.26251E+02   0.36920E+01
   0.26301E+02   0.37055E+01
   0.26351E+02   0.37189E+01
   0.26401E+02   0.37325E+01
   0.26451E+02   0.37459E+01
   0.26501E+02   0.37593E+01
   0.26551E+02   0.37729E+01
   0.26601E+02   0.37863E+01
   0.26651E+02   0.37998E+01
   0.26701E+02   0.38133E+01
   0.26751E+02   0.38267E+01
   0.26801E+02   0.38402E+01
   0.26851E+02   0.38536E+01
   0.26901E+02   0.38670E+01
   0.26951E+02   0.38804E+01
   0.27001E+02   0.38938E+01
   0.27051E+02   0.39073E+01
   0.27101E+02   0.39206E+01
   0.27151E+02   0.39340E+01
   0.27201E+02   0.39474E+01
   0.27251E+02   0.39608E+01
   0.27301E+02   0.39741E+01
   0.27351E+02   0.39875E+01
   0.27401E+02   0.40008E+01
   0.27451E+02   0.40142E+01
   0.27501E+02   0.40275E+01
   0.27551E+02   0.40408E+01
   0.27601E+02   0.40541E+01
   0.27651E+02   0.40674E+01
   0.27701E+02   0.40807E+01
   0.27751E+02   0.40940E+01
   0.27801E+02   0.41073E+01
   0.27851E+02   0.41205E+01
   0.27901E+02   0.41338E+01
   0.27951E+02   0.41469E+01
   0.28001E+02   0.41602E+01
   0.28051E+02   0.41734E+01
   0.28101E+02   0.41865E+01
   0.28151E+02   0.41998E+01
   0.28201E+02   0.42129E+01
   0.28251E+02   0.42261E+01
   0.28301E+02   0.42392E+01
   0.28351E+02   0.42523E+01
   0.28401E+02   0.42655E+01
   0.28451E+02   0.42785E+01
   0.28501E+02   0.42917E+01
   0.28551E+02   0.43047E+01
   0.28601E+02   0.43178E+01
   0.28651E+02   0.43308E+01
   0.28701E+02   0.43439E+01
   0.28751E+02   0.43569E+01
   0.28801E+02   0.43699E+01
   0.28851E+02   0.43829E+01
   0.28901E+02   0.43958E+01
   0.28951E+02   0.44088E+01
   0.29001E+02   0.44217E+01
   0.29051E+02   0.44346E+01
   0.29101E+02   0.44475E+01
   0.29151E+02   0.44604E+01
   0.29201E+02   0.44733E+01
   0.29251E+02   0.44861E+01
   0.29301E+02   0.44989E+01
   0.29351E+02   0.45117E+01
   0.29401E+02   0.45245E+01
   0.29451E+02   0.45373E+01
   0.29501E+02   0.45500E+01
   0.29551E+02   0.45627E+01
   0.29601E+02   0.45754E+01
   0.29651E+02   0.45881E+01
   0.29701E+02   0.46008E+01
   0.29751E+02   0.46134E+01
   0.29801E+02   0.46261E+01
   0.29851E+02   0.46387E+01
   0.29901E+02   0.46513E+01
   0.29951E+02   0.46639E+01
   0.30001E+02   0.46764E+01
   0.30051E+02   0.46889E+01
   0.30101E+02   0.47014E+01
   0.30151E+02   0.47139E+01
   0.30201E+02   0.47264E+01
   0.30251E+02   0.47388E+01
   0.30301E+02   0.47512E+01
   0.30351E+02   0.47636E+01
   0.30401E+02   0.47760E+01
   0.30451E+02   0.47884E+01
   0.30501E+02   0.48007E+01
   0.30551E+02   0.48130E+01
   0.30601E+02   0.48252E+01
   0.30651E+02   0.48375E+01
   0.30701E+02   0.48497E+01
   0.30751E+02   0.48619E+01
   0.30801E+02   0.48741E+01
   0.30851E+02   0.48862E+01
   0.30901E+02   0.48983E+01
   0.30951E+02   0.49105E+01
   0.31001E+02   0.49225E+01
   0.31051E+02   0.49346E+01
   0.31101E+02   0.49466E+01
   0.31151E+02   0.49586E+01
   0.31201E+02   0.49706E+01
   0.31251E+02   0.49826E+01
   0.31301E+02   0.49945E+01
   0.31351E+02   0.50064E+01
   0.31401E+02   0.50182E+01
   0.31451E+02   0.50301E+01
   0.31501E+02   0.50419E+01
   0.31551E+02   0.50537E+01
   0.31601E+02   0.50654E+01
   0.31651E+02   0.50772E+01
   0.31701E+02   0.50889E+01
   0.31751E+02   0.51006E+01
   0.31801E+02   0.51122E+01
   0.31851E+02   0.51238E+01
   0.31901E+02   0.51354E+01
   0.31951E+02   0.51469E+01
   0.32001E+02   0.51585E+01
   0.32051E+02   0.51700E+01
   0.32101E+02   0.51815E+01
   0.32151E+02   0.51929E+01
   0.32201E+02   0.52043E+01
   0.32251E+02   0.52157E+01
   0.32301E+02   0.52270E+01
   0.32351E+02   0.52383E+01
   0.32401E+02   0.52496E+01
   0.32451E+02   0.52608E+01
   0.32501E+02   0.52720E+01
   0.32551E+02   0.52833E+01
   0.32601E+02   0.52944E+01
   0.32651E+02   0.53055E+01
   0.32701E+02   0.53166E+01
   0.32751E+02   0.53276E+01
   0.32801E+02   0.53387E+01
   0.32851E+02   0.53496E+01
   0.32901E+02   0.53606E+01
   0.32951E+02   0.53715E+01
   0.33001E+02   0.53824E+01
   0.33051E+02   0.53933E+01
   0.33101E+02   0.54041E+01
   0.33151E+02   0.54149E+01
   0.33201E+02   0.54257E+01
   0.33251E+02   0.54364E+01
   0.33301E+02   0.54471E+01
   0.33351E+02   0.54577E+01
   0.33401E+02   0.54684E+01
   0.33451E+02   0.54790E+01
   0.33501E+02   0.54895E+01
   0.33551E+02   0.55000E+01
   0.33601E+02   0.55105E+01
   0.33651E+02   0.55209E+01
   0.33701E+02   0.55314E+01
   0.33751E+02   0.55417E+01
   0.33801E+02   0.55521E+01
   0.33851E+02   0.55624E+01
   0.33901E+02   0.55726E+01
   0.33951E+02   0.55828E+01
   0.34001E+02   0.55930E+01
   0.34051E+02   0.56031E+01
   0.34101E+02   0.56132E+01
   0.34151E+02   0.56233E+01
   0.34201E+02   0.56334E+01
   0.34251E+02   0.56434E+01
   0.34301E+02   0.56533E+01
   0.34351E+02   0.56633E+01
   0.34401E+02   0.56732E+01
   0.34451E+02   0.56830E+01
   0.34501E+02   0.56929E+01
   0.34551E+02   0.57026E+01
   0.34601E+02   0.57124E+01
   0.34651E+02   0.57221E+01
   0.34701E+02   0.57317E+01
   0.34751E+02   0.57413E+01
   0.34801E+02   0.57508E+01
   0.34851E+02   0.57604E+01
   0.34901E+02   0.57699E+01
   0.34951E+02   0.57793E+01
   0.35001E+02   0.57887E+01
   0.35051E+02   0.57981E+01
   0.35101E+02   0.58074E+01
   0.35151E+02   0.58167E+01
   0.35201E+02   0.58260E+01
   0.35251E+02   0.58351E+01
   0.35301E+02   0.58443E+01
   0.35351E+02   0.58534E+01
   0.35401E+02   0.58625E+01
   0.35451E+02   0.58715E+01
   0.35501E+02   0.58805E+01
   0.35551E+02   0.58895E+01
   0.35601E+02   0.58984E+01
   0.35651E+02   0.59072E+01
   0.35701E+02   0.59160E+01
   0.35751E+02   0.59248E+01
   0.35801E+02   0.59336E+01
   0.35851E+02   0.59423E+01
   0.35901E+02   0.59509E+01
   0.35951E+02   0.59595E+01
   0.36001E+02   0.59681E+01
   0.36051E+02   0.59766E+01
   0.36101E+02   0.59850E+01
   0.36151E+02   0.59935E+01
   0.36201E+02   0.60019E+01
   0.36251E+02   0.60102E+01
   0.36301E+02   0.60185E+01
   0.36351E+02   0.60268E+01
   0.36401E+02   0.60350E+01
   0.36451E+02   0.60432E+01
   0.36501E+02   0.60513E+01
   0.36551E+02   0.60594E+01
   0.36601E+02   0.60674E+01
   0.36651E+02   0.60754E+01
   0.36701E+02   0.60833E+01
   0.36751E+02   0.60912E+01
   0.36801E+02   0.60991E+01
   0.36851E+02   0.61069E+01
   0.36901E+02   0.61146E+01
   0.36951E+02   0.61223E+01
   0.37001E+02   0.61300E+01
   0.37051E+02   0.61376E+01
   0.37101E+02   0.61452E+01
   0.37151E+02   0.61527E+01
   0.37201E+02   0.61602E+01
   0.37251E+02   0.61676E+01
   0.37301E+02   0.61750E+01
   0.37351E+02   0.61823E+01
   0.37401E+02   0.61896E+01
   0.37451E+02   0.61968E+01
   0.37501E+02   0.62040E+01
   0.37551E+02   0.62111E+01
   0.37601E+02   0.62182E+01
   0.37651E+02   0.62253E+01
   0.37701E+02   0.62323E+01
   0.37751E+02   0.62392E+01
   0.37801E+02   0.62461E+01
   0.37851E+02   0.62530E+01
   0.37901E+02   0.62598E+01
   0.37951E+02   0.62665E+01
   0.38001E+02   0.62732E+01
   0.38051E+02   0.62799E+01
   0.38101E+02   0.62865E+01
   0.38151E+02   0.62931E+01
   0.38201E+02   0.62996E+01
   0.38251E+02   0.63060E+01
   0.38301E+02   0.63125E+01
   0.38351E+02   0.63188E+01
   0.38401E+02   0.63251E+01
   0.38451E+02   0.63314E+01
   0.38501E+02   0.63376E+01
   0.38551E+02   0.63437E+01
   0.38601E+02   0.63498E+01
   0.38651E+02   0.63559E+01
   0.38701E+02   0.63619E+01
   0.38751E+02   0.63678E+01
   0.38801E+02   0.63737E+01
   0.38851E+02   0.63796E+01
   0.38901E+02   0.63854E+01
   0.38951E+02   0.63911E+01
   0.39001E+02   0.63968E+01
   0.39051E+02   0.64025E+01
   0.39101E+02   0.64081E+01
   0.39151E+02   0.64136E+01
   0.39201E+02   0.64191E+01
   0.39251E+02   0.64246E+01
   0.39301E+02   0.64299E+01
   0.39351E+02   0.64353E+01
   0.39401E+02   0.64406E+01
   0.39451E+02   0.64458E+01
   0.39501E+02   0.64510E+01
   0.39551E+02   0.64561E+01
   0.39601E+02   0.64612E+01
   0.39651E+02   0.64662E+01
   0.39701E+02   0.64711E+01
   0.39751E+02   0.64761E+01
   0.39801E+02   0.64809E+01
   0.39851E+02   0.64857E+01
   0.39901E+02   0.64905E+01
   0.39951E+02   0.64952E+01
   0.40001E+02   0.64998E+01
   0.40051E+02   0.65044E+01
   0.40101E+02   0.65090E+01
   0.40151E+02   0.65134E+01
   0.40201E+02   0.65179E+01
   0.40251E+02   0.65222E+01
   0.40301E+02   0.65266E+01
   0.40351E+02   0.65308E+01
   0.40401E+02   0.65351E+01
   0.40451E+02   0.65392E+01
   0.40501E+02   0.65433E+01
   0.40551E+02   0.65474E+01
   0.40601E+02   0.65514E+01
   0.40651E+02   0.65553E+01
   0.40701E+02   0.65592E+01
   0.40751E+02   0.65630E+01
   0.40801E+02   0.65668E+01
   0.40851E+02   0.65706E+01
   0.40901E+02   0.65742E+01
   0.40951E+02   0.65778E+01
   0.41001E+02   0.65814E+01
   0.41051E+02   0.65849E+01
   0.41101E+02   0.65884E+01
   0.41151E+02   0.65917E+01
   0.41201E+02   0.65951E+01
   0.41251E+02   0.65984E+01
   0.41301E+02   0.66016E+01
   0.41351E+02   0.66048E+01
   0.41401E+02   0.66079E+01
   0.41451E+02   0.66109E+01
   0.41501E+02   0.66139E+01
   0.41551E+02   0.66169E+01
   0.41601E+02   0.66198E+01
   0.41651E+02   0.66226E+01
   0.41701E+02   0.66254E+01
   0.41751E+02   0.66281E+01
   0.41801E+02   0.66308E+01
   0.41851E+02   0.66334E+01
   0.41901E+02   0.66359E+01
   0.41951E+02   0.66384E+01
   0.42001E+02   0.66408E+01
   0.42051E+02   0.66432E+01
   0.42101E+02   0.66456E+01
   0.42151E+02   0.66478E+01
   0.42201E+02   0.66500E+01
   0.42251E+02   0.66522E+01
   0.42301E+02   0.66543E+01
   0.42351E+02   0.66563E+01
   0.42401E+02   0.66583E+01
   0.42451E+02   0.66602E+01
   0.42501E+02   0.66621E+01
   0.42551E+02   0.66639E+01
   0.42601E+02   0.66656E+01
   0.42651E+02   0.66673E+01
   0.42701E+02   0.66690E+01
   0.42751E+02   0.66706E+01
   0.42801E+02   0.66721E+01
   0.42851E+02   0.66735E+01
   0.42901E+02   0.66749E+01
   0.42951E+02   0.66763E+01
   0.43001E+02   0.66776E+01
   0.43051E+02   0.66788E+01
   0.43101E+02   0.66800E+01
   0.43151E+02   0.66811E+01
   0.43201E+02   0.66821E+01
   0.43251E+02   0.66831E+01
   0.43301E+02   0.66841E+01
   0.43351E+02   0.66850E+01
   0.43401E+02   0.66858E+01
   0.43451E+02   0.66865E+01
   0.43501E+02   0.66873E+01
   0.43551E+02   0.66879E+01
   0.43601E+02   0.66885E+01
   0.43651E+02   0.66890E+01
   0.43701E+02   0.66895E+01
   0.43751E+02   0.66899E+01
   0.43801E+02   0.66903E+01
   0.43851E+02   0.66906E+01
   0.43901E+02   0.66908E+01
   0.43951E+02   0.66910E+01
   0.44001E+02   0.66911E+01
   0.44051E+02   0.66912E+01
   0.44101E+02   0.66912E+01


   0.51000E-01   0.11608E-06
   0.10100E+00   0.83396E-06
   0.15100E+00   0.27634E-05
   0.20100E+00   0.65043E-05
   0.25100E+00   0.12656E-04
   0.30100E+00   0.21819E-04
   0.35100E+00   0.34593E-04
   0.40100E+00   0.51577E-04
   0.45100E+00   0.73372E-04
   0.50100E+00   0.10058E-03
   0.55100E+00   0.13379E-03
   0.60100E+00   0.17362E-03
   0.65100E+00   0.22065E-03
   0.70100E+00   0.27549E-03
   0.75100E+00   0.33875E-03
   0.80100E+00   0.41101E-03
   0.85100E+00   0.49288E-03
   0.90100E+00   0.58496E-03
   0.95100E+00   0.68784E-03
   0.10010E+01   0.80214E-03
   0.10510E+01   0.92844E-03
   0.11010E+01   0.10674E-02
   0.11510E+01   0.12195E-02
   0.12010E+01   0.13854E-02
   0.12510E+01   0.15657E-02
   0.13010E+01   0.17611E-02
   0.13510E+01   0.19720E-02
   0.14010E+01   0.21992E-02
   0.14510E+01   0.24431E-02
   0.15010E+01   0.27045E-02
   0.15510E+01   0.29839E-02
   0.16010E+01   0.32818E-02
   0.16510E+01   0.35990E-02
   0.17010E+01   0.39352E-02
   0.17510E+01   0.42879E-02
   0.18010E+01   0.46613E-02
   0.18510E+01   0.50561E-02
   0.19010E+01   0.54727E-02
   0.19510E+01   0.59118E-02
   0.20010E+01   0.63741E-02
   0.20510E+01   0.68600E-02
   0.21010E+01   0.73702E-02
   0.21510E+01   0.79053E-02
   0.22010E+01   0.84658E-02
   0.22510E+01   0.90524E-02
   0.23010E+01   0.96656E-02
   0.23510E+01   0.10306E-01
   0.24010E+01   0.10974E-01
   0.24510E+01   0.11671E-01
   0.25010E+01   0.12397E-01
   0.25510E+01   0.13152E-01
   0.26010E+01   0.13938E-01
   0.26510E+01   0.14754E-01
   0.27010E+01   0.15602E-01
   0.27510E+01   0.16482E-01
   0.28010E+01   0.17392E-01
   0.28510E+01   0.18325E-01
   0.29010E+01   0.19291E-01
   0.29510E+01   0.20291E-01
   0.30010E+01   0.21326E-01
   0.30510E+01   0.22395E-01
   0.31010E+01   0.23501E-01
   0.31510E+01   0.24642E-01
   0.32010E+01   0.25821E-01
   0.32510E+01   0.27036E-01
   0.33010E+01   0.28290E-01
   0.33510E+01   0.29582E-01
   0.34010E+01   0.30914E-01
   0.34510E+01   0.32285E-01
   0.35010E+01   0.33697E-01
   0.35510E+01   0.35146E-01
   0.36010E+01   0.36620E-01
   0.36510E+01   0.38136E-01
   0.37010E+01   0.39693E-01
   0.37510E+01   0.41294E-01
   0.38010E+01   0.42938E-01
   0.38510E+01   0.44625E-01
   0.39010E+01   0.46357E-01
   0.39510E+01   0.48134E-01
   0.40010E+01   0.49957E-01
   0.40510E+01   0.51825E-01
   0.41010E+01   0.53740E-01
   0.41510E+01   0.55703E-01
   0.42010E+01   0.57709E-01
   0.42510E+01   0.59741E-01
   0.43010E+01   0.61821E-01
   0.43510E+01   0.63950E-01
   0.44010E+01   0.66129E-01
   0.44510E+01   0.68357E-01
   0.45010E+01   0.70637E-01
   0.45510E+01   0.72967E-01
   0.46010E+01   0.75350E-01
   0.46510E+01   0.77784E-01
   0.47010E+01   0.80272E-01
   0.47510E+01   0.82785E-01
   0.48010E+01   0.85346E-01
   0.48510E+01   0.87961E-01
   0.49010E+01   0.90630E-01
   0.49510E+01   0.93355E-01
   0.50010E+01   0.96135E-01
   0.50510E+01   0.98971E-01
   0.51010E+01   0.10186E+00
   0.51510E+01   0.10481E+00
   0.52010E+01   0.10782E+00
   0.52510E+01   0.11086E+00
   0.53010E+01   0.11394E+00
   0.53510E+01   0.11708E+00
   0.54010E+01   0.12029E+00
   0.54510E+01   0.12355E+00
   0.55010E+01   0.12687E+00
   0.55510E+01   0.13025E+00
   0.56010E+01   0.13370E+00
   0.56510E+01   0.13721E+00
   0.57010E+01   0.14074E+00
   0.57510E+01   0.14432E+00
   0.58010E+01   0.14797E+00
   0.58510E+01   0.15168E+00
   0.59010E+01   0.15546E+00
   0.59510E+01   0.15930E+00
   0.60010E+01   0.16321E+00
   0.60510E+01   0.16718E+00
   0.61010E+01   0.17117E+00
   0.61510E+01   0.17522E+00
   0.62010E+01   0.17934E+00
   0.62510E+01   0.18352E+00
   0.63010E+01   0.18777E+00
   0.63510E+01   0.19209E+00
   0.64010E+01   0.19648E+00
   0.64510E+01   0.20094E+00
   0.65010E+01   0.20542E+00
   0.65510E+01   0.20995E+00
   0.66010E+01   0.21456E+00
   0.66510E+01   0.21924E+00
   0.67010E+01   0.22398E+00
   0.67510E+01   0.22880E+00
   0.68010E+01   0.23369E+00
   0.68510E+01   0.23860E+00
   0.69010E+01   0.24357E+00
   0.69510E+01   0.24862E+00
   0.70010E+01   0.25374E+00
   0.70510E+01   0.25893E+00
   0.71010E+01   0.26419E+00
   0.71510E+01   0.26953E+00
   0.72010E+01   0.27489E+00
   0.72510E+01   0.28030E+00
   0.73010E+01   0.28580E+00
   0.73510E+01   0.29137E+00
   0.74010E+01   0.29701E+00
   0.74510E+01   0.30274E+00
   0.75010E+01   0.30852E+00
   0.75510E+01   0.31433E+00
   0.76010E+01   0.32021E+00
   0.76510E+01   0.32616E+00
   0.77010E+01   0.33220E+00
   0.77510E+01   0.33831E+00
   0.78010E+01   0.34451E+00
   0.78510E+01   0.35071E+00
   0.79010E+01   0.35698E+00
   0.79510E+01   0.36334E+00
   0.80010E+01   0.36977E+00
   0.80510E+01   0.37628E+00
   0.81010E+01   0.38288E+00
   0.81510E+01   0.38948E+00
   0.82010E+01   0.39615E+00
   0.82510E+01   0.40291E+00
   0.83010E+01   0.40974E+00
   0.83510E+01   0.41666E+00
   0.84010E+01   0.42366E+00
   0.84510E+01   0.43067E+00
   0.85010E+01   0.43775E+00
   0.85510E+01   0.44491E+00
   0.86010E+01   0.45216E+00
   0.86510E+01   0.45949E+00
   0.87010E+01   0.46689E+00
   0.87510E+01   0.47429E+00
   0.88010E+01   0.48178E+00
   0.88510E+01   0.48936E+00
   0.89010E+01   0.49702E+00
   0.89510E+01   0.50477E+00
   0.90010E+01   0.51252E+00
   0.90510E+01   0.52034E+00
   0.91010E+01   0.52825E+00
   0.91510E+01   0.53624E+00
   0.92010E+01   0.54432E+00
   0.92510E+01   0.55248E+00
   0.93010E+01   0.56063E+00
   0.93510E+01   0.56887E+00
   0.94010E+01   0.57720E+00
   0.94510E+01   0.58562E+00
   0.95010E+01   0.59411E+00
   0.95510E+01   0.60260E+00
   0.96010E+01   0.61118E+00
   0.96510E+01   0.61985E+00
   0.97010E+01   0.62861E+00
   0.97510E+01   0.63744E+00
   0.98010E+01   0.64627E+00
   0.98510E+01   0.65518E+00
   0.99010E+01   0.66419E+00
   0.99510E+01   0.67329E+00
   0.10001E+02   0.68246E+00
   0.10051E+02   0.69163E+00
   0.10101E+02   0.70088E+00
   0.10151E+02   0.71023E+00
   0.10201E+02   0.71967E+00
   0.10251E+02   0.72911E+00
   0.10301E+02   0.73861E+00
   0.10351E+02   0.74821E+00
   0.10401E+02   0.75790E+00
   0.10451E+02   0.76766E+00
   0.10501E+02   0.77742E+00
   0.10551E+02   0.78726E+00
   0.10601E+02   0.79720E+00
   0.10651E+02   0.80724E+00
   0.10701E+02   0.81726E+00
   0.10751E+02   0.82735E+00
   0.10801E+02   0.83754E+00
   0.10851E+02   0.84782E+00
   0.10901E+02   0.85818E+00
   0.10951E+02   0.86852E+00
   0.11001E+02   0.87895E+00
   0.11051E+02   0.88948E+00
   0.11101E+02   0.90011E+00
   0.11151E+02   0.91072E+00
   0.11201E+02   0.92140E+00
   0.11251E+02   0.93218E+00
   0.11301E+02   0.94306E+00
   0.11351E+02   0.95391E+00
   0.11401E+02   0.96484E+00
   0.11451E+02   0.97586E+00
   0.11501E+02   0.98698E+00
   0.11551E+02   0.99818E+00
   0.11601E+02   0.10094E+01
   0.11651E+02   0.10206E+01
   0.11701E+02   0.10320E+01
   0.11751E+02   0.10434E+01
   0.11801E+02   0.10548E+01
   0.11851E+02   0.10664E+01
   0.11901E+02   0.10780E+01
   0.11951E+02   0.10897E+01
   0.12001E+02   0.11013E+01
   0.12051E+02   0.11131E+01
   0.12101E+02   0.11249E+01
   0.12151E+02   0.11368E+01
   0.12201E+02   0.11487E+01
   0.12251E+02   0.11607E+01
   0.12301E+02   0.11728E+01
   0.12351E+02   0.11850E+01
   0.12401E+02   0.11972E+01
   0.12451E+02   0.12094E+01
   0.12501E+02   0.12217E+01
   0.12551E+02   0.12340E+01
   0.12601E+02   0.12464E+01
   0.12651E+02   0.12589E+01
   0.12701E+02   0.12715E+01
   0.12751E+02   0.12840E+01
   0.12801E+02   0.12966E+01
   0.12851E+02   0.13093E+01
   0.12901E+02   0.13221E+01
   0.12951E+02   0.13349E+01
   0.13001E+02   0.13477E+01
   0.13051E+02   0.13607E+01
   0.13101E+02   0.13737E+01
   0.13151E+02   0.13867E+01
   0.13201E+02   0.13998E+01
   0.13251E+02   0.14129E+01
   0.13301E+02   0.14261E+01
   0.13351E+02   0.14393E+01
   0.13401E+02   0.14526E+01
   0.13451E+02   0.14660E+01
   0.13501E+02   0.14794E+01
   0.13551E+02   0.14928E+01
   0.13601E+02   0.15064E+01
   0.13651E+02   0.15199E+01
   0.13701E+02   0.15334E+01
   0.13751E+02   0.15471E+01
   0.13801E+02   0.15609E+01
   0.13851E+02   0.15746E+01
   0.13901E+02   0.15884E+01
   0.13951E+02   0.16022E+01
   0.14001E+02   0.16161E+01
   0.14051E+02   0.16300E+01
   0.14101E+02   0.16440E+01
   0.14151E+02   0.16580E+01
   0.14201E+02   0.16721E+01
   0.14251E+02   0.16862E+01
   0.14301E+02   0.17004E+01
   0.14351E+02   0.17146E+01
   0.14401E+02   0.17289E+01
   0.14451E+02   0.17432E+01
   0.14501E+02   0.17575E+01
   0.14551E+02   0.17719E+01
   0.14601E+02   0.17864E+01
   0.14651E+02   0.18009E+01
   0.14701E+02   0.18154E+01
   0.14751E+02   0.18300E+01
   0.14801E+02   0.18445E+01
   0.14851E+02   0.18592E+01
   0.14901E+02   0.18739E+01
   0.14951E+02   0.18887E+01
   0.15001E+02   0.19034E+01
   0.15051E+02   0.19183E+01
   0.15101E+02   0.19332E+01
   0.15151E+02   0.19480E+01
   0.15201E+02   0.19630E+01
   0.15251E+02   0.19780E+01
   0.15301E+02   0.19930E+01
   0.15351E+02   0.20080E+01
   0.15401E+02   0.20232E+01
   0.15451E+02   0.20382E+01
   0.15501E+02   0.20534E+01
   0.15551E+02   0.20686E+01
   0.15601E+02   0.20838E+01
   0.15651E+02   0.20991E+01
   0.15701E+02   0.21145E+01
   0.15751E+02   0.21297E+01
   0.15801E+02   0.21451E+01
   0.15851E+02   0.21606E+01
   0.15901E+02   0.21760E+01
   0.15951E+02   0.21914E+01
   0.16001E+02   0.22070E+01
   0.16051E+02   0.22225E+01
   0.16101E+02   0.22381E+01
   0.16151E+02   0.22537E+01
   0.16201E+02   0.22693E+01
   0.16251E+02   0.22850E+01
   0.16301E+02   0.23006E+01
   0.16351E+02   0.23163E+01
   0.16401E+02   0.23321E+01
   0.16451E+02   0.23478E+01
   0.16501E+02   0.23636E+01
   0.16551E+02   0.23795E+01
   0.16601E+02   0.23953E+01
   0.16651E+02   0.24112E+01
   0.16701E+02   0.24272E+01
   0.16751E+02   0.24430E+01
   0.16801E+02   0.24590E+01
   0.16851E+02   0.24750E+01
   0.16901E+02   0.24910E+01
   0.16951E+02   0.25071E+01
   0.17001E+02   0.25231E+01
   0.17051E+02   0.25391E+01
   0.17101E+02   0.25553E+01
   0.17151E+02   0.25714E+01
   0.17201E+02   0.25875E+01
   0.17251E+02   0.26037E+01
   0.17301E+02   0.26199E+01
   0.17351E+02   0.26361E+01
   0.17401E+02   0.26523E+01
   0.17451E+02   0.26685E+01
   0.17501E+02   0.26848E+01
   0.17551E+02   0.27011E+01
   0.17601E+02   0.27174E+01
   0.17651E+02   0.27338E+01
   0.17701E+02   0.27501E+01
   0.17751E+02   0.27665E+01
   0.17801E+02   0.27828E+01
   0.17851E+02   0.27992E+01
   0.17901E+02   0.28156E+01
   0.17951E+02   0.28320E+01
   0.18001E+02   0.28484E+01
   0.18051E+02   0.28648E+01
   0.18101E+02   0.28812E+01
   0.18151E+02   0.28978E+01
   0.18201E+02   0.29142E+01
   0.18251E+02   0.29308E+01
   0.18301E+02   0.29473E+01
   0.18351E+02   0.29638E+01
   0.18401E+02   0.29804E+01
   0.18451E+02   0.29970E+01
   0.18501E+02   0.30135E+01
   0.18551E+02   0.30300E+01
   0.18601E+02   0.30466E+01
   0.18651E+02   0.30632E+01
   0.18701E+02   0.30797E+01
   0.18751E+02   0.30964E+01
   0.18801E+02   0.31129E+01
   0.18851E+02   0.31295E+01
   0.18901E+02   0.31462E+01
   0.18951E+02   0.31628E+01
   0.19001E+02   0.31795E+01
   0.19051E+02   0.31961E+01
   0.19101E+02   0.32127E+01
   0.19151E+02   0.32294E+01
   0.19201E+02   0.32461E+01
   0.19251E+02   0.32627E+01
   0.19301E+02   0.32793E+01
   0.19351E+02   0.32960E+01
   0.19401E+02   0.33127E+01
   0.19451E+02   0.33293E+01
   0.19501E+02   0.33461E+01
   0.19551E+02   0.33627E+01
   0.19601E+02   0.33794E+01
   0.19651E+02   0.33960E+01
   0.19701E+02   0.34127E+01
   0.19751E+02   0.34293E+01
   0.19801E+02   0.34460E+01
   0.19851E+02   0.34628E+01
   0.19901E+02   0.34794E+01
   0.19951E+02   0.34961E+01
   0.20001E+02   0.35127E+01
   0.20051E+02   0.35294E+01
   0.20101E+02   0.35461E+01
   0.20151E+02   0.35627E+01
   0.20201E+02   0.35793E+01
   0.20251E+02   0.35960E+01
   0.20301E+02   0.36127E+01
   0.20351E+02   0.36293E+01
   0.20401E+02   0.36460E+01
   0.20451E+02   0.36626E+01
   0.20501E+02   0.36792E+01
   0.20551E+02   0.36958E+01
   0.20601E+02   0.37124E+01
   0.20651E+02   0.37290E+01
   0.20701E+02   0.37456E+01
   0.20751E+02   0.37621E+01
   0.20801E+02   0.37787E+01
   0.20851E+02   0.37952E+01
   0.20901E+02   0.38117E+01
   0.20951E+02   0.38283E+01
   0.21001E+02   0.38448E+01
   0.21051E+02   0.38614E+01
   0.21101E+02   0.38778E+01
   0.21151E+02   0.38944E+01
   0.21201E+02   0.39108E+01
   0.21251E+02   0.39273E+01
   0.21301E+02   0.39437E+01
   0.21351E+02   0.39601E+01
   0.21401E+02   0.39765E+01
   0.21451E+02   0.39929E+01
   0.21501E+02   0.40093E+01
   0.21551E+02   0.40257E+01
   0.21601E+02   0.40420E+01
   0.21651E+02   0.40584E+01
   0.21701E+02   0.40747E+01
   0.21751E+02   0.40910E+01
   0.21801E+02   0.41073E+01
   0.21851E+02   0.41236E+01
   0.21901E+02   0.41398E+01
   0.21951E+02   0.41561E+01
   0.22001E+02   0.41723E+01
   0.22051E+02   0.41885E+01
   0.22101E+02   0.42047E+01
   0.22151E+02   0.42208E+01
   0.22201E+02   0.42370E+01
   0.22251E+02   0.42531E+01
   0.22301E+02   0.42692E+01
   0.22351E+02   0.42853E+01
   0.22401E+02   0.43013E+01
   0.22451E+02   0.43174E+01
   0.22501E+02   0.43333E+01
   0.22551E+02   0.43493E+01
   0.22601E+02   0.43653E+01
   0.22651E+02   0.43812E+01
   0.22701E+02   0.43971E+01
   0.22751E+02   0.44131E+01
   0.22801E+02   0.44289E+01
   0.22851E+02   0.44448E+01
   0.22901E+02   0.44606E+01
   0.22951E+02   0.44763E+01
   0.23001E+02   0.44921E+01
   0.23051E+02   0.45078E+01
   0.23101E+02   0.45235E+01
   0.23151E+02   0.45391E+01
   0.23201E+02   0.45548E+01
   0.23251E+02   0.45704E+01
   0.23301E+02   0.45860E+01
   0.23351E+02   0.46016E+01
   0.23401E+02   0.46171E+01
   0.23451E+02   0.46326E+01
   0.23501E+02   0.46482E+01
   0.23551E+02   0.46636E+01
   0.23601E+02   0.46790E+01
   0.23651E+02   0.46944E+01
   0.23701E+02   0.47097E+01
   0.23751E+02   0.47251E+01
   0.23801E+02   0.47403E+01
   0.23851E+02   0.47556E+01
   0.23901E+02   0.47708E+01
   0.23951E+02   0.47861E+01
   0.24001E+02   0.48013E+01
   0.24051E+02   0.48164E+01
   0.24101E+02   0.48315E+01
   0.24151E+02   0.48466E+01
   0.24201E+02   0.48616E+01
   0.24251E+02   0.48766E+01
   0.24301E+02   0.48916E+01
   0.24351E+02   0.49066E+01
   0.24401E+02   0.49214E+01
   0.24451E+02   0.49363E+01
   0.24501E+02   0.49511E+01
   0.24551E+02   0.49659E+01
   0.24601E+02   0.49807E+01
   0.24651E+02   0.49954E+01
   0.24701E+02   0.50101E+01
   0.24751E+02   0.50247E+01
   0.24801E+02   0.50394E+01
   0.24851E+02   0.50539E+01
   0.24901E+02   0.50684E+01
   0.24951E+02   0.50829E+01
   0.25001E+02   0.50974E+01
   0.25051E+02   0.51118E+01
   0.25101E+02   0.51262E+01
   0.25151E+02   0.51405E+01
   0.25201E+02   0.51548E+01
   0.25251E+02   0.51691E+01
   0.25301E+02   0.51833E+01
   0.25351E+02   0.51975E+01
   0.25401E+02   0.52116E+01
   0.25451E+02   0.52257E+01
   0.25501E+02   0.52398E+01
   0.25551E+02   0.52538E+01
   0.25601E+02   0.52677E+01
   0.25651E+02   0.52817E+01
   0.25701E+02   0.52956E+01
   0.25751E+02   0.53095E+01
   0.25801E+02   0.53232E+01
   0.25851E+02   0.53370E+01
   0.25901E+02   0.53508E+01
   0.25951E+02   0.53644E+01
   0.26001E+02   0.53781E+01
   0.26051E+02   0.53917E+01
   0.26101E+02   0.54052E+01
   0.26151E+02   0.54187E+01
   0.26201E+02   0.54321E+01
   0.26251E+02   0.54455E+01
   0.26301E+02   0.54589E+01
   0.26351E+02   0.54722E+01
   0.26401E+02   0.54854E+01
   0.26451E+02   0.54987E+01
   0.26501E+02   0.55118E+01
   0.26551E+02   0.55249E+01
   0.26601E+02   0.55381E+01
   0.26651E+02   0.55511E+01
   0.26701E+02   0.55641E+01
   0.26751E+02   0.55770E+01
   0.26801E+02   0.55899E+01
   0.26851E+02   0.56028E+01
   0.26901E+02   0.56156E+01
   0.26951E+02   0.56284E+01
   0.27001E+02   0.56410E+01
   0.27051E+02   0.56537E+01
   0.27101E+02   0.56663E+01
   0.27151E+02   0.56788E+01
   0.27201E+02   0.56913E+01
   0.27251E+02   0.57038E+01
   0.27301E+02   0.57162E+01
   0.27351E+02   0.57286E+01
   0.27401E+02   0.57408E+01
   0.27451E+02   0.57531E+01
   0.27501E+02   0.57653E+01
   0.27551E+02   0.57775E+01
   0.27601E+02   0.57896E+01
   0.27651E+02   0.58017E+01
   0.27701E+02   0.58137E+01
   0.27751E+02   0.58256E+01
   0.27801E+02   0.58375E+01
   0.27851E+02   0.58494E+01
   0.27901E+02   0.58612E+01
   0.27951E+02   0.58729E+01
   0.28001E+02   0.58846E+01
   0.28051E+02   0.58962E+01
   0.28101E+02   0.59078E+01
   0.28151E+02   0.59193E+01
   0.28201E+02   0.59308E+01
   0.28251E+02   0.59422E+01
   0.28301E+02   0.59536E+01
   0.28351E+02   0.59649E+01
   0.28401E+02   0.59762E+01
   0.28451E+02   0.59874E+01
   0.28501E+02   0.59986E+01
   0.28551E+02   0.60097E+01
   0.28601E+02   0.60207E+01
   0.28651E+02   0.60317E+01
   0.28701E+02   0.60426E+01
   0.28751E+02   0.60535E+01
   0.28801E+02   0.60643E+01
   0.28851E+02   0.60751E+01
   0.28901E+02   0.60858E+01
   0.28951E+02   0.60964E+01
   0.29001E+02   0.61071E+01
   0.29051E+02   0.61176E+01
   0.29101E+02   0.61281E+01
   0.29151E+02   0.61385E+01
   0.29201E+02   0.61489E+01
   0.29251E+02   0.61592E+01
   0.29301E+02   0.61695E+01
   0.29351E+02   0.61797E+01
   0.29401E+02   0.61898E+01
   0.29451E+02   0.61999E+01
   0.29501E+02   0.62100E+01
   0.29551E+02   0.62200E+01
   0.29601E+02   0.62299E+01
   0.29651E+02   0.62397E+01
   0.29701E+02   0.62495E+01
   0.29751E+02   0.62593E+01
   0.29801E+02   0.62690E+01
   0.29851E+02   0.62786E+01
   0.29901E+02   0.62881E+01
   0.29951E+02   0.62977E+01
   0.30001E+02   0.63071E+01
   0.30051E+02   0.63165E+01
   0.30101E+02   0.63258E+01
   0.30151E+02   0.63351E+01
   0.30201E+02   0.63443E+01
   0.30251E+02   0.63534E+01
   0.30301E+02   0.63625E+01
   0.30351E+02   0.63715E+01
   0.30401E+02   0.63805E+01
   0.30451E+02   0.63894E+01
   0.30501E+02   0.63983E+01
   0.30551E+02   0.64071E+01
   0.30601E+02   0.64158E+01
   0.30651E+02   0.64245E+01
   0.30701E+02   0.64332E+01
   0.30751E+02   0.64417E+01
   0.30801E+02   0.64502E+01
   0.30851E+02   0.64587E+01
   0.30901E+02   0.64671E+01
   0.30951E+02   0.64754E+01
   0.31001E+02   0.64836E+01
   0.31051E+02   0.64917E+01
   0.31101E+02   0.64998E+01
   0.31151E+02   0.65079E+01
   0.31201E+02   0.65159E+01
   0.31251E+02   0.65238E+01
   0.31301E+02   0.65317E+01
   0.31351E+02   0.65395E+01
   0.31401E+02   0.65472E+01
   0.31451E+02   0.65549E+01
   0.31501E+02   0.65625E+01
   0.31551E+02   0.65701E+01
   0.31601E+02   0.65776E+01
   0.31651E+02   0.65850E+01
   0.31701E+02   0.65924E+01
   0.31751E+02   0.65997E+01
   0.31801E+02   0.66069E+01
   0.31851E+02   0.66141E+01
   0.31901E+02   0.66212E+01
   0.31951E+02   0.66283E+01
   0.32001E+02   0.66352E+01
   0.32051E+02   0.66422E+01
   0.32101E+02   0.66490E+01
   0.32151E+02   0.66558E+01
   0.32201E+02   0.66625E+01
   0.32251E+02   0.66692E+01
   0.32301E+02   0.66758E+01
   0.32351E+02   0.66824E+01
   0.32401E+02   0.66888E+01
   0.32451E+02   0.66952E+01
   0.32501E+02   0.67016E+01
   0.32551E+02   0.67078E+01
   0.32601E+02   0.67141E+01
   0.32651E+02   0.67202E+01
   0.32701E+02   0.67263E+01
   0.32751E+02   0.67323E+01
   0.32801E+02   0.67382E+01
   0.32851E+02   0.67441E+01
   0.32901E+02   0.67500E+01
   0.32951E+02   0.67557E+01
   0.33001E+02   0.67614E+01
   0.33051E+02   0.67670E+01
   0.33101E+02   0.67726E+01
   0.33151E+02   0.67781E+01
   0.33201E+02   0.67835E+01
   0.33251E+02   0.67889E+01
   0.33301E+02   0.67942E+01
   0.33351E+02   0.67994E+01
   0.33401E+02   0.68046E+01
   0.33451E+02   0.68097E+01
   0.33501E+02   0.68147E+01
   0.33551E+02   0.68197E+01
   0.33601E+02   0.68246E+01
   0.33651E+02   0.68295E+01
   0.33701E+02   0.68343E+01
   0.33751E+02   0.68390E+01
   0.33801E+02   0.68436E+01
   0.33851E+02   0.68482E+01
   0.33901E+02   0.68527E+01
   0.33951E+02   0.68571E+01
   0.34001E+02   0.68615E+01
   0.34051E+02   0.68658E+01
   0.34101E+02   0.68700E+01
   0.34151E+02   0.68742E+01
   0.34201E+02   0.68783E+01
   0.34251E+02   0.68824E+01
   0.34301E+02   0.68863E+01
   0.34351E+02   0.68903E+01
   0.34401E+02   0.68941E+01
   0.34451E+02   0.68979E+01
   0.34501E+02   0.69016E+01
   0.34551E+02   0.69052E+01
   0.34601E+02   0.69088E+01
   0.34651E+02   0.69123E+01
   0.34701E+02   0.69157E+01
   0.34751E+02   0.69191E+01
   0.34801E+02   0.69224E+01
   0.34851E+02   0.69256E+01
   0.34901E+02   0.69287E+01
   0.34951E+02   0.69318E+01
   0.35001E+02   0.69349E+01
   0.35051E+02   0.69378E+01
   0.35101E+02   0.69407E+01
   0.35151E+02   0.69435E+01
   0.35201E+02   0.69463E+01
   0.35251E+02   0.69490E+01
   0.35301E+02   0.69516E+01
   0.35351E+02   0.69541E+01
   0.35401E+02   0.69566E+01
   0.35451E+02   0.69590E+01
   0.35501E+02   0.69614E+01
   0.35551E+02   0.69637E+01
   0.35601E+02   0.69659E+01
   0.35651E+02   0.69680E+01
   0.35701E+02   0.69701E+01
   0.35751E+02   0.69721E+01
   0.35801E+02   0.69740E+01
   0.35851E+02   0.69759E+01
   0.35901E+02   0.69777E+01
   0.35951E+02   0.69794E+01
   0.36001E+02   0.69811E+01
   0.36051E+02   0.69827E+01
   0.36101E+02   0.69842E+01
   0.36151E+02   0.69856E+01
   0.36201E+02   0.69870E+01
   0.36251E+02   0.69883E+01
   0.36301E+02   0.69896E+01
   0.36351E+02   0.69908E+01
   0.36401E+02   0.69919E+01
   0.36451E+02   0.69929E+01
   0.36501E+02   0.69939E+01
   0.36551E+02   0.69948E+01
   0.36601E+02   0.69956E+01
   0.36651E+02   0.69964E+01
   0.36701E+02   0.69971E+01
   0.36751E+02   0.69977E+01
   0.36801E+02   0.69983E+01
   0.36851E+02   0.69988E+01
   0.36901E+02   0.69992E+01
   0.36951E+02   0.69995E+01
   0.37001E+02   0.69998E+01
   0.37051E+02   0.70000E+01
   0.37101E+02   0.70002E+01
   0.37151E+02   0.70003E+01
   0.37201E+02   0.70003E+01


   0.51000E-01   0.27015E-06
   0.10100E+00   0.20306E-05
   0.15100E+00   0.67622E-05
   0.20100E+00   0.15936E-04
   0.25100E+00   0.31023E-04
   0.30100E+00   0.53493E-04
   0.35100E+00   0.84818E-04
   0.40100E+00   0.12647E-03
   0.45100E+00   0.17992E-03
   0.50100E+00   0.24663E-03
   0.55100E+00   0.32808E-03
   0.60100E+00   0.42575E-03
   0.65100E+00   0.54109E-03
   0.70100E+00   0.67558E-03
   0.75100E+00   0.83070E-03
   0.80100E+00   0.10079E-02
   0.85100E+00   0.12087E-02
   0.90100E+00   0.14345E-02
   0.95100E+00   0.16868E-02
   0.10010E+01   0.19671E-02
   0.10510E+01   0.22768E-02
   0.11010E+01   0.26175E-02
   0.11510E+01   0.29905E-02
   0.12010E+01   0.33924E-02
   0.12510E+01   0.38282E-02
   0.13010E+01   0.43002E-02
   0.13510E+01   0.48099E-02
   0.14010E+01   0.53588E-02
   0.14510E+01   0.59483E-02
   0.15010E+01   0.65799E-02
   0.15510E+01   0.72550E-02
   0.16010E+01   0.79750E-02
   0.16510E+01   0.87414E-02
   0.17010E+01   0.95557E-02
   0.17510E+01   0.10419E-01
   0.18010E+01   0.11334E-01
   0.18510E+01   0.12300E-01
   0.19010E+01   0.13320E-01
   0.19510E+01   0.14383E-01
   0.20010E+01   0.15498E-01
   0.20510E+01   0.16671E-01
   0.21010E+01   0.17902E-01
   0.21510E+01   0.19193E-01
   0.22010E+01   0.20545E-01
   0.22510E+01   0.21961E-01
   0.23010E+01   0.23440E-01
   0.23510E+01   0.24986E-01
   0.24010E+01   0.26598E-01
   0.24510E+01   0.28275E-01
   0.25010E+01   0.30001E-01
   0.25510E+01   0.31797E-01
   0.26010E+01   0.33665E-01
   0.26510E+01   0.35606E-01
   0.27010E+01   0.37621E-01
   0.27510E+01   0.39713E-01
   0.28010E+01   0.41882E-01
   0.28510E+01   0.44130E-01
   0.29010E+01   0.46430E-01
   0.29510E+01   0.48805E-01
   0.30010E+01   0.51261E-01
   0.30510E+01   0.53801E-01
   0.31010E+01   0.56425E-01
   0.31510E+01   0.59136E-01
   0.32010E+01   0.61934E-01
   0.32510E+01   0.64813E-01
   0.33010E+01   0.67747E-01
   0.33510E+01   0.70771E-01
   0.34010E+01   0.73886E-01
   0.34510E+01   0.77094E-01
   0.35010E+01   0.80397E-01
   0.35510E+01   0.83795E-01
   0.36010E+01   0.87282E-01
   0.36510E+01   0.90823E-01
   0.37010E+01   0.94463E-01
   0.37510E+01   0.98203E-01
   0.38010E+01   0.10204E+00
   0.38510E+01   0.10599E+00
   0.39010E+01   0.11002E+00
   0.39510E+01   0.11412E+00
   0.40010E+01   0.11831E+00
   0.40510E+01   0.12261E+00
   0.41010E+01   0.12703E+00
   0.41510E+01   0.13154E+00
   0.42010E+01   0.13616E+00
   0.42510E+01   0.14083E+00
   0.43010E+01   0.14562E+00
   0.43510E+01   0.15051E+00
   0.44010E+01   0.15552E+00
   0.44510E+01   0.16064E+00
   0.45010E+01   0.16580E+00
   0.45510E+01   0.17108E+00
   0.46010E+01   0.17648E+00
   0.46510E+01   0.18200E+00
   0.47010E+01   0.18762E+00
   0.47510E+01   0.19330E+00
   0.48010E+01   0.19910E+00
   0.48510E+01   0.20501E+00
   0.49010E+01   0.21106E+00
   0.49510E+01   0.21721E+00
   0.50010E+01   0.22341E+00
   0.50510E+01   0.22974E+00
   0.51010E+01   0.23619E+00
   0.51510E+01   0.24277E+00
   0.52010E+01   0.24940E+00
   0.52510E+01   0.25614E+00
   0.53010E+01   0.26301E+00
   0.53510E+01   0.27001E+00
   0.54010E+01   0.27713E+00
   0.54510E+01   0.28429E+00
   0.55010E+01   0.29159E+00
   0.55510E+01   0.29902E+00
   0.56010E+01   0.30657E+00
   0.56510E+01   0.31416E+00
   0.57010E+01   0.32188E+00
   0.57510E+01   0.32975E+00
   0.58010E+01   0.33773E+00
   0.58510E+01   0.34577E+00
   0.59010E+01   0.35393E+00
   0.59510E+01   0.36223E+00
   0.60010E+01   0.37066E+00
   0.60510E+01   0.37912E+00
   0.61010E+01   0.38772E+00
   0.61510E+01   0.39646E+00
   0.62010E+01   0.40533E+00
   0.62510E+01   0.41423E+00
   0.63010E+01   0.42328E+00
   0.63510E+01   0.43247E+00
   0.64010E+01   0.44170E+00
   0.64510E+01   0.45105E+00
   0.65010E+01   0.46054E+00
   0.65510E+01   0.47018E+00
   0.66010E+01   0.47986E+00
   0.66510E+01   0.48966E+00
   0.67010E+01   0.49960E+00
   0.67510E+01   0.50968E+00
   0.68010E+01   0.51978E+00
   0.68510E+01   0.53003E+00
   0.69010E+01   0.54043E+00
   0.69510E+01   0.55086E+00
   0.70010E+01   0.56142E+00
   0.70510E+01   0.57213E+00
   0.71010E+01   0.58286E+00
   0.71510E+01   0.59372E+00
   0.72010E+01   0.60473E+00
   0.72510E+01   0.61587E+00
   0.73010E+01   0.62703E+00
   0.73510E+01   0.63834E+00
   0.74010E+01   0.64978E+00
   0.74510E+01   0.66124E+00
   0.75010E+01   0.67286E+00
   0.75510E+01   0.68460E+00
   0.76010E+01   0.69636E+00
   0.76510E+01   0.70828E+00
   0.77010E+01   0.72035E+00
   0.77510E+01   0.73244E+00
   0.78010E+01   0.74466E+00
   0.78510E+01   0.75703E+00
   0.79010E+01   0.76941E+00
   0.79510E+01   0.78193E+00
   0.80010E+01   0.79460E+00
   0.80510E+01   0.80728E+00
   0.81010E+01   0.82009E+00
   0.81510E+01   0.83303E+00
   0.82010E+01   0.84597E+00
   0.82510E+01   0.85908E+00
   0.83010E+01   0.87231E+00
   0.83510E+01   0.88555E+00
   0.84010E+01   0.89894E+00
   0.84510E+01   0.91247E+00
   0.85010E+01   0.92599E+00
   0.85510E+01   0.93968E+00
   0.86010E+01   0.95337E+00
   0.86510E+01   0.96718E+00
   0.87010E+01   0.98115E+00
   0.87510E+01   0.99513E+00
   0.88010E+01   0.10092E+01
   0.88510E+01   0.10235E+01
   0.89010E+01   0.10377E+01
   0.89510E+01   0.10521E+01
   0.90010E+01   0.10664E+01
   0.90510E+01   0.10809E+01
   0.91010E+01   0.10956E+01
   0.91510E+01   0.11103E+01
   0.92010E+01   0.11250E+01
   0.92510E+01   0.11400E+01
   0.93010E+01   0.11549E+01
   0.93510E+01   0.11699E+01
   0.94010E+01   0.11850E+01
   0.94510E+01   0.12001E+01
   0.95010E+01   0.12154E+01
   0.95510E+01   0.12307E+01
   0.96010E+01   0.12462E+01
   0.96510E+01   0.12616E+01
   0.97010E+01   0.12771E+01
   0.97510E+01   0.12928E+01
   0.98010E+01   0.13085E+01
   0.98510E+01   0.13243E+01
   0.99010E+01   0.13401E+01
   0.99510E+01   0.13560E+01
   0.10001E+02   0.13720E+01
   0.10051E+02   0.13881E+01
   0.10101E+02   0.14042E+01
   0.10151E+02   0.14203E+01
   0.10201E+02   0.14366E+01
   0.10251E+02   0.14528E+01
   0.10301E+02   0.14692E+01
   0.10351E+02   0.14857E+01
   0.10401E+02   0.15022E+01
   0.10451E+02   0.15188E+01
   0.10501E+02   0.15353E+01
   0.10551E+02   0.15520E+01
   0.10601E+02   0.15687E+01
   0.10651E+02   0.15855E+01
   0.10701E+02   0.16024E+01
   0.10751E+02   0.16193E+01
   0.10801E+02   0.16363E+01
   0.10851E+02   0.16533E+01
   0.10901E+02   0.16704E+01
   0.10951E+02   0.16874E+01
   0.11001E+02   0.17046E+01
   0.11051E+02   0.17218E+01
   0.11101E+02   0.17391E+01
   0.11151E+02   0.17564E+01
   0.11201E+02   0.17737E+01
   0.11251E+02   0.17912E+01
   0.11301E+02   0.18086E+01
   0.11351E+02   0.18262E+01
   0.11401E+02   0.18437E+01
   0.11451E+02   0.18613E+01
   0.11501E+02   0.18789E+01
   0.11551E+02   0.18966E+01
   0.11601E+02   0.19143E+01
   0.11651E+02   0.19321E+01
   0.11701E+02   0.19498E+01
   0.11751E+02   0.19677E+01
   0.11801E+02   0.19855E+01
   0.11851E+02   0.20035E+01
   0.11901E+02   0.20213E+01
   0.11951E+02   0.20393E+01
   0.12001E+02   0.20573E+01
   0.12051E+02   0.20753E+01
   0.12101E+02   0.20934E+01
   0.12151E+02   0.21115E+01
   0.12201E+02   0.21295E+01
   0.12251E+02   0.21477E+01
   0.12301E+02   0.21658E+01
   0.12351E+02   0.21840E+01
   0.12401E+02   0.22022E+01
   0.12451E+02   0.22205E+01
   0.12501E+02   0.22387E+01
   0.12551E+02   0.22570E+01
   0.12601E+02   0.22753E+01
   0.12651E+02   0.22937E+01
   0.12701E+02   0.23120E+01
   0.12751E+02   0.23304E+01
   0.12801E+02   0.23488E+01
   0.12851E+02   0.23672E+01
   0.12901E+02   0.23856E+01
   0.12951E+02   0.24041E+01
   0.13001E+02   0.24225E+01
   0.13051E+02   0.24410E+01
   0.13101E+02   0.24595E+01
   0.13151E+02   0.24780E+01
   0.13201E+02   0.24965E+01
   0.13251E+02   0.25151E+01
   0.13301E+02   0.25336E+01
   0.13351E+02   0.25521E+01
   0.13401E+02   0.25707E+01
   0.13451E+02   0.25892E+01
   0.13501E+02   0.26078E+01
   0.13551E+02   0.26263E+01
   0.13601E+02   0.26449E+01
   0.13651E+02   0.26635E+01
   0.13701E+02   0.26821E+01
   0.13751E+02   0.27006E+01
   0.13801E+02   0.27193E+01
   0.13851E+02   0.27379E+01
   0.13901E+02   0.27564E+01
   0.13951E+02   0.27750E+01
   0.14001E+02   0.27936E+01
   0.14051E+02   0.28122E+01
   0.14101E+02   0.28307E+01
   0.14151E+02   0.28493E+01
   0.14201E+02   0.28679E+01
   0.14251E+02   0.28864E+01
   0.14301E+02   0.29050E+01
   0.14351E+02   0.29235E+01
   0.14401E+02   0.29420E+01
   0.14451E+02   0.29605E+01
   0.14501E+02   0.29791E+01
   0.14551E+02   0.29976E+01
   0.14601E+02   0.30161E+01
   0.14651E+02   0.30346E+01
   0.14701E+02   0.30531E+01
   0.14751E+02   0.30716E+01
   0.14801E+02   0.30900E+01
   0.14851E+02   0.31085E+01
   0.14901E+02   0.31270E+01
   0.14951E+02   0.31454E+01
   0.15001E+02   0.31638E+01
   0.15051E+02   0.31821E+01
   0.15101E+02   0.32006E+01
   0.15151E+02   0.32189E+01
   0.15201E+02   0.32372E+01
   0.15251E+02   0.32556E+01
   0.15301E+02   0.32738E+01
   0.15351E+02   0.32922E+01
   0.15401E+02   0.33105E+01
   0.15451E+02   0.33287E+01
   0.15501E+02   0.33469E+01
   0.15551E+02   0.33651E+01
   0.15601E+02   0.33833E+01
   0.15651E+02   0.34015E+01
   0.15701E+02   0.34196E+01
   0.15751E+02   0.34377E+01
   0.15801E+02   0.34558E+01
   0.15851E+02   0.34738E+01
   0.15901E+02   0.34918E+01
   0.15951E+02   0.35098E+01
   0.16001E+02   0.35278E+01
   0.16051E+02   0.35458E+01
   0.16101E+02   0.35637E+01
   0.16151E+02   0.35816E+01
   0.16201E+02   0.35994E+01
   0.16251E+02   0.36172E+01
   0.16301E+02   0.36350E+01
   0.16351E+02   0.36527E+01
   0.16401E+02   0.36704E+01
   0.16451E+02   0.36881E+01
   0.16501E+02   0.37058E+01
   0.16551E+02   0.37235E+01
   0.16601E+02   0.37411E+01
   0.16651E+02   0.37587E+01
   0.16701E+02   0.37762E+01
   0.16751E+02   0.37938E+01
   0.16801E+02   0.38112E+01
   0.16851E+02   0.38286E+01
   0.16901E+02   0.38460E+01
   0.16951E+02   0.38634E+01
   0.17001E+02   0.38807E+01
   0.17051E+02   0.38980E+01
   0.17101E+02   0.39152E+01
   0.17151E+02   0.39324E+01
   0.17201E+02   0.39496E+01
   0.17251E+02   0.39666E+01
   0.17301E+02   0.39838E+01
   0.17351E+02   0.40008E+01
   0.17401E+02   0.40178E+01
   0.17451E+02   0.40348E+01
   0.17501E+02   0.40517E+01
   0.17551E+02   0.40685E+01
   0.17601E+02   0.40854E+01
   0.17651E+02   0.41022E+01
   0.17701E+02   0.41189E+01
   0.17751E+02   0.41356E+01
   0.17801E+02   0.41522E+01
   0.17851E+02   0.41688E+01
   0.17901E+02   0.41853E+01
   0.17951E+02   0.42018E+01
   0.18001E+02   0.42183E+01
   0.18051E+02   0.42347E+01
   0.18101E+02   0.42511E+01
   0.18151E+02   0.42674E+01
   0.18201E+02   0.42837E+01
   0.18251E+02   0.43000E+01
   0.18301E+02   0.43162E+01
   0.18351E+02   0.43323E+01
   0.18401E+02   0.43483E+01
   0.18451E+02   0.43644E+01
   0.18501E+02   0.43804E+01
   0.18551E+02   0.43963E+01
   0.18601E+02   0.44123E+01
   0.18651E+02   0.44281E+01
   0.18701E+02   0.44439E+01
   0.18751E+02   0.44596E+01
   0.18801E+02   0.44753E+01
   0.18851E+02   0.44910E+01
   0.18901E+02   0.45065E+01
   0.18951E+02   0.45220E+01
   0.19001E+02   0.45375E+01
   0.19051E+02   0.45530E+01
   0.19101E+02   0.45683E+01
   0.19151E+02   0.45836E+01
   0.19201E+02   0.45989E+01
   0.19251E+02   0.46141E+01
   0.19301E+02   0.46293E+01
   0.19351E+02   0.46443E+01
   0.19401E+02   0.46594E+01
   0.19451E+02   0.46744E+01
   0.19501E+02   0.46893E+01
   0.19551E+02   0.47042E+01
   0.19601E+02   0.47190E+01
   0.19651E+02   0.47338E+01
   0.19701E+02   0.47486E+01
   0.19751E+02   0.47632E+01
   0.19801E+02   0.47778E+01
   0.19851E+02   0.47924E+01
   0.19901E+02   0.48069E+01
   0.19951E+02   0.48213E+01
   0.20001E+02   0.48357E+01
   0.20051E+02   0.48501E+01
   0.20101E+02   0.48643E+01
   0.20151E+02   0.48786E+01
   0.20201E+02   0.48927E+01
   0.20251E+02   0.49068E+01
   0.20301E+02   0.49209E+01
   0.20351E+02   0.49348E+01
   0.20401E+02   0.49487E+01
   0.20451E+02   0.49626E+01
   0.20501E+02   0.49764E+01
   0.20551E+02   0.49902E+01
   0.20601E+02   0.50038E+01
   0.20651E+02   0.50175E+01
   0.20701E+02   0.50310E+01
   0.20751E+02   0.50446E+01
   0.20801E+02   0.50580E+01
   0.20851E+02   0.50714E+01
   0.20901E+02   0.50848E+01
   0.20951E+02   0.50980E+01
   0.21001E+02   0.51112E+01
   0.21051E+02   0.51243E+01
   0.21101E+02   0.51374E+01
   0.21151E+02   0.51505E+01
   0.21201E+02   0.51634E+01
   0.21251E+02   0.51763E+01
   0.21301E+02   0.51891E+01
   0.21351E+02   0.52020E+01
   0.21401E+02   0.52147E+01
   0.21451E+02   0.52273E+01
   0.21501E+02   0.52399E+01
   0.21551E+02   0.52525E+01
   0.21601E+02   0.52649E+01
   0.21651E+02   0.52773E+01
   0.21701E+02   0.52897E+01
   0.21751E+02   0.53020E+01
   0.21801E+02   0.53142E+01
   0.21851E+02   0.53263E+01
   0.21901E+02   0.53385E+01
   0.21951E+02   0.53505E+01
   0.22001E+02   0.53624E+01
   0.22051E+02   0.53743E+01
   0.22101E+02   0.53862E+01
   0.22151E+02   0.53980E+01
   0.22201E+02   0.54097E+01
   0.22251E+02   0.54214E+01
   0.22301E+02   0.54330E+01
   0.22351E+02   0.54445E+01
   0.22401E+02   0.54559E+01
   0.22451E+02   0.54673E+01
   0.22501E+02   0.54787E+01
   0.22551E+02   0.54899E+01
   0.22601E+02   0.55011E+01
   0.22651E+02   0.55122E+01
   0.22701E+02   0.55233E+01
   0.22751E+02   0.55343E+01
   0.22801E+02   0.55453E+01
   0.22851E+02   0.55562E+01
   0.22901E+02   0.55670E+01
   0.22951E+02   0.55778E+01
   0.23001E+02   0.55884E+01
   0.23051E+02   0.55991E+01
   0.23101E+02   0.56096E+01
   0.23151E+02   0.56201E+01
   0.23201E+02   0.56305E+01
   0.23251E+02   0.56408E+01
   0.23301E+02   0.56511E+01
   0.23351E+02   0.56614E+01
   0.23401E+02   0.56716E+01
   0.23451E+02   0.56817E+01
   0.23501E+02   0.56917E+01
   0.23551E+02   0.57017E+01
   0.23601E+02   0.57116E+01
   0.23651E+02   0.57214E+01
   0.23701E+02   0.57312E+01
   0.23751E+02   0.57409E+01
   0.23801E+02   0.57505E+01
   0.23851E+02   0.57600E+01
   0.23901E+02   0.57695E+01
   0.23951E+02   0.57790E+01
   0.24001E+02   0.57884E+01
   0.24051E+02   0.57977E+01
   0.24101E+02   0.58069E+01
   0.24151E+02   0.58161E+01
   0.24201E+02   0.58252E+01
   0.24251E+02   0.58342E+01
   0.24301E+02   0.58432E+01
   0.24351E+02   0.58521E+01
   0.24401E+02   0.58609E+01
   0.24451E+02   0.58697E+01
   0.24501E+02   0.58784E+01
   0.24551E+02   0.58870E+01
   0.24601E+02   0.58956E+01
   0.24651E+02   0.59041E+01
   0.24701E+02   0.59125E+01
   0.24751E+02   0.59209E+01
   0.24801E+02   0.59292E+01
   0.24851E+02   0.59374E+01
   0.24901E+02   0.59456E+01
   0.24951E+02   0.59537E+01
   0.25001E+02   0.59618E+01
   0.25051E+02   0.59697E+01
   0.25101E+02   0.59776E+01
   0.25151E+02   0.59855E+01
   0.25201E+02   0.59932E+01
   0.25251E+02   0.60010E+01
   0.25301E+02   0.60086E+01
   0.25351E+02   0.60161E+01
   0.25401E+02   0.60236E+01
   0.25451E+02   0.60311E+01
   0.25501E+02   0.60384E+01
   0.25551E+02   0.60457E+01
   0.25601E+02   0.60529E+01
   0.25651E+02   0.60601E+01
   0.25701E+02   0.60672E+01
   0.25751E+02   0.60742E+01
   0.25801E+02   0.60812E+01
   0.25851E+02   0.60881E+01
   0.25901E+02   0.60949E+01
   0.25951E+02   0.61016E+01
   0.26001E+02   0.61083E+01
   0.26051E+02   0.61149E+01
   0.26101E+02   0.61215E+01
   0.26151E+02   0.61280E+01
   0.26201E+02   0.61344E+01
   0.26251E+02   0.61407E+01
   0.26301E+02   0.61470E+01
   0.26351E+02   0.61532E+01
   0.26401E+02   0.61594E+01
   0.26451E+02   0.61654E+01
   0.26501E+02   0.61714E+01
   0.26551E+02   0.61774E+01
   0.26601E+02   0.61832E+01
   0.26651E+02   0.61891E+01
   0.26701E+02   0.61948E+01
   0.26751E+02   0.62005E+01
   0.26801E+02   0.62060E+01
   0.26851E+02   0.62116E+01
   0.26901E+02   0.62170E+01
   0.26951E+02   0.62224E+01
   0.27001E+02   0.62278E+01
   0.27051E+02   0.62330E+01
   0.27101E+02   0.62382E+01
   0.27151E+02   0.62433E+01
   0.27201E+02   0.62484E+01
   0.27251E+02   0.62534E+01
   0.27301E+02   0.62583E+01
   0.27351E+02   0.62631E+01
   0.27401E+02   0.62679E+01
   0.27451E+02   0.62726E+01
   0.27501E+02   0.62773E+01
   0.27551E+02   0.62818E+01
   0.27601E+02   0.62863E+01
   0.27651E+02   0.62908E+01
   0.27701E+02   0.62951E+01
   0.27751E+02   0.62994E+01
   0.27801E+02   0.63036E+01
   0.27851E+02   0.63078E+01
   0.27901E+02   0.63119E+01
   0.27951E+02   0.63159E+01
   0.28001E+02   0.63198E+01
   0.28051E+02   0.63237E+01
   0.28101E+02   0.63275E+01
   0.28151E+02   0.63313E+01
   0.28201E+02   0.63350E+01
   0.28251E+02   0.63386E+01
   0.28301E+02   0.63422E+01
   0.28351E+02   0.63457E+01
   0.28401E+02   0.63491E+01
   0.28451E+02   0.63524E+01
   0.28501E+02   0.63557E+01
   0.28551E+02   0.63589E+01
   0.28601E+02   0.63621E+01
   0.28651E+02   0.63651E+01
   0.28701E+02   0.63681E+01
   0.28751E+02   0.63711E+01
   0.28801E+02   0.63739E+01
   0.28851E+02   0.63767E+01
   0.28901E+02   0.63795E+01
   0.28951E+02   0.63821E+01
   0.29001E+02   0.63847E+01
   0.29051E+02   0.63873E+01
   0.29101E+02   0.63897E+01
   0.29151E+02   0.63921E+01
   0.29201E+02   0.63945E+01
   0.29251E+02   0.63967E+01
   0.29301E+02   0.63989E+01
   0.29351E+02   0.64010E+01
   0.29401E+02   0.64031E+01
   0.29451E+02   0.64050E+01
   0.29501E+02   0.64070E+01
   0.29551E+02   0.64088E+01
   0.29601E+02   0.64106E+01
   0.29651E+02   0.64123E+01
   0.29701E+02   0.64139E+01
   0.29751E+02   0.64155E+01
   0.29801E+02   0.64170E+01
   0.29851E+02   0.64185E+01
   0.29901E+02   0.64198E+01
   0.29951E+02   0.64211E+01
   0.30001E+02   0.64224E+01
   0.30051E+02   0.64235E+01
   0.30101E+02   0.64246E+01
   0.30151E+02   0.64256E+01
   0.30201E+02   0.64266E+01
   0.30251E+02   0.64275E+01
   0.30301E+02   0.64283E+01
   0.30351E+02   0.64291E+01
   0.30401E+02   0.64298E+01
   0.30451E+02   0.64304E+01
   0.30501E+02   0.64309E+01
   0.30551E+02   0.64314E+01
   0.30601E+02   0.64318E+01
   0.30651E+02   0.64322E+01
   0.30701E+02   0.64325E+01
   0.30751E+02   0.64327E+01
   0.30801E+02   0.64328E+01
   0.30851E+02   0.64329E+01
   0.30901E+02   0.64329E+01


   0.51000E-01   0.71069E-06
   0.10100E+00   0.54523E-05
   0.15100E+00   0.18197E-04
   0.20100E+00   0.42905E-04
   0.25100E+00   0.83540E-04
   0.30100E+00   0.14406E-03
   0.35100E+00   0.22843E-03
   0.40100E+00   0.34062E-03
   0.45100E+00   0.48457E-03
   0.50100E+00   0.66426E-03
   0.55100E+00   0.88365E-03
   0.60100E+00   0.11467E-02
   0.65100E+00   0.14574E-02
   0.70100E+00   0.18196E-02
   0.75100E+00   0.22362E-02
   0.80100E+00   0.27058E-02
   0.85100E+00   0.32379E-02
   0.90100E+00   0.38364E-02
   0.95100E+00   0.45050E-02
   0.10010E+01   0.52478E-02
   0.10510E+01   0.60687E-02
   0.11010E+01   0.69715E-02
   0.11510E+01   0.79602E-02
   0.12010E+01   0.90385E-02
   0.12510E+01   0.10195E-01
   0.13010E+01   0.11444E-01
   0.13510E+01   0.12793E-01
   0.14010E+01   0.14246E-01
   0.14510E+01   0.15806E-01
   0.15010E+01   0.17477E-01
   0.15510E+01   0.19259E-01
   0.16010E+01   0.21134E-01
   0.16510E+01   0.23130E-01
   0.17010E+01   0.25251E-01
   0.17510E+01   0.27499E-01
   0.18010E+01   0.29881E-01
   0.18510E+01   0.32364E-01
   0.19010E+01   0.34978E-01
   0.19510E+01   0.37734E-01
   0.20010E+01   0.40635E-01
   0.20510E+01   0.43684E-01
   0.21010E+01   0.46843E-01
   0.21510E+01   0.50147E-01
   0.22010E+01   0.53608E-01
   0.22510E+01   0.57230E-01
   0.23010E+01   0.60966E-01
   0.23510E+01   0.64858E-01
   0.24010E+01   0.68919E-01
   0.24510E+01   0.73153E-01
   0.25010E+01   0.77504E-01
   0.25510E+01   0.82021E-01
   0.26010E+01   0.86718E-01
   0.26510E+01   0.91586E-01
   0.27010E+01   0.96575E-01
   0.27510E+01   0.10175E+00
   0.28010E+01   0.10712E+00
   0.28510E+01   0.11261E+00
   0.29010E+01   0.11828E+00
   0.29510E+01   0.12415E+00
   0.30010E+01   0.13021E+00
   0.30510E+01   0.13638E+00
   0.31010E+01   0.14277E+00
   0.31510E+01   0.14934E+00
   0.32010E+01   0.15604E+00
   0.32510E+01   0.16295E+00
   0.33010E+01   0.17006E+00
   0.33510E+01   0.17729E+00
   0.34010E+01   0.18474E+00
   0.34510E+01   0.19231E+00
   0.35010E+01   0.20008E+00
   0.35510E+01   0.20807E+00
   0.36010E+01   0.21619E+00
   0.36510E+01   0.22451E+00
   0.37010E+01   0.23305E+00
   0.37510E+01   0.24170E+00
   0.38010E+01   0.25058E+00
   0.38510E+01   0.25958E+00
   0.39010E+01   0.26880E+00
   0.39510E+01   0.27822E+00
   0.40010E+01   0.28777E+00
   0.40510E+01   0.29755E+00
   0.41010E+01   0.30745E+00
   0.41510E+01   0.31757E+00
   0.42010E+01   0.32779E+00
   0.42510E+01   0.33824E+00
   0.43010E+01   0.34890E+00
   0.43510E+01   0.35968E+00
   0.44010E+01   0.37067E+00
   0.44510E+01   0.38178E+00
   0.45010E+01   0.39313E+00
   0.45510E+01   0.40459E+00
   0.46010E+01   0.41627E+00
   0.46510E+01   0.42805E+00
   0.47010E+01   0.44006E+00
   0.47510E+01   0.45217E+00
   0.48010E+01   0.46450E+00
   0.48510E+01   0.47693E+00
   0.49010E+01   0.48959E+00
   0.49510E+01   0.50234E+00
   0.50010E+01   0.51531E+00
   0.50510E+01   0.52838E+00
   0.51010E+01   0.54167E+00
   0.51510E+01   0.55505E+00
   0.52010E+01   0.56866E+00
   0.52510E+01   0.58235E+00
   0.53010E+01   0.59627E+00
   0.53510E+01   0.61027E+00
   0.54010E+01   0.62450E+00
   0.54510E+01   0.63881E+00
   0.55010E+01   0.65331E+00
   0.55510E+01   0.66789E+00
   0.56010E+01   0.68269E+00
   0.56510E+01   0.69757E+00
   0.57010E+01   0.71251E+00
   0.57510E+01   0.72769E+00
   0.58010E+01   0.74293E+00
   0.58510E+01   0.75836E+00
   0.59010E+01   0.77385E+00
   0.59510E+01   0.78957E+00
   0.60010E+01   0.80535E+00
   0.60510E+01   0.82119E+00
   0.61010E+01   0.83725E+00
   0.61510E+01   0.85338E+00
   0.62010E+01   0.86968E+00
   0.62510E+01   0.88604E+00
   0.63010E+01   0.90245E+00
   0.63510E+01   0.91908E+00
   0.64010E+01   0.93576E+00
   0.64510E+01   0.95262E+00
   0.65010E+01   0.96952E+00
   0.65510E+01   0.98647E+00
   0.66010E+01   0.10036E+01
   0.66510E+01   0.10208E+01
   0.67010E+01   0.10380E+01
   0.67510E+01   0.10554E+01
   0.68010E+01   0.10728E+01
   0.68510E+01   0.10904E+01
   0.69010E+01   0.11081E+01
   0.69510E+01   0.11258E+01
   0.70010E+01   0.11436E+01
   0.70510E+01   0.11615E+01
   0.71010E+01   0.11794E+01
   0.71510E+01   0.11975E+01
   0.72010E+01   0.12156E+01
   0.72510E+01   0.12338E+01
   0.73010E+01   0.12521E+01
   0.73510E+01   0.12704E+01
   0.74010E+01   0.12887E+01
   0.74510E+01   0.13071E+01
   0.75010E+01   0.13256E+01
   0.75510E+01   0.13441E+01
   0.76010E+01   0.13626E+01
   0.76510E+01   0.13813E+01
   0.77010E+01   0.13999E+01
   0.77510E+01   0.14186E+01
   0.78010E+01   0.14374E+01
   0.78510E+01   0.14563E+01
   0.79010E+01   0.14751E+01
   0.79510E+01   0.14939E+01
   0.80010E+01   0.15129E+01
   0.80510E+01   0.15318E+01
   0.81010E+01   0.15508E+01
   0.81510E+01   0.15699E+01
   0.82010E+01   0.15889E+01
   0.82510E+01   0.16080E+01
   0.83010E+01   0.16271E+01
   0.83510E+01   0.16463E+01
   0.84010E+01   0.16654E+01
   0.84510E+01   0.16846E+01
   0.85010E+01   0.17037E+01
   0.85510E+01   0.17230E+01
   0.86010E+01   0.17422E+01
   0.86510E+01   0.17615E+01
   0.87010E+01   0.17806E+01
   0.87510E+01   0.17999E+01
   0.88010E+01   0.18192E+01
   0.88510E+01   0.18385E+01
   0.89010E+01   0.18577E+01
   0.89510E+01   0.18770E+01
   0.90010E+01   0.18963E+01
   0.90510E+01   0.19156E+01
   0.91010E+01   0.19348E+01
   0.91510E+01   0.19542E+01
   0.92010E+01   0.19735E+01
   0.92510E+01   0.19927E+01
   0.93010E+01   0.20120E+01
   0.93510E+01   0.20312E+01
   0.94010E+01   0.20505E+01
   0.94510E+01   0.20697E+01
   0.95010E+01   0.20889E+01
   0.95510E+01   0.21081E+01
   0.96010E+01   0.21274E+01
   0.96510E+01   0.21466E+01
   0.97010E+01   0.21658E+01
   0.97510E+01   0.21849E+01
   0.98010E+01   0.22040E+01
   0.98510E+01   0.22232E+01
   0.99010E+01   0.22423E+01
   0.99510E+01   0.22613E+01
   0.10001E+02   0.22803E+01
   0.10051E+02   0.22993E+01
   0.10101E+02   0.23182E+01
   0.10151E+02   0.23372E+01
   0.10201E+02   0.23561E+01
   0.10251E+02   0.23750E+01
   0.10301E+02   0.23938E+01
   0.10351E+02   0.24126E+01
   0.10401E+02   0.24314E+01
   0.10451E+02   0.24502E+01
   0.10501E+02   0.24690E+01
   0.10551E+02   0.24877E+01
   0.10601E+02   0.25063E+01
   0.10651E+02   0.25248E+01
   0.10701E+02   0.25434E+01
   0.10751E+02   0.25620E+01
   0.10801E+02   0.25805E+01
   0.10851E+02   0.25990E+01
   0.10901E+02   0.26173E+01
   0.10951E+02   0.26356E+01
   0.11001E+02   0.26540E+01
   0.11051E+02   0.26723E+01
   0.11101E+02   0.26905E+01
   0.11151E+02   0.27087E+01
   0.11201E+02   0.27268E+01
   0.11251E+02   0.27449E+01
   0.11301E+02   0.27630E+01
   0.11351E+02   0.27810E+01
   0.11401E+02   0.27990E+01
   0.11451E+02   0.28169E+01
   0.11501E+02   0.28348E+01
   0.11551E+02   0.28525E+01
   0.11601E+02   0.28702E+01
   0.11651E+02   0.28880E+01
   0.11701E+02   0.29057E+01
   0.11751E+02   0.29233E+01
   0.11801E+02   0.29408E+01
   0.11851E+02   0.29583E+01
   0.11901E+02   0.29757E+01
   0.11951E+02   0.29930E+01
   0.12001E+02   0.30104E+01
   0.12051E+02   0.30278E+01
   0.12101E+02   0.30450E+01
   0.12151E+02   0.30622E+01
   0.12201E+02   0.30793E+01
   0.12251E+02   0.30963E+01
   0.12301E+02   0.31133E+01
   0.12351E+02   0.31302E+01
   0.12401E+02   0.31471E+01
   0.12451E+02   0.31639E+01
   0.12501E+02   0.31807E+01
   0.12551E+02   0.31974E+01
   0.12601E+02   0.32141E+01
   0.12651E+02   0.32307E+01
   0.12701E+02   0.32472E+01
   0.12751E+02   0.32636E+01
   0.12801E+02   0.32800E+01
   0.12851E+02   0.32964E+01
   0.12901E+02   0.33127E+01
   0.12951E+02   0.33289E+01
   0.13001E+02   0.33451E+01
   0.13051E+02   0.33612E+01
   0.13101E+02   0.33772E+01
   0.13151E+02   0.33932E+01
   0.13201E+02   0.34091E+01
   0.13251E+02   0.34250E+01
   0.13301E+02   0.34408E+01
   0.13351E+02   0.34565E+01
   0.13401E+02   0.34722E+01
   0.13451E+02   0.34878E+01
   0.13501E+02   0.35034E+01
   0.13551E+02   0.35189E+01
   0.13601E+02   0.35343E+01
   0.13651E+02   0.35496E+01
   0.13701E+02   0.35648E+01
   0.13751E+02   0.35801E+01
   0.13801E+02   0.35953E+01
   0.13851E+02   0.36104E+01
   0.13901E+02   0.36255E+01
   0.13951E+02   0.36404E+01
   0.14001E+02   0.36553E+01
   0.14051E+02   0.36702E+01
   0.14101E+02   0.36850E+01
   0.14151E+02   0.36997E+01
   0.14201E+02   0.37143E+01
   0.14251E+02   0.37288E+01
   0.14301E+02   0.37434E+01
   0.14351E+02   0.37579E+01
   0.14401E+02   0.37723E+01
   0.14451E+02   0.37867E+01
   0.14501E+02   0.38009E+01
   0.14551E+02   0.38151E+01
   0.14601E+02   0.38293E+01
   0.14651E+02   0.38434E+01
   0.14701E+02   0.38574E+01
   0.14751E+02   0.38713E+01
   0.14801E+02   0.38852E+01
   0.14851E+02   0.38990E+01
   0.14901E+02   0.39127E+01
   0.14951E+02   0.39264E+01
   0.15001E+02   0.39401E+01
   0.15051E+02   0.39537E+01
   0.15101E+02   0.39672E+01
   0.15151E+02   0.39807E+01
   0.15201E+02   0.39940E+01
   0.15251E+02   0.40073E+01
   0.15301E+02   0.40206E+01
   0.15351E+02   0.40338E+01
   0.15401E+02   0.40469E+01
   0.15451E+02   0.40599E+01
   0.15501E+02   0.40729E+01
   0.15551E+02   0.40858E+01
   0.15601E+02   0.40987E+01
   0.15651E+02   0.41114E+01
   0.15701E+02   0.41241E+01
   0.15751E+02   0.41367E+01
   0.15801E+02   0.41494E+01
   0.15851E+02   0.41620E+01
   0.15901E+02   0.41745E+01
   0.15951E+02   0.41869E+01
   0.16001E+02   0.41993E+01
   0.16051E+02   0.42116E+01
   0.16101E+02   0.42238E+01
   0.16151E+02   0.42360E+01
   0.16201E+02   0.42481E+01
   0.16251E+02   0.42601E+01
   0.16301E+02   0.42721E+01
   0.16351E+02   0.42839E+01
   0.16401E+02   0.42958E+01
   0.16451E+02   0.43075E+01
   0.16501E+02   0.43192E+01
   0.16551E+02   0.43308E+01
   0.16601E+02   0.43424E+01
   0.16651E+02   0.43539E+01
   0.16701E+02   0.43653E+01
   0.16751E+02   0.43767E+01
   0.16801E+02   0.43881E+01
   0.16851E+02   0.43993E+01
   0.16901E+02   0.44106E+01
   0.16951E+02   0.44217E+01
   0.17001E+02   0.44328E+01
   0.17051E+02   0.44438E+01
   0.17101E+02   0.44548E+01
   0.17151E+02   0.44657E+01
   0.17201E+02   0.44765E+01
   0.17251E+02   0.44872E+01
   0.17301E+02   0.44979E+01
   0.17351E+02   0.45085E+01
   0.17401E+02   0.45190E+01
   0.17451E+02   0.45295E+01
   0.17501E+02   0.45400E+01
   0.17551E+02   0.45503E+01
   0.17601E+02   0.45606E+01
   0.17651E+02   0.45709E+01
   0.17701E+02   0.45811E+01
   0.17751E+02   0.45912E+01
   0.17801E+02   0.46013E+01
   0.17851E+02   0.46113E+01
   0.17901E+02   0.46213E+01
   0.17951E+02   0.46312E+01
   0.18001E+02   0.46410E+01
   0.18051E+02   0.46508E+01
   0.18101E+02   0.46604E+01
   0.18151E+02   0.46700E+01
   0.18201E+02   0.46796E+01
   0.18251E+02   0.46891E+01
   0.18301E+02   0.46985E+01
   0.18351E+02   0.47079E+01
   0.18401E+02   0.47173E+01
   0.18451E+02   0.47265E+01
   0.18501E+02   0.47357E+01
   0.18551E+02   0.47448E+01
   0.18601E+02   0.47539E+01
   0.18651E+02   0.47630E+01
   0.18701E+02   0.47719E+01
   0.18751E+02   0.47808E+01
   0.18801E+02   0.47896E+01
   0.18851E+02   0.47984E+01
   0.18901E+02   0.48071E+01
   0.18951E+02   0.48157E+01
   0.19001E+02   0.48243E+01
   0.19051E+02   0.48328E+01
   0.19101E+02   0.48413E+01
   0.19151E+02   0.48497E+01
   0.19201E+02   0.48580E+01
   0.19251E+02   0.48663E+01
   0.19301E+02   0.48745E+01
   0.19351E+02   0.48827E+01
   0.19401E+02   0.48908E+01
   0.19451E+02   0.48989E+01
   0.19501E+02   0.49068E+01
   0.19551E+02   0.49147E+01
   0.19601E+02   0.49226E+01
   0.19651E+02   0.49304E+01
   0.19701E+02   0.49381E+01
   0.19751E+02   0.49458E+01
   0.19801E+02   0.49534E+01
   0.19851E+02   0.49610E+01
   0.19901E+02   0.49685E+01
   0.19951E+02   0.49759E+01
   0.20001E+02   0.49833E+01
   0.20051E+02   0.49906E+01
   0.20101E+02   0.49979E+01
   0.20151E+02   0.50051E+01
   0.20201E+02   0.50122E+01
   0.20251E+02   0.50193E+01
   0.20301E+02   0.50263E+01
   0.20351E+02   0.50333E+01
   0.20401E+02   0.50402E+01
   0.20451E+02   0.50470E+01
   0.20501E+02   0.50538E+01
   0.20551E+02   0.50605E+01
   0.20601E+02   0.50671E+01
   0.20651E+02   0.50737E+01
   0.20701E+02   0.50803E+01
   0.20751E+02   0.50868E+01
   0.20801E+02   0.50932E+01
   0.20851E+02   0.50996E+01
   0.20901E+02   0.51059E+01
   0.20951E+02   0.51121E+01
   0.21001E+02   0.51183E+01
   0.21051E+02   0.51245E+01
   0.21101E+02   0.51305E+01
   0.21151E+02   0.51365E+01
   0.21201E+02   0.51425E+01
   0.21251E+02   0.51484E+01
   0.21301E+02   0.51542E+01
   0.21351E+02   0.51600E+01
   0.21401E+02   0.51657E+01
   0.21451E+02   0.51713E+01
   0.21501E+02   0.51769E+01
   0.21551E+02   0.51825E+01
   0.21601E+02   0.51880E+01
   0.21651E+02   0.51934E+01
   0.21701E+02   0.51987E+01
   0.21751E+02   0.52040E+01
   0.21801E+02   0.52093E+01
   0.21851E+02   0.52144E+01
   0.21901E+02   0.52196E+01
   0.21951E+02   0.52246E+01
   0.22001E+02   0.52296E+01
   0.22051E+02   0.52346E+01
   0.22101E+02   0.52395E+01
   0.22151E+02   0.52443E+01
   0.22201E+02   0.52491E+01
   0.22251E+02   0.52538E+01
   0.22301E+02   0.52585E+01
   0.22351E+02   0.52631E+01
   0.22401E+02   0.52676E+01
   0.22451E+02   0.52721E+01
   0.22501E+02   0.52765E+01
   0.22551E+02   0.52809E+01
   0.22601E+02   0.52852E+01
   0.22651E+02   0.52894E+01
   0.22701E+02   0.52936E+01
   0.22751E+02   0.52977E+01
   0.22801E+02   0.53018E+01
   0.22851E+02   0.53059E+01
   0.22901E+02   0.53098E+01
   0.22951E+02   0.53137E+01
   0.23001E+02   0.53175E+01
   0.23051E+02   0.53213E+01
   0.23101E+02   0.53250E+01
   0.23151E+02   0.53287E+01
   0.23201E+02   0.53323E+01
   0.23251E+02   0.53358E+01
   0.23301E+02   0.53393E+01
   0.23351E+02   0.53427E+01
   0.23401E+02   0.53461E+01
   0.23451E+02   0.53494E+01
   0.23501E+02   0.53527E+01
   0.23551E+02   0.53559E+01
   0.23601E+02   0.53590E+01
   0.23651E+02   0.53621E+01
   0.23701E+02   0.53651E+01
   0.23751E+02   0.53681E+01
   0.23801E+02   0.53710E+01
   0.23851E+02   0.53739E+01
   0.23901E+02   0.53767E+01
   0.23951E+02   0.53794E+01
   0.24001E+02   0.53821E+01
   0.24051E+02   0.53847E+01
   0.24101E+02   0.53873E+01
   0.24151E+02   0.53898E+01
   0.24201E+02   0.53923E+01
   0.24251E+02   0.53947E+01
   0.24301E+02   0.53970E+01
   0.24351E+02   0.53993E+01
   0.24401E+02   0.54015E+01
   0.24451E+02   0.54037E+01
   0.24501E+02   0.54058E+01
   0.24551E+02   0.54078E+01
   0.24601E+02   0.54098E+01
   0.24651E+02   0.54118E+01
   0.24701E+02   0.54136E+01
   0.24751E+02   0.54155E+01
   0.24801E+02   0.54172E+01
   0.24851E+02   0.54189E+01
   0.24901E+02   0.54206E+01
   0.24951E+02   0.54222E+01
   0.25001E+02   0.54237E+01
   0.25051E+02   0.54252E+01
   0.25101E+02   0.54266E+01
   0.25151E+02   0.54279E+01
   0.25201E+02   0.54292E+01
   0.25251E+02   0.54305E+01
   0.25301E+02   0.54317E+01
   0.25351E+02   0.54328E+01
   0.25401E+02   0.54339E+01
   0.25451E+02   0.54349E+01
   0.25501E+02   0.54358E+01
   0.25551E+02   0.54367E+01
   0.25601E+02   0.54376E+01
   0.25651E+02   0.54384E+01
   0.25701E+02   0.54391E+01
   0.25751E+02   0.54398E+01
   0.25801E+02   0.54404E+01
   0.25851E+02   0.54409E+01
   0.25901E+02   0.54414E+01
   0.25951E+02   0.54419E+01
   0.26001E+02   0.54422E+01
   0.26051E+02   0.54426E+01
   0.26101E+02   0.54428E+01
   0.26151E+02   0.54430E+01
   0.26201E+02   0.54432E+01
   0.26251E+02   0.54433E+01
   0.26301E+02   0.54433E+01
   0.26351E+02   0.54433E+01


   0.51000E-01   0.20610E-05
   0.10100E+00   0.15940E-04
   0.15100E+00   0.53244E-04
   0.20100E+00   0.12557E-03
   0.25100E+00   0.24451E-03
   0.30100E+00   0.42167E-03
   0.35100E+00   0.66863E-03
   0.40100E+00   0.99700E-03
   0.45100E+00   0.14170E-02
   0.50100E+00   0.19340E-02
   0.55100E+00   0.25651E-02
   0.60100E+00   0.33218E-02
   0.65100E+00   0.42156E-02
   0.70100E+00   0.52577E-02
   0.75100E+00   0.64422E-02
   0.80100E+00   0.77917E-02
   0.85100E+00   0.93207E-02
   0.90100E+00   0.11040E-01
   0.95100E+00   0.12934E-01
   0.10010E+01   0.15032E-01
   0.10510E+01   0.17350E-01
   0.11010E+01   0.19893E-01
   0.11510E+01   0.22637E-01
   0.12010E+01   0.25630E-01
   0.12510E+01   0.28837E-01
   0.13010E+01   0.32301E-01
   0.13510E+01   0.36031E-01
   0.14010E+01   0.39990E-01
   0.14510E+01   0.44242E-01
   0.15010E+01   0.48732E-01
   0.15510E+01   0.53518E-01
   0.16010E+01   0.58608E-01
   0.16510E+01   0.63949E-01
   0.17010E+01   0.69607E-01
   0.17510E+01   0.75522E-01
   0.18010E+01   0.81732E-01
   0.18510E+01   0.88240E-01
   0.19010E+01   0.95011E-01
   0.19510E+01   0.10213E+00
   0.20010E+01   0.10951E+00
   0.20510E+01   0.11723E+00
   0.21010E+01   0.12522E+00
   0.21510E+01   0.13348E+00
   0.22010E+01   0.14211E+00
   0.22510E+01   0.15102E+00
   0.23010E+01   0.16027E+00
   0.23510E+01   0.16980E+00
   0.24010E+01   0.17960E+00
   0.24510E+01   0.18976E+00
   0.25010E+01   0.20017E+00
   0.25510E+01   0.21084E+00
   0.26010E+01   0.22179E+00
   0.26510E+01   0.23310E+00
   0.27010E+01   0.24465E+00
   0.27510E+01   0.25647E+00
   0.28010E+01   0.26855E+00
   0.28510E+01   0.28100E+00
   0.29010E+01   0.29368E+00
   0.29510E+01   0.30662E+00
   0.30010E+01   0.31982E+00
   0.30510E+01   0.33324E+00
   0.31010E+01   0.34687E+00
   0.31510E+01   0.36087E+00
   0.32010E+01   0.37508E+00
   0.32510E+01   0.38949E+00
   0.33010E+01   0.40415E+00
   0.33510E+01   0.41905E+00
   0.34010E+01   0.43415E+00
   0.34510E+01   0.44943E+00
   0.35010E+01   0.46491E+00
   0.35510E+01   0.48057E+00
   0.36010E+01   0.49659E+00
   0.36510E+01   0.51278E+00
   0.37010E+01   0.52915E+00
   0.37510E+01   0.54569E+00
   0.38010E+01   0.56240E+00
   0.38510E+01   0.57927E+00
   0.39010E+01   0.59629E+00
   0.39510E+01   0.61347E+00
   0.40010E+01   0.63081E+00
   0.40510E+01   0.64829E+00
   0.41010E+01   0.66591E+00
   0.41510E+01   0.68367E+00
   0.42010E+01   0.70157E+00
   0.42510E+01   0.71959E+00
   0.43010E+01   0.73755E+00
   0.43510E+01   0.75563E+00
   0.44010E+01   0.77383E+00
   0.44510E+01   0.79215E+00
   0.45010E+01   0.81057E+00
   0.45510E+01   0.82911E+00
   0.46010E+01   0.84775E+00
   0.46510E+01   0.86644E+00
   0.47010E+01   0.88518E+00
   0.47510E+01   0.90401E+00
   0.48010E+01   0.92293E+00
   0.48510E+01   0.94194E+00
   0.49010E+01   0.96083E+00
   0.49510E+01   0.97980E+00
   0.50010E+01   0.99885E+00
   0.50510E+01   0.10180E+01
   0.51010E+01   0.10371E+01
   0.51510E+01   0.10563E+01
   0.52010E+01   0.10755E+01
   0.52510E+01   0.10948E+01
   0.53010E+01   0.11139E+01
   0.53510E+01   0.11331E+01
   0.54010E+01   0.11523E+01
   0.54510E+01   0.11716E+01
   0.55010E+01   0.11908E+01
   0.55510E+01   0.12101E+01
   0.56010E+01   0.12294E+01
   0.56510E+01   0.12486E+01
   0.57010E+01   0.12678E+01
   0.57510E+01   0.12869E+01
   0.58010E+01   0.13061E+01
   0.58510E+01   0.13253E+01
   0.59010E+01   0.13443E+01
   0.59510E+01   0.13633E+01
   0.60010E+01   0.13824E+01
   0.60510E+01   0.14014E+01
   0.61010E+01   0.14204E+01
   0.61510E+01   0.14394E+01
   0.62010E+01   0.14583E+01
   0.62510E+01   0.14771E+01
   0.63010E+01   0.14959E+01
   0.63510E+01   0.15147E+01
   0.64010E+01   0.15334E+01
   0.64510E+01   0.15520E+01
   0.65010E+01   0.15706E+01
   0.65510E+01   0.15892E+01
   0.66010E+01   0.16077E+01
   0.66510E+01   0.16262E+01
   0.67010E+01   0.16446E+01
   0.67510E+01   0.16629E+01
   0.68010E+01   0.16812E+01
   0.68510E+01   0.16994E+01
   0.69010E+01   0.17176E+01
   0.69510E+01   0.17357E+01
   0.70010E+01   0.17537E+01
   0.70510E+01   0.17716E+01
   0.71010E+01   0.17895E+01
   0.71510E+01   0.18073E+01
   0.72010E+01   0.18251E+01
   0.72510E+01   0.18427E+01
   0.73010E+01   0.18603E+01
   0.73510E+01   0.18779E+01
   0.74010E+01   0.18954E+01
   0.74510E+01   0.19128E+01
   0.75010E+01   0.19302E+01
   0.75510E+01   0.19474E+01
   0.76010E+01   0.19646E+01
   0.76510E+01   0.19817E+01
   0.77010E+01   0.19987E+01
   0.77510E+01   0.20157E+01
   0.78010E+01   0.20326E+01
   0.78510E+01   0.20494E+01
   0.79010E+01   0.20661E+01
   0.79510E+01   0.20828E+01
   0.80010E+01   0.20994E+01
   0.80510E+01   0.21160E+01
   0.81010E+01   0.21324E+01
   0.81510E+01   0.21487E+01
   0.82010E+01   0.21650E+01
   0.82510E+01   0.21812E+01
   0.83010E+01   0.21974E+01
   0.83510E+01   0.22135E+01
   0.84010E+01   0.22296E+01
   0.84510E+01   0.22455E+01
   0.85010E+01   0.22613E+01
   0.85510E+01   0.22771E+01
   0.86010E+01   0.22928E+01
   0.86510E+01   0.23084E+01
   0.87010E+01   0.23240E+01
   0.87510E+01   0.23394E+01
   0.88010E+01   0.23548E+01
   0.88510E+01   0.23702E+01
   0.89010E+01   0.23854E+01
   0.89510E+01   0.24006E+01
   0.90010E+01   0.24157E+01
   0.90510E+01   0.24308E+01
   0.91010E+01   0.24457E+01
   0.91510E+01   0.24606E+01
   0.92010E+01   0.24754E+01
   0.92510E+01   0.24902E+01
   0.93010E+01   0.25049E+01
   0.93510E+01   0.25195E+01
   0.94010E+01   0.25340E+01
   0.94510E+01   0.25486E+01
   0.95010E+01   0.25629E+01
   0.95510E+01   0.25772E+01
   0.96010E+01   0.25914E+01
   0.96510E+01   0.26057E+01
   0.97010E+01   0.26198E+01
   0.97510E+01   0.26338E+01
   0.98010E+01   0.26478E+01
   0.98510E+01   0.26618E+01
   0.99010E+01   0.26757E+01
   0.99510E+01   0.26894E+01
   0.10001E+02   0.27031E+01
   0.10051E+02   0.27167E+01
   0.10101E+02   0.27303E+01
   0.10151E+02   0.27438E+01
   0.10201E+02   0.27572E+01
   0.10251E+02   0.27706E+01
   0.10301E+02   0.27839E+01
   0.10351E+02   0.27972E+01
   0.10401E+02   0.28105E+01
   0.10451E+02   0.28235E+01
   0.10501E+02   0.28366E+01
   0.10551E+02   0.28495E+01
   0.10601E+02   0.28624E+01
   0.10651E+02   0.28753E+01
   0.10701E+02   0.28881E+01
   0.10751E+02   0.29008E+01
   0.10801E+02   0.29135E+01
   0.10851E+02   0.29261E+01
   0.10901E+02   0.29387E+01
   0.10951E+02   0.29512E+01
   0.11001E+02   0.29636E+01
   0.11051E+02   0.29760E+01
   0.11101E+02   0.29882E+01
   0.11151E+02   0.30005E+01
   0.11201E+02   0.30126E+01
   0.11251E+02   0.30248E+01
   0.11301E+02   0.30368E+01
   0.11351E+02   0.30488E+01
   0.11401E+02   0.30608E+01
   0.11451E+02   0.30726E+01
   0.11501E+02   0.30845E+01
   0.11551E+02   0.30962E+01
   0.11601E+02   0.31080E+01
   0.11651E+02   0.31197E+01
   0.11701E+02   0.31313E+01
   0.11751E+02   0.31428E+01
   0.11801E+02   0.31542E+01
   0.11851E+02   0.31656E+01
   0.11901E+02   0.31770E+01
   0.11951E+02   0.31883E+01
   0.12001E+02   0.31995E+01
   0.12051E+02   0.32107E+01
   0.12101E+02   0.32219E+01
   0.12151E+02   0.32329E+01
   0.12201E+02   0.32440E+01
   0.12251E+02   0.32549E+01
   0.12301E+02   0.32658E+01
   0.12351E+02   0.32767E+01
   0.12401E+02   0.32875E+01
   0.12451E+02   0.32983E+01
   0.12501E+02   0.33090E+01
   0.12551E+02   0.33197E+01
   0.12601E+02   0.33303E+01
   0.12651E+02   0.33408E+01
   0.12701E+02   0.33513E+01
   0.12751E+02   0.33617E+01
   0.12801E+02   0.33721E+01
   0.12851E+02   0.33824E+01
   0.12901E+02   0.33926E+01
   0.12951E+02   0.34029E+01
   0.13001E+02   0.34130E+01
   0.13051E+02   0.34232E+01
   0.13101E+02   0.34333E+01
   0.13151E+02   0.34433E+01
   0.13201E+02   0.34532E+01
   0.13251E+02   0.34631E+01
   0.13301E+02   0.34730E+01
   0.13351E+02   0.34828E+01
   0.13401E+02   0.34926E+01
   0.13451E+02   0.35023E+01
   0.13501E+02   0.35120E+01
   0.13551E+02   0.35217E+01
   0.13601E+02   0.35313E+01
   0.13651E+02   0.35408E+01
   0.13701E+02   0.35502E+01
   0.13751E+02   0.35596E+01
   0.13801E+02   0.35690E+01
   0.13851E+02   0.35783E+01
   0.13901E+02   0.35875E+01
   0.13951E+02   0.35967E+01
   0.14001E+02   0.36059E+01
   0.14051E+02   0.36150E+01
   0.14101E+02   0.36241E+01
   0.14151E+02   0.36332E+01
   0.14201E+02   0.36422E+01
   0.14251E+02   0.36511E+01
   0.14301E+02   0.36600E+01
   0.14351E+02   0.36688E+01
   0.14401E+02   0.36776E+01
   0.14451E+02   0.36863E+01
   0.14501E+02   0.36951E+01
   0.14551E+02   0.37037E+01
   0.14601E+02   0.37124E+01
   0.14651E+02   0.37209E+01
   0.14701E+02   0.37294E+01
   0.14751E+02   0.37378E+01
   0.14801E+02   0.37462E+01
   0.14851E+02   0.37546E+01
   0.14901E+02   0.37629E+01
   0.14951E+02   0.37712E+01
   0.15001E+02   0.37794E+01
   0.15051E+02   0.37876E+01
   0.15101E+02   0.37957E+01
   0.15151E+02   0.38038E+01
   0.15201E+02   0.38119E+01
   0.15251E+02   0.38199E+01
   0.15301E+02   0.38278E+01
   0.15351E+02   0.38358E+01
   0.15401E+02   0.38436E+01
   0.15451E+02   0.38514E+01
   0.15501E+02   0.38592E+01
   0.15551E+02   0.38669E+01
   0.15601E+02   0.38746E+01
   0.15651E+02   0.38822E+01
   0.15701E+02   0.38898E+01
   0.15751E+02   0.38973E+01
   0.15801E+02   0.39048E+01
   0.15851E+02   0.39123E+01
   0.15901E+02   0.39197E+01
   0.15951E+02   0.39271E+01
   0.16001E+02   0.39344E+01
   0.16051E+02   0.39416E+01
   0.16101E+02   0.39489E+01
   0.16151E+02   0.39561E+01
   0.16201E+02   0.39632E+01
   0.16251E+02   0.39703E+01
   0.16301E+02   0.39773E+01
   0.16351E+02   0.39844E+01
   0.16401E+02   0.39913E+01
   0.16451E+02   0.39982E+01
   0.16501E+02   0.40051E+01
   0.16551E+02   0.40119E+01
   0.16601E+02   0.40187E+01
   0.16651E+02   0.40255E+01
   0.16701E+02   0.40322E+01
   0.16751E+02   0.40388E+01
   0.16801E+02   0.40454E+01
   0.16851E+02   0.40520E+01
   0.16901E+02   0.40585E+01
   0.16951E+02   0.40650E+01
   0.17001E+02   0.40714E+01
   0.17051E+02   0.40778E+01
   0.17101E+02   0.40842E+01
   0.17151E+02   0.40905E+01
   0.17201E+02   0.40967E+01
   0.17251E+02   0.41030E+01
   0.17301E+02   0.41091E+01
   0.17351E+02   0.41153E+01
   0.17401E+02   0.41213E+01
   0.17451E+02   0.41274E+01
   0.17501E+02   0.41334E+01
   0.17551E+02   0.41393E+01
   0.17601E+02   0.41452E+01
   0.17651E+02   0.41511E+01
   0.17701E+02   0.41569E+01
   0.17751E+02   0.41627E+01
   0.17801E+02   0.41684E+01
   0.17851E+02   0.41741E+01
   0.17901E+02   0.41798E+01
   0.17951E+02   0.41854E+01
   0.18001E+02   0.41910E+01
   0.18051E+02   0.41965E+01
   0.18101E+02   0.42020E+01
   0.18151E+02   0.42074E+01
   0.18201E+02   0.42128E+01
   0.18251E+02   0.42182E+01
   0.18301E+02   0.42234E+01
   0.18351E+02   0.42287E+01
   0.18401E+02   0.42339E+01
   0.18451E+02   0.42391E+01
   0.18501E+02   0.42442E+01
   0.18551E+02   0.42493E+01
   0.18601E+02   0.42544E+01
   0.18651E+02   0.42594E+01
   0.18701E+02   0.42644E+01
   0.18751E+02   0.42693E+01
   0.18801E+02   0.42742E+01
   0.18851E+02   0.42790E+01
   0.18901E+02   0.42838E+01
   0.18951E+02   0.42885E+01
   0.19001E+02   0.42932E+01
   0.19051E+02   0.42979E+01
   0.19101E+02   0.43025E+01
   0.19151E+02   0.43071E+01
   0.19201E+02   0.43116E+01
   0.19251E+02   0.43161E+01
   0.19301E+02   0.43205E+01
   0.19351E+02   0.43249E+01
   0.19401E+02   0.43293E+01
   0.19451E+02   0.43336E+01
   0.19501E+02   0.43379E+01
   0.19551E+02   0.43421E+01
   0.19601E+02   0.43463E+01
   0.19651E+02   0.43504E+01
   0.19701E+02   0.43545E+01
   0.19751E+02   0.43586E+01
   0.19801E+02   0.43626E+01
   0.19851E+02   0.43666E+01
   0.19901E+02   0.43705E+01
   0.19951E+02   0.43744E+01
   0.20001E+02   0.43783E+01
   0.20051E+02   0.43820E+01
   0.20101E+02   0.43858E+01
   0.20151E+02   0.43895E+01
   0.20201E+02   0.43932E+01
   0.20251E+02   0.43968E+01
   0.20301E+02   0.44004E+01
   0.20351E+02   0.44039E+01
   0.20401E+02   0.44074E+01
   0.20451E+02   0.44109E+01
   0.20501E+02   0.44143E+01
   0.20551E+02   0.44177E+01
   0.20601E+02   0.44210E+01
   0.20651E+02   0.44243E+01
   0.20701E+02   0.44275E+01
   0.20751E+02   0.44307E+01
   0.20801E+02   0.44339E+01
   0.20851E+02   0.44370E+01
   0.20901E+02   0.44400E+01
   0.20951E+02   0.44431E+01
   0.21001E+02   0.44460E+01
   0.21051E+02   0.44490E+01
   0.21101E+02   0.44518E+01
   0.21151E+02   0.44547E+01
   0.21201E+02   0.44575E+01
   0.21251E+02   0.44602E+01
   0.21301E+02   0.44629E+01
   0.21351E+02   0.44656E+01
   0.21401E+02   0.44682E+01
   0.21451E+02   0.44708E+01
   0.21501E+02   0.44734E+01
   0.21551E+02   0.44759E+01
   0.21601E+02   0.44783E+01
   0.21651E+02   0.44807E+01
   0.21701E+02   0.44831E+01
   0.21751E+02   0.44854E+01
   0.21801E+02   0.44877E+01
   0.21851E+02   0.44900E+01
   0.21901E+02   0.44921E+01
   0.21951E+02   0.44943E+01
   0.22001E+02   0.44964E+01
   0.22051E+02   0.44985E+01
   0.22101E+02   0.45005E+01
   0.22151E+02   0.45025E+01
   0.22201E+02   0.45044E+01
   0.22251E+02   0.45063E+01
   0.22301E+02   0.45081E+01
   0.22351E+02   0.45099E+01
   0.22401E+02   0.45117E+01
   0.22451E+02   0.45134E+01
   0.22501E+02   0.45151E+01
   0.22551E+02   0.45167E+01
   0.22601E+02   0.45183E+01
   0.22651E+02   0.45198E+01
   0.22701E+02   0.45213E+01
   0.22751E+02   0.45227E+01
   0.22801E+02   0.45241E+01
   0.22851E+02   0.45255E+01
   0.22901E+02   0.45268E+01
   0.22951E+02   0.45281E+01
   0.23001E+02   0.45293E+01
   0.23051E+02   0.45305E+01
   0.23101E+02   0.45317E+01
   0.23151E+02   0.45328E+01
   0.23201E+02   0.45338E+01
   0.23251E+02   0.45348E+01
   0.23301E+02   0.45358E+01
   0.23351E+02   0.45367E+01
   0.23401E+02   0.45376E+01
   0.23451E+02   0.45384E+01
   0.23501E+02   0.45392E+01
   0.23551E+02   0.45399E+01
   0.23601E+02   0.45406E+01
   0.23651E+02   0.45413E+01
   0.23701E+02   0.45419E+01
   0.23751E+02   0.45424E+01
   0.23801E+02   0.45430E+01
   0.23851E+02   0.45434E+01
   0.23901E+02   0.45439E+01
   0.23951E+02   0.45443E+01
   0.24001E+02   0.45446E+01
   0.24051E+02   0.45449E+01
   0.24101E+02   0.45451E+01
   0.24151E+02   0.45454E+01
   0.24201E+02   0.45455E+01
   0.24251E+02   0.45456E+01
   0.24301E+02   0.45457E+01
   0.24351E+02   0.45457E+01
   0.24401E+02   0.45457E+01


   0.51000E-01   0.64029E-05
   0.10100E+00   0.49664E-04
   0.15100E+00   0.16594E-03
   0.20100E+00   0.39137E-03
   0.25100E+00   0.76075E-03
   0.30100E+00   0.13030E-02
   0.35100E+00   0.20590E-02
   0.40100E+00   0.30641E-02
   0.45100E+00   0.43341E-02
   0.50100E+00   0.59152E-02
   0.55100E+00   0.78161E-02
   0.60100E+00   0.10089E-01
   0.65100E+00   0.12733E-01
   0.70100E+00   0.15797E-01
   0.75100E+00   0.19278E-01
   0.80100E+00   0.23196E-01
   0.85100E+00   0.27608E-01
   0.90100E+00   0.32481E-01
   0.95100E+00   0.37845E-01
   0.10010E+01   0.43715E-01
   0.10510E+01   0.50085E-01
   0.11010E+01   0.56966E-01
   0.11510E+01   0.64367E-01
   0.12010E+01   0.72295E-01
   0.12510E+01   0.80758E-01
   0.13010E+01   0.89762E-01
   0.13510E+01   0.99283E-01
   0.14010E+01   0.10932E+00
   0.14510E+01   0.11992E+00
   0.15010E+01   0.13093E+00
   0.15510E+01   0.14246E+00
   0.16010E+01   0.15450E+00
   0.16510E+01   0.16694E+00
   0.17010E+01   0.17989E+00
   0.17510E+01   0.19333E+00
   0.18010E+01   0.20715E+00
   0.18510E+01   0.22146E+00
   0.19010E+01   0.23608E+00
   0.19510E+01   0.25117E+00
   0.20010E+01   0.26650E+00
   0.20510E+01   0.28228E+00
   0.21010E+01   0.29833E+00
   0.21510E+01   0.31462E+00
   0.22010E+01   0.33133E+00
   0.22510E+01   0.34822E+00
   0.23010E+01   0.36531E+00
   0.23510E+01   0.38280E+00
   0.24010E+01   0.40041E+00
   0.24510E+01   0.41814E+00
   0.25010E+01   0.43624E+00
   0.25510E+01   0.45448E+00
   0.26010E+01   0.47280E+00
   0.26510E+01   0.49118E+00
   0.27010E+01   0.50961E+00
   0.27510E+01   0.52835E+00
   0.28010E+01   0.54718E+00
   0.28510E+01   0.56603E+00
   0.29010E+01   0.58488E+00
   0.29510E+01   0.60373E+00
   0.30010E+01   0.62257E+00
   0.30510E+01   0.64144E+00
   0.31010E+01   0.66055E+00
   0.31510E+01   0.67963E+00
   0.32010E+01   0.69865E+00
   0.32510E+01   0.71761E+00
   0.33010E+01   0.73652E+00
   0.33510E+01   0.75534E+00
   0.34010E+01   0.77409E+00
   0.34510E+01   0.79281E+00
   0.35010E+01   0.81170E+00
   0.35510E+01   0.83049E+00
   0.36010E+01   0.84918E+00
   0.36510E+01   0.86775E+00
   0.37010E+01   0.88621E+00
   0.37510E+01   0.90454E+00
   0.38010E+01   0.92275E+00
   0.38510E+01   0.94089E+00
   0.39010E+01   0.95913E+00
   0.39510E+01   0.97724E+00
   0.40010E+01   0.99521E+00
   0.40510E+01   0.10130E+01
   0.41010E+01   0.10307E+01
   0.41510E+01   0.10482E+01
   0.42010E+01   0.10658E+01
   0.42510E+01   0.10833E+01
   0.43010E+01   0.11006E+01
   0.43510E+01   0.11178E+01
   0.44010E+01   0.11348E+01
   0.44510E+01   0.11519E+01
   0.45010E+01   0.11688E+01
   0.45510E+01   0.11856E+01
   0.46010E+01   0.12022E+01
   0.46510E+01   0.12188E+01
   0.47010E+01   0.12353E+01
   0.47510E+01   0.12516E+01
   0.48010E+01   0.12678E+01
   0.48510E+01   0.12841E+01
   0.49010E+01   0.13001E+01
   0.49510E+01   0.13160E+01
   0.50010E+01   0.13318E+01
   0.50510E+01   0.13476E+01
   0.51010E+01   0.13631E+01
   0.51510E+01   0.13787E+01
   0.52010E+01   0.13941E+01
   0.52510E+01   0.14094E+01
   0.53010E+01   0.14246E+01
   0.53510E+01   0.14397E+01
   0.54010E+01   0.14547E+01
   0.54510E+01   0.14696E+01
   0.55010E+01   0.14844E+01
   0.55510E+01   0.14991E+01
   0.56010E+01   0.15138E+01
   0.56510E+01   0.15284E+01
   0.57010E+01   0.15428E+01
   0.57510E+01   0.15571E+01
   0.58010E+01   0.15714E+01
   0.58510E+01   0.15856E+01
   0.59010E+01   0.15997E+01
   0.59510E+01   0.16137E+01
   0.60010E+01   0.16276E+01
   0.60510E+01   0.16414E+01
   0.61010E+01   0.16552E+01
   0.61510E+01   0.16689E+01
   0.62010E+01   0.16825E+01
   0.62510E+01   0.16961E+01
   0.63010E+01   0.17095E+01
   0.63510E+01   0.17230E+01
   0.64010E+01   0.17362E+01
   0.64510E+01   0.17495E+01
   0.65010E+01   0.17626E+01
   0.65510E+01   0.17757E+01
   0.66010E+01   0.17888E+01
   0.66510E+01   0.18017E+01
   0.67010E+01   0.18146E+01
   0.67510E+01   0.18273E+01
   0.68010E+01   0.18401E+01
   0.68510E+01   0.18528E+01
   0.69010E+01   0.18654E+01
   0.69510E+01   0.18779E+01
   0.70010E+01   0.18904E+01
   0.70510E+01   0.19028E+01
   0.71010E+01   0.19152E+01
   0.71510E+01   0.19275E+01
   0.72010E+01   0.19397E+01
   0.72510E+01   0.19519E+01
   0.73010E+01   0.19640E+01
   0.73510E+01   0.19760E+01
   0.74010E+01   0.19880E+01
   0.74510E+01   0.20000E+01
   0.75010E+01   0.20119E+01
   0.75510E+01   0.20237E+01
   0.76010E+01   0.20355E+01
   0.76510E+01   0.20472E+01
   0.77010E+01   0.20589E+01
   0.77510E+01   0.20705E+01
   0.78010E+01   0.20820E+01
   0.78510E+01   0.20936E+01
   0.79010E+01   0.21051E+01
   0.79510E+01   0.21164E+01
   0.80010E+01   0.21278E+01
   0.80510E+01   0.21391E+01
   0.81010E+01   0.21504E+01
   0.81510E+01   0.21616E+01
   0.82010E+01   0.21727E+01
   0.82510E+01   0.21838E+01
   0.83010E+01   0.21949E+01
   0.83510E+01   0.22059E+01
   0.84010E+01   0.22169E+01
   0.84510E+01   0.22279E+01
   0.85010E+01   0.22388E+01
   0.85510E+01   0.22496E+01
   0.86010E+01   0.22604E+01
   0.86510E+01   0.22712E+01
   0.87010E+01   0.22819E+01
   0.87510E+01   0.22927E+01
   0.88010E+01   0.23033E+01
   0.88510E+01   0.23139E+01
   0.89010E+01   0.23244E+01
   0.89510E+01   0.23350E+01
   0.90010E+01   0.23454E+01
   0.90510E+01   0.23559E+01
   0.91010E+01   0.23663E+01
   0.91510E+01   0.23766E+01
   0.92010E+01   0.23870E+01
   0.92510E+01   0.23972E+01
   0.93010E+01   0.24074E+01
   0.93510E+01   0.24176E+01
   0.94010E+01   0.24278E+01
   0.94510E+01   0.24379E+01
   0.95010E+01   0.24480E+01
   0.95510E+01   0.24581E+01
   0.96010E+01   0.24681E+01
   0.96510E+01   0.24780E+01
   0.97010E+01   0.24880E+01
   0.97510E+01   0.24979E+01
   0.98010E+01   0.25078E+01
   0.98510E+01   0.25177E+01
   0.99010E+01   0.25275E+01
   0.99510E+01   0.25372E+01
   0.10001E+02   0.25469E+01
   0.10051E+02   0.25566E+01
   0.10101E+02   0.25662E+01
   0.10151E+02   0.25758E+01
   0.10201E+02   0.25854E+01
   0.10251E+02   0.25950E+01
   0.10301E+02   0.26045E+01
   0.10351E+02   0.26140E+01
   0.10401E+02   0.26235E+01
   0.10451E+02   0.26329E+01
   0.10501E+02   0.26423E+01
   0.10551E+02   0.26517E+01
   0.10601E+02   0.26610E+01
   0.10651E+02   0.26703E+01
   0.10701E+02   0.26796E+01
   0.10751E+02   0.26888E+01
   0.10801E+02   0.26980E+01
   0.10851E+02   0.27071E+01
   0.10901E+02   0.27162E+01
   0.10951E+02   0.27253E+01
   0.11001E+02   0.27344E+01
   0.11051E+02   0.27434E+01
   0.11101E+02   0.27524E+01
   0.11151E+02   0.27614E+01
   0.11201E+02   0.27703E+01
   0.11251E+02   0.27792E+01
   0.11301E+02   0.27881E+01
   0.11351E+02   0.27970E+01
   0.11401E+02   0.28058E+01
   0.11451E+02   0.28147E+01
   0.11501E+02   0.28234E+01
   0.11551E+02   0.28322E+01
   0.11601E+02   0.28409E+01
   0.11651E+02   0.28496E+01
   0.11701E+02   0.28582E+01
   0.11751E+02   0.28669E+01
   0.11801E+02   0.28755E+01
   0.11851E+02   0.28840E+01
   0.11901E+02   0.28925E+01
   0.11951E+02   0.29010E+01
   0.12001E+02   0.29095E+01
   0.12051E+02   0.29179E+01
   0.12101E+02   0.29263E+01
   0.12151E+02   0.29347E+01
   0.12201E+02   0.29430E+01
   0.12251E+02   0.29513E+01
   0.12301E+02   0.29596E+01
   0.12351E+02   0.29679E+01
   0.12401E+02   0.29762E+01
   0.12451E+02   0.29844E+01
   0.12501E+02   0.29926E+01
   0.12551E+02   0.30008E+01
   0.12601E+02   0.30089E+01
   0.12651E+02   0.30170E+01
   0.12701E+02   0.30251E+01
   0.12751E+02   0.30332E+01
   0.12801E+02   0.30412E+01
   0.12851E+02   0.30491E+01
   0.12901E+02   0.30571E+01
   0.12951E+02   0.30651E+01
   0.13001E+02   0.30730E+01
   0.13051E+02   0.30808E+01
   0.13101E+02   0.30887E+01
   0.13151E+02   0.30965E+01
   0.13201E+02   0.31043E+01
   0.13251E+02   0.31120E+01
   0.13301E+02   0.31197E+01
   0.13351E+02   0.31274E+01
   0.13401E+02   0.31351E+01
   0.13451E+02   0.31428E+01
   0.13501E+02   0.31504E+01
   0.13551E+02   0.31580E+01
   0.13601E+02   0.31656E+01
   0.13651E+02   0.31732E+01
   0.13701E+02   0.31807E+01
   0.13751E+02   0.31881E+01
   0.13801E+02   0.31956E+01
   0.13851E+02   0.32030E+01
   0.13901E+02   0.32104E+01
   0.13951E+02   0.32178E+01
   0.14001E+02   0.32251E+01
   0.14051E+02   0.32325E+01
   0.14101E+02   0.32397E+01
   0.14151E+02   0.32470E+01
   0.14201E+02   0.32542E+01
   0.14251E+02   0.32614E+01
   0.14301E+02   0.32685E+01
   0.14351E+02   0.32757E+01
   0.14401E+02   0.32828E+01
   0.14451E+02   0.32899E+01
   0.14501E+02   0.32970E+01
   0.14551E+02   0.33041E+01
   0.14601E+02   0.33111E+01
   0.14651E+02   0.33181E+01
   0.14701E+02   0.33250E+01
   0.14751E+02   0.33319E+01
   0.14801E+02   0.33388E+01
   0.14851E+02   0.33457E+01
   0.14901E+02   0.33526E+01
   0.14951E+02   0.33594E+01
   0.15001E+02   0.33662E+01
   0.15051E+02   0.33729E+01
   0.15101E+02   0.33796E+01
   0.15151E+02   0.33863E+01
   0.15201E+02   0.33930E+01
   0.15251E+02   0.33996E+01
   0.15301E+02   0.34062E+01
   0.15351E+02   0.34128E+01
   0.15401E+02   0.34193E+01
   0.15451E+02   0.34259E+01
   0.15501E+02   0.34324E+01
   0.15551E+02   0.34389E+01
   0.15601E+02   0.34454E+01
   0.15651E+02   0.34518E+01
   0.15701E+02   0.34582E+01
   0.15751E+02   0.34646E+01
   0.15801E+02   0.34709E+01
   0.15851E+02   0.34772E+01
   0.15901E+02   0.34835E+01
   0.15951E+02   0.34898E+01
   0.16001E+02   0.34960E+01
   0.16051E+02   0.35022E+01
   0.16101E+02   0.35084E+01
   0.16151E+02   0.35145E+01
   0.16201E+02   0.35206E+01
   0.16251E+02   0.35267E+01
   0.16301E+02   0.35327E+01
   0.16351E+02   0.35387E+01
   0.16401E+02   0.35447E+01
   0.16451E+02   0.35507E+01
   0.16501E+02   0.35566E+01
   0.16551E+02   0.35625E+01
   0.16601E+02   0.35684E+01
   0.16651E+02   0.35742E+01
   0.16701E+02   0.35800E+01
   0.16751E+02   0.35858E+01
   0.16801E+02   0.35916E+01
   0.16851E+02   0.35973E+01
   0.16901E+02   0.36030E+01
   0.16951E+02   0.36087E+01
   0.17001E+02   0.36143E+01
   0.17051E+02   0.36199E+01
   0.17101E+02   0.36255E+01
   0.17151E+02   0.36311E+01
   0.17201E+02   0.36366E+01
   0.17251E+02   0.36421E+01
   0.17301E+02   0.36476E+01
   0.17351E+02   0.36531E+01
   0.17401E+02   0.36585E+01
   0.17451E+02   0.36639E+01
   0.17501E+02   0.36692E+01
   0.17551E+02   0.36745E+01
   0.17601E+02   0.36798E+01
   0.17651E+02   0.36851E+01
   0.17701E+02   0.36903E+01
   0.17751E+02   0.36955E+01
   0.17801E+02   0.37007E+01
   0.17851E+02   0.37058E+01
   0.17901E+02   0.37109E+01
   0.17951E+02   0.37160E+01
   0.18001E+02   0.37210E+01
   0.18051E+02   0.37261E+01
   0.18101E+02   0.37311E+01
   0.18151E+02   0.37360E+01
   0.18201E+02   0.37410E+01
   0.18251E+02   0.37459E+01
   0.18301E+02   0.37507E+01
   0.18351E+02   0.37556E+01
   0.18401E+02   0.37604E+01
   0.18451E+02   0.37652E+01
   0.18501E+02   0.37699E+01
   0.18551E+02   0.37747E+01
   0.18601E+02   0.37794E+01
   0.18651E+02   0.37840E+01
   0.18701E+02   0.37886E+01
   0.18751E+02   0.37932E+01
   0.18801E+02   0.37978E+01
   0.18851E+02   0.38023E+01
   0.18901E+02   0.38068E+01
   0.18951E+02   0.38113E+01
   0.19001E+02   0.38157E+01
   0.19051E+02   0.38201E+01
   0.19101E+02   0.38245E+01
   0.19151E+02   0.38289E+01
   0.19201E+02   0.38332E+01
   0.19251E+02   0.38375E+01
   0.19301E+02   0.38417E+01
   0.19351E+02   0.38460E+01
   0.19401E+02   0.38502E+01
   0.19451E+02   0.38543E+01
   0.19501E+02   0.38585E+01
   0.19551E+02   0.38625E+01
   0.19601E+02   0.38666E+01
   0.19651E+02   0.38707E+01
   0.19701E+02   0.38746E+01
   0.19751E+02   0.38786E+01
   0.19801E+02   0.38826E+01
   0.19851E+02   0.38865E+01
   0.19901E+02   0.38903E+01
   0.19951E+02   0.38942E+01
   0.20001E+02   0.38980E+01
   0.20051E+02   0.39018E+01
   0.20101E+02   0.39055E+01
   0.20151E+02   0.39092E+01
   0.20201E+02   0.39129E+01
   0.20251E+02   0.39166E+01
   0.20301E+02   0.39202E+01
   0.20351E+02   0.39238E+01
   0.20401E+02   0.39274E+01
   0.20451E+02   0.39309E+01
   0.20501E+02   0.39344E+01
   0.20551E+02   0.39378E+01
   0.20601E+02   0.39413E+01
   0.20651E+02   0.39446E+01
   0.20701E+02   0.39480E+01
   0.20751E+02   0.39513E+01
   0.20801E+02   0.39546E+01
   0.20851E+02   0.39579E+01
   0.20901E+02   0.39611E+01
   0.20951E+02   0.39643E+01
   0.21001E+02   0.39675E+01
   0.21051E+02   0.39706E+01
   0.21101E+02   0.39737E+01
   0.21151E+02   0.39768E+01
   0.21201E+02   0.39798E+01
   0.21251E+02   0.39828E+01
   0.21301E+02   0.39858E+01
   0.21351E+02   0.39887E+01
   0.21401E+02   0.39916E+01
   0.21451E+02   0.39944E+01
   0.21501E+02   0.39973E+01
   0.21551E+02   0.40001E+01
   0.21601E+02   0.40028E+01
   0.21651E+02   0.40055E+01
   0.21701E+02   0.40082E+01
   0.21751E+02   0.40109E+01
   0.21801E+02   0.40135E+01
   0.21851E+02   0.40161E+01
   0.21901E+02   0.40187E+01
   0.21951E+02   0.40212E+01
   0.22001E+02   0.40237E+01
   0.22051E+02   0.40262E+01
   0.22101E+02   0.40286E+01
   0.22151E+02   0.40310E+01
   0.22201E+02   0.40333E+01
   0.22251E+02   0.40356E+01
   0.22301E+02   0.40379E+01
   0.22351E+02   0.40402E+01
   0.22401E+02   0.40424E+01
   0.22451E+02   0.40446E+01
   0.22501E+02   0.40467E+01
   0.22551E+02   0.40489E+01
   0.22601E+02   0.40509E+01
   0.22651E+02   0.40530E+01
   0.22701E+02   0.40550E+01
   0.22751E+02   0.40569E+01
   0.22801E+02   0.40589E+01
   0.22851E+02   0.40608E+01
   0.22901E+02   0.40627E+01
   0.22951E+02   0.40645E+01
   0.23001E+02   0.40663E+01
   0.23051E+02   0.40681E+01
   0.23101E+02   0.40698E+01
   0.23151E+02   0.40715E+01
   0.23201E+02   0.40731E+01
   0.23251E+02   0.40748E+01
   0.23301E+02   0.40763E+01
   0.23351E+02   0.40779E+01
   0.23401E+02   0.40794E+01
   0.23451E+02   0.40809E+01
   0.23501E+02   0.40823E+01
   0.23551E+02   0.40837E+01
   0.23601E+02   0.40851E+01
   0.23651E+02   0.40864E+01
   0.23701E+02   0.40877E+01
   0.23751E+02   0.40890E+01
   0.23801E+02   0.40902E+01
   0.23851E+02   0.40914E+01
   0.23901E+02   0.40926E+01
   0.23951E+02   0.40937E+01
   0.24001E+02   0.40948E+01
   0.24051E+02   0.40958E+01
   0.24101E+02   0.40968E+01
   0.24151E+02   0.40978E+01
   0.24201E+02   0.40988E+01
   0.24251E+02   0.40997E+01
   0.24301E+02   0.41005E+01
   0.24351E+02   0.41014E+01
   0.24401E+02   0.41022E+01
   0.24451E+02   0.41029E+01
   0.24501E+02   0.41036E+01
   0.24551E+02   0.41043E+01
   0.24601E+02   0.41050E+01
   0.24651E+02   0.41056E+01
   0.24701E+02   0.41061E+01
   0.24751E+02   0.41067E+01
   0.24801E+02   0.41072E+01
   0.24851E+02   0.41076E+01
   0.24901E+02   0.41081E+01
   0.24951E+02   0.41085E+01
   0.25001E+02   0.41088E+01
   0.25051E+02   0.41091E+01
   0.25101E+02   0.41094E+01
   0.25151E+02   0.41096E+01
   0.25201E+02   0.41099E+01
   0.25251E+02   0.41100E+01
   0.25301E+02   0.41102E+01
   0.25351E+02   0.41102E+01
   0.25401E+02   0.41103E+01
   0.25451E+02   0.41103E+01


   0.51000E-01   0.20789E-04
   0.10100E+00   0.16140E-03
   0.15100E+00   0.53767E-03
   0.20100E+00   0.12569E-02
   0.25100E+00   0.24206E-02
   0.30100E+00   0.41433E-02
   0.35100E+00   0.65008E-02
   0.40100E+00   0.95777E-02
   0.45100E+00   0.13453E-01
   0.50100E+00   0.18128E-01
   0.55100E+00   0.23714E-01
   0.60100E+00   0.30186E-01
   0.65100E+00   0.37551E-01
   0.70100E+00   0.45957E-01
   0.75100E+00   0.55326E-01
   0.80100E+00   0.65480E-01
   0.85100E+00   0.76534E-01
   0.90100E+00   0.88514E-01
   0.95100E+00   0.10137E+00
   0.10010E+01   0.11493E+00
   0.10510E+01   0.12915E+00
   0.11010E+01   0.14413E+00
   0.11510E+01   0.15970E+00
   0.12010E+01   0.17582E+00
   0.12510E+01   0.19241E+00
   0.13010E+01   0.20941E+00
   0.13510E+01   0.22679E+00
   0.14010E+01   0.24450E+00
   0.14510E+01   0.26251E+00
   0.15010E+01   0.28078E+00
   0.15510E+01   0.29921E+00
   0.16010E+01   0.31777E+00
   0.16510E+01   0.33648E+00
   0.17010E+01   0.35520E+00
   0.17510E+01   0.37389E+00
   0.18010E+01   0.39263E+00
   0.18510E+01   0.41135E+00
   0.19010E+01   0.43001E+00
   0.19510E+01   0.44854E+00
   0.20010E+01   0.46691E+00
   0.20510E+01   0.48522E+00
   0.21010E+01   0.50339E+00
   0.21510E+01   0.52140E+00
   0.22010E+01   0.53929E+00
   0.22510E+01   0.55704E+00
   0.23010E+01   0.57464E+00
   0.23510E+01   0.59208E+00
   0.24010E+01   0.60934E+00
   0.24510E+01   0.62641E+00
   0.25010E+01   0.64328E+00
   0.25510E+01   0.65994E+00
   0.26010E+01   0.67639E+00
   0.26510E+01   0.69267E+00
   0.27010E+01   0.70876E+00
   0.27510E+01   0.72461E+00
   0.28010E+01   0.74040E+00
   0.28510E+01   0.75599E+00
   0.29010E+01   0.77136E+00
   0.29510E+01   0.78666E+00
   0.30010E+01   0.80173E+00
   0.30510E+01   0.81675E+00
   0.31010E+01   0.83155E+00
   0.31510E+01   0.84619E+00
   0.32010E+01   0.86068E+00
   0.32510E+01   0.87510E+00
   0.33010E+01   0.88927E+00
   0.33510E+01   0.90340E+00
   0.34010E+01   0.91736E+00
   0.34510E+01   0.93115E+00
   0.35010E+01   0.94489E+00
   0.35510E+01   0.95856E+00
   0.36010E+01   0.97204E+00
   0.36510E+01   0.98535E+00
   0.37010E+01   0.99859E+00
   0.37510E+01   0.10117E+01
   0.38010E+01   0.10248E+01
   0.38510E+01   0.10378E+01
   0.39010E+01   0.10507E+01
   0.39510E+01   0.10636E+01
   0.40010E+01   0.10763E+01
   0.40510E+01   0.10889E+01
   0.41010E+01   0.11015E+01
   0.41510E+01   0.11139E+01
   0.42010E+01   0.11262E+01
   0.42510E+01   0.11385E+01
   0.43010E+01   0.11506E+01
   0.43510E+01   0.11628E+01
   0.44010E+01   0.11750E+01
   0.44510E+01   0.11870E+01
   0.45010E+01   0.11989E+01
   0.45510E+01   0.12107E+01
   0.46010E+01   0.12226E+01
   0.46510E+01   0.12343E+01
   0.47010E+01   0.12460E+01
   0.47510E+01   0.12576E+01
   0.48010E+01   0.12692E+01
   0.48510E+01   0.12807E+01
   0.49010E+01   0.12922E+01
   0.49510E+01   0.13036E+01
   0.50010E+01   0.13149E+01
   0.50510E+01   0.13262E+01
   0.51010E+01   0.13375E+01
   0.51510E+01   0.13487E+01
   0.52010E+01   0.13599E+01
   0.52510E+01   0.13711E+01
   0.53010E+01   0.13821E+01
   0.53510E+01   0.13932E+01
   0.54010E+01   0.14042E+01
   0.54510E+01   0.14152E+01
   0.55010E+01   0.14261E+01
   0.55510E+01   0.14370E+01
   0.56010E+01   0.14479E+01
   0.56510E+01   0.14587E+01
   0.57010E+01   0.14696E+01
   0.57510E+01   0.14803E+01
   0.58010E+01   0.14910E+01
   0.58510E+01   0.15017E+01
   0.59010E+01   0.15124E+01
   0.59510E+01   0.15230E+01
   0.60010E+01   0.15337E+01
   0.60510E+01   0.15442E+01
   0.61010E+01   0.15548E+01
   0.61510E+01   0.15653E+01
   0.62010E+01   0.15757E+01
   0.62510E+01   0.15862E+01
   0.63010E+01   0.15966E+01
   0.63510E+01   0.16071E+01
   0.64010E+01   0.16174E+01
   0.64510E+01   0.16278E+01
   0.65010E+01   0.16381E+01
   0.65510E+01   0.16484E+01
   0.66010E+01   0.16587E+01
   0.66510E+01   0.16689E+01
   0.67010E+01   0.16792E+01
   0.67510E+01   0.16894E+01
   0.68010E+01   0.16996E+01
   0.68510E+01   0.17097E+01
   0.69010E+01   0.17199E+01
   0.69510E+01   0.17300E+01
   0.70010E+01   0.17401E+01
   0.70510E+01   0.17502E+01
   0.71010E+01   0.17603E+01
   0.71510E+01   0.17704E+01
   0.72010E+01   0.17804E+01
   0.72510E+01   0.17904E+01
   0.73010E+01   0.18004E+01
   0.73510E+01   0.18103E+01
   0.74010E+01   0.18203E+01
   0.74510E+01   0.18302E+01
   0.75010E+01   0.18401E+01
   0.75510E+01   0.18500E+01
   0.76010E+01   0.18600E+01
   0.76510E+01   0.18698E+01
   0.77010E+01   0.18796E+01
   0.77510E+01   0.18894E+01
   0.78010E+01   0.18992E+01
   0.78510E+01   0.19090E+01
   0.79010E+01   0.19188E+01
   0.79510E+01   0.19285E+01
   0.80010E+01   0.19383E+01
   0.80510E+01   0.19480E+01
   0.81010E+01   0.19578E+01
   0.81510E+01   0.19675E+01
   0.82010E+01   0.19772E+01
   0.82510E+01   0.19869E+01
   0.83010E+01   0.19965E+01
   0.83510E+01   0.20062E+01
   0.84010E+01   0.20158E+01
   0.84510E+01   0.20255E+01
   0.85010E+01   0.20351E+01
   0.85510E+01   0.20447E+01
   0.86010E+01   0.20543E+01
   0.86510E+01   0.20638E+01
   0.87010E+01   0.20734E+01
   0.87510E+01   0.20829E+01
   0.88010E+01   0.20924E+01
   0.88510E+01   0.21019E+01
   0.89010E+01   0.21114E+01
   0.89510E+01   0.21208E+01
   0.90010E+01   0.21303E+01
   0.90510E+01   0.21397E+01
   0.91010E+01   0.21491E+01
   0.91510E+01   0.21584E+01
   0.92010E+01   0.21679E+01
   0.92510E+01   0.21773E+01
   0.93010E+01   0.21867E+01
   0.93510E+01   0.21960E+01
   0.94010E+01   0.22054E+01
   0.94510E+01   0.22147E+01
   0.95010E+01   0.22240E+01
   0.95510E+01   0.22333E+01
   0.96010E+01   0.22426E+01
   0.96510E+01   0.22519E+01
   0.97010E+01   0.22611E+01
   0.97510E+01   0.22703E+01
   0.98010E+01   0.22795E+01
   0.98510E+01   0.22888E+01
   0.99010E+01   0.22980E+01
   0.99510E+01   0.23072E+01
   0.10001E+02   0.23164E+01
   0.10051E+02   0.23255E+01
   0.10101E+02   0.23347E+01
   0.10151E+02   0.23438E+01
   0.10201E+02   0.23529E+01
   0.10251E+02   0.23620E+01
   0.10301E+02   0.23711E+01
   0.10351E+02   0.23802E+01
   0.10401E+02   0.23893E+01
   0.10451E+02   0.23983E+01
   0.10501E+02   0.24074E+01
   0.10551E+02   0.24164E+01
   0.10601E+02   0.24254E+01
   0.10651E+02   0.24344E+01
   0.10701E+02   0.24434E+01
   0.10751E+02   0.24524E+01
   0.10801E+02   0.24613E+01
   0.10851E+02   0.24703E+01
   0.10901E+02   0.24792E+01
   0.10951E+02   0.24881E+01
   0.11001E+02   0.24970E+01
   0.11051E+02   0.25059E+01
   0.11101E+02   0.25148E+01
   0.11151E+02   0.25236E+01
   0.11201E+02   0.25325E+01
   0.11251E+02   0.25413E+01
   0.11301E+02   0.25501E+01
   0.11351E+02   0.25589E+01
   0.11401E+02   0.25677E+01
   0.11451E+02   0.25765E+01
   0.11501E+02   0.25852E+01
   0.11551E+02   0.25940E+01
   0.11601E+02   0.26027E+01
   0.11651E+02   0.26114E+01
   0.11701E+02   0.26201E+01
   0.11751E+02   0.26288E+01
   0.11801E+02   0.26375E+01
   0.11851E+02   0.26461E+01
   0.11901E+02   0.26548E+01
   0.11951E+02   0.26634E+01
   0.12001E+02   0.26720E+01
   0.12051E+02   0.26806E+01
   0.12101E+02   0.26892E+01
   0.12151E+02   0.26977E+01
   0.12201E+02   0.27063E+01
   0.12251E+02   0.27149E+01
   0.12301E+02   0.27234E+01
   0.12351E+02   0.27319E+01
   0.12401E+02   0.27404E+01
   0.12451E+02   0.27488E+01
   0.12501E+02   0.27573E+01
   0.12551E+02   0.27657E+01
   0.12601E+02   0.27742E+01
   0.12651E+02   0.27826E+01
   0.12701E+02   0.27910E+01
   0.12751E+02   0.27994E+01
   0.12801E+02   0.28078E+01
   0.12851E+02   0.28161E+01
   0.12901E+02   0.28245E+01
   0.12951E+02   0.28328E+01
   0.13001E+02   0.28411E+01
   0.13051E+02   0.28493E+01
   0.13101E+02   0.28576E+01
   0.13151E+02   0.28659E+01
   0.13201E+02   0.28741E+01
   0.13251E+02   0.28823E+01
   0.13301E+02   0.28905E+01
   0.13351E+02   0.28987E+01
   0.13401E+02   0.29069E+01
   0.13451E+02   0.29150E+01
   0.13501E+02   0.29232E+01
   0.13551E+02   0.29313E+01
   0.13601E+02   0.29394E+01
   0.13651E+02   0.29475E+01
   0.13701E+02   0.29555E+01
   0.13751E+02   0.29636E+01
   0.13801E+02   0.29716E+01
   0.13851E+02   0.29797E+01
   0.13901E+02   0.29877E+01
   0.13951E+02   0.29956E+01
   0.14001E+02   0.30036E+01
   0.14051E+02   0.30115E+01
   0.14101E+02   0.30195E+01
   0.14151E+02   0.30274E+01
   0.14201E+02   0.30353E+01
   0.14251E+02   0.30432E+01
   0.14301E+02   0.30510E+01
   0.14351E+02   0.30589E+01
   0.14401E+02   0.30667E+01
   0.14451E+02   0.30745E+01
   0.14501E+02   0.30823E+01
   0.14551E+02   0.30901E+01
   0.14601E+02   0.30978E+01
   0.14651E+02   0.31056E+01
   0.14701E+02   0.31133E+01
   0.14751E+02   0.31210E+01
   0.14801E+02   0.31286E+01
   0.14851E+02   0.31363E+01
   0.14901E+02   0.31439E+01
   0.14951E+02   0.31515E+01
   0.15001E+02   0.31591E+01
   0.15051E+02   0.31667E+01
   0.15101E+02   0.31742E+01
   0.15151E+02   0.31817E+01
   0.15201E+02   0.31893E+01
   0.15251E+02   0.31968E+01
   0.15301E+02   0.32042E+01
   0.15351E+02   0.32117E+01
   0.15401E+02   0.32191E+01
   0.15451E+02   0.32265E+01
   0.15501E+02   0.32339E+01
   0.15551E+02   0.32413E+01
   0.15601E+02   0.32487E+01
   0.15651E+02   0.32560E+01
   0.15701E+02   0.32634E+01
   0.15751E+02   0.32707E+01
   0.15801E+02   0.32779E+01
   0.15851E+02   0.32852E+01
   0.15901E+02   0.32924E+01
   0.15951E+02   0.32996E+01
   0.16001E+02   0.33068E+01
   0.16051E+02   0.33140E+01
   0.16101E+02   0.33211E+01
   0.16151E+02   0.33282E+01
   0.16201E+02   0.33354E+01
   0.16251E+02   0.33425E+01
   0.16301E+02   0.33495E+01
   0.16351E+02   0.33566E+01
   0.16401E+02   0.33636E+01
   0.16451E+02   0.33706E+01
   0.16501E+02   0.33776E+01
   0.16551E+02   0.33845E+01
   0.16601E+02   0.33915E+01
   0.16651E+02   0.33984E+01
   0.16701E+02   0.34053E+01
   0.16751E+02   0.34122E+01
   0.16801E+02   0.34190E+01
   0.16851E+02   0.34259E+01
   0.16901E+02   0.34327E+01
   0.16951E+02   0.34394E+01
   0.17001E+02   0.34462E+01
   0.17051E+02   0.34530E+01
   0.17101E+02   0.34597E+01
   0.17151E+02   0.34664E+01
   0.17201E+02   0.34731E+01
   0.17251E+02   0.34797E+01
   0.17301E+02   0.34863E+01
   0.17351E+02   0.34929E+01
   0.17401E+02   0.34995E+01
   0.17451E+02   0.35061E+01
   0.17501E+02   0.35126E+01
   0.17551E+02   0.35191E+01
   0.17601E+02   0.35256E+01
   0.17651E+02   0.35320E+01
   0.17701E+02   0.35385E+01
   0.17751E+02   0.35449E+01
   0.17801E+02   0.35513E+01
   0.17851E+02   0.35576E+01
   0.17901E+02   0.35640E+01
   0.17951E+02   0.35703E+01
   0.18001E+02   0.35766E+01
   0.18051E+02   0.35828E+01
   0.18101E+02   0.35891E+01
   0.18151E+02   0.35953E+01
   0.18201E+02   0.36015E+01
   0.18251E+02   0.36077E+01
   0.18301E+02   0.36138E+01
   0.18351E+02   0.36200E+01
   0.18401E+02   0.36261E+01
   0.18451E+02   0.36321E+01
   0.18501E+02   0.36382E+01
   0.18551E+02   0.36442E+01
   0.18601E+02   0.36502E+01
   0.18651E+02   0.36562E+01
   0.18701E+02   0.36621E+01
   0.18751E+02   0.36681E+01
   0.18801E+02   0.36740E+01
   0.18851E+02   0.36798E+01
   0.18901E+02   0.36857E+01
   0.18951E+02   0.36915E+01
   0.19001E+02   0.36973E+01
   0.19051E+02   0.37031E+01
   0.19101E+02   0.37088E+01
   0.19151E+02   0.37145E+01
   0.19201E+02   0.37202E+01
   0.19251E+02   0.37259E+01
   0.19301E+02   0.37315E+01
   0.19351E+02   0.37371E+01
   0.19401E+02   0.37427E+01
   0.19451E+02   0.37483E+01
   0.19501E+02   0.37538E+01
   0.19551E+02   0.37593E+01
   0.19601E+02   0.37648E+01
   0.19651E+02   0.37702E+01
   0.19701E+02   0.37757E+01
   0.19751E+02   0.37811E+01
   0.19801E+02   0.37865E+01
   0.19851E+02   0.37918E+01
   0.19901E+02   0.37971E+01
   0.19951E+02   0.38024E+01
   0.20001E+02   0.38077E+01
   0.20051E+02   0.38129E+01
   0.20101E+02   0.38182E+01
   0.20151E+02   0.38233E+01
   0.20201E+02   0.38285E+01
   0.20251E+02   0.38336E+01
   0.20301E+02   0.38387E+01
   0.20351E+02   0.38438E+01
   0.20401E+02   0.38488E+01
   0.20451E+02   0.38538E+01
   0.20501E+02   0.38588E+01
   0.20551E+02   0.38637E+01
   0.20601E+02   0.38687E+01
   0.20651E+02   0.38736E+01
   0.20701E+02   0.38784E+01
   0.20751E+02   0.38833E+01
   0.20801E+02   0.38881E+01
   0.20851E+02   0.38929E+01
   0.20901E+02   0.38977E+01
   0.20951E+02   0.39024E+01
   0.21001E+02   0.39071E+01
   0.21051E+02   0.39118E+01
   0.21101E+02   0.39165E+01
   0.21151E+02   0.39211E+01
   0.21201E+02   0.39257E+01
   0.21251E+02   0.39302E+01
   0.21301E+02   0.39347E+01
   0.21351E+02   0.39392E+01
   0.21401E+02   0.39437E+01
   0.21451E+02   0.39481E+01
   0.21501E+02   0.39526E+01
   0.21551E+02   0.39569E+01
   0.21601E+02   0.39613E+01
   0.21651E+02   0.39656E+01
   0.21701E+02   0.39699E+01
   0.21751E+02   0.39742E+01
   0.21801E+02   0.39784E+01
   0.21851E+02   0.39826E+01
   0.21901E+02   0.39868E+01
   0.21951E+02   0.39909E+01
   0.22001E+02   0.39950E+01
   0.22051E+02   0.39991E+01
   0.22101E+02   0.40032E+01
   0.22151E+02   0.40072E+01
   0.22201E+02   0.40112E+01
   0.22251E+02   0.40151E+01
   0.22301E+02   0.40191E+01
   0.22351E+02   0.40230E+01
   0.22401E+02   0.40268E+01
   0.22451E+02   0.40306E+01
   0.22501E+02   0.40345E+01
   0.22551E+02   0.40382E+01
   0.22601E+02   0.40420E+01
   0.22651E+02   0.40457E+01
   0.22701E+02   0.40494E+01
   0.22751E+02   0.40530E+01
   0.22801E+02   0.40566E+01
   0.22851E+02   0.40602E+01
   0.22901E+02   0.40638E+01
   0.22951E+02   0.40673E+01
   0.23001E+02   0.40708E+01
   0.23051E+02   0.40742E+01
   0.23101E+02   0.40776E+01
   0.23151E+02   0.40810E+01
   0.23201E+02   0.40844E+01
   0.23251E+02   0.40877E+01
   0.23301E+02   0.40910E+01
   0.23351E+02   0.40943E+01
   0.23401E+02   0.40975E+01
   0.23451E+02   0.41007E+01
   0.23501E+02   0.41039E+01
   0.23551E+02   0.41070E+01
   0.23601E+02   0.41101E+01
   0.23651E+02   0.41132E+01
   0.23701E+02   0.41162E+01
   0.23751E+02   0.41193E+01
   0.23801E+02   0.41222E+01
   0.23851E+02   0.41252E+01
   0.23901E+02   0.41281E+01
   0.23951E+02   0.41310E+01
   0.24001E+02   0.41338E+01
   0.24051E+02   0.41366E+01
   0.24101E+02   0.41394E+01
   0.24151E+02   0.41421E+01
   0.24201E+02   0.41448E+01
   0.24251E+02   0.41475E+01
   0.24301E+02   0.41502E+01
   0.24351E+02   0.41528E+01
   0.24401E+02   0.41554E+01
   0.24451E+02   0.41579E+01
   0.24501E+02   0.41604E+01
   0.24551E+02   0.41629E+01
   0.24601E+02   0.41653E+01
   0.24651E+02   0.41677E+01
   0.24701E+02   0.41701E+01
   0.24751E+02   0.41724E+01
   0.24801E+02   0.41747E+01
   0.24851E+02   0.41770E+01
   0.24901E+02   0.41792E+01
   0.24951E+02   0.41814E+01
   0.25001E+02   0.41836E+01
   0.25051E+02   0.41858E+01
   0.25101E+02   0.41878E+01
   0.25151E+02   0.41899E+01
   0.25201E+02   0.41919E+01
   0.25251E+02   0.41939E+01
   0.25301E+02   0.41959E+01
   0.25351E+02   0.41978E+01
   0.25401E+02   0.41997E+01
   0.25451E+02   0.42015E+01
   0.25501E+02   0.42034E+01
   0.25551E+02   0.42052E+01
   0.25601E+02   0.42069E+01
   0.25651E+02   0.42086E+01
   0.25701E+02   0.42103E+01
   0.25751E+02   0.42119E+01
   0.25801E+02   0.42135E+01
   0.25851E+02   0.42151E+01
   0.25901E+02   0.42167E+01
   0.25951E+02   0.42182E+01
   0.26001E+02   0.42196E+01
   0.26051E+02   0.42211E+01
   0.26101E+02   0.42225E+01
   0.26151E+02   0.42238E+01
   0.26201E+02   0.42251E+01
   0.26251E+02   0.42264E+01
   0.26301E+02   0.42277E+01
   0.26351E+02   0.42289E+01
   0.26401E+02   0.42301E+01
   0.26451E+02   0.42312E+01
   0.26501E+02   0.42323E+01
   0.26551E+02   0.42334E+01
   0.26601E+02   0.42344E+01
   0.26651E+02   0.42354E+01
   0.26701E+02   0.42364E+01
   0.26751E+02   0.42373E+01
   0.26801E+02   0.42382E+01
   0.26851E+02   0.42391E+01
   0.26901E+02   0.42399E+01
   0.26951E+02   0.42407E+01
   0.27001E+02   0.42414E+01
   0.27051E+02   0.42421E+01
   0.27101E+02   0.42428E+01
   0.27151E+02   0.42434E+01
   0.27201E+02   0.42440E+01
   0.27251E+02   0.42446E+01
   0.27301E+02   0.42451E+01
   0.27351E+02   0.42456E+01
   0.27401E+02   0.42461E+01
   0.27451E+02   0.42465E+01
   0.27501E+02   0.42468E+01
   0.27551E+02   0.42472E+01
   0.27601E+02   0.42475E+01
   0.27651E+02   0.42478E+01
   0.27701E+02   0.42480E+01
   0.27751E+02   0.42482E+01
   0.27801E+02   0.42483E+01
   0.27851E+02   0.42484E+01
   0.27901E+02   0.42485E+01
   0.27951E+02   0.42486E+01
   0.28001E+02   0.42486E+01


   0.51000E-01   0.69298E-04
   0.10100E+00   0.53001E-03
   0.15100E+00   0.17458E-02
   0.20100E+00   0.40501E-02
   0.25100E+00   0.77002E-02
   0.30100E+00   0.12852E-01
   0.35100E+00   0.19682E-01
   0.40100E+00   0.28180E-01
   0.45100E+00   0.38294E-01
   0.50100E+00   0.50001E-01
   0.55100E+00   0.63258E-01
   0.60100E+00   0.77770E-01
   0.65100E+00   0.93469E-01
   0.70100E+00   0.11003E+00
   0.75100E+00   0.12737E+00
   0.80100E+00   0.14523E+00
   0.85100E+00   0.16350E+00
   0.90100E+00   0.18186E+00
   0.95100E+00   0.20056E+00
   0.10010E+01   0.21913E+00
   0.10510E+01   0.23750E+00
   0.11010E+01   0.25585E+00
   0.11510E+01   0.27390E+00
   0.12010E+01   0.29168E+00
   0.12510E+01   0.30915E+00
   0.13010E+01   0.32636E+00
   0.13510E+01   0.34332E+00
   0.14010E+01   0.35988E+00
   0.14510E+01   0.37613E+00
   0.15010E+01   0.39212E+00
   0.15510E+01   0.40777E+00
   0.16010E+01   0.42308E+00
   0.16510E+01   0.43819E+00
   0.17010E+01   0.45299E+00
   0.17510E+01   0.46748E+00
   0.18010E+01   0.48176E+00
   0.18510E+01   0.49581E+00
   0.19010E+01   0.50963E+00
   0.19510E+01   0.52320E+00
   0.20010E+01   0.53670E+00
   0.20510E+01   0.54997E+00
   0.21010E+01   0.56307E+00
   0.21510E+01   0.57599E+00
   0.22010E+01   0.58879E+00
   0.22510E+01   0.60136E+00
   0.23010E+01   0.61384E+00
   0.23510E+01   0.62620E+00
   0.24010E+01   0.63846E+00
   0.24510E+01   0.65059E+00
   0.25010E+01   0.66259E+00
   0.25510E+01   0.67452E+00
   0.26010E+01   0.68637E+00
   0.26510E+01   0.69811E+00
   0.27010E+01   0.70972E+00
   0.27510E+01   0.72134E+00
   0.28010E+01   0.73282E+00
   0.28510E+01   0.74430E+00
   0.29010E+01   0.75563E+00
   0.29510E+01   0.76693E+00
   0.30010E+01   0.77825E+00
   0.30510E+01   0.78940E+00
   0.31010E+01   0.80052E+00
   0.31510E+01   0.81162E+00
   0.32010E+01   0.82271E+00
   0.32510E+01   0.83378E+00
   0.33010E+01   0.84480E+00
   0.33510E+01   0.85563E+00
   0.34010E+01   0.86643E+00
   0.34510E+01   0.87723E+00
   0.35010E+01   0.88813E+00
   0.35510E+01   0.89899E+00
   0.36010E+01   0.90980E+00
   0.36510E+01   0.92056E+00
   0.37010E+01   0.93127E+00
   0.37510E+01   0.94192E+00
   0.38010E+01   0.95254E+00
   0.38510E+01   0.96324E+00
   0.39010E+01   0.97387E+00
   0.39510E+01   0.98444E+00
   0.40010E+01   0.99502E+00
   0.40510E+01   0.10056E+01
   0.41010E+01   0.10161E+01
   0.41510E+01   0.10267E+01
   0.42010E+01   0.10372E+01
   0.42510E+01   0.10477E+01
   0.43010E+01   0.10582E+01
   0.43510E+01   0.10687E+01
   0.44010E+01   0.10792E+01
   0.44510E+01   0.10896E+01
   0.45010E+01   0.11001E+01
   0.45510E+01   0.11105E+01
   0.46010E+01   0.11209E+01
   0.46510E+01   0.11313E+01
   0.47010E+01   0.11418E+01
   0.47510E+01   0.11521E+01
   0.48010E+01   0.11625E+01
   0.48510E+01   0.11730E+01
   0.49010E+01   0.11833E+01
   0.49510E+01   0.11937E+01
   0.50010E+01   0.12042E+01
   0.50510E+01   0.12145E+01
   0.51010E+01   0.12249E+01
   0.51510E+01   0.12353E+01
   0.52010E+01   0.12457E+01
   0.52510E+01   0.12560E+01
   0.53010E+01   0.12664E+01
   0.53510E+01   0.12768E+01
   0.54010E+01   0.12871E+01
   0.54510E+01   0.12975E+01
   0.55010E+01   0.13079E+01
   0.55510E+01   0.13183E+01
   0.56010E+01   0.13286E+01
   0.56510E+01   0.13389E+01
   0.57010E+01   0.13493E+01
   0.57510E+01   0.13597E+01
   0.58010E+01   0.13701E+01
   0.58510E+01   0.13804E+01
   0.59010E+01   0.13907E+01
   0.59510E+01   0.14010E+01
   0.60010E+01   0.14114E+01
   0.60510E+01   0.14217E+01
   0.61010E+01   0.14321E+01
   0.61510E+01   0.14425E+01
   0.62010E+01   0.14527E+01
   0.62510E+01   0.14631E+01
   0.63010E+01   0.14734E+01
   0.63510E+01   0.14837E+01
   0.64010E+01   0.14941E+01
   0.64510E+01   0.15044E+01
   0.65010E+01   0.15147E+01
   0.65510E+01   0.15251E+01
   0.66010E+01   0.15354E+01
   0.66510E+01   0.15457E+01
   0.67010E+01   0.15561E+01
   0.67510E+01   0.15665E+01
   0.68010E+01   0.15768E+01
   0.68510E+01   0.15872E+01
   0.69010E+01   0.15975E+01
   0.69510E+01   0.16078E+01
   0.70010E+01   0.16181E+01
   0.70510E+01   0.16284E+01
   0.71010E+01   0.16387E+01
   0.71510E+01   0.16490E+01
   0.72010E+01   0.16592E+01
   0.72510E+01   0.16695E+01
   0.73010E+01   0.16799E+01
   0.73510E+01   0.16903E+01
   0.74010E+01   0.17006E+01
   0.74510E+01   0.17110E+01
   0.75010E+01   0.17213E+01
   0.75510E+01   0.17317E+01
   0.76010E+01   0.17420E+01
   0.76510E+01   0.17524E+01
   0.77010E+01   0.17627E+01
   0.77510E+01   0.17730E+01
   0.78010E+01   0.17833E+01
   0.78510E+01   0.17936E+01
   0.79010E+01   0.18039E+01
   0.79510E+01   0.18142E+01
   0.80010E+01   0.18245E+01
   0.80510E+01   0.18348E+01
   0.81010E+01   0.18451E+01
   0.81510E+01   0.18553E+01
   0.82010E+01   0.18656E+01
   0.82510E+01   0.18759E+01
   0.83010E+01   0.18862E+01
   0.83510E+01   0.18965E+01
   0.84010E+01   0.19068E+01
   0.84510E+01   0.19171E+01
   0.85010E+01   0.19274E+01
   0.85510E+01   0.19377E+01
   0.86010E+01   0.19479E+01
   0.86510E+01   0.19581E+01
   0.87010E+01   0.19684E+01
   0.87510E+01   0.19787E+01
   0.88010E+01   0.19890E+01
   0.88510E+01   0.19992E+01
   0.89010E+01   0.20094E+01
   0.89510E+01   0.20197E+01
   0.90010E+01   0.20299E+01
   0.90510E+01   0.20401E+01
   0.91010E+01   0.20504E+01
   0.91510E+01   0.20606E+01
   0.92010E+01   0.20708E+01
   0.92510E+01   0.20810E+01
   0.93010E+01   0.20912E+01
   0.93510E+01   0.21014E+01
   0.94010E+01   0.21116E+01
   0.94510E+01   0.21218E+01
   0.95010E+01   0.21320E+01
   0.95510E+01   0.21422E+01
   0.96010E+01   0.21524E+01
   0.96510E+01   0.21625E+01
   0.97010E+01   0.21726E+01
   0.97510E+01   0.21828E+01
   0.98010E+01   0.21930E+01
   0.98510E+01   0.22031E+01
   0.99010E+01   0.22133E+01
   0.99510E+01   0.22234E+01
   0.10001E+02   0.22336E+01
   0.10051E+02   0.22437E+01
   0.10101E+02   0.22538E+01
   0.10151E+02   0.22639E+01
   0.10201E+02   0.22740E+01
   0.10251E+02   0.22841E+01
   0.10301E+02   0.22942E+01
   0.10351E+02   0.23043E+01
   0.10401E+02   0.23143E+01
   0.10451E+02   0.23244E+01
   0.10501E+02   0.23344E+01
   0.10551E+02   0.23445E+01
   0.10601E+02   0.23546E+01
   0.10651E+02   0.23646E+01
   0.10701E+02   0.23746E+01
   0.10751E+02   0.23846E+01
   0.10801E+02   0.23946E+01
   0.10851E+02   0.24046E+01
   0.10901E+02   0.24146E+01
   0.10951E+02   0.24246E+01
   0.11001E+02   0.24345E+01
   0.11051E+02   0.24445E+01
   0.11101E+02   0.24545E+01
   0.11151E+02   0.24644E+01
   0.11201E+02   0.24743E+01
   0.11251E+02   0.24842E+01
   0.11301E+02   0.24941E+01
   0.11351E+02   0.25041E+01
   0.11401E+02   0.25140E+01
   0.11451E+02   0.25238E+01
   0.11501E+02   0.25337E+01
   0.11551E+02   0.25436E+01
   0.11601E+02   0.25534E+01
   0.11651E+02   0.25633E+01
   0.11701E+02   0.25731E+01
   0.11751E+02   0.25829E+01
   0.11801E+02   0.25927E+01
   0.11851E+02   0.26025E+01
   0.11901E+02   0.26123E+01
   0.11951E+02   0.26221E+01
   0.12001E+02   0.26319E+01
   0.12051E+02   0.26416E+01
   0.12101E+02   0.26513E+01
   0.12151E+02   0.26610E+01
   0.12201E+02   0.26708E+01
   0.12251E+02   0.26805E+01
   0.12301E+02   0.26902E+01
   0.12351E+02   0.26998E+01
   0.12401E+02   0.27095E+01
   0.12451E+02   0.27191E+01
   0.12501E+02   0.27288E+01
   0.12551E+02   0.27384E+01
   0.12601E+02   0.27480E+01
   0.12651E+02   0.27576E+01
   0.12701E+02   0.27672E+01
   0.12751E+02   0.27767E+01
   0.12801E+02   0.27863E+01
   0.12851E+02   0.27959E+01
   0.12901E+02   0.28054E+01
   0.12951E+02   0.28149E+01
   0.13001E+02   0.28245E+01
   0.13051E+02   0.28339E+01
   0.13101E+02   0.28434E+01
   0.13151E+02   0.28529E+01
   0.13201E+02   0.28623E+01
   0.13251E+02   0.28717E+01
   0.13301E+02   0.28811E+01
   0.13351E+02   0.28905E+01
   0.13401E+02   0.28999E+01
   0.13451E+02   0.29093E+01
   0.13501E+02   0.29186E+01
   0.13551E+02   0.29280E+01
   0.13601E+02   0.29373E+01
   0.13651E+02   0.29466E+01
   0.13701E+02   0.29559E+01
   0.13751E+02   0.29652E+01
   0.13801E+02   0.29744E+01
   0.13851E+02   0.29837E+01
   0.13901E+02   0.29929E+01
   0.13951E+02   0.30021E+01
   0.14001E+02   0.30113E+01
   0.14051E+02   0.30205E+01
   0.14101E+02   0.30296E+01
   0.14151E+02   0.30387E+01
   0.14201E+02   0.30478E+01
   0.14251E+02   0.30570E+01
   0.14301E+02   0.30661E+01
   0.14351E+02   0.30751E+01
   0.14401E+02   0.30842E+01
   0.14451E+02   0.30932E+01
   0.14501E+02   0.31023E+01
   0.14551E+02   0.31113E+01
   0.14601E+02   0.31202E+01
   0.14651E+02   0.31292E+01
   0.14701E+02   0.31382E+01
   0.14751E+02   0.31471E+01
   0.14801E+02   0.31560E+01
   0.14851E+02   0.31649E+01
   0.14901E+02   0.31738E+01
   0.14951E+02   0.31826E+01
   0.15001E+02   0.31915E+01
   0.15051E+02   0.32003E+01
   0.15101E+02   0.32091E+01
   0.15151E+02   0.32178E+01
   0.15201E+02   0.32266E+01
   0.15251E+02   0.32353E+01
   0.15301E+02   0.32441E+01
   0.15351E+02   0.32528E+01
   0.15401E+02   0.32614E+01
   0.15451E+02   0.32701E+01
   0.15501E+02   0.32787E+01
   0.15551E+02   0.32874E+01
   0.15601E+02   0.32959E+01
   0.15651E+02   0.33045E+01
   0.15701E+02   0.33131E+01
   0.15751E+02   0.33216E+01
   0.15801E+02   0.33302E+01
   0.15851E+02   0.33387E+01
   0.15901E+02   0.33471E+01
   0.15951E+02   0.33556E+01
   0.16001E+02   0.33640E+01
   0.16051E+02   0.33724E+01
   0.16101E+02   0.33808E+01
   0.16151E+02   0.33892E+01
   0.16201E+02   0.33975E+01
   0.16251E+02   0.34059E+01
   0.16301E+02   0.34142E+01
   0.16351E+02   0.34225E+01
   0.16401E+02   0.34307E+01
   0.16451E+02   0.34390E+01
   0.16501E+02   0.34472E+01
   0.16551E+02   0.34554E+01
   0.16601E+02   0.34636E+01
   0.16651E+02   0.34717E+01
   0.16701E+02   0.34798E+01
   0.16751E+02   0.34879E+01
   0.16801E+02   0.34960E+01
   0.16851E+02   0.35041E+01
   0.16901E+02   0.35121E+01
   0.16951E+02   0.35201E+01
   0.17001E+02   0.35281E+01
   0.17051E+02   0.35361E+01
   0.17101E+02   0.35440E+01
   0.17151E+02   0.35520E+01
   0.17201E+02   0.35599E+01
   0.17251E+02   0.35677E+01
   0.17301E+02   0.35756E+01
   0.17351E+02   0.35834E+01
   0.17401E+02   0.35912E+01
   0.17451E+02   0.35990E+01
   0.17501E+02   0.36067E+01
   0.17551E+02   0.36144E+01
   0.17601E+02   0.36221E+01
   0.17651E+02   0.36298E+01
   0.17701E+02   0.36374E+01
   0.17751E+02   0.36451E+01
   0.17801E+02   0.36527E+01
   0.17851E+02   0.36602E+01
   0.17901E+02   0.36678E+01
   0.17951E+02   0.36753E+01
   0.18001E+02   0.36828E+01
   0.18051E+02   0.36903E+01
   0.18101E+02   0.36978E+01
   0.18151E+02   0.37052E+01
   0.18201E+02   0.37126E+01
   0.18251E+02   0.37200E+01
   0.18301E+02   0.37273E+01
   0.18351E+02   0.37347E+01
   0.18401E+02   0.37420E+01
   0.18451E+02   0.37492E+01
   0.18501E+02   0.37565E+01
   0.18551E+02   0.37637E+01
   0.18601E+02   0.37709E+01
   0.18651E+02   0.37781E+01
   0.18701E+02   0.37852E+01
   0.18751E+02   0.37923E+01
   0.18801E+02   0.37994E+01
   0.18851E+02   0.38064E+01
   0.18901E+02   0.38135E+01
   0.18951E+02   0.38205E+01
   0.19001E+02   0.38275E+01
   0.19051E+02   0.38344E+01
   0.19101E+02   0.38414E+01
   0.19151E+02   0.38483E+01
   0.19201E+02   0.38551E+01
   0.19251E+02   0.38620E+01
   0.19301E+02   0.38688E+01
   0.19351E+02   0.38756E+01
   0.19401E+02   0.38823E+01
   0.19451E+02   0.38891E+01
   0.19501E+02   0.38957E+01
   0.19551E+02   0.39024E+01
   0.19601E+02   0.39091E+01
   0.19651E+02   0.39157E+01
   0.19701E+02   0.39223E+01
   0.19751E+02   0.39288E+01
   0.19801E+02   0.39354E+01
   0.19851E+02   0.39419E+01
   0.19901E+02   0.39483E+01
   0.19951E+02   0.39548E+01
   0.20001E+02   0.39612E+01
   0.20051E+02   0.39676E+01
   0.20101E+02   0.39739E+01
   0.20151E+02   0.39803E+01
   0.20201E+02   0.39866E+01
   0.20251E+02   0.39928E+01
   0.20301E+02   0.39991E+01
   0.20351E+02   0.40053E+01
   0.20401E+02   0.40115E+01
   0.20451E+02   0.40176E+01
   0.20501E+02   0.40237E+01
   0.20551E+02   0.40298E+01
   0.20601E+02   0.40359E+01
   0.20651E+02   0.40419E+01
   0.20701E+02   0.40479E+01
   0.20751E+02   0.40539E+01
   0.20801E+02   0.40598E+01
   0.20851E+02   0.40657E+01
   0.20901E+02   0.40716E+01
   0.20951E+02   0.40775E+01
   0.21001E+02   0.40833E+01
   0.21051E+02   0.40891E+01
   0.21101E+02   0.40949E+01
   0.21151E+02   0.41006E+01
   0.21201E+02   0.41063E+01
   0.21251E+02   0.41119E+01
   0.21301E+02   0.41176E+01
   0.21351E+02   0.41232E+01
   0.21401E+02   0.41287E+01
   0.21451E+02   0.41343E+01
   0.21501E+02   0.41398E+01
   0.21551E+02   0.41452E+01
   0.21601E+02   0.41507E+01
   0.21651E+02   0.41561E+01
   0.21701E+02   0.41614E+01
   0.21751E+02   0.41668E+01
   0.21801E+02   0.41721E+01
   0.21851E+02   0.41774E+01
   0.21901E+02   0.41826E+01
   0.21951E+02   0.41878E+01
   0.22001E+02   0.41930E+01
   0.22051E+02   0.41982E+01
   0.22101E+02   0.42033E+01
   0.22151E+02   0.42084E+01
   0.22201E+02   0.42135E+01
   0.22251E+02   0.42185E+01
   0.22301E+02   0.42235E+01
   0.22351E+02   0.42284E+01
   0.22401E+02   0.42334E+01
   0.22451E+02   0.42383E+01
   0.22501E+02   0.42431E+01
   0.22551E+02   0.42479E+01
   0.22601E+02   0.42527E+01
   0.22651E+02   0.42575E+01
   0.22701E+02   0.42622E+01
   0.22751E+02   0.42669E+01
   0.22801E+02   0.42716E+01
   0.22851E+02   0.42762E+01
   0.22901E+02   0.42808E+01
   0.22951E+02   0.42853E+01
   0.23001E+02   0.42899E+01
   0.23051E+02   0.42944E+01
   0.23101E+02   0.42988E+01
   0.23151E+02   0.43032E+01
   0.23201E+02   0.43076E+01
   0.23251E+02   0.43120E+01
   0.23301E+02   0.43163E+01
   0.23351E+02   0.43206E+01
   0.23401E+02   0.43248E+01
   0.23451E+02   0.43291E+01
   0.23501E+02   0.43332E+01
   0.23551E+02   0.43374E+01
   0.23601E+02   0.43415E+01
   0.23651E+02   0.43456E+01
   0.23701E+02   0.43496E+01
   0.23751E+02   0.43536E+01
   0.23801E+02   0.43576E+01
   0.23851E+02   0.43615E+01
   0.23901E+02   0.43654E+01
   0.23951E+02   0.43693E+01
   0.24001E+02   0.43732E+01
   0.24051E+02   0.43769E+01
   0.24101E+02   0.43807E+01
   0.24151E+02   0.43844E+01
   0.24201E+02   0.43881E+01
   0.24251E+02   0.43918E+01
   0.24301E+02   0.43954E+01
   0.24351E+02   0.43990E+01
   0.24401E+02   0.44025E+01
   0.24451E+02   0.44060E+01
   0.24501E+02   0.44095E+01
   0.24551E+02   0.44129E+01
   0.24601E+02   0.44163E+01
   0.24651E+02   0.44197E+01
   0.24701E+02   0.44230E+01
   0.24751E+02   0.44263E+01
   0.24801E+02   0.44296E+01
   0.24851E+02   0.44328E+01
   0.24901E+02   0.44360E+01
   0.24951E+02   0.44391E+01
   0.25001E+02   0.44422E+01
   0.25051E+02   0.44453E+01
   0.25101E+02   0.44483E+01
   0.25151E+02   0.44513E+01
   0.25201E+02   0.44543E+01
   0.25251E+02   0.44572E+01
   0.25301E+02   0.44601E+01
   0.25351E+02   0.44629E+01
   0.25401E+02   0.44658E+01
   0.25451E+02   0.44685E+01
   0.25501E+02   0.44713E+01
   0.25551E+02   0.44740E+01
   0.25601E+02   0.44766E+01
   0.25651E+02   0.44793E+01
   0.25701E+02   0.44819E+01
   0.25751E+02   0.44844E+01
   0.25801E+02   0.44869E+01
   0.25851E+02   0.44894E+01
   0.25901E+02   0.44918E+01
   0.25951E+02   0.44942E+01
   0.26001E+02   0.44966E+01
   0.26051E+02   0.44989E+01
   0.26101E+02   0.45012E+01
   0.26151E+02   0.45034E+01
   0.26201E+02   0.45056E+01
   0.26251E+02   0.45078E+01
   0.26301E+02   0.45099E+01
   0.26351E+02   0.45120E+01
   0.26401E+02   0.45141E+01
   0.26451E+02   0.45161E+01
   0.26501E+02   0.45181E+01
   0.26551E+02   0.45200E+01
   0.26601E+02   0.45219E+01
   0.26651E+02   0.45238E+01
   0.26701E+02   0.45256E+01
   0.26751E+02   0.45274E+01
   0.26801E+02   0.45291E+01
   0.26851E+02   0.45308E+01
   0.26901E+02   0.45325E+01
   0.26951E+02   0.45341E+01
   0.27001E+02   0.45357E+01
   0.27051E+02   0.45373E+01
   0.27101E+02   0.45388E+01
   0.27151E+02   0.45403E+01
   0.27201E+02   0.45417E+01
   0.27251E+02   0.45431E+01
   0.27301E+02   0.45444E+01
   0.27351E+02   0.45457E+01
   0.27401E+02   0.45470E+01
   0.27451E+02   0.45483E+01
   0.27501E+02   0.45495E+01
   0.27551E+02   0.45506E+01
   0.27601E+02   0.45517E+01
   0.27651E+02   0.45528E+01
   0.27701E+02   0.45538E+01
   0.27751E+02   0.45548E+01
   0.27801E+02   0.45558E+01
   0.27851E+02   0.45567E+01
   0.27901E+02   0.45576E+01
   0.27951E+02   0.45584E+01
   0.28001E+02   0.45592E+01
   0.28051E+02   0.45600E+01
   0.28101E+02   0.45607E+01
   0.28151E+02   0.45614E+01
   0.28201E+02   0.45620E+01
   0.28251E+02   0.45626E+01
   0.28301E+02   0.45631E+01
   0.28351E+02   0.45636E+01
   0.28401E+02   0.45641E+01
   0.28451E+02   0.45646E+01
   0.28501E+02   0.45649E+01
   0.28551E+02   0.45653E+01
   0.28601E+02   0.45656E+01
   0.28651E+02   0.45659E+01
   0.28701E+02   0.45661E+01
   0.28751E+02   0.45663E+01
   0.28801E+02   0.45664E+01
   0.28851E+02   0.45665E+01
   0.28901E+02   0.45666E+01
   0.28951E+02   0.45666E+01
   0.29001E+02   0.45666E+01


   0.51000E-01   0.23020E-03
   0.10100E+00   0.17434E-02
   0.15100E+00   0.55524E-02
   0.20100E+00   0.12307E-01
   0.25100E+00   0.22088E-01
   0.30100E+00   0.34805E-01
   0.35100E+00   0.49749E-01
   0.40100E+00   0.66550E-01
   0.45100E+00   0.84386E-01
   0.50100E+00   0.10263E+00
   0.55100E+00   0.12108E+00
   0.60100E+00   0.13921E+00
   0.65100E+00   0.15695E+00
   0.70100E+00   0.17425E+00
   0.75100E+00   0.19100E+00
   0.80100E+00   0.20717E+00
   0.85100E+00   0.22276E+00
   0.90100E+00   0.23782E+00
   0.95100E+00   0.25237E+00
   0.10010E+01   0.26656E+00
   0.10510E+01   0.28035E+00
   0.11010E+01   0.29381E+00
   0.11510E+01   0.30689E+00
   0.12010E+01   0.31967E+00
   0.12510E+01   0.33223E+00
   0.13010E+01   0.34455E+00
   0.13510E+01   0.35662E+00
   0.14010E+01   0.36850E+00
   0.14510E+01   0.38030E+00
   0.15010E+01   0.39188E+00
   0.15510E+01   0.40341E+00
   0.16010E+01   0.41486E+00
   0.16510E+01   0.42620E+00
   0.17010E+01   0.43743E+00
   0.17510E+01   0.44852E+00
   0.18010E+01   0.45949E+00
   0.18510E+01   0.47046E+00
   0.19010E+01   0.48141E+00
   0.19510E+01   0.49223E+00
   0.20010E+01   0.50304E+00
   0.20510E+01   0.51382E+00
   0.21010E+01   0.52457E+00
   0.21510E+01   0.53526E+00
   0.22010E+01   0.54590E+00
   0.22510E+01   0.55659E+00
   0.23010E+01   0.56724E+00
   0.23510E+01   0.57783E+00
   0.24010E+01   0.58847E+00
   0.24510E+01   0.59905E+00
   0.25010E+01   0.60966E+00
   0.25510E+01   0.62031E+00
   0.26010E+01   0.63086E+00
   0.26510E+01   0.64146E+00
   0.27010E+01   0.65210E+00
   0.27510E+01   0.66269E+00
   0.28010E+01   0.67321E+00
   0.28510E+01   0.68376E+00
   0.29010E+01   0.69433E+00
   0.29510E+01   0.70490E+00
   0.30010E+01   0.71548E+00
   0.30510E+01   0.72606E+00
   0.31010E+01   0.73664E+00
   0.31510E+01   0.74723E+00
   0.32010E+01   0.75796E+00
   0.32510E+01   0.76867E+00
   0.33010E+01   0.77936E+00
   0.33510E+01   0.79002E+00
   0.34010E+01   0.80067E+00
   0.34510E+01   0.81144E+00
   0.35010E+01   0.82217E+00
   0.35510E+01   0.83285E+00
   0.36010E+01   0.84363E+00
   0.36510E+01   0.85439E+00
   0.37010E+01   0.86513E+00
   0.37510E+01   0.87595E+00
   0.38010E+01   0.88671E+00
   0.38510E+01   0.89756E+00
   0.39010E+01   0.90836E+00
   0.39510E+01   0.91925E+00
   0.40010E+01   0.93008E+00
   0.40510E+01   0.94099E+00
   0.41010E+01   0.95185E+00
   0.41510E+01   0.96277E+00
   0.42010E+01   0.97363E+00
   0.42510E+01   0.98456E+00
   0.43010E+01   0.99545E+00
   0.43510E+01   0.10064E+01
   0.44010E+01   0.10174E+01
   0.44510E+01   0.10284E+01
   0.45010E+01   0.10394E+01
   0.45510E+01   0.10503E+01
   0.46010E+01   0.10613E+01
   0.46510E+01   0.10723E+01
   0.47010E+01   0.10833E+01
   0.47510E+01   0.10944E+01
   0.48010E+01   0.11054E+01
   0.48510E+01   0.11165E+01
   0.49010E+01   0.11275E+01
   0.49510E+01   0.11386E+01
   0.50010E+01   0.11497E+01
   0.50510E+01   0.11608E+01
   0.51010E+01   0.11719E+01
   0.51510E+01   0.11830E+01
   0.52010E+01   0.11941E+01
   0.52510E+01   0.12053E+01
   0.53010E+01   0.12165E+01
   0.53510E+01   0.12276E+01
   0.54010E+01   0.12388E+01
   0.54510E+01   0.12499E+01
   0.55010E+01   0.12611E+01
   0.55510E+01   0.12723E+01
   0.56010E+01   0.12836E+01
   0.56510E+01   0.12947E+01
   0.57010E+01   0.13059E+01
   0.57510E+01   0.13171E+01
   0.58010E+01   0.13283E+01
   0.58510E+01   0.13396E+01
   0.59010E+01   0.13508E+01
   0.59510E+01   0.13621E+01
   0.60010E+01   0.13734E+01
   0.60510E+01   0.13846E+01
   0.61010E+01   0.13958E+01
   0.61510E+01   0.14071E+01
   0.62010E+01   0.14183E+01
   0.62510E+01   0.14296E+01
   0.63010E+01   0.14408E+01
   0.63510E+01   0.14521E+01
   0.64010E+01   0.14634E+01
   0.64510E+01   0.14747E+01
   0.65010E+01   0.14860E+01
   0.65510E+01   0.14973E+01
   0.66010E+01   0.15086E+01
   0.66510E+01   0.15198E+01
   0.67010E+01   0.15311E+01
   0.67510E+01   0.15425E+01
   0.68010E+01   0.15538E+01
   0.68510E+01   0.15651E+01
   0.69010E+01   0.15764E+01
   0.69510E+01   0.15877E+01
   0.70010E+01   0.15990E+01
   0.70510E+01   0.16103E+01
   0.71010E+01   0.16216E+01
   0.71510E+01   0.16329E+01
   0.72010E+01   0.16442E+01
   0.72510E+01   0.16555E+01
   0.73010E+01   0.16669E+01
   0.73510E+01   0.16782E+01
   0.74010E+01   0.16895E+01
   0.74510E+01   0.17009E+01
   0.75010E+01   0.17122E+01
   0.75510E+01   0.17235E+01
   0.76010E+01   0.17348E+01
   0.76510E+01   0.17461E+01
   0.77010E+01   0.17573E+01
   0.77510E+01   0.17686E+01
   0.78010E+01   0.17800E+01
   0.78510E+01   0.17913E+01
   0.79010E+01   0.18026E+01
   0.79510E+01   0.18140E+01
   0.80010E+01   0.18253E+01
   0.80510E+01   0.18365E+01
   0.81010E+01   0.18478E+01
   0.81510E+01   0.18591E+01
   0.82010E+01   0.18704E+01
   0.82510E+01   0.18817E+01
   0.83010E+01   0.18929E+01
   0.83510E+01   0.19043E+01
   0.84010E+01   0.19156E+01
   0.84510E+01   0.19269E+01
   0.85010E+01   0.19381E+01
   0.85510E+01   0.19494E+01
   0.86010E+01   0.19606E+01
   0.86510E+01   0.19719E+01
   0.87010E+01   0.19831E+01
   0.87510E+01   0.19943E+01
   0.88010E+01   0.20056E+01
   0.88510E+01   0.20168E+01
   0.89010E+01   0.20281E+01
   0.89510E+01   0.20393E+01
   0.90010E+01   0.20505E+01
   0.90510E+01   0.20617E+01
   0.91010E+01   0.20728E+01
   0.91510E+01   0.20840E+01
   0.92010E+01   0.20952E+01
   0.92510E+01   0.21064E+01
   0.93010E+01   0.21175E+01
   0.93510E+01   0.21287E+01
   0.94010E+01   0.21398E+01
   0.94510E+01   0.21510E+01
   0.95010E+01   0.21620E+01
   0.95510E+01   0.21732E+01
   0.96010E+01   0.21843E+01
   0.96510E+01   0.21954E+01
   0.97010E+01   0.22065E+01
   0.97510E+01   0.22176E+01
   0.98010E+01   0.22287E+01
   0.98510E+01   0.22398E+01
   0.99010E+01   0.22508E+01
   0.99510E+01   0.22619E+01
   0.10001E+02   0.22730E+01
   0.10051E+02   0.22840E+01
   0.10101E+02   0.22950E+01
   0.10151E+02   0.23060E+01
   0.10201E+02   0.23170E+01
   0.10251E+02   0.23280E+01
   0.10301E+02   0.23390E+01
   0.10351E+02   0.23499E+01
   0.10401E+02   0.23608E+01
   0.10451E+02   0.23718E+01
   0.10501E+02   0.23827E+01
   0.10551E+02   0.23936E+01
   0.10601E+02   0.24045E+01
   0.10651E+02   0.24154E+01
   0.10701E+02   0.24263E+01
   0.10751E+02   0.24372E+01
   0.10801E+02   0.24481E+01
   0.10851E+02   0.24589E+01
   0.10901E+02   0.24697E+01
   0.10951E+02   0.24806E+01
   0.11001E+02   0.24914E+01
   0.11051E+02   0.25022E+01
   0.11101E+02   0.25130E+01
   0.11151E+02   0.25237E+01
   0.11201E+02   0.25345E+01
   0.11251E+02   0.25453E+01
   0.11301E+02   0.25560E+01
   0.11351E+02   0.25667E+01
   0.11401E+02   0.25774E+01
   0.11451E+02   0.25881E+01
   0.11501E+02   0.25988E+01
   0.11551E+02   0.26095E+01
   0.11601E+02   0.26201E+01
   0.11651E+02   0.26307E+01
   0.11701E+02   0.26414E+01
   0.11751E+02   0.26520E+01
   0.11801E+02   0.26626E+01
   0.11851E+02   0.26731E+01
   0.11901E+02   0.26837E+01
   0.11951E+02   0.26942E+01
   0.12001E+02   0.27047E+01
   0.12051E+02   0.27152E+01
   0.12101E+02   0.27257E+01
   0.12151E+02   0.27361E+01
   0.12201E+02   0.27466E+01
   0.12251E+02   0.27571E+01
   0.12301E+02   0.27675E+01
   0.12351E+02   0.27778E+01
   0.12401E+02   0.27883E+01
   0.12451E+02   0.27987E+01
   0.12501E+02   0.28090E+01
   0.12551E+02   0.28193E+01
   0.12601E+02   0.28296E+01
   0.12651E+02   0.28400E+01
   0.12701E+02   0.28502E+01
   0.12751E+02   0.28605E+01
   0.12801E+02   0.28707E+01
   0.12851E+02   0.28809E+01
   0.12901E+02   0.28912E+01
   0.12951E+02   0.29013E+01
   0.13001E+02   0.29115E+01
   0.13051E+02   0.29216E+01
   0.13101E+02   0.29318E+01
   0.13151E+02   0.29419E+01
   0.13201E+02   0.29520E+01
   0.13251E+02   0.29621E+01
   0.13301E+02   0.29721E+01
   0.13351E+02   0.29822E+01
   0.13401E+02   0.29922E+01
   0.13451E+02   0.30022E+01
   0.13501E+02   0.30121E+01
   0.13551E+02   0.30221E+01
   0.13601E+02   0.30321E+01
   0.13651E+02   0.30420E+01
   0.13701E+02   0.30519E+01
   0.13751E+02   0.30617E+01
   0.13801E+02   0.30716E+01
   0.13851E+02   0.30814E+01
   0.13901E+02   0.30913E+01
   0.13951E+02   0.31010E+01
   0.14001E+02   0.31108E+01
   0.14051E+02   0.31206E+01
   0.14101E+02   0.31303E+01
   0.14151E+02   0.31401E+01
   0.14201E+02   0.31497E+01
   0.14251E+02   0.31594E+01
   0.14301E+02   0.31691E+01
   0.14351E+02   0.31787E+01
   0.14401E+02   0.31883E+01
   0.14451E+02   0.31979E+01
   0.14501E+02   0.32075E+01
   0.14551E+02   0.32170E+01
   0.14601E+02   0.32265E+01
   0.14651E+02   0.32360E+01
   0.14701E+02   0.32455E+01
   0.14751E+02   0.32549E+01
   0.14801E+02   0.32643E+01
   0.14851E+02   0.32737E+01
   0.14901E+02   0.32831E+01
   0.14951E+02   0.32925E+01
   0.15001E+02   0.33018E+01
   0.15051E+02   0.33111E+01
   0.15101E+02   0.33204E+01
   0.15151E+02   0.33297E+01
   0.15201E+02   0.33389E+01
   0.15251E+02   0.33481E+01
   0.15301E+02   0.33573E+01
   0.15351E+02   0.33665E+01
   0.15401E+02   0.33756E+01
   0.15451E+02   0.33848E+01
   0.15501E+02   0.33938E+01
   0.15551E+02   0.34029E+01
   0.15601E+02   0.34119E+01
   0.15651E+02   0.34210E+01
   0.15701E+02   0.34300E+01
   0.15751E+02   0.34389E+01
   0.15801E+02   0.34479E+01
   0.15851E+02   0.34568E+01
   0.15901E+02   0.34657E+01
   0.15951E+02   0.34746E+01
   0.16001E+02   0.34835E+01
   0.16051E+02   0.34923E+01
   0.16101E+02   0.35011E+01
   0.16151E+02   0.35099E+01
   0.16201E+02   0.35186E+01
   0.16251E+02   0.35274E+01
   0.16301E+02   0.35360E+01
   0.16351E+02   0.35447E+01
   0.16401E+02   0.35534E+01
   0.16451E+02   0.35620E+01
   0.16501E+02   0.35706E+01
   0.16551E+02   0.35792E+01
   0.16601E+02   0.35877E+01
   0.16651E+02   0.35962E+01
   0.16701E+02   0.36047E+01
   0.16751E+02   0.36131E+01
   0.16801E+02   0.36216E+01
   0.16851E+02   0.36299E+01
   0.16901E+02   0.36383E+01
   0.16951E+02   0.36467E+01
   0.17001E+02   0.36550E+01
   0.17051E+02   0.36633E+01
   0.17101E+02   0.36715E+01
   0.17151E+02   0.36798E+01
   0.17201E+02   0.36880E+01
   0.17251E+02   0.36962E+01
   0.17301E+02   0.37044E+01
   0.17351E+02   0.37125E+01
   0.17401E+02   0.37206E+01
   0.17451E+02   0.37287E+01
   0.17501E+02   0.37367E+01
   0.17551E+02   0.37447E+01
   0.17601E+02   0.37527E+01
   0.17651E+02   0.37607E+01
   0.17701E+02   0.37686E+01
   0.17751E+02   0.37765E+01
   0.17801E+02   0.37844E+01
   0.17851E+02   0.37922E+01
   0.17901E+02   0.38000E+01
   0.17951E+02   0.38078E+01
   0.18001E+02   0.38156E+01
   0.18051E+02   0.38233E+01
   0.18101E+02   0.38310E+01
   0.18151E+02   0.38387E+01
   0.18201E+02   0.38463E+01
   0.18251E+02   0.38539E+01
   0.18301E+02   0.38615E+01
   0.18351E+02   0.38691E+01
   0.18401E+02   0.38766E+01
   0.18451E+02   0.38841E+01
   0.18501E+02   0.38916E+01
   0.18551E+02   0.38990E+01
   0.18601E+02   0.39064E+01
   0.18651E+02   0.39138E+01
   0.18701E+02   0.39211E+01
   0.18751E+02   0.39284E+01
   0.18801E+02   0.39357E+01
   0.18851E+02   0.39429E+01
   0.18901E+02   0.39502E+01
   0.18951E+02   0.39574E+01
   0.19001E+02   0.39645E+01
   0.19051E+02   0.39716E+01
   0.19101E+02   0.39787E+01
   0.19151E+02   0.39858E+01
   0.19201E+02   0.39929E+01
   0.19251E+02   0.39999E+01
   0.19301E+02   0.40068E+01
   0.19351E+02   0.40138E+01
   0.19401E+02   0.40207E+01
   0.19451E+02   0.40276E+01
   0.19501E+02   0.40344E+01
   0.19551E+02   0.40412E+01
   0.19601E+02   0.40480E+01
   0.19651E+02   0.40547E+01
   0.19701E+02   0.40615E+01
   0.19751E+02   0.40682E+01
   0.19801E+02   0.40748E+01
   0.19851E+02   0.40815E+01
   0.19901E+02   0.40880E+01
   0.19951E+02   0.40946E+01
   0.20001E+02   0.41011E+01
   0.20051E+02   0.41076E+01
   0.20101E+02   0.41141E+01
   0.20151E+02   0.41205E+01
   0.20201E+02   0.41269E+01
   0.20251E+02   0.41332E+01
   0.20301E+02   0.41396E+01
   0.20351E+02   0.41458E+01
   0.20401E+02   0.41521E+01
   0.20451E+02   0.41584E+01
   0.20501E+02   0.41646E+01
   0.20551E+02   0.41708E+01
   0.20601E+02   0.41769E+01
   0.20651E+02   0.41830E+01
   0.20701E+02   0.41891E+01
   0.20751E+02   0.41951E+01
   0.20801E+02   0.42011E+01
   0.20851E+02   0.42071E+01
   0.20901E+02   0.42130E+01
   0.20951E+02   0.42189E+01
   0.21001E+02   0.42248E+01
   0.21051E+02   0.42306E+01
   0.21101E+02   0.42364E+01
   0.21151E+02   0.42422E+01
   0.21201E+02   0.42479E+01
   0.21251E+02   0.42536E+01
   0.21301E+02   0.42593E+01
   0.21351E+02   0.42649E+01
   0.21401E+02   0.42706E+01
   0.21451E+02   0.42761E+01
   0.21501E+02   0.42816E+01
   0.21551E+02   0.42871E+01
   0.21601E+02   0.42925E+01
   0.21651E+02   0.42979E+01
   0.21701E+02   0.43033E+01
   0.21751E+02   0.43086E+01
   0.21801E+02   0.43139E+01
   0.21851E+02   0.43192E+01
   0.21901E+02   0.43244E+01
   0.21951E+02   0.43296E+01
   0.22001E+02   0.43348E+01
   0.22051E+02   0.43399E+01
   0.22101E+02   0.43450E+01
   0.22151E+02   0.43501E+01
   0.22201E+02   0.43551E+01
   0.22251E+02   0.43601E+01
   0.22301E+02   0.43650E+01
   0.22351E+02   0.43700E+01
   0.22401E+02   0.43748E+01
   0.22451E+02   0.43797E+01
   0.22501E+02   0.43845E+01
   0.22551E+02   0.43893E+01
   0.22601E+02   0.43940E+01
   0.22651E+02   0.43987E+01
   0.22701E+02   0.44033E+01
   0.22751E+02   0.44080E+01
   0.22801E+02   0.44126E+01
   0.22851E+02   0.44171E+01
   0.22901E+02   0.44216E+01
   0.22951E+02   0.44261E+01
   0.23001E+02   0.44306E+01
   0.23051E+02   0.44350E+01
   0.23101E+02   0.44393E+01
   0.23151E+02   0.44437E+01
   0.23201E+02   0.44479E+01
   0.23251E+02   0.44522E+01
   0.23301E+02   0.44564E+01
   0.23351E+02   0.44606E+01
   0.23401E+02   0.44648E+01
   0.23451E+02   0.44689E+01
   0.23501E+02   0.44729E+01
   0.23551E+02   0.44770E+01
   0.23601E+02   0.44810E+01
   0.23651E+02   0.44849E+01
   0.23701E+02   0.44888E+01
   0.23751E+02   0.44927E+01
   0.23801E+02   0.44966E+01
   0.23851E+02   0.45004E+01
   0.23901E+02   0.45041E+01
   0.23951E+02   0.45079E+01
   0.24001E+02   0.45116E+01
   0.24051E+02   0.45152E+01
   0.24101E+02   0.45188E+01
   0.24151E+02   0.45224E+01
   0.24201E+02   0.45259E+01
   0.24251E+02   0.45294E+01
   0.24301E+02   0.45329E+01
   0.24351E+02   0.45363E+01
   0.24401E+02   0.45397E+01
   0.24451E+02   0.45430E+01
   0.24501E+02   0.45463E+01
   0.24551E+02   0.45496E+01
   0.24601E+02   0.45528E+01
   0.24651E+02   0.45560E+01
   0.24701E+02   0.45591E+01
   0.24751E+02   0.45622E+01
   0.24801E+02   0.45653E+01
   0.24851E+02   0.45683E+01
   0.24901E+02   0.45713E+01
   0.24951E+02   0.45743E+01
   0.25001E+02   0.45772E+01
   0.25051E+02   0.45801E+01
   0.25101E+02   0.45829E+01
   0.25151E+02   0.45857E+01
   0.25201E+02   0.45884E+01
   0.25251E+02   0.45911E+01
   0.25301E+02   0.45938E+01
   0.25351E+02   0.45964E+01
   0.25401E+02   0.45990E+01
   0.25451E+02   0.46016E+01
   0.25501E+02   0.46041E+01
   0.25551E+02   0.46066E+01
   0.25601E+02   0.46091E+01
   0.25651E+02   0.46114E+01
   0.25701E+02   0.46138E+01
   0.25751E+02   0.46161E+01
   0.25801E+02   0.46184E+01
   0.25851E+02   0.46206E+01
   0.25901E+02   0.46228E+01
   0.25951E+02   0.46250E+01
   0.26001E+02   0.46271E+01
   0.26051E+02   0.46291E+01
   0.26101E+02   0.46312E+01
   0.26151E+02   0.46332E+01
   0.26201E+02   0.46351E+01
   0.26251E+02   0.46370E+01
   0.26301E+02   0.46389E+01
   0.26351E+02   0.46407E+01
   0.26401E+02   0.46425E+01
   0.26451E+02   0.46442E+01
   0.26501E+02   0.46459E+01
   0.26551E+02   0.46476E+01
   0.26601E+02   0.46492E+01
   0.26651E+02   0.46508E+01
   0.26701E+02   0.46523E+01
   0.26751E+02   0.46538E+01
   0.26801E+02   0.46553E+01
   0.26851E+02   0.46567E+01
   0.26901E+02   0.46581E+01
   0.26951E+02   0.46594E+01
   0.27001E+02   0.46607E+01
   0.27051E+02   0.46620E+01
   0.27101E+02   0.46632E+01
   0.27151E+02   0.46643E+01
   0.27201E+02   0.46655E+01
   0.27251E+02   0.46665E+01
   0.27301E+02   0.46676E+01
   0.27351E+02   0.46686E+01
   0.27401E+02   0.46695E+01
   0.27451E+02   0.46704E+01
   0.27501E+02   0.46713E+01
   0.27551E+02   0.46721E+01
   0.27601E+02   0.46729E+01
   0.27651E+02   0.46737E+01
   0.27701E+02   0.46744E+01
   0.27751E+02   0.46750E+01
   0.27801E+02   0.46756E+01
   0.27851E+02   0.46762E+01
   0.27901E+02   0.46767E+01
   0.27951E+02   0.46772E+01
   0.28001E+02   0.46777E+01
   0.28051E+02   0.46781E+01
   0.28101E+02   0.46785E+01
   0.28151E+02   0.46788E+01
   0.28201E+02   0.46791E+01
   0.28251E+02   0.46793E+01
   0.28301E+02   0.46795E+01
   0.28351E+02   0.46796E+01
   0.28401E+02   0.46797E+01
   0.28451E+02   0.46798E+01
   0.28501E+02   0.46798E+01
   0.28551E+02   0.46798E+01


   0.51000E-01   0.75373E-03
   0.10100E+00   0.53984E-02
   0.15100E+00   0.15486E-01
   0.20100E+00   0.30347E-01
   0.25100E+00   0.47933E-01
   0.30100E+00   0.66186E-01
   0.35100E+00   0.84148E-01
   0.40100E+00   0.10127E+00
   0.45100E+00   0.11719E+00
   0.50100E+00   0.13220E+00
   0.55100E+00   0.14636E+00
   0.60100E+00   0.15986E+00
   0.65100E+00   0.17287E+00
   0.70100E+00   0.18526E+00
   0.75100E+00   0.19730E+00
   0.80100E+00   0.20904E+00
   0.85100E+00   0.22050E+00
   0.90100E+00   0.23180E+00
   0.95100E+00   0.24293E+00
   0.10010E+01   0.25400E+00
   0.10510E+01   0.26496E+00
   0.11010E+01   0.27575E+00
   0.11510E+01   0.28651E+00
   0.12010E+01   0.29723E+00
   0.12510E+01   0.30790E+00
   0.13010E+01   0.31855E+00
   0.13510E+01   0.32916E+00
   0.14010E+01   0.33979E+00
   0.14510E+01   0.35041E+00
   0.15010E+01   0.36100E+00
   0.15510E+01   0.37164E+00
   0.16010E+01   0.38230E+00
   0.16510E+01   0.39296E+00
   0.17010E+01   0.40363E+00
   0.17510E+01   0.41434E+00
   0.18010E+01   0.42505E+00
   0.18510E+01   0.43580E+00
   0.19010E+01   0.44656E+00
   0.19510E+01   0.45735E+00
   0.20010E+01   0.46816E+00
   0.20510E+01   0.47900E+00
   0.21010E+01   0.48990E+00
   0.21510E+01   0.50079E+00
   0.22010E+01   0.51177E+00
   0.22510E+01   0.52271E+00
   0.23010E+01   0.53373E+00
   0.23510E+01   0.54475E+00
   0.24010E+01   0.55577E+00
   0.24510E+01   0.56687E+00
   0.25010E+01   0.57804E+00
   0.25510E+01   0.58912E+00
   0.26010E+01   0.60023E+00
   0.26510E+01   0.61138E+00
   0.27010E+01   0.62257E+00
   0.27510E+01   0.63380E+00
   0.28010E+01   0.64506E+00
   0.28510E+01   0.65635E+00
   0.29010E+01   0.66764E+00
   0.29510E+01   0.67895E+00
   0.30010E+01   0.69026E+00
   0.30510E+01   0.70160E+00
   0.31010E+01   0.71307E+00
   0.31510E+01   0.72455E+00
   0.32010E+01   0.73601E+00
   0.32510E+01   0.74745E+00
   0.33010E+01   0.75890E+00
   0.33510E+01   0.77047E+00
   0.34010E+01   0.78201E+00
   0.34510E+01   0.79351E+00
   0.35010E+01   0.80511E+00
   0.35510E+01   0.81671E+00
   0.36010E+01   0.82828E+00
   0.36510E+01   0.83995E+00
   0.37010E+01   0.85156E+00
   0.37510E+01   0.86327E+00
   0.38010E+01   0.87494E+00
   0.38510E+01   0.88663E+00
   0.39010E+01   0.89834E+00
   0.39510E+01   0.91001E+00
   0.40010E+01   0.92175E+00
   0.40510E+01   0.93344E+00
   0.41010E+01   0.94520E+00
   0.41510E+01   0.95703E+00
   0.42010E+01   0.96880E+00
   0.42510E+01   0.98062E+00
   0.43010E+01   0.99241E+00
   0.43510E+01   0.10043E+01
   0.44010E+01   0.10160E+01
   0.44510E+01   0.10279E+01
   0.45010E+01   0.10397E+01
   0.45510E+01   0.10516E+01
   0.46010E+01   0.10634E+01
   0.46510E+01   0.10753E+01
   0.47010E+01   0.10872E+01
   0.47510E+01   0.10991E+01
   0.48010E+01   0.11110E+01
   0.48510E+01   0.11229E+01
   0.49010E+01   0.11347E+01
   0.49510E+01   0.11467E+01
   0.50010E+01   0.11586E+01
   0.50510E+01   0.11705E+01
   0.51010E+01   0.11825E+01
   0.51510E+01   0.11944E+01
   0.52010E+01   0.12064E+01
   0.52510E+01   0.12183E+01
   0.53010E+01   0.12302E+01
   0.53510E+01   0.12422E+01
   0.54010E+01   0.12542E+01
   0.54510E+01   0.12661E+01
   0.55010E+01   0.12780E+01
   0.55510E+01   0.12899E+01
   0.56010E+01   0.13019E+01
   0.56510E+01   0.13139E+01
   0.57010E+01   0.13259E+01
   0.57510E+01   0.13378E+01
   0.58010E+01   0.13497E+01
   0.58510E+01   0.13617E+01
   0.59010E+01   0.13736E+01
   0.59510E+01   0.13856E+01
   0.60010E+01   0.13976E+01
   0.60510E+01   0.14096E+01
   0.61010E+01   0.14215E+01
   0.61510E+01   0.14334E+01
   0.62010E+01   0.14453E+01
   0.62510E+01   0.14573E+01
   0.63010E+01   0.14692E+01
   0.63510E+01   0.14811E+01
   0.64010E+01   0.14931E+01
   0.64510E+01   0.15050E+01
   0.65010E+01   0.15170E+01
   0.65510E+01   0.15289E+01
   0.66010E+01   0.15409E+01
   0.66510E+01   0.15529E+01
   0.67010E+01   0.15647E+01
   0.67510E+01   0.15766E+01
   0.68010E+01   0.15884E+01
   0.68510E+01   0.16003E+01
   0.69010E+01   0.16122E+01
   0.69510E+01   0.16241E+01
   0.70010E+01   0.16359E+01
   0.70510E+01   0.16478E+01
   0.71010E+01   0.16597E+01
   0.71510E+01   0.16715E+01
   0.72010E+01   0.16834E+01
   0.72510E+01   0.16952E+01
   0.73010E+01   0.17071E+01
   0.73510E+01   0.17189E+01
   0.74010E+01   0.17307E+01
   0.74510E+01   0.17426E+01
   0.75010E+01   0.17544E+01
   0.75510E+01   0.17662E+01
   0.76010E+01   0.17780E+01
   0.76510E+01   0.17897E+01
   0.77010E+01   0.18015E+01
   0.77510E+01   0.18132E+01
   0.78010E+01   0.18250E+01
   0.78510E+01   0.18367E+01
   0.79010E+01   0.18484E+01
   0.79510E+01   0.18601E+01
   0.80010E+01   0.18718E+01
   0.80510E+01   0.18835E+01
   0.81010E+01   0.18953E+01
   0.81510E+01   0.19070E+01
   0.82010E+01   0.19187E+01
   0.82510E+01   0.19304E+01
   0.83010E+01   0.19421E+01
   0.83510E+01   0.19537E+01
   0.84010E+01   0.19654E+01
   0.84510E+01   0.19770E+01
   0.85010E+01   0.19886E+01
   0.85510E+01   0.20002E+01
   0.86010E+01   0.20118E+01
   0.86510E+01   0.20234E+01
   0.87010E+01   0.20349E+01
   0.87510E+01   0.20464E+01
   0.88010E+01   0.20580E+01
   0.88510E+01   0.20696E+01
   0.89010E+01   0.20811E+01
   0.89510E+01   0.20926E+01
   0.90010E+01   0.21041E+01
   0.90510E+01   0.21156E+01
   0.91010E+01   0.21271E+01
   0.91510E+01   0.21385E+01
   0.92010E+01   0.21499E+01
   0.92510E+01   0.21613E+01
   0.93010E+01   0.21728E+01
   0.93510E+01   0.21842E+01
   0.94010E+01   0.21956E+01
   0.94510E+01   0.22070E+01
   0.95010E+01   0.22184E+01
   0.95510E+01   0.22297E+01
   0.96010E+01   0.22410E+01
   0.96510E+01   0.22523E+01
   0.97010E+01   0.22636E+01
   0.97510E+01   0.22749E+01
   0.98010E+01   0.22862E+01
   0.98510E+01   0.22974E+01
   0.99010E+01   0.23087E+01
   0.99510E+01   0.23199E+01
   0.10001E+02   0.23311E+01
   0.10051E+02   0.23423E+01
   0.10101E+02   0.23535E+01
   0.10151E+02   0.23647E+01
   0.10201E+02   0.23759E+01
   0.10251E+02   0.23870E+01
   0.10301E+02   0.23981E+01
   0.10351E+02   0.24092E+01
   0.10401E+02   0.24203E+01
   0.10451E+02   0.24314E+01
   0.10501E+02   0.24424E+01
   0.10551E+02   0.24535E+01
   0.10601E+02   0.24645E+01
   0.10651E+02   0.24755E+01
   0.10701E+02   0.24865E+01
   0.10751E+02   0.24974E+01
   0.10801E+02   0.25084E+01
   0.10851E+02   0.25193E+01
   0.10901E+02   0.25302E+01
   0.10951E+02   0.25411E+01
   0.11001E+02   0.25520E+01
   0.11051E+02   0.25628E+01
   0.11101E+02   0.25737E+01
   0.11151E+02   0.25846E+01
   0.11201E+02   0.25954E+01
   0.11251E+02   0.26061E+01
   0.11301E+02   0.26169E+01
   0.11351E+02   0.26276E+01
   0.11401E+02   0.26384E+01
   0.11451E+02   0.26491E+01
   0.11501E+02   0.26598E+01
   0.11551E+02   0.26705E+01
   0.11601E+02   0.26811E+01
   0.11651E+02   0.26917E+01
   0.11701E+02   0.27024E+01
   0.11751E+02   0.27130E+01
   0.11801E+02   0.27235E+01
   0.11851E+02   0.27341E+01
   0.11901E+02   0.27446E+01
   0.11951E+02   0.27551E+01
   0.12001E+02   0.27656E+01
   0.12051E+02   0.27761E+01
   0.12101E+02   0.27866E+01
   0.12151E+02   0.27970E+01
   0.12201E+02   0.28074E+01
   0.12251E+02   0.28178E+01
   0.12301E+02   0.28282E+01
   0.12351E+02   0.28386E+01
   0.12401E+02   0.28489E+01
   0.12451E+02   0.28592E+01
   0.12501E+02   0.28695E+01
   0.12551E+02   0.28798E+01
   0.12601E+02   0.28900E+01
   0.12651E+02   0.29003E+01
   0.12701E+02   0.29105E+01
   0.12751E+02   0.29206E+01
   0.12801E+02   0.29308E+01
   0.12851E+02   0.29409E+01
   0.12901E+02   0.29511E+01
   0.12951E+02   0.29612E+01
   0.13001E+02   0.29712E+01
   0.13051E+02   0.29813E+01
   0.13101E+02   0.29914E+01
   0.13151E+02   0.30014E+01
   0.13201E+02   0.30114E+01
   0.13251E+02   0.30213E+01
   0.13301E+02   0.30313E+01
   0.13351E+02   0.30412E+01
   0.13401E+02   0.30511E+01
   0.13451E+02   0.30610E+01
   0.13501E+02   0.30708E+01
   0.13551E+02   0.30806E+01
   0.13601E+02   0.30905E+01
   0.13651E+02   0.31003E+01
   0.13701E+02   0.31100E+01
   0.13751E+02   0.31197E+01
   0.13801E+02   0.31294E+01
   0.13851E+02   0.31391E+01
   0.13901E+02   0.31488E+01
   0.13951E+02   0.31585E+01
   0.14001E+02   0.31681E+01
   0.14051E+02   0.31776E+01
   0.14101E+02   0.31873E+01
   0.14151E+02   0.31968E+01
   0.14201E+02   0.32063E+01
   0.14251E+02   0.32158E+01
   0.14301E+02   0.32253E+01
   0.14351E+02   0.32348E+01
   0.14401E+02   0.32442E+01
   0.14451E+02   0.32536E+01
   0.14501E+02   0.32630E+01
   0.14551E+02   0.32723E+01
   0.14601E+02   0.32816E+01
   0.14651E+02   0.32909E+01
   0.14701E+02   0.33002E+01
   0.14751E+02   0.33095E+01
   0.14801E+02   0.33187E+01
   0.14851E+02   0.33279E+01
   0.14901E+02   0.33371E+01
   0.14951E+02   0.33462E+01
   0.15001E+02   0.33553E+01
   0.15051E+02   0.33644E+01
   0.15101E+02   0.33735E+01
   0.15151E+02   0.33825E+01
   0.15201E+02   0.33916E+01
   0.15251E+02   0.34006E+01
   0.15301E+02   0.34095E+01
   0.15351E+02   0.34185E+01
   0.15401E+02   0.34273E+01
   0.15451E+02   0.34363E+01
   0.15501E+02   0.34451E+01
   0.15551E+02   0.34540E+01
   0.15601E+02   0.34628E+01
   0.15651E+02   0.34715E+01
   0.15701E+02   0.34803E+01
   0.15751E+02   0.34890E+01
   0.15801E+02   0.34977E+01
   0.15851E+02   0.35064E+01
   0.15901E+02   0.35150E+01
   0.15951E+02   0.35236E+01
   0.16001E+02   0.35322E+01
   0.16051E+02   0.35408E+01
   0.16101E+02   0.35493E+01
   0.16151E+02   0.35578E+01
   0.16201E+02   0.35663E+01
   0.16251E+02   0.35747E+01
   0.16301E+02   0.35832E+01
   0.16351E+02   0.35916E+01
   0.16401E+02   0.36000E+01
   0.16451E+02   0.36083E+01
   0.16501E+02   0.36166E+01
   0.16551E+02   0.36249E+01
   0.16601E+02   0.36332E+01
   0.16651E+02   0.36414E+01
   0.16701E+02   0.36496E+01
   0.16751E+02   0.36578E+01
   0.16801E+02   0.36659E+01
   0.16851E+02   0.36740E+01
   0.16901E+02   0.36821E+01
   0.16951E+02   0.36901E+01
   0.17001E+02   0.36982E+01
   0.17051E+02   0.37062E+01
   0.17101E+02   0.37141E+01
   0.17151E+02   0.37221E+01
   0.17201E+02   0.37300E+01
   0.17251E+02   0.37379E+01
   0.17301E+02   0.37457E+01
   0.17351E+02   0.37536E+01
   0.17401E+02   0.37614E+01
   0.17451E+02   0.37691E+01
   0.17501E+02   0.37768E+01
   0.17551E+02   0.37845E+01
   0.17601E+02   0.37922E+01
   0.17651E+02   0.37998E+01
   0.17701E+02   0.38075E+01
   0.17751E+02   0.38150E+01
   0.17801E+02   0.38226E+01
   0.17851E+02   0.38301E+01
   0.17901E+02   0.38376E+01
   0.17951E+02   0.38450E+01
   0.18001E+02   0.38525E+01
   0.18051E+02   0.38599E+01
   0.18101E+02   0.38673E+01
   0.18151E+02   0.38746E+01
   0.18201E+02   0.38819E+01
   0.18251E+02   0.38892E+01
   0.18301E+02   0.38964E+01
   0.18351E+02   0.39036E+01
   0.18401E+02   0.39108E+01
   0.18451E+02   0.39180E+01
   0.18501E+02   0.39251E+01
   0.18551E+02   0.39322E+01
   0.18601E+02   0.39393E+01
   0.18651E+02   0.39463E+01
   0.18701E+02   0.39533E+01
   0.18751E+02   0.39602E+01
   0.18801E+02   0.39672E+01
   0.18851E+02   0.39741E+01
   0.18901E+02   0.39809E+01
   0.18951E+02   0.39877E+01
   0.19001E+02   0.39945E+01
   0.19051E+02   0.40013E+01
   0.19101E+02   0.40081E+01
   0.19151E+02   0.40148E+01
   0.19201E+02   0.40215E+01
   0.19251E+02   0.40281E+01
   0.19301E+02   0.40347E+01
   0.19351E+02   0.40413E+01
   0.19401E+02   0.40478E+01
   0.19451E+02   0.40543E+01
   0.19501E+02   0.40608E+01
   0.19551E+02   0.40673E+01
   0.19601E+02   0.40737E+01
   0.19651E+02   0.40800E+01
   0.19701E+02   0.40864E+01
   0.19751E+02   0.40927E+01
   0.19801E+02   0.40989E+01
   0.19851E+02   0.41052E+01
   0.19901E+02   0.41114E+01
   0.19951E+02   0.41175E+01
   0.20001E+02   0.41237E+01
   0.20051E+02   0.41298E+01
   0.20101E+02   0.41358E+01
   0.20151E+02   0.41418E+01
   0.20201E+02   0.41478E+01
   0.20251E+02   0.41538E+01
   0.20301E+02   0.41597E+01
   0.20351E+02   0.41656E+01
   0.20401E+02   0.41715E+01
   0.20451E+02   0.41773E+01
   0.20501E+02   0.41831E+01
   0.20551E+02   0.41888E+01
   0.20601E+02   0.41946E+01
   0.20651E+02   0.42003E+01
   0.20701E+02   0.42059E+01
   0.20751E+02   0.42115E+01
   0.20801E+02   0.42171E+01
   0.20851E+02   0.42227E+01
   0.20901E+02   0.42282E+01
   0.20951E+02   0.42337E+01
   0.21001E+02   0.42392E+01
   0.21051E+02   0.42446E+01
   0.21101E+02   0.42500E+01
   0.21151E+02   0.42554E+01
   0.21201E+02   0.42607E+01
   0.21251E+02   0.42660E+01
   0.21301E+02   0.42713E+01
   0.21351E+02   0.42765E+01
   0.21401E+02   0.42816E+01
   0.21451E+02   0.42868E+01
   0.21501E+02   0.42919E+01
   0.21551E+02   0.42970E+01
   0.21601E+02   0.43020E+01
   0.21651E+02   0.43070E+01
   0.21701E+02   0.43120E+01
   0.21751E+02   0.43169E+01
   0.21801E+02   0.43218E+01
   0.21851E+02   0.43267E+01
   0.21901E+02   0.43315E+01
   0.21951E+02   0.43363E+01
   0.22001E+02   0.43410E+01
   0.22051E+02   0.43457E+01
   0.22101E+02   0.43504E+01
   0.22151E+02   0.43550E+01
   0.22201E+02   0.43596E+01
   0.22251E+02   0.43642E+01
   0.22301E+02   0.43687E+01
   0.22351E+02   0.43732E+01
   0.22401E+02   0.43777E+01
   0.22451E+02   0.43821E+01
   0.22501E+02   0.43865E+01
   0.22551E+02   0.43908E+01
   0.22601E+02   0.43951E+01
   0.22651E+02   0.43994E+01
   0.22701E+02   0.44036E+01
   0.22751E+02   0.44078E+01
   0.22801E+02   0.44120E+01
   0.22851E+02   0.44161E+01
   0.22901E+02   0.44202E+01
   0.22951E+02   0.44243E+01
   0.23001E+02   0.44283E+01
   0.23051E+02   0.44322E+01
   0.23101E+02   0.44362E+01
   0.23151E+02   0.44401E+01
   0.23201E+02   0.44439E+01
   0.23251E+02   0.44477E+01
   0.23301E+02   0.44515E+01
   0.23351E+02   0.44553E+01
   0.23401E+02   0.44590E+01
   0.23451E+02   0.44627E+01
   0.23501E+02   0.44663E+01
   0.23551E+02   0.44699E+01
   0.23601E+02   0.44735E+01
   0.23651E+02   0.44770E+01
   0.23701E+02   0.44805E+01
   0.23751E+02   0.44839E+01
   0.23801E+02   0.44873E+01
   0.23851E+02   0.44907E+01
   0.23901E+02   0.44940E+01
   0.23951E+02   0.44973E+01
   0.24001E+02   0.45005E+01
   0.24051E+02   0.45037E+01
   0.24101E+02   0.45069E+01
   0.24151E+02   0.45100E+01
   0.24201E+02   0.45131E+01
   0.24251E+02   0.45162E+01
   0.24301E+02   0.45192E+01
   0.24351E+02   0.45222E+01
   0.24401E+02   0.45251E+01
   0.24451E+02   0.45280E+01
   0.24501E+02   0.45309E+01
   0.24551E+02   0.45337E+01
   0.24601E+02   0.45365E+01
   0.24651E+02   0.45392E+01
   0.24701E+02   0.45419E+01
   0.24751E+02   0.45446E+01
   0.24801E+02   0.45472E+01
   0.24851E+02   0.45497E+01
   0.24901E+02   0.45523E+01
   0.24951E+02   0.45548E+01
   0.25001E+02   0.45572E+01
   0.25051E+02   0.45596E+01
   0.25101E+02   0.45620E+01
   0.25151E+02   0.45643E+01
   0.25201E+02   0.45666E+01
   0.25251E+02   0.45689E+01
   0.25301E+02   0.45711E+01
   0.25351E+02   0.45733E+01
   0.25401E+02   0.45754E+01
   0.25451E+02   0.45775E+01
   0.25501E+02   0.45796E+01
   0.25551E+02   0.45816E+01
   0.25601E+02   0.45836E+01
   0.25651E+02   0.45856E+01
   0.25701E+02   0.45875E+01
   0.25751E+02   0.45893E+01
   0.25801E+02   0.45911E+01
   0.25851E+02   0.45929E+01
   0.25901E+02   0.45946E+01
   0.25951E+02   0.45963E+01
   0.26001E+02   0.45980E+01
   0.26051E+02   0.45996E+01
   0.26101E+02   0.46012E+01
   0.26151E+02   0.46027E+01
   0.26201E+02   0.46042E+01
   0.26251E+02   0.46056E+01
   0.26301E+02   0.46070E+01
   0.26351E+02   0.46084E+01
   0.26401E+02   0.46097E+01
   0.26451E+02   0.46110E+01
   0.26501E+02   0.46122E+01
   0.26551E+02   0.46135E+01
   0.26601E+02   0.46146E+01
   0.26651E+02   0.46157E+01
   0.26701E+02   0.46168E+01
   0.26751E+02   0.46178E+01
   0.26801E+02   0.46188E+01
   0.26851E+02   0.46198E+01
   0.26901E+02   0.46207E+01
   0.26951E+02   0.46216E+01
   0.27001E+02   0.46224E+01
   0.27051E+02   0.46232E+01
   0.27101E+02   0.46239E+01
   0.27151E+02   0.46246E+01
   0.27201E+02   0.46253E+01
   0.27251E+02   0.46259E+01
   0.27301E+02   0.46265E+01
   0.27351E+02   0.46270E+01
   0.27401E+02   0.46275E+01
   0.27451E+02   0.46279E+01
   0.27501E+02   0.46283E+01
   0.27551E+02   0.46287E+01
   0.27601E+02   0.46290E+01
   0.27651E+02   0.46293E+01
   0.27701E+02   0.46295E+01
   0.27751E+02   0.46297E+01
   0.27801E+02   0.46299E+01
   0.27851E+02   0.46300E+01
   0.27901E+02   0.46301E+01
   0.27951E+02   0.46301E+01
   0.28001E+02   0.46301E+01


   0.51000E-01   0.22232E-02
   0.10100E+00   0.13512E-01
   0.15100E+00   0.31129E-01
   0.20100E+00   0.49146E-01
   0.25100E+00   0.65430E-01
   0.30100E+00   0.80015E-01
   0.35100E+00   0.93347E-01
   0.40100E+00   0.10567E+00
   0.45100E+00   0.11739E+00
   0.50100E+00   0.12869E+00
   0.55100E+00   0.13967E+00
   0.60100E+00   0.15048E+00
   0.65100E+00   0.16113E+00
   0.70100E+00   0.17173E+00
   0.75100E+00   0.18230E+00
   0.80100E+00   0.19283E+00
   0.85100E+00   0.20339E+00
   0.90100E+00   0.21391E+00
   0.95100E+00   0.22454E+00
   0.10010E+01   0.23521E+00
   0.10510E+01   0.24593E+00
   0.11010E+01   0.25670E+00
   0.11510E+01   0.26749E+00
   0.12010E+01   0.27840E+00
   0.12510E+01   0.28927E+00
   0.13010E+01   0.30021E+00
   0.13510E+01   0.31121E+00
   0.14010E+01   0.32226E+00
   0.14510E+01   0.33347E+00
   0.15010E+01   0.34465E+00
   0.15510E+01   0.35594E+00
   0.16010E+01   0.36722E+00
   0.16510E+01   0.37856E+00
   0.17010E+01   0.38995E+00
   0.17510E+01   0.40141E+00
   0.18010E+01   0.41291E+00
   0.18510E+01   0.42444E+00
   0.19010E+01   0.43599E+00
   0.19510E+01   0.44756E+00
   0.20010E+01   0.45915E+00
   0.20510E+01   0.47085E+00
   0.21010E+01   0.48254E+00
   0.21510E+01   0.49421E+00
   0.22010E+01   0.50598E+00
   0.22510E+01   0.51778E+00
   0.23010E+01   0.52958E+00
   0.23510E+01   0.54146E+00
   0.24010E+01   0.55326E+00
   0.24510E+01   0.56515E+00
   0.25010E+01   0.57712E+00
   0.25510E+01   0.58912E+00
   0.26010E+01   0.60101E+00
   0.26510E+01   0.61294E+00
   0.27010E+01   0.62493E+00
   0.27510E+01   0.63695E+00
   0.28010E+01   0.64899E+00
   0.28510E+01   0.66106E+00
   0.29010E+01   0.67315E+00
   0.29510E+01   0.68524E+00
   0.30010E+01   0.69734E+00
   0.30510E+01   0.70943E+00
   0.31010E+01   0.72152E+00
   0.31510E+01   0.73359E+00
   0.32010E+01   0.74567E+00
   0.32510E+01   0.75790E+00
   0.33010E+01   0.77010E+00
   0.33510E+01   0.78226E+00
   0.34010E+01   0.79438E+00
   0.34510E+01   0.80663E+00
   0.35010E+01   0.81886E+00
   0.35510E+01   0.83103E+00
   0.36010E+01   0.84319E+00
   0.36510E+01   0.85545E+00
   0.37010E+01   0.86764E+00
   0.37510E+01   0.87980E+00
   0.38010E+01   0.89205E+00
   0.38510E+01   0.90423E+00
   0.39010E+01   0.91649E+00
   0.39510E+01   0.92870E+00
   0.40010E+01   0.94086E+00
   0.40510E+01   0.95310E+00
   0.41010E+01   0.96527E+00
   0.41510E+01   0.97752E+00
   0.42010E+01   0.98970E+00
   0.42510E+01   0.10019E+01
   0.43010E+01   0.10141E+01
   0.43510E+01   0.10263E+01
   0.44010E+01   0.10386E+01
   0.44510E+01   0.10508E+01
   0.45010E+01   0.10630E+01
   0.45510E+01   0.10752E+01
   0.46010E+01   0.10875E+01
   0.46510E+01   0.10996E+01
   0.47010E+01   0.11118E+01
   0.47510E+01   0.11241E+01
   0.48010E+01   0.11362E+01
   0.48510E+01   0.11484E+01
   0.49010E+01   0.11607E+01
   0.49510E+01   0.11728E+01
   0.50010E+01   0.11850E+01
   0.50510E+01   0.11973E+01
   0.51010E+01   0.12094E+01
   0.51510E+01   0.12216E+01
   0.52010E+01   0.12337E+01
   0.52510E+01   0.12458E+01
   0.53010E+01   0.12580E+01
   0.53510E+01   0.12701E+01
   0.54010E+01   0.12823E+01
   0.54510E+01   0.12944E+01
   0.55010E+01   0.13065E+01
   0.55510E+01   0.13186E+01
   0.56010E+01   0.13307E+01
   0.56510E+01   0.13428E+01
   0.57010E+01   0.13548E+01
   0.57510E+01   0.13669E+01
   0.58010E+01   0.13790E+01
   0.58510E+01   0.13911E+01
   0.59010E+01   0.14031E+01
   0.59510E+01   0.14151E+01
   0.60010E+01   0.14272E+01
   0.60510E+01   0.14392E+01
   0.61010E+01   0.14512E+01
   0.61510E+01   0.14633E+01
   0.62010E+01   0.14753E+01
   0.62510E+01   0.14873E+01
   0.63010E+01   0.14992E+01
   0.63510E+01   0.15112E+01
   0.64010E+01   0.15232E+01
   0.64510E+01   0.15351E+01
   0.65010E+01   0.15471E+01
   0.65510E+01   0.15590E+01
   0.66010E+01   0.15710E+01
   0.66510E+01   0.15828E+01
   0.67010E+01   0.15947E+01
   0.67510E+01   0.16066E+01
   0.68010E+01   0.16184E+01
   0.68510E+01   0.16303E+01
   0.69010E+01   0.16422E+01
   0.69510E+01   0.16540E+01
   0.70010E+01   0.16659E+01
   0.70510E+01   0.16777E+01
   0.71010E+01   0.16895E+01
   0.71510E+01   0.17013E+01
   0.72010E+01   0.17131E+01
   0.72510E+01   0.17249E+01
   0.73010E+01   0.17367E+01
   0.73510E+01   0.17485E+01
   0.74010E+01   0.17602E+01
   0.74510E+01   0.17720E+01
   0.75010E+01   0.17837E+01
   0.75510E+01   0.17955E+01
   0.76010E+01   0.18072E+01
   0.76510E+01   0.18189E+01
   0.77010E+01   0.18307E+01
   0.77510E+01   0.18424E+01
   0.78010E+01   0.18540E+01
   0.78510E+01   0.18657E+01
   0.79010E+01   0.18774E+01
   0.79510E+01   0.18890E+01
   0.80010E+01   0.19006E+01
   0.80510E+01   0.19122E+01
   0.81010E+01   0.19238E+01
   0.81510E+01   0.19354E+01
   0.82010E+01   0.19469E+01
   0.82510E+01   0.19584E+01
   0.83010E+01   0.19699E+01
   0.83510E+01   0.19814E+01
   0.84010E+01   0.19929E+01
   0.84510E+01   0.20043E+01
   0.85010E+01   0.20158E+01
   0.85510E+01   0.20272E+01
   0.86010E+01   0.20386E+01
   0.86510E+01   0.20500E+01
   0.87010E+01   0.20614E+01
   0.87510E+01   0.20728E+01
   0.88010E+01   0.20841E+01
   0.88510E+01   0.20954E+01
   0.89010E+01   0.21067E+01
   0.89510E+01   0.21179E+01
   0.90010E+01   0.21293E+01
   0.90510E+01   0.21406E+01
   0.91010E+01   0.21518E+01
   0.91510E+01   0.21631E+01
   0.92010E+01   0.21743E+01
   0.92510E+01   0.21855E+01
   0.93010E+01   0.21967E+01
   0.93510E+01   0.22079E+01
   0.94010E+01   0.22190E+01
   0.94510E+01   0.22302E+01
   0.95010E+01   0.22412E+01
   0.95510E+01   0.22524E+01
   0.96010E+01   0.22635E+01
   0.96510E+01   0.22746E+01
   0.97010E+01   0.22857E+01
   0.97510E+01   0.22967E+01
   0.98010E+01   0.23078E+01
   0.98510E+01   0.23188E+01
   0.99010E+01   0.23298E+01
   0.99510E+01   0.23407E+01
   0.10001E+02   0.23517E+01
   0.10051E+02   0.23627E+01
   0.10101E+02   0.23736E+01
   0.10151E+02   0.23845E+01
   0.10201E+02   0.23954E+01
   0.10251E+02   0.24063E+01
   0.10301E+02   0.24171E+01
   0.10351E+02   0.24279E+01
   0.10401E+02   0.24388E+01
   0.10451E+02   0.24496E+01
   0.10501E+02   0.24604E+01
   0.10551E+02   0.24711E+01
   0.10601E+02   0.24819E+01
   0.10651E+02   0.24926E+01
   0.10701E+02   0.25033E+01
   0.10751E+02   0.25139E+01
   0.10801E+02   0.25246E+01
   0.10851E+02   0.25353E+01
   0.10901E+02   0.25459E+01
   0.10951E+02   0.25565E+01
   0.11001E+02   0.25671E+01
   0.11051E+02   0.25777E+01
   0.11101E+02   0.25882E+01
   0.11151E+02   0.25988E+01
   0.11201E+02   0.26093E+01
   0.11251E+02   0.26198E+01
   0.11301E+02   0.26303E+01
   0.11351E+02   0.26408E+01
   0.11401E+02   0.26512E+01
   0.11451E+02   0.26616E+01
   0.11501E+02   0.26720E+01
   0.11551E+02   0.26824E+01
   0.11601E+02   0.26928E+01
   0.11651E+02   0.27031E+01
   0.11701E+02   0.27134E+01
   0.11751E+02   0.27238E+01
   0.11801E+02   0.27341E+01
   0.11851E+02   0.27443E+01
   0.11901E+02   0.27546E+01
   0.11951E+02   0.27648E+01
   0.12001E+02   0.27749E+01
   0.12051E+02   0.27852E+01
   0.12101E+02   0.27953E+01
   0.12151E+02   0.28055E+01
   0.12201E+02   0.28156E+01
   0.12251E+02   0.28257E+01
   0.12301E+02   0.28357E+01
   0.12351E+02   0.28458E+01
   0.12401E+02   0.28559E+01
   0.12451E+02   0.28659E+01
   0.12501E+02   0.28759E+01
   0.12551E+02   0.28858E+01
   0.12601E+02   0.28957E+01
   0.12651E+02   0.29057E+01
   0.12701E+02   0.29156E+01
   0.12751E+02   0.29255E+01
   0.12801E+02   0.29353E+01
   0.12851E+02   0.29452E+01
   0.12901E+02   0.29550E+01
   0.12951E+02   0.29648E+01
   0.13001E+02   0.29745E+01
   0.13051E+02   0.29843E+01
   0.13101E+02   0.29940E+01
   0.13151E+02   0.30037E+01
   0.13201E+02   0.30134E+01
   0.13251E+02   0.30231E+01
   0.13301E+02   0.30327E+01
   0.13351E+02   0.30423E+01
   0.13401E+02   0.30519E+01
   0.13451E+02   0.30614E+01
   0.13501E+02   0.30710E+01
   0.13551E+02   0.30805E+01
   0.13601E+02   0.30900E+01
   0.13651E+02   0.30995E+01
   0.13701E+02   0.31089E+01
   0.13751E+02   0.31184E+01
   0.13801E+02   0.31278E+01
   0.13851E+02   0.31372E+01
   0.13901E+02   0.31465E+01
   0.13951E+02   0.31559E+01
   0.14001E+02   0.31651E+01
   0.14051E+02   0.31745E+01
   0.14101E+02   0.31837E+01
   0.14151E+02   0.31930E+01
   0.14201E+02   0.32022E+01
   0.14251E+02   0.32113E+01
   0.14301E+02   0.32205E+01
   0.14351E+02   0.32297E+01
   0.14401E+02   0.32388E+01
   0.14451E+02   0.32479E+01
   0.14501E+02   0.32570E+01
   0.14551E+02   0.32660E+01
   0.14601E+02   0.32750E+01
   0.14651E+02   0.32840E+01
   0.14701E+02   0.32930E+01
   0.14751E+02   0.33019E+01
   0.14801E+02   0.33108E+01
   0.14851E+02   0.33197E+01
   0.14901E+02   0.33286E+01
   0.14951E+02   0.33374E+01
   0.15001E+02   0.33462E+01
   0.15051E+02   0.33550E+01
   0.15101E+02   0.33638E+01
   0.15151E+02   0.33725E+01
   0.15201E+02   0.33813E+01
   0.15251E+02   0.33899E+01
   0.15301E+02   0.33986E+01
   0.15351E+02   0.34072E+01
   0.15401E+02   0.34158E+01
   0.15451E+02   0.34244E+01
   0.15501E+02   0.34330E+01
   0.15551E+02   0.34415E+01
   0.15601E+02   0.34500E+01
   0.15651E+02   0.34585E+01
   0.15701E+02   0.34669E+01
   0.15751E+02   0.34754E+01
   0.15801E+02   0.34838E+01
   0.15851E+02   0.34921E+01
   0.15901E+02   0.35005E+01
   0.15951E+02   0.35088E+01
   0.16001E+02   0.35170E+01
   0.16051E+02   0.35253E+01
   0.16101E+02   0.35336E+01
   0.16151E+02   0.35418E+01
   0.16201E+02   0.35499E+01
   0.16251E+02   0.35581E+01
   0.16301E+02   0.35662E+01
   0.16351E+02   0.35743E+01
   0.16401E+02   0.35824E+01
   0.16451E+02   0.35905E+01
   0.16501E+02   0.35985E+01
   0.16551E+02   0.36065E+01
   0.16601E+02   0.36144E+01
   0.16651E+02   0.36223E+01
   0.16701E+02   0.36302E+01
   0.16751E+02   0.36381E+01
   0.16801E+02   0.36460E+01
   0.16851E+02   0.36538E+01
   0.16901E+02   0.36616E+01
   0.16951E+02   0.36693E+01
   0.17001E+02   0.36770E+01
   0.17051E+02   0.36847E+01
   0.17101E+02   0.36924E+01
   0.17151E+02   0.37001E+01
   0.17201E+02   0.37077E+01
   0.17251E+02   0.37153E+01
   0.17301E+02   0.37228E+01
   0.17351E+02   0.37303E+01
   0.17401E+02   0.37379E+01
   0.17451E+02   0.37454E+01
   0.17501E+02   0.37528E+01
   0.17551E+02   0.37602E+01
   0.17601E+02   0.37676E+01
   0.17651E+02   0.37749E+01
   0.17701E+02   0.37823E+01
   0.17751E+02   0.37895E+01
   0.17801E+02   0.37968E+01
   0.17851E+02   0.38041E+01
   0.17901E+02   0.38113E+01
   0.17951E+02   0.38185E+01
   0.18001E+02   0.38256E+01
   0.18051E+02   0.38327E+01
   0.18101E+02   0.38398E+01
   0.18151E+02   0.38469E+01
   0.18201E+02   0.38539E+01
   0.18251E+02   0.38609E+01
   0.18301E+02   0.38678E+01
   0.18351E+02   0.38748E+01
   0.18401E+02   0.38817E+01
   0.18451E+02   0.38886E+01
   0.18501E+02   0.38954E+01
   0.18551E+02   0.39022E+01
   0.18601E+02   0.39090E+01
   0.18651E+02   0.39157E+01
   0.18701E+02   0.39224E+01
   0.18751E+02   0.39291E+01
   0.18801E+02   0.39358E+01
   0.18851E+02   0.39424E+01
   0.18901E+02   0.39490E+01
   0.18951E+02   0.39556E+01
   0.19001E+02   0.39621E+01
   0.19051E+02   0.39686E+01
   0.19101E+02   0.39751E+01
   0.19151E+02   0.39815E+01
   0.19201E+02   0.39879E+01
   0.19251E+02   0.39943E+01
   0.19301E+02   0.40006E+01
   0.19351E+02   0.40069E+01
   0.19401E+02   0.40132E+01
   0.19451E+02   0.40195E+01
   0.19501E+02   0.40257E+01
   0.19551E+02   0.40319E+01
   0.19601E+02   0.40380E+01
   0.19651E+02   0.40441E+01
   0.19701E+02   0.40502E+01
   0.19751E+02   0.40562E+01
   0.19801E+02   0.40622E+01
   0.19851E+02   0.40682E+01
   0.19901E+02   0.40741E+01
   0.19951E+02   0.40800E+01
   0.20001E+02   0.40859E+01
   0.20051E+02   0.40918E+01
   0.20101E+02   0.40976E+01
   0.20151E+02   0.41033E+01
   0.20201E+02   0.41091E+01
   0.20251E+02   0.41148E+01
   0.20301E+02   0.41205E+01
   0.20351E+02   0.41261E+01
   0.20401E+02   0.41317E+01
   0.20451E+02   0.41373E+01
   0.20501E+02   0.41429E+01
   0.20551E+02   0.41484E+01
   0.20601E+02   0.41539E+01
   0.20651E+02   0.41593E+01
   0.20701E+02   0.41648E+01
   0.20751E+02   0.41701E+01
   0.20801E+02   0.41755E+01
   0.20851E+02   0.41808E+01
   0.20901E+02   0.41861E+01
   0.20951E+02   0.41913E+01
   0.21001E+02   0.41966E+01
   0.21051E+02   0.42017E+01
   0.21101E+02   0.42069E+01
   0.21151E+02   0.42120E+01
   0.21201E+02   0.42170E+01
   0.21251E+02   0.42221E+01
   0.21301E+02   0.42271E+01
   0.21351E+02   0.42321E+01
   0.21401E+02   0.42370E+01
   0.21451E+02   0.42419E+01
   0.21501E+02   0.42468E+01
   0.21551E+02   0.42516E+01
   0.21601E+02   0.42564E+01
   0.21651E+02   0.42612E+01
   0.21701E+02   0.42659E+01
   0.21751E+02   0.42706E+01
   0.21801E+02   0.42752E+01
   0.21851E+02   0.42798E+01
   0.21901E+02   0.42844E+01
   0.21951E+02   0.42890E+01
   0.22001E+02   0.42935E+01
   0.22051E+02   0.42980E+01
   0.22101E+02   0.43024E+01
   0.22151E+02   0.43068E+01
   0.22201E+02   0.43112E+01
   0.22251E+02   0.43155E+01
   0.22301E+02   0.43198E+01
   0.22351E+02   0.43241E+01
   0.22401E+02   0.43283E+01
   0.22451E+02   0.43325E+01
   0.22501E+02   0.43366E+01
   0.22551E+02   0.43407E+01
   0.22601E+02   0.43448E+01
   0.22651E+02   0.43489E+01
   0.22701E+02   0.43529E+01
   0.22751E+02   0.43569E+01
   0.22801E+02   0.43608E+01
   0.22851E+02   0.43647E+01
   0.22901E+02   0.43686E+01
   0.22951E+02   0.43724E+01
   0.23001E+02   0.43762E+01
   0.23051E+02   0.43799E+01
   0.23101E+02   0.43836E+01
   0.23151E+02   0.43873E+01
   0.23201E+02   0.43909E+01
   0.23251E+02   0.43946E+01
   0.23301E+02   0.43981E+01
   0.23351E+02   0.44016E+01
   0.23401E+02   0.44051E+01
   0.23451E+02   0.44086E+01
   0.23501E+02   0.44120E+01
   0.23551E+02   0.44154E+01
   0.23601E+02   0.44187E+01
   0.23651E+02   0.44220E+01
   0.23701E+02   0.44253E+01
   0.23751E+02   0.44285E+01
   0.23801E+02   0.44317E+01
   0.23851E+02   0.44348E+01
   0.23901E+02   0.44380E+01
   0.23951E+02   0.44410E+01
   0.24001E+02   0.44441E+01
   0.24051E+02   0.44471E+01
   0.24101E+02   0.44500E+01
   0.24151E+02   0.44530E+01
   0.24201E+02   0.44559E+01
   0.24251E+02   0.44587E+01
   0.24301E+02   0.44615E+01
   0.24351E+02   0.44643E+01
   0.24401E+02   0.44670E+01
   0.24451E+02   0.44697E+01
   0.24501E+02   0.44723E+01
   0.24551E+02   0.44750E+01
   0.24601E+02   0.44775E+01
   0.24651E+02   0.44801E+01
   0.24701E+02   0.44826E+01
   0.24751E+02   0.44850E+01
   0.24801E+02   0.44874E+01
   0.24851E+02   0.44898E+01
   0.24901E+02   0.44921E+01
   0.24951E+02   0.44944E+01
   0.25001E+02   0.44967E+01
   0.25051E+02   0.44989E+01
   0.25101E+02   0.45011E+01
   0.25151E+02   0.45033E+01
   0.25201E+02   0.45054E+01
   0.25251E+02   0.45074E+01
   0.25301E+02   0.45095E+01
   0.25351E+02   0.45114E+01
   0.25401E+02   0.45134E+01
   0.25451E+02   0.45153E+01
   0.25501E+02   0.45172E+01
   0.25551E+02   0.45190E+01
   0.25601E+02   0.45208E+01
   0.25651E+02   0.45225E+01
   0.25701E+02   0.45242E+01
   0.25751E+02   0.45259E+01
   0.25801E+02   0.45275E+01
   0.25851E+02   0.45291E+01
   0.25901E+02   0.45307E+01
   0.25951E+02   0.45322E+01
   0.26001E+02   0.45337E+01
   0.26051E+02   0.45351E+01
   0.26101E+02   0.45365E+01
   0.26151E+02   0.45378E+01
   0.26201E+02   0.45391E+01
   0.26251E+02   0.45404E+01
   0.26301E+02   0.45416E+01
   0.26351E+02   0.45428E+01
   0.26401E+02   0.45440E+01
   0.26451E+02   0.45451E+01
   0.26501E+02   0.45461E+01
   0.26551E+02   0.45472E+01
   0.26601E+02   0.45481E+01
   0.26651E+02   0.45491E+01
   0.26701E+02   0.45500E+01
   0.26751E+02   0.45508E+01
   0.26801E+02   0.45517E+01
   0.26851E+02   0.45524E+01
   0.26901E+02   0.45532E+01
   0.26951E+02   0.45539E+01
   0.27001E+02   0.45545E+01
   0.27051E+02   0.45551E+01
   0.27101E+02   0.45557E+01
   0.27151E+02   0.45562E+01
   0.27201E+02   0.45567E+01
   0.27251E+02   0.45572E+01
   0.27301E+02   0.45576E+01
   0.27351E+02   0.45580E+01
   0.27401E+02   0.45583E+01
   0.27451E+02   0.45586E+01
   0.27501E+02   0.45588E+01
   0.27551E+02   0.45590E+01
   0.27601E+02   0.45592E+01
   0.27651E+02   0.45593E+01
   0.27701E+02   0.45594E+01
   0.27751E+02   0.45594E+01
   0.27801E+02   0.45594E+01


   0.51000E-01   0.42658E-02
   0.10100E+00   0.20484E-01
   0.15100E+00   0.38320E-01
   0.20100E+00   0.53704E-01
   0.25100E+00   0.67035E-01
   0.30100E+00   0.79081E-01
   0.35100E+00   0.90384E-01
   0.40100E+00   0.10124E+00
   0.45100E+00   0.11193E+00
   0.50100E+00   0.12248E+00
   0.55100E+00   0.13299E+00
   0.60100E+00   0.14349E+00
   0.65100E+00   0.15405E+00
   0.70100E+00   0.16465E+00
   0.75100E+00   0.17531E+00
   0.80100E+00   0.18601E+00
   0.85100E+00   0.19686E+00
   0.90100E+00   0.20778E+00
   0.95100E+00   0.21871E+00
   0.10010E+01   0.22974E+00
   0.10510E+01   0.24087E+00
   0.11010E+01   0.25207E+00
   0.11510E+01   0.26330E+00
   0.12010E+01   0.27465E+00
   0.12510E+01   0.28609E+00
   0.13010E+01   0.29754E+00
   0.13510E+01   0.30905E+00
   0.14010E+01   0.32067E+00
   0.14510E+01   0.33230E+00
   0.15010E+01   0.34392E+00
   0.15510E+01   0.35565E+00
   0.16010E+01   0.36734E+00
   0.16510E+01   0.37913E+00
   0.17010E+01   0.39097E+00
   0.17510E+01   0.40284E+00
   0.18010E+01   0.41476E+00
   0.18510E+01   0.42670E+00
   0.19010E+01   0.43866E+00
   0.19510E+01   0.45065E+00
   0.20010E+01   0.46266E+00
   0.20510E+01   0.47463E+00
   0.21010E+01   0.48670E+00
   0.21510E+01   0.49875E+00
   0.22010E+01   0.51090E+00
   0.22510E+01   0.52301E+00
   0.23010E+01   0.53520E+00
   0.23510E+01   0.54732E+00
   0.24010E+01   0.55954E+00
   0.24510E+01   0.57167E+00
   0.25010E+01   0.58384E+00
   0.25510E+01   0.59608E+00
   0.26010E+01   0.60835E+00
   0.26510E+01   0.62049E+00
   0.27010E+01   0.63268E+00
   0.27510E+01   0.64490E+00
   0.28010E+01   0.65716E+00
   0.28510E+01   0.66943E+00
   0.29010E+01   0.68173E+00
   0.29510E+01   0.69403E+00
   0.30010E+01   0.70633E+00
   0.30510E+01   0.71863E+00
   0.31010E+01   0.73091E+00
   0.31510E+01   0.74319E+00
   0.32010E+01   0.75544E+00
   0.32510E+01   0.76767E+00
   0.33010E+01   0.77987E+00
   0.33510E+01   0.79206E+00
   0.34010E+01   0.80439E+00
   0.34510E+01   0.81667E+00
   0.35010E+01   0.82890E+00
   0.35510E+01   0.84111E+00
   0.36010E+01   0.85343E+00
   0.36510E+01   0.86569E+00
   0.37010E+01   0.87788E+00
   0.37510E+01   0.89017E+00
   0.38010E+01   0.90242E+00
   0.38510E+01   0.91460E+00
   0.39010E+01   0.92686E+00
   0.39510E+01   0.93907E+00
   0.40010E+01   0.95130E+00
   0.40510E+01   0.96354E+00
   0.41010E+01   0.97571E+00
   0.41510E+01   0.98796E+00
   0.42010E+01   0.10001E+01
   0.42510E+01   0.10124E+01
   0.43010E+01   0.10246E+01
   0.43510E+01   0.10368E+01
   0.44010E+01   0.10489E+01
   0.44510E+01   0.10611E+01
   0.45010E+01   0.10733E+01
   0.45510E+01   0.10854E+01
   0.46010E+01   0.10977E+01
   0.46510E+01   0.11098E+01
   0.47010E+01   0.11220E+01
   0.47510E+01   0.11341E+01
   0.48010E+01   0.11462E+01
   0.48510E+01   0.11584E+01
   0.49010E+01   0.11705E+01
   0.49510E+01   0.11826E+01
   0.50010E+01   0.11946E+01
   0.50510E+01   0.12066E+01
   0.51010E+01   0.12187E+01
   0.51510E+01   0.12309E+01
   0.52010E+01   0.12429E+01
   0.52510E+01   0.12550E+01
   0.53010E+01   0.12671E+01
   0.53510E+01   0.12791E+01
   0.54010E+01   0.12911E+01
   0.54510E+01   0.13031E+01
   0.55010E+01   0.13151E+01
   0.55510E+01   0.13271E+01
   0.56010E+01   0.13391E+01
   0.56510E+01   0.13511E+01
   0.57010E+01   0.13631E+01
   0.57510E+01   0.13750E+01
   0.58010E+01   0.13869E+01
   0.58510E+01   0.13989E+01
   0.59010E+01   0.14108E+01
   0.59510E+01   0.14228E+01
   0.60010E+01   0.14346E+01
   0.60510E+01   0.14465E+01
   0.61010E+01   0.14584E+01
   0.61510E+01   0.14703E+01
   0.62010E+01   0.14822E+01
   0.62510E+01   0.14941E+01
   0.63010E+01   0.15060E+01
   0.63510E+01   0.15178E+01
   0.64010E+01   0.15296E+01
   0.64510E+01   0.15414E+01
   0.65010E+01   0.15532E+01
   0.65510E+01   0.15650E+01
   0.66010E+01   0.15768E+01
   0.66510E+01   0.15886E+01
   0.67010E+01   0.16004E+01
   0.67510E+01   0.16121E+01
   0.68010E+01   0.16238E+01
   0.68510E+01   0.16355E+01
   0.69010E+01   0.16472E+01
   0.69510E+01   0.16589E+01
   0.70010E+01   0.16706E+01
   0.70510E+01   0.16823E+01
   0.71010E+01   0.16939E+01
   0.71510E+01   0.17056E+01
   0.72010E+01   0.17172E+01
   0.72510E+01   0.17288E+01
   0.73010E+01   0.17404E+01
   0.73510E+01   0.17521E+01
   0.74010E+01   0.17637E+01
   0.74510E+01   0.17753E+01
   0.75010E+01   0.17868E+01
   0.75510E+01   0.17984E+01
   0.76010E+01   0.18100E+01
   0.76510E+01   0.18215E+01
   0.77010E+01   0.18331E+01
   0.77510E+01   0.18446E+01
   0.78010E+01   0.18561E+01
   0.78510E+01   0.18676E+01
   0.79010E+01   0.18791E+01
   0.79510E+01   0.18906E+01
   0.80010E+01   0.19021E+01
   0.80510E+01   0.19135E+01
   0.81010E+01   0.19249E+01
   0.81510E+01   0.19363E+01
   0.82010E+01   0.19477E+01
   0.82510E+01   0.19591E+01
   0.83010E+01   0.19705E+01
   0.83510E+01   0.19818E+01
   0.84010E+01   0.19931E+01
   0.84510E+01   0.20044E+01
   0.85010E+01   0.20157E+01
   0.85510E+01   0.20270E+01
   0.86010E+01   0.20382E+01
   0.86510E+01   0.20495E+01
   0.87010E+01   0.20607E+01
   0.87510E+01   0.20719E+01
   0.88010E+01   0.20831E+01
   0.88510E+01   0.20942E+01
   0.89010E+01   0.21054E+01
   0.89510E+01   0.21166E+01
   0.90010E+01   0.21278E+01
   0.90510E+01   0.21389E+01
   0.91010E+01   0.21500E+01
   0.91510E+01   0.21611E+01
   0.92010E+01   0.21722E+01
   0.92510E+01   0.21833E+01
   0.93010E+01   0.21944E+01
   0.93510E+01   0.22054E+01
   0.94010E+01   0.22164E+01
   0.94510E+01   0.22274E+01
   0.95010E+01   0.22384E+01
   0.95510E+01   0.22494E+01
   0.96010E+01   0.22604E+01
   0.96510E+01   0.22713E+01
   0.97010E+01   0.22822E+01
   0.97510E+01   0.22931E+01
   0.98010E+01   0.23040E+01
   0.98510E+01   0.23149E+01
   0.99010E+01   0.23257E+01
   0.99510E+01   0.23365E+01
   0.10001E+02   0.23474E+01
   0.10051E+02   0.23582E+01
   0.10101E+02   0.23690E+01
   0.10151E+02   0.23798E+01
   0.10201E+02   0.23906E+01
   0.10251E+02   0.24013E+01
   0.10301E+02   0.24120E+01
   0.10351E+02   0.24227E+01
   0.10401E+02   0.24334E+01
   0.10451E+02   0.24441E+01
   0.10501E+02   0.24547E+01
   0.10551E+02   0.24654E+01
   0.10601E+02   0.24760E+01
   0.10651E+02   0.24866E+01
   0.10701E+02   0.24971E+01
   0.10751E+02   0.25077E+01
   0.10801E+02   0.25183E+01
   0.10851E+02   0.25288E+01
   0.10901E+02   0.25393E+01
   0.10951E+02   0.25498E+01
   0.11001E+02   0.25603E+01
   0.11051E+02   0.25707E+01
   0.11101E+02   0.25812E+01
   0.11151E+02   0.25916E+01
   0.11201E+02   0.26020E+01
   0.11251E+02   0.26124E+01
   0.11301E+02   0.26227E+01
   0.11351E+02   0.26330E+01
   0.11401E+02   0.26434E+01
   0.11451E+02   0.26537E+01
   0.11501E+02   0.26640E+01
   0.11551E+02   0.26743E+01
   0.11601E+02   0.26845E+01
   0.11651E+02   0.26947E+01
   0.11701E+02   0.27050E+01
   0.11751E+02   0.27152E+01
   0.11801E+02   0.27254E+01
   0.11851E+02   0.27355E+01
   0.11901E+02   0.27457E+01
   0.11951E+02   0.27557E+01
   0.12001E+02   0.27659E+01
   0.12051E+02   0.27760E+01
   0.12101E+02   0.27860E+01
   0.12151E+02   0.27961E+01
   0.12201E+02   0.28061E+01
   0.12251E+02   0.28160E+01
   0.12301E+02   0.28260E+01
   0.12351E+02   0.28360E+01
   0.12401E+02   0.28459E+01
   0.12451E+02   0.28558E+01
   0.12501E+02   0.28657E+01
   0.12551E+02   0.28756E+01
   0.12601E+02   0.28854E+01
   0.12651E+02   0.28953E+01
   0.12701E+02   0.29051E+01
   0.12751E+02   0.29149E+01
   0.12801E+02   0.29246E+01
   0.12851E+02   0.29343E+01
   0.12901E+02   0.29441E+01
   0.12951E+02   0.29537E+01
   0.13001E+02   0.29634E+01
   0.13051E+02   0.29731E+01
   0.13101E+02   0.29827E+01
   0.13151E+02   0.29923E+01
   0.13201E+02   0.30019E+01
   0.13251E+02   0.30115E+01
   0.13301E+02   0.30210E+01
   0.13351E+02   0.30306E+01
   0.13401E+02   0.30400E+01
   0.13451E+02   0.30495E+01
   0.13501E+02   0.30590E+01
   0.13551E+02   0.30684E+01
   0.13601E+02   0.30778E+01
   0.13651E+02   0.30872E+01
   0.13701E+02   0.30966E+01
   0.13751E+02   0.31059E+01
   0.13801E+02   0.31152E+01
   0.13851E+02   0.31245E+01
   0.13901E+02   0.31338E+01
   0.13951E+02   0.31430E+01
   0.14001E+02   0.31523E+01
   0.14051E+02   0.31615E+01
   0.14101E+02   0.31706E+01
   0.14151E+02   0.31798E+01
   0.14201E+02   0.31889E+01
   0.14251E+02   0.31980E+01
   0.14301E+02   0.32071E+01
   0.14351E+02   0.32162E+01
   0.14401E+02   0.32252E+01
   0.14451E+02   0.32342E+01
   0.14501E+02   0.32432E+01
   0.14551E+02   0.32522E+01
   0.14601E+02   0.32611E+01
   0.14651E+02   0.32700E+01
   0.14701E+02   0.32789E+01
   0.14751E+02   0.32877E+01
   0.14801E+02   0.32966E+01
   0.14851E+02   0.33054E+01
   0.14901E+02   0.33142E+01
   0.14951E+02   0.33230E+01
   0.15001E+02   0.33317E+01
   0.15051E+02   0.33404E+01
   0.15101E+02   0.33491E+01
   0.15151E+02   0.33578E+01
   0.15201E+02   0.33664E+01
   0.15251E+02   0.33751E+01
   0.15301E+02   0.33836E+01
   0.15351E+02   0.33922E+01
   0.15401E+02   0.34008E+01
   0.15451E+02   0.34093E+01
   0.15501E+02   0.34178E+01
   0.15551E+02   0.34262E+01
   0.15601E+02   0.34346E+01
   0.15651E+02   0.34431E+01
   0.15701E+02   0.34515E+01
   0.15751E+02   0.34598E+01
   0.15801E+02   0.34682E+01
   0.15851E+02   0.34765E+01
   0.15901E+02   0.34847E+01
   0.15951E+02   0.34930E+01
   0.16001E+02   0.35013E+01
   0.16051E+02   0.35095E+01
   0.16101E+02   0.35176E+01
   0.16151E+02   0.35258E+01
   0.16201E+02   0.35339E+01
   0.16251E+02   0.35420E+01
   0.16301E+02   0.35501E+01
   0.16351E+02   0.35581E+01
   0.16401E+02   0.35661E+01
   0.16451E+02   0.35741E+01
   0.16501E+02   0.35820E+01
   0.16551E+02   0.35900E+01
   0.16601E+02   0.35979E+01
   0.16651E+02   0.36058E+01
   0.16701E+02   0.36137E+01
   0.16751E+02   0.36215E+01
   0.16801E+02   0.36293E+01
   0.16851E+02   0.36370E+01
   0.16901E+02   0.36448E+01
   0.16951E+02   0.36525E+01
   0.17001E+02   0.36602E+01
   0.17051E+02   0.36678E+01
   0.17101E+02   0.36754E+01
   0.17151E+02   0.36830E+01
   0.17201E+02   0.36906E+01
   0.17251E+02   0.36981E+01
   0.17301E+02   0.37057E+01
   0.17351E+02   0.37131E+01
   0.17401E+02   0.37206E+01
   0.17451E+02   0.37280E+01
   0.17501E+02   0.37354E+01
   0.17551E+02   0.37428E+01
   0.17601E+02   0.37501E+01
   0.17651E+02   0.37575E+01
   0.17701E+02   0.37648E+01
   0.17751E+02   0.37720E+01
   0.17801E+02   0.37792E+01
   0.17851E+02   0.37864E+01
   0.17901E+02   0.37936E+01
   0.17951E+02   0.38007E+01
   0.18001E+02   0.38078E+01
   0.18051E+02   0.38149E+01
   0.18101E+02   0.38220E+01
   0.18151E+02   0.38290E+01
   0.18201E+02   0.38360E+01
   0.18251E+02   0.38429E+01
   0.18301E+02   0.38499E+01
   0.18351E+02   0.38568E+01
   0.18401E+02   0.38636E+01
   0.18451E+02   0.38704E+01
   0.18501E+02   0.38772E+01
   0.18551E+02   0.38840E+01
   0.18601E+02   0.38908E+01
   0.18651E+02   0.38975E+01
   0.18701E+02   0.39042E+01
   0.18751E+02   0.39108E+01
   0.18801E+02   0.39175E+01
   0.18851E+02   0.39241E+01
   0.18901E+02   0.39306E+01
   0.18951E+02   0.39371E+01
   0.19001E+02   0.39436E+01
   0.19051E+02   0.39501E+01
   0.19101E+02   0.39565E+01
   0.19151E+02   0.39629E+01
   0.19201E+02   0.39693E+01
   0.19251E+02   0.39757E+01
   0.19301E+02   0.39820E+01
   0.19351E+02   0.39883E+01
   0.19401E+02   0.39945E+01
   0.19451E+02   0.40008E+01
   0.19501E+02   0.40069E+01
   0.19551E+02   0.40131E+01
   0.19601E+02   0.40192E+01
   0.19651E+02   0.40253E+01
   0.19701E+02   0.40314E+01
   0.19751E+02   0.40374E+01
   0.19801E+02   0.40434E+01
   0.19851E+02   0.40493E+01
   0.19901E+02   0.40552E+01
   0.19951E+02   0.40611E+01
   0.20001E+02   0.40670E+01
   0.20051E+02   0.40729E+01
   0.20101E+02   0.40787E+01
   0.20151E+02   0.40844E+01
   0.20201E+02   0.40902E+01
   0.20251E+02   0.40959E+01
   0.20301E+02   0.41015E+01
   0.20351E+02   0.41072E+01
   0.20401E+02   0.41127E+01
   0.20451E+02   0.41183E+01
   0.20501E+02   0.41238E+01
   0.20551E+02   0.41293E+01
   0.20601E+02   0.41348E+01
   0.20651E+02   0.41403E+01
   0.20701E+02   0.41457E+01
   0.20751E+02   0.41510E+01
   0.20801E+02   0.41564E+01
   0.20851E+02   0.41617E+01
   0.20901E+02   0.41670E+01
   0.20951E+02   0.41722E+01
   0.21001E+02   0.41774E+01
   0.21051E+02   0.41825E+01
   0.21101E+02   0.41877E+01
   0.21151E+02   0.41928E+01
   0.21201E+02   0.41978E+01
   0.21251E+02   0.42029E+01
   0.21301E+02   0.42079E+01
   0.21351E+02   0.42128E+01
   0.21401E+02   0.42177E+01
   0.21451E+02   0.42226E+01
   0.21501E+02   0.42275E+01
   0.21551E+02   0.42323E+01
   0.21601E+02   0.42371E+01
   0.21651E+02   0.42418E+01
   0.21701E+02   0.42466E+01
   0.21751E+02   0.42512E+01
   0.21801E+02   0.42559E+01
   0.21851E+02   0.42605E+01
   0.21901E+02   0.42651E+01
   0.21951E+02   0.42696E+01
   0.22001E+02   0.42741E+01
   0.22051E+02   0.42786E+01
   0.22101E+02   0.42830E+01
   0.22151E+02   0.42874E+01
   0.22201E+02   0.42918E+01
   0.22251E+02   0.42961E+01
   0.22301E+02   0.43004E+01
   0.22351E+02   0.43047E+01
   0.22401E+02   0.43089E+01
   0.22451E+02   0.43131E+01
   0.22501E+02   0.43172E+01
   0.22551E+02   0.43214E+01
   0.22601E+02   0.43255E+01
   0.22651E+02   0.43295E+01
   0.22701E+02   0.43335E+01
   0.22751E+02   0.43375E+01
   0.22801E+02   0.43414E+01
   0.22851E+02   0.43453E+01
   0.22901E+02   0.43492E+01
   0.22951E+02   0.43530E+01
   0.23001E+02   0.43568E+01
   0.23051E+02   0.43606E+01
   0.23101E+02   0.43643E+01
   0.23151E+02   0.43680E+01
   0.23201E+02   0.43716E+01
   0.23251E+02   0.43752E+01
   0.23301E+02   0.43788E+01
   0.23351E+02   0.43823E+01
   0.23401E+02   0.43858E+01
   0.23451E+02   0.43893E+01
   0.23501E+02   0.43927E+01
   0.23551E+02   0.43961E+01
   0.23601E+02   0.43994E+01
   0.23651E+02   0.44027E+01
   0.23701E+02   0.44060E+01
   0.23751E+02   0.44092E+01
   0.23801E+02   0.44124E+01
   0.23851E+02   0.44156E+01
   0.23901E+02   0.44187E+01
   0.23951E+02   0.44218E+01
   0.24001E+02   0.44249E+01
   0.24051E+02   0.44279E+01
   0.24101E+02   0.44308E+01
   0.24151E+02   0.44338E+01
   0.24201E+02   0.44367E+01
   0.24251E+02   0.44395E+01
   0.24301E+02   0.44424E+01
   0.24351E+02   0.44451E+01
   0.24401E+02   0.44479E+01
   0.24451E+02   0.44506E+01
   0.24501E+02   0.44532E+01
   0.24551E+02   0.44559E+01
   0.24601E+02   0.44585E+01
   0.24651E+02   0.44610E+01
   0.24701E+02   0.44635E+01
   0.24751E+02   0.44660E+01
   0.24801E+02   0.44684E+01
   0.24851E+02   0.44708E+01
   0.24901E+02   0.44732E+01
   0.24951E+02   0.44755E+01
   0.25001E+02   0.44778E+01
   0.25051E+02   0.44801E+01
   0.25101E+02   0.44823E+01
   0.25151E+02   0.44844E+01
   0.25201E+02   0.44865E+01
   0.25251E+02   0.44886E+01
   0.25301E+02   0.44907E+01
   0.25351E+02   0.44927E+01
   0.25401E+02   0.44946E+01
   0.25451E+02   0.44966E+01
   0.25501E+02   0.44985E+01
   0.25551E+02   0.45003E+01
   0.25601E+02   0.45021E+01
   0.25651E+02   0.45039E+01
   0.25701E+02   0.45056E+01
   0.25751E+02   0.45073E+01
   0.25801E+02   0.45090E+01
   0.25851E+02   0.45106E+01
   0.25901E+02   0.45122E+01
   0.25951E+02   0.45137E+01
   0.26001E+02   0.45152E+01
   0.26051E+02   0.45166E+01
   0.26101E+02   0.45180E+01
   0.26151E+02   0.45194E+01
   0.26201E+02   0.45207E+01
   0.26251E+02   0.45220E+01
   0.26301E+02   0.45233E+01
   0.26351E+02   0.45245E+01
   0.26401E+02   0.45257E+01
   0.26451E+02   0.45268E+01
   0.26501E+02   0.45279E+01
   0.26551E+02   0.45289E+01
   0.26601E+02   0.45299E+01
   0.26651E+02   0.45309E+01
   0.26701E+02   0.45318E+01
   0.26751E+02   0.45327E+01
   0.26801E+02   0.45336E+01
   0.26851E+02   0.45344E+01
   0.26901E+02   0.45351E+01
   0.26951E+02   0.45359E+01
   0.27001E+02   0.45366E+01
   0.27051E+02   0.45372E+01
   0.27101E+02   0.45378E+01
   0.27151E+02   0.45384E+01
   0.27201E+02   0.45389E+01
   0.27251E+02   0.45394E+01
   0.27301E+02   0.45398E+01
   0.27351E+02   0.45402E+01
   0.27401E+02   0.45405E+01
   0.27451E+02   0.45409E+01
   0.27501E+02   0.45411E+01
   0.27551E+02   0.45414E+01
   0.27601E+02   0.45416E+01
   0.27651E+02   0.45417E+01
   0.27701E+02   0.45418E+01
   0.27751E+02   0.45419E+01
   0.27801E+02   0.45419E+01
   0.27851E+02   0.45419E+01


   0.51000E-01   0.10664E-01




==> anc/Figure6/1outM_2fermiInt_m10_m6_y20.dat <==
   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10000E-07


   0.11000E-01   0.10001E-07
   0.21000E-01   0.10003E-07
   0.31000E-01   0.10009E-07
   0.41000E-01   0.10022E-07
   0.51000E-01   0.10042E-07
   0.60999E-01   0.10071E-07
   0.70999E-01   0.10112E-07
   0.80999E-01   0.10166E-07
   0.90999E-01   0.10235E-07
   0.10100E+00   0.10322E-07
   0.11100E+00   0.10427E-07
   0.12100E+00   0.10553E-07
   0.13100E+00   0.10702E-07
   0.14100E+00   0.10875E-07
   0.15100E+00   0.11074E-07
   0.16100E+00   0.11302E-07
   0.17100E+00   0.11560E-07
   0.18100E+00   0.11850E-07
   0.19100E+00   0.12174E-07
   0.20100E+00   0.12533E-07
   0.21100E+00   0.12931E-07
   0.22100E+00   0.13367E-07
   0.23100E+00   0.13845E-07
   0.24100E+00   0.14367E-07
   0.25100E+00   0.14933E-07
   0.26100E+00   0.15546E-07
   0.27100E+00   0.16209E-07
   0.28100E+00   0.16922E-07
   0.29100E+00   0.17687E-07
   0.30100E+00   0.18507E-07
   0.31100E+00   0.19383E-07
   0.32100E+00   0.20318E-07
   0.33100E+00   0.21313E-07
   0.34100E+00   0.22369E-07
   0.35100E+00   0.23490E-07
   0.36100E+00   0.24676E-07
   0.37100E+00   0.25929E-07
   0.38100E+00   0.27252E-07
   0.39100E+00   0.28647E-07
   0.40100E+00   0.30114E-07
   0.41100E+00   0.31657E-07
   0.42100E+00   0.33277E-07
   0.43100E+00   0.34975E-07
   0.44100E+00   0.36754E-07
   0.45100E+00   0.38615E-07
   0.46100E+00   0.40561E-07
   0.47100E+00   0.42594E-07
   0.48100E+00   0.44714E-07
   0.49100E+00   0.46924E-07
   0.50100E+00   0.49227E-07
   0.51099E+00   0.51623E-07
   0.52099E+00   0.54115E-07
   0.53099E+00   0.56704E-07
   0.54099E+00   0.59392E-07
   0.55099E+00   0.62182E-07
   0.56099E+00   0.65075E-07
   0.57099E+00   0.68073E-07
   0.58099E+00   0.71178E-07
   0.59099E+00   0.74392E-07
   0.60099E+00   0.77716E-07
   0.61099E+00   0.81153E-07
   0.62099E+00   0.84704E-07
   0.63099E+00   0.88371E-07
   0.64099E+00   0.92157E-07
   0.65099E+00   0.96062E-07
   0.66099E+00   0.10009E-06
   0.67099E+00   0.10424E-06
   0.68099E+00   0.10852E-06
   0.69099E+00   0.11291E-06
   0.70099E+00   0.11740E-06
   0.71099E+00   0.12202E-06
   0.72099E+00   0.12677E-06
   0.73099E+00   0.13166E-06
   0.74099E+00   0.13668E-06
   0.75099E+00   0.14184E-06
   0.76099E+00   0.14713E-06
   0.77099E+00   0.15257E-06
   0.78099E+00   0.15815E-06
   0.79099E+00   0.16388E-06
   0.80099E+00   0.16975E-06
   0.81099E+00   0.17577E-06
   0.82099E+00   0.18194E-06
   0.83099E+00   0.18827E-06
   0.84099E+00   0.19475E-06
   0.85099E+00   0.20138E-06
   0.86099E+00   0.20817E-06
   0.87099E+00   0.21512E-06
   0.88099E+00   0.22223E-06
   0.89099E+00   0.22951E-06
   0.90099E+00   0.23695E-06
   0.91099E+00   0.24456E-06
   0.92099E+00   0.25233E-06
   0.93099E+00   0.26028E-06
   0.94099E+00   0.26840E-06
   0.95099E+00   0.27669E-06
   0.96099E+00   0.28516E-06
   0.97099E+00   0.29381E-06
   0.98099E+00   0.30264E-06
   0.99099E+00   0.31165E-06
   0.10010E+01   0.32085E-06
   0.10110E+01   0.33023E-06
   0.10210E+01   0.33979E-06
   0.10310E+01   0.34955E-06
   0.10410E+01   0.35950E-06
   0.10510E+01   0.36964E-06
   0.10610E+01   0.37997E-06
   0.10710E+01   0.39050E-06
   0.10810E+01   0.40123E-06
   0.10910E+01   0.41217E-06
   0.11010E+01   0.42330E-06
   0.11110E+01   0.43464E-06
   0.11210E+01   0.44618E-06
   0.11310E+01   0.45793E-06
   0.11410E+01   0.46989E-06
   0.11510E+01   0.48206E-06
   0.11610E+01   0.49445E-06
   0.11710E+01   0.50705E-06
   0.11810E+01   0.51986E-06
   0.11910E+01   0.53290E-06
   0.12010E+01   0.54616E-06
   0.12110E+01   0.55964E-06
   0.12210E+01   0.57334E-06
   0.12310E+01   0.58727E-06
   0.12410E+01   0.60143E-06
   0.12510E+01   0.61582E-06
   0.12610E+01   0.63044E-06
   0.12710E+01   0.64530E-06
   0.12810E+01   0.66039E-06
   0.12910E+01   0.67571E-06
   0.13010E+01   0.69128E-06
   0.13110E+01   0.70709E-06
   0.13210E+01   0.72314E-06
   0.13310E+01   0.73944E-06
   0.13410E+01   0.75598E-06
   0.13510E+01   0.77277E-06
   0.13610E+01   0.78981E-06
   0.13710E+01   0.80710E-06
   0.13810E+01   0.82465E-06
   0.13910E+01   0.84246E-06
   0.14010E+01   0.86052E-06
   0.14110E+01   0.87884E-06
   0.14210E+01   0.89742E-06
   0.14310E+01   0.91627E-06
   0.14410E+01   0.93538E-06
   0.14510E+01   0.95476E-06
   0.14610E+01   0.97441E-06
   0.14710E+01   0.99433E-06
   0.14810E+01   0.10145E-05
   0.14910E+01   0.10350E-05
   0.15010E+01   0.10557E-05
   0.15110E+01   0.10767E-05
   0.15210E+01   0.10980E-05
   0.15310E+01   0.11196E-05
   0.15410E+01   0.11415E-05
   0.15510E+01   0.11636E-05
   0.15610E+01   0.11861E-05
   0.15710E+01   0.12086E-05
   0.15810E+01   0.12314E-05
   0.15910E+01   0.12545E-05
   0.16010E+01   0.12779E-05
   0.16110E+01   0.13016E-05
   0.16210E+01   0.13255E-05
   0.16310E+01   0.13498E-05
   0.16410E+01   0.13744E-05
   0.16510E+01   0.13992E-05
   0.16610E+01   0.14244E-05
   0.16710E+01   0.14499E-05
   0.16810E+01   0.14757E-05
   0.16910E+01   0.15018E-05
   0.17010E+01   0.15282E-05
   0.17110E+01   0.15549E-05
   0.17210E+01   0.15819E-05
   0.17310E+01   0.16093E-05
   0.17410E+01   0.16369E-05
   0.17510E+01   0.16649E-05
   0.17610E+01   0.16932E-05
   0.17710E+01   0.17218E-05
   0.17810E+01   0.17508E-05
   0.17910E+01   0.17801E-05
   0.18010E+01   0.18097E-05
   0.18110E+01   0.18396E-05
   0.18210E+01   0.18699E-05
   0.18310E+01   0.19005E-05
   0.18410E+01   0.19314E-05
   0.18510E+01   0.19627E-05
   0.18610E+01   0.19943E-05
   0.18710E+01   0.20263E-05
   0.18810E+01   0.20586E-05
   0.18910E+01   0.20912E-05
   0.19010E+01   0.21242E-05
   0.19110E+01   0.21576E-05
   0.19210E+01   0.21913E-05
   0.19310E+01   0.22253E-05
   0.19410E+01   0.22597E-05
   0.19510E+01   0.22945E-05
   0.19610E+01   0.23296E-05
   0.19710E+01   0.23651E-05
   0.19810E+01   0.24009E-05
   0.19910E+01   0.24371E-05
   0.20010E+01   0.24737E-05
   0.20110E+01   0.25106E-05
   0.20210E+01   0.25479E-05
   0.20310E+01   0.25856E-05
   0.20410E+01   0.26237E-05
   0.20510E+01   0.26621E-05
   0.20610E+01   0.27009E-05
   0.20710E+01   0.27401E-05
   0.20810E+01   0.27796E-05
   0.20910E+01   0.28196E-05
   0.21010E+01   0.28599E-05
   0.21110E+01   0.29006E-05
   0.21210E+01   0.29414E-05
   0.21310E+01   0.29825E-05
   0.21410E+01   0.30239E-05
   0.21510E+01   0.30658E-05
   0.21610E+01   0.31080E-05
   0.21710E+01   0.31507E-05
   0.21810E+01   0.31937E-05
   0.21910E+01   0.32372E-05
   0.22010E+01   0.32810E-05
   0.22110E+01   0.33253E-05
   0.22210E+01   0.33699E-05
   0.22310E+01   0.34149E-05
   0.22410E+01   0.34604E-05
   0.22510E+01   0.35062E-05
   0.22610E+01   0.35525E-05
   0.22710E+01   0.35992E-05
   0.22810E+01   0.36463E-05
   0.22910E+01   0.36938E-05
   0.23010E+01   0.37417E-05
   0.23110E+01   0.37900E-05
   0.23210E+01   0.38388E-05
   0.23310E+01   0.38880E-05
   0.23410E+01   0.39376E-05
   0.23510E+01   0.39876E-05
   0.23610E+01   0.40381E-05
   0.23710E+01   0.40890E-05
   0.23810E+01   0.41403E-05
   0.23910E+01   0.41920E-05
   0.24010E+01   0.42442E-05
   0.24110E+01   0.42969E-05
   0.24210E+01   0.43499E-05
   0.24310E+01   0.44034E-05
   0.24410E+01   0.44574E-05
   0.24510E+01   0.45118E-05
   0.24610E+01   0.45666E-05
   0.24710E+01   0.46219E-05
   0.24810E+01   0.46776E-05
   0.24910E+01   0.47338E-05
   0.25010E+01   0.47904E-05
   0.25110E+01   0.48475E-05
   0.25210E+01   0.49050E-05
   0.25310E+01   0.49631E-05
   0.25410E+01   0.50215E-05
   0.25510E+01   0.50800E-05
   0.25610E+01   0.51388E-05
   0.25710E+01   0.51981E-05
   0.25810E+01   0.52578E-05
   0.25910E+01   0.53180E-05
   0.26010E+01   0.53787E-05
   0.26110E+01   0.54398E-05
   0.26210E+01   0.55014E-05
   0.26310E+01   0.55635E-05
   0.26410E+01   0.56261E-05
   0.26510E+01   0.56891E-05
   0.26610E+01   0.57526E-05
   0.26710E+01   0.58166E-05
   0.26810E+01   0.58811E-05
   0.26910E+01   0.59460E-05
   0.27010E+01   0.60115E-05
   0.27110E+01   0.60774E-05
   0.27210E+01   0.61438E-05
   0.27310E+01   0.62107E-05
   0.27410E+01   0.62781E-05
   0.27510E+01   0.63460E-05
   0.27610E+01   0.64144E-05
   0.27710E+01   0.64833E-05
   0.27810E+01   0.65526E-05
   0.27910E+01   0.66225E-05
   0.28010E+01   0.66929E-05
   0.28110E+01   0.67638E-05
   0.28210E+01   0.68352E-05
   0.28310E+01   0.69071E-05
   0.28410E+01   0.69795E-05
   0.28510E+01   0.70524E-05
   0.28610E+01   0.71258E-05
   0.28710E+01   0.71998E-05
   0.28810E+01   0.72743E-05
   0.28910E+01   0.73492E-05
   0.29010E+01   0.74248E-05
   0.29110E+01   0.75008E-05
   0.29210E+01   0.75767E-05
   0.29310E+01   0.76531E-05
   0.29410E+01   0.77299E-05
   0.29510E+01   0.78073E-05
   0.29610E+01   0.78852E-05
   0.29710E+01   0.79637E-05
   0.29810E+01   0.80426E-05
   0.29910E+01   0.81221E-05
   0.30010E+01   0.82022E-05
   0.30110E+01   0.82827E-05
   0.30210E+01   0.83638E-05
   0.30310E+01   0.84455E-05
   0.30410E+01   0.85277E-05
   0.30510E+01   0.86104E-05
   0.30610E+01   0.86937E-05
   0.30710E+01   0.87775E-05
   0.30810E+01   0.88618E-05
   0.30910E+01   0.89467E-05
   0.31010E+01   0.90322E-05
   0.31110E+01   0.91182E-05
   0.31210E+01   0.92048E-05
   0.31310E+01   0.92919E-05
   0.31410E+01   0.93796E-05
   0.31510E+01   0.94679E-05
   0.31610E+01   0.95567E-05
   0.31710E+01   0.96461E-05
   0.31810E+01   0.97360E-05
   0.31910E+01   0.98265E-05
   0.32010E+01   0.99176E-05
   0.32110E+01   0.10009E-04
   0.32210E+01   0.10101E-04
   0.32310E+01   0.10194E-04
   0.32410E+01   0.10287E-04
   0.32510E+01   0.10380E-04
   0.32610E+01   0.10474E-04
   0.32710E+01   0.10568E-04
   0.32810E+01   0.10663E-04
   0.32910E+01   0.10758E-04
   0.33010E+01   0.10854E-04
   0.33110E+01   0.10951E-04
   0.33210E+01   0.11048E-04
   0.33310E+01   0.11146E-04
   0.33410E+01   0.11244E-04
   0.33510E+01   0.11343E-04
   0.33610E+01   0.11442E-04
   0.33710E+01   0.11542E-04
   0.33810E+01   0.11643E-04
   0.33910E+01   0.11744E-04
   0.34010E+01   0.11846E-04
   0.34110E+01   0.11948E-04
   0.34210E+01   0.12052E-04
   0.34310E+01   0.12155E-04
   0.34410E+01   0.12259E-04
   0.34510E+01   0.12364E-04
   0.34610E+01   0.12470E-04
   0.34710E+01   0.12576E-04
   0.34810E+01   0.12683E-04
   0.34910E+01   0.12790E-04
   0.35010E+01   0.12898E-04
   0.35110E+01   0.13006E-04
   0.35210E+01   0.13115E-04
   0.35310E+01   0.13225E-04
   0.35410E+01   0.13335E-04
   0.35510E+01   0.13445E-04
   0.35610E+01   0.13555E-04
   0.35710E+01   0.13667E-04
   0.35810E+01   0.13778E-04
   0.35910E+01   0.13891E-04
   0.36010E+01   0.14004E-04
   0.36110E+01   0.14118E-04
   0.36210E+01   0.14232E-04
   0.36310E+01   0.14347E-04
   0.36410E+01   0.14463E-04
   0.36510E+01   0.14579E-04
   0.36610E+01   0.14696E-04
   0.36710E+01   0.14813E-04
   0.36810E+01   0.14931E-04
   0.36910E+01   0.15050E-04
   0.37010E+01   0.15170E-04
   0.37110E+01   0.15290E-04
   0.37210E+01   0.15411E-04
   0.37310E+01   0.15532E-04
   0.37410E+01   0.15654E-04
   0.37510E+01   0.15777E-04
   0.37610E+01   0.15900E-04
   0.37710E+01   0.16024E-04
   0.37810E+01   0.16149E-04
   0.37910E+01   0.16274E-04
   0.38010E+01   0.16400E-04
   0.38110E+01   0.16526E-04
   0.38210E+01   0.16652E-04
   0.38310E+01   0.16779E-04
   0.38410E+01   0.16906E-04
   0.38510E+01   0.17035E-04
   0.38610E+01   0.17163E-04
   0.38710E+01   0.17293E-04
   0.38810E+01   0.17423E-04
   0.38910E+01   0.17554E-04
   0.39010E+01   0.17685E-04
   0.39110E+01   0.17817E-04
   0.39210E+01   0.17950E-04
   0.39310E+01   0.18084E-04
   0.39410E+01   0.18218E-04
   0.39510E+01   0.18353E-04
   0.39610E+01   0.18488E-04
   0.39710E+01   0.18624E-04
   0.39810E+01   0.18761E-04
   0.39910E+01   0.18899E-04
   0.40010E+01   0.19037E-04
   0.40110E+01   0.19176E-04
   0.40210E+01   0.19316E-04
   0.40310E+01   0.19456E-04
   0.40410E+01   0.19597E-04
   0.40510E+01   0.19739E-04
   0.40610E+01   0.19881E-04
   0.40710E+01   0.20023E-04
   0.40810E+01   0.20166E-04
   0.40910E+01   0.20309E-04
   0.41010E+01   0.20453E-04
   0.41110E+01   0.20598E-04
   0.41210E+01   0.20743E-04
   0.41310E+01   0.20889E-04
   0.41410E+01   0.21036E-04
   0.41510E+01   0.21183E-04
   0.41610E+01   0.21331E-04
   0.41710E+01   0.21480E-04
   0.41810E+01   0.21630E-04
   0.41910E+01   0.21780E-04
   0.42010E+01   0.21931E-04
   0.42110E+01   0.22083E-04
   0.42210E+01   0.22235E-04
   0.42310E+01   0.22388E-04
   0.42410E+01   0.22542E-04
   0.42510E+01   0.22697E-04
   0.42610E+01   0.22852E-04
   0.42710E+01   0.23009E-04
   0.42810E+01   0.23165E-04
   0.42910E+01   0.23323E-04
   0.43010E+01   0.23481E-04
   0.43110E+01   0.23639E-04
   0.43210E+01   0.23797E-04
   0.43310E+01   0.23956E-04
   0.43410E+01   0.24116E-04
   0.43510E+01   0.24276E-04
   0.43610E+01   0.24437E-04
   0.43710E+01   0.24599E-04
   0.43810E+01   0.24762E-04
   0.43910E+01   0.24925E-04
   0.44010E+01   0.25089E-04
   0.44110E+01   0.25254E-04
   0.44210E+01   0.25420E-04
   0.44310E+01   0.25586E-04
   0.44410E+01   0.25754E-04
   0.44510E+01   0.25922E-04
   0.44610E+01   0.26090E-04
   0.44710E+01   0.26260E-04
   0.44810E+01   0.26430E-04
   0.44910E+01   0.26601E-04
   0.45010E+01   0.26773E-04
   0.45110E+01   0.26945E-04
   0.45210E+01   0.27118E-04
   0.45310E+01   0.27291E-04
   0.45410E+01   0.27464E-04
   0.45510E+01   0.27638E-04
   0.45610E+01   0.27813E-04
   0.45710E+01   0.27988E-04
   0.45810E+01   0.28164E-04
   0.45910E+01   0.28341E-04
   0.46010E+01   0.28519E-04
   0.46110E+01   0.28697E-04
   0.46210E+01   0.28877E-04
   0.46310E+01   0.29057E-04
   0.46410E+01   0.29237E-04
   0.46510E+01   0.29419E-04
   0.46610E+01   0.29601E-04
   0.46710E+01   0.29785E-04
   0.46810E+01   0.29969E-04
   0.46910E+01   0.30153E-04
   0.47010E+01   0.30339E-04
   0.47110E+01   0.30525E-04
   0.47210E+01   0.30712E-04
   0.47310E+01   0.30900E-04
   0.47410E+01   0.31088E-04
   0.47510E+01   0.31275E-04
   0.47610E+01   0.31464E-04
   0.47710E+01   0.31653E-04
   0.47810E+01   0.31843E-04
   0.47910E+01   0.32034E-04
   0.48010E+01   0.32226E-04
   0.48110E+01   0.32418E-04
   0.48210E+01   0.32611E-04
   0.48310E+01   0.32805E-04
   0.48410E+01   0.33000E-04
   0.48510E+01   0.33196E-04
   0.48610E+01   0.33392E-04
   0.48710E+01   0.33590E-04
   0.48810E+01   0.33788E-04
   0.48910E+01   0.33987E-04
   0.49010E+01   0.34186E-04
   0.49110E+01   0.34387E-04
   0.49210E+01   0.34588E-04
   0.49310E+01   0.34791E-04
   0.49410E+01   0.34993E-04
   0.49510E+01   0.35195E-04
   0.49610E+01   0.35398E-04
   0.49710E+01   0.35601E-04
   0.49810E+01   0.35806E-04
   0.49910E+01   0.36011E-04
   0.50010E+01   0.36217E-04
   0.50109E+01   0.36424E-04
   0.50209E+01   0.36631E-04
   0.50309E+01   0.36840E-04
   0.50409E+01   0.37049E-04
   0.50509E+01   0.37259E-04
   0.50609E+01   0.37470E-04
   0.50709E+01   0.37682E-04
   0.50809E+01   0.37895E-04
   0.50909E+01   0.38108E-04
   0.51009E+01   0.38322E-04
   0.51109E+01   0.38538E-04
   0.51209E+01   0.38754E-04
   0.51309E+01   0.38970E-04
   0.51409E+01   0.39186E-04
   0.51509E+01   0.39403E-04
   0.51609E+01   0.39620E-04
   0.51709E+01   0.39838E-04
   0.51809E+01   0.40057E-04
   0.51909E+01   0.40277E-04
   0.52009E+01   0.40498E-04
   0.52109E+01   0.40719E-04
   0.52209E+01   0.40941E-04
   0.52309E+01   0.41165E-04
   0.52409E+01   0.41389E-04
   0.52509E+01   0.41614E-04
   0.52609E+01   0.41839E-04
   0.52709E+01   0.42066E-04
   0.52809E+01   0.42294E-04
   0.52909E+01   0.42522E-04
   0.53009E+01   0.42751E-04
   0.53109E+01   0.42981E-04
   0.53209E+01   0.43212E-04
   0.53309E+01   0.43442E-04
   0.53409E+01   0.43673E-04
   0.53509E+01   0.43904E-04
   0.53609E+01   0.44136E-04
   0.53709E+01   0.44369E-04
   0.53809E+01   0.44603E-04
   0.53909E+01   0.44838E-04
   0.54009E+01   0.45074E-04
   0.54109E+01   0.45310E-04
   0.54209E+01   0.45548E-04
   0.54309E+01   0.45786E-04
   0.54409E+01   0.46025E-04
   0.54509E+01   0.46265E-04
   0.54609E+01   0.46506E-04
   0.54709E+01   0.46748E-04
   0.54809E+01   0.46991E-04
   0.54909E+01   0.47234E-04
   0.55009E+01   0.47479E-04
   0.55109E+01   0.47722E-04
   0.55209E+01   0.47966E-04
   0.55309E+01   0.48211E-04
   0.55409E+01   0.48457E-04
   0.55509E+01   0.48703E-04
   0.55609E+01   0.48951E-04
   0.55709E+01   0.49199E-04
   0.55809E+01   0.49448E-04
   0.55909E+01   0.49699E-04
   0.56009E+01   0.49950E-04
   0.56109E+01   0.50202E-04
   0.56209E+01   0.50454E-04
   0.56309E+01   0.50708E-04
   0.56409E+01   0.50963E-04
   0.56509E+01   0.51218E-04
   0.56609E+01   0.51475E-04
   0.56709E+01   0.51732E-04
   0.56809E+01   0.51990E-04
   0.56909E+01   0.52247E-04
   0.57009E+01   0.52504E-04
   0.57109E+01   0.52763E-04
   0.57209E+01   0.53022E-04
   0.57309E+01   0.53282E-04
   0.57409E+01   0.53544E-04
   0.57509E+01   0.53806E-04
   0.57609E+01   0.54069E-04
   0.57709E+01   0.54333E-04
   0.57809E+01   0.54598E-04
   0.57909E+01   0.54863E-04
   0.58009E+01   0.55130E-04
   0.58109E+01   0.55398E-04
   0.58209E+01   0.55666E-04
   0.58309E+01   0.55936E-04
   0.58409E+01   0.56206E-04
   0.58509E+01   0.56477E-04
   0.58609E+01   0.56747E-04
   0.58709E+01   0.57017E-04
   0.58809E+01   0.57289E-04
   0.58909E+01   0.57561E-04
   0.59009E+01   0.57835E-04
   0.59109E+01   0.58109E-04
   0.59209E+01   0.58384E-04
   0.59309E+01   0.58660E-04
   0.59409E+01   0.58937E-04
   0.59509E+01   0.59215E-04
   0.59609E+01   0.59494E-04
   0.59709E+01   0.59774E-04
   0.59809E+01   0.60055E-04
   0.59909E+01   0.60337E-04
   0.60009E+01   0.60619E-04
   0.60109E+01   0.60903E-04
   0.60209E+01   0.61185E-04
   0.60309E+01   0.61468E-04
   0.60409E+01   0.61752E-04
   0.60509E+01   0.62036E-04
   0.60609E+01   0.62322E-04
   0.60709E+01   0.62608E-04
   0.60809E+01   0.62896E-04
   0.60909E+01   0.63184E-04
   0.61009E+01   0.63474E-04
   0.61109E+01   0.63764E-04
   0.61209E+01   0.64055E-04
   0.61309E+01   0.64348E-04
   0.61409E+01   0.64641E-04
   0.61509E+01   0.64935E-04
   0.61609E+01   0.65230E-04
   0.61709E+01   0.65526E-04
   0.61809E+01   0.65821E-04
   0.61909E+01   0.66116E-04
   0.62009E+01   0.66412E-04
   0.62109E+01   0.66709E-04
   0.62209E+01   0.67007E-04
   0.62309E+01   0.67306E-04
   0.62409E+01   0.67606E-04
   0.62509E+01   0.67907E-04
   0.62609E+01   0.68209E-04
   0.62709E+01   0.68511E-04
   0.62809E+01   0.68815E-04
   0.62909E+01   0.69120E-04
   0.63009E+01   0.69426E-04
   0.63109E+01   0.69732E-04
   0.63209E+01   0.70040E-04
   0.63309E+01   0.70348E-04
   0.63409E+01   0.70655E-04
   0.63509E+01   0.70962E-04
   0.63609E+01   0.71271E-04
   0.63709E+01   0.71581E-04
   0.63809E+01   0.71891E-04
   0.63909E+01   0.72203E-04
   0.64009E+01   0.72515E-04
   0.64109E+01   0.72828E-04
   0.64209E+01   0.73143E-04
   0.64309E+01   0.73458E-04
   0.64409E+01   0.73775E-04
   0.64509E+01   0.74092E-04
   0.64609E+01   0.74410E-04
   0.64709E+01   0.74730E-04
   0.64809E+01   0.75050E-04
   0.64909E+01   0.75368E-04
   0.65009E+01   0.75687E-04
   0.65109E+01   0.76007E-04
   0.65209E+01   0.76328E-04
   0.65309E+01   0.76651E-04
   0.65409E+01   0.76974E-04
   0.65509E+01   0.77298E-04
   0.65609E+01   0.77623E-04
   0.65709E+01   0.77949E-04
   0.65809E+01   0.78276E-04
   0.65909E+01   0.78604E-04
   0.66009E+01   0.78933E-04
   0.66109E+01   0.79264E-04
   0.66209E+01   0.79595E-04
   0.66309E+01   0.79926E-04
   0.66409E+01   0.80256E-04
   0.66509E+01   0.80587E-04
   0.66609E+01   0.80919E-04
   0.66709E+01   0.81252E-04
   0.66809E+01   0.81586E-04
   0.66909E+01   0.81921E-04
   0.67009E+01   0.82257E-04
   0.67109E+01   0.82593E-04
   0.67209E+01   0.82931E-04
   0.67309E+01   0.83270E-04
   0.67409E+01   0.83610E-04
   0.67509E+01   0.83951E-04
   0.67609E+01   0.84293E-04
   0.67709E+01   0.84636E-04
   0.67809E+01   0.84976E-04
   0.67909E+01   0.85318E-04
   0.68009E+01   0.85661E-04
   0.68109E+01   0.86004E-04
   0.68209E+01   0.86349E-04
   0.68309E+01   0.86695E-04
   0.68409E+01   0.87041E-04
   0.68509E+01   0.87389E-04
   0.68609E+01   0.87738E-04
   0.68709E+01   0.88088E-04
   0.68809E+01   0.88438E-04
   0.68909E+01   0.88790E-04
   0.69009E+01   0.89143E-04
   0.69109E+01   0.89497E-04
   0.69209E+01   0.89849E-04
   0.69309E+01   0.90202E-04
   0.69409E+01   0.90555E-04
   0.69509E+01   0.90910E-04
   0.69609E+01   0.91265E-04
   0.69709E+01   0.91622E-04
   0.69809E+01   0.91979E-04
   0.69909E+01   0.92338E-04
   0.70009E+01   0.92698E-04
   0.70109E+01   0.93058E-04
   0.70209E+01   0.93420E-04
   0.70309E+01   0.93783E-04
   0.70409E+01   0.94146E-04
   0.70509E+01   0.94511E-04
   0.70609E+01   0.94873E-04
   0.70709E+01   0.95236E-04
   0.70809E+01   0.95601E-04
   0.70909E+01   0.95966E-04
   0.71009E+01   0.96333E-04
   0.71109E+01   0.96700E-04
   0.71209E+01   0.97069E-04
   0.71309E+01   0.97438E-04
   0.71409E+01   0.97809E-04
   0.71509E+01   0.98180E-04
   0.71609E+01   0.98553E-04
   0.71709E+01   0.98927E-04
   0.71809E+01   0.99302E-04
   0.71909E+01   0.99674E-04
   0.72009E+01   0.10005E-03
   0.72109E+01   0.10042E-03
   0.72209E+01   0.10080E-03
   0.72309E+01   0.10117E-03
   0.72409E+01   0.10155E-03
   0.72509E+01   0.10193E-03
   0.72609E+01   0.10231E-03
   0.72709E+01   0.10269E-03
   0.72809E+01   0.10307E-03
   0.72909E+01   0.10345E-03
   0.73009E+01   0.10384E-03
   0.73109E+01   0.10422E-03
   0.73209E+01   0.10460E-03
   0.73309E+01   0.10499E-03
   0.73409E+01   0.10537E-03
   0.73509E+01   0.10576E-03
   0.73609E+01   0.10614E-03
   0.73709E+01   0.10653E-03
   0.73809E+01   0.10692E-03
   0.73909E+01   0.10731E-03
   0.74009E+01   0.10770E-03
   0.74109E+01   0.10809E-03
   0.74209E+01   0.10848E-03
   0.74309E+01   0.10888E-03
   0.74409E+01   0.10927E-03
   0.74509E+01   0.10966E-03
   0.74609E+01   0.11006E-03
   0.74709E+01   0.11045E-03
   0.74809E+01   0.11085E-03
   0.74909E+01   0.11124E-03
   0.75009E+01   0.11164E-03
   0.75109E+01   0.11204E-03
   0.75209E+01   0.11244E-03
   0.75309E+01   0.11284E-03
   0.75409E+01   0.11324E-03
   0.75509E+01   0.11364E-03
   0.75609E+01   0.11405E-03
   0.75709E+01   0.11445E-03
   0.75809E+01   0.11485E-03
   0.75909E+01   0.11525E-03
   0.76009E+01   0.11566E-03
   0.76109E+01   0.11606E-03
   0.76209E+01   0.11647E-03
   0.76309E+01   0.11688E-03
   0.76409E+01   0.11728E-03
   0.76509E+01   0.11769E-03
   0.76609E+01   0.11810E-03
   0.76709E+01   0.11852E-03
   0.76809E+01   0.11893E-03
   0.76909E+01   0.11934E-03
   0.77009E+01   0.11975E-03
   0.77109E+01   0.12016E-03
   0.77209E+01   0.12058E-03
   0.77309E+01   0.12099E-03
   0.77409E+01   0.12141E-03
   0.77509E+01   0.12182E-03
   0.77609E+01   0.12224E-03
   0.77709E+01   0.12266E-03
   0.77809E+01   0.12308E-03
   0.77909E+01   0.12350E-03
   0.78009E+01   0.12392E-03
   0.78109E+01   0.12434E-03
   0.78209E+01   0.12476E-03
   0.78309E+01   0.12518E-03
   0.78409E+01   0.12561E-03
   0.78509E+01   0.12603E-03
   0.78609E+01   0.12645E-03
   0.78709E+01   0.12688E-03
   0.78809E+01   0.12730E-03
   0.78909E+01   0.12773E-03
   0.79009E+01   0.12816E-03
   0.79109E+01   0.12859E-03
   0.79209E+01   0.12902E-03
   0.79309E+01   0.12945E-03
   0.79409E+01   0.12988E-03
   0.79509E+01   0.13031E-03
   0.79609E+01   0.13074E-03
   0.79709E+01   0.13117E-03
   0.79809E+01   0.13161E-03
   0.79909E+01   0.13204E-03
   0.80009E+01   0.13247E-03
   0.80109E+01   0.13291E-03
   0.80209E+01   0.13335E-03
   0.80309E+01   0.13379E-03
   0.80409E+01   0.13423E-03
   0.80509E+01   0.13467E-03
   0.80609E+01   0.13510E-03
   0.80709E+01   0.13554E-03
   0.80809E+01   0.13598E-03
   0.80909E+01   0.13642E-03
   0.81009E+01   0.13686E-03
   0.81109E+01   0.13731E-03
   0.81209E+01   0.13775E-03
   0.81309E+01   0.13819E-03
   0.81409E+01   0.13864E-03
   0.81509E+01   0.13909E-03
   0.81609E+01   0.13953E-03
   0.81709E+01   0.13998E-03
   0.81809E+01   0.14043E-03
   0.81909E+01   0.14088E-03
   0.82009E+01   0.14132E-03
   0.82109E+01   0.14177E-03
   0.82209E+01   0.14222E-03
   0.82309E+01   0.14267E-03
   0.82409E+01   0.14313E-03
   0.82509E+01   0.14358E-03
   0.82609E+01   0.14404E-03
   0.82709E+01   0.14449E-03
   0.82809E+01   0.14495E-03
   0.82909E+01   0.14540E-03
   0.83009E+01   0.14586E-03
   0.83109E+01   0.14631E-03
   0.83209E+01   0.14677E-03
   0.83309E+01   0.14723E-03
   0.83409E+01   0.14769E-03
   0.83509E+01   0.14815E-03
   0.83609E+01   0.14861E-03
   0.83709E+01   0.14907E-03
   0.83809E+01   0.14953E-03
   0.83909E+01   0.15000E-03
   0.84009E+01   0.15046E-03
   0.84109E+01   0.15093E-03
   0.84209E+01   0.15139E-03
   0.84309E+01   0.15185E-03
   0.84409E+01   0.15232E-03
   0.84509E+01   0.15279E-03
   0.84609E+01   0.15325E-03
   0.84709E+01   0.15372E-03
   0.84809E+01   0.15419E-03
   0.84909E+01   0.15467E-03
   0.85009E+01   0.15514E-03
   0.85109E+01   0.15561E-03
   0.85209E+01   0.15608E-03
   0.85309E+01   0.15655E-03
   0.85409E+01   0.15702E-03
   0.85509E+01   0.15750E-03
   0.85609E+01   0.15797E-03
   0.85709E+01   0.15845E-03
   0.85809E+01   0.15892E-03
   0.85909E+01   0.15940E-03
   0.86009E+01   0.15988E-03
   0.86109E+01   0.16036E-03
   0.86209E+01   0.16084E-03
   0.86309E+01   0.16131E-03
   0.86409E+01   0.16179E-03
   0.86509E+01   0.16227E-03
   0.86609E+01   0.16275E-03
   0.86709E+01   0.16324E-03
   0.86809E+01   0.16372E-03
   0.86909E+01   0.16420E-03
   0.87009E+01   0.16469E-03
   0.87109E+01   0.16517E-03
   0.87209E+01   0.16566E-03
   0.87309E+01   0.16615E-03
   0.87409E+01   0.16663E-03
   0.87509E+01   0.16712E-03
   0.87609E+01   0.16761E-03
   0.87709E+01   0.16809E-03
   0.87809E+01   0.16858E-03
   0.87909E+01   0.16907E-03
   0.88009E+01   0.16957E-03
   0.88109E+01   0.17006E-03
   0.88209E+01   0.17055E-03
   0.88309E+01   0.17105E-03
   0.88409E+01   0.17154E-03
   0.88509E+01   0.17203E-03
   0.88609E+01   0.17252E-03
   0.88709E+01   0.17302E-03
   0.88809E+01   0.17352E-03
   0.88909E+01   0.17401E-03
   0.89009E+01   0.17451E-03
   0.89109E+01   0.17501E-03
   0.89209E+01   0.17551E-03
   0.89309E+01   0.17601E-03
   0.89409E+01   0.17651E-03
   0.89509E+01   0.17701E-03
   0.89609E+01   0.17751E-03
   0.89709E+01   0.17801E-03
   0.89809E+01   0.17851E-03
   0.89909E+01   0.17902E-03
   0.90009E+01   0.17952E-03
   0.90109E+01   0.18003E-03
   0.90209E+01   0.18053E-03
   0.90309E+01   0.18104E-03
   0.90409E+01   0.18155E-03
   0.90509E+01   0.18205E-03
   0.90609E+01   0.18256E-03
   0.90709E+01   0.18306E-03
   0.90809E+01   0.18357E-03
   0.90909E+01   0.18408E-03
   0.91009E+01   0.18459E-03
   0.91109E+01   0.18511E-03
   0.91209E+01   0.18562E-03
   0.91309E+01   0.18613E-03
   0.91409E+01   0.18665E-03
   0.91509E+01   0.18716E-03
   0.91609E+01   0.18767E-03
   0.91709E+01   0.18819E-03
   0.91809E+01   0.18870E-03
   0.91909E+01   0.18922E-03
   0.92009E+01   0.18973E-03
   0.92109E+01   0.19025E-03
   0.92209E+01   0.19077E-03
   0.92309E+01   0.19129E-03
   0.92409E+01   0.19181E-03
   0.92509E+01   0.19233E-03
   0.92609E+01   0.19285E-03
   0.92709E+01   0.19337E-03
   0.92809E+01   0.19389E-03
   0.92909E+01   0.19441E-03
   0.93009E+01   0.19494E-03
   0.93109E+01   0.19546E-03
   0.93209E+01   0.19599E-03
   0.93309E+01   0.19651E-03
   0.93409E+01   0.19704E-03
   0.93509E+01   0.19756E-03
   0.93609E+01   0.19808E-03
   0.93709E+01   0.19861E-03
   0.93809E+01   0.19914E-03
   0.93909E+01   0.19967E-03
   0.94009E+01   0.20020E-03
   0.94109E+01   0.20073E-03
   0.94209E+01   0.20126E-03
   0.94309E+01   0.20179E-03
   0.94409E+01   0.20232E-03
   0.94509E+01   0.20285E-03
   0.94609E+01   0.20338E-03
   0.94709E+01   0.20391E-03
   0.94809E+01   0.20445E-03
   0.94909E+01   0.20498E-03
   0.95009E+01   0.20552E-03
   0.95109E+01   0.20605E-03
   0.95209E+01   0.20659E-03
   0.95309E+01   0.20713E-03
   0.95409E+01   0.20767E-03
   0.95509E+01   0.20820E-03
   0.95609E+01   0.20874E-03
   0.95709E+01   0.20928E-03
   0.95809E+01   0.20982E-03
   0.95909E+01   0.21036E-03
   0.96009E+01   0.21090E-03
   0.96109E+01   0.21144E-03
   0.96209E+01   0.21199E-03
   0.96309E+01   0.21253E-03
   0.96409E+01   0.21307E-03
   0.96509E+01   0.21361E-03
   0.96609E+01   0.21415E-03
   0.96709E+01   0.21470E-03
   0.96809E+01   0.21524E-03
   0.96909E+01   0.21579E-03
   0.97009E+01   0.21634E-03
   0.97109E+01   0.21689E-03
   0.97209E+01   0.21743E-03
   0.97309E+01   0.21798E-03
   0.97409E+01   0.21853E-03
   0.97509E+01   0.21908E-03
   0.97609E+01   0.21962E-03
   0.97709E+01   0.22018E-03
   0.97809E+01   0.22073E-03
   0.97909E+01   0.22128E-03
   0.98009E+01   0.22183E-03
   0.98109E+01   0.22239E-03
   0.98209E+01   0.22294E-03
   0.98309E+01   0.22349E-03
   0.98409E+01   0.22404E-03
   0.98509E+01   0.22460E-03
   0.98609E+01   0.22515E-03
   0.98709E+01   0.22571E-03
   0.98809E+01   0.22626E-03
   0.98909E+01   0.22682E-03
   0.99009E+01   0.22738E-03
   0.99109E+01   0.22794E-03
   0.99209E+01   0.22849E-03
   0.99309E+01   0.22905E-03
   0.99409E+01   0.22961E-03
   0.99509E+01   0.23017E-03
   0.99609E+01   0.23073E-03
   0.99709E+01   0.23129E-03
   0.99809E+01   0.23186E-03
   0.99909E+01   0.23242E-03
   0.10001E+02   0.23298E-03
   0.10011E+02   0.23354E-03
   0.10021E+02   0.23410E-03
   0.10031E+02   0.23467E-03
   0.10041E+02   0.23523E-03
   0.10051E+02   0.23580E-03
   0.10061E+02   0.23636E-03
   0.10071E+02   0.23693E-03
   0.10081E+02   0.23750E-03
   0.10091E+02   0.23806E-03
   0.10101E+02   0.23863E-03
   0.10111E+02   0.23920E-03
   0.10121E+02   0.23977E-03
   0.10131E+02   0.24033E-03
   0.10141E+02   0.24091E-03
   0.10151E+02   0.24148E-03
   0.10161E+02   0.24205E-03
   0.10171E+02   0.24262E-03
   0.10181E+02   0.24319E-03
   0.10191E+02   0.24376E-03
   0.10201E+02   0.24433E-03
   0.10211E+02   0.24491E-03
   0.10221E+02   0.24548E-03
   0.10231E+02   0.24605E-03
   0.10241E+02   0.24663E-03
   0.10251E+02   0.24721E-03
   0.10261E+02   0.24778E-03
   0.10271E+02   0.24836E-03
   0.10281E+02   0.24893E-03
   0.10291E+02   0.24951E-03
   0.10301E+02   0.25008E-03
   0.10311E+02   0.25066E-03
   0.10321E+02   0.25124E-03
   0.10331E+02   0.25182E-03
   0.10341E+02   0.25240E-03
   0.10351E+02   0.25298E-03
   0.10361E+02   0.25356E-03
   0.10371E+02   0.25414E-03
   0.10381E+02   0.25472E-03
   0.10391E+02   0.25530E-03
   0.10401E+02   0.25588E-03
   0.10411E+02   0.25647E-03
   0.10421E+02   0.25705E-03
   0.10431E+02   0.25764E-03
   0.10441E+02   0.25822E-03
   0.10451E+02   0.25880E-03
   0.10461E+02   0.25939E-03
   0.10471E+02   0.25997E-03
   0.10481E+02   0.26056E-03
   0.10491E+02   0.26114E-03
   0.10501E+02   0.26173E-03
   0.10511E+02   0.26232E-03
   0.10521E+02   0.26291E-03
   0.10531E+02   0.26349E-03
   0.10541E+02   0.26408E-03
   0.10551E+02   0.26467E-03
   0.10561E+02   0.26526E-03
   0.10571E+02   0.26585E-03
   0.10581E+02   0.26644E-03
   0.10591E+02   0.26703E-03
   0.10601E+02   0.26762E-03
   0.10611E+02   0.26821E-03
   0.10621E+02   0.26880E-03
   0.10631E+02   0.26939E-03
   0.10641E+02   0.26999E-03
   0.10651E+02   0.27058E-03
   0.10661E+02   0.27118E-03
   0.10671E+02   0.27177E-03
   0.10681E+02   0.27237E-03
   0.10691E+02   0.27296E-03
   0.10701E+02   0.27355E-03
   0.10711E+02   0.27415E-03
   0.10721E+02   0.27474E-03
   0.10731E+02   0.27534E-03
   0.10741E+02   0.27594E-03
   0.10751E+02   0.27654E-03
   0.10761E+02   0.27714E-03
   0.10771E+02   0.27773E-03
   0.10781E+02   0.27833E-03
   0.10791E+02   0.27893E-03
   0.10801E+02   0.27953E-03
   0.10811E+02   0.28013E-03
   0.10821E+02   0.28073E-03
   0.10831E+02   0.28133E-03
   0.10841E+02   0.28193E-03
   0.10851E+02   0.28253E-03
   0.10861E+02   0.28313E-03
   0.10871E+02   0.28373E-03
   0.10881E+02   0.28433E-03
   0.10891E+02   0.28494E-03
   0.10901E+02   0.28554E-03
   0.10911E+02   0.28615E-03
   0.10921E+02   0.28675E-03
   0.10931E+02   0.28735E-03
   0.10941E+02   0.28796E-03
   0.10951E+02   0.28856E-03
   0.10961E+02   0.28917E-03
   0.10971E+02   0.28977E-03
   0.10981E+02   0.29038E-03
   0.10991E+02   0.29099E-03
   0.11001E+02   0.29160E-03
   0.11011E+02   0.29220E-03
   0.11021E+02   0.29281E-03
   0.11031E+02   0.29341E-03
   0.11041E+02   0.29402E-03
   0.11051E+02   0.29463E-03
   0.11061E+02   0.29524E-03
   0.11071E+02   0.29585E-03
   0.11081E+02   0.29646E-03
   0.11091E+02   0.29707E-03
   0.11101E+02   0.29768E-03
   0.11111E+02   0.29829E-03
   0.11121E+02   0.29890E-03
   0.11131E+02   0.29951E-03
   0.11141E+02   0.30013E-03
   0.11151E+02   0.30074E-03
   0.11161E+02   0.30135E-03
   0.11171E+02   0.30196E-03
   0.11181E+02   0.30258E-03
   0.11191E+02   0.30319E-03
   0.11201E+02   0.30380E-03
   0.11211E+02   0.30442E-03
   0.11221E+02   0.30503E-03
   0.11231E+02   0.30565E-03
   0.11241E+02   0.30626E-03
   0.11251E+02   0.30688E-03
   0.11261E+02   0.30749E-03
   0.11271E+02   0.30810E-03
   0.11281E+02   0.30872E-03
   0.11291E+02   0.30934E-03
   0.11301E+02   0.30996E-03
   0.11311E+02   0.31058E-03
   0.11321E+02   0.31119E-03
   0.11331E+02   0.31181E-03
   0.11341E+02   0.31243E-03
   0.11351E+02   0.31304E-03
   0.11361E+02   0.31366E-03
   0.11371E+02   0.31428E-03
   0.11381E+02   0.31491E-03
   0.11391E+02   0.31553E-03
   0.11401E+02   0.31614E-03
   0.11411E+02   0.31676E-03
   0.11421E+02   0.31738E-03
   0.11431E+02   0.31800E-03
   0.11441E+02   0.31863E-03
   0.11451E+02   0.31925E-03
   0.11461E+02   0.31987E-03
   0.11471E+02   0.32049E-03
   0.11481E+02   0.32111E-03
   0.11491E+02   0.32173E-03
   0.11501E+02   0.32236E-03
   0.11511E+02   0.32298E-03
   0.11521E+02   0.32360E-03
   0.11531E+02   0.32423E-03
   0.11541E+02   0.32486E-03
   0.11551E+02   0.32548E-03
   0.11561E+02   0.32610E-03
   0.11571E+02   0.32672E-03
   0.11581E+02   0.32735E-03
   0.11591E+02   0.32798E-03
   0.11601E+02   0.32860E-03
   0.11611E+02   0.32923E-03
   0.11621E+02   0.32985E-03
   0.11631E+02   0.33048E-03
   0.11641E+02   0.33110E-03
   0.11651E+02   0.33173E-03
   0.11661E+02   0.33236E-03
   0.11671E+02   0.33299E-03
   0.11681E+02   0.33362E-03
   0.11691E+02   0.33424E-03
   0.11701E+02   0.33487E-03
   0.11711E+02   0.33549E-03
   0.11721E+02   0.33612E-03
   0.11731E+02   0.33675E-03
   0.11741E+02   0.33738E-03
   0.11751E+02   0.33801E-03
   0.11761E+02   0.33864E-03
   0.11771E+02   0.33927E-03
   0.11781E+02   0.33990E-03
   0.11791E+02   0.34053E-03
   0.11801E+02   0.34116E-03
   0.11811E+02   0.34179E-03
   0.11821E+02   0.34242E-03
   0.11831E+02   0.34306E-03
   0.11841E+02   0.34368E-03
   0.11851E+02   0.34431E-03
   0.11861E+02   0.34494E-03
   0.11871E+02   0.34558E-03
   0.11881E+02   0.34621E-03
   0.11891E+02   0.34684E-03
   0.11901E+02   0.34748E-03
   0.11911E+02   0.34811E-03
   0.11921E+02   0.34874E-03
   0.11931E+02   0.34937E-03
   0.11941E+02   0.35000E-03
   0.11951E+02   0.35064E-03
   0.11961E+02   0.35127E-03
   0.11971E+02   0.35191E-03
   0.11981E+02   0.35254E-03
   0.11991E+02   0.35317E-03
   0.12001E+02   0.35381E-03
   0.12011E+02   0.35444E-03
   0.12021E+02   0.35508E-03
   0.12031E+02   0.35571E-03
   0.12041E+02   0.35635E-03
   0.12051E+02   0.35698E-03
   0.12061E+02   0.35761E-03
   0.12071E+02   0.35825E-03
   0.12081E+02   0.35888E-03
   0.12091E+02   0.35952E-03
   0.12101E+02   0.36016E-03
   0.12111E+02   0.36080E-03
   0.12121E+02   0.36143E-03
   0.12131E+02   0.36207E-03
   0.12141E+02   0.36270E-03
   0.12151E+02   0.36334E-03
   0.12161E+02   0.36398E-03
   0.12171E+02   0.36462E-03
   0.12181E+02   0.36525E-03
   0.12191E+02   0.36589E-03
   0.12201E+02   0.36652E-03
   0.12211E+02   0.36716E-03
   0.12221E+02   0.36780E-03
   0.12231E+02   0.36844E-03
   0.12241E+02   0.36908E-03
   0.12251E+02   0.36972E-03
   0.12261E+02   0.37035E-03
   0.12271E+02   0.37099E-03
   0.12281E+02   0.37163E-03
   0.12291E+02   0.37227E-03
   0.12301E+02   0.37291E-03
   0.12311E+02   0.37355E-03
   0.12321E+02   0.37418E-03
   0.12331E+02   0.37482E-03
   0.12341E+02   0.37546E-03
   0.12351E+02   0.37610E-03
   0.12361E+02   0.37674E-03
   0.12371E+02   0.37738E-03
   0.12381E+02   0.37802E-03
   0.12391E+02   0.37866E-03
   0.12401E+02   0.37930E-03
   0.12411E+02   0.37994E-03
   0.12421E+02   0.38058E-03
   0.12431E+02   0.38122E-03
   0.12441E+02   0.38186E-03
   0.12451E+02   0.38250E-03
   0.12461E+02   0.38314E-03
   0.12471E+02   0.38378E-03
   0.12481E+02   0.38442E-03
   0.12491E+02   0.38506E-03
   0.12501E+02   0.38570E-03
   0.12511E+02   0.38635E-03
   0.12521E+02   0.38699E-03
   0.12531E+02   0.38762E-03
   0.12541E+02   0.38826E-03
   0.12551E+02   0.38891E-03
   0.12561E+02   0.38955E-03
   0.12571E+02   0.39019E-03
   0.12581E+02   0.39083E-03
   0.12591E+02   0.39147E-03
   0.12601E+02   0.39211E-03
   0.12611E+02   0.39275E-03
   0.12621E+02   0.39340E-03
   0.12631E+02   0.39404E-03
   0.12641E+02   0.39468E-03
   0.12651E+02   0.39532E-03
   0.12661E+02   0.39596E-03
   0.12671E+02   0.39661E-03
   0.12681E+02   0.39725E-03
   0.12691E+02   0.39789E-03
   0.12701E+02   0.39853E-03
   0.12711E+02   0.39918E-03
   0.12721E+02   0.39982E-03
   0.12731E+02   0.40046E-03
   0.12741E+02   0.40110E-03
   0.12751E+02   0.40174E-03
   0.12761E+02   0.40239E-03
   0.12771E+02   0.40303E-03
   0.12781E+02   0.40367E-03
   0.12791E+02   0.40431E-03
   0.12801E+02   0.40496E-03
   0.12811E+02   0.40560E-03
   0.12821E+02   0.40624E-03
   0.12831E+02   0.40689E-03
   0.12841E+02   0.40753E-03
   0.12851E+02   0.40817E-03
   0.12861E+02   0.40881E-03
   0.12871E+02   0.40945E-03
   0.12881E+02   0.41010E-03
   0.12891E+02   0.41074E-03
   0.12901E+02   0.41138E-03
   0.12911E+02   0.41202E-03
   0.12921E+02   0.41267E-03
   0.12931E+02   0.41331E-03
   0.12941E+02   0.41395E-03
   0.12951E+02   0.41460E-03
   0.12961E+02   0.41524E-03
   0.12971E+02   0.41588E-03
   0.12981E+02   0.41652E-03
   0.12991E+02   0.41716E-03
   0.13001E+02   0.41781E-03
   0.13011E+02   0.41845E-03
   0.13021E+02   0.41909E-03
   0.13031E+02   0.41974E-03
   0.13041E+02   0.42038E-03
   0.13051E+02   0.42102E-03
   0.13061E+02   0.42166E-03
   0.13071E+02   0.42230E-03
   0.13081E+02   0.42295E-03
   0.13091E+02   0.42359E-03
   0.13101E+02   0.42423E-03
   0.13111E+02   0.42487E-03
   0.13121E+02   0.42551E-03
   0.13131E+02   0.42616E-03
   0.13141E+02   0.42680E-03
   0.13151E+02   0.42744E-03
   0.13161E+02   0.42808E-03
   0.13171E+02   0.42872E-03
   0.13181E+02   0.42936E-03
   0.13191E+02   0.43001E-03
   0.13201E+02   0.43065E-03
   0.13211E+02   0.43129E-03
   0.13221E+02   0.43193E-03
   0.13231E+02   0.43257E-03
   0.13241E+02   0.43321E-03
   0.13251E+02   0.43386E-03
   0.13261E+02   0.43450E-03
   0.13271E+02   0.43514E-03
   0.13281E+02   0.43578E-03
   0.13291E+02   0.43642E-03
   0.13301E+02   0.43706E-03
   0.13311E+02   0.43770E-03
   0.13321E+02   0.43834E-03
   0.13331E+02   0.43898E-03
   0.13341E+02   0.43962E-03
   0.13351E+02   0.44026E-03
   0.13361E+02   0.44090E-03
   0.13371E+02   0.44155E-03
   0.13381E+02   0.44219E-03
   0.13391E+02   0.44283E-03
   0.13401E+02   0.44346E-03
   0.13411E+02   0.44410E-03
   0.13421E+02   0.44474E-03
   0.13431E+02   0.44539E-03
   0.13441E+02   0.44603E-03
   0.13451E+02   0.44667E-03
   0.13461E+02   0.44730E-03
   0.13471E+02   0.44794E-03
   0.13481E+02   0.44858E-03
   0.13491E+02   0.44922E-03
   0.13501E+02   0.44986E-03
   0.13511E+02   0.45050E-03
   0.13521E+02   0.45114E-03
   0.13531E+02   0.45178E-03
   0.13541E+02   0.45242E-03
   0.13551E+02   0.45306E-03
   0.13561E+02   0.45370E-03
   0.13571E+02   0.45433E-03
   0.13581E+02   0.45497E-03
   0.13591E+02   0.45561E-03
   0.13601E+02   0.45625E-03
   0.13611E+02   0.45689E-03
   0.13621E+02   0.45752E-03
   0.13631E+02   0.45816E-03
   0.13641E+02   0.45879E-03
   0.13651E+02   0.45943E-03
   0.13661E+02   0.46007E-03
   0.13671E+02   0.46071E-03
   0.13681E+02   0.46134E-03
   0.13691E+02   0.46198E-03
   0.13701E+02   0.46261E-03
   0.13711E+02   0.46325E-03
   0.13721E+02   0.46389E-03
   0.13731E+02   0.46453E-03
   0.13741E+02   0.46516E-03
   0.13751E+02   0.46579E-03
   0.13761E+02   0.46643E-03
   0.13771E+02   0.46707E-03
   0.13781E+02   0.46770E-03
   0.13791E+02   0.46834E-03
   0.13801E+02   0.46897E-03
   0.13811E+02   0.46960E-03
   0.13821E+02   0.47024E-03
   0.13831E+02   0.47087E-03
   0.13841E+02   0.47151E-03
   0.13851E+02   0.47214E-03
   0.13861E+02   0.47277E-03
   0.13871E+02   0.47341E-03
   0.13881E+02   0.47404E-03
   0.13891E+02   0.47468E-03
   0.13901E+02   0.47531E-03
   0.13911E+02   0.47594E-03
   0.13921E+02   0.47657E-03
   0.13931E+02   0.47721E-03
   0.13941E+02   0.47784E-03
   0.13951E+02   0.47847E-03
   0.13961E+02   0.47910E-03
   0.13971E+02   0.47973E-03
   0.13981E+02   0.48036E-03
   0.13991E+02   0.48100E-03
   0.14001E+02   0.48163E-03
   0.14011E+02   0.48226E-03
   0.14021E+02   0.48289E-03
   0.14031E+02   0.48352E-03
   0.14041E+02   0.48415E-03
   0.14051E+02   0.48478E-03
   0.14061E+02   0.48541E-03
   0.14071E+02   0.48604E-03
   0.14081E+02   0.48667E-03
   0.14091E+02   0.48729E-03
   0.14101E+02   0.48792E-03
   0.14111E+02   0.48855E-03
   0.14121E+02   0.48918E-03
   0.14131E+02   0.48981E-03
   0.14141E+02   0.49043E-03
   0.14151E+02   0.49106E-03
   0.14161E+02   0.49169E-03
   0.14171E+02   0.49232E-03
   0.14181E+02   0.49294E-03
   0.14191E+02   0.49357E-03
   0.14201E+02   0.49419E-03
   0.14211E+02   0.49482E-03
   0.14221E+02   0.49545E-03
   0.14231E+02   0.49607E-03
   0.14241E+02   0.49670E-03
   0.14251E+02   0.49732E-03
   0.14261E+02   0.49795E-03
   0.14271E+02   0.49857E-03
   0.14281E+02   0.49920E-03
   0.14291E+02   0.49982E-03
   0.14301E+02   0.50044E-03
   0.14311E+02   0.50106E-03
   0.14321E+02   0.50169E-03
   0.14331E+02   0.50231E-03
   0.14341E+02   0.50293E-03
   0.14351E+02   0.50355E-03
   0.14361E+02   0.50418E-03
   0.14371E+02   0.50480E-03
   0.14381E+02   0.50542E-03
   0.14391E+02   0.50604E-03
   0.14401E+02   0.50666E-03
   0.14411E+02   0.50728E-03
   0.14421E+02   0.50790E-03
   0.14431E+02   0.50852E-03
   0.14441E+02   0.50914E-03
   0.14451E+02   0.50976E-03
   0.14461E+02   0.51038E-03
   0.14471E+02   0.51100E-03
   0.14481E+02   0.51162E-03
   0.14491E+02   0.51223E-03
   0.14501E+02   0.51285E-03
   0.14511E+02   0.51347E-03
   0.14521E+02   0.51408E-03
   0.14531E+02   0.51470E-03
   0.14541E+02   0.51532E-03
   0.14551E+02   0.51593E-03
   0.14561E+02   0.51655E-03
   0.14571E+02   0.51716E-03
   0.14581E+02   0.51778E-03
   0.14591E+02   0.51839E-03
   0.14601E+02   0.51901E-03
   0.14611E+02   0.51962E-03
   0.14621E+02   0.52023E-03
   0.14631E+02   0.52085E-03
   0.14641E+02   0.52146E-03
   0.14651E+02   0.52207E-03
   0.14661E+02   0.52268E-03
   0.14671E+02   0.52330E-03
   0.14681E+02   0.52391E-03
   0.14691E+02   0.52452E-03
   0.14701E+02   0.52513E-03
   0.14711E+02   0.52574E-03
   0.14721E+02   0.52635E-03
   0.14731E+02   0.52696E-03
   0.14741E+02   0.52757E-03
   0.14751E+02   0.52817E-03
   0.14761E+02   0.52878E-03
   0.14771E+02   0.52939E-03
   0.14781E+02   0.53000E-03
   0.14791E+02   0.53061E-03
   0.14801E+02   0.53121E-03
   0.14811E+02   0.53182E-03
   0.14821E+02   0.53243E-03
   0.14831E+02   0.53304E-03
   0.14841E+02   0.53364E-03
   0.14851E+02   0.53424E-03
   0.14861E+02   0.53485E-03
   0.14871E+02   0.53545E-03
   0.14881E+02   0.53606E-03
   0.14891E+02   0.53666E-03
   0.14901E+02   0.53726E-03
   0.14911E+02   0.53787E-03
   0.14921E+02   0.53847E-03
   0.14931E+02   0.53907E-03
   0.14941E+02   0.53967E-03
   0.14951E+02   0.54027E-03
   0.14961E+02   0.54087E-03
   0.14971E+02   0.54148E-03
   0.14981E+02   0.54208E-03
   0.14991E+02   0.54268E-03
   0.15001E+02   0.54327E-03
   0.15011E+02   0.54387E-03
   0.15021E+02   0.54447E-03
   0.15031E+02   0.54507E-03
   0.15041E+02   0.54567E-03
   0.15051E+02   0.54626E-03
   0.15061E+02   0.54686E-03
   0.15071E+02   0.54746E-03
   0.15081E+02   0.54805E-03
   0.15091E+02   0.54865E-03
   0.15101E+02   0.54924E-03
   0.15111E+02   0.54984E-03
   0.15121E+02   0.55043E-03
   0.15131E+02   0.55103E-03
   0.15141E+02   0.55162E-03
   0.15151E+02   0.55221E-03
   0.15161E+02   0.55281E-03
   0.15171E+02   0.55340E-03
   0.15181E+02   0.55399E-03
   0.15191E+02   0.55458E-03
   0.15201E+02   0.55517E-03
   0.15211E+02   0.55576E-03
   0.15221E+02   0.55635E-03
   0.15231E+02   0.55694E-03
   0.15241E+02   0.55753E-03
   0.15251E+02   0.55812E-03
   0.15261E+02   0.55871E-03
   0.15271E+02   0.55929E-03
   0.15281E+02   0.55988E-03
   0.15291E+02   0.56046E-03
   0.15301E+02   0.56105E-03
   0.15311E+02   0.56164E-03
   0.15321E+02   0.56222E-03
   0.15331E+02   0.56280E-03
   0.15341E+02   0.56339E-03
   0.15351E+02   0.56397E-03
   0.15361E+02   0.56456E-03
   0.15371E+02   0.56514E-03
   0.15381E+02   0.56572E-03
   0.15391E+02   0.56630E-03
   0.15401E+02   0.56689E-03
   0.15411E+02   0.56747E-03
   0.15421E+02   0.56805E-03
   0.15431E+02   0.56863E-03
   0.15441E+02   0.56921E-03
   0.15451E+02   0.56979E-03
   0.15461E+02   0.57036E-03
   0.15471E+02   0.57094E-03
   0.15481E+02   0.57152E-03
   0.15491E+02   0.57210E-03
   0.15501E+02   0.57267E-03
   0.15511E+02   0.57325E-03
   0.15521E+02   0.57382E-03
   0.15531E+02   0.57440E-03
   0.15541E+02   0.57497E-03
   0.15551E+02   0.57555E-03
   0.15561E+02   0.57612E-03
   0.15571E+02   0.57669E-03
   0.15581E+02   0.57726E-03
   0.15591E+02   0.57783E-03
   0.15601E+02   0.57840E-03
   0.15611E+02   0.57898E-03
   0.15621E+02   0.57955E-03
   0.15631E+02   0.58012E-03
   0.15641E+02   0.58068E-03
   0.15651E+02   0.58125E-03
   0.15661E+02   0.58182E-03
   0.15671E+02   0.58239E-03
   0.15681E+02   0.58295E-03
   0.15691E+02   0.58352E-03
   0.15701E+02   0.58409E-03
   0.15711E+02   0.58466E-03
   0.15721E+02   0.58522E-03
   0.15731E+02   0.58578E-03
   0.15741E+02   0.58635E-03
   0.15751E+02   0.58691E-03
   0.15761E+02   0.58747E-03
   0.15771E+02   0.58803E-03
   0.15781E+02   0.58860E-03
   0.15791E+02   0.58916E-03
   0.15801E+02   0.58972E-03
   0.15811E+02   0.59028E-03
   0.15821E+02   0.59084E-03
   0.15831E+02   0.59140E-03
   0.15841E+02   0.59195E-03
   0.15851E+02   0.59251E-03
   0.15861E+02   0.59306E-03
   0.15871E+02   0.59362E-03
   0.15881E+02   0.59418E-03
   0.15891E+02   0.59473E-03
   0.15901E+02   0.59529E-03
   0.15911E+02   0.59584E-03
   0.15921E+02   0.59640E-03
   0.15931E+02   0.59695E-03
   0.15941E+02   0.59750E-03
   0.15951E+02   0.59805E-03
   0.15961E+02   0.59861E-03
   0.15971E+02   0.59916E-03
   0.15981E+02   0.59970E-03
   0.15991E+02   0.60025E-03
   0.16001E+02   0.60080E-03
   0.16011E+02   0.60135E-03
   0.16021E+02   0.60190E-03
   0.16031E+02   0.60245E-03
   0.16041E+02   0.60299E-03
   0.16051E+02   0.60354E-03
   0.16061E+02   0.60408E-03
   0.16071E+02   0.60463E-03
   0.16081E+02   0.60517E-03
   0.16091E+02   0.60571E-03
   0.16101E+02   0.60626E-03
   0.16111E+02   0.60680E-03
   0.16121E+02   0.60734E-03
   0.16131E+02   0.60788E-03
   0.16141E+02   0.60842E-03
   0.16151E+02   0.60896E-03
   0.16161E+02   0.60950E-03
   0.16171E+02   0.61004E-03
   0.16181E+02   0.61058E-03
   0.16191E+02   0.61112E-03
   0.16201E+02   0.61165E-03
   0.16211E+02   0.61219E-03
   0.16221E+02   0.61272E-03
   0.16231E+02   0.61326E-03
   0.16241E+02   0.61379E-03
   0.16251E+02   0.61433E-03
   0.16261E+02   0.61486E-03
   0.16271E+02   0.61539E-03
   0.16281E+02   0.61593E-03
   0.16291E+02   0.61646E-03
   0.16301E+02   0.61699E-03
   0.16311E+02   0.61752E-03
   0.16321E+02   0.61805E-03
   0.16331E+02   0.61858E-03
   0.16341E+02   0.61910E-03
   0.16351E+02   0.61963E-03
   0.16361E+02   0.62016E-03
   0.16371E+02   0.62068E-03
   0.16381E+02   0.62121E-03
   0.16391E+02   0.62173E-03
   0.16401E+02   0.62226E-03
   0.16411E+02   0.62278E-03
   0.16421E+02   0.62330E-03
   0.16431E+02   0.62382E-03
   0.16441E+02   0.62434E-03
   0.16451E+02   0.62486E-03
   0.16461E+02   0.62538E-03
   0.16471E+02   0.62590E-03
   0.16481E+02   0.62642E-03
   0.16491E+02   0.62694E-03
   0.16501E+02   0.62745E-03
   0.16511E+02   0.62797E-03
   0.16521E+02   0.62849E-03
   0.16531E+02   0.62900E-03
   0.16541E+02   0.62951E-03
   0.16551E+02   0.63003E-03
   0.16561E+02   0.63054E-03
   0.16571E+02   0.63105E-03
   0.16581E+02   0.63156E-03
   0.16591E+02   0.63208E-03
   0.16601E+02   0.63259E-03
   0.16611E+02   0.63310E-03
   0.16621E+02   0.63361E-03
   0.16631E+02   0.63411E-03
   0.16641E+02   0.63462E-03
   0.16651E+02   0.63513E-03
   0.16661E+02   0.63563E-03
   0.16671E+02   0.63614E-03
   0.16681E+02   0.63664E-03
   0.16691E+02   0.63715E-03
   0.16701E+02   0.63765E-03
   0.16711E+02   0.63815E-03
   0.16721E+02   0.63866E-03
   0.16731E+02   0.63916E-03
   0.16741E+02   0.63966E-03
   0.16751E+02   0.64016E-03
   0.16761E+02   0.64066E-03
   0.16771E+02   0.64116E-03
   0.16781E+02   0.64165E-03
   0.16791E+02   0.64215E-03
   0.16801E+02   0.64265E-03
   0.16811E+02   0.64314E-03
   0.16821E+02   0.64364E-03
   0.16831E+02   0.64413E-03
   0.16841E+02   0.64462E-03
   0.16851E+02   0.64512E-03
   0.16861E+02   0.64561E-03
   0.16871E+02   0.64610E-03
   0.16881E+02   0.64659E-03
   0.16891E+02   0.64708E-03
   0.16901E+02   0.64757E-03
   0.16911E+02   0.64806E-03
   0.16921E+02   0.64854E-03
   0.16931E+02   0.64903E-03
   0.16941E+02   0.64952E-03
   0.16951E+02   0.65000E-03
   0.16961E+02   0.65049E-03
   0.16971E+02   0.65097E-03
   0.16981E+02   0.65145E-03
   0.16991E+02   0.65194E-03
   0.17001E+02   0.65242E-03
   0.17011E+02   0.65290E-03
   0.17021E+02   0.65338E-03
   0.17031E+02   0.65386E-03
   0.17041E+02   0.65434E-03
   0.17051E+02   0.65481E-03
   0.17061E+02   0.65529E-03
   0.17071E+02   0.65577E-03
   0.17081E+02   0.65624E-03
   0.17091E+02   0.65672E-03
   0.17101E+02   0.65719E-03
   0.17111E+02   0.65766E-03
   0.17121E+02   0.65813E-03
   0.17131E+02   0.65861E-03
   0.17141E+02   0.65908E-03
   0.17151E+02   0.65955E-03
   0.17161E+02   0.66002E-03
   0.17171E+02   0.66049E-03
   0.17181E+02   0.66095E-03
   0.17191E+02   0.66142E-03
   0.17201E+02   0.66189E-03
   0.17211E+02   0.66235E-03
   0.17221E+02   0.66282E-03
   0.17231E+02   0.66328E-03
   0.17241E+02   0.66374E-03
   0.17251E+02   0.66421E-03
   0.17261E+02   0.66467E-03
   0.17271E+02   0.66513E-03
   0.17281E+02   0.66559E-03
   0.17291E+02   0.66605E-03
   0.17301E+02   0.66651E-03
   0.17311E+02   0.66697E-03
   0.17321E+02   0.66742E-03
   0.17331E+02   0.66788E-03
   0.17341E+02   0.66833E-03
   0.17351E+02   0.66879E-03
   0.17361E+02   0.66924E-03
   0.17371E+02   0.66969E-03
   0.17381E+02   0.67015E-03
   0.17391E+02   0.67060E-03
   0.17401E+02   0.67105E-03
   0.17411E+02   0.67150E-03
   0.17421E+02   0.67195E-03
   0.17431E+02   0.67239E-03
   0.17441E+02   0.67284E-03
   0.17451E+02   0.67329E-03
   0.17461E+02   0.67373E-03
   0.17471E+02   0.67418E-03
   0.17481E+02   0.67463E-03
   0.17491E+02   0.67507E-03
   0.17501E+02   0.67551E-03
   0.17511E+02   0.67595E-03
   0.17521E+02   0.67639E-03
   0.17531E+02   0.67683E-03
   0.17541E+02   0.67728E-03
   0.17551E+02   0.67771E-03
   0.17561E+02   0.67815E-03
   0.17571E+02   0.67859E-03
   0.17581E+02   0.67902E-03
   0.17591E+02   0.67946E-03
   0.17601E+02   0.67989E-03
   0.17611E+02   0.68033E-03
   0.17621E+02   0.68076E-03
   0.17631E+02   0.68119E-03
   0.17641E+02   0.68162E-03
   0.17651E+02   0.68205E-03
   0.17661E+02   0.68248E-03
   0.17671E+02   0.68291E-03
   0.17681E+02   0.68334E-03
   0.17691E+02   0.68377E-03
   0.17701E+02   0.68419E-03
   0.17711E+02   0.68462E-03
   0.17721E+02   0.68504E-03
   0.17731E+02   0.68547E-03
   0.17741E+02   0.68589E-03
   0.17751E+02   0.68631E-03
   0.17761E+02   0.68673E-03
   0.17771E+02   0.68715E-03
   0.17781E+02   0.68757E-03
   0.17791E+02   0.68799E-03
   0.17801E+02   0.68841E-03
   0.17811E+02   0.68882E-03
   0.17821E+02   0.68924E-03
   0.17831E+02   0.68966E-03
   0.17841E+02   0.69007E-03
   0.17851E+02   0.69048E-03
   0.17861E+02   0.69090E-03
   0.17871E+02   0.69131E-03
   0.17881E+02   0.69172E-03
   0.17891E+02   0.69213E-03
   0.17901E+02   0.69254E-03
   0.17911E+02   0.69295E-03
   0.17921E+02   0.69335E-03
   0.17931E+02   0.69376E-03
   0.17941E+02   0.69417E-03
   0.17951E+02   0.69457E-03
   0.17961E+02   0.69497E-03
   0.17971E+02   0.69538E-03
   0.17981E+02   0.69578E-03
   0.17991E+02   0.69618E-03
   0.18001E+02   0.69658E-03
   0.18011E+02   0.69698E-03
   0.18021E+02   0.69738E-03
   0.18031E+02   0.69778E-03
   0.18041E+02   0.69817E-03
   0.18051E+02   0.69857E-03
   0.18061E+02   0.69897E-03
   0.18071E+02   0.69936E-03
   0.18081E+02   0.69975E-03
   0.18091E+02   0.70015E-03
   0.18101E+02   0.70054E-03
   0.18111E+02   0.70093E-03
   0.18121E+02   0.70132E-03
   0.18131E+02   0.70171E-03
   0.18141E+02   0.70210E-03
   0.18151E+02   0.70249E-03
   0.18161E+02   0.70287E-03
   0.18171E+02   0.70326E-03
   0.18181E+02   0.70364E-03
   0.18191E+02   0.70403E-03
   0.18201E+02   0.70441E-03
   0.18211E+02   0.70479E-03
   0.18221E+02   0.70518E-03
   0.18231E+02   0.70556E-03
   0.18241E+02   0.70594E-03
   0.18251E+02   0.70632E-03
   0.18261E+02   0.70669E-03
   0.18271E+02   0.70707E-03
   0.18281E+02   0.70745E-03
   0.18291E+02   0.70782E-03
   0.18301E+02   0.70820E-03
   0.18311E+02   0.70857E-03
   0.18321E+02   0.70894E-03
   0.18331E+02   0.70931E-03
   0.18341E+02   0.70969E-03
   0.18351E+02   0.71006E-03
   0.18361E+02   0.71042E-03
   0.18371E+02   0.71079E-03
   0.18381E+02   0.71116E-03
   0.18391E+02   0.71153E-03
   0.18401E+02   0.71189E-03
   0.18411E+02   0.71226E-03
   0.18421E+02   0.71262E-03
   0.18431E+02   0.71298E-03
   0.18441E+02   0.71334E-03
   0.18451E+02   0.71371E-03
   0.18461E+02   0.71407E-03
   0.18471E+02   0.71443E-03
   0.18481E+02   0.71478E-03
   0.18491E+02   0.71514E-03
   0.18501E+02   0.71550E-03
   0.18511E+02   0.71585E-03
   0.18521E+02   0.71621E-03
   0.18531E+02   0.71656E-03
   0.18541E+02   0.71692E-03
   0.18551E+02   0.71727E-03
   0.18561E+02   0.71762E-03
   0.18571E+02   0.71797E-03
   0.18581E+02   0.71832E-03
   0.18591E+02   0.71867E-03
   0.18601E+02   0.71901E-03
   0.18611E+02   0.71936E-03
   0.18621E+02   0.71970E-03
   0.18631E+02   0.72005E-03
   0.18641E+02   0.72039E-03
   0.18651E+02   0.72074E-03
   0.18661E+02   0.72108E-03
   0.18671E+02   0.72142E-03
   0.18681E+02   0.72176E-03
   0.18691E+02   0.72210E-03
   0.18701E+02   0.72244E-03
   0.18711E+02   0.72277E-03
   0.18721E+02   0.72311E-03
   0.18731E+02   0.72345E-03
   0.18741E+02   0.72378E-03
   0.18751E+02   0.72412E-03
   0.18761E+02   0.72445E-03
   0.18771E+02   0.72478E-03
   0.18781E+02   0.72511E-03
   0.18791E+02   0.72544E-03
   0.18801E+02   0.72577E-03
   0.18811E+02   0.72610E-03
   0.18821E+02   0.72643E-03
   0.18831E+02   0.72675E-03
   0.18841E+02   0.72708E-03
   0.18851E+02   0.72740E-03
   0.18861E+02   0.72772E-03
   0.18871E+02   0.72805E-03
   0.18881E+02   0.72837E-03
   0.18891E+02   0.72869E-03
   0.18901E+02   0.72901E-03
   0.18911E+02   0.72933E-03
   0.18921E+02   0.72965E-03
   0.18931E+02   0.72996E-03
   0.18941E+02   0.73028E-03
   0.18951E+02   0.73059E-03
   0.18961E+02   0.73091E-03
   0.18971E+02   0.73122E-03
   0.18981E+02   0.73153E-03
   0.18991E+02   0.73185E-03
   0.19001E+02   0.73216E-03
   0.19011E+02   0.73247E-03
   0.19021E+02   0.73277E-03
   0.19031E+02   0.73308E-03
   0.19041E+02   0.73339E-03
   0.19051E+02   0.73369E-03
   0.19061E+02   0.73400E-03
   0.19071E+02   0.73430E-03
   0.19081E+02   0.73461E-03
   0.19091E+02   0.73491E-03
   0.19101E+02   0.73521E-03
   0.19111E+02   0.73551E-03
   0.19121E+02   0.73581E-03
   0.19131E+02   0.73611E-03
   0.19141E+02   0.73640E-03
   0.19151E+02   0.73670E-03
   0.19161E+02   0.73700E-03
   0.19171E+02   0.73729E-03
   0.19181E+02   0.73758E-03
   0.19191E+02   0.73788E-03
   0.19201E+02   0.73817E-03
   0.19211E+02   0.73846E-03
   0.19221E+02   0.73875E-03
   0.19231E+02   0.73904E-03
   0.19241E+02   0.73933E-03
   0.19251E+02   0.73961E-03
   0.19261E+02   0.73990E-03
   0.19271E+02   0.74018E-03
   0.19281E+02   0.74047E-03
   0.19291E+02   0.74075E-03
   0.19301E+02   0.74103E-03
   0.19311E+02   0.74131E-03
   0.19321E+02   0.74159E-03
   0.19331E+02   0.74187E-03
   0.19341E+02   0.74215E-03
   0.19351E+02   0.74243E-03
   0.19361E+02   0.74271E-03
   0.19371E+02   0.74298E-03
   0.19381E+02   0.74326E-03
   0.19391E+02   0.74353E-03
   0.19401E+02   0.74380E-03
   0.19411E+02   0.74407E-03
   0.19421E+02   0.74435E-03
   0.19431E+02   0.74462E-03
   0.19441E+02   0.74489E-03
   0.19451E+02   0.74515E-03
   0.19461E+02   0.74542E-03
   0.19471E+02   0.74569E-03
   0.19481E+02   0.74595E-03
   0.19491E+02   0.74622E-03
   0.19501E+02   0.74648E-03
   0.19511E+02   0.74674E-03
   0.19521E+02   0.74700E-03
   0.19531E+02   0.74726E-03
   0.19541E+02   0.74752E-03
   0.19551E+02   0.74778E-03
   0.19561E+02   0.74804E-03
   0.19571E+02   0.74829E-03
   0.19581E+02   0.74855E-03
   0.19591E+02   0.74880E-03
   0.19601E+02   0.74906E-03
   0.19611E+02   0.74931E-03
   0.19621E+02   0.74956E-03
   0.19631E+02   0.74981E-03
   0.19641E+02   0.75006E-03
   0.19651E+02   0.75031E-03
   0.19661E+02   0.75056E-03
   0.19671E+02   0.75081E-03
   0.19681E+02   0.75105E-03
   0.19691E+02   0.75130E-03
   0.19701E+02   0.75154E-03
   0.19711E+02   0.75178E-03
   0.19721E+02   0.75203E-03
   0.19731E+02   0.75227E-03
   0.19741E+02   0.75251E-03
   0.19751E+02   0.75275E-03
   0.19761E+02   0.75299E-03
   0.19771E+02   0.75322E-03
   0.19781E+02   0.75346E-03
   0.19791E+02   0.75370E-03
   0.19801E+02   0.75393E-03
   0.19811E+02   0.75416E-03
   0.19821E+02   0.75440E-03
   0.19831E+02   0.75463E-03
   0.19841E+02   0.75486E-03
   0.19851E+02   0.75509E-03
   0.19861E+02   0.75532E-03
   0.19871E+02   0.75555E-03
   0.19881E+02   0.75578E-03
   0.19891E+02   0.75600E-03
   0.19901E+02   0.75623E-03
   0.19911E+02   0.75645E-03
   0.19921E+02   0.75667E-03
   0.19931E+02   0.75690E-03
   0.19941E+02   0.75712E-03
   0.19951E+02   0.75734E-03
   0.19961E+02   0.75756E-03
   0.19971E+02   0.75778E-03
   0.19981E+02   0.75799E-03
   0.19991E+02   0.75821E-03
   0.20001E+02   0.75843E-03
   0.20011E+02   0.75864E-03
   0.20021E+02   0.75886E-03
   0.20031E+02   0.75907E-03
   0.20041E+02   0.75928E-03
   0.20051E+02   0.75949E-03
   0.20061E+02   0.75970E-03
   0.20071E+02   0.75991E-03
   0.20081E+02   0.76012E-03
   0.20091E+02   0.76033E-03
   0.20101E+02   0.76053E-03
   0.20111E+02   0.76074E-03
   0.20121E+02   0.76094E-03
   0.20131E+02   0.76115E-03
   0.20141E+02   0.76135E-03
   0.20151E+02   0.76155E-03
   0.20161E+02   0.76175E-03
   0.20171E+02   0.76195E-03
   0.20181E+02   0.76215E-03
   0.20191E+02   0.76235E-03
   0.20201E+02   0.76254E-03
   0.20211E+02   0.76274E-03
   0.20221E+02   0.76293E-03
   0.20231E+02   0.76313E-03
   0.20241E+02   0.76332E-03
   0.20251E+02   0.76351E-03
   0.20261E+02   0.76370E-03
   0.20271E+02   0.76389E-03
   0.20281E+02   0.76408E-03
   0.20291E+02   0.76427E-03
   0.20301E+02   0.76446E-03
   0.20311E+02   0.76465E-03
   0.20321E+02   0.76483E-03
   0.20331E+02   0.76502E-03
   0.20341E+02   0.76520E-03
   0.20351E+02   0.76538E-03
   0.20361E+02   0.76556E-03
   0.20371E+02   0.76574E-03
   0.20381E+02   0.76592E-03
   0.20391E+02   0.76610E-03
   0.20401E+02   0.76628E-03
   0.20411E+02   0.76646E-03
   0.20421E+02   0.76664E-03
   0.20431E+02   0.76681E-03
   0.20441E+02   0.76698E-03
   0.20451E+02   0.76716E-03
   0.20461E+02   0.76733E-03
   0.20471E+02   0.76750E-03
   0.20481E+02   0.76767E-03
   0.20491E+02   0.76784E-03
   0.20501E+02   0.76801E-03
   0.20511E+02   0.76818E-03
   0.20521E+02   0.76834E-03
   0.20531E+02   0.76851E-03
   0.20541E+02   0.76867E-03
   0.20551E+02   0.76884E-03
   0.20561E+02   0.76900E-03
   0.20571E+02   0.76916E-03
   0.20581E+02   0.76933E-03
   0.20591E+02   0.76949E-03
   0.20601E+02   0.76965E-03
   0.20611E+02   0.76980E-03
   0.20621E+02   0.76996E-03
   0.20631E+02   0.77012E-03
   0.20641E+02   0.77027E-03
   0.20651E+02   0.77043E-03
   0.20661E+02   0.77058E-03
   0.20671E+02   0.77074E-03
   0.20681E+02   0.77089E-03
   0.20691E+02   0.77104E-03
   0.20701E+02   0.77119E-03
   0.20711E+02   0.77134E-03
   0.20721E+02   0.77149E-03
   0.20731E+02   0.77163E-03
   0.20741E+02   0.77178E-03
   0.20751E+02   0.77193E-03
   0.20761E+02   0.77207E-03
   0.20771E+02   0.77222E-03
   0.20781E+02   0.77236E-03
   0.20791E+02   0.77250E-03
   0.20801E+02   0.77264E-03
   0.20811E+02   0.77278E-03
   0.20821E+02   0.77292E-03
   0.20831E+02   0.77306E-03
   0.20841E+02   0.77320E-03
   0.20851E+02   0.77333E-03
   0.20861E+02   0.77347E-03
   0.20871E+02   0.77360E-03
   0.20881E+02   0.77374E-03
   0.20891E+02   0.77387E-03
   0.20901E+02   0.77400E-03
   0.20911E+02   0.77413E-03
   0.20921E+02   0.77427E-03
   0.20931E+02   0.77440E-03
   0.20941E+02   0.77452E-03
   0.20951E+02   0.77465E-03
   0.20961E+02   0.77478E-03
   0.20971E+02   0.77490E-03
   0.20981E+02   0.77503E-03
   0.20991E+02   0.77515E-03
   0.21001E+02   0.77528E-03
   0.21011E+02   0.77540E-03
   0.21021E+02   0.77552E-03
   0.21031E+02   0.77564E-03
   0.21041E+02   0.77576E-03
   0.21051E+02   0.77588E-03
   0.21061E+02   0.77600E-03
   0.21071E+02   0.77611E-03
   0.21081E+02   0.77623E-03
   0.21091E+02   0.77635E-03
   0.21101E+02   0.77646E-03
   0.21111E+02   0.77657E-03
   0.21121E+02   0.77669E-03
   0.21131E+02   0.77680E-03
   0.21141E+02   0.77691E-03
   0.21151E+02   0.77702E-03
   0.21161E+02   0.77713E-03
   0.21171E+02   0.77724E-03
   0.21181E+02   0.77734E-03
   0.21191E+02   0.77745E-03
   0.21201E+02   0.77756E-03
   0.21211E+02   0.77766E-03
   0.21221E+02   0.77776E-03
   0.21231E+02   0.77787E-03
   0.21241E+02   0.77797E-03
   0.21251E+02   0.77807E-03
   0.21261E+02   0.77817E-03
   0.21271E+02   0.77827E-03
   0.21281E+02   0.77837E-03
   0.21291E+02   0.77847E-03
   0.21301E+02   0.77856E-03
   0.21311E+02   0.77866E-03
   0.21321E+02   0.77875E-03
   0.21331E+02   0.77885E-03
   0.21341E+02   0.77894E-03
   0.21351E+02   0.77904E-03
   0.21361E+02   0.77913E-03
   0.21371E+02   0.77922E-03
   0.21381E+02   0.77931E-03
   0.21391E+02   0.77940E-03
   0.21401E+02   0.77949E-03
   0.21411E+02   0.77958E-03
   0.21421E+02   0.77966E-03
   0.21431E+02   0.77975E-03
   0.21441E+02   0.77983E-03
   0.21451E+02   0.77992E-03
   0.21461E+02   0.78000E-03
   0.21471E+02   0.78009E-03
   0.21481E+02   0.78017E-03
   0.21491E+02   0.78025E-03
   0.21501E+02   0.78033E-03
   0.21511E+02   0.78041E-03
   0.21521E+02   0.78049E-03
   0.21531E+02   0.78057E-03
   0.21541E+02   0.78064E-03
   0.21551E+02   0.78072E-03
   0.21561E+02   0.78080E-03
   0.21571E+02   0.78087E-03
   0.21581E+02   0.78094E-03
   0.21591E+02   0.78102E-03
   0.21601E+02   0.78109E-03
   0.21611E+02   0.78116E-03
   0.21621E+02   0.78123E-03
   0.21631E+02   0.78130E-03
   0.21641E+02   0.78137E-03
   0.21651E+02   0.78144E-03
   0.21661E+02   0.78151E-03
   0.21671E+02   0.78157E-03
   0.21681E+02   0.78164E-03
   0.21691E+02   0.78171E-03
   0.21701E+02   0.78177E-03
   0.21711E+02   0.78183E-03
   0.21721E+02   0.78190E-03
   0.21731E+02   0.78196E-03
   0.21741E+02   0.78202E-03
   0.21751E+02   0.78208E-03
   0.21761E+02   0.78214E-03
   0.21771E+02   0.78220E-03
   0.21781E+02   0.78226E-03
   0.21791E+02   0.78232E-03
   0.21801E+02   0.78237E-03
   0.21811E+02   0.78243E-03
   0.21821E+02   0.78249E-03
   0.21831E+02   0.78254E-03
   0.21841E+02   0.78259E-03
   0.21851E+02   0.78265E-03
   0.21861E+02   0.78270E-03
   0.21871E+02   0.78275E-03
   0.21881E+02   0.78280E-03
   0.21891E+02   0.78285E-03
   0.21901E+02   0.78290E-03
   0.21911E+02   0.78295E-03
   0.21921E+02   0.78300E-03
   0.21931E+02   0.78305E-03
   0.21941E+02   0.78309E-03
   0.21951E+02   0.78314E-03
   0.21961E+02   0.78318E-03
   0.21971E+02   0.78323E-03
   0.21981E+02   0.78327E-03
   0.21991E+02   0.78332E-03
   0.22001E+02   0.78336E-03
   0.22011E+02   0.78340E-03
   0.22021E+02   0.78344E-03
   0.22031E+02   0.78348E-03
   0.22041E+02   0.78352E-03
   0.22051E+02   0.78356E-03
   0.22061E+02   0.78360E-03
   0.22071E+02   0.78364E-03
   0.22081E+02   0.78367E-03
   0.22091E+02   0.78371E-03
   0.22101E+02   0.78374E-03
   0.22111E+02   0.78378E-03
   0.22121E+02   0.78381E-03
   0.22131E+02   0.78385E-03
   0.22141E+02   0.78388E-03
   0.22151E+02   0.78391E-03
   0.22161E+02   0.78394E-03
   0.22171E+02   0.78397E-03
   0.22181E+02   0.78400E-03
   0.22191E+02   0.78403E-03
   0.22201E+02   0.78406E-03
   0.22211E+02   0.78409E-03
   0.22221E+02   0.78412E-03
   0.22231E+02   0.78415E-03
   0.22241E+02   0.78417E-03
   0.22251E+02   0.78420E-03
   0.22261E+02   0.78422E-03
   0.22271E+02   0.78425E-03
   0.22281E+02   0.78427E-03
   0.22291E+02   0.78430E-03
   0.22301E+02   0.78432E-03
   0.22311E+02   0.78434E-03
   0.22321E+02   0.78436E-03
   0.22331E+02   0.78438E-03
   0.22341E+02   0.78440E-03
   0.22351E+02   0.78442E-03
   0.22361E+02   0.78444E-03
   0.22371E+02   0.78446E-03
   0.22381E+02   0.78448E-03
   0.22391E+02   0.78450E-03
   0.22401E+02   0.78452E-03
   0.22411E+02   0.78453E-03
   0.22421E+02   0.78455E-03
   0.22431E+02   0.78456E-03
   0.22441E+02   0.78458E-03
   0.22451E+02   0.78459E-03
   0.22461E+02   0.78461E-03
   0.22471E+02   0.78462E-03
   0.22481E+02   0.78463E-03
   0.22491E+02   0.78465E-03
   0.22501E+02   0.78466E-03
   0.22511E+02   0.78467E-03
   0.22521E+02   0.78468E-03
   0.22531E+02   0.78469E-03
   0.22541E+02   0.78470E-03
   0.22551E+02   0.78471E-03
   0.22561E+02   0.78472E-03
   0.22571E+02   0.78473E-03
   0.22581E+02   0.78474E-03
   0.22591E+02   0.78474E-03
   0.22601E+02   0.78475E-03
   0.22611E+02   0.78476E-03
   0.22621E+02   0.78476E-03
   0.22631E+02   0.78477E-03
   0.22641E+02   0.78478E-03
   0.22651E+02   0.78478E-03
   0.22661E+02   0.78479E-03
   0.22671E+02   0.78479E-03
   0.22681E+02   0.78480E-03
   0.22691E+02   0.78480E-03
   0.22701E+02   0.78480E-03
   0.22711E+02   0.78481E-03
   0.22721E+02   0.78481E-03
   0.22731E+02   0.78481E-03
   0.22741E+02   0.78481E-03
   0.22751E+02   0.78482E-03
   0.22761E+02   0.78482E-03
   0.22771E+02   0.78482E-03
   0.22781E+02   0.78482E-03
   0.22791E+02   0.78482E-03
   0.22801E+02   0.78482E-03
   0.22811E+02   0.78482E-03
   0.22821E+02   0.78482E-03
   0.22831E+02   0.78482E-03
   0.22841E+02   0.78482E-03
   0.22851E+02   0.78482E-03


   0.11000E-01   0.10001E-07
   0.21000E-01   0.10008E-07
   0.31000E-01   0.10025E-07
   0.41000E-01   0.10058E-07
   0.51000E-01   0.10111E-07
   0.60999E-01   0.10190E-07
   0.70999E-01   0.10299E-07
   0.80999E-01   0.10445E-07
   0.90999E-01   0.10630E-07
   0.10100E+00   0.10862E-07
   0.11100E+00   0.11144E-07
   0.12100E+00   0.11482E-07
   0.13100E+00   0.11881E-07
   0.14100E+00   0.12345E-07
   0.15100E+00   0.12880E-07
   0.16100E+00   0.13491E-07
   0.17100E+00   0.14183E-07
   0.18100E+00   0.14961E-07
   0.19100E+00   0.15829E-07
   0.20100E+00   0.16793E-07
   0.21100E+00   0.17858E-07
   0.22100E+00   0.19030E-07
   0.23100E+00   0.20312E-07
   0.24100E+00   0.21710E-07
   0.25100E+00   0.23229E-07
   0.26100E+00   0.24873E-07
   0.27100E+00   0.26649E-07
   0.28100E+00   0.28561E-07
   0.29100E+00   0.30614E-07
   0.30100E+00   0.32813E-07
   0.31100E+00   0.35164E-07
   0.32100E+00   0.37670E-07
   0.33100E+00   0.40337E-07
   0.34100E+00   0.43171E-07
   0.35100E+00   0.46175E-07
   0.36100E+00   0.49356E-07
   0.37100E+00   0.52718E-07
   0.38100E+00   0.56266E-07
   0.39100E+00   0.60006E-07
   0.40100E+00   0.63942E-07
   0.41100E+00   0.68079E-07
   0.42100E+00   0.72422E-07
   0.43100E+00   0.76976E-07
   0.44100E+00   0.81747E-07
   0.45100E+00   0.86740E-07
   0.46100E+00   0.91958E-07
   0.47100E+00   0.97408E-07
   0.48100E+00   0.10309E-06
   0.49100E+00   0.10902E-06
   0.50100E+00   0.11520E-06
   0.51099E+00   0.12162E-06
   0.52099E+00   0.12831E-06
   0.53099E+00   0.13525E-06
   0.54099E+00   0.14246E-06
   0.55099E+00   0.14994E-06
   0.56099E+00   0.15770E-06
   0.57099E+00   0.16574E-06
   0.58099E+00   0.17407E-06
   0.59099E+00   0.18268E-06
   0.60099E+00   0.19160E-06
   0.61099E+00   0.20082E-06
   0.62099E+00   0.21034E-06
   0.63099E+00   0.22017E-06
   0.64099E+00   0.23033E-06
   0.65099E+00   0.24080E-06
   0.66099E+00   0.25160E-06
   0.67099E+00   0.26273E-06
   0.68099E+00   0.27420E-06
   0.69099E+00   0.28601E-06
   0.70099E+00   0.29817E-06
   0.71099E+00   0.31068E-06
   0.72099E+00   0.32354E-06
   0.73099E+00   0.33677E-06
   0.74099E+00   0.35037E-06
   0.75099E+00   0.36433E-06
   0.76099E+00   0.37868E-06
   0.77099E+00   0.39340E-06
   0.78099E+00   0.40851E-06
   0.79099E+00   0.42402E-06
   0.80099E+00   0.43992E-06
   0.81099E+00   0.45622E-06
   0.82099E+00   0.47293E-06
   0.83099E+00   0.49006E-06
   0.84099E+00   0.50760E-06
   0.85099E+00   0.52556E-06
   0.86099E+00   0.54395E-06
   0.87099E+00   0.56277E-06
   0.88099E+00   0.58200E-06
   0.89099E+00   0.60151E-06
   0.90099E+00   0.62146E-06
   0.91099E+00   0.64187E-06
   0.92099E+00   0.66272E-06
   0.93099E+00   0.68403E-06
   0.94099E+00   0.70581E-06
   0.95099E+00   0.72805E-06
   0.96099E+00   0.75077E-06
   0.97099E+00   0.77396E-06
   0.98099E+00   0.79764E-06
   0.99099E+00   0.82180E-06
   0.10010E+01   0.84646E-06
   0.10110E+01   0.87161E-06
   0.10210E+01   0.89727E-06
   0.10310E+01   0.92343E-06
   0.10410E+01   0.95011E-06
   0.10510E+01   0.97730E-06
   0.10610E+01   0.10050E-05
   0.10710E+01   0.10333E-05
   0.10810E+01   0.10620E-05
   0.10910E+01   0.10914E-05
   0.11010E+01   0.11212E-05
   0.11110E+01   0.11516E-05
   0.11210E+01   0.11826E-05
   0.11310E+01   0.12141E-05
   0.11410E+01   0.12462E-05
   0.11510E+01   0.12788E-05
   0.11610E+01   0.13120E-05
   0.11710E+01   0.13458E-05
   0.11810E+01   0.13802E-05
   0.11910E+01   0.14151E-05
   0.12010E+01   0.14507E-05
   0.12110E+01   0.14868E-05
   0.12210E+01   0.15236E-05
   0.12310E+01   0.15610E-05
   0.12410E+01   0.15989E-05
   0.12510E+01   0.16375E-05
   0.12610E+01   0.16767E-05
   0.12710E+01   0.17166E-05
   0.12810E+01   0.17570E-05
   0.12910E+01   0.17981E-05
   0.13010E+01   0.18399E-05
   0.13110E+01   0.18823E-05
   0.13210E+01   0.19253E-05
   0.13310E+01   0.19690E-05
   0.13410E+01   0.20134E-05
   0.13510E+01   0.20584E-05
   0.13610E+01   0.21041E-05
   0.13710E+01   0.21505E-05
   0.13810E+01   0.21976E-05
   0.13910E+01   0.22453E-05
   0.14010E+01   0.22937E-05
   0.14110E+01   0.23429E-05
   0.14210E+01   0.23927E-05
   0.14310E+01   0.24433E-05
   0.14410E+01   0.24945E-05
   0.14510E+01   0.25465E-05
   0.14610E+01   0.25992E-05
   0.14710E+01   0.26526E-05
   0.14810E+01   0.27067E-05
   0.14910E+01   0.27616E-05
   0.15010E+01   0.28172E-05
   0.15110E+01   0.28736E-05
   0.15210E+01   0.29307E-05
   0.15310E+01   0.29886E-05
   0.15410E+01   0.30473E-05
   0.15510E+01   0.31067E-05
   0.15610E+01   0.31668E-05
   0.15710E+01   0.32278E-05
   0.15810E+01   0.32890E-05
   0.15910E+01   0.33510E-05
   0.16010E+01   0.34137E-05
   0.16110E+01   0.34771E-05
   0.16210E+01   0.35414E-05
   0.16310E+01   0.36065E-05
   0.16410E+01   0.36724E-05
   0.16510E+01   0.37391E-05
   0.16610E+01   0.38066E-05
   0.16710E+01   0.38749E-05
   0.16810E+01   0.39441E-05
   0.16910E+01   0.40140E-05
   0.17010E+01   0.40848E-05
   0.17110E+01   0.41565E-05
   0.17210E+01   0.42290E-05
   0.17310E+01   0.43023E-05
   0.17410E+01   0.43765E-05
   0.17510E+01   0.44515E-05
   0.17610E+01   0.45274E-05
   0.17710E+01   0.46042E-05
   0.17810E+01   0.46818E-05
   0.17910E+01   0.47603E-05
   0.18010E+01   0.48398E-05
   0.18110E+01   0.49200E-05
   0.18210E+01   0.50012E-05
   0.18310E+01   0.50833E-05
   0.18410E+01   0.51663E-05
   0.18510E+01   0.52502E-05
   0.18610E+01   0.53349E-05
   0.18710E+01   0.54207E-05
   0.18810E+01   0.55073E-05
   0.18910E+01   0.55948E-05
   0.19010E+01   0.56833E-05
   0.19110E+01   0.57728E-05
   0.19210E+01   0.58631E-05
   0.19310E+01   0.59544E-05
   0.19410E+01   0.60467E-05
   0.19510E+01   0.61399E-05
   0.19610E+01   0.62341E-05
   0.19710E+01   0.63292E-05
   0.19810E+01   0.64254E-05
   0.19910E+01   0.65224E-05
   0.20010E+01   0.66205E-05
   0.20110E+01   0.67196E-05
   0.20210E+01   0.68196E-05
   0.20310E+01   0.69206E-05
   0.20410E+01   0.70227E-05
   0.20510E+01   0.71249E-05
   0.20610E+01   0.72280E-05
   0.20710E+01   0.73320E-05
   0.20810E+01   0.74371E-05
   0.20910E+01   0.75432E-05
   0.21010E+01   0.76503E-05
   0.21110E+01   0.77584E-05
   0.21210E+01   0.78675E-05
   0.21310E+01   0.79777E-05
   0.21410E+01   0.80890E-05
   0.21510E+01   0.82012E-05
   0.21610E+01   0.83146E-05
   0.21710E+01   0.84289E-05
   0.21810E+01   0.85444E-05
   0.21910E+01   0.86609E-05
   0.22010E+01   0.87784E-05
   0.22110E+01   0.88971E-05
   0.22210E+01   0.90168E-05
   0.22310E+01   0.91376E-05
   0.22410E+01   0.92595E-05
   0.22510E+01   0.93824E-05
   0.22610E+01   0.95065E-05
   0.22710E+01   0.96317E-05
   0.22810E+01   0.97580E-05
   0.22910E+01   0.98854E-05
   0.23010E+01   0.10014E-04
   0.23110E+01   0.10144E-04
   0.23210E+01   0.10274E-04
   0.23310E+01   0.10406E-04
   0.23410E+01   0.10539E-04
   0.23510E+01   0.10673E-04
   0.23610E+01   0.10809E-04
   0.23710E+01   0.10945E-04
   0.23810E+01   0.11083E-04
   0.23910E+01   0.11222E-04
   0.24010E+01   0.11362E-04
   0.24110E+01   0.11503E-04
   0.24210E+01   0.11645E-04
   0.24310E+01   0.11787E-04
   0.24410E+01   0.11931E-04
   0.24510E+01   0.12075E-04
   0.24610E+01   0.12221E-04
   0.24710E+01   0.12367E-04
   0.24810E+01   0.12516E-04
   0.24910E+01   0.12665E-04
   0.25010E+01   0.12815E-04
   0.25110E+01   0.12967E-04
   0.25210E+01   0.13120E-04
   0.25310E+01   0.13274E-04
   0.25410E+01   0.13429E-04
   0.25510E+01   0.13585E-04
   0.25610E+01   0.13743E-04
   0.25710E+01   0.13902E-04
   0.25810E+01   0.14062E-04
   0.25910E+01   0.14224E-04
   0.26010E+01   0.14387E-04
   0.26110E+01   0.14551E-04
   0.26210E+01   0.14716E-04
   0.26310E+01   0.14882E-04
   0.26410E+01   0.15050E-04
   0.26510E+01   0.15219E-04
   0.26610E+01   0.15389E-04
   0.26710E+01   0.15561E-04
   0.26810E+01   0.15734E-04
   0.26910E+01   0.15908E-04
   0.27010E+01   0.16084E-04
   0.27110E+01   0.16260E-04
   0.27210E+01   0.16438E-04
   0.27310E+01   0.16618E-04
   0.27410E+01   0.16799E-04
   0.27510E+01   0.16981E-04
   0.27610E+01   0.17163E-04
   0.27710E+01   0.17346E-04
   0.27810E+01   0.17530E-04
   0.27910E+01   0.17715E-04
   0.28010E+01   0.17902E-04
   0.28110E+01   0.18091E-04
   0.28210E+01   0.18280E-04
   0.28310E+01   0.18471E-04
   0.28410E+01   0.18663E-04
   0.28510E+01   0.18857E-04
   0.28610E+01   0.19052E-04
   0.28710E+01   0.19249E-04
   0.28810E+01   0.19446E-04
   0.28910E+01   0.19646E-04
   0.29010E+01   0.19846E-04
   0.29110E+01   0.20048E-04
   0.29210E+01   0.20251E-04
   0.29310E+01   0.20456E-04
   0.29410E+01   0.20662E-04
   0.29510E+01   0.20870E-04
   0.29610E+01   0.21079E-04
   0.29710E+01   0.21289E-04
   0.29810E+01   0.21501E-04
   0.29910E+01   0.21714E-04
   0.30010E+01   0.21929E-04
   0.30110E+01   0.22145E-04
   0.30210E+01   0.22362E-04
   0.30310E+01   0.22581E-04
   0.30410E+01   0.22802E-04
   0.30510E+01   0.23022E-04
   0.30610E+01   0.23243E-04
   0.30710E+01   0.23465E-04
   0.30810E+01   0.23689E-04
   0.30910E+01   0.23915E-04
   0.31010E+01   0.24142E-04
   0.31110E+01   0.24370E-04
   0.31210E+01   0.24600E-04
   0.31310E+01   0.24832E-04
   0.31410E+01   0.25065E-04
   0.31510E+01   0.25299E-04
   0.31610E+01   0.25535E-04
   0.31710E+01   0.25772E-04
   0.31810E+01   0.26011E-04
   0.31910E+01   0.26252E-04
   0.32010E+01   0.26493E-04
   0.32110E+01   0.26737E-04
   0.32210E+01   0.26982E-04
   0.32310E+01   0.27228E-04
   0.32410E+01   0.27476E-04
   0.32510E+01   0.27726E-04
   0.32610E+01   0.27977E-04
   0.32710E+01   0.28229E-04
   0.32810E+01   0.28484E-04
   0.32910E+01   0.28739E-04
   0.33010E+01   0.28997E-04
   0.33110E+01   0.29255E-04
   0.33210E+01   0.29513E-04
   0.33310E+01   0.29773E-04
   0.33410E+01   0.30034E-04
   0.33510E+01   0.30296E-04
   0.33610E+01   0.30560E-04
   0.33710E+01   0.30826E-04
   0.33810E+01   0.31094E-04
   0.33910E+01   0.31362E-04
   0.34010E+01   0.31633E-04
   0.34110E+01   0.31905E-04
   0.34210E+01   0.32179E-04
   0.34310E+01   0.32454E-04
   0.34410E+01   0.32731E-04
   0.34510E+01   0.33009E-04
   0.34610E+01   0.33290E-04
   0.34710E+01   0.33571E-04
   0.34810E+01   0.33855E-04
   0.34910E+01   0.34140E-04
   0.35010E+01   0.34426E-04
   0.35110E+01   0.34715E-04
   0.35210E+01   0.35005E-04
   0.35310E+01   0.35296E-04
   0.35410E+01   0.35589E-04
   0.35510E+01   0.35884E-04
   0.35610E+01   0.36180E-04
   0.35710E+01   0.36476E-04
   0.35810E+01   0.36773E-04
   0.35910E+01   0.37071E-04
   0.36010E+01   0.37372E-04
   0.36110E+01   0.37674E-04
   0.36210E+01   0.37978E-04
   0.36310E+01   0.38283E-04
   0.36410E+01   0.38590E-04
   0.36510E+01   0.38899E-04
   0.36610E+01   0.39209E-04
   0.36710E+01   0.39521E-04
   0.36810E+01   0.39835E-04
   0.36910E+01   0.40151E-04
   0.37010E+01   0.40468E-04
   0.37110E+01   0.40787E-04
   0.37210E+01   0.41108E-04
   0.37310E+01   0.41431E-04
   0.37410E+01   0.41755E-04
   0.37510E+01   0.42081E-04
   0.37610E+01   0.42408E-04
   0.37710E+01   0.42738E-04
   0.37810E+01   0.43069E-04
   0.37910E+01   0.43400E-04
   0.38010E+01   0.43732E-04
   0.38110E+01   0.44065E-04
   0.38210E+01   0.44400E-04
   0.38310E+01   0.44737E-04
   0.38410E+01   0.45075E-04
   0.38510E+01   0.45416E-04
   0.38610E+01   0.45758E-04
   0.38710E+01   0.46101E-04
   0.38810E+01   0.46447E-04
   0.38910E+01   0.46794E-04
   0.39010E+01   0.47144E-04
   0.39110E+01   0.47495E-04
   0.39210E+01   0.47847E-04
   0.39310E+01   0.48202E-04
   0.39410E+01   0.48558E-04
   0.39510E+01   0.48916E-04
   0.39610E+01   0.49276E-04
   0.39710E+01   0.49638E-04
   0.39810E+01   0.50002E-04
   0.39910E+01   0.50367E-04
   0.40010E+01   0.50735E-04
   0.40110E+01   0.51101E-04
   0.40210E+01   0.51468E-04
   0.40310E+01   0.51838E-04
   0.40410E+01   0.52209E-04
   0.40510E+01   0.52582E-04
   0.40610E+01   0.52957E-04
   0.40710E+01   0.53333E-04
   0.40810E+01   0.53712E-04
   0.40910E+01   0.54092E-04
   0.41010E+01   0.54474E-04
   0.41110E+01   0.54859E-04
   0.41210E+01   0.55244E-04
   0.41310E+01   0.55632E-04
   0.41410E+01   0.56022E-04
   0.41510E+01   0.56414E-04
   0.41610E+01   0.56807E-04
   0.41710E+01   0.57203E-04
   0.41810E+01   0.57600E-04
   0.41910E+01   0.57999E-04
   0.42010E+01   0.58400E-04
   0.42110E+01   0.58800E-04
   0.42210E+01   0.59201E-04
   0.42310E+01   0.59604E-04
   0.42410E+01   0.60009E-04
   0.42510E+01   0.60416E-04
   0.42610E+01   0.60824E-04
   0.42710E+01   0.61235E-04
   0.42810E+01   0.61648E-04
   0.42910E+01   0.62062E-04
   0.43010E+01   0.62479E-04
   0.43110E+01   0.62897E-04
   0.43210E+01   0.63317E-04
   0.43310E+01   0.63739E-04
   0.43410E+01   0.64164E-04
   0.43510E+01   0.64590E-04
   0.43610E+01   0.65018E-04
   0.43710E+01   0.65448E-04
   0.43810E+01   0.65880E-04
   0.43910E+01   0.66314E-04
   0.44010E+01   0.66750E-04
   0.44110E+01   0.67183E-04
   0.44210E+01   0.67619E-04
   0.44310E+01   0.68057E-04
   0.44410E+01   0.68497E-04
   0.44510E+01   0.68938E-04
   0.44610E+01   0.69382E-04
   0.44710E+01   0.69828E-04
   0.44810E+01   0.70276E-04
   0.44910E+01   0.70725E-04
   0.45010E+01   0.71177E-04
   0.45110E+01   0.71631E-04
   0.45210E+01   0.72086E-04
   0.45310E+01   0.72544E-04
   0.45410E+01   0.73004E-04
   0.45510E+01   0.73466E-04
   0.45610E+01   0.73930E-04
   0.45710E+01   0.74395E-04
   0.45810E+01   0.74863E-04
   0.45910E+01   0.75330E-04
   0.46010E+01   0.75797E-04
   0.46110E+01   0.76267E-04
   0.46210E+01   0.76738E-04
   0.46310E+01   0.77212E-04
   0.46410E+01   0.77687E-04
   0.46510E+01   0.78165E-04
   0.46610E+01   0.78645E-04
   0.46710E+01   0.79127E-04
   0.46810E+01   0.79611E-04
   0.46910E+01   0.80097E-04
   0.47010E+01   0.80585E-04
   0.47110E+01   0.81075E-04
   0.47210E+01   0.81567E-04
   0.47310E+01   0.82061E-04
   0.47410E+01   0.82558E-04
   0.47510E+01   0.83056E-04
   0.47610E+01   0.83557E-04
   0.47710E+01   0.84056E-04
   0.47810E+01   0.84555E-04
   0.47910E+01   0.85058E-04
   0.48010E+01   0.85562E-04
   0.48110E+01   0.86068E-04
   0.48210E+01   0.86576E-04
   0.48310E+01   0.87087E-04
   0.48410E+01   0.87599E-04
   0.48510E+01   0.88114E-04
   0.48610E+01   0.88631E-04
   0.48710E+01   0.89150E-04
   0.48810E+01   0.89671E-04
   0.48910E+01   0.90194E-04
   0.49010E+01   0.90720E-04
   0.49110E+01   0.91247E-04
   0.49210E+01   0.91777E-04
   0.49310E+01   0.92309E-04
   0.49410E+01   0.92839E-04
   0.49510E+01   0.93370E-04
   0.49610E+01   0.93903E-04
   0.49710E+01   0.94438E-04
   0.49810E+01   0.94976E-04
   0.49910E+01   0.95515E-04
   0.50010E+01   0.96057E-04
   0.50109E+01   0.96601E-04
   0.50209E+01   0.97147E-04
   0.50309E+01   0.97696E-04
   0.50409E+01   0.98246E-04
   0.50509E+01   0.98799E-04
   0.50609E+01   0.99354E-04
   0.50709E+01   0.99911E-04
   0.50809E+01   0.10047E-03
   0.50909E+01   0.10103E-03
   0.51009E+01   0.10159E-03
   0.51109E+01   0.10215E-03
   0.51209E+01   0.10272E-03
   0.51309E+01   0.10328E-03
   0.51409E+01   0.10385E-03
   0.51509E+01   0.10442E-03
   0.51609E+01   0.10499E-03
   0.51709E+01   0.10556E-03
   0.51809E+01   0.10614E-03
   0.51909E+01   0.10672E-03
   0.52009E+01   0.10730E-03
   0.52109E+01   0.10788E-03
   0.52209E+01   0.10847E-03
   0.52309E+01   0.10905E-03
   0.52409E+01   0.10964E-03
   0.52509E+01   0.11023E-03
   0.52609E+01   0.11083E-03
   0.52709E+01   0.11142E-03
   0.52809E+01   0.11201E-03
   0.52909E+01   0.11261E-03
   0.53009E+01   0.11320E-03
   0.53109E+01   0.11380E-03
   0.53209E+01   0.11440E-03
   0.53309E+01   0.11501E-03
   0.53409E+01   0.11561E-03
   0.53509E+01   0.11622E-03
   0.53609E+01   0.11683E-03
   0.53709E+01   0.11745E-03
   0.53809E+01   0.11806E-03
   0.53909E+01   0.11868E-03
   0.54009E+01   0.11930E-03
   0.54109E+01   0.11992E-03
   0.54209E+01   0.12054E-03
   0.54309E+01   0.12116E-03
   0.54409E+01   0.12178E-03
   0.54509E+01   0.12241E-03
   0.54609E+01   0.12304E-03
   0.54709E+01   0.12367E-03
   0.54809E+01   0.12430E-03
   0.54909E+01   0.12494E-03
   0.55009E+01   0.12557E-03
   0.55109E+01   0.12621E-03
   0.55209E+01   0.12685E-03
   0.55309E+01   0.12750E-03
   0.55409E+01   0.12814E-03
   0.55509E+01   0.12879E-03
   0.55609E+01   0.12944E-03
   0.55709E+01   0.13009E-03
   0.55809E+01   0.13074E-03
   0.55909E+01   0.13139E-03
   0.56009E+01   0.13205E-03
   0.56109E+01   0.13270E-03
   0.56209E+01   0.13336E-03
   0.56309E+01   0.13402E-03
   0.56409E+01   0.13468E-03
   0.56509E+01   0.13535E-03
   0.56609E+01   0.13602E-03
   0.56709E+01   0.13669E-03
   0.56809E+01   0.13736E-03
   0.56909E+01   0.13804E-03
   0.57009E+01   0.13871E-03
   0.57109E+01   0.13939E-03
   0.57209E+01   0.14007E-03
   0.57309E+01   0.14075E-03
   0.57409E+01   0.14143E-03
   0.57509E+01   0.14211E-03
   0.57609E+01   0.14280E-03
   0.57709E+01   0.14348E-03
   0.57809E+01   0.14417E-03
   0.57909E+01   0.14487E-03
   0.58009E+01   0.14556E-03
   0.58109E+01   0.14626E-03
   0.58209E+01   0.14696E-03
   0.58309E+01   0.14766E-03
   0.58409E+01   0.14836E-03
   0.58509E+01   0.14907E-03
   0.58609E+01   0.14977E-03
   0.58709E+01   0.15048E-03
   0.58809E+01   0.15118E-03
   0.58909E+01   0.15189E-03
   0.59009E+01   0.15261E-03
   0.59109E+01   0.15332E-03
   0.59209E+01   0.15404E-03
   0.59309E+01   0.15476E-03
   0.59409E+01   0.15548E-03
   0.59509E+01   0.15620E-03
   0.59609E+01   0.15693E-03
   0.59709E+01   0.15766E-03
   0.59809E+01   0.15839E-03
   0.59909E+01   0.15912E-03
   0.60009E+01   0.15985E-03
   0.60109E+01   0.16058E-03
   0.60209E+01   0.16132E-03
   0.60309E+01   0.16205E-03
   0.60409E+01   0.16279E-03
   0.60509E+01   0.16354E-03
   0.60609E+01   0.16428E-03
   0.60709E+01   0.16503E-03
   0.60809E+01   0.16577E-03
   0.60909E+01   0.16653E-03
   0.61009E+01   0.16728E-03
   0.61109E+01   0.16804E-03
   0.61209E+01   0.16880E-03
   0.61309E+01   0.16955E-03
   0.61409E+01   0.17031E-03
   0.61509E+01   0.17107E-03
   0.61609E+01   0.17183E-03
   0.61709E+01   0.17259E-03
   0.61809E+01   0.17336E-03
   0.61909E+01   0.17413E-03
   0.62009E+01   0.17490E-03
   0.62109E+01   0.17567E-03
   0.62209E+01   0.17645E-03
   0.62309E+01   0.17723E-03
   0.62409E+01   0.17801E-03
   0.62509E+01   0.17879E-03
   0.62609E+01   0.17957E-03
   0.62709E+01   0.18035E-03
   0.62809E+01   0.18114E-03
   0.62909E+01   0.18192E-03
   0.63009E+01   0.18271E-03
   0.63109E+01   0.18350E-03
   0.63209E+01   0.18430E-03
   0.63309E+01   0.18509E-03
   0.63409E+01   0.18589E-03
   0.63509E+01   0.18669E-03
   0.63609E+01   0.18750E-03
   0.63709E+01   0.18830E-03
   0.63809E+01   0.18911E-03
   0.63909E+01   0.18991E-03
   0.64009E+01   0.19072E-03
   0.64109E+01   0.19153E-03
   0.64209E+01   0.19234E-03
   0.64309E+01   0.19315E-03
   0.64409E+01   0.19397E-03
   0.64509E+01   0.19479E-03
   0.64609E+01   0.19561E-03
   0.64709E+01   0.19643E-03
   0.64809E+01   0.19726E-03
   0.64909E+01   0.19809E-03
   0.65009E+01   0.19892E-03
   0.65109E+01   0.19975E-03
   0.65209E+01   0.20058E-03
   0.65309E+01   0.20141E-03
   0.65409E+01   0.20225E-03
   0.65509E+01   0.20308E-03
   0.65609E+01   0.20392E-03
   0.65709E+01   0.20476E-03
   0.65809E+01   0.20561E-03
   0.65909E+01   0.20645E-03
   0.66009E+01   0.20730E-03
   0.66109E+01   0.20816E-03
   0.66209E+01   0.20901E-03
   0.66309E+01   0.20987E-03
   0.66409E+01   0.21072E-03
   0.66509E+01   0.21157E-03
   0.66609E+01   0.21243E-03
   0.66709E+01   0.21329E-03
   0.66809E+01   0.21415E-03
   0.66909E+01   0.21501E-03
   0.67009E+01   0.21588E-03
   0.67109E+01   0.21675E-03
   0.67209E+01   0.21762E-03
   0.67309E+01   0.21849E-03
   0.67409E+01   0.21937E-03
   0.67509E+01   0.22025E-03
   0.67609E+01   0.22112E-03
   0.67709E+01   0.22200E-03
   0.67809E+01   0.22288E-03
   0.67909E+01   0.22376E-03
   0.68009E+01   0.22464E-03
   0.68109E+01   0.22553E-03
   0.68209E+01   0.22642E-03
   0.68309E+01   0.22731E-03
   0.68409E+01   0.22821E-03
   0.68509E+01   0.22910E-03
   0.68609E+01   0.23000E-03
   0.68709E+01   0.23090E-03
   0.68809E+01   0.23180E-03
   0.68909E+01   0.23270E-03
   0.69009E+01   0.23360E-03
   0.69109E+01   0.23450E-03
   0.69209E+01   0.23541E-03
   0.69309E+01   0.23632E-03
   0.69409E+01   0.23723E-03
   0.69509E+01   0.23815E-03
   0.69609E+01   0.23906E-03
   0.69709E+01   0.23998E-03
   0.69809E+01   0.24091E-03
   0.69909E+01   0.24183E-03
   0.70009E+01   0.24274E-03
   0.70109E+01   0.24367E-03
   0.70209E+01   0.24459E-03
   0.70309E+01   0.24552E-03
   0.70409E+01   0.24645E-03
   0.70509E+01   0.24738E-03
   0.70609E+01   0.24831E-03
   0.70709E+01   0.24925E-03
   0.70809E+01   0.25019E-03
   0.70909E+01   0.25113E-03
   0.71009E+01   0.25207E-03
   0.71109E+01   0.25301E-03
   0.71209E+01   0.25395E-03
   0.71309E+01   0.25490E-03
   0.71409E+01   0.25584E-03
   0.71509E+01   0.25679E-03
   0.71609E+01   0.25774E-03
   0.71709E+01   0.25870E-03
   0.71809E+01   0.25966E-03
   0.71909E+01   0.26062E-03
   0.72009E+01   0.26158E-03
   0.72109E+01   0.26254E-03
   0.72209E+01   0.26350E-03
   0.72309E+01   0.26446E-03
   0.72409E+01   0.26542E-03
   0.72509E+01   0.26639E-03
   0.72609E+01   0.26736E-03
   0.72709E+01   0.26833E-03
   0.72809E+01   0.26931E-03
   0.72909E+01   0.27028E-03
   0.73009E+01   0.27126E-03
   0.73109E+01   0.27225E-03
   0.73209E+01   0.27323E-03
   0.73309E+01   0.27420E-03
   0.73409E+01   0.27519E-03
   0.73509E+01   0.27617E-03
   0.73609E+01   0.27716E-03
   0.73709E+01   0.27815E-03
   0.73809E+01   0.27914E-03
   0.73909E+01   0.28013E-03
   0.74009E+01   0.28113E-03
   0.74109E+01   0.28213E-03
   0.74209E+01   0.28314E-03
   0.74309E+01   0.28413E-03
   0.74409E+01   0.28513E-03
   0.74509E+01   0.28613E-03
   0.74609E+01   0.28714E-03
   0.74709E+01   0.28814E-03
   0.74809E+01   0.28915E-03
   0.74909E+01   0.29017E-03
   0.75009E+01   0.29118E-03
   0.75109E+01   0.29220E-03
   0.75209E+01   0.29322E-03
   0.75309E+01   0.29424E-03
   0.75409E+01   0.29526E-03
   0.75509E+01   0.29628E-03
   0.75609E+01   0.29730E-03
   0.75709E+01   0.29832E-03
   0.75809E+01   0.29935E-03
   0.75909E+01   0.30038E-03
   0.76009E+01   0.30141E-03
   0.76109E+01   0.30244E-03
   0.76209E+01   0.30348E-03
   0.76309E+01   0.30452E-03
   0.76409E+01   0.30556E-03
   0.76509E+01   0.30659E-03
   0.76609E+01   0.30763E-03
   0.76709E+01   0.30867E-03
   0.76809E+01   0.30972E-03
   0.76909E+01   0.31076E-03
   0.77009E+01   0.31181E-03
   0.77109E+01   0.31286E-03
   0.77209E+01   0.31392E-03
   0.77309E+01   0.31498E-03
   0.77409E+01   0.31603E-03
   0.77509E+01   0.31708E-03
   0.77609E+01   0.31814E-03
   0.77709E+01   0.31920E-03
   0.77809E+01   0.32026E-03
   0.77909E+01   0.32132E-03
   0.78009E+01   0.32239E-03
   0.78109E+01   0.32346E-03
   0.78209E+01   0.32453E-03
   0.78309E+01   0.32560E-03
   0.78409E+01   0.32667E-03
   0.78509E+01   0.32774E-03
   0.78609E+01   0.32881E-03
   0.78709E+01   0.32989E-03
   0.78809E+01   0.33097E-03
   0.78909E+01   0.33205E-03
   0.79009E+01   0.33313E-03
   0.79109E+01   0.33422E-03
   0.79209E+01   0.33531E-03
   0.79309E+01   0.33640E-03
   0.79409E+01   0.33748E-03
   0.79509E+01   0.33857E-03
   0.79609E+01   0.33966E-03
   0.79709E+01   0.34075E-03
   0.79809E+01   0.34185E-03
   0.79909E+01   0.34294E-03
   0.80009E+01   0.34404E-03
   0.80109E+01   0.34515E-03
   0.80209E+01   0.34625E-03
   0.80309E+01   0.34736E-03
   0.80409E+01   0.34846E-03
   0.80509E+01   0.34957E-03
   0.80609E+01   0.35067E-03
   0.80709E+01   0.35178E-03
   0.80809E+01   0.35289E-03
   0.80909E+01   0.35401E-03
   0.81009E+01   0.35512E-03
   0.81109E+01   0.35624E-03
   0.81209E+01   0.35737E-03
   0.81309E+01   0.35848E-03
   0.81409E+01   0.35960E-03
   0.81509E+01   0.36072E-03
   0.81609E+01   0.36184E-03
   0.81709E+01   0.36297E-03
   0.81809E+01   0.36410E-03
   0.81909E+01   0.36523E-03
   0.82009E+01   0.36636E-03
   0.82109E+01   0.36750E-03
   0.82209E+01   0.36864E-03
   0.82309E+01   0.36977E-03
   0.82409E+01   0.37090E-03
   0.82509E+01   0.37204E-03
   0.82609E+01   0.37318E-03
   0.82709E+01   0.37432E-03
   0.82809E+01   0.37547E-03
   0.82909E+01   0.37661E-03
   0.83009E+01   0.37776E-03
   0.83109E+01   0.37892E-03
   0.83209E+01   0.38007E-03
   0.83309E+01   0.38121E-03
   0.83409E+01   0.38236E-03
   0.83509E+01   0.38352E-03
   0.83609E+01   0.38467E-03
   0.83709E+01   0.38583E-03
   0.83809E+01   0.38699E-03
   0.83909E+01   0.38816E-03
   0.84009E+01   0.38933E-03
   0.84109E+01   0.39049E-03
   0.84209E+01   0.39165E-03
   0.84309E+01   0.39281E-03
   0.84409E+01   0.39398E-03
   0.84509E+01   0.39515E-03
   0.84609E+01   0.39632E-03
   0.84709E+01   0.39750E-03
   0.84809E+01   0.39867E-03
   0.84909E+01   0.39986E-03
   0.85009E+01   0.40104E-03
   0.85109E+01   0.40221E-03
   0.85209E+01   0.40339E-03
   0.85309E+01   0.40457E-03
   0.85409E+01   0.40575E-03
   0.85509E+01   0.40694E-03
   0.85609E+01   0.40813E-03
   0.85709E+01   0.40932E-03
   0.85809E+01   0.41051E-03
   0.85909E+01   0.41171E-03
   0.86009E+01   0.41290E-03
   0.86109E+01   0.41409E-03
   0.86209E+01   0.41528E-03
   0.86309E+01   0.41648E-03
   0.86409E+01   0.41768E-03
   0.86509E+01   0.41888E-03
   0.86609E+01   0.42009E-03
   0.86709E+01   0.42130E-03
   0.86809E+01   0.42250E-03
   0.86909E+01   0.42370E-03
   0.87009E+01   0.42490E-03
   0.87109E+01   0.42611E-03
   0.87209E+01   0.42732E-03
   0.87309E+01   0.42853E-03
   0.87409E+01   0.42975E-03
   0.87509E+01   0.43097E-03
   0.87609E+01   0.43219E-03
   0.87709E+01   0.43340E-03
   0.87809E+01   0.43462E-03
   0.87909E+01   0.43584E-03
   0.88009E+01   0.43706E-03
   0.88109E+01   0.43828E-03
   0.88209E+01   0.43951E-03
   0.88309E+01   0.44073E-03
   0.88409E+01   0.44197E-03
   0.88509E+01   0.44320E-03
   0.88609E+01   0.44442E-03
   0.88709E+01   0.44565E-03
   0.88809E+01   0.44688E-03
   0.88909E+01   0.44812E-03
   0.89009E+01   0.44935E-03
   0.89109E+01   0.45059E-03
   0.89209E+01   0.45183E-03
   0.89309E+01   0.45308E-03
   0.89409E+01   0.45432E-03
   0.89509E+01   0.45556E-03
   0.89609E+01   0.45680E-03
   0.89709E+01   0.45804E-03
   0.89809E+01   0.45929E-03
   0.89909E+01   0.46054E-03
   0.90009E+01   0.46179E-03
   0.90109E+01   0.46304E-03
   0.90209E+01   0.46430E-03
   0.90309E+01   0.46555E-03
   0.90409E+01   0.46680E-03
   0.90509E+01   0.46805E-03
   0.90609E+01   0.46931E-03
   0.90709E+01   0.47057E-03
   0.90809E+01   0.47183E-03
   0.90909E+01   0.47310E-03
   0.91009E+01   0.47436E-03
   0.91109E+01   0.47562E-03
   0.91209E+01   0.47688E-03
   0.91309E+01   0.47815E-03
   0.91409E+01   0.47941E-03
   0.91509E+01   0.48068E-03
   0.91609E+01   0.48196E-03
   0.91709E+01   0.48323E-03
   0.91809E+01   0.48451E-03
   0.91909E+01   0.48578E-03
   0.92009E+01   0.48705E-03
   0.92109E+01   0.48832E-03
   0.92209E+01   0.48960E-03
   0.92309E+01   0.49088E-03
   0.92409E+01   0.49216E-03
   0.92509E+01   0.49345E-03
   0.92609E+01   0.49474E-03
   0.92709E+01   0.49602E-03
   0.92809E+01   0.49730E-03
   0.92909E+01   0.49858E-03
   0.93009E+01   0.49987E-03
   0.93109E+01   0.50116E-03
   0.93209E+01   0.50245E-03
   0.93309E+01   0.50374E-03
   0.93409E+01   0.50504E-03
   0.93509E+01   0.50633E-03
   0.93609E+01   0.50762E-03
   0.93709E+01   0.50891E-03
   0.93809E+01   0.51021E-03
   0.93909E+01   0.51151E-03
   0.94009E+01   0.51281E-03
   0.94109E+01   0.51412E-03
   0.94209E+01   0.51542E-03
   0.94309E+01   0.51672E-03
   0.94409E+01   0.51802E-03
   0.94509E+01   0.51933E-03
   0.94609E+01   0.52063E-03
   0.94709E+01   0.52194E-03
   0.94809E+01   0.52325E-03
   0.94909E+01   0.52456E-03
   0.95009E+01   0.52588E-03
   0.95109E+01   0.52719E-03
   0.95209E+01   0.52850E-03
   0.95309E+01   0.52981E-03
   0.95409E+01   0.53113E-03
   0.95509E+01   0.53244E-03
   0.95609E+01   0.53376E-03
   0.95709E+01   0.53509E-03
   0.95809E+01   0.53641E-03
   0.95909E+01   0.53773E-03
   0.96009E+01   0.53905E-03
   0.96109E+01   0.54037E-03
   0.96209E+01   0.54169E-03
   0.96309E+01   0.54302E-03
   0.96409E+01   0.54435E-03
   0.96509E+01   0.54568E-03
   0.96609E+01   0.54701E-03
   0.96709E+01   0.54833E-03
   0.96809E+01   0.54966E-03
   0.96909E+01   0.55099E-03
   0.97009E+01   0.55232E-03
   0.97109E+01   0.55366E-03
   0.97209E+01   0.55500E-03
   0.97309E+01   0.55634E-03
   0.97409E+01   0.55767E-03
   0.97509E+01   0.55901E-03
   0.97609E+01   0.56035E-03
   0.97709E+01   0.56169E-03
   0.97809E+01   0.56303E-03
   0.97909E+01   0.56437E-03
   0.98009E+01   0.56572E-03
   0.98109E+01   0.56707E-03
   0.98209E+01   0.56841E-03
   0.98309E+01   0.56975E-03
   0.98409E+01   0.57110E-03
   0.98509E+01   0.57245E-03
   0.98609E+01   0.57380E-03
   0.98709E+01   0.57515E-03
   0.98809E+01   0.57651E-03
   0.98909E+01   0.57786E-03
   0.99009E+01   0.57920E-03
   0.99109E+01   0.58056E-03
   0.99209E+01   0.58191E-03
   0.99309E+01   0.58327E-03
   0.99409E+01   0.58463E-03
   0.99509E+01   0.58599E-03
   0.99609E+01   0.58735E-03
   0.99709E+01   0.58870E-03
   0.99809E+01   0.59006E-03
   0.99909E+01   0.59142E-03
   0.10001E+02   0.59278E-03
   0.10011E+02   0.59415E-03
   0.10021E+02   0.59552E-03
   0.10031E+02   0.59689E-03
   0.10041E+02   0.59825E-03
   0.10051E+02   0.59961E-03
   0.10061E+02   0.60098E-03
   0.10071E+02   0.60235E-03
   0.10081E+02   0.60372E-03
   0.10091E+02   0.60510E-03
   0.10101E+02   0.60647E-03
   0.10111E+02   0.60784E-03
   0.10121E+02   0.60921E-03
   0.10131E+02   0.61058E-03
   0.10141E+02   0.61196E-03
   0.10151E+02   0.61333E-03
   0.10161E+02   0.61471E-03
   0.10171E+02   0.61610E-03
   0.10181E+02   0.61747E-03
   0.10191E+02   0.61884E-03
   0.10201E+02   0.62022E-03
   0.10211E+02   0.62160E-03
   0.10221E+02   0.62299E-03
   0.10231E+02   0.62437E-03
   0.10241E+02   0.62576E-03
   0.10251E+02   0.62714E-03
   0.10261E+02   0.62852E-03
   0.10271E+02   0.62990E-03
   0.10281E+02   0.63129E-03
   0.10291E+02   0.63268E-03
   0.10301E+02   0.63407E-03
   0.10311E+02   0.63546E-03
   0.10321E+02   0.63684E-03
   0.10331E+02   0.63823E-03
   0.10341E+02   0.63962E-03
   0.10351E+02   0.64101E-03
   0.10361E+02   0.64241E-03
   0.10371E+02   0.64380E-03
   0.10381E+02   0.64520E-03
   0.10391E+02   0.64659E-03
   0.10401E+02   0.64798E-03
   0.10411E+02   0.64937E-03
   0.10421E+02   0.65077E-03
   0.10431E+02   0.65217E-03
   0.10441E+02   0.65357E-03
   0.10451E+02   0.65498E-03
   0.10461E+02   0.65637E-03
   0.10471E+02   0.65777E-03
   0.10481E+02   0.65917E-03
   0.10491E+02   0.66057E-03
   0.10501E+02   0.66197E-03
   0.10511E+02   0.66338E-03
   0.10521E+02   0.66479E-03
   0.10531E+02   0.66619E-03
   0.10541E+02   0.66759E-03
   0.10551E+02   0.66900E-03
   0.10561E+02   0.67040E-03
   0.10571E+02   0.67181E-03
   0.10581E+02   0.67323E-03
   0.10591E+02   0.67463E-03
   0.10601E+02   0.67603E-03
   0.10611E+02   0.67744E-03
   0.10621E+02   0.67885E-03
   0.10631E+02   0.68026E-03
   0.10641E+02   0.68168E-03
   0.10651E+02   0.68309E-03
   0.10661E+02   0.68450E-03
   0.10671E+02   0.68591E-03
   0.10681E+02   0.68732E-03
   0.10691E+02   0.68874E-03
   0.10701E+02   0.69015E-03
   0.10711E+02   0.69157E-03
   0.10721E+02   0.69299E-03
   0.10731E+02   0.69440E-03
   0.10741E+02   0.69582E-03
   0.10751E+02   0.69724E-03
   0.10761E+02   0.69865E-03
   0.10771E+02   0.70008E-03
   0.10781E+02   0.70150E-03
   0.10791E+02   0.70292E-03
   0.10801E+02   0.70433E-03
   0.10811E+02   0.70575E-03
   0.10821E+02   0.70717E-03
   0.10831E+02   0.70860E-03
   0.10841E+02   0.71002E-03
   0.10851E+02   0.71145E-03
   0.10861E+02   0.71287E-03
   0.10871E+02   0.71429E-03
   0.10881E+02   0.71571E-03
   0.10891E+02   0.71714E-03
   0.10901E+02   0.71857E-03
   0.10911E+02   0.72000E-03
   0.10921E+02   0.72142E-03
   0.10931E+02   0.72284E-03
   0.10941E+02   0.72427E-03
   0.10951E+02   0.72569E-03
   0.10961E+02   0.72712E-03
   0.10971E+02   0.72856E-03
   0.10981E+02   0.72998E-03
   0.10991E+02   0.73141E-03
   0.11001E+02   0.73283E-03
   0.11011E+02   0.73426E-03
   0.11021E+02   0.73569E-03
   0.11031E+02   0.73713E-03
   0.11041E+02   0.73857E-03
   0.11051E+02   0.73999E-03
   0.11061E+02   0.74142E-03
   0.11071E+02   0.74285E-03
   0.11081E+02   0.74429E-03
   0.11091E+02   0.74572E-03
   0.11101E+02   0.74716E-03
   0.11111E+02   0.74859E-03
   0.11121E+02   0.75002E-03
   0.11131E+02   0.75145E-03
   0.11141E+02   0.75289E-03
   0.11151E+02   0.75432E-03
   0.11161E+02   0.75577E-03
   0.11171E+02   0.75720E-03
   0.11181E+02   0.75863E-03
   0.11191E+02   0.76006E-03
   0.11201E+02   0.76150E-03
   0.11211E+02   0.76294E-03
   0.11221E+02   0.76438E-03
   0.11231E+02   0.76582E-03
   0.11241E+02   0.76725E-03
   0.11251E+02   0.76869E-03
   0.11261E+02   0.77012E-03
   0.11271E+02   0.77157E-03
   0.11281E+02   0.77301E-03
   0.11291E+02   0.77444E-03
   0.11301E+02   0.77588E-03
   0.11311E+02   0.77732E-03
   0.11321E+02   0.77876E-03
   0.11331E+02   0.78020E-03
   0.11341E+02   0.78164E-03
   0.11351E+02   0.78308E-03
   0.11361E+02   0.78452E-03
   0.11371E+02   0.78596E-03
   0.11381E+02   0.78740E-03
   0.11391E+02   0.78884E-03
   0.11401E+02   0.79029E-03
   0.11411E+02   0.79173E-03
   0.11421E+02   0.79316E-03
   0.11431E+02   0.79460E-03
   0.11441E+02   0.79605E-03
   0.11451E+02   0.79749E-03
   0.11461E+02   0.79894E-03
   0.11471E+02   0.80038E-03
   0.11481E+02   0.80182E-03
   0.11491E+02   0.80326E-03
   0.11501E+02   0.80470E-03
   0.11511E+02   0.80615E-03
   0.11521E+02   0.80760E-03
   0.11531E+02   0.80903E-03
   0.11541E+02   0.81047E-03
   0.11551E+02   0.81192E-03
   0.11561E+02   0.81336E-03
   0.11571E+02   0.81481E-03
   0.11581E+02   0.81626E-03
   0.11591E+02   0.81770E-03
   0.11601E+02   0.81914E-03
   0.11611E+02   0.82058E-03
   0.11621E+02   0.82203E-03
   0.11631E+02   0.82348E-03
   0.11641E+02   0.82493E-03
   0.11651E+02   0.82637E-03
   0.11661E+02   0.82781E-03
   0.11671E+02   0.82925E-03
   0.11681E+02   0.83070E-03
   0.11691E+02   0.83215E-03
   0.11701E+02   0.83360E-03
   0.11711E+02   0.83504E-03
   0.11721E+02   0.83648E-03
   0.11731E+02   0.83792E-03
   0.11741E+02   0.83937E-03
   0.11751E+02   0.84082E-03
   0.11761E+02   0.84226E-03
   0.11771E+02   0.84370E-03
   0.11781E+02   0.84515E-03
   0.11791E+02   0.84659E-03
   0.11801E+02   0.84804E-03
   0.11811E+02   0.84949E-03
   0.11821E+02   0.85093E-03
   0.11831E+02   0.85238E-03
   0.11841E+02   0.85382E-03
   0.11851E+02   0.85527E-03
   0.11861E+02   0.85671E-03
   0.11871E+02   0.85816E-03
   0.11881E+02   0.85960E-03
   0.11891E+02   0.86105E-03
   0.11901E+02   0.86249E-03
   0.11911E+02   0.86394E-03
   0.11921E+02   0.86539E-03
   0.11931E+02   0.86683E-03
   0.11941E+02   0.86827E-03
   0.11951E+02   0.86971E-03
   0.11961E+02   0.87116E-03
   0.11971E+02   0.87260E-03
   0.11981E+02   0.87405E-03
   0.11991E+02   0.87549E-03
   0.12001E+02   0.87693E-03
   0.12011E+02   0.87838E-03
   0.12021E+02   0.87982E-03
   0.12031E+02   0.88127E-03
   0.12041E+02   0.88271E-03
   0.12051E+02   0.88415E-03
   0.12061E+02   0.88559E-03
   0.12071E+02   0.88703E-03
   0.12081E+02   0.88848E-03
   0.12091E+02   0.88993E-03
   0.12101E+02   0.89136E-03
   0.12111E+02   0.89280E-03
   0.12121E+02   0.89424E-03
   0.12131E+02   0.89569E-03
   0.12141E+02   0.89713E-03
   0.12151E+02   0.89857E-03
   0.12161E+02   0.90001E-03
   0.12171E+02   0.90145E-03
   0.12181E+02   0.90289E-03
   0.12191E+02   0.90434E-03
   0.12201E+02   0.90577E-03
   0.12211E+02   0.90721E-03
   0.12221E+02   0.90864E-03
   0.12231E+02   0.91008E-03
   0.12241E+02   0.91153E-03
   0.12251E+02   0.91297E-03
   0.12261E+02   0.91440E-03
   0.12271E+02   0.91584E-03
   0.12281E+02   0.91727E-03
   0.12291E+02   0.91871E-03
   0.12301E+02   0.92015E-03
   0.12311E+02   0.92159E-03
   0.12321E+02   0.92302E-03
   0.12331E+02   0.92445E-03
   0.12341E+02   0.92589E-03
   0.12351E+02   0.92733E-03
   0.12361E+02   0.92876E-03
   0.12371E+02   0.93019E-03
   0.12381E+02   0.93163E-03
   0.12391E+02   0.93306E-03
   0.12401E+02   0.93450E-03
   0.12411E+02   0.93593E-03
   0.12421E+02   0.93736E-03
   0.12431E+02   0.93879E-03
   0.12441E+02   0.94022E-03
   0.12451E+02   0.94166E-03
   0.12461E+02   0.94309E-03
   0.12471E+02   0.94452E-03
   0.12481E+02   0.94595E-03
   0.12491E+02   0.94738E-03
   0.12501E+02   0.94881E-03
   0.12511E+02   0.95025E-03
   0.12521E+02   0.95167E-03
   0.12531E+02   0.95310E-03
   0.12541E+02   0.95453E-03
   0.12551E+02   0.95596E-03
   0.12561E+02   0.95739E-03
   0.12571E+02   0.95881E-03
   0.12581E+02   0.96023E-03
   0.12591E+02   0.96166E-03
   0.12601E+02   0.96309E-03
   0.12611E+02   0.96452E-03
   0.12621E+02   0.96594E-03
   0.12631E+02   0.96736E-03
   0.12641E+02   0.96878E-03
   0.12651E+02   0.97021E-03
   0.12661E+02   0.97163E-03
   0.12671E+02   0.97305E-03
   0.12681E+02   0.97447E-03
   0.12691E+02   0.97589E-03
   0.12701E+02   0.97731E-03
   0.12711E+02   0.97874E-03
   0.12721E+02   0.98015E-03
   0.12731E+02   0.98157E-03
   0.12741E+02   0.98298E-03
   0.12751E+02   0.98441E-03
   0.12761E+02   0.98583E-03
   0.12771E+02   0.98724E-03
   0.12781E+02   0.98865E-03
   0.12791E+02   0.99007E-03
   0.12801E+02   0.99149E-03
   0.12811E+02   0.99290E-03
   0.12821E+02   0.99431E-03
   0.12831E+02   0.99572E-03
   0.12841E+02   0.99714E-03
   0.12851E+02   0.99855E-03
   0.12861E+02   0.99997E-03
   0.12871E+02   0.10014E-02
   0.12881E+02   0.10028E-02
   0.12891E+02   0.10042E-02
   0.12901E+02   0.10056E-02
   0.12911E+02   0.10070E-02
   0.12921E+02   0.10084E-02
   0.12931E+02   0.10098E-02
   0.12941E+02   0.10112E-02
   0.12951E+02   0.10126E-02
   0.12961E+02   0.10140E-02
   0.12971E+02   0.10154E-02
   0.12981E+02   0.10168E-02
   0.12991E+02   0.10182E-02
   0.13001E+02   0.10197E-02
   0.13011E+02   0.10210E-02
   0.13021E+02   0.10224E-02
   0.13031E+02   0.10238E-02
   0.13041E+02   0.10252E-02
   0.13051E+02   0.10267E-02
   0.13061E+02   0.10280E-02
   0.13071E+02   0.10294E-02
   0.13081E+02   0.10308E-02
   0.13091E+02   0.10322E-02
   0.13101E+02   0.10336E-02
   0.13111E+02   0.10350E-02
   0.13121E+02   0.10364E-02
   0.13131E+02   0.10378E-02
   0.13141E+02   0.10392E-02
   0.13151E+02   0.10406E-02
   0.13161E+02   0.10420E-02
   0.13171E+02   0.10434E-02
   0.13181E+02   0.10448E-02
   0.13191E+02   0.10461E-02
   0.13201E+02   0.10475E-02
   0.13211E+02   0.10489E-02
   0.13221E+02   0.10503E-02
   0.13231E+02   0.10517E-02
   0.13241E+02   0.10531E-02
   0.13251E+02   0.10544E-02
   0.13261E+02   0.10558E-02
   0.13271E+02   0.10572E-02
   0.13281E+02   0.10586E-02
   0.13291E+02   0.10600E-02
   0.13301E+02   0.10613E-02
   0.13311E+02   0.10627E-02
   0.13321E+02   0.10641E-02
   0.13331E+02   0.10655E-02
   0.13341E+02   0.10669E-02
   0.13351E+02   0.10682E-02
   0.13361E+02   0.10696E-02
   0.13371E+02   0.10710E-02
   0.13381E+02   0.10723E-02
   0.13391E+02   0.10737E-02
   0.13401E+02   0.10751E-02
   0.13411E+02   0.10765E-02
   0.13421E+02   0.10778E-02
   0.13431E+02   0.10792E-02
   0.13441E+02   0.10805E-02
   0.13451E+02   0.10819E-02
   0.13461E+02   0.10833E-02
   0.13471E+02   0.10846E-02
   0.13481E+02   0.10860E-02
   0.13491E+02   0.10874E-02
   0.13501E+02   0.10887E-02
   0.13511E+02   0.10901E-02
   0.13521E+02   0.10914E-02
   0.13531E+02   0.10928E-02
   0.13541E+02   0.10942E-02
   0.13551E+02   0.10955E-02
   0.13561E+02   0.10969E-02
   0.13571E+02   0.10982E-02
   0.13581E+02   0.10996E-02
   0.13591E+02   0.11009E-02
   0.13601E+02   0.11023E-02
   0.13611E+02   0.11036E-02
   0.13621E+02   0.11050E-02
   0.13631E+02   0.11063E-02
   0.13641E+02   0.11077E-02
   0.13651E+02   0.11090E-02
   0.13661E+02   0.11103E-02
   0.13671E+02   0.11117E-02
   0.13681E+02   0.11130E-02
   0.13691E+02   0.11144E-02
   0.13701E+02   0.11157E-02
   0.13711E+02   0.11170E-02
   0.13721E+02   0.11184E-02
   0.13731E+02   0.11197E-02
   0.13741E+02   0.11211E-02
   0.13751E+02   0.11224E-02
   0.13761E+02   0.11237E-02
   0.13771E+02   0.11250E-02
   0.13781E+02   0.11264E-02
   0.13791E+02   0.11277E-02
   0.13801E+02   0.11290E-02
   0.13811E+02   0.11304E-02
   0.13821E+02   0.11317E-02
   0.13831E+02   0.11330E-02
   0.13841E+02   0.11343E-02
   0.13851E+02   0.11357E-02
   0.13861E+02   0.11370E-02
   0.13871E+02   0.11383E-02
   0.13881E+02   0.11396E-02
   0.13891E+02   0.11409E-02
   0.13901E+02   0.11422E-02
   0.13911E+02   0.11436E-02
   0.13921E+02   0.11449E-02
   0.13931E+02   0.11462E-02
   0.13941E+02   0.11475E-02
   0.13951E+02   0.11488E-02
   0.13961E+02   0.11501E-02
   0.13971E+02   0.11514E-02
   0.13981E+02   0.11527E-02
   0.13991E+02   0.11540E-02
   0.14001E+02   0.11554E-02
   0.14011E+02   0.11567E-02
   0.14021E+02   0.11580E-02
   0.14031E+02   0.11593E-02
   0.14041E+02   0.11606E-02
   0.14051E+02   0.11619E-02
   0.14061E+02   0.11632E-02
   0.14071E+02   0.11644E-02
   0.14081E+02   0.11657E-02
   0.14091E+02   0.11670E-02
   0.14101E+02   0.11683E-02
   0.14111E+02   0.11696E-02
   0.14121E+02   0.11709E-02
   0.14131E+02   0.11722E-02
   0.14141E+02   0.11735E-02
   0.14151E+02   0.11748E-02
   0.14161E+02   0.11761E-02
   0.14171E+02   0.11773E-02
   0.14181E+02   0.11786E-02
   0.14191E+02   0.11799E-02
   0.14201E+02   0.11812E-02
   0.14211E+02   0.11825E-02
   0.14221E+02   0.11837E-02
   0.14231E+02   0.11850E-02
   0.14241E+02   0.11863E-02
   0.14251E+02   0.11876E-02
   0.14261E+02   0.11888E-02
   0.14271E+02   0.11901E-02
   0.14281E+02   0.11914E-02
   0.14291E+02   0.11926E-02
   0.14301E+02   0.11939E-02
   0.14311E+02   0.11952E-02
   0.14321E+02   0.11964E-02
   0.14331E+02   0.11977E-02
   0.14341E+02   0.11989E-02
   0.14351E+02   0.12002E-02
   0.14361E+02   0.12015E-02
   0.14371E+02   0.12027E-02
   0.14381E+02   0.12040E-02
   0.14391E+02   0.12052E-02
   0.14401E+02   0.12065E-02
   0.14411E+02   0.12077E-02
   0.14421E+02   0.12090E-02
   0.14431E+02   0.12102E-02
   0.14441E+02   0.12115E-02
   0.14451E+02   0.12127E-02
   0.14461E+02   0.12139E-02
   0.14471E+02   0.12152E-02
   0.14481E+02   0.12164E-02
   0.14491E+02   0.12177E-02
   0.14501E+02   0.12189E-02
   0.14511E+02   0.12201E-02
   0.14521E+02   0.12214E-02
   0.14531E+02   0.12226E-02
   0.14541E+02   0.12238E-02
   0.14551E+02   0.12251E-02
   0.14561E+02   0.12263E-02
   0.14571E+02   0.12275E-02
   0.14581E+02   0.12287E-02
   0.14591E+02   0.12300E-02
   0.14601E+02   0.12312E-02
   0.14611E+02   0.12324E-02
   0.14621E+02   0.12336E-02
   0.14631E+02   0.12348E-02
   0.14641E+02   0.12360E-02
   0.14651E+02   0.12372E-02
   0.14661E+02   0.12385E-02
   0.14671E+02   0.12397E-02
   0.14681E+02   0.12409E-02
   0.14691E+02   0.12421E-02
   0.14701E+02   0.12433E-02
   0.14711E+02   0.12445E-02
   0.14721E+02   0.12457E-02
   0.14731E+02   0.12469E-02
   0.14741E+02   0.12481E-02
   0.14751E+02   0.12493E-02
   0.14761E+02   0.12505E-02
   0.14771E+02   0.12517E-02
   0.14781E+02   0.12529E-02
   0.14791E+02   0.12541E-02
   0.14801E+02   0.12553E-02
   0.14811E+02   0.12564E-02
   0.14821E+02   0.12576E-02
   0.14831E+02   0.12588E-02
   0.14841E+02   0.12600E-02
   0.14851E+02   0.12612E-02
   0.14861E+02   0.12624E-02
   0.14871E+02   0.12635E-02
   0.14881E+02   0.12647E-02
   0.14891E+02   0.12659E-02
   0.14901E+02   0.12671E-02
   0.14911E+02   0.12682E-02
   0.14921E+02   0.12694E-02
   0.14931E+02   0.12706E-02
   0.14941E+02   0.12717E-02
   0.14951E+02   0.12729E-02
   0.14961E+02   0.12740E-02
   0.14971E+02   0.12752E-02
   0.14981E+02   0.12764E-02
   0.14991E+02   0.12775E-02
   0.15001E+02   0.12787E-02
   0.15011E+02   0.12798E-02
   0.15021E+02   0.12810E-02
   0.15031E+02   0.12821E-02
   0.15041E+02   0.12833E-02
   0.15051E+02   0.12844E-02
   0.15061E+02   0.12856E-02
   0.15071E+02   0.12867E-02
   0.15081E+02   0.12879E-02
   0.15091E+02   0.12890E-02
   0.15101E+02   0.12901E-02
   0.15111E+02   0.12913E-02
   0.15121E+02   0.12924E-02
   0.15131E+02   0.12935E-02
   0.15141E+02   0.12947E-02
   0.15151E+02   0.12958E-02
   0.15161E+02   0.12969E-02
   0.15171E+02   0.12981E-02
   0.15181E+02   0.12992E-02
   0.15191E+02   0.13003E-02
   0.15201E+02   0.13014E-02
   0.15211E+02   0.13025E-02
   0.15221E+02   0.13037E-02
   0.15231E+02   0.13048E-02
   0.15241E+02   0.13059E-02
   0.15251E+02   0.13070E-02
   0.15261E+02   0.13081E-02
   0.15271E+02   0.13092E-02
   0.15281E+02   0.13103E-02
   0.15291E+02   0.13114E-02
   0.15301E+02   0.13125E-02
   0.15311E+02   0.13136E-02
   0.15321E+02   0.13147E-02
   0.15331E+02   0.13158E-02
   0.15341E+02   0.13169E-02
   0.15351E+02   0.13180E-02
   0.15361E+02   0.13191E-02
   0.15371E+02   0.13202E-02
   0.15381E+02   0.13213E-02
   0.15391E+02   0.13223E-02
   0.15401E+02   0.13234E-02
   0.15411E+02   0.13245E-02
   0.15421E+02   0.13256E-02
   0.15431E+02   0.13267E-02
   0.15441E+02   0.13277E-02
   0.15451E+02   0.13288E-02
   0.15461E+02   0.13299E-02
   0.15471E+02   0.13310E-02
   0.15481E+02   0.13320E-02
   0.15491E+02   0.13331E-02
   0.15501E+02   0.13342E-02
   0.15511E+02   0.13352E-02
   0.15521E+02   0.13363E-02
   0.15531E+02   0.13373E-02
   0.15541E+02   0.13384E-02
   0.15551E+02   0.13394E-02
   0.15561E+02   0.13405E-02
   0.15571E+02   0.13415E-02
   0.15581E+02   0.13426E-02
   0.15591E+02   0.13436E-02
   0.15601E+02   0.13447E-02
   0.15611E+02   0.13457E-02
   0.15621E+02   0.13468E-02
   0.15631E+02   0.13478E-02
   0.15641E+02   0.13488E-02
   0.15651E+02   0.13499E-02
   0.15661E+02   0.13509E-02
   0.15671E+02   0.13519E-02
   0.15681E+02   0.13530E-02
   0.15691E+02   0.13540E-02
   0.15701E+02   0.13550E-02
   0.15711E+02   0.13560E-02
   0.15721E+02   0.13571E-02
   0.15731E+02   0.13581E-02
   0.15741E+02   0.13591E-02
   0.15751E+02   0.13601E-02
   0.15761E+02   0.13611E-02
   0.15771E+02   0.13621E-02
   0.15781E+02   0.13631E-02
   0.15791E+02   0.13641E-02
   0.15801E+02   0.13651E-02
   0.15811E+02   0.13661E-02
   0.15821E+02   0.13671E-02
   0.15831E+02   0.13681E-02
   0.15841E+02   0.13691E-02
   0.15851E+02   0.13701E-02
   0.15861E+02   0.13711E-02
   0.15871E+02   0.13721E-02
   0.15881E+02   0.13731E-02
   0.15891E+02   0.13741E-02
   0.15901E+02   0.13751E-02
   0.15911E+02   0.13760E-02
   0.15921E+02   0.13770E-02
   0.15931E+02   0.13780E-02
   0.15941E+02   0.13790E-02
   0.15951E+02   0.13800E-02
   0.15961E+02   0.13809E-02
   0.15971E+02   0.13819E-02
   0.15981E+02   0.13829E-02
   0.15991E+02   0.13838E-02
   0.16001E+02   0.13848E-02
   0.16011E+02   0.13857E-02
   0.16021E+02   0.13867E-02
   0.16031E+02   0.13877E-02
   0.16041E+02   0.13886E-02
   0.16051E+02   0.13896E-02
   0.16061E+02   0.13905E-02
   0.16071E+02   0.13915E-02
   0.16081E+02   0.13924E-02
   0.16091E+02   0.13933E-02
   0.16101E+02   0.13943E-02
   0.16111E+02   0.13952E-02
   0.16121E+02   0.13962E-02
   0.16131E+02   0.13971E-02
   0.16141E+02   0.13980E-02
   0.16151E+02   0.13990E-02
   0.16161E+02   0.13999E-02
   0.16171E+02   0.14008E-02
   0.16181E+02   0.14017E-02
   0.16191E+02   0.14027E-02
   0.16201E+02   0.14036E-02
   0.16211E+02   0.14045E-02
   0.16221E+02   0.14054E-02
   0.16231E+02   0.14063E-02
   0.16241E+02   0.14072E-02
   0.16251E+02   0.14081E-02
   0.16261E+02   0.14090E-02
   0.16271E+02   0.14099E-02
   0.16281E+02   0.14108E-02
   0.16291E+02   0.14117E-02
   0.16301E+02   0.14126E-02
   0.16311E+02   0.14135E-02
   0.16321E+02   0.14144E-02
   0.16331E+02   0.14153E-02
   0.16341E+02   0.14162E-02
   0.16351E+02   0.14171E-02
   0.16361E+02   0.14180E-02
   0.16371E+02   0.14189E-02
   0.16381E+02   0.14197E-02
   0.16391E+02   0.14206E-02
   0.16401E+02   0.14215E-02
   0.16411E+02   0.14224E-02
   0.16421E+02   0.14232E-02
   0.16431E+02   0.14241E-02
   0.16441E+02   0.14250E-02
   0.16451E+02   0.14258E-02
   0.16461E+02   0.14267E-02
   0.16471E+02   0.14276E-02
   0.16481E+02   0.14284E-02
   0.16491E+02   0.14293E-02
   0.16501E+02   0.14301E-02
   0.16511E+02   0.14310E-02
   0.16521E+02   0.14318E-02
   0.16531E+02   0.14327E-02
   0.16541E+02   0.14335E-02
   0.16551E+02   0.14343E-02
   0.16561E+02   0.14352E-02
   0.16571E+02   0.14360E-02
   0.16581E+02   0.14369E-02
   0.16591E+02   0.14377E-02
   0.16601E+02   0.14385E-02
   0.16611E+02   0.14393E-02
   0.16621E+02   0.14402E-02
   0.16631E+02   0.14410E-02
   0.16641E+02   0.14418E-02
   0.16651E+02   0.14426E-02
   0.16661E+02   0.14434E-02
   0.16671E+02   0.14443E-02
   0.16681E+02   0.14451E-02
   0.16691E+02   0.14459E-02
   0.16701E+02   0.14467E-02
   0.16711E+02   0.14475E-02
   0.16721E+02   0.14483E-02
   0.16731E+02   0.14491E-02
   0.16741E+02   0.14499E-02
   0.16751E+02   0.14507E-02
   0.16761E+02   0.14515E-02
   0.16771E+02   0.14523E-02
   0.16781E+02   0.14530E-02
   0.16791E+02   0.14538E-02
   0.16801E+02   0.14546E-02
   0.16811E+02   0.14554E-02
   0.16821E+02   0.14562E-02
   0.16831E+02   0.14569E-02
   0.16841E+02   0.14577E-02
   0.16851E+02   0.14585E-02
   0.16861E+02   0.14593E-02
   0.16871E+02   0.14600E-02
   0.16881E+02   0.14608E-02
   0.16891E+02   0.14616E-02
   0.16901E+02   0.14623E-02
   0.16911E+02   0.14631E-02
   0.16921E+02   0.14638E-02
   0.16931E+02   0.14646E-02
   0.16941E+02   0.14653E-02
   0.16951E+02   0.14661E-02
   0.16961E+02   0.14668E-02
   0.16971E+02   0.14676E-02
   0.16981E+02   0.14683E-02
   0.16991E+02   0.14690E-02
   0.17001E+02   0.14698E-02
   0.17011E+02   0.14705E-02
   0.17021E+02   0.14712E-02
   0.17031E+02   0.14720E-02
   0.17041E+02   0.14727E-02
   0.17051E+02   0.14734E-02
   0.17061E+02   0.14741E-02
   0.17071E+02   0.14749E-02
   0.17081E+02   0.14756E-02
   0.17091E+02   0.14763E-02
   0.17101E+02   0.14770E-02
   0.17111E+02   0.14777E-02
   0.17121E+02   0.14784E-02
   0.17131E+02   0.14791E-02
   0.17141E+02   0.14798E-02
   0.17151E+02   0.14805E-02
   0.17161E+02   0.14812E-02
   0.17171E+02   0.14819E-02
   0.17181E+02   0.14826E-02
   0.17191E+02   0.14833E-02
   0.17201E+02   0.14840E-02
   0.17211E+02   0.14847E-02
   0.17221E+02   0.14854E-02
   0.17231E+02   0.14860E-02
   0.17241E+02   0.14867E-02
   0.17251E+02   0.14874E-02
   0.17261E+02   0.14881E-02
   0.17271E+02   0.14887E-02
   0.17281E+02   0.14894E-02
   0.17291E+02   0.14901E-02
   0.17301E+02   0.14907E-02
   0.17311E+02   0.14914E-02
   0.17321E+02   0.14921E-02
   0.17331E+02   0.14927E-02
   0.17341E+02   0.14934E-02
   0.17351E+02   0.14940E-02
   0.17361E+02   0.14947E-02
   0.17371E+02   0.14953E-02
   0.17381E+02   0.14960E-02
   0.17391E+02   0.14966E-02
   0.17401E+02   0.14972E-02
   0.17411E+02   0.14979E-02
   0.17421E+02   0.14985E-02
   0.17431E+02   0.14991E-02
   0.17441E+02   0.14998E-02
   0.17451E+02   0.15004E-02
   0.17461E+02   0.15010E-02
   0.17471E+02   0.15016E-02
   0.17481E+02   0.15023E-02
   0.17491E+02   0.15029E-02
   0.17501E+02   0.15035E-02
   0.17511E+02   0.15041E-02
   0.17521E+02   0.15047E-02
   0.17531E+02   0.15053E-02
   0.17541E+02   0.15059E-02
   0.17551E+02   0.15065E-02
   0.17561E+02   0.15071E-02
   0.17571E+02   0.15077E-02
   0.17581E+02   0.15083E-02
   0.17591E+02   0.15089E-02
   0.17601E+02   0.15095E-02
   0.17611E+02   0.15101E-02
   0.17621E+02   0.15107E-02
   0.17631E+02   0.15113E-02
   0.17641E+02   0.15118E-02
   0.17651E+02   0.15124E-02
   0.17661E+02   0.15130E-02
   0.17671E+02   0.15136E-02
   0.17681E+02   0.15141E-02
   0.17691E+02   0.15147E-02
   0.17701E+02   0.15153E-02
   0.17711E+02   0.15158E-02
   0.17721E+02   0.15164E-02
   0.17731E+02   0.15170E-02
   0.17741E+02   0.15175E-02
   0.17751E+02   0.15181E-02
   0.17761E+02   0.15186E-02
   0.17771E+02   0.15192E-02
   0.17781E+02   0.15197E-02
   0.17791E+02   0.15203E-02
   0.17801E+02   0.15208E-02
   0.17811E+02   0.15213E-02
   0.17821E+02   0.15219E-02
   0.17831E+02   0.15224E-02
   0.17841E+02   0.15229E-02
   0.17851E+02   0.15235E-02
   0.17861E+02   0.15240E-02
   0.17871E+02   0.15245E-02
   0.17881E+02   0.15250E-02
   0.17891E+02   0.15255E-02
   0.17901E+02   0.15261E-02
   0.17911E+02   0.15266E-02
   0.17921E+02   0.15271E-02
   0.17931E+02   0.15276E-02
   0.17941E+02   0.15281E-02
   0.17951E+02   0.15286E-02
   0.17961E+02   0.15291E-02
   0.17971E+02   0.15296E-02
   0.17981E+02   0.15301E-02
   0.17991E+02   0.15306E-02
   0.18001E+02   0.15311E-02
   0.18011E+02   0.15316E-02
   0.18021E+02   0.15321E-02
   0.18031E+02   0.15325E-02
   0.18041E+02   0.15330E-02
   0.18051E+02   0.15335E-02
   0.18061E+02   0.15340E-02
   0.18071E+02   0.15345E-02
   0.18081E+02   0.15349E-02
   0.18091E+02   0.15354E-02
   0.18101E+02   0.15359E-02
   0.18111E+02   0.15363E-02
   0.18121E+02   0.15368E-02
   0.18131E+02   0.15372E-02
   0.18141E+02   0.15377E-02
   0.18151E+02   0.15382E-02
   0.18161E+02   0.15386E-02
   0.18171E+02   0.15391E-02
   0.18181E+02   0.15395E-02
   0.18191E+02   0.15399E-02
   0.18201E+02   0.15404E-02
   0.18211E+02   0.15408E-02
   0.18221E+02   0.15413E-02
   0.18231E+02   0.15417E-02
   0.18241E+02   0.15421E-02
   0.18251E+02   0.15426E-02
   0.18261E+02   0.15430E-02
   0.18271E+02   0.15434E-02
   0.18281E+02   0.15438E-02
   0.18291E+02   0.15443E-02
   0.18301E+02   0.15447E-02
   0.18311E+02   0.15451E-02
   0.18321E+02   0.15455E-02
   0.18331E+02   0.15459E-02
   0.18341E+02   0.15463E-02
   0.18351E+02   0.15467E-02
   0.18361E+02   0.15471E-02
   0.18371E+02   0.15475E-02
   0.18381E+02   0.15479E-02
   0.18391E+02   0.15483E-02
   0.18401E+02   0.15487E-02
   0.18411E+02   0.15491E-02
   0.18421E+02   0.15495E-02
   0.18431E+02   0.15499E-02
   0.18441E+02   0.15503E-02
   0.18451E+02   0.15506E-02
   0.18461E+02   0.15510E-02
   0.18471E+02   0.15514E-02
   0.18481E+02   0.15518E-02
   0.18491E+02   0.15521E-02
   0.18501E+02   0.15525E-02
   0.18511E+02   0.15529E-02
   0.18521E+02   0.15532E-02
   0.18531E+02   0.15536E-02
   0.18541E+02   0.15540E-02
   0.18551E+02   0.15543E-02
   0.18561E+02   0.15547E-02
   0.18571E+02   0.15550E-02
   0.18581E+02   0.15554E-02
   0.18591E+02   0.15557E-02
   0.18601E+02   0.15561E-02
   0.18611E+02   0.15564E-02
   0.18621E+02   0.15567E-02
   0.18631E+02   0.15571E-02
   0.18641E+02   0.15574E-02
   0.18651E+02   0.15577E-02
   0.18661E+02   0.15581E-02
   0.18671E+02   0.15584E-02
   0.18681E+02   0.15587E-02
   0.18691E+02   0.15591E-02
   0.18701E+02   0.15594E-02
   0.18711E+02   0.15597E-02
   0.18721E+02   0.15600E-02
   0.18731E+02   0.15603E-02
   0.18741E+02   0.15606E-02
   0.18751E+02   0.15609E-02
   0.18761E+02   0.15612E-02
   0.18771E+02   0.15615E-02
   0.18781E+02   0.15619E-02
   0.18791E+02   0.15622E-02
   0.18801E+02   0.15624E-02
   0.18811E+02   0.15627E-02
   0.18821E+02   0.15630E-02
   0.18831E+02   0.15633E-02
   0.18841E+02   0.15636E-02
   0.18851E+02   0.15639E-02
   0.18861E+02   0.15642E-02
   0.18871E+02   0.15645E-02
   0.18881E+02   0.15647E-02
   0.18891E+02   0.15650E-02
   0.18901E+02   0.15653E-02
   0.18911E+02   0.15656E-02
   0.18921E+02   0.15658E-02
   0.18931E+02   0.15661E-02
   0.18941E+02   0.15664E-02
   0.18951E+02   0.15666E-02
   0.18961E+02   0.15669E-02
   0.18971E+02   0.15671E-02
   0.18981E+02   0.15674E-02
   0.18991E+02   0.15676E-02
   0.19001E+02   0.15679E-02
   0.19011E+02   0.15681E-02
   0.19021E+02   0.15684E-02
   0.19031E+02   0.15686E-02
   0.19041E+02   0.15689E-02
   0.19051E+02   0.15691E-02
   0.19061E+02   0.15693E-02
   0.19071E+02   0.15696E-02
   0.19081E+02   0.15698E-02
   0.19091E+02   0.15700E-02
   0.19101E+02   0.15703E-02
   0.19111E+02   0.15705E-02
   0.19121E+02   0.15707E-02
   0.19131E+02   0.15709E-02
   0.19141E+02   0.15712E-02
   0.19151E+02   0.15714E-02
   0.19161E+02   0.15716E-02
   0.19171E+02   0.15718E-02
   0.19181E+02   0.15720E-02
   0.19191E+02   0.15722E-02
   0.19201E+02   0.15724E-02
   0.19211E+02   0.15726E-02
   0.19221E+02   0.15728E-02
   0.19231E+02   0.15730E-02
   0.19241E+02   0.15732E-02
   0.19251E+02   0.15734E-02
   0.19261E+02   0.15736E-02
   0.19271E+02   0.15738E-02
   0.19281E+02   0.15740E-02
   0.19291E+02   0.15742E-02
   0.19301E+02   0.15743E-02
   0.19311E+02   0.15745E-02
   0.19321E+02   0.15747E-02
   0.19331E+02   0.15749E-02
   0.19341E+02   0.15751E-02
   0.19351E+02   0.15752E-02
   0.19361E+02   0.15754E-02
   0.19371E+02   0.15756E-02
   0.19381E+02   0.15757E-02
   0.19391E+02   0.15759E-02
   0.19401E+02   0.15761E-02
   0.19411E+02   0.15762E-02
   0.19421E+02   0.15764E-02
   0.19431E+02   0.15765E-02
   0.19441E+02   0.15767E-02
   0.19451E+02   0.15768E-02
   0.19461E+02   0.15770E-02
   0.19471E+02   0.15771E-02
   0.19481E+02   0.15773E-02
   0.19491E+02   0.15774E-02
   0.19501E+02   0.15776E-02
   0.19511E+02   0.15777E-02
   0.19521E+02   0.15778E-02
   0.19531E+02   0.15780E-02
   0.19541E+02   0.15781E-02
   0.19551E+02   0.15782E-02
   0.19561E+02   0.15784E-02
   0.19571E+02   0.15785E-02
   0.19581E+02   0.15786E-02
   0.19591E+02   0.15787E-02
   0.19601E+02   0.15788E-02
   0.19611E+02   0.15790E-02
   0.19621E+02   0.15791E-02
   0.19631E+02   0.15792E-02
   0.19641E+02   0.15793E-02
   0.19651E+02   0.15794E-02
   0.19661E+02   0.15795E-02
   0.19671E+02   0.15796E-02
   0.19681E+02   0.15797E-02
   0.19691E+02   0.15798E-02
   0.19701E+02   0.15799E-02
   0.19711E+02   0.15800E-02
   0.19721E+02   0.15801E-02
   0.19731E+02   0.15802E-02
   0.19741E+02   0.15803E-02
   0.19751E+02   0.15804E-02
   0.19761E+02   0.15805E-02
   0.19771E+02   0.15806E-02
   0.19781E+02   0.15807E-02
   0.19791E+02   0.15808E-02
   0.19801E+02   0.15808E-02
   0.19811E+02   0.15809E-02
   0.19821E+02   0.15810E-02
   0.19831E+02   0.15811E-02
   0.19841E+02   0.15812E-02
   0.19851E+02   0.15812E-02
   0.19861E+02   0.15813E-02
   0.19871E+02   0.15814E-02
   0.19881E+02   0.15814E-02
   0.19891E+02   0.15815E-02
   0.19901E+02   0.15816E-02
   0.19911E+02   0.15816E-02
   0.19921E+02   0.15817E-02
   0.19931E+02   0.15818E-02
   0.19941E+02   0.15818E-02
   0.19951E+02   0.15819E-02
   0.19961E+02   0.15819E-02
   0.19971E+02   0.15820E-02
   0.19981E+02   0.15820E-02
   0.19991E+02   0.15821E-02
   0.20001E+02   0.15821E-02
   0.20011E+02   0.15822E-02
   0.20021E+02   0.15822E-02
   0.20031E+02   0.15823E-02
   0.20041E+02   0.15823E-02
   0.20051E+02   0.15823E-02
   0.20061E+02   0.15824E-02
   0.20071E+02   0.15824E-02
   0.20081E+02   0.15825E-02
   0.20091E+02   0.15825E-02
   0.20101E+02   0.15825E-02
   0.20111E+02   0.15826E-02
   0.20121E+02   0.15826E-02
   0.20131E+02   0.15826E-02
   0.20141E+02   0.15826E-02
   0.20151E+02   0.15827E-02
   0.20161E+02   0.15827E-02
   0.20171E+02   0.15827E-02
   0.20181E+02   0.15827E-02
   0.20191E+02   0.15828E-02
   0.20201E+02   0.15828E-02
   0.20211E+02   0.15828E-02
   0.20221E+02   0.15828E-02
   0.20231E+02   0.15828E-02
   0.20241E+02   0.15828E-02
   0.20251E+02   0.15829E-02
   0.20261E+02   0.15829E-02
   0.20271E+02   0.15829E-02
   0.20281E+02   0.15829E-02
   0.20291E+02   0.15829E-02
   0.20301E+02   0.15829E-02
   0.20311E+02   0.15829E-02
   0.20321E+02   0.15829E-02
   0.20331E+02   0.15829E-02
   0.20341E+02   0.15829E-02
   0.20351E+02   0.15829E-02
   0.20361E+02   0.15829E-02
   0.20371E+02   0.15829E-02
   0.20381E+02   0.15829E-02
   0.20391E+02   0.15829E-02
   0.20401E+02   0.15829E-02
   0.20411E+02   0.15829E-02
   0.20421E+02   0.15829E-02


   0.11000E-01   0.10002E-07
   0.21000E-01   0.10017E-07
   0.31000E-01   0.10055E-07
   0.41000E-01   0.10127E-07
   0.51000E-01   0.10245E-07
   0.60999E-01   0.10420E-07
   0.70999E-01   0.10662E-07
   0.80999E-01   0.10983E-07
   0.90999E-01   0.11393E-07
   0.10100E+00   0.11905E-07
   0.11100E+00   0.12529E-07
   0.12100E+00   0.13276E-07
   0.13100E+00   0.14157E-07
   0.14100E+00   0.15183E-07
   0.15100E+00   0.16366E-07
   0.16100E+00   0.17716E-07
   0.17100E+00   0.19245E-07
   0.18100E+00   0.20964E-07
   0.19100E+00   0.22883E-07
   0.20100E+00   0.25015E-07
   0.21100E+00   0.27369E-07
   0.22100E+00   0.29958E-07
   0.23100E+00   0.32791E-07
   0.24100E+00   0.35881E-07
   0.25100E+00   0.39238E-07
   0.26100E+00   0.42874E-07
   0.27100E+00   0.46799E-07
   0.28100E+00   0.51025E-07
   0.29100E+00   0.55563E-07
   0.30100E+00   0.60423E-07
   0.31100E+00   0.65618E-07
   0.32100E+00   0.71157E-07
   0.33100E+00   0.77005E-07
   0.34100E+00   0.83207E-07
   0.35100E+00   0.89784E-07
   0.36100E+00   0.96747E-07
   0.37100E+00   0.10411E-06
   0.38100E+00   0.11187E-06
   0.39100E+00   0.12006E-06
   0.40100E+00   0.12867E-06
   0.41100E+00   0.13773E-06
   0.42100E+00   0.14724E-06
   0.43100E+00   0.15721E-06
   0.44100E+00   0.16765E-06
   0.45100E+00   0.17858E-06
   0.46100E+00   0.19000E-06
   0.47100E+00   0.20193E-06
   0.48100E+00   0.21438E-06
   0.49100E+00   0.22736E-06
   0.50100E+00   0.24087E-06
   0.51099E+00   0.25494E-06
   0.52099E+00   0.26956E-06
   0.53099E+00   0.28476E-06
   0.54099E+00   0.30055E-06
   0.55099E+00   0.31692E-06
   0.56099E+00   0.33391E-06
   0.57099E+00   0.35151E-06
   0.58099E+00   0.36973E-06
   0.59099E+00   0.38860E-06
   0.60099E+00   0.40811E-06
   0.61099E+00   0.42829E-06
   0.62099E+00   0.44913E-06
   0.63099E+00   0.47066E-06
   0.64099E+00   0.49288E-06
   0.65099E+00   0.51581E-06
   0.66099E+00   0.53945E-06
   0.67099E+00   0.56382E-06
   0.68099E+00   0.58892E-06
   0.69099E+00   0.61477E-06
   0.70099E+00   0.64139E-06
   0.71099E+00   0.66877E-06
   0.72099E+00   0.69693E-06
   0.73099E+00   0.72589E-06
   0.74099E+00   0.75565E-06
   0.75099E+00   0.78622E-06
   0.76099E+00   0.81762E-06
   0.77099E+00   0.84985E-06
   0.78099E+00   0.88293E-06
   0.79099E+00   0.91687E-06
   0.80099E+00   0.95168E-06
   0.81099E+00   0.98737E-06
   0.82099E+00   0.10239E-05
   0.83099E+00   0.10614E-05
   0.84099E+00   0.10998E-05
   0.85099E+00   0.11391E-05
   0.86099E+00   0.11794E-05
   0.87099E+00   0.12206E-05
   0.88099E+00   0.12628E-05
   0.89099E+00   0.13059E-05
   0.90099E+00   0.13500E-05
   0.91099E+00   0.13951E-05
   0.92099E+00   0.14412E-05
   0.93099E+00   0.14883E-05
   0.94099E+00   0.15364E-05
   0.95099E+00   0.15856E-05
   0.96099E+00   0.16358E-05
   0.97099E+00   0.16870E-05
   0.98099E+00   0.17394E-05
   0.99099E+00   0.17928E-05
   0.10010E+01   0.18473E-05
   0.10110E+01   0.19029E-05
   0.10210E+01   0.19596E-05
   0.10310E+01   0.20174E-05
   0.10410E+01   0.20764E-05
   0.10510E+01   0.21365E-05
   0.10610E+01   0.21977E-05
   0.10710E+01   0.22602E-05
   0.10810E+01   0.23238E-05
   0.10910E+01   0.23886E-05
   0.11010E+01   0.24545E-05
   0.11110E+01   0.25217E-05
   0.11210E+01   0.25902E-05
   0.11310E+01   0.26598E-05
   0.11410E+01   0.27307E-05
   0.11510E+01   0.28029E-05
   0.11610E+01   0.28763E-05
   0.11710E+01   0.29510E-05
   0.11810E+01   0.30269E-05
   0.11910E+01   0.31042E-05
   0.12010E+01   0.31828E-05
   0.12110E+01   0.32627E-05
   0.12210E+01   0.33439E-05
   0.12310E+01   0.34265E-05
   0.12410E+01   0.35104E-05
   0.12510E+01   0.35957E-05
   0.12610E+01   0.36824E-05
   0.12710E+01   0.37703E-05
   0.12810E+01   0.38589E-05
   0.12910E+01   0.39488E-05
   0.13010E+01   0.40402E-05
   0.13110E+01   0.41330E-05
   0.13210E+01   0.42272E-05
   0.13310E+01   0.43229E-05
   0.13410E+01   0.44200E-05
   0.13510E+01   0.45186E-05
   0.13610E+01   0.46186E-05
   0.13710E+01   0.47201E-05
   0.13810E+01   0.48231E-05
   0.13910E+01   0.49277E-05
   0.14010E+01   0.50337E-05
   0.14110E+01   0.51412E-05
   0.14210E+01   0.52503E-05
   0.14310E+01   0.53610E-05
   0.14410E+01   0.54732E-05
   0.14510E+01   0.55869E-05
   0.14610E+01   0.57023E-05
   0.14710E+01   0.58192E-05
   0.14810E+01   0.59377E-05
   0.14910E+01   0.60579E-05
   0.15010E+01   0.61796E-05
   0.15110E+01   0.63030E-05
   0.15210E+01   0.64281E-05
   0.15310E+01   0.65547E-05
   0.15410E+01   0.66831E-05
   0.15510E+01   0.68131E-05
   0.15610E+01   0.69449E-05
   0.15710E+01   0.70783E-05
   0.15810E+01   0.72134E-05
   0.15910E+01   0.73503E-05
   0.16010E+01   0.74889E-05
   0.16110E+01   0.76292E-05
   0.16210E+01   0.77713E-05
   0.16310E+01   0.79151E-05
   0.16410E+01   0.80607E-05
   0.16510E+01   0.82081E-05
   0.16610E+01   0.83573E-05
   0.16710E+01   0.85084E-05
   0.16810E+01   0.86612E-05
   0.16910E+01   0.88158E-05
   0.17010E+01   0.89723E-05
   0.17110E+01   0.91307E-05
   0.17210E+01   0.92909E-05
   0.17310E+01   0.94530E-05
   0.17410E+01   0.96169E-05
   0.17510E+01   0.97828E-05
   0.17610E+01   0.99506E-05
   0.17710E+01   0.10120E-04
   0.17810E+01   0.10290E-04
   0.17910E+01   0.10462E-04
   0.18010E+01   0.10636E-04
   0.18110E+01   0.10811E-04
   0.18210E+01   0.10989E-04
   0.18310E+01   0.11169E-04
   0.18410E+01   0.11350E-04
   0.18510E+01   0.11534E-04
   0.18610E+01   0.11720E-04
   0.18710E+01   0.11907E-04
   0.18810E+01   0.12097E-04
   0.18910E+01   0.12288E-04
   0.19010E+01   0.12482E-04
   0.19110E+01   0.12678E-04
   0.19210E+01   0.12876E-04
   0.19310E+01   0.13076E-04
   0.19410E+01   0.13278E-04
   0.19510E+01   0.13482E-04
   0.19610E+01   0.13688E-04
   0.19710E+01   0.13896E-04
   0.19810E+01   0.14106E-04
   0.19910E+01   0.14319E-04
   0.20010E+01   0.14534E-04
   0.20110E+01   0.14750E-04
   0.20210E+01   0.14969E-04
   0.20310E+01   0.15191E-04
   0.20410E+01   0.15414E-04
   0.20510E+01   0.15640E-04
   0.20610E+01   0.15867E-04
   0.20710E+01   0.16097E-04
   0.20810E+01   0.16330E-04
   0.20910E+01   0.16564E-04
   0.21010E+01   0.16801E-04
   0.21110E+01   0.17040E-04
   0.21210E+01   0.17281E-04
   0.21310E+01   0.17524E-04
   0.21410E+01   0.17770E-04
   0.21510E+01   0.18018E-04
   0.21610E+01   0.18269E-04
   0.21710E+01   0.18519E-04
   0.21810E+01   0.18772E-04
   0.21910E+01   0.19027E-04
   0.22010E+01   0.19284E-04
   0.22110E+01   0.19544E-04
   0.22210E+01   0.19806E-04
   0.22310E+01   0.20070E-04
   0.22410E+01   0.20337E-04
   0.22510E+01   0.20606E-04
   0.22610E+01   0.20878E-04
   0.22710E+01   0.21152E-04
   0.22810E+01   0.21428E-04
   0.22910E+01   0.21707E-04
   0.23010E+01   0.21988E-04
   0.23110E+01   0.22272E-04
   0.23210E+01   0.22558E-04
   0.23310E+01   0.22847E-04
   0.23410E+01   0.23138E-04
   0.23510E+01   0.23432E-04
   0.23610E+01   0.23728E-04
   0.23710E+01   0.24027E-04
   0.23810E+01   0.24328E-04
   0.23910E+01   0.24632E-04
   0.24010E+01   0.24938E-04
   0.24110E+01   0.25247E-04
   0.24210E+01   0.25559E-04
   0.24310E+01   0.25873E-04
   0.24410E+01   0.26189E-04
   0.24510E+01   0.26509E-04
   0.24610E+01   0.26831E-04
   0.24710E+01   0.27155E-04
   0.24810E+01   0.27482E-04
   0.24910E+01   0.27809E-04
   0.25010E+01   0.28139E-04
   0.25110E+01   0.28471E-04
   0.25210E+01   0.28805E-04
   0.25310E+01   0.29142E-04
   0.25410E+01   0.29482E-04
   0.25510E+01   0.29825E-04
   0.25610E+01   0.30170E-04
   0.25710E+01   0.30518E-04
   0.25810E+01   0.30869E-04
   0.25910E+01   0.31222E-04
   0.26010E+01   0.31578E-04
   0.26110E+01   0.31937E-04
   0.26210E+01   0.32299E-04
   0.26310E+01   0.32663E-04
   0.26410E+01   0.33031E-04
   0.26510E+01   0.33401E-04
   0.26610E+01   0.33774E-04
   0.26710E+01   0.34149E-04
   0.26810E+01   0.34528E-04
   0.26910E+01   0.34909E-04
   0.27010E+01   0.35293E-04
   0.27110E+01   0.35680E-04
   0.27210E+01   0.36070E-04
   0.27310E+01   0.36463E-04
   0.27410E+01   0.36858E-04
   0.27510E+01   0.37257E-04
   0.27610E+01   0.37658E-04
   0.27710E+01   0.38063E-04
   0.27810E+01   0.38467E-04
   0.27910E+01   0.38873E-04
   0.28010E+01   0.39282E-04
   0.28110E+01   0.39694E-04
   0.28210E+01   0.40109E-04
   0.28310E+01   0.40527E-04
   0.28410E+01   0.40948E-04
   0.28510E+01   0.41372E-04
   0.28610E+01   0.41799E-04
   0.28710E+01   0.42229E-04
   0.28810E+01   0.42662E-04
   0.28910E+01   0.43098E-04
   0.29010E+01   0.43537E-04
   0.29110E+01   0.43979E-04
   0.29210E+01   0.44424E-04
   0.29310E+01   0.44872E-04
   0.29410E+01   0.45323E-04
   0.29510E+01   0.45778E-04
   0.29610E+01   0.46235E-04
   0.29710E+01   0.46695E-04
   0.29810E+01   0.47159E-04
   0.29910E+01   0.47626E-04
   0.30010E+01   0.48095E-04
   0.30110E+01   0.48568E-04
   0.30210E+01   0.49045E-04
   0.30310E+01   0.49524E-04
   0.30410E+01   0.50002E-04
   0.30510E+01   0.50483E-04
   0.30610E+01   0.50967E-04
   0.30710E+01   0.51455E-04
   0.30810E+01   0.51945E-04
   0.30910E+01   0.52439E-04
   0.31010E+01   0.52936E-04
   0.31110E+01   0.53436E-04
   0.31210E+01   0.53939E-04
   0.31310E+01   0.54446E-04
   0.31410E+01   0.54956E-04
   0.31510E+01   0.55469E-04
   0.31610E+01   0.55985E-04
   0.31710E+01   0.56505E-04
   0.31810E+01   0.57027E-04
   0.31910E+01   0.57554E-04
   0.32010E+01   0.58083E-04
   0.32110E+01   0.58616E-04
   0.32210E+01   0.59152E-04
   0.32310E+01   0.59692E-04
   0.32410E+01   0.60234E-04
   0.32510E+01   0.60781E-04
   0.32610E+01   0.61330E-04
   0.32710E+01   0.61883E-04
   0.32810E+01   0.62435E-04
   0.32910E+01   0.62989E-04
   0.33010E+01   0.63547E-04
   0.33110E+01   0.64108E-04
   0.33210E+01   0.64673E-04
   0.33310E+01   0.65241E-04
   0.33410E+01   0.65812E-04
   0.33510E+01   0.66387E-04
   0.33610E+01   0.66965E-04
   0.33710E+01   0.67547E-04
   0.33810E+01   0.68132E-04
   0.33910E+01   0.68720E-04
   0.34010E+01   0.69312E-04
   0.34110E+01   0.69908E-04
   0.34210E+01   0.70507E-04
   0.34310E+01   0.71110E-04
   0.34410E+01   0.71716E-04
   0.34510E+01   0.72325E-04
   0.34610E+01   0.72939E-04
   0.34710E+01   0.73555E-04
   0.34810E+01   0.74176E-04
   0.34910E+01   0.74800E-04
   0.35010E+01   0.75422E-04
   0.35110E+01   0.76047E-04
   0.35210E+01   0.76675E-04
   0.35310E+01   0.77308E-04
   0.35410E+01   0.77943E-04
   0.35510E+01   0.78583E-04
   0.35610E+01   0.79226E-04
   0.35710E+01   0.79872E-04
   0.35810E+01   0.80522E-04
   0.35910E+01   0.81176E-04
   0.36010E+01   0.81834E-04
   0.36110E+01   0.82495E-04
   0.36210E+01   0.83160E-04
   0.36310E+01   0.83828E-04
   0.36410E+01   0.84500E-04
   0.36510E+01   0.85176E-04
   0.36610E+01   0.85856E-04
   0.36710E+01   0.86539E-04
   0.36810E+01   0.87226E-04
   0.36910E+01   0.87917E-04
   0.37010E+01   0.88612E-04
   0.37110E+01   0.89304E-04
   0.37210E+01   0.90000E-04
   0.37310E+01   0.90699E-04
   0.37410E+01   0.91402E-04
   0.37510E+01   0.92108E-04
   0.37610E+01   0.92819E-04
   0.37710E+01   0.93533E-04
   0.37810E+01   0.94251E-04
   0.37910E+01   0.94973E-04
   0.38010E+01   0.95698E-04
   0.38110E+01   0.96428E-04
   0.38210E+01   0.97161E-04
   0.38310E+01   0.97898E-04
   0.38410E+01   0.98639E-04
   0.38510E+01   0.99384E-04
   0.38610E+01   0.10013E-03
   0.38710E+01   0.10089E-03
   0.38810E+01   0.10164E-03
   0.38910E+01   0.10240E-03
   0.39010E+01   0.10317E-03
   0.39110E+01   0.10393E-03
   0.39210E+01   0.10469E-03
   0.39310E+01   0.10546E-03
   0.39410E+01   0.10623E-03
   0.39510E+01   0.10701E-03
   0.39610E+01   0.10779E-03
   0.39710E+01   0.10857E-03
   0.39810E+01   0.10936E-03
   0.39910E+01   0.11015E-03
   0.40010E+01   0.11095E-03
   0.40110E+01   0.11175E-03
   0.40210E+01   0.11256E-03
   0.40310E+01   0.11336E-03
   0.40410E+01   0.11418E-03
   0.40510E+01   0.11499E-03
   0.40610E+01   0.11581E-03
   0.40710E+01   0.11664E-03
   0.40810E+01   0.11747E-03
   0.40910E+01   0.11829E-03
   0.41010E+01   0.11912E-03
   0.41110E+01   0.11995E-03
   0.41210E+01   0.12079E-03
   0.41310E+01   0.12163E-03
   0.41410E+01   0.12248E-03
   0.41510E+01   0.12332E-03
   0.41610E+01   0.12418E-03
   0.41710E+01   0.12503E-03
   0.41810E+01   0.12590E-03
   0.41910E+01   0.12676E-03
   0.42010E+01   0.12763E-03
   0.42110E+01   0.12850E-03
   0.42210E+01   0.12938E-03
   0.42310E+01   0.13026E-03
   0.42410E+01   0.13115E-03
   0.42510E+01   0.13204E-03
   0.42610E+01   0.13294E-03
   0.42710E+01   0.13383E-03
   0.42810E+01   0.13472E-03
   0.42910E+01   0.13562E-03
   0.43010E+01   0.13652E-03
   0.43110E+01   0.13743E-03
   0.43210E+01   0.13834E-03
   0.43310E+01   0.13926E-03
   0.43410E+01   0.14018E-03
   0.43510E+01   0.14110E-03
   0.43610E+01   0.14203E-03
   0.43710E+01   0.14296E-03
   0.43810E+01   0.14390E-03
   0.43910E+01   0.14484E-03
   0.44010E+01   0.14578E-03
   0.44110E+01   0.14673E-03
   0.44210E+01   0.14769E-03
   0.44310E+01   0.14865E-03
   0.44410E+01   0.14960E-03
   0.44510E+01   0.15056E-03
   0.44610E+01   0.15152E-03
   0.44710E+01   0.15249E-03
   0.44810E+01   0.15346E-03
   0.44910E+01   0.15443E-03
   0.45010E+01   0.15541E-03
   0.45110E+01   0.15639E-03
   0.45210E+01   0.15738E-03
   0.45310E+01   0.15837E-03
   0.45410E+01   0.15937E-03
   0.45510E+01   0.16037E-03
   0.45610E+01   0.16138E-03
   0.45710E+01   0.16239E-03
   0.45810E+01   0.16340E-03
   0.45910E+01   0.16442E-03
   0.46010E+01   0.16544E-03
   0.46110E+01   0.16646E-03
   0.46210E+01   0.16748E-03
   0.46310E+01   0.16851E-03
   0.46410E+01   0.16954E-03
   0.46510E+01   0.17058E-03
   0.46610E+01   0.17162E-03
   0.46710E+01   0.17266E-03
   0.46810E+01   0.17371E-03
   0.46910E+01   0.17476E-03
   0.47010E+01   0.17582E-03
   0.47110E+01   0.17688E-03
   0.47210E+01   0.17795E-03
   0.47310E+01   0.17902E-03
   0.47410E+01   0.18010E-03
   0.47510E+01   0.18118E-03
   0.47610E+01   0.18226E-03
   0.47710E+01   0.18334E-03
   0.47810E+01   0.18442E-03
   0.47910E+01   0.18551E-03
   0.48010E+01   0.18660E-03
   0.48110E+01   0.18770E-03
   0.48210E+01   0.18880E-03
   0.48310E+01   0.18991E-03
   0.48410E+01   0.19102E-03
   0.48510E+01   0.19213E-03
   0.48610E+01   0.19326E-03
   0.48710E+01   0.19438E-03
   0.48810E+01   0.19551E-03
   0.48910E+01   0.19664E-03
   0.49010E+01   0.19778E-03
   0.49110E+01   0.19893E-03
   0.49210E+01   0.20006E-03
   0.49310E+01   0.20120E-03
   0.49410E+01   0.20235E-03
   0.49510E+01   0.20350E-03
   0.49610E+01   0.20466E-03
   0.49710E+01   0.20582E-03
   0.49810E+01   0.20698E-03
   0.49910E+01   0.20815E-03
   0.50010E+01   0.20933E-03
   0.50109E+01   0.21051E-03
   0.50209E+01   0.21169E-03
   0.50309E+01   0.21288E-03
   0.50409E+01   0.21407E-03
   0.50509E+01   0.21527E-03
   0.50609E+01   0.21647E-03
   0.50709E+01   0.21766E-03
   0.50809E+01   0.21886E-03
   0.50909E+01   0.22007E-03
   0.51009E+01   0.22128E-03
   0.51109E+01   0.22249E-03
   0.51209E+01   0.22371E-03
   0.51309E+01   0.22494E-03
   0.51409E+01   0.22617E-03
   0.51509E+01   0.22740E-03
   0.51609E+01   0.22864E-03
   0.51709E+01   0.22988E-03
   0.51809E+01   0.23113E-03
   0.51909E+01   0.23239E-03
   0.52009E+01   0.23364E-03
   0.52109E+01   0.23489E-03
   0.52209E+01   0.23615E-03
   0.52309E+01   0.23741E-03
   0.52409E+01   0.23867E-03
   0.52509E+01   0.23995E-03
   0.52609E+01   0.24122E-03
   0.52709E+01   0.24250E-03
   0.52809E+01   0.24379E-03
   0.52909E+01   0.24507E-03
   0.53009E+01   0.24637E-03
   0.53109E+01   0.24767E-03
   0.53209E+01   0.24897E-03
   0.53309E+01   0.25028E-03
   0.53409E+01   0.25159E-03
   0.53509E+01   0.25289E-03
   0.53609E+01   0.25420E-03
   0.53709E+01   0.25552E-03
   0.53809E+01   0.25684E-03
   0.53909E+01   0.25817E-03
   0.54009E+01   0.25950E-03
   0.54109E+01   0.26083E-03
   0.54209E+01   0.26218E-03
   0.54309E+01   0.26352E-03
   0.54409E+01   0.26487E-03
   0.54509E+01   0.26623E-03
   0.54609E+01   0.26759E-03
   0.54709E+01   0.26895E-03
   0.54809E+01   0.27031E-03
   0.54909E+01   0.27167E-03
   0.55009E+01   0.27304E-03
   0.55109E+01   0.27441E-03
   0.55209E+01   0.27579E-03
   0.55309E+01   0.27717E-03
   0.55409E+01   0.27856E-03
   0.55509E+01   0.27995E-03
   0.55609E+01   0.28135E-03
   0.55709E+01   0.28275E-03
   0.55809E+01   0.28416E-03
   0.55909E+01   0.28557E-03
   0.56009E+01   0.28699E-03
   0.56109E+01   0.28840E-03
   0.56209E+01   0.28982E-03
   0.56309E+01   0.29124E-03
   0.56409E+01   0.29266E-03
   0.56509E+01   0.29409E-03
   0.56609E+01   0.29552E-03
   0.56709E+01   0.29696E-03
   0.56809E+01   0.29841E-03
   0.56909E+01   0.29986E-03
   0.57009E+01   0.30131E-03
   0.57109E+01   0.30277E-03
   0.57209E+01   0.30424E-03
   0.57309E+01   0.30570E-03
   0.57409E+01   0.30717E-03
   0.57509E+01   0.30863E-03
   0.57609E+01   0.31010E-03
   0.57709E+01   0.31158E-03
   0.57809E+01   0.31306E-03
   0.57909E+01   0.31455E-03
   0.58009E+01   0.31604E-03
   0.58109E+01   0.31754E-03
   0.58209E+01   0.31904E-03
   0.58309E+01   0.32054E-03
   0.58409E+01   0.32206E-03
   0.58509E+01   0.32357E-03
   0.58609E+01   0.32509E-03
   0.58709E+01   0.32660E-03
   0.58809E+01   0.32812E-03
   0.58909E+01   0.32964E-03
   0.59009E+01   0.33117E-03
   0.59109E+01   0.33270E-03
   0.59209E+01   0.33424E-03
   0.59309E+01   0.33579E-03
   0.59409E+01   0.33734E-03
   0.59509E+01   0.33889E-03
   0.59609E+01   0.34045E-03
   0.59709E+01   0.34202E-03
   0.59809E+01   0.34357E-03
   0.59909E+01   0.34514E-03
   0.60009E+01   0.34670E-03
   0.60109E+01   0.34827E-03
   0.60209E+01   0.34985E-03
   0.60309E+01   0.35143E-03
   0.60409E+01   0.35302E-03
   0.60509E+01   0.35461E-03
   0.60609E+01   0.35621E-03
   0.60709E+01   0.35781E-03
   0.60809E+01   0.35942E-03
   0.60909E+01   0.36103E-03
   0.61009E+01   0.36264E-03
   0.61109E+01   0.36424E-03
   0.61209E+01   0.36586E-03
   0.61309E+01   0.36748E-03
   0.61409E+01   0.36910E-03
   0.61509E+01   0.37073E-03
   0.61609E+01   0.37236E-03
   0.61709E+01   0.37400E-03
   0.61809E+01   0.37565E-03
   0.61909E+01   0.37730E-03
   0.62009E+01   0.37896E-03
   0.62109E+01   0.38062E-03
   0.62209E+01   0.38227E-03
   0.62309E+01   0.38392E-03
   0.62409E+01   0.38558E-03
   0.62509E+01   0.38725E-03
   0.62609E+01   0.38892E-03
   0.62709E+01   0.39060E-03
   0.62809E+01   0.39228E-03
   0.62909E+01   0.39397E-03
   0.63009E+01   0.39566E-03
   0.63109E+01   0.39736E-03
   0.63209E+01   0.39907E-03
   0.63309E+01   0.40076E-03
   0.63409E+01   0.40246E-03
   0.63509E+01   0.40416E-03
   0.63609E+01   0.40587E-03
   0.63709E+01   0.40759E-03
   0.63809E+01   0.40931E-03
   0.63909E+01   0.41103E-03
   0.64009E+01   0.41276E-03
   0.64109E+01   0.41450E-03
   0.64209E+01   0.41624E-03
   0.64309E+01   0.41799E-03
   0.64409E+01   0.41973E-03
   0.64509E+01   0.42147E-03
   0.64609E+01   0.42322E-03
   0.64709E+01   0.42497E-03
   0.64809E+01   0.42673E-03
   0.64909E+01   0.42849E-03
   0.65009E+01   0.43026E-03
   0.65109E+01   0.43203E-03
   0.65209E+01   0.43381E-03
   0.65309E+01   0.43559E-03
   0.65409E+01   0.43738E-03
   0.65509E+01   0.43916E-03
   0.65609E+01   0.44095E-03
   0.65709E+01   0.44274E-03
   0.65809E+01   0.44453E-03
   0.65909E+01   0.44633E-03
   0.66009E+01   0.44814E-03
   0.66109E+01   0.44995E-03
   0.66209E+01   0.45176E-03
   0.66309E+01   0.45359E-03
   0.66409E+01   0.45541E-03
   0.66509E+01   0.45725E-03
   0.66609E+01   0.45907E-03
   0.66709E+01   0.46090E-03
   0.66809E+01   0.46273E-03
   0.66909E+01   0.46457E-03
   0.67009E+01   0.46641E-03
   0.67109E+01   0.46826E-03
   0.67209E+01   0.47011E-03
   0.67309E+01   0.47197E-03
   0.67409E+01   0.47383E-03
   0.67509E+01   0.47571E-03
   0.67609E+01   0.47758E-03
   0.67709E+01   0.47944E-03
   0.67809E+01   0.48131E-03
   0.67909E+01   0.48318E-03
   0.68009E+01   0.48506E-03
   0.68109E+01   0.48695E-03
   0.68209E+01   0.48884E-03
   0.68309E+01   0.49074E-03
   0.68409E+01   0.49264E-03
   0.68509E+01   0.49455E-03
   0.68609E+01   0.49646E-03
   0.68709E+01   0.49836E-03
   0.68809E+01   0.50026E-03
   0.68909E+01   0.50218E-03
   0.69009E+01   0.50409E-03
   0.69109E+01   0.50602E-03
   0.69209E+01   0.50794E-03
   0.69309E+01   0.50988E-03
   0.69409E+01   0.51182E-03
   0.69509E+01   0.51376E-03
   0.69609E+01   0.51571E-03
   0.69709E+01   0.51765E-03
   0.69809E+01   0.51959E-03
   0.69909E+01   0.52154E-03
   0.70009E+01   0.52350E-03
   0.70109E+01   0.52546E-03
   0.70209E+01   0.52742E-03
   0.70309E+01   0.52939E-03
   0.70409E+01   0.53137E-03
   0.70509E+01   0.53335E-03
   0.70609E+01   0.53534E-03
   0.70709E+01   0.53732E-03
   0.70809E+01   0.53930E-03
   0.70909E+01   0.54128E-03
   0.71009E+01   0.54327E-03
   0.71109E+01   0.54527E-03
   0.71209E+01   0.54727E-03
   0.71309E+01   0.54928E-03
   0.71409E+01   0.55129E-03
   0.71509E+01   0.55331E-03
   0.71609E+01   0.55533E-03
   0.71709E+01   0.55734E-03
   0.71809E+01   0.55936E-03
   0.71909E+01   0.56138E-03
   0.72009E+01   0.56341E-03
   0.72109E+01   0.56544E-03
   0.72209E+01   0.56748E-03
   0.72309E+01   0.56953E-03
   0.72409E+01   0.57158E-03
   0.72509E+01   0.57363E-03
   0.72609E+01   0.57569E-03
   0.72709E+01   0.57774E-03
   0.72809E+01   0.57979E-03
   0.72909E+01   0.58185E-03
   0.73009E+01   0.58392E-03
   0.73109E+01   0.58599E-03
   0.73209E+01   0.58806E-03
   0.73309E+01   0.59014E-03
   0.73409E+01   0.59223E-03
   0.73509E+01   0.59432E-03
   0.73609E+01   0.59641E-03
   0.73709E+01   0.59849E-03
   0.73809E+01   0.60058E-03
   0.73909E+01   0.60267E-03
   0.74009E+01   0.60477E-03
   0.74109E+01   0.60688E-03
   0.74209E+01   0.60899E-03
   0.74309E+01   0.61111E-03
   0.74409E+01   0.61324E-03
   0.74509E+01   0.61535E-03
   0.74609E+01   0.61746E-03
   0.74709E+01   0.61958E-03
   0.74809E+01   0.62171E-03
   0.74909E+01   0.62384E-03
   0.75009E+01   0.62598E-03
   0.75109E+01   0.62812E-03
   0.75209E+01   0.63027E-03
   0.75309E+01   0.63242E-03
   0.75409E+01   0.63458E-03
   0.75509E+01   0.63673E-03
   0.75609E+01   0.63888E-03
   0.75709E+01   0.64103E-03
   0.75809E+01   0.64320E-03
   0.75909E+01   0.64536E-03
   0.76009E+01   0.64754E-03
   0.76109E+01   0.64972E-03
   0.76209E+01   0.65190E-03
   0.76309E+01   0.65409E-03
   0.76409E+01   0.65627E-03
   0.76509E+01   0.65845E-03
   0.76609E+01   0.66063E-03
   0.76709E+01   0.66283E-03
   0.76809E+01   0.66502E-03
   0.76909E+01   0.66723E-03
   0.77009E+01   0.66944E-03
   0.77109E+01   0.67165E-03
   0.77209E+01   0.67387E-03
   0.77309E+01   0.67608E-03
   0.77409E+01   0.67829E-03
   0.77509E+01   0.68051E-03
   0.77609E+01   0.68273E-03
   0.77709E+01   0.68496E-03
   0.77809E+01   0.68719E-03
   0.77909E+01   0.68943E-03
   0.78009E+01   0.69168E-03
   0.78109E+01   0.69391E-03
   0.78209E+01   0.69615E-03
   0.78309E+01   0.69839E-03
   0.78409E+01   0.70064E-03
   0.78509E+01   0.70289E-03
   0.78609E+01   0.70515E-03
   0.78709E+01   0.70741E-03
   0.78809E+01   0.70968E-03
   0.78909E+01   0.71196E-03
   0.79009E+01   0.71422E-03
   0.79109E+01   0.71649E-03
   0.79209E+01   0.71876E-03
   0.79309E+01   0.72103E-03
   0.79409E+01   0.72332E-03
   0.79509E+01   0.72560E-03
   0.79609E+01   0.72790E-03
   0.79709E+01   0.73020E-03
   0.79809E+01   0.73250E-03
   0.79909E+01   0.73479E-03
   0.80009E+01   0.73708E-03
   0.80109E+01   0.73939E-03
   0.80209E+01   0.74169E-03
   0.80309E+01   0.74400E-03
   0.80409E+01   0.74632E-03
   0.80509E+01   0.74865E-03
   0.80609E+01   0.75098E-03
   0.80709E+01   0.75329E-03
   0.80809E+01   0.75561E-03
   0.80909E+01   0.75793E-03
   0.81009E+01   0.76026E-03
   0.81109E+01   0.76260E-03
   0.81209E+01   0.76494E-03
   0.81309E+01   0.76729E-03
   0.81409E+01   0.76964E-03
   0.81509E+01   0.77198E-03
   0.81609E+01   0.77432E-03
   0.81709E+01   0.77667E-03
   0.81809E+01   0.77903E-03
   0.81909E+01   0.78138E-03
   0.82009E+01   0.78375E-03
   0.82109E+01   0.78612E-03
   0.82209E+01   0.78850E-03
   0.82309E+01   0.79088E-03
   0.82409E+01   0.79324E-03
   0.82509E+01   0.79561E-03
   0.82609E+01   0.79799E-03
   0.82709E+01   0.80037E-03
   0.82809E+01   0.80276E-03
   0.82909E+01   0.80515E-03
   0.83009E+01   0.80755E-03
   0.83109E+01   0.80995E-03
   0.83209E+01   0.81234E-03
   0.83309E+01   0.81474E-03
   0.83409E+01   0.81714E-03
   0.83509E+01   0.81954E-03
   0.83609E+01   0.82195E-03
   0.83709E+01   0.82437E-03
   0.83809E+01   0.82679E-03
   0.83909E+01   0.82922E-03
   0.84009E+01   0.83163E-03
   0.84109E+01   0.83404E-03
   0.84209E+01   0.83647E-03
   0.84309E+01   0.83889E-03
   0.84409E+01   0.84133E-03
   0.84509E+01   0.84377E-03
   0.84609E+01   0.84621E-03
   0.84709E+01   0.84866E-03
   0.84809E+01   0.85109E-03
   0.84909E+01   0.85353E-03
   0.85009E+01   0.85598E-03
   0.85109E+01   0.85843E-03
   0.85209E+01   0.86088E-03
   0.85309E+01   0.86335E-03
   0.85409E+01   0.86581E-03
   0.85509E+01   0.86827E-03
   0.85609E+01   0.87072E-03
   0.85709E+01   0.87319E-03
   0.85809E+01   0.87565E-03
   0.85909E+01   0.87813E-03
   0.86009E+01   0.88060E-03
   0.86109E+01   0.88309E-03
   0.86209E+01   0.88558E-03
   0.86309E+01   0.88806E-03
   0.86409E+01   0.89053E-03
   0.86509E+01   0.89302E-03
   0.86609E+01   0.89551E-03
   0.86709E+01   0.89800E-03
   0.86809E+01   0.90050E-03
   0.86909E+01   0.90301E-03
   0.87009E+01   0.90552E-03
   0.87109E+01   0.90801E-03
   0.87209E+01   0.91051E-03
   0.87309E+01   0.91301E-03
   0.87409E+01   0.91553E-03
   0.87509E+01   0.91804E-03
   0.87609E+01   0.92056E-03
   0.87709E+01   0.92309E-03
   0.87809E+01   0.92561E-03
   0.87909E+01   0.92812E-03
   0.88009E+01   0.93064E-03
   0.88109E+01   0.93317E-03
   0.88209E+01   0.93570E-03
   0.88309E+01   0.93824E-03
   0.88409E+01   0.94079E-03
   0.88509E+01   0.94333E-03
   0.88609E+01   0.94586E-03
   0.88709E+01   0.94840E-03
   0.88809E+01   0.95094E-03
   0.88909E+01   0.95349E-03
   0.89009E+01   0.95604E-03
   0.89109E+01   0.95860E-03
   0.89209E+01   0.96117E-03
   0.89309E+01   0.96372E-03
   0.89409E+01   0.96627E-03
   0.89509E+01   0.96883E-03
   0.89609E+01   0.97139E-03
   0.89709E+01   0.97396E-03
   0.89809E+01   0.97654E-03
   0.89909E+01   0.97912E-03
   0.90009E+01   0.98168E-03
   0.90109E+01   0.98425E-03
   0.90209E+01   0.98682E-03
   0.90309E+01   0.98940E-03
   0.90409E+01   0.99199E-03
   0.90509E+01   0.99458E-03
   0.90609E+01   0.99717E-03
   0.90709E+01   0.99977E-03
   0.90809E+01   0.10024E-02
   0.90909E+01   0.10049E-02
   0.91009E+01   0.10075E-02
   0.91109E+01   0.10101E-02
   0.91209E+01   0.10127E-02
   0.91309E+01   0.10154E-02
   0.91409E+01   0.10180E-02
   0.91509E+01   0.10206E-02
   0.91609E+01   0.10232E-02
   0.91709E+01   0.10258E-02
   0.91809E+01   0.10284E-02
   0.91909E+01   0.10310E-02
   0.92009E+01   0.10336E-02
   0.92109E+01   0.10363E-02
   0.92209E+01   0.10389E-02
   0.92309E+01   0.10415E-02
   0.92409E+01   0.10441E-02
   0.92509E+01   0.10467E-02
   0.92609E+01   0.10494E-02
   0.92709E+01   0.10520E-02
   0.92809E+01   0.10547E-02
   0.92909E+01   0.10573E-02
   0.93009E+01   0.10599E-02
   0.93109E+01   0.10625E-02
   0.93209E+01   0.10652E-02
   0.93309E+01   0.10678E-02
   0.93409E+01   0.10705E-02
   0.93509E+01   0.10731E-02
   0.93609E+01   0.10758E-02
   0.93709E+01   0.10784E-02
   0.93809E+01   0.10811E-02
   0.93909E+01   0.10837E-02
   0.94009E+01   0.10864E-02
   0.94109E+01   0.10891E-02
   0.94209E+01   0.10917E-02
   0.94309E+01   0.10944E-02
   0.94409E+01   0.10970E-02
   0.94509E+01   0.10997E-02
   0.94609E+01   0.11024E-02
   0.94709E+01   0.11051E-02
   0.94809E+01   0.11077E-02
   0.94909E+01   0.11104E-02
   0.95009E+01   0.11131E-02
   0.95109E+01   0.11157E-02
   0.95209E+01   0.11184E-02
   0.95309E+01   0.11211E-02
   0.95409E+01   0.11238E-02
   0.95509E+01   0.11265E-02
   0.95609E+01   0.11292E-02
   0.95709E+01   0.11318E-02
   0.95809E+01   0.11345E-02
   0.95909E+01   0.11372E-02
   0.96009E+01   0.11399E-02
   0.96109E+01   0.11426E-02
   0.96209E+01   0.11453E-02
   0.96309E+01   0.11480E-02
   0.96409E+01   0.11507E-02
   0.96509E+01   0.11534E-02
   0.96609E+01   0.11561E-02
   0.96709E+01   0.11588E-02
   0.96809E+01   0.11615E-02
   0.96909E+01   0.11642E-02
   0.97009E+01   0.11669E-02
   0.97109E+01   0.11696E-02
   0.97209E+01   0.11724E-02
   0.97309E+01   0.11751E-02
   0.97409E+01   0.11778E-02
   0.97509E+01   0.11805E-02
   0.97609E+01   0.11832E-02
   0.97709E+01   0.11860E-02
   0.97809E+01   0.11887E-02
   0.97909E+01   0.11914E-02
   0.98009E+01   0.11941E-02
   0.98109E+01   0.11969E-02
   0.98209E+01   0.11996E-02
   0.98309E+01   0.12023E-02
   0.98409E+01   0.12050E-02
   0.98509E+01   0.12078E-02
   0.98609E+01   0.12105E-02
   0.98709E+01   0.12132E-02
   0.98809E+01   0.12160E-02
   0.98909E+01   0.12187E-02
   0.99009E+01   0.12214E-02
   0.99109E+01   0.12242E-02
   0.99209E+01   0.12269E-02
   0.99309E+01   0.12297E-02
   0.99409E+01   0.12324E-02
   0.99509E+01   0.12352E-02
   0.99609E+01   0.12379E-02
   0.99709E+01   0.12406E-02
   0.99809E+01   0.12434E-02
   0.99909E+01   0.12461E-02
   0.10001E+02   0.12489E-02
   0.10011E+02   0.12516E-02
   0.10021E+02   0.12544E-02
   0.10031E+02   0.12571E-02
   0.10041E+02   0.12599E-02
   0.10051E+02   0.12627E-02
   0.10061E+02   0.12654E-02
   0.10071E+02   0.12682E-02
   0.10081E+02   0.12709E-02
   0.10091E+02   0.12737E-02
   0.10101E+02   0.12765E-02
   0.10111E+02   0.12792E-02
   0.10121E+02   0.12820E-02
   0.10131E+02   0.12848E-02
   0.10141E+02   0.12875E-02
   0.10151E+02   0.12903E-02
   0.10161E+02   0.12931E-02
   0.10171E+02   0.12958E-02
   0.10181E+02   0.12986E-02
   0.10191E+02   0.13014E-02
   0.10201E+02   0.13041E-02
   0.10211E+02   0.13069E-02
   0.10221E+02   0.13097E-02
   0.10231E+02   0.13125E-02
   0.10241E+02   0.13153E-02
   0.10251E+02   0.13180E-02
   0.10261E+02   0.13208E-02
   0.10271E+02   0.13236E-02
   0.10281E+02   0.13264E-02
   0.10291E+02   0.13291E-02
   0.10301E+02   0.13319E-02
   0.10311E+02   0.13347E-02
   0.10321E+02   0.13375E-02
   0.10331E+02   0.13403E-02
   0.10341E+02   0.13431E-02
   0.10351E+02   0.13458E-02
   0.10361E+02   0.13486E-02
   0.10371E+02   0.13514E-02
   0.10381E+02   0.13542E-02
   0.10391E+02   0.13570E-02
   0.10401E+02   0.13598E-02
   0.10411E+02   0.13626E-02
   0.10421E+02   0.13654E-02
   0.10431E+02   0.13682E-02
   0.10441E+02   0.13710E-02
   0.10451E+02   0.13737E-02
   0.10461E+02   0.13765E-02
   0.10471E+02   0.13793E-02
   0.10481E+02   0.13822E-02
   0.10491E+02   0.13849E-02
   0.10501E+02   0.13877E-02
   0.10511E+02   0.13905E-02
   0.10521E+02   0.13933E-02
   0.10531E+02   0.13961E-02
   0.10541E+02   0.13989E-02
   0.10551E+02   0.14017E-02
   0.10561E+02   0.14045E-02
   0.10571E+02   0.14073E-02
   0.10581E+02   0.14101E-02
   0.10591E+02   0.14130E-02
   0.10601E+02   0.14158E-02
   0.10611E+02   0.14185E-02
   0.10621E+02   0.14213E-02
   0.10631E+02   0.14242E-02
   0.10641E+02   0.14270E-02
   0.10651E+02   0.14298E-02
   0.10661E+02   0.14326E-02
   0.10671E+02   0.14354E-02
   0.10681E+02   0.14382E-02
   0.10691E+02   0.14410E-02
   0.10701E+02   0.14438E-02
   0.10711E+02   0.14466E-02
   0.10721E+02   0.14494E-02
   0.10731E+02   0.14522E-02
   0.10741E+02   0.14550E-02
   0.10751E+02   0.14579E-02
   0.10761E+02   0.14607E-02
   0.10771E+02   0.14635E-02
   0.10781E+02   0.14663E-02
   0.10791E+02   0.14691E-02
   0.10801E+02   0.14719E-02
   0.10811E+02   0.14747E-02
   0.10821E+02   0.14775E-02
   0.10831E+02   0.14803E-02
   0.10841E+02   0.14832E-02
   0.10851E+02   0.14860E-02
   0.10861E+02   0.14888E-02
   0.10871E+02   0.14916E-02
   0.10881E+02   0.14944E-02
   0.10891E+02   0.14972E-02
   0.10901E+02   0.15000E-02
   0.10911E+02   0.15028E-02
   0.10921E+02   0.15057E-02
   0.10931E+02   0.15085E-02
   0.10941E+02   0.15113E-02
   0.10951E+02   0.15141E-02
   0.10961E+02   0.15169E-02
   0.10971E+02   0.15197E-02
   0.10981E+02   0.15225E-02
   0.10991E+02   0.15253E-02
   0.11001E+02   0.15282E-02
   0.11011E+02   0.15310E-02
   0.11021E+02   0.15338E-02
   0.11031E+02   0.15366E-02
   0.11041E+02   0.15394E-02
   0.11051E+02   0.15422E-02
   0.11061E+02   0.15450E-02
   0.11071E+02   0.15479E-02
   0.11081E+02   0.15507E-02
   0.11091E+02   0.15535E-02
   0.11101E+02   0.15563E-02
   0.11111E+02   0.15591E-02
   0.11121E+02   0.15619E-02
   0.11131E+02   0.15647E-02
   0.11141E+02   0.15676E-02
   0.11151E+02   0.15704E-02
   0.11161E+02   0.15732E-02
   0.11171E+02   0.15760E-02
   0.11181E+02   0.15788E-02
   0.11191E+02   0.15816E-02
   0.11201E+02   0.15844E-02
   0.11211E+02   0.15872E-02
   0.11221E+02   0.15900E-02
   0.11231E+02   0.15928E-02
   0.11241E+02   0.15957E-02
   0.11251E+02   0.15985E-02
   0.11261E+02   0.16013E-02
   0.11271E+02   0.16041E-02
   0.11281E+02   0.16069E-02
   0.11291E+02   0.16097E-02
   0.11301E+02   0.16125E-02
   0.11311E+02   0.16153E-02
   0.11321E+02   0.16181E-02
   0.11331E+02   0.16209E-02
   0.11341E+02   0.16238E-02
   0.11351E+02   0.16266E-02
   0.11361E+02   0.16294E-02
   0.11371E+02   0.16322E-02
   0.11381E+02   0.16350E-02
   0.11391E+02   0.16378E-02
   0.11401E+02   0.16406E-02
   0.11411E+02   0.16434E-02
   0.11421E+02   0.16462E-02
   0.11431E+02   0.16490E-02
   0.11441E+02   0.16518E-02
   0.11451E+02   0.16546E-02
   0.11461E+02   0.16574E-02
   0.11471E+02   0.16602E-02
   0.11481E+02   0.16630E-02
   0.11491E+02   0.16658E-02
   0.11501E+02   0.16686E-02
   0.11511E+02   0.16714E-02
   0.11521E+02   0.16742E-02
   0.11531E+02   0.16770E-02
   0.11541E+02   0.16798E-02
   0.11551E+02   0.16826E-02
   0.11561E+02   0.16854E-02
   0.11571E+02   0.16882E-02
   0.11581E+02   0.16910E-02
   0.11591E+02   0.16938E-02
   0.11601E+02   0.16965E-02
   0.11611E+02   0.16993E-02
   0.11621E+02   0.17021E-02
   0.11631E+02   0.17049E-02
   0.11641E+02   0.17077E-02
   0.11651E+02   0.17105E-02
   0.11661E+02   0.17133E-02
   0.11671E+02   0.17161E-02
   0.11681E+02   0.17188E-02
   0.11691E+02   0.17216E-02
   0.11701E+02   0.17244E-02
   0.11711E+02   0.17272E-02
   0.11721E+02   0.17300E-02
   0.11731E+02   0.17328E-02
   0.11741E+02   0.17355E-02
   0.11751E+02   0.17383E-02
   0.11761E+02   0.17411E-02
   0.11771E+02   0.17439E-02
   0.11781E+02   0.17467E-02
   0.11791E+02   0.17494E-02
   0.11801E+02   0.17522E-02
   0.11811E+02   0.17550E-02
   0.11821E+02   0.17577E-02
   0.11831E+02   0.17605E-02
   0.11841E+02   0.17633E-02
   0.11851E+02   0.17660E-02
   0.11861E+02   0.17688E-02
   0.11871E+02   0.17716E-02
   0.11881E+02   0.17743E-02
   0.11891E+02   0.17771E-02
   0.11901E+02   0.17799E-02
   0.11911E+02   0.17826E-02
   0.11921E+02   0.17854E-02
   0.11931E+02   0.17882E-02
   0.11941E+02   0.17909E-02
   0.11951E+02   0.17937E-02
   0.11961E+02   0.17964E-02
   0.11971E+02   0.17992E-02
   0.11981E+02   0.18019E-02
   0.11991E+02   0.18047E-02
   0.12001E+02   0.18074E-02
   0.12011E+02   0.18102E-02
   0.12021E+02   0.18129E-02
   0.12031E+02   0.18157E-02
   0.12041E+02   0.18184E-02
   0.12051E+02   0.18212E-02
   0.12061E+02   0.18239E-02
   0.12071E+02   0.18267E-02
   0.12081E+02   0.18294E-02
   0.12091E+02   0.18322E-02
   0.12101E+02   0.18349E-02
   0.12111E+02   0.18376E-02
   0.12121E+02   0.18404E-02
   0.12131E+02   0.18431E-02
   0.12141E+02   0.18458E-02
   0.12151E+02   0.18486E-02
   0.12161E+02   0.18513E-02
   0.12171E+02   0.18540E-02
   0.12181E+02   0.18567E-02
   0.12191E+02   0.18595E-02
   0.12201E+02   0.18622E-02
   0.12211E+02   0.18649E-02
   0.12221E+02   0.18676E-02
   0.12231E+02   0.18704E-02
   0.12241E+02   0.18731E-02
   0.12251E+02   0.18758E-02
   0.12261E+02   0.18785E-02
   0.12271E+02   0.18812E-02
   0.12281E+02   0.18839E-02
   0.12291E+02   0.18866E-02
   0.12301E+02   0.18893E-02
   0.12311E+02   0.18920E-02
   0.12321E+02   0.18948E-02
   0.12331E+02   0.18975E-02
   0.12341E+02   0.19002E-02
   0.12351E+02   0.19029E-02
   0.12361E+02   0.19056E-02
   0.12371E+02   0.19082E-02
   0.12381E+02   0.19109E-02
   0.12391E+02   0.19136E-02
   0.12401E+02   0.19163E-02
   0.12411E+02   0.19190E-02
   0.12421E+02   0.19217E-02
   0.12431E+02   0.19244E-02
   0.12441E+02   0.19271E-02
   0.12451E+02   0.19298E-02
   0.12461E+02   0.19324E-02
   0.12471E+02   0.19351E-02
   0.12481E+02   0.19378E-02
   0.12491E+02   0.19405E-02
   0.12501E+02   0.19431E-02
   0.12511E+02   0.19458E-02
   0.12521E+02   0.19485E-02
   0.12531E+02   0.19511E-02
   0.12541E+02   0.19538E-02
   0.12551E+02   0.19565E-02
   0.12561E+02   0.19591E-02
   0.12571E+02   0.19618E-02
   0.12581E+02   0.19644E-02
   0.12591E+02   0.19671E-02
   0.12601E+02   0.19697E-02
   0.12611E+02   0.19724E-02
   0.12621E+02   0.19750E-02
   0.12631E+02   0.19777E-02
   0.12641E+02   0.19803E-02
   0.12651E+02   0.19830E-02
   0.12661E+02   0.19856E-02
   0.12671E+02   0.19883E-02
   0.12681E+02   0.19909E-02
   0.12691E+02   0.19935E-02
   0.12701E+02   0.19962E-02
   0.12711E+02   0.19988E-02
   0.12721E+02   0.20014E-02
   0.12731E+02   0.20040E-02
   0.12741E+02   0.20067E-02
   0.12751E+02   0.20093E-02
   0.12761E+02   0.20119E-02
   0.12771E+02   0.20145E-02
   0.12781E+02   0.20171E-02
   0.12791E+02   0.20197E-02
   0.12801E+02   0.20224E-02
   0.12811E+02   0.20250E-02
   0.12821E+02   0.20276E-02
   0.12831E+02   0.20302E-02
   0.12841E+02   0.20328E-02
   0.12851E+02   0.20354E-02
   0.12861E+02   0.20380E-02
   0.12871E+02   0.20406E-02
   0.12881E+02   0.20432E-02
   0.12891E+02   0.20458E-02
   0.12901E+02   0.20483E-02
   0.12911E+02   0.20509E-02
   0.12921E+02   0.20535E-02
   0.12931E+02   0.20561E-02
   0.12941E+02   0.20587E-02
   0.12951E+02   0.20612E-02
   0.12961E+02   0.20638E-02
   0.12971E+02   0.20664E-02
   0.12981E+02   0.20689E-02
   0.12991E+02   0.20715E-02
   0.13001E+02   0.20741E-02
   0.13011E+02   0.20766E-02
   0.13021E+02   0.20792E-02
   0.13031E+02   0.20817E-02
   0.13041E+02   0.20843E-02
   0.13051E+02   0.20868E-02
   0.13061E+02   0.20894E-02
   0.13071E+02   0.20919E-02
   0.13081E+02   0.20945E-02
   0.13091E+02   0.20970E-02
   0.13101E+02   0.20995E-02
   0.13111E+02   0.21021E-02
   0.13121E+02   0.21046E-02
   0.13131E+02   0.21071E-02
   0.13141E+02   0.21097E-02
   0.13151E+02   0.21122E-02
   0.13161E+02   0.21147E-02
   0.13171E+02   0.21172E-02
   0.13181E+02   0.21197E-02
   0.13191E+02   0.21222E-02
   0.13201E+02   0.21248E-02
   0.13211E+02   0.21273E-02
   0.13221E+02   0.21298E-02
   0.13231E+02   0.21323E-02
   0.13241E+02   0.21348E-02
   0.13251E+02   0.21373E-02
   0.13261E+02   0.21398E-02
   0.13271E+02   0.21422E-02
   0.13281E+02   0.21447E-02
   0.13291E+02   0.21472E-02
   0.13301E+02   0.21497E-02
   0.13311E+02   0.21522E-02
   0.13321E+02   0.21546E-02
   0.13331E+02   0.21571E-02
   0.13341E+02   0.21596E-02
   0.13351E+02   0.21621E-02
   0.13361E+02   0.21645E-02
   0.13371E+02   0.21670E-02
   0.13381E+02   0.21694E-02
   0.13391E+02   0.21719E-02
   0.13401E+02   0.21743E-02
   0.13411E+02   0.21768E-02
   0.13421E+02   0.21792E-02
   0.13431E+02   0.21817E-02
   0.13441E+02   0.21841E-02
   0.13451E+02   0.21866E-02
   0.13461E+02   0.21890E-02
   0.13471E+02   0.21914E-02
   0.13481E+02   0.21938E-02
   0.13491E+02   0.21963E-02
   0.13501E+02   0.21987E-02
   0.13511E+02   0.22011E-02
   0.13521E+02   0.22035E-02
   0.13531E+02   0.22059E-02
   0.13541E+02   0.22083E-02
   0.13551E+02   0.22108E-02
   0.13561E+02   0.22132E-02
   0.13571E+02   0.22156E-02
   0.13581E+02   0.22180E-02
   0.13591E+02   0.22204E-02
   0.13601E+02   0.22227E-02
   0.13611E+02   0.22251E-02
   0.13621E+02   0.22275E-02
   0.13631E+02   0.22299E-02
   0.13641E+02   0.22323E-02
   0.13651E+02   0.22346E-02
   0.13661E+02   0.22370E-02
   0.13671E+02   0.22394E-02
   0.13681E+02   0.22417E-02
   0.13691E+02   0.22441E-02
   0.13701E+02   0.22465E-02
   0.13711E+02   0.22488E-02
   0.13721E+02   0.22512E-02
   0.13731E+02   0.22535E-02
   0.13741E+02   0.22558E-02
   0.13751E+02   0.22582E-02
   0.13761E+02   0.22605E-02
   0.13771E+02   0.22628E-02
   0.13781E+02   0.22652E-02
   0.13791E+02   0.22675E-02
   0.13801E+02   0.22698E-02
   0.13811E+02   0.22721E-02
   0.13821E+02   0.22745E-02
   0.13831E+02   0.22768E-02
   0.13841E+02   0.22791E-02
   0.13851E+02   0.22814E-02
   0.13861E+02   0.22837E-02
   0.13871E+02   0.22860E-02
   0.13881E+02   0.22883E-02
   0.13891E+02   0.22906E-02
   0.13901E+02   0.22929E-02
   0.13911E+02   0.22951E-02
   0.13921E+02   0.22974E-02
   0.13931E+02   0.22997E-02
   0.13941E+02   0.23020E-02
   0.13951E+02   0.23042E-02
   0.13961E+02   0.23065E-02
   0.13971E+02   0.23088E-02
   0.13981E+02   0.23110E-02
   0.13991E+02   0.23133E-02
   0.14001E+02   0.23155E-02
   0.14011E+02   0.23178E-02
   0.14021E+02   0.23200E-02
   0.14031E+02   0.23223E-02
   0.14041E+02   0.23245E-02
   0.14051E+02   0.23268E-02
   0.14061E+02   0.23290E-02
   0.14071E+02   0.23312E-02
   0.14081E+02   0.23334E-02
   0.14091E+02   0.23356E-02
   0.14101E+02   0.23379E-02
   0.14111E+02   0.23401E-02
   0.14121E+02   0.23423E-02
   0.14131E+02   0.23445E-02
   0.14141E+02   0.23467E-02
   0.14151E+02   0.23489E-02
   0.14161E+02   0.23511E-02
   0.14171E+02   0.23532E-02
   0.14181E+02   0.23554E-02
   0.14191E+02   0.23576E-02
   0.14201E+02   0.23598E-02
   0.14211E+02   0.23619E-02
   0.14221E+02   0.23641E-02
   0.14231E+02   0.23663E-02
   0.14241E+02   0.23684E-02
   0.14251E+02   0.23706E-02
   0.14261E+02   0.23727E-02
   0.14271E+02   0.23749E-02
   0.14281E+02   0.23770E-02
   0.14291E+02   0.23792E-02
   0.14301E+02   0.23813E-02
   0.14311E+02   0.23834E-02
   0.14321E+02   0.23856E-02
   0.14331E+02   0.23877E-02
   0.14341E+02   0.23898E-02
   0.14351E+02   0.23919E-02
   0.14361E+02   0.23940E-02
   0.14371E+02   0.23961E-02
   0.14381E+02   0.23983E-02
   0.14391E+02   0.24003E-02
   0.14401E+02   0.24024E-02
   0.14411E+02   0.24045E-02
   0.14421E+02   0.24066E-02
   0.14431E+02   0.24087E-02
   0.14441E+02   0.24108E-02
   0.14451E+02   0.24129E-02
   0.14461E+02   0.24149E-02
   0.14471E+02   0.24170E-02
   0.14481E+02   0.24191E-02
   0.14491E+02   0.24211E-02
   0.14501E+02   0.24232E-02
   0.14511E+02   0.24252E-02
   0.14521E+02   0.24273E-02
   0.14531E+02   0.24293E-02
   0.14541E+02   0.24314E-02
   0.14551E+02   0.24334E-02
   0.14561E+02   0.24354E-02
   0.14571E+02   0.24375E-02
   0.14581E+02   0.24395E-02
   0.14591E+02   0.24415E-02
   0.14601E+02   0.24435E-02
   0.14611E+02   0.24455E-02
   0.14621E+02   0.24475E-02
   0.14631E+02   0.24495E-02
   0.14641E+02   0.24515E-02
   0.14651E+02   0.24535E-02
   0.14661E+02   0.24555E-02
   0.14671E+02   0.24575E-02
   0.14681E+02   0.24595E-02
   0.14691E+02   0.24614E-02
   0.14701E+02   0.24634E-02
   0.14711E+02   0.24654E-02
   0.14721E+02   0.24673E-02
   0.14731E+02   0.24693E-02
   0.14741E+02   0.24713E-02
   0.14751E+02   0.24732E-02
   0.14761E+02   0.24751E-02
   0.14771E+02   0.24771E-02
   0.14781E+02   0.24790E-02
   0.14791E+02   0.24810E-02
   0.14801E+02   0.24829E-02
   0.14811E+02   0.24848E-02
   0.14821E+02   0.24867E-02
   0.14831E+02   0.24886E-02
   0.14841E+02   0.24905E-02
   0.14851E+02   0.24925E-02
   0.14861E+02   0.24943E-02
   0.14871E+02   0.24962E-02
   0.14881E+02   0.24981E-02
   0.14891E+02   0.25000E-02
   0.14901E+02   0.25019E-02
   0.14911E+02   0.25038E-02
   0.14921E+02   0.25057E-02
   0.14931E+02   0.25075E-02
   0.14941E+02   0.25094E-02
   0.14951E+02   0.25112E-02
   0.14961E+02   0.25131E-02
   0.14971E+02   0.25149E-02
   0.14981E+02   0.25168E-02
   0.14991E+02   0.25186E-02
   0.15001E+02   0.25205E-02
   0.15011E+02   0.25223E-02
   0.15021E+02   0.25241E-02
   0.15031E+02   0.25260E-02
   0.15041E+02   0.25278E-02
   0.15051E+02   0.25296E-02
   0.15061E+02   0.25314E-02
   0.15071E+02   0.25332E-02
   0.15081E+02   0.25350E-02
   0.15091E+02   0.25368E-02
   0.15101E+02   0.25386E-02
   0.15111E+02   0.25404E-02
   0.15121E+02   0.25422E-02
   0.15131E+02   0.25439E-02
   0.15141E+02   0.25457E-02
   0.15151E+02   0.25475E-02
   0.15161E+02   0.25492E-02
   0.15171E+02   0.25510E-02
   0.15181E+02   0.25527E-02
   0.15191E+02   0.25545E-02
   0.15201E+02   0.25562E-02
   0.15211E+02   0.25580E-02
   0.15221E+02   0.25597E-02
   0.15231E+02   0.25614E-02
   0.15241E+02   0.25632E-02
   0.15251E+02   0.25649E-02
   0.15261E+02   0.25666E-02
   0.15271E+02   0.25683E-02
   0.15281E+02   0.25700E-02
   0.15291E+02   0.25717E-02
   0.15301E+02   0.25734E-02
   0.15311E+02   0.25751E-02
   0.15321E+02   0.25768E-02
   0.15331E+02   0.25785E-02
   0.15341E+02   0.25801E-02
   0.15351E+02   0.25818E-02
   0.15361E+02   0.25835E-02
   0.15371E+02   0.25851E-02
   0.15381E+02   0.25868E-02
   0.15391E+02   0.25884E-02
   0.15401E+02   0.25901E-02
   0.15411E+02   0.25917E-02
   0.15421E+02   0.25934E-02
   0.15431E+02   0.25950E-02
   0.15441E+02   0.25966E-02
   0.15451E+02   0.25982E-02
   0.15461E+02   0.25999E-02
   0.15471E+02   0.26015E-02
   0.15481E+02   0.26031E-02
   0.15491E+02   0.26047E-02
   0.15501E+02   0.26063E-02
   0.15511E+02   0.26079E-02
   0.15521E+02   0.26095E-02
   0.15531E+02   0.26111E-02
   0.15541E+02   0.26126E-02
   0.15551E+02   0.26142E-02
   0.15561E+02   0.26158E-02
   0.15571E+02   0.26173E-02
   0.15581E+02   0.26189E-02
   0.15591E+02   0.26204E-02
   0.15601E+02   0.26220E-02
   0.15611E+02   0.26235E-02
   0.15621E+02   0.26251E-02
   0.15631E+02   0.26266E-02
   0.15641E+02   0.26281E-02
   0.15651E+02   0.26297E-02
   0.15661E+02   0.26312E-02
   0.15671E+02   0.26327E-02
   0.15681E+02   0.26342E-02
   0.15691E+02   0.26357E-02
   0.15701E+02   0.26372E-02
   0.15711E+02   0.26387E-02
   0.15721E+02   0.26402E-02
   0.15731E+02   0.26417E-02
   0.15741E+02   0.26431E-02
   0.15751E+02   0.26446E-02
   0.15761E+02   0.26461E-02
   0.15771E+02   0.26475E-02
   0.15781E+02   0.26490E-02
   0.15791E+02   0.26504E-02
   0.15801E+02   0.26519E-02
   0.15811E+02   0.26533E-02
   0.15821E+02   0.26548E-02
   0.15831E+02   0.26562E-02
   0.15841E+02   0.26576E-02
   0.15851E+02   0.26590E-02
   0.15861E+02   0.26604E-02
   0.15871E+02   0.26619E-02
   0.15881E+02   0.26633E-02
   0.15891E+02   0.26647E-02
   0.15901E+02   0.26661E-02
   0.15911E+02   0.26674E-02
   0.15921E+02   0.26688E-02
   0.15931E+02   0.26702E-02
   0.15941E+02   0.26716E-02
   0.15951E+02   0.26729E-02
   0.15961E+02   0.26743E-02
   0.15971E+02   0.26757E-02
   0.15981E+02   0.26770E-02
   0.15991E+02   0.26784E-02
   0.16001E+02   0.26797E-02
   0.16011E+02   0.26811E-02
   0.16021E+02   0.26824E-02
   0.16031E+02   0.26837E-02
   0.16041E+02   0.26850E-02
   0.16051E+02   0.26864E-02
   0.16061E+02   0.26877E-02
   0.16071E+02   0.26890E-02
   0.16081E+02   0.26903E-02
   0.16091E+02   0.26916E-02
   0.16101E+02   0.26929E-02
   0.16111E+02   0.26942E-02
   0.16121E+02   0.26954E-02
   0.16131E+02   0.26967E-02
   0.16141E+02   0.26980E-02
   0.16151E+02   0.26992E-02
   0.16161E+02   0.27005E-02
   0.16171E+02   0.27018E-02
   0.16181E+02   0.27030E-02
   0.16191E+02   0.27043E-02
   0.16201E+02   0.27055E-02
   0.16211E+02   0.27067E-02
   0.16221E+02   0.27080E-02
   0.16231E+02   0.27092E-02
   0.16241E+02   0.27104E-02
   0.16251E+02   0.27116E-02
   0.16261E+02   0.27128E-02
   0.16271E+02   0.27140E-02
   0.16281E+02   0.27152E-02
   0.16291E+02   0.27164E-02
   0.16301E+02   0.27176E-02
   0.16311E+02   0.27188E-02
   0.16321E+02   0.27200E-02
   0.16331E+02   0.27211E-02
   0.16341E+02   0.27223E-02
   0.16351E+02   0.27234E-02
   0.16361E+02   0.27246E-02
   0.16371E+02   0.27258E-02
   0.16381E+02   0.27269E-02
   0.16391E+02   0.27280E-02
   0.16401E+02   0.27292E-02
   0.16411E+02   0.27303E-02
   0.16421E+02   0.27314E-02
   0.16431E+02   0.27325E-02
   0.16441E+02   0.27336E-02
   0.16451E+02   0.27347E-02
   0.16461E+02   0.27358E-02
   0.16471E+02   0.27369E-02
   0.16481E+02   0.27380E-02
   0.16491E+02   0.27391E-02
   0.16501E+02   0.27402E-02
   0.16511E+02   0.27413E-02
   0.16521E+02   0.27423E-02
   0.16531E+02   0.27434E-02
   0.16541E+02   0.27445E-02
   0.16551E+02   0.27455E-02
   0.16561E+02   0.27466E-02
   0.16571E+02   0.27476E-02
   0.16581E+02   0.27486E-02
   0.16591E+02   0.27497E-02
   0.16601E+02   0.27507E-02
   0.16611E+02   0.27517E-02
   0.16621E+02   0.27527E-02
   0.16631E+02   0.27537E-02
   0.16641E+02   0.27547E-02
   0.16651E+02   0.27557E-02
   0.16661E+02   0.27567E-02
   0.16671E+02   0.27577E-02
   0.16681E+02   0.27587E-02
   0.16691E+02   0.27597E-02
   0.16701E+02   0.27607E-02
   0.16711E+02   0.27616E-02
   0.16721E+02   0.27626E-02
   0.16731E+02   0.27635E-02
   0.16741E+02   0.27645E-02
   0.16751E+02   0.27654E-02
   0.16761E+02   0.27664E-02
   0.16771E+02   0.27673E-02
   0.16781E+02   0.27682E-02
   0.16791E+02   0.27692E-02
   0.16801E+02   0.27701E-02
   0.16811E+02   0.27710E-02
   0.16821E+02   0.27719E-02
   0.16831E+02   0.27728E-02
   0.16841E+02   0.27737E-02
   0.16851E+02   0.27746E-02
   0.16861E+02   0.27755E-02
   0.16871E+02   0.27764E-02
   0.16881E+02   0.27772E-02
   0.16891E+02   0.27781E-02
   0.16901E+02   0.27790E-02
   0.16911E+02   0.27798E-02
   0.16921E+02   0.27807E-02
   0.16931E+02   0.27815E-02
   0.16941E+02   0.27824E-02
   0.16951E+02   0.27832E-02
   0.16961E+02   0.27841E-02
   0.16971E+02   0.27849E-02
   0.16981E+02   0.27857E-02
   0.16991E+02   0.27865E-02
   0.17001E+02   0.27873E-02
   0.17011E+02   0.27881E-02
   0.17021E+02   0.27889E-02
   0.17031E+02   0.27897E-02
   0.17041E+02   0.27905E-02
   0.17051E+02   0.27913E-02
   0.17061E+02   0.27921E-02
   0.17071E+02   0.27929E-02
   0.17081E+02   0.27936E-02
   0.17091E+02   0.27944E-02
   0.17101E+02   0.27952E-02
   0.17111E+02   0.27959E-02
   0.17121E+02   0.27967E-02
   0.17131E+02   0.27974E-02
   0.17141E+02   0.27981E-02
   0.17151E+02   0.27989E-02
   0.17161E+02   0.27996E-02
   0.17171E+02   0.28003E-02
   0.17181E+02   0.28010E-02
   0.17191E+02   0.28018E-02
   0.17201E+02   0.28025E-02
   0.17211E+02   0.28032E-02
   0.17221E+02   0.28039E-02
   0.17231E+02   0.28045E-02
   0.17241E+02   0.28052E-02
   0.17251E+02   0.28059E-02
   0.17261E+02   0.28066E-02
   0.17271E+02   0.28073E-02
   0.17281E+02   0.28079E-02
   0.17291E+02   0.28086E-02
   0.17301E+02   0.28092E-02
   0.17311E+02   0.28099E-02
   0.17321E+02   0.28105E-02
   0.17331E+02   0.28112E-02
   0.17341E+02   0.28118E-02
   0.17351E+02   0.28124E-02
   0.17361E+02   0.28130E-02
   0.17371E+02   0.28137E-02
   0.17381E+02   0.28143E-02
   0.17391E+02   0.28149E-02
   0.17401E+02   0.28155E-02
   0.17411E+02   0.28161E-02
   0.17421E+02   0.28167E-02
   0.17431E+02   0.28172E-02
   0.17441E+02   0.28178E-02
   0.17451E+02   0.28184E-02
   0.17461E+02   0.28190E-02
   0.17471E+02   0.28195E-02
   0.17481E+02   0.28201E-02
   0.17491E+02   0.28206E-02
   0.17501E+02   0.28212E-02
   0.17511E+02   0.28217E-02
   0.17521E+02   0.28223E-02
   0.17531E+02   0.28228E-02
   0.17541E+02   0.28233E-02
   0.17551E+02   0.28239E-02
   0.17561E+02   0.28244E-02
   0.17571E+02   0.28249E-02
   0.17581E+02   0.28254E-02
   0.17591E+02   0.28259E-02
   0.17601E+02   0.28264E-02
   0.17611E+02   0.28269E-02
   0.17621E+02   0.28274E-02
   0.17631E+02   0.28279E-02
   0.17641E+02   0.28283E-02
   0.17651E+02   0.28288E-02
   0.17661E+02   0.28293E-02
   0.17671E+02   0.28297E-02
   0.17681E+02   0.28302E-02
   0.17691E+02   0.28306E-02
   0.17701E+02   0.28311E-02
   0.17711E+02   0.28315E-02
   0.17721E+02   0.28320E-02
   0.17731E+02   0.28324E-02
   0.17741E+02   0.28328E-02
   0.17751E+02   0.28333E-02
   0.17761E+02   0.28337E-02
   0.17771E+02   0.28341E-02
   0.17781E+02   0.28345E-02
   0.17791E+02   0.28349E-02
   0.17801E+02   0.28353E-02
   0.17811E+02   0.28357E-02
   0.17821E+02   0.28361E-02
   0.17831E+02   0.28365E-02
   0.17841E+02   0.28368E-02
   0.17851E+02   0.28372E-02
   0.17861E+02   0.28376E-02
   0.17871E+02   0.28379E-02
   0.17881E+02   0.28383E-02
   0.17891E+02   0.28386E-02
   0.17901E+02   0.28390E-02
   0.17911E+02   0.28393E-02
   0.17921E+02   0.28397E-02
   0.17931E+02   0.28400E-02
   0.17941E+02   0.28403E-02
   0.17951E+02   0.28407E-02
   0.17961E+02   0.28410E-02
   0.17971E+02   0.28413E-02
   0.17981E+02   0.28416E-02
   0.17991E+02   0.28419E-02
   0.18001E+02   0.28422E-02
   0.18011E+02   0.28425E-02
   0.18021E+02   0.28428E-02
   0.18031E+02   0.28431E-02
   0.18041E+02   0.28434E-02
   0.18051E+02   0.28437E-02
   0.18061E+02   0.28439E-02
   0.18071E+02   0.28442E-02
   0.18081E+02   0.28445E-02
   0.18091E+02   0.28447E-02
   0.18101E+02   0.28450E-02
   0.18111E+02   0.28452E-02
   0.18121E+02   0.28455E-02
   0.18131E+02   0.28457E-02
   0.18141E+02   0.28460E-02
   0.18151E+02   0.28462E-02
   0.18161E+02   0.28464E-02
   0.18171E+02   0.28467E-02
   0.18181E+02   0.28469E-02
   0.18191E+02   0.28471E-02
   0.18201E+02   0.28473E-02
   0.18211E+02   0.28475E-02
   0.18221E+02   0.28477E-02
   0.18231E+02   0.28479E-02
   0.18241E+02   0.28481E-02
   0.18251E+02   0.28483E-02
   0.18261E+02   0.28485E-02
   0.18271E+02   0.28487E-02
   0.18281E+02   0.28488E-02
   0.18291E+02   0.28490E-02
   0.18301E+02   0.28492E-02
   0.18311E+02   0.28494E-02
   0.18321E+02   0.28495E-02
   0.18331E+02   0.28497E-02
   0.18341E+02   0.28498E-02
   0.18351E+02   0.28500E-02
   0.18361E+02   0.28501E-02
   0.18371E+02   0.28503E-02
   0.18381E+02   0.28504E-02
   0.18391E+02   0.28505E-02
   0.18401E+02   0.28507E-02
   0.18411E+02   0.28508E-02
   0.18421E+02   0.28509E-02
   0.18431E+02   0.28510E-02
   0.18441E+02   0.28511E-02
   0.18451E+02   0.28513E-02
   0.18461E+02   0.28514E-02
   0.18471E+02   0.28515E-02
   0.18481E+02   0.28516E-02
   0.18491E+02   0.28517E-02
   0.18501E+02   0.28518E-02
   0.18511E+02   0.28518E-02
   0.18521E+02   0.28519E-02
   0.18531E+02   0.28520E-02
   0.18541E+02   0.28521E-02
   0.18551E+02   0.28522E-02
   0.18561E+02   0.28522E-02
   0.18571E+02   0.28523E-02
   0.18581E+02   0.28524E-02
   0.18591E+02   0.28524E-02
   0.18601E+02   0.28525E-02
   0.18611E+02   0.28525E-02
   0.18621E+02   0.28526E-02
   0.18631E+02   0.28526E-02
   0.18641E+02   0.28527E-02
   0.18651E+02   0.28527E-02
   0.18661E+02   0.28528E-02
   0.18671E+02   0.28528E-02
   0.18681E+02   0.28528E-02
   0.18691E+02   0.28529E-02
   0.18701E+02   0.28529E-02
   0.18711E+02   0.28529E-02
   0.18721E+02   0.28530E-02
   0.18731E+02   0.28530E-02
   0.18741E+02   0.28530E-02
   0.18751E+02   0.28530E-02
   0.18761E+02   0.28530E-02
   0.18771E+02   0.28530E-02
   0.18781E+02   0.28531E-02
   0.18791E+02   0.28531E-02
   0.18801E+02   0.28531E-02
   0.18811E+02   0.28531E-02
   0.18821E+02   0.28531E-02
   0.18831E+02   0.28531E-02
   0.18841E+02   0.28531E-02
   0.18851E+02   0.28531E-02
   0.18861E+02   0.28531E-02


   0.11000E-01   0.10005E-07
   0.21000E-01   0.10035E-07
   0.31000E-01   0.10114E-07
   0.41000E-01   0.10263E-07
   0.51000E-01   0.10507E-07
   0.60999E-01   0.10865E-07
   0.70999E-01   0.11360E-07
   0.80999E-01   0.12017E-07
   0.90999E-01   0.12857E-07
   0.10100E+00   0.13904E-07
   0.11100E+00   0.15180E-07
   0.12100E+00   0.16708E-07
   0.13100E+00   0.18510E-07
   0.14100E+00   0.20610E-07
   0.15100E+00   0.23030E-07
   0.16100E+00   0.25793E-07
   0.17100E+00   0.28921E-07
   0.18100E+00   0.32437E-07
   0.19100E+00   0.36364E-07
   0.20100E+00   0.40724E-07
   0.21100E+00   0.45541E-07
   0.22100E+00   0.50836E-07
   0.23100E+00   0.56633E-07
   0.24100E+00   0.62954E-07
   0.25100E+00   0.69823E-07
   0.26100E+00   0.77261E-07
   0.27100E+00   0.85291E-07
   0.28100E+00   0.93936E-07
   0.29100E+00   0.10322E-06
   0.30100E+00   0.11316E-06
   0.31100E+00   0.12379E-06
   0.32100E+00   0.13512E-06
   0.33100E+00   0.14718E-06
   0.34100E+00   0.16000E-06
   0.35100E+00   0.17358E-06
   0.36100E+00   0.18797E-06
   0.37100E+00   0.20317E-06
   0.38100E+00   0.21921E-06
   0.39100E+00   0.23612E-06
   0.40100E+00   0.25392E-06
   0.41100E+00   0.27262E-06
   0.42100E+00   0.29226E-06
   0.43100E+00   0.31286E-06
   0.44100E+00   0.33443E-06
   0.45100E+00   0.35701E-06
   0.46100E+00   0.38060E-06
   0.47100E+00   0.40525E-06
   0.48100E+00   0.43096E-06
   0.49100E+00   0.45776E-06
   0.50100E+00   0.48568E-06
   0.51099E+00   0.51474E-06
   0.52099E+00   0.54495E-06
   0.53099E+00   0.57635E-06
   0.54099E+00   0.60896E-06
   0.55099E+00   0.64279E-06
   0.56099E+00   0.67787E-06
   0.57099E+00   0.71422E-06
   0.58099E+00   0.75187E-06
   0.59099E+00   0.79084E-06
   0.60099E+00   0.83115E-06
   0.61099E+00   0.87283E-06
   0.62099E+00   0.91589E-06
   0.63099E+00   0.96036E-06
   0.64099E+00   0.10063E-05
   0.65099E+00   0.10536E-05
   0.66099E+00   0.11025E-05
   0.67099E+00   0.11528E-05
   0.68099E+00   0.12047E-05
   0.69099E+00   0.12581E-05
   0.70099E+00   0.13130E-05
   0.71099E+00   0.13696E-05
   0.72099E+00   0.14278E-05
   0.73099E+00   0.14876E-05
   0.74099E+00   0.15491E-05
   0.75099E+00   0.16122E-05
   0.76099E+00   0.16771E-05
   0.77099E+00   0.17437E-05
   0.78099E+00   0.18120E-05
   0.79099E+00   0.18821E-05
   0.80099E+00   0.19540E-05
   0.81099E+00   0.20277E-05
   0.82099E+00   0.21033E-05
   0.83099E+00   0.21807E-05
   0.84099E+00   0.22600E-05
   0.85099E+00   0.23412E-05
   0.86099E+00   0.24244E-05
   0.87099E+00   0.25095E-05
   0.88099E+00   0.25966E-05
   0.89099E+00   0.26857E-05
   0.90099E+00   0.27768E-05
   0.91099E+00   0.28699E-05
   0.92099E+00   0.29651E-05
   0.93099E+00   0.30624E-05
   0.94099E+00   0.31619E-05
   0.95099E+00   0.32634E-05
   0.96099E+00   0.33671E-05
   0.97099E+00   0.34730E-05
   0.98099E+00   0.35811E-05
   0.99099E+00   0.36915E-05
   0.10010E+01   0.38040E-05
   0.10110E+01   0.39189E-05
   0.10210E+01   0.40360E-05
   0.10310E+01   0.41555E-05
   0.10410E+01   0.42773E-05
   0.10510E+01   0.44014E-05
   0.10610E+01   0.45280E-05
   0.10710E+01   0.46569E-05
   0.10810E+01   0.47883E-05
   0.10910E+01   0.49222E-05
   0.11010E+01   0.50585E-05
   0.11110E+01   0.51973E-05
   0.11210E+01   0.53386E-05
   0.11310E+01   0.54825E-05
   0.11410E+01   0.56290E-05
   0.11510E+01   0.57777E-05
   0.11610E+01   0.59279E-05
   0.11710E+01   0.60807E-05
   0.11810E+01   0.62362E-05
   0.11910E+01   0.63942E-05
   0.12010E+01   0.65550E-05
   0.12110E+01   0.67185E-05
   0.12210E+01   0.68847E-05
   0.12310E+01   0.70536E-05
   0.12410E+01   0.72253E-05
   0.12510E+01   0.73998E-05
   0.12610E+01   0.75771E-05
   0.12710E+01   0.77572E-05
   0.12810E+01   0.79402E-05
   0.12910E+01   0.81260E-05
   0.13010E+01   0.83148E-05
   0.13110E+01   0.85065E-05
   0.13210E+01   0.87011E-05
   0.13310E+01   0.88988E-05
   0.13410E+01   0.90994E-05
   0.13510E+01   0.93030E-05
   0.13610E+01   0.95096E-05
   0.13710E+01   0.97193E-05
   0.13810E+01   0.99321E-05
   0.13910E+01   0.10148E-04
   0.14010E+01   0.10367E-04
   0.14110E+01   0.10589E-04
   0.14210E+01   0.10815E-04
   0.14310E+01   0.11043E-04
   0.14410E+01   0.11275E-04
   0.14510E+01   0.11510E-04
   0.14610E+01   0.11748E-04
   0.14710E+01   0.11990E-04
   0.14810E+01   0.12234E-04
   0.14910E+01   0.12483E-04
   0.15010E+01   0.12734E-04
   0.15110E+01   0.12989E-04
   0.15210E+01   0.13247E-04
   0.15310E+01   0.13509E-04
   0.15410E+01   0.13774E-04
   0.15510E+01   0.14043E-04
   0.15610E+01   0.14315E-04
   0.15710E+01   0.14591E-04
   0.15810E+01   0.14870E-04
   0.15910E+01   0.15152E-04
   0.16010E+01   0.15439E-04
   0.16110E+01   0.15729E-04
   0.16210E+01   0.16022E-04
   0.16310E+01   0.16319E-04
   0.16410E+01   0.16620E-04
   0.16510E+01   0.16922E-04
   0.16610E+01   0.17227E-04
   0.16710E+01   0.17536E-04
   0.16810E+01   0.17849E-04
   0.16910E+01   0.18165E-04
   0.17010E+01   0.18485E-04
   0.17110E+01   0.18809E-04
   0.17210E+01   0.19137E-04
   0.17310E+01   0.19469E-04
   0.17410E+01   0.19804E-04
   0.17510E+01   0.20144E-04
   0.17610E+01   0.20487E-04
   0.17710E+01   0.20834E-04
   0.17810E+01   0.21185E-04
   0.17910E+01   0.21540E-04
   0.18010E+01   0.21899E-04
   0.18110E+01   0.22262E-04
   0.18210E+01   0.22629E-04
   0.18310E+01   0.23000E-04
   0.18410E+01   0.23375E-04
   0.18510E+01   0.23755E-04
   0.18610E+01   0.24138E-04
   0.18710E+01   0.24526E-04
   0.18810E+01   0.24917E-04
   0.18910E+01   0.25313E-04
   0.19010E+01   0.25714E-04
   0.19110E+01   0.26118E-04
   0.19210E+01   0.26526E-04
   0.19310E+01   0.26939E-04
   0.19410E+01   0.27357E-04
   0.19510E+01   0.27778E-04
   0.19610E+01   0.28204E-04
   0.19710E+01   0.28634E-04
   0.19810E+01   0.29069E-04
   0.19910E+01   0.29508E-04
   0.20010E+01   0.29951E-04
   0.20110E+01   0.30399E-04
   0.20210E+01   0.30851E-04
   0.20310E+01   0.31305E-04
   0.20410E+01   0.31762E-04
   0.20510E+01   0.32223E-04
   0.20610E+01   0.32689E-04
   0.20710E+01   0.33160E-04
   0.20810E+01   0.33635E-04
   0.20910E+01   0.34114E-04
   0.21010E+01   0.34599E-04
   0.21110E+01   0.35088E-04
   0.21210E+01   0.35581E-04
   0.21310E+01   0.36079E-04
   0.21410E+01   0.36582E-04
   0.21510E+01   0.37090E-04
   0.21610E+01   0.37602E-04
   0.21710E+01   0.38120E-04
   0.21810E+01   0.38641E-04
   0.21910E+01   0.39168E-04
   0.22010E+01   0.39700E-04
   0.22110E+01   0.40236E-04
   0.22210E+01   0.40778E-04
   0.22310E+01   0.41324E-04
   0.22410E+01   0.41875E-04
   0.22510E+01   0.42431E-04
   0.22610E+01   0.42992E-04
   0.22710E+01   0.43558E-04
   0.22810E+01   0.44129E-04
   0.22910E+01   0.44705E-04
   0.23010E+01   0.45286E-04
   0.23110E+01   0.45872E-04
   0.23210E+01   0.46464E-04
   0.23310E+01   0.47060E-04
   0.23410E+01   0.47662E-04
   0.23510E+01   0.48264E-04
   0.23610E+01   0.48870E-04
   0.23710E+01   0.49481E-04
   0.23810E+01   0.50097E-04
   0.23910E+01   0.50719E-04
   0.24010E+01   0.51345E-04
   0.24110E+01   0.51977E-04
   0.24210E+01   0.52614E-04
   0.24310E+01   0.53257E-04
   0.24410E+01   0.53905E-04
   0.24510E+01   0.54558E-04
   0.24610E+01   0.55217E-04
   0.24710E+01   0.55880E-04
   0.24810E+01   0.56550E-04
   0.24910E+01   0.57224E-04
   0.25010E+01   0.57905E-04
   0.25110E+01   0.58590E-04
   0.25210E+01   0.59281E-04
   0.25310E+01   0.59978E-04
   0.25410E+01   0.60680E-04
   0.25510E+01   0.61388E-04
   0.25610E+01   0.62101E-04
   0.25710E+01   0.62820E-04
   0.25810E+01   0.63544E-04
   0.25910E+01   0.64274E-04
   0.26010E+01   0.65010E-04
   0.26110E+01   0.65751E-04
   0.26210E+01   0.66499E-04
   0.26310E+01   0.67245E-04
   0.26410E+01   0.67997E-04
   0.26510E+01   0.68754E-04
   0.26610E+01   0.69516E-04
   0.26710E+01   0.70285E-04
   0.26810E+01   0.71059E-04
   0.26910E+01   0.71839E-04
   0.27010E+01   0.72625E-04
   0.27110E+01   0.73417E-04
   0.27210E+01   0.74214E-04
   0.27310E+01   0.75018E-04
   0.27410E+01   0.75827E-04
   0.27510E+01   0.76642E-04
   0.27610E+01   0.77464E-04
   0.27710E+01   0.78291E-04
   0.27810E+01   0.79124E-04
   0.27910E+01   0.79963E-04
   0.28010E+01   0.80809E-04
   0.28110E+01   0.81660E-04
   0.28210E+01   0.82517E-04
   0.28310E+01   0.83381E-04
   0.28410E+01   0.84250E-04
   0.28510E+01   0.85126E-04
   0.28610E+01   0.86008E-04
   0.28710E+01   0.86896E-04
   0.28810E+01   0.87783E-04
   0.28910E+01   0.88675E-04
   0.29010E+01   0.89573E-04
   0.29110E+01   0.90478E-04
   0.29210E+01   0.91388E-04
   0.29310E+01   0.92305E-04
   0.29410E+01   0.93228E-04
   0.29510E+01   0.94157E-04
   0.29610E+01   0.95093E-04
   0.29710E+01   0.96035E-04
   0.29810E+01   0.96983E-04
   0.29910E+01   0.97938E-04
   0.30010E+01   0.98899E-04
   0.30110E+01   0.99867E-04
   0.30210E+01   0.10084E-03
   0.30310E+01   0.10182E-03
   0.30410E+01   0.10281E-03
   0.30510E+01   0.10380E-03
   0.30610E+01   0.10480E-03
   0.30710E+01   0.10581E-03
   0.30810E+01   0.10682E-03
   0.30910E+01   0.10784E-03
   0.31010E+01   0.10887E-03
   0.31110E+01   0.10989E-03
   0.31210E+01   0.11092E-03
   0.31310E+01   0.11196E-03
   0.31410E+01   0.11300E-03
   0.31510E+01   0.11405E-03
   0.31610E+01   0.11511E-03
   0.31710E+01   0.11617E-03
   0.31810E+01   0.11724E-03
   0.31910E+01   0.11832E-03
   0.32010E+01   0.11940E-03
   0.32110E+01   0.12049E-03
   0.32210E+01   0.12159E-03
   0.32310E+01   0.12269E-03
   0.32410E+01   0.12380E-03
   0.32510E+01   0.12492E-03
   0.32610E+01   0.12604E-03
   0.32710E+01   0.12717E-03
   0.32810E+01   0.12831E-03
   0.32910E+01   0.12946E-03
   0.33010E+01   0.13061E-03
   0.33110E+01   0.13177E-03
   0.33210E+01   0.13293E-03
   0.33310E+01   0.13409E-03
   0.33410E+01   0.13526E-03
   0.33510E+01   0.13644E-03
   0.33610E+01   0.13762E-03
   0.33710E+01   0.13881E-03
   0.33810E+01   0.14001E-03
   0.33910E+01   0.14121E-03
   0.34010E+01   0.14242E-03
   0.34110E+01   0.14364E-03
   0.34210E+01   0.14487E-03
   0.34310E+01   0.14610E-03
   0.34410E+01   0.14734E-03
   0.34510E+01   0.14859E-03
   0.34610E+01   0.14984E-03
   0.34710E+01   0.15110E-03
   0.34810E+01   0.15237E-03
   0.34910E+01   0.15365E-03
   0.35010E+01   0.15493E-03
   0.35110E+01   0.15622E-03
   0.35210E+01   0.15752E-03
   0.35310E+01   0.15881E-03
   0.35410E+01   0.16011E-03
   0.35510E+01   0.16142E-03
   0.35610E+01   0.16274E-03
   0.35710E+01   0.16406E-03
   0.35810E+01   0.16539E-03
   0.35910E+01   0.16673E-03
   0.36010E+01   0.16807E-03
   0.36110E+01   0.16943E-03
   0.36210E+01   0.17079E-03
   0.36310E+01   0.17215E-03
   0.36410E+01   0.17353E-03
   0.36510E+01   0.17491E-03
   0.36610E+01   0.17630E-03
   0.36710E+01   0.17770E-03
   0.36810E+01   0.17911E-03
   0.36910E+01   0.18052E-03
   0.37010E+01   0.18194E-03
   0.37110E+01   0.18336E-03
   0.37210E+01   0.18478E-03
   0.37310E+01   0.18621E-03
   0.37410E+01   0.18765E-03
   0.37510E+01   0.18909E-03
   0.37610E+01   0.19055E-03
   0.37710E+01   0.19201E-03
   0.37810E+01   0.19348E-03
   0.37910E+01   0.19495E-03
   0.38010E+01   0.19644E-03
   0.38110E+01   0.19793E-03
   0.38210E+01   0.19943E-03
   0.38310E+01   0.20094E-03
   0.38410E+01   0.20245E-03
   0.38510E+01   0.20398E-03
   0.38610E+01   0.20551E-03
   0.38710E+01   0.20705E-03
   0.38810E+01   0.20860E-03
   0.38910E+01   0.21014E-03
   0.39010E+01   0.21169E-03
   0.39110E+01   0.21325E-03
   0.39210E+01   0.21481E-03
   0.39310E+01   0.21638E-03
   0.39410E+01   0.21796E-03
   0.39510E+01   0.21955E-03
   0.39610E+01   0.22115E-03
   0.39710E+01   0.22275E-03
   0.39810E+01   0.22437E-03
   0.39910E+01   0.22599E-03
   0.40010E+01   0.22762E-03
   0.40110E+01   0.22925E-03
   0.40210E+01   0.23090E-03
   0.40310E+01   0.23255E-03
   0.40410E+01   0.23421E-03
   0.40510E+01   0.23588E-03
   0.40610E+01   0.23755E-03
   0.40710E+01   0.23922E-03
   0.40810E+01   0.24090E-03
   0.40910E+01   0.24259E-03
   0.41010E+01   0.24428E-03
   0.41110E+01   0.24598E-03
   0.41210E+01   0.24770E-03
   0.41310E+01   0.24942E-03
   0.41410E+01   0.25114E-03
   0.41510E+01   0.25288E-03
   0.41610E+01   0.25463E-03
   0.41710E+01   0.25638E-03
   0.41810E+01   0.25814E-03
   0.41910E+01   0.25991E-03
   0.42010E+01   0.26169E-03
   0.42110E+01   0.26348E-03
   0.42210E+01   0.26527E-03
   0.42310E+01   0.26706E-03
   0.42410E+01   0.26886E-03
   0.42510E+01   0.27066E-03
   0.42610E+01   0.27247E-03
   0.42710E+01   0.27429E-03
   0.42810E+01   0.27612E-03
   0.42910E+01   0.27796E-03
   0.43010E+01   0.27981E-03
   0.43110E+01   0.28166E-03
   0.43210E+01   0.28353E-03
   0.43310E+01   0.28540E-03
   0.43410E+01   0.28728E-03
   0.43510E+01   0.28917E-03
   0.43610E+01   0.29107E-03
   0.43710E+01   0.29298E-03
   0.43810E+01   0.29488E-03
   0.43910E+01   0.29679E-03
   0.44010E+01   0.29870E-03
   0.44110E+01   0.30062E-03
   0.44210E+01   0.30256E-03
   0.44310E+01   0.30450E-03
   0.44410E+01   0.30645E-03
   0.44510E+01   0.30841E-03
   0.44610E+01   0.31038E-03
   0.44710E+01   0.31235E-03
   0.44810E+01   0.31434E-03
   0.44910E+01   0.31633E-03
   0.45010E+01   0.31834E-03
   0.45110E+01   0.32035E-03
   0.45210E+01   0.32237E-03
   0.45310E+01   0.32440E-03
   0.45410E+01   0.32642E-03
   0.45510E+01   0.32844E-03
   0.45610E+01   0.33048E-03
   0.45710E+01   0.33253E-03
   0.45810E+01   0.33458E-03
   0.45910E+01   0.33665E-03
   0.46010E+01   0.33872E-03
   0.46110E+01   0.34080E-03
   0.46210E+01   0.34289E-03
   0.46310E+01   0.34500E-03
   0.46410E+01   0.34710E-03
   0.46510E+01   0.34922E-03
   0.46610E+01   0.35135E-03
   0.46710E+01   0.35349E-03
   0.46810E+01   0.35562E-03
   0.46910E+01   0.35775E-03
   0.47010E+01   0.35990E-03
   0.47110E+01   0.36205E-03
   0.47210E+01   0.36421E-03
   0.47310E+01   0.36638E-03
   0.47410E+01   0.36856E-03
   0.47510E+01   0.37075E-03
   0.47610E+01   0.37295E-03
   0.47710E+01   0.37516E-03
   0.47810E+01   0.37738E-03
   0.47910E+01   0.37960E-03
   0.48010E+01   0.38184E-03
   0.48110E+01   0.38408E-03
   0.48210E+01   0.38632E-03
   0.48310E+01   0.38856E-03
   0.48410E+01   0.39081E-03
   0.48510E+01   0.39307E-03
   0.48610E+01   0.39534E-03
   0.48710E+01   0.39762E-03
   0.48810E+01   0.39991E-03
   0.48910E+01   0.40221E-03
   0.49010E+01   0.40452E-03
   0.49110E+01   0.40684E-03
   0.49210E+01   0.40916E-03
   0.49310E+01   0.41150E-03
   0.49410E+01   0.41384E-03
   0.49510E+01   0.41620E-03
   0.49610E+01   0.41854E-03
   0.49710E+01   0.42089E-03
   0.49810E+01   0.42325E-03
   0.49910E+01   0.42562E-03
   0.50010E+01   0.42800E-03
   0.50109E+01   0.43039E-03
   0.50209E+01   0.43279E-03
   0.50309E+01   0.43520E-03
   0.50409E+01   0.43761E-03
   0.50509E+01   0.44004E-03
   0.50609E+01   0.44248E-03
   0.50709E+01   0.44493E-03
   0.50809E+01   0.44738E-03
   0.50909E+01   0.44983E-03
   0.51009E+01   0.45228E-03
   0.51109E+01   0.45474E-03
   0.51209E+01   0.45722E-03
   0.51309E+01   0.45970E-03
   0.51409E+01   0.46219E-03
   0.51509E+01   0.46469E-03
   0.51609E+01   0.46720E-03
   0.51709E+01   0.46972E-03
   0.51809E+01   0.47225E-03
   0.51909E+01   0.47479E-03
   0.52009E+01   0.47734E-03
   0.52109E+01   0.47990E-03
   0.52209E+01   0.48244E-03
   0.52309E+01   0.48500E-03
   0.52409E+01   0.48756E-03
   0.52509E+01   0.49014E-03
   0.52609E+01   0.49272E-03
   0.52709E+01   0.49531E-03
   0.52809E+01   0.49792E-03
   0.52909E+01   0.50053E-03
   0.53009E+01   0.50315E-03
   0.53109E+01   0.50578E-03
   0.53209E+01   0.50843E-03
   0.53309E+01   0.51108E-03
   0.53409E+01   0.51374E-03
   0.53509E+01   0.51639E-03
   0.53609E+01   0.51904E-03
   0.53709E+01   0.52171E-03
   0.53809E+01   0.52439E-03
   0.53909E+01   0.52707E-03
   0.54009E+01   0.52977E-03
   0.54109E+01   0.53248E-03
   0.54209E+01   0.53519E-03
   0.54309E+01   0.53792E-03
   0.54409E+01   0.54066E-03
   0.54509E+01   0.54340E-03
   0.54609E+01   0.54616E-03
   0.54709E+01   0.54890E-03
   0.54809E+01   0.55165E-03
   0.54909E+01   0.55441E-03
   0.55009E+01   0.55718E-03
   0.55109E+01   0.55996E-03
   0.55209E+01   0.56275E-03
   0.55309E+01   0.56555E-03
   0.55409E+01   0.56836E-03
   0.55509E+01   0.57118E-03
   0.55609E+01   0.57402E-03
   0.55709E+01   0.57686E-03
   0.55809E+01   0.57970E-03
   0.55909E+01   0.58254E-03
   0.56009E+01   0.58538E-03
   0.56109E+01   0.58824E-03
   0.56209E+01   0.59110E-03
   0.56309E+01   0.59398E-03
   0.56409E+01   0.59687E-03
   0.56509E+01   0.59976E-03
   0.56609E+01   0.60267E-03
   0.56709E+01   0.60558E-03
   0.56809E+01   0.60851E-03
   0.56909E+01   0.61145E-03
   0.57009E+01   0.61437E-03
   0.57109E+01   0.61730E-03
   0.57209E+01   0.62024E-03
   0.57309E+01   0.62319E-03
   0.57409E+01   0.62615E-03
   0.57509E+01   0.62912E-03
   0.57609E+01   0.63210E-03
   0.57709E+01   0.63509E-03
   0.57809E+01   0.63809E-03
   0.57909E+01   0.64111E-03
   0.58009E+01   0.64413E-03
   0.58109E+01   0.64716E-03
   0.58209E+01   0.65017E-03
   0.58309E+01   0.65319E-03
   0.58409E+01   0.65623E-03
   0.58509E+01   0.65927E-03
   0.58609E+01   0.66233E-03
   0.58709E+01   0.66540E-03
   0.58809E+01   0.66847E-03
   0.58909E+01   0.67156E-03
   0.59009E+01   0.67466E-03
   0.59109E+01   0.67776E-03
   0.59209E+01   0.68088E-03
   0.59309E+01   0.68398E-03
   0.59409E+01   0.68709E-03
   0.59509E+01   0.69021E-03
   0.59609E+01   0.69334E-03
   0.59709E+01   0.69648E-03
   0.59809E+01   0.69963E-03
   0.59909E+01   0.70279E-03
   0.60009E+01   0.70596E-03
   0.60109E+01   0.70915E-03
   0.60209E+01   0.71234E-03
   0.60309E+01   0.71554E-03
   0.60409E+01   0.71872E-03
   0.60509E+01   0.72192E-03
   0.60609E+01   0.72512E-03
   0.60709E+01   0.72834E-03
   0.60809E+01   0.73157E-03
   0.60909E+01   0.73480E-03
   0.61009E+01   0.73805E-03
   0.61109E+01   0.74131E-03
   0.61209E+01   0.74458E-03
   0.61309E+01   0.74786E-03
   0.61409E+01   0.75112E-03
   0.61509E+01   0.75439E-03
   0.61609E+01   0.75767E-03
   0.61709E+01   0.76096E-03
   0.61809E+01   0.76426E-03
   0.61909E+01   0.76758E-03
   0.62009E+01   0.77090E-03
   0.62109E+01   0.77423E-03
   0.62209E+01   0.77758E-03
   0.62309E+01   0.78093E-03
   0.62409E+01   0.78429E-03
   0.62509E+01   0.78764E-03
   0.62609E+01   0.79099E-03
   0.62709E+01   0.79436E-03
   0.62809E+01   0.79773E-03
   0.62909E+01   0.80112E-03
   0.63009E+01   0.80452E-03
   0.63109E+01   0.80793E-03
   0.63209E+01   0.81135E-03
   0.63309E+01   0.81478E-03
   0.63409E+01   0.81821E-03
   0.63509E+01   0.82163E-03
   0.63609E+01   0.82506E-03
   0.63709E+01   0.82850E-03
   0.63809E+01   0.83195E-03
   0.63909E+01   0.83542E-03
   0.64009E+01   0.83889E-03
   0.64109E+01   0.84237E-03
   0.64209E+01   0.84587E-03
   0.64309E+01   0.84937E-03
   0.64409E+01   0.85288E-03
   0.64509E+01   0.85638E-03
   0.64609E+01   0.85988E-03
   0.64709E+01   0.86340E-03
   0.64809E+01   0.86692E-03
   0.64909E+01   0.87046E-03
   0.65009E+01   0.87401E-03
   0.65109E+01   0.87757E-03
   0.65209E+01   0.88114E-03
   0.65309E+01   0.88472E-03
   0.65409E+01   0.88830E-03
   0.65509E+01   0.89187E-03
   0.65609E+01   0.89545E-03
   0.65709E+01   0.89904E-03
   0.65809E+01   0.90264E-03
   0.65909E+01   0.90625E-03
   0.66009E+01   0.90988E-03
   0.66109E+01   0.91351E-03
   0.66209E+01   0.91716E-03
   0.66309E+01   0.92081E-03
   0.66409E+01   0.92445E-03
   0.66509E+01   0.92809E-03
   0.66609E+01   0.93174E-03
   0.66709E+01   0.93541E-03
   0.66809E+01   0.93908E-03
   0.66909E+01   0.94277E-03
   0.67009E+01   0.94647E-03
   0.67109E+01   0.95018E-03
   0.67209E+01   0.95390E-03
   0.67309E+01   0.95762E-03
   0.67409E+01   0.96133E-03
   0.67509E+01   0.96504E-03
   0.67609E+01   0.96877E-03
   0.67709E+01   0.97251E-03
   0.67809E+01   0.97626E-03
   0.67909E+01   0.98002E-03
   0.68009E+01   0.98379E-03
   0.68109E+01   0.98758E-03
   0.68209E+01   0.99137E-03
   0.68309E+01   0.99515E-03
   0.68409E+01   0.99893E-03
   0.68509E+01   0.10027E-02
   0.68609E+01   0.10065E-02
   0.68709E+01   0.10103E-02
   0.68809E+01   0.10142E-02
   0.68909E+01   0.10180E-02
   0.69009E+01   0.10218E-02
   0.69109E+01   0.10257E-02
   0.69209E+01   0.10295E-02
   0.69309E+01   0.10334E-02
   0.69409E+01   0.10372E-02
   0.69509E+01   0.10411E-02
   0.69609E+01   0.10450E-02
   0.69709E+01   0.10489E-02
   0.69809E+01   0.10528E-02
   0.69909E+01   0.10567E-02
   0.70009E+01   0.10606E-02
   0.70109E+01   0.10645E-02
   0.70209E+01   0.10684E-02
   0.70309E+01   0.10723E-02
   0.70409E+01   0.10763E-02
   0.70509E+01   0.10802E-02
   0.70609E+01   0.10842E-02
   0.70709E+01   0.10881E-02
   0.70809E+01   0.10921E-02
   0.70909E+01   0.10961E-02
   0.71009E+01   0.11000E-02
   0.71109E+01   0.11040E-02
   0.71209E+01   0.11080E-02
   0.71309E+01   0.11120E-02
   0.71409E+01   0.11160E-02
   0.71509E+01   0.11200E-02
   0.71609E+01   0.11240E-02
   0.71709E+01   0.11280E-02
   0.71809E+01   0.11321E-02
   0.71909E+01   0.11361E-02
   0.72009E+01   0.11401E-02
   0.72109E+01   0.11442E-02
   0.72209E+01   0.11482E-02
   0.72309E+01   0.11523E-02
   0.72409E+01   0.11564E-02
   0.72509E+01   0.11605E-02
   0.72609E+01   0.11646E-02
   0.72709E+01   0.11687E-02
   0.72809E+01   0.11727E-02
   0.72909E+01   0.11768E-02
   0.73009E+01   0.11809E-02
   0.73109E+01   0.11850E-02
   0.73209E+01   0.11892E-02
   0.73309E+01   0.11933E-02
   0.73409E+01   0.11975E-02
   0.73509E+01   0.12016E-02
   0.73609E+01   0.12058E-02
   0.73709E+01   0.12099E-02
   0.73809E+01   0.12140E-02
   0.73909E+01   0.12182E-02
   0.74009E+01   0.12224E-02
   0.74109E+01   0.12266E-02
   0.74209E+01   0.12308E-02
   0.74309E+01   0.12350E-02
   0.74409E+01   0.12392E-02
   0.74509E+01   0.12434E-02
   0.74609E+01   0.12476E-02
   0.74709E+01   0.12518E-02
   0.74809E+01   0.12560E-02
   0.74909E+01   0.12603E-02
   0.75009E+01   0.12645E-02
   0.75109E+01   0.12688E-02
   0.75209E+01   0.12730E-02
   0.75309E+01   0.12773E-02
   0.75409E+01   0.12815E-02
   0.75509E+01   0.12858E-02
   0.75609E+01   0.12901E-02
   0.75709E+01   0.12943E-02
   0.75809E+01   0.12986E-02
   0.75909E+01   0.13029E-02
   0.76009E+01   0.13073E-02
   0.76109E+01   0.13116E-02
   0.76209E+01   0.13159E-02
   0.76309E+01   0.13202E-02
   0.76409E+01   0.13245E-02
   0.76509E+01   0.13288E-02
   0.76609E+01   0.13332E-02
   0.76709E+01   0.13375E-02
   0.76809E+01   0.13419E-02
   0.76909E+01   0.13463E-02
   0.77009E+01   0.13506E-02
   0.77109E+01   0.13550E-02
   0.77209E+01   0.13593E-02
   0.77309E+01   0.13637E-02
   0.77409E+01   0.13681E-02
   0.77509E+01   0.13725E-02
   0.77609E+01   0.13769E-02
   0.77709E+01   0.13813E-02
   0.77809E+01   0.13857E-02
   0.77909E+01   0.13901E-02
   0.78009E+01   0.13946E-02
   0.78109E+01   0.13990E-02
   0.78209E+01   0.14034E-02
   0.78309E+01   0.14079E-02
   0.78409E+01   0.14123E-02
   0.78509E+01   0.14168E-02
   0.78609E+01   0.14212E-02
   0.78709E+01   0.14257E-02
   0.78809E+01   0.14301E-02
   0.78909E+01   0.14346E-02
   0.79009E+01   0.14391E-02
   0.79109E+01   0.14436E-02
   0.79209E+01   0.14481E-02
   0.79309E+01   0.14526E-02
   0.79409E+01   0.14571E-02
   0.79509E+01   0.14616E-02
   0.79609E+01   0.14661E-02
   0.79709E+01   0.14706E-02
   0.79809E+01   0.14752E-02
   0.79909E+01   0.14797E-02
   0.80009E+01   0.14842E-02
   0.80109E+01   0.14888E-02
   0.80209E+01   0.14933E-02
   0.80309E+01   0.14979E-02
   0.80409E+01   0.15024E-02
   0.80509E+01   0.15070E-02
   0.80609E+01   0.15116E-02
   0.80709E+01   0.15162E-02
   0.80809E+01   0.15207E-02
   0.80909E+01   0.15253E-02
   0.81009E+01   0.15299E-02
   0.81109E+01   0.15345E-02
   0.81209E+01   0.15391E-02
   0.81309E+01   0.15437E-02
   0.81409E+01   0.15484E-02
   0.81509E+01   0.15530E-02
   0.81609E+01   0.15576E-02
   0.81709E+01   0.15622E-02
   0.81809E+01   0.15668E-02
   0.81909E+01   0.15715E-02
   0.82009E+01   0.15761E-02
   0.82109E+01   0.15808E-02
   0.82209E+01   0.15854E-02
   0.82309E+01   0.15901E-02
   0.82409E+01   0.15947E-02
   0.82509E+01   0.15994E-02
   0.82609E+01   0.16041E-02
   0.82709E+01   0.16088E-02
   0.82809E+01   0.16135E-02
   0.82909E+01   0.16182E-02
   0.83009E+01   0.16228E-02
   0.83109E+01   0.16275E-02
   0.83209E+01   0.16322E-02
   0.83309E+01   0.16369E-02
   0.83409E+01   0.16417E-02
   0.83509E+01   0.16464E-02
   0.83609E+01   0.16511E-02
   0.83709E+01   0.16558E-02
   0.83809E+01   0.16606E-02
   0.83909E+01   0.16653E-02
   0.84009E+01   0.16700E-02
   0.84109E+01   0.16748E-02
   0.84209E+01   0.16796E-02
   0.84309E+01   0.16843E-02
   0.84409E+01   0.16891E-02
   0.84509E+01   0.16938E-02
   0.84609E+01   0.16986E-02
   0.84709E+01   0.17034E-02
   0.84809E+01   0.17082E-02
   0.84909E+01   0.17130E-02
   0.85009E+01   0.17178E-02
   0.85109E+01   0.17225E-02
   0.85209E+01   0.17273E-02
   0.85309E+01   0.17321E-02
   0.85409E+01   0.17369E-02
   0.85509E+01   0.17418E-02
   0.85609E+01   0.17466E-02
   0.85709E+01   0.17514E-02
   0.85809E+01   0.17562E-02
   0.85909E+01   0.17611E-02
   0.86009E+01   0.17659E-02
   0.86109E+01   0.17707E-02
   0.86209E+01   0.17756E-02
   0.86309E+01   0.17805E-02
   0.86409E+01   0.17853E-02
   0.86509E+01   0.17902E-02
   0.86609E+01   0.17950E-02
   0.86709E+01   0.17999E-02
   0.86809E+01   0.18048E-02
   0.86909E+01   0.18096E-02
   0.87009E+01   0.18145E-02
   0.87109E+01   0.18194E-02
   0.87209E+01   0.18243E-02
   0.87309E+01   0.18292E-02
   0.87409E+01   0.18341E-02
   0.87509E+01   0.18390E-02
   0.87609E+01   0.18439E-02
   0.87709E+01   0.18488E-02
   0.87809E+01   0.18537E-02
   0.87909E+01   0.18586E-02
   0.88009E+01   0.18635E-02
   0.88109E+01   0.18684E-02
   0.88209E+01   0.18734E-02
   0.88309E+01   0.18783E-02
   0.88409E+01   0.18833E-02
   0.88509E+01   0.18882E-02
   0.88609E+01   0.18931E-02
   0.88709E+01   0.18981E-02
   0.88809E+01   0.19030E-02
   0.88909E+01   0.19080E-02
   0.89009E+01   0.19130E-02
   0.89109E+01   0.19179E-02
   0.89209E+01   0.19229E-02
   0.89309E+01   0.19278E-02
   0.89409E+01   0.19328E-02
   0.89509E+01   0.19378E-02
   0.89609E+01   0.19428E-02
   0.89709E+01   0.19478E-02
   0.89809E+01   0.19528E-02
   0.89909E+01   0.19578E-02
   0.90009E+01   0.19627E-02
   0.90109E+01   0.19678E-02
   0.90209E+01   0.19728E-02
   0.90309E+01   0.19778E-02
   0.90409E+01   0.19828E-02
   0.90509E+01   0.19878E-02
   0.90609E+01   0.19928E-02
   0.90709E+01   0.19978E-02
   0.90809E+01   0.20029E-02
   0.90909E+01   0.20079E-02
   0.91009E+01   0.20129E-02
   0.91109E+01   0.20180E-02
   0.91209E+01   0.20230E-02
   0.91309E+01   0.20280E-02
   0.91409E+01   0.20331E-02
   0.91509E+01   0.20381E-02
   0.91609E+01   0.20432E-02
   0.91709E+01   0.20482E-02
   0.91809E+01   0.20533E-02
   0.91909E+01   0.20584E-02
   0.92009E+01   0.20634E-02
   0.92109E+01   0.20685E-02
   0.92209E+01   0.20736E-02
   0.92309E+01   0.20786E-02
   0.92409E+01   0.20837E-02
   0.92509E+01   0.20888E-02
   0.92609E+01   0.20939E-02
   0.92709E+01   0.20990E-02
   0.92809E+01   0.21041E-02
   0.92909E+01   0.21092E-02
   0.93009E+01   0.21142E-02
   0.93109E+01   0.21193E-02
   0.93209E+01   0.21244E-02
   0.93309E+01   0.21295E-02
   0.93409E+01   0.21347E-02
   0.93509E+01   0.21398E-02
   0.93609E+01   0.21449E-02
   0.93709E+01   0.21500E-02
   0.93809E+01   0.21551E-02
   0.93909E+01   0.21602E-02
   0.94009E+01   0.21653E-02
   0.94109E+01   0.21705E-02
   0.94209E+01   0.21756E-02
   0.94309E+01   0.21807E-02
   0.94409E+01   0.21858E-02
   0.94509E+01   0.21910E-02
   0.94609E+01   0.21961E-02
   0.94709E+01   0.22012E-02
   0.94809E+01   0.22064E-02
   0.94909E+01   0.22115E-02
   0.95009E+01   0.22167E-02
   0.95109E+01   0.22218E-02
   0.95209E+01   0.22270E-02
   0.95309E+01   0.22321E-02
   0.95409E+01   0.22373E-02
   0.95509E+01   0.22424E-02
   0.95609E+01   0.22476E-02
   0.95709E+01   0.22528E-02
   0.95809E+01   0.22580E-02
   0.95909E+01   0.22631E-02
   0.96009E+01   0.22683E-02
   0.96109E+01   0.22734E-02
   0.96209E+01   0.22786E-02
   0.96309E+01   0.22838E-02
   0.96409E+01   0.22890E-02
   0.96509E+01   0.22942E-02
   0.96609E+01   0.22993E-02
   0.96709E+01   0.23045E-02
   0.96809E+01   0.23097E-02
   0.96909E+01   0.23149E-02
   0.97009E+01   0.23201E-02
   0.97109E+01   0.23253E-02
   0.97209E+01   0.23305E-02
   0.97309E+01   0.23357E-02
   0.97409E+01   0.23409E-02
   0.97509E+01   0.23461E-02
   0.97609E+01   0.23513E-02
   0.97709E+01   0.23565E-02
   0.97809E+01   0.23617E-02
   0.97909E+01   0.23669E-02
   0.98009E+01   0.23721E-02
   0.98109E+01   0.23773E-02
   0.98209E+01   0.23825E-02
   0.98309E+01   0.23877E-02
   0.98409E+01   0.23929E-02
   0.98509E+01   0.23982E-02
   0.98609E+01   0.24034E-02
   0.98709E+01   0.24086E-02
   0.98809E+01   0.24138E-02
   0.98909E+01   0.24190E-02
   0.99009E+01   0.24243E-02
   0.99109E+01   0.24295E-02
   0.99209E+01   0.24348E-02
   0.99309E+01   0.24400E-02
   0.99409E+01   0.24452E-02
   0.99509E+01   0.24504E-02
   0.99609E+01   0.24557E-02
   0.99709E+01   0.24609E-02
   0.99809E+01   0.24662E-02
   0.99909E+01   0.24714E-02
   0.10001E+02   0.24766E-02
   0.10011E+02   0.24818E-02
   0.10021E+02   0.24871E-02
   0.10031E+02   0.24924E-02
   0.10041E+02   0.24976E-02
   0.10051E+02   0.25028E-02
   0.10061E+02   0.25080E-02
   0.10071E+02   0.25133E-02
   0.10081E+02   0.25186E-02
   0.10091E+02   0.25238E-02
   0.10101E+02   0.25290E-02
   0.10111E+02   0.25343E-02
   0.10121E+02   0.25395E-02
   0.10131E+02   0.25448E-02
   0.10141E+02   0.25501E-02
   0.10151E+02   0.25553E-02
   0.10161E+02   0.25605E-02
   0.10171E+02   0.25658E-02
   0.10181E+02   0.25711E-02
   0.10191E+02   0.25763E-02
   0.10201E+02   0.25816E-02
   0.10211E+02   0.25868E-02
   0.10221E+02   0.25921E-02
   0.10231E+02   0.25973E-02
   0.10241E+02   0.26026E-02
   0.10251E+02   0.26078E-02
   0.10261E+02   0.26131E-02
   0.10271E+02   0.26183E-02
   0.10281E+02   0.26236E-02
   0.10291E+02   0.26289E-02
   0.10301E+02   0.26341E-02
   0.10311E+02   0.26394E-02
   0.10321E+02   0.26446E-02
   0.10331E+02   0.26499E-02
   0.10341E+02   0.26552E-02
   0.10351E+02   0.26605E-02
   0.10361E+02   0.26657E-02
   0.10371E+02   0.26710E-02
   0.10381E+02   0.26762E-02
   0.10391E+02   0.26815E-02
   0.10401E+02   0.26868E-02
   0.10411E+02   0.26920E-02
   0.10421E+02   0.26973E-02
   0.10431E+02   0.27025E-02
   0.10441E+02   0.27078E-02
   0.10451E+02   0.27131E-02
   0.10461E+02   0.27183E-02
   0.10471E+02   0.27236E-02
   0.10481E+02   0.27289E-02
   0.10491E+02   0.27341E-02
   0.10501E+02   0.27394E-02
   0.10511E+02   0.27447E-02
   0.10521E+02   0.27499E-02
   0.10531E+02   0.27552E-02
   0.10541E+02   0.27605E-02
   0.10551E+02   0.27657E-02
   0.10561E+02   0.27710E-02
   0.10571E+02   0.27762E-02
   0.10581E+02   0.27815E-02
   0.10591E+02   0.27868E-02
   0.10601E+02   0.27920E-02
   0.10611E+02   0.27973E-02
   0.10621E+02   0.28025E-02
   0.10631E+02   0.28078E-02
   0.10641E+02   0.28131E-02
   0.10651E+02   0.28183E-02
   0.10661E+02   0.28236E-02
   0.10671E+02   0.28288E-02
   0.10681E+02   0.28341E-02
   0.10691E+02   0.28394E-02
   0.10701E+02   0.28446E-02
   0.10711E+02   0.28498E-02
   0.10721E+02   0.28551E-02
   0.10731E+02   0.28604E-02
   0.10741E+02   0.28656E-02
   0.10751E+02   0.28709E-02
   0.10761E+02   0.28761E-02
   0.10771E+02   0.28813E-02
   0.10781E+02   0.28866E-02
   0.10791E+02   0.28919E-02
   0.10801E+02   0.28971E-02
   0.10811E+02   0.29023E-02
   0.10821E+02   0.29076E-02
   0.10831E+02   0.29128E-02
   0.10841E+02   0.29181E-02
   0.10851E+02   0.29233E-02
   0.10861E+02   0.29286E-02
   0.10871E+02   0.29338E-02
   0.10881E+02   0.29390E-02
   0.10891E+02   0.29443E-02
   0.10901E+02   0.29495E-02
   0.10911E+02   0.29548E-02
   0.10921E+02   0.29600E-02
   0.10931E+02   0.29652E-02
   0.10941E+02   0.29705E-02
   0.10951E+02   0.29757E-02
   0.10961E+02   0.29809E-02
   0.10971E+02   0.29861E-02
   0.10981E+02   0.29914E-02
   0.10991E+02   0.29966E-02
   0.11001E+02   0.30018E-02
   0.11011E+02   0.30070E-02
   0.11021E+02   0.30123E-02
   0.11031E+02   0.30175E-02
   0.11041E+02   0.30227E-02
   0.11051E+02   0.30279E-02
   0.11061E+02   0.30331E-02
   0.11071E+02   0.30383E-02
   0.11081E+02   0.30435E-02
   0.11091E+02   0.30487E-02
   0.11101E+02   0.30539E-02
   0.11111E+02   0.30591E-02
   0.11121E+02   0.30643E-02
   0.11131E+02   0.30695E-02
   0.11141E+02   0.30747E-02
   0.11151E+02   0.30799E-02
   0.11161E+02   0.30851E-02
   0.11171E+02   0.30903E-02
   0.11181E+02   0.30955E-02
   0.11191E+02   0.31007E-02
   0.11201E+02   0.31059E-02
   0.11211E+02   0.31110E-02
   0.11221E+02   0.31162E-02
   0.11231E+02   0.31214E-02
   0.11241E+02   0.31266E-02
   0.11251E+02   0.31318E-02
   0.11261E+02   0.31369E-02
   0.11271E+02   0.31421E-02
   0.11281E+02   0.31473E-02
   0.11291E+02   0.31525E-02
   0.11301E+02   0.31576E-02
   0.11311E+02   0.31628E-02
   0.11321E+02   0.31679E-02
   0.11331E+02   0.31731E-02
   0.11341E+02   0.31783E-02
   0.11351E+02   0.31834E-02
   0.11361E+02   0.31886E-02
   0.11371E+02   0.31937E-02
   0.11381E+02   0.31989E-02
   0.11391E+02   0.32040E-02
   0.11401E+02   0.32091E-02
   0.11411E+02   0.32143E-02
   0.11421E+02   0.32194E-02
   0.11431E+02   0.32246E-02
   0.11441E+02   0.32297E-02
   0.11451E+02   0.32348E-02
   0.11461E+02   0.32399E-02
   0.11471E+02   0.32450E-02
   0.11481E+02   0.32502E-02
   0.11491E+02   0.32553E-02
   0.11501E+02   0.32604E-02
   0.11511E+02   0.32655E-02
   0.11521E+02   0.32706E-02
   0.11531E+02   0.32757E-02
   0.11541E+02   0.32808E-02
   0.11551E+02   0.32859E-02
   0.11561E+02   0.32910E-02
   0.11571E+02   0.32961E-02
   0.11581E+02   0.33012E-02
   0.11591E+02   0.33063E-02
   0.11601E+02   0.33114E-02
   0.11611E+02   0.33164E-02
   0.11621E+02   0.33215E-02
   0.11631E+02   0.33266E-02
   0.11641E+02   0.33317E-02
   0.11651E+02   0.33367E-02
   0.11661E+02   0.33418E-02
   0.11671E+02   0.33469E-02
   0.11681E+02   0.33519E-02
   0.11691E+02   0.33570E-02
   0.11701E+02   0.33620E-02
   0.11711E+02   0.33671E-02
   0.11721E+02   0.33721E-02
   0.11731E+02   0.33772E-02
   0.11741E+02   0.33822E-02
   0.11751E+02   0.33873E-02
   0.11761E+02   0.33923E-02
   0.11771E+02   0.33973E-02
   0.11781E+02   0.34023E-02
   0.11791E+02   0.34073E-02
   0.11801E+02   0.34124E-02
   0.11811E+02   0.34174E-02
   0.11821E+02   0.34224E-02
   0.11831E+02   0.34274E-02
   0.11841E+02   0.34324E-02
   0.11851E+02   0.34374E-02
   0.11861E+02   0.34424E-02
   0.11871E+02   0.34474E-02
   0.11881E+02   0.34523E-02
   0.11891E+02   0.34573E-02
   0.11901E+02   0.34623E-02
   0.11911E+02   0.34673E-02
   0.11921E+02   0.34722E-02
   0.11931E+02   0.34772E-02
   0.11941E+02   0.34822E-02
   0.11951E+02   0.34871E-02
   0.11961E+02   0.34921E-02
   0.11971E+02   0.34970E-02
   0.11981E+02   0.35020E-02
   0.11991E+02   0.35069E-02
   0.12001E+02   0.35118E-02
   0.12011E+02   0.35168E-02
   0.12021E+02   0.35217E-02
   0.12031E+02   0.35267E-02
   0.12041E+02   0.35316E-02
   0.12051E+02   0.35365E-02
   0.12061E+02   0.35414E-02
   0.12071E+02   0.35463E-02
   0.12081E+02   0.35512E-02
   0.12091E+02   0.35561E-02
   0.12101E+02   0.35610E-02
   0.12111E+02   0.35659E-02
   0.12121E+02   0.35707E-02
   0.12131E+02   0.35756E-02
   0.12141E+02   0.35805E-02
   0.12151E+02   0.35854E-02
   0.12161E+02   0.35902E-02
   0.12171E+02   0.35951E-02
   0.12181E+02   0.36000E-02
   0.12191E+02   0.36048E-02
   0.12201E+02   0.36097E-02
   0.12211E+02   0.36145E-02
   0.12221E+02   0.36193E-02
   0.12231E+02   0.36242E-02
   0.12241E+02   0.36290E-02
   0.12251E+02   0.36338E-02
   0.12261E+02   0.36386E-02
   0.12271E+02   0.36434E-02
   0.12281E+02   0.36483E-02
   0.12291E+02   0.36531E-02
   0.12301E+02   0.36579E-02
   0.12311E+02   0.36627E-02
   0.12321E+02   0.36675E-02
   0.12331E+02   0.36722E-02
   0.12341E+02   0.36770E-02
   0.12351E+02   0.36818E-02
   0.12361E+02   0.36866E-02
   0.12371E+02   0.36913E-02
   0.12381E+02   0.36961E-02
   0.12391E+02   0.37008E-02
   0.12401E+02   0.37056E-02
   0.12411E+02   0.37103E-02
   0.12421E+02   0.37150E-02
   0.12431E+02   0.37198E-02
   0.12441E+02   0.37245E-02
   0.12451E+02   0.37292E-02
   0.12461E+02   0.37339E-02
   0.12471E+02   0.37386E-02
   0.12481E+02   0.37433E-02
   0.12491E+02   0.37480E-02
   0.12501E+02   0.37527E-02
   0.12511E+02   0.37574E-02
   0.12521E+02   0.37621E-02
   0.12531E+02   0.37668E-02
   0.12541E+02   0.37714E-02
   0.12551E+02   0.37761E-02
   0.12561E+02   0.37808E-02
   0.12571E+02   0.37854E-02
   0.12581E+02   0.37901E-02
   0.12591E+02   0.37947E-02
   0.12601E+02   0.37994E-02
   0.12611E+02   0.38040E-02
   0.12621E+02   0.38086E-02
   0.12631E+02   0.38132E-02
   0.12641E+02   0.38178E-02
   0.12651E+02   0.38224E-02
   0.12661E+02   0.38270E-02
   0.12671E+02   0.38316E-02
   0.12681E+02   0.38362E-02
   0.12691E+02   0.38408E-02
   0.12701E+02   0.38454E-02
   0.12711E+02   0.38500E-02
   0.12721E+02   0.38545E-02
   0.12731E+02   0.38591E-02
   0.12741E+02   0.38636E-02
   0.12751E+02   0.38682E-02
   0.12761E+02   0.38727E-02
   0.12771E+02   0.38773E-02
   0.12781E+02   0.38818E-02
   0.12791E+02   0.38863E-02
   0.12801E+02   0.38908E-02
   0.12811E+02   0.38953E-02
   0.12821E+02   0.38998E-02
   0.12831E+02   0.39043E-02
   0.12841E+02   0.39088E-02
   0.12851E+02   0.39133E-02
   0.12861E+02   0.39178E-02
   0.12871E+02   0.39223E-02
   0.12881E+02   0.39267E-02
   0.12891E+02   0.39312E-02
   0.12901E+02   0.39356E-02
   0.12911E+02   0.39401E-02
   0.12921E+02   0.39445E-02
   0.12931E+02   0.39490E-02
   0.12941E+02   0.39534E-02
   0.12951E+02   0.39578E-02
   0.12961E+02   0.39622E-02
   0.12971E+02   0.39666E-02
   0.12981E+02   0.39710E-02
   0.12991E+02   0.39754E-02
   0.13001E+02   0.39798E-02
   0.13011E+02   0.39842E-02
   0.13021E+02   0.39885E-02
   0.13031E+02   0.39929E-02
   0.13041E+02   0.39973E-02
   0.13051E+02   0.40016E-02
   0.13061E+02   0.40060E-02
   0.13071E+02   0.40103E-02
   0.13081E+02   0.40146E-02
   0.13091E+02   0.40190E-02
   0.13101E+02   0.40233E-02
   0.13111E+02   0.40276E-02
   0.13121E+02   0.40319E-02
   0.13131E+02   0.40362E-02
   0.13141E+02   0.40405E-02
   0.13151E+02   0.40448E-02
   0.13161E+02   0.40490E-02
   0.13171E+02   0.40533E-02
   0.13181E+02   0.40576E-02
   0.13191E+02   0.40618E-02
   0.13201E+02   0.40660E-02
   0.13211E+02   0.40703E-02
   0.13221E+02   0.40745E-02
   0.13231E+02   0.40787E-02
   0.13241E+02   0.40829E-02
   0.13251E+02   0.40871E-02
   0.13261E+02   0.40913E-02
   0.13271E+02   0.40955E-02
   0.13281E+02   0.40997E-02
   0.13291E+02   0.41039E-02
   0.13301E+02   0.41081E-02
   0.13311E+02   0.41122E-02
   0.13321E+02   0.41164E-02
   0.13331E+02   0.41205E-02
   0.13341E+02   0.41247E-02
   0.13351E+02   0.41288E-02
   0.13361E+02   0.41330E-02
   0.13371E+02   0.41371E-02
   0.13381E+02   0.41412E-02
   0.13391E+02   0.41453E-02
   0.13401E+02   0.41494E-02
   0.13411E+02   0.41535E-02
   0.13421E+02   0.41575E-02
   0.13431E+02   0.41616E-02
   0.13441E+02   0.41657E-02
   0.13451E+02   0.41697E-02
   0.13461E+02   0.41738E-02
   0.13471E+02   0.41778E-02
   0.13481E+02   0.41819E-02
   0.13491E+02   0.41859E-02
   0.13501E+02   0.41899E-02
   0.13511E+02   0.41939E-02
   0.13521E+02   0.41979E-02
   0.13531E+02   0.42019E-02
   0.13541E+02   0.42059E-02
   0.13551E+02   0.42099E-02
   0.13561E+02   0.42138E-02
   0.13571E+02   0.42178E-02
   0.13581E+02   0.42217E-02
   0.13591E+02   0.42257E-02
   0.13601E+02   0.42296E-02
   0.13611E+02   0.42336E-02
   0.13621E+02   0.42375E-02
   0.13631E+02   0.42414E-02
   0.13641E+02   0.42453E-02
   0.13651E+02   0.42492E-02
   0.13661E+02   0.42531E-02
   0.13671E+02   0.42569E-02
   0.13681E+02   0.42608E-02
   0.13691E+02   0.42647E-02
   0.13701E+02   0.42685E-02
   0.13711E+02   0.42724E-02
   0.13721E+02   0.42762E-02
   0.13731E+02   0.42801E-02
   0.13741E+02   0.42839E-02
   0.13751E+02   0.42877E-02
   0.13761E+02   0.42915E-02
   0.13771E+02   0.42953E-02
   0.13781E+02   0.42991E-02
   0.13791E+02   0.43028E-02
   0.13801E+02   0.43066E-02
   0.13811E+02   0.43104E-02
   0.13821E+02   0.43141E-02
   0.13831E+02   0.43179E-02
   0.13841E+02   0.43216E-02
   0.13851E+02   0.43253E-02
   0.13861E+02   0.43291E-02
   0.13871E+02   0.43328E-02
   0.13881E+02   0.43365E-02
   0.13891E+02   0.43402E-02
   0.13901E+02   0.43439E-02
   0.13911E+02   0.43475E-02
   0.13921E+02   0.43512E-02
   0.13931E+02   0.43548E-02
   0.13941E+02   0.43585E-02
   0.13951E+02   0.43621E-02
   0.13961E+02   0.43657E-02
   0.13971E+02   0.43694E-02
   0.13981E+02   0.43730E-02
   0.13991E+02   0.43766E-02
   0.14001E+02   0.43802E-02
   0.14011E+02   0.43838E-02
   0.14021E+02   0.43873E-02
   0.14031E+02   0.43909E-02
   0.14041E+02   0.43945E-02
   0.14051E+02   0.43980E-02
   0.14061E+02   0.44016E-02
   0.14071E+02   0.44051E-02
   0.14081E+02   0.44086E-02
   0.14091E+02   0.44121E-02
   0.14101E+02   0.44156E-02
   0.14111E+02   0.44191E-02
   0.14121E+02   0.44226E-02
   0.14131E+02   0.44261E-02
   0.14141E+02   0.44296E-02
   0.14151E+02   0.44330E-02
   0.14161E+02   0.44365E-02
   0.14171E+02   0.44399E-02
   0.14181E+02   0.44433E-02
   0.14191E+02   0.44468E-02
   0.14201E+02   0.44502E-02
   0.14211E+02   0.44536E-02
   0.14221E+02   0.44570E-02
   0.14231E+02   0.44603E-02
   0.14241E+02   0.44637E-02
   0.14251E+02   0.44671E-02
   0.14261E+02   0.44704E-02
   0.14271E+02   0.44738E-02
   0.14281E+02   0.44771E-02
   0.14291E+02   0.44804E-02
   0.14301E+02   0.44838E-02
   0.14311E+02   0.44871E-02
   0.14321E+02   0.44904E-02
   0.14331E+02   0.44937E-02
   0.14341E+02   0.44969E-02
   0.14351E+02   0.45002E-02
   0.14361E+02   0.45035E-02
   0.14371E+02   0.45067E-02
   0.14381E+02   0.45099E-02
   0.14391E+02   0.45132E-02
   0.14401E+02   0.45164E-02
   0.14411E+02   0.45196E-02
   0.14421E+02   0.45228E-02
   0.14431E+02   0.45260E-02
   0.14441E+02   0.45292E-02
   0.14451E+02   0.45324E-02
   0.14461E+02   0.45355E-02
   0.14471E+02   0.45387E-02
   0.14481E+02   0.45418E-02
   0.14491E+02   0.45449E-02
   0.14501E+02   0.45481E-02
   0.14511E+02   0.45512E-02
   0.14521E+02   0.45543E-02
   0.14531E+02   0.45574E-02
   0.14541E+02   0.45605E-02
   0.14551E+02   0.45635E-02
   0.14561E+02   0.45666E-02
   0.14571E+02   0.45697E-02
   0.14581E+02   0.45727E-02
   0.14591E+02   0.45758E-02
   0.14601E+02   0.45788E-02
   0.14611E+02   0.45818E-02
   0.14621E+02   0.45848E-02
   0.14631E+02   0.45878E-02
   0.14641E+02   0.45908E-02
   0.14651E+02   0.45938E-02
   0.14661E+02   0.45967E-02
   0.14671E+02   0.45997E-02
   0.14681E+02   0.46026E-02
   0.14691E+02   0.46056E-02
   0.14701E+02   0.46085E-02
   0.14711E+02   0.46114E-02
   0.14721E+02   0.46143E-02
   0.14731E+02   0.46172E-02
   0.14741E+02   0.46201E-02
   0.14751E+02   0.46229E-02
   0.14761E+02   0.46258E-02
   0.14771E+02   0.46287E-02
   0.14781E+02   0.46315E-02
   0.14791E+02   0.46343E-02
   0.14801E+02   0.46372E-02
   0.14811E+02   0.46400E-02
   0.14821E+02   0.46428E-02
   0.14831E+02   0.46456E-02
   0.14841E+02   0.46484E-02
   0.14851E+02   0.46511E-02
   0.14861E+02   0.46539E-02
   0.14871E+02   0.46566E-02
   0.14881E+02   0.46594E-02
   0.14891E+02   0.46621E-02
   0.14901E+02   0.46648E-02
   0.14911E+02   0.46675E-02
   0.14921E+02   0.46702E-02
   0.14931E+02   0.46729E-02
   0.14941E+02   0.46756E-02
   0.14951E+02   0.46783E-02
   0.14961E+02   0.46809E-02
   0.14971E+02   0.46836E-02
   0.14981E+02   0.46862E-02
   0.14991E+02   0.46888E-02
   0.15001E+02   0.46914E-02
   0.15011E+02   0.46940E-02
   0.15021E+02   0.46966E-02
   0.15031E+02   0.46992E-02
   0.15041E+02   0.47018E-02
   0.15051E+02   0.47044E-02
   0.15061E+02   0.47069E-02
   0.15071E+02   0.47095E-02
   0.15081E+02   0.47120E-02
   0.15091E+02   0.47145E-02
   0.15101E+02   0.47170E-02
   0.15111E+02   0.47195E-02
   0.15121E+02   0.47220E-02
   0.15131E+02   0.47245E-02
   0.15141E+02   0.47270E-02
   0.15151E+02   0.47294E-02
   0.15161E+02   0.47319E-02
   0.15171E+02   0.47343E-02
   0.15181E+02   0.47367E-02
   0.15191E+02   0.47391E-02
   0.15201E+02   0.47415E-02
   0.15211E+02   0.47439E-02
   0.15221E+02   0.47463E-02
   0.15231E+02   0.47487E-02
   0.15241E+02   0.47511E-02
   0.15251E+02   0.47534E-02
   0.15261E+02   0.47557E-02
   0.15271E+02   0.47581E-02
   0.15281E+02   0.47604E-02
   0.15291E+02   0.47627E-02
   0.15301E+02   0.47650E-02
   0.15311E+02   0.47673E-02
   0.15321E+02   0.47696E-02
   0.15331E+02   0.47718E-02
   0.15341E+02   0.47741E-02
   0.15351E+02   0.47763E-02
   0.15361E+02   0.47785E-02
   0.15371E+02   0.47808E-02
   0.15381E+02   0.47830E-02
   0.15391E+02   0.47852E-02
   0.15401E+02   0.47874E-02
   0.15411E+02   0.47895E-02
   0.15421E+02   0.47917E-02
   0.15431E+02   0.47939E-02
   0.15441E+02   0.47960E-02
   0.15451E+02   0.47981E-02
   0.15461E+02   0.48003E-02
   0.15471E+02   0.48024E-02
   0.15481E+02   0.48045E-02
   0.15491E+02   0.48066E-02
   0.15501E+02   0.48087E-02
   0.15511E+02   0.48107E-02
   0.15521E+02   0.48128E-02
   0.15531E+02   0.48148E-02
   0.15541E+02   0.48169E-02
   0.15551E+02   0.48189E-02
   0.15561E+02   0.48209E-02
   0.15571E+02   0.48229E-02
   0.15581E+02   0.48249E-02
   0.15591E+02   0.48269E-02
   0.15601E+02   0.48288E-02
   0.15611E+02   0.48308E-02
   0.15621E+02   0.48328E-02
   0.15631E+02   0.48347E-02
   0.15641E+02   0.48366E-02
   0.15651E+02   0.48385E-02
   0.15661E+02   0.48404E-02
   0.15671E+02   0.48423E-02
   0.15681E+02   0.48442E-02
   0.15691E+02   0.48461E-02
   0.15701E+02   0.48479E-02
   0.15711E+02   0.48498E-02
   0.15721E+02   0.48516E-02
   0.15731E+02   0.48535E-02
   0.15741E+02   0.48553E-02
   0.15751E+02   0.48571E-02
   0.15761E+02   0.48589E-02
   0.15771E+02   0.48607E-02
   0.15781E+02   0.48624E-02
   0.15791E+02   0.48642E-02
   0.15801E+02   0.48659E-02
   0.15811E+02   0.48677E-02
   0.15821E+02   0.48694E-02
   0.15831E+02   0.48711E-02
   0.15841E+02   0.48728E-02
   0.15851E+02   0.48745E-02
   0.15861E+02   0.48762E-02
   0.15871E+02   0.48779E-02
   0.15881E+02   0.48795E-02
   0.15891E+02   0.48812E-02
   0.15901E+02   0.48828E-02
   0.15911E+02   0.48845E-02
   0.15921E+02   0.48861E-02
   0.15931E+02   0.48877E-02
   0.15941E+02   0.48893E-02
   0.15951E+02   0.48909E-02
   0.15961E+02   0.48925E-02
   0.15971E+02   0.48940E-02
   0.15981E+02   0.48956E-02
   0.15991E+02   0.48971E-02
   0.16001E+02   0.48986E-02
   0.16011E+02   0.49002E-02
   0.16021E+02   0.49017E-02
   0.16031E+02   0.49032E-02
   0.16041E+02   0.49047E-02
   0.16051E+02   0.49061E-02
   0.16061E+02   0.49076E-02
   0.16071E+02   0.49090E-02
   0.16081E+02   0.49105E-02
   0.16091E+02   0.49119E-02
   0.16101E+02   0.49133E-02
   0.16111E+02   0.49148E-02
   0.16121E+02   0.49162E-02
   0.16131E+02   0.49175E-02
   0.16141E+02   0.49189E-02
   0.16151E+02   0.49203E-02
   0.16161E+02   0.49216E-02
   0.16171E+02   0.49230E-02
   0.16181E+02   0.49243E-02
   0.16191E+02   0.49256E-02
   0.16201E+02   0.49270E-02
   0.16211E+02   0.49283E-02
   0.16221E+02   0.49295E-02
   0.16231E+02   0.49308E-02
   0.16241E+02   0.49321E-02
   0.16251E+02   0.49333E-02
   0.16261E+02   0.49346E-02
   0.16271E+02   0.49358E-02
   0.16281E+02   0.49371E-02
   0.16291E+02   0.49383E-02
   0.16301E+02   0.49395E-02
   0.16311E+02   0.49407E-02
   0.16321E+02   0.49418E-02
   0.16331E+02   0.49430E-02
   0.16341E+02   0.49442E-02
   0.16351E+02   0.49453E-02
   0.16361E+02   0.49465E-02
   0.16371E+02   0.49476E-02
   0.16381E+02   0.49487E-02
   0.16391E+02   0.49498E-02
   0.16401E+02   0.49509E-02
   0.16411E+02   0.49520E-02
   0.16421E+02   0.49531E-02
   0.16431E+02   0.49541E-02
   0.16441E+02   0.49552E-02
   0.16451E+02   0.49562E-02
   0.16461E+02   0.49572E-02
   0.16471E+02   0.49583E-02
   0.16481E+02   0.49593E-02
   0.16491E+02   0.49603E-02
   0.16501E+02   0.49613E-02
   0.16511E+02   0.49622E-02
   0.16521E+02   0.49632E-02
   0.16531E+02   0.49642E-02
   0.16541E+02   0.49651E-02
   0.16551E+02   0.49660E-02
   0.16561E+02   0.49670E-02
   0.16571E+02   0.49679E-02
   0.16581E+02   0.49688E-02
   0.16591E+02   0.49697E-02
   0.16601E+02   0.49705E-02
   0.16611E+02   0.49714E-02
   0.16621E+02   0.49723E-02
   0.16631E+02   0.49731E-02
   0.16641E+02   0.49740E-02
   0.16651E+02   0.49748E-02
   0.16661E+02   0.49756E-02
   0.16671E+02   0.49764E-02
   0.16681E+02   0.49772E-02
   0.16691E+02   0.49780E-02
   0.16701E+02   0.49788E-02
   0.16711E+02   0.49796E-02
   0.16721E+02   0.49803E-02
   0.16731E+02   0.49811E-02
   0.16741E+02   0.49818E-02
   0.16751E+02   0.49825E-02
   0.16761E+02   0.49832E-02
   0.16771E+02   0.49840E-02
   0.16781E+02   0.49846E-02
   0.16791E+02   0.49853E-02
   0.16801E+02   0.49860E-02
   0.16811E+02   0.49867E-02
   0.16821E+02   0.49873E-02
   0.16831E+02   0.49880E-02
   0.16841E+02   0.49886E-02
   0.16851E+02   0.49892E-02
   0.16861E+02   0.49899E-02
   0.16871E+02   0.49905E-02
   0.16881E+02   0.49911E-02
   0.16891E+02   0.49916E-02
   0.16901E+02   0.49922E-02
   0.16911E+02   0.49928E-02
   0.16921E+02   0.49933E-02
   0.16931E+02   0.49939E-02
   0.16941E+02   0.49944E-02
   0.16951E+02   0.49950E-02
   0.16961E+02   0.49955E-02
   0.16971E+02   0.49960E-02
   0.16981E+02   0.49965E-02
   0.16991E+02   0.49970E-02
   0.17001E+02   0.49975E-02
   0.17011E+02   0.49979E-02
   0.17021E+02   0.49984E-02
   0.17031E+02   0.49988E-02
   0.17041E+02   0.49993E-02
   0.17051E+02   0.49997E-02
   0.17061E+02   0.50001E-02
   0.17071E+02   0.50006E-02
   0.17081E+02   0.50010E-02
   0.17091E+02   0.50014E-02
   0.17101E+02   0.50017E-02
   0.17111E+02   0.50021E-02
   0.17121E+02   0.50025E-02
   0.17131E+02   0.50028E-02
   0.17141E+02   0.50032E-02
   0.17151E+02   0.50035E-02
   0.17161E+02   0.50039E-02
   0.17171E+02   0.50042E-02
   0.17181E+02   0.50045E-02
   0.17191E+02   0.50048E-02
   0.17201E+02   0.50051E-02
   0.17211E+02   0.50054E-02
   0.17221E+02   0.50057E-02
   0.17231E+02   0.50060E-02
   0.17241E+02   0.50062E-02
   0.17251E+02   0.50065E-02
   0.17261E+02   0.50067E-02
   0.17271E+02   0.50070E-02
   0.17281E+02   0.50072E-02
   0.17291E+02   0.50074E-02
   0.17301E+02   0.50076E-02
   0.17311E+02   0.50079E-02
   0.17321E+02   0.50080E-02
   0.17331E+02   0.50082E-02
   0.17341E+02   0.50084E-02
   0.17351E+02   0.50086E-02
   0.17361E+02   0.50088E-02
   0.17371E+02   0.50089E-02
   0.17381E+02   0.50091E-02
   0.17391E+02   0.50092E-02
   0.17401E+02   0.50094E-02
   0.17411E+02   0.50095E-02
   0.17421E+02   0.50096E-02
   0.17431E+02   0.50097E-02
   0.17441E+02   0.50098E-02
   0.17451E+02   0.50100E-02
   0.17461E+02   0.50100E-02
   0.17471E+02   0.50101E-02
   0.17481E+02   0.50102E-02
   0.17491E+02   0.50103E-02
   0.17501E+02   0.50104E-02
   0.17511E+02   0.50104E-02
   0.17521E+02   0.50105E-02
   0.17531E+02   0.50106E-02
   0.17541E+02   0.50106E-02
   0.17551E+02   0.50106E-02
   0.17561E+02   0.50107E-02
   0.17571E+02   0.50107E-02
   0.17581E+02   0.50107E-02
   0.17591E+02   0.50108E-02
   0.17601E+02   0.50108E-02
   0.17611E+02   0.50108E-02
   0.17621E+02   0.50108E-02
   0.17631E+02   0.50108E-02
   0.17641E+02   0.50108E-02
   0.17651E+02   0.50108E-02
   0.17661E+02   0.50108E-02


   0.11000E-01   0.10010E-07
   0.21000E-01   0.10070E-07
   0.31000E-01   0.10226E-07
   0.41000E-01   0.10523E-07
   0.51000E-01   0.11007E-07
   0.60999E-01   0.11723E-07
   0.70999E-01   0.12717E-07
   0.80999E-01   0.14034E-07
   0.90999E-01   0.15721E-07
   0.10100E+00   0.17821E-07
   0.11100E+00   0.20382E-07
   0.12100E+00   0.23449E-07
   0.13100E+00   0.27066E-07
   0.14100E+00   0.31280E-07
   0.15100E+00   0.36137E-07
   0.16100E+00   0.41681E-07
   0.17100E+00   0.47958E-07
   0.18100E+00   0.55015E-07
   0.19100E+00   0.62896E-07
   0.20100E+00   0.71647E-07
   0.21100E+00   0.81313E-07
   0.22100E+00   0.91940E-07
   0.23100E+00   0.10357E-06
   0.24100E+00   0.11626E-06
   0.25100E+00   0.13004E-06
   0.26100E+00   0.14497E-06
   0.27100E+00   0.16109E-06
   0.28100E+00   0.17844E-06
   0.29100E+00   0.19707E-06
   0.30100E+00   0.21702E-06
   0.31100E+00   0.23835E-06
   0.32100E+00   0.26109E-06
   0.33100E+00   0.28530E-06
   0.34100E+00   0.31101E-06
   0.35100E+00   0.33828E-06
   0.36100E+00   0.36714E-06
   0.37100E+00   0.39765E-06
   0.38100E+00   0.42985E-06
   0.39100E+00   0.46379E-06
   0.40100E+00   0.49950E-06
   0.41100E+00   0.53704E-06
   0.42100E+00   0.57646E-06
   0.43100E+00   0.61779E-06
   0.44100E+00   0.66108E-06
   0.45100E+00   0.70639E-06
   0.46100E+00   0.75374E-06
   0.47100E+00   0.80320E-06
   0.48100E+00   0.85480E-06
   0.49100E+00   0.90860E-06
   0.50100E+00   0.96463E-06
   0.51099E+00   0.10229E-05
   0.52099E+00   0.10836E-05
   0.53099E+00   0.11466E-05
   0.54099E+00   0.12120E-05
   0.55099E+00   0.12794E-05
   0.56099E+00   0.13491E-05
   0.57099E+00   0.14214E-05
   0.58099E+00   0.14962E-05
   0.59099E+00   0.15736E-05
   0.60099E+00   0.16538E-05
   0.61099E+00   0.17366E-05
   0.62099E+00   0.18222E-05
   0.63099E+00   0.19106E-05
   0.64099E+00   0.20018E-05
   0.65099E+00   0.20959E-05
   0.66099E+00   0.21930E-05
   0.67099E+00   0.22930E-05
   0.68099E+00   0.23961E-05
   0.69099E+00   0.25023E-05
   0.70099E+00   0.26115E-05
   0.71099E+00   0.27239E-05
   0.72099E+00   0.28396E-05
   0.73099E+00   0.29585E-05
   0.74099E+00   0.30806E-05
   0.75099E+00   0.32062E-05
   0.76099E+00   0.33351E-05
   0.77099E+00   0.34674E-05
   0.78099E+00   0.36032E-05
   0.79099E+00   0.37426E-05
   0.80099E+00   0.38855E-05
   0.81099E+00   0.40320E-05
   0.82099E+00   0.41822E-05
   0.83099E+00   0.43361E-05
   0.84099E+00   0.44937E-05
   0.85099E+00   0.46552E-05
   0.86099E+00   0.48204E-05
   0.87099E+00   0.49896E-05
   0.88099E+00   0.51627E-05
   0.89099E+00   0.53397E-05
   0.90099E+00   0.55208E-05
   0.91099E+00   0.57059E-05
   0.92099E+00   0.58952E-05
   0.93099E+00   0.60886E-05
   0.94099E+00   0.62862E-05
   0.95099E+00   0.64880E-05
   0.96099E+00   0.66942E-05
   0.97099E+00   0.69046E-05
   0.98099E+00   0.71195E-05
   0.99099E+00   0.73388E-05
   0.10010E+01   0.75625E-05
   0.10110E+01   0.77908E-05
   0.10210E+01   0.80236E-05
   0.10310E+01   0.82610E-05
   0.10410E+01   0.85031E-05
   0.10510E+01   0.87499E-05
   0.10610E+01   0.90014E-05
   0.10710E+01   0.92577E-05
   0.10810E+01   0.95189E-05
   0.10910E+01   0.97849E-05
   0.11010E+01   0.10056E-04
   0.11110E+01   0.10332E-04
   0.11210E+01   0.10613E-04
   0.11310E+01   0.10899E-04
   0.11410E+01   0.11190E-04
   0.11510E+01   0.11486E-04
   0.11610E+01   0.11787E-04
   0.11710E+01   0.12094E-04
   0.11810E+01   0.12406E-04
   0.11910E+01   0.12723E-04
   0.12010E+01   0.13046E-04
   0.12110E+01   0.13374E-04
   0.12210E+01   0.13707E-04
   0.12310E+01   0.14046E-04
   0.12410E+01   0.14391E-04
   0.12510E+01   0.14741E-04
   0.12610E+01   0.15097E-04
   0.12710E+01   0.15455E-04
   0.12810E+01   0.15819E-04
   0.12910E+01   0.16189E-04
   0.13010E+01   0.16564E-04
   0.13110E+01   0.16945E-04
   0.13210E+01   0.17332E-04
   0.13310E+01   0.17724E-04
   0.13410E+01   0.18123E-04
   0.13510E+01   0.18528E-04
   0.13610E+01   0.18939E-04
   0.13710E+01   0.19355E-04
   0.13810E+01   0.19778E-04
   0.13910E+01   0.20207E-04
   0.14010E+01   0.20643E-04
   0.14110E+01   0.21084E-04
   0.14210E+01   0.21532E-04
   0.14310E+01   0.21986E-04
   0.14410E+01   0.22447E-04
   0.14510E+01   0.22914E-04
   0.14610E+01   0.23388E-04
   0.14710E+01   0.23868E-04
   0.14810E+01   0.24354E-04
   0.14910E+01   0.24848E-04
   0.15010E+01   0.25348E-04
   0.15110E+01   0.25854E-04
   0.15210E+01   0.26368E-04
   0.15310E+01   0.26888E-04
   0.15410E+01   0.27415E-04
   0.15510E+01   0.27949E-04
   0.15610E+01   0.28489E-04
   0.15710E+01   0.29037E-04
   0.15810E+01   0.29592E-04
   0.15910E+01   0.30154E-04
   0.16010E+01   0.30723E-04
   0.16110E+01   0.31299E-04
   0.16210E+01   0.31882E-04
   0.16310E+01   0.32473E-04
   0.16410E+01   0.33071E-04
   0.16510E+01   0.33676E-04
   0.16610E+01   0.34289E-04
   0.16710E+01   0.34909E-04
   0.16810E+01   0.35536E-04
   0.16910E+01   0.36171E-04
   0.17010E+01   0.36813E-04
   0.17110E+01   0.37456E-04
   0.17210E+01   0.38108E-04
   0.17310E+01   0.38767E-04
   0.17410E+01   0.39434E-04
   0.17510E+01   0.40108E-04
   0.17610E+01   0.40790E-04
   0.17710E+01   0.41480E-04
   0.17810E+01   0.42178E-04
   0.17910E+01   0.42884E-04
   0.18010E+01   0.43597E-04
   0.18110E+01   0.44319E-04
   0.18210E+01   0.45048E-04
   0.18310E+01   0.45786E-04
   0.18410E+01   0.46532E-04
   0.18510E+01   0.47286E-04
   0.18610E+01   0.48048E-04
   0.18710E+01   0.48818E-04
   0.18810E+01   0.49596E-04
   0.18910E+01   0.50383E-04
   0.19010E+01   0.51179E-04
   0.19110E+01   0.51982E-04
   0.19210E+01   0.52794E-04
   0.19310E+01   0.53615E-04
   0.19410E+01   0.54444E-04
   0.19510E+01   0.55282E-04
   0.19610E+01   0.56128E-04
   0.19710E+01   0.56983E-04
   0.19810E+01   0.57847E-04
   0.19910E+01   0.58720E-04
   0.20010E+01   0.59601E-04
   0.20110E+01   0.60491E-04
   0.20210E+01   0.61391E-04
   0.20310E+01   0.62299E-04
   0.20410E+01   0.63216E-04
   0.20510E+01   0.64134E-04
   0.20610E+01   0.65060E-04
   0.20710E+01   0.65996E-04
   0.20810E+01   0.66940E-04
   0.20910E+01   0.67893E-04
   0.21010E+01   0.68856E-04
   0.21110E+01   0.69827E-04
   0.21210E+01   0.70808E-04
   0.21310E+01   0.71799E-04
   0.21410E+01   0.72798E-04
   0.21510E+01   0.73807E-04
   0.21610E+01   0.74826E-04
   0.21710E+01   0.75854E-04
   0.21810E+01   0.76891E-04
   0.21910E+01   0.77938E-04
   0.22010E+01   0.78995E-04
   0.22110E+01   0.80061E-04
   0.22210E+01   0.81137E-04
   0.22310E+01   0.82222E-04
   0.22410E+01   0.83318E-04
   0.22510E+01   0.84423E-04
   0.22610E+01   0.85538E-04
   0.22710E+01   0.86663E-04
   0.22810E+01   0.87798E-04
   0.22910E+01   0.88943E-04
   0.23010E+01   0.90098E-04
   0.23110E+01   0.91263E-04
   0.23210E+01   0.92438E-04
   0.23310E+01   0.93624E-04
   0.23410E+01   0.94817E-04
   0.23510E+01   0.96012E-04
   0.23610E+01   0.97216E-04
   0.23710E+01   0.98431E-04
   0.23810E+01   0.99656E-04
   0.23910E+01   0.10089E-03
   0.24010E+01   0.10214E-03
   0.24110E+01   0.10339E-03
   0.24210E+01   0.10466E-03
   0.24310E+01   0.10594E-03
   0.24410E+01   0.10722E-03
   0.24510E+01   0.10852E-03
   0.24610E+01   0.10983E-03
   0.24710E+01   0.11115E-03
   0.24810E+01   0.11248E-03
   0.24910E+01   0.11382E-03
   0.25010E+01   0.11517E-03
   0.25110E+01   0.11654E-03
   0.25210E+01   0.11791E-03
   0.25310E+01   0.11929E-03
   0.25410E+01   0.12069E-03
   0.25510E+01   0.12210E-03
   0.25610E+01   0.12351E-03
   0.25710E+01   0.12494E-03
   0.25810E+01   0.12638E-03
   0.25910E+01   0.12783E-03
   0.26010E+01   0.12929E-03
   0.26110E+01   0.13075E-03
   0.26210E+01   0.13222E-03
   0.26310E+01   0.13371E-03
   0.26410E+01   0.13520E-03
   0.26510E+01   0.13670E-03
   0.26610E+01   0.13822E-03
   0.26710E+01   0.13975E-03
   0.26810E+01   0.14129E-03
   0.26910E+01   0.14284E-03
   0.27010E+01   0.14440E-03
   0.27110E+01   0.14597E-03
   0.27210E+01   0.14756E-03
   0.27310E+01   0.14915E-03
   0.27410E+01   0.15076E-03
   0.27510E+01   0.15238E-03
   0.27610E+01   0.15401E-03
   0.27710E+01   0.15566E-03
   0.27810E+01   0.15731E-03
   0.27910E+01   0.15898E-03
   0.28010E+01   0.16066E-03
   0.28110E+01   0.16235E-03
   0.28210E+01   0.16406E-03
   0.28310E+01   0.16578E-03
   0.28410E+01   0.16749E-03
   0.28510E+01   0.16921E-03
   0.28610E+01   0.17095E-03
   0.28710E+01   0.17270E-03
   0.28810E+01   0.17446E-03
   0.28910E+01   0.17623E-03
   0.29010E+01   0.17802E-03
   0.29110E+01   0.17981E-03
   0.29210E+01   0.18162E-03
   0.29310E+01   0.18344E-03
   0.29410E+01   0.18528E-03
   0.29510E+01   0.18713E-03
   0.29610E+01   0.18899E-03
   0.29710E+01   0.19086E-03
   0.29810E+01   0.19274E-03
   0.29910E+01   0.19464E-03
   0.30010E+01   0.19655E-03
   0.30110E+01   0.19847E-03
   0.30210E+01   0.20041E-03
   0.30310E+01   0.20236E-03
   0.30410E+01   0.20432E-03
   0.30510E+01   0.20629E-03
   0.30610E+01   0.20826E-03
   0.30710E+01   0.21024E-03
   0.30810E+01   0.21224E-03
   0.30910E+01   0.21424E-03
   0.31010E+01   0.21626E-03
   0.31110E+01   0.21830E-03
   0.31210E+01   0.22034E-03
   0.31310E+01   0.22240E-03
   0.31410E+01   0.22448E-03
   0.31510E+01   0.22656E-03
   0.31610E+01   0.22866E-03
   0.31710E+01   0.23077E-03
   0.31810E+01   0.23290E-03
   0.31910E+01   0.23504E-03
   0.32010E+01   0.23719E-03
   0.32110E+01   0.23936E-03
   0.32210E+01   0.24154E-03
   0.32310E+01   0.24373E-03
   0.32410E+01   0.24594E-03
   0.32510E+01   0.24816E-03
   0.32610E+01   0.25038E-03
   0.32710E+01   0.25260E-03
   0.32810E+01   0.25485E-03
   0.32910E+01   0.25710E-03
   0.33010E+01   0.25937E-03
   0.33110E+01   0.26165E-03
   0.33210E+01   0.26394E-03
   0.33310E+01   0.26625E-03
   0.33410E+01   0.26858E-03
   0.33510E+01   0.27091E-03
   0.33610E+01   0.27326E-03
   0.33710E+01   0.27563E-03
   0.33810E+01   0.27801E-03
   0.33910E+01   0.28040E-03
   0.34010E+01   0.28281E-03
   0.34110E+01   0.28523E-03
   0.34210E+01   0.28767E-03
   0.34310E+01   0.29012E-03
   0.34410E+01   0.29258E-03
   0.34510E+01   0.29503E-03
   0.34610E+01   0.29750E-03
   0.34710E+01   0.29999E-03
   0.34810E+01   0.30248E-03
   0.34910E+01   0.30500E-03
   0.35010E+01   0.30752E-03
   0.35110E+01   0.31006E-03
   0.35210E+01   0.31262E-03
   0.35310E+01   0.31519E-03
   0.35410E+01   0.31777E-03
   0.35510E+01   0.32037E-03
   0.35610E+01   0.32299E-03
   0.35710E+01   0.32562E-03
   0.35810E+01   0.32826E-03
   0.35910E+01   0.33092E-03
   0.36010E+01   0.33359E-03
   0.36110E+01   0.33628E-03
   0.36210E+01   0.33898E-03
   0.36310E+01   0.34167E-03
   0.36410E+01   0.34438E-03
   0.36510E+01   0.34710E-03
   0.36610E+01   0.34984E-03
   0.36710E+01   0.35259E-03
   0.36810E+01   0.35536E-03
   0.36910E+01   0.35814E-03
   0.37010E+01   0.36093E-03
   0.37110E+01   0.36375E-03
   0.37210E+01   0.36657E-03
   0.37310E+01   0.36942E-03
   0.37410E+01   0.37227E-03
   0.37510E+01   0.37515E-03
   0.37610E+01   0.37804E-03
   0.37710E+01   0.38094E-03
   0.37810E+01   0.38386E-03
   0.37910E+01   0.38679E-03
   0.38010E+01   0.38971E-03
   0.38110E+01   0.39265E-03
   0.38210E+01   0.39560E-03
   0.38310E+01   0.39857E-03
   0.38410E+01   0.40155E-03
   0.38510E+01   0.40455E-03
   0.38610E+01   0.40757E-03
   0.38710E+01   0.41060E-03
   0.38810E+01   0.41364E-03
   0.38910E+01   0.41671E-03
   0.39010E+01   0.41978E-03
   0.39110E+01   0.42288E-03
   0.39210E+01   0.42599E-03
   0.39310E+01   0.42911E-03
   0.39410E+01   0.43226E-03
   0.39510E+01   0.43541E-03
   0.39610E+01   0.43856E-03
   0.39710E+01   0.44172E-03
   0.39810E+01   0.44489E-03
   0.39910E+01   0.44808E-03
   0.40010E+01   0.45129E-03
   0.40110E+01   0.45451E-03
   0.40210E+01   0.45775E-03
   0.40310E+01   0.46101E-03
   0.40410E+01   0.46428E-03
   0.40510E+01   0.46757E-03
   0.40610E+01   0.47087E-03
   0.40710E+01   0.47419E-03
   0.40810E+01   0.47753E-03
   0.40910E+01   0.48088E-03
   0.41010E+01   0.48425E-03
   0.41110E+01   0.48763E-03
   0.41210E+01   0.49100E-03
   0.41310E+01   0.49438E-03
   0.41410E+01   0.49779E-03
   0.41510E+01   0.50121E-03
   0.41610E+01   0.50464E-03
   0.41710E+01   0.50809E-03
   0.41810E+01   0.51156E-03
   0.41910E+01   0.51505E-03
   0.42010E+01   0.51855E-03
   0.42110E+01   0.52207E-03
   0.42210E+01   0.52560E-03
   0.42310E+01   0.52915E-03
   0.42410E+01   0.53272E-03
   0.42510E+01   0.53631E-03
   0.42610E+01   0.53991E-03
   0.42710E+01   0.54349E-03
   0.42810E+01   0.54709E-03
   0.42910E+01   0.55071E-03
   0.43010E+01   0.55435E-03
   0.43110E+01   0.55800E-03
   0.43210E+01   0.56167E-03
   0.43310E+01   0.56535E-03
   0.43410E+01   0.56906E-03
   0.43510E+01   0.57278E-03
   0.43610E+01   0.57651E-03
   0.43710E+01   0.58027E-03
   0.43810E+01   0.58404E-03
   0.43910E+01   0.58783E-03
   0.44010E+01   0.59163E-03
   0.44110E+01   0.59542E-03
   0.44210E+01   0.59922E-03
   0.44310E+01   0.60304E-03
   0.44410E+01   0.60688E-03
   0.44510E+01   0.61074E-03
   0.44610E+01   0.61461E-03
   0.44710E+01   0.61850E-03
   0.44810E+01   0.62241E-03
   0.44910E+01   0.62634E-03
   0.45010E+01   0.63028E-03
   0.45110E+01   0.63424E-03
   0.45210E+01   0.63822E-03
   0.45310E+01   0.64221E-03
   0.45410E+01   0.64622E-03
   0.45510E+01   0.65021E-03
   0.45610E+01   0.65423E-03
   0.45710E+01   0.65825E-03
   0.45810E+01   0.66230E-03
   0.45910E+01   0.66636E-03
   0.46010E+01   0.67044E-03
   0.46110E+01   0.67454E-03
   0.46210E+01   0.67866E-03
   0.46310E+01   0.68279E-03
   0.46410E+01   0.68694E-03
   0.46510E+01   0.69112E-03
   0.46610E+01   0.69530E-03
   0.46710E+01   0.69951E-03
   0.46810E+01   0.70370E-03
   0.46910E+01   0.70790E-03
   0.47010E+01   0.71212E-03
   0.47110E+01   0.71636E-03
   0.47210E+01   0.72061E-03
   0.47310E+01   0.72489E-03
   0.47410E+01   0.72918E-03
   0.47510E+01   0.73349E-03
   0.47610E+01   0.73782E-03
   0.47710E+01   0.74216E-03
   0.47810E+01   0.74653E-03
   0.47910E+01   0.75091E-03
   0.48010E+01   0.75531E-03
   0.48110E+01   0.75970E-03
   0.48210E+01   0.76409E-03
   0.48310E+01   0.76850E-03
   0.48410E+01   0.77294E-03
   0.48510E+01   0.77739E-03
   0.48610E+01   0.78185E-03
   0.48710E+01   0.78634E-03
   0.48810E+01   0.79085E-03
   0.48910E+01   0.79537E-03
   0.49010E+01   0.79991E-03
   0.49110E+01   0.80447E-03
   0.49210E+01   0.80905E-03
   0.49310E+01   0.81364E-03
   0.49410E+01   0.81822E-03
   0.49510E+01   0.82281E-03
   0.49610E+01   0.82742E-03
   0.49710E+01   0.83205E-03
   0.49810E+01   0.83669E-03
   0.49910E+01   0.84136E-03
   0.50010E+01   0.84604E-03
   0.50109E+01   0.85075E-03
   0.50209E+01   0.85547E-03
   0.50309E+01   0.86021E-03
   0.50409E+01   0.86497E-03
   0.50509E+01   0.86975E-03
   0.50609E+01   0.87451E-03
   0.50709E+01   0.87928E-03
   0.50809E+01   0.88406E-03
   0.50909E+01   0.88887E-03
   0.51009E+01   0.89370E-03
   0.51109E+01   0.89854E-03
   0.51209E+01   0.90341E-03
   0.51309E+01   0.90829E-03
   0.51409E+01   0.91320E-03
   0.51509E+01   0.91812E-03
   0.51609E+01   0.92306E-03
   0.51709E+01   0.92802E-03
   0.51809E+01   0.93296E-03
   0.51909E+01   0.93791E-03
   0.52009E+01   0.94288E-03
   0.52109E+01   0.94787E-03
   0.52209E+01   0.95288E-03
   0.52309E+01   0.95790E-03
   0.52409E+01   0.96295E-03
   0.52509E+01   0.96802E-03
   0.52609E+01   0.97310E-03
   0.52709E+01   0.97821E-03
   0.52809E+01   0.98333E-03
   0.52909E+01   0.98846E-03
   0.53009E+01   0.99358E-03
   0.53109E+01   0.99871E-03
   0.53209E+01   0.10039E-02
   0.53309E+01   0.10090E-02
   0.53409E+01   0.10142E-02
   0.53509E+01   0.10194E-02
   0.53609E+01   0.10247E-02
   0.53709E+01   0.10299E-02
   0.53809E+01   0.10352E-02
   0.53909E+01   0.10405E-02
   0.54009E+01   0.10458E-02
   0.54109E+01   0.10511E-02
   0.54209E+01   0.10564E-02
   0.54309E+01   0.10617E-02
   0.54409E+01   0.10670E-02
   0.54509E+01   0.10724E-02
   0.54609E+01   0.10777E-02
   0.54709E+01   0.10831E-02
   0.54809E+01   0.10885E-02
   0.54909E+01   0.10940E-02
   0.55009E+01   0.10994E-02
   0.55109E+01   0.11049E-02
   0.55209E+01   0.11104E-02
   0.55309E+01   0.11158E-02
   0.55409E+01   0.11213E-02
   0.55509E+01   0.11268E-02
   0.55609E+01   0.11323E-02
   0.55709E+01   0.11379E-02
   0.55809E+01   0.11434E-02
   0.55909E+01   0.11490E-02
   0.56009E+01   0.11546E-02
   0.56109E+01   0.11602E-02
   0.56209E+01   0.11659E-02
   0.56309E+01   0.11715E-02
   0.56409E+01   0.11771E-02
   0.56509E+01   0.11827E-02
   0.56609E+01   0.11884E-02
   0.56709E+01   0.11941E-02
   0.56809E+01   0.11998E-02
   0.56909E+01   0.12055E-02
   0.57009E+01   0.12113E-02
   0.57109E+01   0.12170E-02
   0.57209E+01   0.12228E-02
   0.57309E+01   0.12286E-02
   0.57409E+01   0.12344E-02
   0.57509E+01   0.12402E-02
   0.57609E+01   0.12460E-02
   0.57709E+01   0.12518E-02
   0.57809E+01   0.12577E-02
   0.57909E+01   0.12635E-02
   0.58009E+01   0.12694E-02
   0.58109E+01   0.12753E-02
   0.58209E+01   0.12813E-02
   0.58309E+01   0.12872E-02
   0.58409E+01   0.12932E-02
   0.58509E+01   0.12991E-02
   0.58609E+01   0.13050E-02
   0.58709E+01   0.13110E-02
   0.58809E+01   0.13170E-02
   0.58909E+01   0.13230E-02
   0.59009E+01   0.13291E-02
   0.59109E+01   0.13351E-02
   0.59209E+01   0.13412E-02
   0.59309E+01   0.13473E-02
   0.59409E+01   0.13534E-02
   0.59509E+01   0.13595E-02
   0.59609E+01   0.13656E-02
   0.59709E+01   0.13717E-02
   0.59809E+01   0.13778E-02
   0.59909E+01   0.13840E-02
   0.60009E+01   0.13902E-02
   0.60109E+01   0.13964E-02
   0.60209E+01   0.14026E-02
   0.60309E+01   0.14089E-02
   0.60409E+01   0.14151E-02
   0.60509E+01   0.14213E-02
   0.60609E+01   0.14276E-02
   0.60709E+01   0.14338E-02
   0.60809E+01   0.14401E-02
   0.60909E+01   0.14464E-02
   0.61009E+01   0.14528E-02
   0.61109E+01   0.14591E-02
   0.61209E+01   0.14655E-02
   0.61309E+01   0.14719E-02
   0.61409E+01   0.14782E-02
   0.61509E+01   0.14846E-02
   0.61609E+01   0.14910E-02
   0.61709E+01   0.14974E-02
   0.61809E+01   0.15038E-02
   0.61909E+01   0.15103E-02
   0.62009E+01   0.15168E-02
   0.62109E+01   0.15233E-02
   0.62209E+01   0.15298E-02
   0.62309E+01   0.15363E-02
   0.62409E+01   0.15428E-02
   0.62509E+01   0.15493E-02
   0.62609E+01   0.15559E-02
   0.62709E+01   0.15624E-02
   0.62809E+01   0.15690E-02
   0.62909E+01   0.15756E-02
   0.63009E+01   0.15822E-02
   0.63109E+01   0.15889E-02
   0.63209E+01   0.15955E-02
   0.63309E+01   0.16022E-02
   0.63409E+01   0.16088E-02
   0.63509E+01   0.16155E-02
   0.63609E+01   0.16222E-02
   0.63709E+01   0.16289E-02
   0.63809E+01   0.16356E-02
   0.63909E+01   0.16423E-02
   0.64009E+01   0.16491E-02
   0.64109E+01   0.16559E-02
   0.64209E+01   0.16627E-02
   0.64309E+01   0.16694E-02
   0.64409E+01   0.16762E-02
   0.64509E+01   0.16830E-02
   0.64609E+01   0.16899E-02
   0.64709E+01   0.16967E-02
   0.64809E+01   0.17036E-02
   0.64909E+01   0.17105E-02
   0.65009E+01   0.17174E-02
   0.65109E+01   0.17243E-02
   0.65209E+01   0.17312E-02
   0.65309E+01   0.17381E-02
   0.65409E+01   0.17450E-02
   0.65509E+01   0.17520E-02
   0.65609E+01   0.17589E-02
   0.65709E+01   0.17659E-02
   0.65809E+01   0.17730E-02
   0.65909E+01   0.17800E-02
   0.66009E+01   0.17870E-02
   0.66109E+01   0.17940E-02
   0.66209E+01   0.18011E-02
   0.66309E+01   0.18081E-02
   0.66409E+01   0.18152E-02
   0.66509E+01   0.18223E-02
   0.66609E+01   0.18294E-02
   0.66709E+01   0.18366E-02
   0.66809E+01   0.18437E-02
   0.66909E+01   0.18508E-02
   0.67009E+01   0.18580E-02
   0.67109E+01   0.18651E-02
   0.67209E+01   0.18723E-02
   0.67309E+01   0.18795E-02
   0.67409E+01   0.18867E-02
   0.67509E+01   0.18940E-02
   0.67609E+01   0.19013E-02
   0.67709E+01   0.19085E-02
   0.67809E+01   0.19158E-02
   0.67909E+01   0.19230E-02
   0.68009E+01   0.19303E-02
   0.68109E+01   0.19376E-02
   0.68209E+01   0.19449E-02
   0.68309E+01   0.19523E-02
   0.68409E+01   0.19597E-02
   0.68509E+01   0.19670E-02
   0.68609E+01   0.19744E-02
   0.68709E+01   0.19818E-02
   0.68809E+01   0.19891E-02
   0.68909E+01   0.19965E-02
   0.69009E+01   0.20040E-02
   0.69109E+01   0.20114E-02
   0.69209E+01   0.20189E-02
   0.69309E+01   0.20264E-02
   0.69409E+01   0.20338E-02
   0.69509E+01   0.20413E-02
   0.69609E+01   0.20488E-02
   0.69709E+01   0.20563E-02
   0.69809E+01   0.20638E-02
   0.69909E+01   0.20714E-02
   0.70009E+01   0.20789E-02
   0.70109E+01   0.20865E-02
   0.70209E+01   0.20941E-02
   0.70309E+01   0.21017E-02
   0.70409E+01   0.21093E-02
   0.70509E+01   0.21169E-02
   0.70609E+01   0.21245E-02
   0.70709E+01   0.21321E-02
   0.70809E+01   0.21398E-02
   0.70909E+01   0.21475E-02
   0.71009E+01   0.21552E-02
   0.71109E+01   0.21629E-02
   0.71209E+01   0.21705E-02
   0.71309E+01   0.21782E-02
   0.71409E+01   0.21860E-02
   0.71509E+01   0.21937E-02
   0.71609E+01   0.22015E-02
   0.71709E+01   0.22093E-02
   0.71809E+01   0.22171E-02
   0.71909E+01   0.22248E-02
   0.72009E+01   0.22326E-02
   0.72109E+01   0.22404E-02
   0.72209E+01   0.22482E-02
   0.72309E+01   0.22561E-02
   0.72409E+01   0.22639E-02
   0.72509E+01   0.22718E-02
   0.72609E+01   0.22797E-02
   0.72709E+01   0.22876E-02
   0.72809E+01   0.22955E-02
   0.72909E+01   0.23034E-02
   0.73009E+01   0.23113E-02
   0.73109E+01   0.23192E-02
   0.73209E+01   0.23272E-02
   0.73309E+01   0.23352E-02
   0.73409E+01   0.23431E-02
   0.73509E+01   0.23511E-02
   0.73609E+01   0.23590E-02
   0.73709E+01   0.23670E-02
   0.73809E+01   0.23750E-02
   0.73909E+01   0.23831E-02
   0.74009E+01   0.23911E-02
   0.74109E+01   0.23992E-02
   0.74209E+01   0.24073E-02
   0.74309E+01   0.24153E-02
   0.74409E+01   0.24234E-02
   0.74509E+01   0.24315E-02
   0.74609E+01   0.24396E-02
   0.74709E+01   0.24477E-02
   0.74809E+01   0.24559E-02
   0.74909E+01   0.24640E-02
   0.75009E+01   0.24722E-02
   0.75109E+01   0.24803E-02
   0.75209E+01   0.24885E-02
   0.75309E+01   0.24967E-02
   0.75409E+01   0.25049E-02
   0.75509E+01   0.25131E-02
   0.75609E+01   0.25213E-02
   0.75709E+01   0.25296E-02
   0.75809E+01   0.25378E-02
   0.75909E+01   0.25460E-02
   0.76009E+01   0.25543E-02
   0.76109E+01   0.25625E-02
   0.76209E+01   0.25708E-02
   0.76309E+01   0.25792E-02
   0.76409E+01   0.25875E-02
   0.76509E+01   0.25957E-02
   0.76609E+01   0.26040E-02
   0.76709E+01   0.26124E-02
   0.76809E+01   0.26207E-02
   0.76909E+01   0.26291E-02
   0.77009E+01   0.26375E-02
   0.77109E+01   0.26459E-02
   0.77209E+01   0.26543E-02
   0.77309E+01   0.26626E-02
   0.77409E+01   0.26710E-02
   0.77509E+01   0.26795E-02
   0.77609E+01   0.26879E-02
   0.77709E+01   0.26964E-02
   0.77809E+01   0.27049E-02
   0.77909E+01   0.27133E-02
   0.78009E+01   0.27217E-02
   0.78109E+01   0.27302E-02
   0.78209E+01   0.27387E-02
   0.78309E+01   0.27472E-02
   0.78409E+01   0.27558E-02
   0.78509E+01   0.27643E-02
   0.78609E+01   0.27728E-02
   0.78709E+01   0.27814E-02
   0.78809E+01   0.27899E-02
   0.78909E+01   0.27985E-02
   0.79009E+01   0.28070E-02
   0.79109E+01   0.28156E-02
   0.79209E+01   0.28243E-02
   0.79309E+01   0.28329E-02
   0.79409E+01   0.28414E-02
   0.79509E+01   0.28501E-02
   0.79609E+01   0.28587E-02
   0.79709E+01   0.28673E-02
   0.79809E+01   0.28760E-02
   0.79909E+01   0.28847E-02
   0.80009E+01   0.28933E-02
   0.80109E+01   0.29020E-02
   0.80209E+01   0.29107E-02
   0.80309E+01   0.29194E-02
   0.80409E+01   0.29281E-02
   0.80509E+01   0.29368E-02
   0.80609E+01   0.29456E-02
   0.80709E+01   0.29543E-02
   0.80809E+01   0.29630E-02
   0.80909E+01   0.29718E-02
   0.81009E+01   0.29805E-02
   0.81109E+01   0.29893E-02
   0.81209E+01   0.29981E-02
   0.81309E+01   0.30070E-02
   0.81409E+01   0.30157E-02
   0.81509E+01   0.30245E-02
   0.81609E+01   0.30333E-02
   0.81709E+01   0.30422E-02
   0.81809E+01   0.30510E-02
   0.81909E+01   0.30599E-02
   0.82009E+01   0.30687E-02
   0.82109E+01   0.30776E-02
   0.82209E+01   0.30864E-02
   0.82309E+01   0.30953E-02
   0.82409E+01   0.31042E-02
   0.82509E+01   0.31131E-02
   0.82609E+01   0.31220E-02
   0.82709E+01   0.31309E-02
   0.82809E+01   0.31398E-02
   0.82909E+01   0.31487E-02
   0.83009E+01   0.31577E-02
   0.83109E+01   0.31666E-02
   0.83209E+01   0.31756E-02
   0.83309E+01   0.31846E-02
   0.83409E+01   0.31935E-02
   0.83509E+01   0.32025E-02
   0.83609E+01   0.32115E-02
   0.83709E+01   0.32205E-02
   0.83809E+01   0.32295E-02
   0.83909E+01   0.32385E-02
   0.84009E+01   0.32475E-02
   0.84109E+01   0.32565E-02
   0.84209E+01   0.32655E-02
   0.84309E+01   0.32746E-02
   0.84409E+01   0.32837E-02
   0.84509E+01   0.32928E-02
   0.84609E+01   0.33018E-02
   0.84709E+01   0.33108E-02
   0.84809E+01   0.33199E-02
   0.84909E+01   0.33290E-02
   0.85009E+01   0.33381E-02
   0.85109E+01   0.33472E-02
   0.85209E+01   0.33563E-02
   0.85309E+01   0.33654E-02
   0.85409E+01   0.33745E-02
   0.85509E+01   0.33837E-02
   0.85609E+01   0.33928E-02
   0.85709E+01   0.34020E-02
   0.85809E+01   0.34112E-02
   0.85909E+01   0.34203E-02
   0.86009E+01   0.34294E-02
   0.86109E+01   0.34386E-02
   0.86209E+01   0.34478E-02
   0.86309E+01   0.34570E-02
   0.86409E+01   0.34662E-02
   0.86509E+01   0.34754E-02
   0.86609E+01   0.34846E-02
   0.86709E+01   0.34938E-02
   0.86809E+01   0.35030E-02
   0.86909E+01   0.35123E-02
   0.87009E+01   0.35215E-02
   0.87109E+01   0.35307E-02
   0.87209E+01   0.35399E-02
   0.87309E+01   0.35492E-02
   0.87409E+01   0.35585E-02
   0.87509E+01   0.35677E-02
   0.87609E+01   0.35770E-02
   0.87709E+01   0.35863E-02
   0.87809E+01   0.35955E-02
   0.87909E+01   0.36048E-02
   0.88009E+01   0.36141E-02
   0.88109E+01   0.36235E-02
   0.88209E+01   0.36328E-02
   0.88309E+01   0.36421E-02
   0.88409E+01   0.36514E-02
   0.88509E+01   0.36607E-02
   0.88609E+01   0.36700E-02
   0.88709E+01   0.36794E-02
   0.88809E+01   0.36888E-02
   0.88909E+01   0.36981E-02
   0.89009E+01   0.37074E-02
   0.89109E+01   0.37168E-02
   0.89209E+01   0.37261E-02
   0.89309E+01   0.37355E-02
   0.89409E+01   0.37449E-02
   0.89509E+01   0.37543E-02
   0.89609E+01   0.37637E-02
   0.89709E+01   0.37731E-02
   0.89809E+01   0.37825E-02
   0.89909E+01   0.37919E-02
   0.90009E+01   0.38013E-02
   0.90109E+01   0.38107E-02
   0.90209E+01   0.38201E-02
   0.90309E+01   0.38296E-02
   0.90409E+01   0.38390E-02
   0.90509E+01   0.38485E-02
   0.90609E+01   0.38579E-02
   0.90709E+01   0.38673E-02
   0.90809E+01   0.38767E-02
   0.90909E+01   0.38862E-02
   0.91009E+01   0.38957E-02
   0.91109E+01   0.39052E-02
   0.91209E+01   0.39146E-02
   0.91309E+01   0.39240E-02
   0.91409E+01   0.39335E-02
   0.91509E+01   0.39430E-02
   0.91609E+01   0.39525E-02
   0.91709E+01   0.39620E-02
   0.91809E+01   0.39715E-02
   0.91909E+01   0.39810E-02
   0.92009E+01   0.39905E-02
   0.92109E+01   0.40000E-02
   0.92209E+01   0.40096E-02
   0.92309E+01   0.40191E-02
   0.92409E+01   0.40285E-02
   0.92509E+01   0.40381E-02
   0.92609E+01   0.40476E-02
   0.92709E+01   0.40572E-02
   0.92809E+01   0.40667E-02
   0.92909E+01   0.40762E-02
   0.93009E+01   0.40857E-02
   0.93109E+01   0.40953E-02
   0.93209E+01   0.41049E-02
   0.93309E+01   0.41144E-02
   0.93409E+01   0.41240E-02
   0.93509E+01   0.41335E-02
   0.93609E+01   0.41431E-02
   0.93709E+01   0.41526E-02
   0.93809E+01   0.41622E-02
   0.93909E+01   0.41718E-02
   0.94009E+01   0.41814E-02
   0.94109E+01   0.41910E-02
   0.94209E+01   0.42005E-02
   0.94309E+01   0.42102E-02
   0.94409E+01   0.42198E-02
   0.94509E+01   0.42293E-02
   0.94609E+01   0.42389E-02
   0.94709E+01   0.42485E-02
   0.94809E+01   0.42581E-02
   0.94909E+01   0.42677E-02
   0.95009E+01   0.42773E-02
   0.95109E+01   0.42869E-02
   0.95209E+01   0.42965E-02
   0.95309E+01   0.43061E-02
   0.95409E+01   0.43158E-02
   0.95509E+01   0.43254E-02
   0.95609E+01   0.43349E-02
   0.95709E+01   0.43446E-02
   0.95809E+01   0.43542E-02
   0.95909E+01   0.43638E-02
   0.96009E+01   0.43735E-02
   0.96109E+01   0.43831E-02
   0.96209E+01   0.43927E-02
   0.96309E+01   0.44024E-02
   0.96409E+01   0.44120E-02
   0.96509E+01   0.44217E-02
   0.96609E+01   0.44313E-02
   0.96709E+01   0.44409E-02
   0.96809E+01   0.44505E-02
   0.96909E+01   0.44602E-02
   0.97009E+01   0.44699E-02
   0.97109E+01   0.44795E-02
   0.97209E+01   0.44891E-02
   0.97309E+01   0.44988E-02
   0.97409E+01   0.45084E-02
   0.97509E+01   0.45181E-02
   0.97609E+01   0.45278E-02
   0.97709E+01   0.45374E-02
   0.97809E+01   0.45471E-02
   0.97909E+01   0.45567E-02
   0.98009E+01   0.45664E-02
   0.98109E+01   0.45761E-02
   0.98209E+01   0.45857E-02
   0.98309E+01   0.45954E-02
   0.98409E+01   0.46051E-02
   0.98509E+01   0.46148E-02
   0.98609E+01   0.46244E-02
   0.98709E+01   0.46341E-02
   0.98809E+01   0.46437E-02
   0.98909E+01   0.46534E-02
   0.99009E+01   0.46631E-02
   0.99109E+01   0.46728E-02
   0.99209E+01   0.46824E-02
   0.99309E+01   0.46921E-02
   0.99409E+01   0.47018E-02
   0.99509E+01   0.47115E-02
   0.99609E+01   0.47211E-02
   0.99709E+01   0.47308E-02
   0.99809E+01   0.47404E-02
   0.99909E+01   0.47501E-02
   0.10001E+02   0.47598E-02
   0.10011E+02   0.47695E-02
   0.10021E+02   0.47791E-02
   0.10031E+02   0.47888E-02
   0.10041E+02   0.47985E-02
   0.10051E+02   0.48082E-02
   0.10061E+02   0.48178E-02
   0.10071E+02   0.48275E-02
   0.10081E+02   0.48372E-02
   0.10091E+02   0.48469E-02
   0.10101E+02   0.48565E-02
   0.10111E+02   0.48662E-02
   0.10121E+02   0.48758E-02
   0.10131E+02   0.48855E-02
   0.10141E+02   0.48952E-02
   0.10151E+02   0.49048E-02
   0.10161E+02   0.49145E-02
   0.10171E+02   0.49242E-02
   0.10181E+02   0.49338E-02
   0.10191E+02   0.49435E-02
   0.10201E+02   0.49532E-02
   0.10211E+02   0.49628E-02
   0.10221E+02   0.49725E-02
   0.10231E+02   0.49822E-02
   0.10241E+02   0.49918E-02
   0.10251E+02   0.50014E-02
   0.10261E+02   0.50111E-02
   0.10271E+02   0.50207E-02
   0.10281E+02   0.50304E-02
   0.10291E+02   0.50400E-02
   0.10301E+02   0.50497E-02
   0.10311E+02   0.50593E-02
   0.10321E+02   0.50690E-02
   0.10331E+02   0.50787E-02
   0.10341E+02   0.50883E-02
   0.10351E+02   0.50979E-02
   0.10361E+02   0.51075E-02
   0.10371E+02   0.51172E-02
   0.10381E+02   0.51268E-02
   0.10391E+02   0.51364E-02
   0.10401E+02   0.51461E-02
   0.10411E+02   0.51557E-02
   0.10421E+02   0.51654E-02
   0.10431E+02   0.51750E-02
   0.10441E+02   0.51846E-02
   0.10451E+02   0.51942E-02
   0.10461E+02   0.52038E-02
   0.10471E+02   0.52134E-02
   0.10481E+02   0.52230E-02
   0.10491E+02   0.52326E-02
   0.10501E+02   0.52423E-02
   0.10511E+02   0.52519E-02
   0.10521E+02   0.52615E-02
   0.10531E+02   0.52711E-02
   0.10541E+02   0.52807E-02
   0.10551E+02   0.52903E-02
   0.10561E+02   0.52998E-02
   0.10571E+02   0.53094E-02
   0.10581E+02   0.53190E-02
   0.10591E+02   0.53286E-02
   0.10601E+02   0.53381E-02
   0.10611E+02   0.53477E-02
   0.10621E+02   0.53573E-02
   0.10631E+02   0.53668E-02
   0.10641E+02   0.53764E-02
   0.10651E+02   0.53860E-02
   0.10661E+02   0.53955E-02
   0.10671E+02   0.54051E-02
   0.10681E+02   0.54146E-02
   0.10691E+02   0.54241E-02
   0.10701E+02   0.54337E-02
   0.10711E+02   0.54432E-02
   0.10721E+02   0.54528E-02
   0.10731E+02   0.54623E-02
   0.10741E+02   0.54718E-02
   0.10751E+02   0.54813E-02
   0.10761E+02   0.54908E-02
   0.10771E+02   0.55003E-02
   0.10781E+02   0.55098E-02
   0.10791E+02   0.55193E-02
   0.10801E+02   0.55288E-02
   0.10811E+02   0.55383E-02
   0.10821E+02   0.55478E-02
   0.10831E+02   0.55572E-02
   0.10841E+02   0.55667E-02
   0.10851E+02   0.55762E-02
   0.10861E+02   0.55857E-02
   0.10871E+02   0.55951E-02
   0.10881E+02   0.56046E-02
   0.10891E+02   0.56141E-02
   0.10901E+02   0.56235E-02
   0.10911E+02   0.56329E-02
   0.10921E+02   0.56424E-02
   0.10931E+02   0.56519E-02
   0.10941E+02   0.56613E-02
   0.10951E+02   0.56707E-02
   0.10961E+02   0.56801E-02
   0.10971E+02   0.56895E-02
   0.10981E+02   0.56989E-02
   0.10991E+02   0.57083E-02
   0.11001E+02   0.57177E-02
   0.11011E+02   0.57271E-02
   0.11021E+02   0.57365E-02
   0.11031E+02   0.57458E-02
   0.11041E+02   0.57552E-02
   0.11051E+02   0.57646E-02
   0.11061E+02   0.57739E-02
   0.11071E+02   0.57833E-02
   0.11081E+02   0.57927E-02
   0.11091E+02   0.58020E-02
   0.11101E+02   0.58113E-02
   0.11111E+02   0.58207E-02
   0.11121E+02   0.58300E-02
   0.11131E+02   0.58393E-02
   0.11141E+02   0.58486E-02
   0.11151E+02   0.58579E-02
   0.11161E+02   0.58672E-02
   0.11171E+02   0.58766E-02
   0.11181E+02   0.58858E-02
   0.11191E+02   0.58951E-02
   0.11201E+02   0.59044E-02
   0.11211E+02   0.59137E-02
   0.11221E+02   0.59229E-02
   0.11231E+02   0.59322E-02
   0.11241E+02   0.59414E-02
   0.11251E+02   0.59507E-02
   0.11261E+02   0.59599E-02
   0.11271E+02   0.59691E-02
   0.11281E+02   0.59783E-02
   0.11291E+02   0.59875E-02
   0.11301E+02   0.59967E-02
   0.11311E+02   0.60059E-02
   0.11321E+02   0.60151E-02
   0.11331E+02   0.60243E-02
   0.11341E+02   0.60335E-02
   0.11351E+02   0.60426E-02
   0.11361E+02   0.60518E-02
   0.11371E+02   0.60609E-02
   0.11381E+02   0.60701E-02
   0.11391E+02   0.60792E-02
   0.11401E+02   0.60884E-02
   0.11411E+02   0.60975E-02
   0.11421E+02   0.61066E-02
   0.11431E+02   0.61157E-02
   0.11441E+02   0.61248E-02
   0.11451E+02   0.61339E-02
   0.11461E+02   0.61430E-02
   0.11471E+02   0.61520E-02
   0.11481E+02   0.61611E-02
   0.11491E+02   0.61701E-02
   0.11501E+02   0.61792E-02
   0.11511E+02   0.61882E-02
   0.11521E+02   0.61972E-02
   0.11531E+02   0.62063E-02
   0.11541E+02   0.62153E-02
   0.11551E+02   0.62243E-02
   0.11561E+02   0.62333E-02
   0.11571E+02   0.62423E-02
   0.11581E+02   0.62513E-02
   0.11591E+02   0.62602E-02
   0.11601E+02   0.62692E-02
   0.11611E+02   0.62782E-02
   0.11621E+02   0.62871E-02
   0.11631E+02   0.62960E-02
   0.11641E+02   0.63050E-02
   0.11651E+02   0.63139E-02
   0.11661E+02   0.63228E-02
   0.11671E+02   0.63317E-02
   0.11681E+02   0.63406E-02
   0.11691E+02   0.63495E-02
   0.11701E+02   0.63583E-02
   0.11711E+02   0.63672E-02
   0.11721E+02   0.63761E-02
   0.11731E+02   0.63849E-02
   0.11741E+02   0.63937E-02
   0.11751E+02   0.64026E-02
   0.11761E+02   0.64114E-02
   0.11771E+02   0.64201E-02
   0.11781E+02   0.64290E-02
   0.11791E+02   0.64378E-02
   0.11801E+02   0.64465E-02
   0.11811E+02   0.64553E-02
   0.11821E+02   0.64641E-02
   0.11831E+02   0.64728E-02
   0.11841E+02   0.64815E-02
   0.11851E+02   0.64903E-02
   0.11861E+02   0.64989E-02
   0.11871E+02   0.65076E-02
   0.11881E+02   0.65163E-02
   0.11891E+02   0.65250E-02
   0.11901E+02   0.65337E-02
   0.11911E+02   0.65423E-02
   0.11921E+02   0.65510E-02
   0.11931E+02   0.65596E-02
   0.11941E+02   0.65683E-02
   0.11951E+02   0.65769E-02
   0.11961E+02   0.65855E-02
   0.11971E+02   0.65941E-02
   0.11981E+02   0.66027E-02
   0.11991E+02   0.66113E-02
   0.12001E+02   0.66198E-02
   0.12011E+02   0.66283E-02
   0.12021E+02   0.66369E-02
   0.12031E+02   0.66454E-02
   0.12041E+02   0.66539E-02
   0.12051E+02   0.66625E-02
   0.12061E+02   0.66710E-02
   0.12071E+02   0.66794E-02
   0.12081E+02   0.66879E-02
   0.12091E+02   0.66964E-02
   0.12101E+02   0.67048E-02
   0.12111E+02   0.67132E-02
   0.12121E+02   0.67217E-02
   0.12131E+02   0.67301E-02
   0.12141E+02   0.67385E-02
   0.12151E+02   0.67469E-02
   0.12161E+02   0.67553E-02
   0.12171E+02   0.67636E-02
   0.12181E+02   0.67720E-02
   0.12191E+02   0.67803E-02
   0.12201E+02   0.67887E-02
   0.12211E+02   0.67970E-02
   0.12221E+02   0.68053E-02
   0.12231E+02   0.68136E-02
   0.12241E+02   0.68219E-02
   0.12251E+02   0.68301E-02
   0.12261E+02   0.68384E-02
   0.12271E+02   0.68467E-02
   0.12281E+02   0.68549E-02
   0.12291E+02   0.68631E-02
   0.12301E+02   0.68713E-02
   0.12311E+02   0.68795E-02
   0.12321E+02   0.68877E-02
   0.12331E+02   0.68958E-02
   0.12341E+02   0.69040E-02
   0.12351E+02   0.69121E-02
   0.12361E+02   0.69203E-02
   0.12371E+02   0.69283E-02
   0.12381E+02   0.69364E-02
   0.12391E+02   0.69446E-02
   0.12401E+02   0.69526E-02
   0.12411E+02   0.69607E-02
   0.12421E+02   0.69687E-02
   0.12431E+02   0.69767E-02
   0.12441E+02   0.69848E-02
   0.12451E+02   0.69928E-02
   0.12461E+02   0.70008E-02
   0.12471E+02   0.70088E-02
   0.12481E+02   0.70167E-02
   0.12491E+02   0.70247E-02
   0.12501E+02   0.70326E-02
   0.12511E+02   0.70406E-02
   0.12521E+02   0.70485E-02
   0.12531E+02   0.70564E-02
   0.12541E+02   0.70643E-02
   0.12551E+02   0.70722E-02
   0.12561E+02   0.70800E-02
   0.12571E+02   0.70879E-02
   0.12581E+02   0.70957E-02
   0.12591E+02   0.71035E-02
   0.12601E+02   0.71113E-02
   0.12611E+02   0.71191E-02
   0.12621E+02   0.71269E-02
   0.12631E+02   0.71347E-02
   0.12641E+02   0.71424E-02
   0.12651E+02   0.71502E-02
   0.12661E+02   0.71579E-02
   0.12671E+02   0.71656E-02
   0.12681E+02   0.71733E-02
   0.12691E+02   0.71809E-02
   0.12701E+02   0.71886E-02
   0.12711E+02   0.71963E-02
   0.12721E+02   0.72039E-02
   0.12731E+02   0.72115E-02
   0.12741E+02   0.72191E-02
   0.12751E+02   0.72267E-02
   0.12761E+02   0.72343E-02
   0.12771E+02   0.72419E-02
   0.12781E+02   0.72494E-02
   0.12791E+02   0.72569E-02
   0.12801E+02   0.72644E-02
   0.12811E+02   0.72719E-02
   0.12821E+02   0.72794E-02
   0.12831E+02   0.72869E-02
   0.12841E+02   0.72943E-02
   0.12851E+02   0.73018E-02
   0.12861E+02   0.73092E-02
   0.12871E+02   0.73166E-02
   0.12881E+02   0.73240E-02
   0.12891E+02   0.73314E-02
   0.12901E+02   0.73387E-02
   0.12911E+02   0.73461E-02
   0.12921E+02   0.73534E-02
   0.12931E+02   0.73607E-02
   0.12941E+02   0.73680E-02
   0.12951E+02   0.73753E-02
   0.12961E+02   0.73826E-02
   0.12971E+02   0.73898E-02
   0.12981E+02   0.73971E-02
   0.12991E+02   0.74043E-02
   0.13001E+02   0.74115E-02
   0.13011E+02   0.74187E-02
   0.13021E+02   0.74258E-02
   0.13031E+02   0.74330E-02
   0.13041E+02   0.74401E-02
   0.13051E+02   0.74473E-02
   0.13061E+02   0.74543E-02
   0.13071E+02   0.74614E-02
   0.13081E+02   0.74685E-02
   0.13091E+02   0.74756E-02
   0.13101E+02   0.74826E-02
   0.13111E+02   0.74896E-02
   0.13121E+02   0.74966E-02
   0.13131E+02   0.75036E-02
   0.13141E+02   0.75106E-02
   0.13151E+02   0.75176E-02
   0.13161E+02   0.75245E-02
   0.13171E+02   0.75314E-02
   0.13181E+02   0.75383E-02
   0.13191E+02   0.75452E-02
   0.13201E+02   0.75521E-02
   0.13211E+02   0.75589E-02
   0.13221E+02   0.75658E-02
   0.13231E+02   0.75726E-02
   0.13241E+02   0.75794E-02
   0.13251E+02   0.75862E-02
   0.13261E+02   0.75930E-02
   0.13271E+02   0.75997E-02
   0.13281E+02   0.76065E-02
   0.13291E+02   0.76132E-02
   0.13301E+02   0.76199E-02
   0.13311E+02   0.76266E-02
   0.13321E+02   0.76333E-02
   0.13331E+02   0.76399E-02
   0.13341E+02   0.76465E-02
   0.13351E+02   0.76532E-02
   0.13361E+02   0.76597E-02
   0.13371E+02   0.76663E-02
   0.13381E+02   0.76729E-02
   0.13391E+02   0.76794E-02
   0.13401E+02   0.76860E-02
   0.13411E+02   0.76925E-02
   0.13421E+02   0.76990E-02
   0.13431E+02   0.77055E-02
   0.13441E+02   0.77119E-02
   0.13451E+02   0.77184E-02
   0.13461E+02   0.77248E-02
   0.13471E+02   0.77312E-02
   0.13481E+02   0.77376E-02
   0.13491E+02   0.77439E-02
   0.13501E+02   0.77503E-02
   0.13511E+02   0.77566E-02
   0.13521E+02   0.77629E-02
   0.13531E+02   0.77692E-02
   0.13541E+02   0.77755E-02
   0.13551E+02   0.77818E-02
   0.13561E+02   0.77880E-02
   0.13571E+02   0.77942E-02
   0.13581E+02   0.78004E-02
   0.13591E+02   0.78066E-02
   0.13601E+02   0.78128E-02
   0.13611E+02   0.78189E-02
   0.13621E+02   0.78250E-02
   0.13631E+02   0.78311E-02
   0.13641E+02   0.78372E-02
   0.13651E+02   0.78433E-02
   0.13661E+02   0.78494E-02
   0.13671E+02   0.78554E-02
   0.13681E+02   0.78614E-02
   0.13691E+02   0.78674E-02
   0.13701E+02   0.78734E-02
   0.13711E+02   0.78794E-02
   0.13721E+02   0.78853E-02
   0.13731E+02   0.78912E-02
   0.13741E+02   0.78971E-02
   0.13751E+02   0.79030E-02
   0.13761E+02   0.79089E-02
   0.13771E+02   0.79147E-02
   0.13781E+02   0.79206E-02
   0.13791E+02   0.79264E-02
   0.13801E+02   0.79322E-02
   0.13811E+02   0.79379E-02
   0.13821E+02   0.79437E-02
   0.13831E+02   0.79494E-02
   0.13841E+02   0.79551E-02
   0.13851E+02   0.79608E-02
   0.13861E+02   0.79665E-02
   0.13871E+02   0.79721E-02
   0.13881E+02   0.79777E-02
   0.13891E+02   0.79834E-02
   0.13901E+02   0.79890E-02
   0.13911E+02   0.79945E-02
   0.13921E+02   0.80001E-02
   0.13931E+02   0.80056E-02
   0.13941E+02   0.80111E-02
   0.13951E+02   0.80166E-02
   0.13961E+02   0.80221E-02
   0.13971E+02   0.80276E-02
   0.13981E+02   0.80330E-02
   0.13991E+02   0.80384E-02
   0.14001E+02   0.80438E-02
   0.14011E+02   0.80492E-02
   0.14021E+02   0.80546E-02
   0.14031E+02   0.80599E-02
   0.14041E+02   0.80652E-02
   0.14051E+02   0.80705E-02
   0.14061E+02   0.80758E-02
   0.14071E+02   0.80810E-02
   0.14081E+02   0.80863E-02
   0.14091E+02   0.80915E-02
   0.14101E+02   0.80967E-02
   0.14111E+02   0.81019E-02
   0.14121E+02   0.81070E-02
   0.14131E+02   0.81122E-02
   0.14141E+02   0.81173E-02
   0.14151E+02   0.81224E-02
   0.14161E+02   0.81274E-02
   0.14171E+02   0.81325E-02
   0.14181E+02   0.81375E-02
   0.14191E+02   0.81425E-02
   0.14201E+02   0.81475E-02
   0.14211E+02   0.81525E-02
   0.14221E+02   0.81575E-02
   0.14231E+02   0.81624E-02
   0.14241E+02   0.81673E-02
   0.14251E+02   0.81722E-02
   0.14261E+02   0.81771E-02
   0.14271E+02   0.81819E-02
   0.14281E+02   0.81867E-02
   0.14291E+02   0.81915E-02
   0.14301E+02   0.81963E-02
   0.14311E+02   0.82011E-02
   0.14321E+02   0.82058E-02
   0.14331E+02   0.82106E-02
   0.14341E+02   0.82153E-02
   0.14351E+02   0.82199E-02
   0.14361E+02   0.82246E-02
   0.14371E+02   0.82293E-02
   0.14381E+02   0.82339E-02
   0.14391E+02   0.82385E-02
   0.14401E+02   0.82430E-02
   0.14411E+02   0.82476E-02
   0.14421E+02   0.82521E-02
   0.14431E+02   0.82567E-02
   0.14441E+02   0.82611E-02
   0.14451E+02   0.82656E-02
   0.14461E+02   0.82701E-02
   0.14471E+02   0.82745E-02
   0.14481E+02   0.82789E-02
   0.14491E+02   0.82833E-02
   0.14501E+02   0.82876E-02
   0.14511E+02   0.82920E-02
   0.14521E+02   0.82963E-02
   0.14531E+02   0.83006E-02
   0.14541E+02   0.83049E-02
   0.14551E+02   0.83092E-02
   0.14561E+02   0.83134E-02
   0.14571E+02   0.83177E-02
   0.14581E+02   0.83218E-02
   0.14591E+02   0.83260E-02
   0.14601E+02   0.83302E-02
   0.14611E+02   0.83343E-02
   0.14621E+02   0.83384E-02
   0.14631E+02   0.83425E-02
   0.14641E+02   0.83466E-02
   0.14651E+02   0.83506E-02
   0.14661E+02   0.83547E-02
   0.14671E+02   0.83587E-02
   0.14681E+02   0.83626E-02
   0.14691E+02   0.83666E-02
   0.14701E+02   0.83705E-02
   0.14711E+02   0.83745E-02
   0.14721E+02   0.83784E-02
   0.14731E+02   0.83822E-02
   0.14741E+02   0.83861E-02
   0.14751E+02   0.83899E-02
   0.14761E+02   0.83937E-02
   0.14771E+02   0.83975E-02
   0.14781E+02   0.84013E-02
   0.14791E+02   0.84050E-02
   0.14801E+02   0.84087E-02
   0.14811E+02   0.84124E-02
   0.14821E+02   0.84161E-02
   0.14831E+02   0.84198E-02
   0.14841E+02   0.84234E-02
   0.14851E+02   0.84270E-02
   0.14861E+02   0.84306E-02
   0.14871E+02   0.84342E-02
   0.14881E+02   0.84377E-02
   0.14891E+02   0.84413E-02
   0.14901E+02   0.84448E-02
   0.14911E+02   0.84483E-02
   0.14921E+02   0.84517E-02
   0.14931E+02   0.84552E-02
   0.14941E+02   0.84586E-02
   0.14951E+02   0.84620E-02
   0.14961E+02   0.84654E-02
   0.14971E+02   0.84687E-02
   0.14981E+02   0.84720E-02
   0.14991E+02   0.84754E-02
   0.15001E+02   0.84786E-02
   0.15011E+02   0.84819E-02
   0.15021E+02   0.84851E-02
   0.15031E+02   0.84884E-02
   0.15041E+02   0.84916E-02
   0.15051E+02   0.84948E-02
   0.15061E+02   0.84979E-02
   0.15071E+02   0.85010E-02
   0.15081E+02   0.85041E-02
   0.15091E+02   0.85072E-02
   0.15101E+02   0.85103E-02
   0.15111E+02   0.85133E-02
   0.15121E+02   0.85164E-02
   0.15131E+02   0.85194E-02
   0.15141E+02   0.85223E-02
   0.15151E+02   0.85253E-02
   0.15161E+02   0.85282E-02
   0.15171E+02   0.85312E-02
   0.15181E+02   0.85340E-02
   0.15191E+02   0.85369E-02
   0.15201E+02   0.85398E-02
   0.15211E+02   0.85426E-02
   0.15221E+02   0.85454E-02
   0.15231E+02   0.85482E-02
   0.15241E+02   0.85509E-02
   0.15251E+02   0.85537E-02
   0.15261E+02   0.85564E-02
   0.15271E+02   0.85591E-02
   0.15281E+02   0.85618E-02
   0.15291E+02   0.85644E-02
   0.15301E+02   0.85670E-02
   0.15311E+02   0.85696E-02
   0.15321E+02   0.85722E-02
   0.15331E+02   0.85748E-02
   0.15341E+02   0.85773E-02
   0.15351E+02   0.85798E-02
   0.15361E+02   0.85823E-02
   0.15371E+02   0.85848E-02
   0.15381E+02   0.85873E-02
   0.15391E+02   0.85897E-02
   0.15401E+02   0.85921E-02
   0.15411E+02   0.85945E-02
   0.15421E+02   0.85969E-02
   0.15431E+02   0.85992E-02
   0.15441E+02   0.86015E-02
   0.15451E+02   0.86038E-02
   0.15461E+02   0.86061E-02
   0.15471E+02   0.86084E-02
   0.15481E+02   0.86106E-02
   0.15491E+02   0.86128E-02
   0.15501E+02   0.86150E-02
   0.15511E+02   0.86172E-02
   0.15521E+02   0.86193E-02
   0.15531E+02   0.86215E-02
   0.15541E+02   0.86236E-02
   0.15551E+02   0.86256E-02
   0.15561E+02   0.86277E-02
   0.15571E+02   0.86297E-02
   0.15581E+02   0.86318E-02
   0.15591E+02   0.86337E-02
   0.15601E+02   0.86357E-02
   0.15611E+02   0.86377E-02
   0.15621E+02   0.86396E-02
   0.15631E+02   0.86415E-02
   0.15641E+02   0.86434E-02
   0.15651E+02   0.86453E-02
   0.15661E+02   0.86471E-02
   0.15671E+02   0.86489E-02
   0.15681E+02   0.86507E-02
   0.15691E+02   0.86525E-02
   0.15701E+02   0.86543E-02
   0.15711E+02   0.86560E-02
   0.15721E+02   0.86577E-02
   0.15731E+02   0.86594E-02
   0.15741E+02   0.86611E-02
   0.15751E+02   0.86627E-02
   0.15761E+02   0.86644E-02
   0.15771E+02   0.86660E-02
   0.15781E+02   0.86676E-02
   0.15791E+02   0.86691E-02
   0.15801E+02   0.86707E-02
   0.15811E+02   0.86722E-02
   0.15821E+02   0.86737E-02
   0.15831E+02   0.86752E-02
   0.15841E+02   0.86766E-02
   0.15851E+02   0.86781E-02
   0.15861E+02   0.86795E-02
   0.15871E+02   0.86809E-02
   0.15881E+02   0.86823E-02
   0.15891E+02   0.86837E-02
   0.15901E+02   0.86850E-02
   0.15911E+02   0.86863E-02
   0.15921E+02   0.86876E-02
   0.15931E+02   0.86889E-02
   0.15941E+02   0.86901E-02
   0.15951E+02   0.86914E-02
   0.15961E+02   0.86926E-02
   0.15971E+02   0.86938E-02
   0.15981E+02   0.86950E-02
   0.15991E+02   0.86961E-02
   0.16001E+02   0.86972E-02
   0.16011E+02   0.86984E-02
   0.16021E+02   0.86995E-02
   0.16031E+02   0.87005E-02
   0.16041E+02   0.87016E-02
   0.16051E+02   0.87026E-02
   0.16061E+02   0.87036E-02
   0.16071E+02   0.87046E-02
   0.16081E+02   0.87056E-02
   0.16091E+02   0.87066E-02
   0.16101E+02   0.87075E-02
   0.16111E+02   0.87084E-02
   0.16121E+02   0.87093E-02
   0.16131E+02   0.87102E-02
   0.16141E+02   0.87110E-02
   0.16151E+02   0.87119E-02
   0.16161E+02   0.87127E-02
   0.16171E+02   0.87135E-02
   0.16181E+02   0.87143E-02
   0.16191E+02   0.87150E-02
   0.16201E+02   0.87158E-02
   0.16211E+02   0.87165E-02
   0.16221E+02   0.87172E-02
   0.16231E+02   0.87179E-02
   0.16241E+02   0.87186E-02
   0.16251E+02   0.87192E-02
   0.16261E+02   0.87198E-02
   0.16271E+02   0.87204E-02
   0.16281E+02   0.87210E-02
   0.16291E+02   0.87216E-02
   0.16301E+02   0.87222E-02
   0.16311E+02   0.87227E-02
   0.16321E+02   0.87232E-02
   0.16331E+02   0.87237E-02
   0.16341E+02   0.87242E-02
   0.16351E+02   0.87247E-02
   0.16361E+02   0.87252E-02
   0.16371E+02   0.87256E-02
   0.16381E+02   0.87260E-02
   0.16391E+02   0.87264E-02
   0.16401E+02   0.87268E-02
   0.16411E+02   0.87272E-02
   0.16421E+02   0.87275E-02
   0.16431E+02   0.87279E-02
   0.16441E+02   0.87282E-02
   0.16451E+02   0.87285E-02
   0.16461E+02   0.87288E-02
   0.16471E+02   0.87291E-02
   0.16481E+02   0.87293E-02
   0.16491E+02   0.87296E-02
   0.16501E+02   0.87298E-02
   0.16511E+02   0.87300E-02
   0.16521E+02   0.87302E-02
   0.16531E+02   0.87304E-02
   0.16541E+02   0.87306E-02
   0.16551E+02   0.87307E-02
   0.16561E+02   0.87309E-02
   0.16571E+02   0.87310E-02
   0.16581E+02   0.87311E-02
   0.16591E+02   0.87312E-02
   0.16601E+02   0.87313E-02
   0.16611E+02   0.87314E-02
   0.16621E+02   0.87315E-02
   0.16631E+02   0.87316E-02
   0.16641E+02   0.87316E-02
   0.16651E+02   0.87316E-02
   0.16661E+02   0.87317E-02
   0.16671E+02   0.87317E-02
   0.16681E+02   0.87317E-02
   0.16691E+02   0.87317E-02
   0.16701E+02   0.87317E-02
   0.16711E+02   0.87317E-02


   0.11000E-01   0.10020E-07
   0.21000E-01   0.10137E-07
   0.31000E-01   0.10441E-07
   0.41000E-01   0.11020E-07
   0.51000E-01   0.11964E-07
   0.60999E-01   0.13360E-07
   0.70999E-01   0.15298E-07
   0.80999E-01   0.17867E-07
   0.90999E-01   0.21155E-07
   0.10100E+00   0.25251E-07
   0.11100E+00   0.30244E-07
   0.12100E+00   0.36224E-07
   0.13100E+00   0.43277E-07
   0.14100E+00   0.51495E-07
   0.15100E+00   0.60964E-07
   0.16100E+00   0.71775E-07
   0.17100E+00   0.84016E-07
   0.18100E+00   0.97775E-07
   0.19100E+00   0.11314E-06
   0.20100E+00   0.13021E-06
   0.21100E+00   0.14905E-06
   0.22100E+00   0.16978E-06
   0.23100E+00   0.19246E-06
   0.24100E+00   0.21720E-06
   0.25100E+00   0.24408E-06
   0.26100E+00   0.27318E-06
   0.27100E+00   0.30461E-06
   0.28100E+00   0.33844E-06
   0.29100E+00   0.37477E-06
   0.30100E+00   0.41368E-06
   0.31100E+00   0.45526E-06
   0.32100E+00   0.49961E-06
   0.33100E+00   0.54681E-06
   0.34100E+00   0.59695E-06
   0.35100E+00   0.65011E-06
   0.36100E+00   0.70640E-06
   0.37100E+00   0.76589E-06
   0.38100E+00   0.82867E-06
   0.39100E+00   0.89484E-06
   0.40100E+00   0.96448E-06
   0.41100E+00   0.10377E-05
   0.42100E+00   0.11145E-05
   0.43100E+00   0.11951E-05
   0.44100E+00   0.12796E-05
   0.45100E+00   0.13679E-05
   0.46100E+00   0.14602E-05
   0.47100E+00   0.15567E-05
   0.48100E+00   0.16573E-05
   0.49100E+00   0.17622E-05
   0.50100E+00   0.18714E-05
   0.51099E+00   0.19851E-05
   0.52099E+00   0.21034E-05
   0.53099E+00   0.22262E-05
   0.54099E+00   0.23538E-05
   0.55099E+00   0.24862E-05
   0.56099E+00   0.26235E-05
   0.57099E+00   0.27658E-05
   0.58099E+00   0.29131E-05
   0.59099E+00   0.30656E-05
   0.60099E+00   0.32233E-05
   0.61099E+00   0.33864E-05
   0.62099E+00   0.35549E-05
   0.63099E+00   0.37290E-05
   0.64099E+00   0.39086E-05
   0.65099E+00   0.40939E-05
   0.66099E+00   0.42850E-05
   0.67099E+00   0.44820E-05
   0.68099E+00   0.46849E-05
   0.69099E+00   0.48939E-05
   0.70099E+00   0.51090E-05
   0.71099E+00   0.53286E-05
   0.72099E+00   0.55541E-05
   0.73099E+00   0.57859E-05
   0.74099E+00   0.60241E-05
   0.75099E+00   0.62689E-05
   0.76099E+00   0.65202E-05
   0.77099E+00   0.67783E-05
   0.78099E+00   0.70431E-05
   0.79099E+00   0.73148E-05
   0.80099E+00   0.75935E-05
   0.81099E+00   0.78792E-05
   0.82099E+00   0.81721E-05
   0.83099E+00   0.84721E-05
   0.84099E+00   0.87795E-05
   0.85099E+00   0.90943E-05
   0.86099E+00   0.94165E-05
   0.87099E+00   0.97464E-05
   0.88099E+00   0.10084E-04
   0.89099E+00   0.10429E-04
   0.90099E+00   0.10782E-04
   0.91099E+00   0.11143E-04
   0.92099E+00   0.11512E-04
   0.93099E+00   0.11889E-04
   0.94099E+00   0.12275E-04
   0.95099E+00   0.12668E-04
   0.96099E+00   0.13070E-04
   0.97099E+00   0.13481E-04
   0.98099E+00   0.13900E-04
   0.99099E+00   0.14327E-04
   0.10010E+01   0.14763E-04
   0.10110E+01   0.15208E-04
   0.10210E+01   0.15662E-04
   0.10310E+01   0.16125E-04
   0.10410E+01   0.16597E-04
   0.10510E+01   0.17079E-04
   0.10610E+01   0.17569E-04
   0.10710E+01   0.18069E-04
   0.10810E+01   0.18578E-04
   0.10910E+01   0.19097E-04
   0.11010E+01   0.19625E-04
   0.11110E+01   0.20163E-04
   0.11210E+01   0.20711E-04
   0.11310E+01   0.21268E-04
   0.11410E+01   0.21836E-04
   0.11510E+01   0.22414E-04
   0.11610E+01   0.23001E-04
   0.11710E+01   0.23599E-04
   0.11810E+01   0.24207E-04
   0.11910E+01   0.24826E-04
   0.12010E+01   0.25455E-04
   0.12110E+01   0.26095E-04
   0.12210E+01   0.26745E-04
   0.12310E+01   0.27406E-04
   0.12410E+01   0.28078E-04
   0.12510E+01   0.28761E-04
   0.12610E+01   0.29455E-04
   0.12710E+01   0.30160E-04
   0.12810E+01   0.30876E-04
   0.12910E+01   0.31603E-04
   0.13010E+01   0.32342E-04
   0.13110E+01   0.33091E-04
   0.13210E+01   0.33845E-04
   0.13310E+01   0.34611E-04
   0.13410E+01   0.35388E-04
   0.13510E+01   0.36177E-04
   0.13610E+01   0.36978E-04
   0.13710E+01   0.37791E-04
   0.13810E+01   0.38616E-04
   0.13910E+01   0.39452E-04
   0.14010E+01   0.40301E-04
   0.14110E+01   0.41162E-04
   0.14210E+01   0.42035E-04
   0.14310E+01   0.42921E-04
   0.14410E+01   0.43819E-04
   0.14510E+01   0.44730E-04
   0.14610E+01   0.45653E-04
   0.14710E+01   0.46590E-04
   0.14810E+01   0.47538E-04
   0.14910E+01   0.48500E-04
   0.15010E+01   0.49475E-04
   0.15110E+01   0.50463E-04
   0.15210E+01   0.51464E-04
   0.15310E+01   0.52478E-04
   0.15410E+01   0.53506E-04
   0.15510E+01   0.54547E-04
   0.15610E+01   0.55601E-04
   0.15710E+01   0.56670E-04
   0.15810E+01   0.57751E-04
   0.15910E+01   0.58847E-04
   0.16010E+01   0.59956E-04
   0.16110E+01   0.61080E-04
   0.16210E+01   0.62217E-04
   0.16310E+01   0.63369E-04
   0.16410E+01   0.64535E-04
   0.16510E+01   0.65715E-04
   0.16610E+01   0.66909E-04
   0.16710E+01   0.68118E-04
   0.16810E+01   0.69342E-04
   0.16910E+01   0.70580E-04
   0.17010E+01   0.71833E-04
   0.17110E+01   0.73100E-04
   0.17210E+01   0.74373E-04
   0.17310E+01   0.75658E-04
   0.17410E+01   0.76958E-04
   0.17510E+01   0.78273E-04
   0.17610E+01   0.79603E-04
   0.17710E+01   0.80948E-04
   0.17810E+01   0.82309E-04
   0.17910E+01   0.83685E-04
   0.18010E+01   0.85076E-04
   0.18110E+01   0.86483E-04
   0.18210E+01   0.87906E-04
   0.18310E+01   0.89344E-04
   0.18410E+01   0.90798E-04
   0.18510E+01   0.92268E-04
   0.18610E+01   0.93754E-04
   0.18710E+01   0.95256E-04
   0.18810E+01   0.96774E-04
   0.18910E+01   0.98308E-04
   0.19010E+01   0.99859E-04
   0.19110E+01   0.10143E-03
   0.19210E+01   0.10301E-03
   0.19310E+01   0.10461E-03
   0.19410E+01   0.10623E-03
   0.19510E+01   0.10786E-03
   0.19610E+01   0.10951E-03
   0.19710E+01   0.11118E-03
   0.19810E+01   0.11286E-03
   0.19910E+01   0.11456E-03
   0.20010E+01   0.11628E-03
   0.20110E+01   0.11802E-03
   0.20210E+01   0.11977E-03
   0.20310E+01   0.12154E-03
   0.20410E+01   0.12332E-03
   0.20510E+01   0.12510E-03
   0.20610E+01   0.12691E-03
   0.20710E+01   0.12873E-03
   0.20810E+01   0.13057E-03
   0.20910E+01   0.13243E-03
   0.21010E+01   0.13431E-03
   0.21110E+01   0.13620E-03
   0.21210E+01   0.13812E-03
   0.21310E+01   0.14005E-03
   0.21410E+01   0.14200E-03
   0.21510E+01   0.14397E-03
   0.21610E+01   0.14595E-03
   0.21710E+01   0.14796E-03
   0.21810E+01   0.14998E-03
   0.21910E+01   0.15202E-03
   0.22010E+01   0.15408E-03
   0.22110E+01   0.15616E-03
   0.22210E+01   0.15826E-03
   0.22310E+01   0.16037E-03
   0.22410E+01   0.16251E-03
   0.22510E+01   0.16466E-03
   0.22610E+01   0.16684E-03
   0.22710E+01   0.16903E-03
   0.22810E+01   0.17125E-03
   0.22910E+01   0.17348E-03
   0.23010E+01   0.17573E-03
   0.23110E+01   0.17800E-03
   0.23210E+01   0.18027E-03
   0.23310E+01   0.18256E-03
   0.23410E+01   0.18487E-03
   0.23510E+01   0.18720E-03
   0.23610E+01   0.18955E-03
   0.23710E+01   0.19192E-03
   0.23810E+01   0.19431E-03
   0.23910E+01   0.19672E-03
   0.24010E+01   0.19914E-03
   0.24110E+01   0.20159E-03
   0.24210E+01   0.20406E-03
   0.24310E+01   0.20655E-03
   0.24410E+01   0.20906E-03
   0.24510E+01   0.21160E-03
   0.24610E+01   0.21415E-03
   0.24710E+01   0.21672E-03
   0.24810E+01   0.21931E-03
   0.24910E+01   0.22193E-03
   0.25010E+01   0.22456E-03
   0.25110E+01   0.22722E-03
   0.25210E+01   0.22990E-03
   0.25310E+01   0.23260E-03
   0.25410E+01   0.23532E-03
   0.25510E+01   0.23806E-03
   0.25610E+01   0.24082E-03
   0.25710E+01   0.24358E-03
   0.25810E+01   0.24636E-03
   0.25910E+01   0.24916E-03
   0.26010E+01   0.25199E-03
   0.26110E+01   0.25483E-03
   0.26210E+01   0.25770E-03
   0.26310E+01   0.26059E-03
   0.26410E+01   0.26350E-03
   0.26510E+01   0.26644E-03
   0.26610E+01   0.26939E-03
   0.26710E+01   0.27237E-03
   0.26810E+01   0.27537E-03
   0.26910E+01   0.27839E-03
   0.27010E+01   0.28144E-03
   0.27110E+01   0.28451E-03
   0.27210E+01   0.28760E-03
   0.27310E+01   0.29071E-03
   0.27410E+01   0.29385E-03
   0.27510E+01   0.29701E-03
   0.27610E+01   0.30019E-03
   0.27710E+01   0.30340E-03
   0.27810E+01   0.30663E-03
   0.27910E+01   0.30985E-03
   0.28010E+01   0.31310E-03
   0.28110E+01   0.31636E-03
   0.28210E+01   0.31965E-03
   0.28310E+01   0.32297E-03
   0.28410E+01   0.32631E-03
   0.28510E+01   0.32967E-03
   0.28610E+01   0.33305E-03
   0.28710E+01   0.33646E-03
   0.28810E+01   0.33989E-03
   0.28910E+01   0.34335E-03
   0.29010E+01   0.34683E-03
   0.29110E+01   0.35033E-03
   0.29210E+01   0.35386E-03
   0.29310E+01   0.35742E-03
   0.29410E+01   0.36099E-03
   0.29510E+01   0.36460E-03
   0.29610E+01   0.36822E-03
   0.29710E+01   0.37187E-03
   0.29810E+01   0.37555E-03
   0.29910E+01   0.37925E-03
   0.30010E+01   0.38294E-03
   0.30110E+01   0.38666E-03
   0.30210E+01   0.39039E-03
   0.30310E+01   0.39416E-03
   0.30410E+01   0.39795E-03
   0.30510E+01   0.40176E-03
   0.30610E+01   0.40560E-03
   0.30710E+01   0.40946E-03
   0.30810E+01   0.41335E-03
   0.30910E+01   0.41726E-03
   0.31010E+01   0.42120E-03
   0.31110E+01   0.42517E-03
   0.31210E+01   0.42916E-03
   0.31310E+01   0.43317E-03
   0.31410E+01   0.43722E-03
   0.31510E+01   0.44128E-03
   0.31610E+01   0.44538E-03
   0.31710E+01   0.44950E-03
   0.31810E+01   0.45364E-03
   0.31910E+01   0.45778E-03
   0.32010E+01   0.46194E-03
   0.32110E+01   0.46612E-03
   0.32210E+01   0.47033E-03
   0.32310E+01   0.47457E-03
   0.32410E+01   0.47883E-03
   0.32510E+01   0.48312E-03
   0.32610E+01   0.48743E-03
   0.32710E+01   0.49177E-03
   0.32810E+01   0.49614E-03
   0.32910E+01   0.50054E-03
   0.33010E+01   0.50496E-03
   0.33110E+01   0.50941E-03
   0.33210E+01   0.51388E-03
   0.33310E+01   0.51839E-03
   0.33410E+01   0.52292E-03
   0.33510E+01   0.52747E-03
   0.33610E+01   0.53206E-03
   0.33710E+01   0.53666E-03
   0.33810E+01   0.54126E-03
   0.33910E+01   0.54588E-03
   0.34010E+01   0.55053E-03
   0.34110E+01   0.55520E-03
   0.34210E+01   0.55991E-03
   0.34310E+01   0.56464E-03
   0.34410E+01   0.56940E-03
   0.34510E+01   0.57418E-03
   0.34610E+01   0.57900E-03
   0.34710E+01   0.58384E-03
   0.34810E+01   0.58871E-03
   0.34910E+01   0.59361E-03
   0.35010E+01   0.59854E-03
   0.35110E+01   0.60349E-03
   0.35210E+01   0.60847E-03
   0.35310E+01   0.61349E-03
   0.35410E+01   0.61852E-03
   0.35510E+01   0.62354E-03
   0.35610E+01   0.62859E-03
   0.35710E+01   0.63366E-03
   0.35810E+01   0.63877E-03
   0.35910E+01   0.64390E-03
   0.36010E+01   0.64906E-03
   0.36110E+01   0.65426E-03
   0.36210E+01   0.65948E-03
   0.36310E+01   0.66472E-03
   0.36410E+01   0.67000E-03
   0.36510E+01   0.67531E-03
   0.36610E+01   0.68065E-03
   0.36710E+01   0.68601E-03
   0.36810E+01   0.69141E-03
   0.36910E+01   0.69683E-03
   0.37010E+01   0.70228E-03
   0.37110E+01   0.70772E-03
   0.37210E+01   0.71318E-03
   0.37310E+01   0.71867E-03
   0.37410E+01   0.72419E-03
   0.37510E+01   0.72974E-03
   0.37610E+01   0.73531E-03
   0.37710E+01   0.74092E-03
   0.37810E+01   0.74656E-03
   0.37910E+01   0.75223E-03
   0.38010E+01   0.75792E-03
   0.38110E+01   0.76365E-03
   0.38210E+01   0.76941E-03
   0.38310E+01   0.77520E-03
   0.38410E+01   0.78101E-03
   0.38510E+01   0.78686E-03
   0.38610E+01   0.79273E-03
   0.38710E+01   0.79858E-03
   0.38810E+01   0.80447E-03
   0.38910E+01   0.81038E-03
   0.39010E+01   0.81632E-03
   0.39110E+01   0.82230E-03
   0.39210E+01   0.82830E-03
   0.39310E+01   0.83434E-03
   0.39410E+01   0.84040E-03
   0.39510E+01   0.84650E-03
   0.39610E+01   0.85263E-03
   0.39710E+01   0.85879E-03
   0.39810E+01   0.86498E-03
   0.39910E+01   0.87120E-03
   0.40010E+01   0.87745E-03
   0.40110E+01   0.88373E-03
   0.40210E+01   0.88998E-03
   0.40310E+01   0.89627E-03
   0.40410E+01   0.90258E-03
   0.40510E+01   0.90893E-03
   0.40610E+01   0.91531E-03
   0.40710E+01   0.92172E-03
   0.40810E+01   0.92816E-03
   0.40910E+01   0.93464E-03
   0.41010E+01   0.94114E-03
   0.41110E+01   0.94768E-03
   0.41210E+01   0.95425E-03
   0.41310E+01   0.96085E-03
   0.41410E+01   0.96749E-03
   0.41510E+01   0.97414E-03
   0.41610E+01   0.98078E-03
   0.41710E+01   0.98744E-03
   0.41810E+01   0.99414E-03
   0.41910E+01   0.10009E-02
   0.42010E+01   0.10076E-02
   0.42110E+01   0.10144E-02
   0.42210E+01   0.10213E-02
   0.42310E+01   0.10281E-02
   0.42410E+01   0.10350E-02
   0.42510E+01   0.10419E-02
   0.42610E+01   0.10489E-02
   0.42710E+01   0.10559E-02
   0.42810E+01   0.10629E-02
   0.42910E+01   0.10699E-02
   0.43010E+01   0.10770E-02
   0.43110E+01   0.10840E-02
   0.43210E+01   0.10911E-02
   0.43310E+01   0.10982E-02
   0.43410E+01   0.11054E-02
   0.43510E+01   0.11125E-02
   0.43610E+01   0.11198E-02
   0.43710E+01   0.11270E-02
   0.43810E+01   0.11343E-02
   0.43910E+01   0.11416E-02
   0.44010E+01   0.11490E-02
   0.44110E+01   0.11564E-02
   0.44210E+01   0.11638E-02
   0.44310E+01   0.11712E-02
   0.44410E+01   0.11786E-02
   0.44510E+01   0.11860E-02
   0.44610E+01   0.11935E-02
   0.44710E+01   0.12010E-02
   0.44810E+01   0.12086E-02
   0.44910E+01   0.12161E-02
   0.45010E+01   0.12238E-02
   0.45110E+01   0.12314E-02
   0.45210E+01   0.12391E-02
   0.45310E+01   0.12468E-02
   0.45410E+01   0.12546E-02
   0.45510E+01   0.12623E-02
   0.45610E+01   0.12701E-02
   0.45710E+01   0.12779E-02
   0.45810E+01   0.12857E-02
   0.45910E+01   0.12935E-02
   0.46010E+01   0.13014E-02
   0.46110E+01   0.13093E-02
   0.46210E+01   0.13173E-02
   0.46310E+01   0.13253E-02
   0.46410E+01   0.13333E-02
   0.46510E+01   0.13413E-02
   0.46610E+01   0.13494E-02
   0.46710E+01   0.13575E-02
   0.46810E+01   0.13657E-02
   0.46910E+01   0.13738E-02
   0.47010E+01   0.13819E-02
   0.47110E+01   0.13901E-02
   0.47210E+01   0.13983E-02
   0.47310E+01   0.14066E-02
   0.47410E+01   0.14149E-02
   0.47510E+01   0.14232E-02
   0.47610E+01   0.14316E-02
   0.47710E+01   0.14400E-02
   0.47810E+01   0.14484E-02
   0.47910E+01   0.14568E-02
   0.48010E+01   0.14653E-02
   0.48110E+01   0.14738E-02
   0.48210E+01   0.14823E-02
   0.48310E+01   0.14908E-02
   0.48410E+01   0.14993E-02
   0.48510E+01   0.15079E-02
   0.48610E+01   0.15166E-02
   0.48710E+01   0.15252E-02
   0.48810E+01   0.15339E-02
   0.48910E+01   0.15427E-02
   0.49010E+01   0.15514E-02
   0.49110E+01   0.15602E-02
   0.49210E+01   0.15690E-02
   0.49310E+01   0.15778E-02
   0.49410E+01   0.15867E-02
   0.49510E+01   0.15955E-02
   0.49610E+01   0.16044E-02
   0.49710E+01   0.16134E-02
   0.49810E+01   0.16223E-02
   0.49910E+01   0.16314E-02
   0.50010E+01   0.16404E-02
   0.50109E+01   0.16495E-02
   0.50209E+01   0.16586E-02
   0.50309E+01   0.16678E-02
   0.50409E+01   0.16769E-02
   0.50509E+01   0.16860E-02
   0.50609E+01   0.16952E-02
   0.50709E+01   0.17044E-02
   0.50809E+01   0.17136E-02
   0.50909E+01   0.17229E-02
   0.51009E+01   0.17322E-02
   0.51109E+01   0.17416E-02
   0.51209E+01   0.17510E-02
   0.51309E+01   0.17604E-02
   0.51409E+01   0.17699E-02
   0.51509E+01   0.17793E-02
   0.51609E+01   0.17888E-02
   0.51709E+01   0.17983E-02
   0.51809E+01   0.18078E-02
   0.51909E+01   0.18173E-02
   0.52009E+01   0.18269E-02
   0.52109E+01   0.18366E-02
   0.52209E+01   0.18462E-02
   0.52309E+01   0.18559E-02
   0.52409E+01   0.18657E-02
   0.52509E+01   0.18755E-02
   0.52609E+01   0.18852E-02
   0.52709E+01   0.18950E-02
   0.52809E+01   0.19048E-02
   0.52909E+01   0.19146E-02
   0.53009E+01   0.19245E-02
   0.53109E+01   0.19344E-02
   0.53209E+01   0.19443E-02
   0.53309E+01   0.19543E-02
   0.53409E+01   0.19644E-02
   0.53509E+01   0.19744E-02
   0.53609E+01   0.19845E-02
   0.53709E+01   0.19945E-02
   0.53809E+01   0.20046E-02
   0.53909E+01   0.20147E-02
   0.54009E+01   0.20249E-02
   0.54109E+01   0.20351E-02
   0.54209E+01   0.20453E-02
   0.54309E+01   0.20556E-02
   0.54409E+01   0.20659E-02
   0.54509E+01   0.20762E-02
   0.54609E+01   0.20866E-02
   0.54709E+01   0.20969E-02
   0.54809E+01   0.21073E-02
   0.54909E+01   0.21177E-02
   0.55009E+01   0.21281E-02
   0.55109E+01   0.21385E-02
   0.55209E+01   0.21491E-02
   0.55309E+01   0.21596E-02
   0.55409E+01   0.21702E-02
   0.55509E+01   0.21808E-02
   0.55609E+01   0.21915E-02
   0.55709E+01   0.22021E-02
   0.55809E+01   0.22127E-02
   0.55909E+01   0.22234E-02
   0.56009E+01   0.22341E-02
   0.56109E+01   0.22448E-02
   0.56209E+01   0.22556E-02
   0.56309E+01   0.22664E-02
   0.56409E+01   0.22773E-02
   0.56509E+01   0.22882E-02
   0.56609E+01   0.22991E-02
   0.56709E+01   0.23100E-02
   0.56809E+01   0.23209E-02
   0.56909E+01   0.23319E-02
   0.57009E+01   0.23429E-02
   0.57109E+01   0.23539E-02
   0.57209E+01   0.23650E-02
   0.57309E+01   0.23761E-02
   0.57409E+01   0.23872E-02
   0.57509E+01   0.23984E-02
   0.57609E+01   0.24096E-02
   0.57709E+01   0.24208E-02
   0.57809E+01   0.24320E-02
   0.57909E+01   0.24432E-02
   0.58009E+01   0.24545E-02
   0.58109E+01   0.24658E-02
   0.58209E+01   0.24771E-02
   0.58309E+01   0.24885E-02
   0.58409E+01   0.24999E-02
   0.58509E+01   0.25114E-02
   0.58609E+01   0.25229E-02
   0.58709E+01   0.25343E-02
   0.58809E+01   0.25458E-02
   0.58909E+01   0.25573E-02
   0.59009E+01   0.25688E-02
   0.59109E+01   0.25804E-02
   0.59209E+01   0.25920E-02
   0.59309E+01   0.26037E-02
   0.59409E+01   0.26154E-02
   0.59509E+01   0.26271E-02
   0.59609E+01   0.26388E-02
   0.59709E+01   0.26505E-02
   0.59809E+01   0.26623E-02
   0.59909E+01   0.26741E-02
   0.60009E+01   0.26859E-02
   0.60109E+01   0.26978E-02
   0.60209E+01   0.27097E-02
   0.60309E+01   0.27216E-02
   0.60409E+01   0.27336E-02
   0.60509E+01   0.27455E-02
   0.60609E+01   0.27575E-02
   0.60709E+01   0.27695E-02
   0.60809E+01   0.27815E-02
   0.60909E+01   0.27936E-02
   0.61009E+01   0.28057E-02
   0.61109E+01   0.28178E-02
   0.61209E+01   0.28300E-02
   0.61309E+01   0.28422E-02
   0.61409E+01   0.28545E-02
   0.61509E+01   0.28667E-02
   0.61609E+01   0.28789E-02
   0.61709E+01   0.28912E-02
   0.61809E+01   0.29035E-02
   0.61909E+01   0.29158E-02
   0.62009E+01   0.29282E-02
   0.62109E+01   0.29406E-02
   0.62209E+01   0.29531E-02
   0.62309E+01   0.29655E-02
   0.62409E+01   0.29779E-02
   0.62509E+01   0.29904E-02
   0.62609E+01   0.30029E-02
   0.62709E+01   0.30154E-02
   0.62809E+01   0.30280E-02
   0.62909E+01   0.30407E-02
   0.63009E+01   0.30533E-02
   0.63109E+01   0.30660E-02
   0.63209E+01   0.30787E-02
   0.63309E+01   0.30913E-02
   0.63409E+01   0.31040E-02
   0.63509E+01   0.31168E-02
   0.63609E+01   0.31296E-02
   0.63709E+01   0.31424E-02
   0.63809E+01   0.31553E-02
   0.63909E+01   0.31682E-02
   0.64009E+01   0.31811E-02
   0.64109E+01   0.31940E-02
   0.64209E+01   0.32069E-02
   0.64309E+01   0.32198E-02
   0.64409E+01   0.32328E-02
   0.64509E+01   0.32458E-02
   0.64609E+01   0.32589E-02
   0.64709E+01   0.32720E-02
   0.64809E+01   0.32851E-02
   0.64909E+01   0.32982E-02
   0.65009E+01   0.33113E-02
   0.65109E+01   0.33244E-02
   0.65209E+01   0.33376E-02
   0.65309E+01   0.33508E-02
   0.65409E+01   0.33641E-02
   0.65509E+01   0.33774E-02
   0.65609E+01   0.33907E-02
   0.65709E+01   0.34041E-02
   0.65809E+01   0.34174E-02
   0.65909E+01   0.34307E-02
   0.66009E+01   0.34441E-02
   0.66109E+01   0.34575E-02
   0.66209E+01   0.34710E-02
   0.66309E+01   0.34845E-02
   0.66409E+01   0.34980E-02
   0.66509E+01   0.35116E-02
   0.66609E+01   0.35250E-02
   0.66709E+01   0.35386E-02
   0.66809E+01   0.35521E-02
   0.66909E+01   0.35658E-02
   0.67009E+01   0.35794E-02
   0.67109E+01   0.35931E-02
   0.67209E+01   0.36068E-02
   0.67309E+01   0.36206E-02
   0.67409E+01   0.36343E-02
   0.67509E+01   0.36480E-02
   0.67609E+01   0.36617E-02
   0.67709E+01   0.36755E-02
   0.67809E+01   0.36894E-02
   0.67909E+01   0.37033E-02
   0.68009E+01   0.37172E-02
   0.68109E+01   0.37311E-02
   0.68209E+01   0.37450E-02
   0.68309E+01   0.37589E-02
   0.68409E+01   0.37729E-02
   0.68509E+01   0.37869E-02
   0.68609E+01   0.38009E-02
   0.68709E+01   0.38150E-02
   0.68809E+01   0.38291E-02
   0.68909E+01   0.38432E-02
   0.69009E+01   0.38572E-02
   0.69109E+01   0.38713E-02
   0.69209E+01   0.38855E-02
   0.69309E+01   0.38997E-02
   0.69409E+01   0.39139E-02
   0.69509E+01   0.39282E-02
   0.69609E+01   0.39425E-02
   0.69709E+01   0.39567E-02
   0.69809E+01   0.39710E-02
   0.69909E+01   0.39853E-02
   0.70009E+01   0.39996E-02
   0.70109E+01   0.40140E-02
   0.70209E+01   0.40284E-02
   0.70309E+01   0.40428E-02
   0.70409E+01   0.40573E-02
   0.70509E+01   0.40717E-02
   0.70609E+01   0.40862E-02
   0.70709E+01   0.41006E-02
   0.70809E+01   0.41152E-02
   0.70909E+01   0.41297E-02
   0.71009E+01   0.41443E-02
   0.71109E+01   0.41590E-02
   0.71209E+01   0.41736E-02
   0.71309E+01   0.41881E-02
   0.71409E+01   0.42028E-02
   0.71509E+01   0.42174E-02
   0.71609E+01   0.42321E-02
   0.71709E+01   0.42469E-02
   0.71809E+01   0.42617E-02
   0.71909E+01   0.42765E-02
   0.72009E+01   0.42912E-02
   0.72109E+01   0.43060E-02
   0.72209E+01   0.43208E-02
   0.72309E+01   0.43357E-02
   0.72409E+01   0.43506E-02
   0.72509E+01   0.43655E-02
   0.72609E+01   0.43805E-02
   0.72709E+01   0.43953E-02
   0.72809E+01   0.44103E-02
   0.72909E+01   0.44252E-02
   0.73009E+01   0.44402E-02
   0.73109E+01   0.44553E-02
   0.73209E+01   0.44703E-02
   0.73309E+01   0.44855E-02
   0.73409E+01   0.45005E-02
   0.73509E+01   0.45156E-02
   0.73609E+01   0.45307E-02
   0.73709E+01   0.45458E-02
   0.73809E+01   0.45610E-02
   0.73909E+01   0.45762E-02
   0.74009E+01   0.45915E-02
   0.74109E+01   0.46067E-02
   0.74209E+01   0.46219E-02
   0.74309E+01   0.46371E-02
   0.74409E+01   0.46524E-02
   0.74509E+01   0.46677E-02
   0.74609E+01   0.46831E-02
   0.74709E+01   0.46985E-02
   0.74809E+01   0.47138E-02
   0.74909E+01   0.47291E-02
   0.75009E+01   0.47445E-02
   0.75109E+01   0.47599E-02
   0.75209E+01   0.47754E-02
   0.75309E+01   0.47909E-02
   0.75409E+01   0.48064E-02
   0.75509E+01   0.48219E-02
   0.75609E+01   0.48374E-02
   0.75709E+01   0.48529E-02
   0.75809E+01   0.48685E-02
   0.75909E+01   0.48841E-02
   0.76009E+01   0.48997E-02
   0.76109E+01   0.49154E-02
   0.76209E+01   0.49309E-02
   0.76309E+01   0.49465E-02
   0.76409E+01   0.49622E-02
   0.76509E+01   0.49779E-02
   0.76609E+01   0.49936E-02
   0.76709E+01   0.50094E-02
   0.76809E+01   0.50252E-02
   0.76909E+01   0.50409E-02
   0.77009E+01   0.50566E-02
   0.77109E+01   0.50724E-02
   0.77209E+01   0.50883E-02
   0.77309E+01   0.51041E-02
   0.77409E+01   0.51200E-02
   0.77509E+01   0.51359E-02
   0.77609E+01   0.51517E-02
   0.77709E+01   0.51676E-02
   0.77809E+01   0.51835E-02
   0.77909E+01   0.51995E-02
   0.78009E+01   0.52155E-02
   0.78109E+01   0.52315E-02
   0.78209E+01   0.52474E-02
   0.78309E+01   0.52634E-02
   0.78409E+01   0.52794E-02
   0.78509E+01   0.52955E-02
   0.78609E+01   0.53116E-02
   0.78709E+01   0.53277E-02
   0.78809E+01   0.53437E-02
   0.78909E+01   0.53598E-02
   0.79009E+01   0.53759E-02
   0.79109E+01   0.53921E-02
   0.79209E+01   0.54082E-02
   0.79309E+01   0.54245E-02
   0.79409E+01   0.54407E-02
   0.79509E+01   0.54569E-02
   0.79609E+01   0.54730E-02
   0.79709E+01   0.54893E-02
   0.79809E+01   0.55055E-02
   0.79909E+01   0.55219E-02
   0.80009E+01   0.55382E-02
   0.80109E+01   0.55545E-02
   0.80209E+01   0.55708E-02
   0.80309E+01   0.55871E-02
   0.80409E+01   0.56034E-02
   0.80509E+01   0.56198E-02
   0.80609E+01   0.56363E-02
   0.80709E+01   0.56526E-02
   0.80809E+01   0.56690E-02
   0.80909E+01   0.56854E-02
   0.81009E+01   0.57018E-02
   0.81109E+01   0.57183E-02
   0.81209E+01   0.57348E-02
   0.81309E+01   0.57513E-02
   0.81409E+01   0.57677E-02
   0.81509E+01   0.57842E-02
   0.81609E+01   0.58007E-02
   0.81709E+01   0.58173E-02
   0.81809E+01   0.58339E-02
   0.81909E+01   0.58505E-02
   0.82009E+01   0.58671E-02
   0.82109E+01   0.58836E-02
   0.82209E+01   0.59002E-02
   0.82309E+01   0.59169E-02
   0.82409E+01   0.59336E-02
   0.82509E+01   0.59503E-02
   0.82609E+01   0.59669E-02
   0.82709E+01   0.59836E-02
   0.82809E+01   0.60002E-02
   0.82909E+01   0.60170E-02
   0.83009E+01   0.60338E-02
   0.83109E+01   0.60505E-02
   0.83209E+01   0.60672E-02
   0.83309E+01   0.60840E-02
   0.83409E+01   0.61007E-02
   0.83509E+01   0.61175E-02
   0.83609E+01   0.61344E-02
   0.83709E+01   0.61513E-02
   0.83809E+01   0.61680E-02
   0.83909E+01   0.61848E-02
   0.84009E+01   0.62017E-02
   0.84109E+01   0.62186E-02
   0.84209E+01   0.62355E-02
   0.84309E+01   0.62523E-02
   0.84409E+01   0.62692E-02
   0.84509E+01   0.62861E-02
   0.84609E+01   0.63030E-02
   0.84709E+01   0.63200E-02
   0.84809E+01   0.63370E-02
   0.84909E+01   0.63539E-02
   0.85009E+01   0.63708E-02
   0.85109E+01   0.63878E-02
   0.85209E+01   0.64048E-02
   0.85309E+01   0.64218E-02
   0.85409E+01   0.64389E-02
   0.85509E+01   0.64558E-02
   0.85609E+01   0.64728E-02
   0.85709E+01   0.64899E-02
   0.85809E+01   0.65069E-02
   0.85909E+01   0.65241E-02
   0.86009E+01   0.65412E-02
   0.86109E+01   0.65582E-02
   0.86209E+01   0.65753E-02
   0.86309E+01   0.65924E-02
   0.86409E+01   0.66096E-02
   0.86509E+01   0.66267E-02
   0.86609E+01   0.66438E-02
   0.86709E+01   0.66609E-02
   0.86809E+01   0.66781E-02
   0.86909E+01   0.66953E-02
   0.87009E+01   0.67125E-02
   0.87109E+01   0.67297E-02
   0.87209E+01   0.67469E-02
   0.87309E+01   0.67640E-02
   0.87409E+01   0.67812E-02
   0.87509E+01   0.67985E-02
   0.87609E+01   0.68158E-02
   0.87709E+01   0.68330E-02
   0.87809E+01   0.68502E-02
   0.87909E+01   0.68674E-02
   0.88009E+01   0.68847E-02
   0.88109E+01   0.69020E-02
   0.88209E+01   0.69194E-02
   0.88309E+01   0.69366E-02
   0.88409E+01   0.69539E-02
   0.88509E+01   0.69712E-02
   0.88609E+01   0.69885E-02
   0.88709E+01   0.70059E-02
   0.88809E+01   0.70232E-02
   0.88909E+01   0.70405E-02
   0.89009E+01   0.70578E-02
   0.89109E+01   0.70752E-02
   0.89209E+01   0.70926E-02
   0.89309E+01   0.71101E-02
   0.89409E+01   0.71274E-02
   0.89509E+01   0.71448E-02
   0.89609E+01   0.71622E-02
   0.89709E+01   0.71796E-02
   0.89809E+01   0.71971E-02
   0.89909E+01   0.72144E-02
   0.90009E+01   0.72318E-02
   0.90109E+01   0.72492E-02
   0.90209E+01   0.72667E-02
   0.90309E+01   0.72842E-02
   0.90409E+01   0.73016E-02
   0.90509E+01   0.73190E-02
   0.90609E+01   0.73365E-02
   0.90709E+01   0.73540E-02
   0.90809E+01   0.73715E-02
   0.90909E+01   0.73889E-02
   0.91009E+01   0.74064E-02
   0.91109E+01   0.74239E-02
   0.91209E+01   0.74414E-02
   0.91309E+01   0.74589E-02
   0.91409E+01   0.74764E-02
   0.91509E+01   0.74938E-02
   0.91609E+01   0.75113E-02
   0.91709E+01   0.75289E-02
   0.91809E+01   0.75465E-02
   0.91909E+01   0.75640E-02
   0.92009E+01   0.75815E-02
   0.92109E+01   0.75990E-02
   0.92209E+01   0.76166E-02
   0.92309E+01   0.76342E-02
   0.92409E+01   0.76518E-02
   0.92509E+01   0.76693E-02
   0.92609E+01   0.76869E-02
   0.92709E+01   0.77044E-02
   0.92809E+01   0.77221E-02
   0.92909E+01   0.77397E-02
   0.93009E+01   0.77572E-02
   0.93109E+01   0.77748E-02
   0.93209E+01   0.77924E-02
   0.93309E+01   0.78100E-02
   0.93409E+01   0.78276E-02
   0.93509E+01   0.78452E-02
   0.93609E+01   0.78628E-02
   0.93709E+01   0.78804E-02
   0.93809E+01   0.78980E-02
   0.93909E+01   0.79156E-02
   0.94009E+01   0.79331E-02
   0.94109E+01   0.79507E-02
   0.94209E+01   0.79684E-02
   0.94309E+01   0.79860E-02
   0.94409E+01   0.80036E-02
   0.94509E+01   0.80212E-02
   0.94609E+01   0.80388E-02
   0.94709E+01   0.80564E-02
   0.94809E+01   0.80741E-02
   0.94909E+01   0.80917E-02
   0.95009E+01   0.81093E-02
   0.95109E+01   0.81269E-02
   0.95209E+01   0.81446E-02
   0.95309E+01   0.81623E-02
   0.95409E+01   0.81798E-02
   0.95509E+01   0.81975E-02
   0.95609E+01   0.82151E-02
   0.95709E+01   0.82328E-02
   0.95809E+01   0.82505E-02
   0.95909E+01   0.82680E-02
   0.96009E+01   0.82857E-02
   0.96109E+01   0.83033E-02
   0.96209E+01   0.83210E-02
   0.96309E+01   0.83386E-02
   0.96409E+01   0.83562E-02
   0.96509E+01   0.83738E-02
   0.96609E+01   0.83915E-02
   0.96709E+01   0.84092E-02
   0.96809E+01   0.84267E-02
   0.96909E+01   0.84443E-02
   0.97009E+01   0.84620E-02
   0.97109E+01   0.84797E-02
   0.97209E+01   0.84974E-02
   0.97309E+01   0.85149E-02
   0.97409E+01   0.85326E-02
   0.97509E+01   0.85502E-02
   0.97609E+01   0.85679E-02
   0.97709E+01   0.85855E-02
   0.97809E+01   0.86031E-02
   0.97909E+01   0.86207E-02
   0.98009E+01   0.86384E-02
   0.98109E+01   0.86560E-02
   0.98209E+01   0.86736E-02
   0.98309E+01   0.86912E-02
   0.98409E+01   0.87088E-02
   0.98509E+01   0.87265E-02
   0.98609E+01   0.87441E-02
   0.98709E+01   0.87617E-02
   0.98809E+01   0.87793E-02
   0.98909E+01   0.87969E-02
   0.99009E+01   0.88146E-02
   0.99109E+01   0.88321E-02
   0.99209E+01   0.88497E-02
   0.99309E+01   0.88673E-02
   0.99409E+01   0.88849E-02
   0.99509E+01   0.89025E-02
   0.99609E+01   0.89200E-02
   0.99709E+01   0.89376E-02
   0.99809E+01   0.89552E-02
   0.99909E+01   0.89727E-02
   0.10001E+02   0.89903E-02
   0.10011E+02   0.90078E-02
   0.10021E+02   0.90254E-02
   0.10031E+02   0.90430E-02
   0.10041E+02   0.90605E-02
   0.10051E+02   0.90780E-02
   0.10061E+02   0.90956E-02
   0.10071E+02   0.91132E-02
   0.10081E+02   0.91306E-02
   0.10091E+02   0.91481E-02
   0.10101E+02   0.91657E-02
   0.10111E+02   0.91832E-02
   0.10121E+02   0.92007E-02
   0.10131E+02   0.92182E-02
   0.10141E+02   0.92357E-02
   0.10151E+02   0.92532E-02
   0.10161E+02   0.92707E-02
   0.10171E+02   0.92881E-02
   0.10181E+02   0.93056E-02
   0.10191E+02   0.93231E-02
   0.10201E+02   0.93406E-02
   0.10211E+02   0.93580E-02
   0.10221E+02   0.93754E-02
   0.10231E+02   0.93929E-02
   0.10241E+02   0.94104E-02
   0.10251E+02   0.94278E-02
   0.10261E+02   0.94452E-02
   0.10271E+02   0.94626E-02
   0.10281E+02   0.94800E-02
   0.10291E+02   0.94974E-02
   0.10301E+02   0.95148E-02
   0.10311E+02   0.95322E-02
   0.10321E+02   0.95496E-02
   0.10331E+02   0.95669E-02
   0.10341E+02   0.95843E-02
   0.10351E+02   0.96017E-02
   0.10361E+02   0.96191E-02
   0.10371E+02   0.96364E-02
   0.10381E+02   0.96537E-02
   0.10391E+02   0.96710E-02
   0.10401E+02   0.96884E-02
   0.10411E+02   0.97057E-02
   0.10421E+02   0.97229E-02
   0.10431E+02   0.97402E-02
   0.10441E+02   0.97576E-02
   0.10451E+02   0.97748E-02
   0.10461E+02   0.97921E-02
   0.10471E+02   0.98093E-02
   0.10481E+02   0.98266E-02
   0.10491E+02   0.98438E-02
   0.10501E+02   0.98610E-02
   0.10511E+02   0.98783E-02
   0.10521E+02   0.98955E-02
   0.10531E+02   0.99127E-02
   0.10541E+02   0.99299E-02
   0.10551E+02   0.99471E-02
   0.10561E+02   0.99643E-02
   0.10571E+02   0.99814E-02
   0.10581E+02   0.99985E-02
   0.10591E+02   0.10016E-01
   0.10601E+02   0.10033E-01
   0.10611E+02   0.10050E-01
   0.10621E+02   0.10067E-01
   0.10631E+02   0.10084E-01
   0.10641E+02   0.10101E-01
   0.10651E+02   0.10118E-01
   0.10661E+02   0.10135E-01
   0.10671E+02   0.10152E-01
   0.10681E+02   0.10169E-01
   0.10691E+02   0.10186E-01
   0.10701E+02   0.10203E-01
   0.10711E+02   0.10220E-01
   0.10721E+02   0.10237E-01
   0.10731E+02   0.10254E-01
   0.10741E+02   0.10271E-01
   0.10751E+02   0.10288E-01
   0.10761E+02   0.10305E-01
   0.10771E+02   0.10322E-01
   0.10781E+02   0.10339E-01
   0.10791E+02   0.10356E-01
   0.10801E+02   0.10373E-01
   0.10811E+02   0.10390E-01
   0.10821E+02   0.10407E-01
   0.10831E+02   0.10423E-01
   0.10841E+02   0.10440E-01
   0.10851E+02   0.10457E-01
   0.10861E+02   0.10474E-01
   0.10871E+02   0.10491E-01
   0.10881E+02   0.10508E-01
   0.10891E+02   0.10524E-01
   0.10901E+02   0.10541E-01
   0.10911E+02   0.10558E-01
   0.10921E+02   0.10575E-01
   0.10931E+02   0.10591E-01
   0.10941E+02   0.10608E-01
   0.10951E+02   0.10625E-01
   0.10961E+02   0.10641E-01
   0.10971E+02   0.10658E-01
   0.10981E+02   0.10675E-01
   0.10991E+02   0.10691E-01
   0.11001E+02   0.10708E-01
   0.11011E+02   0.10724E-01
   0.11021E+02   0.10741E-01
   0.11031E+02   0.10758E-01
   0.11041E+02   0.10774E-01
   0.11051E+02   0.10791E-01
   0.11061E+02   0.10807E-01
   0.11071E+02   0.10824E-01
   0.11081E+02   0.10840E-01
   0.11091E+02   0.10857E-01
   0.11101E+02   0.10873E-01
   0.11111E+02   0.10889E-01
   0.11121E+02   0.10906E-01
   0.11131E+02   0.10922E-01
   0.11141E+02   0.10939E-01
   0.11151E+02   0.10955E-01
   0.11161E+02   0.10971E-01
   0.11171E+02   0.10988E-01
   0.11181E+02   0.11004E-01
   0.11191E+02   0.11020E-01
   0.11201E+02   0.11037E-01
   0.11211E+02   0.11053E-01
   0.11221E+02   0.11069E-01
   0.11231E+02   0.11085E-01
   0.11241E+02   0.11102E-01
   0.11251E+02   0.11118E-01
   0.11261E+02   0.11134E-01
   0.11271E+02   0.11150E-01
   0.11281E+02   0.11166E-01
   0.11291E+02   0.11182E-01
   0.11301E+02   0.11199E-01
   0.11311E+02   0.11215E-01
   0.11321E+02   0.11231E-01
   0.11331E+02   0.11247E-01
   0.11341E+02   0.11263E-01
   0.11351E+02   0.11279E-01
   0.11361E+02   0.11295E-01
   0.11371E+02   0.11311E-01
   0.11381E+02   0.11327E-01
   0.11391E+02   0.11343E-01
   0.11401E+02   0.11359E-01
   0.11411E+02   0.11374E-01
   0.11421E+02   0.11390E-01
   0.11431E+02   0.11406E-01
   0.11441E+02   0.11422E-01
   0.11451E+02   0.11438E-01
   0.11461E+02   0.11454E-01
   0.11471E+02   0.11469E-01
   0.11481E+02   0.11485E-01
   0.11491E+02   0.11501E-01
   0.11501E+02   0.11517E-01
   0.11511E+02   0.11532E-01
   0.11521E+02   0.11548E-01
   0.11531E+02   0.11564E-01
   0.11541E+02   0.11579E-01
   0.11551E+02   0.11595E-01
   0.11561E+02   0.11610E-01
   0.11571E+02   0.11626E-01
   0.11581E+02   0.11642E-01
   0.11591E+02   0.11657E-01
   0.11601E+02   0.11673E-01
   0.11611E+02   0.11688E-01
   0.11621E+02   0.11704E-01
   0.11631E+02   0.11719E-01
   0.11641E+02   0.11734E-01
   0.11651E+02   0.11750E-01
   0.11661E+02   0.11765E-01
   0.11671E+02   0.11780E-01
   0.11681E+02   0.11796E-01
   0.11691E+02   0.11811E-01
   0.11701E+02   0.11826E-01
   0.11711E+02   0.11842E-01
   0.11721E+02   0.11857E-01
   0.11731E+02   0.11872E-01
   0.11741E+02   0.11887E-01
   0.11751E+02   0.11903E-01
   0.11761E+02   0.11918E-01
   0.11771E+02   0.11933E-01
   0.11781E+02   0.11948E-01
   0.11791E+02   0.11963E-01
   0.11801E+02   0.11978E-01
   0.11811E+02   0.11993E-01
   0.11821E+02   0.12008E-01
   0.11831E+02   0.12023E-01
   0.11841E+02   0.12038E-01
   0.11851E+02   0.12053E-01
   0.11861E+02   0.12068E-01
   0.11871E+02   0.12083E-01
   0.11881E+02   0.12097E-01
   0.11891E+02   0.12112E-01
   0.11901E+02   0.12127E-01
   0.11911E+02   0.12142E-01
   0.11921E+02   0.12157E-01
   0.11931E+02   0.12171E-01
   0.11941E+02   0.12186E-01
   0.11951E+02   0.12201E-01
   0.11961E+02   0.12215E-01
   0.11971E+02   0.12230E-01
   0.11981E+02   0.12245E-01
   0.11991E+02   0.12259E-01
   0.12001E+02   0.12274E-01
   0.12011E+02   0.12288E-01
   0.12021E+02   0.12303E-01
   0.12031E+02   0.12317E-01
   0.12041E+02   0.12332E-01
   0.12051E+02   0.12346E-01
   0.12061E+02   0.12360E-01
   0.12071E+02   0.12375E-01
   0.12081E+02   0.12389E-01
   0.12091E+02   0.12404E-01
   0.12101E+02   0.12418E-01
   0.12111E+02   0.12432E-01
   0.12121E+02   0.12446E-01
   0.12131E+02   0.12460E-01
   0.12141E+02   0.12475E-01
   0.12151E+02   0.12489E-01
   0.12161E+02   0.12503E-01
   0.12171E+02   0.12517E-01
   0.12181E+02   0.12531E-01
   0.12191E+02   0.12545E-01
   0.12201E+02   0.12559E-01
   0.12211E+02   0.12573E-01
   0.12221E+02   0.12587E-01
   0.12231E+02   0.12601E-01
   0.12241E+02   0.12615E-01
   0.12251E+02   0.12629E-01
   0.12261E+02   0.12643E-01
   0.12271E+02   0.12656E-01
   0.12281E+02   0.12670E-01
   0.12291E+02   0.12684E-01
   0.12301E+02   0.12698E-01
   0.12311E+02   0.12711E-01
   0.12321E+02   0.12725E-01
   0.12331E+02   0.12739E-01
   0.12341E+02   0.12752E-01
   0.12351E+02   0.12766E-01
   0.12361E+02   0.12779E-01
   0.12371E+02   0.12793E-01
   0.12381E+02   0.12806E-01
   0.12391E+02   0.12820E-01
   0.12401E+02   0.12833E-01
   0.12411E+02   0.12847E-01
   0.12421E+02   0.12860E-01
   0.12431E+02   0.12873E-01
   0.12441E+02   0.12887E-01
   0.12451E+02   0.12900E-01
   0.12461E+02   0.12913E-01
   0.12471E+02   0.12926E-01
   0.12481E+02   0.12940E-01
   0.12491E+02   0.12953E-01
   0.12501E+02   0.12966E-01
   0.12511E+02   0.12979E-01
   0.12521E+02   0.12992E-01
   0.12531E+02   0.13005E-01
   0.12541E+02   0.13018E-01
   0.12551E+02   0.13031E-01
   0.12561E+02   0.13044E-01
   0.12571E+02   0.13057E-01
   0.12581E+02   0.13070E-01
   0.12591E+02   0.13083E-01
   0.12601E+02   0.13095E-01
   0.12611E+02   0.13108E-01
   0.12621E+02   0.13121E-01
   0.12631E+02   0.13134E-01
   0.12641E+02   0.13146E-01
   0.12651E+02   0.13159E-01
   0.12661E+02   0.13172E-01
   0.12671E+02   0.13184E-01
   0.12681E+02   0.13197E-01
   0.12691E+02   0.13209E-01
   0.12701E+02   0.13222E-01
   0.12711E+02   0.13234E-01
   0.12721E+02   0.13247E-01
   0.12731E+02   0.13259E-01
   0.12741E+02   0.13271E-01
   0.12751E+02   0.13284E-01
   0.12761E+02   0.13296E-01
   0.12771E+02   0.13308E-01
   0.12781E+02   0.13320E-01
   0.12791E+02   0.13333E-01
   0.12801E+02   0.13345E-01
   0.12811E+02   0.13357E-01
   0.12821E+02   0.13369E-01
   0.12831E+02   0.13381E-01
   0.12841E+02   0.13393E-01
   0.12851E+02   0.13405E-01
   0.12861E+02   0.13417E-01
   0.12871E+02   0.13429E-01
   0.12881E+02   0.13441E-01
   0.12891E+02   0.13453E-01
   0.12901E+02   0.13465E-01
   0.12911E+02   0.13476E-01
   0.12921E+02   0.13488E-01
   0.12931E+02   0.13500E-01
   0.12941E+02   0.13511E-01
   0.12951E+02   0.13523E-01
   0.12961E+02   0.13535E-01
   0.12971E+02   0.13546E-01
   0.12981E+02   0.13558E-01
   0.12991E+02   0.13569E-01
   0.13001E+02   0.13581E-01
   0.13011E+02   0.13592E-01
   0.13021E+02   0.13604E-01
   0.13031E+02   0.13615E-01
   0.13041E+02   0.13626E-01
   0.13051E+02   0.13638E-01
   0.13061E+02   0.13649E-01
   0.13071E+02   0.13660E-01
   0.13081E+02   0.13671E-01
   0.13091E+02   0.13682E-01
   0.13101E+02   0.13694E-01
   0.13111E+02   0.13705E-01
   0.13121E+02   0.13716E-01
   0.13131E+02   0.13727E-01
   0.13141E+02   0.13738E-01
   0.13151E+02   0.13749E-01
   0.13161E+02   0.13759E-01
   0.13171E+02   0.13770E-01
   0.13181E+02   0.13781E-01
   0.13191E+02   0.13792E-01
   0.13201E+02   0.13803E-01
   0.13211E+02   0.13813E-01
   0.13221E+02   0.13824E-01
   0.13231E+02   0.13835E-01
   0.13241E+02   0.13845E-01
   0.13251E+02   0.13856E-01
   0.13261E+02   0.13866E-01
   0.13271E+02   0.13877E-01
   0.13281E+02   0.13887E-01
   0.13291E+02   0.13898E-01
   0.13301E+02   0.13908E-01
   0.13311E+02   0.13918E-01
   0.13321E+02   0.13929E-01
   0.13331E+02   0.13939E-01
   0.13341E+02   0.13949E-01
   0.13351E+02   0.13959E-01
   0.13361E+02   0.13970E-01
   0.13371E+02   0.13980E-01
   0.13381E+02   0.13990E-01
   0.13391E+02   0.14000E-01
   0.13401E+02   0.14010E-01
   0.13411E+02   0.14020E-01
   0.13421E+02   0.14030E-01
   0.13431E+02   0.14040E-01
   0.13441E+02   0.14049E-01
   0.13451E+02   0.14059E-01
   0.13461E+02   0.14069E-01
   0.13471E+02   0.14079E-01
   0.13481E+02   0.14088E-01
   0.13491E+02   0.14098E-01
   0.13501E+02   0.14108E-01
   0.13511E+02   0.14117E-01
   0.13521E+02   0.14127E-01
   0.13531E+02   0.14136E-01
   0.13541E+02   0.14146E-01
   0.13551E+02   0.14155E-01
   0.13561E+02   0.14164E-01
   0.13571E+02   0.14174E-01
   0.13581E+02   0.14183E-01
   0.13591E+02   0.14192E-01
   0.13601E+02   0.14202E-01
   0.13611E+02   0.14211E-01
   0.13621E+02   0.14220E-01
   0.13631E+02   0.14229E-01
   0.13641E+02   0.14238E-01
   0.13651E+02   0.14247E-01
   0.13661E+02   0.14256E-01
   0.13671E+02   0.14265E-01
   0.13681E+02   0.14274E-01
   0.13691E+02   0.14283E-01
   0.13701E+02   0.14292E-01
   0.13711E+02   0.14300E-01
   0.13721E+02   0.14309E-01
   0.13731E+02   0.14318E-01
   0.13741E+02   0.14326E-01
   0.13751E+02   0.14335E-01
   0.13761E+02   0.14344E-01
   0.13771E+02   0.14352E-01
   0.13781E+02   0.14361E-01
   0.13791E+02   0.14369E-01
   0.13801E+02   0.14377E-01
   0.13811E+02   0.14386E-01
   0.13821E+02   0.14394E-01
   0.13831E+02   0.14402E-01
   0.13841E+02   0.14411E-01
   0.13851E+02   0.14419E-01
   0.13861E+02   0.14427E-01
   0.13871E+02   0.14435E-01
   0.13881E+02   0.14443E-01
   0.13891E+02   0.14451E-01
   0.13901E+02   0.14459E-01
   0.13911E+02   0.14467E-01
   0.13921E+02   0.14475E-01
   0.13931E+02   0.14483E-01
   0.13941E+02   0.14491E-01
   0.13951E+02   0.14499E-01
   0.13961E+02   0.14507E-01
   0.13971E+02   0.14514E-01
   0.13981E+02   0.14522E-01
   0.13991E+02   0.14530E-01
   0.14001E+02   0.14537E-01
   0.14011E+02   0.14545E-01
   0.14021E+02   0.14552E-01
   0.14031E+02   0.14560E-01
   0.14041E+02   0.14567E-01
   0.14051E+02   0.14574E-01
   0.14061E+02   0.14582E-01
   0.14071E+02   0.14589E-01
   0.14081E+02   0.14596E-01
   0.14091E+02   0.14604E-01
   0.14101E+02   0.14611E-01
   0.14111E+02   0.14618E-01
   0.14121E+02   0.14625E-01
   0.14131E+02   0.14632E-01
   0.14141E+02   0.14639E-01
   0.14151E+02   0.14646E-01
   0.14161E+02   0.14653E-01
   0.14171E+02   0.14660E-01
   0.14181E+02   0.14667E-01
   0.14191E+02   0.14673E-01
   0.14201E+02   0.14680E-01
   0.14211E+02   0.14687E-01
   0.14221E+02   0.14693E-01
   0.14231E+02   0.14700E-01
   0.14241E+02   0.14707E-01
   0.14251E+02   0.14713E-01
   0.14261E+02   0.14720E-01
   0.14271E+02   0.14726E-01
   0.14281E+02   0.14733E-01
   0.14291E+02   0.14739E-01
   0.14301E+02   0.14745E-01
   0.14311E+02   0.14752E-01
   0.14321E+02   0.14758E-01
   0.14331E+02   0.14764E-01
   0.14341E+02   0.14770E-01
   0.14351E+02   0.14776E-01
   0.14361E+02   0.14782E-01
   0.14371E+02   0.14788E-01
   0.14381E+02   0.14794E-01
   0.14391E+02   0.14800E-01
   0.14401E+02   0.14806E-01
   0.14411E+02   0.14812E-01
   0.14421E+02   0.14818E-01
   0.14431E+02   0.14823E-01
   0.14441E+02   0.14829E-01
   0.14451E+02   0.14835E-01
   0.14461E+02   0.14840E-01
   0.14471E+02   0.14846E-01
   0.14481E+02   0.14852E-01
   0.14491E+02   0.14857E-01
   0.14501E+02   0.14863E-01
   0.14511E+02   0.14868E-01
   0.14521E+02   0.14873E-01
   0.14531E+02   0.14879E-01
   0.14541E+02   0.14884E-01
   0.14551E+02   0.14889E-01
   0.14561E+02   0.14895E-01
   0.14571E+02   0.14900E-01
   0.14581E+02   0.14905E-01
   0.14591E+02   0.14910E-01
   0.14601E+02   0.14915E-01
   0.14611E+02   0.14920E-01
   0.14621E+02   0.14925E-01
   0.14631E+02   0.14930E-01
   0.14641E+02   0.14935E-01
   0.14651E+02   0.14939E-01
   0.14661E+02   0.14944E-01
   0.14671E+02   0.14949E-01
   0.14681E+02   0.14954E-01
   0.14691E+02   0.14958E-01
   0.14701E+02   0.14963E-01
   0.14711E+02   0.14967E-01
   0.14721E+02   0.14972E-01
   0.14731E+02   0.14976E-01
   0.14741E+02   0.14981E-01
   0.14751E+02   0.14985E-01
   0.14761E+02   0.14990E-01
   0.14771E+02   0.14994E-01
   0.14781E+02   0.14998E-01
   0.14791E+02   0.15002E-01
   0.14801E+02   0.15007E-01
   0.14811E+02   0.15011E-01
   0.14821E+02   0.15015E-01
   0.14831E+02   0.15019E-01
   0.14841E+02   0.15023E-01
   0.14851E+02   0.15027E-01
   0.14861E+02   0.15031E-01
   0.14871E+02   0.15034E-01
   0.14881E+02   0.15038E-01
   0.14891E+02   0.15042E-01
   0.14901E+02   0.15046E-01
   0.14911E+02   0.15050E-01
   0.14921E+02   0.15053E-01
   0.14931E+02   0.15057E-01
   0.14941E+02   0.15060E-01
   0.14951E+02   0.15064E-01
   0.14961E+02   0.15067E-01
   0.14971E+02   0.15071E-01
   0.14981E+02   0.15074E-01
   0.14991E+02   0.15078E-01
   0.15001E+02   0.15081E-01
   0.15011E+02   0.15084E-01
   0.15021E+02   0.15087E-01
   0.15031E+02   0.15091E-01
   0.15041E+02   0.15094E-01
   0.15051E+02   0.15097E-01
   0.15061E+02   0.15100E-01
   0.15071E+02   0.15103E-01
   0.15081E+02   0.15106E-01
   0.15091E+02   0.15109E-01
   0.15101E+02   0.15112E-01
   0.15111E+02   0.15114E-01
   0.15121E+02   0.15117E-01
   0.15131E+02   0.15120E-01
   0.15141E+02   0.15123E-01
   0.15151E+02   0.15125E-01
   0.15161E+02   0.15128E-01
   0.15171E+02   0.15131E-01
   0.15181E+02   0.15133E-01
   0.15191E+02   0.15136E-01
   0.15201E+02   0.15138E-01
   0.15211E+02   0.15141E-01
   0.15221E+02   0.15143E-01
   0.15231E+02   0.15145E-01
   0.15241E+02   0.15148E-01
   0.15251E+02   0.15150E-01
   0.15261E+02   0.15152E-01
   0.15271E+02   0.15154E-01
   0.15281E+02   0.15157E-01
   0.15291E+02   0.15159E-01
   0.15301E+02   0.15161E-01
   0.15311E+02   0.15163E-01
   0.15321E+02   0.15165E-01
   0.15331E+02   0.15167E-01
   0.15341E+02   0.15169E-01
   0.15351E+02   0.15170E-01
   0.15361E+02   0.15172E-01
   0.15371E+02   0.15174E-01
   0.15381E+02   0.15176E-01
   0.15391E+02   0.15178E-01
   0.15401E+02   0.15179E-01
   0.15411E+02   0.15181E-01
   0.15421E+02   0.15182E-01
   0.15431E+02   0.15184E-01
   0.15441E+02   0.15185E-01
   0.15451E+02   0.15187E-01
   0.15461E+02   0.15188E-01
   0.15471E+02   0.15190E-01
   0.15481E+02   0.15191E-01
   0.15491E+02   0.15192E-01
   0.15501E+02   0.15194E-01
   0.15511E+02   0.15195E-01
   0.15521E+02   0.15196E-01
   0.15531E+02   0.15197E-01
   0.15541E+02   0.15199E-01
   0.15551E+02   0.15200E-01
   0.15561E+02   0.15201E-01
   0.15571E+02   0.15202E-01
   0.15581E+02   0.15203E-01
   0.15591E+02   0.15204E-01
   0.15601E+02   0.15205E-01
   0.15611E+02   0.15205E-01
   0.15621E+02   0.15206E-01
   0.15631E+02   0.15207E-01
   0.15641E+02   0.15208E-01
   0.15651E+02   0.15209E-01
   0.15661E+02   0.15209E-01
   0.15671E+02   0.15210E-01
   0.15681E+02   0.15211E-01
   0.15691E+02   0.15211E-01
   0.15701E+02   0.15212E-01
   0.15711E+02   0.15212E-01
   0.15721E+02   0.15213E-01
   0.15731E+02   0.15213E-01
   0.15741E+02   0.15214E-01
   0.15751E+02   0.15214E-01
   0.15761E+02   0.15215E-01
   0.15771E+02   0.15215E-01
   0.15781E+02   0.15215E-01
   0.15791E+02   0.15216E-01
   0.15801E+02   0.15216E-01
   0.15811E+02   0.15216E-01
   0.15821E+02   0.15216E-01
   0.15831E+02   0.15217E-01
   0.15841E+02   0.15217E-01
   0.15851E+02   0.15217E-01
   0.15861E+02   0.15217E-01
   0.15871E+02   0.15217E-01
   0.15881E+02   0.15217E-01
   0.15891E+02   0.15217E-01
   0.15901E+02   0.15217E-01
   0.15911E+02   0.15217E-01
   0.15921E+02   0.15217E-01
   0.15931E+02   0.15217E-01


   0.11000E-01   0.10038E-07
   0.21000E-01   0.10265E-07
   0.31000E-01   0.10852E-07
   0.41000E-01   0.11971E-07
   0.51000E-01   0.13793E-07
   0.60999E-01   0.16491E-07
   0.70999E-01   0.20235E-07
   0.80999E-01   0.25198E-07
   0.90999E-01   0.31550E-07
   0.10100E+00   0.39463E-07
   0.11100E+00   0.49110E-07
   0.12100E+00   0.60661E-07
   0.13100E+00   0.74289E-07
   0.14100E+00   0.90164E-07
   0.15100E+00   0.10846E-06
   0.16100E+00   0.12934E-06
   0.17100E+00   0.15299E-06
   0.18100E+00   0.17957E-06
   0.19100E+00   0.20926E-06
   0.20100E+00   0.24222E-06
   0.21100E+00   0.27864E-06
   0.22100E+00   0.31867E-06
   0.23100E+00   0.36250E-06
   0.24100E+00   0.41029E-06
   0.25100E+00   0.46221E-06
   0.26100E+00   0.51844E-06
   0.27100E+00   0.57915E-06
   0.28100E+00   0.64451E-06
   0.29100E+00   0.71469E-06
   0.30100E+00   0.78986E-06
   0.31100E+00   0.87020E-06
   0.32100E+00   0.95588E-06
   0.33100E+00   0.10471E-05
   0.34100E+00   0.11439E-05
   0.35100E+00   0.12466E-05
   0.36100E+00   0.13554E-05
   0.37100E+00   0.14703E-05
   0.38100E+00   0.15916E-05
   0.39100E+00   0.17194E-05
   0.40100E+00   0.18540E-05
   0.41100E+00   0.19954E-05
   0.42100E+00   0.21439E-05
   0.43100E+00   0.22996E-05
   0.44100E+00   0.24626E-05
   0.45100E+00   0.26333E-05
   0.46100E+00   0.28117E-05
   0.47100E+00   0.29980E-05
   0.48100E+00   0.31924E-05
   0.49100E+00   0.33950E-05
   0.50100E+00   0.36061E-05
   0.51099E+00   0.38258E-05
   0.52099E+00   0.40542E-05
   0.53099E+00   0.42912E-05
   0.54099E+00   0.45353E-05
   0.55099E+00   0.47886E-05
   0.56099E+00   0.50512E-05
   0.57099E+00   0.53234E-05
   0.58099E+00   0.56053E-05
   0.59099E+00   0.58971E-05
   0.60099E+00   0.61989E-05
   0.61099E+00   0.65109E-05
   0.62099E+00   0.68333E-05
   0.63099E+00   0.71663E-05
   0.64099E+00   0.75100E-05
   0.65099E+00   0.78646E-05
   0.66099E+00   0.82302E-05
   0.67099E+00   0.86071E-05
   0.68099E+00   0.89953E-05
   0.69099E+00   0.93952E-05
   0.70099E+00   0.98068E-05
   0.71099E+00   0.10230E-04
   0.72099E+00   0.10666E-04
   0.73099E+00   0.11114E-04
   0.74099E+00   0.11574E-04
   0.75099E+00   0.12047E-04
   0.76099E+00   0.12532E-04
   0.77099E+00   0.13031E-04
   0.78099E+00   0.13543E-04
   0.79099E+00   0.14067E-04
   0.80099E+00   0.14606E-04
   0.81099E+00   0.15158E-04
   0.82099E+00   0.15723E-04
   0.83099E+00   0.16303E-04
   0.84099E+00   0.16897E-04
   0.85099E+00   0.17505E-04
   0.86099E+00   0.18128E-04
   0.87099E+00   0.18765E-04
   0.88099E+00   0.19417E-04
   0.89099E+00   0.20084E-04
   0.90099E+00   0.20766E-04
   0.91099E+00   0.21463E-04
   0.92099E+00   0.22176E-04
   0.93099E+00   0.22905E-04
   0.94099E+00   0.23649E-04
   0.95099E+00   0.24410E-04
   0.96099E+00   0.25186E-04
   0.97099E+00   0.25979E-04
   0.98099E+00   0.26788E-04
   0.99099E+00   0.27614E-04
   0.10010E+01   0.28457E-04
   0.10110E+01   0.29317E-04
   0.10210E+01   0.30194E-04
   0.10310E+01   0.31088E-04
   0.10410E+01   0.32000E-04
   0.10510E+01   0.32930E-04
   0.10610E+01   0.33877E-04
   0.10710E+01   0.34843E-04
   0.10810E+01   0.35827E-04
   0.10910E+01   0.36829E-04
   0.11010E+01   0.37849E-04
   0.11110E+01   0.38889E-04
   0.11210E+01   0.39947E-04
   0.11310E+01   0.41024E-04
   0.11410E+01   0.42121E-04
   0.11510E+01   0.43236E-04
   0.11610E+01   0.44372E-04
   0.11710E+01   0.45527E-04
   0.11810E+01   0.46702E-04
   0.11910E+01   0.47897E-04
   0.12010E+01   0.49110E-04
   0.12110E+01   0.50334E-04
   0.12210E+01   0.51578E-04
   0.12310E+01   0.52843E-04
   0.12410E+01   0.54129E-04
   0.12510E+01   0.55435E-04
   0.12610E+01   0.56762E-04
   0.12710E+01   0.58111E-04
   0.12810E+01   0.59481E-04
   0.12910E+01   0.60873E-04
   0.13010E+01   0.62286E-04
   0.13110E+01   0.63721E-04
   0.13210E+01   0.65179E-04
   0.13310E+01   0.66658E-04
   0.13410E+01   0.68160E-04
   0.13510E+01   0.69684E-04
   0.13610E+01   0.71232E-04
   0.13710E+01   0.72802E-04
   0.13810E+01   0.74395E-04
   0.13910E+01   0.76011E-04
   0.14010E+01   0.77651E-04
   0.14110E+01   0.79315E-04
   0.14210E+01   0.81002E-04
   0.14310E+01   0.82713E-04
   0.14410E+01   0.84448E-04
   0.14510E+01   0.86207E-04
   0.14610E+01   0.87991E-04
   0.14710E+01   0.89800E-04
   0.14810E+01   0.91633E-04
   0.14910E+01   0.93491E-04
   0.15010E+01   0.95374E-04
   0.15110E+01   0.97282E-04
   0.15210E+01   0.99216E-04
   0.15310E+01   0.10118E-03
   0.15410E+01   0.10316E-03
   0.15510E+01   0.10517E-03
   0.15610E+01   0.10721E-03
   0.15710E+01   0.10927E-03
   0.15810E+01   0.11136E-03
   0.15910E+01   0.11348E-03
   0.16010E+01   0.11562E-03
   0.16110E+01   0.11779E-03
   0.16210E+01   0.11997E-03
   0.16310E+01   0.12217E-03
   0.16410E+01   0.12440E-03
   0.16510E+01   0.12666E-03
   0.16610E+01   0.12894E-03
   0.16710E+01   0.13126E-03
   0.16810E+01   0.13360E-03
   0.16910E+01   0.13597E-03
   0.17010E+01   0.13836E-03
   0.17110E+01   0.14079E-03
   0.17210E+01   0.14324E-03
   0.17310E+01   0.14572E-03
   0.17410E+01   0.14824E-03
   0.17510E+01   0.15078E-03
   0.17610E+01   0.15335E-03
   0.17710E+01   0.15594E-03
   0.17810E+01   0.15857E-03
   0.17910E+01   0.16123E-03
   0.18010E+01   0.16392E-03
   0.18110E+01   0.16664E-03
   0.18210E+01   0.16939E-03
   0.18310E+01   0.17216E-03
   0.18410E+01   0.17497E-03
   0.18510E+01   0.17781E-03
   0.18610E+01   0.18068E-03
   0.18710E+01   0.18358E-03
   0.18810E+01   0.18652E-03
   0.18910E+01   0.18948E-03
   0.19010E+01   0.19248E-03
   0.19110E+01   0.19550E-03
   0.19210E+01   0.19856E-03
   0.19310E+01   0.20166E-03
   0.19410E+01   0.20475E-03
   0.19510E+01   0.20788E-03
   0.19610E+01   0.21104E-03
   0.19710E+01   0.21423E-03
   0.19810E+01   0.21745E-03
   0.19910E+01   0.22070E-03
   0.20010E+01   0.22399E-03
   0.20110E+01   0.22731E-03
   0.20210E+01   0.23067E-03
   0.20310E+01   0.23405E-03
   0.20410E+01   0.23748E-03
   0.20510E+01   0.24093E-03
   0.20610E+01   0.24442E-03
   0.20710E+01   0.24794E-03
   0.20810E+01   0.25150E-03
   0.20910E+01   0.25509E-03
   0.21010E+01   0.25872E-03
   0.21110E+01   0.26238E-03
   0.21210E+01   0.26607E-03
   0.21310E+01   0.26980E-03
   0.21410E+01   0.27357E-03
   0.21510E+01   0.27737E-03
   0.21610E+01   0.28120E-03
   0.21710E+01   0.28508E-03
   0.21810E+01   0.28898E-03
   0.21910E+01   0.29293E-03
   0.22010E+01   0.29691E-03
   0.22110E+01   0.30092E-03
   0.22210E+01   0.30493E-03
   0.22310E+01   0.30898E-03
   0.22410E+01   0.31307E-03
   0.22510E+01   0.31719E-03
   0.22610E+01   0.32135E-03
   0.22710E+01   0.32555E-03
   0.22810E+01   0.32978E-03
   0.22910E+01   0.33405E-03
   0.23010E+01   0.33836E-03
   0.23110E+01   0.34271E-03
   0.23210E+01   0.34709E-03
   0.23310E+01   0.35151E-03
   0.23410E+01   0.35597E-03
   0.23510E+01   0.36047E-03
   0.23610E+01   0.36501E-03
   0.23710E+01   0.36958E-03
   0.23810E+01   0.37420E-03
   0.23910E+01   0.37885E-03
   0.24010E+01   0.38354E-03
   0.24110E+01   0.38828E-03
   0.24210E+01   0.39305E-03
   0.24310E+01   0.39786E-03
   0.24410E+01   0.40271E-03
   0.24510E+01   0.40760E-03
   0.24610E+01   0.41249E-03
   0.24710E+01   0.41741E-03
   0.24810E+01   0.42237E-03
   0.24910E+01   0.42738E-03
   0.25010E+01   0.43242E-03
   0.25110E+01   0.43750E-03
   0.25210E+01   0.44263E-03
   0.25310E+01   0.44779E-03
   0.25410E+01   0.45300E-03
   0.25510E+01   0.45824E-03
   0.25610E+01   0.46353E-03
   0.25710E+01   0.46886E-03
   0.25810E+01   0.47423E-03
   0.25910E+01   0.47965E-03
   0.26010E+01   0.48510E-03
   0.26110E+01   0.49060E-03
   0.26210E+01   0.49614E-03
   0.26310E+01   0.50172E-03
   0.26410E+01   0.50735E-03
   0.26510E+01   0.51301E-03
   0.26610E+01   0.51872E-03
   0.26710E+01   0.52448E-03
   0.26810E+01   0.53026E-03
   0.26910E+01   0.53605E-03
   0.27010E+01   0.54187E-03
   0.27110E+01   0.54774E-03
   0.27210E+01   0.55366E-03
   0.27310E+01   0.55961E-03
   0.27410E+01   0.56562E-03
   0.27510E+01   0.57166E-03
   0.27610E+01   0.57775E-03
   0.27710E+01   0.58388E-03
   0.27810E+01   0.59006E-03
   0.27910E+01   0.59628E-03
   0.28010E+01   0.60255E-03
   0.28110E+01   0.60886E-03
   0.28210E+01   0.61522E-03
   0.28310E+01   0.62162E-03
   0.28410E+01   0.62807E-03
   0.28510E+01   0.63456E-03
   0.28610E+01   0.64110E-03
   0.28710E+01   0.64769E-03
   0.28810E+01   0.65431E-03
   0.28910E+01   0.66092E-03
   0.29010E+01   0.66758E-03
   0.29110E+01   0.67428E-03
   0.29210E+01   0.68103E-03
   0.29310E+01   0.68783E-03
   0.29410E+01   0.69467E-03
   0.29510E+01   0.70156E-03
   0.29610E+01   0.70850E-03
   0.29710E+01   0.71549E-03
   0.29810E+01   0.72252E-03
   0.29910E+01   0.72960E-03
   0.30010E+01   0.73672E-03
   0.30110E+01   0.74390E-03
   0.30210E+01   0.75112E-03
   0.30310E+01   0.75839E-03
   0.30410E+01   0.76571E-03
   0.30510E+01   0.77307E-03
   0.30610E+01   0.78049E-03
   0.30710E+01   0.78794E-03
   0.30810E+01   0.79538E-03
   0.30910E+01   0.80287E-03
   0.31010E+01   0.81040E-03
   0.31110E+01   0.81799E-03
   0.31210E+01   0.82562E-03
   0.31310E+01   0.83331E-03
   0.31410E+01   0.84104E-03
   0.31510E+01   0.84882E-03
   0.31610E+01   0.85665E-03
   0.31710E+01   0.86453E-03
   0.31810E+01   0.87246E-03
   0.31910E+01   0.88045E-03
   0.32010E+01   0.88848E-03
   0.32110E+01   0.89656E-03
   0.32210E+01   0.90469E-03
   0.32310E+01   0.91287E-03
   0.32410E+01   0.92111E-03
   0.32510E+01   0.92938E-03
   0.32610E+01   0.93763E-03
   0.32710E+01   0.94594E-03
   0.32810E+01   0.95430E-03
   0.32910E+01   0.96271E-03
   0.33010E+01   0.97116E-03
   0.33110E+01   0.97968E-03
   0.33210E+01   0.98824E-03
   0.33310E+01   0.99685E-03
   0.33410E+01   0.10055E-02
   0.33510E+01   0.10142E-02
   0.33610E+01   0.10230E-02
   0.33710E+01   0.10318E-02
   0.33810E+01   0.10407E-02
   0.33910E+01   0.10496E-02
   0.34010E+01   0.10586E-02
   0.34110E+01   0.10676E-02
   0.34210E+01   0.10767E-02
   0.34310E+01   0.10858E-02
   0.34410E+01   0.10949E-02
   0.34510E+01   0.11040E-02
   0.34610E+01   0.11132E-02
   0.34710E+01   0.11225E-02
   0.34810E+01   0.11318E-02
   0.34910E+01   0.11412E-02
   0.35010E+01   0.11506E-02
   0.35110E+01   0.11601E-02
   0.35210E+01   0.11696E-02
   0.35310E+01   0.11792E-02
   0.35410E+01   0.11889E-02
   0.35510E+01   0.11986E-02
   0.35610E+01   0.12083E-02
   0.35710E+01   0.12181E-02
   0.35810E+01   0.12280E-02
   0.35910E+01   0.12378E-02
   0.36010E+01   0.12477E-02
   0.36110E+01   0.12576E-02
   0.36210E+01   0.12676E-02
   0.36310E+01   0.12776E-02
   0.36410E+01   0.12877E-02
   0.36510E+01   0.12979E-02
   0.36610E+01   0.13081E-02
   0.36710E+01   0.13183E-02
   0.36810E+01   0.13287E-02
   0.36910E+01   0.13390E-02
   0.37010E+01   0.13495E-02
   0.37110E+01   0.13600E-02
   0.37210E+01   0.13705E-02
   0.37310E+01   0.13811E-02
   0.37410E+01   0.13917E-02
   0.37510E+01   0.14023E-02
   0.37610E+01   0.14129E-02
   0.37710E+01   0.14237E-02
   0.37810E+01   0.14345E-02
   0.37910E+01   0.14453E-02
   0.38010E+01   0.14562E-02
   0.38110E+01   0.14672E-02
   0.38210E+01   0.14782E-02
   0.38310E+01   0.14892E-02
   0.38410E+01   0.15004E-02
   0.38510E+01   0.15116E-02
   0.38610E+01   0.15228E-02
   0.38710E+01   0.15341E-02
   0.38810E+01   0.15454E-02
   0.38910E+01   0.15567E-02
   0.39010E+01   0.15681E-02
   0.39110E+01   0.15795E-02
   0.39210E+01   0.15910E-02
   0.39310E+01   0.16026E-02
   0.39410E+01   0.16142E-02
   0.39510E+01   0.16258E-02
   0.39610E+01   0.16376E-02
   0.39710E+01   0.16493E-02
   0.39810E+01   0.16612E-02
   0.39910E+01   0.16731E-02
   0.40010E+01   0.16850E-02
   0.40110E+01   0.16971E-02
   0.40210E+01   0.17091E-02
   0.40310E+01   0.17212E-02
   0.40410E+01   0.17332E-02
   0.40510E+01   0.17454E-02
   0.40610E+01   0.17576E-02
   0.40710E+01   0.17699E-02
   0.40810E+01   0.17822E-02
   0.40910E+01   0.17946E-02
   0.41010E+01   0.18070E-02
   0.41110E+01   0.18195E-02
   0.41210E+01   0.18321E-02
   0.41310E+01   0.18447E-02
   0.41410E+01   0.18574E-02
   0.41510E+01   0.18702E-02
   0.41610E+01   0.18829E-02
   0.41710E+01   0.18956E-02
   0.41810E+01   0.19084E-02
   0.41910E+01   0.19213E-02
   0.42010E+01   0.19342E-02
   0.42110E+01   0.19472E-02
   0.42210E+01   0.19603E-02
   0.42310E+01   0.19734E-02
   0.42410E+01   0.19866E-02
   0.42510E+01   0.19999E-02
   0.42610E+01   0.20132E-02
   0.42710E+01   0.20265E-02
   0.42810E+01   0.20400E-02
   0.42910E+01   0.20534E-02
   0.43010E+01   0.20668E-02
   0.43110E+01   0.20803E-02
   0.43210E+01   0.20938E-02
   0.43310E+01   0.21075E-02
   0.43410E+01   0.21211E-02
   0.43510E+01   0.21349E-02
   0.43610E+01   0.21487E-02
   0.43710E+01   0.21626E-02
   0.43810E+01   0.21765E-02
   0.43910E+01   0.21905E-02
   0.44010E+01   0.22045E-02
   0.44110E+01   0.22187E-02
   0.44210E+01   0.22327E-02
   0.44310E+01   0.22468E-02
   0.44410E+01   0.22610E-02
   0.44510E+01   0.22752E-02
   0.44610E+01   0.22896E-02
   0.44710E+01   0.23039E-02
   0.44810E+01   0.23184E-02
   0.44910E+01   0.23329E-02
   0.45010E+01   0.23474E-02
   0.45110E+01   0.23621E-02
   0.45210E+01   0.23768E-02
   0.45310E+01   0.23915E-02
   0.45410E+01   0.24062E-02
   0.45510E+01   0.24209E-02
   0.45610E+01   0.24358E-02
   0.45710E+01   0.24506E-02
   0.45810E+01   0.24656E-02
   0.45910E+01   0.24806E-02
   0.46010E+01   0.24957E-02
   0.46110E+01   0.25108E-02
   0.46210E+01   0.25260E-02
   0.46310E+01   0.25413E-02
   0.46410E+01   0.25566E-02
   0.46510E+01   0.25720E-02
   0.46610E+01   0.25873E-02
   0.46710E+01   0.26027E-02
   0.46810E+01   0.26182E-02
   0.46910E+01   0.26337E-02
   0.47010E+01   0.26493E-02
   0.47110E+01   0.26649E-02
   0.47210E+01   0.26806E-02
   0.47310E+01   0.26964E-02
   0.47410E+01   0.27123E-02
   0.47510E+01   0.27282E-02
   0.47610E+01   0.27442E-02
   0.47710E+01   0.27601E-02
   0.47810E+01   0.27761E-02
   0.47910E+01   0.27921E-02
   0.48010E+01   0.28082E-02
   0.48110E+01   0.28244E-02
   0.48210E+01   0.28406E-02
   0.48310E+01   0.28569E-02
   0.48410E+01   0.28733E-02
   0.48510E+01   0.28897E-02
   0.48610E+01   0.29062E-02
   0.48710E+01   0.29228E-02
   0.48810E+01   0.29394E-02
   0.48910E+01   0.29560E-02
   0.49010E+01   0.29726E-02
   0.49110E+01   0.29893E-02
   0.49210E+01   0.30060E-02
   0.49310E+01   0.30229E-02
   0.49410E+01   0.30398E-02
   0.49510E+01   0.30567E-02
   0.49610E+01   0.30737E-02
   0.49710E+01   0.30908E-02
   0.49810E+01   0.31080E-02
   0.49910E+01   0.31252E-02
   0.50010E+01   0.31423E-02
   0.50109E+01   0.31596E-02
   0.50209E+01   0.31768E-02
   0.50309E+01   0.31942E-02
   0.50409E+01   0.32116E-02
   0.50509E+01   0.32291E-02
   0.50609E+01   0.32466E-02
   0.50709E+01   0.32642E-02
   0.50809E+01   0.32819E-02
   0.50909E+01   0.32997E-02
   0.51009E+01   0.33174E-02
   0.51109E+01   0.33351E-02
   0.51209E+01   0.33529E-02
   0.51309E+01   0.33708E-02
   0.51409E+01   0.33887E-02
   0.51509E+01   0.34067E-02
   0.51609E+01   0.34248E-02
   0.51709E+01   0.34429E-02
   0.51809E+01   0.34611E-02
   0.51909E+01   0.34794E-02
   0.52009E+01   0.34978E-02
   0.52109E+01   0.35160E-02
   0.52209E+01   0.35343E-02
   0.52309E+01   0.35527E-02
   0.52409E+01   0.35712E-02
   0.52509E+01   0.35897E-02
   0.52609E+01   0.36083E-02
   0.52709E+01   0.36270E-02
   0.52809E+01   0.36457E-02
   0.52909E+01   0.36646E-02
   0.53009E+01   0.36834E-02
   0.53109E+01   0.37022E-02
   0.53209E+01   0.37210E-02
   0.53309E+01   0.37399E-02
   0.53409E+01   0.37589E-02
   0.53509E+01   0.37780E-02
   0.53609E+01   0.37971E-02
   0.53709E+01   0.38163E-02
   0.53809E+01   0.38356E-02
   0.53909E+01   0.38550E-02
   0.54009E+01   0.38743E-02
   0.54109E+01   0.38936E-02
   0.54209E+01   0.39130E-02
   0.54309E+01   0.39325E-02
   0.54409E+01   0.39520E-02
   0.54509E+01   0.39716E-02
   0.54609E+01   0.39912E-02
   0.54709E+01   0.40110E-02
   0.54809E+01   0.40308E-02
   0.54909E+01   0.40506E-02
   0.55009E+01   0.40704E-02
   0.55109E+01   0.40903E-02
   0.55209E+01   0.41102E-02
   0.55309E+01   0.41301E-02
   0.55409E+01   0.41502E-02
   0.55509E+01   0.41703E-02
   0.55609E+01   0.41905E-02
   0.55709E+01   0.42108E-02
   0.55809E+01   0.42311E-02
   0.55909E+01   0.42515E-02
   0.56009E+01   0.42718E-02
   0.56109E+01   0.42922E-02
   0.56209E+01   0.43126E-02
   0.56309E+01   0.43331E-02
   0.56409E+01   0.43537E-02
   0.56509E+01   0.43744E-02
   0.56609E+01   0.43951E-02
   0.56709E+01   0.44159E-02
   0.56809E+01   0.44367E-02
   0.56909E+01   0.44575E-02
   0.57009E+01   0.44783E-02
   0.57109E+01   0.44992E-02
   0.57209E+01   0.45202E-02
   0.57309E+01   0.45412E-02
   0.57409E+01   0.45623E-02
   0.57509E+01   0.45835E-02
   0.57609E+01   0.46048E-02
   0.57709E+01   0.46261E-02
   0.57809E+01   0.46475E-02
   0.57909E+01   0.46687E-02
   0.58009E+01   0.46901E-02
   0.58109E+01   0.47115E-02
   0.58209E+01   0.47330E-02
   0.58309E+01   0.47546E-02
   0.58409E+01   0.47762E-02
   0.58509E+01   0.47979E-02
   0.58609E+01   0.48197E-02
   0.58709E+01   0.48415E-02
   0.58809E+01   0.48632E-02
   0.58909E+01   0.48850E-02
   0.59009E+01   0.49069E-02
   0.59109E+01   0.49288E-02
   0.59209E+01   0.49508E-02
   0.59309E+01   0.49729E-02
   0.59409E+01   0.49951E-02
   0.59509E+01   0.50174E-02
   0.59609E+01   0.50395E-02
   0.59709E+01   0.50617E-02
   0.59809E+01   0.50839E-02
   0.59909E+01   0.51063E-02
   0.60009E+01   0.51287E-02
   0.60109E+01   0.51512E-02
   0.60209E+01   0.51737E-02
   0.60309E+01   0.51963E-02
   0.60409E+01   0.52190E-02
   0.60509E+01   0.52416E-02
   0.60609E+01   0.52642E-02
   0.60709E+01   0.52869E-02
   0.60809E+01   0.53097E-02
   0.60909E+01   0.53326E-02
   0.61009E+01   0.53555E-02
   0.61109E+01   0.53785E-02
   0.61209E+01   0.54016E-02
   0.61309E+01   0.54246E-02
   0.61409E+01   0.54476E-02
   0.61509E+01   0.54707E-02
   0.61609E+01   0.54938E-02
   0.61709E+01   0.55171E-02
   0.61809E+01   0.55404E-02
   0.61909E+01   0.55638E-02
   0.62009E+01   0.55872E-02
   0.62109E+01   0.56108E-02
   0.62209E+01   0.56341E-02
   0.62309E+01   0.56576E-02
   0.62409E+01   0.56811E-02
   0.62509E+01   0.57048E-02
   0.62609E+01   0.57285E-02
   0.62709E+01   0.57522E-02
   0.62809E+01   0.57761E-02
   0.62909E+01   0.58000E-02
   0.63009E+01   0.58238E-02
   0.63109E+01   0.58476E-02
   0.63209E+01   0.58715E-02
   0.63309E+01   0.58955E-02
   0.63409E+01   0.59196E-02
   0.63509E+01   0.59437E-02
   0.63609E+01   0.59680E-02
   0.63709E+01   0.59923E-02
   0.63809E+01   0.60164E-02
   0.63909E+01   0.60407E-02
   0.64009E+01   0.60649E-02
   0.64109E+01   0.60893E-02
   0.64209E+01   0.61138E-02
   0.64309E+01   0.61383E-02
   0.64409E+01   0.61629E-02
   0.64509E+01   0.61875E-02
   0.64609E+01   0.62121E-02
   0.64709E+01   0.62367E-02
   0.64809E+01   0.62613E-02
   0.64909E+01   0.62861E-02
   0.65009E+01   0.63109E-02
   0.65109E+01   0.63358E-02
   0.65209E+01   0.63607E-02
   0.65309E+01   0.63857E-02
   0.65409E+01   0.64106E-02
   0.65509E+01   0.64356E-02
   0.65609E+01   0.64606E-02
   0.65709E+01   0.64857E-02
   0.65809E+01   0.65109E-02
   0.65909E+01   0.65361E-02
   0.66009E+01   0.65615E-02
   0.66109E+01   0.65869E-02
   0.66209E+01   0.66121E-02
   0.66309E+01   0.66374E-02
   0.66409E+01   0.66628E-02
   0.66509E+01   0.66883E-02
   0.66609E+01   0.67138E-02
   0.66709E+01   0.67395E-02
   0.66809E+01   0.67652E-02
   0.66909E+01   0.67908E-02
   0.67009E+01   0.68164E-02
   0.67109E+01   0.68420E-02
   0.67209E+01   0.68678E-02
   0.67309E+01   0.68937E-02
   0.67409E+01   0.69196E-02
   0.67509E+01   0.69456E-02
   0.67609E+01   0.69716E-02
   0.67709E+01   0.69975E-02
   0.67809E+01   0.70235E-02
   0.67909E+01   0.70495E-02
   0.68009E+01   0.70756E-02
   0.68109E+01   0.71018E-02
   0.68209E+01   0.71281E-02
   0.68309E+01   0.71545E-02
   0.68409E+01   0.71807E-02
   0.68509E+01   0.72070E-02
   0.68609E+01   0.72333E-02
   0.68709E+01   0.72597E-02
   0.68809E+01   0.72862E-02
   0.68909E+01   0.73128E-02
   0.69009E+01   0.73394E-02
   0.69109E+01   0.73659E-02
   0.69209E+01   0.73924E-02
   0.69309E+01   0.74191E-02
   0.69409E+01   0.74457E-02
   0.69509E+01   0.74725E-02
   0.69609E+01   0.74994E-02
   0.69709E+01   0.75263E-02
   0.69809E+01   0.75532E-02
   0.69909E+01   0.75801E-02
   0.70009E+01   0.76069E-02
   0.70109E+01   0.76339E-02
   0.70209E+01   0.76610E-02
   0.70309E+01   0.76881E-02
   0.70409E+01   0.77153E-02
   0.70509E+01   0.77425E-02
   0.70609E+01   0.77696E-02
   0.70709E+01   0.77968E-02
   0.70809E+01   0.78240E-02
   0.70909E+01   0.78514E-02
   0.71009E+01   0.78788E-02
   0.71109E+01   0.79062E-02
   0.71209E+01   0.79338E-02
   0.71309E+01   0.79611E-02
   0.71409E+01   0.79886E-02
   0.71509E+01   0.80161E-02
   0.71609E+01   0.80437E-02
   0.71709E+01   0.80714E-02
   0.71809E+01   0.80991E-02
   0.71909E+01   0.81267E-02
   0.72009E+01   0.81544E-02
   0.72109E+01   0.81821E-02
   0.72209E+01   0.82099E-02
   0.72309E+01   0.82377E-02
   0.72409E+01   0.82657E-02
   0.72509E+01   0.82937E-02
   0.72609E+01   0.83216E-02
   0.72709E+01   0.83495E-02
   0.72809E+01   0.83775E-02
   0.72909E+01   0.84056E-02
   0.73009E+01   0.84337E-02
   0.73109E+01   0.84619E-02
   0.73209E+01   0.84902E-02
   0.73309E+01   0.85183E-02
   0.73409E+01   0.85464E-02
   0.73509E+01   0.85747E-02
   0.73609E+01   0.86030E-02
   0.73709E+01   0.86314E-02
   0.73809E+01   0.86599E-02
   0.73909E+01   0.86884E-02
   0.74009E+01   0.87168E-02
   0.74109E+01   0.87452E-02
   0.74209E+01   0.87737E-02
   0.74309E+01   0.88023E-02
   0.74409E+01   0.88310E-02
   0.74509E+01   0.88597E-02
   0.74609E+01   0.88883E-02
   0.74709E+01   0.89169E-02
   0.74809E+01   0.89456E-02
   0.74909E+01   0.89744E-02
   0.75009E+01   0.90033E-02
   0.75109E+01   0.90322E-02
   0.75209E+01   0.90612E-02
   0.75309E+01   0.90900E-02
   0.75409E+01   0.91188E-02
   0.75509E+01   0.91478E-02
   0.75609E+01   0.91768E-02
   0.75709E+01   0.92059E-02
   0.75809E+01   0.92351E-02
   0.75909E+01   0.92641E-02
   0.76009E+01   0.92931E-02
   0.76109E+01   0.93223E-02
   0.76209E+01   0.93515E-02
   0.76309E+01   0.93808E-02
   0.76409E+01   0.94101E-02
   0.76509E+01   0.94393E-02
   0.76609E+01   0.94686E-02
   0.76709E+01   0.94979E-02
   0.76809E+01   0.95273E-02
   0.76909E+01   0.95567E-02
   0.77009E+01   0.95863E-02
   0.77109E+01   0.96157E-02
   0.77209E+01   0.96451E-02
   0.77309E+01   0.96745E-02
   0.77409E+01   0.97041E-02
   0.77509E+01   0.97337E-02
   0.77609E+01   0.97635E-02
   0.77709E+01   0.97932E-02
   0.77809E+01   0.98228E-02
   0.77909E+01   0.98524E-02
   0.78009E+01   0.98822E-02
   0.78109E+01   0.99120E-02
   0.78209E+01   0.99419E-02
   0.78309E+01   0.99718E-02
   0.78409E+01   0.10002E-01
   0.78509E+01   0.10031E-01
   0.78609E+01   0.10061E-01
   0.78709E+01   0.10091E-01
   0.78809E+01   0.10121E-01
   0.78909E+01   0.10151E-01
   0.79009E+01   0.10181E-01
   0.79109E+01   0.10211E-01
   0.79209E+01   0.10241E-01
   0.79309E+01   0.10272E-01
   0.79409E+01   0.10302E-01
   0.79509E+01   0.10332E-01
   0.79609E+01   0.10362E-01
   0.79709E+01   0.10392E-01
   0.79809E+01   0.10422E-01
   0.79909E+01   0.10453E-01
   0.80009E+01   0.10483E-01
   0.80109E+01   0.10513E-01
   0.80209E+01   0.10544E-01
   0.80309E+01   0.10574E-01
   0.80409E+01   0.10604E-01
   0.80509E+01   0.10635E-01
   0.80609E+01   0.10665E-01
   0.80709E+01   0.10696E-01
   0.80809E+01   0.10726E-01
   0.80909E+01   0.10757E-01
   0.81009E+01   0.10787E-01
   0.81109E+01   0.10818E-01
   0.81209E+01   0.10848E-01
   0.81309E+01   0.10879E-01
   0.81409E+01   0.10909E-01
   0.81509E+01   0.10940E-01
   0.81609E+01   0.10971E-01
   0.81709E+01   0.11002E-01
   0.81809E+01   0.11032E-01
   0.81909E+01   0.11063E-01
   0.82009E+01   0.11094E-01
   0.82109E+01   0.11124E-01
   0.82209E+01   0.11155E-01
   0.82309E+01   0.11186E-01
   0.82409E+01   0.11217E-01
   0.82509E+01   0.11248E-01
   0.82609E+01   0.11279E-01
   0.82709E+01   0.11310E-01
   0.82809E+01   0.11341E-01
   0.82909E+01   0.11372E-01
   0.83009E+01   0.11403E-01
   0.83109E+01   0.11433E-01
   0.83209E+01   0.11464E-01
   0.83309E+01   0.11496E-01
   0.83409E+01   0.11527E-01
   0.83509E+01   0.11558E-01
   0.83609E+01   0.11589E-01
   0.83709E+01   0.11620E-01
   0.83809E+01   0.11651E-01
   0.83909E+01   0.11682E-01
   0.84009E+01   0.11713E-01
   0.84109E+01   0.11744E-01
   0.84209E+01   0.11776E-01
   0.84309E+01   0.11807E-01
   0.84409E+01   0.11838E-01
   0.84509E+01   0.11870E-01
   0.84609E+01   0.11901E-01
   0.84709E+01   0.11932E-01
   0.84809E+01   0.11963E-01
   0.84909E+01   0.11995E-01
   0.85009E+01   0.12026E-01
   0.85109E+01   0.12058E-01
   0.85209E+01   0.12089E-01
   0.85309E+01   0.12120E-01
   0.85409E+01   0.12152E-01
   0.85509E+01   0.12183E-01
   0.85609E+01   0.12215E-01
   0.85709E+01   0.12246E-01
   0.85809E+01   0.12277E-01
   0.85909E+01   0.12309E-01
   0.86009E+01   0.12340E-01
   0.86109E+01   0.12372E-01
   0.86209E+01   0.12404E-01
   0.86309E+01   0.12435E-01
   0.86409E+01   0.12467E-01
   0.86509E+01   0.12498E-01
   0.86609E+01   0.12530E-01
   0.86709E+01   0.12561E-01
   0.86809E+01   0.12593E-01
   0.86909E+01   0.12625E-01
   0.87009E+01   0.12656E-01
   0.87109E+01   0.12688E-01
   0.87209E+01   0.12720E-01
   0.87309E+01   0.12751E-01
   0.87409E+01   0.12783E-01
   0.87509E+01   0.12815E-01
   0.87609E+01   0.12846E-01
   0.87709E+01   0.12878E-01
   0.87809E+01   0.12910E-01
   0.87909E+01   0.12941E-01
   0.88009E+01   0.12973E-01
   0.88109E+01   0.13005E-01
   0.88209E+01   0.13037E-01
   0.88309E+01   0.13068E-01
   0.88409E+01   0.13100E-01
   0.88509E+01   0.13132E-01
   0.88609E+01   0.13164E-01
   0.88709E+01   0.13196E-01
   0.88809E+01   0.13228E-01
   0.88909E+01   0.13259E-01
   0.89009E+01   0.13291E-01
   0.89109E+01   0.13323E-01
   0.89209E+01   0.13355E-01
   0.89309E+01   0.13387E-01
   0.89409E+01   0.13419E-01
   0.89509E+01   0.13451E-01
   0.89609E+01   0.13483E-01
   0.89709E+01   0.13515E-01
   0.89809E+01   0.13546E-01
   0.89909E+01   0.13578E-01
   0.90009E+01   0.13610E-01
   0.90109E+01   0.13642E-01
   0.90209E+01   0.13674E-01
   0.90309E+01   0.13706E-01
   0.90409E+01   0.13738E-01
   0.90509E+01   0.13770E-01
   0.90609E+01   0.13802E-01
   0.90709E+01   0.13834E-01
   0.90809E+01   0.13866E-01
   0.90909E+01   0.13898E-01
   0.91009E+01   0.13930E-01
   0.91109E+01   0.13962E-01
   0.91209E+01   0.13994E-01
   0.91309E+01   0.14026E-01
   0.91409E+01   0.14058E-01
   0.91509E+01   0.14090E-01
   0.91609E+01   0.14122E-01
   0.91709E+01   0.14154E-01
   0.91809E+01   0.14186E-01
   0.91909E+01   0.14218E-01
   0.92009E+01   0.14250E-01
   0.92109E+01   0.14282E-01
   0.92209E+01   0.14314E-01
   0.92309E+01   0.14346E-01
   0.92409E+01   0.14379E-01
   0.92509E+01   0.14411E-01
   0.92609E+01   0.14443E-01
   0.92709E+01   0.14475E-01
   0.92809E+01   0.14507E-01
   0.92909E+01   0.14539E-01
   0.93009E+01   0.14571E-01
   0.93109E+01   0.14603E-01
   0.93209E+01   0.14635E-01
   0.93309E+01   0.14667E-01
   0.93409E+01   0.14699E-01
   0.93509E+01   0.14731E-01
   0.93609E+01   0.14763E-01
   0.93709E+01   0.14795E-01
   0.93809E+01   0.14828E-01
   0.93909E+01   0.14860E-01
   0.94009E+01   0.14892E-01
   0.94109E+01   0.14924E-01
   0.94209E+01   0.14956E-01
   0.94309E+01   0.14988E-01
   0.94409E+01   0.15020E-01
   0.94509E+01   0.15052E-01
   0.94609E+01   0.15084E-01
   0.94709E+01   0.15116E-01
   0.94809E+01   0.15148E-01
   0.94909E+01   0.15180E-01
   0.95009E+01   0.15212E-01
   0.95109E+01   0.15244E-01
   0.95209E+01   0.15276E-01
   0.95309E+01   0.15308E-01
   0.95409E+01   0.15340E-01
   0.95509E+01   0.15372E-01
   0.95609E+01   0.15404E-01
   0.95709E+01   0.15436E-01
   0.95809E+01   0.15468E-01
   0.95909E+01   0.15500E-01
   0.96009E+01   0.15532E-01
   0.96109E+01   0.15564E-01
   0.96209E+01   0.15596E-01
   0.96309E+01   0.15628E-01
   0.96409E+01   0.15660E-01
   0.96509E+01   0.15692E-01
   0.96609E+01   0.15724E-01
   0.96709E+01   0.15756E-01
   0.96809E+01   0.15788E-01
   0.96909E+01   0.15820E-01
   0.97009E+01   0.15851E-01
   0.97109E+01   0.15883E-01
   0.97209E+01   0.15915E-01
   0.97309E+01   0.15947E-01
   0.97409E+01   0.15979E-01
   0.97509E+01   0.16011E-01
   0.97609E+01   0.16043E-01
   0.97709E+01   0.16075E-01
   0.97809E+01   0.16106E-01
   0.97909E+01   0.16138E-01
   0.98009E+01   0.16170E-01
   0.98109E+01   0.16202E-01
   0.98209E+01   0.16234E-01
   0.98309E+01   0.16265E-01
   0.98409E+01   0.16297E-01
   0.98509E+01   0.16329E-01
   0.98609E+01   0.16361E-01
   0.98709E+01   0.16393E-01
   0.98809E+01   0.16424E-01
   0.98909E+01   0.16456E-01
   0.99009E+01   0.16488E-01
   0.99109E+01   0.16519E-01
   0.99209E+01   0.16551E-01
   0.99309E+01   0.16583E-01
   0.99409E+01   0.16615E-01
   0.99509E+01   0.16646E-01
   0.99609E+01   0.16678E-01
   0.99709E+01   0.16710E-01
   0.99809E+01   0.16741E-01
   0.99909E+01   0.16773E-01
   0.10001E+02   0.16804E-01
   0.10011E+02   0.16836E-01
   0.10021E+02   0.16867E-01
   0.10031E+02   0.16899E-01
   0.10041E+02   0.16930E-01
   0.10051E+02   0.16962E-01
   0.10061E+02   0.16993E-01
   0.10071E+02   0.17025E-01
   0.10081E+02   0.17056E-01
   0.10091E+02   0.17088E-01
   0.10101E+02   0.17119E-01
   0.10111E+02   0.17151E-01
   0.10121E+02   0.17182E-01
   0.10131E+02   0.17213E-01
   0.10141E+02   0.17245E-01
   0.10151E+02   0.17276E-01
   0.10161E+02   0.17307E-01
   0.10171E+02   0.17339E-01
   0.10181E+02   0.17370E-01
   0.10191E+02   0.17401E-01
   0.10201E+02   0.17433E-01
   0.10211E+02   0.17464E-01
   0.10221E+02   0.17495E-01
   0.10231E+02   0.17526E-01
   0.10241E+02   0.17557E-01
   0.10251E+02   0.17588E-01
   0.10261E+02   0.17620E-01
   0.10271E+02   0.17651E-01
   0.10281E+02   0.17682E-01
   0.10291E+02   0.17713E-01
   0.10301E+02   0.17744E-01
   0.10311E+02   0.17775E-01
   0.10321E+02   0.17806E-01
   0.10331E+02   0.17837E-01
   0.10341E+02   0.17868E-01
   0.10351E+02   0.17899E-01
   0.10361E+02   0.17930E-01
   0.10371E+02   0.17961E-01
   0.10381E+02   0.17992E-01
   0.10391E+02   0.18022E-01
   0.10401E+02   0.18053E-01
   0.10411E+02   0.18084E-01
   0.10421E+02   0.18115E-01
   0.10431E+02   0.18146E-01
   0.10441E+02   0.18176E-01
   0.10451E+02   0.18207E-01
   0.10461E+02   0.18238E-01
   0.10471E+02   0.18268E-01
   0.10481E+02   0.18299E-01
   0.10491E+02   0.18330E-01
   0.10501E+02   0.18360E-01
   0.10511E+02   0.18391E-01
   0.10521E+02   0.18421E-01
   0.10531E+02   0.18452E-01
   0.10541E+02   0.18482E-01
   0.10551E+02   0.18513E-01
   0.10561E+02   0.18543E-01
   0.10571E+02   0.18573E-01
   0.10581E+02   0.18604E-01
   0.10591E+02   0.18634E-01
   0.10601E+02   0.18665E-01
   0.10611E+02   0.18695E-01
   0.10621E+02   0.18725E-01
   0.10631E+02   0.18755E-01
   0.10641E+02   0.18785E-01
   0.10651E+02   0.18816E-01
   0.10661E+02   0.18846E-01
   0.10671E+02   0.18876E-01
   0.10681E+02   0.18906E-01
   0.10691E+02   0.18936E-01
   0.10701E+02   0.18966E-01
   0.10711E+02   0.18996E-01
   0.10721E+02   0.19026E-01
   0.10731E+02   0.19056E-01
   0.10741E+02   0.19086E-01
   0.10751E+02   0.19116E-01
   0.10761E+02   0.19146E-01
   0.10771E+02   0.19175E-01
   0.10781E+02   0.19205E-01
   0.10791E+02   0.19235E-01
   0.10801E+02   0.19265E-01
   0.10811E+02   0.19294E-01
   0.10821E+02   0.19324E-01
   0.10831E+02   0.19354E-01
   0.10841E+02   0.19383E-01
   0.10851E+02   0.19413E-01
   0.10861E+02   0.19442E-01
   0.10871E+02   0.19472E-01
   0.10881E+02   0.19501E-01
   0.10891E+02   0.19531E-01
   0.10901E+02   0.19560E-01
   0.10911E+02   0.19589E-01
   0.10921E+02   0.19619E-01
   0.10931E+02   0.19648E-01
   0.10941E+02   0.19677E-01
   0.10951E+02   0.19706E-01
   0.10961E+02   0.19736E-01
   0.10971E+02   0.19765E-01
   0.10981E+02   0.19794E-01
   0.10991E+02   0.19823E-01
   0.11001E+02   0.19852E-01
   0.11011E+02   0.19881E-01
   0.11021E+02   0.19910E-01
   0.11031E+02   0.19939E-01
   0.11041E+02   0.19968E-01
   0.11051E+02   0.19997E-01
   0.11061E+02   0.20025E-01
   0.11071E+02   0.20054E-01
   0.11081E+02   0.20083E-01
   0.11091E+02   0.20112E-01
   0.11101E+02   0.20140E-01
   0.11111E+02   0.20169E-01
   0.11121E+02   0.20198E-01
   0.11131E+02   0.20226E-01
   0.11141E+02   0.20255E-01
   0.11151E+02   0.20283E-01
   0.11161E+02   0.20311E-01
   0.11171E+02   0.20340E-01
   0.11181E+02   0.20368E-01
   0.11191E+02   0.20396E-01
   0.11201E+02   0.20425E-01
   0.11211E+02   0.20453E-01
   0.11221E+02   0.20481E-01
   0.11231E+02   0.20509E-01
   0.11241E+02   0.20537E-01
   0.11251E+02   0.20565E-01
   0.11261E+02   0.20593E-01
   0.11271E+02   0.20621E-01
   0.11281E+02   0.20649E-01
   0.11291E+02   0.20677E-01
   0.11301E+02   0.20705E-01
   0.11311E+02   0.20733E-01
   0.11321E+02   0.20761E-01
   0.11331E+02   0.20788E-01
   0.11341E+02   0.20816E-01
   0.11351E+02   0.20844E-01
   0.11361E+02   0.20871E-01
   0.11371E+02   0.20899E-01
   0.11381E+02   0.20926E-01
   0.11391E+02   0.20954E-01
   0.11401E+02   0.20981E-01
   0.11411E+02   0.21009E-01
   0.11421E+02   0.21036E-01
   0.11431E+02   0.21063E-01
   0.11441E+02   0.21090E-01
   0.11451E+02   0.21118E-01
   0.11461E+02   0.21145E-01
   0.11471E+02   0.21172E-01
   0.11481E+02   0.21199E-01
   0.11491E+02   0.21226E-01
   0.11501E+02   0.21253E-01
   0.11511E+02   0.21280E-01
   0.11521E+02   0.21307E-01
   0.11531E+02   0.21333E-01
   0.11541E+02   0.21360E-01
   0.11551E+02   0.21387E-01
   0.11561E+02   0.21413E-01
   0.11571E+02   0.21440E-01
   0.11581E+02   0.21467E-01
   0.11591E+02   0.21493E-01
   0.11601E+02   0.21520E-01
   0.11611E+02   0.21546E-01
   0.11621E+02   0.21572E-01
   0.11631E+02   0.21599E-01
   0.11641E+02   0.21625E-01
   0.11651E+02   0.21651E-01
   0.11661E+02   0.21677E-01
   0.11671E+02   0.21703E-01
   0.11681E+02   0.21729E-01
   0.11691E+02   0.21756E-01
   0.11701E+02   0.21781E-01
   0.11711E+02   0.21807E-01
   0.11721E+02   0.21833E-01
   0.11731E+02   0.21859E-01
   0.11741E+02   0.21885E-01
   0.11751E+02   0.21910E-01
   0.11761E+02   0.21936E-01
   0.11771E+02   0.21962E-01
   0.11781E+02   0.21987E-01
   0.11791E+02   0.22013E-01
   0.11801E+02   0.22038E-01
   0.11811E+02   0.22063E-01
   0.11821E+02   0.22089E-01
   0.11831E+02   0.22114E-01
   0.11841E+02   0.22139E-01
   0.11851E+02   0.22164E-01
   0.11861E+02   0.22189E-01
   0.11871E+02   0.22214E-01
   0.11881E+02   0.22239E-01
   0.11891E+02   0.22264E-01
   0.11901E+02   0.22289E-01
   0.11911E+02   0.22314E-01
   0.11921E+02   0.22339E-01
   0.11931E+02   0.22363E-01
   0.11941E+02   0.22388E-01
   0.11951E+02   0.22413E-01
   0.11961E+02   0.22437E-01
   0.11971E+02   0.22462E-01
   0.11981E+02   0.22486E-01
   0.11991E+02   0.22511E-01
   0.12001E+02   0.22535E-01
   0.12011E+02   0.22559E-01
   0.12021E+02   0.22583E-01
   0.12031E+02   0.22608E-01
   0.12041E+02   0.22632E-01
   0.12051E+02   0.22656E-01
   0.12061E+02   0.22680E-01
   0.12071E+02   0.22704E-01
   0.12081E+02   0.22728E-01
   0.12091E+02   0.22751E-01
   0.12101E+02   0.22775E-01
   0.12111E+02   0.22799E-01
   0.12121E+02   0.22822E-01
   0.12131E+02   0.22846E-01
   0.12141E+02   0.22869E-01
   0.12151E+02   0.22893E-01
   0.12161E+02   0.22916E-01
   0.12171E+02   0.22940E-01
   0.12181E+02   0.22963E-01
   0.12191E+02   0.22986E-01
   0.12201E+02   0.23009E-01
   0.12211E+02   0.23032E-01
   0.12221E+02   0.23055E-01
   0.12231E+02   0.23078E-01
   0.12241E+02   0.23101E-01
   0.12251E+02   0.23124E-01
   0.12261E+02   0.23147E-01
   0.12271E+02   0.23170E-01
   0.12281E+02   0.23192E-01
   0.12291E+02   0.23215E-01
   0.12301E+02   0.23237E-01
   0.12311E+02   0.23260E-01
   0.12321E+02   0.23282E-01
   0.12331E+02   0.23305E-01
   0.12341E+02   0.23327E-01
   0.12351E+02   0.23349E-01
   0.12361E+02   0.23371E-01
   0.12371E+02   0.23393E-01
   0.12381E+02   0.23415E-01
   0.12391E+02   0.23437E-01
   0.12401E+02   0.23459E-01
   0.12411E+02   0.23481E-01
   0.12421E+02   0.23503E-01
   0.12431E+02   0.23524E-01
   0.12441E+02   0.23546E-01
   0.12451E+02   0.23567E-01
   0.12461E+02   0.23589E-01
   0.12471E+02   0.23610E-01
   0.12481E+02   0.23632E-01
   0.12491E+02   0.23653E-01
   0.12501E+02   0.23674E-01
   0.12511E+02   0.23695E-01
   0.12521E+02   0.23717E-01
   0.12531E+02   0.23738E-01
   0.12541E+02   0.23759E-01
   0.12551E+02   0.23779E-01
   0.12561E+02   0.23800E-01
   0.12571E+02   0.23821E-01
   0.12581E+02   0.23842E-01
   0.12591E+02   0.23862E-01
   0.12601E+02   0.23883E-01
   0.12611E+02   0.23903E-01
   0.12621E+02   0.23924E-01
   0.12631E+02   0.23944E-01
   0.12641E+02   0.23964E-01
   0.12651E+02   0.23985E-01
   0.12661E+02   0.24005E-01
   0.12671E+02   0.24025E-01
   0.12681E+02   0.24045E-01
   0.12691E+02   0.24065E-01
   0.12701E+02   0.24085E-01
   0.12711E+02   0.24105E-01
   0.12721E+02   0.24124E-01
   0.12731E+02   0.24144E-01
   0.12741E+02   0.24163E-01
   0.12751E+02   0.24183E-01
   0.12761E+02   0.24202E-01
   0.12771E+02   0.24222E-01
   0.12781E+02   0.24241E-01
   0.12791E+02   0.24260E-01
   0.12801E+02   0.24279E-01
   0.12811E+02   0.24299E-01
   0.12821E+02   0.24318E-01
   0.12831E+02   0.24337E-01
   0.12841E+02   0.24355E-01
   0.12851E+02   0.24374E-01
   0.12861E+02   0.24393E-01
   0.12871E+02   0.24412E-01
   0.12881E+02   0.24430E-01
   0.12891E+02   0.24449E-01
   0.12901E+02   0.24467E-01
   0.12911E+02   0.24485E-01
   0.12921E+02   0.24504E-01
   0.12931E+02   0.24522E-01
   0.12941E+02   0.24540E-01
   0.12951E+02   0.24558E-01
   0.12961E+02   0.24576E-01
   0.12971E+02   0.24594E-01
   0.12981E+02   0.24612E-01
   0.12991E+02   0.24630E-01
   0.13001E+02   0.24647E-01
   0.13011E+02   0.24665E-01
   0.13021E+02   0.24683E-01
   0.13031E+02   0.24700E-01
   0.13041E+02   0.24718E-01
   0.13051E+02   0.24735E-01
   0.13061E+02   0.24752E-01
   0.13071E+02   0.24769E-01
   0.13081E+02   0.24786E-01
   0.13091E+02   0.24803E-01
   0.13101E+02   0.24820E-01
   0.13111E+02   0.24837E-01
   0.13121E+02   0.24854E-01
   0.13131E+02   0.24871E-01
   0.13141E+02   0.24888E-01
   0.13151E+02   0.24904E-01
   0.13161E+02   0.24921E-01
   0.13171E+02   0.24937E-01
   0.13181E+02   0.24953E-01
   0.13191E+02   0.24970E-01
   0.13201E+02   0.24986E-01
   0.13211E+02   0.25002E-01
   0.13221E+02   0.25018E-01
   0.13231E+02   0.25034E-01
   0.13241E+02   0.25050E-01
   0.13251E+02   0.25066E-01
   0.13261E+02   0.25081E-01
   0.13271E+02   0.25097E-01
   0.13281E+02   0.25113E-01
   0.13291E+02   0.25128E-01
   0.13301E+02   0.25144E-01
   0.13311E+02   0.25159E-01
   0.13321E+02   0.25174E-01
   0.13331E+02   0.25189E-01
   0.13341E+02   0.25204E-01
   0.13351E+02   0.25219E-01
   0.13361E+02   0.25234E-01
   0.13371E+02   0.25249E-01
   0.13381E+02   0.25264E-01
   0.13391E+02   0.25279E-01
   0.13401E+02   0.25293E-01
   0.13411E+02   0.25308E-01
   0.13421E+02   0.25322E-01
   0.13431E+02   0.25337E-01
   0.13441E+02   0.25351E-01
   0.13451E+02   0.25365E-01
   0.13461E+02   0.25380E-01
   0.13471E+02   0.25394E-01
   0.13481E+02   0.25408E-01
   0.13491E+02   0.25422E-01
   0.13501E+02   0.25435E-01
   0.13511E+02   0.25449E-01
   0.13521E+02   0.25463E-01
   0.13531E+02   0.25477E-01
   0.13541E+02   0.25490E-01
   0.13551E+02   0.25503E-01
   0.13561E+02   0.25517E-01
   0.13571E+02   0.25530E-01
   0.13581E+02   0.25543E-01
   0.13591E+02   0.25556E-01
   0.13601E+02   0.25569E-01
   0.13611E+02   0.25582E-01
   0.13621E+02   0.25595E-01
   0.13631E+02   0.25608E-01
   0.13641E+02   0.25621E-01
   0.13651E+02   0.25633E-01
   0.13661E+02   0.25646E-01
   0.13671E+02   0.25658E-01
   0.13681E+02   0.25671E-01
   0.13691E+02   0.25683E-01
   0.13701E+02   0.25695E-01
   0.13711E+02   0.25707E-01
   0.13721E+02   0.25719E-01
   0.13731E+02   0.25731E-01
   0.13741E+02   0.25743E-01
   0.13751E+02   0.25755E-01
   0.13761E+02   0.25767E-01
   0.13771E+02   0.25778E-01
   0.13781E+02   0.25790E-01
   0.13791E+02   0.25802E-01
   0.13801E+02   0.25813E-01
   0.13811E+02   0.25824E-01
   0.13821E+02   0.25835E-01
   0.13831E+02   0.25847E-01
   0.13841E+02   0.25858E-01
   0.13851E+02   0.25869E-01
   0.13861E+02   0.25880E-01
   0.13871E+02   0.25890E-01
   0.13881E+02   0.25901E-01
   0.13891E+02   0.25912E-01
   0.13901E+02   0.25922E-01
   0.13911E+02   0.25933E-01
   0.13921E+02   0.25943E-01
   0.13931E+02   0.25954E-01
   0.13941E+02   0.25964E-01
   0.13951E+02   0.25974E-01
   0.13961E+02   0.25984E-01
   0.13971E+02   0.25994E-01
   0.13981E+02   0.26004E-01
   0.13991E+02   0.26014E-01
   0.14001E+02   0.26024E-01
   0.14011E+02   0.26033E-01
   0.14021E+02   0.26043E-01
   0.14031E+02   0.26052E-01
   0.14041E+02   0.26062E-01
   0.14051E+02   0.26071E-01
   0.14061E+02   0.26080E-01
   0.14071E+02   0.26089E-01
   0.14081E+02   0.26098E-01
   0.14091E+02   0.26107E-01
   0.14101E+02   0.26116E-01
   0.14111E+02   0.26125E-01
   0.14121E+02   0.26134E-01
   0.14131E+02   0.26142E-01
   0.14141E+02   0.26151E-01
   0.14151E+02   0.26159E-01
   0.14161E+02   0.26168E-01
   0.14171E+02   0.26176E-01
   0.14181E+02   0.26184E-01
   0.14191E+02   0.26193E-01
   0.14201E+02   0.26201E-01
   0.14211E+02   0.26209E-01
   0.14221E+02   0.26216E-01
   0.14231E+02   0.26224E-01
   0.14241E+02   0.26232E-01
   0.14251E+02   0.26240E-01
   0.14261E+02   0.26247E-01
   0.14271E+02   0.26255E-01
   0.14281E+02   0.26262E-01
   0.14291E+02   0.26269E-01
   0.14301E+02   0.26277E-01
   0.14311E+02   0.26284E-01
   0.14321E+02   0.26291E-01
   0.14331E+02   0.26298E-01
   0.14341E+02   0.26305E-01
   0.14351E+02   0.26311E-01
   0.14361E+02   0.26318E-01
   0.14371E+02   0.26325E-01
   0.14381E+02   0.26331E-01
   0.14391E+02   0.26338E-01
   0.14401E+02   0.26344E-01
   0.14411E+02   0.26350E-01
   0.14421E+02   0.26357E-01
   0.14431E+02   0.26363E-01
   0.14441E+02   0.26369E-01
   0.14451E+02   0.26375E-01
   0.14461E+02   0.26381E-01
   0.14471E+02   0.26386E-01
   0.14481E+02   0.26392E-01
   0.14491E+02   0.26398E-01
   0.14501E+02   0.26403E-01
   0.14511E+02   0.26409E-01
   0.14521E+02   0.26414E-01
   0.14531E+02   0.26420E-01
   0.14541E+02   0.26425E-01
   0.14551E+02   0.26430E-01
   0.14561E+02   0.26435E-01
   0.14571E+02   0.26440E-01
   0.14581E+02   0.26445E-01
   0.14591E+02   0.26450E-01
   0.14601E+02   0.26454E-01
   0.14611E+02   0.26459E-01
   0.14621E+02   0.26464E-01
   0.14631E+02   0.26468E-01
   0.14641E+02   0.26472E-01
   0.14651E+02   0.26477E-01
   0.14661E+02   0.26481E-01
   0.14671E+02   0.26485E-01
   0.14681E+02   0.26489E-01
   0.14691E+02   0.26493E-01
   0.14701E+02   0.26497E-01
   0.14711E+02   0.26501E-01
   0.14721E+02   0.26505E-01
   0.14731E+02   0.26508E-01
   0.14741E+02   0.26512E-01
   0.14751E+02   0.26516E-01
   0.14761E+02   0.26519E-01
   0.14771E+02   0.26522E-01
   0.14781E+02   0.26526E-01
   0.14791E+02   0.26529E-01
   0.14801E+02   0.26532E-01
   0.14811E+02   0.26535E-01
   0.14821E+02   0.26538E-01
   0.14831E+02   0.26541E-01
   0.14841E+02   0.26544E-01
   0.14851E+02   0.26546E-01
   0.14861E+02   0.26549E-01
   0.14871E+02   0.26552E-01
   0.14881E+02   0.26554E-01
   0.14891E+02   0.26557E-01
   0.14901E+02   0.26559E-01
   0.14911E+02   0.26561E-01
   0.14921E+02   0.26564E-01
   0.14931E+02   0.26566E-01
   0.14941E+02   0.26568E-01
   0.14951E+02   0.26570E-01
   0.14961E+02   0.26572E-01
   0.14971E+02   0.26574E-01
   0.14981E+02   0.26575E-01
   0.14991E+02   0.26577E-01
   0.15001E+02   0.26579E-01
   0.15011E+02   0.26580E-01
   0.15021E+02   0.26582E-01
   0.15031E+02   0.26583E-01
   0.15041E+02   0.26584E-01
   0.15051E+02   0.26586E-01
   0.15061E+02   0.26587E-01
   0.15071E+02   0.26588E-01
   0.15081E+02   0.26589E-01
   0.15091E+02   0.26590E-01
   0.15101E+02   0.26591E-01
   0.15111E+02   0.26592E-01
   0.15121E+02   0.26593E-01
   0.15131E+02   0.26594E-01
   0.15141E+02   0.26594E-01
   0.15151E+02   0.26595E-01
   0.15161E+02   0.26596E-01
   0.15171E+02   0.26596E-01
   0.15181E+02   0.26597E-01
   0.15191E+02   0.26597E-01
   0.15201E+02   0.26597E-01
   0.15211E+02   0.26598E-01
   0.15221E+02   0.26598E-01
   0.15231E+02   0.26598E-01
   0.15241E+02   0.26598E-01
   0.15251E+02   0.26599E-01
   0.15261E+02   0.26599E-01
   0.15271E+02   0.26599E-01
   0.15281E+02   0.26599E-01
   0.15291E+02   0.26599E-01


   0.11000E-01   0.10073E-07
   0.21000E-01   0.10507E-07
   0.31000E-01   0.11631E-07
   0.41000E-01   0.13773E-07
   0.51000E-01   0.17263E-07
   0.60999E-01   0.22428E-07
   0.70999E-01   0.29597E-07
   0.80999E-01   0.39098E-07
   0.90999E-01   0.51260E-07
   0.10100E+00   0.66412E-07
   0.11100E+00   0.84882E-07
   0.12100E+00   0.10700E-06
   0.13100E+00   0.13309E-06
   0.14100E+00   0.16348E-06
   0.15100E+00   0.19851E-06
   0.16100E+00   0.23850E-06
   0.17100E+00   0.28378E-06
   0.18100E+00   0.33467E-06
   0.19100E+00   0.39151E-06
   0.20100E+00   0.45463E-06
   0.21100E+00   0.52435E-06
   0.22100E+00   0.60100E-06
   0.23100E+00   0.68491E-06
   0.24100E+00   0.77641E-06
   0.25100E+00   0.87583E-06
   0.26100E+00   0.98349E-06
   0.27100E+00   0.10997E-05
   0.28100E+00   0.12249E-05
   0.29100E+00   0.13592E-05
   0.30100E+00   0.15032E-05
   0.31100E+00   0.16570E-05
   0.32100E+00   0.18210E-05
   0.33100E+00   0.19956E-05
   0.34100E+00   0.21811E-05
   0.35100E+00   0.23777E-05
   0.36100E+00   0.25859E-05
   0.37100E+00   0.28060E-05
   0.38100E+00   0.30382E-05
   0.39100E+00   0.32829E-05
   0.40100E+00   0.35405E-05
   0.41100E+00   0.38113E-05
   0.42100E+00   0.40956E-05
   0.43100E+00   0.43937E-05
   0.44100E+00   0.47060E-05
   0.45100E+00   0.50327E-05
   0.46100E+00   0.53715E-05
   0.47100E+00   0.57248E-05
   0.48100E+00   0.60934E-05
   0.49100E+00   0.64776E-05
   0.50100E+00   0.68778E-05
   0.51099E+00   0.72944E-05
   0.52099E+00   0.77275E-05
   0.53099E+00   0.81776E-05
   0.54099E+00   0.86450E-05
   0.55099E+00   0.91299E-05
   0.56099E+00   0.96328E-05
   0.57099E+00   0.10154E-04
   0.58099E+00   0.10694E-04
   0.59099E+00   0.11252E-04
   0.60099E+00   0.11830E-04
   0.61099E+00   0.12428E-04
   0.62099E+00   0.13045E-04
   0.63099E+00   0.13682E-04
   0.64099E+00   0.14340E-04
   0.65099E+00   0.15019E-04
   0.66099E+00   0.15719E-04
   0.67099E+00   0.16441E-04
   0.68099E+00   0.17184E-04
   0.69099E+00   0.17950E-04
   0.70099E+00   0.18738E-04
   0.71099E+00   0.19549E-04
   0.72099E+00   0.20383E-04
   0.73099E+00   0.21240E-04
   0.74099E+00   0.22121E-04
   0.75099E+00   0.23027E-04
   0.76099E+00   0.23956E-04
   0.77099E+00   0.24911E-04
   0.78099E+00   0.25890E-04
   0.79099E+00   0.26895E-04
   0.80099E+00   0.27926E-04
   0.81099E+00   0.28983E-04
   0.82099E+00   0.30066E-04
   0.83099E+00   0.31176E-04
   0.84099E+00   0.32313E-04
   0.85099E+00   0.33477E-04
   0.86099E+00   0.34669E-04
   0.87099E+00   0.35889E-04
   0.88099E+00   0.37138E-04
   0.89099E+00   0.38415E-04
   0.90099E+00   0.39721E-04
   0.91099E+00   0.41056E-04
   0.92099E+00   0.42421E-04
   0.93099E+00   0.43816E-04
   0.94099E+00   0.45241E-04
   0.95099E+00   0.46697E-04
   0.96099E+00   0.48183E-04
   0.97099E+00   0.49701E-04
   0.98099E+00   0.51251E-04
   0.99099E+00   0.52833E-04
   0.10010E+01   0.54446E-04
   0.10110E+01   0.56093E-04
   0.10210E+01   0.57772E-04
   0.10310E+01   0.59484E-04
   0.10410E+01   0.61230E-04
   0.10510E+01   0.63010E-04
   0.10610E+01   0.64824E-04
   0.10710E+01   0.66673E-04
   0.10810E+01   0.68556E-04
   0.10910E+01   0.70475E-04
   0.11010E+01   0.72429E-04
   0.11110E+01   0.74419E-04
   0.11210E+01   0.76445E-04
   0.11310E+01   0.78507E-04
   0.11410E+01   0.80607E-04
   0.11510E+01   0.82726E-04
   0.11610E+01   0.84879E-04
   0.11710E+01   0.87069E-04
   0.11810E+01   0.89297E-04
   0.11910E+01   0.91563E-04
   0.12010E+01   0.93868E-04
   0.12110E+01   0.96211E-04
   0.12210E+01   0.98593E-04
   0.12310E+01   0.10101E-03
   0.12410E+01   0.10348E-03
   0.12510E+01   0.10598E-03
   0.12610E+01   0.10852E-03
   0.12710E+01   0.11110E-03
   0.12810E+01   0.11372E-03
   0.12910E+01   0.11639E-03
   0.13010E+01   0.11909E-03
   0.13110E+01   0.12184E-03
   0.13210E+01   0.12463E-03
   0.13310E+01   0.12746E-03
   0.13410E+01   0.13034E-03
   0.13510E+01   0.13326E-03
   0.13610E+01   0.13622E-03
   0.13710E+01   0.13923E-03
   0.13810E+01   0.14228E-03
   0.13910E+01   0.14537E-03
   0.14010E+01   0.14851E-03
   0.14110E+01   0.15170E-03
   0.14210E+01   0.15493E-03
   0.14310E+01   0.15820E-03
   0.14410E+01   0.16152E-03
   0.14510E+01   0.16489E-03
   0.14610E+01   0.16831E-03
   0.14710E+01   0.17177E-03
   0.14810E+01   0.17528E-03
   0.14910E+01   0.17884E-03
   0.15010E+01   0.18244E-03
   0.15110E+01   0.18610E-03
   0.15210E+01   0.18980E-03
   0.15310E+01   0.19355E-03
   0.15410E+01   0.19735E-03
   0.15510E+01   0.20120E-03
   0.15610E+01   0.20507E-03
   0.15710E+01   0.20898E-03
   0.15810E+01   0.21295E-03
   0.15910E+01   0.21696E-03
   0.16010E+01   0.22102E-03
   0.16110E+01   0.22514E-03
   0.16210E+01   0.22931E-03
   0.16310E+01   0.23352E-03
   0.16410E+01   0.23780E-03
   0.16510E+01   0.24212E-03
   0.16610E+01   0.24649E-03
   0.16710E+01   0.25092E-03
   0.16810E+01   0.25540E-03
   0.16910E+01   0.25994E-03
   0.17010E+01   0.26453E-03
   0.17110E+01   0.26917E-03
   0.17210E+01   0.27387E-03
   0.17310E+01   0.27862E-03
   0.17410E+01   0.28343E-03
   0.17510E+01   0.28829E-03
   0.17610E+01   0.29321E-03
   0.17710E+01   0.29819E-03
   0.17810E+01   0.30322E-03
   0.17910E+01   0.30831E-03
   0.18010E+01   0.31346E-03
   0.18110E+01   0.31866E-03
   0.18210E+01   0.32392E-03
   0.18310E+01   0.32924E-03
   0.18410E+01   0.33462E-03
   0.18510E+01   0.34006E-03
   0.18610E+01   0.34555E-03
   0.18710E+01   0.35111E-03
   0.18810E+01   0.35668E-03
   0.18910E+01   0.36230E-03
   0.19010E+01   0.36798E-03
   0.19110E+01   0.37372E-03
   0.19210E+01   0.37952E-03
   0.19310E+01   0.38538E-03
   0.19410E+01   0.39130E-03
   0.19510E+01   0.39729E-03
   0.19610E+01   0.40333E-03
   0.19710E+01   0.40944E-03
   0.19810E+01   0.41561E-03
   0.19910E+01   0.42184E-03
   0.20010E+01   0.42814E-03
   0.20110E+01   0.43450E-03
   0.20210E+01   0.44092E-03
   0.20310E+01   0.44740E-03
   0.20410E+01   0.45395E-03
   0.20510E+01   0.46057E-03
   0.20610E+01   0.46725E-03
   0.20710E+01   0.47399E-03
   0.20810E+01   0.48080E-03
   0.20910E+01   0.48768E-03
   0.21010E+01   0.49462E-03
   0.21110E+01   0.50163E-03
   0.21210E+01   0.50870E-03
   0.21310E+01   0.51584E-03
   0.21410E+01   0.52305E-03
   0.21510E+01   0.53027E-03
   0.21610E+01   0.53754E-03
   0.21710E+01   0.54488E-03
   0.21810E+01   0.55229E-03
   0.21910E+01   0.55977E-03
   0.22010E+01   0.56732E-03
   0.22110E+01   0.57493E-03
   0.22210E+01   0.58262E-03
   0.22310E+01   0.59037E-03
   0.22410E+01   0.59819E-03
   0.22510E+01   0.60609E-03
   0.22610E+01   0.61405E-03
   0.22710E+01   0.62209E-03
   0.22810E+01   0.63019E-03
   0.22910E+01   0.63837E-03
   0.23010E+01   0.64662E-03
   0.23110E+01   0.65494E-03
   0.23210E+01   0.66333E-03
   0.23310E+01   0.67180E-03
   0.23410E+01   0.68034E-03
   0.23510E+01   0.68895E-03
   0.23610E+01   0.69764E-03
   0.23710E+01   0.70640E-03
   0.23810E+01   0.71523E-03
   0.23910E+01   0.72407E-03
   0.24010E+01   0.73297E-03
   0.24110E+01   0.74194E-03
   0.24210E+01   0.75098E-03
   0.24310E+01   0.76010E-03
   0.24410E+01   0.76930E-03
   0.24510E+01   0.77857E-03
   0.24610E+01   0.78792E-03
   0.24710E+01   0.79734E-03
   0.24810E+01   0.80684E-03
   0.24910E+01   0.81642E-03
   0.25010E+01   0.82608E-03
   0.25110E+01   0.83581E-03
   0.25210E+01   0.84562E-03
   0.25310E+01   0.85551E-03
   0.25410E+01   0.86547E-03
   0.25510E+01   0.87552E-03
   0.25610E+01   0.88564E-03
   0.25710E+01   0.89585E-03
   0.25810E+01   0.90613E-03
   0.25910E+01   0.91649E-03
   0.26010E+01   0.92694E-03
   0.26110E+01   0.93738E-03
   0.26210E+01   0.94788E-03
   0.26310E+01   0.95846E-03
   0.26410E+01   0.96913E-03
   0.26510E+01   0.97987E-03
   0.26610E+01   0.99070E-03
   0.26710E+01   0.10016E-02
   0.26810E+01   0.10126E-02
   0.26910E+01   0.10237E-02
   0.27010E+01   0.10348E-02
   0.27110E+01   0.10461E-02
   0.27210E+01   0.10574E-02
   0.27310E+01   0.10688E-02
   0.27410E+01   0.10803E-02
   0.27510E+01   0.10919E-02
   0.27610E+01   0.11035E-02
   0.27710E+01   0.11153E-02
   0.27810E+01   0.11271E-02
   0.27910E+01   0.11390E-02
   0.28010E+01   0.11510E-02
   0.28110E+01   0.11630E-02
   0.28210E+01   0.11750E-02
   0.28310E+01   0.11872E-02
   0.28410E+01   0.11994E-02
   0.28510E+01   0.12117E-02
   0.28610E+01   0.12241E-02
   0.28710E+01   0.12366E-02
   0.28810E+01   0.12492E-02
   0.28910E+01   0.12618E-02
   0.29010E+01   0.12746E-02
   0.29110E+01   0.12874E-02
   0.29210E+01   0.13003E-02
   0.29310E+01   0.13133E-02
   0.29410E+01   0.13264E-02
   0.29510E+01   0.13396E-02
   0.29610E+01   0.13529E-02
   0.29710E+01   0.13663E-02
   0.29810E+01   0.13797E-02
   0.29910E+01   0.13933E-02
   0.30010E+01   0.14068E-02
   0.30110E+01   0.14204E-02
   0.30210E+01   0.14341E-02
   0.30310E+01   0.14479E-02
   0.30410E+01   0.14617E-02
   0.30510E+01   0.14757E-02
   0.30610E+01   0.14898E-02
   0.30710E+01   0.15039E-02
   0.30810E+01   0.15182E-02
   0.30910E+01   0.15325E-02
   0.31010E+01   0.15469E-02
   0.31110E+01   0.15614E-02
   0.31210E+01   0.15761E-02
   0.31310E+01   0.15908E-02
   0.31410E+01   0.16056E-02
   0.31510E+01   0.16205E-02
   0.31610E+01   0.16355E-02
   0.31710E+01   0.16504E-02
   0.31810E+01   0.16655E-02
   0.31910E+01   0.16806E-02
   0.32010E+01   0.16958E-02
   0.32110E+01   0.17111E-02
   0.32210E+01   0.17266E-02
   0.32310E+01   0.17421E-02
   0.32410E+01   0.17577E-02
   0.32510E+01   0.17734E-02
   0.32610E+01   0.17892E-02
   0.32710E+01   0.18051E-02
   0.32810E+01   0.18211E-02
   0.32910E+01   0.18372E-02
   0.33010E+01   0.18534E-02
   0.33110E+01   0.18697E-02
   0.33210E+01   0.18861E-02
   0.33310E+01   0.19025E-02
   0.33410E+01   0.19190E-02
   0.33510E+01   0.19355E-02
   0.33610E+01   0.19521E-02
   0.33710E+01   0.19688E-02
   0.33810E+01   0.19857E-02
   0.33910E+01   0.20026E-02
   0.34010E+01   0.20196E-02
   0.34110E+01   0.20368E-02
   0.34210E+01   0.20540E-02
   0.34310E+01   0.20713E-02
   0.34410E+01   0.20887E-02
   0.34510E+01   0.21063E-02
   0.34610E+01   0.21239E-02
   0.34710E+01   0.21416E-02
   0.34810E+01   0.21595E-02
   0.34910E+01   0.21773E-02
   0.35010E+01   0.21951E-02
   0.35110E+01   0.22131E-02
   0.35210E+01   0.22312E-02
   0.35310E+01   0.22494E-02
   0.35410E+01   0.22677E-02
   0.35510E+01   0.22860E-02
   0.35610E+01   0.23045E-02
   0.35710E+01   0.23231E-02
   0.35810E+01   0.23418E-02
   0.35910E+01   0.23606E-02
   0.36010E+01   0.23795E-02
   0.36110E+01   0.23985E-02
   0.36210E+01   0.24177E-02
   0.36310E+01   0.24369E-02
   0.36410E+01   0.24560E-02
   0.36510E+01   0.24753E-02
   0.36610E+01   0.24947E-02
   0.36710E+01   0.25141E-02
   0.36810E+01   0.25337E-02
   0.36910E+01   0.25534E-02
   0.37010E+01   0.25731E-02
   0.37110E+01   0.25930E-02
   0.37210E+01   0.26130E-02
   0.37310E+01   0.26331E-02
   0.37410E+01   0.26533E-02
   0.37510E+01   0.26736E-02
   0.37610E+01   0.26941E-02
   0.37710E+01   0.27146E-02
   0.37810E+01   0.27351E-02
   0.37910E+01   0.27556E-02
   0.38010E+01   0.27763E-02
   0.38110E+01   0.27971E-02
   0.38210E+01   0.28180E-02
   0.38310E+01   0.28390E-02
   0.38410E+01   0.28601E-02
   0.38510E+01   0.28813E-02
   0.38610E+01   0.29026E-02
   0.38710E+01   0.29240E-02
   0.38810E+01   0.29456E-02
   0.38910E+01   0.29672E-02
   0.39010E+01   0.29890E-02
   0.39110E+01   0.30109E-02
   0.39210E+01   0.30327E-02
   0.39310E+01   0.30546E-02
   0.39410E+01   0.30766E-02
   0.39510E+01   0.30987E-02
   0.39610E+01   0.31209E-02
   0.39710E+01   0.31432E-02
   0.39810E+01   0.31657E-02
   0.39910E+01   0.31883E-02
   0.40010E+01   0.32109E-02
   0.40110E+01   0.32337E-02
   0.40210E+01   0.32566E-02
   0.40310E+01   0.32797E-02
   0.40410E+01   0.33028E-02
   0.40510E+01   0.33258E-02
   0.40610E+01   0.33490E-02
   0.40710E+01   0.33722E-02
   0.40810E+01   0.33956E-02
   0.40910E+01   0.34191E-02
   0.41010E+01   0.34427E-02
   0.41110E+01   0.34664E-02
   0.41210E+01   0.34902E-02
   0.41310E+01   0.35142E-02
   0.41410E+01   0.35382E-02
   0.41510E+01   0.35624E-02
   0.41610E+01   0.35867E-02
   0.41710E+01   0.36111E-02
   0.41810E+01   0.36354E-02
   0.41910E+01   0.36598E-02
   0.42010E+01   0.36844E-02
   0.42110E+01   0.37090E-02
   0.42210E+01   0.37338E-02
   0.42310E+01   0.37586E-02
   0.42410E+01   0.37836E-02
   0.42510E+01   0.38087E-02
   0.42610E+01   0.38340E-02
   0.42710E+01   0.38593E-02
   0.42810E+01   0.38848E-02
   0.42910E+01   0.39104E-02
   0.43010E+01   0.39359E-02
   0.43110E+01   0.39614E-02
   0.43210E+01   0.39871E-02
   0.43310E+01   0.40130E-02
   0.43410E+01   0.40389E-02
   0.43510E+01   0.40650E-02
   0.43610E+01   0.40911E-02
   0.43710E+01   0.41174E-02
   0.43810E+01   0.41438E-02
   0.43910E+01   0.41704E-02
   0.44010E+01   0.41970E-02
   0.44110E+01   0.42238E-02
   0.44210E+01   0.42505E-02
   0.44310E+01   0.42773E-02
   0.44410E+01   0.43041E-02
   0.44510E+01   0.43311E-02
   0.44610E+01   0.43583E-02
   0.44710E+01   0.43855E-02
   0.44810E+01   0.44129E-02
   0.44910E+01   0.44404E-02
   0.45010E+01   0.44680E-02
   0.45110E+01   0.44957E-02
   0.45210E+01   0.45236E-02
   0.45310E+01   0.45516E-02
   0.45410E+01   0.45795E-02
   0.45510E+01   0.46074E-02
   0.45610E+01   0.46355E-02
   0.45710E+01   0.46637E-02
   0.45810E+01   0.46920E-02
   0.45910E+01   0.47205E-02
   0.46010E+01   0.47491E-02
   0.46110E+01   0.47778E-02
   0.46210E+01   0.48066E-02
   0.46310E+01   0.48356E-02
   0.46410E+01   0.48646E-02
   0.46510E+01   0.48936E-02
   0.46610E+01   0.49226E-02
   0.46710E+01   0.49518E-02
   0.46810E+01   0.49811E-02
   0.46910E+01   0.50105E-02
   0.47010E+01   0.50401E-02
   0.47110E+01   0.50698E-02
   0.47210E+01   0.50996E-02
   0.47310E+01   0.51295E-02
   0.47410E+01   0.51595E-02
   0.47510E+01   0.51897E-02
   0.47610E+01   0.52198E-02
   0.47710E+01   0.52499E-02
   0.47810E+01   0.52802E-02
   0.47910E+01   0.53106E-02
   0.48010E+01   0.53411E-02
   0.48110E+01   0.53718E-02
   0.48210E+01   0.54025E-02
   0.48310E+01   0.54334E-02
   0.48410E+01   0.54645E-02
   0.48510E+01   0.54956E-02
   0.48610E+01   0.55269E-02
   0.48710E+01   0.55580E-02
   0.48810E+01   0.55892E-02
   0.48910E+01   0.56206E-02
   0.49010E+01   0.56521E-02
   0.49110E+01   0.56837E-02
   0.49210E+01   0.57155E-02
   0.49310E+01   0.57474E-02
   0.49410E+01   0.57794E-02
   0.49510E+01   0.58116E-02
   0.49610E+01   0.58438E-02
   0.49710E+01   0.58760E-02
   0.49810E+01   0.59082E-02
   0.49910E+01   0.59406E-02
   0.50010E+01   0.59730E-02
   0.50109E+01   0.60057E-02
   0.50209E+01   0.60384E-02
   0.50309E+01   0.60713E-02
   0.50409E+01   0.61043E-02
   0.50509E+01   0.61374E-02
   0.50609E+01   0.61707E-02
   0.50709E+01   0.62040E-02
   0.50809E+01   0.62373E-02
   0.50909E+01   0.62706E-02
   0.51009E+01   0.63041E-02
   0.51109E+01   0.63377E-02
   0.51209E+01   0.63714E-02
   0.51309E+01   0.64053E-02
   0.51409E+01   0.64393E-02
   0.51509E+01   0.64734E-02
   0.51609E+01   0.65077E-02
   0.51709E+01   0.65418E-02
   0.51809E+01   0.65760E-02
   0.51909E+01   0.66103E-02
   0.52009E+01   0.66448E-02
   0.52109E+01   0.66794E-02
   0.52209E+01   0.67141E-02
   0.52309E+01   0.67490E-02
   0.52409E+01   0.67840E-02
   0.52509E+01   0.68191E-02
   0.52609E+01   0.68544E-02
   0.52709E+01   0.68895E-02
   0.52809E+01   0.69247E-02
   0.52909E+01   0.69600E-02
   0.53009E+01   0.69954E-02
   0.53109E+01   0.70310E-02
   0.53209E+01   0.70668E-02
   0.53309E+01   0.71026E-02
   0.53409E+01   0.71386E-02
   0.53509E+01   0.71747E-02
   0.53609E+01   0.72109E-02
   0.53709E+01   0.72470E-02
   0.53809E+01   0.72832E-02
   0.53909E+01   0.73195E-02
   0.54009E+01   0.73559E-02
   0.54109E+01   0.73925E-02
   0.54209E+01   0.74293E-02
   0.54309E+01   0.74661E-02
   0.54409E+01   0.75031E-02
   0.54509E+01   0.75402E-02
   0.54609E+01   0.75771E-02
   0.54709E+01   0.76141E-02
   0.54809E+01   0.76513E-02
   0.54909E+01   0.76886E-02
   0.55009E+01   0.77261E-02
   0.55109E+01   0.77637E-02
   0.55209E+01   0.78014E-02
   0.55309E+01   0.78393E-02
   0.55409E+01   0.78773E-02
   0.55509E+01   0.79151E-02
   0.55609E+01   0.79530E-02
   0.55709E+01   0.79910E-02
   0.55809E+01   0.80292E-02
   0.55909E+01   0.80675E-02
   0.56009E+01   0.81060E-02
   0.56109E+01   0.81446E-02
   0.56209E+01   0.81833E-02
   0.56309E+01   0.82221E-02
   0.56409E+01   0.82607E-02
   0.56509E+01   0.82995E-02
   0.56609E+01   0.83384E-02
   0.56709E+01   0.83774E-02
   0.56809E+01   0.84166E-02
   0.56909E+01   0.84559E-02
   0.57009E+01   0.84954E-02
   0.57109E+01   0.85350E-02
   0.57209E+01   0.85747E-02
   0.57309E+01   0.86141E-02
   0.57409E+01   0.86538E-02
   0.57509E+01   0.86935E-02
   0.57609E+01   0.87334E-02
   0.57709E+01   0.87735E-02
   0.57809E+01   0.88137E-02
   0.57909E+01   0.88540E-02
   0.58009E+01   0.88944E-02
   0.58109E+01   0.89347E-02
   0.58209E+01   0.89750E-02
   0.58309E+01   0.90155E-02
   0.58409E+01   0.90562E-02
   0.58509E+01   0.90969E-02
   0.58609E+01   0.91378E-02
   0.58709E+01   0.91789E-02
   0.58809E+01   0.92200E-02
   0.58909E+01   0.92613E-02
   0.59009E+01   0.93024E-02
   0.59109E+01   0.93436E-02
   0.59209E+01   0.93849E-02
   0.59309E+01   0.94264E-02
   0.59409E+01   0.94680E-02
   0.59509E+01   0.95098E-02
   0.59609E+01   0.95517E-02
   0.59709E+01   0.95937E-02
   0.59809E+01   0.96356E-02
   0.59909E+01   0.96775E-02
   0.60009E+01   0.97195E-02
   0.60109E+01   0.97617E-02
   0.60209E+01   0.98041E-02
   0.60309E+01   0.98465E-02
   0.60409E+01   0.98892E-02
   0.60509E+01   0.99319E-02
   0.60609E+01   0.99745E-02
   0.60709E+01   0.10017E-01
   0.60809E+01   0.10060E-01
   0.60909E+01   0.10103E-01
   0.61009E+01   0.10146E-01
   0.61109E+01   0.10189E-01
   0.61209E+01   0.10232E-01
   0.61309E+01   0.10276E-01
   0.61409E+01   0.10319E-01
   0.61509E+01   0.10362E-01
   0.61609E+01   0.10406E-01
   0.61709E+01   0.10450E-01
   0.61809E+01   0.10493E-01
   0.61909E+01   0.10537E-01
   0.62009E+01   0.10581E-01
   0.62109E+01   0.10625E-01
   0.62209E+01   0.10669E-01
   0.62309E+01   0.10713E-01
   0.62409E+01   0.10758E-01
   0.62509E+01   0.10802E-01
   0.62609E+01   0.10846E-01
   0.62709E+01   0.10891E-01
   0.62809E+01   0.10936E-01
   0.62909E+01   0.10981E-01
   0.63009E+01   0.11025E-01
   0.63109E+01   0.11070E-01
   0.63209E+01   0.11115E-01
   0.63309E+01   0.11160E-01
   0.63409E+01   0.11205E-01
   0.63509E+01   0.11250E-01
   0.63609E+01   0.11296E-01
   0.63709E+01   0.11341E-01
   0.63809E+01   0.11386E-01
   0.63909E+01   0.11432E-01
   0.64009E+01   0.11478E-01
   0.64109E+01   0.11523E-01
   0.64209E+01   0.11569E-01
   0.64309E+01   0.11615E-01
   0.64409E+01   0.11661E-01
   0.64509E+01   0.11707E-01
   0.64609E+01   0.11753E-01
   0.64709E+01   0.11799E-01
   0.64809E+01   0.11846E-01
   0.64909E+01   0.11892E-01
   0.65009E+01   0.11939E-01
   0.65109E+01   0.11985E-01
   0.65209E+01   0.12032E-01
   0.65309E+01   0.12078E-01
   0.65409E+01   0.12125E-01
   0.65509E+01   0.12172E-01
   0.65609E+01   0.12219E-01
   0.65709E+01   0.12266E-01
   0.65809E+01   0.12313E-01
   0.65909E+01   0.12361E-01
   0.66009E+01   0.12408E-01
   0.66109E+01   0.12455E-01
   0.66209E+01   0.12502E-01
   0.66309E+01   0.12550E-01
   0.66409E+01   0.12597E-01
   0.66509E+01   0.12645E-01
   0.66609E+01   0.12693E-01
   0.66709E+01   0.12741E-01
   0.66809E+01   0.12789E-01
   0.66909E+01   0.12837E-01
   0.67009E+01   0.12885E-01
   0.67109E+01   0.12933E-01
   0.67209E+01   0.12981E-01
   0.67309E+01   0.13030E-01
   0.67409E+01   0.13078E-01
   0.67509E+01   0.13126E-01
   0.67609E+01   0.13175E-01
   0.67709E+01   0.13223E-01
   0.67809E+01   0.13272E-01
   0.67909E+01   0.13321E-01
   0.68009E+01   0.13370E-01
   0.68109E+01   0.13418E-01
   0.68209E+01   0.13467E-01
   0.68309E+01   0.13516E-01
   0.68409E+01   0.13565E-01
   0.68509E+01   0.13615E-01
   0.68609E+01   0.13664E-01
   0.68709E+01   0.13714E-01
   0.68809E+01   0.13763E-01
   0.68909E+01   0.13812E-01
   0.69009E+01   0.13862E-01
   0.69109E+01   0.13911E-01
   0.69209E+01   0.13961E-01
   0.69309E+01   0.14011E-01
   0.69409E+01   0.14061E-01
   0.69509E+01   0.14111E-01
   0.69609E+01   0.14161E-01
   0.69709E+01   0.14211E-01
   0.69809E+01   0.14261E-01
   0.69909E+01   0.14311E-01
   0.70009E+01   0.14362E-01
   0.70109E+01   0.14412E-01
   0.70209E+01   0.14462E-01
   0.70309E+01   0.14513E-01
   0.70409E+01   0.14563E-01
   0.70509E+01   0.14614E-01
   0.70609E+01   0.14665E-01
   0.70709E+01   0.14716E-01
   0.70809E+01   0.14767E-01
   0.70909E+01   0.14817E-01
   0.71009E+01   0.14868E-01
   0.71109E+01   0.14919E-01
   0.71209E+01   0.14971E-01
   0.71309E+01   0.15022E-01
   0.71409E+01   0.15073E-01
   0.71509E+01   0.15124E-01
   0.71609E+01   0.15175E-01
   0.71709E+01   0.15227E-01
   0.71809E+01   0.15278E-01
   0.71909E+01   0.15330E-01
   0.72009E+01   0.15382E-01
   0.72109E+01   0.15434E-01
   0.72209E+01   0.15485E-01
   0.72309E+01   0.15537E-01
   0.72409E+01   0.15589E-01
   0.72509E+01   0.15641E-01
   0.72609E+01   0.15693E-01
   0.72709E+01   0.15745E-01
   0.72809E+01   0.15797E-01
   0.72909E+01   0.15849E-01
   0.73009E+01   0.15902E-01
   0.73109E+01   0.15954E-01
   0.73209E+01   0.16007E-01
   0.73309E+01   0.16059E-01
   0.73409E+01   0.16111E-01
   0.73509E+01   0.16164E-01
   0.73609E+01   0.16217E-01
   0.73709E+01   0.16269E-01
   0.73809E+01   0.16322E-01
   0.73909E+01   0.16375E-01
   0.74009E+01   0.16428E-01
   0.74109E+01   0.16481E-01
   0.74209E+01   0.16534E-01
   0.74309E+01   0.16587E-01
   0.74409E+01   0.16640E-01
   0.74509E+01   0.16694E-01
   0.74609E+01   0.16747E-01
   0.74709E+01   0.16800E-01
   0.74809E+01   0.16853E-01
   0.74909E+01   0.16907E-01
   0.75009E+01   0.16960E-01
   0.75109E+01   0.17014E-01
   0.75209E+01   0.17067E-01
   0.75309E+01   0.17121E-01
   0.75409E+01   0.17175E-01
   0.75509E+01   0.17228E-01
   0.75609E+01   0.17282E-01
   0.75709E+01   0.17336E-01
   0.75809E+01   0.17390E-01
   0.75909E+01   0.17444E-01
   0.76009E+01   0.17498E-01
   0.76109E+01   0.17552E-01
   0.76209E+01   0.17606E-01
   0.76309E+01   0.17661E-01
   0.76409E+01   0.17715E-01
   0.76509E+01   0.17769E-01
   0.76609E+01   0.17823E-01
   0.76709E+01   0.17878E-01
   0.76809E+01   0.17933E-01
   0.76909E+01   0.17987E-01
   0.77009E+01   0.18042E-01
   0.77109E+01   0.18096E-01
   0.77209E+01   0.18151E-01
   0.77309E+01   0.18206E-01
   0.77409E+01   0.18261E-01
   0.77509E+01   0.18315E-01
   0.77609E+01   0.18370E-01
   0.77709E+01   0.18425E-01
   0.77809E+01   0.18480E-01
   0.77909E+01   0.18535E-01
   0.78009E+01   0.18590E-01
   0.78109E+01   0.18645E-01
   0.78209E+01   0.18700E-01
   0.78309E+01   0.18755E-01
   0.78409E+01   0.18810E-01
   0.78509E+01   0.18866E-01
   0.78609E+01   0.18921E-01
   0.78709E+01   0.18977E-01
   0.78809E+01   0.19032E-01
   0.78909E+01   0.19087E-01
   0.79009E+01   0.19143E-01
   0.79109E+01   0.19199E-01
   0.79209E+01   0.19254E-01
   0.79309E+01   0.19310E-01
   0.79409E+01   0.19365E-01
   0.79509E+01   0.19421E-01
   0.79609E+01   0.19477E-01
   0.79709E+01   0.19533E-01
   0.79809E+01   0.19589E-01
   0.79909E+01   0.19644E-01
   0.80009E+01   0.19700E-01
   0.80109E+01   0.19756E-01
   0.80209E+01   0.19812E-01
   0.80309E+01   0.19868E-01
   0.80409E+01   0.19924E-01
   0.80509E+01   0.19980E-01
   0.80609E+01   0.20037E-01
   0.80709E+01   0.20093E-01
   0.80809E+01   0.20149E-01
   0.80909E+01   0.20205E-01
   0.81009E+01   0.20262E-01
   0.81109E+01   0.20318E-01
   0.81209E+01   0.20375E-01
   0.81309E+01   0.20431E-01
   0.81409E+01   0.20487E-01
   0.81509E+01   0.20544E-01
   0.81609E+01   0.20600E-01
   0.81709E+01   0.20657E-01
   0.81809E+01   0.20714E-01
   0.81909E+01   0.20770E-01
   0.82009E+01   0.20827E-01
   0.82109E+01   0.20883E-01
   0.82209E+01   0.20940E-01
   0.82309E+01   0.20997E-01
   0.82409E+01   0.21054E-01
   0.82509E+01   0.21110E-01
   0.82609E+01   0.21167E-01
   0.82709E+01   0.21224E-01
   0.82809E+01   0.21281E-01
   0.82909E+01   0.21338E-01
   0.83009E+01   0.21395E-01
   0.83109E+01   0.21452E-01
   0.83209E+01   0.21509E-01
   0.83309E+01   0.21566E-01
   0.83409E+01   0.21624E-01
   0.83509E+01   0.21681E-01
   0.83609E+01   0.21738E-01
   0.83709E+01   0.21795E-01
   0.83809E+01   0.21852E-01
   0.83909E+01   0.21910E-01
   0.84009E+01   0.21967E-01
   0.84109E+01   0.22024E-01
   0.84209E+01   0.22081E-01
   0.84309E+01   0.22139E-01
   0.84409E+01   0.22196E-01
   0.84509E+01   0.22253E-01
   0.84609E+01   0.22311E-01
   0.84709E+01   0.22368E-01
   0.84809E+01   0.22426E-01
   0.84909E+01   0.22483E-01
   0.85009E+01   0.22541E-01
   0.85109E+01   0.22598E-01
   0.85209E+01   0.22656E-01
   0.85309E+01   0.22713E-01
   0.85409E+01   0.22771E-01
   0.85509E+01   0.22829E-01
   0.85609E+01   0.22886E-01
   0.85709E+01   0.22944E-01
   0.85809E+01   0.23002E-01
   0.85909E+01   0.23060E-01
   0.86009E+01   0.23117E-01
   0.86109E+01   0.23175E-01
   0.86209E+01   0.23233E-01
   0.86309E+01   0.23290E-01
   0.86409E+01   0.23348E-01
   0.86509E+01   0.23406E-01
   0.86609E+01   0.23464E-01
   0.86709E+01   0.23521E-01
   0.86809E+01   0.23579E-01
   0.86909E+01   0.23637E-01
   0.87009E+01   0.23695E-01
   0.87109E+01   0.23753E-01
   0.87209E+01   0.23811E-01
   0.87309E+01   0.23869E-01
   0.87409E+01   0.23927E-01
   0.87509E+01   0.23985E-01
   0.87609E+01   0.24043E-01
   0.87709E+01   0.24101E-01
   0.87809E+01   0.24159E-01
   0.87909E+01   0.24217E-01
   0.88009E+01   0.24275E-01
   0.88109E+01   0.24333E-01
   0.88209E+01   0.24391E-01
   0.88309E+01   0.24449E-01
   0.88409E+01   0.24507E-01
   0.88509E+01   0.24565E-01
   0.88609E+01   0.24623E-01
   0.88709E+01   0.24681E-01
   0.88809E+01   0.24739E-01
   0.88909E+01   0.24797E-01
   0.89009E+01   0.24855E-01
   0.89109E+01   0.24913E-01
   0.89209E+01   0.24971E-01
   0.89309E+01   0.25029E-01
   0.89409E+01   0.25088E-01
   0.89509E+01   0.25146E-01
   0.89609E+01   0.25204E-01
   0.89709E+01   0.25262E-01
   0.89809E+01   0.25320E-01
   0.89909E+01   0.25378E-01
   0.90009E+01   0.25437E-01
   0.90109E+01   0.25495E-01
   0.90209E+01   0.25553E-01
   0.90309E+01   0.25611E-01
   0.90409E+01   0.25669E-01
   0.90509E+01   0.25727E-01
   0.90609E+01   0.25785E-01
   0.90709E+01   0.25843E-01
   0.90809E+01   0.25902E-01
   0.90909E+01   0.25960E-01
   0.91009E+01   0.26018E-01
   0.91109E+01   0.26076E-01
   0.91209E+01   0.26134E-01
   0.91309E+01   0.26193E-01
   0.91409E+01   0.26251E-01
   0.91509E+01   0.26309E-01
   0.91609E+01   0.26367E-01
   0.91709E+01   0.26425E-01
   0.91809E+01   0.26484E-01
   0.91909E+01   0.26541E-01
   0.92009E+01   0.26600E-01
   0.92109E+01   0.26658E-01
   0.92209E+01   0.26716E-01
   0.92309E+01   0.26774E-01
   0.92409E+01   0.26832E-01
   0.92509E+01   0.26890E-01
   0.92609E+01   0.26948E-01
   0.92709E+01   0.27006E-01
   0.92809E+01   0.27064E-01
   0.92909E+01   0.27122E-01
   0.93009E+01   0.27180E-01
   0.93109E+01   0.27239E-01
   0.93209E+01   0.27297E-01
   0.93309E+01   0.27355E-01
   0.93409E+01   0.27413E-01
   0.93509E+01   0.27471E-01
   0.93609E+01   0.27529E-01
   0.93709E+01   0.27587E-01
   0.93809E+01   0.27645E-01
   0.93909E+01   0.27703E-01
   0.94009E+01   0.27761E-01
   0.94109E+01   0.27818E-01
   0.94209E+01   0.27876E-01
   0.94309E+01   0.27935E-01
   0.94409E+01   0.27992E-01
   0.94509E+01   0.28050E-01
   0.94609E+01   0.28108E-01
   0.94709E+01   0.28166E-01
   0.94809E+01   0.28224E-01
   0.94909E+01   0.28282E-01
   0.95009E+01   0.28339E-01
   0.95109E+01   0.28397E-01
   0.95209E+01   0.28455E-01
   0.95309E+01   0.28513E-01
   0.95409E+01   0.28570E-01
   0.95509E+01   0.28628E-01
   0.95609E+01   0.28686E-01
   0.95709E+01   0.28743E-01
   0.95809E+01   0.28801E-01
   0.95909E+01   0.28859E-01
   0.96009E+01   0.28916E-01
   0.96109E+01   0.28974E-01
   0.96209E+01   0.29032E-01
   0.96309E+01   0.29089E-01
   0.96409E+01   0.29147E-01
   0.96509E+01   0.29204E-01
   0.96609E+01   0.29262E-01
   0.96709E+01   0.29319E-01
   0.96809E+01   0.29376E-01
   0.96909E+01   0.29434E-01
   0.97009E+01   0.29491E-01
   0.97109E+01   0.29549E-01
   0.97209E+01   0.29606E-01
   0.97309E+01   0.29663E-01
   0.97409E+01   0.29720E-01
   0.97509E+01   0.29778E-01
   0.97609E+01   0.29835E-01
   0.97709E+01   0.29892E-01
   0.97809E+01   0.29949E-01
   0.97909E+01   0.30006E-01
   0.98009E+01   0.30063E-01
   0.98109E+01   0.30120E-01
   0.98209E+01   0.30177E-01
   0.98309E+01   0.30234E-01
   0.98409E+01   0.30291E-01
   0.98509E+01   0.30348E-01
   0.98609E+01   0.30405E-01
   0.98709E+01   0.30462E-01
   0.98809E+01   0.30519E-01
   0.98909E+01   0.30576E-01
   0.99009E+01   0.30632E-01
   0.99109E+01   0.30689E-01
   0.99209E+01   0.30745E-01
   0.99309E+01   0.30802E-01
   0.99409E+01   0.30859E-01
   0.99509E+01   0.30915E-01
   0.99609E+01   0.30972E-01
   0.99709E+01   0.31029E-01
   0.99809E+01   0.31085E-01
   0.99909E+01   0.31141E-01
   0.10001E+02   0.31198E-01
   0.10011E+02   0.31254E-01
   0.10021E+02   0.31310E-01
   0.10031E+02   0.31366E-01
   0.10041E+02   0.31423E-01
   0.10051E+02   0.31479E-01
   0.10061E+02   0.31535E-01
   0.10071E+02   0.31591E-01
   0.10081E+02   0.31647E-01
   0.10091E+02   0.31703E-01
   0.10101E+02   0.31759E-01
   0.10111E+02   0.31815E-01
   0.10121E+02   0.31871E-01
   0.10131E+02   0.31926E-01
   0.10141E+02   0.31982E-01
   0.10151E+02   0.32038E-01
   0.10161E+02   0.32093E-01
   0.10171E+02   0.32149E-01
   0.10181E+02   0.32205E-01
   0.10191E+02   0.32260E-01
   0.10201E+02   0.32316E-01
   0.10211E+02   0.32371E-01
   0.10221E+02   0.32427E-01
   0.10231E+02   0.32482E-01
   0.10241E+02   0.32537E-01
   0.10251E+02   0.32593E-01
   0.10261E+02   0.32648E-01
   0.10271E+02   0.32703E-01
   0.10281E+02   0.32758E-01
   0.10291E+02   0.32813E-01
   0.10301E+02   0.32868E-01
   0.10311E+02   0.32923E-01
   0.10321E+02   0.32978E-01
   0.10331E+02   0.33033E-01
   0.10341E+02   0.33088E-01
   0.10351E+02   0.33142E-01
   0.10361E+02   0.33197E-01
   0.10371E+02   0.33252E-01
   0.10381E+02   0.33306E-01
   0.10391E+02   0.33361E-01
   0.10401E+02   0.33415E-01
   0.10411E+02   0.33470E-01
   0.10421E+02   0.33524E-01
   0.10431E+02   0.33578E-01
   0.10441E+02   0.33632E-01
   0.10451E+02   0.33687E-01
   0.10461E+02   0.33741E-01
   0.10471E+02   0.33795E-01
   0.10481E+02   0.33849E-01
   0.10491E+02   0.33903E-01
   0.10501E+02   0.33957E-01
   0.10511E+02   0.34011E-01
   0.10521E+02   0.34064E-01
   0.10531E+02   0.34118E-01
   0.10541E+02   0.34172E-01
   0.10551E+02   0.34225E-01
   0.10561E+02   0.34279E-01
   0.10571E+02   0.34332E-01
   0.10581E+02   0.34385E-01
   0.10591E+02   0.34439E-01
   0.10601E+02   0.34492E-01
   0.10611E+02   0.34545E-01
   0.10621E+02   0.34598E-01
   0.10631E+02   0.34651E-01
   0.10641E+02   0.34704E-01
   0.10651E+02   0.34757E-01
   0.10661E+02   0.34810E-01
   0.10671E+02   0.34863E-01
   0.10681E+02   0.34916E-01
   0.10691E+02   0.34968E-01
   0.10701E+02   0.35021E-01
   0.10711E+02   0.35074E-01
   0.10721E+02   0.35126E-01
   0.10731E+02   0.35179E-01
   0.10741E+02   0.35231E-01
   0.10751E+02   0.35283E-01
   0.10761E+02   0.35335E-01
   0.10771E+02   0.35387E-01
   0.10781E+02   0.35439E-01
   0.10791E+02   0.35491E-01
   0.10801E+02   0.35543E-01
   0.10811E+02   0.35595E-01
   0.10821E+02   0.35647E-01
   0.10831E+02   0.35698E-01
   0.10841E+02   0.35750E-01
   0.10851E+02   0.35801E-01
   0.10861E+02   0.35853E-01
   0.10871E+02   0.35904E-01
   0.10881E+02   0.35955E-01
   0.10891E+02   0.36006E-01
   0.10901E+02   0.36058E-01
   0.10911E+02   0.36108E-01
   0.10921E+02   0.36159E-01
   0.10931E+02   0.36210E-01
   0.10941E+02   0.36261E-01
   0.10951E+02   0.36312E-01
   0.10961E+02   0.36362E-01
   0.10971E+02   0.36413E-01
   0.10981E+02   0.36463E-01
   0.10991E+02   0.36514E-01
   0.11001E+02   0.36564E-01
   0.11011E+02   0.36614E-01
   0.11021E+02   0.36665E-01
   0.11031E+02   0.36715E-01
   0.11041E+02   0.36765E-01
   0.11051E+02   0.36814E-01
   0.11061E+02   0.36864E-01
   0.11071E+02   0.36914E-01
   0.11081E+02   0.36963E-01
   0.11091E+02   0.37013E-01
   0.11101E+02   0.37063E-01
   0.11111E+02   0.37112E-01
   0.11121E+02   0.37161E-01
   0.11131E+02   0.37210E-01
   0.11141E+02   0.37259E-01
   0.11151E+02   0.37309E-01
   0.11161E+02   0.37357E-01
   0.11171E+02   0.37406E-01
   0.11181E+02   0.37455E-01
   0.11191E+02   0.37504E-01
   0.11201E+02   0.37552E-01
   0.11211E+02   0.37601E-01
   0.11221E+02   0.37649E-01
   0.11231E+02   0.37698E-01
   0.11241E+02   0.37746E-01
   0.11251E+02   0.37794E-01
   0.11261E+02   0.37842E-01
   0.11271E+02   0.37890E-01
   0.11281E+02   0.37938E-01
   0.11291E+02   0.37985E-01
   0.11301E+02   0.38033E-01
   0.11311E+02   0.38080E-01
   0.11321E+02   0.38128E-01
   0.11331E+02   0.38175E-01
   0.11341E+02   0.38223E-01
   0.11351E+02   0.38270E-01
   0.11361E+02   0.38317E-01
   0.11371E+02   0.38364E-01
   0.11381E+02   0.38411E-01
   0.11391E+02   0.38458E-01
   0.11401E+02   0.38504E-01
   0.11411E+02   0.38551E-01
   0.11421E+02   0.38597E-01
   0.11431E+02   0.38644E-01
   0.11441E+02   0.38690E-01
   0.11451E+02   0.38736E-01
   0.11461E+02   0.38782E-01
   0.11471E+02   0.38828E-01
   0.11481E+02   0.38874E-01
   0.11491E+02   0.38920E-01
   0.11501E+02   0.38966E-01
   0.11511E+02   0.39011E-01
   0.11521E+02   0.39057E-01
   0.11531E+02   0.39102E-01
   0.11541E+02   0.39147E-01
   0.11551E+02   0.39192E-01
   0.11561E+02   0.39238E-01
   0.11571E+02   0.39283E-01
   0.11581E+02   0.39327E-01
   0.11591E+02   0.39372E-01
   0.11601E+02   0.39417E-01
   0.11611E+02   0.39461E-01
   0.11621E+02   0.39506E-01
   0.11631E+02   0.39550E-01
   0.11641E+02   0.39594E-01
   0.11651E+02   0.39638E-01
   0.11661E+02   0.39682E-01
   0.11671E+02   0.39726E-01
   0.11681E+02   0.39770E-01
   0.11691E+02   0.39813E-01
   0.11701E+02   0.39857E-01
   0.11711E+02   0.39900E-01
   0.11721E+02   0.39944E-01
   0.11731E+02   0.39987E-01
   0.11741E+02   0.40030E-01
   0.11751E+02   0.40073E-01
   0.11761E+02   0.40116E-01
   0.11771E+02   0.40159E-01
   0.11781E+02   0.40202E-01
   0.11791E+02   0.40244E-01
   0.11801E+02   0.40287E-01
   0.11811E+02   0.40329E-01
   0.11821E+02   0.40371E-01
   0.11831E+02   0.40413E-01
   0.11841E+02   0.40455E-01
   0.11851E+02   0.40497E-01
   0.11861E+02   0.40539E-01
   0.11871E+02   0.40580E-01
   0.11881E+02   0.40622E-01
   0.11891E+02   0.40663E-01
   0.11901E+02   0.40704E-01
   0.11911E+02   0.40746E-01
   0.11921E+02   0.40787E-01
   0.11931E+02   0.40828E-01
   0.11941E+02   0.40868E-01
   0.11951E+02   0.40909E-01
   0.11961E+02   0.40950E-01
   0.11971E+02   0.40990E-01
   0.11981E+02   0.41030E-01
   0.11991E+02   0.41071E-01
   0.12001E+02   0.41111E-01
   0.12011E+02   0.41151E-01
   0.12021E+02   0.41190E-01
   0.12031E+02   0.41230E-01
   0.12041E+02   0.41270E-01
   0.12051E+02   0.41309E-01
   0.12061E+02   0.41349E-01
   0.12071E+02   0.41388E-01
   0.12081E+02   0.41427E-01
   0.12091E+02   0.41466E-01
   0.12101E+02   0.41505E-01
   0.12111E+02   0.41543E-01
   0.12121E+02   0.41582E-01
   0.12131E+02   0.41620E-01
   0.12141E+02   0.41659E-01
   0.12151E+02   0.41697E-01
   0.12161E+02   0.41735E-01
   0.12171E+02   0.41773E-01
   0.12181E+02   0.41811E-01
   0.12191E+02   0.41849E-01
   0.12201E+02   0.41886E-01
   0.12211E+02   0.41924E-01
   0.12221E+02   0.41961E-01
   0.12231E+02   0.41998E-01
   0.12241E+02   0.42035E-01
   0.12251E+02   0.42072E-01
   0.12261E+02   0.42109E-01
   0.12271E+02   0.42146E-01
   0.12281E+02   0.42182E-01
   0.12291E+02   0.42219E-01
   0.12301E+02   0.42255E-01
   0.12311E+02   0.42291E-01
   0.12321E+02   0.42327E-01
   0.12331E+02   0.42363E-01
   0.12341E+02   0.42398E-01
   0.12351E+02   0.42434E-01
   0.12361E+02   0.42470E-01
   0.12371E+02   0.42505E-01
   0.12381E+02   0.42540E-01
   0.12391E+02   0.42575E-01
   0.12401E+02   0.42610E-01
   0.12411E+02   0.42645E-01
   0.12421E+02   0.42680E-01
   0.12431E+02   0.42714E-01
   0.12441E+02   0.42749E-01
   0.12451E+02   0.42783E-01
   0.12461E+02   0.42817E-01
   0.12471E+02   0.42851E-01
   0.12481E+02   0.42885E-01
   0.12491E+02   0.42919E-01
   0.12501E+02   0.42952E-01
   0.12511E+02   0.42986E-01
   0.12521E+02   0.43019E-01
   0.12531E+02   0.43052E-01
   0.12541E+02   0.43085E-01
   0.12551E+02   0.43118E-01
   0.12561E+02   0.43151E-01
   0.12571E+02   0.43183E-01
   0.12581E+02   0.43216E-01
   0.12591E+02   0.43248E-01
   0.12601E+02   0.43280E-01
   0.12611E+02   0.43312E-01
   0.12621E+02   0.43344E-01
   0.12631E+02   0.43376E-01
   0.12641E+02   0.43408E-01
   0.12651E+02   0.43439E-01
   0.12661E+02   0.43470E-01
   0.12671E+02   0.43502E-01
   0.12681E+02   0.43533E-01
   0.12691E+02   0.43563E-01
   0.12701E+02   0.43594E-01
   0.12711E+02   0.43625E-01
   0.12721E+02   0.43655E-01
   0.12731E+02   0.43686E-01
   0.12741E+02   0.43716E-01
   0.12751E+02   0.43746E-01
   0.12761E+02   0.43776E-01
   0.12771E+02   0.43805E-01
   0.12781E+02   0.43835E-01
   0.12791E+02   0.43864E-01
   0.12801E+02   0.43894E-01
   0.12811E+02   0.43923E-01
   0.12821E+02   0.43952E-01
   0.12831E+02   0.43981E-01
   0.12841E+02   0.44009E-01
   0.12851E+02   0.44038E-01
   0.12861E+02   0.44066E-01
   0.12871E+02   0.44095E-01
   0.12881E+02   0.44123E-01
   0.12891E+02   0.44151E-01
   0.12901E+02   0.44178E-01
   0.12911E+02   0.44206E-01
   0.12921E+02   0.44234E-01
   0.12931E+02   0.44261E-01
   0.12941E+02   0.44288E-01
   0.12951E+02   0.44315E-01
   0.12961E+02   0.44342E-01
   0.12971E+02   0.44369E-01
   0.12981E+02   0.44396E-01
   0.12991E+02   0.44422E-01
   0.13001E+02   0.44448E-01
   0.13011E+02   0.44475E-01
   0.13021E+02   0.44501E-01
   0.13031E+02   0.44527E-01
   0.13041E+02   0.44552E-01
   0.13051E+02   0.44578E-01
   0.13061E+02   0.44603E-01
   0.13071E+02   0.44628E-01
   0.13081E+02   0.44654E-01
   0.13091E+02   0.44679E-01
   0.13101E+02   0.44703E-01
   0.13111E+02   0.44728E-01
   0.13121E+02   0.44752E-01
   0.13131E+02   0.44777E-01
   0.13141E+02   0.44801E-01
   0.13151E+02   0.44825E-01
   0.13161E+02   0.44849E-01
   0.13171E+02   0.44873E-01
   0.13181E+02   0.44896E-01
   0.13191E+02   0.44920E-01
   0.13201E+02   0.44943E-01
   0.13211E+02   0.44966E-01
   0.13221E+02   0.44989E-01
   0.13231E+02   0.45012E-01
   0.13241E+02   0.45034E-01
   0.13251E+02   0.45057E-01
   0.13261E+02   0.45079E-01
   0.13271E+02   0.45101E-01
   0.13281E+02   0.45123E-01
   0.13291E+02   0.45145E-01
   0.13301E+02   0.45167E-01
   0.13311E+02   0.45188E-01
   0.13321E+02   0.45209E-01
   0.13331E+02   0.45231E-01
   0.13341E+02   0.45252E-01
   0.13351E+02   0.45273E-01
   0.13361E+02   0.45293E-01
   0.13371E+02   0.45314E-01
   0.13381E+02   0.45334E-01
   0.13391E+02   0.45355E-01
   0.13401E+02   0.45375E-01
   0.13411E+02   0.45395E-01
   0.13421E+02   0.45415E-01
   0.13431E+02   0.45434E-01
   0.13441E+02   0.45454E-01
   0.13451E+02   0.45473E-01
   0.13461E+02   0.45492E-01
   0.13471E+02   0.45511E-01
   0.13481E+02   0.45530E-01
   0.13491E+02   0.45549E-01
   0.13501E+02   0.45567E-01
   0.13511E+02   0.45586E-01
   0.13521E+02   0.45604E-01
   0.13531E+02   0.45622E-01
   0.13541E+02   0.45640E-01
   0.13551E+02   0.45657E-01
   0.13561E+02   0.45675E-01
   0.13571E+02   0.45692E-01
   0.13581E+02   0.45710E-01
   0.13591E+02   0.45727E-01
   0.13601E+02   0.45744E-01
   0.13611E+02   0.45760E-01
   0.13621E+02   0.45777E-01
   0.13631E+02   0.45793E-01
   0.13641E+02   0.45810E-01
   0.13651E+02   0.45826E-01
   0.13661E+02   0.45842E-01
   0.13671E+02   0.45857E-01
   0.13681E+02   0.45873E-01
   0.13691E+02   0.45888E-01
   0.13701E+02   0.45904E-01
   0.13711E+02   0.45919E-01
   0.13721E+02   0.45934E-01
   0.13731E+02   0.45949E-01
   0.13741E+02   0.45963E-01
   0.13751E+02   0.45978E-01
   0.13761E+02   0.45992E-01
   0.13771E+02   0.46006E-01
   0.13781E+02   0.46020E-01
   0.13791E+02   0.46034E-01
   0.13801E+02   0.46048E-01
   0.13811E+02   0.46061E-01
   0.13821E+02   0.46074E-01
   0.13831E+02   0.46088E-01
   0.13841E+02   0.46101E-01
   0.13851E+02   0.46114E-01
   0.13861E+02   0.46126E-01
   0.13871E+02   0.46139E-01
   0.13881E+02   0.46151E-01
   0.13891E+02   0.46163E-01
   0.13901E+02   0.46175E-01
   0.13911E+02   0.46187E-01
   0.13921E+02   0.46199E-01
   0.13931E+02   0.46211E-01
   0.13941E+02   0.46222E-01
   0.13951E+02   0.46233E-01
   0.13961E+02   0.46244E-01
   0.13971E+02   0.46255E-01
   0.13981E+02   0.46266E-01
   0.13991E+02   0.46277E-01
   0.14001E+02   0.46287E-01
   0.14011E+02   0.46297E-01
   0.14021E+02   0.46307E-01
   0.14031E+02   0.46317E-01
   0.14041E+02   0.46327E-01
   0.14051E+02   0.46337E-01
   0.14061E+02   0.46346E-01
   0.14071E+02   0.46356E-01
   0.14081E+02   0.46365E-01
   0.14091E+02   0.46374E-01
   0.14101E+02   0.46383E-01
   0.14111E+02   0.46391E-01
   0.14121E+02   0.46400E-01
   0.14131E+02   0.46408E-01
   0.14141E+02   0.46416E-01
   0.14151E+02   0.46425E-01
   0.14161E+02   0.46432E-01
   0.14171E+02   0.46440E-01
   0.14181E+02   0.46448E-01
   0.14191E+02   0.46455E-01
   0.14201E+02   0.46462E-01
   0.14211E+02   0.46469E-01
   0.14221E+02   0.46476E-01
   0.14231E+02   0.46483E-01
   0.14241E+02   0.46490E-01
   0.14251E+02   0.46496E-01
   0.14261E+02   0.46503E-01
   0.14271E+02   0.46509E-01
   0.14281E+02   0.46515E-01
   0.14291E+02   0.46521E-01
   0.14301E+02   0.46526E-01
   0.14311E+02   0.46532E-01
   0.14321E+02   0.46537E-01
   0.14331E+02   0.46543E-01
   0.14341E+02   0.46548E-01
   0.14351E+02   0.46553E-01
   0.14361E+02   0.46558E-01
   0.14371E+02   0.46562E-01
   0.14381E+02   0.46567E-01
   0.14391E+02   0.46571E-01
   0.14401E+02   0.46575E-01
   0.14411E+02   0.46579E-01
   0.14421E+02   0.46583E-01
   0.14431E+02   0.46587E-01
   0.14441E+02   0.46591E-01
   0.14451E+02   0.46594E-01
   0.14461E+02   0.46597E-01
   0.14471E+02   0.46601E-01
   0.14481E+02   0.46604E-01
   0.14491E+02   0.46607E-01
   0.14501E+02   0.46609E-01
   0.14511E+02   0.46612E-01
   0.14521E+02   0.46615E-01
   0.14531E+02   0.46617E-01
   0.14541E+02   0.46619E-01
   0.14551E+02   0.46621E-01
   0.14561E+02   0.46623E-01
   0.14571E+02   0.46625E-01
   0.14581E+02   0.46627E-01
   0.14591E+02   0.46628E-01
   0.14601E+02   0.46630E-01
   0.14611E+02   0.46631E-01
   0.14621E+02   0.46632E-01
   0.14631E+02   0.46633E-01
   0.14641E+02   0.46634E-01
   0.14651E+02   0.46635E-01
   0.14661E+02   0.46636E-01
   0.14671E+02   0.46637E-01
   0.14681E+02   0.46637E-01
   0.14691E+02   0.46638E-01
   0.14701E+02   0.46638E-01
   0.14711E+02   0.46638E-01
   0.14721E+02   0.46638E-01
   0.14731E+02   0.46638E-01
   0.14741E+02   0.46638E-01
   0.14751E+02   0.46638E-01


   0.11000E-01   0.10138E-07
   0.21000E-01   0.10962E-07
   0.31000E-01   0.13096E-07
   0.41000E-01   0.17164E-07
   0.51000E-01   0.23789E-07
   0.60999E-01   0.33595E-07
   0.70999E-01   0.47206E-07
   0.80999E-01   0.65245E-07
   0.90999E-01   0.88337E-07
   0.10100E+00   0.11710E-06
   0.11100E+00   0.15217E-06
   0.12100E+00   0.19416E-06
   0.13100E+00   0.24370E-06
   0.14100E+00   0.30141E-06
   0.15100E+00   0.36791E-06
   0.16100E+00   0.44383E-06
   0.17100E+00   0.52979E-06
   0.18100E+00   0.62642E-06
   0.19100E+00   0.73434E-06
   0.20100E+00   0.85417E-06
   0.21100E+00   0.98654E-06
   0.22100E+00   0.11321E-05
   0.23100E+00   0.12914E-05
   0.24100E+00   0.14651E-05
   0.25100E+00   0.16539E-05
   0.26100E+00   0.18583E-05
   0.27100E+00   0.20790E-05
   0.28100E+00   0.23165E-05
   0.29100E+00   0.25717E-05
   0.30100E+00   0.28449E-05
   0.31100E+00   0.31370E-05
   0.32100E+00   0.34484E-05
   0.33100E+00   0.37799E-05
   0.34100E+00   0.41320E-05
   0.35100E+00   0.45054E-05
   0.36100E+00   0.49006E-05
   0.37100E+00   0.53184E-05
   0.38100E+00   0.57593E-05
   0.39100E+00   0.62240E-05
   0.40100E+00   0.67131E-05
   0.41100E+00   0.72272E-05
   0.42100E+00   0.77669E-05
   0.43100E+00   0.83329E-05
   0.44100E+00   0.89258E-05
   0.45100E+00   0.95461E-05
   0.46100E+00   0.10195E-04
   0.47100E+00   0.10872E-04
   0.48100E+00   0.11579E-04
   0.49100E+00   0.12315E-04
   0.50100E+00   0.13082E-04
   0.51099E+00   0.13881E-04
   0.52099E+00   0.14711E-04
   0.53099E+00   0.15574E-04
   0.54099E+00   0.16470E-04
   0.55099E+00   0.17400E-04
   0.56099E+00   0.18364E-04
   0.57099E+00   0.19363E-04
   0.58099E+00   0.20398E-04
   0.59099E+00   0.21469E-04
   0.60099E+00   0.22577E-04
   0.61099E+00   0.23722E-04
   0.62099E+00   0.24905E-04
   0.63099E+00   0.26127E-04
   0.64099E+00   0.27389E-04
   0.65099E+00   0.28690E-04
   0.66099E+00   0.30033E-04
   0.67099E+00   0.31416E-04
   0.68099E+00   0.32841E-04
   0.69099E+00   0.34309E-04
   0.70099E+00   0.35819E-04
   0.71099E+00   0.37374E-04
   0.72099E+00   0.38970E-04
   0.73099E+00   0.40598E-04
   0.74099E+00   0.42271E-04
   0.75099E+00   0.43990E-04
   0.76099E+00   0.45755E-04
   0.77099E+00   0.47567E-04
   0.78099E+00   0.49427E-04
   0.79099E+00   0.51335E-04
   0.80099E+00   0.53292E-04
   0.81099E+00   0.55298E-04
   0.82099E+00   0.57355E-04
   0.83099E+00   0.59462E-04
   0.84099E+00   0.61621E-04
   0.85099E+00   0.63831E-04
   0.86099E+00   0.66094E-04
   0.87099E+00   0.68410E-04
   0.88099E+00   0.70780E-04
   0.89099E+00   0.73205E-04
   0.90099E+00   0.75684E-04
   0.91099E+00   0.78219E-04
   0.92099E+00   0.80811E-04
   0.93099E+00   0.83459E-04
   0.94099E+00   0.86165E-04
   0.95099E+00   0.88929E-04
   0.96099E+00   0.91751E-04
   0.97099E+00   0.94633E-04
   0.98099E+00   0.97575E-04
   0.99099E+00   0.10058E-03
   0.10010E+01   0.10364E-03
   0.10110E+01   0.10677E-03
   0.10210E+01   0.10996E-03
   0.10310E+01   0.11321E-03
   0.10410E+01   0.11652E-03
   0.10510E+01   0.11990E-03
   0.10610E+01   0.12334E-03
   0.10710E+01   0.12685E-03
   0.10810E+01   0.13043E-03
   0.10910E+01   0.13407E-03
   0.11010E+01   0.13778E-03
   0.11110E+01   0.14156E-03
   0.11210E+01   0.14541E-03
   0.11310E+01   0.14932E-03
   0.11410E+01   0.15331E-03
   0.11510E+01   0.15736E-03
   0.11610E+01   0.16149E-03
   0.11710E+01   0.16569E-03
   0.11810E+01   0.16996E-03
   0.11910E+01   0.17431E-03
   0.12010E+01   0.17872E-03
   0.12110E+01   0.18322E-03
   0.12210E+01   0.18778E-03
   0.12310E+01   0.19243E-03
   0.12410E+01   0.19714E-03
   0.12510E+01   0.20194E-03
   0.12610E+01   0.20677E-03
   0.12710E+01   0.21167E-03
   0.12810E+01   0.21665E-03
   0.12910E+01   0.22171E-03
   0.13010E+01   0.22685E-03
   0.13110E+01   0.23207E-03
   0.13210E+01   0.23736E-03
   0.13310E+01   0.24274E-03
   0.13410E+01   0.24820E-03
   0.13510E+01   0.25374E-03
   0.13610E+01   0.25936E-03
   0.13710E+01   0.26507E-03
   0.13810E+01   0.27086E-03
   0.13910E+01   0.27674E-03
   0.14010E+01   0.28270E-03
   0.14110E+01   0.28874E-03
   0.14210E+01   0.29488E-03
   0.14310E+01   0.30110E-03
   0.14410E+01   0.30740E-03
   0.14510E+01   0.31380E-03
   0.14610E+01   0.32028E-03
   0.14710E+01   0.32686E-03
   0.14810E+01   0.33352E-03
   0.14910E+01   0.34027E-03
   0.15010E+01   0.34712E-03
   0.15110E+01   0.35406E-03
   0.15210E+01   0.36109E-03
   0.15310E+01   0.36821E-03
   0.15410E+01   0.37542E-03
   0.15510E+01   0.38273E-03
   0.15610E+01   0.39014E-03
   0.15710E+01   0.39764E-03
   0.15810E+01   0.40524E-03
   0.15910E+01   0.41293E-03
   0.16010E+01   0.42072E-03
   0.16110E+01   0.42861E-03
   0.16210E+01   0.43658E-03
   0.16310E+01   0.44459E-03
   0.16410E+01   0.45270E-03
   0.16510E+01   0.46091E-03
   0.16610E+01   0.46921E-03
   0.16710E+01   0.47762E-03
   0.16810E+01   0.48613E-03
   0.16910E+01   0.49474E-03
   0.17010E+01   0.50345E-03
   0.17110E+01   0.51227E-03
   0.17210E+01   0.52118E-03
   0.17310E+01   0.53021E-03
   0.17410E+01   0.53934E-03
   0.17510E+01   0.54857E-03
   0.17610E+01   0.55791E-03
   0.17710E+01   0.56736E-03
   0.17810E+01   0.57691E-03
   0.17910E+01   0.58657E-03
   0.18010E+01   0.59634E-03
   0.18110E+01   0.60622E-03
   0.18210E+01   0.61621E-03
   0.18310E+01   0.62631E-03
   0.18410E+01   0.63652E-03
   0.18510E+01   0.64684E-03
   0.18610E+01   0.65728E-03
   0.18710E+01   0.66782E-03
   0.18810E+01   0.67848E-03
   0.18910E+01   0.68926E-03
   0.19010E+01   0.70015E-03
   0.19110E+01   0.71115E-03
   0.19210E+01   0.72218E-03
   0.19310E+01   0.73331E-03
   0.19410E+01   0.74455E-03
   0.19510E+01   0.75591E-03
   0.19610E+01   0.76738E-03
   0.19710E+01   0.77898E-03
   0.19810E+01   0.79069E-03
   0.19910E+01   0.80252E-03
   0.20010E+01   0.81447E-03
   0.20110E+01   0.82654E-03
   0.20210E+01   0.83873E-03
   0.20310E+01   0.85105E-03
   0.20410E+01   0.86348E-03
   0.20510E+01   0.87604E-03
   0.20610E+01   0.88872E-03
   0.20710E+01   0.90152E-03
   0.20810E+01   0.91445E-03
   0.20910E+01   0.92750E-03
   0.21010E+01   0.94068E-03
   0.21110E+01   0.95398E-03
   0.21210E+01   0.96741E-03
   0.21310E+01   0.98097E-03
   0.21410E+01   0.99466E-03
   0.21510E+01   0.10085E-02
   0.21610E+01   0.10224E-02
   0.21710E+01   0.10365E-02
   0.21810E+01   0.10505E-02
   0.21910E+01   0.10647E-02
   0.22010E+01   0.10791E-02
   0.22110E+01   0.10935E-02
   0.22210E+01   0.11081E-02
   0.22310E+01   0.11228E-02
   0.22410E+01   0.11377E-02
   0.22510E+01   0.11527E-02
   0.22610E+01   0.11678E-02
   0.22710E+01   0.11830E-02
   0.22810E+01   0.11984E-02
   0.22910E+01   0.12139E-02
   0.23010E+01   0.12296E-02
   0.23110E+01   0.12454E-02
   0.23210E+01   0.12613E-02
   0.23310E+01   0.12774E-02
   0.23410E+01   0.12936E-02
   0.23510E+01   0.13100E-02
   0.23610E+01   0.13264E-02
   0.23710E+01   0.13431E-02
   0.23810E+01   0.13598E-02
   0.23910E+01   0.13768E-02
   0.24010E+01   0.13937E-02
   0.24110E+01   0.14107E-02
   0.24210E+01   0.14279E-02
   0.24310E+01   0.14452E-02
   0.24410E+01   0.14626E-02
   0.24510E+01   0.14802E-02
   0.24610E+01   0.14980E-02
   0.24710E+01   0.15159E-02
   0.24810E+01   0.15339E-02
   0.24910E+01   0.15521E-02
   0.25010E+01   0.15704E-02
   0.25110E+01   0.15889E-02
   0.25210E+01   0.16075E-02
   0.25310E+01   0.16263E-02
   0.25410E+01   0.16452E-02
   0.25510E+01   0.16643E-02
   0.25610E+01   0.16835E-02
   0.25710E+01   0.17029E-02
   0.25810E+01   0.17224E-02
   0.25910E+01   0.17421E-02
   0.26010E+01   0.17619E-02
   0.26110E+01   0.17817E-02
   0.26210E+01   0.18017E-02
   0.26310E+01   0.18217E-02
   0.26410E+01   0.18420E-02
   0.26510E+01   0.18624E-02
   0.26610E+01   0.18829E-02
   0.26710E+01   0.19036E-02
   0.26810E+01   0.19245E-02
   0.26910E+01   0.19455E-02
   0.27010E+01   0.19667E-02
   0.27110E+01   0.19880E-02
   0.27210E+01   0.20095E-02
   0.27310E+01   0.20312E-02
   0.27410E+01   0.20530E-02
   0.27510E+01   0.20749E-02
   0.27610E+01   0.20971E-02
   0.27710E+01   0.21194E-02
   0.27810E+01   0.21418E-02
   0.27910E+01   0.21644E-02
   0.28010E+01   0.21870E-02
   0.28110E+01   0.22097E-02
   0.28210E+01   0.22326E-02
   0.28310E+01   0.22557E-02
   0.28410E+01   0.22789E-02
   0.28510E+01   0.23022E-02
   0.28610E+01   0.23258E-02
   0.28710E+01   0.23495E-02
   0.28810E+01   0.23733E-02
   0.28910E+01   0.23974E-02
   0.29010E+01   0.24216E-02
   0.29110E+01   0.24459E-02
   0.29210E+01   0.24705E-02
   0.29310E+01   0.24952E-02
   0.29410E+01   0.25200E-02
   0.29510E+01   0.25451E-02
   0.29610E+01   0.25703E-02
   0.29710E+01   0.25957E-02
   0.29810E+01   0.26210E-02
   0.29910E+01   0.26465E-02
   0.30010E+01   0.26721E-02
   0.30110E+01   0.26979E-02
   0.30210E+01   0.27239E-02
   0.30310E+01   0.27501E-02
   0.30410E+01   0.27764E-02
   0.30510E+01   0.28029E-02
   0.30610E+01   0.28296E-02
   0.30710E+01   0.28565E-02
   0.30810E+01   0.28835E-02
   0.30910E+01   0.29107E-02
   0.31010E+01   0.29381E-02
   0.31110E+01   0.29657E-02
   0.31210E+01   0.29934E-02
   0.31310E+01   0.30214E-02
   0.31410E+01   0.30494E-02
   0.31510E+01   0.30774E-02
   0.31610E+01   0.31056E-02
   0.31710E+01   0.31340E-02
   0.31810E+01   0.31625E-02
   0.31910E+01   0.31912E-02
   0.32010E+01   0.32201E-02
   0.32110E+01   0.32492E-02
   0.32210E+01   0.32785E-02
   0.32310E+01   0.33079E-02
   0.32410E+01   0.33376E-02
   0.32510E+01   0.33674E-02
   0.32610E+01   0.33974E-02
   0.32710E+01   0.34276E-02
   0.32810E+01   0.34579E-02
   0.32910E+01   0.34885E-02
   0.33010E+01   0.35192E-02
   0.33110E+01   0.35498E-02
   0.33210E+01   0.35806E-02
   0.33310E+01   0.36116E-02
   0.33410E+01   0.36428E-02
   0.33510E+01   0.36742E-02
   0.33610E+01   0.37057E-02
   0.33710E+01   0.37375E-02
   0.33810E+01   0.37694E-02
   0.33910E+01   0.38015E-02
   0.34010E+01   0.38339E-02
   0.34110E+01   0.38664E-02
   0.34210E+01   0.38991E-02
   0.34310E+01   0.39320E-02
   0.34410E+01   0.39650E-02
   0.34510E+01   0.39983E-02
   0.34610E+01   0.40314E-02
   0.34710E+01   0.40647E-02
   0.34810E+01   0.40983E-02
   0.34910E+01   0.41320E-02
   0.35010E+01   0.41659E-02
   0.35110E+01   0.42000E-02
   0.35210E+01   0.42343E-02
   0.35310E+01   0.42688E-02
   0.35410E+01   0.43035E-02
   0.35510E+01   0.43384E-02
   0.35610E+01   0.43735E-02
   0.35710E+01   0.44088E-02
   0.35810E+01   0.44443E-02
   0.35910E+01   0.44800E-02
   0.36010E+01   0.45156E-02
   0.36110E+01   0.45513E-02
   0.36210E+01   0.45873E-02
   0.36310E+01   0.46234E-02
   0.36410E+01   0.46597E-02
   0.36510E+01   0.46963E-02
   0.36610E+01   0.47330E-02
   0.36710E+01   0.47699E-02
   0.36810E+01   0.48071E-02
   0.36910E+01   0.48444E-02
   0.37010E+01   0.48819E-02
   0.37110E+01   0.49197E-02
   0.37210E+01   0.49576E-02
   0.37310E+01   0.49957E-02
   0.37410E+01   0.50337E-02
   0.37510E+01   0.50719E-02
   0.37610E+01   0.51103E-02
   0.37710E+01   0.51489E-02
   0.37810E+01   0.51877E-02
   0.37910E+01   0.52267E-02
   0.38010E+01   0.52659E-02
   0.38110E+01   0.53054E-02
   0.38210E+01   0.53450E-02
   0.38310E+01   0.53848E-02
   0.38410E+01   0.54249E-02
   0.38510E+01   0.54652E-02
   0.38610E+01   0.55056E-02
   0.38710E+01   0.55460E-02
   0.38810E+01   0.55865E-02
   0.38910E+01   0.56272E-02
   0.39010E+01   0.56681E-02
   0.39110E+01   0.57092E-02
   0.39210E+01   0.57505E-02
   0.39310E+01   0.57921E-02
   0.39410E+01   0.58338E-02
   0.39510E+01   0.58758E-02
   0.39610E+01   0.59180E-02
   0.39710E+01   0.59604E-02
   0.39810E+01   0.60030E-02
   0.39910E+01   0.60458E-02
   0.40010E+01   0.60884E-02
   0.40110E+01   0.61312E-02
   0.40210E+01   0.61743E-02
   0.40310E+01   0.62175E-02
   0.40410E+01   0.62610E-02
   0.40510E+01   0.63047E-02
   0.40610E+01   0.63486E-02
   0.40710E+01   0.63927E-02
   0.40810E+01   0.64371E-02
   0.40910E+01   0.64817E-02
   0.41010E+01   0.65264E-02
   0.41110E+01   0.65714E-02
   0.41210E+01   0.66163E-02
   0.41310E+01   0.66613E-02
   0.41410E+01   0.67065E-02
   0.41510E+01   0.67520E-02
   0.41610E+01   0.67976E-02
   0.41710E+01   0.68435E-02
   0.41810E+01   0.68896E-02
   0.41910E+01   0.69359E-02
   0.42010E+01   0.69825E-02
   0.42110E+01   0.70292E-02
   0.42210E+01   0.70762E-02
   0.42310E+01   0.71234E-02
   0.42410E+01   0.71705E-02
   0.42510E+01   0.72177E-02
   0.42610E+01   0.72651E-02
   0.42710E+01   0.73127E-02
   0.42810E+01   0.73606E-02
   0.42910E+01   0.74087E-02
   0.43010E+01   0.74570E-02
   0.43110E+01   0.75055E-02
   0.43210E+01   0.75543E-02
   0.43310E+01   0.76033E-02
   0.43410E+01   0.76525E-02
   0.43510E+01   0.77019E-02
   0.43610E+01   0.77511E-02
   0.43710E+01   0.78005E-02
   0.43810E+01   0.78501E-02
   0.43910E+01   0.79000E-02
   0.44010E+01   0.79501E-02
   0.44110E+01   0.80005E-02
   0.44210E+01   0.80510E-02
   0.44310E+01   0.81018E-02
   0.44410E+01   0.81528E-02
   0.44510E+01   0.82041E-02
   0.44610E+01   0.82555E-02
   0.44710E+01   0.83068E-02
   0.44810E+01   0.83583E-02
   0.44910E+01   0.84099E-02
   0.45010E+01   0.84618E-02
   0.45110E+01   0.85140E-02
   0.45210E+01   0.85663E-02
   0.45310E+01   0.86189E-02
   0.45410E+01   0.86718E-02
   0.45510E+01   0.87248E-02
   0.45610E+01   0.87781E-02
   0.45710E+01   0.88315E-02
   0.45810E+01   0.88848E-02
   0.45910E+01   0.89383E-02
   0.46010E+01   0.89920E-02
   0.46110E+01   0.90459E-02
   0.46210E+01   0.91001E-02
   0.46310E+01   0.91545E-02
   0.46410E+01   0.92092E-02
   0.46510E+01   0.92640E-02
   0.46610E+01   0.93192E-02
   0.46710E+01   0.93745E-02
   0.46810E+01   0.94300E-02
   0.46910E+01   0.94853E-02
   0.47010E+01   0.95409E-02
   0.47110E+01   0.95966E-02
   0.47210E+01   0.96526E-02
   0.47310E+01   0.97089E-02
   0.47410E+01   0.97653E-02
   0.47510E+01   0.98221E-02
   0.47610E+01   0.98790E-02
   0.47710E+01   0.99362E-02
   0.47810E+01   0.99936E-02
   0.47910E+01   0.10051E-01
   0.48010E+01   0.10108E-01
   0.48110E+01   0.10166E-01
   0.48210E+01   0.10223E-01
   0.48310E+01   0.10282E-01
   0.48410E+01   0.10340E-01
   0.48510E+01   0.10398E-01
   0.48610E+01   0.10457E-01
   0.48710E+01   0.10516E-01
   0.48810E+01   0.10575E-01
   0.48910E+01   0.10634E-01
   0.49010E+01   0.10694E-01
   0.49110E+01   0.10753E-01
   0.49210E+01   0.10813E-01
   0.49310E+01   0.10873E-01
   0.49410E+01   0.10933E-01
   0.49510E+01   0.10993E-01
   0.49610E+01   0.11054E-01
   0.49710E+01   0.11115E-01
   0.49810E+01   0.11176E-01
   0.49910E+01   0.11237E-01
   0.50010E+01   0.11298E-01
   0.50109E+01   0.11359E-01
   0.50209E+01   0.11421E-01
   0.50309E+01   0.11482E-01
   0.50409E+01   0.11544E-01
   0.50509E+01   0.11607E-01
   0.50609E+01   0.11669E-01
   0.50709E+01   0.11732E-01
   0.50809E+01   0.11794E-01
   0.50909E+01   0.11857E-01
   0.51009E+01   0.11920E-01
   0.51109E+01   0.11983E-01
   0.51209E+01   0.12047E-01
   0.51309E+01   0.12110E-01
   0.51409E+01   0.12174E-01
   0.51509E+01   0.12238E-01
   0.51609E+01   0.12303E-01
   0.51709E+01   0.12367E-01
   0.51809E+01   0.12431E-01
   0.51909E+01   0.12496E-01
   0.52009E+01   0.12561E-01
   0.52109E+01   0.12626E-01
   0.52209E+01   0.12691E-01
   0.52309E+01   0.12756E-01
   0.52409E+01   0.12822E-01
   0.52509E+01   0.12888E-01
   0.52609E+01   0.12954E-01
   0.52709E+01   0.13020E-01
   0.52809E+01   0.13087E-01
   0.52909E+01   0.13153E-01
   0.53009E+01   0.13220E-01
   0.53109E+01   0.13286E-01
   0.53209E+01   0.13354E-01
   0.53309E+01   0.13421E-01
   0.53409E+01   0.13489E-01
   0.53509E+01   0.13557E-01
   0.53609E+01   0.13624E-01
   0.53709E+01   0.13692E-01
   0.53809E+01   0.13760E-01
   0.53909E+01   0.13828E-01
   0.54009E+01   0.13897E-01
   0.54109E+01   0.13965E-01
   0.54209E+01   0.14034E-01
   0.54309E+01   0.14104E-01
   0.54409E+01   0.14173E-01
   0.54509E+01   0.14242E-01
   0.54609E+01   0.14311E-01
   0.54709E+01   0.14381E-01
   0.54809E+01   0.14451E-01
   0.54909E+01   0.14521E-01
   0.55009E+01   0.14591E-01
   0.55109E+01   0.14662E-01
   0.55209E+01   0.14733E-01
   0.55309E+01   0.14804E-01
   0.55409E+01   0.14875E-01
   0.55509E+01   0.14946E-01
   0.55609E+01   0.15017E-01
   0.55709E+01   0.15088E-01
   0.55809E+01   0.15160E-01
   0.55909E+01   0.15232E-01
   0.56009E+01   0.15304E-01
   0.56109E+01   0.15377E-01
   0.56209E+01   0.15449E-01
   0.56309E+01   0.15521E-01
   0.56409E+01   0.15594E-01
   0.56509E+01   0.15667E-01
   0.56609E+01   0.15740E-01
   0.56709E+01   0.15813E-01
   0.56809E+01   0.15887E-01
   0.56909E+01   0.15961E-01
   0.57009E+01   0.16034E-01
   0.57109E+01   0.16108E-01
   0.57209E+01   0.16182E-01
   0.57309E+01   0.16256E-01
   0.57409E+01   0.16330E-01
   0.57509E+01   0.16405E-01
   0.57609E+01   0.16480E-01
   0.57709E+01   0.16555E-01
   0.57809E+01   0.16631E-01
   0.57909E+01   0.16706E-01
   0.58009E+01   0.16781E-01
   0.58109E+01   0.16857E-01
   0.58209E+01   0.16932E-01
   0.58309E+01   0.17008E-01
   0.58409E+01   0.17085E-01
   0.58509E+01   0.17161E-01
   0.58609E+01   0.17238E-01
   0.58709E+01   0.17314E-01
   0.58809E+01   0.17391E-01
   0.58909E+01   0.17468E-01
   0.59009E+01   0.17545E-01
   0.59109E+01   0.17623E-01
   0.59209E+01   0.17700E-01
   0.59309E+01   0.17778E-01
   0.59409E+01   0.17856E-01
   0.59509E+01   0.17933E-01
   0.59609E+01   0.18011E-01
   0.59709E+01   0.18090E-01
   0.59809E+01   0.18168E-01
   0.59909E+01   0.18247E-01
   0.60009E+01   0.18326E-01
   0.60109E+01   0.18405E-01
   0.60209E+01   0.18484E-01
   0.60309E+01   0.18563E-01
   0.60409E+01   0.18642E-01
   0.60509E+01   0.18722E-01
   0.60609E+01   0.18802E-01
   0.60709E+01   0.18882E-01
   0.60809E+01   0.18962E-01
   0.60909E+01   0.19043E-01
   0.61009E+01   0.19123E-01
   0.61109E+01   0.19203E-01
   0.61209E+01   0.19284E-01
   0.61309E+01   0.19365E-01
   0.61409E+01   0.19446E-01
   0.61509E+01   0.19527E-01
   0.61609E+01   0.19609E-01
   0.61709E+01   0.19690E-01
   0.61809E+01   0.19772E-01
   0.61909E+01   0.19853E-01
   0.62009E+01   0.19935E-01
   0.62109E+01   0.20018E-01
   0.62209E+01   0.20100E-01
   0.62309E+01   0.20183E-01
   0.62409E+01   0.20266E-01
   0.62509E+01   0.20348E-01
   0.62609E+01   0.20431E-01
   0.62709E+01   0.20514E-01
   0.62809E+01   0.20597E-01
   0.62909E+01   0.20681E-01
   0.63009E+01   0.20765E-01
   0.63109E+01   0.20849E-01
   0.63209E+01   0.20932E-01
   0.63309E+01   0.21016E-01
   0.63409E+01   0.21100E-01
   0.63509E+01   0.21184E-01
   0.63609E+01   0.21269E-01
   0.63709E+01   0.21354E-01
   0.63809E+01   0.21439E-01
   0.63909E+01   0.21524E-01
   0.64009E+01   0.21609E-01
   0.64109E+01   0.21694E-01
   0.64209E+01   0.21779E-01
   0.64309E+01   0.21865E-01
   0.64409E+01   0.21950E-01
   0.64509E+01   0.22037E-01
   0.64609E+01   0.22122E-01
   0.64709E+01   0.22208E-01
   0.64809E+01   0.22294E-01
   0.64909E+01   0.22381E-01
   0.65009E+01   0.22467E-01
   0.65109E+01   0.22554E-01
   0.65209E+01   0.22641E-01
   0.65309E+01   0.22728E-01
   0.65409E+01   0.22815E-01
   0.65509E+01   0.22902E-01
   0.65609E+01   0.22990E-01
   0.65709E+01   0.23077E-01
   0.65809E+01   0.23165E-01
   0.65909E+01   0.23253E-01
   0.66009E+01   0.23341E-01
   0.66109E+01   0.23429E-01
   0.66209E+01   0.23517E-01
   0.66309E+01   0.23606E-01
   0.66409E+01   0.23694E-01
   0.66509E+01   0.23783E-01
   0.66609E+01   0.23872E-01
   0.66709E+01   0.23961E-01
   0.66809E+01   0.24050E-01
   0.66909E+01   0.24139E-01
   0.67009E+01   0.24228E-01
   0.67109E+01   0.24318E-01
   0.67209E+01   0.24408E-01
   0.67309E+01   0.24498E-01
   0.67409E+01   0.24588E-01
   0.67509E+01   0.24678E-01
   0.67609E+01   0.24768E-01
   0.67709E+01   0.24858E-01
   0.67809E+01   0.24949E-01
   0.67909E+01   0.25040E-01
   0.68009E+01   0.25130E-01
   0.68109E+01   0.25221E-01
   0.68209E+01   0.25312E-01
   0.68309E+01   0.25403E-01
   0.68409E+01   0.25495E-01
   0.68509E+01   0.25586E-01
   0.68609E+01   0.25678E-01
   0.68709E+01   0.25769E-01
   0.68809E+01   0.25861E-01
   0.68909E+01   0.25953E-01
   0.69009E+01   0.26045E-01
   0.69109E+01   0.26137E-01
   0.69209E+01   0.26230E-01
   0.69309E+01   0.26322E-01
   0.69409E+01   0.26414E-01
   0.69509E+01   0.26507E-01
   0.69609E+01   0.26600E-01
   0.69709E+01   0.26693E-01
   0.69809E+01   0.26786E-01
   0.69909E+01   0.26879E-01
   0.70009E+01   0.26972E-01
   0.70109E+01   0.27065E-01
   0.70209E+01   0.27159E-01
   0.70309E+01   0.27253E-01
   0.70409E+01   0.27347E-01
   0.70509E+01   0.27441E-01
   0.70609E+01   0.27535E-01
   0.70709E+01   0.27629E-01
   0.70809E+01   0.27723E-01
   0.70909E+01   0.27817E-01
   0.71009E+01   0.27912E-01
   0.71109E+01   0.28007E-01
   0.71209E+01   0.28101E-01
   0.71309E+01   0.28196E-01
   0.71409E+01   0.28291E-01
   0.71509E+01   0.28386E-01
   0.71609E+01   0.28481E-01
   0.71709E+01   0.28577E-01
   0.71809E+01   0.28672E-01
   0.71909E+01   0.28767E-01
   0.72009E+01   0.28863E-01
   0.72109E+01   0.28959E-01
   0.72209E+01   0.29055E-01
   0.72309E+01   0.29151E-01
   0.72409E+01   0.29247E-01
   0.72509E+01   0.29343E-01
   0.72609E+01   0.29439E-01
   0.72709E+01   0.29535E-01
   0.72809E+01   0.29632E-01
   0.72909E+01   0.29729E-01
   0.73009E+01   0.29825E-01
   0.73109E+01   0.29922E-01
   0.73209E+01   0.30019E-01
   0.73309E+01   0.30116E-01
   0.73409E+01   0.30213E-01
   0.73509E+01   0.30311E-01
   0.73609E+01   0.30408E-01
   0.73709E+01   0.30505E-01
   0.73809E+01   0.30603E-01
   0.73909E+01   0.30700E-01
   0.74009E+01   0.30798E-01
   0.74109E+01   0.30897E-01
   0.74209E+01   0.30994E-01
   0.74309E+01   0.31092E-01
   0.74409E+01   0.31190E-01
   0.74509E+01   0.31289E-01
   0.74609E+01   0.31387E-01
   0.74709E+01   0.31485E-01
   0.74809E+01   0.31584E-01
   0.74909E+01   0.31682E-01
   0.75009E+01   0.31781E-01
   0.75109E+01   0.31880E-01
   0.75209E+01   0.31979E-01
   0.75309E+01   0.32078E-01
   0.75409E+01   0.32177E-01
   0.75509E+01   0.32276E-01
   0.75609E+01   0.32375E-01
   0.75709E+01   0.32475E-01
   0.75809E+01   0.32575E-01
   0.75909E+01   0.32674E-01
   0.76009E+01   0.32773E-01
   0.76109E+01   0.32873E-01
   0.76209E+01   0.32973E-01
   0.76309E+01   0.33073E-01
   0.76409E+01   0.33173E-01
   0.76509E+01   0.33273E-01
   0.76609E+01   0.33373E-01
   0.76709E+01   0.33473E-01
   0.76809E+01   0.33574E-01
   0.76909E+01   0.33675E-01
   0.77009E+01   0.33775E-01
   0.77109E+01   0.33875E-01
   0.77209E+01   0.33976E-01
   0.77309E+01   0.34077E-01
   0.77409E+01   0.34178E-01
   0.77509E+01   0.34279E-01
   0.77609E+01   0.34379E-01
   0.77709E+01   0.34480E-01
   0.77809E+01   0.34582E-01
   0.77909E+01   0.34683E-01
   0.78009E+01   0.34784E-01
   0.78109E+01   0.34885E-01
   0.78209E+01   0.34987E-01
   0.78309E+01   0.35088E-01
   0.78409E+01   0.35190E-01
   0.78509E+01   0.35292E-01
   0.78609E+01   0.35393E-01
   0.78709E+01   0.35495E-01
   0.78809E+01   0.35597E-01
   0.78909E+01   0.35699E-01
   0.79009E+01   0.35801E-01
   0.79109E+01   0.35903E-01
   0.79209E+01   0.36005E-01
   0.79309E+01   0.36107E-01
   0.79409E+01   0.36210E-01
   0.79509E+01   0.36312E-01
   0.79609E+01   0.36414E-01
   0.79709E+01   0.36517E-01
   0.79809E+01   0.36619E-01
   0.79909E+01   0.36722E-01
   0.80009E+01   0.36825E-01
   0.80109E+01   0.36927E-01
   0.80209E+01   0.37030E-01
   0.80309E+01   0.37133E-01
   0.80409E+01   0.37236E-01
   0.80509E+01   0.37339E-01
   0.80609E+01   0.37442E-01
   0.80709E+01   0.37544E-01
   0.80809E+01   0.37647E-01
   0.80909E+01   0.37751E-01
   0.81009E+01   0.37854E-01
   0.81109E+01   0.37957E-01
   0.81209E+01   0.38060E-01
   0.81309E+01   0.38164E-01
   0.81409E+01   0.38267E-01
   0.81509E+01   0.38371E-01
   0.81609E+01   0.38474E-01
   0.81709E+01   0.38578E-01
   0.81809E+01   0.38681E-01
   0.81909E+01   0.38785E-01
   0.82009E+01   0.38889E-01
   0.82109E+01   0.38993E-01
   0.82209E+01   0.39096E-01
   0.82309E+01   0.39200E-01
   0.82409E+01   0.39304E-01
   0.82509E+01   0.39409E-01
   0.82609E+01   0.39512E-01
   0.82709E+01   0.39616E-01
   0.82809E+01   0.39720E-01
   0.82909E+01   0.39825E-01
   0.83009E+01   0.39929E-01
   0.83109E+01   0.40033E-01
   0.83209E+01   0.40137E-01
   0.83309E+01   0.40242E-01
   0.83409E+01   0.40346E-01
   0.83509E+01   0.40451E-01
   0.83609E+01   0.40555E-01
   0.83709E+01   0.40659E-01
   0.83809E+01   0.40764E-01
   0.83909E+01   0.40869E-01
   0.84009E+01   0.40973E-01
   0.84109E+01   0.41077E-01
   0.84209E+01   0.41182E-01
   0.84309E+01   0.41287E-01
   0.84409E+01   0.41392E-01
   0.84509E+01   0.41496E-01
   0.84609E+01   0.41601E-01
   0.84709E+01   0.41705E-01
   0.84809E+01   0.41811E-01
   0.84909E+01   0.41916E-01
   0.85009E+01   0.42020E-01
   0.85109E+01   0.42125E-01
   0.85209E+01   0.42230E-01
   0.85309E+01   0.42335E-01
   0.85409E+01   0.42440E-01
   0.85509E+01   0.42545E-01
   0.85609E+01   0.42650E-01
   0.85709E+01   0.42755E-01
   0.85809E+01   0.42860E-01
   0.85909E+01   0.42965E-01
   0.86009E+01   0.43070E-01
   0.86109E+01   0.43175E-01
   0.86209E+01   0.43280E-01
   0.86309E+01   0.43385E-01
   0.86409E+01   0.43490E-01
   0.86509E+01   0.43595E-01
   0.86609E+01   0.43701E-01
   0.86709E+01   0.43806E-01
   0.86809E+01   0.43911E-01
   0.86909E+01   0.44016E-01
   0.87009E+01   0.44121E-01
   0.87109E+01   0.44227E-01
   0.87209E+01   0.44332E-01
   0.87309E+01   0.44437E-01
   0.87409E+01   0.44542E-01
   0.87509E+01   0.44648E-01
   0.87609E+01   0.44753E-01
   0.87709E+01   0.44858E-01
   0.87809E+01   0.44963E-01
   0.87909E+01   0.45069E-01
   0.88009E+01   0.45174E-01
   0.88109E+01   0.45279E-01
   0.88209E+01   0.45384E-01
   0.88309E+01   0.45490E-01
   0.88409E+01   0.45595E-01
   0.88509E+01   0.45700E-01
   0.88609E+01   0.45806E-01
   0.88709E+01   0.45911E-01
   0.88809E+01   0.46016E-01
   0.88909E+01   0.46121E-01
   0.89009E+01   0.46226E-01
   0.89109E+01   0.46332E-01
   0.89209E+01   0.46437E-01
   0.89309E+01   0.46543E-01
   0.89409E+01   0.46648E-01
   0.89509E+01   0.46753E-01
   0.89609E+01   0.46858E-01
   0.89709E+01   0.46964E-01
   0.89809E+01   0.47069E-01
   0.89909E+01   0.47174E-01
   0.90009E+01   0.47279E-01
   0.90109E+01   0.47384E-01
   0.90209E+01   0.47489E-01
   0.90309E+01   0.47594E-01
   0.90409E+01   0.47699E-01
   0.90509E+01   0.47805E-01
   0.90609E+01   0.47910E-01
   0.90709E+01   0.48015E-01
   0.90809E+01   0.48120E-01
   0.90909E+01   0.48225E-01
   0.91009E+01   0.48330E-01
   0.91109E+01   0.48435E-01
   0.91209E+01   0.48540E-01
   0.91309E+01   0.48645E-01
   0.91409E+01   0.48750E-01
   0.91509E+01   0.48854E-01
   0.91609E+01   0.48959E-01
   0.91709E+01   0.49065E-01
   0.91809E+01   0.49169E-01
   0.91909E+01   0.49274E-01
   0.92009E+01   0.49379E-01
   0.92109E+01   0.49484E-01
   0.92209E+01   0.49588E-01
   0.92309E+01   0.49693E-01
   0.92409E+01   0.49797E-01
   0.92509E+01   0.49902E-01
   0.92609E+01   0.50006E-01
   0.92709E+01   0.50111E-01
   0.92809E+01   0.50215E-01
   0.92909E+01   0.50320E-01
   0.93009E+01   0.50424E-01
   0.93109E+01   0.50529E-01
   0.93209E+01   0.50633E-01
   0.93309E+01   0.50738E-01
   0.93409E+01   0.50842E-01
   0.93509E+01   0.50946E-01
   0.93609E+01   0.51050E-01
   0.93709E+01   0.51155E-01
   0.93809E+01   0.51259E-01
   0.93909E+01   0.51363E-01
   0.94009E+01   0.51467E-01
   0.94109E+01   0.51571E-01
   0.94209E+01   0.51674E-01
   0.94309E+01   0.51778E-01
   0.94409E+01   0.51882E-01
   0.94509E+01   0.51986E-01
   0.94609E+01   0.52089E-01
   0.94709E+01   0.52193E-01
   0.94809E+01   0.52297E-01
   0.94909E+01   0.52400E-01
   0.95009E+01   0.52504E-01
   0.95109E+01   0.52608E-01
   0.95209E+01   0.52711E-01
   0.95309E+01   0.52814E-01
   0.95409E+01   0.52918E-01
   0.95509E+01   0.53021E-01
   0.95609E+01   0.53124E-01
   0.95709E+01   0.53227E-01
   0.95809E+01   0.53330E-01
   0.95909E+01   0.53434E-01
   0.96009E+01   0.53536E-01
   0.96109E+01   0.53639E-01
   0.96209E+01   0.53742E-01
   0.96309E+01   0.53845E-01
   0.96409E+01   0.53947E-01
   0.96509E+01   0.54050E-01
   0.96609E+01   0.54152E-01
   0.96709E+01   0.54255E-01
   0.96809E+01   0.54357E-01
   0.96909E+01   0.54459E-01
   0.97009E+01   0.54562E-01
   0.97109E+01   0.54664E-01
   0.97209E+01   0.54766E-01
   0.97309E+01   0.54869E-01
   0.97409E+01   0.54970E-01
   0.97509E+01   0.55072E-01
   0.97609E+01   0.55174E-01
   0.97709E+01   0.55276E-01
   0.97809E+01   0.55377E-01
   0.97909E+01   0.55479E-01
   0.98009E+01   0.55581E-01
   0.98109E+01   0.55682E-01
   0.98209E+01   0.55783E-01
   0.98309E+01   0.55885E-01
   0.98409E+01   0.55985E-01
   0.98509E+01   0.56086E-01
   0.98609E+01   0.56188E-01
   0.98709E+01   0.56289E-01
   0.98809E+01   0.56389E-01
   0.98909E+01   0.56490E-01
   0.99009E+01   0.56591E-01
   0.99109E+01   0.56692E-01
   0.99209E+01   0.56792E-01
   0.99309E+01   0.56893E-01
   0.99409E+01   0.56993E-01
   0.99509E+01   0.57093E-01
   0.99609E+01   0.57193E-01
   0.99709E+01   0.57293E-01
   0.99809E+01   0.57393E-01
   0.99909E+01   0.57493E-01
   0.10001E+02   0.57593E-01
   0.10011E+02   0.57692E-01
   0.10021E+02   0.57792E-01
   0.10031E+02   0.57892E-01
   0.10041E+02   0.57991E-01
   0.10051E+02   0.58090E-01
   0.10061E+02   0.58189E-01
   0.10071E+02   0.58289E-01
   0.10081E+02   0.58388E-01
   0.10091E+02   0.58487E-01
   0.10101E+02   0.58586E-01
   0.10111E+02   0.58684E-01
   0.10121E+02   0.58783E-01
   0.10131E+02   0.58881E-01
   0.10141E+02   0.58979E-01
   0.10151E+02   0.59078E-01
   0.10161E+02   0.59176E-01
   0.10171E+02   0.59274E-01
   0.10181E+02   0.59372E-01
   0.10191E+02   0.59470E-01
   0.10201E+02   0.59567E-01
   0.10211E+02   0.59665E-01
   0.10221E+02   0.59762E-01
   0.10231E+02   0.59860E-01
   0.10241E+02   0.59957E-01
   0.10251E+02   0.60054E-01
   0.10261E+02   0.60151E-01
   0.10271E+02   0.60247E-01
   0.10281E+02   0.60344E-01
   0.10291E+02   0.60441E-01
   0.10301E+02   0.60537E-01
   0.10311E+02   0.60634E-01
   0.10321E+02   0.60730E-01
   0.10331E+02   0.60826E-01
   0.10341E+02   0.60923E-01
   0.10351E+02   0.61019E-01
   0.10361E+02   0.61114E-01
   0.10371E+02   0.61210E-01
   0.10381E+02   0.61306E-01
   0.10391E+02   0.61401E-01
   0.10401E+02   0.61497E-01
   0.10411E+02   0.61592E-01
   0.10421E+02   0.61687E-01
   0.10431E+02   0.61782E-01
   0.10441E+02   0.61876E-01
   0.10451E+02   0.61971E-01
   0.10461E+02   0.62065E-01
   0.10471E+02   0.62160E-01
   0.10481E+02   0.62254E-01
   0.10491E+02   0.62348E-01
   0.10501E+02   0.62442E-01
   0.10511E+02   0.62536E-01
   0.10521E+02   0.62630E-01
   0.10531E+02   0.62723E-01
   0.10541E+02   0.62816E-01
   0.10551E+02   0.62910E-01
   0.10561E+02   0.63003E-01
   0.10571E+02   0.63096E-01
   0.10581E+02   0.63189E-01
   0.10591E+02   0.63281E-01
   0.10601E+02   0.63374E-01
   0.10611E+02   0.63467E-01
   0.10621E+02   0.63559E-01
   0.10631E+02   0.63651E-01
   0.10641E+02   0.63743E-01
   0.10651E+02   0.63834E-01
   0.10661E+02   0.63926E-01
   0.10671E+02   0.64018E-01
   0.10681E+02   0.64109E-01
   0.10691E+02   0.64200E-01
   0.10701E+02   0.64291E-01
   0.10711E+02   0.64382E-01
   0.10721E+02   0.64473E-01
   0.10731E+02   0.64564E-01
   0.10741E+02   0.64654E-01
   0.10751E+02   0.64744E-01
   0.10761E+02   0.64835E-01
   0.10771E+02   0.64925E-01
   0.10781E+02   0.65014E-01
   0.10791E+02   0.65104E-01
   0.10801E+02   0.65194E-01
   0.10811E+02   0.65283E-01
   0.10821E+02   0.65372E-01
   0.10831E+02   0.65461E-01
   0.10841E+02   0.65550E-01
   0.10851E+02   0.65639E-01
   0.10861E+02   0.65727E-01
   0.10871E+02   0.65815E-01
   0.10881E+02   0.65903E-01
   0.10891E+02   0.65991E-01
   0.10901E+02   0.66079E-01
   0.10911E+02   0.66167E-01
   0.10921E+02   0.66254E-01
   0.10931E+02   0.66342E-01
   0.10941E+02   0.66429E-01
   0.10951E+02   0.66516E-01
   0.10961E+02   0.66603E-01
   0.10971E+02   0.66689E-01
   0.10981E+02   0.66776E-01
   0.10991E+02   0.66862E-01
   0.11001E+02   0.66949E-01
   0.11011E+02   0.67034E-01
   0.11021E+02   0.67120E-01
   0.11031E+02   0.67206E-01
   0.11041E+02   0.67291E-01
   0.11051E+02   0.67377E-01
   0.11061E+02   0.67461E-01
   0.11071E+02   0.67546E-01
   0.11081E+02   0.67631E-01
   0.11091E+02   0.67716E-01
   0.11101E+02   0.67800E-01
   0.11111E+02   0.67884E-01
   0.11121E+02   0.67968E-01
   0.11131E+02   0.68051E-01
   0.11141E+02   0.68135E-01
   0.11151E+02   0.68218E-01
   0.11161E+02   0.68301E-01
   0.11171E+02   0.68385E-01
   0.11181E+02   0.68467E-01
   0.11191E+02   0.68550E-01
   0.11201E+02   0.68632E-01
   0.11211E+02   0.68714E-01
   0.11221E+02   0.68796E-01
   0.11231E+02   0.68878E-01
   0.11241E+02   0.68960E-01
   0.11251E+02   0.69041E-01
   0.11261E+02   0.69122E-01
   0.11271E+02   0.69203E-01
   0.11281E+02   0.69284E-01
   0.11291E+02   0.69365E-01
   0.11301E+02   0.69445E-01
   0.11311E+02   0.69525E-01
   0.11321E+02   0.69605E-01
   0.11331E+02   0.69685E-01
   0.11341E+02   0.69764E-01
   0.11351E+02   0.69844E-01
   0.11361E+02   0.69923E-01
   0.11371E+02   0.70002E-01
   0.11381E+02   0.70081E-01
   0.11391E+02   0.70159E-01
   0.11401E+02   0.70238E-01
   0.11411E+02   0.70316E-01
   0.11421E+02   0.70394E-01
   0.11431E+02   0.70471E-01
   0.11441E+02   0.70549E-01
   0.11451E+02   0.70626E-01
   0.11461E+02   0.70703E-01
   0.11471E+02   0.70780E-01
   0.11481E+02   0.70857E-01
   0.11491E+02   0.70933E-01
   0.11501E+02   0.71009E-01
   0.11511E+02   0.71085E-01
   0.11521E+02   0.71161E-01
   0.11531E+02   0.71237E-01
   0.11541E+02   0.71312E-01
   0.11551E+02   0.71388E-01
   0.11561E+02   0.71462E-01
   0.11571E+02   0.71537E-01
   0.11581E+02   0.71612E-01
   0.11591E+02   0.71686E-01
   0.11601E+02   0.71760E-01
   0.11611E+02   0.71834E-01
   0.11621E+02   0.71907E-01
   0.11631E+02   0.71981E-01
   0.11641E+02   0.72054E-01
   0.11651E+02   0.72126E-01
   0.11661E+02   0.72199E-01
   0.11671E+02   0.72272E-01
   0.11681E+02   0.72344E-01
   0.11691E+02   0.72416E-01
   0.11701E+02   0.72487E-01
   0.11711E+02   0.72559E-01
   0.11721E+02   0.72630E-01
   0.11731E+02   0.72701E-01
   0.11741E+02   0.72772E-01
   0.11751E+02   0.72843E-01
   0.11761E+02   0.72913E-01
   0.11771E+02   0.72983E-01
   0.11781E+02   0.73053E-01
   0.11791E+02   0.73123E-01
   0.11801E+02   0.73192E-01
   0.11811E+02   0.73261E-01
   0.11821E+02   0.73330E-01
   0.11831E+02   0.73399E-01
   0.11841E+02   0.73467E-01
   0.11851E+02   0.73535E-01
   0.11861E+02   0.73604E-01
   0.11871E+02   0.73671E-01
   0.11881E+02   0.73739E-01
   0.11891E+02   0.73806E-01
   0.11901E+02   0.73873E-01
   0.11911E+02   0.73940E-01
   0.11921E+02   0.74007E-01
   0.11931E+02   0.74073E-01
   0.11941E+02   0.74139E-01
   0.11951E+02   0.74205E-01
   0.11961E+02   0.74270E-01
   0.11971E+02   0.74335E-01
   0.11981E+02   0.74400E-01
   0.11991E+02   0.74465E-01
   0.12001E+02   0.74530E-01
   0.12011E+02   0.74594E-01
   0.12021E+02   0.74658E-01
   0.12031E+02   0.74722E-01
   0.12041E+02   0.74785E-01
   0.12051E+02   0.74849E-01
   0.12061E+02   0.74912E-01
   0.12071E+02   0.74975E-01
   0.12081E+02   0.75037E-01
   0.12091E+02   0.75099E-01
   0.12101E+02   0.75161E-01
   0.12111E+02   0.75223E-01
   0.12121E+02   0.75285E-01
   0.12131E+02   0.75346E-01
   0.12141E+02   0.75407E-01
   0.12151E+02   0.75467E-01
   0.12161E+02   0.75528E-01
   0.12171E+02   0.75588E-01
   0.12181E+02   0.75648E-01
   0.12191E+02   0.75708E-01
   0.12201E+02   0.75767E-01
   0.12211E+02   0.75826E-01
   0.12221E+02   0.75885E-01
   0.12231E+02   0.75944E-01
   0.12241E+02   0.76002E-01
   0.12251E+02   0.76060E-01
   0.12261E+02   0.76118E-01
   0.12271E+02   0.76175E-01
   0.12281E+02   0.76233E-01
   0.12291E+02   0.76290E-01
   0.12301E+02   0.76347E-01
   0.12311E+02   0.76403E-01
   0.12321E+02   0.76459E-01
   0.12331E+02   0.76515E-01
   0.12341E+02   0.76571E-01
   0.12351E+02   0.76626E-01
   0.12361E+02   0.76681E-01
   0.12371E+02   0.76736E-01
   0.12381E+02   0.76791E-01
   0.12391E+02   0.76845E-01
   0.12401E+02   0.76899E-01
   0.12411E+02   0.76953E-01
   0.12421E+02   0.77006E-01
   0.12431E+02   0.77060E-01
   0.12441E+02   0.77113E-01
   0.12451E+02   0.77165E-01
   0.12461E+02   0.77218E-01
   0.12471E+02   0.77270E-01
   0.12481E+02   0.77321E-01
   0.12491E+02   0.77373E-01
   0.12501E+02   0.77424E-01
   0.12511E+02   0.77475E-01
   0.12521E+02   0.77526E-01
   0.12531E+02   0.77576E-01
   0.12541E+02   0.77626E-01
   0.12551E+02   0.77676E-01
   0.12561E+02   0.77726E-01
   0.12571E+02   0.77775E-01
   0.12581E+02   0.77824E-01
   0.12591E+02   0.77873E-01
   0.12601E+02   0.77921E-01
   0.12611E+02   0.77969E-01
   0.12621E+02   0.78017E-01
   0.12631E+02   0.78065E-01
   0.12641E+02   0.78112E-01
   0.12651E+02   0.78159E-01
   0.12661E+02   0.78206E-01
   0.12671E+02   0.78252E-01
   0.12681E+02   0.78298E-01
   0.12691E+02   0.78344E-01
   0.12701E+02   0.78390E-01
   0.12711E+02   0.78435E-01
   0.12721E+02   0.78480E-01
   0.12731E+02   0.78525E-01
   0.12741E+02   0.78569E-01
   0.12751E+02   0.78613E-01
   0.12761E+02   0.78657E-01
   0.12771E+02   0.78700E-01
   0.12781E+02   0.78744E-01
   0.12791E+02   0.78787E-01
   0.12801E+02   0.78829E-01
   0.12811E+02   0.78871E-01
   0.12821E+02   0.78913E-01
   0.12831E+02   0.78955E-01
   0.12841E+02   0.78997E-01
   0.12851E+02   0.79038E-01
   0.12861E+02   0.79078E-01
   0.12871E+02   0.79119E-01
   0.12881E+02   0.79159E-01
   0.12891E+02   0.79199E-01
   0.12901E+02   0.79239E-01
   0.12911E+02   0.79279E-01
   0.12921E+02   0.79318E-01
   0.12931E+02   0.79356E-01
   0.12941E+02   0.79395E-01
   0.12951E+02   0.79433E-01
   0.12961E+02   0.79471E-01
   0.12971E+02   0.79508E-01
   0.12981E+02   0.79546E-01
   0.12991E+02   0.79583E-01
   0.13001E+02   0.79619E-01
   0.13011E+02   0.79656E-01
   0.13021E+02   0.79692E-01
   0.13031E+02   0.79728E-01
   0.13041E+02   0.79763E-01
   0.13051E+02   0.79798E-01
   0.13061E+02   0.79833E-01
   0.13071E+02   0.79868E-01
   0.13081E+02   0.79902E-01
   0.13091E+02   0.79936E-01
   0.13101E+02   0.79970E-01
   0.13111E+02   0.80003E-01
   0.13121E+02   0.80036E-01
   0.13131E+02   0.80068E-01
   0.13141E+02   0.80101E-01
   0.13151E+02   0.80133E-01
   0.13161E+02   0.80165E-01
   0.13171E+02   0.80196E-01
   0.13181E+02   0.80228E-01
   0.13191E+02   0.80258E-01
   0.13201E+02   0.80289E-01
   0.13211E+02   0.80319E-01
   0.13221E+02   0.80349E-01
   0.13231E+02   0.80379E-01
   0.13241E+02   0.80408E-01
   0.13251E+02   0.80437E-01
   0.13261E+02   0.80466E-01
   0.13271E+02   0.80494E-01
   0.13281E+02   0.80523E-01
   0.13291E+02   0.80550E-01
   0.13301E+02   0.80578E-01
   0.13311E+02   0.80605E-01
   0.13321E+02   0.80632E-01
   0.13331E+02   0.80659E-01
   0.13341E+02   0.80685E-01
   0.13351E+02   0.80711E-01
   0.13361E+02   0.80736E-01
   0.13371E+02   0.80762E-01
   0.13381E+02   0.80787E-01
   0.13391E+02   0.80812E-01
   0.13401E+02   0.80836E-01
   0.13411E+02   0.80860E-01
   0.13421E+02   0.80884E-01
   0.13431E+02   0.80907E-01
   0.13441E+02   0.80931E-01
   0.13451E+02   0.80953E-01
   0.13461E+02   0.80976E-01
   0.13471E+02   0.80998E-01
   0.13481E+02   0.81020E-01
   0.13491E+02   0.81042E-01
   0.13501E+02   0.81063E-01
   0.13511E+02   0.81084E-01
   0.13521E+02   0.81105E-01
   0.13531E+02   0.81125E-01
   0.13541E+02   0.81145E-01
   0.13551E+02   0.81165E-01
   0.13561E+02   0.81185E-01
   0.13571E+02   0.81204E-01
   0.13581E+02   0.81223E-01
   0.13591E+02   0.81241E-01
   0.13601E+02   0.81259E-01
   0.13611E+02   0.81277E-01
   0.13621E+02   0.81295E-01
   0.13631E+02   0.81312E-01
   0.13641E+02   0.81329E-01
   0.13651E+02   0.81346E-01
   0.13661E+02   0.81363E-01
   0.13671E+02   0.81379E-01
   0.13681E+02   0.81394E-01
   0.13691E+02   0.81410E-01
   0.13701E+02   0.81425E-01
   0.13711E+02   0.81440E-01
   0.13721E+02   0.81454E-01
   0.13731E+02   0.81469E-01
   0.13741E+02   0.81483E-01
   0.13751E+02   0.81496E-01
   0.13761E+02   0.81509E-01
   0.13771E+02   0.81522E-01
   0.13781E+02   0.81535E-01
   0.13791E+02   0.81548E-01
   0.13801E+02   0.81560E-01
   0.13811E+02   0.81572E-01
   0.13821E+02   0.81583E-01
   0.13831E+02   0.81594E-01
   0.13841E+02   0.81605E-01
   0.13851E+02   0.81616E-01
   0.13861E+02   0.81626E-01
   0.13871E+02   0.81636E-01
   0.13881E+02   0.81646E-01
   0.13891E+02   0.81655E-01
   0.13901E+02   0.81665E-01
   0.13911E+02   0.81673E-01
   0.13921E+02   0.81682E-01
   0.13931E+02   0.81690E-01
   0.13941E+02   0.81698E-01
   0.13951E+02   0.81706E-01
   0.13961E+02   0.81713E-01
   0.13971E+02   0.81721E-01
   0.13981E+02   0.81727E-01
   0.13991E+02   0.81734E-01
   0.14001E+02   0.81740E-01
   0.14011E+02   0.81746E-01
   0.14021E+02   0.81752E-01
   0.14031E+02   0.81757E-01
   0.14041E+02   0.81762E-01
   0.14051E+02   0.81767E-01
   0.14061E+02   0.81772E-01
   0.14071E+02   0.81776E-01
   0.14081E+02   0.81780E-01
   0.14091E+02   0.81784E-01
   0.14101E+02   0.81788E-01
   0.14111E+02   0.81791E-01
   0.14121E+02   0.81794E-01
   0.14131E+02   0.81797E-01
   0.14141E+02   0.81800E-01
   0.14151E+02   0.81802E-01
   0.14161E+02   0.81804E-01
   0.14171E+02   0.81806E-01
   0.14181E+02   0.81807E-01
   0.14191E+02   0.81809E-01
   0.14201E+02   0.81810E-01
   0.14211E+02   0.81811E-01
   0.14221E+02   0.81811E-01
   0.14231E+02   0.81812E-01
   0.14241E+02   0.81812E-01
   0.14251E+02   0.81813E-01
   0.14261E+02   0.81813E-01
   0.14271E+02   0.81813E-01


   0.11000E-01   0.10263E-07
   0.21000E-01   0.11832E-07
   0.31000E-01   0.15893E-07
   0.41000E-01   0.23634E-07
   0.51000E-01   0.36242E-07
   0.60999E-01   0.54903E-07
   0.70999E-01   0.80805E-07
   0.80999E-01   0.11513E-06
   0.90999E-01   0.15908E-06
   0.10100E+00   0.21382E-06
   0.11100E+00   0.28056E-06
   0.12100E+00   0.36046E-06
   0.13100E+00   0.45474E-06
   0.14100E+00   0.56456E-06
   0.15100E+00   0.69111E-06
   0.16100E+00   0.83559E-06
   0.17100E+00   0.99918E-06
   0.18100E+00   0.11831E-05
   0.19100E+00   0.13884E-05
   0.20100E+00   0.16165E-05
   0.21100E+00   0.18684E-05
   0.22100E+00   0.21453E-05
   0.23100E+00   0.24485E-05
   0.24100E+00   0.27791E-05
   0.25100E+00   0.31383E-05
   0.26100E+00   0.35273E-05
   0.27100E+00   0.39473E-05
   0.28100E+00   0.43994E-05
   0.29100E+00   0.48849E-05
   0.30100E+00   0.54049E-05
   0.31100E+00   0.59607E-05
   0.32100E+00   0.65534E-05
   0.33100E+00   0.71842E-05
   0.34100E+00   0.78542E-05
   0.35100E+00   0.85648E-05
   0.36100E+00   0.93170E-05
   0.37100E+00   0.10112E-04
   0.38100E+00   0.10951E-04
   0.39100E+00   0.11835E-04
   0.40100E+00   0.12766E-04
   0.41100E+00   0.13745E-04
   0.42100E+00   0.14772E-04
   0.43100E+00   0.15849E-04
   0.44100E+00   0.16977E-04
   0.45100E+00   0.18158E-04
   0.46100E+00   0.19392E-04
   0.47100E+00   0.20680E-04
   0.48100E+00   0.22025E-04
   0.49100E+00   0.23427E-04
   0.50100E+00   0.24887E-04
   0.51099E+00   0.26407E-04
   0.52099E+00   0.27987E-04
   0.53099E+00   0.29629E-04
   0.54099E+00   0.31334E-04
   0.55099E+00   0.33103E-04
   0.56099E+00   0.34938E-04
   0.57099E+00   0.36824E-04
   0.58099E+00   0.38774E-04
   0.59099E+00   0.40792E-04
   0.60099E+00   0.42880E-04
   0.61099E+00   0.45038E-04
   0.62099E+00   0.47268E-04
   0.63099E+00   0.49572E-04
   0.64099E+00   0.51949E-04
   0.65099E+00   0.54402E-04
   0.66099E+00   0.56931E-04
   0.67099E+00   0.59538E-04
   0.68099E+00   0.62223E-04
   0.69099E+00   0.64989E-04
   0.70099E+00   0.67836E-04
   0.71099E+00   0.70766E-04
   0.72099E+00   0.73779E-04
   0.73099E+00   0.76876E-04
   0.74099E+00   0.80060E-04
   0.75099E+00   0.83331E-04
   0.76099E+00   0.86690E-04
   0.77099E+00   0.90138E-04
   0.78099E+00   0.93677E-04
   0.79099E+00   0.97308E-04
   0.80099E+00   0.10103E-03
   0.81099E+00   0.10485E-03
   0.82099E+00   0.10876E-03
   0.83099E+00   0.11277E-03
   0.84099E+00   0.11688E-03
   0.85099E+00   0.12109E-03
   0.86099E+00   0.12539E-03
   0.87099E+00   0.12980E-03
   0.88099E+00   0.13431E-03
   0.89099E+00   0.13892E-03
   0.90099E+00   0.14364E-03
   0.91099E+00   0.14847E-03
   0.92099E+00   0.15340E-03
   0.93099E+00   0.15844E-03
   0.94099E+00   0.16359E-03
   0.95099E+00   0.16885E-03
   0.96099E+00   0.17422E-03
   0.97099E+00   0.17970E-03
   0.98099E+00   0.18530E-03
   0.99099E+00   0.19101E-03
   0.10010E+01   0.19684E-03
   0.10110E+01   0.20279E-03
   0.10210E+01   0.20886E-03
   0.10310E+01   0.21505E-03
   0.10410E+01   0.22135E-03
   0.10510E+01   0.22778E-03
   0.10610E+01   0.23434E-03
   0.10710E+01   0.24102E-03
   0.10810E+01   0.24782E-03
   0.10910E+01   0.25475E-03
   0.11010E+01   0.26181E-03
   0.11110E+01   0.26900E-03
   0.11210E+01   0.27632E-03
   0.11310E+01   0.28377E-03
   0.11410E+01   0.29136E-03
   0.11510E+01   0.29906E-03
   0.11610E+01   0.30684E-03
   0.11710E+01   0.31475E-03
   0.11810E+01   0.32280E-03
   0.11910E+01   0.33099E-03
   0.12010E+01   0.33931E-03
   0.12110E+01   0.34778E-03
   0.12210E+01   0.35638E-03
   0.12310E+01   0.36513E-03
   0.12410E+01   0.37402E-03
   0.12510E+01   0.38306E-03
   0.12610E+01   0.39224E-03
   0.12710E+01   0.40157E-03
   0.12810E+01   0.41104E-03
   0.12910E+01   0.42067E-03
   0.13010E+01   0.43044E-03
   0.13110E+01   0.44037E-03
   0.13210E+01   0.45045E-03
   0.13310E+01   0.46068E-03
   0.13410E+01   0.47107E-03
   0.13510E+01   0.48162E-03
   0.13610E+01   0.49232E-03
   0.13710E+01   0.50318E-03
   0.13810E+01   0.51420E-03
   0.13910E+01   0.52538E-03
   0.14010E+01   0.53672E-03
   0.14110E+01   0.54822E-03
   0.14210E+01   0.55989E-03
   0.14310E+01   0.57173E-03
   0.14410E+01   0.58373E-03
   0.14510E+01   0.59590E-03
   0.14610E+01   0.60824E-03
   0.14710E+01   0.62074E-03
   0.14810E+01   0.63342E-03
   0.14910E+01   0.64628E-03
   0.15010E+01   0.65930E-03
   0.15110E+01   0.67250E-03
   0.15210E+01   0.68588E-03
   0.15310E+01   0.69932E-03
   0.15410E+01   0.71292E-03
   0.15510E+01   0.72669E-03
   0.15610E+01   0.74065E-03
   0.15710E+01   0.75478E-03
   0.15810E+01   0.76909E-03
   0.15910E+01   0.78359E-03
   0.16010E+01   0.79827E-03
   0.16110E+01   0.81314E-03
   0.16210E+01   0.82819E-03
   0.16310E+01   0.84343E-03
   0.16410E+01   0.85885E-03
   0.16510E+01   0.87447E-03
   0.16610E+01   0.89027E-03
   0.16710E+01   0.90627E-03
   0.16810E+01   0.92246E-03
   0.16910E+01   0.93884E-03
   0.17010E+01   0.95542E-03
   0.17110E+01   0.97219E-03
   0.17210E+01   0.98916E-03
   0.17310E+01   0.10063E-02
   0.17410E+01   0.10237E-02
   0.17510E+01   0.10413E-02
   0.17610E+01   0.10590E-02
   0.17710E+01   0.10770E-02
   0.17810E+01   0.10952E-02
   0.17910E+01   0.11136E-02
   0.18010E+01   0.11322E-02
   0.18110E+01   0.11510E-02
   0.18210E+01   0.11700E-02
   0.18310E+01   0.11890E-02
   0.18410E+01   0.12083E-02
   0.18510E+01   0.12277E-02
   0.18610E+01   0.12474E-02
   0.18710E+01   0.12673E-02
   0.18810E+01   0.12873E-02
   0.18910E+01   0.13076E-02
   0.19010E+01   0.13282E-02
   0.19110E+01   0.13489E-02
   0.19210E+01   0.13698E-02
   0.19310E+01   0.13910E-02
   0.19410E+01   0.14124E-02
   0.19510E+01   0.14340E-02
   0.19610E+01   0.14559E-02
   0.19710E+01   0.14779E-02
   0.19810E+01   0.15002E-02
   0.19910E+01   0.15227E-02
   0.20010E+01   0.15455E-02
   0.20110E+01   0.15684E-02
   0.20210E+01   0.15916E-02
   0.20310E+01   0.16150E-02
   0.20410E+01   0.16387E-02
   0.20510E+01   0.16626E-02
   0.20610E+01   0.16867E-02
   0.20710E+01   0.17111E-02
   0.20810E+01   0.17356E-02
   0.20910E+01   0.17602E-02
   0.21010E+01   0.17851E-02
   0.21110E+01   0.18101E-02
   0.21210E+01   0.18354E-02
   0.21310E+01   0.18610E-02
   0.21410E+01   0.18868E-02
   0.21510E+01   0.19128E-02
   0.21610E+01   0.19391E-02
   0.21710E+01   0.19656E-02
   0.21810E+01   0.19923E-02
   0.21910E+01   0.20193E-02
   0.22010E+01   0.20466E-02
   0.22110E+01   0.20741E-02
   0.22210E+01   0.21019E-02
   0.22310E+01   0.21299E-02
   0.22410E+01   0.21581E-02
   0.22510E+01   0.21866E-02
   0.22610E+01   0.22154E-02
   0.22710E+01   0.22444E-02
   0.22810E+01   0.22737E-02
   0.22910E+01   0.23032E-02
   0.23010E+01   0.23330E-02
   0.23110E+01   0.23628E-02
   0.23210E+01   0.23929E-02
   0.23310E+01   0.24231E-02
   0.23410E+01   0.24537E-02
   0.23510E+01   0.24845E-02
   0.23610E+01   0.25156E-02
   0.23710E+01   0.25469E-02
   0.23810E+01   0.25785E-02
   0.23910E+01   0.26103E-02
   0.24010E+01   0.26425E-02
   0.24110E+01   0.26749E-02
   0.24210E+01   0.27075E-02
   0.24310E+01   0.27405E-02
   0.24410E+01   0.27737E-02
   0.24510E+01   0.28072E-02
   0.24610E+01   0.28409E-02
   0.24710E+01   0.28750E-02
   0.24810E+01   0.29093E-02
   0.24910E+01   0.29439E-02
   0.25010E+01   0.29787E-02
   0.25110E+01   0.30138E-02
   0.25210E+01   0.30489E-02
   0.25310E+01   0.30843E-02
   0.25410E+01   0.31199E-02
   0.25510E+01   0.31559E-02
   0.25610E+01   0.31921E-02
   0.25710E+01   0.32286E-02
   0.25810E+01   0.32653E-02
   0.25910E+01   0.33024E-02
   0.26010E+01   0.33398E-02
   0.26110E+01   0.33774E-02
   0.26210E+01   0.34153E-02
   0.26310E+01   0.34535E-02
   0.26410E+01   0.34921E-02
   0.26510E+01   0.35309E-02
   0.26610E+01   0.35700E-02
   0.26710E+01   0.36094E-02
   0.26810E+01   0.36490E-02
   0.26910E+01   0.36890E-02
   0.27010E+01   0.37291E-02
   0.27110E+01   0.37693E-02
   0.27210E+01   0.38098E-02
   0.27310E+01   0.38506E-02
   0.27410E+01   0.38917E-02
   0.27510E+01   0.39331E-02
   0.27610E+01   0.39747E-02
   0.27710E+01   0.40167E-02
   0.27810E+01   0.40590E-02
   0.27910E+01   0.41016E-02
   0.28010E+01   0.41445E-02
   0.28110E+01   0.41878E-02
   0.28210E+01   0.42313E-02
   0.28310E+01   0.42751E-02
   0.28410E+01   0.43193E-02
   0.28510E+01   0.43637E-02
   0.28610E+01   0.44085E-02
   0.28710E+01   0.44536E-02
   0.28810E+01   0.44986E-02
   0.28910E+01   0.45439E-02
   0.29010E+01   0.45894E-02
   0.29110E+01   0.46353E-02
   0.29210E+01   0.46816E-02
   0.29310E+01   0.47281E-02
   0.29410E+01   0.47750E-02
   0.29510E+01   0.48221E-02
   0.29610E+01   0.48696E-02
   0.29710E+01   0.49174E-02
   0.29810E+01   0.49656E-02
   0.29910E+01   0.50140E-02
   0.30010E+01   0.50628E-02
   0.30110E+01   0.51119E-02
   0.30210E+01   0.51614E-02
   0.30310E+01   0.52111E-02
   0.30410E+01   0.52612E-02
   0.30510E+01   0.53111E-02
   0.30610E+01   0.53614E-02
   0.30710E+01   0.54120E-02
   0.30810E+01   0.54629E-02
   0.30910E+01   0.55141E-02
   0.31010E+01   0.55657E-02
   0.31110E+01   0.56177E-02
   0.31210E+01   0.56699E-02
   0.31310E+01   0.57225E-02
   0.31410E+01   0.57755E-02
   0.31510E+01   0.58287E-02
   0.31610E+01   0.58823E-02
   0.31710E+01   0.59363E-02
   0.31810E+01   0.59906E-02
   0.31910E+01   0.60452E-02
   0.32010E+01   0.60997E-02
   0.32110E+01   0.61545E-02
   0.32210E+01   0.62097E-02
   0.32310E+01   0.62651E-02
   0.32410E+01   0.63209E-02
   0.32510E+01   0.63771E-02
   0.32610E+01   0.64336E-02
   0.32710E+01   0.64905E-02
   0.32810E+01   0.65477E-02
   0.32910E+01   0.66052E-02
   0.33010E+01   0.66631E-02
   0.33110E+01   0.67214E-02
   0.33210E+01   0.67800E-02
   0.33310E+01   0.68390E-02
   0.33410E+01   0.68983E-02
   0.33510E+01   0.69575E-02
   0.33610E+01   0.70169E-02
   0.33710E+01   0.70767E-02
   0.33810E+01   0.71369E-02
   0.33910E+01   0.71974E-02
   0.34010E+01   0.72583E-02
   0.34110E+01   0.73195E-02
   0.34210E+01   0.73811E-02
   0.34310E+01   0.74430E-02
   0.34410E+01   0.75054E-02
   0.34510E+01   0.75680E-02
   0.34610E+01   0.76311E-02
   0.34710E+01   0.76945E-02
   0.34810E+01   0.77583E-02
   0.34910E+01   0.78219E-02
   0.35010E+01   0.78858E-02
   0.35110E+01   0.79500E-02
   0.35210E+01   0.80146E-02
   0.35310E+01   0.80796E-02
   0.35410E+01   0.81450E-02
   0.35510E+01   0.82107E-02
   0.35610E+01   0.82768E-02
   0.35710E+01   0.83433E-02
   0.35810E+01   0.84101E-02
   0.35910E+01   0.84773E-02
   0.36010E+01   0.85449E-02
   0.36110E+01   0.86129E-02
   0.36210E+01   0.86811E-02
   0.36310E+01   0.87492E-02
   0.36410E+01   0.88176E-02
   0.36510E+01   0.88864E-02
   0.36610E+01   0.89556E-02
   0.36710E+01   0.90252E-02
   0.36810E+01   0.90951E-02
   0.36910E+01   0.91655E-02
   0.37010E+01   0.92362E-02
   0.37110E+01   0.93073E-02
   0.37210E+01   0.93787E-02
   0.37310E+01   0.94506E-02
   0.37410E+01   0.95228E-02
   0.37510E+01   0.95954E-02
   0.37610E+01   0.96677E-02
   0.37710E+01   0.97404E-02
   0.37810E+01   0.98135E-02
   0.37910E+01   0.98869E-02
   0.38010E+01   0.99608E-02
   0.38110E+01   0.10035E-01
   0.38210E+01   0.10110E-01
   0.38310E+01   0.10185E-01
   0.38410E+01   0.10260E-01
   0.38510E+01   0.10336E-01
   0.38610E+01   0.10412E-01
   0.38710E+01   0.10489E-01
   0.38810E+01   0.10565E-01
   0.38910E+01   0.10642E-01
   0.39010E+01   0.10719E-01
   0.39110E+01   0.10796E-01
   0.39210E+01   0.10874E-01
   0.39310E+01   0.10952E-01
   0.39410E+01   0.11031E-01
   0.39510E+01   0.11110E-01
   0.39610E+01   0.11190E-01
   0.39710E+01   0.11269E-01
   0.39810E+01   0.11350E-01
   0.39910E+01   0.11430E-01
   0.40010E+01   0.11511E-01
   0.40110E+01   0.11591E-01
   0.40210E+01   0.11672E-01
   0.40310E+01   0.11754E-01
   0.40410E+01   0.11836E-01
   0.40510E+01   0.11918E-01
   0.40610E+01   0.12001E-01
   0.40710E+01   0.12084E-01
   0.40810E+01   0.12167E-01
   0.40910E+01   0.12251E-01
   0.41010E+01   0.12336E-01
   0.41110E+01   0.12420E-01
   0.41210E+01   0.12505E-01
   0.41310E+01   0.12590E-01
   0.41410E+01   0.12675E-01
   0.41510E+01   0.12760E-01
   0.41610E+01   0.12846E-01
   0.41710E+01   0.12933E-01
   0.41810E+01   0.13020E-01
   0.41910E+01   0.13107E-01
   0.42010E+01   0.13194E-01
   0.42110E+01   0.13283E-01
   0.42210E+01   0.13371E-01
   0.42310E+01   0.13459E-01
   0.42410E+01   0.13548E-01
   0.42510E+01   0.13637E-01
   0.42610E+01   0.13726E-01
   0.42710E+01   0.13816E-01
   0.42810E+01   0.13906E-01
   0.42910E+01   0.13996E-01
   0.43010E+01   0.14087E-01
   0.43110E+01   0.14179E-01
   0.43210E+01   0.14270E-01
   0.43310E+01   0.14363E-01
   0.43410E+01   0.14455E-01
   0.43510E+01   0.14547E-01
   0.43610E+01   0.14639E-01
   0.43710E+01   0.14733E-01
   0.43810E+01   0.14826E-01
   0.43910E+01   0.14920E-01
   0.44010E+01   0.15014E-01
   0.44110E+01   0.15109E-01
   0.44210E+01   0.15204E-01
   0.44310E+01   0.15300E-01
   0.44410E+01   0.15396E-01
   0.44510E+01   0.15492E-01
   0.44610E+01   0.15588E-01
   0.44710E+01   0.15684E-01
   0.44810E+01   0.15781E-01
   0.44910E+01   0.15878E-01
   0.45010E+01   0.15976E-01
   0.45110E+01   0.16074E-01
   0.45210E+01   0.16173E-01
   0.45310E+01   0.16272E-01
   0.45410E+01   0.16371E-01
   0.45510E+01   0.16470E-01
   0.45610E+01   0.16570E-01
   0.45710E+01   0.16669E-01
   0.45810E+01   0.16770E-01
   0.45910E+01   0.16870E-01
   0.46010E+01   0.16972E-01
   0.46110E+01   0.17073E-01
   0.46210E+01   0.17175E-01
   0.46310E+01   0.17278E-01
   0.46410E+01   0.17380E-01
   0.46510E+01   0.17484E-01
   0.46610E+01   0.17586E-01
   0.46710E+01   0.17690E-01
   0.46810E+01   0.17793E-01
   0.46910E+01   0.17897E-01
   0.47010E+01   0.18002E-01
   0.47110E+01   0.18107E-01
   0.47210E+01   0.18212E-01
   0.47310E+01   0.18318E-01
   0.47410E+01   0.18425E-01
   0.47510E+01   0.18531E-01
   0.47610E+01   0.18637E-01
   0.47710E+01   0.18743E-01
   0.47810E+01   0.18850E-01
   0.47910E+01   0.18958E-01
   0.48010E+01   0.19066E-01
   0.48110E+01   0.19174E-01
   0.48210E+01   0.19283E-01
   0.48310E+01   0.19393E-01
   0.48410E+01   0.19502E-01
   0.48510E+01   0.19612E-01
   0.48610E+01   0.19721E-01
   0.48710E+01   0.19832E-01
   0.48810E+01   0.19942E-01
   0.48910E+01   0.20053E-01
   0.49010E+01   0.20165E-01
   0.49110E+01   0.20276E-01
   0.49210E+01   0.20389E-01
   0.49310E+01   0.20502E-01
   0.49410E+01   0.20614E-01
   0.49510E+01   0.20727E-01
   0.49610E+01   0.20840E-01
   0.49710E+01   0.20953E-01
   0.49810E+01   0.21067E-01
   0.49910E+01   0.21182E-01
   0.50010E+01   0.21297E-01
   0.50109E+01   0.21412E-01
   0.50209E+01   0.21528E-01
   0.50309E+01   0.21644E-01
   0.50409E+01   0.21760E-01
   0.50509E+01   0.21876E-01
   0.50609E+01   0.21992E-01
   0.50709E+01   0.22109E-01
   0.50809E+01   0.22227E-01
   0.50909E+01   0.22345E-01
   0.51009E+01   0.22463E-01
   0.51109E+01   0.22582E-01
   0.51209E+01   0.22701E-01
   0.51309E+01   0.22820E-01
   0.51409E+01   0.22939E-01
   0.51509E+01   0.23059E-01
   0.51609E+01   0.23179E-01
   0.51709E+01   0.23299E-01
   0.51809E+01   0.23420E-01
   0.51909E+01   0.23541E-01
   0.52009E+01   0.23663E-01
   0.52109E+01   0.23785E-01
   0.52209E+01   0.23906E-01
   0.52309E+01   0.24029E-01
   0.52409E+01   0.24151E-01
   0.52509E+01   0.24274E-01
   0.52609E+01   0.24398E-01
   0.52709E+01   0.24522E-01
   0.52809E+01   0.24646E-01
   0.52909E+01   0.24771E-01
   0.53009E+01   0.24896E-01
   0.53109E+01   0.25020E-01
   0.53209E+01   0.25145E-01
   0.53309E+01   0.25271E-01
   0.53409E+01   0.25397E-01
   0.53509E+01   0.25524E-01
   0.53609E+01   0.25651E-01
   0.53709E+01   0.25778E-01
   0.53809E+01   0.25906E-01
   0.53909E+01   0.26033E-01
   0.54009E+01   0.26161E-01
   0.54109E+01   0.26289E-01
   0.54209E+01   0.26418E-01
   0.54309E+01   0.26547E-01
   0.54409E+01   0.26676E-01
   0.54509E+01   0.26806E-01
   0.54609E+01   0.26937E-01
   0.54709E+01   0.27066E-01
   0.54809E+01   0.27197E-01
   0.54909E+01   0.27327E-01
   0.55009E+01   0.27458E-01
   0.55109E+01   0.27590E-01
   0.55209E+01   0.27722E-01
   0.55309E+01   0.27855E-01
   0.55409E+01   0.27988E-01
   0.55509E+01   0.28120E-01
   0.55609E+01   0.28253E-01
   0.55709E+01   0.28386E-01
   0.55809E+01   0.28520E-01
   0.55909E+01   0.28654E-01
   0.56009E+01   0.28789E-01
   0.56109E+01   0.28924E-01
   0.56209E+01   0.29060E-01
   0.56309E+01   0.29195E-01
   0.56409E+01   0.29330E-01
   0.56509E+01   0.29466E-01
   0.56609E+01   0.29602E-01
   0.56709E+01   0.29739E-01
   0.56809E+01   0.29876E-01
   0.56909E+01   0.30014E-01
   0.57009E+01   0.30152E-01
   0.57109E+01   0.30289E-01
   0.57209E+01   0.30427E-01
   0.57309E+01   0.30565E-01
   0.57409E+01   0.30704E-01
   0.57509E+01   0.30843E-01
   0.57609E+01   0.30983E-01
   0.57709E+01   0.31123E-01
   0.57809E+01   0.31263E-01
   0.57909E+01   0.31403E-01
   0.58009E+01   0.31544E-01
   0.58109E+01   0.31684E-01
   0.58209E+01   0.31826E-01
   0.58309E+01   0.31967E-01
   0.58409E+01   0.32110E-01
   0.58509E+01   0.32252E-01
   0.58609E+01   0.32394E-01
   0.58709E+01   0.32537E-01
   0.58809E+01   0.32680E-01
   0.58909E+01   0.32823E-01
   0.59009E+01   0.32967E-01
   0.59109E+01   0.33111E-01
   0.59209E+01   0.33256E-01
   0.59309E+01   0.33401E-01
   0.59409E+01   0.33545E-01
   0.59509E+01   0.33690E-01
   0.59609E+01   0.33835E-01
   0.59709E+01   0.33981E-01
   0.59809E+01   0.34127E-01
   0.59909E+01   0.34274E-01
   0.60009E+01   0.34421E-01
   0.60109E+01   0.34568E-01
   0.60209E+01   0.34715E-01
   0.60309E+01   0.34862E-01
   0.60409E+01   0.35010E-01
   0.60509E+01   0.35158E-01
   0.60609E+01   0.35307E-01
   0.60709E+01   0.35456E-01
   0.60809E+01   0.35605E-01
   0.60909E+01   0.35753E-01
   0.61009E+01   0.35903E-01
   0.61109E+01   0.36052E-01
   0.61209E+01   0.36203E-01
   0.61309E+01   0.36353E-01
   0.61409E+01   0.36505E-01
   0.61509E+01   0.36655E-01
   0.61609E+01   0.36806E-01
   0.61709E+01   0.36957E-01
   0.61809E+01   0.37109E-01
   0.61909E+01   0.37261E-01
   0.62009E+01   0.37414E-01
   0.62109E+01   0.37567E-01
   0.62209E+01   0.37719E-01
   0.62309E+01   0.37872E-01
   0.62409E+01   0.38025E-01
   0.62509E+01   0.38179E-01
   0.62609E+01   0.38333E-01
   0.62709E+01   0.38488E-01
   0.62809E+01   0.38643E-01
   0.62909E+01   0.38797E-01
   0.63009E+01   0.38952E-01
   0.63109E+01   0.39107E-01
   0.63209E+01   0.39263E-01
   0.63309E+01   0.39419E-01
   0.63409E+01   0.39576E-01
   0.63509E+01   0.39733E-01
   0.63609E+01   0.39889E-01
   0.63709E+01   0.40046E-01
   0.63809E+01   0.40203E-01
   0.63909E+01   0.40360E-01
   0.64009E+01   0.40518E-01
   0.64109E+01   0.40677E-01
   0.64209E+01   0.40836E-01
   0.64309E+01   0.40994E-01
   0.64409E+01   0.41152E-01
   0.64509E+01   0.41311E-01
   0.64609E+01   0.41470E-01
   0.64709E+01   0.41630E-01
   0.64809E+01   0.41791E-01
   0.64909E+01   0.41951E-01
   0.65009E+01   0.42110E-01
   0.65109E+01   0.42271E-01
   0.65209E+01   0.42432E-01
   0.65309E+01   0.42593E-01
   0.65409E+01   0.42755E-01
   0.65509E+01   0.42917E-01
   0.65609E+01   0.43078E-01
   0.65709E+01   0.43240E-01
   0.65809E+01   0.43402E-01
   0.65909E+01   0.43565E-01
   0.66009E+01   0.43728E-01
   0.66109E+01   0.43892E-01
   0.66209E+01   0.44055E-01
   0.66309E+01   0.44218E-01
   0.66409E+01   0.44382E-01
   0.66509E+01   0.44546E-01
   0.66609E+01   0.44710E-01
   0.66709E+01   0.44876E-01
   0.66809E+01   0.45041E-01
   0.66909E+01   0.45205E-01
   0.67009E+01   0.45370E-01
   0.67109E+01   0.45536E-01
   0.67209E+01   0.45702E-01
   0.67309E+01   0.45868E-01
   0.67409E+01   0.46035E-01
   0.67509E+01   0.46201E-01
   0.67609E+01   0.46367E-01
   0.67709E+01   0.46534E-01
   0.67809E+01   0.46701E-01
   0.67909E+01   0.46869E-01
   0.68009E+01   0.47037E-01
   0.68109E+01   0.47205E-01
   0.68209E+01   0.47372E-01
   0.68309E+01   0.47541E-01
   0.68409E+01   0.47709E-01
   0.68509E+01   0.47878E-01
   0.68609E+01   0.48048E-01
   0.68709E+01   0.48217E-01
   0.68809E+01   0.48386E-01
   0.68909E+01   0.48555E-01
   0.69009E+01   0.48725E-01
   0.69109E+01   0.48896E-01
   0.69209E+01   0.49067E-01
   0.69309E+01   0.49237E-01
   0.69409E+01   0.49407E-01
   0.69509E+01   0.49578E-01
   0.69609E+01   0.49749E-01
   0.69709E+01   0.49921E-01
   0.69809E+01   0.50093E-01
   0.69909E+01   0.50264E-01
   0.70009E+01   0.50436E-01
   0.70109E+01   0.50608E-01
   0.70209E+01   0.50780E-01
   0.70309E+01   0.50953E-01
   0.70409E+01   0.51127E-01
   0.70509E+01   0.51299E-01
   0.70609E+01   0.51472E-01
   0.70709E+01   0.51646E-01
   0.70809E+01   0.51819E-01
   0.70909E+01   0.51994E-01
   0.71009E+01   0.52168E-01
   0.71109E+01   0.52342E-01
   0.71209E+01   0.52516E-01
   0.71309E+01   0.52690E-01
   0.71409E+01   0.52865E-01
   0.71509E+01   0.53041E-01
   0.71609E+01   0.53217E-01
   0.71709E+01   0.53391E-01
   0.71809E+01   0.53567E-01
   0.71909E+01   0.53742E-01
   0.72009E+01   0.53919E-01
   0.72109E+01   0.54096E-01
   0.72209E+01   0.54271E-01
   0.72309E+01   0.54447E-01
   0.72409E+01   0.54624E-01
   0.72509E+01   0.54801E-01
   0.72609E+01   0.54978E-01
   0.72709E+01   0.55156E-01
   0.72809E+01   0.55333E-01
   0.72909E+01   0.55510E-01
   0.73009E+01   0.55688E-01
   0.73109E+01   0.55866E-01
   0.73209E+01   0.56045E-01
   0.73309E+01   0.56222E-01
   0.73409E+01   0.56400E-01
   0.73509E+01   0.56579E-01
   0.73609E+01   0.56758E-01
   0.73709E+01   0.56937E-01
   0.73809E+01   0.57117E-01
   0.73909E+01   0.57295E-01
   0.74009E+01   0.57474E-01
   0.74109E+01   0.57654E-01
   0.74209E+01   0.57834E-01
   0.74309E+01   0.58014E-01
   0.74409E+01   0.58194E-01
   0.74509E+01   0.58374E-01
   0.74609E+01   0.58554E-01
   0.74709E+01   0.58735E-01
   0.74809E+01   0.58916E-01
   0.74909E+01   0.59097E-01
   0.75009E+01   0.59278E-01
   0.75109E+01   0.59459E-01
   0.75209E+01   0.59640E-01
   0.75309E+01   0.59822E-01
   0.75409E+01   0.60004E-01
   0.75509E+01   0.60185E-01
   0.75609E+01   0.60367E-01
   0.75709E+01   0.60549E-01
   0.75809E+01   0.60731E-01
   0.75909E+01   0.60914E-01
   0.76009E+01   0.61096E-01
   0.76109E+01   0.61278E-01
   0.76209E+01   0.61461E-01
   0.76309E+01   0.61644E-01
   0.76409E+01   0.61828E-01
   0.76509E+01   0.62010E-01
   0.76609E+01   0.62193E-01
   0.76709E+01   0.62376E-01
   0.76809E+01   0.62560E-01
   0.76909E+01   0.62744E-01
   0.77009E+01   0.62928E-01
   0.77109E+01   0.63111E-01
   0.77209E+01   0.63295E-01
   0.77309E+01   0.63479E-01
   0.77409E+01   0.63664E-01
   0.77509E+01   0.63848E-01
   0.77609E+01   0.64032E-01
   0.77709E+01   0.64216E-01
   0.77809E+01   0.64401E-01
   0.77909E+01   0.64587E-01
   0.78009E+01   0.64771E-01
   0.78109E+01   0.64956E-01
   0.78209E+01   0.65141E-01
   0.78309E+01   0.65326E-01
   0.78409E+01   0.65512E-01
   0.78509E+01   0.65697E-01
   0.78609E+01   0.65882E-01
   0.78709E+01   0.66068E-01
   0.78809E+01   0.66254E-01
   0.78909E+01   0.66441E-01
   0.79009E+01   0.66626E-01
   0.79109E+01   0.66812E-01
   0.79209E+01   0.66998E-01
   0.79309E+01   0.67185E-01
   0.79409E+01   0.67372E-01
   0.79509E+01   0.67558E-01
   0.79609E+01   0.67744E-01
   0.79709E+01   0.67931E-01
   0.79809E+01   0.68118E-01
   0.79909E+01   0.68305E-01
   0.80009E+01   0.68491E-01
   0.80109E+01   0.68678E-01
   0.80209E+01   0.68865E-01
   0.80309E+01   0.69053E-01
   0.80409E+01   0.69241E-01
   0.80509E+01   0.69427E-01
   0.80609E+01   0.69615E-01
   0.80709E+01   0.69802E-01
   0.80809E+01   0.69991E-01
   0.80909E+01   0.70178E-01
   0.81009E+01   0.70365E-01
   0.81109E+01   0.70553E-01
   0.81209E+01   0.70741E-01
   0.81309E+01   0.70929E-01
   0.81409E+01   0.71117E-01
   0.81509E+01   0.71304E-01
   0.81609E+01   0.71493E-01
   0.81709E+01   0.71681E-01
   0.81809E+01   0.71869E-01
   0.81909E+01   0.72057E-01
   0.82009E+01   0.72245E-01
   0.82109E+01   0.72434E-01
   0.82209E+01   0.72623E-01
   0.82309E+01   0.72811E-01
   0.82409E+01   0.72999E-01
   0.82509E+01   0.73188E-01
   0.82609E+01   0.73377E-01
   0.82709E+01   0.73566E-01
   0.82809E+01   0.73755E-01
   0.82909E+01   0.73943E-01
   0.83009E+01   0.74132E-01
   0.83109E+01   0.74322E-01
   0.83209E+01   0.74511E-01
   0.83309E+01   0.74699E-01
   0.83409E+01   0.74888E-01
   0.83509E+01   0.75078E-01
   0.83609E+01   0.75266E-01
   0.83709E+01   0.75455E-01
   0.83809E+01   0.75644E-01
   0.83909E+01   0.75834E-01
   0.84009E+01   0.76023E-01
   0.84109E+01   0.76212E-01
   0.84209E+01   0.76401E-01
   0.84309E+01   0.76591E-01
   0.84409E+01   0.76781E-01
   0.84509E+01   0.76969E-01
   0.84609E+01   0.77158E-01
   0.84709E+01   0.77348E-01
   0.84809E+01   0.77538E-01
   0.84909E+01   0.77727E-01
   0.85009E+01   0.77916E-01
   0.85109E+01   0.78105E-01
   0.85209E+01   0.78295E-01
   0.85309E+01   0.78485E-01
   0.85409E+01   0.78674E-01
   0.85509E+01   0.78863E-01
   0.85609E+01   0.79053E-01
   0.85709E+01   0.79243E-01
   0.85809E+01   0.79432E-01
   0.85909E+01   0.79621E-01
   0.86009E+01   0.79811E-01
   0.86109E+01   0.80001E-01
   0.86209E+01   0.80190E-01
   0.86309E+01   0.80379E-01
   0.86409E+01   0.80569E-01
   0.86509E+01   0.80759E-01
   0.86609E+01   0.80948E-01
   0.86709E+01   0.81137E-01
   0.86809E+01   0.81326E-01
   0.86909E+01   0.81516E-01
   0.87009E+01   0.81705E-01
   0.87109E+01   0.81894E-01
   0.87209E+01   0.82084E-01
   0.87309E+01   0.82274E-01
   0.87409E+01   0.82462E-01
   0.87509E+01   0.82651E-01
   0.87609E+01   0.82841E-01
   0.87709E+01   0.83030E-01
   0.87809E+01   0.83219E-01
   0.87909E+01   0.83408E-01
   0.88009E+01   0.83597E-01
   0.88109E+01   0.83787E-01
   0.88209E+01   0.83975E-01
   0.88309E+01   0.84164E-01
   0.88409E+01   0.84353E-01
   0.88509E+01   0.84543E-01
   0.88609E+01   0.84731E-01
   0.88709E+01   0.84920E-01
   0.88809E+01   0.85109E-01
   0.88909E+01   0.85298E-01
   0.89009E+01   0.85486E-01
   0.89109E+01   0.85675E-01
   0.89209E+01   0.85864E-01
   0.89309E+01   0.86053E-01
   0.89409E+01   0.86241E-01
   0.89509E+01   0.86429E-01
   0.89609E+01   0.86618E-01
   0.89709E+01   0.86807E-01
   0.89809E+01   0.86995E-01
   0.89909E+01   0.87183E-01
   0.90009E+01   0.87372E-01
   0.90109E+01   0.87560E-01
   0.90209E+01   0.87748E-01
   0.90309E+01   0.87936E-01
   0.90409E+01   0.88124E-01
   0.90509E+01   0.88313E-01
   0.90609E+01   0.88500E-01
   0.90709E+01   0.88688E-01
   0.90809E+01   0.88876E-01
   0.90909E+01   0.89063E-01
   0.91009E+01   0.89251E-01
   0.91109E+01   0.89438E-01
   0.91209E+01   0.89626E-01
   0.91309E+01   0.89813E-01
   0.91409E+01   0.90000E-01
   0.91509E+01   0.90188E-01
   0.91609E+01   0.90375E-01
   0.91709E+01   0.90562E-01
   0.91809E+01   0.90749E-01
   0.91909E+01   0.90936E-01
   0.92009E+01   0.91122E-01
   0.92109E+01   0.91308E-01
   0.92209E+01   0.91495E-01
   0.92309E+01   0.91682E-01
   0.92409E+01   0.91868E-01
   0.92509E+01   0.92054E-01
   0.92609E+01   0.92241E-01
   0.92709E+01   0.92427E-01
   0.92809E+01   0.92613E-01
   0.92909E+01   0.92798E-01
   0.93009E+01   0.92985E-01
   0.93109E+01   0.93170E-01
   0.93209E+01   0.93355E-01
   0.93309E+01   0.93541E-01
   0.93409E+01   0.93727E-01
   0.93509E+01   0.93911E-01
   0.93609E+01   0.94096E-01
   0.93709E+01   0.94282E-01
   0.93809E+01   0.94466E-01
   0.93909E+01   0.94651E-01
   0.94009E+01   0.94835E-01
   0.94109E+01   0.95020E-01
   0.94209E+01   0.95204E-01
   0.94309E+01   0.95388E-01
   0.94409E+01   0.95573E-01
   0.94509E+01   0.95757E-01
   0.94609E+01   0.95940E-01
   0.94709E+01   0.96124E-01
   0.94809E+01   0.96308E-01
   0.94909E+01   0.96491E-01
   0.95009E+01   0.96675E-01
   0.95109E+01   0.96858E-01
   0.95209E+01   0.97041E-01
   0.95309E+01   0.97223E-01
   0.95409E+01   0.97406E-01
   0.95509E+01   0.97588E-01
   0.95609E+01   0.97771E-01
   0.95709E+01   0.97953E-01
   0.95809E+01   0.98136E-01
   0.95909E+01   0.98317E-01
   0.96009E+01   0.98499E-01
   0.96109E+01   0.98681E-01
   0.96209E+01   0.98862E-01
   0.96309E+01   0.99043E-01
   0.96409E+01   0.99225E-01
   0.96509E+01   0.99405E-01
   0.96609E+01   0.99586E-01
   0.96709E+01   0.99767E-01
   0.96809E+01   0.99947E-01
   0.96909E+01   0.10013E+00
   0.97009E+01   0.10031E+00
   0.97109E+01   0.10049E+00
   0.97209E+01   0.10067E+00
   0.97309E+01   0.10085E+00
   0.97409E+01   0.10103E+00
   0.97509E+01   0.10121E+00
   0.97609E+01   0.10138E+00
   0.97709E+01   0.10156E+00
   0.97809E+01   0.10174E+00
   0.97909E+01   0.10192E+00
   0.98009E+01   0.10210E+00
   0.98109E+01   0.10228E+00
   0.98209E+01   0.10245E+00
   0.98309E+01   0.10263E+00
   0.98409E+01   0.10281E+00
   0.98509E+01   0.10299E+00
   0.98609E+01   0.10316E+00
   0.98709E+01   0.10334E+00
   0.98809E+01   0.10352E+00
   0.98909E+01   0.10369E+00
   0.99009E+01   0.10387E+00
   0.99109E+01   0.10405E+00
   0.99209E+01   0.10422E+00
   0.99309E+01   0.10440E+00
   0.99409E+01   0.10457E+00
   0.99509E+01   0.10475E+00
   0.99609E+01   0.10492E+00
   0.99709E+01   0.10510E+00
   0.99809E+01   0.10527E+00
   0.99909E+01   0.10545E+00
   0.10001E+02   0.10562E+00
   0.10011E+02   0.10579E+00
   0.10021E+02   0.10597E+00
   0.10031E+02   0.10614E+00
   0.10041E+02   0.10631E+00
   0.10051E+02   0.10649E+00
   0.10061E+02   0.10666E+00
   0.10071E+02   0.10683E+00
   0.10081E+02   0.10701E+00
   0.10091E+02   0.10718E+00
   0.10101E+02   0.10735E+00
   0.10111E+02   0.10752E+00
   0.10121E+02   0.10769E+00
   0.10131E+02   0.10786E+00
   0.10141E+02   0.10803E+00
   0.10151E+02   0.10821E+00
   0.10161E+02   0.10838E+00
   0.10171E+02   0.10855E+00
   0.10181E+02   0.10872E+00
   0.10191E+02   0.10889E+00
   0.10201E+02   0.10906E+00
   0.10211E+02   0.10922E+00
   0.10221E+02   0.10939E+00
   0.10231E+02   0.10956E+00
   0.10241E+02   0.10973E+00
   0.10251E+02   0.10990E+00
   0.10261E+02   0.11007E+00
   0.10271E+02   0.11024E+00
   0.10281E+02   0.11040E+00
   0.10291E+02   0.11057E+00
   0.10301E+02   0.11074E+00
   0.10311E+02   0.11090E+00
   0.10321E+02   0.11107E+00
   0.10331E+02   0.11124E+00
   0.10341E+02   0.11140E+00
   0.10351E+02   0.11157E+00
   0.10361E+02   0.11173E+00
   0.10371E+02   0.11190E+00
   0.10381E+02   0.11206E+00
   0.10391E+02   0.11223E+00
   0.10401E+02   0.11239E+00
   0.10411E+02   0.11255E+00
   0.10421E+02   0.11272E+00
   0.10431E+02   0.11288E+00
   0.10441E+02   0.11304E+00
   0.10451E+02   0.11321E+00
   0.10461E+02   0.11337E+00
   0.10471E+02   0.11353E+00
   0.10481E+02   0.11369E+00
   0.10491E+02   0.11385E+00
   0.10501E+02   0.11402E+00
   0.10511E+02   0.11418E+00
   0.10521E+02   0.11434E+00
   0.10531E+02   0.11450E+00
   0.10541E+02   0.11466E+00
   0.10551E+02   0.11482E+00
   0.10561E+02   0.11498E+00
   0.10571E+02   0.11514E+00
   0.10581E+02   0.11529E+00
   0.10591E+02   0.11545E+00
   0.10601E+02   0.11561E+00
   0.10611E+02   0.11577E+00
   0.10621E+02   0.11593E+00
   0.10631E+02   0.11608E+00
   0.10641E+02   0.11624E+00
   0.10651E+02   0.11640E+00
   0.10661E+02   0.11655E+00
   0.10671E+02   0.11671E+00
   0.10681E+02   0.11687E+00
   0.10691E+02   0.11702E+00
   0.10701E+02   0.11718E+00
   0.10711E+02   0.11733E+00
   0.10721E+02   0.11748E+00
   0.10731E+02   0.11764E+00
   0.10741E+02   0.11779E+00
   0.10751E+02   0.11794E+00
   0.10761E+02   0.11810E+00
   0.10771E+02   0.11825E+00
   0.10781E+02   0.11840E+00
   0.10791E+02   0.11855E+00
   0.10801E+02   0.11871E+00
   0.10811E+02   0.11886E+00
   0.10821E+02   0.11901E+00
   0.10831E+02   0.11916E+00
   0.10841E+02   0.11931E+00
   0.10851E+02   0.11946E+00
   0.10861E+02   0.11961E+00
   0.10871E+02   0.11976E+00
   0.10881E+02   0.11991E+00
   0.10891E+02   0.12005E+00
   0.10901E+02   0.12020E+00
   0.10911E+02   0.12035E+00
   0.10921E+02   0.12050E+00
   0.10931E+02   0.12064E+00
   0.10941E+02   0.12079E+00
   0.10951E+02   0.12094E+00
   0.10961E+02   0.12108E+00
   0.10971E+02   0.12123E+00
   0.10981E+02   0.12137E+00
   0.10991E+02   0.12152E+00
   0.11001E+02   0.12166E+00
   0.11011E+02   0.12180E+00
   0.11021E+02   0.12195E+00
   0.11031E+02   0.12209E+00
   0.11041E+02   0.12223E+00
   0.11051E+02   0.12238E+00
   0.11061E+02   0.12252E+00
   0.11071E+02   0.12266E+00
   0.11081E+02   0.12280E+00
   0.11091E+02   0.12294E+00
   0.11101E+02   0.12308E+00
   0.11111E+02   0.12322E+00
   0.11121E+02   0.12336E+00
   0.11131E+02   0.12350E+00
   0.11141E+02   0.12364E+00
   0.11151E+02   0.12378E+00
   0.11161E+02   0.12392E+00
   0.11171E+02   0.12405E+00
   0.11181E+02   0.12419E+00
   0.11191E+02   0.12433E+00
   0.11201E+02   0.12447E+00
   0.11211E+02   0.12460E+00
   0.11221E+02   0.12474E+00
   0.11231E+02   0.12487E+00
   0.11241E+02   0.12501E+00
   0.11251E+02   0.12514E+00
   0.11261E+02   0.12528E+00
   0.11271E+02   0.12541E+00
   0.11281E+02   0.12554E+00
   0.11291E+02   0.12568E+00
   0.11301E+02   0.12581E+00
   0.11311E+02   0.12594E+00
   0.11321E+02   0.12607E+00
   0.11331E+02   0.12620E+00
   0.11341E+02   0.12633E+00
   0.11351E+02   0.12646E+00
   0.11361E+02   0.12659E+00
   0.11371E+02   0.12672E+00
   0.11381E+02   0.12685E+00
   0.11391E+02   0.12698E+00
   0.11401E+02   0.12711E+00
   0.11411E+02   0.12724E+00
   0.11421E+02   0.12736E+00
   0.11431E+02   0.12749E+00
   0.11441E+02   0.12762E+00
   0.11451E+02   0.12774E+00
   0.11461E+02   0.12787E+00
   0.11471E+02   0.12799E+00
   0.11481E+02   0.12812E+00
   0.11491E+02   0.12824E+00
   0.11501E+02   0.12837E+00
   0.11511E+02   0.12849E+00
   0.11521E+02   0.12861E+00
   0.11531E+02   0.12873E+00
   0.11541E+02   0.12886E+00
   0.11551E+02   0.12898E+00
   0.11561E+02   0.12910E+00
   0.11571E+02   0.12922E+00
   0.11581E+02   0.12934E+00
   0.11591E+02   0.12946E+00
   0.11601E+02   0.12958E+00
   0.11611E+02   0.12970E+00
   0.11621E+02   0.12981E+00
   0.11631E+02   0.12993E+00
   0.11641E+02   0.13005E+00
   0.11651E+02   0.13017E+00
   0.11661E+02   0.13028E+00
   0.11671E+02   0.13040E+00
   0.11681E+02   0.13051E+00
   0.11691E+02   0.13063E+00
   0.11701E+02   0.13074E+00
   0.11711E+02   0.13086E+00
   0.11721E+02   0.13097E+00
   0.11731E+02   0.13108E+00
   0.11741E+02   0.13120E+00
   0.11751E+02   0.13131E+00
   0.11761E+02   0.13142E+00
   0.11771E+02   0.13153E+00
   0.11781E+02   0.13164E+00
   0.11791E+02   0.13175E+00
   0.11801E+02   0.13186E+00
   0.11811E+02   0.13197E+00
   0.11821E+02   0.13208E+00
   0.11831E+02   0.13219E+00
   0.11841E+02   0.13230E+00
   0.11851E+02   0.13240E+00
   0.11861E+02   0.13251E+00
   0.11871E+02   0.13262E+00
   0.11881E+02   0.13272E+00
   0.11891E+02   0.13283E+00
   0.11901E+02   0.13293E+00
   0.11911E+02   0.13304E+00
   0.11921E+02   0.13314E+00
   0.11931E+02   0.13324E+00
   0.11941E+02   0.13334E+00
   0.11951E+02   0.13345E+00
   0.11961E+02   0.13355E+00
   0.11971E+02   0.13365E+00
   0.11981E+02   0.13375E+00
   0.11991E+02   0.13385E+00
   0.12001E+02   0.13395E+00
   0.12011E+02   0.13405E+00
   0.12021E+02   0.13415E+00
   0.12031E+02   0.13425E+00
   0.12041E+02   0.13434E+00
   0.12051E+02   0.13444E+00
   0.12061E+02   0.13454E+00
   0.12071E+02   0.13463E+00
   0.12081E+02   0.13473E+00
   0.12091E+02   0.13483E+00
   0.12101E+02   0.13492E+00
   0.12111E+02   0.13501E+00
   0.12121E+02   0.13511E+00
   0.12131E+02   0.13520E+00
   0.12141E+02   0.13529E+00
   0.12151E+02   0.13539E+00
   0.12161E+02   0.13548E+00
   0.12171E+02   0.13557E+00
   0.12181E+02   0.13566E+00
   0.12191E+02   0.13575E+00
   0.12201E+02   0.13584E+00
   0.12211E+02   0.13593E+00
   0.12221E+02   0.13601E+00
   0.12231E+02   0.13610E+00
   0.12241E+02   0.13619E+00
   0.12251E+02   0.13628E+00
   0.12261E+02   0.13636E+00
   0.12271E+02   0.13645E+00
   0.12281E+02   0.13653E+00
   0.12291E+02   0.13662E+00
   0.12301E+02   0.13670E+00
   0.12311E+02   0.13679E+00
   0.12321E+02   0.13687E+00
   0.12331E+02   0.13695E+00
   0.12341E+02   0.13703E+00
   0.12351E+02   0.13711E+00
   0.12361E+02   0.13720E+00
   0.12371E+02   0.13728E+00
   0.12381E+02   0.13736E+00
   0.12391E+02   0.13743E+00
   0.12401E+02   0.13751E+00
   0.12411E+02   0.13759E+00
   0.12421E+02   0.13767E+00
   0.12431E+02   0.13775E+00
   0.12441E+02   0.13782E+00
   0.12451E+02   0.13790E+00
   0.12461E+02   0.13797E+00
   0.12471E+02   0.13805E+00
   0.12481E+02   0.13812E+00
   0.12491E+02   0.13820E+00
   0.12501E+02   0.13827E+00
   0.12511E+02   0.13834E+00
   0.12521E+02   0.13841E+00
   0.12531E+02   0.13849E+00
   0.12541E+02   0.13856E+00
   0.12551E+02   0.13863E+00
   0.12561E+02   0.13870E+00
   0.12571E+02   0.13877E+00
   0.12581E+02   0.13884E+00
   0.12591E+02   0.13890E+00
   0.12601E+02   0.13897E+00
   0.12611E+02   0.13904E+00
   0.12621E+02   0.13910E+00
   0.12631E+02   0.13917E+00
   0.12641E+02   0.13923E+00
   0.12651E+02   0.13930E+00
   0.12661E+02   0.13936E+00
   0.12671E+02   0.13943E+00
   0.12681E+02   0.13949E+00
   0.12691E+02   0.13955E+00
   0.12701E+02   0.13961E+00
   0.12711E+02   0.13968E+00
   0.12721E+02   0.13974E+00
   0.12731E+02   0.13980E+00
   0.12741E+02   0.13986E+00
   0.12751E+02   0.13991E+00
   0.12761E+02   0.13997E+00
   0.12771E+02   0.14003E+00
   0.12781E+02   0.14009E+00
   0.12791E+02   0.14014E+00
   0.12801E+02   0.14020E+00
   0.12811E+02   0.14026E+00
   0.12821E+02   0.14031E+00
   0.12831E+02   0.14037E+00
   0.12841E+02   0.14042E+00
   0.12851E+02   0.14047E+00
   0.12861E+02   0.14053E+00
   0.12871E+02   0.14058E+00
   0.12881E+02   0.14063E+00
   0.12891E+02   0.14068E+00
   0.12901E+02   0.14073E+00
   0.12911E+02   0.14078E+00
   0.12921E+02   0.14083E+00
   0.12931E+02   0.14088E+00
   0.12941E+02   0.14093E+00
   0.12951E+02   0.14097E+00
   0.12961E+02   0.14102E+00
   0.12971E+02   0.14107E+00
   0.12981E+02   0.14111E+00
   0.12991E+02   0.14116E+00
   0.13001E+02   0.14120E+00
   0.13011E+02   0.14124E+00
   0.13021E+02   0.14129E+00
   0.13031E+02   0.14133E+00
   0.13041E+02   0.14137E+00
   0.13051E+02   0.14141E+00
   0.13061E+02   0.14145E+00
   0.13071E+02   0.14150E+00
   0.13081E+02   0.14153E+00
   0.13091E+02   0.14157E+00
   0.13101E+02   0.14161E+00
   0.13111E+02   0.14165E+00
   0.13121E+02   0.14169E+00
   0.13131E+02   0.14172E+00
   0.13141E+02   0.14176E+00
   0.13151E+02   0.14180E+00
   0.13161E+02   0.14183E+00
   0.13171E+02   0.14187E+00
   0.13181E+02   0.14190E+00
   0.13191E+02   0.14193E+00
   0.13201E+02   0.14197E+00
   0.13211E+02   0.14200E+00
   0.13221E+02   0.14203E+00
   0.13231E+02   0.14206E+00
   0.13241E+02   0.14209E+00
   0.13251E+02   0.14212E+00
   0.13261E+02   0.14215E+00
   0.13271E+02   0.14218E+00
   0.13281E+02   0.14221E+00
   0.13291E+02   0.14223E+00
   0.13301E+02   0.14226E+00
   0.13311E+02   0.14229E+00
   0.13321E+02   0.14231E+00
   0.13331E+02   0.14234E+00
   0.13341E+02   0.14236E+00
   0.13351E+02   0.14239E+00
   0.13361E+02   0.14241E+00
   0.13371E+02   0.14243E+00
   0.13381E+02   0.14246E+00
   0.13391E+02   0.14248E+00
   0.13401E+02   0.14250E+00
   0.13411E+02   0.14252E+00
   0.13421E+02   0.14254E+00
   0.13431E+02   0.14256E+00
   0.13441E+02   0.14258E+00
   0.13451E+02   0.14260E+00
   0.13461E+02   0.14261E+00
   0.13471E+02   0.14263E+00
   0.13481E+02   0.14265E+00
   0.13491E+02   0.14266E+00
   0.13501E+02   0.14268E+00
   0.13511E+02   0.14269E+00
   0.13521E+02   0.14271E+00
   0.13531E+02   0.14272E+00
   0.13541E+02   0.14273E+00
   0.13551E+02   0.14275E+00
   0.13561E+02   0.14276E+00
   0.13571E+02   0.14277E+00
   0.13581E+02   0.14278E+00
   0.13591E+02   0.14279E+00
   0.13601E+02   0.14280E+00
   0.13611E+02   0.14281E+00
   0.13621E+02   0.14282E+00
   0.13631E+02   0.14283E+00
   0.13641E+02   0.14284E+00
   0.13651E+02   0.14284E+00
   0.13661E+02   0.14285E+00
   0.13671E+02   0.14286E+00
   0.13681E+02   0.14286E+00
   0.13691E+02   0.14287E+00
   0.13701E+02   0.14287E+00
   0.13711E+02   0.14288E+00
   0.13721E+02   0.14288E+00
   0.13731E+02   0.14288E+00
   0.13741E+02   0.14289E+00
   0.13751E+02   0.14289E+00
   0.13761E+02   0.14289E+00
   0.13771E+02   0.14289E+00
   0.13781E+02   0.14289E+00
   0.13791E+02   0.14290E+00
   0.13801E+02   0.14290E+00
   0.13811E+02   0.14290E+00
   0.13821E+02   0.14290E+00


   0.11000E-01   0.10498E-07
   0.21000E-01   0.13467E-07
   0.31000E-01   0.21152E-07
   0.41000E-01   0.35801E-07
   0.51000E-01   0.59660E-07
   0.60999E-01   0.94974E-07
   0.70999E-01   0.14399E-06
   0.80999E-01   0.20895E-06
   0.90999E-01   0.29211E-06
   0.10100E+00   0.39571E-06
   0.11100E+00   0.52200E-06
   0.12100E+00   0.67321E-06
   0.13100E+00   0.85161E-06
   0.14100E+00   0.10594E-05
   0.15100E+00   0.12989E-05
   0.16100E+00   0.15723E-05
   0.17100E+00   0.18819E-05
   0.18100E+00   0.22299E-05
   0.19100E+00   0.26185E-05
   0.20100E+00   0.30501E-05
   0.21100E+00   0.35268E-05
   0.22100E+00   0.40509E-05
   0.23100E+00   0.46246E-05
   0.24100E+00   0.52502E-05
   0.25100E+00   0.59300E-05
   0.26100E+00   0.66661E-05
   0.27100E+00   0.74608E-05
   0.28100E+00   0.83165E-05
   0.29100E+00   0.92352E-05
   0.30100E+00   0.10219E-04
   0.31100E+00   0.11271E-04
   0.32100E+00   0.12393E-04
   0.33100E+00   0.13586E-04
   0.34100E+00   0.14854E-04
   0.35100E+00   0.16199E-04
   0.36100E+00   0.17622E-04
   0.37100E+00   0.19127E-04
   0.38100E+00   0.20715E-04
   0.39100E+00   0.22388E-04
   0.40100E+00   0.24150E-04
   0.41100E+00   0.26001E-04
   0.42100E+00   0.27945E-04
   0.43100E+00   0.29983E-04
   0.44100E+00   0.32118E-04
   0.45100E+00   0.34352E-04
   0.46100E+00   0.36688E-04
   0.47100E+00   0.39127E-04
   0.48100E+00   0.41671E-04
   0.49100E+00   0.44324E-04
   0.50100E+00   0.47087E-04
   0.51099E+00   0.49963E-04
   0.52099E+00   0.52953E-04
   0.53099E+00   0.56061E-04
   0.54099E+00   0.59287E-04
   0.55099E+00   0.62636E-04
   0.56099E+00   0.66108E-04
   0.57099E+00   0.69706E-04
   0.58099E+00   0.73432E-04
   0.59099E+00   0.77289E-04
   0.60099E+00   0.81278E-04
   0.61099E+00   0.85403E-04
   0.62099E+00   0.89665E-04
   0.63099E+00   0.94066E-04
   0.64099E+00   0.98609E-04
   0.65099E+00   0.10330E-03
   0.66099E+00   0.10813E-03
   0.67099E+00   0.11311E-03
   0.68099E+00   0.11824E-03
   0.69099E+00   0.12353E-03
   0.70099E+00   0.12897E-03
   0.71099E+00   0.13457E-03
   0.72099E+00   0.14032E-03
   0.73099E+00   0.14624E-03
   0.74099E+00   0.15233E-03
   0.75099E+00   0.15858E-03
   0.76099E+00   0.16500E-03
   0.77099E+00   0.17159E-03
   0.78099E+00   0.17835E-03
   0.79099E+00   0.18529E-03
   0.80099E+00   0.19241E-03
   0.81099E+00   0.19970E-03
   0.82099E+00   0.20718E-03
   0.83099E+00   0.21484E-03
   0.84099E+00   0.22269E-03
   0.85099E+00   0.23073E-03
   0.86099E+00   0.23896E-03
   0.87099E+00   0.24731E-03
   0.88099E+00   0.25585E-03
   0.89099E+00   0.26458E-03
   0.90099E+00   0.27351E-03
   0.91099E+00   0.28263E-03
   0.92099E+00   0.29197E-03
   0.93099E+00   0.30150E-03
   0.94099E+00   0.31124E-03
   0.95099E+00   0.32120E-03
   0.96099E+00   0.33136E-03
   0.97099E+00   0.34174E-03
   0.98099E+00   0.35233E-03
   0.99099E+00   0.36314E-03
   0.10010E+01   0.37418E-03
   0.10110E+01   0.38543E-03
   0.10210E+01   0.39691E-03
   0.10310E+01   0.40862E-03
   0.10410E+01   0.42055E-03
   0.10510E+01   0.43272E-03
   0.10610E+01   0.44512E-03
   0.10710E+01   0.45776E-03
   0.10810E+01   0.47063E-03
   0.10910E+01   0.48375E-03
   0.11010E+01   0.49711E-03
   0.11110E+01   0.51071E-03
   0.11210E+01   0.52456E-03
   0.11310E+01   0.53866E-03
   0.11410E+01   0.55301E-03
   0.11510E+01   0.56762E-03
   0.11610E+01   0.58248E-03
   0.11710E+01   0.59760E-03
   0.11810E+01   0.61298E-03
   0.11910E+01   0.62862E-03
   0.12010E+01   0.64453E-03
   0.12110E+01   0.66071E-03
   0.12210E+01   0.67715E-03
   0.12310E+01   0.69386E-03
   0.12410E+01   0.71085E-03
   0.12510E+01   0.72812E-03
   0.12610E+01   0.74566E-03
   0.12710E+01   0.76349E-03
   0.12810E+01   0.78159E-03
   0.12910E+01   0.79999E-03
   0.13010E+01   0.81863E-03
   0.13110E+01   0.83742E-03
   0.13210E+01   0.85649E-03
   0.13310E+01   0.87585E-03
   0.13410E+01   0.89550E-03
   0.13510E+01   0.91545E-03
   0.13610E+01   0.93570E-03
   0.13710E+01   0.95625E-03
   0.13810E+01   0.97710E-03
   0.13910E+01   0.99825E-03
   0.14010E+01   0.10197E-02
   0.14110E+01   0.10415E-02
   0.14210E+01   0.10636E-02
   0.14310E+01   0.10860E-02
   0.14410E+01   0.11087E-02
   0.14510E+01   0.11317E-02
   0.14610E+01   0.11550E-02
   0.14710E+01   0.11787E-02
   0.14810E+01   0.12027E-02
   0.14910E+01   0.12270E-02
   0.15010E+01   0.12516E-02
   0.15110E+01   0.12766E-02
   0.15210E+01   0.13019E-02
   0.15310E+01   0.13276E-02
   0.15410E+01   0.13536E-02
   0.15510E+01   0.13799E-02
   0.15610E+01   0.14065E-02
   0.15710E+01   0.14335E-02
   0.15810E+01   0.14609E-02
   0.15910E+01   0.14886E-02
   0.16010E+01   0.15166E-02
   0.16110E+01   0.15450E-02
   0.16210E+01   0.15738E-02
   0.16310E+01   0.16027E-02
   0.16410E+01   0.16319E-02
   0.16510E+01   0.16614E-02
   0.16610E+01   0.16913E-02
   0.16710E+01   0.17216E-02
   0.16810E+01   0.17522E-02
   0.16910E+01   0.17832E-02
   0.17010E+01   0.18146E-02
   0.17110E+01   0.18463E-02
   0.17210E+01   0.18784E-02
   0.17310E+01   0.19109E-02
   0.17410E+01   0.19437E-02
   0.17510E+01   0.19770E-02
   0.17610E+01   0.20106E-02
   0.17710E+01   0.20446E-02
   0.17810E+01   0.20790E-02
   0.17910E+01   0.21138E-02
   0.18010E+01   0.21490E-02
   0.18110E+01   0.21845E-02
   0.18210E+01   0.22205E-02
   0.18310E+01   0.22568E-02
   0.18410E+01   0.22936E-02
   0.18510E+01   0.23307E-02
   0.18610E+01   0.23683E-02
   0.18710E+01   0.24063E-02
   0.18810E+01   0.24446E-02
   0.18910E+01   0.24834E-02
   0.19010E+01   0.25222E-02
   0.19110E+01   0.25614E-02
   0.19210E+01   0.26010E-02
   0.19310E+01   0.26411E-02
   0.19410E+01   0.26816E-02
   0.19510E+01   0.27224E-02
   0.19610E+01   0.27638E-02
   0.19710E+01   0.28055E-02
   0.19810E+01   0.28476E-02
   0.19910E+01   0.28902E-02
   0.20010E+01   0.29332E-02
   0.20110E+01   0.29767E-02
   0.20210E+01   0.30206E-02
   0.20310E+01   0.30649E-02
   0.20410E+01   0.31096E-02
   0.20510E+01   0.31548E-02
   0.20610E+01   0.32005E-02
   0.20710E+01   0.32466E-02
   0.20810E+01   0.32931E-02
   0.20910E+01   0.33401E-02
   0.21010E+01   0.33875E-02
   0.21110E+01   0.34354E-02
   0.21210E+01   0.34837E-02
   0.21310E+01   0.35321E-02
   0.21410E+01   0.35809E-02
   0.21510E+01   0.36302E-02
   0.21610E+01   0.36799E-02
   0.21710E+01   0.37300E-02
   0.21810E+01   0.37806E-02
   0.21910E+01   0.38317E-02
   0.22010E+01   0.38833E-02
   0.22110E+01   0.39353E-02
   0.22210E+01   0.39878E-02
   0.22310E+01   0.40408E-02
   0.22410E+01   0.40942E-02
   0.22510E+01   0.41482E-02
   0.22610E+01   0.42026E-02
   0.22710E+01   0.42575E-02
   0.22810E+01   0.43129E-02
   0.22910E+01   0.43687E-02
   0.23010E+01   0.44251E-02
   0.23110E+01   0.44819E-02
   0.23210E+01   0.45393E-02
   0.23310E+01   0.45970E-02
   0.23410E+01   0.46548E-02
   0.23510E+01   0.47131E-02
   0.23610E+01   0.47718E-02
   0.23710E+01   0.48311E-02
   0.23810E+01   0.48908E-02
   0.23910E+01   0.49511E-02
   0.24010E+01   0.50119E-02
   0.24110E+01   0.50732E-02
   0.24210E+01   0.51350E-02
   0.24310E+01   0.51973E-02
   0.24410E+01   0.52601E-02
   0.24510E+01   0.53234E-02
   0.24610E+01   0.53873E-02
   0.24710E+01   0.54517E-02
   0.24810E+01   0.55166E-02
   0.24910E+01   0.55820E-02
   0.25010E+01   0.56479E-02
   0.25110E+01   0.57144E-02
   0.25210E+01   0.57814E-02
   0.25310E+01   0.58484E-02
   0.25410E+01   0.59158E-02
   0.25510E+01   0.59838E-02
   0.25610E+01   0.60523E-02
   0.25710E+01   0.61213E-02
   0.25810E+01   0.61908E-02
   0.25910E+01   0.62609E-02
   0.26010E+01   0.63316E-02
   0.26110E+01   0.64028E-02
   0.26210E+01   0.64745E-02
   0.26310E+01   0.65468E-02
   0.26410E+01   0.66196E-02
   0.26510E+01   0.66930E-02
   0.26610E+01   0.67670E-02
   0.26710E+01   0.68415E-02
   0.26810E+01   0.69166E-02
   0.26910E+01   0.69922E-02
   0.27010E+01   0.70682E-02
   0.27110E+01   0.71442E-02
   0.27210E+01   0.72208E-02
   0.27310E+01   0.72980E-02
   0.27410E+01   0.73757E-02
   0.27510E+01   0.74539E-02
   0.27610E+01   0.75328E-02
   0.27710E+01   0.76122E-02
   0.27810E+01   0.76922E-02
   0.27910E+01   0.77727E-02
   0.28010E+01   0.78539E-02
   0.28110E+01   0.79356E-02
   0.28210E+01   0.80179E-02
   0.28310E+01   0.81008E-02
   0.28410E+01   0.81843E-02
   0.28510E+01   0.82684E-02
   0.28610E+01   0.83530E-02
   0.28710E+01   0.84376E-02
   0.28810E+01   0.85226E-02
   0.28910E+01   0.86082E-02
   0.29010E+01   0.86944E-02
   0.29110E+01   0.87812E-02
   0.29210E+01   0.88686E-02
   0.29310E+01   0.89566E-02
   0.29410E+01   0.90452E-02
   0.29510E+01   0.91344E-02
   0.29610E+01   0.92242E-02
   0.29710E+01   0.93146E-02
   0.29810E+01   0.94057E-02
   0.29910E+01   0.94973E-02
   0.30010E+01   0.95896E-02
   0.30110E+01   0.96824E-02
   0.30210E+01   0.97758E-02
   0.30310E+01   0.98690E-02
   0.30410E+01   0.99628E-02
   0.30510E+01   0.10057E-01
   0.30610E+01   0.10152E-01
   0.30710E+01   0.10248E-01
   0.30810E+01   0.10344E-01
   0.30910E+01   0.10441E-01
   0.31010E+01   0.10539E-01
   0.31110E+01   0.10637E-01
   0.31210E+01   0.10736E-01
   0.31310E+01   0.10835E-01
   0.31410E+01   0.10935E-01
   0.31510E+01   0.11036E-01
   0.31610E+01   0.11137E-01
   0.31710E+01   0.11239E-01
   0.31810E+01   0.11341E-01
   0.31910E+01   0.11443E-01
   0.32010E+01   0.11546E-01
   0.32110E+01   0.11650E-01
   0.32210E+01   0.11754E-01
   0.32310E+01   0.11859E-01
   0.32410E+01   0.11964E-01
   0.32510E+01   0.12070E-01
   0.32610E+01   0.12177E-01
   0.32710E+01   0.12285E-01
   0.32810E+01   0.12393E-01
   0.32910E+01   0.12502E-01
   0.33010E+01   0.12611E-01
   0.33110E+01   0.12721E-01
   0.33210E+01   0.12831E-01
   0.33310E+01   0.12941E-01
   0.33410E+01   0.13052E-01
   0.33510E+01   0.13164E-01
   0.33610E+01   0.13277E-01
   0.33710E+01   0.13390E-01
   0.33810E+01   0.13503E-01
   0.33910E+01   0.13618E-01
   0.34010E+01   0.13733E-01
   0.34110E+01   0.13849E-01
   0.34210E+01   0.13965E-01
   0.34310E+01   0.14082E-01
   0.34410E+01   0.14200E-01
   0.34510E+01   0.14318E-01
   0.34610E+01   0.14436E-01
   0.34710E+01   0.14554E-01
   0.34810E+01   0.14674E-01
   0.34910E+01   0.14794E-01
   0.35010E+01   0.14914E-01
   0.35110E+01   0.15036E-01
   0.35210E+01   0.15158E-01
   0.35310E+01   0.15281E-01
   0.35410E+01   0.15404E-01
   0.35510E+01   0.15529E-01
   0.35610E+01   0.15654E-01
   0.35710E+01   0.15779E-01
   0.35810E+01   0.15905E-01
   0.35910E+01   0.16031E-01
   0.36010E+01   0.16157E-01
   0.36110E+01   0.16284E-01
   0.36210E+01   0.16412E-01
   0.36310E+01   0.16541E-01
   0.36410E+01   0.16670E-01
   0.36510E+01   0.16800E-01
   0.36610E+01   0.16931E-01
   0.36710E+01   0.17063E-01
   0.36810E+01   0.17195E-01
   0.36910E+01   0.17328E-01
   0.37010E+01   0.17460E-01
   0.37110E+01   0.17593E-01
   0.37210E+01   0.17727E-01
   0.37310E+01   0.17862E-01
   0.37410E+01   0.17997E-01
   0.37510E+01   0.18133E-01
   0.37610E+01   0.18270E-01
   0.37710E+01   0.18407E-01
   0.37810E+01   0.18545E-01
   0.37910E+01   0.18684E-01
   0.38010E+01   0.18824E-01
   0.38110E+01   0.18964E-01
   0.38210E+01   0.19104E-01
   0.38310E+01   0.19244E-01
   0.38410E+01   0.19386E-01
   0.38510E+01   0.19527E-01
   0.38610E+01   0.19670E-01
   0.38710E+01   0.19813E-01
   0.38810E+01   0.19958E-01
   0.38910E+01   0.20102E-01
   0.39010E+01   0.20248E-01
   0.39110E+01   0.20394E-01
   0.39210E+01   0.20542E-01
   0.39310E+01   0.20689E-01
   0.39410E+01   0.20836E-01
   0.39510E+01   0.20984E-01
   0.39610E+01   0.21133E-01
   0.39710E+01   0.21282E-01
   0.39810E+01   0.21433E-01
   0.39910E+01   0.21584E-01
   0.40010E+01   0.21735E-01
   0.40110E+01   0.21888E-01
   0.40210E+01   0.22041E-01
   0.40310E+01   0.22195E-01
   0.40410E+01   0.22350E-01
   0.40510E+01   0.22504E-01
   0.40610E+01   0.22659E-01
   0.40710E+01   0.22814E-01
   0.40810E+01   0.22971E-01
   0.40910E+01   0.23128E-01
   0.41010E+01   0.23285E-01
   0.41110E+01   0.23444E-01
   0.41210E+01   0.23603E-01
   0.41310E+01   0.23764E-01
   0.41410E+01   0.23924E-01
   0.41510E+01   0.24086E-01
   0.41610E+01   0.24247E-01
   0.41710E+01   0.24408E-01
   0.41810E+01   0.24571E-01
   0.41910E+01   0.24734E-01
   0.42010E+01   0.24898E-01
   0.42110E+01   0.25063E-01
   0.42210E+01   0.25228E-01
   0.42310E+01   0.25395E-01
   0.42410E+01   0.25562E-01
   0.42510E+01   0.25730E-01
   0.42610E+01   0.25897E-01
   0.42710E+01   0.26065E-01
   0.42810E+01   0.26234E-01
   0.42910E+01   0.26403E-01
   0.43010E+01   0.26574E-01
   0.43110E+01   0.26745E-01
   0.43210E+01   0.26916E-01
   0.43310E+01   0.27089E-01
   0.43410E+01   0.27262E-01
   0.43510E+01   0.27437E-01
   0.43610E+01   0.27611E-01
   0.43710E+01   0.27785E-01
   0.43810E+01   0.27960E-01
   0.43910E+01   0.28136E-01
   0.44010E+01   0.28313E-01
   0.44110E+01   0.28490E-01
   0.44210E+01   0.28668E-01
   0.44310E+01   0.28847E-01
   0.44410E+01   0.29027E-01
   0.44510E+01   0.29207E-01
   0.44610E+01   0.29388E-01
   0.44710E+01   0.29569E-01
   0.44810E+01   0.29750E-01
   0.44910E+01   0.29932E-01
   0.45010E+01   0.30115E-01
   0.45110E+01   0.30298E-01
   0.45210E+01   0.30483E-01
   0.45310E+01   0.30668E-01
   0.45410E+01   0.30854E-01
   0.45510E+01   0.31041E-01
   0.45610E+01   0.31227E-01
   0.45710E+01   0.31414E-01
   0.45810E+01   0.31602E-01
   0.45910E+01   0.31790E-01
   0.46010E+01   0.31979E-01
   0.46110E+01   0.32169E-01
   0.46210E+01   0.32360E-01
   0.46310E+01   0.32552E-01
   0.46410E+01   0.32744E-01
   0.46510E+01   0.32937E-01
   0.46610E+01   0.33129E-01
   0.46710E+01   0.33323E-01
   0.46810E+01   0.33516E-01
   0.46910E+01   0.33711E-01
   0.47010E+01   0.33907E-01
   0.47110E+01   0.34103E-01
   0.47210E+01   0.34300E-01
   0.47310E+01   0.34498E-01
   0.47410E+01   0.34697E-01
   0.47510E+01   0.34896E-01
   0.47610E+01   0.35094E-01
   0.47710E+01   0.35294E-01
   0.47810E+01   0.35494E-01
   0.47910E+01   0.35695E-01
   0.48010E+01   0.35897E-01
   0.48110E+01   0.36100E-01
   0.48210E+01   0.36304E-01
   0.48310E+01   0.36508E-01
   0.48410E+01   0.36712E-01
   0.48510E+01   0.36916E-01
   0.48610E+01   0.37121E-01
   0.48710E+01   0.37327E-01
   0.48810E+01   0.37534E-01
   0.48910E+01   0.37741E-01
   0.49010E+01   0.37950E-01
   0.49110E+01   0.38159E-01
   0.49210E+01   0.38369E-01
   0.49310E+01   0.38578E-01
   0.49410E+01   0.38788E-01
   0.49510E+01   0.38998E-01
   0.49610E+01   0.39210E-01
   0.49710E+01   0.39422E-01
   0.49810E+01   0.39636E-01
   0.49910E+01   0.39850E-01
   0.50010E+01   0.40065E-01
   0.50109E+01   0.40280E-01
   0.50209E+01   0.40495E-01
   0.50309E+01   0.40710E-01
   0.50409E+01   0.40926E-01
   0.50509E+01   0.41143E-01
   0.50609E+01   0.41361E-01
   0.50709E+01   0.41580E-01
   0.50809E+01   0.41800E-01
   0.50909E+01   0.42020E-01
   0.51009E+01   0.42240E-01
   0.51109E+01   0.42460E-01
   0.51209E+01   0.42681E-01
   0.51309E+01   0.42903E-01
   0.51409E+01   0.43126E-01
   0.51509E+01   0.43349E-01
   0.51609E+01   0.43574E-01
   0.51709E+01   0.43799E-01
   0.51809E+01   0.44024E-01
   0.51909E+01   0.44248E-01
   0.52009E+01   0.44474E-01
   0.52109E+01   0.44701E-01
   0.52209E+01   0.44928E-01
   0.52309E+01   0.45157E-01
   0.52409E+01   0.45386E-01
   0.52509E+01   0.45616E-01
   0.52609E+01   0.45847E-01
   0.52709E+01   0.46076E-01
   0.52809E+01   0.46307E-01
   0.52909E+01   0.46538E-01
   0.53009E+01   0.46770E-01
   0.53109E+01   0.47003E-01
   0.53209E+01   0.47237E-01
   0.53309E+01   0.47472E-01
   0.53409E+01   0.47707E-01
   0.53509E+01   0.47941E-01
   0.53609E+01   0.48176E-01
   0.53709E+01   0.48412E-01
   0.53809E+01   0.48649E-01
   0.53909E+01   0.48887E-01
   0.54009E+01   0.49126E-01
   0.54109E+01   0.49365E-01
   0.54209E+01   0.49604E-01
   0.54309E+01   0.49843E-01
   0.54409E+01   0.50083E-01
   0.54509E+01   0.50324E-01
   0.54609E+01   0.50565E-01
   0.54709E+01   0.50808E-01
   0.54809E+01   0.51051E-01
   0.54909E+01   0.51296E-01
   0.55009E+01   0.51539E-01
   0.55109E+01   0.51783E-01
   0.55209E+01   0.52027E-01
   0.55309E+01   0.52273E-01
   0.55409E+01   0.52519E-01
   0.55509E+01   0.52767E-01
   0.55609E+01   0.53015E-01
   0.55709E+01   0.53263E-01
   0.55809E+01   0.53511E-01
   0.55909E+01   0.53759E-01
   0.56009E+01   0.54009E-01
   0.56109E+01   0.54259E-01
   0.56209E+01   0.54510E-01
   0.56309E+01   0.54762E-01
   0.56409E+01   0.55015E-01
   0.56509E+01   0.55266E-01
   0.56609E+01   0.55519E-01
   0.56709E+01   0.55772E-01
   0.56809E+01   0.56026E-01
   0.56909E+01   0.56281E-01
   0.57009E+01   0.56536E-01
   0.57109E+01   0.56793E-01
   0.57209E+01   0.57048E-01
   0.57309E+01   0.57304E-01
   0.57409E+01   0.57561E-01
   0.57509E+01   0.57819E-01
   0.57609E+01   0.58078E-01
   0.57709E+01   0.58337E-01
   0.57809E+01   0.58598E-01
   0.57909E+01   0.58859E-01
   0.58009E+01   0.59118E-01
   0.58109E+01   0.59379E-01
   0.58209E+01   0.59640E-01
   0.58309E+01   0.59903E-01
   0.58409E+01   0.60166E-01
   0.58509E+01   0.60430E-01
   0.58609E+01   0.60695E-01
   0.58709E+01   0.60958E-01
   0.58809E+01   0.61223E-01
   0.58909E+01   0.61488E-01
   0.59009E+01   0.61754E-01
   0.59109E+01   0.62021E-01
   0.59209E+01   0.62289E-01
   0.59309E+01   0.62557E-01
   0.59409E+01   0.62824E-01
   0.59509E+01   0.63092E-01
   0.59609E+01   0.63361E-01
   0.59709E+01   0.63631E-01
   0.59809E+01   0.63902E-01
   0.59909E+01   0.64173E-01
   0.60009E+01   0.64444E-01
   0.60109E+01   0.64714E-01
   0.60209E+01   0.64986E-01
   0.60309E+01   0.65259E-01
   0.60409E+01   0.65532E-01
   0.60509E+01   0.65806E-01
   0.60609E+01   0.66082E-01
   0.60709E+01   0.66356E-01
   0.60809E+01   0.66630E-01
   0.60909E+01   0.66905E-01
   0.61009E+01   0.67182E-01
   0.61109E+01   0.67459E-01
   0.61209E+01   0.67737E-01
   0.61309E+01   0.68015E-01
   0.61409E+01   0.68292E-01
   0.61509E+01   0.68570E-01
   0.61609E+01   0.68849E-01
   0.61709E+01   0.69129E-01
   0.61809E+01   0.69410E-01
   0.61909E+01   0.69692E-01
   0.62009E+01   0.69972E-01
   0.62109E+01   0.70253E-01
   0.62209E+01   0.70534E-01
   0.62309E+01   0.70817E-01
   0.62409E+01   0.71100E-01
   0.62509E+01   0.71385E-01
   0.62609E+01   0.71669E-01
   0.62709E+01   0.71953E-01
   0.62809E+01   0.72237E-01
   0.62909E+01   0.72522E-01
   0.63009E+01   0.72808E-01
   0.63109E+01   0.73095E-01
   0.63209E+01   0.73383E-01
   0.63309E+01   0.73670E-01
   0.63409E+01   0.73957E-01
   0.63509E+01   0.74245E-01
   0.63609E+01   0.74533E-01
   0.63709E+01   0.74823E-01
   0.63809E+01   0.75114E-01
   0.63909E+01   0.75403E-01
   0.64009E+01   0.75692E-01
   0.64109E+01   0.75983E-01
   0.64209E+01   0.76274E-01
   0.64309E+01   0.76566E-01
   0.64409E+01   0.76859E-01
   0.64509E+01   0.77153E-01
   0.64609E+01   0.77445E-01
   0.64709E+01   0.77738E-01
   0.64809E+01   0.78032E-01
   0.64909E+01   0.78327E-01
   0.65009E+01   0.78623E-01
   0.65109E+01   0.78919E-01
   0.65209E+01   0.79214E-01
   0.65309E+01   0.79509E-01
   0.65409E+01   0.79806E-01
   0.65509E+01   0.80103E-01
   0.65609E+01   0.80401E-01
   0.65709E+01   0.80700E-01
   0.65809E+01   0.80997E-01
   0.65909E+01   0.81295E-01
   0.66009E+01   0.81594E-01
   0.66109E+01   0.81894E-01
   0.66209E+01   0.82195E-01
   0.66309E+01   0.82496E-01
   0.66409E+01   0.82796E-01
   0.66509E+01   0.83097E-01
   0.66609E+01   0.83398E-01
   0.66709E+01   0.83701E-01
   0.66809E+01   0.84004E-01
   0.66909E+01   0.84308E-01
   0.67009E+01   0.84610E-01
   0.67109E+01   0.84913E-01
   0.67209E+01   0.85217E-01
   0.67309E+01   0.85522E-01
   0.67409E+01   0.85828E-01
   0.67509E+01   0.86132E-01
   0.67609E+01   0.86437E-01
   0.67709E+01   0.86742E-01
   0.67809E+01   0.87049E-01
   0.67909E+01   0.87356E-01
   0.68009E+01   0.87664E-01
   0.68109E+01   0.87971E-01
   0.68209E+01   0.88278E-01
   0.68309E+01   0.88586E-01
   0.68409E+01   0.88895E-01
   0.68509E+01   0.89204E-01
   0.68609E+01   0.89514E-01
   0.68709E+01   0.89823E-01
   0.68809E+01   0.90132E-01
   0.68909E+01   0.90443E-01
   0.69009E+01   0.90754E-01
   0.69109E+01   0.91066E-01
   0.69209E+01   0.91377E-01
   0.69309E+01   0.91687E-01
   0.69409E+01   0.91999E-01
   0.69509E+01   0.92312E-01
   0.69609E+01   0.92626E-01
   0.69709E+01   0.92940E-01
   0.69809E+01   0.93252E-01
   0.69909E+01   0.93565E-01
   0.70009E+01   0.93879E-01
   0.70109E+01   0.94194E-01
   0.70209E+01   0.94510E-01
   0.70309E+01   0.94824E-01
   0.70409E+01   0.95139E-01
   0.70509E+01   0.95454E-01
   0.70609E+01   0.95771E-01
   0.70709E+01   0.96088E-01
   0.70809E+01   0.96406E-01
   0.70909E+01   0.96722E-01
   0.71009E+01   0.97039E-01
   0.71109E+01   0.97357E-01
   0.71209E+01   0.97675E-01
   0.71309E+01   0.97995E-01
   0.71409E+01   0.98313E-01
   0.71509E+01   0.98631E-01
   0.71609E+01   0.98950E-01
   0.71709E+01   0.99270E-01
   0.71809E+01   0.99591E-01
   0.71909E+01   0.99910E-01
   0.72009E+01   0.10023E+00
   0.72109E+01   0.10055E+00
   0.72209E+01   0.10087E+00
   0.72309E+01   0.10119E+00
   0.72409E+01   0.10151E+00
   0.72509E+01   0.10184E+00
   0.72609E+01   0.10216E+00
   0.72709E+01   0.10248E+00
   0.72809E+01   0.10280E+00
   0.72909E+01   0.10313E+00
   0.73009E+01   0.10345E+00
   0.73109E+01   0.10377E+00
   0.73209E+01   0.10410E+00
   0.73309E+01   0.10442E+00
   0.73409E+01   0.10475E+00
   0.73509E+01   0.10507E+00
   0.73609E+01   0.10539E+00
   0.73709E+01   0.10572E+00
   0.73809E+01   0.10605E+00
   0.73909E+01   0.10637E+00
   0.74009E+01   0.10670E+00
   0.74109E+01   0.10702E+00
   0.74209E+01   0.10735E+00
   0.74309E+01   0.10768E+00
   0.74409E+01   0.10800E+00
   0.74509E+01   0.10833E+00
   0.74609E+01   0.10866E+00
   0.74709E+01   0.10898E+00
   0.74809E+01   0.10931E+00
   0.74909E+01   0.10964E+00
   0.75009E+01   0.10997E+00
   0.75109E+01   0.11030E+00
   0.75209E+01   0.11062E+00
   0.75309E+01   0.11095E+00
   0.75409E+01   0.11128E+00
   0.75509E+01   0.11161E+00
   0.75609E+01   0.11194E+00
   0.75709E+01   0.11227E+00
   0.75809E+01   0.11260E+00
   0.75909E+01   0.11293E+00
   0.76009E+01   0.11326E+00
   0.76109E+01   0.11359E+00
   0.76209E+01   0.11392E+00
   0.76309E+01   0.11425E+00
   0.76409E+01   0.11458E+00
   0.76509E+01   0.11491E+00
   0.76609E+01   0.11525E+00
   0.76709E+01   0.11558E+00
   0.76809E+01   0.11591E+00
   0.76909E+01   0.11624E+00
   0.77009E+01   0.11657E+00
   0.77109E+01   0.11690E+00
   0.77209E+01   0.11724E+00
   0.77309E+01   0.11757E+00
   0.77409E+01   0.11790E+00
   0.77509E+01   0.11823E+00
   0.77609E+01   0.11857E+00
   0.77709E+01   0.11890E+00
   0.77809E+01   0.11923E+00
   0.77909E+01   0.11957E+00
   0.78009E+01   0.11990E+00
   0.78109E+01   0.12023E+00
   0.78209E+01   0.12057E+00
   0.78309E+01   0.12090E+00
   0.78409E+01   0.12124E+00
   0.78509E+01   0.12157E+00
   0.78609E+01   0.12191E+00
   0.78709E+01   0.12224E+00
   0.78809E+01   0.12257E+00
   0.78909E+01   0.12291E+00
   0.79009E+01   0.12324E+00
   0.79109E+01   0.12358E+00
   0.79209E+01   0.12391E+00
   0.79309E+01   0.12425E+00
   0.79409E+01   0.12458E+00
   0.79509E+01   0.12492E+00
   0.79609E+01   0.12525E+00
   0.79709E+01   0.12559E+00
   0.79809E+01   0.12593E+00
   0.79909E+01   0.12626E+00
   0.80009E+01   0.12660E+00
   0.80109E+01   0.12693E+00
   0.80209E+01   0.12727E+00
   0.80309E+01   0.12761E+00
   0.80409E+01   0.12794E+00
   0.80509E+01   0.12828E+00
   0.80609E+01   0.12861E+00
   0.80709E+01   0.12895E+00
   0.80809E+01   0.12929E+00
   0.80909E+01   0.12962E+00
   0.81009E+01   0.12996E+00
   0.81109E+01   0.13030E+00
   0.81209E+01   0.13064E+00
   0.81309E+01   0.13097E+00
   0.81409E+01   0.13131E+00
   0.81509E+01   0.13164E+00
   0.81609E+01   0.13198E+00
   0.81709E+01   0.13232E+00
   0.81809E+01   0.13266E+00
   0.81909E+01   0.13299E+00
   0.82009E+01   0.13333E+00
   0.82109E+01   0.13367E+00
   0.82209E+01   0.13400E+00
   0.82309E+01   0.13434E+00
   0.82409E+01   0.13468E+00
   0.82509E+01   0.13502E+00
   0.82609E+01   0.13535E+00
   0.82709E+01   0.13569E+00
   0.82809E+01   0.13603E+00
   0.82909E+01   0.13637E+00
   0.83009E+01   0.13670E+00
   0.83109E+01   0.13704E+00
   0.83209E+01   0.13738E+00
   0.83309E+01   0.13772E+00
   0.83409E+01   0.13805E+00
   0.83509E+01   0.13839E+00
   0.83609E+01   0.13873E+00
   0.83709E+01   0.13906E+00
   0.83809E+01   0.13940E+00
   0.83909E+01   0.13974E+00
   0.84009E+01   0.14008E+00
   0.84109E+01   0.14041E+00
   0.84209E+01   0.14075E+00
   0.84309E+01   0.14109E+00
   0.84409E+01   0.14142E+00
   0.84509E+01   0.14176E+00
   0.84609E+01   0.14210E+00
   0.84709E+01   0.14243E+00
   0.84809E+01   0.14277E+00
   0.84909E+01   0.14311E+00
   0.85009E+01   0.14345E+00
   0.85109E+01   0.14378E+00
   0.85209E+01   0.14412E+00
   0.85309E+01   0.14446E+00
   0.85409E+01   0.14479E+00
   0.85509E+01   0.14513E+00
   0.85609E+01   0.14547E+00
   0.85709E+01   0.14580E+00
   0.85809E+01   0.14614E+00
   0.85909E+01   0.14648E+00
   0.86009E+01   0.14681E+00
   0.86109E+01   0.14715E+00
   0.86209E+01   0.14748E+00
   0.86309E+01   0.14782E+00
   0.86409E+01   0.14816E+00
   0.86509E+01   0.14849E+00
   0.86609E+01   0.14883E+00
   0.86709E+01   0.14916E+00
   0.86809E+01   0.14950E+00
   0.86909E+01   0.14983E+00
   0.87009E+01   0.15017E+00
   0.87109E+01   0.15050E+00
   0.87209E+01   0.15084E+00
   0.87309E+01   0.15117E+00
   0.87409E+01   0.15151E+00
   0.87509E+01   0.15184E+00
   0.87609E+01   0.15218E+00
   0.87709E+01   0.15251E+00
   0.87809E+01   0.15285E+00
   0.87909E+01   0.15318E+00
   0.88009E+01   0.15352E+00
   0.88109E+01   0.15385E+00
   0.88209E+01   0.15418E+00
   0.88309E+01   0.15452E+00
   0.88409E+01   0.15485E+00
   0.88509E+01   0.15518E+00
   0.88609E+01   0.15552E+00
   0.88709E+01   0.15585E+00
   0.88809E+01   0.15618E+00
   0.88909E+01   0.15652E+00
   0.89009E+01   0.15685E+00
   0.89109E+01   0.15718E+00
   0.89209E+01   0.15751E+00
   0.89309E+01   0.15785E+00
   0.89409E+01   0.15818E+00
   0.89509E+01   0.15851E+00
   0.89609E+01   0.15884E+00
   0.89709E+01   0.15917E+00
   0.89809E+01   0.15950E+00
   0.89909E+01   0.15983E+00
   0.90009E+01   0.16016E+00
   0.90109E+01   0.16049E+00
   0.90209E+01   0.16082E+00
   0.90309E+01   0.16115E+00
   0.90409E+01   0.16148E+00
   0.90509E+01   0.16181E+00
   0.90609E+01   0.16214E+00
   0.90709E+01   0.16247E+00
   0.90809E+01   0.16280E+00
   0.90909E+01   0.16313E+00
   0.91009E+01   0.16346E+00
   0.91109E+01   0.16379E+00
   0.91209E+01   0.16411E+00
   0.91309E+01   0.16444E+00
   0.91409E+01   0.16477E+00
   0.91509E+01   0.16510E+00
   0.91609E+01   0.16542E+00
   0.91709E+01   0.16575E+00
   0.91809E+01   0.16608E+00
   0.91909E+01   0.16640E+00
   0.92009E+01   0.16673E+00
   0.92109E+01   0.16706E+00
   0.92209E+01   0.16738E+00
   0.92309E+01   0.16771E+00
   0.92409E+01   0.16803E+00
   0.92509E+01   0.16836E+00
   0.92609E+01   0.16868E+00
   0.92709E+01   0.16901E+00
   0.92809E+01   0.16933E+00
   0.92909E+01   0.16965E+00
   0.93009E+01   0.16998E+00
   0.93109E+01   0.17030E+00
   0.93209E+01   0.17062E+00
   0.93309E+01   0.17095E+00
   0.93409E+01   0.17127E+00
   0.93509E+01   0.17159E+00
   0.93609E+01   0.17191E+00
   0.93709E+01   0.17223E+00
   0.93809E+01   0.17255E+00
   0.93909E+01   0.17287E+00
   0.94009E+01   0.17320E+00
   0.94109E+01   0.17352E+00
   0.94209E+01   0.17384E+00
   0.94309E+01   0.17416E+00
   0.94409E+01   0.17447E+00
   0.94509E+01   0.17479E+00
   0.94609E+01   0.17511E+00
   0.94709E+01   0.17543E+00
   0.94809E+01   0.17575E+00
   0.94909E+01   0.17606E+00
   0.95009E+01   0.17638E+00
   0.95109E+01   0.17670E+00
   0.95209E+01   0.17701E+00
   0.95309E+01   0.17733E+00
   0.95409E+01   0.17765E+00
   0.95509E+01   0.17796E+00
   0.95609E+01   0.17828E+00
   0.95709E+01   0.17859E+00
   0.95809E+01   0.17891E+00
   0.95909E+01   0.17922E+00
   0.96009E+01   0.17953E+00
   0.96109E+01   0.17985E+00
   0.96209E+01   0.18016E+00
   0.96309E+01   0.18047E+00
   0.96409E+01   0.18078E+00
   0.96509E+01   0.18109E+00
   0.96609E+01   0.18140E+00
   0.96709E+01   0.18172E+00
   0.96809E+01   0.18202E+00
   0.96909E+01   0.18234E+00
   0.97009E+01   0.18265E+00
   0.97109E+01   0.18295E+00
   0.97209E+01   0.18326E+00
   0.97309E+01   0.18357E+00
   0.97409E+01   0.18388E+00
   0.97509E+01   0.18419E+00
   0.97609E+01   0.18449E+00
   0.97709E+01   0.18480E+00
   0.97809E+01   0.18511E+00
   0.97909E+01   0.18541E+00
   0.98009E+01   0.18572E+00
   0.98109E+01   0.18602E+00
   0.98209E+01   0.18633E+00
   0.98309E+01   0.18663E+00
   0.98409E+01   0.18693E+00
   0.98509E+01   0.18724E+00
   0.98609E+01   0.18754E+00
   0.98709E+01   0.18784E+00
   0.98809E+01   0.18814E+00
   0.98909E+01   0.18844E+00
   0.99009E+01   0.18874E+00
   0.99109E+01   0.18904E+00
   0.99209E+01   0.18934E+00
   0.99309E+01   0.18964E+00
   0.99409E+01   0.18994E+00
   0.99509E+01   0.19024E+00
   0.99609E+01   0.19054E+00
   0.99709E+01   0.19084E+00
   0.99809E+01   0.19113E+00
   0.99909E+01   0.19143E+00
   0.10001E+02   0.19172E+00
   0.10011E+02   0.19202E+00
   0.10021E+02   0.19231E+00
   0.10031E+02   0.19261E+00
   0.10041E+02   0.19290E+00
   0.10051E+02   0.19320E+00
   0.10061E+02   0.19349E+00
   0.10071E+02   0.19378E+00
   0.10081E+02   0.19407E+00
   0.10091E+02   0.19436E+00
   0.10101E+02   0.19466E+00
   0.10111E+02   0.19495E+00
   0.10121E+02   0.19523E+00
   0.10131E+02   0.19552E+00
   0.10141E+02   0.19581E+00
   0.10151E+02   0.19610E+00
   0.10161E+02   0.19639E+00
   0.10171E+02   0.19667E+00
   0.10181E+02   0.19696E+00
   0.10191E+02   0.19725E+00
   0.10201E+02   0.19753E+00
   0.10211E+02   0.19782E+00
   0.10221E+02   0.19810E+00
   0.10231E+02   0.19838E+00
   0.10241E+02   0.19867E+00
   0.10251E+02   0.19895E+00
   0.10261E+02   0.19923E+00
   0.10271E+02   0.19951E+00
   0.10281E+02   0.19979E+00
   0.10291E+02   0.20007E+00
   0.10301E+02   0.20035E+00
   0.10311E+02   0.20063E+00
   0.10321E+02   0.20091E+00
   0.10331E+02   0.20119E+00
   0.10341E+02   0.20146E+00
   0.10351E+02   0.20174E+00
   0.10361E+02   0.20202E+00
   0.10371E+02   0.20229E+00
   0.10381E+02   0.20257E+00
   0.10391E+02   0.20284E+00
   0.10401E+02   0.20311E+00
   0.10411E+02   0.20339E+00
   0.10421E+02   0.20366E+00
   0.10431E+02   0.20393E+00
   0.10441E+02   0.20420E+00
   0.10451E+02   0.20447E+00
   0.10461E+02   0.20474E+00
   0.10471E+02   0.20501E+00
   0.10481E+02   0.20528E+00
   0.10491E+02   0.20555E+00
   0.10501E+02   0.20581E+00
   0.10511E+02   0.20608E+00
   0.10521E+02   0.20635E+00
   0.10531E+02   0.20661E+00
   0.10541E+02   0.20688E+00
   0.10551E+02   0.20714E+00
   0.10561E+02   0.20740E+00
   0.10571E+02   0.20767E+00
   0.10581E+02   0.20793E+00
   0.10591E+02   0.20819E+00
   0.10601E+02   0.20845E+00
   0.10611E+02   0.20871E+00
   0.10621E+02   0.20897E+00
   0.10631E+02   0.20923E+00
   0.10641E+02   0.20948E+00
   0.10651E+02   0.20974E+00
   0.10661E+02   0.21000E+00
   0.10671E+02   0.21025E+00
   0.10681E+02   0.21051E+00
   0.10691E+02   0.21076E+00
   0.10701E+02   0.21102E+00
   0.10711E+02   0.21127E+00
   0.10721E+02   0.21152E+00
   0.10731E+02   0.21177E+00
   0.10741E+02   0.21202E+00
   0.10751E+02   0.21227E+00
   0.10761E+02   0.21252E+00
   0.10771E+02   0.21277E+00
   0.10781E+02   0.21302E+00
   0.10791E+02   0.21326E+00
   0.10801E+02   0.21351E+00
   0.10811E+02   0.21376E+00
   0.10821E+02   0.21400E+00
   0.10831E+02   0.21425E+00
   0.10841E+02   0.21449E+00
   0.10851E+02   0.21473E+00
   0.10861E+02   0.21497E+00
   0.10871E+02   0.21521E+00
   0.10881E+02   0.21545E+00
   0.10891E+02   0.21569E+00
   0.10901E+02   0.21593E+00
   0.10911E+02   0.21617E+00
   0.10921E+02   0.21641E+00
   0.10931E+02   0.21664E+00
   0.10941E+02   0.21688E+00
   0.10951E+02   0.21711E+00
   0.10961E+02   0.21735E+00
   0.10971E+02   0.21758E+00
   0.10981E+02   0.21782E+00
   0.10991E+02   0.21805E+00
   0.11001E+02   0.21828E+00
   0.11011E+02   0.21851E+00
   0.11021E+02   0.21874E+00
   0.11031E+02   0.21897E+00
   0.11041E+02   0.21920E+00
   0.11051E+02   0.21942E+00
   0.11061E+02   0.21965E+00
   0.11071E+02   0.21988E+00
   0.11081E+02   0.22010E+00
   0.11091E+02   0.22032E+00
   0.11101E+02   0.22055E+00
   0.11111E+02   0.22077E+00
   0.11121E+02   0.22099E+00
   0.11131E+02   0.22121E+00
   0.11141E+02   0.22143E+00
   0.11151E+02   0.22165E+00
   0.11161E+02   0.22187E+00
   0.11171E+02   0.22209E+00
   0.11181E+02   0.22230E+00
   0.11191E+02   0.22252E+00
   0.11201E+02   0.22273E+00
   0.11211E+02   0.22295E+00
   0.11221E+02   0.22316E+00
   0.11231E+02   0.22337E+00
   0.11241E+02   0.22359E+00
   0.11251E+02   0.22380E+00
   0.11261E+02   0.22401E+00
   0.11271E+02   0.22422E+00
   0.11281E+02   0.22442E+00
   0.11291E+02   0.22463E+00
   0.11301E+02   0.22484E+00
   0.11311E+02   0.22504E+00
   0.11321E+02   0.22525E+00
   0.11331E+02   0.22545E+00
   0.11341E+02   0.22565E+00
   0.11351E+02   0.22586E+00
   0.11361E+02   0.22606E+00
   0.11371E+02   0.22626E+00
   0.11381E+02   0.22646E+00
   0.11391E+02   0.22666E+00
   0.11401E+02   0.22685E+00
   0.11411E+02   0.22705E+00
   0.11421E+02   0.22725E+00
   0.11431E+02   0.22744E+00
   0.11441E+02   0.22764E+00
   0.11451E+02   0.22783E+00
   0.11461E+02   0.22802E+00
   0.11471E+02   0.22821E+00
   0.11481E+02   0.22841E+00
   0.11491E+02   0.22859E+00
   0.11501E+02   0.22878E+00
   0.11511E+02   0.22897E+00
   0.11521E+02   0.22916E+00
   0.11531E+02   0.22935E+00
   0.11541E+02   0.22953E+00
   0.11551E+02   0.22972E+00
   0.11561E+02   0.22990E+00
   0.11571E+02   0.23008E+00
   0.11581E+02   0.23026E+00
   0.11591E+02   0.23044E+00
   0.11601E+02   0.23062E+00
   0.11611E+02   0.23080E+00
   0.11621E+02   0.23098E+00
   0.11631E+02   0.23115E+00
   0.11641E+02   0.23133E+00
   0.11651E+02   0.23150E+00
   0.11661E+02   0.23168E+00
   0.11671E+02   0.23185E+00
   0.11681E+02   0.23202E+00
   0.11691E+02   0.23220E+00
   0.11701E+02   0.23236E+00
   0.11711E+02   0.23253E+00
   0.11721E+02   0.23270E+00
   0.11731E+02   0.23287E+00
   0.11741E+02   0.23304E+00
   0.11751E+02   0.23320E+00
   0.11761E+02   0.23337E+00
   0.11771E+02   0.23353E+00
   0.11781E+02   0.23369E+00
   0.11791E+02   0.23385E+00
   0.11801E+02   0.23401E+00
   0.11811E+02   0.23417E+00
   0.11821E+02   0.23433E+00
   0.11831E+02   0.23449E+00
   0.11841E+02   0.23465E+00
   0.11851E+02   0.23480E+00
   0.11861E+02   0.23496E+00
   0.11871E+02   0.23511E+00
   0.11881E+02   0.23526E+00
   0.11891E+02   0.23541E+00
   0.11901E+02   0.23556E+00
   0.11911E+02   0.23571E+00
   0.11921E+02   0.23586E+00
   0.11931E+02   0.23601E+00
   0.11941E+02   0.23616E+00
   0.11951E+02   0.23630E+00
   0.11961E+02   0.23645E+00
   0.11971E+02   0.23659E+00
   0.11981E+02   0.23673E+00
   0.11991E+02   0.23688E+00
   0.12001E+02   0.23702E+00
   0.12011E+02   0.23716E+00
   0.12021E+02   0.23729E+00
   0.12031E+02   0.23743E+00
   0.12041E+02   0.23757E+00
   0.12051E+02   0.23770E+00
   0.12061E+02   0.23784E+00
   0.12071E+02   0.23797E+00
   0.12081E+02   0.23810E+00
   0.12091E+02   0.23824E+00
   0.12101E+02   0.23837E+00
   0.12111E+02   0.23850E+00
   0.12121E+02   0.23862E+00
   0.12131E+02   0.23875E+00
   0.12141E+02   0.23888E+00
   0.12151E+02   0.23900E+00
   0.12161E+02   0.23913E+00
   0.12171E+02   0.23925E+00
   0.12181E+02   0.23937E+00
   0.12191E+02   0.23949E+00
   0.12201E+02   0.23961E+00
   0.12211E+02   0.23973E+00
   0.12221E+02   0.23985E+00
   0.12231E+02   0.23997E+00
   0.12241E+02   0.24008E+00
   0.12251E+02   0.24020E+00
   0.12261E+02   0.24031E+00
   0.12271E+02   0.24042E+00
   0.12281E+02   0.24054E+00
   0.12291E+02   0.24065E+00
   0.12301E+02   0.24076E+00
   0.12311E+02   0.24086E+00
   0.12321E+02   0.24097E+00
   0.12331E+02   0.24108E+00
   0.12341E+02   0.24118E+00
   0.12351E+02   0.24129E+00
   0.12361E+02   0.24139E+00
   0.12371E+02   0.24149E+00
   0.12381E+02   0.24159E+00
   0.12391E+02   0.24169E+00
   0.12401E+02   0.24179E+00
   0.12411E+02   0.24189E+00
   0.12421E+02   0.24199E+00
   0.12431E+02   0.24208E+00
   0.12441E+02   0.24218E+00
   0.12451E+02   0.24227E+00
   0.12461E+02   0.24236E+00
   0.12471E+02   0.24245E+00
   0.12481E+02   0.24254E+00
   0.12491E+02   0.24263E+00
   0.12501E+02   0.24272E+00
   0.12511E+02   0.24281E+00
   0.12521E+02   0.24289E+00
   0.12531E+02   0.24298E+00
   0.12541E+02   0.24306E+00
   0.12551E+02   0.24315E+00
   0.12561E+02   0.24323E+00
   0.12571E+02   0.24331E+00
   0.12581E+02   0.24339E+00
   0.12591E+02   0.24347E+00
   0.12601E+02   0.24354E+00
   0.12611E+02   0.24362E+00
   0.12621E+02   0.24369E+00
   0.12631E+02   0.24377E+00
   0.12641E+02   0.24384E+00
   0.12651E+02   0.24391E+00
   0.12661E+02   0.24398E+00
   0.12671E+02   0.24405E+00
   0.12681E+02   0.24412E+00
   0.12691E+02   0.24419E+00
   0.12701E+02   0.24425E+00
   0.12711E+02   0.24432E+00
   0.12721E+02   0.24438E+00
   0.12731E+02   0.24445E+00
   0.12741E+02   0.24451E+00
   0.12751E+02   0.24457E+00
   0.12761E+02   0.24463E+00
   0.12771E+02   0.24469E+00
   0.12781E+02   0.24474E+00
   0.12791E+02   0.24480E+00
   0.12801E+02   0.24486E+00
   0.12811E+02   0.24491E+00
   0.12821E+02   0.24496E+00
   0.12831E+02   0.24502E+00
   0.12841E+02   0.24507E+00
   0.12851E+02   0.24512E+00
   0.12861E+02   0.24517E+00
   0.12871E+02   0.24521E+00
   0.12881E+02   0.24526E+00
   0.12891E+02   0.24531E+00
   0.12901E+02   0.24535E+00
   0.12911E+02   0.24539E+00
   0.12921E+02   0.24544E+00
   0.12931E+02   0.24548E+00
   0.12941E+02   0.24552E+00
   0.12951E+02   0.24556E+00
   0.12961E+02   0.24559E+00
   0.12971E+02   0.24563E+00
   0.12981E+02   0.24567E+00
   0.12991E+02   0.24570E+00
   0.13001E+02   0.24574E+00
   0.13011E+02   0.24577E+00
   0.13021E+02   0.24580E+00
   0.13031E+02   0.24583E+00
   0.13041E+02   0.24586E+00
   0.13051E+02   0.24589E+00
   0.13061E+02   0.24592E+00
   0.13071E+02   0.24594E+00
   0.13081E+02   0.24597E+00
   0.13091E+02   0.24599E+00
   0.13101E+02   0.24601E+00
   0.13111E+02   0.24604E+00
   0.13121E+02   0.24606E+00
   0.13131E+02   0.24608E+00
   0.13141E+02   0.24610E+00
   0.13151E+02   0.24611E+00
   0.13161E+02   0.24613E+00
   0.13171E+02   0.24615E+00
   0.13181E+02   0.24616E+00
   0.13191E+02   0.24618E+00
   0.13201E+02   0.24619E+00
   0.13211E+02   0.24620E+00
   0.13221E+02   0.24621E+00
   0.13231E+02   0.24622E+00
   0.13241E+02   0.24623E+00
   0.13251E+02   0.24624E+00
   0.13261E+02   0.24625E+00
   0.13271E+02   0.24625E+00
   0.13281E+02   0.24626E+00
   0.13291E+02   0.24626E+00
   0.13301E+02   0.24626E+00
   0.13311E+02   0.24627E+00
   0.13321E+02   0.24627E+00
   0.13331E+02   0.24627E+00
   0.13341E+02   0.24627E+00
   0.13351E+02   0.24627E+00


   0.11000E-01   0.10956E-07
   0.21000E-01   0.16616E-07
   0.31000E-01   0.31269E-07
   0.41000E-01   0.59197E-07
   0.51000E-01   0.10468E-06
   0.60999E-01   0.17201E-06
   0.70999E-01   0.26546E-06
   0.80999E-01   0.38931E-06
   0.90999E-01   0.54785E-06
   0.10100E+00   0.74537E-06
   0.11100E+00   0.98613E-06
   0.12100E+00   0.12744E-05
   0.13100E+00   0.16145E-05
   0.14100E+00   0.20108E-05
   0.15100E+00   0.24674E-05
   0.16100E+00   0.29886E-05
   0.17100E+00   0.35788E-05
   0.18100E+00   0.42423E-05
   0.19100E+00   0.49832E-05
   0.20100E+00   0.58059E-05
   0.21100E+00   0.67148E-05
   0.22100E+00   0.77139E-05
   0.23100E+00   0.88078E-05
   0.24100E+00   0.10001E-04
   0.25100E+00   0.11296E-04
   0.26100E+00   0.12700E-04
   0.27100E+00   0.14215E-04
   0.28100E+00   0.15846E-04
   0.29100E+00   0.17598E-04
   0.30100E+00   0.19474E-04
   0.31100E+00   0.21479E-04
   0.32100E+00   0.23618E-04
   0.33100E+00   0.25893E-04
   0.34100E+00   0.28311E-04
   0.35100E+00   0.30874E-04
   0.36100E+00   0.33588E-04
   0.37100E+00   0.36457E-04
   0.38100E+00   0.39484E-04
   0.39100E+00   0.42674E-04
   0.40100E+00   0.46032E-04
   0.41100E+00   0.49562E-04
   0.42100E+00   0.53268E-04
   0.43100E+00   0.57154E-04
   0.44100E+00   0.61224E-04
   0.45100E+00   0.65483E-04
   0.46100E+00   0.69936E-04
   0.47100E+00   0.74586E-04
   0.48100E+00   0.79438E-04
   0.49100E+00   0.84495E-04
   0.50100E+00   0.89763E-04
   0.51099E+00   0.95245E-04
   0.52099E+00   0.10095E-03
   0.53099E+00   0.10687E-03
   0.54099E+00   0.11302E-03
   0.55099E+00   0.11941E-03
   0.56099E+00   0.12603E-03
   0.57099E+00   0.13289E-03
   0.58099E+00   0.13999E-03
   0.59099E+00   0.14734E-03
   0.60099E+00   0.15495E-03
   0.61099E+00   0.16281E-03
   0.62099E+00   0.17094E-03
   0.63099E+00   0.17933E-03
   0.64099E+00   0.18799E-03
   0.65099E+00   0.19692E-03
   0.66099E+00   0.20614E-03
   0.67099E+00   0.21564E-03
   0.68099E+00   0.22542E-03
   0.69099E+00   0.23550E-03
   0.70099E+00   0.24587E-03
   0.71099E+00   0.25654E-03
   0.72099E+00   0.26752E-03
   0.73099E+00   0.27881E-03
   0.74099E+00   0.29041E-03
   0.75099E+00   0.30232E-03
   0.76099E+00   0.31456E-03
   0.77099E+00   0.32712E-03
   0.78099E+00   0.34002E-03
   0.79099E+00   0.35325E-03
   0.80099E+00   0.36681E-03
   0.81099E+00   0.38072E-03
   0.82099E+00   0.39498E-03
   0.83099E+00   0.40959E-03
   0.84099E+00   0.42456E-03
   0.85099E+00   0.43988E-03
   0.86099E+00   0.45557E-03
   0.87099E+00   0.47163E-03
   0.88099E+00   0.48806E-03
   0.89099E+00   0.50487E-03
   0.90099E+00   0.52206E-03
   0.91099E+00   0.53963E-03
   0.92099E+00   0.55760E-03
   0.93099E+00   0.57581E-03
   0.94099E+00   0.59438E-03
   0.95099E+00   0.61335E-03
   0.96099E+00   0.63273E-03
   0.97099E+00   0.65251E-03
   0.98099E+00   0.67270E-03
   0.99099E+00   0.69331E-03
   0.10010E+01   0.71434E-03
   0.10110E+01   0.73579E-03
   0.10210E+01   0.75768E-03
   0.10310E+01   0.77999E-03
   0.10410E+01   0.80275E-03
   0.10510E+01   0.82594E-03
   0.10610E+01   0.84958E-03
   0.10710E+01   0.87367E-03
   0.10810E+01   0.89821E-03
   0.10910E+01   0.92321E-03
   0.11010E+01   0.94868E-03
   0.11110E+01   0.97461E-03
   0.11210E+01   0.10010E-02
   0.11310E+01   0.10279E-02
   0.11410E+01   0.10552E-02
   0.11510E+01   0.10831E-02
   0.11610E+01   0.11114E-02
   0.11710E+01   0.11402E-02
   0.11810E+01   0.11696E-02
   0.11910E+01   0.11994E-02
   0.12010E+01   0.12297E-02
   0.12110E+01   0.12605E-02
   0.12210E+01   0.12919E-02
   0.12310E+01   0.13237E-02
   0.12410E+01   0.13561E-02
   0.12510E+01   0.13890E-02
   0.12610E+01   0.14225E-02
   0.12710E+01   0.14565E-02
   0.12810E+01   0.14910E-02
   0.12910E+01   0.15260E-02
   0.13010E+01   0.15616E-02
   0.13110E+01   0.15977E-02
   0.13210E+01   0.16341E-02
   0.13310E+01   0.16710E-02
   0.13410E+01   0.17084E-02
   0.13510E+01   0.17465E-02
   0.13610E+01   0.17851E-02
   0.13710E+01   0.18242E-02
   0.13810E+01   0.18640E-02
   0.13910E+01   0.19043E-02
   0.14010E+01   0.19452E-02
   0.14110E+01   0.19867E-02
   0.14210E+01   0.20287E-02
   0.14310E+01   0.20714E-02
   0.14410E+01   0.21147E-02
   0.14510E+01   0.21586E-02
   0.14610E+01   0.22031E-02
   0.14710E+01   0.22482E-02
   0.14810E+01   0.22939E-02
   0.14910E+01   0.23403E-02
   0.15010E+01   0.23872E-02
   0.15110E+01   0.24348E-02
   0.15210E+01   0.24831E-02
   0.15310E+01   0.25319E-02
   0.15410E+01   0.25815E-02
   0.15510E+01   0.26316E-02
   0.15610E+01   0.26824E-02
   0.15710E+01   0.27339E-02
   0.15810E+01   0.27860E-02
   0.15910E+01   0.28388E-02
   0.16010E+01   0.28923E-02
   0.16110E+01   0.29463E-02
   0.16210E+01   0.30006E-02
   0.16310E+01   0.30555E-02
   0.16410E+01   0.31111E-02
   0.16510E+01   0.31674E-02
   0.16610E+01   0.32244E-02
   0.16710E+01   0.32821E-02
   0.16810E+01   0.33405E-02
   0.16910E+01   0.33995E-02
   0.17010E+01   0.34593E-02
   0.17110E+01   0.35198E-02
   0.17210E+01   0.35810E-02
   0.17310E+01   0.36429E-02
   0.17410E+01   0.37055E-02
   0.17510E+01   0.37688E-02
   0.17610E+01   0.38329E-02
   0.17710E+01   0.38977E-02
   0.17810E+01   0.39632E-02
   0.17910E+01   0.40295E-02
   0.18010E+01   0.40965E-02
   0.18110E+01   0.41643E-02
   0.18210E+01   0.42328E-02
   0.18310E+01   0.43021E-02
   0.18410E+01   0.43722E-02
   0.18510E+01   0.44430E-02
   0.18610E+01   0.45140E-02
   0.18710E+01   0.45856E-02
   0.18810E+01   0.46580E-02
   0.18910E+01   0.47312E-02
   0.19010E+01   0.48051E-02
   0.19110E+01   0.48799E-02
   0.19210E+01   0.49554E-02
   0.19310E+01   0.50317E-02
   0.19410E+01   0.51088E-02
   0.19510E+01   0.51867E-02
   0.19610E+01   0.52654E-02
   0.19710E+01   0.53449E-02
   0.19810E+01   0.54253E-02
   0.19910E+01   0.55064E-02
   0.20010E+01   0.55884E-02
   0.20110E+01   0.56711E-02
   0.20210E+01   0.57547E-02
   0.20310E+01   0.58392E-02
   0.20410E+01   0.59245E-02
   0.20510E+01   0.60106E-02
   0.20610E+01   0.60975E-02
   0.20710E+01   0.61854E-02
   0.20810E+01   0.62733E-02
   0.20910E+01   0.63619E-02
   0.21010E+01   0.64514E-02
   0.21110E+01   0.65417E-02
   0.21210E+01   0.66329E-02
   0.21310E+01   0.67250E-02
   0.21410E+01   0.68179E-02
   0.21510E+01   0.69117E-02
   0.21610E+01   0.70064E-02
   0.21710E+01   0.71019E-02
   0.21810E+01   0.71984E-02
   0.21910E+01   0.72957E-02
   0.22010E+01   0.73939E-02
   0.22110E+01   0.74930E-02
   0.22210E+01   0.75931E-02
   0.22310E+01   0.76940E-02
   0.22410E+01   0.77958E-02
   0.22510E+01   0.78985E-02
   0.22610E+01   0.80022E-02
   0.22710E+01   0.81066E-02
   0.22810E+01   0.82111E-02
   0.22910E+01   0.83165E-02
   0.23010E+01   0.84228E-02
   0.23110E+01   0.85300E-02
   0.23210E+01   0.86381E-02
   0.23310E+01   0.87472E-02
   0.23410E+01   0.88573E-02
   0.23510E+01   0.89683E-02
   0.23610E+01   0.90802E-02
   0.23710E+01   0.91931E-02
   0.23810E+01   0.93069E-02
   0.23910E+01   0.94217E-02
   0.24010E+01   0.95375E-02
   0.24110E+01   0.96542E-02
   0.24210E+01   0.97719E-02
   0.24310E+01   0.98906E-02
   0.24410E+01   0.10010E-01
   0.24510E+01   0.10131E-01
   0.24610E+01   0.10252E-01
   0.24710E+01   0.10373E-01
   0.24810E+01   0.10495E-01
   0.24910E+01   0.10619E-01
   0.25010E+01   0.10743E-01
   0.25110E+01   0.10868E-01
   0.25210E+01   0.10995E-01
   0.25310E+01   0.11122E-01
   0.25410E+01   0.11251E-01
   0.25510E+01   0.11380E-01
   0.25610E+01   0.11510E-01
   0.25710E+01   0.11642E-01
   0.25810E+01   0.11774E-01
   0.25910E+01   0.11908E-01
   0.26010E+01   0.12042E-01
   0.26110E+01   0.12178E-01
   0.26210E+01   0.12314E-01
   0.26310E+01   0.12451E-01
   0.26410E+01   0.12588E-01
   0.26510E+01   0.12726E-01
   0.26610E+01   0.12866E-01
   0.26710E+01   0.13006E-01
   0.26810E+01   0.13148E-01
   0.26910E+01   0.13291E-01
   0.27010E+01   0.13434E-01
   0.27110E+01   0.13579E-01
   0.27210E+01   0.13725E-01
   0.27310E+01   0.13872E-01
   0.27410E+01   0.14020E-01
   0.27510E+01   0.14169E-01
   0.27610E+01   0.14319E-01
   0.27710E+01   0.14470E-01
   0.27810E+01   0.14621E-01
   0.27910E+01   0.14773E-01
   0.28010E+01   0.14926E-01
   0.28110E+01   0.15080E-01
   0.28210E+01   0.15235E-01
   0.28310E+01   0.15392E-01
   0.28410E+01   0.15549E-01
   0.28510E+01   0.15707E-01
   0.28610E+01   0.15867E-01
   0.28710E+01   0.16028E-01
   0.28810E+01   0.16190E-01
   0.28910E+01   0.16353E-01
   0.29010E+01   0.16517E-01
   0.29110E+01   0.16682E-01
   0.29210E+01   0.16848E-01
   0.29310E+01   0.17015E-01
   0.29410E+01   0.17182E-01
   0.29510E+01   0.17350E-01
   0.29610E+01   0.17519E-01
   0.29710E+01   0.17690E-01
   0.29810E+01   0.17861E-01
   0.29910E+01   0.18034E-01
   0.30010E+01   0.18208E-01
   0.30110E+01   0.18383E-01
   0.30210E+01   0.18559E-01
   0.30310E+01   0.18737E-01
   0.30410E+01   0.18915E-01
   0.30510E+01   0.19095E-01
   0.30610E+01   0.19276E-01
   0.30710E+01   0.19456E-01
   0.30810E+01   0.19638E-01
   0.30910E+01   0.19821E-01
   0.31010E+01   0.20005E-01
   0.31110E+01   0.20190E-01
   0.31210E+01   0.20376E-01
   0.31310E+01   0.20563E-01
   0.31410E+01   0.20752E-01
   0.31510E+01   0.20942E-01
   0.31610E+01   0.21133E-01
   0.31710E+01   0.21325E-01
   0.31810E+01   0.21519E-01
   0.31910E+01   0.21713E-01
   0.32010E+01   0.21909E-01
   0.32110E+01   0.22104E-01
   0.32210E+01   0.22301E-01
   0.32310E+01   0.22498E-01
   0.32410E+01   0.22697E-01
   0.32510E+01   0.22897E-01
   0.32610E+01   0.23099E-01
   0.32710E+01   0.23301E-01
   0.32810E+01   0.23505E-01
   0.32910E+01   0.23710E-01
   0.33010E+01   0.23916E-01
   0.33110E+01   0.24124E-01
   0.33210E+01   0.24333E-01
   0.33310E+01   0.24541E-01
   0.33410E+01   0.24751E-01
   0.33510E+01   0.24961E-01
   0.33610E+01   0.25173E-01
   0.33710E+01   0.25386E-01
   0.33810E+01   0.25600E-01
   0.33910E+01   0.25816E-01
   0.34010E+01   0.26033E-01
   0.34110E+01   0.26251E-01
   0.34210E+01   0.26470E-01
   0.34310E+01   0.26691E-01
   0.34410E+01   0.26913E-01
   0.34510E+01   0.27136E-01
   0.34610E+01   0.27358E-01
   0.34710E+01   0.27582E-01
   0.34810E+01   0.27807E-01
   0.34910E+01   0.28033E-01
   0.35010E+01   0.28261E-01
   0.35110E+01   0.28489E-01
   0.35210E+01   0.28720E-01
   0.35310E+01   0.28951E-01
   0.35410E+01   0.29184E-01
   0.35510E+01   0.29418E-01
   0.35610E+01   0.29653E-01
   0.35710E+01   0.29890E-01
   0.35810E+01   0.30125E-01
   0.35910E+01   0.30362E-01
   0.36010E+01   0.30601E-01
   0.36110E+01   0.30841E-01
   0.36210E+01   0.31082E-01
   0.36310E+01   0.31324E-01
   0.36410E+01   0.31568E-01
   0.36510E+01   0.31813E-01
   0.36610E+01   0.32059E-01
   0.36710E+01   0.32307E-01
   0.36810E+01   0.32555E-01
   0.36910E+01   0.32803E-01
   0.37010E+01   0.33053E-01
   0.37110E+01   0.33303E-01
   0.37210E+01   0.33555E-01
   0.37310E+01   0.33809E-01
   0.37410E+01   0.34063E-01
   0.37510E+01   0.34319E-01
   0.37610E+01   0.34577E-01
   0.37710E+01   0.34836E-01
   0.37810E+01   0.35096E-01
   0.37910E+01   0.35357E-01
   0.38010E+01   0.35618E-01
   0.38110E+01   0.35879E-01
   0.38210E+01   0.36142E-01
   0.38310E+01   0.36407E-01
   0.38410E+01   0.36673E-01
   0.38510E+01   0.36940E-01
   0.38610E+01   0.37209E-01
   0.38710E+01   0.37479E-01
   0.38810E+01   0.37750E-01
   0.38910E+01   0.38023E-01
   0.39010E+01   0.38297E-01
   0.39110E+01   0.38570E-01
   0.39210E+01   0.38844E-01
   0.39310E+01   0.39120E-01
   0.39410E+01   0.39397E-01
   0.39510E+01   0.39676E-01
   0.39610E+01   0.39956E-01
   0.39710E+01   0.40237E-01
   0.39810E+01   0.40520E-01
   0.39910E+01   0.40804E-01
   0.40010E+01   0.41089E-01
   0.40110E+01   0.41374E-01
   0.40210E+01   0.41659E-01
   0.40310E+01   0.41946E-01
   0.40410E+01   0.42235E-01
   0.40510E+01   0.42525E-01
   0.40610E+01   0.42816E-01
   0.40710E+01   0.43109E-01
   0.40810E+01   0.43403E-01
   0.40910E+01   0.43699E-01
   0.41010E+01   0.43996E-01
   0.41110E+01   0.44291E-01
   0.41210E+01   0.44588E-01
   0.41310E+01   0.44887E-01
   0.41410E+01   0.45187E-01
   0.41510E+01   0.45488E-01
   0.41610E+01   0.45791E-01
   0.41710E+01   0.46096E-01
   0.41810E+01   0.46402E-01
   0.41910E+01   0.46709E-01
   0.42010E+01   0.47017E-01
   0.42110E+01   0.47324E-01
   0.42210E+01   0.47633E-01
   0.42310E+01   0.47943E-01
   0.42410E+01   0.48255E-01
   0.42510E+01   0.48568E-01
   0.42610E+01   0.48882E-01
   0.42710E+01   0.49198E-01
   0.42810E+01   0.49516E-01
   0.42910E+01   0.49835E-01
   0.43010E+01   0.50152E-01
   0.43110E+01   0.50471E-01
   0.43210E+01   0.50791E-01
   0.43310E+01   0.51113E-01
   0.43410E+01   0.51436E-01
   0.43510E+01   0.51761E-01
   0.43610E+01   0.52087E-01
   0.43710E+01   0.52415E-01
   0.43810E+01   0.52744E-01
   0.43910E+01   0.53072E-01
   0.44010E+01   0.53401E-01
   0.44110E+01   0.53732E-01
   0.44210E+01   0.54064E-01
   0.44310E+01   0.54397E-01
   0.44410E+01   0.54732E-01
   0.44510E+01   0.55068E-01
   0.44610E+01   0.55406E-01
   0.44710E+01   0.55746E-01
   0.44810E+01   0.56086E-01
   0.44910E+01   0.56425E-01
   0.45010E+01   0.56766E-01
   0.45110E+01   0.57108E-01
   0.45210E+01   0.57452E-01
   0.45310E+01   0.57797E-01
   0.45410E+01   0.58144E-01
   0.45510E+01   0.58492E-01
   0.45610E+01   0.58842E-01
   0.45710E+01   0.59191E-01
   0.45810E+01   0.59540E-01
   0.45910E+01   0.59891E-01
   0.46010E+01   0.60243E-01
   0.46110E+01   0.60597E-01
   0.46210E+01   0.60953E-01
   0.46310E+01   0.61310E-01
   0.46410E+01   0.61669E-01
   0.46510E+01   0.62028E-01
   0.46610E+01   0.62386E-01
   0.46710E+01   0.62746E-01
   0.46810E+01   0.63107E-01
   0.46910E+01   0.63470E-01
   0.47010E+01   0.63834E-01
   0.47110E+01   0.64200E-01
   0.47210E+01   0.64568E-01
   0.47310E+01   0.64937E-01
   0.47410E+01   0.65304E-01
   0.47510E+01   0.65673E-01
   0.47610E+01   0.66043E-01
   0.47710E+01   0.66414E-01
   0.47810E+01   0.66787E-01
   0.47910E+01   0.67162E-01
   0.48010E+01   0.67538E-01
   0.48110E+01   0.67916E-01
   0.48210E+01   0.68295E-01
   0.48310E+01   0.68672E-01
   0.48410E+01   0.69051E-01
   0.48510E+01   0.69431E-01
   0.48610E+01   0.69813E-01
   0.48710E+01   0.70197E-01
   0.48810E+01   0.70582E-01
   0.48910E+01   0.70968E-01
   0.49010E+01   0.71356E-01
   0.49110E+01   0.71742E-01
   0.49210E+01   0.72130E-01
   0.49310E+01   0.72519E-01
   0.49410E+01   0.72909E-01
   0.49510E+01   0.73302E-01
   0.49610E+01   0.73696E-01
   0.49710E+01   0.74091E-01
   0.49810E+01   0.74487E-01
   0.49910E+01   0.74882E-01
   0.50010E+01   0.75278E-01
   0.50109E+01   0.75676E-01
   0.50209E+01   0.76076E-01
   0.50309E+01   0.76477E-01
   0.50409E+01   0.76880E-01
   0.50509E+01   0.77284E-01
   0.50609E+01   0.77689E-01
   0.50709E+01   0.78093E-01
   0.50809E+01   0.78498E-01
   0.50909E+01   0.78904E-01
   0.51009E+01   0.79313E-01
   0.51109E+01   0.79722E-01
   0.51209E+01   0.80134E-01
   0.51309E+01   0.80547E-01
   0.51409E+01   0.80958E-01
   0.51509E+01   0.81370E-01
   0.51609E+01   0.81784E-01
   0.51709E+01   0.82200E-01
   0.51809E+01   0.82617E-01
   0.51909E+01   0.83035E-01
   0.52009E+01   0.83456E-01
   0.52109E+01   0.83877E-01
   0.52209E+01   0.84296E-01
   0.52309E+01   0.84717E-01
   0.52409E+01   0.85139E-01
   0.52509E+01   0.85564E-01
   0.52609E+01   0.85989E-01
   0.52709E+01   0.86417E-01
   0.52809E+01   0.86845E-01
   0.52909E+01   0.87271E-01
   0.53009E+01   0.87699E-01
   0.53109E+01   0.88129E-01
   0.53209E+01   0.88560E-01
   0.53309E+01   0.88993E-01
   0.53409E+01   0.89428E-01
   0.53509E+01   0.89864E-01
   0.53609E+01   0.90298E-01
   0.53709E+01   0.90733E-01
   0.53809E+01   0.91170E-01
   0.53909E+01   0.91608E-01
   0.54009E+01   0.92048E-01
   0.54109E+01   0.92489E-01
   0.54209E+01   0.92933E-01
   0.54309E+01   0.93374E-01
   0.54409E+01   0.93816E-01
   0.54509E+01   0.94260E-01
   0.54609E+01   0.94705E-01
   0.54709E+01   0.95152E-01
   0.54809E+01   0.95600E-01
   0.54909E+01   0.96051E-01
   0.55009E+01   0.96499E-01
   0.55109E+01   0.96948E-01
   0.55209E+01   0.97399E-01
   0.55309E+01   0.97851E-01
   0.55409E+01   0.98305E-01
   0.55509E+01   0.98760E-01
   0.55609E+01   0.99218E-01
   0.55709E+01   0.99673E-01
   0.55809E+01   0.10013E+00
   0.55909E+01   0.10059E+00
   0.56009E+01   0.10105E+00
   0.56109E+01   0.10151E+00
   0.56209E+01   0.10197E+00
   0.56309E+01   0.10243E+00
   0.56409E+01   0.10289E+00
   0.56509E+01   0.10336E+00
   0.56609E+01   0.10382E+00
   0.56709E+01   0.10429E+00
   0.56809E+01   0.10476E+00
   0.56909E+01   0.10522E+00
   0.57009E+01   0.10570E+00
   0.57109E+01   0.10616E+00
   0.57209E+01   0.10663E+00
   0.57309E+01   0.10710E+00
   0.57409E+01   0.10758E+00
   0.57509E+01   0.10805E+00
   0.57609E+01   0.10853E+00
   0.57709E+01   0.10900E+00
   0.57809E+01   0.10948E+00
   0.57909E+01   0.10995E+00
   0.58009E+01   0.11043E+00
   0.58109E+01   0.11091E+00
   0.58209E+01   0.11139E+00
   0.58309E+01   0.11188E+00
   0.58409E+01   0.11236E+00
   0.58509E+01   0.11284E+00
   0.58609E+01   0.11332E+00
   0.58709E+01   0.11381E+00
   0.58809E+01   0.11429E+00
   0.58909E+01   0.11478E+00
   0.59009E+01   0.11527E+00
   0.59109E+01   0.11575E+00
   0.59209E+01   0.11624E+00
   0.59309E+01   0.11673E+00
   0.59409E+01   0.11722E+00
   0.59509E+01   0.11772E+00
   0.59609E+01   0.11821E+00
   0.59709E+01   0.11870E+00
   0.59809E+01   0.11919E+00
   0.59909E+01   0.11969E+00
   0.60009E+01   0.12019E+00
   0.60109E+01   0.12068E+00
   0.60209E+01   0.12118E+00
   0.60309E+01   0.12168E+00
   0.60409E+01   0.12218E+00
   0.60509E+01   0.12268E+00
   0.60609E+01   0.12318E+00
   0.60709E+01   0.12368E+00
   0.60809E+01   0.12419E+00
   0.60909E+01   0.12469E+00
   0.61009E+01   0.12519E+00
   0.61109E+01   0.12570E+00
   0.61209E+01   0.12620E+00
   0.61309E+01   0.12671E+00
   0.61409E+01   0.12722E+00
   0.61509E+01   0.12773E+00
   0.61609E+01   0.12824E+00
   0.61709E+01   0.12875E+00
   0.61809E+01   0.12926E+00
   0.61909E+01   0.12977E+00
   0.62009E+01   0.13028E+00
   0.62109E+01   0.13079E+00
   0.62209E+01   0.13131E+00
   0.62309E+01   0.13182E+00
   0.62409E+01   0.13234E+00
   0.62509E+01   0.13286E+00
   0.62609E+01   0.13337E+00
   0.62709E+01   0.13389E+00
   0.62809E+01   0.13441E+00
   0.62909E+01   0.13493E+00
   0.63009E+01   0.13545E+00
   0.63109E+01   0.13597E+00
   0.63209E+01   0.13649E+00
   0.63309E+01   0.13701E+00
   0.63409E+01   0.13754E+00
   0.63509E+01   0.13806E+00
   0.63609E+01   0.13859E+00
   0.63709E+01   0.13911E+00
   0.63809E+01   0.13964E+00
   0.63909E+01   0.14016E+00
   0.64009E+01   0.14069E+00
   0.64109E+01   0.14122E+00
   0.64209E+01   0.14175E+00
   0.64309E+01   0.14228E+00
   0.64409E+01   0.14281E+00
   0.64509E+01   0.14334E+00
   0.64609E+01   0.14387E+00
   0.64709E+01   0.14440E+00
   0.64809E+01   0.14494E+00
   0.64909E+01   0.14547E+00
   0.65009E+01   0.14600E+00
   0.65109E+01   0.14654E+00
   0.65209E+01   0.14708E+00
   0.65309E+01   0.14761E+00
   0.65409E+01   0.14815E+00
   0.65509E+01   0.14869E+00
   0.65609E+01   0.14922E+00
   0.65709E+01   0.14976E+00
   0.65809E+01   0.15031E+00
   0.65909E+01   0.15085E+00
   0.66009E+01   0.15139E+00
   0.66109E+01   0.15193E+00
   0.66209E+01   0.15247E+00
   0.66309E+01   0.15302E+00
   0.66409E+01   0.15356E+00
   0.66509E+01   0.15410E+00
   0.66609E+01   0.15465E+00
   0.66709E+01   0.15519E+00
   0.66809E+01   0.15574E+00
   0.66909E+01   0.15629E+00
   0.67009E+01   0.15684E+00
   0.67109E+01   0.15738E+00
   0.67209E+01   0.15793E+00
   0.67309E+01   0.15848E+00
   0.67409E+01   0.15903E+00
   0.67509E+01   0.15959E+00
   0.67609E+01   0.16014E+00
   0.67709E+01   0.16069E+00
   0.67809E+01   0.16124E+00
   0.67909E+01   0.16179E+00
   0.68009E+01   0.16235E+00
   0.68109E+01   0.16290E+00
   0.68209E+01   0.16345E+00
   0.68309E+01   0.16401E+00
   0.68409E+01   0.16457E+00
   0.68509E+01   0.16512E+00
   0.68609E+01   0.16568E+00
   0.68709E+01   0.16624E+00
   0.68809E+01   0.16679E+00
   0.68909E+01   0.16735E+00
   0.69009E+01   0.16791E+00
   0.69109E+01   0.16847E+00
   0.69209E+01   0.16903E+00
   0.69309E+01   0.16959E+00
   0.69409E+01   0.17015E+00
   0.69509E+01   0.17072E+00
   0.69609E+01   0.17128E+00
   0.69709E+01   0.17184E+00
   0.69809E+01   0.17240E+00
   0.69909E+01   0.17297E+00
   0.70009E+01   0.17353E+00
   0.70109E+01   0.17409E+00
   0.70209E+01   0.17466E+00
   0.70309E+01   0.17522E+00
   0.70409E+01   0.17579E+00
   0.70509E+01   0.17636E+00
   0.70609E+01   0.17692E+00
   0.70709E+01   0.17749E+00
   0.70809E+01   0.17806E+00
   0.70909E+01   0.17863E+00
   0.71009E+01   0.17920E+00
   0.71109E+01   0.17976E+00
   0.71209E+01   0.18033E+00
   0.71309E+01   0.18090E+00
   0.71409E+01   0.18148E+00
   0.71509E+01   0.18204E+00
   0.71609E+01   0.18261E+00
   0.71709E+01   0.18318E+00
   0.71809E+01   0.18376E+00
   0.71909E+01   0.18433E+00
   0.72009E+01   0.18490E+00
   0.72109E+01   0.18547E+00
   0.72209E+01   0.18605E+00
   0.72309E+01   0.18662E+00
   0.72409E+01   0.18720E+00
   0.72509E+01   0.18777E+00
   0.72609E+01   0.18835E+00
   0.72709E+01   0.18892E+00
   0.72809E+01   0.18950E+00
   0.72909E+01   0.19007E+00
   0.73009E+01   0.19065E+00
   0.73109E+01   0.19122E+00
   0.73209E+01   0.19180E+00
   0.73309E+01   0.19238E+00
   0.73409E+01   0.19296E+00
   0.73509E+01   0.19353E+00
   0.73609E+01   0.19411E+00
   0.73709E+01   0.19469E+00
   0.73809E+01   0.19527E+00
   0.73909E+01   0.19585E+00
   0.74009E+01   0.19643E+00
   0.74109E+01   0.19701E+00
   0.74209E+01   0.19759E+00
   0.74309E+01   0.19817E+00
   0.74409E+01   0.19875E+00
   0.74509E+01   0.19933E+00
   0.74609E+01   0.19992E+00
   0.74709E+01   0.20049E+00
   0.74809E+01   0.20107E+00
   0.74909E+01   0.20166E+00
   0.75009E+01   0.20224E+00
   0.75109E+01   0.20282E+00
   0.75209E+01   0.20340E+00
   0.75309E+01   0.20399E+00
   0.75409E+01   0.20457E+00
   0.75509E+01   0.20516E+00
   0.75609E+01   0.20574E+00
   0.75709E+01   0.20632E+00
   0.75809E+01   0.20690E+00
   0.75909E+01   0.20749E+00
   0.76009E+01   0.20807E+00
   0.76109E+01   0.20866E+00
   0.76209E+01   0.20924E+00
   0.76309E+01   0.20983E+00
   0.76409E+01   0.21041E+00
   0.76509E+01   0.21100E+00
   0.76609E+01   0.21158E+00
   0.76709E+01   0.21217E+00
   0.76809E+01   0.21275E+00
   0.76909E+01   0.21334E+00
   0.77009E+01   0.21392E+00
   0.77109E+01   0.21451E+00
   0.77209E+01   0.21510E+00
   0.77309E+01   0.21568E+00
   0.77409E+01   0.21627E+00
   0.77509E+01   0.21686E+00
   0.77609E+01   0.21744E+00
   0.77709E+01   0.21803E+00
   0.77809E+01   0.21862E+00
   0.77909E+01   0.21920E+00
   0.78009E+01   0.21979E+00
   0.78109E+01   0.22038E+00
   0.78209E+01   0.22096E+00
   0.78309E+01   0.22155E+00
   0.78409E+01   0.22214E+00
   0.78509E+01   0.22273E+00
   0.78609E+01   0.22331E+00
   0.78709E+01   0.22390E+00
   0.78809E+01   0.22449E+00
   0.78909E+01   0.22508E+00
   0.79009E+01   0.22566E+00
   0.79109E+01   0.22625E+00
   0.79209E+01   0.22684E+00
   0.79309E+01   0.22743E+00
   0.79409E+01   0.22801E+00
   0.79509E+01   0.22860E+00
   0.79609E+01   0.22919E+00
   0.79709E+01   0.22978E+00
   0.79809E+01   0.23036E+00
   0.79909E+01   0.23095E+00
   0.80009E+01   0.23154E+00
   0.80109E+01   0.23213E+00
   0.80209E+01   0.23271E+00
   0.80309E+01   0.23330E+00
   0.80409E+01   0.23389E+00
   0.80509E+01   0.23448E+00
   0.80609E+01   0.23507E+00
   0.80709E+01   0.23565E+00
   0.80809E+01   0.23624E+00
   0.80909E+01   0.23683E+00
   0.81009E+01   0.23742E+00
   0.81109E+01   0.23800E+00
   0.81209E+01   0.23859E+00
   0.81309E+01   0.23918E+00
   0.81409E+01   0.23977E+00
   0.81509E+01   0.24035E+00
   0.81609E+01   0.24094E+00
   0.81709E+01   0.24153E+00
   0.81809E+01   0.24212E+00
   0.81909E+01   0.24271E+00
   0.82009E+01   0.24329E+00
   0.82109E+01   0.24388E+00
   0.82209E+01   0.24446E+00
   0.82309E+01   0.24505E+00
   0.82409E+01   0.24563E+00
   0.82509E+01   0.24622E+00
   0.82609E+01   0.24681E+00
   0.82709E+01   0.24739E+00
   0.82809E+01   0.24798E+00
   0.82909E+01   0.24856E+00
   0.83009E+01   0.24915E+00
   0.83109E+01   0.24973E+00
   0.83209E+01   0.25032E+00
   0.83309E+01   0.25090E+00
   0.83409E+01   0.25149E+00
   0.83509E+01   0.25207E+00
   0.83609E+01   0.25266E+00
   0.83709E+01   0.25324E+00
   0.83809E+01   0.25382E+00
   0.83909E+01   0.25440E+00
   0.84009E+01   0.25499E+00
   0.84109E+01   0.25557E+00
   0.84209E+01   0.25615E+00
   0.84309E+01   0.25674E+00
   0.84409E+01   0.25732E+00
   0.84509E+01   0.25790E+00
   0.84609E+01   0.25848E+00
   0.84709E+01   0.25906E+00
   0.84809E+01   0.25964E+00
   0.84909E+01   0.26022E+00
   0.85009E+01   0.26080E+00
   0.85109E+01   0.26138E+00
   0.85209E+01   0.26196E+00
   0.85309E+01   0.26254E+00
   0.85409E+01   0.26312E+00
   0.85509E+01   0.26370E+00
   0.85609E+01   0.26428E+00
   0.85709E+01   0.26486E+00
   0.85809E+01   0.26544E+00
   0.85909E+01   0.26601E+00
   0.86009E+01   0.26659E+00
   0.86109E+01   0.26717E+00
   0.86209E+01   0.26775E+00
   0.86309E+01   0.26832E+00
   0.86409E+01   0.26890E+00
   0.86509E+01   0.26947E+00
   0.86609E+01   0.27005E+00
   0.86709E+01   0.27062E+00
   0.86809E+01   0.27120E+00
   0.86909E+01   0.27177E+00
   0.87009E+01   0.27234E+00
   0.87109E+01   0.27292E+00
   0.87209E+01   0.27349E+00
   0.87309E+01   0.27406E+00
   0.87409E+01   0.27463E+00
   0.87509E+01   0.27521E+00
   0.87609E+01   0.27578E+00
   0.87709E+01   0.27635E+00
   0.87809E+01   0.27692E+00
   0.87909E+01   0.27749E+00
   0.88009E+01   0.27806E+00
   0.88109E+01   0.27863E+00
   0.88209E+01   0.27920E+00
   0.88309E+01   0.27976E+00
   0.88409E+01   0.28033E+00
   0.88509E+01   0.28090E+00
   0.88609E+01   0.28147E+00
   0.88709E+01   0.28203E+00
   0.88809E+01   0.28260E+00
   0.88909E+01   0.28316E+00
   0.89009E+01   0.28373E+00
   0.89109E+01   0.28429E+00
   0.89209E+01   0.28485E+00
   0.89309E+01   0.28542E+00
   0.89409E+01   0.28598E+00
   0.89509E+01   0.28654E+00
   0.89609E+01   0.28710E+00
   0.89709E+01   0.28767E+00
   0.89809E+01   0.28822E+00
   0.89909E+01   0.28878E+00
   0.90009E+01   0.28935E+00
   0.90109E+01   0.28990E+00
   0.90209E+01   0.29046E+00
   0.90309E+01   0.29102E+00
   0.90409E+01   0.29158E+00
   0.90509E+01   0.29213E+00
   0.90609E+01   0.29269E+00
   0.90709E+01   0.29324E+00
   0.90809E+01   0.29380E+00
   0.90909E+01   0.29436E+00
   0.91009E+01   0.29491E+00
   0.91109E+01   0.29546E+00
   0.91209E+01   0.29601E+00
   0.91309E+01   0.29656E+00
   0.91409E+01   0.29711E+00
   0.91509E+01   0.29766E+00
   0.91609E+01   0.29821E+00
   0.91709E+01   0.29876E+00
   0.91809E+01   0.29931E+00
   0.91909E+01   0.29985E+00
   0.92009E+01   0.30040E+00
   0.92109E+01   0.30095E+00
   0.92209E+01   0.30149E+00
   0.92309E+01   0.30204E+00
   0.92409E+01   0.30258E+00
   0.92509E+01   0.30312E+00
   0.92609E+01   0.30367E+00
   0.92709E+01   0.30421E+00
   0.92809E+01   0.30475E+00
   0.92909E+01   0.30529E+00
   0.93009E+01   0.30583E+00
   0.93109E+01   0.30637E+00
   0.93209E+01   0.30690E+00
   0.93309E+01   0.30744E+00
   0.93409E+01   0.30798E+00
   0.93509E+01   0.30851E+00
   0.93609E+01   0.30905E+00
   0.93709E+01   0.30958E+00
   0.93809E+01   0.31012E+00
   0.93909E+01   0.31065E+00
   0.94009E+01   0.31118E+00
   0.94109E+01   0.31171E+00
   0.94209E+01   0.31224E+00
   0.94309E+01   0.31277E+00
   0.94409E+01   0.31330E+00
   0.94509E+01   0.31383E+00
   0.94609E+01   0.31435E+00
   0.94709E+01   0.31488E+00
   0.94809E+01   0.31540E+00
   0.94909E+01   0.31593E+00
   0.95009E+01   0.31645E+00
   0.95109E+01   0.31697E+00
   0.95209E+01   0.31750E+00
   0.95309E+01   0.31802E+00
   0.95409E+01   0.31854E+00
   0.95509E+01   0.31906E+00
   0.95609E+01   0.31958E+00
   0.95709E+01   0.32009E+00
   0.95809E+01   0.32061E+00
   0.95909E+01   0.32112E+00
   0.96009E+01   0.32164E+00
   0.96109E+01   0.32215E+00
   0.96209E+01   0.32266E+00
   0.96309E+01   0.32318E+00
   0.96409E+01   0.32369E+00
   0.96509E+01   0.32420E+00
   0.96609E+01   0.32470E+00
   0.96709E+01   0.32521E+00
   0.96809E+01   0.32572E+00
   0.96909E+01   0.32623E+00
   0.97009E+01   0.32673E+00
   0.97109E+01   0.32723E+00
   0.97209E+01   0.32774E+00
   0.97309E+01   0.32824E+00
   0.97409E+01   0.32874E+00
   0.97509E+01   0.32924E+00
   0.97609E+01   0.32974E+00
   0.97709E+01   0.33024E+00
   0.97809E+01   0.33074E+00
   0.97909E+01   0.33123E+00
   0.98009E+01   0.33173E+00
   0.98109E+01   0.33222E+00
   0.98209E+01   0.33272E+00
   0.98309E+01   0.33321E+00
   0.98409E+01   0.33370E+00
   0.98509E+01   0.33419E+00
   0.98609E+01   0.33468E+00
   0.98709E+01   0.33517E+00
   0.98809E+01   0.33565E+00
   0.98909E+01   0.33614E+00
   0.99009E+01   0.33662E+00
   0.99109E+01   0.33711E+00
   0.99209E+01   0.33759E+00
   0.99309E+01   0.33807E+00
   0.99409E+01   0.33855E+00
   0.99509E+01   0.33903E+00
   0.99609E+01   0.33951E+00
   0.99709E+01   0.33999E+00
   0.99809E+01   0.34046E+00
   0.99909E+01   0.34094E+00
   0.10001E+02   0.34141E+00
   0.10011E+02   0.34189E+00
   0.10021E+02   0.34236E+00
   0.10031E+02   0.34283E+00
   0.10041E+02   0.34330E+00
   0.10051E+02   0.34377E+00
   0.10061E+02   0.34423E+00
   0.10071E+02   0.34470E+00
   0.10081E+02   0.34516E+00
   0.10091E+02   0.34563E+00
   0.10101E+02   0.34609E+00
   0.10111E+02   0.34655E+00
   0.10121E+02   0.34701E+00
   0.10131E+02   0.34746E+00
   0.10141E+02   0.34792E+00
   0.10151E+02   0.34838E+00
   0.10161E+02   0.34883E+00
   0.10171E+02   0.34929E+00
   0.10181E+02   0.34974E+00
   0.10191E+02   0.35019E+00
   0.10201E+02   0.35064E+00
   0.10211E+02   0.35109E+00
   0.10221E+02   0.35154E+00
   0.10231E+02   0.35198E+00
   0.10241E+02   0.35243E+00
   0.10251E+02   0.35287E+00
   0.10261E+02   0.35332E+00
   0.10271E+02   0.35376E+00
   0.10281E+02   0.35420E+00
   0.10291E+02   0.35464E+00
   0.10301E+02   0.35507E+00
   0.10311E+02   0.35551E+00
   0.10321E+02   0.35595E+00
   0.10331E+02   0.35638E+00
   0.10341E+02   0.35681E+00
   0.10351E+02   0.35724E+00
   0.10361E+02   0.35767E+00
   0.10371E+02   0.35810E+00
   0.10381E+02   0.35853E+00
   0.10391E+02   0.35895E+00
   0.10401E+02   0.35938E+00
   0.10411E+02   0.35980E+00
   0.10421E+02   0.36022E+00
   0.10431E+02   0.36064E+00
   0.10441E+02   0.36106E+00
   0.10451E+02   0.36148E+00
   0.10461E+02   0.36189E+00
   0.10471E+02   0.36231E+00
   0.10481E+02   0.36272E+00
   0.10491E+02   0.36313E+00
   0.10501E+02   0.36354E+00
   0.10511E+02   0.36395E+00
   0.10521E+02   0.36436E+00
   0.10531E+02   0.36477E+00
   0.10541E+02   0.36517E+00
   0.10551E+02   0.36558E+00
   0.10561E+02   0.36598E+00
   0.10571E+02   0.36638E+00
   0.10581E+02   0.36678E+00
   0.10591E+02   0.36717E+00
   0.10601E+02   0.36757E+00
   0.10611E+02   0.36797E+00
   0.10621E+02   0.36836E+00
   0.10631E+02   0.36875E+00
   0.10641E+02   0.36914E+00
   0.10651E+02   0.36953E+00
   0.10661E+02   0.36992E+00
   0.10671E+02   0.37030E+00
   0.10681E+02   0.37069E+00
   0.10691E+02   0.37107E+00
   0.10701E+02   0.37146E+00
   0.10711E+02   0.37183E+00
   0.10721E+02   0.37221E+00
   0.10731E+02   0.37259E+00
   0.10741E+02   0.37297E+00
   0.10751E+02   0.37334E+00
   0.10761E+02   0.37371E+00
   0.10771E+02   0.37409E+00
   0.10781E+02   0.37445E+00
   0.10791E+02   0.37482E+00
   0.10801E+02   0.37519E+00
   0.10811E+02   0.37556E+00
   0.10821E+02   0.37592E+00
   0.10831E+02   0.37628E+00
   0.10841E+02   0.37664E+00
   0.10851E+02   0.37700E+00
   0.10861E+02   0.37736E+00
   0.10871E+02   0.37771E+00
   0.10881E+02   0.37807E+00
   0.10891E+02   0.37842E+00
   0.10901E+02   0.37877E+00
   0.10911E+02   0.37912E+00
   0.10921E+02   0.37947E+00
   0.10931E+02   0.37982E+00
   0.10941E+02   0.38016E+00
   0.10951E+02   0.38050E+00
   0.10961E+02   0.38085E+00
   0.10971E+02   0.38119E+00
   0.10981E+02   0.38152E+00
   0.10991E+02   0.38186E+00
   0.11001E+02   0.38220E+00
   0.11011E+02   0.38253E+00
   0.11021E+02   0.38286E+00
   0.11031E+02   0.38319E+00
   0.11041E+02   0.38352E+00
   0.11051E+02   0.38385E+00
   0.11061E+02   0.38417E+00
   0.11071E+02   0.38450E+00
   0.11081E+02   0.38482E+00
   0.11091E+02   0.38514E+00
   0.11101E+02   0.38546E+00
   0.11111E+02   0.38577E+00
   0.11121E+02   0.38609E+00
   0.11131E+02   0.38640E+00
   0.11141E+02   0.38671E+00
   0.11151E+02   0.38702E+00
   0.11161E+02   0.38733E+00
   0.11171E+02   0.38764E+00
   0.11181E+02   0.38794E+00
   0.11191E+02   0.38825E+00
   0.11201E+02   0.38855E+00
   0.11211E+02   0.38885E+00
   0.11221E+02   0.38915E+00
   0.11231E+02   0.38944E+00
   0.11241E+02   0.38974E+00
   0.11251E+02   0.39003E+00
   0.11261E+02   0.39032E+00
   0.11271E+02   0.39061E+00
   0.11281E+02   0.39090E+00
   0.11291E+02   0.39118E+00
   0.11301E+02   0.39147E+00
   0.11311E+02   0.39175E+00
   0.11321E+02   0.39203E+00
   0.11331E+02   0.39231E+00
   0.11341E+02   0.39259E+00
   0.11351E+02   0.39286E+00
   0.11361E+02   0.39314E+00
   0.11371E+02   0.39341E+00
   0.11381E+02   0.39368E+00
   0.11391E+02   0.39395E+00
   0.11401E+02   0.39421E+00
   0.11411E+02   0.39448E+00
   0.11421E+02   0.39474E+00
   0.11431E+02   0.39500E+00
   0.11441E+02   0.39526E+00
   0.11451E+02   0.39552E+00
   0.11461E+02   0.39578E+00
   0.11471E+02   0.39603E+00
   0.11481E+02   0.39628E+00
   0.11491E+02   0.39653E+00
   0.11501E+02   0.39678E+00
   0.11511E+02   0.39703E+00
   0.11521E+02   0.39727E+00
   0.11531E+02   0.39752E+00
   0.11541E+02   0.39776E+00
   0.11551E+02   0.39800E+00
   0.11561E+02   0.39823E+00
   0.11571E+02   0.39847E+00
   0.11581E+02   0.39870E+00
   0.11591E+02   0.39893E+00
   0.11601E+02   0.39916E+00
   0.11611E+02   0.39939E+00
   0.11621E+02   0.39962E+00
   0.11631E+02   0.39984E+00
   0.11641E+02   0.40007E+00
   0.11651E+02   0.40029E+00
   0.11661E+02   0.40051E+00
   0.11671E+02   0.40072E+00
   0.11681E+02   0.40094E+00
   0.11691E+02   0.40115E+00
   0.11701E+02   0.40136E+00
   0.11711E+02   0.40157E+00
   0.11721E+02   0.40178E+00
   0.11731E+02   0.40198E+00
   0.11741E+02   0.40219E+00
   0.11751E+02   0.40239E+00
   0.11761E+02   0.40259E+00
   0.11771E+02   0.40279E+00
   0.11781E+02   0.40298E+00
   0.11791E+02   0.40318E+00
   0.11801E+02   0.40337E+00
   0.11811E+02   0.40356E+00
   0.11821E+02   0.40375E+00
   0.11831E+02   0.40394E+00
   0.11841E+02   0.40412E+00
   0.11851E+02   0.40430E+00
   0.11861E+02   0.40448E+00
   0.11871E+02   0.40466E+00
   0.11881E+02   0.40484E+00
   0.11891E+02   0.40501E+00
   0.11901E+02   0.40519E+00
   0.11911E+02   0.40536E+00
   0.11921E+02   0.40553E+00
   0.11931E+02   0.40569E+00
   0.11941E+02   0.40586E+00
   0.11951E+02   0.40602E+00
   0.11961E+02   0.40618E+00
   0.11971E+02   0.40634E+00
   0.11981E+02   0.40650E+00
   0.11991E+02   0.40665E+00
   0.12001E+02   0.40681E+00
   0.12011E+02   0.40696E+00
   0.12021E+02   0.40711E+00
   0.12031E+02   0.40726E+00
   0.12041E+02   0.40740E+00
   0.12051E+02   0.40754E+00
   0.12061E+02   0.40769E+00
   0.12071E+02   0.40783E+00
   0.12081E+02   0.40796E+00
   0.12091E+02   0.40810E+00
   0.12101E+02   0.40823E+00
   0.12111E+02   0.40836E+00
   0.12121E+02   0.40849E+00
   0.12131E+02   0.40862E+00
   0.12141E+02   0.40875E+00
   0.12151E+02   0.40887E+00
   0.12161E+02   0.40899E+00
   0.12171E+02   0.40911E+00
   0.12181E+02   0.40923E+00
   0.12191E+02   0.40935E+00
   0.12201E+02   0.40946E+00
   0.12211E+02   0.40957E+00
   0.12221E+02   0.40968E+00
   0.12231E+02   0.40979E+00
   0.12241E+02   0.40989E+00
   0.12251E+02   0.41000E+00
   0.12261E+02   0.41010E+00
   0.12271E+02   0.41020E+00
   0.12281E+02   0.41030E+00
   0.12291E+02   0.41039E+00
   0.12301E+02   0.41049E+00
   0.12311E+02   0.41058E+00
   0.12321E+02   0.41067E+00
   0.12331E+02   0.41076E+00
   0.12341E+02   0.41084E+00
   0.12351E+02   0.41093E+00
   0.12361E+02   0.41101E+00
   0.12371E+02   0.41109E+00
   0.12381E+02   0.41117E+00
   0.12391E+02   0.41124E+00
   0.12401E+02   0.41132E+00
   0.12411E+02   0.41139E+00
   0.12421E+02   0.41146E+00
   0.12431E+02   0.41153E+00
   0.12441E+02   0.41159E+00
   0.12451E+02   0.41166E+00
   0.12461E+02   0.41172E+00
   0.12471E+02   0.41178E+00
   0.12481E+02   0.41184E+00
   0.12491E+02   0.41189E+00
   0.12501E+02   0.41195E+00
   0.12511E+02   0.41200E+00
   0.12521E+02   0.41205E+00
   0.12531E+02   0.41210E+00
   0.12541E+02   0.41215E+00
   0.12551E+02   0.41219E+00
   0.12561E+02   0.41223E+00
   0.12571E+02   0.41227E+00
   0.12581E+02   0.41231E+00
   0.12591E+02   0.41235E+00
   0.12601E+02   0.41238E+00
   0.12611E+02   0.41242E+00
   0.12621E+02   0.41245E+00
   0.12631E+02   0.41248E+00
   0.12641E+02   0.41250E+00
   0.12651E+02   0.41253E+00
   0.12661E+02   0.41255E+00
   0.12671E+02   0.41257E+00
   0.12681E+02   0.41259E+00
   0.12691E+02   0.41261E+00
   0.12701E+02   0.41263E+00
   0.12711E+02   0.41264E+00
   0.12721E+02   0.41266E+00
   0.12731E+02   0.41267E+00
   0.12741E+02   0.41268E+00
   0.12751E+02   0.41269E+00
   0.12761E+02   0.41269E+00
   0.12771E+02   0.41270E+00
   0.12781E+02   0.41270E+00
   0.12791E+02   0.41270E+00
   0.12801E+02   0.41270E+00
   0.12811E+02   0.41270E+00


   0.11000E-01   0.11834E-07
   0.21000E-01   0.22768E-07
   0.31000E-01   0.51076E-07
   0.41000E-01   0.10503E-06
   0.51000E-01   0.19291E-06
   0.60999E-01   0.32298E-06
   0.70999E-01   0.50351E-06
   0.80999E-01   0.74278E-06
   0.90999E-01   0.10491E-05
   0.10100E+00   0.14306E-05
   0.11100E+00   0.18958E-05
   0.12100E+00   0.24527E-05
   0.13100E+00   0.31098E-05
   0.14100E+00   0.38753E-05
   0.15100E+00   0.47574E-05
   0.16100E+00   0.57644E-05
   0.17100E+00   0.69046E-05
   0.18100E+00   0.81863E-05
   0.19100E+00   0.96178E-05
   0.20100E+00   0.11207E-04
   0.21100E+00   0.12963E-04
   0.22100E+00   0.14893E-04
   0.23100E+00   0.17006E-04
   0.24100E+00   0.19311E-04
   0.25100E+00   0.21814E-04
   0.26100E+00   0.24526E-04
   0.27100E+00   0.27453E-04
   0.28100E+00   0.30604E-04
   0.29100E+00   0.33988E-04
   0.30100E+00   0.37613E-04
   0.31100E+00   0.41487E-04
   0.32100E+00   0.45618E-04
   0.33100E+00   0.50014E-04
   0.34100E+00   0.54685E-04
   0.35100E+00   0.59637E-04
   0.36100E+00   0.64880E-04
   0.37100E+00   0.70422E-04
   0.38100E+00   0.76270E-04
   0.39100E+00   0.82434E-04
   0.40100E+00   0.88921E-04
   0.41100E+00   0.95740E-04
   0.42100E+00   0.10290E-03
   0.43100E+00   0.11041E-03
   0.44100E+00   0.11827E-03
   0.45100E+00   0.12650E-03
   0.46100E+00   0.13510E-03
   0.47100E+00   0.14408E-03
   0.48100E+00   0.15346E-03
   0.49100E+00   0.16323E-03
   0.50100E+00   0.17340E-03
   0.51099E+00   0.18400E-03
   0.52099E+00   0.19501E-03
   0.53099E+00   0.20646E-03
   0.54099E+00   0.21834E-03
   0.55099E+00   0.23067E-03
   0.56099E+00   0.24346E-03
   0.57099E+00   0.25671E-03
   0.58099E+00   0.27044E-03
   0.59099E+00   0.28464E-03
   0.60099E+00   0.29934E-03
   0.61099E+00   0.31453E-03
   0.62099E+00   0.33022E-03
   0.63099E+00   0.34644E-03
   0.64099E+00   0.36317E-03
   0.65099E+00   0.38043E-03
   0.66099E+00   0.39823E-03
   0.67099E+00   0.41658E-03
   0.68099E+00   0.43549E-03
   0.69099E+00   0.45495E-03
   0.70099E+00   0.47499E-03
   0.71099E+00   0.49561E-03
   0.72099E+00   0.51682E-03
   0.73099E+00   0.53862E-03
   0.74099E+00   0.56103E-03
   0.75099E+00   0.58405E-03
   0.76099E+00   0.60769E-03
   0.77099E+00   0.63196E-03
   0.78099E+00   0.65687E-03
   0.79099E+00   0.68243E-03
   0.80099E+00   0.70864E-03
   0.81099E+00   0.73551E-03
   0.82099E+00   0.76306E-03
   0.83099E+00   0.79128E-03
   0.84099E+00   0.82019E-03
   0.85099E+00   0.84955E-03
   0.86099E+00   0.87955E-03
   0.87099E+00   0.91025E-03
   0.88099E+00   0.94167E-03
   0.89099E+00   0.97381E-03
   0.90099E+00   0.10067E-02
   0.91099E+00   0.10403E-02
   0.92099E+00   0.10746E-02
   0.93099E+00   0.11098E-02
   0.94099E+00   0.11456E-02
   0.95099E+00   0.11823E-02
   0.96099E+00   0.12197E-02
   0.97099E+00   0.12579E-02
   0.98099E+00   0.12969E-02
   0.99099E+00   0.13367E-02
   0.10010E+01   0.13773E-02
   0.10110E+01   0.14187E-02
   0.10210E+01   0.14610E-02
   0.10310E+01   0.15041E-02
   0.10410E+01   0.15481E-02
   0.10510E+01   0.15929E-02
   0.10610E+01   0.16385E-02
   0.10710E+01   0.16850E-02
   0.10810E+01   0.17324E-02
   0.10910E+01   0.17807E-02
   0.11010E+01   0.18299E-02
   0.11110E+01   0.18800E-02
   0.11210E+01   0.19310E-02
   0.11310E+01   0.19829E-02
   0.11410E+01   0.20357E-02
   0.11510E+01   0.20895E-02
   0.11610E+01   0.21442E-02
   0.11710E+01   0.21999E-02
   0.11810E+01   0.22565E-02
   0.11910E+01   0.23141E-02
   0.12010E+01   0.23727E-02
   0.12110E+01   0.24322E-02
   0.12210E+01   0.24927E-02
   0.12310E+01   0.25536E-02
   0.12410E+01   0.26155E-02
   0.12510E+01   0.26784E-02
   0.12610E+01   0.27423E-02
   0.12710E+01   0.28073E-02
   0.12810E+01   0.28733E-02
   0.12910E+01   0.29403E-02
   0.13010E+01   0.30083E-02
   0.13110E+01   0.30775E-02
   0.13210E+01   0.31477E-02
   0.13310E+01   0.32189E-02
   0.13410E+01   0.32912E-02
   0.13510E+01   0.33647E-02
   0.13610E+01   0.34392E-02
   0.13710E+01   0.35148E-02
   0.13810E+01   0.35915E-02
   0.13910E+01   0.36694E-02
   0.14010E+01   0.37483E-02
   0.14110E+01   0.38285E-02
   0.14210E+01   0.39097E-02
   0.14310E+01   0.39921E-02
   0.14410E+01   0.40757E-02
   0.14510E+01   0.41604E-02
   0.14610E+01   0.42463E-02
   0.14710E+01   0.43334E-02
   0.14810E+01   0.44217E-02
   0.14910E+01   0.45112E-02
   0.15010E+01   0.46017E-02
   0.15110E+01   0.46927E-02
   0.15210E+01   0.47849E-02
   0.15310E+01   0.48783E-02
   0.15410E+01   0.49729E-02
   0.15510E+01   0.50688E-02
   0.15610E+01   0.51659E-02
   0.15710E+01   0.52643E-02
   0.15810E+01   0.53639E-02
   0.15910E+01   0.54648E-02
   0.16010E+01   0.55670E-02
   0.16110E+01   0.56704E-02
   0.16210E+01   0.57752E-02
   0.16310E+01   0.58812E-02
   0.16410E+01   0.59886E-02
   0.16510E+01   0.60973E-02
   0.16610E+01   0.62073E-02
   0.16710E+01   0.63186E-02
   0.16810E+01   0.64313E-02
   0.16910E+01   0.65453E-02
   0.17010E+01   0.66607E-02
   0.17110E+01   0.67774E-02
   0.17210E+01   0.68955E-02
   0.17310E+01   0.70150E-02
   0.17410E+01   0.71349E-02
   0.17510E+01   0.72559E-02
   0.17610E+01   0.73783E-02
   0.17710E+01   0.75021E-02
   0.17810E+01   0.76274E-02
   0.17910E+01   0.77540E-02
   0.18010E+01   0.78821E-02
   0.18110E+01   0.80116E-02
   0.18210E+01   0.81425E-02
   0.18310E+01   0.82749E-02
   0.18410E+01   0.84087E-02
   0.18510E+01   0.85440E-02
   0.18610E+01   0.86808E-02
   0.18710E+01   0.88190E-02
   0.18810E+01   0.89587E-02
   0.18910E+01   0.90999E-02
   0.19010E+01   0.92427E-02
   0.19110E+01   0.93869E-02
   0.19210E+01   0.95326E-02
   0.19310E+01   0.96799E-02
   0.19410E+01   0.98285E-02
   0.19510E+01   0.99773E-02
   0.19610E+01   0.10128E-01
   0.19710E+01   0.10280E-01
   0.19810E+01   0.10433E-01
   0.19910E+01   0.10588E-01
   0.20010E+01   0.10745E-01
   0.20110E+01   0.10903E-01
   0.20210E+01   0.11062E-01
   0.20310E+01   0.11224E-01
   0.20410E+01   0.11387E-01
   0.20510E+01   0.11551E-01
   0.20610E+01   0.11717E-01
   0.20710E+01   0.11885E-01
   0.20810E+01   0.12054E-01
   0.20910E+01   0.12225E-01
   0.21010E+01   0.12398E-01
   0.21110E+01   0.12572E-01
   0.21210E+01   0.12748E-01
   0.21310E+01   0.12924E-01
   0.21410E+01   0.13102E-01
   0.21510E+01   0.13281E-01
   0.21610E+01   0.13462E-01
   0.21710E+01   0.13644E-01
   0.21810E+01   0.13828E-01
   0.21910E+01   0.14014E-01
   0.22010E+01   0.14202E-01
   0.22110E+01   0.14391E-01
   0.22210E+01   0.14582E-01
   0.22310E+01   0.14775E-01
   0.22410E+01   0.14969E-01
   0.22510E+01   0.15165E-01
   0.22610E+01   0.15363E-01
   0.22710E+01   0.15563E-01
   0.22810E+01   0.15765E-01
   0.22910E+01   0.15968E-01
   0.23010E+01   0.16171E-01
   0.23110E+01   0.16376E-01
   0.23210E+01   0.16582E-01
   0.23310E+01   0.16791E-01
   0.23410E+01   0.17001E-01
   0.23510E+01   0.17213E-01
   0.23610E+01   0.17426E-01
   0.23710E+01   0.17642E-01
   0.23810E+01   0.17859E-01
   0.23910E+01   0.18078E-01
   0.24010E+01   0.18299E-01
   0.24110E+01   0.18522E-01
   0.24210E+01   0.18747E-01
   0.24310E+01   0.18974E-01
   0.24410E+01   0.19202E-01
   0.24510E+01   0.19432E-01
   0.24610E+01   0.19662E-01
   0.24710E+01   0.19894E-01
   0.24810E+01   0.20127E-01
   0.24910E+01   0.20363E-01
   0.25010E+01   0.20600E-01
   0.25110E+01   0.20840E-01
   0.25210E+01   0.21081E-01
   0.25310E+01   0.21324E-01
   0.25410E+01   0.21569E-01
   0.25510E+01   0.21816E-01
   0.25610E+01   0.22065E-01
   0.25710E+01   0.22316E-01
   0.25810E+01   0.22569E-01
   0.25910E+01   0.22824E-01
   0.26010E+01   0.23080E-01
   0.26110E+01   0.23336E-01
   0.26210E+01   0.23594E-01
   0.26310E+01   0.23854E-01
   0.26410E+01   0.24116E-01
   0.26510E+01   0.24381E-01
   0.26610E+01   0.24647E-01
   0.26710E+01   0.24915E-01
   0.26810E+01   0.25185E-01
   0.26910E+01   0.25457E-01
   0.27010E+01   0.25731E-01
   0.27110E+01   0.26007E-01
   0.27210E+01   0.26286E-01
   0.27310E+01   0.26566E-01
   0.27410E+01   0.26848E-01
   0.27510E+01   0.27129E-01
   0.27610E+01   0.27413E-01
   0.27710E+01   0.27699E-01
   0.27810E+01   0.27986E-01
   0.27910E+01   0.28276E-01
   0.28010E+01   0.28568E-01
   0.28110E+01   0.28862E-01
   0.28210E+01   0.29158E-01
   0.28310E+01   0.29456E-01
   0.28410E+01   0.29756E-01
   0.28510E+01   0.30059E-01
   0.28610E+01   0.30363E-01
   0.28710E+01   0.30670E-01
   0.28810E+01   0.30975E-01
   0.28910E+01   0.31283E-01
   0.29010E+01   0.31593E-01
   0.29110E+01   0.31905E-01
   0.29210E+01   0.32219E-01
   0.29310E+01   0.32536E-01
   0.29410E+01   0.32854E-01
   0.29510E+01   0.33175E-01
   0.29610E+01   0.33498E-01
   0.29710E+01   0.33823E-01
   0.29810E+01   0.34150E-01
   0.29910E+01   0.34480E-01
   0.30010E+01   0.34809E-01
   0.30110E+01   0.35139E-01
   0.30210E+01   0.35472E-01
   0.30310E+01   0.35807E-01
   0.30410E+01   0.36144E-01
   0.30510E+01   0.36484E-01
   0.30610E+01   0.36825E-01
   0.30710E+01   0.37169E-01
   0.30810E+01   0.37515E-01
   0.30910E+01   0.37864E-01
   0.31010E+01   0.38214E-01
   0.31110E+01   0.38567E-01
   0.31210E+01   0.38919E-01
   0.31310E+01   0.39273E-01
   0.31410E+01   0.39629E-01
   0.31510E+01   0.39988E-01
   0.31610E+01   0.40348E-01
   0.31710E+01   0.40711E-01
   0.31810E+01   0.41076E-01
   0.31910E+01   0.41444E-01
   0.32010E+01   0.41814E-01
   0.32110E+01   0.42186E-01
   0.32210E+01   0.42560E-01
   0.32310E+01   0.42937E-01
   0.32410E+01   0.43312E-01
   0.32510E+01   0.43690E-01
   0.32610E+01   0.44070E-01
   0.32710E+01   0.44452E-01
   0.32810E+01   0.44837E-01
   0.32910E+01   0.45224E-01
   0.33010E+01   0.45613E-01
   0.33110E+01   0.46005E-01
   0.33210E+01   0.46399E-01
   0.33310E+01   0.46795E-01
   0.33410E+01   0.47193E-01
   0.33510E+01   0.47591E-01
   0.33610E+01   0.47991E-01
   0.33710E+01   0.48393E-01
   0.33810E+01   0.48797E-01
   0.33910E+01   0.49204E-01
   0.34010E+01   0.49613E-01
   0.34110E+01   0.50025E-01
   0.34210E+01   0.50439E-01
   0.34310E+01   0.50855E-01
   0.34410E+01   0.51274E-01
   0.34510E+01   0.51694E-01
   0.34610E+01   0.52114E-01
   0.34710E+01   0.52536E-01
   0.34810E+01   0.52960E-01
   0.34910E+01   0.53387E-01
   0.35010E+01   0.53816E-01
   0.35110E+01   0.54248E-01
   0.35210E+01   0.54682E-01
   0.35310E+01   0.55118E-01
   0.35410E+01   0.55557E-01
   0.35510E+01   0.55999E-01
   0.35610E+01   0.56439E-01
   0.35710E+01   0.56881E-01
   0.35810E+01   0.57326E-01
   0.35910E+01   0.57773E-01
   0.36010E+01   0.58222E-01
   0.36110E+01   0.58674E-01
   0.36210E+01   0.59129E-01
   0.36310E+01   0.59586E-01
   0.36410E+01   0.60045E-01
   0.36510E+01   0.60508E-01
   0.36610E+01   0.60968E-01
   0.36710E+01   0.61431E-01
   0.36810E+01   0.61896E-01
   0.36910E+01   0.62363E-01
   0.37010E+01   0.62833E-01
   0.37110E+01   0.63306E-01
   0.37210E+01   0.63781E-01
   0.37310E+01   0.64259E-01
   0.37410E+01   0.64739E-01
   0.37510E+01   0.65221E-01
   0.37610E+01   0.65701E-01
   0.37710E+01   0.66184E-01
   0.37810E+01   0.66670E-01
   0.37910E+01   0.67158E-01
   0.38010E+01   0.67649E-01
   0.38110E+01   0.68142E-01
   0.38210E+01   0.68638E-01
   0.38310E+01   0.69137E-01
   0.38410E+01   0.69638E-01
   0.38510E+01   0.70138E-01
   0.38610E+01   0.70639E-01
   0.38710E+01   0.71143E-01
   0.38810E+01   0.71649E-01
   0.38910E+01   0.72159E-01
   0.39010E+01   0.72670E-01
   0.39110E+01   0.73185E-01
   0.39210E+01   0.73702E-01
   0.39310E+01   0.74221E-01
   0.39410E+01   0.74739E-01
   0.39510E+01   0.75259E-01
   0.39610E+01   0.75781E-01
   0.39710E+01   0.76306E-01
   0.39810E+01   0.76834E-01
   0.39910E+01   0.77364E-01
   0.40010E+01   0.77897E-01
   0.40110E+01   0.78433E-01
   0.40210E+01   0.78971E-01
   0.40310E+01   0.79507E-01
   0.40410E+01   0.80045E-01
   0.40510E+01   0.80586E-01
   0.40610E+01   0.81130E-01
   0.40710E+01   0.81676E-01
   0.40810E+01   0.82225E-01
   0.40910E+01   0.82776E-01
   0.41010E+01   0.83330E-01
   0.41110E+01   0.83887E-01
   0.41210E+01   0.84442E-01
   0.41310E+01   0.84999E-01
   0.41410E+01   0.85558E-01
   0.41510E+01   0.86121E-01
   0.41610E+01   0.86685E-01
   0.41710E+01   0.87253E-01
   0.41810E+01   0.87823E-01
   0.41910E+01   0.88396E-01
   0.42010E+01   0.88971E-01
   0.42110E+01   0.89544E-01
   0.42210E+01   0.90119E-01
   0.42310E+01   0.90697E-01
   0.42410E+01   0.91278E-01
   0.42510E+01   0.91862E-01
   0.42610E+01   0.92448E-01
   0.42710E+01   0.93037E-01
   0.42810E+01   0.93628E-01
   0.42910E+01   0.94217E-01
   0.43010E+01   0.94808E-01
   0.43110E+01   0.95402E-01
   0.43210E+01   0.95999E-01
   0.43310E+01   0.96599E-01
   0.43410E+01   0.97201E-01
   0.43510E+01   0.97806E-01
   0.43610E+01   0.98414E-01
   0.43710E+01   0.99020E-01
   0.43810E+01   0.99628E-01
   0.43910E+01   0.10024E+00
   0.44010E+01   0.10085E+00
   0.44110E+01   0.10147E+00
   0.44210E+01   0.10209E+00
   0.44310E+01   0.10271E+00
   0.44410E+01   0.10333E+00
   0.44510E+01   0.10395E+00
   0.44610E+01   0.10457E+00
   0.44710E+01   0.10520E+00
   0.44810E+01   0.10583E+00
   0.44910E+01   0.10646E+00
   0.45010E+01   0.10710E+00
   0.45110E+01   0.10773E+00
   0.45210E+01   0.10837E+00
   0.45310E+01   0.10901E+00
   0.45410E+01   0.10965E+00
   0.45510E+01   0.11029E+00
   0.45610E+01   0.11094E+00
   0.45710E+01   0.11158E+00
   0.45810E+01   0.11224E+00
   0.45910E+01   0.11289E+00
   0.46010E+01   0.11354E+00
   0.46110E+01   0.11419E+00
   0.46210E+01   0.11485E+00
   0.46310E+01   0.11551E+00
   0.46410E+01   0.11617E+00
   0.46510E+01   0.11683E+00
   0.46610E+01   0.11750E+00
   0.46710E+01   0.11817E+00
   0.46810E+01   0.11883E+00
   0.46910E+01   0.11950E+00
   0.47010E+01   0.12017E+00
   0.47110E+01   0.12085E+00
   0.47210E+01   0.12153E+00
   0.47310E+01   0.12221E+00
   0.47410E+01   0.12289E+00
   0.47510E+01   0.12357E+00
   0.47610E+01   0.12425E+00
   0.47710E+01   0.12494E+00
   0.47810E+01   0.12563E+00
   0.47910E+01   0.12632E+00
   0.48010E+01   0.12701E+00
   0.48110E+01   0.12771E+00
   0.48210E+01   0.12840E+00
   0.48310E+01   0.12909E+00
   0.48410E+01   0.12979E+00
   0.48510E+01   0.13049E+00
   0.48610E+01   0.13120E+00
   0.48710E+01   0.13190E+00
   0.48810E+01   0.13261E+00
   0.48910E+01   0.13332E+00
   0.49010E+01   0.13403E+00
   0.49110E+01   0.13474E+00
   0.49210E+01   0.13545E+00
   0.49310E+01   0.13617E+00
   0.49410E+01   0.13689E+00
   0.49510E+01   0.13761E+00
   0.49610E+01   0.13833E+00
   0.49710E+01   0.13905E+00
   0.49810E+01   0.13978E+00
   0.49910E+01   0.14051E+00
   0.50010E+01   0.14124E+00
   0.50109E+01   0.14197E+00
   0.50209E+01   0.14270E+00
   0.50309E+01   0.14344E+00
   0.50409E+01   0.14417E+00
   0.50509E+01   0.14491E+00
   0.50609E+01   0.14565E+00
   0.50709E+01   0.14639E+00
   0.50809E+01   0.14714E+00
   0.50909E+01   0.14789E+00
   0.51009E+01   0.14863E+00
   0.51109E+01   0.14938E+00
   0.51209E+01   0.15013E+00
   0.51309E+01   0.15088E+00
   0.51409E+01   0.15164E+00
   0.51509E+01   0.15240E+00
   0.51609E+01   0.15315E+00
   0.51709E+01   0.15391E+00
   0.51809E+01   0.15467E+00
   0.51909E+01   0.15543E+00
   0.52009E+01   0.15620E+00
   0.52109E+01   0.15697E+00
   0.52209E+01   0.15774E+00
   0.52309E+01   0.15851E+00
   0.52409E+01   0.15928E+00
   0.52509E+01   0.16005E+00
   0.52609E+01   0.16082E+00
   0.52709E+01   0.16160E+00
   0.52809E+01   0.16239E+00
   0.52909E+01   0.16316E+00
   0.53009E+01   0.16394E+00
   0.53109E+01   0.16473E+00
   0.53209E+01   0.16551E+00
   0.53309E+01   0.16630E+00
   0.53409E+01   0.16709E+00
   0.53509E+01   0.16788E+00
   0.53609E+01   0.16867E+00
   0.53709E+01   0.16946E+00
   0.53809E+01   0.17026E+00
   0.53909E+01   0.17106E+00
   0.54009E+01   0.17186E+00
   0.54109E+01   0.17266E+00
   0.54209E+01   0.17346E+00
   0.54309E+01   0.17426E+00
   0.54409E+01   0.17507E+00
   0.54509E+01   0.17588E+00
   0.54609E+01   0.17669E+00
   0.54709E+01   0.17750E+00
   0.54809E+01   0.17831E+00
   0.54909E+01   0.17912E+00
   0.55009E+01   0.17994E+00
   0.55109E+01   0.18076E+00
   0.55209E+01   0.18158E+00
   0.55309E+01   0.18240E+00
   0.55409E+01   0.18322E+00
   0.55509E+01   0.18404E+00
   0.55609E+01   0.18486E+00
   0.55709E+01   0.18569E+00
   0.55809E+01   0.18652E+00
   0.55909E+01   0.18735E+00
   0.56009E+01   0.18818E+00
   0.56109E+01   0.18901E+00
   0.56209E+01   0.18985E+00
   0.56309E+01   0.19068E+00
   0.56409E+01   0.19152E+00
   0.56509E+01   0.19236E+00
   0.56609E+01   0.19320E+00
   0.56709E+01   0.19404E+00
   0.56809E+01   0.19488E+00
   0.56909E+01   0.19573E+00
   0.57009E+01   0.19658E+00
   0.57109E+01   0.19742E+00
   0.57209E+01   0.19827E+00
   0.57309E+01   0.19912E+00
   0.57409E+01   0.19997E+00
   0.57509E+01   0.20082E+00
   0.57609E+01   0.20168E+00
   0.57709E+01   0.20253E+00
   0.57809E+01   0.20339E+00
   0.57909E+01   0.20425E+00
   0.58009E+01   0.20511E+00
   0.58109E+01   0.20598E+00
   0.58209E+01   0.20684E+00
   0.58309E+01   0.20770E+00
   0.58409E+01   0.20856E+00
   0.58509E+01   0.20943E+00
   0.58609E+01   0.21030E+00
   0.58709E+01   0.21117E+00
   0.58809E+01   0.21204E+00
   0.58909E+01   0.21291E+00
   0.59009E+01   0.21379E+00
   0.59109E+01   0.21466E+00
   0.59209E+01   0.21554E+00
   0.59309E+01   0.21642E+00
   0.59409E+01   0.21730E+00
   0.59509E+01   0.21818E+00
   0.59609E+01   0.21906E+00
   0.59709E+01   0.21995E+00
   0.59809E+01   0.22083E+00
   0.59909E+01   0.22172E+00
   0.60009E+01   0.22260E+00
   0.60109E+01   0.22349E+00
   0.60209E+01   0.22438E+00
   0.60309E+01   0.22528E+00
   0.60409E+01   0.22617E+00
   0.60509E+01   0.22706E+00
   0.60609E+01   0.22795E+00
   0.60709E+01   0.22885E+00
   0.60809E+01   0.22975E+00
   0.60909E+01   0.23065E+00
   0.61009E+01   0.23155E+00
   0.61109E+01   0.23245E+00
   0.61209E+01   0.23335E+00
   0.61309E+01   0.23426E+00
   0.61409E+01   0.23516E+00
   0.61509E+01   0.23607E+00
   0.61609E+01   0.23697E+00
   0.61709E+01   0.23788E+00
   0.61809E+01   0.23879E+00
   0.61909E+01   0.23971E+00
   0.62009E+01   0.24062E+00
   0.62109E+01   0.24153E+00
   0.62209E+01   0.24244E+00
   0.62309E+01   0.24336E+00
   0.62409E+01   0.24428E+00
   0.62509E+01   0.24519E+00
   0.62609E+01   0.24611E+00
   0.62709E+01   0.24703E+00
   0.62809E+01   0.24795E+00
   0.62909E+01   0.24888E+00
   0.63009E+01   0.24980E+00
   0.63109E+01   0.25072E+00
   0.63209E+01   0.25164E+00
   0.63309E+01   0.25257E+00
   0.63409E+01   0.25350E+00
   0.63509E+01   0.25443E+00
   0.63609E+01   0.25536E+00
   0.63709E+01   0.25629E+00
   0.63809E+01   0.25722E+00
   0.63909E+01   0.25815E+00
   0.64009E+01   0.25908E+00
   0.64109E+01   0.26001E+00
   0.64209E+01   0.26095E+00
   0.64309E+01   0.26189E+00
   0.64409E+01   0.26282E+00
   0.64509E+01   0.26376E+00
   0.64609E+01   0.26470E+00
   0.64709E+01   0.26564E+00
   0.64809E+01   0.26658E+00
   0.64909E+01   0.26752E+00
   0.65009E+01   0.26846E+00
   0.65109E+01   0.26940E+00
   0.65209E+01   0.27035E+00
   0.65309E+01   0.27130E+00
   0.65409E+01   0.27224E+00
   0.65509E+01   0.27319E+00
   0.65609E+01   0.27413E+00
   0.65709E+01   0.27509E+00
   0.65809E+01   0.27603E+00
   0.65909E+01   0.27698E+00
   0.66009E+01   0.27793E+00
   0.66109E+01   0.27888E+00
   0.66209E+01   0.27984E+00
   0.66309E+01   0.28079E+00
   0.66409E+01   0.28174E+00
   0.66509E+01   0.28270E+00
   0.66609E+01   0.28366E+00
   0.66709E+01   0.28462E+00
   0.66809E+01   0.28557E+00
   0.66909E+01   0.28653E+00
   0.67009E+01   0.28749E+00
   0.67109E+01   0.28845E+00
   0.67209E+01   0.28941E+00
   0.67309E+01   0.29037E+00
   0.67409E+01   0.29133E+00
   0.67509E+01   0.29229E+00
   0.67609E+01   0.29326E+00
   0.67709E+01   0.29422E+00
   0.67809E+01   0.29518E+00
   0.67909E+01   0.29615E+00
   0.68009E+01   0.29712E+00
   0.68109E+01   0.29808E+00
   0.68209E+01   0.29905E+00
   0.68309E+01   0.30001E+00
   0.68409E+01   0.30098E+00
   0.68509E+01   0.30195E+00
   0.68609E+01   0.30292E+00
   0.68709E+01   0.30389E+00
   0.68809E+01   0.30486E+00
   0.68909E+01   0.30583E+00
   0.69009E+01   0.30680E+00
   0.69109E+01   0.30777E+00
   0.69209E+01   0.30875E+00
   0.69309E+01   0.30972E+00
   0.69409E+01   0.31069E+00
   0.69509E+01   0.31167E+00
   0.69609E+01   0.31264E+00
   0.69709E+01   0.31362E+00
   0.69809E+01   0.31459E+00
   0.69909E+01   0.31557E+00
   0.70009E+01   0.31655E+00
   0.70109E+01   0.31753E+00
   0.70209E+01   0.31850E+00
   0.70309E+01   0.31948E+00
   0.70409E+01   0.32045E+00
   0.70509E+01   0.32144E+00
   0.70609E+01   0.32241E+00
   0.70709E+01   0.32339E+00
   0.70809E+01   0.32437E+00
   0.70909E+01   0.32535E+00
   0.71009E+01   0.32633E+00
   0.71109E+01   0.32731E+00
   0.71209E+01   0.32829E+00
   0.71309E+01   0.32928E+00
   0.71409E+01   0.33026E+00
   0.71509E+01   0.33124E+00
   0.71609E+01   0.33223E+00
   0.71709E+01   0.33321E+00
   0.71809E+01   0.33420E+00
   0.71909E+01   0.33518E+00
   0.72009E+01   0.33616E+00
   0.72109E+01   0.33715E+00
   0.72209E+01   0.33813E+00
   0.72309E+01   0.33912E+00
   0.72409E+01   0.34010E+00
   0.72509E+01   0.34109E+00
   0.72609E+01   0.34208E+00
   0.72709E+01   0.34306E+00
   0.72809E+01   0.34404E+00
   0.72909E+01   0.34503E+00
   0.73009E+01   0.34602E+00
   0.73109E+01   0.34700E+00
   0.73209E+01   0.34799E+00
   0.73309E+01   0.34898E+00
   0.73409E+01   0.34996E+00
   0.73509E+01   0.35094E+00
   0.73609E+01   0.35193E+00
   0.73709E+01   0.35292E+00
   0.73809E+01   0.35391E+00
   0.73909E+01   0.35489E+00
   0.74009E+01   0.35588E+00
   0.74109E+01   0.35687E+00
   0.74209E+01   0.35785E+00
   0.74309E+01   0.35884E+00
   0.74409E+01   0.35983E+00
   0.74509E+01   0.36082E+00
   0.74609E+01   0.36180E+00
   0.74709E+01   0.36279E+00
   0.74809E+01   0.36378E+00
   0.74909E+01   0.36477E+00
   0.75009E+01   0.36575E+00
   0.75109E+01   0.36674E+00
   0.75209E+01   0.36773E+00
   0.75309E+01   0.36872E+00
   0.75409E+01   0.36970E+00
   0.75509E+01   0.37069E+00
   0.75609E+01   0.37168E+00
   0.75709E+01   0.37266E+00
   0.75809E+01   0.37365E+00
   0.75909E+01   0.37464E+00
   0.76009E+01   0.37562E+00
   0.76109E+01   0.37661E+00
   0.76209E+01   0.37760E+00
   0.76309E+01   0.37859E+00
   0.76409E+01   0.37957E+00
   0.76509E+01   0.38056E+00
   0.76609E+01   0.38154E+00
   0.76709E+01   0.38253E+00
   0.76809E+01   0.38352E+00
   0.76909E+01   0.38450E+00
   0.77009E+01   0.38549E+00
   0.77109E+01   0.38647E+00
   0.77209E+01   0.38746E+00
   0.77309E+01   0.38844E+00
   0.77409E+01   0.38943E+00
   0.77509E+01   0.39041E+00
   0.77609E+01   0.39139E+00
   0.77709E+01   0.39238E+00
   0.77809E+01   0.39336E+00
   0.77909E+01   0.39434E+00
   0.78009E+01   0.39533E+00
   0.78109E+01   0.39631E+00
   0.78209E+01   0.39729E+00
   0.78309E+01   0.39828E+00
   0.78409E+01   0.39926E+00
   0.78509E+01   0.40024E+00
   0.78609E+01   0.40122E+00
   0.78709E+01   0.40220E+00
   0.78809E+01   0.40318E+00
   0.78909E+01   0.40415E+00
   0.79009E+01   0.40513E+00
   0.79109E+01   0.40611E+00
   0.79209E+01   0.40709E+00
   0.79309E+01   0.40807E+00
   0.79409E+01   0.40905E+00
   0.79509E+01   0.41002E+00
   0.79609E+01   0.41100E+00
   0.79709E+01   0.41198E+00
   0.79809E+01   0.41295E+00
   0.79909E+01   0.41392E+00
   0.80009E+01   0.41490E+00
   0.80109E+01   0.41587E+00
   0.80209E+01   0.41684E+00
   0.80309E+01   0.41782E+00
   0.80409E+01   0.41879E+00
   0.80509E+01   0.41976E+00
   0.80609E+01   0.42073E+00
   0.80709E+01   0.42170E+00
   0.80809E+01   0.42267E+00
   0.80909E+01   0.42364E+00
   0.81009E+01   0.42461E+00
   0.81109E+01   0.42558E+00
   0.81209E+01   0.42654E+00
   0.81309E+01   0.42751E+00
   0.81409E+01   0.42847E+00
   0.81509E+01   0.42944E+00
   0.81609E+01   0.43040E+00
   0.81709E+01   0.43136E+00
   0.81809E+01   0.43233E+00
   0.81909E+01   0.43329E+00
   0.82009E+01   0.43425E+00
   0.82109E+01   0.43521E+00
   0.82209E+01   0.43617E+00
   0.82309E+01   0.43713E+00
   0.82409E+01   0.43809E+00
   0.82509E+01   0.43905E+00
   0.82609E+01   0.44001E+00
   0.82709E+01   0.44096E+00
   0.82809E+01   0.44192E+00
   0.82909E+01   0.44287E+00
   0.83009E+01   0.44383E+00
   0.83109E+01   0.44478E+00
   0.83209E+01   0.44573E+00
   0.83309E+01   0.44668E+00
   0.83409E+01   0.44763E+00
   0.83509E+01   0.44858E+00
   0.83609E+01   0.44953E+00
   0.83709E+01   0.45048E+00
   0.83809E+01   0.45143E+00
   0.83909E+01   0.45237E+00
   0.84009E+01   0.45332E+00
   0.84109E+01   0.45426E+00
   0.84209E+01   0.45520E+00
   0.84309E+01   0.45615E+00
   0.84409E+01   0.45709E+00
   0.84509E+01   0.45802E+00
   0.84609E+01   0.45896E+00
   0.84709E+01   0.45990E+00
   0.84809E+01   0.46083E+00
   0.84909E+01   0.46177E+00
   0.85009E+01   0.46270E+00
   0.85109E+01   0.46364E+00
   0.85209E+01   0.46457E+00
   0.85309E+01   0.46550E+00
   0.85409E+01   0.46643E+00
   0.85509E+01   0.46736E+00
   0.85609E+01   0.46829E+00
   0.85709E+01   0.46922E+00
   0.85809E+01   0.47015E+00
   0.85909E+01   0.47107E+00
   0.86009E+01   0.47199E+00
   0.86109E+01   0.47291E+00
   0.86209E+01   0.47383E+00
   0.86309E+01   0.47476E+00
   0.86409E+01   0.47567E+00
   0.86509E+01   0.47659E+00
   0.86609E+01   0.47751E+00
   0.86709E+01   0.47842E+00
   0.86809E+01   0.47934E+00
   0.86909E+01   0.48025E+00
   0.87009E+01   0.48116E+00
   0.87109E+01   0.48207E+00
   0.87209E+01   0.48298E+00
   0.87309E+01   0.48389E+00
   0.87409E+01   0.48480E+00
   0.87509E+01   0.48570E+00
   0.87609E+01   0.48660E+00
   0.87709E+01   0.48751E+00
   0.87809E+01   0.48841E+00
   0.87909E+01   0.48931E+00
   0.88009E+01   0.49021E+00
   0.88109E+01   0.49110E+00
   0.88209E+01   0.49200E+00
   0.88309E+01   0.49289E+00
   0.88409E+01   0.49379E+00
   0.88509E+01   0.49468E+00
   0.88609E+01   0.49557E+00
   0.88709E+01   0.49646E+00
   0.88809E+01   0.49734E+00
   0.88909E+01   0.49823E+00
   0.89009E+01   0.49911E+00
   0.89109E+01   0.49999E+00
   0.89209E+01   0.50087E+00
   0.89309E+01   0.50175E+00
   0.89409E+01   0.50263E+00
   0.89509E+01   0.50350E+00
   0.89609E+01   0.50438E+00
   0.89709E+01   0.50525E+00
   0.89809E+01   0.50612E+00
   0.89909E+01   0.50700E+00
   0.90009E+01   0.50786E+00
   0.90109E+01   0.50873E+00
   0.90209E+01   0.50960E+00
   0.90309E+01   0.51046E+00
   0.90409E+01   0.51132E+00
   0.90509E+01   0.51218E+00
   0.90609E+01   0.51304E+00
   0.90709E+01   0.51390E+00
   0.90809E+01   0.51476E+00
   0.90909E+01   0.51561E+00
   0.91009E+01   0.51646E+00
   0.91109E+01   0.51732E+00
   0.91209E+01   0.51816E+00
   0.91309E+01   0.51901E+00
   0.91409E+01   0.51986E+00
   0.91509E+01   0.52070E+00
   0.91609E+01   0.52155E+00
   0.91709E+01   0.52239E+00
   0.91809E+01   0.52323E+00
   0.91909E+01   0.52406E+00
   0.92009E+01   0.52490E+00
   0.92109E+01   0.52573E+00
   0.92209E+01   0.52656E+00
   0.92309E+01   0.52740E+00
   0.92409E+01   0.52822E+00
   0.92509E+01   0.52905E+00
   0.92609E+01   0.52987E+00
   0.92709E+01   0.53070E+00
   0.92809E+01   0.53152E+00
   0.92909E+01   0.53234E+00
   0.93009E+01   0.53316E+00
   0.93109E+01   0.53397E+00
   0.93209E+01   0.53479E+00
   0.93309E+01   0.53560E+00
   0.93409E+01   0.53641E+00
   0.93509E+01   0.53721E+00
   0.93609E+01   0.53802E+00
   0.93709E+01   0.53882E+00
   0.93809E+01   0.53962E+00
   0.93909E+01   0.54042E+00
   0.94009E+01   0.54122E+00
   0.94109E+01   0.54202E+00
   0.94209E+01   0.54281E+00
   0.94309E+01   0.54360E+00
   0.94409E+01   0.54439E+00
   0.94509E+01   0.54518E+00
   0.94609E+01   0.54597E+00
   0.94709E+01   0.54675E+00
   0.94809E+01   0.54754E+00
   0.94909E+01   0.54832E+00
   0.95009E+01   0.54909E+00
   0.95109E+01   0.54987E+00
   0.95209E+01   0.55064E+00
   0.95309E+01   0.55141E+00
   0.95409E+01   0.55218E+00
   0.95509E+01   0.55295E+00
   0.95609E+01   0.55371E+00
   0.95709E+01   0.55448E+00
   0.95809E+01   0.55524E+00
   0.95909E+01   0.55600E+00
   0.96009E+01   0.55675E+00
   0.96109E+01   0.55751E+00
   0.96209E+01   0.55826E+00
   0.96309E+01   0.55901E+00
   0.96409E+01   0.55976E+00
   0.96509E+01   0.56050E+00
   0.96609E+01   0.56124E+00
   0.96709E+01   0.56199E+00
   0.96809E+01   0.56273E+00
   0.96909E+01   0.56346E+00
   0.97009E+01   0.56420E+00
   0.97109E+01   0.56493E+00
   0.97209E+01   0.56566E+00
   0.97309E+01   0.56639E+00
   0.97409E+01   0.56711E+00
   0.97509E+01   0.56784E+00
   0.97609E+01   0.56856E+00
   0.97709E+01   0.56927E+00
   0.97809E+01   0.56999E+00
   0.97909E+01   0.57070E+00
   0.98009E+01   0.57142E+00
   0.98109E+01   0.57212E+00
   0.98209E+01   0.57283E+00
   0.98309E+01   0.57354E+00
   0.98409E+01   0.57424E+00
   0.98509E+01   0.57494E+00
   0.98609E+01   0.57564E+00
   0.98709E+01   0.57633E+00
   0.98809E+01   0.57702E+00
   0.98909E+01   0.57771E+00
   0.99009E+01   0.57840E+00
   0.99109E+01   0.57909E+00
   0.99209E+01   0.57977E+00
   0.99309E+01   0.58045E+00
   0.99409E+01   0.58113E+00
   0.99509E+01   0.58180E+00
   0.99609E+01   0.58247E+00
   0.99709E+01   0.58314E+00
   0.99809E+01   0.58381E+00
   0.99909E+01   0.58448E+00
   0.10001E+02   0.58514E+00
   0.10011E+02   0.58580E+00
   0.10021E+02   0.58646E+00
   0.10031E+02   0.58711E+00
   0.10041E+02   0.58777E+00
   0.10051E+02   0.58841E+00
   0.10061E+02   0.58906E+00
   0.10071E+02   0.58971E+00
   0.10081E+02   0.59035E+00
   0.10091E+02   0.59099E+00
   0.10101E+02   0.59162E+00
   0.10111E+02   0.59226E+00
   0.10121E+02   0.59289E+00
   0.10131E+02   0.59352E+00
   0.10141E+02   0.59414E+00
   0.10151E+02   0.59477E+00
   0.10161E+02   0.59539E+00
   0.10171E+02   0.59601E+00
   0.10181E+02   0.59662E+00
   0.10191E+02   0.59723E+00
   0.10201E+02   0.59785E+00
   0.10211E+02   0.59845E+00
   0.10221E+02   0.59906E+00
   0.10231E+02   0.59966E+00
   0.10241E+02   0.60026E+00
   0.10251E+02   0.60086E+00
   0.10261E+02   0.60145E+00
   0.10271E+02   0.60204E+00
   0.10281E+02   0.60263E+00
   0.10291E+02   0.60322E+00
   0.10301E+02   0.60380E+00
   0.10311E+02   0.60438E+00
   0.10321E+02   0.60496E+00
   0.10331E+02   0.60553E+00
   0.10341E+02   0.60610E+00
   0.10351E+02   0.60667E+00
   0.10361E+02   0.60724E+00
   0.10371E+02   0.60780E+00
   0.10381E+02   0.60836E+00
   0.10391E+02   0.60892E+00
   0.10401E+02   0.60947E+00
   0.10411E+02   0.61002E+00
   0.10421E+02   0.61057E+00
   0.10431E+02   0.61112E+00
   0.10441E+02   0.61166E+00
   0.10451E+02   0.61220E+00
   0.10461E+02   0.61274E+00
   0.10471E+02   0.61327E+00
   0.10481E+02   0.61380E+00
   0.10491E+02   0.61433E+00
   0.10501E+02   0.61485E+00
   0.10511E+02   0.61538E+00
   0.10521E+02   0.61590E+00
   0.10531E+02   0.61641E+00
   0.10541E+02   0.61692E+00
   0.10551E+02   0.61744E+00
   0.10561E+02   0.61794E+00
   0.10571E+02   0.61845E+00
   0.10581E+02   0.61895E+00
   0.10591E+02   0.61944E+00
   0.10601E+02   0.61994E+00
   0.10611E+02   0.62043E+00
   0.10621E+02   0.62092E+00
   0.10631E+02   0.62141E+00
   0.10641E+02   0.62189E+00
   0.10651E+02   0.62237E+00
   0.10661E+02   0.62285E+00
   0.10671E+02   0.62332E+00
   0.10681E+02   0.62379E+00
   0.10691E+02   0.62426E+00
   0.10701E+02   0.62473E+00
   0.10711E+02   0.62519E+00
   0.10721E+02   0.62565E+00
   0.10731E+02   0.62610E+00
   0.10741E+02   0.62656E+00
   0.10751E+02   0.62701E+00
   0.10761E+02   0.62745E+00
   0.10771E+02   0.62789E+00
   0.10781E+02   0.62833E+00
   0.10791E+02   0.62877E+00
   0.10801E+02   0.62921E+00
   0.10811E+02   0.62964E+00
   0.10821E+02   0.63006E+00
   0.10831E+02   0.63049E+00
   0.10841E+02   0.63091E+00
   0.10851E+02   0.63132E+00
   0.10861E+02   0.63174E+00
   0.10871E+02   0.63215E+00
   0.10881E+02   0.63255E+00
   0.10891E+02   0.63296E+00
   0.10901E+02   0.63336E+00
   0.10911E+02   0.63376E+00
   0.10921E+02   0.63415E+00
   0.10931E+02   0.63454E+00
   0.10941E+02   0.63493E+00
   0.10951E+02   0.63532E+00
   0.10961E+02   0.63570E+00
   0.10971E+02   0.63608E+00
   0.10981E+02   0.63646E+00
   0.10991E+02   0.63683E+00
   0.11001E+02   0.63720E+00
   0.11011E+02   0.63756E+00
   0.11021E+02   0.63793E+00
   0.11031E+02   0.63829E+00
   0.11041E+02   0.63864E+00
   0.11051E+02   0.63900E+00
   0.11061E+02   0.63935E+00
   0.11071E+02   0.63969E+00
   0.11081E+02   0.64004E+00
   0.11091E+02   0.64038E+00
   0.11101E+02   0.64071E+00
   0.11111E+02   0.64104E+00
   0.11121E+02   0.64137E+00
   0.11131E+02   0.64170E+00
   0.11141E+02   0.64202E+00
   0.11151E+02   0.64234E+00
   0.11161E+02   0.64266E+00
   0.11171E+02   0.64297E+00
   0.11181E+02   0.64328E+00
   0.11191E+02   0.64359E+00
   0.11201E+02   0.64389E+00
   0.11211E+02   0.64419E+00
   0.11221E+02   0.64449E+00
   0.11231E+02   0.64478E+00
   0.11241E+02   0.64507E+00
   0.11251E+02   0.64535E+00
   0.11261E+02   0.64564E+00
   0.11271E+02   0.64591E+00
   0.11281E+02   0.64619E+00
   0.11291E+02   0.64646E+00
   0.11301E+02   0.64673E+00
   0.11311E+02   0.64700E+00
   0.11321E+02   0.64726E+00
   0.11331E+02   0.64752E+00
   0.11341E+02   0.64777E+00
   0.11351E+02   0.64802E+00
   0.11361E+02   0.64827E+00
   0.11371E+02   0.64852E+00
   0.11381E+02   0.64876E+00
   0.11391E+02   0.64899E+00
   0.11401E+02   0.64923E+00
   0.11411E+02   0.64946E+00
   0.11421E+02   0.64969E+00
   0.11431E+02   0.64991E+00
   0.11441E+02   0.65013E+00
   0.11451E+02   0.65035E+00
   0.11461E+02   0.65056E+00
   0.11471E+02   0.65077E+00
   0.11481E+02   0.65098E+00
   0.11491E+02   0.65118E+00
   0.11501E+02   0.65138E+00
   0.11511E+02   0.65158E+00
   0.11521E+02   0.65177E+00
   0.11531E+02   0.65196E+00
   0.11541E+02   0.65214E+00
   0.11551E+02   0.65232E+00
   0.11561E+02   0.65250E+00
   0.11571E+02   0.65268E+00
   0.11581E+02   0.65285E+00
   0.11591E+02   0.65302E+00
   0.11601E+02   0.65318E+00
   0.11611E+02   0.65334E+00
   0.11621E+02   0.65350E+00
   0.11631E+02   0.65366E+00
   0.11641E+02   0.65381E+00
   0.11651E+02   0.65395E+00
   0.11661E+02   0.65410E+00
   0.11671E+02   0.65424E+00
   0.11681E+02   0.65437E+00
   0.11691E+02   0.65451E+00
   0.11701E+02   0.65464E+00
   0.11711E+02   0.65476E+00
   0.11721E+02   0.65489E+00
   0.11731E+02   0.65501E+00
   0.11741E+02   0.65512E+00
   0.11751E+02   0.65523E+00
   0.11761E+02   0.65534E+00
   0.11771E+02   0.65545E+00
   0.11781E+02   0.65555E+00
   0.11791E+02   0.65565E+00
   0.11801E+02   0.65574E+00
   0.11811E+02   0.65583E+00
   0.11821E+02   0.65592E+00
   0.11831E+02   0.65601E+00
   0.11841E+02   0.65609E+00
   0.11851E+02   0.65617E+00
   0.11861E+02   0.65624E+00
   0.11871E+02   0.65631E+00
   0.11881E+02   0.65638E+00
   0.11891E+02   0.65644E+00
   0.11901E+02   0.65650E+00
   0.11911E+02   0.65656E+00
   0.11921E+02   0.65661E+00
   0.11931E+02   0.65667E+00
   0.11941E+02   0.65671E+00
   0.11951E+02   0.65676E+00
   0.11961E+02   0.65680E+00
   0.11971E+02   0.65683E+00
   0.11981E+02   0.65687E+00
   0.11991E+02   0.65690E+00
   0.12001E+02   0.65693E+00
   0.12011E+02   0.65695E+00
   0.12021E+02   0.65697E+00
   0.12031E+02   0.65699E+00
   0.12041E+02   0.65701E+00
   0.12051E+02   0.65702E+00
   0.12061E+02   0.65703E+00
   0.12071E+02   0.65704E+00
   0.12081E+02   0.65704E+00
   0.12091E+02   0.65704E+00
   0.12101E+02   0.65704E+00


   0.11000E-01   0.13625E-07
   0.21000E-01   0.35240E-07
   0.31000E-01   0.91200E-07
   0.41000E-01   0.19786E-06
   0.51000E-01   0.37157E-06
   0.60999E-01   0.62869E-06
   0.70999E-01   0.98557E-06
   0.80999E-01   0.14586E-05
   0.90999E-01   0.20640E-05
   0.10100E+00   0.28183E-05
   0.11100E+00   0.37378E-05
   0.12100E+00   0.48388E-05
   0.13100E+00   0.61377E-05
   0.14100E+00   0.76508E-05
   0.15100E+00   0.93945E-05
   0.16100E+00   0.11385E-04
   0.17100E+00   0.13639E-04
   0.18100E+00   0.16173E-04
   0.19100E+00   0.19003E-04
   0.20100E+00   0.22145E-04
   0.21100E+00   0.25615E-04
   0.22100E+00   0.29431E-04
   0.23100E+00   0.33608E-04
   0.24100E+00   0.38163E-04
   0.25100E+00   0.43113E-04
   0.26100E+00   0.48472E-04
   0.27100E+00   0.54259E-04
   0.28100E+00   0.60489E-04
   0.29100E+00   0.67178E-04
   0.30100E+00   0.74343E-04
   0.31100E+00   0.82001E-04
   0.32100E+00   0.90167E-04
   0.33100E+00   0.98858E-04
   0.34100E+00   0.10809E-03
   0.35100E+00   0.11788E-03
   0.36100E+00   0.12824E-03
   0.37100E+00   0.13920E-03
   0.38100E+00   0.15076E-03
   0.39100E+00   0.16294E-03
   0.40100E+00   0.17577E-03
   0.41100E+00   0.18925E-03
   0.42100E+00   0.20340E-03
   0.43100E+00   0.21824E-03
   0.44100E+00   0.23379E-03
   0.45100E+00   0.25005E-03
   0.46100E+00   0.26706E-03
   0.47100E+00   0.28481E-03
   0.48100E+00   0.30334E-03
   0.49100E+00   0.32266E-03
   0.50100E+00   0.34277E-03
   0.51099E+00   0.36371E-03
   0.52099E+00   0.38548E-03
   0.53099E+00   0.40811E-03
   0.54099E+00   0.43160E-03
   0.55099E+00   0.45598E-03
   0.56099E+00   0.48126E-03
   0.57099E+00   0.50746E-03
   0.58099E+00   0.53459E-03
   0.59099E+00   0.56267E-03
   0.60099E+00   0.59172E-03
   0.61099E+00   0.62175E-03
   0.62099E+00   0.65278E-03
   0.63099E+00   0.68482E-03
   0.64099E+00   0.71790E-03
   0.65099E+00   0.75202E-03
   0.66099E+00   0.78721E-03
   0.67099E+00   0.82316E-03
   0.68099E+00   0.86013E-03
   0.69099E+00   0.89820E-03
   0.70099E+00   0.93739E-03
   0.71099E+00   0.97772E-03
   0.72099E+00   0.10192E-02
   0.73099E+00   0.10618E-02
   0.74099E+00   0.11057E-02
   0.75099E+00   0.11507E-02
   0.76099E+00   0.11969E-02
   0.77099E+00   0.12444E-02
   0.78099E+00   0.12931E-02
   0.79099E+00   0.13431E-02
   0.80099E+00   0.13943E-02
   0.81099E+00   0.14469E-02
   0.82099E+00   0.15008E-02
   0.83099E+00   0.15560E-02
   0.84099E+00   0.16125E-02
   0.85099E+00   0.16704E-02
   0.86099E+00   0.17297E-02
   0.87099E+00   0.17904E-02
   0.88099E+00   0.18524E-02
   0.89099E+00   0.19159E-02
   0.90099E+00   0.19809E-02
   0.91099E+00   0.20473E-02
   0.92099E+00   0.21152E-02
   0.93099E+00   0.21845E-02
   0.94099E+00   0.22554E-02
   0.95099E+00   0.23278E-02
   0.96099E+00   0.24018E-02
   0.97099E+00   0.24772E-02
   0.98099E+00   0.25543E-02
   0.99099E+00   0.26330E-02
   0.10010E+01   0.27132E-02
   0.10110E+01   0.27951E-02
   0.10210E+01   0.28786E-02
   0.10310E+01   0.29638E-02
   0.10410E+01   0.30498E-02
   0.10510E+01   0.31374E-02
   0.10610E+01   0.32266E-02
   0.10710E+01   0.33176E-02
   0.10810E+01   0.34103E-02
   0.10910E+01   0.35047E-02
   0.11010E+01   0.36008E-02
   0.11110E+01   0.36987E-02
   0.11210E+01   0.37984E-02
   0.11310E+01   0.38999E-02
   0.11410E+01   0.40032E-02
   0.11510E+01   0.41083E-02
   0.11610E+01   0.42152E-02
   0.11710E+01   0.43240E-02
   0.11810E+01   0.44347E-02
   0.11910E+01   0.45473E-02
   0.12010E+01   0.46618E-02
   0.12110E+01   0.47782E-02
   0.12210E+01   0.48966E-02
   0.12310E+01   0.50169E-02
   0.12410E+01   0.51391E-02
   0.12510E+01   0.52634E-02
   0.12610E+01   0.53897E-02
   0.12710E+01   0.55179E-02
   0.12810E+01   0.56482E-02
   0.12910E+01   0.57806E-02
   0.13010E+01   0.59148E-02
   0.13110E+01   0.60499E-02
   0.13210E+01   0.61870E-02
   0.13310E+01   0.63262E-02
   0.13410E+01   0.64676E-02
   0.13510E+01   0.66110E-02
   0.13610E+01   0.67566E-02
   0.13710E+01   0.69044E-02
   0.13810E+01   0.70543E-02
   0.13910E+01   0.72064E-02
   0.14010E+01   0.73607E-02
   0.14110E+01   0.75173E-02
   0.14210E+01   0.76760E-02
   0.14310E+01   0.78371E-02
   0.14410E+01   0.80004E-02
   0.14510E+01   0.81659E-02
   0.14610E+01   0.83338E-02
   0.14710E+01   0.85040E-02
   0.14810E+01   0.86765E-02
   0.14910E+01   0.88513E-02
   0.15010E+01   0.90286E-02
   0.15110E+01   0.92081E-02
   0.15210E+01   0.93898E-02
   0.15310E+01   0.95722E-02
   0.15410E+01   0.97571E-02
   0.15510E+01   0.99443E-02
   0.15610E+01   0.10134E-01
   0.15710E+01   0.10326E-01
   0.15810E+01   0.10521E-01
   0.15910E+01   0.10718E-01
   0.16010E+01   0.10917E-01
   0.16110E+01   0.11119E-01
   0.16210E+01   0.11324E-01
   0.16310E+01   0.11531E-01
   0.16410E+01   0.11741E-01
   0.16510E+01   0.11953E-01
   0.16610E+01   0.12168E-01
   0.16710E+01   0.12385E-01
   0.16810E+01   0.12605E-01
   0.16910E+01   0.12828E-01
   0.17010E+01   0.13053E-01
   0.17110E+01   0.13281E-01
   0.17210E+01   0.13509E-01
   0.17310E+01   0.13740E-01
   0.17410E+01   0.13974E-01
   0.17510E+01   0.14210E-01
   0.17610E+01   0.14449E-01
   0.17710E+01   0.14691E-01
   0.17810E+01   0.14935E-01
   0.17910E+01   0.15182E-01
   0.18010E+01   0.15432E-01
   0.18110E+01   0.15685E-01
   0.18210E+01   0.15941E-01
   0.18310E+01   0.16199E-01
   0.18410E+01   0.16461E-01
   0.18510E+01   0.16725E-01
   0.18610E+01   0.16992E-01
   0.18710E+01   0.17262E-01
   0.18810E+01   0.17534E-01
   0.18910E+01   0.17807E-01
   0.19010E+01   0.18082E-01
   0.19110E+01   0.18361E-01
   0.19210E+01   0.18642E-01
   0.19310E+01   0.18927E-01
   0.19410E+01   0.19214E-01
   0.19510E+01   0.19505E-01
   0.19610E+01   0.19798E-01
   0.19710E+01   0.20095E-01
   0.19810E+01   0.20394E-01
   0.19910E+01   0.20696E-01
   0.20010E+01   0.21002E-01
   0.20110E+01   0.21311E-01
   0.20210E+01   0.21622E-01
   0.20310E+01   0.21937E-01
   0.20410E+01   0.22254E-01
   0.20510E+01   0.22572E-01
   0.20610E+01   0.22893E-01
   0.20710E+01   0.23216E-01
   0.20810E+01   0.23543E-01
   0.20910E+01   0.23874E-01
   0.21010E+01   0.24207E-01
   0.21110E+01   0.24543E-01
   0.21210E+01   0.24883E-01
   0.21310E+01   0.25226E-01
   0.21410E+01   0.25572E-01
   0.21510E+01   0.25922E-01
   0.21610E+01   0.26274E-01
   0.21710E+01   0.26630E-01
   0.21810E+01   0.26989E-01
   0.21910E+01   0.27349E-01
   0.22010E+01   0.27711E-01
   0.22110E+01   0.28076E-01
   0.22210E+01   0.28445E-01
   0.22310E+01   0.28817E-01
   0.22410E+01   0.29192E-01
   0.22510E+01   0.29571E-01
   0.22610E+01   0.29953E-01
   0.22710E+01   0.30338E-01
   0.22810E+01   0.30727E-01
   0.22910E+01   0.31119E-01
   0.23010E+01   0.31515E-01
   0.23110E+01   0.31914E-01
   0.23210E+01   0.32316E-01
   0.23310E+01   0.32718E-01
   0.23410E+01   0.33123E-01
   0.23510E+01   0.33532E-01
   0.23610E+01   0.33944E-01
   0.23710E+01   0.34360E-01
   0.23810E+01   0.34779E-01
   0.23910E+01   0.35202E-01
   0.24010E+01   0.35628E-01
   0.24110E+01   0.36058E-01
   0.24210E+01   0.36492E-01
   0.24310E+01   0.36929E-01
   0.24410E+01   0.37370E-01
   0.24510E+01   0.37810E-01
   0.24610E+01   0.38253E-01
   0.24710E+01   0.38700E-01
   0.24810E+01   0.39151E-01
   0.24910E+01   0.39605E-01
   0.25010E+01   0.40063E-01
   0.25110E+01   0.40524E-01
   0.25210E+01   0.40989E-01
   0.25310E+01   0.41458E-01
   0.25410E+01   0.41931E-01
   0.25510E+01   0.42407E-01
   0.25610E+01   0.42887E-01
   0.25710E+01   0.43367E-01
   0.25810E+01   0.43849E-01
   0.25910E+01   0.44336E-01
   0.26010E+01   0.44826E-01
   0.26110E+01   0.45319E-01
   0.26210E+01   0.45817E-01
   0.26310E+01   0.46318E-01
   0.26410E+01   0.46823E-01
   0.26510E+01   0.47332E-01
   0.26610E+01   0.47845E-01
   0.26710E+01   0.48362E-01
   0.26810E+01   0.48882E-01
   0.26910E+01   0.49401E-01
   0.27010E+01   0.49924E-01
   0.27110E+01   0.50450E-01
   0.27210E+01   0.50981E-01
   0.27310E+01   0.51516E-01
   0.27410E+01   0.52054E-01
   0.27510E+01   0.52597E-01
   0.27610E+01   0.53143E-01
   0.27710E+01   0.53693E-01
   0.27810E+01   0.54248E-01
   0.27910E+01   0.54805E-01
   0.28010E+01   0.55362E-01
   0.28110E+01   0.55922E-01
   0.28210E+01   0.56486E-01
   0.28310E+01   0.57055E-01
   0.28410E+01   0.57627E-01
   0.28510E+01   0.58204E-01
   0.28610E+01   0.58784E-01
   0.28710E+01   0.59369E-01
   0.28810E+01   0.59958E-01
   0.28910E+01   0.60551E-01
   0.29010E+01   0.61146E-01
   0.29110E+01   0.61741E-01
   0.29210E+01   0.62340E-01
   0.29310E+01   0.62943E-01
   0.29410E+01   0.63550E-01
   0.29510E+01   0.64161E-01
   0.29610E+01   0.64777E-01
   0.29710E+01   0.65396E-01
   0.29810E+01   0.66020E-01
   0.29910E+01   0.66648E-01
   0.30010E+01   0.67279E-01
   0.30110E+01   0.67908E-01
   0.30210E+01   0.68542E-01
   0.30310E+01   0.69180E-01
   0.30410E+01   0.69823E-01
   0.30510E+01   0.70469E-01
   0.30610E+01   0.71120E-01
   0.30710E+01   0.71775E-01
   0.30810E+01   0.72434E-01
   0.30910E+01   0.73098E-01
   0.31010E+01   0.73760E-01
   0.31110E+01   0.74425E-01
   0.31210E+01   0.75094E-01
   0.31310E+01   0.75768E-01
   0.31410E+01   0.76446E-01
   0.31510E+01   0.77129E-01
   0.31610E+01   0.77815E-01
   0.31710E+01   0.78506E-01
   0.31810E+01   0.79202E-01
   0.31910E+01   0.79901E-01
   0.32010E+01   0.80597E-01
   0.32110E+01   0.81299E-01
   0.32210E+01   0.82004E-01
   0.32310E+01   0.82714E-01
   0.32410E+01   0.83428E-01
   0.32510E+01   0.84147E-01
   0.32610E+01   0.84871E-01
   0.32710E+01   0.85598E-01
   0.32810E+01   0.86330E-01
   0.32910E+01   0.87061E-01
   0.33010E+01   0.87794E-01
   0.33110E+01   0.88532E-01
   0.33210E+01   0.89274E-01
   0.33310E+01   0.90021E-01
   0.33410E+01   0.90772E-01
   0.33510E+01   0.91528E-01
   0.33610E+01   0.92288E-01
   0.33710E+01   0.93051E-01
   0.33810E+01   0.93813E-01
   0.33910E+01   0.94578E-01
   0.34010E+01   0.95349E-01
   0.34110E+01   0.96123E-01
   0.34210E+01   0.96903E-01
   0.34310E+01   0.97687E-01
   0.34410E+01   0.98475E-01
   0.34510E+01   0.99268E-01
   0.34610E+01   0.10006E+00
   0.34710E+01   0.10086E+00
   0.34810E+01   0.10166E+00
   0.34910E+01   0.10246E+00
   0.35010E+01   0.10327E+00
   0.35110E+01   0.10408E+00
   0.35210E+01   0.10490E+00
   0.35310E+01   0.10572E+00
   0.35410E+01   0.10654E+00
   0.35510E+01   0.10737E+00
   0.35610E+01   0.10819E+00
   0.35710E+01   0.10902E+00
   0.35810E+01   0.10986E+00
   0.35910E+01   0.11070E+00
   0.36010E+01   0.11155E+00
   0.36110E+01   0.11240E+00
   0.36210E+01   0.11325E+00
   0.36310E+01   0.11411E+00
   0.36410E+01   0.11496E+00
   0.36510E+01   0.11582E+00
   0.36610E+01   0.11669E+00
   0.36710E+01   0.11756E+00
   0.36810E+01   0.11843E+00
   0.36910E+01   0.11931E+00
   0.37010E+01   0.12019E+00
   0.37110E+01   0.12107E+00
   0.37210E+01   0.12196E+00
   0.37310E+01   0.12285E+00
   0.37410E+01   0.12374E+00
   0.37510E+01   0.12464E+00
   0.37610E+01   0.12554E+00
   0.37710E+01   0.12645E+00
   0.37810E+01   0.12736E+00
   0.37910E+01   0.12827E+00
   0.38010E+01   0.12918E+00
   0.38110E+01   0.13010E+00
   0.38210E+01   0.13102E+00
   0.38310E+01   0.13195E+00
   0.38410E+01   0.13288E+00
   0.38510E+01   0.13382E+00
   0.38610E+01   0.13475E+00
   0.38710E+01   0.13569E+00
   0.38810E+01   0.13663E+00
   0.38910E+01   0.13758E+00
   0.39010E+01   0.13853E+00
   0.39110E+01   0.13949E+00
   0.39210E+01   0.14045E+00
   0.39310E+01   0.14141E+00
   0.39410E+01   0.14238E+00
   0.39510E+01   0.14334E+00
   0.39610E+01   0.14431E+00
   0.39710E+01   0.14529E+00
   0.39810E+01   0.14627E+00
   0.39910E+01   0.14725E+00
   0.40010E+01   0.14825E+00
   0.40110E+01   0.14923E+00
   0.40210E+01   0.15022E+00
   0.40310E+01   0.15122E+00
   0.40410E+01   0.15222E+00
   0.40510E+01   0.15322E+00
   0.40610E+01   0.15423E+00
   0.40710E+01   0.15525E+00
   0.40810E+01   0.15626E+00
   0.40910E+01   0.15727E+00
   0.41010E+01   0.15829E+00
   0.41110E+01   0.15932E+00
   0.41210E+01   0.16034E+00
   0.41310E+01   0.16138E+00
   0.41410E+01   0.16242E+00
   0.41510E+01   0.16345E+00
   0.41610E+01   0.16449E+00
   0.41710E+01   0.16554E+00
   0.41810E+01   0.16658E+00
   0.41910E+01   0.16764E+00
   0.42010E+01   0.16870E+00
   0.42110E+01   0.16976E+00
   0.42210E+01   0.17081E+00
   0.42310E+01   0.17188E+00
   0.42410E+01   0.17294E+00
   0.42510E+01   0.17402E+00
   0.42610E+01   0.17509E+00
   0.42710E+01   0.17618E+00
   0.42810E+01   0.17726E+00
   0.42910E+01   0.17834E+00
   0.43010E+01   0.17943E+00
   0.43110E+01   0.18052E+00
   0.43210E+01   0.18162E+00
   0.43310E+01   0.18272E+00
   0.43410E+01   0.18383E+00
   0.43510E+01   0.18493E+00
   0.43610E+01   0.18603E+00
   0.43710E+01   0.18714E+00
   0.43810E+01   0.18826E+00
   0.43910E+01   0.18938E+00
   0.44010E+01   0.19051E+00
   0.44110E+01   0.19163E+00
   0.44210E+01   0.19276E+00
   0.44310E+01   0.19389E+00
   0.44410E+01   0.19502E+00
   0.44510E+01   0.19616E+00
   0.44610E+01   0.19731E+00
   0.44710E+01   0.19845E+00
   0.44810E+01   0.19960E+00
   0.44910E+01   0.20074E+00
   0.45010E+01   0.20190E+00
   0.45110E+01   0.20306E+00
   0.45210E+01   0.20422E+00
   0.45310E+01   0.20539E+00
   0.45410E+01   0.20655E+00
   0.45510E+01   0.20772E+00
   0.45610E+01   0.20889E+00
   0.45710E+01   0.21007E+00
   0.45810E+01   0.21125E+00
   0.45910E+01   0.21244E+00
   0.46010E+01   0.21362E+00
   0.46110E+01   0.21480E+00
   0.46210E+01   0.21599E+00
   0.46310E+01   0.21719E+00
   0.46410E+01   0.21839E+00
   0.46510E+01   0.21960E+00
   0.46610E+01   0.22080E+00
   0.46710E+01   0.22200E+00
   0.46810E+01   0.22321E+00
   0.46910E+01   0.22442E+00
   0.47010E+01   0.22564E+00
   0.47110E+01   0.22687E+00
   0.47210E+01   0.22808E+00
   0.47310E+01   0.22931E+00
   0.47410E+01   0.23053E+00
   0.47510E+01   0.23177E+00
   0.47610E+01   0.23300E+00
   0.47710E+01   0.23424E+00
   0.47810E+01   0.23548E+00
   0.47910E+01   0.23672E+00
   0.48010E+01   0.23796E+00
   0.48110E+01   0.23921E+00
   0.48210E+01   0.24047E+00
   0.48310E+01   0.24173E+00
   0.48410E+01   0.24298E+00
   0.48510E+01   0.24424E+00
   0.48610E+01   0.24550E+00
   0.48710E+01   0.24677E+00
   0.48810E+01   0.24805E+00
   0.48910E+01   0.24931E+00
   0.49010E+01   0.25058E+00
   0.49110E+01   0.25186E+00
   0.49210E+01   0.25314E+00
   0.49310E+01   0.25443E+00
   0.49410E+01   0.25572E+00
   0.49510E+01   0.25700E+00
   0.49610E+01   0.25829E+00
   0.49710E+01   0.25959E+00
   0.49810E+01   0.26088E+00
   0.49910E+01   0.26219E+00
   0.50010E+01   0.26349E+00
   0.50109E+01   0.26479E+00
   0.50209E+01   0.26610E+00
   0.50309E+01   0.26741E+00
   0.50409E+01   0.26872E+00
   0.50509E+01   0.27004E+00
   0.50609E+01   0.27136E+00
   0.50709E+01   0.27268E+00
   0.50809E+01   0.27400E+00
   0.50909E+01   0.27533E+00
   0.51009E+01   0.27667E+00
   0.51109E+01   0.27799E+00
   0.51209E+01   0.27933E+00
   0.51309E+01   0.28066E+00
   0.51409E+01   0.28200E+00
   0.51509E+01   0.28335E+00
   0.51609E+01   0.28469E+00
   0.51709E+01   0.28603E+00
   0.51809E+01   0.28738E+00
   0.51909E+01   0.28874E+00
   0.52009E+01   0.29010E+00
   0.52109E+01   0.29146E+00
   0.52209E+01   0.29281E+00
   0.52309E+01   0.29417E+00
   0.52409E+01   0.29554E+00
   0.52509E+01   0.29691E+00
   0.52609E+01   0.29828E+00
   0.52709E+01   0.29965E+00
   0.52809E+01   0.30102E+00
   0.52909E+01   0.30240E+00
   0.53009E+01   0.30378E+00
   0.53109E+01   0.30517E+00
   0.53209E+01   0.30655E+00
   0.53309E+01   0.30793E+00
   0.53409E+01   0.30932E+00
   0.53509E+01   0.31072E+00
   0.53609E+01   0.31211E+00
   0.53709E+01   0.31350E+00
   0.53809E+01   0.31490E+00
   0.53909E+01   0.31630E+00
   0.54009E+01   0.31771E+00
   0.54109E+01   0.31911E+00
   0.54209E+01   0.32052E+00
   0.54309E+01   0.32192E+00
   0.54409E+01   0.32334E+00
   0.54509E+01   0.32475E+00
   0.54609E+01   0.32616E+00
   0.54709E+01   0.32758E+00
   0.54809E+01   0.32900E+00
   0.54909E+01   0.33042E+00
   0.55009E+01   0.33185E+00
   0.55109E+01   0.33327E+00
   0.55209E+01   0.33469E+00
   0.55309E+01   0.33612E+00
   0.55409E+01   0.33756E+00
   0.55509E+01   0.33900E+00
   0.55609E+01   0.34043E+00
   0.55709E+01   0.34186E+00
   0.55809E+01   0.34330E+00
   0.55909E+01   0.34475E+00
   0.56009E+01   0.34620E+00
   0.56109E+01   0.34764E+00
   0.56209E+01   0.34909E+00
   0.56309E+01   0.35054E+00
   0.56409E+01   0.35199E+00
   0.56509E+01   0.35344E+00
   0.56609E+01   0.35489E+00
   0.56709E+01   0.35635E+00
   0.56809E+01   0.35781E+00
   0.56909E+01   0.35928E+00
   0.57009E+01   0.36074E+00
   0.57109E+01   0.36220E+00
   0.57209E+01   0.36367E+00
   0.57309E+01   0.36514E+00
   0.57409E+01   0.36660E+00
   0.57509E+01   0.36807E+00
   0.57609E+01   0.36954E+00
   0.57709E+01   0.37102E+00
   0.57809E+01   0.37250E+00
   0.57909E+01   0.37398E+00
   0.58009E+01   0.37545E+00
   0.58109E+01   0.37694E+00
   0.58209E+01   0.37843E+00
   0.58309E+01   0.37991E+00
   0.58409E+01   0.38139E+00
   0.58509E+01   0.38288E+00
   0.58609E+01   0.38437E+00
   0.58709E+01   0.38587E+00
   0.58809E+01   0.38736E+00
   0.58909E+01   0.38885E+00
   0.59009E+01   0.39035E+00
   0.59109E+01   0.39185E+00
   0.59209E+01   0.39335E+00
   0.59309E+01   0.39485E+00
   0.59409E+01   0.39635E+00
   0.59509E+01   0.39786E+00
   0.59609E+01   0.39936E+00
   0.59709E+01   0.40086E+00
   0.59809E+01   0.40237E+00
   0.59909E+01   0.40388E+00
   0.60009E+01   0.40540E+00
   0.60109E+01   0.40690E+00
   0.60209E+01   0.40842E+00
   0.60309E+01   0.40993E+00
   0.60409E+01   0.41145E+00
   0.60509E+01   0.41297E+00
   0.60609E+01   0.41448E+00
   0.60709E+01   0.41601E+00
   0.60809E+01   0.41753E+00
   0.60909E+01   0.41905E+00
   0.61009E+01   0.42057E+00
   0.61109E+01   0.42210E+00
   0.61209E+01   0.42362E+00
   0.61309E+01   0.42515E+00
   0.61409E+01   0.42667E+00
   0.61509E+01   0.42820E+00
   0.61609E+01   0.42973E+00
   0.61709E+01   0.43126E+00
   0.61809E+01   0.43279E+00
   0.61909E+01   0.43432E+00
   0.62009E+01   0.43586E+00
   0.62109E+01   0.43740E+00
   0.62209E+01   0.43893E+00
   0.62309E+01   0.44047E+00
   0.62409E+01   0.44201E+00
   0.62509E+01   0.44354E+00
   0.62609E+01   0.44508E+00
   0.62709E+01   0.44662E+00
   0.62809E+01   0.44817E+00
   0.62909E+01   0.44971E+00
   0.63009E+01   0.45125E+00
   0.63109E+01   0.45280E+00
   0.63209E+01   0.45434E+00
   0.63309E+01   0.45588E+00
   0.63409E+01   0.45743E+00
   0.63509E+01   0.45898E+00
   0.63609E+01   0.46053E+00
   0.63709E+01   0.46208E+00
   0.63809E+01   0.46363E+00
   0.63909E+01   0.46518E+00
   0.64009E+01   0.46673E+00
   0.64109E+01   0.46827E+00
   0.64209E+01   0.46983E+00
   0.64309E+01   0.47139E+00
   0.64409E+01   0.47293E+00
   0.64509E+01   0.47449E+00
   0.64609E+01   0.47604E+00
   0.64709E+01   0.47760E+00
   0.64809E+01   0.47916E+00
   0.64909E+01   0.48071E+00
   0.65009E+01   0.48227E+00
   0.65109E+01   0.48383E+00
   0.65209E+01   0.48538E+00
   0.65309E+01   0.48694E+00
   0.65409E+01   0.48850E+00
   0.65509E+01   0.49006E+00
   0.65609E+01   0.49162E+00
   0.65709E+01   0.49318E+00
   0.65809E+01   0.49474E+00
   0.65909E+01   0.49630E+00
   0.66009E+01   0.49786E+00
   0.66109E+01   0.49942E+00
   0.66209E+01   0.50099E+00
   0.66309E+01   0.50255E+00
   0.66409E+01   0.50411E+00
   0.66509E+01   0.50568E+00
   0.66609E+01   0.50723E+00
   0.66709E+01   0.50879E+00
   0.66809E+01   0.51036E+00
   0.66909E+01   0.51193E+00
   0.67009E+01   0.51349E+00
   0.67109E+01   0.51505E+00
   0.67209E+01   0.51662E+00
   0.67309E+01   0.51818E+00
   0.67409E+01   0.51974E+00
   0.67509E+01   0.52130E+00
   0.67609E+01   0.52287E+00
   0.67709E+01   0.52443E+00
   0.67809E+01   0.52599E+00
   0.67909E+01   0.52756E+00
   0.68009E+01   0.52912E+00
   0.68109E+01   0.53068E+00
   0.68209E+01   0.53225E+00
   0.68309E+01   0.53382E+00
   0.68409E+01   0.53538E+00
   0.68509E+01   0.53694E+00
   0.68609E+01   0.53851E+00
   0.68709E+01   0.54007E+00
   0.68809E+01   0.54163E+00
   0.68909E+01   0.54320E+00
   0.69009E+01   0.54475E+00
   0.69109E+01   0.54631E+00
   0.69209E+01   0.54788E+00
   0.69309E+01   0.54944E+00
   0.69409E+01   0.55100E+00
   0.69509E+01   0.55256E+00
   0.69609E+01   0.55413E+00
   0.69709E+01   0.55568E+00
   0.69809E+01   0.55724E+00
   0.69909E+01   0.55881E+00
   0.70009E+01   0.56036E+00
   0.70109E+01   0.56192E+00
   0.70209E+01   0.56348E+00
   0.70309E+01   0.56503E+00
   0.70409E+01   0.56659E+00
   0.70509E+01   0.56814E+00
   0.70609E+01   0.56971E+00
   0.70709E+01   0.57126E+00
   0.70809E+01   0.57281E+00
   0.70909E+01   0.57437E+00
   0.71009E+01   0.57592E+00
   0.71109E+01   0.57747E+00
   0.71209E+01   0.57903E+00
   0.71309E+01   0.58058E+00
   0.71409E+01   0.58213E+00
   0.71509E+01   0.58369E+00
   0.71609E+01   0.58524E+00
   0.71709E+01   0.58678E+00
   0.71809E+01   0.58834E+00
   0.71909E+01   0.58988E+00
   0.72009E+01   0.59143E+00
   0.72109E+01   0.59298E+00
   0.72209E+01   0.59452E+00
   0.72309E+01   0.59606E+00
   0.72409E+01   0.59761E+00
   0.72509E+01   0.59915E+00
   0.72609E+01   0.60069E+00
   0.72709E+01   0.60223E+00
   0.72809E+01   0.60376E+00
   0.72909E+01   0.60530E+00
   0.73009E+01   0.60684E+00
   0.73109E+01   0.60838E+00
   0.73209E+01   0.60991E+00
   0.73309E+01   0.61145E+00
   0.73409E+01   0.61298E+00
   0.73509E+01   0.61451E+00
   0.73609E+01   0.61604E+00
   0.73709E+01   0.61757E+00
   0.73809E+01   0.61910E+00
   0.73909E+01   0.62063E+00
   0.74009E+01   0.62216E+00
   0.74109E+01   0.62368E+00
   0.74209E+01   0.62521E+00
   0.74309E+01   0.62673E+00
   0.74409E+01   0.62825E+00
   0.74509E+01   0.62978E+00
   0.74609E+01   0.63130E+00
   0.74709E+01   0.63282E+00
   0.74809E+01   0.63434E+00
   0.74909E+01   0.63585E+00
   0.75009E+01   0.63736E+00
   0.75109E+01   0.63888E+00
   0.75209E+01   0.64039E+00
   0.75309E+01   0.64190E+00
   0.75409E+01   0.64342E+00
   0.75509E+01   0.64492E+00
   0.75609E+01   0.64643E+00
   0.75709E+01   0.64793E+00
   0.75809E+01   0.64944E+00
   0.75909E+01   0.65094E+00
   0.76009E+01   0.65244E+00
   0.76109E+01   0.65394E+00
   0.76209E+01   0.65544E+00
   0.76309E+01   0.65693E+00
   0.76409E+01   0.65843E+00
   0.76509E+01   0.65992E+00
   0.76609E+01   0.66141E+00
   0.76709E+01   0.66291E+00
   0.76809E+01   0.66439E+00
   0.76909E+01   0.66587E+00
   0.77009E+01   0.66736E+00
   0.77109E+01   0.66884E+00
   0.77209E+01   0.67033E+00
   0.77309E+01   0.67181E+00
   0.77409E+01   0.67328E+00
   0.77509E+01   0.67476E+00
   0.77609E+01   0.67623E+00
   0.77709E+01   0.67770E+00
   0.77809E+01   0.67918E+00
   0.77909E+01   0.68064E+00
   0.78009E+01   0.68211E+00
   0.78109E+01   0.68358E+00
   0.78209E+01   0.68504E+00
   0.78309E+01   0.68650E+00
   0.78409E+01   0.68796E+00
   0.78509E+01   0.68941E+00
   0.78609E+01   0.69087E+00
   0.78709E+01   0.69232E+00
   0.78809E+01   0.69378E+00
   0.78909E+01   0.69522E+00
   0.79009E+01   0.69667E+00
   0.79109E+01   0.69812E+00
   0.79209E+01   0.69956E+00
   0.79309E+01   0.70100E+00
   0.79409E+01   0.70243E+00
   0.79509E+01   0.70387E+00
   0.79609E+01   0.70531E+00
   0.79709E+01   0.70673E+00
   0.79809E+01   0.70817E+00
   0.79909E+01   0.70959E+00
   0.80009E+01   0.71101E+00
   0.80109E+01   0.71244E+00
   0.80209E+01   0.71386E+00
   0.80309E+01   0.71528E+00
   0.80409E+01   0.71669E+00
   0.80509E+01   0.71811E+00
   0.80609E+01   0.71951E+00
   0.80709E+01   0.72092E+00
   0.80809E+01   0.72233E+00
   0.80909E+01   0.72373E+00
   0.81009E+01   0.72513E+00
   0.81109E+01   0.72653E+00
   0.81209E+01   0.72792E+00
   0.81309E+01   0.72932E+00
   0.81409E+01   0.73071E+00
   0.81509E+01   0.73210E+00
   0.81609E+01   0.73348E+00
   0.81709E+01   0.73487E+00
   0.81809E+01   0.73625E+00
   0.81909E+01   0.73762E+00
   0.82009E+01   0.73900E+00
   0.82109E+01   0.74037E+00
   0.82209E+01   0.74174E+00
   0.82309E+01   0.74310E+00
   0.82409E+01   0.74447E+00
   0.82509E+01   0.74583E+00
   0.82609E+01   0.74719E+00
   0.82709E+01   0.74854E+00
   0.82809E+01   0.74990E+00
   0.82909E+01   0.75124E+00
   0.83009E+01   0.75259E+00
   0.83109E+01   0.75394E+00
   0.83209E+01   0.75528E+00
   0.83309E+01   0.75662E+00
   0.83409E+01   0.75795E+00
   0.83509E+01   0.75929E+00
   0.83609E+01   0.76062E+00
   0.83709E+01   0.76195E+00
   0.83809E+01   0.76327E+00
   0.83909E+01   0.76459E+00
   0.84009E+01   0.76591E+00
   0.84109E+01   0.76722E+00
   0.84209E+01   0.76854E+00
   0.84309E+01   0.76985E+00
   0.84409E+01   0.77116E+00
   0.84509E+01   0.77246E+00
   0.84609E+01   0.77376E+00
   0.84709E+01   0.77506E+00
   0.84809E+01   0.77635E+00
   0.84909E+01   0.77764E+00
   0.85009E+01   0.77893E+00
   0.85109E+01   0.78021E+00
   0.85209E+01   0.78149E+00
   0.85309E+01   0.78277E+00
   0.85409E+01   0.78404E+00
   0.85509E+01   0.78531E+00
   0.85609E+01   0.78658E+00
   0.85709E+01   0.78785E+00
   0.85809E+01   0.78911E+00
   0.85909E+01   0.79037E+00
   0.86009E+01   0.79163E+00
   0.86109E+01   0.79288E+00
   0.86209E+01   0.79412E+00
   0.86309E+01   0.79537E+00
   0.86409E+01   0.79661E+00
   0.86509E+01   0.79784E+00
   0.86609E+01   0.79908E+00
   0.86709E+01   0.80031E+00
   0.86809E+01   0.80154E+00
   0.86909E+01   0.80276E+00
   0.87009E+01   0.80398E+00
   0.87109E+01   0.80520E+00
   0.87209E+01   0.80641E+00
   0.87309E+01   0.80762E+00
   0.87409E+01   0.80883E+00
   0.87509E+01   0.81003E+00
   0.87609E+01   0.81123E+00
   0.87709E+01   0.81243E+00
   0.87809E+01   0.81362E+00
   0.87909E+01   0.81480E+00
   0.88009E+01   0.81599E+00
   0.88109E+01   0.81717E+00
   0.88209E+01   0.81835E+00
   0.88309E+01   0.81952E+00
   0.88409E+01   0.82069E+00
   0.88509E+01   0.82186E+00
   0.88609E+01   0.82302E+00
   0.88709E+01   0.82418E+00
   0.88809E+01   0.82533E+00
   0.88909E+01   0.82648E+00
   0.89009E+01   0.82763E+00
   0.89109E+01   0.82877E+00
   0.89209E+01   0.82991E+00
   0.89309E+01   0.83105E+00
   0.89409E+01   0.83218E+00
   0.89509E+01   0.83331E+00
   0.89609E+01   0.83443E+00
   0.89709E+01   0.83555E+00
   0.89809E+01   0.83666E+00
   0.89909E+01   0.83778E+00
   0.90009E+01   0.83889E+00
   0.90109E+01   0.83999E+00
   0.90209E+01   0.84109E+00
   0.90309E+01   0.84218E+00
   0.90409E+01   0.84328E+00
   0.90509E+01   0.84436E+00
   0.90609E+01   0.84544E+00
   0.90709E+01   0.84653E+00
   0.90809E+01   0.84760E+00
   0.90909E+01   0.84867E+00
   0.91009E+01   0.84974E+00
   0.91109E+01   0.85080E+00
   0.91209E+01   0.85186E+00
   0.91309E+01   0.85291E+00
   0.91409E+01   0.85396E+00
   0.91509E+01   0.85501E+00
   0.91609E+01   0.85605E+00
   0.91709E+01   0.85709E+00
   0.91809E+01   0.85812E+00
   0.91909E+01   0.85915E+00
   0.92009E+01   0.86017E+00
   0.92109E+01   0.86119E+00
   0.92209E+01   0.86221E+00
   0.92309E+01   0.86322E+00
   0.92409E+01   0.86423E+00
   0.92509E+01   0.86523E+00
   0.92609E+01   0.86623E+00
   0.92709E+01   0.86722E+00
   0.92809E+01   0.86821E+00
   0.92909E+01   0.86919E+00
   0.93009E+01   0.87017E+00
   0.93109E+01   0.87115E+00
   0.93209E+01   0.87212E+00
   0.93309E+01   0.87309E+00
   0.93409E+01   0.87405E+00
   0.93509E+01   0.87501E+00
   0.93609E+01   0.87596E+00
   0.93709E+01   0.87691E+00
   0.93809E+01   0.87786E+00
   0.93909E+01   0.87880E+00
   0.94009E+01   0.87974E+00
   0.94109E+01   0.88066E+00
   0.94209E+01   0.88159E+00
   0.94309E+01   0.88251E+00
   0.94409E+01   0.88343E+00
   0.94509E+01   0.88434E+00
   0.94609E+01   0.88525E+00
   0.94709E+01   0.88615E+00
   0.94809E+01   0.88705E+00
   0.94909E+01   0.88795E+00
   0.95009E+01   0.88884E+00
   0.95109E+01   0.88972E+00
   0.95209E+01   0.89060E+00
   0.95309E+01   0.89147E+00
   0.95409E+01   0.89234E+00
   0.95509E+01   0.89321E+00
   0.95609E+01   0.89407E+00
   0.95709E+01   0.89492E+00
   0.95809E+01   0.89577E+00
   0.95909E+01   0.89662E+00
   0.96009E+01   0.89746E+00
   0.96109E+01   0.89830E+00
   0.96209E+01   0.89913E+00
   0.96309E+01   0.89996E+00
   0.96409E+01   0.90078E+00
   0.96509E+01   0.90159E+00
   0.96609E+01   0.90241E+00
   0.96709E+01   0.90321E+00
   0.96809E+01   0.90401E+00
   0.96909E+01   0.90481E+00
   0.97009E+01   0.90560E+00
   0.97109E+01   0.90639E+00
   0.97209E+01   0.90717E+00
   0.97309E+01   0.90795E+00
   0.97409E+01   0.90872E+00
   0.97509E+01   0.90948E+00
   0.97609E+01   0.91025E+00
   0.97709E+01   0.91101E+00
   0.97809E+01   0.91176E+00
   0.97909E+01   0.91251E+00
   0.98009E+01   0.91325E+00
   0.98109E+01   0.91398E+00
   0.98209E+01   0.91471E+00
   0.98309E+01   0.91544E+00
   0.98409E+01   0.91616E+00
   0.98509E+01   0.91687E+00
   0.98609E+01   0.91758E+00
   0.98709E+01   0.91829E+00
   0.98809E+01   0.91899E+00
   0.98909E+01   0.91968E+00
   0.99009E+01   0.92037E+00
   0.99109E+01   0.92106E+00
   0.99209E+01   0.92174E+00
   0.99309E+01   0.92241E+00
   0.99409E+01   0.92309E+00
   0.99509E+01   0.92375E+00
   0.99609E+01   0.92441E+00
   0.99709E+01   0.92506E+00
   0.99809E+01   0.92570E+00
   0.99909E+01   0.92634E+00
   0.10001E+02   0.92698E+00
   0.10011E+02   0.92761E+00
   0.10021E+02   0.92824E+00
   0.10031E+02   0.92886E+00
   0.10041E+02   0.92948E+00
   0.10051E+02   0.93009E+00
   0.10061E+02   0.93069E+00
   0.10071E+02   0.93129E+00
   0.10081E+02   0.93189E+00
   0.10091E+02   0.93247E+00
   0.10101E+02   0.93306E+00
   0.10111E+02   0.93363E+00
   0.10121E+02   0.93421E+00
   0.10131E+02   0.93477E+00
   0.10141E+02   0.93534E+00
   0.10151E+02   0.93589E+00
   0.10161E+02   0.93644E+00
   0.10171E+02   0.93699E+00
   0.10181E+02   0.93753E+00
   0.10191E+02   0.93806E+00
   0.10201E+02   0.93859E+00
   0.10211E+02   0.93911E+00
   0.10221E+02   0.93963E+00
   0.10231E+02   0.94014E+00
   0.10241E+02   0.94065E+00
   0.10251E+02   0.94115E+00
   0.10261E+02   0.94165E+00
   0.10271E+02   0.94214E+00
   0.10281E+02   0.94262E+00
   0.10291E+02   0.94310E+00
   0.10301E+02   0.94357E+00
   0.10311E+02   0.94404E+00
   0.10321E+02   0.94450E+00
   0.10331E+02   0.94496E+00
   0.10341E+02   0.94541E+00
   0.10351E+02   0.94586E+00
   0.10361E+02   0.94630E+00
   0.10371E+02   0.94673E+00
   0.10381E+02   0.94716E+00
   0.10391E+02   0.94759E+00
   0.10401E+02   0.94800E+00
   0.10411E+02   0.94841E+00
   0.10421E+02   0.94882E+00
   0.10431E+02   0.94922E+00
   0.10441E+02   0.94961E+00
   0.10451E+02   0.95000E+00
   0.10461E+02   0.95039E+00
   0.10471E+02   0.95076E+00
   0.10481E+02   0.95114E+00
   0.10491E+02   0.95150E+00
   0.10501E+02   0.95186E+00
   0.10511E+02   0.95222E+00
   0.10521E+02   0.95257E+00
   0.10531E+02   0.95291E+00
   0.10541E+02   0.95325E+00
   0.10551E+02   0.95358E+00
   0.10561E+02   0.95390E+00
   0.10571E+02   0.95422E+00
   0.10581E+02   0.95453E+00
   0.10591E+02   0.95484E+00
   0.10601E+02   0.95514E+00
   0.10611E+02   0.95544E+00
   0.10621E+02   0.95573E+00
   0.10631E+02   0.95602E+00
   0.10641E+02   0.95630E+00
   0.10651E+02   0.95657E+00
   0.10661E+02   0.95684E+00
   0.10671E+02   0.95711E+00
   0.10681E+02   0.95736E+00
   0.10691E+02   0.95761E+00
   0.10701E+02   0.95786E+00
   0.10711E+02   0.95810E+00
   0.10721E+02   0.95833E+00
   0.10731E+02   0.95856E+00
   0.10741E+02   0.95879E+00
   0.10751E+02   0.95900E+00
   0.10761E+02   0.95921E+00
   0.10771E+02   0.95942E+00
   0.10781E+02   0.95962E+00
   0.10791E+02   0.95981E+00
   0.10801E+02   0.96000E+00
   0.10811E+02   0.96018E+00
   0.10821E+02   0.96036E+00
   0.10831E+02   0.96053E+00
   0.10841E+02   0.96069E+00
   0.10851E+02   0.96085E+00
   0.10861E+02   0.96101E+00
   0.10871E+02   0.96115E+00
   0.10881E+02   0.96130E+00
   0.10891E+02   0.96143E+00
   0.10901E+02   0.96156E+00
   0.10911E+02   0.96169E+00
   0.10921E+02   0.96181E+00
   0.10931E+02   0.96192E+00
   0.10941E+02   0.96203E+00
   0.10951E+02   0.96213E+00
   0.10961E+02   0.96222E+00
   0.10971E+02   0.96231E+00
   0.10981E+02   0.96240E+00
   0.10991E+02   0.96248E+00
   0.11001E+02   0.96255E+00
   0.11011E+02   0.96262E+00
   0.11021E+02   0.96268E+00
   0.11031E+02   0.96274E+00
   0.11041E+02   0.96279E+00
   0.11051E+02   0.96284E+00
   0.11061E+02   0.96288E+00
   0.11071E+02   0.96292E+00
   0.11081E+02   0.96295E+00
   0.11091E+02   0.96297E+00
   0.11101E+02   0.96299E+00
   0.11111E+02   0.96301E+00
   0.11121E+02   0.96302E+00
   0.11131E+02   0.96302E+00
   0.11141E+02   0.96303E+00
   0.11151E+02   0.96303E+00


   0.11000E-01   0.17444E-07
   0.21000E-01   0.61830E-07
   0.31000E-01   0.17674E-06
   0.41000E-01   0.39576E-06
   0.51000E-01   0.75247E-06
   0.60999E-01   0.12805E-05
   0.70999E-01   0.20133E-05
   0.80999E-01   0.29846E-05
   0.90999E-01   0.42279E-05
   0.10100E+00   0.57768E-05
   0.11100E+00   0.76649E-05
   0.12100E+00   0.99258E-05
   0.13100E+00   0.12593E-04
   0.14100E+00   0.15700E-04
   0.15100E+00   0.19281E-04
   0.16100E+00   0.23369E-04
   0.17100E+00   0.27997E-04
   0.18100E+00   0.33200E-04
   0.19100E+00   0.39011E-04
   0.20100E+00   0.45463E-04
   0.21100E+00   0.52590E-04
   0.22100E+00   0.60425E-04
   0.23100E+00   0.69003E-04
   0.24100E+00   0.78357E-04
   0.25100E+00   0.88520E-04
   0.26100E+00   0.99526E-04
   0.27100E+00   0.11141E-03
   0.28100E+00   0.12420E-03
   0.29100E+00   0.13794E-03
   0.30100E+00   0.15265E-03
   0.31100E+00   0.16837E-03
   0.32100E+00   0.18514E-03
   0.33100E+00   0.20299E-03
   0.34100E+00   0.22195E-03
   0.35100E+00   0.24205E-03
   0.36100E+00   0.26334E-03
   0.37100E+00   0.28583E-03
   0.38100E+00   0.30957E-03
   0.39100E+00   0.33454E-03
   0.40100E+00   0.36058E-03
   0.41100E+00   0.38794E-03
   0.42100E+00   0.41667E-03
   0.43100E+00   0.44680E-03
   0.44100E+00   0.47835E-03
   0.45100E+00   0.51138E-03
   0.46100E+00   0.54590E-03
   0.47100E+00   0.58195E-03
   0.48100E+00   0.61956E-03
   0.49100E+00   0.65877E-03
   0.50100E+00   0.69961E-03
   0.51099E+00   0.74212E-03
   0.52099E+00   0.78632E-03
   0.53099E+00   0.83225E-03
   0.54099E+00   0.87994E-03
   0.55099E+00   0.92943E-03
   0.56099E+00   0.98075E-03
   0.57099E+00   0.10339E-02
   0.58099E+00   0.10890E-02
   0.59099E+00   0.11460E-02
   0.60099E+00   0.12050E-02
   0.61099E+00   0.12659E-02
   0.62099E+00   0.13289E-02
   0.63099E+00   0.13940E-02
   0.64099E+00   0.14611E-02
   0.65099E+00   0.15304E-02
   0.66099E+00   0.16019E-02
   0.67099E+00   0.16755E-02
   0.68099E+00   0.17514E-02
   0.69099E+00   0.18295E-02
   0.70099E+00   0.19099E-02
   0.71099E+00   0.19926E-02
   0.72099E+00   0.20777E-02
   0.73099E+00   0.21652E-02
   0.74099E+00   0.22552E-02
   0.75099E+00   0.23475E-02
   0.76099E+00   0.24424E-02
   0.77099E+00   0.25398E-02
   0.78099E+00   0.26396E-02
   0.79099E+00   0.27410E-02
   0.80099E+00   0.28450E-02
   0.81099E+00   0.29516E-02
   0.82099E+00   0.30609E-02
   0.83099E+00   0.31728E-02
   0.84099E+00   0.32875E-02
   0.85099E+00   0.34050E-02
   0.86099E+00   0.35253E-02
   0.87099E+00   0.36483E-02
   0.88099E+00   0.37743E-02
   0.89099E+00   0.39031E-02
   0.90099E+00   0.40349E-02
   0.91099E+00   0.41696E-02
   0.92099E+00   0.43073E-02
   0.93099E+00   0.44480E-02
   0.94099E+00   0.45918E-02
   0.95099E+00   0.47387E-02
   0.96099E+00   0.48887E-02
   0.97099E+00   0.50418E-02
   0.98099E+00   0.51981E-02
   0.99099E+00   0.53577E-02
   0.10010E+01   0.55205E-02
   0.10110E+01   0.56866E-02
   0.10210E+01   0.58560E-02
   0.10310E+01   0.60284E-02
   0.10410E+01   0.62026E-02
   0.10510E+01   0.63801E-02
   0.10610E+01   0.65610E-02
   0.10710E+01   0.67454E-02
   0.10810E+01   0.69332E-02
   0.10910E+01   0.71246E-02
   0.11010E+01   0.73195E-02
   0.11110E+01   0.75180E-02
   0.11210E+01   0.77201E-02
   0.11310E+01   0.79258E-02
   0.11410E+01   0.81352E-02
   0.11510E+01   0.83482E-02
   0.11610E+01   0.85651E-02
   0.11710E+01   0.87857E-02
   0.11810E+01   0.90100E-02
   0.11910E+01   0.92383E-02
   0.12010E+01   0.94703E-02
   0.12110E+01   0.97063E-02
   0.12210E+01   0.99462E-02
   0.12310E+01   0.10190E-01
   0.12410E+01   0.10435E-01
   0.12510E+01   0.10684E-01
   0.12610E+01   0.10937E-01
   0.12710E+01   0.11194E-01
   0.12810E+01   0.11455E-01
   0.12910E+01   0.11720E-01
   0.13010E+01   0.11990E-01
   0.13110E+01   0.12263E-01
   0.13210E+01   0.12541E-01
   0.13310E+01   0.12823E-01
   0.13410E+01   0.13110E-01
   0.13510E+01   0.13400E-01
   0.13610E+01   0.13695E-01
   0.13710E+01   0.13994E-01
   0.13810E+01   0.14298E-01
   0.13910E+01   0.14606E-01
   0.14010E+01   0.14918E-01
   0.14110E+01   0.15232E-01
   0.14210E+01   0.15550E-01
   0.14310E+01   0.15872E-01
   0.14410E+01   0.16199E-01
   0.14510E+01   0.16531E-01
   0.14610E+01   0.16867E-01
   0.14710E+01   0.17208E-01
   0.14810E+01   0.17553E-01
   0.14910E+01   0.17904E-01
   0.15010E+01   0.18259E-01
   0.15110E+01   0.18618E-01
   0.15210E+01   0.18983E-01
   0.15310E+01   0.19352E-01
   0.15410E+01   0.19726E-01
   0.15510E+01   0.20105E-01
   0.15610E+01   0.20486E-01
   0.15710E+01   0.20870E-01
   0.15810E+01   0.21260E-01
   0.15910E+01   0.21654E-01
   0.16010E+01   0.22053E-01
   0.16110E+01   0.22458E-01
   0.16210E+01   0.22867E-01
   0.16310E+01   0.23282E-01
   0.16410E+01   0.23701E-01
   0.16510E+01   0.24126E-01
   0.16610E+01   0.24556E-01
   0.16710E+01   0.24991E-01
   0.16810E+01   0.25432E-01
   0.16910E+01   0.25877E-01
   0.17010E+01   0.26323E-01
   0.17110E+01   0.26774E-01
   0.17210E+01   0.27230E-01
   0.17310E+01   0.27692E-01
   0.17410E+01   0.28159E-01
   0.17510E+01   0.28632E-01
   0.17610E+01   0.29110E-01
   0.17710E+01   0.29593E-01
   0.17810E+01   0.30082E-01
   0.17910E+01   0.30577E-01
   0.18010E+01   0.31077E-01
   0.18110E+01   0.31583E-01
   0.18210E+01   0.32093E-01
   0.18310E+01   0.32604E-01
   0.18410E+01   0.33121E-01
   0.18510E+01   0.33643E-01
   0.18610E+01   0.34171E-01
   0.18710E+01   0.34704E-01
   0.18810E+01   0.35244E-01
   0.18910E+01   0.35789E-01
   0.19010E+01   0.36340E-01
   0.19110E+01   0.36897E-01
   0.19210E+01   0.37460E-01
   0.19310E+01   0.38028E-01
   0.19410E+01   0.38597E-01
   0.19510E+01   0.39171E-01
   0.19610E+01   0.39751E-01
   0.19710E+01   0.40337E-01
   0.19810E+01   0.40928E-01
   0.19910E+01   0.41526E-01
   0.20010E+01   0.42130E-01
   0.20110E+01   0.42739E-01
   0.20210E+01   0.43355E-01
   0.20310E+01   0.43977E-01
   0.20410E+01   0.44606E-01
   0.20510E+01   0.45239E-01
   0.20610E+01   0.45872E-01
   0.20710E+01   0.46512E-01
   0.20810E+01   0.47157E-01
   0.20910E+01   0.47809E-01
   0.21010E+01   0.48468E-01
   0.21110E+01   0.49132E-01
   0.21210E+01   0.49803E-01
   0.21310E+01   0.50480E-01
   0.21410E+01   0.51164E-01
   0.21510E+01   0.51854E-01
   0.21610E+01   0.52544E-01
   0.21710E+01   0.53239E-01
   0.21810E+01   0.53940E-01
   0.21910E+01   0.54648E-01
   0.22010E+01   0.55363E-01
   0.22110E+01   0.56084E-01
   0.22210E+01   0.56811E-01
   0.22310E+01   0.57545E-01
   0.22410E+01   0.58286E-01
   0.22510E+01   0.59033E-01
   0.22610E+01   0.59780E-01
   0.22710E+01   0.60532E-01
   0.22810E+01   0.61291E-01
   0.22910E+01   0.62057E-01
   0.23010E+01   0.62829E-01
   0.23110E+01   0.63608E-01
   0.23210E+01   0.64393E-01
   0.23310E+01   0.65186E-01
   0.23410E+01   0.65985E-01
   0.23510E+01   0.66790E-01
   0.23610E+01   0.67594E-01
   0.23710E+01   0.68405E-01
   0.23810E+01   0.69222E-01
   0.23910E+01   0.70047E-01
   0.24010E+01   0.70878E-01
   0.24110E+01   0.71717E-01
   0.24210E+01   0.72562E-01
   0.24310E+01   0.73415E-01
   0.24410E+01   0.74272E-01
   0.24510E+01   0.75129E-01
   0.24610E+01   0.75993E-01
   0.24710E+01   0.76864E-01
   0.24810E+01   0.77742E-01
   0.24910E+01   0.78627E-01
   0.25010E+01   0.79519E-01
   0.25110E+01   0.80419E-01
   0.25210E+01   0.81325E-01
   0.25310E+01   0.82237E-01
   0.25410E+01   0.83148E-01
   0.25510E+01   0.84066E-01
   0.25610E+01   0.84991E-01
   0.25710E+01   0.85923E-01
   0.25810E+01   0.86863E-01
   0.25910E+01   0.87810E-01
   0.26010E+01   0.88764E-01
   0.26110E+01   0.89726E-01
   0.26210E+01   0.90686E-01
   0.26310E+01   0.91651E-01
   0.26410E+01   0.92624E-01
   0.26510E+01   0.93605E-01
   0.26610E+01   0.94592E-01
   0.26710E+01   0.95588E-01
   0.26810E+01   0.96590E-01
   0.26910E+01   0.97601E-01
   0.27010E+01   0.98609E-01
   0.27110E+01   0.99623E-01
   0.27210E+01   0.10064E+00
   0.27310E+01   0.10167E+00
   0.27410E+01   0.10271E+00
   0.27510E+01   0.10375E+00
   0.27610E+01   0.10480E+00
   0.27710E+01   0.10586E+00
   0.27810E+01   0.10692E+00
   0.27910E+01   0.10798E+00
   0.28010E+01   0.10905E+00
   0.28110E+01   0.11013E+00
   0.28210E+01   0.11122E+00
   0.28310E+01   0.11231E+00
   0.28410E+01   0.11341E+00
   0.28510E+01   0.11452E+00
   0.28610E+01   0.11563E+00
   0.28710E+01   0.11674E+00
   0.28810E+01   0.11786E+00
   0.28910E+01   0.11899E+00
   0.29010E+01   0.12012E+00
   0.29110E+01   0.12127E+00
   0.29210E+01   0.12242E+00
   0.29310E+01   0.12357E+00
   0.29410E+01   0.12473E+00
   0.29510E+01   0.12589E+00
   0.29610E+01   0.12706E+00
   0.29710E+01   0.12824E+00
   0.29810E+01   0.12942E+00
   0.29910E+01   0.13062E+00
   0.30010E+01   0.13182E+00
   0.30110E+01   0.13301E+00
   0.30210E+01   0.13422E+00
   0.30310E+01   0.13543E+00
   0.30410E+01   0.13665E+00
   0.30510E+01   0.13788E+00
   0.30610E+01   0.13911E+00
   0.30710E+01   0.14035E+00
   0.30810E+01   0.14159E+00
   0.30910E+01   0.14284E+00
   0.31010E+01   0.14409E+00
   0.31110E+01   0.14536E+00
   0.31210E+01   0.14663E+00
   0.31310E+01   0.14791E+00
   0.31410E+01   0.14919E+00
   0.31510E+01   0.15047E+00
   0.31610E+01   0.15176E+00
   0.31710E+01   0.15306E+00
   0.31810E+01   0.15437E+00
   0.31910E+01   0.15568E+00
   0.32010E+01   0.15700E+00
   0.32110E+01   0.15833E+00
   0.32210E+01   0.15966E+00
   0.32310E+01   0.16099E+00
   0.32410E+01   0.16233E+00
   0.32510E+01   0.16368E+00
   0.32610E+01   0.16503E+00
   0.32710E+01   0.16640E+00
   0.32810E+01   0.16776E+00
   0.32910E+01   0.16913E+00
   0.33010E+01   0.17050E+00
   0.33110E+01   0.17189E+00
   0.33210E+01   0.17328E+00
   0.33310E+01   0.17468E+00
   0.33410E+01   0.17609E+00
   0.33510E+01   0.17749E+00
   0.33610E+01   0.17890E+00
   0.33710E+01   0.18032E+00
   0.33810E+01   0.18174E+00
   0.33910E+01   0.18318E+00
   0.34010E+01   0.18462E+00
   0.34110E+01   0.18606E+00
   0.34210E+01   0.18750E+00
   0.34310E+01   0.18895E+00
   0.34410E+01   0.19042E+00
   0.34510E+01   0.19189E+00
   0.34610E+01   0.19336E+00
   0.34710E+01   0.19484E+00
   0.34810E+01   0.19632E+00
   0.34910E+01   0.19781E+00
   0.35010E+01   0.19930E+00
   0.35110E+01   0.20081E+00
   0.35210E+01   0.20232E+00
   0.35310E+01   0.20383E+00
   0.35410E+01   0.20534E+00
   0.35510E+01   0.20687E+00
   0.35610E+01   0.20840E+00
   0.35710E+01   0.20994E+00
   0.35810E+01   0.21149E+00
   0.35910E+01   0.21303E+00
   0.36010E+01   0.21458E+00
   0.36110E+01   0.21613E+00
   0.36210E+01   0.21770E+00
   0.36310E+01   0.21927E+00
   0.36410E+01   0.22085E+00
   0.36510E+01   0.22243E+00
   0.36610E+01   0.22401E+00
   0.36710E+01   0.22560E+00
   0.36810E+01   0.22720E+00
   0.36910E+01   0.22881E+00
   0.37010E+01   0.23043E+00
   0.37110E+01   0.23204E+00
   0.37210E+01   0.23365E+00
   0.37310E+01   0.23528E+00
   0.37410E+01   0.23692E+00
   0.37510E+01   0.23856E+00
   0.37610E+01   0.24020E+00
   0.37710E+01   0.24184E+00
   0.37810E+01   0.24349E+00
   0.37910E+01   0.24515E+00
   0.38010E+01   0.24682E+00
   0.38110E+01   0.24850E+00
   0.38210E+01   0.25016E+00
   0.38310E+01   0.25184E+00
   0.38410E+01   0.25353E+00
   0.38510E+01   0.25522E+00
   0.38610E+01   0.25693E+00
   0.38710E+01   0.25862E+00
   0.38810E+01   0.26032E+00
   0.38910E+01   0.26204E+00
   0.39010E+01   0.26376E+00
   0.39110E+01   0.26548E+00
   0.39210E+01   0.26721E+00
   0.39310E+01   0.26893E+00
   0.39410E+01   0.27067E+00
   0.39510E+01   0.27241E+00
   0.39610E+01   0.27417E+00
   0.39710E+01   0.27593E+00
   0.39810E+01   0.27768E+00
   0.39910E+01   0.27944E+00
   0.40010E+01   0.28121E+00
   0.40110E+01   0.28299E+00
   0.40210E+01   0.28478E+00
   0.40310E+01   0.28655E+00
   0.40410E+01   0.28834E+00
   0.40510E+01   0.29013E+00
   0.40610E+01   0.29194E+00
   0.40710E+01   0.29375E+00
   0.40810E+01   0.29555E+00
   0.40910E+01   0.29736E+00
   0.41010E+01   0.29918E+00
   0.41110E+01   0.30100E+00
   0.41210E+01   0.30284E+00
   0.41310E+01   0.30466E+00
   0.41410E+01   0.30650E+00
   0.41510E+01   0.30834E+00
   0.41610E+01   0.31019E+00
   0.41710E+01   0.31205E+00
   0.41810E+01   0.31390E+00
   0.41910E+01   0.31576E+00
   0.42010E+01   0.31763E+00
   0.42110E+01   0.31951E+00
   0.42210E+01   0.32139E+00
   0.42310E+01   0.32326E+00
   0.42410E+01   0.32514E+00
   0.42510E+01   0.32704E+00
   0.42610E+01   0.32894E+00
   0.42710E+01   0.33084E+00
   0.42810E+01   0.33274E+00
   0.42910E+01   0.33465E+00
   0.43010E+01   0.33656E+00
   0.43110E+01   0.33849E+00
   0.43210E+01   0.34040E+00
   0.43310E+01   0.34232E+00
   0.43410E+01   0.34425E+00
   0.43510E+01   0.34619E+00
   0.43610E+01   0.34814E+00
   0.43710E+01   0.35007E+00
   0.43810E+01   0.35202E+00
   0.43910E+01   0.35397E+00
   0.44010E+01   0.35593E+00
   0.44110E+01   0.35790E+00
   0.44210E+01   0.35986E+00
   0.44310E+01   0.36182E+00
   0.44410E+01   0.36380E+00
   0.44510E+01   0.36579E+00
   0.44610E+01   0.36776E+00
   0.44710E+01   0.36974E+00
   0.44810E+01   0.37173E+00
   0.44910E+01   0.37373E+00
   0.45010E+01   0.37574E+00
   0.45110E+01   0.37773E+00
   0.45210E+01   0.37974E+00
   0.45310E+01   0.38175E+00
   0.45410E+01   0.38377E+00
   0.45510E+01   0.38578E+00
   0.45610E+01   0.38779E+00
   0.45710E+01   0.38982E+00
   0.45810E+01   0.39186E+00
   0.45910E+01   0.39388E+00
   0.46010E+01   0.39591E+00
   0.46110E+01   0.39795E+00
   0.46210E+01   0.40000E+00
   0.46310E+01   0.40206E+00
   0.46410E+01   0.40410E+00
   0.46510E+01   0.40615E+00
   0.46610E+01   0.40822E+00
   0.46710E+01   0.41028E+00
   0.46810E+01   0.41234E+00
   0.46910E+01   0.41441E+00
   0.47010E+01   0.41648E+00
   0.47110E+01   0.41856E+00
   0.47210E+01   0.42064E+00
   0.47310E+01   0.42272E+00
   0.47410E+01   0.42480E+00
   0.47510E+01   0.42690E+00
   0.47610E+01   0.42899E+00
   0.47710E+01   0.43108E+00
   0.47810E+01   0.43318E+00
   0.47910E+01   0.43529E+00
   0.48010E+01   0.43739E+00
   0.48110E+01   0.43949E+00
   0.48210E+01   0.44160E+00
   0.48310E+01   0.44372E+00
   0.48410E+01   0.44583E+00
   0.48510E+01   0.44795E+00
   0.48610E+01   0.45007E+00
   0.48710E+01   0.45221E+00
   0.48810E+01   0.45433E+00
   0.48910E+01   0.45646E+00
   0.49010E+01   0.45859E+00
   0.49110E+01   0.46074E+00
   0.49210E+01   0.46287E+00
   0.49310E+01   0.46501E+00
   0.49410E+01   0.46716E+00
   0.49510E+01   0.46932E+00
   0.49610E+01   0.47147E+00
   0.49710E+01   0.47362E+00
   0.49810E+01   0.47578E+00
   0.49910E+01   0.47794E+00
   0.50010E+01   0.48010E+00
   0.50109E+01   0.48226E+00
   0.50209E+01   0.48444E+00
   0.50309E+01   0.48662E+00
   0.50409E+01   0.48878E+00
   0.50509E+01   0.49096E+00
   0.50609E+01   0.49314E+00
   0.50709E+01   0.49533E+00
   0.50809E+01   0.49750E+00
   0.50909E+01   0.49969E+00
   0.51009E+01   0.50188E+00
   0.51109E+01   0.50408E+00
   0.51209E+01   0.50626E+00
   0.51309E+01   0.50846E+00
   0.51409E+01   0.51066E+00
   0.51509E+01   0.51286E+00
   0.51609E+01   0.51505E+00
   0.51709E+01   0.51726E+00
   0.51809E+01   0.51947E+00
   0.51909E+01   0.52168E+00
   0.52009E+01   0.52389E+00
   0.52109E+01   0.52610E+00
   0.52209E+01   0.52832E+00
   0.52309E+01   0.53053E+00
   0.52409E+01   0.53275E+00
   0.52509E+01   0.53498E+00
   0.52609E+01   0.53719E+00
   0.52709E+01   0.53941E+00
   0.52809E+01   0.54164E+00
   0.52909E+01   0.54387E+00
   0.53009E+01   0.54610E+00
   0.53109E+01   0.54833E+00
   0.53209E+01   0.55056E+00
   0.53309E+01   0.55280E+00
   0.53409E+01   0.55504E+00
   0.53509E+01   0.55727E+00
   0.53609E+01   0.55952E+00
   0.53709E+01   0.56176E+00
   0.53809E+01   0.56400E+00
   0.53909E+01   0.56625E+00
   0.54009E+01   0.56850E+00
   0.54109E+01   0.57074E+00
   0.54209E+01   0.57299E+00
   0.54309E+01   0.57524E+00
   0.54409E+01   0.57749E+00
   0.54509E+01   0.57974E+00
   0.54609E+01   0.58199E+00
   0.54709E+01   0.58424E+00
   0.54809E+01   0.58649E+00
   0.54909E+01   0.58875E+00
   0.55009E+01   0.59101E+00
   0.55109E+01   0.59327E+00
   0.55209E+01   0.59553E+00
   0.55309E+01   0.59779E+00
   0.55409E+01   0.60005E+00
   0.55509E+01   0.60231E+00
   0.55609E+01   0.60458E+00
   0.55709E+01   0.60683E+00
   0.55809E+01   0.60910E+00
   0.55909E+01   0.61136E+00
   0.56009E+01   0.61364E+00
   0.56109E+01   0.61590E+00
   0.56209E+01   0.61817E+00
   0.56309E+01   0.62044E+00
   0.56409E+01   0.62271E+00
   0.56509E+01   0.62498E+00
   0.56609E+01   0.62725E+00
   0.56709E+01   0.62952E+00
   0.56809E+01   0.63179E+00
   0.56909E+01   0.63406E+00
   0.57009E+01   0.63633E+00
   0.57109E+01   0.63860E+00
   0.57209E+01   0.64087E+00
   0.57309E+01   0.64316E+00
   0.57409E+01   0.64542E+00
   0.57509E+01   0.64770E+00
   0.57609E+01   0.64998E+00
   0.57709E+01   0.65225E+00
   0.57809E+01   0.65452E+00
   0.57909E+01   0.65680E+00
   0.58009E+01   0.65907E+00
   0.58109E+01   0.66135E+00
   0.58209E+01   0.66363E+00
   0.58309E+01   0.66590E+00
   0.58409E+01   0.66818E+00
   0.58509E+01   0.67046E+00
   0.58609E+01   0.67273E+00
   0.58709E+01   0.67500E+00
   0.58809E+01   0.67729E+00
   0.58909E+01   0.67956E+00
   0.59009E+01   0.68183E+00
   0.59109E+01   0.68411E+00
   0.59209E+01   0.68638E+00
   0.59309E+01   0.68865E+00
   0.59409E+01   0.69093E+00
   0.59509E+01   0.69320E+00
   0.59609E+01   0.69547E+00
   0.59709E+01   0.69775E+00
   0.59809E+01   0.70002E+00
   0.59909E+01   0.70229E+00
   0.60009E+01   0.70456E+00
   0.60109E+01   0.70683E+00
   0.60209E+01   0.70910E+00
   0.60309E+01   0.71137E+00
   0.60409E+01   0.71363E+00
   0.60509E+01   0.71590E+00
   0.60609E+01   0.71817E+00
   0.60709E+01   0.72043E+00
   0.60809E+01   0.72270E+00
   0.60909E+01   0.72497E+00
   0.61009E+01   0.72722E+00
   0.61109E+01   0.72949E+00
   0.61209E+01   0.73176E+00
   0.61309E+01   0.73401E+00
   0.61409E+01   0.73628E+00
   0.61509E+01   0.73853E+00
   0.61609E+01   0.74078E+00
   0.61709E+01   0.74304E+00
   0.61809E+01   0.74529E+00
   0.61909E+01   0.74754E+00
   0.62009E+01   0.74980E+00
   0.62109E+01   0.75204E+00
   0.62209E+01   0.75429E+00
   0.62309E+01   0.75655E+00
   0.62409E+01   0.75879E+00
   0.62509E+01   0.76104E+00
   0.62609E+01   0.76328E+00
   0.62709E+01   0.76552E+00
   0.62809E+01   0.76776E+00
   0.62909E+01   0.77000E+00
   0.63009E+01   0.77223E+00
   0.63109E+01   0.77447E+00
   0.63209E+01   0.77670E+00
   0.63309E+01   0.77894E+00
   0.63409E+01   0.78118E+00
   0.63509E+01   0.78340E+00
   0.63609E+01   0.78564E+00
   0.63709E+01   0.78786E+00
   0.63809E+01   0.79008E+00
   0.63909E+01   0.79231E+00
   0.64009E+01   0.79452E+00
   0.64109E+01   0.79675E+00
   0.64209E+01   0.79896E+00
   0.64309E+01   0.80117E+00
   0.64409E+01   0.80339E+00
   0.64509E+01   0.80559E+00
   0.64609E+01   0.80780E+00
   0.64709E+01   0.81002E+00
   0.64809E+01   0.81222E+00
   0.64909E+01   0.81443E+00
   0.65009E+01   0.81662E+00
   0.65109E+01   0.81882E+00
   0.65209E+01   0.82102E+00
   0.65309E+01   0.82321E+00
   0.65409E+01   0.82540E+00
   0.65509E+01   0.82759E+00
   0.65609E+01   0.82977E+00
   0.65709E+01   0.83196E+00
   0.65809E+01   0.83414E+00
   0.65909E+01   0.83632E+00
   0.66009E+01   0.83849E+00
   0.66109E+01   0.84067E+00
   0.66209E+01   0.84284E+00
   0.66309E+01   0.84501E+00
   0.66409E+01   0.84718E+00
   0.66509E+01   0.84934E+00
   0.66609E+01   0.85150E+00
   0.66709E+01   0.85366E+00
   0.66809E+01   0.85582E+00
   0.66909E+01   0.85797E+00
   0.67009E+01   0.86012E+00
   0.67109E+01   0.86226E+00
   0.67209E+01   0.86440E+00
   0.67309E+01   0.86654E+00
   0.67409E+01   0.86868E+00
   0.67509E+01   0.87081E+00
   0.67609E+01   0.87295E+00
   0.67709E+01   0.87508E+00
   0.67809E+01   0.87720E+00
   0.67909E+01   0.87932E+00
   0.68009E+01   0.88144E+00
   0.68109E+01   0.88356E+00
   0.68209E+01   0.88567E+00
   0.68309E+01   0.88778E+00
   0.68409E+01   0.88988E+00
   0.68509E+01   0.89199E+00
   0.68609E+01   0.89408E+00
   0.68709E+01   0.89618E+00
   0.68809E+01   0.89827E+00
   0.68909E+01   0.90036E+00
   0.69009E+01   0.90245E+00
   0.69109E+01   0.90453E+00
   0.69209E+01   0.90661E+00
   0.69309E+01   0.90868E+00
   0.69409E+01   0.91076E+00
   0.69509E+01   0.91282E+00
   0.69609E+01   0.91488E+00
   0.69709E+01   0.91695E+00
   0.69809E+01   0.91900E+00
   0.69909E+01   0.92106E+00
   0.70009E+01   0.92311E+00
   0.70109E+01   0.92515E+00
   0.70209E+01   0.92719E+00
   0.70309E+01   0.92923E+00
   0.70409E+01   0.93126E+00
   0.70509E+01   0.93329E+00
   0.70609E+01   0.93532E+00
   0.70709E+01   0.93734E+00
   0.70809E+01   0.93935E+00
   0.70909E+01   0.94137E+00
   0.71009E+01   0.94337E+00
   0.71109E+01   0.94537E+00
   0.71209E+01   0.94738E+00
   0.71309E+01   0.94937E+00
   0.71409E+01   0.95137E+00
   0.71509E+01   0.95336E+00
   0.71609E+01   0.95535E+00
   0.71709E+01   0.95732E+00
   0.71809E+01   0.95930E+00
   0.71909E+01   0.96127E+00
   0.72009E+01   0.96324E+00
   0.72109E+01   0.96520E+00
   0.72209E+01   0.96716E+00
   0.72309E+01   0.96911E+00
   0.72409E+01   0.97106E+00
   0.72509E+01   0.97300E+00
   0.72609E+01   0.97494E+00
   0.72709E+01   0.97688E+00
   0.72809E+01   0.97881E+00
   0.72909E+01   0.98073E+00
   0.73009E+01   0.98266E+00
   0.73109E+01   0.98457E+00
   0.73209E+01   0.98648E+00
   0.73309E+01   0.98839E+00
   0.73409E+01   0.99029E+00
   0.73509E+01   0.99219E+00
   0.73609E+01   0.99409E+00
   0.73709E+01   0.99597E+00
   0.73809E+01   0.99786E+00
   0.73909E+01   0.99974E+00
   0.74009E+01   0.10016E+01
   0.74109E+01   0.10035E+01
   0.74209E+01   0.10053E+01
   0.74309E+01   0.10072E+01
   0.74409E+01   0.10090E+01
   0.74509E+01   0.10109E+01
   0.74609E+01   0.10127E+01
   0.74709E+01   0.10146E+01
   0.74809E+01   0.10164E+01
   0.74909E+01   0.10182E+01
   0.75009E+01   0.10200E+01
   0.75109E+01   0.10219E+01
   0.75209E+01   0.10237E+01
   0.75309E+01   0.10255E+01
   0.75409E+01   0.10273E+01
   0.75509E+01   0.10291E+01
   0.75609E+01   0.10309E+01
   0.75709E+01   0.10326E+01
   0.75809E+01   0.10344E+01
   0.75909E+01   0.10362E+01
   0.76009E+01   0.10380E+01
   0.76109E+01   0.10397E+01
   0.76209E+01   0.10415E+01
   0.76309E+01   0.10432E+01
   0.76409E+01   0.10450E+01
   0.76509E+01   0.10467E+01
   0.76609E+01   0.10484E+01
   0.76709E+01   0.10502E+01
   0.76809E+01   0.10519E+01
   0.76909E+01   0.10536E+01
   0.77009E+01   0.10553E+01
   0.77109E+01   0.10570E+01
   0.77209E+01   0.10587E+01
   0.77309E+01   0.10604E+01
   0.77409E+01   0.10621E+01
   0.77509E+01   0.10638E+01
   0.77609E+01   0.10655E+01
   0.77709E+01   0.10671E+01
   0.77809E+01   0.10688E+01
   0.77909E+01   0.10705E+01
   0.78009E+01   0.10721E+01
   0.78109E+01   0.10738E+01
   0.78209E+01   0.10754E+01
   0.78309E+01   0.10770E+01
   0.78409E+01   0.10787E+01
   0.78509E+01   0.10803E+01
   0.78609E+01   0.10819E+01
   0.78709E+01   0.10835E+01
   0.78809E+01   0.10851E+01
   0.78909E+01   0.10867E+01
   0.79009E+01   0.10883E+01
   0.79109E+01   0.10899E+01
   0.79209E+01   0.10914E+01
   0.79309E+01   0.10930E+01
   0.79409E+01   0.10946E+01
   0.79509E+01   0.10961E+01
   0.79609E+01   0.10977E+01
   0.79709E+01   0.10992E+01
   0.79809E+01   0.11008E+01
   0.79909E+01   0.11023E+01
   0.80009E+01   0.11038E+01
   0.80109E+01   0.11053E+01
   0.80209E+01   0.11068E+01
   0.80309E+01   0.11084E+01
   0.80409E+01   0.11098E+01
   0.80509E+01   0.11113E+01
   0.80609E+01   0.11128E+01
   0.80709E+01   0.11143E+01
   0.80809E+01   0.11158E+01
   0.80909E+01   0.11172E+01
   0.81009E+01   0.11187E+01
   0.81109E+01   0.11202E+01
   0.81209E+01   0.11216E+01
   0.81309E+01   0.11230E+01
   0.81409E+01   0.11245E+01
   0.81509E+01   0.11259E+01
   0.81609E+01   0.11273E+01
   0.81709E+01   0.11287E+01
   0.81809E+01   0.11301E+01
   0.81909E+01   0.11315E+01
   0.82009E+01   0.11329E+01
   0.82109E+01   0.11343E+01
   0.82209E+01   0.11357E+01
   0.82309E+01   0.11370E+01
   0.82409E+01   0.11384E+01
   0.82509E+01   0.11398E+01
   0.82609E+01   0.11411E+01
   0.82709E+01   0.11425E+01
   0.82809E+01   0.11438E+01
   0.82909E+01   0.11451E+01
   0.83009E+01   0.11464E+01
   0.83109E+01   0.11478E+01
   0.83209E+01   0.11491E+01
   0.83309E+01   0.11504E+01
   0.83409E+01   0.11517E+01
   0.83509E+01   0.11529E+01
   0.83609E+01   0.11542E+01
   0.83709E+01   0.11555E+01
   0.83809E+01   0.11567E+01
   0.83909E+01   0.11580E+01
   0.84009E+01   0.11592E+01
   0.84109E+01   0.11605E+01
   0.84209E+01   0.11617E+01
   0.84309E+01   0.11629E+01
   0.84409E+01   0.11642E+01
   0.84509E+01   0.11654E+01
   0.84609E+01   0.11666E+01
   0.84709E+01   0.11678E+01
   0.84809E+01   0.11690E+01
   0.84909E+01   0.11701E+01
   0.85009E+01   0.11713E+01
   0.85109E+01   0.11725E+01
   0.85209E+01   0.11736E+01
   0.85309E+01   0.11748E+01
   0.85409E+01   0.11759E+01
   0.85509E+01   0.11771E+01
   0.85609E+01   0.11782E+01
   0.85709E+01   0.11793E+01
   0.85809E+01   0.11804E+01
   0.85909E+01   0.11815E+01
   0.86009E+01   0.11826E+01
   0.86109E+01   0.11837E+01
   0.86209E+01   0.11848E+01
   0.86309E+01   0.11859E+01
   0.86409E+01   0.11869E+01
   0.86509E+01   0.11880E+01
   0.86609E+01   0.11890E+01
   0.86709E+01   0.11901E+01
   0.86809E+01   0.11911E+01
   0.86909E+01   0.11921E+01
   0.87009E+01   0.11931E+01
   0.87109E+01   0.11942E+01
   0.87209E+01   0.11952E+01
   0.87309E+01   0.11961E+01
   0.87409E+01   0.11971E+01
   0.87509E+01   0.11981E+01
   0.87609E+01   0.11991E+01
   0.87709E+01   0.12000E+01
   0.87809E+01   0.12010E+01
   0.87909E+01   0.12019E+01
   0.88009E+01   0.12029E+01
   0.88109E+01   0.12038E+01
   0.88209E+01   0.12047E+01
   0.88309E+01   0.12057E+01
   0.88409E+01   0.12066E+01
   0.88509E+01   0.12075E+01
   0.88609E+01   0.12083E+01
   0.88709E+01   0.12092E+01
   0.88809E+01   0.12101E+01
   0.88909E+01   0.12110E+01
   0.89009E+01   0.12118E+01
   0.89109E+01   0.12127E+01
   0.89209E+01   0.12135E+01
   0.89309E+01   0.12143E+01
   0.89409E+01   0.12152E+01
   0.89509E+01   0.12160E+01
   0.89609E+01   0.12168E+01
   0.89709E+01   0.12176E+01
   0.89809E+01   0.12184E+01
   0.89909E+01   0.12192E+01
   0.90009E+01   0.12199E+01
   0.90109E+01   0.12207E+01
   0.90209E+01   0.12215E+01
   0.90309E+01   0.12222E+01
   0.90409E+01   0.12230E+01
   0.90509E+01   0.12237E+01
   0.90609E+01   0.12244E+01
   0.90709E+01   0.12251E+01
   0.90809E+01   0.12258E+01
   0.90909E+01   0.12265E+01
   0.91009E+01   0.12272E+01
   0.91109E+01   0.12279E+01
   0.91209E+01   0.12286E+01
   0.91309E+01   0.12292E+01
   0.91409E+01   0.12299E+01
   0.91509E+01   0.12306E+01
   0.91609E+01   0.12312E+01
   0.91709E+01   0.12318E+01
   0.91809E+01   0.12325E+01
   0.91909E+01   0.12331E+01
   0.92009E+01   0.12337E+01
   0.92109E+01   0.12343E+01
   0.92209E+01   0.12349E+01
   0.92309E+01   0.12354E+01
   0.92409E+01   0.12360E+01
   0.92509E+01   0.12366E+01
   0.92609E+01   0.12371E+01
   0.92709E+01   0.12377E+01
   0.92809E+01   0.12382E+01
   0.92909E+01   0.12387E+01
   0.93009E+01   0.12393E+01
   0.93109E+01   0.12398E+01
   0.93209E+01   0.12403E+01
   0.93309E+01   0.12408E+01
   0.93409E+01   0.12413E+01
   0.93509E+01   0.12417E+01
   0.93609E+01   0.12422E+01
   0.93709E+01   0.12427E+01
   0.93809E+01   0.12431E+01
   0.93909E+01   0.12436E+01
   0.94009E+01   0.12440E+01
   0.94109E+01   0.12444E+01
   0.94209E+01   0.12448E+01
   0.94309E+01   0.12452E+01
   0.94409E+01   0.12456E+01
   0.94509E+01   0.12460E+01
   0.94609E+01   0.12464E+01
   0.94709E+01   0.12468E+01
   0.94809E+01   0.12472E+01
   0.94909E+01   0.12475E+01
   0.95009E+01   0.12479E+01
   0.95109E+01   0.12482E+01
   0.95209E+01   0.12485E+01
   0.95309E+01   0.12489E+01
   0.95409E+01   0.12492E+01
   0.95509E+01   0.12495E+01
   0.95609E+01   0.12498E+01
   0.95709E+01   0.12500E+01
   0.95809E+01   0.12503E+01
   0.95909E+01   0.12506E+01
   0.96009E+01   0.12509E+01
   0.96109E+01   0.12511E+01
   0.96209E+01   0.12513E+01
   0.96309E+01   0.12516E+01
   0.96409E+01   0.12518E+01
   0.96509E+01   0.12520E+01
   0.96609E+01   0.12522E+01
   0.96709E+01   0.12524E+01
   0.96809E+01   0.12526E+01
   0.96909E+01   0.12528E+01
   0.97009E+01   0.12530E+01
   0.97109E+01   0.12532E+01
   0.97209E+01   0.12533E+01
   0.97309E+01   0.12535E+01
   0.97409E+01   0.12536E+01
   0.97509E+01   0.12537E+01
   0.97609E+01   0.12538E+01
   0.97709E+01   0.12540E+01
   0.97809E+01   0.12541E+01
   0.97909E+01   0.12542E+01
   0.98009E+01   0.12543E+01
   0.98109E+01   0.12543E+01
   0.98209E+01   0.12544E+01
   0.98309E+01   0.12545E+01
   0.98409E+01   0.12545E+01
   0.98509E+01   0.12546E+01
   0.98609E+01   0.12546E+01
   0.98709E+01   0.12547E+01
   0.98809E+01   0.12547E+01
   0.98909E+01   0.12547E+01
   0.99009E+01   0.12547E+01
   0.99109E+01   0.12547E+01
   0.99209E+01   0.12547E+01


   0.11000E-01   0.26004E-07
   0.21000E-01   0.12143E-06
   0.31000E-01   0.36847E-06
   0.41000E-01   0.83933E-06
   0.51000E-01   0.16062E-05
   0.60999E-01   0.27413E-05
   0.70999E-01   0.43168E-05
   0.80999E-01   0.64050E-05
   0.90999E-01   0.90779E-05
   0.10100E+00   0.12408E-04
   0.11100E+00   0.16467E-04
   0.12100E+00   0.21328E-04
   0.13100E+00   0.27062E-04
   0.14100E+00   0.33742E-04
   0.15100E+00   0.41440E-04
   0.16100E+00   0.50228E-04
   0.17100E+00   0.60179E-04
   0.18100E+00   0.71364E-04
   0.19100E+00   0.83856E-04
   0.20100E+00   0.97727E-04
   0.21100E+00   0.11305E-03
   0.22100E+00   0.12990E-03
   0.23100E+00   0.14834E-03
   0.24100E+00   0.16845E-03
   0.25100E+00   0.19029E-03
   0.26100E+00   0.21396E-03
   0.27100E+00   0.23950E-03
   0.28100E+00   0.26700E-03
   0.29100E+00   0.29654E-03
   0.30100E+00   0.32817E-03
   0.31100E+00   0.36197E-03
   0.32100E+00   0.39802E-03
   0.33100E+00   0.43639E-03
   0.34100E+00   0.47715E-03
   0.35100E+00   0.52037E-03
   0.36100E+00   0.56613E-03
   0.37100E+00   0.61449E-03
   0.38100E+00   0.66553E-03
   0.39100E+00   0.71932E-03
   0.40100E+00   0.77593E-03
   0.41100E+00   0.83544E-03
   0.42100E+00   0.89791E-03
   0.43100E+00   0.96343E-03
   0.44100E+00   0.10321E-02
   0.45100E+00   0.11039E-02
   0.46100E+00   0.11789E-02
   0.47100E+00   0.12573E-02
   0.48100E+00   0.13391E-02
   0.49100E+00   0.14242E-02
   0.50100E+00   0.15119E-02
   0.51099E+00   0.16032E-02
   0.52099E+00   0.16981E-02
   0.53099E+00   0.17968E-02
   0.54099E+00   0.18992E-02
   0.55099E+00   0.20055E-02
   0.56099E+00   0.21157E-02
   0.57099E+00   0.22299E-02
   0.58099E+00   0.23482E-02
   0.59099E+00   0.24706E-02
   0.60099E+00   0.25973E-02
   0.61099E+00   0.27282E-02
   0.62099E+00   0.28635E-02
   0.63099E+00   0.30032E-02
   0.64099E+00   0.31474E-02
   0.65099E+00   0.32962E-02
   0.66099E+00   0.34496E-02
   0.67099E+00   0.36077E-02
   0.68099E+00   0.37707E-02
   0.69099E+00   0.39384E-02
   0.70099E+00   0.41111E-02
   0.71099E+00   0.42888E-02
   0.72099E+00   0.44716E-02
   0.73099E+00   0.46576E-02
   0.74099E+00   0.48483E-02
   0.75099E+00   0.50443E-02
   0.76099E+00   0.52455E-02
   0.77099E+00   0.54521E-02
   0.78099E+00   0.56641E-02
   0.79099E+00   0.58816E-02
   0.80099E+00   0.61047E-02
   0.81099E+00   0.63334E-02
   0.82099E+00   0.65679E-02
   0.83099E+00   0.68081E-02
   0.84099E+00   0.70542E-02
   0.85099E+00   0.73062E-02
   0.86099E+00   0.75642E-02
   0.87099E+00   0.78282E-02
   0.88099E+00   0.80984E-02
   0.89099E+00   0.83748E-02
   0.90099E+00   0.86546E-02
   0.91099E+00   0.89400E-02
   0.92099E+00   0.92318E-02
   0.93099E+00   0.95299E-02
   0.94099E+00   0.98346E-02
   0.95099E+00   0.10146E-01
   0.96099E+00   0.10464E-01
   0.97099E+00   0.10788E-01
   0.98099E+00   0.11119E-01
   0.99099E+00   0.11457E-01
   0.10010E+01   0.11802E-01
   0.10110E+01   0.12154E-01
   0.10210E+01   0.12513E-01
   0.10310E+01   0.12879E-01
   0.10410E+01   0.13252E-01
   0.10510E+01   0.13629E-01
   0.10610E+01   0.14012E-01
   0.10710E+01   0.14402E-01
   0.10810E+01   0.14800E-01
   0.10910E+01   0.15205E-01
   0.11010E+01   0.15617E-01
   0.11110E+01   0.16037E-01
   0.11210E+01   0.16465E-01
   0.11310E+01   0.16901E-01
   0.11410E+01   0.17344E-01
   0.11510E+01   0.17795E-01
   0.11610E+01   0.18254E-01
   0.11710E+01   0.18720E-01
   0.11810E+01   0.19189E-01
   0.11910E+01   0.19666E-01
   0.12010E+01   0.20151E-01
   0.12110E+01   0.20644E-01
   0.12210E+01   0.21146E-01
   0.12310E+01   0.21656E-01
   0.12410E+01   0.22174E-01
   0.12510E+01   0.22701E-01
   0.12610E+01   0.23236E-01
   0.12710E+01   0.23779E-01
   0.12810E+01   0.24331E-01
   0.12910E+01   0.24887E-01
   0.13010E+01   0.25449E-01
   0.13110E+01   0.26021E-01
   0.13210E+01   0.26601E-01
   0.13310E+01   0.27190E-01
   0.13410E+01   0.27788E-01
   0.13510E+01   0.28395E-01
   0.13610E+01   0.29011E-01
   0.13710E+01   0.29636E-01
   0.13810E+01   0.30270E-01
   0.13910E+01   0.30912E-01
   0.14010E+01   0.31557E-01
   0.14110E+01   0.32211E-01
   0.14210E+01   0.32875E-01
   0.14310E+01   0.33548E-01
   0.14410E+01   0.34230E-01
   0.14510E+01   0.34922E-01
   0.14610E+01   0.35623E-01
   0.14710E+01   0.36334E-01
   0.14810E+01   0.37055E-01
   0.14910E+01   0.37778E-01
   0.15010E+01   0.38510E-01
   0.15110E+01   0.39251E-01
   0.15210E+01   0.40002E-01
   0.15310E+01   0.40763E-01
   0.15410E+01   0.41534E-01
   0.15510E+01   0.42315E-01
   0.15610E+01   0.43106E-01
   0.15710E+01   0.43908E-01
   0.15810E+01   0.44711E-01
   0.15910E+01   0.45523E-01
   0.16010E+01   0.46345E-01
   0.16110E+01   0.47178E-01
   0.16210E+01   0.48021E-01
   0.16310E+01   0.48874E-01
   0.16410E+01   0.49738E-01
   0.16510E+01   0.50613E-01
   0.16610E+01   0.51498E-01
   0.16710E+01   0.52385E-01
   0.16810E+01   0.53280E-01
   0.16910E+01   0.54187E-01
   0.17010E+01   0.55104E-01
   0.17110E+01   0.56032E-01
   0.17210E+01   0.56971E-01
   0.17310E+01   0.57920E-01
   0.17410E+01   0.58881E-01
   0.17510E+01   0.59843E-01
   0.17610E+01   0.60815E-01
   0.17710E+01   0.61797E-01
   0.17810E+01   0.62790E-01
   0.17910E+01   0.63795E-01
   0.18010E+01   0.64811E-01
   0.18110E+01   0.65838E-01
   0.18210E+01   0.66876E-01
   0.18310E+01   0.67916E-01
   0.18410E+01   0.68964E-01
   0.18510E+01   0.70024E-01
   0.18610E+01   0.71096E-01
   0.18710E+01   0.72179E-01
   0.18810E+01   0.73274E-01
   0.18910E+01   0.74381E-01
   0.19010E+01   0.75497E-01
   0.19110E+01   0.76613E-01
   0.19210E+01   0.77741E-01
   0.19310E+01   0.78881E-01
   0.19410E+01   0.80033E-01
   0.19510E+01   0.81196E-01
   0.19610E+01   0.82372E-01
   0.19710E+01   0.83557E-01
   0.19810E+01   0.84742E-01
   0.19910E+01   0.85940E-01
   0.20010E+01   0.87149E-01
   0.20110E+01   0.88370E-01
   0.20210E+01   0.89604E-01
   0.20310E+01   0.90850E-01
   0.20410E+01   0.92106E-01
   0.20510E+01   0.93361E-01
   0.20610E+01   0.94628E-01
   0.20710E+01   0.95908E-01
   0.20810E+01   0.97200E-01
   0.20910E+01   0.98505E-01
   0.21010E+01   0.99823E-01
   0.21110E+01   0.10114E+00
   0.21210E+01   0.10247E+00
   0.21310E+01   0.10380E+00
   0.21410E+01   0.10516E+00
   0.21510E+01   0.10652E+00
   0.21610E+01   0.10790E+00
   0.21710E+01   0.10928E+00
   0.21810E+01   0.11067E+00
   0.21910E+01   0.11207E+00
   0.22010E+01   0.11348E+00
   0.22110E+01   0.11490E+00
   0.22210E+01   0.11634E+00
   0.22310E+01   0.11779E+00
   0.22410E+01   0.11923E+00
   0.22510E+01   0.12069E+00
   0.22610E+01   0.12216E+00
   0.22710E+01   0.12364E+00
   0.22810E+01   0.12514E+00
   0.22910E+01   0.12665E+00
   0.23010E+01   0.12816E+00
   0.23110E+01   0.12968E+00
   0.23210E+01   0.13121E+00
   0.23310E+01   0.13276E+00
   0.23410E+01   0.13431E+00
   0.23510E+01   0.13588E+00
   0.23610E+01   0.13745E+00
   0.23710E+01   0.13903E+00
   0.23810E+01   0.14062E+00
   0.23910E+01   0.14223E+00
   0.24010E+01   0.14385E+00
   0.24110E+01   0.14548E+00
   0.24210E+01   0.14710E+00
   0.24310E+01   0.14874E+00
   0.24410E+01   0.15040E+00
   0.24510E+01   0.15206E+00
   0.24610E+01   0.15375E+00
   0.24710E+01   0.15542E+00
   0.24810E+01   0.15711E+00
   0.24910E+01   0.15881E+00
   0.25010E+01   0.16053E+00
   0.25110E+01   0.16226E+00
   0.25210E+01   0.16400E+00
   0.25310E+01   0.16573E+00
   0.25410E+01   0.16748E+00
   0.25510E+01   0.16925E+00
   0.25610E+01   0.17102E+00
   0.25710E+01   0.17281E+00
   0.25810E+01   0.17460E+00
   0.25910E+01   0.17640E+00
   0.26010E+01   0.17821E+00
   0.26110E+01   0.18004E+00
   0.26210E+01   0.18188E+00
   0.26310E+01   0.18371E+00
   0.26410E+01   0.18556E+00
   0.26510E+01   0.18741E+00
   0.26610E+01   0.18929E+00
   0.26710E+01   0.19118E+00
   0.26810E+01   0.19306E+00
   0.26910E+01   0.19495E+00
   0.27010E+01   0.19686E+00
   0.27110E+01   0.19878E+00
   0.27210E+01   0.20071E+00
   0.27310E+01   0.20266E+00
   0.27410E+01   0.20460E+00
   0.27510E+01   0.20655E+00
   0.27610E+01   0.20852E+00
   0.27710E+01   0.21051E+00
   0.27810E+01   0.21248E+00
   0.27910E+01   0.21447E+00
   0.28010E+01   0.21647E+00
   0.28110E+01   0.21849E+00
   0.28210E+01   0.22052E+00
   0.28310E+01   0.22255E+00
   0.28410E+01   0.22458E+00
   0.28510E+01   0.22663E+00
   0.28610E+01   0.22870E+00
   0.28710E+01   0.23077E+00
   0.28810E+01   0.23284E+00
   0.28910E+01   0.23492E+00
   0.29010E+01   0.23702E+00
   0.29110E+01   0.23913E+00
   0.29210E+01   0.24125E+00
   0.29310E+01   0.24337E+00
   0.29410E+01   0.24550E+00
   0.29510E+01   0.24764E+00
   0.29610E+01   0.24980E+00
   0.29710E+01   0.25195E+00
   0.29810E+01   0.25412E+00
   0.29910E+01   0.25629E+00
   0.30010E+01   0.25848E+00
   0.30110E+01   0.26069E+00
   0.30210E+01   0.26288E+00
   0.30310E+01   0.26509E+00
   0.30410E+01   0.26731E+00
   0.30510E+01   0.26955E+00
   0.30610E+01   0.27178E+00
   0.30710E+01   0.27402E+00
   0.30810E+01   0.27628E+00
   0.30910E+01   0.27855E+00
   0.31010E+01   0.28081E+00
   0.31110E+01   0.28308E+00
   0.31210E+01   0.28537E+00
   0.31310E+01   0.28767E+00
   0.31410E+01   0.28999E+00
   0.31510E+01   0.29229E+00
   0.31610E+01   0.29461E+00
   0.31710E+01   0.29694E+00
   0.31810E+01   0.29929E+00
   0.31910E+01   0.30163E+00
   0.32010E+01   0.30398E+00
   0.32110E+01   0.30634E+00
   0.32210E+01   0.30872E+00
   0.32310E+01   0.31109E+00
   0.32410E+01   0.31347E+00
   0.32510E+01   0.31587E+00
   0.32610E+01   0.31828E+00
   0.32710E+01   0.32068E+00
   0.32810E+01   0.32309E+00
   0.32910E+01   0.32552E+00
   0.33010E+01   0.32796E+00
   0.33110E+01   0.33039E+00
   0.33210E+01   0.33283E+00
   0.33310E+01   0.33528E+00
   0.33410E+01   0.33776E+00
   0.33510E+01   0.34022E+00
   0.33610E+01   0.34269E+00
   0.33710E+01   0.34517E+00
   0.33810E+01   0.34767E+00
   0.33910E+01   0.35016E+00
   0.34010E+01   0.35267E+00
   0.34110E+01   0.35518E+00
   0.34210E+01   0.35771E+00
   0.34310E+01   0.36023E+00
   0.34410E+01   0.36276E+00
   0.34510E+01   0.36531E+00
   0.34610E+01   0.36786E+00
   0.34710E+01   0.37040E+00
   0.34810E+01   0.37296E+00
   0.34910E+01   0.37554E+00
   0.35010E+01   0.37812E+00
   0.35110E+01   0.38069E+00
   0.35210E+01   0.38328E+00
   0.35310E+01   0.38588E+00
   0.35410E+01   0.38847E+00
   0.35510E+01   0.39108E+00
   0.35610E+01   0.39369E+00
   0.35710E+01   0.39632E+00
   0.35810E+01   0.39894E+00
   0.35910E+01   0.40157E+00
   0.36010E+01   0.40422E+00
   0.36110E+01   0.40687E+00
   0.36210E+01   0.40951E+00
   0.36310E+01   0.41217E+00
   0.36410E+01   0.41484E+00
   0.36510E+01   0.41750E+00
   0.36610E+01   0.42017E+00
   0.36710E+01   0.42285E+00
   0.36810E+01   0.42555E+00
   0.36910E+01   0.42823E+00
   0.37010E+01   0.43093E+00
   0.37110E+01   0.43364E+00
   0.37210E+01   0.43636E+00
   0.37310E+01   0.43907E+00
   0.37410E+01   0.44179E+00
   0.37510E+01   0.44452E+00
   0.37610E+01   0.44725E+00
   0.37710E+01   0.44998E+00
   0.37810E+01   0.45273E+00
   0.37910E+01   0.45547E+00
   0.38010E+01   0.45822E+00
   0.38110E+01   0.46098E+00
   0.38210E+01   0.46375E+00
   0.38310E+01   0.46651E+00
   0.38410E+01   0.46928E+00
   0.38510E+01   0.47207E+00
   0.38610E+01   0.47484E+00
   0.38710E+01   0.47763E+00
   0.38810E+01   0.48042E+00
   0.38910E+01   0.48323E+00
   0.39010E+01   0.48603E+00
   0.39110E+01   0.48884E+00
   0.39210E+01   0.49165E+00
   0.39310E+01   0.49446E+00
   0.39410E+01   0.49728E+00
   0.39510E+01   0.50011E+00
   0.39610E+01   0.50293E+00
   0.39710E+01   0.50576E+00
   0.39810E+01   0.50861E+00
   0.39910E+01   0.51144E+00
   0.40010E+01   0.51428E+00
   0.40110E+01   0.51713E+00
   0.40210E+01   0.52000E+00
   0.40310E+01   0.52285E+00
   0.40410E+01   0.52571E+00
   0.40510E+01   0.52858E+00
   0.40610E+01   0.53144E+00
   0.40710E+01   0.53431E+00
   0.40810E+01   0.53720E+00
   0.40910E+01   0.54007E+00
   0.41010E+01   0.54295E+00
   0.41110E+01   0.54584E+00
   0.41210E+01   0.54873E+00
   0.41310E+01   0.55162E+00
   0.41410E+01   0.55452E+00
   0.41510E+01   0.55742E+00
   0.41610E+01   0.56032E+00
   0.41710E+01   0.56323E+00
   0.41810E+01   0.56613E+00
   0.41910E+01   0.56904E+00
   0.42010E+01   0.57196E+00
   0.42110E+01   0.57487E+00
   0.42210E+01   0.57779E+00
   0.42310E+01   0.58072E+00
   0.42410E+01   0.58364E+00
   0.42510E+01   0.58656E+00
   0.42610E+01   0.58950E+00
   0.42710E+01   0.59243E+00
   0.42810E+01   0.59536E+00
   0.42910E+01   0.59831E+00
   0.43010E+01   0.60124E+00
   0.43110E+01   0.60418E+00
   0.43210E+01   0.60713E+00
   0.43310E+01   0.61007E+00
   0.43410E+01   0.61302E+00
   0.43510E+01   0.61598E+00
   0.43610E+01   0.61892E+00
   0.43710E+01   0.62187E+00
   0.43810E+01   0.62484E+00
   0.43910E+01   0.62778E+00
   0.44010E+01   0.63075E+00
   0.44110E+01   0.63372E+00
   0.44210E+01   0.63667E+00
   0.44310E+01   0.63964E+00
   0.44410E+01   0.64259E+00
   0.44510E+01   0.64556E+00
   0.44610E+01   0.64853E+00
   0.44710E+01   0.65149E+00
   0.44810E+01   0.65446E+00
   0.44910E+01   0.65744E+00
   0.45010E+01   0.66041E+00
   0.45110E+01   0.66338E+00
   0.45210E+01   0.66636E+00
   0.45310E+01   0.66933E+00
   0.45410E+01   0.67231E+00
   0.45510E+01   0.67530E+00
   0.45610E+01   0.67827E+00
   0.45710E+01   0.68126E+00
   0.45810E+01   0.68423E+00
   0.45910E+01   0.68720E+00
   0.46010E+01   0.69019E+00
   0.46110E+01   0.69316E+00
   0.46210E+01   0.69614E+00
   0.46310E+01   0.69913E+00
   0.46410E+01   0.70211E+00
   0.46510E+01   0.70510E+00
   0.46610E+01   0.70807E+00
   0.46710E+01   0.71105E+00
   0.46810E+01   0.71404E+00
   0.46910E+01   0.71701E+00
   0.47010E+01   0.72000E+00
   0.47110E+01   0.72299E+00
   0.47210E+01   0.72597E+00
   0.47310E+01   0.72896E+00
   0.47410E+01   0.73193E+00
   0.47510E+01   0.73492E+00
   0.47610E+01   0.73790E+00
   0.47710E+01   0.74088E+00
   0.47810E+01   0.74386E+00
   0.47910E+01   0.74684E+00
   0.48010E+01   0.74981E+00
   0.48110E+01   0.75280E+00
   0.48210E+01   0.75577E+00
   0.48310E+01   0.75875E+00
   0.48410E+01   0.76171E+00
   0.48510E+01   0.76469E+00
   0.48610E+01   0.76767E+00
   0.48710E+01   0.77063E+00
   0.48810E+01   0.77361E+00
   0.48910E+01   0.77657E+00
   0.49010E+01   0.77954E+00
   0.49110E+01   0.78251E+00
   0.49210E+01   0.78547E+00
   0.49310E+01   0.78844E+00
   0.49410E+01   0.79140E+00
   0.49510E+01   0.79436E+00
   0.49610E+01   0.79733E+00
   0.49710E+01   0.80028E+00
   0.49810E+01   0.80324E+00
   0.49910E+01   0.80619E+00
   0.50010E+01   0.80914E+00
   0.50109E+01   0.81208E+00
   0.50209E+01   0.81503E+00
   0.50309E+01   0.81798E+00
   0.50409E+01   0.82092E+00
   0.50509E+01   0.82387E+00
   0.50609E+01   0.82681E+00
   0.50709E+01   0.82975E+00
   0.50809E+01   0.83267E+00
   0.50909E+01   0.83560E+00
   0.51009E+01   0.83854E+00
   0.51109E+01   0.84146E+00
   0.51209E+01   0.84439E+00
   0.51309E+01   0.84731E+00
   0.51409E+01   0.85024E+00
   0.51509E+01   0.85314E+00
   0.51609E+01   0.85606E+00
   0.51709E+01   0.85898E+00
   0.51809E+01   0.86188E+00
   0.51909E+01   0.86480E+00
   0.52009E+01   0.86769E+00
   0.52109E+01   0.87060E+00
   0.52209E+01   0.87349E+00
   0.52309E+01   0.87639E+00
   0.52409E+01   0.87927E+00
   0.52509E+01   0.88216E+00
   0.52609E+01   0.88505E+00
   0.52709E+01   0.88793E+00
   0.52809E+01   0.89081E+00
   0.52909E+01   0.89368E+00
   0.53009E+01   0.89655E+00
   0.53109E+01   0.89941E+00
   0.53209E+01   0.90228E+00
   0.53309E+01   0.90513E+00
   0.53409E+01   0.90799E+00
   0.53509E+01   0.91084E+00
   0.53609E+01   0.91369E+00
   0.53709E+01   0.91652E+00
   0.53809E+01   0.91936E+00
   0.53909E+01   0.92221E+00
   0.54009E+01   0.92504E+00
   0.54109E+01   0.92787E+00
   0.54209E+01   0.93070E+00
   0.54309E+01   0.93352E+00
   0.54409E+01   0.93633E+00
   0.54509E+01   0.93915E+00
   0.54609E+01   0.94195E+00
   0.54709E+01   0.94475E+00
   0.54809E+01   0.94755E+00
   0.54909E+01   0.95035E+00
   0.55009E+01   0.95313E+00
   0.55109E+01   0.95592E+00
   0.55209E+01   0.95870E+00
   0.55309E+01   0.96148E+00
   0.55409E+01   0.96425E+00
   0.55509E+01   0.96702E+00
   0.55609E+01   0.96977E+00
   0.55709E+01   0.97254E+00
   0.55809E+01   0.97528E+00
   0.55909E+01   0.97803E+00
   0.56009E+01   0.98077E+00
   0.56109E+01   0.98351E+00
   0.56209E+01   0.98624E+00
   0.56309E+01   0.98897E+00
   0.56409E+01   0.99168E+00
   0.56509E+01   0.99441E+00
   0.56609E+01   0.99711E+00
   0.56709E+01   0.99982E+00
   0.56809E+01   0.10025E+01
   0.56909E+01   0.10052E+01
   0.57009E+01   0.10079E+01
   0.57109E+01   0.10106E+01
   0.57209E+01   0.10133E+01
   0.57309E+01   0.10159E+01
   0.57409E+01   0.10186E+01
   0.57509E+01   0.10213E+01
   0.57609E+01   0.10239E+01
   0.57709E+01   0.10266E+01
   0.57809E+01   0.10292E+01
   0.57909E+01   0.10318E+01
   0.58009E+01   0.10345E+01
   0.58109E+01   0.10371E+01
   0.58209E+01   0.10397E+01
   0.58309E+01   0.10423E+01
   0.58409E+01   0.10449E+01
   0.58509E+01   0.10475E+01
   0.58609E+01   0.10501E+01
   0.58709E+01   0.10527E+01
   0.58809E+01   0.10553E+01
   0.58909E+01   0.10579E+01
   0.59009E+01   0.10604E+01
   0.59109E+01   0.10630E+01
   0.59209E+01   0.10655E+01
   0.59309E+01   0.10681E+01
   0.59409E+01   0.10706E+01
   0.59509E+01   0.10732E+01
   0.59609E+01   0.10757E+01
   0.59709E+01   0.10782E+01
   0.59809E+01   0.10807E+01
   0.59909E+01   0.10832E+01
   0.60009E+01   0.10857E+01
   0.60109E+01   0.10882E+01
   0.60209E+01   0.10907E+01
   0.60309E+01   0.10932E+01
   0.60409E+01   0.10957E+01
   0.60509E+01   0.10982E+01
   0.60609E+01   0.11006E+01
   0.60709E+01   0.11031E+01
   0.60809E+01   0.11055E+01
   0.60909E+01   0.11079E+01
   0.61009E+01   0.11104E+01
   0.61109E+01   0.11128E+01
   0.61209E+01   0.11152E+01
   0.61309E+01   0.11176E+01
   0.61409E+01   0.11200E+01
   0.61509E+01   0.11224E+01
   0.61609E+01   0.11248E+01
   0.61709E+01   0.11272E+01
   0.61809E+01   0.11296E+01
   0.61909E+01   0.11319E+01
   0.62009E+01   0.11343E+01
   0.62109E+01   0.11366E+01
   0.62209E+01   0.11390E+01
   0.62309E+01   0.11413E+01
   0.62409E+01   0.11436E+01
   0.62509E+01   0.11459E+01
   0.62609E+01   0.11482E+01
   0.62709E+01   0.11505E+01
   0.62809E+01   0.11528E+01
   0.62909E+01   0.11551E+01
   0.63009E+01   0.11574E+01
   0.63109E+01   0.11597E+01
   0.63209E+01   0.11619E+01
   0.63309E+01   0.11642E+01
   0.63409E+01   0.11664E+01
   0.63509E+01   0.11687E+01
   0.63609E+01   0.11709E+01
   0.63709E+01   0.11731E+01
   0.63809E+01   0.11753E+01
   0.63909E+01   0.11775E+01
   0.64009E+01   0.11797E+01
   0.64109E+01   0.11819E+01
   0.64209E+01   0.11841E+01
   0.64309E+01   0.11862E+01
   0.64409E+01   0.11884E+01
   0.64509E+01   0.11905E+01
   0.64609E+01   0.11927E+01
   0.64709E+01   0.11948E+01
   0.64809E+01   0.11969E+01
   0.64909E+01   0.11991E+01
   0.65009E+01   0.12012E+01
   0.65109E+01   0.12033E+01
   0.65209E+01   0.12054E+01
   0.65309E+01   0.12074E+01
   0.65409E+01   0.12095E+01
   0.65509E+01   0.12116E+01
   0.65609E+01   0.12137E+01
   0.65709E+01   0.12157E+01
   0.65809E+01   0.12177E+01
   0.65909E+01   0.12198E+01
   0.66009E+01   0.12218E+01
   0.66109E+01   0.12238E+01
   0.66209E+01   0.12258E+01
   0.66309E+01   0.12278E+01
   0.66409E+01   0.12298E+01
   0.66509E+01   0.12318E+01
   0.66609E+01   0.12337E+01
   0.66709E+01   0.12357E+01
   0.66809E+01   0.12376E+01
   0.66909E+01   0.12396E+01
   0.67009E+01   0.12415E+01
   0.67109E+01   0.12434E+01
   0.67209E+01   0.12453E+01
   0.67309E+01   0.12472E+01
   0.67409E+01   0.12491E+01
   0.67509E+01   0.12510E+01
   0.67609E+01   0.12529E+01
   0.67709E+01   0.12547E+01
   0.67809E+01   0.12566E+01
   0.67909E+01   0.12584E+01
   0.68009E+01   0.12603E+01
   0.68109E+01   0.12621E+01
   0.68209E+01   0.12639E+01
   0.68309E+01   0.12657E+01
   0.68409E+01   0.12675E+01
   0.68509E+01   0.12693E+01
   0.68609E+01   0.12711E+01
   0.68709E+01   0.12728E+01
   0.68809E+01   0.12746E+01
   0.68909E+01   0.12764E+01
   0.69009E+01   0.12781E+01
   0.69109E+01   0.12798E+01
   0.69209E+01   0.12815E+01
   0.69309E+01   0.12832E+01
   0.69409E+01   0.12849E+01
   0.69509E+01   0.12866E+01
   0.69609E+01   0.12883E+01
   0.69709E+01   0.12900E+01
   0.69809E+01   0.12916E+01
   0.69909E+01   0.12933E+01
   0.70009E+01   0.12949E+01
   0.70109E+01   0.12965E+01
   0.70209E+01   0.12982E+01
   0.70309E+01   0.12998E+01
   0.70409E+01   0.13014E+01
   0.70509E+01   0.13030E+01
   0.70609E+01   0.13045E+01
   0.70709E+01   0.13061E+01
   0.70809E+01   0.13076E+01
   0.70909E+01   0.13092E+01
   0.71009E+01   0.13107E+01
   0.71109E+01   0.13123E+01
   0.71209E+01   0.13138E+01
   0.71309E+01   0.13153E+01
   0.71409E+01   0.13168E+01
   0.71509E+01   0.13182E+01
   0.71609E+01   0.13197E+01
   0.71709E+01   0.13212E+01
   0.71809E+01   0.13226E+01
   0.71909E+01   0.13241E+01
   0.72009E+01   0.13255E+01
   0.72109E+01   0.13269E+01
   0.72209E+01   0.13283E+01
   0.72309E+01   0.13297E+01
   0.72409E+01   0.13311E+01
   0.72509E+01   0.13325E+01
   0.72609E+01   0.13338E+01
   0.72709E+01   0.13352E+01
   0.72809E+01   0.13365E+01
   0.72909E+01   0.13379E+01
   0.73009E+01   0.13392E+01
   0.73109E+01   0.13405E+01
   0.73209E+01   0.13418E+01
   0.73309E+01   0.13431E+01
   0.73409E+01   0.13444E+01
   0.73509E+01   0.13457E+01
   0.73609E+01   0.13469E+01
   0.73709E+01   0.13482E+01
   0.73809E+01   0.13494E+01
   0.73909E+01   0.13507E+01
   0.74009E+01   0.13519E+01
   0.74109E+01   0.13531E+01
   0.74209E+01   0.13543E+01
   0.74309E+01   0.13555E+01
   0.74409E+01   0.13566E+01
   0.74509E+01   0.13578E+01
   0.74609E+01   0.13590E+01
   0.74709E+01   0.13601E+01
   0.74809E+01   0.13612E+01
   0.74909E+01   0.13623E+01
   0.75009E+01   0.13635E+01
   0.75109E+01   0.13646E+01
   0.75209E+01   0.13656E+01
   0.75309E+01   0.13667E+01
   0.75409E+01   0.13678E+01
   0.75509E+01   0.13688E+01
   0.75609E+01   0.13699E+01
   0.75709E+01   0.13709E+01
   0.75809E+01   0.13719E+01
   0.75909E+01   0.13729E+01
   0.76009E+01   0.13739E+01
   0.76109E+01   0.13749E+01
   0.76209E+01   0.13759E+01
   0.76309E+01   0.13769E+01
   0.76409E+01   0.13778E+01
   0.76509E+01   0.13788E+01
   0.76609E+01   0.13797E+01
   0.76709E+01   0.13806E+01
   0.76809E+01   0.13815E+01
   0.76909E+01   0.13824E+01
   0.77009E+01   0.13833E+01
   0.77109E+01   0.13842E+01
   0.77209E+01   0.13850E+01
   0.77309E+01   0.13859E+01
   0.77409E+01   0.13867E+01
   0.77509E+01   0.13875E+01
   0.77609E+01   0.13884E+01
   0.77709E+01   0.13892E+01
   0.77809E+01   0.13900E+01
   0.77909E+01   0.13907E+01
   0.78009E+01   0.13915E+01
   0.78109E+01   0.13923E+01
   0.78209E+01   0.13930E+01
   0.78309E+01   0.13938E+01
   0.78409E+01   0.13945E+01
   0.78509E+01   0.13952E+01
   0.78609E+01   0.13959E+01
   0.78709E+01   0.13966E+01
   0.78809E+01   0.13973E+01
   0.78909E+01   0.13980E+01
   0.79009E+01   0.13986E+01
   0.79109E+01   0.13993E+01
   0.79209E+01   0.13999E+01
   0.79309E+01   0.14005E+01
   0.79409E+01   0.14011E+01
   0.79509E+01   0.14017E+01
   0.79609E+01   0.14023E+01
   0.79709E+01   0.14029E+01
   0.79809E+01   0.14035E+01
   0.79909E+01   0.14040E+01
   0.80009E+01   0.14046E+01
   0.80109E+01   0.14051E+01
   0.80209E+01   0.14056E+01
   0.80309E+01   0.14061E+01
   0.80409E+01   0.14066E+01
   0.80509E+01   0.14071E+01
   0.80609E+01   0.14076E+01
   0.80709E+01   0.14080E+01
   0.80809E+01   0.14085E+01
   0.80909E+01   0.14089E+01
   0.81009E+01   0.14094E+01
   0.81109E+01   0.14098E+01
   0.81209E+01   0.14102E+01
   0.81309E+01   0.14106E+01
   0.81409E+01   0.14110E+01
   0.81509E+01   0.14113E+01
   0.81609E+01   0.14117E+01
   0.81709E+01   0.14120E+01
   0.81809E+01   0.14124E+01
   0.81909E+01   0.14127E+01
   0.82009E+01   0.14130E+01
   0.82109E+01   0.14133E+01
   0.82209E+01   0.14136E+01
   0.82309E+01   0.14139E+01
   0.82409E+01   0.14142E+01
   0.82509E+01   0.14144E+01
   0.82609E+01   0.14147E+01
   0.82709E+01   0.14149E+01
   0.82809E+01   0.14151E+01
   0.82909E+01   0.14153E+01
   0.83009E+01   0.14155E+01
   0.83109E+01   0.14157E+01
   0.83209E+01   0.14159E+01
   0.83309E+01   0.14161E+01
   0.83409E+01   0.14162E+01
   0.83509E+01   0.14164E+01
   0.83609E+01   0.14165E+01
   0.83709E+01   0.14166E+01
   0.83809E+01   0.14167E+01
   0.83909E+01   0.14168E+01
   0.84009E+01   0.14169E+01
   0.84109E+01   0.14170E+01
   0.84209E+01   0.14171E+01
   0.84309E+01   0.14171E+01
   0.84409E+01   0.14172E+01
   0.84509E+01   0.14172E+01
   0.84609E+01   0.14172E+01
   0.84709E+01   0.14173E+01
   0.84809E+01   0.14173E+01
   0.84909E+01   0.14173E+01


   0.11000E-01   0.47685E-07
   0.21000E-01   0.27238E-06
   0.31000E-01   0.85409E-06
   0.41000E-01   0.19628E-05
   0.51000E-01   0.37686E-05
   0.60999E-01   0.64414E-05
   0.70999E-01   0.10151E-04
   0.80999E-01   0.15068E-04
   0.90999E-01   0.21362E-04
   0.10100E+00   0.29203E-04
   0.11100E+00   0.38761E-04
   0.12100E+00   0.50207E-04
   0.13100E+00   0.63709E-04
   0.14100E+00   0.79438E-04
   0.15100E+00   0.97565E-04
   0.16100E+00   0.11826E-03
   0.17100E+00   0.14169E-03
   0.18100E+00   0.16803E-03
   0.19100E+00   0.19744E-03
   0.20100E+00   0.22973E-03
   0.21100E+00   0.26531E-03
   0.22100E+00   0.30443E-03
   0.23100E+00   0.34725E-03
   0.24100E+00   0.39395E-03
   0.25100E+00   0.44469E-03
   0.26100E+00   0.49964E-03
   0.27100E+00   0.55897E-03
   0.28100E+00   0.62283E-03
   0.29100E+00   0.69141E-03
   0.30100E+00   0.76487E-03
   0.31100E+00   0.84338E-03
   0.32100E+00   0.92710E-03
   0.33100E+00   0.10162E-02
   0.34100E+00   0.11109E-02
   0.35100E+00   0.12112E-02
   0.36100E+00   0.13175E-02
   0.37100E+00   0.14298E-02
   0.38100E+00   0.15483E-02
   0.39100E+00   0.16732E-02
   0.40100E+00   0.18047E-02
   0.41100E+00   0.19429E-02
   0.42100E+00   0.20880E-02
   0.43100E+00   0.22398E-02
   0.44100E+00   0.23969E-02
   0.45100E+00   0.25614E-02
   0.46100E+00   0.27333E-02
   0.47100E+00   0.29129E-02
   0.48100E+00   0.31002E-02
   0.49100E+00   0.32955E-02
   0.50100E+00   0.34990E-02
   0.51099E+00   0.37107E-02
   0.52099E+00   0.39308E-02
   0.53099E+00   0.41596E-02
   0.54099E+00   0.43971E-02
   0.55099E+00   0.46436E-02
   0.56099E+00   0.48992E-02
   0.57099E+00   0.51641E-02
   0.58099E+00   0.54353E-02
   0.59099E+00   0.57153E-02
   0.60099E+00   0.60050E-02
   0.61099E+00   0.63044E-02
   0.62099E+00   0.66139E-02
   0.63099E+00   0.69335E-02
   0.64099E+00   0.72633E-02
   0.65099E+00   0.76036E-02
   0.66099E+00   0.79546E-02
   0.67099E+00   0.83163E-02
   0.68099E+00   0.86889E-02
   0.69099E+00   0.90727E-02
   0.70099E+00   0.94632E-02
   0.71099E+00   0.98641E-02
   0.72099E+00   0.10276E-01
   0.73099E+00   0.10700E-01
   0.74099E+00   0.11136E-01
   0.75099E+00   0.11584E-01
   0.76099E+00   0.12043E-01
   0.77099E+00   0.12515E-01
   0.78099E+00   0.13000E-01
   0.79099E+00   0.13495E-01
   0.80099E+00   0.13998E-01
   0.81099E+00   0.14513E-01
   0.82099E+00   0.15042E-01
   0.83099E+00   0.15583E-01
   0.84099E+00   0.16137E-01
   0.85099E+00   0.16705E-01
   0.86099E+00   0.17286E-01
   0.87099E+00   0.17881E-01
   0.88099E+00   0.18489E-01
   0.89099E+00   0.19103E-01
   0.90099E+00   0.19731E-01
   0.91099E+00   0.20373E-01
   0.92099E+00   0.21030E-01
   0.93099E+00   0.21701E-01
   0.94099E+00   0.22386E-01
   0.95099E+00   0.23086E-01
   0.96099E+00   0.23800E-01
   0.97099E+00   0.24520E-01
   0.98099E+00   0.25255E-01
   0.99099E+00   0.26006E-01
   0.10010E+01   0.26771E-01
   0.10110E+01   0.27552E-01
   0.10210E+01   0.28349E-01
   0.10310E+01   0.29161E-01
   0.10410E+01   0.29980E-01
   0.10510E+01   0.30813E-01
   0.10610E+01   0.31662E-01
   0.10710E+01   0.32527E-01
   0.10810E+01   0.33409E-01
   0.10910E+01   0.34307E-01
   0.11010E+01   0.35221E-01
   0.11110E+01   0.36142E-01
   0.11210E+01   0.37077E-01
   0.11310E+01   0.38029E-01
   0.11410E+01   0.38998E-01
   0.11510E+01   0.39984E-01
   0.11610E+01   0.40988E-01
   0.11710E+01   0.42006E-01
   0.11810E+01   0.43031E-01
   0.11910E+01   0.44073E-01
   0.12010E+01   0.45132E-01
   0.12110E+01   0.46210E-01
   0.12210E+01   0.47305E-01
   0.12310E+01   0.48416E-01
   0.12410E+01   0.49532E-01
   0.12510E+01   0.50666E-01
   0.12610E+01   0.51819E-01
   0.12710E+01   0.52990E-01
   0.12810E+01   0.54180E-01
   0.12910E+01   0.55375E-01
   0.13010E+01   0.56585E-01
   0.13110E+01   0.57815E-01
   0.13210E+01   0.59063E-01
   0.13310E+01   0.60331E-01
   0.13410E+01   0.61617E-01
   0.13510E+01   0.62908E-01
   0.13610E+01   0.64216E-01
   0.13710E+01   0.65543E-01
   0.13810E+01   0.66889E-01
   0.13910E+01   0.68255E-01
   0.14010E+01   0.69625E-01
   0.14110E+01   0.71012E-01
   0.14210E+01   0.72418E-01
   0.14310E+01   0.73845E-01
   0.14410E+01   0.75291E-01
   0.14510E+01   0.76755E-01
   0.14610E+01   0.78222E-01
   0.14710E+01   0.79709E-01
   0.14810E+01   0.81217E-01
   0.14910E+01   0.82745E-01
   0.15010E+01   0.84290E-01
   0.15110E+01   0.85839E-01
   0.15210E+01   0.87408E-01
   0.15310E+01   0.88998E-01
   0.15410E+01   0.90609E-01
   0.15510E+01   0.92222E-01
   0.15610E+01   0.93853E-01
   0.15710E+01   0.95505E-01
   0.15810E+01   0.97178E-01
   0.15910E+01   0.98872E-01
   0.16010E+01   0.10057E+00
   0.16110E+01   0.10228E+00
   0.16210E+01   0.10402E+00
   0.16310E+01   0.10578E+00
   0.16410E+01   0.10755E+00
   0.16510E+01   0.10933E+00
   0.16610E+01   0.11112E+00
   0.16710E+01   0.11294E+00
   0.16810E+01   0.11479E+00
   0.16910E+01   0.11663E+00
   0.17010E+01   0.11849E+00
   0.17110E+01   0.12037E+00
   0.17210E+01   0.12228E+00
   0.17310E+01   0.12418E+00
   0.17410E+01   0.12611E+00
   0.17510E+01   0.12805E+00
   0.17610E+01   0.13002E+00
   0.17710E+01   0.13201E+00
   0.17810E+01   0.13399E+00
   0.17910E+01   0.13600E+00
   0.18010E+01   0.13803E+00
   0.18110E+01   0.14008E+00
   0.18210E+01   0.14213E+00
   0.18310E+01   0.14421E+00
   0.18410E+01   0.14630E+00
   0.18510E+01   0.14841E+00
   0.18610E+01   0.15052E+00
   0.18710E+01   0.15266E+00
   0.18810E+01   0.15482E+00
   0.18910E+01   0.15699E+00
   0.19010E+01   0.15917E+00
   0.19110E+01   0.16137E+00
   0.19210E+01   0.16359E+00
   0.19310E+01   0.16583E+00
   0.19410E+01   0.16807E+00
   0.19510E+01   0.17033E+00
   0.19610E+01   0.17261E+00
   0.19710E+01   0.17489E+00
   0.19810E+01   0.17719E+00
   0.19910E+01   0.17952E+00
   0.20010E+01   0.18186E+00
   0.20110E+01   0.18420E+00
   0.20210E+01   0.18656E+00
   0.20310E+01   0.18895E+00
   0.20410E+01   0.19135E+00
   0.20510E+01   0.19375E+00
   0.20610E+01   0.19618E+00
   0.20710E+01   0.19863E+00
   0.20810E+01   0.20107E+00
   0.20910E+01   0.20354E+00
   0.21010E+01   0.20603E+00
   0.21110E+01   0.20853E+00
   0.21210E+01   0.21103E+00
   0.21310E+01   0.21356E+00
   0.21410E+01   0.21611E+00
   0.21510E+01   0.21865E+00
   0.21610E+01   0.22122E+00
   0.21710E+01   0.22380E+00
   0.21810E+01   0.22641E+00
   0.21910E+01   0.22901E+00
   0.22010E+01   0.23163E+00
   0.22110E+01   0.23428E+00
   0.22210E+01   0.23692E+00
   0.22310E+01   0.23958E+00
   0.22410E+01   0.24226E+00
   0.22510E+01   0.24494E+00
   0.22610E+01   0.24764E+00
   0.22710E+01   0.25036E+00
   0.22810E+01   0.25308E+00
   0.22910E+01   0.25581E+00
   0.23010E+01   0.25857E+00
   0.23110E+01   0.26135E+00
   0.23210E+01   0.26412E+00
   0.23310E+01   0.26691E+00
   0.23410E+01   0.26972E+00
   0.23510E+01   0.27253E+00
   0.23610E+01   0.27536E+00
   0.23710E+01   0.27821E+00
   0.23810E+01   0.28105E+00
   0.23910E+01   0.28391E+00
   0.24010E+01   0.28680E+00
   0.24110E+01   0.28968E+00
   0.24210E+01   0.29258E+00
   0.24310E+01   0.29550E+00
   0.24410E+01   0.29842E+00
   0.24510E+01   0.30135E+00
   0.24610E+01   0.30431E+00
   0.24710E+01   0.30725E+00
   0.24810E+01   0.31022E+00
   0.24910E+01   0.31321E+00
   0.25010E+01   0.31619E+00
   0.25110E+01   0.31919E+00
   0.25210E+01   0.32221E+00
   0.25310E+01   0.32522E+00
   0.25410E+01   0.32825E+00
   0.25510E+01   0.33130E+00
   0.25610E+01   0.33434E+00
   0.25710E+01   0.33741E+00
   0.25810E+01   0.34049E+00
   0.25910E+01   0.34356E+00
   0.26010E+01   0.34666E+00
   0.26110E+01   0.34977E+00
   0.26210E+01   0.35288E+00
   0.26310E+01   0.35601E+00
   0.26410E+01   0.35912E+00
   0.26510E+01   0.36226E+00
   0.26610E+01   0.36542E+00
   0.26710E+01   0.36857E+00
   0.26810E+01   0.37173E+00
   0.26910E+01   0.37492E+00
   0.27010E+01   0.37809E+00
   0.27110E+01   0.38128E+00
   0.27210E+01   0.38450E+00
   0.27310E+01   0.38770E+00
   0.27410E+01   0.39093E+00
   0.27510E+01   0.39414E+00
   0.27610E+01   0.39737E+00
   0.27710E+01   0.40062E+00
   0.27810E+01   0.40386E+00
   0.27910E+01   0.40712E+00
   0.28010E+01   0.41039E+00
   0.28110E+01   0.41366E+00
   0.28210E+01   0.41695E+00
   0.28310E+01   0.42023E+00
   0.28410E+01   0.42352E+00
   0.28510E+01   0.42683E+00
   0.28610E+01   0.43013E+00
   0.28710E+01   0.43345E+00
   0.28810E+01   0.43676E+00
   0.28910E+01   0.44008E+00
   0.29010E+01   0.44343E+00
   0.29110E+01   0.44675E+00
   0.29210E+01   0.45011E+00
   0.29310E+01   0.45345E+00
   0.29410E+01   0.45680E+00
   0.29510E+01   0.46017E+00
   0.29610E+01   0.46353E+00
   0.29710E+01   0.46691E+00
   0.29810E+01   0.47028E+00
   0.29910E+01   0.47367E+00
   0.30010E+01   0.47707E+00
   0.30110E+01   0.48045E+00
   0.30210E+01   0.48386E+00
   0.30310E+01   0.48726E+00
   0.30410E+01   0.49067E+00
   0.30510E+01   0.49410E+00
   0.30610E+01   0.49751E+00
   0.30710E+01   0.50095E+00
   0.30810E+01   0.50437E+00
   0.30910E+01   0.50781E+00
   0.31010E+01   0.51124E+00
   0.31110E+01   0.51467E+00
   0.31210E+01   0.51813E+00
   0.31310E+01   0.52157E+00
   0.31410E+01   0.52503E+00
   0.31510E+01   0.52848E+00
   0.31610E+01   0.53194E+00
   0.31710E+01   0.53539E+00
   0.31810E+01   0.53886E+00
   0.31910E+01   0.54234E+00
   0.32010E+01   0.54580E+00
   0.32110E+01   0.54929E+00
   0.32210E+01   0.55276E+00
   0.32310E+01   0.55625E+00
   0.32410E+01   0.55972E+00
   0.32510E+01   0.56320E+00
   0.32610E+01   0.56671E+00
   0.32710E+01   0.57019E+00
   0.32810E+01   0.57369E+00
   0.32910E+01   0.57718E+00
   0.33010E+01   0.58068E+00
   0.33110E+01   0.58418E+00
   0.33210E+01   0.58768E+00
   0.33310E+01   0.59117E+00
   0.33410E+01   0.59468E+00
   0.33510E+01   0.59817E+00
   0.33610E+01   0.60167E+00
   0.33710E+01   0.60519E+00
   0.33810E+01   0.60869E+00
   0.33910E+01   0.61221E+00
   0.34010E+01   0.61571E+00
   0.34110E+01   0.61922E+00
   0.34210E+01   0.62272E+00
   0.34310E+01   0.62624E+00
   0.34410E+01   0.62974E+00
   0.34510E+01   0.63326E+00
   0.34610E+01   0.63676E+00
   0.34710E+01   0.64028E+00
   0.34810E+01   0.64378E+00
   0.34910E+01   0.64729E+00
   0.35010E+01   0.65079E+00
   0.35110E+01   0.65430E+00
   0.35210E+01   0.65782E+00
   0.35310E+01   0.66133E+00
   0.35410E+01   0.66485E+00
   0.35510E+01   0.66835E+00
   0.35610E+01   0.67187E+00
   0.35710E+01   0.67537E+00
   0.35810E+01   0.67889E+00
   0.35910E+01   0.68238E+00
   0.36010E+01   0.68589E+00
   0.36110E+01   0.68939E+00
   0.36210E+01   0.69290E+00
   0.36310E+01   0.69639E+00
   0.36410E+01   0.69989E+00
   0.36510E+01   0.70338E+00
   0.36610E+01   0.70688E+00
   0.36710E+01   0.71036E+00
   0.36810E+01   0.71386E+00
   0.36910E+01   0.71734E+00
   0.37010E+01   0.72083E+00
   0.37110E+01   0.72431E+00
   0.37210E+01   0.72779E+00
   0.37310E+01   0.73127E+00
   0.37410E+01   0.73475E+00
   0.37510E+01   0.73822E+00
   0.37610E+01   0.74169E+00
   0.37710E+01   0.74516E+00
   0.37810E+01   0.74863E+00
   0.37910E+01   0.75209E+00
   0.38010E+01   0.75553E+00
   0.38110E+01   0.75898E+00
   0.38210E+01   0.76242E+00
   0.38310E+01   0.76587E+00
   0.38410E+01   0.76930E+00
   0.38510E+01   0.77275E+00
   0.38610E+01   0.77617E+00
   0.38710E+01   0.77961E+00
   0.38810E+01   0.78303E+00
   0.38910E+01   0.78646E+00
   0.39010E+01   0.78987E+00
   0.39110E+01   0.79329E+00
   0.39210E+01   0.79669E+00
   0.39310E+01   0.80011E+00
   0.39410E+01   0.80351E+00
   0.39510E+01   0.80689E+00
   0.39610E+01   0.81028E+00
   0.39710E+01   0.81366E+00
   0.39810E+01   0.81705E+00
   0.39910E+01   0.82042E+00
   0.40010E+01   0.82380E+00
   0.40110E+01   0.82715E+00
   0.40210E+01   0.83052E+00
   0.40310E+01   0.83388E+00
   0.40410E+01   0.83721E+00
   0.40510E+01   0.84056E+00
   0.40610E+01   0.84389E+00
   0.40710E+01   0.84723E+00
   0.40810E+01   0.85056E+00
   0.40910E+01   0.85389E+00
   0.41010E+01   0.85720E+00
   0.41110E+01   0.86052E+00
   0.41210E+01   0.86383E+00
   0.41310E+01   0.86712E+00
   0.41410E+01   0.87041E+00
   0.41510E+01   0.87370E+00
   0.41610E+01   0.87698E+00
   0.41710E+01   0.88025E+00
   0.41810E+01   0.88351E+00
   0.41910E+01   0.88677E+00
   0.42010E+01   0.89002E+00
   0.42110E+01   0.89327E+00
   0.42210E+01   0.89651E+00
   0.42310E+01   0.89975E+00
   0.42410E+01   0.90298E+00
   0.42510E+01   0.90619E+00
   0.42610E+01   0.90941E+00
   0.42710E+01   0.91261E+00
   0.42810E+01   0.91582E+00
   0.42910E+01   0.91901E+00
   0.43010E+01   0.92219E+00
   0.43110E+01   0.92537E+00
   0.43210E+01   0.92853E+00
   0.43310E+01   0.93170E+00
   0.43410E+01   0.93486E+00
   0.43510E+01   0.93800E+00
   0.43610E+01   0.94114E+00
   0.43710E+01   0.94427E+00
   0.43810E+01   0.94741E+00
   0.43910E+01   0.95053E+00
   0.44010E+01   0.95364E+00
   0.44110E+01   0.95674E+00
   0.44210E+01   0.95984E+00
   0.44310E+01   0.96291E+00
   0.44410E+01   0.96599E+00
   0.44510E+01   0.96906E+00
   0.44610E+01   0.97213E+00
   0.44710E+01   0.97519E+00
   0.44810E+01   0.97823E+00
   0.44910E+01   0.98127E+00
   0.45010E+01   0.98430E+00
   0.45110E+01   0.98732E+00
   0.45210E+01   0.99033E+00
   0.45310E+01   0.99333E+00
   0.45410E+01   0.99632E+00
   0.45510E+01   0.99931E+00
   0.45610E+01   0.10023E+01
   0.45710E+01   0.10052E+01
   0.45810E+01   0.10082E+01
   0.45910E+01   0.10111E+01
   0.46010E+01   0.10141E+01
   0.46110E+01   0.10170E+01
   0.46210E+01   0.10199E+01
   0.46310E+01   0.10228E+01
   0.46410E+01   0.10257E+01
   0.46510E+01   0.10286E+01
   0.46610E+01   0.10315E+01
   0.46710E+01   0.10344E+01
   0.46810E+01   0.10372E+01
   0.46910E+01   0.10401E+01
   0.47010E+01   0.10429E+01
   0.47110E+01   0.10458E+01
   0.47210E+01   0.10486E+01
   0.47310E+01   0.10514E+01
   0.47410E+01   0.10542E+01
   0.47510E+01   0.10570E+01
   0.47610E+01   0.10598E+01
   0.47710E+01   0.10626E+01
   0.47810E+01   0.10654E+01
   0.47910E+01   0.10681E+01
   0.48010E+01   0.10709E+01
   0.48110E+01   0.10736E+01
   0.48210E+01   0.10763E+01
   0.48310E+01   0.10791E+01
   0.48410E+01   0.10818E+01
   0.48510E+01   0.10845E+01
   0.48610E+01   0.10872E+01
   0.48710E+01   0.10898E+01
   0.48810E+01   0.10925E+01
   0.48910E+01   0.10952E+01
   0.49010E+01   0.10978E+01
   0.49110E+01   0.11005E+01
   0.49210E+01   0.11031E+01
   0.49310E+01   0.11057E+01
   0.49410E+01   0.11083E+01
   0.49510E+01   0.11109E+01
   0.49610E+01   0.11135E+01
   0.49710E+01   0.11161E+01
   0.49810E+01   0.11186E+01
   0.49910E+01   0.11212E+01
   0.50010E+01   0.11237E+01
   0.50109E+01   0.11263E+01
   0.50209E+01   0.11288E+01
   0.50309E+01   0.11313E+01
   0.50409E+01   0.11338E+01
   0.50509E+01   0.11363E+01
   0.50609E+01   0.11388E+01
   0.50709E+01   0.11412E+01
   0.50809E+01   0.11437E+01
   0.50909E+01   0.11461E+01
   0.51009E+01   0.11486E+01
   0.51109E+01   0.11510E+01
   0.51209E+01   0.11534E+01
   0.51309E+01   0.11558E+01
   0.51409E+01   0.11582E+01
   0.51509E+01   0.11606E+01
   0.51609E+01   0.11630E+01
   0.51709E+01   0.11653E+01
   0.51809E+01   0.11677E+01
   0.51909E+01   0.11700E+01
   0.52009E+01   0.11723E+01
   0.52109E+01   0.11746E+01
   0.52209E+01   0.11769E+01
   0.52309E+01   0.11792E+01
   0.52409E+01   0.11815E+01
   0.52509E+01   0.11838E+01
   0.52609E+01   0.11860E+01
   0.52709E+01   0.11883E+01
   0.52809E+01   0.11905E+01
   0.52909E+01   0.11927E+01
   0.53009E+01   0.11949E+01
   0.53109E+01   0.11971E+01
   0.53209E+01   0.11993E+01
   0.53309E+01   0.12015E+01
   0.53409E+01   0.12036E+01
   0.53509E+01   0.12058E+01
   0.53609E+01   0.12079E+01
   0.53709E+01   0.12100E+01
   0.53809E+01   0.12122E+01
   0.53909E+01   0.12143E+01
   0.54009E+01   0.12164E+01
   0.54109E+01   0.12184E+01
   0.54209E+01   0.12205E+01
   0.54309E+01   0.12226E+01
   0.54409E+01   0.12246E+01
   0.54509E+01   0.12266E+01
   0.54609E+01   0.12286E+01
   0.54709E+01   0.12307E+01
   0.54809E+01   0.12327E+01
   0.54909E+01   0.12346E+01
   0.55009E+01   0.12366E+01
   0.55109E+01   0.12386E+01
   0.55209E+01   0.12405E+01
   0.55309E+01   0.12425E+01
   0.55409E+01   0.12444E+01
   0.55509E+01   0.12463E+01
   0.55609E+01   0.12482E+01
   0.55709E+01   0.12501E+01
   0.55809E+01   0.12519E+01
   0.55909E+01   0.12538E+01
   0.56009E+01   0.12557E+01
   0.56109E+01   0.12575E+01
   0.56209E+01   0.12593E+01
   0.56309E+01   0.12611E+01
   0.56409E+01   0.12629E+01
   0.56509E+01   0.12647E+01
   0.56609E+01   0.12665E+01
   0.56709E+01   0.12682E+01
   0.56809E+01   0.12700E+01
   0.56909E+01   0.12717E+01
   0.57009E+01   0.12734E+01
   0.57109E+01   0.12751E+01
   0.57209E+01   0.12768E+01
   0.57309E+01   0.12785E+01
   0.57409E+01   0.12802E+01
   0.57509E+01   0.12819E+01
   0.57609E+01   0.12835E+01
   0.57709E+01   0.12852E+01
   0.57809E+01   0.12868E+01
   0.57909E+01   0.12884E+01
   0.58009E+01   0.12900E+01
   0.58109E+01   0.12916E+01
   0.58209E+01   0.12932E+01
   0.58309E+01   0.12948E+01
   0.58409E+01   0.12963E+01
   0.58509E+01   0.12978E+01
   0.58609E+01   0.12994E+01
   0.58709E+01   0.13009E+01
   0.58809E+01   0.13024E+01
   0.58909E+01   0.13039E+01
   0.59009E+01   0.13054E+01
   0.59109E+01   0.13068E+01
   0.59209E+01   0.13083E+01
   0.59309E+01   0.13097E+01
   0.59409E+01   0.13111E+01
   0.59509E+01   0.13125E+01
   0.59609E+01   0.13139E+01
   0.59709E+01   0.13153E+01
   0.59809E+01   0.13167E+01
   0.59909E+01   0.13181E+01
   0.60009E+01   0.13194E+01
   0.60109E+01   0.13208E+01
   0.60209E+01   0.13221E+01
   0.60309E+01   0.13234E+01
   0.60409E+01   0.13247E+01
   0.60509E+01   0.13260E+01
   0.60609E+01   0.13273E+01
   0.60709E+01   0.13285E+01
   0.60809E+01   0.13298E+01
   0.60909E+01   0.13310E+01
   0.61009E+01   0.13322E+01
   0.61109E+01   0.13334E+01
   0.61209E+01   0.13346E+01
   0.61309E+01   0.13358E+01
   0.61409E+01   0.13370E+01
   0.61509E+01   0.13381E+01
   0.61609E+01   0.13393E+01
   0.61709E+01   0.13404E+01
   0.61809E+01   0.13415E+01
   0.61909E+01   0.13427E+01
   0.62009E+01   0.13437E+01
   0.62109E+01   0.13448E+01
   0.62209E+01   0.13459E+01
   0.62309E+01   0.13469E+01
   0.62409E+01   0.13480E+01
   0.62509E+01   0.13490E+01
   0.62609E+01   0.13500E+01
   0.62709E+01   0.13510E+01
   0.62809E+01   0.13520E+01
   0.62909E+01   0.13530E+01
   0.63009E+01   0.13540E+01
   0.63109E+01   0.13549E+01
   0.63209E+01   0.13559E+01
   0.63309E+01   0.13568E+01
   0.63409E+01   0.13577E+01
   0.63509E+01   0.13586E+01
   0.63609E+01   0.13595E+01
   0.63709E+01   0.13604E+01
   0.63809E+01   0.13612E+01
   0.63909E+01   0.13621E+01
   0.64009E+01   0.13629E+01
   0.64109E+01   0.13637E+01
   0.64209E+01   0.13645E+01
   0.64309E+01   0.13653E+01
   0.64409E+01   0.13661E+01
   0.64509E+01   0.13669E+01
   0.64609E+01   0.13677E+01
   0.64709E+01   0.13684E+01
   0.64809E+01   0.13692E+01
   0.64909E+01   0.13699E+01
   0.65009E+01   0.13706E+01
   0.65109E+01   0.13713E+01
   0.65209E+01   0.13719E+01
   0.65309E+01   0.13726E+01
   0.65409E+01   0.13733E+01
   0.65509E+01   0.13739E+01
   0.65609E+01   0.13745E+01
   0.65709E+01   0.13752E+01
   0.65809E+01   0.13758E+01
   0.65909E+01   0.13764E+01
   0.66009E+01   0.13769E+01
   0.66109E+01   0.13775E+01
   0.66209E+01   0.13781E+01
   0.66309E+01   0.13786E+01
   0.66409E+01   0.13791E+01
   0.66509E+01   0.13796E+01
   0.66609E+01   0.13801E+01
   0.66709E+01   0.13806E+01
   0.66809E+01   0.13811E+01
   0.66909E+01   0.13816E+01
   0.67009E+01   0.13820E+01
   0.67109E+01   0.13824E+01
   0.67209E+01   0.13829E+01
   0.67309E+01   0.13833E+01
   0.67409E+01   0.13837E+01
   0.67509E+01   0.13841E+01
   0.67609E+01   0.13844E+01
   0.67709E+01   0.13848E+01
   0.67809E+01   0.13851E+01
   0.67909E+01   0.13855E+01
   0.68009E+01   0.13858E+01
   0.68109E+01   0.13861E+01
   0.68209E+01   0.13864E+01
   0.68309E+01   0.13867E+01
   0.68409E+01   0.13870E+01
   0.68509E+01   0.13872E+01
   0.68609E+01   0.13875E+01
   0.68709E+01   0.13877E+01
   0.68809E+01   0.13879E+01
   0.68909E+01   0.13881E+01
   0.69009E+01   0.13883E+01
   0.69109E+01   0.13885E+01
   0.69209E+01   0.13887E+01
   0.69309E+01   0.13888E+01
   0.69409E+01   0.13890E+01
   0.69509E+01   0.13891E+01
   0.69609E+01   0.13893E+01
   0.69709E+01   0.13894E+01
   0.69809E+01   0.13895E+01
   0.69909E+01   0.13895E+01
   0.70009E+01   0.13896E+01
   0.70109E+01   0.13897E+01
   0.70209E+01   0.13897E+01
   0.70309E+01   0.13898E+01
   0.70409E+01   0.13898E+01
   0.70509E+01   0.13898E+01
   0.70609E+01   0.13898E+01
   0.70709E+01   0.13898E+01


   0.11000E-01   0.10595E-06
   0.21000E-01   0.67804E-06
   0.31000E-01   0.21591E-05
   0.41000E-01   0.49820E-05
   0.51000E-01   0.95797E-05
   0.60999E-01   0.16385E-04
   0.70999E-01   0.25830E-04
   0.80999E-01   0.38349E-04
   0.90999E-01   0.54374E-04
   0.10100E+00   0.74338E-04
   0.11100E+00   0.98674E-04
   0.12100E+00   0.12781E-03
   0.13100E+00   0.16219E-03
   0.14100E+00   0.20224E-03
   0.15100E+00   0.24839E-03
   0.16100E+00   0.30108E-03
   0.17100E+00   0.36074E-03
   0.18100E+00   0.42779E-03
   0.19100E+00   0.50269E-03
   0.20100E+00   0.58478E-03
   0.21100E+00   0.67525E-03
   0.22100E+00   0.77471E-03
   0.23100E+00   0.88359E-03
   0.24100E+00   0.10023E-02
   0.25100E+00   0.11313E-02
   0.26100E+00   0.12710E-02
   0.27100E+00   0.14218E-02
   0.28100E+00   0.15842E-02
   0.29100E+00   0.17586E-02
   0.30100E+00   0.19453E-02
   0.31100E+00   0.21449E-02
   0.32100E+00   0.23572E-02
   0.33100E+00   0.25803E-02
   0.34100E+00   0.28173E-02
   0.35100E+00   0.30686E-02
   0.36100E+00   0.33346E-02
   0.37100E+00   0.36158E-02
   0.38100E+00   0.39126E-02
   0.39100E+00   0.42254E-02
   0.40100E+00   0.45546E-02
   0.41100E+00   0.48997E-02
   0.42100E+00   0.52574E-02
   0.43100E+00   0.56326E-02
   0.44100E+00   0.60256E-02
   0.45100E+00   0.64368E-02
   0.46100E+00   0.68667E-02
   0.47100E+00   0.73156E-02
   0.48100E+00   0.77828E-02
   0.49100E+00   0.82637E-02
   0.50100E+00   0.87646E-02
   0.51099E+00   0.92859E-02
   0.52099E+00   0.98280E-02
   0.53099E+00   0.10391E-01
   0.54099E+00   0.10976E-01
   0.55099E+00   0.11576E-01
   0.56099E+00   0.12195E-01
   0.57099E+00   0.12838E-01
   0.58099E+00   0.13503E-01
   0.59099E+00   0.14192E-01
   0.60099E+00   0.14902E-01
   0.61099E+00   0.15627E-01
   0.62099E+00   0.16377E-01
   0.63099E+00   0.17151E-01
   0.64099E+00   0.17950E-01
   0.65099E+00   0.18774E-01
   0.66099E+00   0.19613E-01
   0.67099E+00   0.20476E-01
   0.68099E+00   0.21365E-01
   0.69099E+00   0.22280E-01
   0.70099E+00   0.23220E-01
   0.71099E+00   0.24175E-01
   0.72099E+00   0.25157E-01
   0.73099E+00   0.26167E-01
   0.74099E+00   0.27205E-01
   0.75099E+00   0.28258E-01
   0.76099E+00   0.29336E-01
   0.77099E+00   0.30444E-01
   0.78099E+00   0.31580E-01
   0.79099E+00   0.32743E-01
   0.80099E+00   0.33921E-01
   0.81099E+00   0.35128E-01
   0.82099E+00   0.36366E-01
   0.83099E+00   0.37631E-01
   0.84099E+00   0.38911E-01
   0.85099E+00   0.40221E-01
   0.86099E+00   0.41563E-01
   0.87099E+00   0.42933E-01
   0.88099E+00   0.44317E-01
   0.89099E+00   0.45733E-01
   0.90099E+00   0.47181E-01
   0.91099E+00   0.48643E-01
   0.92099E+00   0.50133E-01
   0.93099E+00   0.51657E-01
   0.94099E+00   0.53209E-01
   0.95099E+00   0.54776E-01
   0.96099E+00   0.56375E-01
   0.97099E+00   0.58008E-01
   0.98099E+00   0.59655E-01
   0.99099E+00   0.61331E-01
   0.10010E+01   0.63041E-01
   0.10110E+01   0.64782E-01
   0.10210E+01   0.66535E-01
   0.10310E+01   0.68323E-01
   0.10410E+01   0.70142E-01
   0.10510E+01   0.71972E-01
   0.10610E+01   0.73838E-01
   0.10710E+01   0.75735E-01
   0.10810E+01   0.77644E-01
   0.10910E+01   0.79588E-01
   0.11010E+01   0.81563E-01
   0.11110E+01   0.83550E-01
   0.11210E+01   0.85572E-01
   0.11310E+01   0.87626E-01
   0.11410E+01   0.89691E-01
   0.11510E+01   0.91793E-01
   0.11610E+01   0.93926E-01
   0.11710E+01   0.96069E-01
   0.11810E+01   0.98249E-01
   0.11910E+01   0.10046E+00
   0.12010E+01   0.10268E+00
   0.12110E+01   0.10494E+00
   0.12210E+01   0.10721E+00
   0.12310E+01   0.10951E+00
   0.12410E+01   0.11185E+00
   0.12510E+01   0.11420E+00
   0.12610E+01   0.11657E+00
   0.12710E+01   0.11899E+00
   0.12810E+01   0.12140E+00
   0.12910E+01   0.12386E+00
   0.13010E+01   0.12633E+00
   0.13110E+01   0.12882E+00
   0.13210E+01   0.13136E+00
   0.13310E+01   0.13390E+00
   0.13410E+01   0.13648E+00
   0.13510E+01   0.13908E+00
   0.13610E+01   0.14170E+00
   0.13710E+01   0.14435E+00
   0.13810E+01   0.14701E+00
   0.13910E+01   0.14970E+00
   0.14010E+01   0.15240E+00
   0.14110E+01   0.15513E+00
   0.14210E+01   0.15789E+00
   0.14310E+01   0.16065E+00
   0.14410E+01   0.16346E+00
   0.14510E+01   0.16627E+00
   0.14610E+01   0.16911E+00
   0.14710E+01   0.17199E+00
   0.14810E+01   0.17486E+00
   0.14910E+01   0.17778E+00
   0.15010E+01   0.18069E+00
   0.15110E+01   0.18364E+00
   0.15210E+01   0.18660E+00
   0.15310E+01   0.18959E+00
   0.15410E+01   0.19258E+00
   0.15510E+01   0.19560E+00
   0.15610E+01   0.19866E+00
   0.15710E+01   0.20171E+00
   0.15810E+01   0.20480E+00
   0.15910E+01   0.20789E+00
   0.16010E+01   0.21102E+00
   0.16110E+01   0.21414E+00
   0.16210E+01   0.21730E+00
   0.16310E+01   0.22047E+00
   0.16410E+01   0.22366E+00
   0.16510E+01   0.22686E+00
   0.16610E+01   0.23008E+00
   0.16710E+01   0.23331E+00
   0.16810E+01   0.23657E+00
   0.16910E+01   0.23983E+00
   0.17010E+01   0.24311E+00
   0.17110E+01   0.24640E+00
   0.17210E+01   0.24972E+00
   0.17310E+01   0.25304E+00
   0.17410E+01   0.25639E+00
   0.17510E+01   0.25973E+00
   0.17610E+01   0.26311E+00
   0.17710E+01   0.26649E+00
   0.17810E+01   0.26989E+00
   0.17910E+01   0.27330E+00
   0.18010E+01   0.27673E+00
   0.18110E+01   0.28016E+00
   0.18210E+01   0.28362E+00
   0.18310E+01   0.28708E+00
   0.18410E+01   0.29057E+00
   0.18510E+01   0.29405E+00
   0.18610E+01   0.29756E+00
   0.18710E+01   0.30107E+00
   0.18810E+01   0.30461E+00
   0.18910E+01   0.30815E+00
   0.19010E+01   0.31170E+00
   0.19110E+01   0.31526E+00
   0.19210E+01   0.31884E+00
   0.19310E+01   0.32241E+00
   0.19410E+01   0.32602E+00
   0.19510E+01   0.32962E+00
   0.19610E+01   0.33321E+00
   0.19710E+01   0.33683E+00
   0.19810E+01   0.34045E+00
   0.19910E+01   0.34410E+00
   0.20010E+01   0.34774E+00
   0.20110E+01   0.35140E+00
   0.20210E+01   0.35505E+00
   0.20310E+01   0.35873E+00
   0.20410E+01   0.36240E+00
   0.20510E+01   0.36607E+00
   0.20610E+01   0.36976E+00
   0.20710E+01   0.37345E+00
   0.20810E+01   0.37716E+00
   0.20910E+01   0.38086E+00
   0.21010E+01   0.38458E+00
   0.21110E+01   0.38830E+00
   0.21210E+01   0.39201E+00
   0.21310E+01   0.39575E+00
   0.21410E+01   0.39948E+00
   0.21510E+01   0.40322E+00
   0.21610E+01   0.40696E+00
   0.21710E+01   0.41073E+00
   0.21810E+01   0.41448E+00
   0.21910E+01   0.41823E+00
   0.22010E+01   0.42200E+00
   0.22110E+01   0.42575E+00
   0.22210E+01   0.42953E+00
   0.22310E+01   0.43330E+00
   0.22410E+01   0.43707E+00
   0.22510E+01   0.44085E+00
   0.22610E+01   0.44462E+00
   0.22710E+01   0.44838E+00
   0.22810E+01   0.45216E+00
   0.22910E+01   0.45594E+00
   0.23010E+01   0.45973E+00
   0.23110E+01   0.46351E+00
   0.23210E+01   0.46728E+00
   0.23310E+01   0.47107E+00
   0.23410E+01   0.47485E+00
   0.23510E+01   0.47865E+00
   0.23610E+01   0.48244E+00
   0.23710E+01   0.48621E+00
   0.23810E+01   0.49001E+00
   0.23910E+01   0.49379E+00
   0.24010E+01   0.49756E+00
   0.24110E+01   0.50135E+00
   0.24210E+01   0.50513E+00
   0.24310E+01   0.50889E+00
   0.24410E+01   0.51268E+00
   0.24510E+01   0.51646E+00
   0.24610E+01   0.52025E+00
   0.24710E+01   0.52403E+00
   0.24810E+01   0.52779E+00
   0.24910E+01   0.53157E+00
   0.25010E+01   0.53534E+00
   0.25110E+01   0.53910E+00
   0.25210E+01   0.54287E+00
   0.25310E+01   0.54663E+00
   0.25410E+01   0.55038E+00
   0.25510E+01   0.55414E+00
   0.25610E+01   0.55789E+00
   0.25710E+01   0.56162E+00
   0.25810E+01   0.56537E+00
   0.25910E+01   0.56911E+00
   0.26010E+01   0.57283E+00
   0.26110E+01   0.57657E+00
   0.26210E+01   0.58030E+00
   0.26310E+01   0.58401E+00
   0.26410E+01   0.58773E+00
   0.26510E+01   0.59144E+00
   0.26610E+01   0.59514E+00
   0.26710E+01   0.59885E+00
   0.26810E+01   0.60255E+00
   0.26910E+01   0.60624E+00
   0.27010E+01   0.60993E+00
   0.27110E+01   0.61361E+00
   0.27210E+01   0.61727E+00
   0.27310E+01   0.62092E+00
   0.27410E+01   0.62459E+00
   0.27510E+01   0.62823E+00
   0.27610E+01   0.63187E+00
   0.27710E+01   0.63552E+00
   0.27810E+01   0.63915E+00
   0.27910E+01   0.64277E+00
   0.28010E+01   0.64640E+00
   0.28110E+01   0.65002E+00
   0.28210E+01   0.65362E+00
   0.28310E+01   0.65721E+00
   0.28410E+01   0.66080E+00
   0.28510E+01   0.66438E+00
   0.28610E+01   0.66795E+00
   0.28710E+01   0.67153E+00
   0.28810E+01   0.67509E+00
   0.28910E+01   0.67865E+00
   0.29010E+01   0.68218E+00
   0.29110E+01   0.68572E+00
   0.29210E+01   0.68924E+00
   0.29310E+01   0.69276E+00
   0.29410E+01   0.69628E+00
   0.29510E+01   0.69978E+00
   0.29610E+01   0.70327E+00
   0.29710E+01   0.70674E+00
   0.29810E+01   0.71023E+00
   0.29910E+01   0.71370E+00
   0.30010E+01   0.71716E+00
   0.30110E+01   0.72059E+00
   0.30210E+01   0.72404E+00
   0.30310E+01   0.72747E+00
   0.30410E+01   0.73089E+00
   0.30510E+01   0.73430E+00
   0.30610E+01   0.73771E+00
   0.30710E+01   0.74110E+00
   0.30810E+01   0.74448E+00
   0.30910E+01   0.74787E+00
   0.31010E+01   0.75124E+00
   0.31110E+01   0.75460E+00
   0.31210E+01   0.75794E+00
   0.31310E+01   0.76129E+00
   0.31410E+01   0.76461E+00
   0.31510E+01   0.76793E+00
   0.31610E+01   0.77123E+00
   0.31710E+01   0.77451E+00
   0.31810E+01   0.77780E+00
   0.31910E+01   0.78108E+00
   0.32010E+01   0.78434E+00
   0.32110E+01   0.78759E+00
   0.32210E+01   0.79084E+00
   0.32310E+01   0.79407E+00
   0.32410E+01   0.79729E+00
   0.32510E+01   0.80049E+00
   0.32610E+01   0.80370E+00
   0.32710E+01   0.80690E+00
   0.32810E+01   0.81007E+00
   0.32910E+01   0.81324E+00
   0.33010E+01   0.81639E+00
   0.33110E+01   0.81954E+00
   0.33210E+01   0.82267E+00
   0.33310E+01   0.82579E+00
   0.33410E+01   0.82890E+00
   0.33510E+01   0.83202E+00
   0.33610E+01   0.83511E+00
   0.33710E+01   0.83819E+00
   0.33810E+01   0.84126E+00
   0.33910E+01   0.84431E+00
   0.34010E+01   0.84737E+00
   0.34110E+01   0.85041E+00
   0.34210E+01   0.85343E+00
   0.34310E+01   0.85644E+00
   0.34410E+01   0.85944E+00
   0.34510E+01   0.86244E+00
   0.34610E+01   0.86542E+00
   0.34710E+01   0.86838E+00
   0.34810E+01   0.87133E+00
   0.34910E+01   0.87427E+00
   0.35010E+01   0.87719E+00
   0.35110E+01   0.88011E+00
   0.35210E+01   0.88302E+00
   0.35310E+01   0.88591E+00
   0.35410E+01   0.88879E+00
   0.35510E+01   0.89166E+00
   0.35610E+01   0.89453E+00
   0.35710E+01   0.89738E+00
   0.35810E+01   0.90021E+00
   0.35910E+01   0.90303E+00
   0.36010E+01   0.90584E+00
   0.36110E+01   0.90863E+00
   0.36210E+01   0.91143E+00
   0.36310E+01   0.91421E+00
   0.36410E+01   0.91697E+00
   0.36510E+01   0.91972E+00
   0.36610E+01   0.92246E+00
   0.36710E+01   0.92518E+00
   0.36810E+01   0.92789E+00
   0.36910E+01   0.93059E+00
   0.37010E+01   0.93329E+00
   0.37110E+01   0.93596E+00
   0.37210E+01   0.93862E+00
   0.37310E+01   0.94128E+00
   0.37410E+01   0.94391E+00
   0.37510E+01   0.94653E+00
   0.37610E+01   0.94915E+00
   0.37710E+01   0.95176E+00
   0.37810E+01   0.95435E+00
   0.37910E+01   0.95693E+00
   0.38010E+01   0.95950E+00
   0.38110E+01   0.96205E+00
   0.38210E+01   0.96458E+00
   0.38310E+01   0.96710E+00
   0.38410E+01   0.96963E+00
   0.38510E+01   0.97213E+00
   0.38610E+01   0.97463E+00
   0.38710E+01   0.97710E+00
   0.38810E+01   0.97957E+00
   0.38910E+01   0.98202E+00
   0.39010E+01   0.98446E+00
   0.39110E+01   0.98689E+00
   0.39210E+01   0.98930E+00
   0.39310E+01   0.99169E+00
   0.39410E+01   0.99409E+00
   0.39510E+01   0.99647E+00
   0.39610E+01   0.99884E+00
   0.39710E+01   0.10012E+01
   0.39810E+01   0.10035E+01
   0.39910E+01   0.10059E+01
   0.40010E+01   0.10082E+01
   0.40110E+01   0.10105E+01
   0.40210E+01   0.10128E+01
   0.40310E+01   0.10150E+01
   0.40410E+01   0.10173E+01
   0.40510E+01   0.10195E+01
   0.40610E+01   0.10218E+01
   0.40710E+01   0.10240E+01
   0.40810E+01   0.10262E+01
   0.40910E+01   0.10284E+01
   0.41010E+01   0.10306E+01
   0.41110E+01   0.10328E+01
   0.41210E+01   0.10350E+01
   0.41310E+01   0.10371E+01
   0.41410E+01   0.10393E+01
   0.41510E+01   0.10414E+01
   0.41610E+01   0.10435E+01
   0.41710E+01   0.10456E+01
   0.41810E+01   0.10477E+01
   0.41910E+01   0.10497E+01
   0.42010E+01   0.10518E+01
   0.42110E+01   0.10538E+01
   0.42210E+01   0.10559E+01
   0.42310E+01   0.10579E+01
   0.42410E+01   0.10599E+01
   0.42510E+01   0.10619E+01
   0.42610E+01   0.10639E+01
   0.42710E+01   0.10659E+01
   0.42810E+01   0.10678E+01
   0.42910E+01   0.10698E+01
   0.43010E+01   0.10717E+01
   0.43110E+01   0.10736E+01
   0.43210E+01   0.10756E+01
   0.43310E+01   0.10774E+01
   0.43410E+01   0.10793E+01
   0.43510E+01   0.10812E+01
   0.43610E+01   0.10831E+01
   0.43710E+01   0.10849E+01
   0.43810E+01   0.10868E+01
   0.43910E+01   0.10886E+01
   0.44010E+01   0.10904E+01
   0.44110E+01   0.10922E+01
   0.44210E+01   0.10940E+01
   0.44310E+01   0.10957E+01
   0.44410E+01   0.10975E+01
   0.44510E+01   0.10992E+01
   0.44610E+01   0.11010E+01
   0.44710E+01   0.11027E+01
   0.44810E+01   0.11044E+01
   0.44910E+01   0.11061E+01
   0.45010E+01   0.11078E+01
   0.45110E+01   0.11095E+01
   0.45210E+01   0.11111E+01
   0.45310E+01   0.11127E+01
   0.45410E+01   0.11144E+01
   0.45510E+01   0.11160E+01
   0.45610E+01   0.11176E+01
   0.45710E+01   0.11192E+01
   0.45810E+01   0.11208E+01
   0.45910E+01   0.11224E+01
   0.46010E+01   0.11239E+01
   0.46110E+01   0.11254E+01
   0.46210E+01   0.11270E+01
   0.46310E+01   0.11285E+01
   0.46410E+01   0.11300E+01
   0.46510E+01   0.11315E+01
   0.46610E+01   0.11330E+01
   0.46710E+01   0.11344E+01
   0.46810E+01   0.11359E+01
   0.46910E+01   0.11373E+01
   0.47010E+01   0.11388E+01
   0.47110E+01   0.11402E+01
   0.47210E+01   0.11416E+01
   0.47310E+01   0.11430E+01
   0.47410E+01   0.11444E+01
   0.47510E+01   0.11457E+01
   0.47610E+01   0.11471E+01
   0.47710E+01   0.11484E+01
   0.47810E+01   0.11497E+01
   0.47910E+01   0.11511E+01
   0.48010E+01   0.11524E+01
   0.48110E+01   0.11537E+01
   0.48210E+01   0.11549E+01
   0.48310E+01   0.11562E+01
   0.48410E+01   0.11575E+01
   0.48510E+01   0.11587E+01
   0.48610E+01   0.11599E+01
   0.48710E+01   0.11611E+01
   0.48810E+01   0.11624E+01
   0.48910E+01   0.11635E+01
   0.49010E+01   0.11647E+01
   0.49110E+01   0.11659E+01
   0.49210E+01   0.11670E+01
   0.49310E+01   0.11682E+01
   0.49410E+01   0.11693E+01
   0.49510E+01   0.11704E+01
   0.49610E+01   0.11715E+01
   0.49710E+01   0.11726E+01
   0.49810E+01   0.11737E+01
   0.49910E+01   0.11748E+01
   0.50010E+01   0.11758E+01
   0.50109E+01   0.11769E+01
   0.50209E+01   0.11779E+01
   0.50309E+01   0.11789E+01
   0.50409E+01   0.11799E+01
   0.50509E+01   0.11809E+01
   0.50609E+01   0.11819E+01
   0.50709E+01   0.11829E+01
   0.50809E+01   0.11839E+01
   0.50909E+01   0.11848E+01
   0.51009E+01   0.11857E+01
   0.51109E+01   0.11867E+01
   0.51209E+01   0.11876E+01
   0.51309E+01   0.11885E+01
   0.51409E+01   0.11893E+01
   0.51509E+01   0.11902E+01
   0.51609E+01   0.11911E+01
   0.51709E+01   0.11919E+01
   0.51809E+01   0.11928E+01
   0.51909E+01   0.11936E+01
   0.52009E+01   0.11944E+01
   0.52109E+01   0.11952E+01
   0.52209E+01   0.11960E+01
   0.52309E+01   0.11967E+01
   0.52409E+01   0.11975E+01
   0.52509E+01   0.11983E+01
   0.52609E+01   0.11990E+01
   0.52709E+01   0.11997E+01
   0.52809E+01   0.12004E+01
   0.52909E+01   0.12011E+01
   0.53009E+01   0.12018E+01
   0.53109E+01   0.12025E+01
   0.53209E+01   0.12032E+01
   0.53309E+01   0.12038E+01
   0.53409E+01   0.12044E+01
   0.53509E+01   0.12051E+01
   0.53609E+01   0.12057E+01
   0.53709E+01   0.12063E+01
   0.53809E+01   0.12069E+01
   0.53909E+01   0.12075E+01
   0.54009E+01   0.12080E+01
   0.54109E+01   0.12086E+01
   0.54209E+01   0.12091E+01
   0.54309E+01   0.12097E+01
   0.54409E+01   0.12102E+01
   0.54509E+01   0.12107E+01
   0.54609E+01   0.12112E+01
   0.54709E+01   0.12117E+01
   0.54809E+01   0.12121E+01
   0.54909E+01   0.12126E+01
   0.55009E+01   0.12130E+01
   0.55109E+01   0.12135E+01
   0.55209E+01   0.12139E+01
   0.55309E+01   0.12143E+01
   0.55409E+01   0.12147E+01
   0.55509E+01   0.12151E+01
   0.55609E+01   0.12155E+01
   0.55709E+01   0.12158E+01
   0.55809E+01   0.12162E+01
   0.55909E+01   0.12165E+01
   0.56009E+01   0.12168E+01
   0.56109E+01   0.12171E+01
   0.56209E+01   0.12175E+01
   0.56309E+01   0.12177E+01
   0.56409E+01   0.12180E+01
   0.56509E+01   0.12183E+01
   0.56609E+01   0.12185E+01
   0.56709E+01   0.12188E+01
   0.56809E+01   0.12190E+01
   0.56909E+01   0.12192E+01
   0.57009E+01   0.12195E+01
   0.57109E+01   0.12197E+01
   0.57209E+01   0.12198E+01
   0.57309E+01   0.12200E+01
   0.57409E+01   0.12202E+01
   0.57509E+01   0.12203E+01
   0.57609E+01   0.12205E+01
   0.57709E+01   0.12206E+01
   0.57809E+01   0.12207E+01
   0.57909E+01   0.12208E+01
   0.58009E+01   0.12209E+01
   0.58109E+01   0.12210E+01
   0.58209E+01   0.12211E+01
   0.58309E+01   0.12211E+01
   0.58409E+01   0.12212E+01
   0.58509E+01   0.12212E+01
   0.58609E+01   0.12213E+01
   0.58709E+01   0.12213E+01
   0.58809E+01   0.12213E+01
   0.58909E+01   0.12213E+01


   0.11000E-01   0.27713E-06
   0.21000E-01   0.18699E-05
   0.31000E-01   0.59934E-05
   0.41000E-01   0.13853E-04
   0.51000E-01   0.26653E-04
   0.60999E-01   0.45599E-04
   0.70999E-01   0.71897E-04
   0.80999E-01   0.10675E-03
   0.90999E-01   0.15137E-03
   0.10100E+00   0.20695E-03
   0.11100E+00   0.27470E-03
   0.12100E+00   0.35583E-03
   0.13100E+00   0.45154E-03
   0.14100E+00   0.56304E-03
   0.15100E+00   0.68974E-03
   0.16100E+00   0.83401E-03
   0.17100E+00   0.99736E-03
   0.18100E+00   0.11810E-02
   0.19100E+00   0.13861E-02
   0.20100E+00   0.16138E-02
   0.21100E+00   0.18653E-02
   0.22100E+00   0.21380E-02
   0.23100E+00   0.24358E-02
   0.24100E+00   0.27604E-02
   0.25100E+00   0.31132E-02
   0.26100E+00   0.34952E-02
   0.27100E+00   0.39020E-02
   0.28100E+00   0.43388E-02
   0.29100E+00   0.48077E-02
   0.30100E+00   0.53100E-02
   0.31100E+00   0.58454E-02
   0.32100E+00   0.64085E-02
   0.33100E+00   0.70077E-02
   0.34100E+00   0.76444E-02
   0.35100E+00   0.83102E-02
   0.36100E+00   0.90131E-02
   0.37100E+00   0.97560E-02
   0.38100E+00   0.10538E-01
   0.39100E+00   0.11351E-01
   0.40100E+00   0.12206E-01
   0.41100E+00   0.13103E-01
   0.42100E+00   0.14032E-01
   0.43100E+00   0.15005E-01
   0.44100E+00   0.16023E-01
   0.45100E+00   0.17073E-01
   0.46100E+00   0.18170E-01
   0.47100E+00   0.19313E-01
   0.48100E+00   0.20489E-01
   0.49100E+00   0.21716E-01
   0.50100E+00   0.22976E-01
   0.51099E+00   0.24283E-01
   0.52099E+00   0.25639E-01
   0.53099E+00   0.27029E-01
   0.54099E+00   0.28473E-01
   0.55099E+00   0.29950E-01
   0.56099E+00   0.31478E-01
   0.57099E+00   0.33040E-01
   0.58099E+00   0.34653E-01
   0.59099E+00   0.36308E-01
   0.60099E+00   0.38007E-01
   0.61099E+00   0.39759E-01
   0.62099E+00   0.41544E-01
   0.63099E+00   0.43383E-01
   0.64099E+00   0.45255E-01
   0.65099E+00   0.47182E-01
   0.66099E+00   0.49142E-01
   0.67099E+00   0.51156E-01
   0.68099E+00   0.53203E-01
   0.69099E+00   0.55306E-01
   0.70099E+00   0.57441E-01
   0.71099E+00   0.59609E-01
   0.72099E+00   0.61832E-01
   0.73099E+00   0.64087E-01
   0.74099E+00   0.66392E-01
   0.75099E+00   0.68729E-01
   0.76099E+00   0.71122E-01
   0.77099E+00   0.73546E-01
   0.78099E+00   0.76000E-01
   0.79099E+00   0.78511E-01
   0.80099E+00   0.81052E-01
   0.81099E+00   0.83643E-01
   0.82099E+00   0.86263E-01
   0.83099E+00   0.88912E-01
   0.84099E+00   0.91619E-01
   0.85099E+00   0.94353E-01
   0.86099E+00   0.97138E-01
   0.87099E+00   0.99950E-01
   0.88099E+00   0.10279E+00
   0.89099E+00   0.10568E+00
   0.90099E+00   0.10859E+00
   0.91099E+00   0.11153E+00
   0.92099E+00   0.11452E+00
   0.93099E+00   0.11754E+00
   0.94099E+00   0.12058E+00
   0.95099E+00   0.12367E+00
   0.96099E+00   0.12678E+00
   0.97099E+00   0.12992E+00
   0.98099E+00   0.13307E+00
   0.99099E+00   0.13627E+00
   0.10010E+01   0.13949E+00
   0.10110E+01   0.14274E+00
   0.10210E+01   0.14603E+00
   0.10310E+01   0.14933E+00
   0.10410E+01   0.15265E+00
   0.10510E+01   0.15600E+00
   0.10610E+01   0.15939E+00
   0.10710E+01   0.16279E+00
   0.10810E+01   0.16621E+00
   0.10910E+01   0.16964E+00
   0.11010E+01   0.17313E+00
   0.11110E+01   0.17662E+00
   0.11210E+01   0.18013E+00
   0.11310E+01   0.18365E+00
   0.11410E+01   0.18719E+00
   0.11510E+01   0.19076E+00
   0.11610E+01   0.19435E+00
   0.11710E+01   0.19796E+00
   0.11810E+01   0.20157E+00
   0.11910E+01   0.20523E+00
   0.12010E+01   0.20889E+00
   0.12110E+01   0.21255E+00
   0.12210E+01   0.21623E+00
   0.12310E+01   0.21992E+00
   0.12410E+01   0.22361E+00
   0.12510E+01   0.22734E+00
   0.12610E+01   0.23108E+00
   0.12710E+01   0.23483E+00
   0.12810E+01   0.23858E+00
   0.12910E+01   0.24234E+00
   0.13010E+01   0.24610E+00
   0.13110E+01   0.24989E+00
   0.13210E+01   0.25369E+00
   0.13310E+01   0.25749E+00
   0.13410E+01   0.26129E+00
   0.13510E+01   0.26510E+00
   0.13610E+01   0.26891E+00
   0.13710E+01   0.27272E+00
   0.13810E+01   0.27657E+00
   0.13910E+01   0.28041E+00
   0.14010E+01   0.28425E+00
   0.14110E+01   0.28808E+00
   0.14210E+01   0.29193E+00
   0.14310E+01   0.29577E+00
   0.14410E+01   0.29962E+00
   0.14510E+01   0.30345E+00
   0.14610E+01   0.30729E+00
   0.14710E+01   0.31115E+00
   0.14810E+01   0.31501E+00
   0.14910E+01   0.31887E+00
   0.15010E+01   0.32272E+00
   0.15110E+01   0.32657E+00
   0.15210E+01   0.33043E+00
   0.15310E+01   0.33427E+00
   0.15410E+01   0.33812E+00
   0.15510E+01   0.34195E+00
   0.15610E+01   0.34578E+00
   0.15710E+01   0.34961E+00
   0.15810E+01   0.35346E+00
   0.15910E+01   0.35730E+00
   0.16010E+01   0.36113E+00
   0.16110E+01   0.36496E+00
   0.16210E+01   0.36877E+00
   0.16310E+01   0.37258E+00
   0.16410E+01   0.37638E+00
   0.16510E+01   0.38018E+00
   0.16610E+01   0.38398E+00
   0.16710E+01   0.38776E+00
   0.16810E+01   0.39154E+00
   0.16910E+01   0.39530E+00
   0.17010E+01   0.39906E+00
   0.17110E+01   0.40280E+00
   0.17210E+01   0.40657E+00
   0.17310E+01   0.41033E+00
   0.17410E+01   0.41408E+00
   0.17510E+01   0.41782E+00
   0.17610E+01   0.42154E+00
   0.17710E+01   0.42526E+00
   0.17810E+01   0.42896E+00
   0.17910E+01   0.43265E+00
   0.18010E+01   0.43633E+00
   0.18110E+01   0.44000E+00
   0.18210E+01   0.44366E+00
   0.18310E+01   0.44732E+00
   0.18410E+01   0.45097E+00
   0.18510E+01   0.45460E+00
   0.18610E+01   0.45823E+00
   0.18710E+01   0.46184E+00
   0.18810E+01   0.46544E+00
   0.18910E+01   0.46902E+00
   0.19010E+01   0.47260E+00
   0.19110E+01   0.47616E+00
   0.19210E+01   0.47970E+00
   0.19310E+01   0.48324E+00
   0.19410E+01   0.48676E+00
   0.19510E+01   0.49030E+00
   0.19610E+01   0.49383E+00
   0.19710E+01   0.49734E+00
   0.19810E+01   0.50084E+00
   0.19910E+01   0.50433E+00
   0.20010E+01   0.50780E+00
   0.20110E+01   0.51126E+00
   0.20210E+01   0.51471E+00
   0.20310E+01   0.51814E+00
   0.20410E+01   0.52156E+00
   0.20510E+01   0.52497E+00
   0.20610E+01   0.52836E+00
   0.20710E+01   0.53174E+00
   0.20810E+01   0.53510E+00
   0.20910E+01   0.53846E+00
   0.21010E+01   0.54179E+00
   0.21110E+01   0.54512E+00
   0.21210E+01   0.54843E+00
   0.21310E+01   0.55174E+00
   0.21410E+01   0.55504E+00
   0.21510E+01   0.55832E+00
   0.21610E+01   0.56159E+00
   0.21710E+01   0.56484E+00
   0.21810E+01   0.56808E+00
   0.21910E+01   0.57131E+00
   0.22010E+01   0.57452E+00
   0.22110E+01   0.57772E+00
   0.22210E+01   0.58090E+00
   0.22310E+01   0.58407E+00
   0.22410E+01   0.58723E+00
   0.22510E+01   0.59037E+00
   0.22610E+01   0.59350E+00
   0.22710E+01   0.59661E+00
   0.22810E+01   0.59971E+00
   0.22910E+01   0.60280E+00
   0.23010E+01   0.60587E+00
   0.23110E+01   0.60893E+00
   0.23210E+01   0.61197E+00
   0.23310E+01   0.61503E+00
   0.23410E+01   0.61807E+00
   0.23510E+01   0.62110E+00
   0.23610E+01   0.62411E+00
   0.23710E+01   0.62711E+00
   0.23810E+01   0.63010E+00
   0.23910E+01   0.63307E+00
   0.24010E+01   0.63603E+00
   0.24110E+01   0.63897E+00
   0.24210E+01   0.64190E+00
   0.24310E+01   0.64482E+00
   0.24410E+01   0.64772E+00
   0.24510E+01   0.65061E+00
   0.24610E+01   0.65349E+00
   0.24710E+01   0.65635E+00
   0.24810E+01   0.65919E+00
   0.24910E+01   0.66203E+00
   0.25010E+01   0.66485E+00
   0.25110E+01   0.66765E+00
   0.25210E+01   0.67045E+00
   0.25310E+01   0.67323E+00
   0.25410E+01   0.67599E+00
   0.25510E+01   0.67874E+00
   0.25610E+01   0.68148E+00
   0.25710E+01   0.68421E+00
   0.25810E+01   0.68692E+00
   0.25910E+01   0.68962E+00
   0.26010E+01   0.69230E+00
   0.26110E+01   0.69497E+00
   0.26210E+01   0.69764E+00
   0.26310E+01   0.70030E+00
   0.26410E+01   0.70294E+00
   0.26510E+01   0.70557E+00
   0.26610E+01   0.70819E+00
   0.26710E+01   0.71079E+00
   0.26810E+01   0.71338E+00
   0.26910E+01   0.71596E+00
   0.27010E+01   0.71853E+00
   0.27110E+01   0.72108E+00
   0.27210E+01   0.72362E+00
   0.27310E+01   0.72614E+00
   0.27410E+01   0.72866E+00
   0.27510E+01   0.73116E+00
   0.27610E+01   0.73364E+00
   0.27710E+01   0.73612E+00
   0.27810E+01   0.73858E+00
   0.27910E+01   0.74103E+00
   0.28010E+01   0.74347E+00
   0.28110E+01   0.74589E+00
   0.28210E+01   0.74830E+00
   0.28310E+01   0.75070E+00
   0.28410E+01   0.75309E+00
   0.28510E+01   0.75546E+00
   0.28610E+01   0.75783E+00
   0.28710E+01   0.76018E+00
   0.28810E+01   0.76252E+00
   0.28910E+01   0.76484E+00
   0.29010E+01   0.76716E+00
   0.29110E+01   0.76946E+00
   0.29210E+01   0.77175E+00
   0.29310E+01   0.77403E+00
   0.29410E+01   0.77629E+00
   0.29510E+01   0.77855E+00
   0.29610E+01   0.78079E+00
   0.29710E+01   0.78302E+00
   0.29810E+01   0.78524E+00
   0.29910E+01   0.78745E+00
   0.30010E+01   0.78964E+00
   0.30110E+01   0.79183E+00
   0.30210E+01   0.79400E+00
   0.30310E+01   0.79616E+00
   0.30410E+01   0.79831E+00
   0.30510E+01   0.80045E+00
   0.30610E+01   0.80258E+00
   0.30710E+01   0.80469E+00
   0.30810E+01   0.80680E+00
   0.30910E+01   0.80889E+00
   0.31010E+01   0.81097E+00
   0.31110E+01   0.81304E+00
   0.31210E+01   0.81510E+00
   0.31310E+01   0.81714E+00
   0.31410E+01   0.81917E+00
   0.31510E+01   0.82119E+00
   0.31610E+01   0.82320E+00
   0.31710E+01   0.82520E+00
   0.31810E+01   0.82719E+00
   0.31910E+01   0.82916E+00
   0.32010E+01   0.83113E+00
   0.32110E+01   0.83308E+00
   0.32210E+01   0.83503E+00
   0.32310E+01   0.83696E+00
   0.32410E+01   0.83889E+00
   0.32510E+01   0.84080E+00
   0.32610E+01   0.84271E+00
   0.32710E+01   0.84460E+00
   0.32810E+01   0.84647E+00
   0.32910E+01   0.84833E+00
   0.33010E+01   0.85018E+00
   0.33110E+01   0.85202E+00
   0.33210E+01   0.85384E+00
   0.33310E+01   0.85566E+00
   0.33410E+01   0.85747E+00
   0.33510E+01   0.85927E+00
   0.33610E+01   0.86106E+00
   0.33710E+01   0.86284E+00
   0.33810E+01   0.86460E+00
   0.33910E+01   0.86635E+00
   0.34010E+01   0.86810E+00
   0.34110E+01   0.86983E+00
   0.34210E+01   0.87156E+00
   0.34310E+01   0.87328E+00
   0.34410E+01   0.87497E+00
   0.34510E+01   0.87665E+00
   0.34610E+01   0.87833E+00
   0.34710E+01   0.88000E+00
   0.34810E+01   0.88165E+00
   0.34910E+01   0.88330E+00
   0.35010E+01   0.88493E+00
   0.35110E+01   0.88656E+00
   0.35210E+01   0.88817E+00
   0.35310E+01   0.88978E+00
   0.35410E+01   0.89138E+00
   0.35510E+01   0.89296E+00
   0.35610E+01   0.89452E+00
   0.35710E+01   0.89608E+00
   0.35810E+01   0.89764E+00
   0.35910E+01   0.89918E+00
   0.36010E+01   0.90070E+00
   0.36110E+01   0.90222E+00
   0.36210E+01   0.90374E+00
   0.36310E+01   0.90523E+00
   0.36410E+01   0.90671E+00
   0.36510E+01   0.90819E+00
   0.36610E+01   0.90965E+00
   0.36710E+01   0.91111E+00
   0.36810E+01   0.91256E+00
   0.36910E+01   0.91399E+00
   0.37010E+01   0.91542E+00
   0.37110E+01   0.91683E+00
   0.37210E+01   0.91823E+00
   0.37310E+01   0.91963E+00
   0.37410E+01   0.92101E+00
   0.37510E+01   0.92239E+00
   0.37610E+01   0.92375E+00
   0.37710E+01   0.92510E+00
   0.37810E+01   0.92644E+00
   0.37910E+01   0.92777E+00
   0.38010E+01   0.92909E+00
   0.38110E+01   0.93040E+00
   0.38210E+01   0.93170E+00
   0.38310E+01   0.93299E+00
   0.38410E+01   0.93427E+00
   0.38510E+01   0.93554E+00
   0.38610E+01   0.93680E+00
   0.38710E+01   0.93805E+00
   0.38810E+01   0.93929E+00
   0.38910E+01   0.94052E+00
   0.39010E+01   0.94174E+00
   0.39110E+01   0.94294E+00
   0.39210E+01   0.94414E+00
   0.39310E+01   0.94533E+00
   0.39410E+01   0.94650E+00
   0.39510E+01   0.94767E+00
   0.39610E+01   0.94883E+00
   0.39710E+01   0.94998E+00
   0.39810E+01   0.95112E+00
   0.39910E+01   0.95225E+00
   0.40010E+01   0.95336E+00
   0.40110E+01   0.95447E+00
   0.40210E+01   0.95556E+00
   0.40310E+01   0.95665E+00
   0.40410E+01   0.95773E+00
   0.40510E+01   0.95879E+00
   0.40610E+01   0.95985E+00
   0.40710E+01   0.96090E+00
   0.40810E+01   0.96194E+00
   0.40910E+01   0.96296E+00
   0.41010E+01   0.96398E+00
   0.41110E+01   0.96499E+00
   0.41210E+01   0.96598E+00
   0.41310E+01   0.96697E+00
   0.41410E+01   0.96795E+00
   0.41510E+01   0.96892E+00
   0.41610E+01   0.96988E+00
   0.41710E+01   0.97083E+00
   0.41810E+01   0.97176E+00
   0.41910E+01   0.97269E+00
   0.42010E+01   0.97361E+00
   0.42110E+01   0.97452E+00
   0.42210E+01   0.97541E+00
   0.42310E+01   0.97630E+00
   0.42410E+01   0.97718E+00
   0.42510E+01   0.97805E+00
   0.42610E+01   0.97891E+00
   0.42710E+01   0.97976E+00
   0.42810E+01   0.98059E+00
   0.42910E+01   0.98142E+00
   0.43010E+01   0.98224E+00
   0.43110E+01   0.98305E+00
   0.43210E+01   0.98385E+00
   0.43310E+01   0.98464E+00
   0.43410E+01   0.98542E+00
   0.43510E+01   0.98619E+00
   0.43610E+01   0.98695E+00
   0.43710E+01   0.98770E+00
   0.43810E+01   0.98844E+00
   0.43910E+01   0.98917E+00
   0.44010E+01   0.98989E+00
   0.44110E+01   0.99060E+00
   0.44210E+01   0.99130E+00
   0.44310E+01   0.99200E+00
   0.44410E+01   0.99268E+00
   0.44510E+01   0.99335E+00
   0.44610E+01   0.99402E+00
   0.44710E+01   0.99467E+00
   0.44810E+01   0.99531E+00
   0.44910E+01   0.99594E+00
   0.45010E+01   0.99656E+00
   0.45110E+01   0.99718E+00
   0.45210E+01   0.99778E+00
   0.45310E+01   0.99837E+00
   0.45410E+01   0.99896E+00
   0.45510E+01   0.99953E+00
   0.45610E+01   0.10001E+01
   0.45710E+01   0.10007E+01
   0.45810E+01   0.10012E+01
   0.45910E+01   0.10017E+01
   0.46010E+01   0.10023E+01
   0.46110E+01   0.10028E+01
   0.46210E+01   0.10033E+01
   0.46310E+01   0.10038E+01
   0.46410E+01   0.10043E+01
   0.46510E+01   0.10048E+01
   0.46610E+01   0.10052E+01
   0.46710E+01   0.10057E+01
   0.46810E+01   0.10061E+01
   0.46910E+01   0.10066E+01
   0.47010E+01   0.10070E+01
   0.47110E+01   0.10074E+01
   0.47210E+01   0.10078E+01
   0.47310E+01   0.10082E+01
   0.47410E+01   0.10086E+01
   0.47510E+01   0.10090E+01
   0.47610E+01   0.10094E+01
   0.47710E+01   0.10097E+01
   0.47810E+01   0.10101E+01
   0.47910E+01   0.10104E+01
   0.48010E+01   0.10108E+01
   0.48110E+01   0.10111E+01
   0.48210E+01   0.10114E+01
   0.48310E+01   0.10117E+01
   0.48410E+01   0.10120E+01
   0.48510E+01   0.10123E+01
   0.48610E+01   0.10126E+01
   0.48710E+01   0.10129E+01
   0.48810E+01   0.10131E+01
   0.48910E+01   0.10134E+01
   0.49010E+01   0.10136E+01
   0.49110E+01   0.10138E+01
   0.49210E+01   0.10141E+01
   0.49310E+01   0.10143E+01
   0.49410E+01   0.10145E+01
   0.49510E+01   0.10147E+01
   0.49610E+01   0.10149E+01
   0.49710E+01   0.10150E+01
   0.49810E+01   0.10152E+01
   0.49910E+01   0.10154E+01
   0.50010E+01   0.10155E+01
   0.50109E+01   0.10156E+01
   0.50209E+01   0.10158E+01
   0.50309E+01   0.10159E+01
   0.50409E+01   0.10160E+01
   0.50509E+01   0.10161E+01
   0.50609E+01   0.10162E+01
   0.50709E+01   0.10163E+01
   0.50809E+01   0.10164E+01
   0.50909E+01   0.10164E+01
   0.51009E+01   0.10165E+01
   0.51109E+01   0.10165E+01
   0.51209E+01   0.10166E+01
   0.51309E+01   0.10166E+01
   0.51409E+01   0.10166E+01
   0.51509E+01   0.10166E+01
   0.51609E+01   0.10166E+01
   0.51709E+01   0.10166E+01


   0.11000E-01   0.82538E-06
   0.21000E-01   0.56634E-05
   0.31000E-01   0.18053E-04
   0.41000E-01   0.41623E-04
   0.51000E-01   0.80011E-04
   0.60999E-01   0.13683E-03
   0.70999E-01   0.21570E-03
   0.80999E-01   0.32022E-03
   0.90999E-01   0.45402E-03
   0.10100E+00   0.61823E-03
   0.11100E+00   0.81787E-03
   0.12100E+00   0.10569E-02
   0.13100E+00   0.13381E-02
   0.14100E+00   0.16609E-02
   0.15100E+00   0.20329E-02
   0.16100E+00   0.24562E-02
   0.17100E+00   0.29287E-02
   0.18100E+00   0.34598E-02
   0.19100E+00   0.40442E-02
   0.20100E+00   0.46913E-02
   0.21100E+00   0.53957E-02
   0.22100E+00   0.61679E-02
   0.23100E+00   0.70009E-02
   0.24100E+00   0.79066E-02
   0.25100E+00   0.88764E-02
   0.26100E+00   0.99205E-02
   0.27100E+00   0.11031E-01
   0.28100E+00   0.12224E-01
   0.29100E+00   0.13486E-01
   0.30100E+00   0.14818E-01
   0.31100E+00   0.16233E-01
   0.32100E+00   0.17717E-01
   0.33100E+00   0.19272E-01
   0.34100E+00   0.20901E-01
   0.35100E+00   0.22618E-01
   0.36100E+00   0.24405E-01
   0.37100E+00   0.26260E-01
   0.38100E+00   0.28190E-01
   0.39100E+00   0.30195E-01
   0.40100E+00   0.32268E-01
   0.41100E+00   0.34411E-01
   0.42100E+00   0.36646E-01
   0.43100E+00   0.38951E-01
   0.44100E+00   0.41323E-01
   0.45100E+00   0.43763E-01
   0.46100E+00   0.46269E-01
   0.47100E+00   0.48842E-01
   0.48100E+00   0.51481E-01
   0.49100E+00   0.54184E-01
   0.50100E+00   0.56951E-01
   0.51099E+00   0.59782E-01
   0.52099E+00   0.62643E-01
   0.53099E+00   0.65565E-01
   0.54099E+00   0.68547E-01
   0.55099E+00   0.71590E-01
   0.56099E+00   0.74682E-01
   0.57099E+00   0.77822E-01
   0.58099E+00   0.81020E-01
   0.59099E+00   0.84273E-01
   0.60099E+00   0.87544E-01
   0.61099E+00   0.90869E-01
   0.62099E+00   0.94236E-01
   0.63099E+00   0.97646E-01
   0.64099E+00   0.10107E+00
   0.65099E+00   0.10454E+00
   0.66099E+00   0.10804E+00
   0.67099E+00   0.11159E+00
   0.68099E+00   0.11514E+00
   0.69099E+00   0.11874E+00
   0.70099E+00   0.12236E+00
   0.71099E+00   0.12603E+00
   0.72099E+00   0.12969E+00
   0.73099E+00   0.13338E+00
   0.74099E+00   0.13710E+00
   0.75099E+00   0.14082E+00
   0.76099E+00   0.14456E+00
   0.77099E+00   0.14833E+00
   0.78099E+00   0.15209E+00
   0.79099E+00   0.15587E+00
   0.80099E+00   0.15968E+00
   0.81099E+00   0.16347E+00
   0.82099E+00   0.16727E+00
   0.83099E+00   0.17107E+00
   0.84099E+00   0.17488E+00
   0.85099E+00   0.17871E+00
   0.86099E+00   0.18253E+00
   0.87099E+00   0.18636E+00
   0.88099E+00   0.19016E+00
   0.89099E+00   0.19398E+00
   0.90099E+00   0.19780E+00
   0.91099E+00   0.20161E+00
   0.92099E+00   0.20543E+00
   0.93099E+00   0.20922E+00
   0.94099E+00   0.21302E+00
   0.95099E+00   0.21683E+00
   0.96099E+00   0.22061E+00
   0.97099E+00   0.22439E+00
   0.98099E+00   0.22815E+00
   0.99099E+00   0.23191E+00
   0.10010E+01   0.23566E+00
   0.10110E+01   0.23940E+00
   0.10210E+01   0.24314E+00
   0.10310E+01   0.24685E+00
   0.10410E+01   0.25056E+00
   0.10510E+01   0.25424E+00
   0.10610E+01   0.25792E+00
   0.10710E+01   0.26160E+00
   0.10810E+01   0.26524E+00
   0.10910E+01   0.26889E+00
   0.11010E+01   0.27250E+00
   0.11110E+01   0.27611E+00
   0.11210E+01   0.27972E+00
   0.11310E+01   0.28330E+00
   0.11410E+01   0.28687E+00
   0.11510E+01   0.29040E+00
   0.11610E+01   0.29394E+00
   0.11710E+01   0.29747E+00
   0.11810E+01   0.30097E+00
   0.11910E+01   0.30446E+00
   0.12010E+01   0.30791E+00
   0.12110E+01   0.31136E+00
   0.12210E+01   0.31481E+00
   0.12310E+01   0.31822E+00
   0.12410E+01   0.32162E+00
   0.12510E+01   0.32499E+00
   0.12610E+01   0.32835E+00
   0.12710E+01   0.33171E+00
   0.12810E+01   0.33503E+00
   0.12910E+01   0.33835E+00
   0.13010E+01   0.34165E+00
   0.13110E+01   0.34493E+00
   0.13210E+01   0.34820E+00
   0.13310E+01   0.35146E+00
   0.13410E+01   0.35469E+00
   0.13510E+01   0.35790E+00
   0.13610E+01   0.36111E+00
   0.13710E+01   0.36429E+00
   0.13810E+01   0.36746E+00
   0.13910E+01   0.37062E+00
   0.14010E+01   0.37374E+00
   0.14110E+01   0.37686E+00
   0.14210E+01   0.37997E+00
   0.14310E+01   0.38304E+00
   0.14410E+01   0.38611E+00
   0.14510E+01   0.38916E+00
   0.14610E+01   0.39218E+00
   0.14710E+01   0.39519E+00
   0.14810E+01   0.39819E+00
   0.14910E+01   0.40116E+00
   0.15010E+01   0.40412E+00
   0.15110E+01   0.40708E+00
   0.15210E+01   0.41002E+00
   0.15310E+01   0.41293E+00
   0.15410E+01   0.41583E+00
   0.15510E+01   0.41872E+00
   0.15610E+01   0.42160E+00
   0.15710E+01   0.42445E+00
   0.15810E+01   0.42729E+00
   0.15910E+01   0.43012E+00
   0.16010E+01   0.43294E+00
   0.16110E+01   0.43573E+00
   0.16210E+01   0.43852E+00
   0.16310E+01   0.44129E+00
   0.16410E+01   0.44406E+00
   0.16510E+01   0.44679E+00
   0.16610E+01   0.44951E+00
   0.16710E+01   0.45223E+00
   0.16810E+01   0.45493E+00
   0.16910E+01   0.45762E+00
   0.17010E+01   0.46029E+00
   0.17110E+01   0.46295E+00
   0.17210E+01   0.46559E+00
   0.17310E+01   0.46823E+00
   0.17410E+01   0.47086E+00
   0.17510E+01   0.47345E+00
   0.17610E+01   0.47604E+00
   0.17710E+01   0.47862E+00
   0.17810E+01   0.48119E+00
   0.17910E+01   0.48375E+00
   0.18010E+01   0.48629E+00
   0.18110E+01   0.48881E+00
   0.18210E+01   0.49133E+00
   0.18310E+01   0.49383E+00
   0.18410E+01   0.49632E+00
   0.18510E+01   0.49881E+00
   0.18610E+01   0.50129E+00
   0.18710E+01   0.50373E+00
   0.18810E+01   0.50617E+00
   0.18910E+01   0.50861E+00
   0.19010E+01   0.51103E+00
   0.19110E+01   0.51344E+00
   0.19210E+01   0.51584E+00
   0.19310E+01   0.51823E+00
   0.19410E+01   0.52060E+00
   0.19510E+01   0.52296E+00
   0.19610E+01   0.52531E+00
   0.19710E+01   0.52765E+00
   0.19810E+01   0.52998E+00
   0.19910E+01   0.53229E+00
   0.20010E+01   0.53460E+00
   0.20110E+01   0.53691E+00
   0.20210E+01   0.53918E+00
   0.20310E+01   0.54145E+00
   0.20410E+01   0.54371E+00
   0.20510E+01   0.54597E+00
   0.20610E+01   0.54821E+00
   0.20710E+01   0.55045E+00
   0.20810E+01   0.55267E+00
   0.20910E+01   0.55488E+00
   0.21010E+01   0.55709E+00
   0.21110E+01   0.55928E+00
   0.21210E+01   0.56147E+00
   0.21310E+01   0.56364E+00
   0.21410E+01   0.56579E+00
   0.21510E+01   0.56794E+00
   0.21610E+01   0.57008E+00
   0.21710E+01   0.57222E+00
   0.21810E+01   0.57434E+00
   0.21910E+01   0.57645E+00
   0.22010E+01   0.57855E+00
   0.22110E+01   0.58065E+00
   0.22210E+01   0.58273E+00
   0.22310E+01   0.58481E+00
   0.22410E+01   0.58688E+00
   0.22510E+01   0.58894E+00
   0.22610E+01   0.59099E+00
   0.22710E+01   0.59304E+00
   0.22810E+01   0.59506E+00
   0.22910E+01   0.59707E+00
   0.23010E+01   0.59908E+00
   0.23110E+01   0.60107E+00
   0.23210E+01   0.60306E+00
   0.23310E+01   0.60505E+00
   0.23410E+01   0.60702E+00
   0.23510E+01   0.60899E+00
   0.23610E+01   0.61094E+00
   0.23710E+01   0.61290E+00
   0.23810E+01   0.61484E+00
   0.23910E+01   0.61677E+00
   0.24010E+01   0.61869E+00
   0.24110E+01   0.62060E+00
   0.24210E+01   0.62250E+00
   0.24310E+01   0.62440E+00
   0.24410E+01   0.62629E+00
   0.24510E+01   0.62817E+00
   0.24610E+01   0.63004E+00
   0.24710E+01   0.63191E+00
   0.24810E+01   0.63376E+00
   0.24910E+01   0.63561E+00
   0.25010E+01   0.63745E+00
   0.25110E+01   0.63929E+00
   0.25210E+01   0.64111E+00
   0.25310E+01   0.64293E+00
   0.25410E+01   0.64474E+00
   0.25510E+01   0.64655E+00
   0.25610E+01   0.64834E+00
   0.25710E+01   0.65013E+00
   0.25810E+01   0.65189E+00
   0.25910E+01   0.65365E+00
   0.26010E+01   0.65540E+00
   0.26110E+01   0.65715E+00
   0.26210E+01   0.65888E+00
   0.26310E+01   0.66061E+00
   0.26410E+01   0.66233E+00
   0.26510E+01   0.66404E+00
   0.26610E+01   0.66575E+00
   0.26710E+01   0.66744E+00
   0.26810E+01   0.66913E+00
   0.26910E+01   0.67082E+00
   0.27010E+01   0.67249E+00
   0.27110E+01   0.67416E+00
   0.27210E+01   0.67582E+00
   0.27310E+01   0.67747E+00
   0.27410E+01   0.67912E+00
   0.27510E+01   0.68076E+00
   0.27610E+01   0.68239E+00
   0.27710E+01   0.68401E+00
   0.27810E+01   0.68563E+00
   0.27910E+01   0.68724E+00
   0.28010E+01   0.68884E+00
   0.28110E+01   0.69043E+00
   0.28210E+01   0.69202E+00
   0.28310E+01   0.69360E+00
   0.28410E+01   0.69517E+00
   0.28510E+01   0.69674E+00
   0.28610E+01   0.69830E+00
   0.28710E+01   0.69985E+00
   0.28810E+01   0.70139E+00
   0.28910E+01   0.70293E+00
   0.29010E+01   0.70446E+00
   0.29110E+01   0.70598E+00
   0.29210E+01   0.70749E+00
   0.29310E+01   0.70900E+00
   0.29410E+01   0.71050E+00
   0.29510E+01   0.71199E+00
   0.29610E+01   0.71347E+00
   0.29710E+01   0.71494E+00
   0.29810E+01   0.71641E+00
   0.29910E+01   0.71787E+00
   0.30010E+01   0.71932E+00
   0.30110E+01   0.72077E+00
   0.30210E+01   0.72221E+00
   0.30310E+01   0.72364E+00
   0.30410E+01   0.72507E+00
   0.30510E+01   0.72649E+00
   0.30610E+01   0.72790E+00
   0.30710E+01   0.72931E+00
   0.30810E+01   0.73071E+00
   0.30910E+01   0.73210E+00
   0.31010E+01   0.73349E+00
   0.31110E+01   0.73486E+00
   0.31210E+01   0.73624E+00
   0.31310E+01   0.73760E+00
   0.31410E+01   0.73895E+00
   0.31510E+01   0.74029E+00
   0.31610E+01   0.74163E+00
   0.31710E+01   0.74296E+00
   0.31810E+01   0.74428E+00
   0.31910E+01   0.74560E+00
   0.32010E+01   0.74691E+00
   0.32110E+01   0.74821E+00
   0.32210E+01   0.74951E+00
   0.32310E+01   0.75080E+00
   0.32410E+01   0.75209E+00
   0.32510E+01   0.75336E+00
   0.32610E+01   0.75463E+00
   0.32710E+01   0.75589E+00
   0.32810E+01   0.75714E+00
   0.32910E+01   0.75839E+00
   0.33010E+01   0.75963E+00
   0.33110E+01   0.76087E+00
   0.33210E+01   0.76210E+00
   0.33310E+01   0.76332E+00
   0.33410E+01   0.76453E+00
   0.33510E+01   0.76573E+00
   0.33610E+01   0.76693E+00
   0.33710E+01   0.76812E+00
   0.33810E+01   0.76930E+00
   0.33910E+01   0.77048E+00
   0.34010E+01   0.77165E+00
   0.34110E+01   0.77281E+00
   0.34210E+01   0.77397E+00
   0.34310E+01   0.77512E+00
   0.34410E+01   0.77626E+00
   0.34510E+01   0.77740E+00
   0.34610E+01   0.77852E+00
   0.34710E+01   0.77964E+00
   0.34810E+01   0.78076E+00
   0.34910E+01   0.78186E+00
   0.35010E+01   0.78296E+00
   0.35110E+01   0.78406E+00
   0.35210E+01   0.78514E+00
   0.35310E+01   0.78622E+00
   0.35410E+01   0.78729E+00
   0.35510E+01   0.78835E+00
   0.35610E+01   0.78941E+00
   0.35710E+01   0.79046E+00
   0.35810E+01   0.79150E+00
   0.35910E+01   0.79254E+00
   0.36010E+01   0.79357E+00
   0.36110E+01   0.79459E+00
   0.36210E+01   0.79560E+00
   0.36310E+01   0.79661E+00
   0.36410E+01   0.79761E+00
   0.36510E+01   0.79861E+00
   0.36610E+01   0.79959E+00
   0.36710E+01   0.80057E+00
   0.36810E+01   0.80155E+00
   0.36910E+01   0.80251E+00
   0.37010E+01   0.80347E+00
   0.37110E+01   0.80443E+00
   0.37210E+01   0.80537E+00
   0.37310E+01   0.80631E+00
   0.37410E+01   0.80724E+00
   0.37510E+01   0.80817E+00
   0.37610E+01   0.80908E+00
   0.37710E+01   0.80999E+00
   0.37810E+01   0.81090E+00
   0.37910E+01   0.81179E+00
   0.38010E+01   0.81268E+00
   0.38110E+01   0.81356E+00
   0.38210E+01   0.81444E+00
   0.38310E+01   0.81531E+00
   0.38410E+01   0.81617E+00
   0.38510E+01   0.81702E+00
   0.38610E+01   0.81787E+00
   0.38710E+01   0.81871E+00
   0.38810E+01   0.81954E+00
   0.38910E+01   0.82037E+00
   0.39010E+01   0.82119E+00
   0.39110E+01   0.82200E+00
   0.39210E+01   0.82280E+00
   0.39310E+01   0.82360E+00
   0.39410E+01   0.82439E+00
   0.39510E+01   0.82517E+00
   0.39610E+01   0.82595E+00
   0.39710E+01   0.82672E+00
   0.39810E+01   0.82748E+00
   0.39910E+01   0.82824E+00
   0.40010E+01   0.82899E+00
   0.40110E+01   0.82973E+00
   0.40210E+01   0.83046E+00
   0.40310E+01   0.83119E+00
   0.40410E+01   0.83191E+00
   0.40510E+01   0.83262E+00
   0.40610E+01   0.83332E+00
   0.40710E+01   0.83402E+00
   0.40810E+01   0.83471E+00
   0.40910E+01   0.83540E+00
   0.41010E+01   0.83608E+00
   0.41110E+01   0.83675E+00
   0.41210E+01   0.83741E+00
   0.41310E+01   0.83807E+00
   0.41410E+01   0.83871E+00
   0.41510E+01   0.83935E+00
   0.41610E+01   0.83999E+00
   0.41710E+01   0.84062E+00
   0.41810E+01   0.84123E+00
   0.41910E+01   0.84185E+00
   0.42010E+01   0.84245E+00
   0.42110E+01   0.84305E+00
   0.42210E+01   0.84364E+00
   0.42310E+01   0.84423E+00
   0.42410E+01   0.84480E+00
   0.42510E+01   0.84538E+00
   0.42610E+01   0.84594E+00
   0.42710E+01   0.84649E+00
   0.42810E+01   0.84704E+00
   0.42910E+01   0.84758E+00
   0.43010E+01   0.84812E+00
   0.43110E+01   0.84865E+00
   0.43210E+01   0.84916E+00
   0.43310E+01   0.84968E+00
   0.43410E+01   0.85019E+00
   0.43510E+01   0.85068E+00
   0.43610E+01   0.85118E+00
   0.43710E+01   0.85166E+00
   0.43810E+01   0.85214E+00
   0.43910E+01   0.85261E+00
   0.44010E+01   0.85307E+00
   0.44110E+01   0.85352E+00
   0.44210E+01   0.85397E+00
   0.44310E+01   0.85441E+00
   0.44410E+01   0.85485E+00
   0.44510E+01   0.85527E+00
   0.44610E+01   0.85569E+00
   0.44710E+01   0.85610E+00
   0.44810E+01   0.85651E+00
   0.44910E+01   0.85690E+00
   0.45010E+01   0.85730E+00
   0.45110E+01   0.85768E+00
   0.45210E+01   0.85805E+00
   0.45310E+01   0.85842E+00
   0.45410E+01   0.85878E+00
   0.45510E+01   0.85914E+00
   0.45610E+01   0.85948E+00
   0.45710E+01   0.85982E+00
   0.45810E+01   0.86016E+00
   0.45910E+01   0.86048E+00
   0.46010E+01   0.86080E+00
   0.46110E+01   0.86111E+00
   0.46210E+01   0.86141E+00
   0.46310E+01   0.86171E+00
   0.46410E+01   0.86200E+00
   0.46510E+01   0.86228E+00
   0.46610E+01   0.86255E+00
   0.46710E+01   0.86282E+00
   0.46810E+01   0.86308E+00
   0.46910E+01   0.86333E+00
   0.47010E+01   0.86358E+00
   0.47110E+01   0.86381E+00
   0.47210E+01   0.86404E+00
   0.47310E+01   0.86427E+00
   0.47410E+01   0.86448E+00
   0.47510E+01   0.86469E+00
   0.47610E+01   0.86490E+00
   0.47710E+01   0.86509E+00
   0.47810E+01   0.86528E+00
   0.47910E+01   0.86546E+00
   0.48010E+01   0.86563E+00
   0.48110E+01   0.86580E+00
   0.48210E+01   0.86595E+00
   0.48310E+01   0.86610E+00
   0.48410E+01   0.86625E+00
   0.48510E+01   0.86639E+00
   0.48610E+01   0.86652E+00
   0.48710E+01   0.86664E+00
   0.48810E+01   0.86675E+00
   0.48910E+01   0.86686E+00
   0.49010E+01   0.86696E+00
   0.49110E+01   0.86706E+00
   0.49210E+01   0.86714E+00
   0.49310E+01   0.86722E+00
   0.49410E+01   0.86730E+00
   0.49510E+01   0.86736E+00
   0.49610E+01   0.86742E+00
   0.49710E+01   0.86748E+00
   0.49810E+01   0.86752E+00
   0.49910E+01   0.86756E+00
   0.50010E+01   0.86759E+00
   0.50109E+01   0.86762E+00
   0.50209E+01   0.86763E+00
   0.50309E+01   0.86765E+00
   0.50409E+01   0.86765E+00
   0.50509E+01   0.86765E+00


   0.11000E-01   0.25917E-05
   0.21000E-01   0.17985E-04
   0.31000E-01   0.57191E-04
   0.41000E-01   0.13177E-03
   0.51000E-01   0.25323E-03
   0.60999E-01   0.43237E-03
   0.70999E-01   0.67739E-03
   0.80999E-01   0.10010E-02
   0.90999E-01   0.14092E-02
   0.10100E+00   0.19098E-02
   0.11100E+00   0.25127E-02
   0.12100E+00   0.32258E-02
   0.13100E+00   0.40520E-02
   0.14100E+00   0.49970E-02
   0.15100E+00   0.60663E-02
   0.16100E+00   0.72651E-02
   0.17100E+00   0.85978E-02
   0.18100E+00   0.10051E-01
   0.19100E+00   0.11640E-01
   0.20100E+00   0.13367E-01
   0.21100E+00   0.15213E-01
   0.22100E+00   0.17199E-01
   0.23100E+00   0.19302E-01
   0.24100E+00   0.21548E-01
   0.25100E+00   0.23908E-01
   0.26100E+00   0.26373E-01
   0.27100E+00   0.28978E-01
   0.28100E+00   0.31692E-01
   0.29100E+00   0.34502E-01
   0.30100E+00   0.37406E-01
   0.31100E+00   0.40400E-01
   0.32100E+00   0.43479E-01
   0.33100E+00   0.46641E-01
   0.34100E+00   0.49881E-01
   0.35100E+00   0.53195E-01
   0.36100E+00   0.56581E-01
   0.37100E+00   0.60034E-01
   0.38100E+00   0.63550E-01
   0.39100E+00   0.67125E-01
   0.40100E+00   0.70704E-01
   0.41100E+00   0.74322E-01
   0.42100E+00   0.77989E-01
   0.43100E+00   0.81700E-01
   0.44100E+00   0.85398E-01
   0.45100E+00   0.89121E-01
   0.46100E+00   0.92879E-01
   0.47100E+00   0.96656E-01
   0.48100E+00   0.10041E+00
   0.49100E+00   0.10418E+00
   0.50100E+00   0.10796E+00
   0.51099E+00   0.11171E+00
   0.52099E+00   0.11547E+00
   0.53099E+00   0.11924E+00
   0.54099E+00   0.12296E+00
   0.55099E+00   0.12669E+00
   0.56099E+00   0.13043E+00
   0.57099E+00   0.13412E+00
   0.58099E+00   0.13780E+00
   0.59099E+00   0.14148E+00
   0.60099E+00   0.14510E+00
   0.61099E+00   0.14871E+00
   0.62099E+00   0.15232E+00
   0.63099E+00   0.15591E+00
   0.64099E+00   0.15943E+00
   0.65099E+00   0.16295E+00
   0.66099E+00   0.16646E+00
   0.67099E+00   0.16996E+00
   0.68099E+00   0.17339E+00
   0.69099E+00   0.17680E+00
   0.70099E+00   0.18019E+00
   0.71099E+00   0.18357E+00
   0.72099E+00   0.18692E+00
   0.73099E+00   0.19026E+00
   0.74099E+00   0.19355E+00
   0.75099E+00   0.19680E+00
   0.76099E+00   0.20002E+00
   0.77099E+00   0.20322E+00
   0.78099E+00   0.20640E+00
   0.79099E+00   0.20956E+00
   0.80099E+00   0.21269E+00
   0.81099E+00   0.21579E+00
   0.82099E+00   0.21888E+00
   0.83099E+00   0.22193E+00
   0.84099E+00   0.22496E+00
   0.85099E+00   0.22797E+00
   0.86099E+00   0.23095E+00
   0.87099E+00   0.23391E+00
   0.88099E+00   0.23688E+00
   0.89099E+00   0.23982E+00
   0.90099E+00   0.24274E+00
   0.91099E+00   0.24562E+00
   0.92099E+00   0.24848E+00
   0.93099E+00   0.25131E+00
   0.94099E+00   0.25415E+00
   0.95099E+00   0.25696E+00
   0.96099E+00   0.25975E+00
   0.97099E+00   0.26250E+00
   0.98099E+00   0.26525E+00
   0.99099E+00   0.26799E+00
   0.10010E+01   0.27070E+00
   0.10110E+01   0.27338E+00
   0.10210E+01   0.27607E+00
   0.10310E+01   0.27873E+00
   0.10410E+01   0.28137E+00
   0.10510E+01   0.28400E+00
   0.10610E+01   0.28661E+00
   0.10710E+01   0.28919E+00
   0.10810E+01   0.29178E+00
   0.10910E+01   0.29433E+00
   0.11010E+01   0.29688E+00
   0.11110E+01   0.29941E+00
   0.11210E+01   0.30194E+00
   0.11310E+01   0.30444E+00
   0.11410E+01   0.30695E+00
   0.11510E+01   0.30943E+00
   0.11610E+01   0.31188E+00
   0.11710E+01   0.31433E+00
   0.11810E+01   0.31677E+00
   0.11910E+01   0.31920E+00
   0.12010E+01   0.32162E+00
   0.12110E+01   0.32402E+00
   0.12210E+01   0.32641E+00
   0.12310E+01   0.32879E+00
   0.12410E+01   0.33116E+00
   0.12510E+01   0.33351E+00
   0.12610E+01   0.33585E+00
   0.12710E+01   0.33819E+00
   0.12810E+01   0.34051E+00
   0.12910E+01   0.34283E+00
   0.13010E+01   0.34513E+00
   0.13110E+01   0.34742E+00
   0.13210E+01   0.34970E+00
   0.13310E+01   0.35196E+00
   0.13410E+01   0.35422E+00
   0.13510E+01   0.35647E+00
   0.13610E+01   0.35873E+00
   0.13710E+01   0.36096E+00
   0.13810E+01   0.36319E+00
   0.13910E+01   0.36541E+00
   0.14010E+01   0.36761E+00
   0.14110E+01   0.36981E+00
   0.14210E+01   0.37200E+00
   0.14310E+01   0.37419E+00
   0.14410E+01   0.37636E+00
   0.14510E+01   0.37852E+00
   0.14610E+01   0.38068E+00
   0.14710E+01   0.38284E+00
   0.14810E+01   0.38497E+00
   0.14910E+01   0.38710E+00
   0.15010E+01   0.38923E+00
   0.15110E+01   0.39135E+00
   0.15210E+01   0.39347E+00
   0.15310E+01   0.39557E+00
   0.15410E+01   0.39767E+00
   0.15510E+01   0.39975E+00
   0.15610E+01   0.40184E+00
   0.15710E+01   0.40392E+00
   0.15810E+01   0.40599E+00
   0.15910E+01   0.40805E+00
   0.16010E+01   0.41010E+00
   0.16110E+01   0.41215E+00
   0.16210E+01   0.41420E+00
   0.16310E+01   0.41623E+00
   0.16410E+01   0.41827E+00
   0.16510E+01   0.42030E+00
   0.16610E+01   0.42230E+00
   0.16710E+01   0.42431E+00
   0.16810E+01   0.42631E+00
   0.16910E+01   0.42831E+00
   0.17010E+01   0.43030E+00
   0.17110E+01   0.43229E+00
   0.17210E+01   0.43427E+00
   0.17310E+01   0.43625E+00
   0.17410E+01   0.43822E+00
   0.17510E+01   0.44019E+00
   0.17610E+01   0.44215E+00
   0.17710E+01   0.44411E+00
   0.17810E+01   0.44605E+00
   0.17910E+01   0.44798E+00
   0.18010E+01   0.44991E+00
   0.18110E+01   0.45184E+00
   0.18210E+01   0.45376E+00
   0.18310E+01   0.45568E+00
   0.18410E+01   0.45759E+00
   0.18510E+01   0.45950E+00
   0.18610E+01   0.46140E+00
   0.18710E+01   0.46330E+00
   0.18810E+01   0.46519E+00
   0.18910E+01   0.46708E+00
   0.19010E+01   0.46897E+00
   0.19110E+01   0.47085E+00
   0.19210E+01   0.47273E+00
   0.19310E+01   0.47460E+00
   0.19410E+01   0.47646E+00
   0.19510E+01   0.47832E+00
   0.19610E+01   0.48018E+00
   0.19710E+01   0.48203E+00
   0.19810E+01   0.48387E+00
   0.19910E+01   0.48571E+00
   0.20010E+01   0.48755E+00
   0.20110E+01   0.48938E+00
   0.20210E+01   0.49120E+00
   0.20310E+01   0.49302E+00
   0.20410E+01   0.49483E+00
   0.20510E+01   0.49664E+00
   0.20610E+01   0.49844E+00
   0.20710E+01   0.50024E+00
   0.20810E+01   0.50203E+00
   0.20910E+01   0.50382E+00
   0.21010E+01   0.50560E+00
   0.21110E+01   0.50739E+00
   0.21210E+01   0.50917E+00
   0.21310E+01   0.51095E+00
   0.21410E+01   0.51272E+00
   0.21510E+01   0.51449E+00
   0.21610E+01   0.51625E+00
   0.21710E+01   0.51800E+00
   0.21810E+01   0.51975E+00
   0.21910E+01   0.52150E+00
   0.22010E+01   0.52324E+00
   0.22110E+01   0.52498E+00
   0.22210E+01   0.52671E+00
   0.22310E+01   0.52844E+00
   0.22410E+01   0.53016E+00
   0.22510E+01   0.53187E+00
   0.22610E+01   0.53359E+00
   0.22710E+01   0.53531E+00
   0.22810E+01   0.53702E+00
   0.22910E+01   0.53872E+00
   0.23010E+01   0.54042E+00
   0.23110E+01   0.54211E+00
   0.23210E+01   0.54380E+00
   0.23310E+01   0.54549E+00
   0.23410E+01   0.54717E+00
   0.23510E+01   0.54884E+00
   0.23610E+01   0.55051E+00
   0.23710E+01   0.55217E+00
   0.23810E+01   0.55384E+00
   0.23910E+01   0.55550E+00
   0.24010E+01   0.55716E+00
   0.24110E+01   0.55881E+00
   0.24210E+01   0.56046E+00
   0.24310E+01   0.56210E+00
   0.24410E+01   0.56374E+00
   0.24510E+01   0.56537E+00
   0.24610E+01   0.56699E+00
   0.24710E+01   0.56862E+00
   0.24810E+01   0.57025E+00
   0.24910E+01   0.57187E+00
   0.25010E+01   0.57348E+00
   0.25110E+01   0.57509E+00
   0.25210E+01   0.57669E+00
   0.25310E+01   0.57829E+00
   0.25410E+01   0.57988E+00
   0.25510E+01   0.58147E+00
   0.25610E+01   0.58306E+00
   0.25710E+01   0.58464E+00
   0.25810E+01   0.58622E+00
   0.25910E+01   0.58780E+00
   0.26010E+01   0.58937E+00
   0.26110E+01   0.59094E+00
   0.26210E+01   0.59249E+00
   0.26310E+01   0.59405E+00
   0.26410E+01   0.59560E+00
   0.26510E+01   0.59716E+00
   0.26610E+01   0.59870E+00
   0.26710E+01   0.60024E+00
   0.26810E+01   0.60178E+00
   0.26910E+01   0.60331E+00
   0.27010E+01   0.60483E+00
   0.27110E+01   0.60635E+00
   0.27210E+01   0.60788E+00
   0.27310E+01   0.60939E+00
   0.27410E+01   0.61090E+00
   0.27510E+01   0.61241E+00
   0.27610E+01   0.61391E+00
   0.27710E+01   0.61541E+00
   0.27810E+01   0.61690E+00
   0.27910E+01   0.61839E+00
   0.28010E+01   0.61988E+00
   0.28110E+01   0.62136E+00
   0.28210E+01   0.62283E+00
   0.28310E+01   0.62430E+00
   0.28410E+01   0.62577E+00
   0.28510E+01   0.62723E+00
   0.28610E+01   0.62868E+00
   0.28710E+01   0.63014E+00
   0.28810E+01   0.63159E+00
   0.28910E+01   0.63304E+00
   0.29010E+01   0.63448E+00
   0.29110E+01   0.63592E+00
   0.29210E+01   0.63735E+00
   0.29310E+01   0.63877E+00
   0.29410E+01   0.64019E+00
   0.29510E+01   0.64161E+00
   0.29610E+01   0.64302E+00
   0.29710E+01   0.64443E+00
   0.29810E+01   0.64584E+00
   0.29910E+01   0.64724E+00
   0.30010E+01   0.64863E+00
   0.30110E+01   0.65002E+00
   0.30210E+01   0.65141E+00
   0.30310E+01   0.65280E+00
   0.30410E+01   0.65417E+00
   0.30510E+01   0.65555E+00
   0.30610E+01   0.65692E+00
   0.30710E+01   0.65828E+00
   0.30810E+01   0.65964E+00
   0.30910E+01   0.66099E+00
   0.31010E+01   0.66235E+00
   0.31110E+01   0.66369E+00
   0.31210E+01   0.66504E+00
   0.31310E+01   0.66637E+00
   0.31410E+01   0.66771E+00
   0.31510E+01   0.66904E+00
   0.31610E+01   0.67036E+00
   0.31710E+01   0.67167E+00
   0.31810E+01   0.67299E+00
   0.31910E+01   0.67430E+00
   0.32010E+01   0.67561E+00
   0.32110E+01   0.67691E+00
   0.32210E+01   0.67820E+00
   0.32310E+01   0.67950E+00
   0.32410E+01   0.68078E+00
   0.32510E+01   0.68206E+00
   0.32610E+01   0.68334E+00
   0.32710E+01   0.68461E+00
   0.32810E+01   0.68588E+00
   0.32910E+01   0.68715E+00
   0.33010E+01   0.68840E+00
   0.33110E+01   0.68966E+00
   0.33210E+01   0.69091E+00
   0.33310E+01   0.69215E+00
   0.33410E+01   0.69339E+00
   0.33510E+01   0.69462E+00
   0.33610E+01   0.69586E+00
   0.33710E+01   0.69708E+00
   0.33810E+01   0.69830E+00
   0.33910E+01   0.69952E+00
   0.34010E+01   0.70073E+00
   0.34110E+01   0.70193E+00
   0.34210E+01   0.70313E+00
   0.34310E+01   0.70433E+00
   0.34410E+01   0.70552E+00
   0.34510E+01   0.70670E+00
   0.34610E+01   0.70789E+00
   0.34710E+01   0.70906E+00
   0.34810E+01   0.71024E+00
   0.34910E+01   0.71140E+00
   0.35010E+01   0.71256E+00
   0.35110E+01   0.71372E+00
   0.35210E+01   0.71487E+00
   0.35310E+01   0.71602E+00
   0.35410E+01   0.71716E+00
   0.35510E+01   0.71829E+00
   0.35610E+01   0.71942E+00
   0.35710E+01   0.72055E+00
   0.35810E+01   0.72167E+00
   0.35910E+01   0.72279E+00
   0.36010E+01   0.72391E+00
   0.36110E+01   0.72501E+00
   0.36210E+01   0.72612E+00
   0.36310E+01   0.72721E+00
   0.36410E+01   0.72830E+00
   0.36510E+01   0.72939E+00
   0.36610E+01   0.73047E+00
   0.36710E+01   0.73155E+00
   0.36810E+01   0.73262E+00
   0.36910E+01   0.73369E+00
   0.37010E+01   0.73475E+00
   0.37110E+01   0.73580E+00
   0.37210E+01   0.73685E+00
   0.37310E+01   0.73790E+00
   0.37410E+01   0.73893E+00
   0.37510E+01   0.73997E+00
   0.37610E+01   0.74099E+00
   0.37710E+01   0.74202E+00
   0.37810E+01   0.74303E+00
   0.37910E+01   0.74404E+00
   0.38010E+01   0.74505E+00
   0.38110E+01   0.74605E+00
   0.38210E+01   0.74705E+00
   0.38310E+01   0.74805E+00
   0.38410E+01   0.74904E+00
   0.38510E+01   0.75003E+00
   0.38610E+01   0.75100E+00
   0.38710E+01   0.75197E+00
   0.38810E+01   0.75293E+00
   0.38910E+01   0.75389E+00
   0.39010E+01   0.75485E+00
   0.39110E+01   0.75579E+00
   0.39210E+01   0.75674E+00
   0.39310E+01   0.75767E+00
   0.39410E+01   0.75861E+00
   0.39510E+01   0.75954E+00
   0.39610E+01   0.76046E+00
   0.39710E+01   0.76138E+00
   0.39810E+01   0.76229E+00
   0.39910E+01   0.76320E+00
   0.40010E+01   0.76410E+00
   0.40110E+01   0.76500E+00
   0.40210E+01   0.76589E+00
   0.40310E+01   0.76677E+00
   0.40410E+01   0.76766E+00
   0.40510E+01   0.76853E+00
   0.40610E+01   0.76940E+00
   0.40710E+01   0.77027E+00
   0.40810E+01   0.77113E+00
   0.40910E+01   0.77198E+00
   0.41010E+01   0.77283E+00
   0.41110E+01   0.77367E+00
   0.41210E+01   0.77450E+00
   0.41310E+01   0.77533E+00
   0.41410E+01   0.77616E+00
   0.41510E+01   0.77698E+00
   0.41610E+01   0.77779E+00
   0.41710E+01   0.77860E+00
   0.41810E+01   0.77940E+00
   0.41910E+01   0.78020E+00
   0.42010E+01   0.78099E+00
   0.42110E+01   0.78177E+00
   0.42210E+01   0.78255E+00
   0.42310E+01   0.78333E+00
   0.42410E+01   0.78410E+00
   0.42510E+01   0.78486E+00
   0.42610E+01   0.78562E+00
   0.42710E+01   0.78637E+00
   0.42810E+01   0.78712E+00
   0.42910E+01   0.78785E+00
   0.43010E+01   0.78859E+00
   0.43110E+01   0.78932E+00
   0.43210E+01   0.79004E+00
   0.43310E+01   0.79076E+00
   0.43410E+01   0.79147E+00
   0.43510E+01   0.79218E+00
   0.43610E+01   0.79288E+00
   0.43710E+01   0.79357E+00
   0.43810E+01   0.79425E+00
   0.43910E+01   0.79494E+00
   0.44010E+01   0.79561E+00
   0.44110E+01   0.79628E+00
   0.44210E+01   0.79695E+00
   0.44310E+01   0.79761E+00
   0.44410E+01   0.79826E+00
   0.44510E+01   0.79890E+00
   0.44610E+01   0.79955E+00
   0.44710E+01   0.80018E+00
   0.44810E+01   0.80081E+00
   0.44910E+01   0.80143E+00
   0.45010E+01   0.80205E+00
   0.45110E+01   0.80266E+00
   0.45210E+01   0.80327E+00
   0.45310E+01   0.80386E+00
   0.45410E+01   0.80446E+00
   0.45510E+01   0.80505E+00
   0.45610E+01   0.80563E+00
   0.45710E+01   0.80620E+00
   0.45810E+01   0.80677E+00
   0.45910E+01   0.80733E+00
   0.46010E+01   0.80789E+00
   0.46110E+01   0.80844E+00
   0.46210E+01   0.80899E+00
   0.46310E+01   0.80953E+00
   0.46410E+01   0.81006E+00
   0.46510E+01   0.81059E+00
   0.46610E+01   0.81111E+00
   0.46710E+01   0.81162E+00
   0.46810E+01   0.81213E+00
   0.46910E+01   0.81263E+00
   0.47010E+01   0.81313E+00
   0.47110E+01   0.81362E+00
   0.47210E+01   0.81410E+00
   0.47310E+01   0.81458E+00
   0.47410E+01   0.81505E+00
   0.47510E+01   0.81552E+00
   0.47610E+01   0.81598E+00
   0.47710E+01   0.81643E+00
   0.47810E+01   0.81688E+00
   0.47910E+01   0.81732E+00
   0.48010E+01   0.81776E+00
   0.48110E+01   0.81819E+00
   0.48210E+01   0.81861E+00
   0.48310E+01   0.81903E+00
   0.48410E+01   0.81944E+00
   0.48510E+01   0.81984E+00
   0.48610E+01   0.82024E+00
   0.48710E+01   0.82063E+00
   0.48810E+01   0.82101E+00
   0.48910E+01   0.82139E+00
   0.49010E+01   0.82177E+00
   0.49110E+01   0.82213E+00
   0.49210E+01   0.82249E+00
   0.49310E+01   0.82285E+00
   0.49410E+01   0.82319E+00
   0.49510E+01   0.82354E+00
   0.49610E+01   0.82387E+00
   0.49710E+01   0.82420E+00
   0.49810E+01   0.82452E+00
   0.49910E+01   0.82484E+00
   0.50010E+01   0.82515E+00
   0.50109E+01   0.82545E+00
   0.50209E+01   0.82575E+00
   0.50309E+01   0.82604E+00
   0.50409E+01   0.82632E+00
   0.50509E+01   0.82660E+00
   0.50609E+01   0.82687E+00
   0.50709E+01   0.82714E+00
   0.50809E+01   0.82740E+00
   0.50909E+01   0.82765E+00
   0.51009E+01   0.82789E+00
   0.51109E+01   0.82813E+00
   0.51209E+01   0.82837E+00
   0.51309E+01   0.82859E+00
   0.51409E+01   0.82882E+00
   0.51509E+01   0.82903E+00
   0.51609E+01   0.82924E+00
   0.51709E+01   0.82944E+00
   0.51809E+01   0.82963E+00
   0.51909E+01   0.82982E+00
   0.52009E+01   0.83001E+00
   0.52109E+01   0.83018E+00
   0.52209E+01   0.83035E+00
   0.52309E+01   0.83051E+00
   0.52409E+01   0.83067E+00
   0.52509E+01   0.83082E+00
   0.52609E+01   0.83097E+00
   0.52709E+01   0.83110E+00
   0.52809E+01   0.83124E+00
   0.52909E+01   0.83136E+00
   0.53009E+01   0.83148E+00
   0.53109E+01   0.83159E+00
   0.53209E+01   0.83170E+00
   0.53309E+01   0.83180E+00
   0.53409E+01   0.83189E+00
   0.53509E+01   0.83198E+00
   0.53609E+01   0.83206E+00
   0.53709E+01   0.83213E+00
   0.53809E+01   0.83220E+00
   0.53909E+01   0.83226E+00
   0.54009E+01   0.83232E+00
   0.54109E+01   0.83237E+00
   0.54209E+01   0.83241E+00
   0.54309E+01   0.83245E+00
   0.54409E+01   0.83248E+00
   0.54509E+01   0.83251E+00
   0.54609E+01   0.83253E+00
   0.54709E+01   0.83254E+00
   0.54809E+01   0.83255E+00
   0.54909E+01   0.83255E+00
   0.55009E+01   0.83255E+00


   0.11000E-01   0.84719E-05
   0.21000E-01   0.58665E-04
   0.31000E-01   0.18686E-03
   0.41000E-01   0.42722E-03
   0.51000E-01   0.81148E-03
   0.60999E-01   0.13677E-02
   0.70999E-01   0.21189E-02
   0.80999E-01   0.30866E-02
   0.90999E-01   0.42800E-02
   0.10100E+00   0.57122E-02
   0.11100E+00   0.73679E-02
   0.12100E+00   0.92724E-02
   0.13100E+00   0.11403E-01
   0.14100E+00   0.13751E-01
   0.15100E+00   0.16309E-01
   0.16100E+00   0.19063E-01
   0.17100E+00   0.22003E-01
   0.18100E+00   0.25082E-01
   0.19100E+00   0.28324E-01
   0.20100E+00   0.31677E-01
   0.21100E+00   0.35118E-01
   0.22100E+00   0.38631E-01
   0.23100E+00   0.42227E-01
   0.24100E+00   0.45914E-01
   0.25100E+00   0.49615E-01
   0.26100E+00   0.53327E-01
   0.27100E+00   0.57042E-01
   0.28100E+00   0.60736E-01
   0.29100E+00   0.64425E-01
   0.30100E+00   0.68098E-01
   0.31100E+00   0.71750E-01
   0.32100E+00   0.75394E-01
   0.33100E+00   0.79024E-01
   0.34100E+00   0.82633E-01
   0.35100E+00   0.86194E-01
   0.36100E+00   0.89703E-01
   0.37100E+00   0.93156E-01
   0.38100E+00   0.96549E-01
   0.39100E+00   0.99928E-01
   0.40100E+00   0.10325E+00
   0.41100E+00   0.10651E+00
   0.42100E+00   0.10975E+00
   0.43100E+00   0.11293E+00
   0.44100E+00   0.11607E+00
   0.45100E+00   0.11919E+00
   0.46100E+00   0.12224E+00
   0.47100E+00   0.12527E+00
   0.48100E+00   0.12825E+00
   0.49100E+00   0.13120E+00
   0.50100E+00   0.13412E+00
   0.51099E+00   0.13700E+00
   0.52099E+00   0.13984E+00
   0.53099E+00   0.14265E+00
   0.54099E+00   0.14542E+00
   0.55099E+00   0.14817E+00
   0.56099E+00   0.15087E+00
   0.57099E+00   0.15357E+00
   0.58099E+00   0.15623E+00
   0.59099E+00   0.15885E+00
   0.60099E+00   0.16147E+00
   0.61099E+00   0.16405E+00
   0.62099E+00   0.16662E+00
   0.63099E+00   0.16915E+00
   0.64099E+00   0.17167E+00
   0.65099E+00   0.17418E+00
   0.66099E+00   0.17666E+00
   0.67099E+00   0.17912E+00
   0.68099E+00   0.18157E+00
   0.69099E+00   0.18401E+00
   0.70099E+00   0.18641E+00
   0.71099E+00   0.18880E+00
   0.72099E+00   0.19117E+00
   0.73099E+00   0.19353E+00
   0.74099E+00   0.19588E+00
   0.75099E+00   0.19822E+00
   0.76099E+00   0.20054E+00
   0.77099E+00   0.20285E+00
   0.78099E+00   0.20514E+00
   0.79099E+00   0.20742E+00
   0.80099E+00   0.20969E+00
   0.81099E+00   0.21196E+00
   0.82099E+00   0.21423E+00
   0.83099E+00   0.21648E+00
   0.84099E+00   0.21872E+00
   0.85099E+00   0.22093E+00
   0.86099E+00   0.22316E+00
   0.87099E+00   0.22538E+00
   0.88099E+00   0.22757E+00
   0.89099E+00   0.22978E+00
   0.90099E+00   0.23197E+00
   0.91099E+00   0.23414E+00
   0.92099E+00   0.23632E+00
   0.93099E+00   0.23849E+00
   0.94099E+00   0.24064E+00
   0.95099E+00   0.24280E+00
   0.96099E+00   0.24494E+00
   0.97099E+00   0.24709E+00
   0.98099E+00   0.24921E+00
   0.99099E+00   0.25134E+00
   0.10010E+01   0.25346E+00
   0.10110E+01   0.25559E+00
   0.10210E+01   0.25769E+00
   0.10310E+01   0.25980E+00
   0.10410E+01   0.26190E+00
   0.10510E+01   0.26399E+00
   0.10610E+01   0.26609E+00
   0.10710E+01   0.26818E+00
   0.10810E+01   0.27027E+00
   0.10910E+01   0.27235E+00
   0.11010E+01   0.27442E+00
   0.11110E+01   0.27649E+00
   0.11210E+01   0.27855E+00
   0.11310E+01   0.28061E+00
   0.11410E+01   0.28268E+00
   0.11510E+01   0.28474E+00
   0.11610E+01   0.28679E+00
   0.11710E+01   0.28884E+00
   0.11810E+01   0.29089E+00
   0.11910E+01   0.29294E+00
   0.12010E+01   0.29498E+00
   0.12110E+01   0.29701E+00
   0.12210E+01   0.29905E+00
   0.12310E+01   0.30109E+00
   0.12410E+01   0.30311E+00
   0.12510E+01   0.30514E+00
   0.12610E+01   0.30716E+00
   0.12710E+01   0.30919E+00
   0.12810E+01   0.31121E+00
   0.12910E+01   0.31322E+00
   0.13010E+01   0.31523E+00
   0.13110E+01   0.31724E+00
   0.13210E+01   0.31925E+00
   0.13310E+01   0.32125E+00
   0.13410E+01   0.32326E+00
   0.13510E+01   0.32527E+00
   0.13610E+01   0.32728E+00
   0.13710E+01   0.32927E+00
   0.13810E+01   0.33126E+00
   0.13910E+01   0.33325E+00
   0.14010E+01   0.33524E+00
   0.14110E+01   0.33724E+00
   0.14210E+01   0.33923E+00
   0.14310E+01   0.34121E+00
   0.14410E+01   0.34319E+00
   0.14510E+01   0.34517E+00
   0.14610E+01   0.34716E+00
   0.14710E+01   0.34914E+00
   0.14810E+01   0.35112E+00
   0.14910E+01   0.35310E+00
   0.15010E+01   0.35508E+00
   0.15110E+01   0.35706E+00
   0.15210E+01   0.35903E+00
   0.15310E+01   0.36101E+00
   0.15410E+01   0.36298E+00
   0.15510E+01   0.36495E+00
   0.15610E+01   0.36692E+00
   0.15710E+01   0.36889E+00
   0.15810E+01   0.37086E+00
   0.15910E+01   0.37282E+00
   0.16010E+01   0.37478E+00
   0.16110E+01   0.37674E+00
   0.16210E+01   0.37870E+00
   0.16310E+01   0.38065E+00
   0.16410E+01   0.38260E+00
   0.16510E+01   0.38455E+00
   0.16610E+01   0.38650E+00
   0.16710E+01   0.38844E+00
   0.16810E+01   0.39038E+00
   0.16910E+01   0.39231E+00
   0.17010E+01   0.39425E+00
   0.17110E+01   0.39619E+00
   0.17210E+01   0.39813E+00
   0.17310E+01   0.40006E+00
   0.17410E+01   0.40199E+00
   0.17510E+01   0.40391E+00
   0.17610E+01   0.40583E+00
   0.17710E+01   0.40776E+00
   0.17810E+01   0.40969E+00
   0.17910E+01   0.41162E+00
   0.18010E+01   0.41354E+00
   0.18110E+01   0.41546E+00
   0.18210E+01   0.41738E+00
   0.18310E+01   0.41929E+00
   0.18410E+01   0.42121E+00
   0.18510E+01   0.42311E+00
   0.18610E+01   0.42502E+00
   0.18710E+01   0.42693E+00
   0.18810E+01   0.42884E+00
   0.18910E+01   0.43075E+00
   0.19010E+01   0.43266E+00
   0.19110E+01   0.43456E+00
   0.19210E+01   0.43646E+00
   0.19310E+01   0.43836E+00
   0.19410E+01   0.44026E+00
   0.19510E+01   0.44216E+00
   0.19610E+01   0.44406E+00
   0.19710E+01   0.44595E+00
   0.19810E+01   0.44784E+00
   0.19910E+01   0.44973E+00
   0.20010E+01   0.45161E+00
   0.20110E+01   0.45350E+00
   0.20210E+01   0.45539E+00
   0.20310E+01   0.45727E+00
   0.20410E+01   0.45915E+00
   0.20510E+01   0.46103E+00
   0.20610E+01   0.46291E+00
   0.20710E+01   0.46477E+00
   0.20810E+01   0.46665E+00
   0.20910E+01   0.46852E+00
   0.21010E+01   0.47039E+00
   0.21110E+01   0.47226E+00
   0.21210E+01   0.47412E+00
   0.21310E+01   0.47598E+00
   0.21410E+01   0.47785E+00
   0.21510E+01   0.47970E+00
   0.21610E+01   0.48156E+00
   0.21710E+01   0.48341E+00
   0.21810E+01   0.48526E+00
   0.21910E+01   0.48712E+00
   0.22010E+01   0.48897E+00
   0.22110E+01   0.49081E+00
   0.22210E+01   0.49266E+00
   0.22310E+01   0.49450E+00
   0.22410E+01   0.49634E+00
   0.22510E+01   0.49818E+00
   0.22610E+01   0.50002E+00
   0.22710E+01   0.50185E+00
   0.22810E+01   0.50368E+00
   0.22910E+01   0.50552E+00
   0.23010E+01   0.50735E+00
   0.23110E+01   0.50917E+00
   0.23210E+01   0.51100E+00
   0.23310E+01   0.51281E+00
   0.23410E+01   0.51464E+00
   0.23510E+01   0.51645E+00
   0.23610E+01   0.51827E+00
   0.23710E+01   0.52008E+00
   0.23810E+01   0.52188E+00
   0.23910E+01   0.52369E+00
   0.24010E+01   0.52550E+00
   0.24110E+01   0.52730E+00
   0.24210E+01   0.52910E+00
   0.24310E+01   0.53089E+00
   0.24410E+01   0.53268E+00
   0.24510E+01   0.53447E+00
   0.24610E+01   0.53626E+00
   0.24710E+01   0.53804E+00
   0.24810E+01   0.53983E+00
   0.24910E+01   0.54162E+00
   0.25010E+01   0.54340E+00
   0.25110E+01   0.54517E+00
   0.25210E+01   0.54694E+00
   0.25310E+01   0.54871E+00
   0.25410E+01   0.55049E+00
   0.25510E+01   0.55225E+00
   0.25610E+01   0.55401E+00
   0.25710E+01   0.55578E+00
   0.25810E+01   0.55754E+00
   0.25910E+01   0.55929E+00
   0.26010E+01   0.56104E+00
   0.26110E+01   0.56278E+00
   0.26210E+01   0.56453E+00
   0.26310E+01   0.56628E+00
   0.26410E+01   0.56802E+00
   0.26510E+01   0.56975E+00
   0.26610E+01   0.57149E+00
   0.26710E+01   0.57322E+00
   0.26810E+01   0.57495E+00
   0.26910E+01   0.57668E+00
   0.27010E+01   0.57840E+00
   0.27110E+01   0.58013E+00
   0.27210E+01   0.58184E+00
   0.27310E+01   0.58356E+00
   0.27410E+01   0.58527E+00
   0.27510E+01   0.58699E+00
   0.27610E+01   0.58869E+00
   0.27710E+01   0.59039E+00
   0.27810E+01   0.59209E+00
   0.27910E+01   0.59379E+00
   0.28010E+01   0.59548E+00
   0.28110E+01   0.59717E+00
   0.28210E+01   0.59886E+00
   0.28310E+01   0.60054E+00
   0.28410E+01   0.60223E+00
   0.28510E+01   0.60391E+00
   0.28610E+01   0.60558E+00
   0.28710E+01   0.60725E+00
   0.28810E+01   0.60892E+00
   0.28910E+01   0.61059E+00
   0.29010E+01   0.61224E+00
   0.29110E+01   0.61391E+00
   0.29210E+01   0.61556E+00
   0.29310E+01   0.61722E+00
   0.29410E+01   0.61886E+00
   0.29510E+01   0.62051E+00
   0.29610E+01   0.62216E+00
   0.29710E+01   0.62380E+00
   0.29810E+01   0.62543E+00
   0.29910E+01   0.62705E+00
   0.30010E+01   0.62869E+00
   0.30110E+01   0.63031E+00
   0.30210E+01   0.63193E+00
   0.30310E+01   0.63355E+00
   0.30410E+01   0.63516E+00
   0.30510E+01   0.63678E+00
   0.30610E+01   0.63838E+00
   0.30710E+01   0.63998E+00
   0.30810E+01   0.64159E+00
   0.30910E+01   0.64318E+00
   0.31010E+01   0.64477E+00
   0.31110E+01   0.64636E+00
   0.31210E+01   0.64795E+00
   0.31310E+01   0.64953E+00
   0.31410E+01   0.65111E+00
   0.31510E+01   0.65268E+00
   0.31610E+01   0.65426E+00
   0.31710E+01   0.65583E+00
   0.31810E+01   0.65739E+00
   0.31910E+01   0.65895E+00
   0.32010E+01   0.66050E+00
   0.32110E+01   0.66206E+00
   0.32210E+01   0.66361E+00
   0.32310E+01   0.66515E+00
   0.32410E+01   0.66669E+00
   0.32510E+01   0.66823E+00
   0.32610E+01   0.66976E+00
   0.32710E+01   0.67129E+00
   0.32810E+01   0.67281E+00
   0.32910E+01   0.67434E+00
   0.33010E+01   0.67586E+00
   0.33110E+01   0.67737E+00
   0.33210E+01   0.67888E+00
   0.33310E+01   0.68038E+00
   0.33410E+01   0.68188E+00
   0.33510E+01   0.68338E+00
   0.33610E+01   0.68487E+00
   0.33710E+01   0.68636E+00
   0.33810E+01   0.68785E+00
   0.33910E+01   0.68933E+00
   0.34010E+01   0.69081E+00
   0.34110E+01   0.69228E+00
   0.34210E+01   0.69374E+00
   0.34310E+01   0.69521E+00
   0.34410E+01   0.69667E+00
   0.34510E+01   0.69812E+00
   0.34610E+01   0.69957E+00
   0.34710E+01   0.70102E+00
   0.34810E+01   0.70247E+00
   0.34910E+01   0.70391E+00
   0.35010E+01   0.70534E+00
   0.35110E+01   0.70677E+00
   0.35210E+01   0.70820E+00
   0.35310E+01   0.70962E+00
   0.35410E+01   0.71103E+00
   0.35510E+01   0.71245E+00
   0.35610E+01   0.71385E+00
   0.35710E+01   0.71526E+00
   0.35810E+01   0.71666E+00
   0.35910E+01   0.71805E+00
   0.36010E+01   0.71944E+00
   0.36110E+01   0.72082E+00
   0.36210E+01   0.72221E+00
   0.36310E+01   0.72358E+00
   0.36410E+01   0.72496E+00
   0.36510E+01   0.72632E+00
   0.36610E+01   0.72768E+00
   0.36710E+01   0.72905E+00
   0.36810E+01   0.73040E+00
   0.36910E+01   0.73175E+00
   0.37010E+01   0.73309E+00
   0.37110E+01   0.73443E+00
   0.37210E+01   0.73576E+00
   0.37310E+01   0.73709E+00
   0.37410E+01   0.73842E+00
   0.37510E+01   0.73974E+00
   0.37610E+01   0.74106E+00
   0.37710E+01   0.74236E+00
   0.37810E+01   0.74367E+00
   0.37910E+01   0.74498E+00
   0.38010E+01   0.74627E+00
   0.38110E+01   0.74756E+00
   0.38210E+01   0.74885E+00
   0.38310E+01   0.75013E+00
   0.38410E+01   0.75141E+00
   0.38510E+01   0.75268E+00
   0.38610E+01   0.75395E+00
   0.38710E+01   0.75521E+00
   0.38810E+01   0.75647E+00
   0.38910E+01   0.75772E+00
   0.39010E+01   0.75897E+00
   0.39110E+01   0.76022E+00
   0.39210E+01   0.76146E+00
   0.39310E+01   0.76269E+00
   0.39410E+01   0.76392E+00
   0.39510E+01   0.76514E+00
   0.39610E+01   0.76636E+00
   0.39710E+01   0.76757E+00
   0.39810E+01   0.76878E+00
   0.39910E+01   0.76999E+00
   0.40010E+01   0.77118E+00
   0.40110E+01   0.77238E+00
   0.40210E+01   0.77356E+00
   0.40310E+01   0.77474E+00
   0.40410E+01   0.77592E+00
   0.40510E+01   0.77709E+00
   0.40610E+01   0.77826E+00
   0.40710E+01   0.77942E+00
   0.40810E+01   0.78058E+00
   0.40910E+01   0.78173E+00
   0.41010E+01   0.78288E+00
   0.41110E+01   0.78402E+00
   0.41210E+01   0.78515E+00
   0.41310E+01   0.78628E+00
   0.41410E+01   0.78740E+00
   0.41510E+01   0.78852E+00
   0.41610E+01   0.78964E+00
   0.41710E+01   0.79075E+00
   0.41810E+01   0.79185E+00
   0.41910E+01   0.79295E+00
   0.42010E+01   0.79404E+00
   0.42110E+01   0.79513E+00
   0.42210E+01   0.79621E+00
   0.42310E+01   0.79728E+00
   0.42410E+01   0.79835E+00
   0.42510E+01   0.79942E+00
   0.42610E+01   0.80047E+00
   0.42710E+01   0.80152E+00
   0.42810E+01   0.80257E+00
   0.42910E+01   0.80361E+00
   0.43010E+01   0.80465E+00
   0.43110E+01   0.80569E+00
   0.43210E+01   0.80672E+00
   0.43310E+01   0.80774E+00
   0.43410E+01   0.80875E+00
   0.43510E+01   0.80976E+00
   0.43610E+01   0.81077E+00
   0.43710E+01   0.81177E+00
   0.43810E+01   0.81276E+00
   0.43910E+01   0.81375E+00
   0.44010E+01   0.81473E+00
   0.44110E+01   0.81570E+00
   0.44210E+01   0.81667E+00
   0.44310E+01   0.81764E+00
   0.44410E+01   0.81860E+00
   0.44510E+01   0.81955E+00
   0.44610E+01   0.82050E+00
   0.44710E+01   0.82144E+00
   0.44810E+01   0.82237E+00
   0.44910E+01   0.82331E+00
   0.45010E+01   0.82423E+00
   0.45110E+01   0.82515E+00
   0.45210E+01   0.82606E+00
   0.45310E+01   0.82696E+00
   0.45410E+01   0.82786E+00
   0.45510E+01   0.82875E+00
   0.45610E+01   0.82964E+00
   0.45710E+01   0.83052E+00
   0.45810E+01   0.83140E+00
   0.45910E+01   0.83227E+00
   0.46010E+01   0.83313E+00
   0.46110E+01   0.83399E+00
   0.46210E+01   0.83484E+00
   0.46310E+01   0.83569E+00
   0.46410E+01   0.83653E+00
   0.46510E+01   0.83737E+00
   0.46610E+01   0.83819E+00
   0.46710E+01   0.83902E+00
   0.46810E+01   0.83983E+00
   0.46910E+01   0.84064E+00
   0.47010E+01   0.84145E+00
   0.47110E+01   0.84225E+00
   0.47210E+01   0.84304E+00
   0.47310E+01   0.84382E+00
   0.47410E+01   0.84460E+00
   0.47510E+01   0.84538E+00
   0.47610E+01   0.84615E+00
   0.47710E+01   0.84691E+00
   0.47810E+01   0.84766E+00
   0.47910E+01   0.84841E+00
   0.48010E+01   0.84915E+00
   0.48110E+01   0.84989E+00
   0.48210E+01   0.85062E+00
   0.48310E+01   0.85135E+00
   0.48410E+01   0.85206E+00
   0.48510E+01   0.85278E+00
   0.48610E+01   0.85348E+00
   0.48710E+01   0.85418E+00
   0.48810E+01   0.85488E+00
   0.48910E+01   0.85556E+00
   0.49010E+01   0.85624E+00
   0.49110E+01   0.85692E+00
   0.49210E+01   0.85758E+00
   0.49310E+01   0.85825E+00
   0.49410E+01   0.85890E+00
   0.49510E+01   0.85955E+00
   0.49610E+01   0.86019E+00
   0.49710E+01   0.86083E+00
   0.49810E+01   0.86146E+00
   0.49910E+01   0.86208E+00
   0.50010E+01   0.86270E+00
   0.50109E+01   0.86331E+00
   0.50209E+01   0.86391E+00
   0.50309E+01   0.86451E+00
   0.50409E+01   0.86510E+00
   0.50509E+01   0.86569E+00
   0.50609E+01   0.86627E+00
   0.50709E+01   0.86684E+00
   0.50809E+01   0.86741E+00
   0.50909E+01   0.86797E+00
   0.51009E+01   0.86852E+00
   0.51109E+01   0.86906E+00
   0.51209E+01   0.86960E+00
   0.51309E+01   0.87014E+00
   0.51409E+01   0.87066E+00
   0.51509E+01   0.87118E+00
   0.51609E+01   0.87170E+00
   0.51709E+01   0.87220E+00
   0.51809E+01   0.87270E+00
   0.51909E+01   0.87320E+00
   0.52009E+01   0.87369E+00
   0.52109E+01   0.87417E+00
   0.52209E+01   0.87464E+00
   0.52309E+01   0.87511E+00
   0.52409E+01   0.87557E+00
   0.52509E+01   0.87602E+00
   0.52609E+01   0.87647E+00
   0.52709E+01   0.87691E+00
   0.52809E+01   0.87734E+00
   0.52909E+01   0.87777E+00
   0.53009E+01   0.87819E+00
   0.53109E+01   0.87860E+00
   0.53209E+01   0.87901E+00
   0.53309E+01   0.87941E+00
   0.53409E+01   0.87980E+00
   0.53509E+01   0.88019E+00
   0.53609E+01   0.88057E+00
   0.53709E+01   0.88095E+00
   0.53809E+01   0.88132E+00
   0.53909E+01   0.88168E+00
   0.54009E+01   0.88203E+00
   0.54109E+01   0.88238E+00
   0.54209E+01   0.88272E+00
   0.54309E+01   0.88306E+00
   0.54409E+01   0.88338E+00
   0.54509E+01   0.88370E+00
   0.54609E+01   0.88402E+00
   0.54709E+01   0.88433E+00
   0.54809E+01   0.88463E+00
   0.54909E+01   0.88492E+00
   0.55009E+01   0.88521E+00
   0.55109E+01   0.88549E+00
   0.55209E+01   0.88576E+00
   0.55309E+01   0.88603E+00
   0.55409E+01   0.88629E+00
   0.55509E+01   0.88654E+00
   0.55609E+01   0.88679E+00
   0.55709E+01   0.88703E+00
   0.55809E+01   0.88726E+00
   0.55909E+01   0.88749E+00
   0.56009E+01   0.88771E+00
   0.56109E+01   0.88792E+00
   0.56209E+01   0.88813E+00
   0.56309E+01   0.88833E+00
   0.56409E+01   0.88852E+00
   0.56509E+01   0.88871E+00
   0.56609E+01   0.88888E+00
   0.56709E+01   0.88906E+00
   0.56809E+01   0.88922E+00
   0.56909E+01   0.88938E+00
   0.57009E+01   0.88953E+00
   0.57109E+01   0.88968E+00
   0.57209E+01   0.88982E+00
   0.57309E+01   0.88995E+00
   0.57409E+01   0.89007E+00
   0.57509E+01   0.89019E+00
   0.57609E+01   0.89030E+00
   0.57709E+01   0.89041E+00
   0.57809E+01   0.89050E+00
   0.57909E+01   0.89060E+00
   0.58009E+01   0.89068E+00
   0.58109E+01   0.89076E+00
   0.58209E+01   0.89083E+00
   0.58309E+01   0.89089E+00
   0.58409E+01   0.89095E+00
   0.58509E+01   0.89100E+00
   0.58609E+01   0.89105E+00
   0.58709E+01   0.89109E+00
   0.58809E+01   0.89112E+00
   0.58909E+01   0.89115E+00
   0.59009E+01   0.89117E+00
   0.59109E+01   0.89118E+00
   0.59209E+01   0.89119E+00
   0.59309E+01   0.89119E+00


   0.11000E-01   0.28091E-04
   0.21000E-01   0.19292E-03
   0.31000E-01   0.60495E-03
   0.41000E-01   0.13585E-02
   0.51000E-01   0.24997E-02
   0.60999E-01   0.40664E-02
   0.70999E-01   0.60758E-02
   0.80999E-01   0.84994E-02
   0.90999E-01   0.11278E-01
   0.10100E+00   0.14359E-01
   0.11100E+00   0.17662E-01
   0.12100E+00   0.21139E-01
   0.13100E+00   0.24736E-01
   0.14100E+00   0.28400E-01
   0.15100E+00   0.32104E-01
   0.16100E+00   0.35802E-01
   0.17100E+00   0.39454E-01
   0.18100E+00   0.43058E-01
   0.19100E+00   0.46593E-01
   0.20100E+00   0.50041E-01
   0.21100E+00   0.53419E-01
   0.22100E+00   0.56713E-01
   0.23100E+00   0.59913E-01
   0.24100E+00   0.63040E-01
   0.25100E+00   0.66093E-01
   0.26100E+00   0.69094E-01
   0.27100E+00   0.72016E-01
   0.28100E+00   0.74881E-01
   0.29100E+00   0.77683E-01
   0.30100E+00   0.80434E-01
   0.31100E+00   0.83129E-01
   0.32100E+00   0.85789E-01
   0.33100E+00   0.88385E-01
   0.34100E+00   0.90953E-01
   0.35100E+00   0.93490E-01
   0.36100E+00   0.95991E-01
   0.37100E+00   0.98455E-01
   0.38100E+00   0.10088E+00
   0.39100E+00   0.10329E+00
   0.40100E+00   0.10567E+00
   0.41100E+00   0.10804E+00
   0.42100E+00   0.11036E+00
   0.43100E+00   0.11268E+00
   0.44100E+00   0.11498E+00
   0.45100E+00   0.11726E+00
   0.46100E+00   0.11952E+00
   0.47100E+00   0.12177E+00
   0.48100E+00   0.12400E+00
   0.49100E+00   0.12623E+00
   0.50100E+00   0.12844E+00
   0.51099E+00   0.13064E+00
   0.52099E+00   0.13284E+00
   0.53099E+00   0.13502E+00
   0.54099E+00   0.13720E+00
   0.55099E+00   0.13936E+00
   0.56099E+00   0.14153E+00
   0.57099E+00   0.14369E+00
   0.58099E+00   0.14583E+00
   0.59099E+00   0.14797E+00
   0.60099E+00   0.15011E+00
   0.61099E+00   0.15225E+00
   0.62099E+00   0.15439E+00
   0.63099E+00   0.15653E+00
   0.64099E+00   0.15866E+00
   0.65099E+00   0.16079E+00
   0.66099E+00   0.16292E+00
   0.67099E+00   0.16504E+00
   0.68099E+00   0.16716E+00
   0.69099E+00   0.16926E+00
   0.70099E+00   0.17136E+00
   0.71099E+00   0.17346E+00
   0.72099E+00   0.17555E+00
   0.73099E+00   0.17765E+00
   0.74099E+00   0.17975E+00
   0.75099E+00   0.18184E+00
   0.76099E+00   0.18394E+00
   0.77099E+00   0.18604E+00
   0.78099E+00   0.18813E+00
   0.79099E+00   0.19023E+00
   0.80099E+00   0.19232E+00
   0.81099E+00   0.19443E+00
   0.82099E+00   0.19652E+00
   0.83099E+00   0.19861E+00
   0.84099E+00   0.20070E+00
   0.85099E+00   0.20279E+00
   0.86099E+00   0.20489E+00
   0.87099E+00   0.20697E+00
   0.88099E+00   0.20907E+00
   0.89099E+00   0.21117E+00
   0.90099E+00   0.21326E+00
   0.91099E+00   0.21536E+00
   0.92099E+00   0.21746E+00
   0.93099E+00   0.21956E+00
   0.94099E+00   0.22166E+00
   0.95099E+00   0.22376E+00
   0.96099E+00   0.22586E+00
   0.97099E+00   0.22797E+00
   0.98099E+00   0.23007E+00
   0.99099E+00   0.23217E+00
   0.10010E+01   0.23428E+00
   0.10110E+01   0.23638E+00
   0.10210E+01   0.23848E+00
   0.10310E+01   0.24059E+00
   0.10410E+01   0.24270E+00
   0.10510E+01   0.24480E+00
   0.10610E+01   0.24691E+00
   0.10710E+01   0.24902E+00
   0.10810E+01   0.25113E+00
   0.10910E+01   0.25323E+00
   0.11010E+01   0.25534E+00
   0.11110E+01   0.25745E+00
   0.11210E+01   0.25957E+00
   0.11310E+01   0.26168E+00
   0.11410E+01   0.26381E+00
   0.11510E+01   0.26591E+00
   0.11610E+01   0.26802E+00
   0.11710E+01   0.27014E+00
   0.11810E+01   0.27226E+00
   0.11910E+01   0.27438E+00
   0.12010E+01   0.27650E+00
   0.12110E+01   0.27862E+00
   0.12210E+01   0.28075E+00
   0.12310E+01   0.28288E+00
   0.12410E+01   0.28500E+00
   0.12510E+01   0.28711E+00
   0.12610E+01   0.28923E+00
   0.12710E+01   0.29136E+00
   0.12810E+01   0.29348E+00
   0.12910E+01   0.29561E+00
   0.13010E+01   0.29774E+00
   0.13110E+01   0.29987E+00
   0.13210E+01   0.30200E+00
   0.13310E+01   0.30412E+00
   0.13410E+01   0.30625E+00
   0.13510E+01   0.30838E+00
   0.13610E+01   0.31050E+00
   0.13710E+01   0.31263E+00
   0.13810E+01   0.31476E+00
   0.13910E+01   0.31689E+00
   0.14010E+01   0.31902E+00
   0.14110E+01   0.32115E+00
   0.14210E+01   0.32328E+00
   0.14310E+01   0.32541E+00
   0.14410E+01   0.32755E+00
   0.14510E+01   0.32969E+00
   0.14610E+01   0.33182E+00
   0.14710E+01   0.33396E+00
   0.14810E+01   0.33610E+00
   0.14910E+01   0.33823E+00
   0.15010E+01   0.34036E+00
   0.15110E+01   0.34249E+00
   0.15210E+01   0.34462E+00
   0.15310E+01   0.34675E+00
   0.15410E+01   0.34889E+00
   0.15510E+01   0.35104E+00
   0.15610E+01   0.35318E+00
   0.15710E+01   0.35532E+00
   0.15810E+01   0.35745E+00
   0.15910E+01   0.35958E+00
   0.16010E+01   0.36172E+00
   0.16110E+01   0.36386E+00
   0.16210E+01   0.36599E+00
   0.16310E+01   0.36812E+00
   0.16410E+01   0.37025E+00
   0.16510E+01   0.37238E+00
   0.16610E+01   0.37452E+00
   0.16710E+01   0.37665E+00
   0.16810E+01   0.37879E+00
   0.16910E+01   0.38092E+00
   0.17010E+01   0.38305E+00
   0.17110E+01   0.38518E+00
   0.17210E+01   0.38731E+00
   0.17310E+01   0.38943E+00
   0.17410E+01   0.39157E+00
   0.17510E+01   0.39370E+00
   0.17610E+01   0.39583E+00
   0.17710E+01   0.39796E+00
   0.17810E+01   0.40008E+00
   0.17910E+01   0.40220E+00
   0.18010E+01   0.40432E+00
   0.18110E+01   0.40646E+00
   0.18210E+01   0.40859E+00
   0.18310E+01   0.41071E+00
   0.18410E+01   0.41283E+00
   0.18510E+01   0.41496E+00
   0.18610E+01   0.41707E+00
   0.18710E+01   0.41918E+00
   0.18810E+01   0.42131E+00
   0.18910E+01   0.42343E+00
   0.19010E+01   0.42555E+00
   0.19110E+01   0.42766E+00
   0.19210E+01   0.42977E+00
   0.19310E+01   0.43188E+00
   0.19410E+01   0.43400E+00
   0.19510E+01   0.43611E+00
   0.19610E+01   0.43822E+00
   0.19710E+01   0.44033E+00
   0.19810E+01   0.44243E+00
   0.19910E+01   0.44453E+00
   0.20010E+01   0.44664E+00
   0.20110E+01   0.44874E+00
   0.20210E+01   0.45084E+00
   0.20310E+01   0.45294E+00
   0.20410E+01   0.45503E+00
   0.20510E+01   0.45713E+00
   0.20610E+01   0.45922E+00
   0.20710E+01   0.46131E+00
   0.20810E+01   0.46340E+00
   0.20910E+01   0.46549E+00
   0.21010E+01   0.46758E+00
   0.21110E+01   0.46967E+00
   0.21210E+01   0.47175E+00
   0.21310E+01   0.47383E+00
   0.21410E+01   0.47591E+00
   0.21510E+01   0.47799E+00
   0.21610E+01   0.48007E+00
   0.21710E+01   0.48214E+00
   0.21810E+01   0.48421E+00
   0.21910E+01   0.48628E+00
   0.22010E+01   0.48835E+00
   0.22110E+01   0.49042E+00
   0.22210E+01   0.49249E+00
   0.22310E+01   0.49455E+00
   0.22410E+01   0.49662E+00
   0.22510E+01   0.49868E+00
   0.22610E+01   0.50074E+00
   0.22710E+01   0.50279E+00
   0.22810E+01   0.50484E+00
   0.22910E+01   0.50689E+00
   0.23010E+01   0.50895E+00
   0.23110E+01   0.51100E+00
   0.23210E+01   0.51304E+00
   0.23310E+01   0.51508E+00
   0.23410E+01   0.51713E+00
   0.23510E+01   0.51916E+00
   0.23610E+01   0.52120E+00
   0.23710E+01   0.52322E+00
   0.23810E+01   0.52526E+00
   0.23910E+01   0.52728E+00
   0.24010E+01   0.52931E+00
   0.24110E+01   0.53133E+00
   0.24210E+01   0.53335E+00
   0.24310E+01   0.53537E+00
   0.24410E+01   0.53739E+00
   0.24510E+01   0.53940E+00
   0.24610E+01   0.54142E+00
   0.24710E+01   0.54342E+00
   0.24810E+01   0.54543E+00
   0.24910E+01   0.54743E+00
   0.25010E+01   0.54943E+00
   0.25110E+01   0.55143E+00
   0.25210E+01   0.55343E+00
   0.25310E+01   0.55541E+00
   0.25410E+01   0.55741E+00
   0.25510E+01   0.55940E+00
   0.25610E+01   0.56138E+00
   0.25710E+01   0.56336E+00
   0.25810E+01   0.56533E+00
   0.25910E+01   0.56731E+00
   0.26010E+01   0.56928E+00
   0.26110E+01   0.57125E+00
   0.26210E+01   0.57320E+00
   0.26310E+01   0.57517E+00
   0.26410E+01   0.57713E+00
   0.26510E+01   0.57908E+00
   0.26610E+01   0.58103E+00
   0.26710E+01   0.58298E+00
   0.26810E+01   0.58493E+00
   0.26910E+01   0.58688E+00
   0.27010E+01   0.58881E+00
   0.27110E+01   0.59075E+00
   0.27210E+01   0.59268E+00
   0.27310E+01   0.59462E+00
   0.27410E+01   0.59654E+00
   0.27510E+01   0.59846E+00
   0.27610E+01   0.60039E+00
   0.27710E+01   0.60230E+00
   0.27810E+01   0.60421E+00
   0.27910E+01   0.60612E+00
   0.28010E+01   0.60803E+00
   0.28110E+01   0.60994E+00
   0.28210E+01   0.61183E+00
   0.28310E+01   0.61373E+00
   0.28410E+01   0.61563E+00
   0.28510E+01   0.61751E+00
   0.28610E+01   0.61939E+00
   0.28710E+01   0.62128E+00
   0.28810E+01   0.62316E+00
   0.28910E+01   0.62504E+00
   0.29010E+01   0.62690E+00
   0.29110E+01   0.62877E+00
   0.29210E+01   0.63064E+00
   0.29310E+01   0.63250E+00
   0.29410E+01   0.63435E+00
   0.29510E+01   0.63620E+00
   0.29610E+01   0.63806E+00
   0.29710E+01   0.63990E+00
   0.29810E+01   0.64174E+00
   0.29910E+01   0.64358E+00
   0.30010E+01   0.64541E+00
   0.30110E+01   0.64724E+00
   0.30210E+01   0.64906E+00
   0.30310E+01   0.65089E+00
   0.30410E+01   0.65271E+00
   0.30510E+01   0.65452E+00
   0.30610E+01   0.65633E+00
   0.30710E+01   0.65814E+00
   0.30810E+01   0.65994E+00
   0.30910E+01   0.66173E+00
   0.31010E+01   0.66352E+00
   0.31110E+01   0.66531E+00
   0.31210E+01   0.66710E+00
   0.31310E+01   0.66888E+00
   0.31410E+01   0.67065E+00
   0.31510E+01   0.67243E+00
   0.31610E+01   0.67419E+00
   0.31710E+01   0.67596E+00
   0.31810E+01   0.67771E+00
   0.31910E+01   0.67947E+00
   0.32010E+01   0.68122E+00
   0.32110E+01   0.68297E+00
   0.32210E+01   0.68471E+00
   0.32310E+01   0.68645E+00
   0.32410E+01   0.68818E+00
   0.32510E+01   0.68991E+00
   0.32610E+01   0.69164E+00
   0.32710E+01   0.69335E+00
   0.32810E+01   0.69507E+00
   0.32910E+01   0.69678E+00
   0.33010E+01   0.69849E+00
   0.33110E+01   0.70019E+00
   0.33210E+01   0.70189E+00
   0.33310E+01   0.70358E+00
   0.33410E+01   0.70527E+00
   0.33510E+01   0.70695E+00
   0.33610E+01   0.70863E+00
   0.33710E+01   0.71031E+00
   0.33810E+01   0.71198E+00
   0.33910E+01   0.71364E+00
   0.34010E+01   0.71529E+00
   0.34110E+01   0.71695E+00
   0.34210E+01   0.71860E+00
   0.34310E+01   0.72025E+00
   0.34410E+01   0.72189E+00
   0.34510E+01   0.72353E+00
   0.34610E+01   0.72516E+00
   0.34710E+01   0.72679E+00
   0.34810E+01   0.72841E+00
   0.34910E+01   0.73002E+00
   0.35010E+01   0.73164E+00
   0.35110E+01   0.73324E+00
   0.35210E+01   0.73484E+00
   0.35310E+01   0.73644E+00
   0.35410E+01   0.73803E+00
   0.35510E+01   0.73962E+00
   0.35610E+01   0.74121E+00
   0.35710E+01   0.74278E+00
   0.35810E+01   0.74435E+00
   0.35910E+01   0.74592E+00
   0.36010E+01   0.74749E+00
   0.36110E+01   0.74904E+00
   0.36210E+01   0.75060E+00
   0.36310E+01   0.75214E+00
   0.36410E+01   0.75368E+00
   0.36510E+01   0.75522E+00
   0.36610E+01   0.75675E+00
   0.36710E+01   0.75828E+00
   0.36810E+01   0.75980E+00
   0.36910E+01   0.76132E+00
   0.37010E+01   0.76283E+00
   0.37110E+01   0.76433E+00
   0.37210E+01   0.76583E+00
   0.37310E+01   0.76732E+00
   0.37410E+01   0.76882E+00
   0.37510E+01   0.77030E+00
   0.37610E+01   0.77178E+00
   0.37710E+01   0.77325E+00
   0.37810E+01   0.77472E+00
   0.37910E+01   0.77618E+00
   0.38010E+01   0.77764E+00
   0.38110E+01   0.77909E+00
   0.38210E+01   0.78054E+00
   0.38310E+01   0.78198E+00
   0.38410E+01   0.78341E+00
   0.38510E+01   0.78484E+00
   0.38610E+01   0.78626E+00
   0.38710E+01   0.78768E+00
   0.38810E+01   0.78910E+00
   0.38910E+01   0.79050E+00
   0.39010E+01   0.79190E+00
   0.39110E+01   0.79330E+00
   0.39210E+01   0.79469E+00
   0.39310E+01   0.79608E+00
   0.39410E+01   0.79745E+00
   0.39510E+01   0.79883E+00
   0.39610E+01   0.80019E+00
   0.39710E+01   0.80155E+00
   0.39810E+01   0.80291E+00
   0.39910E+01   0.80427E+00
   0.40010E+01   0.80561E+00
   0.40110E+01   0.80695E+00
   0.40210E+01   0.80828E+00
   0.40310E+01   0.80961E+00
   0.40410E+01   0.81093E+00
   0.40510E+01   0.81224E+00
   0.40610E+01   0.81356E+00
   0.40710E+01   0.81486E+00
   0.40810E+01   0.81616E+00
   0.40910E+01   0.81746E+00
   0.41010E+01   0.81874E+00
   0.41110E+01   0.82002E+00
   0.41210E+01   0.82130E+00
   0.41310E+01   0.82256E+00
   0.41410E+01   0.82382E+00
   0.41510E+01   0.82508E+00
   0.41610E+01   0.82634E+00
   0.41710E+01   0.82758E+00
   0.41810E+01   0.82882E+00
   0.41910E+01   0.83005E+00
   0.42010E+01   0.83128E+00
   0.42110E+01   0.83250E+00
   0.42210E+01   0.83372E+00
   0.42310E+01   0.83493E+00
   0.42410E+01   0.83613E+00
   0.42510E+01   0.83732E+00
   0.42610E+01   0.83852E+00
   0.42710E+01   0.83970E+00
   0.42810E+01   0.84088E+00
   0.42910E+01   0.84206E+00
   0.43010E+01   0.84323E+00
   0.43110E+01   0.84439E+00
   0.43210E+01   0.84554E+00
   0.43310E+01   0.84669E+00
   0.43410E+01   0.84783E+00
   0.43510E+01   0.84896E+00
   0.43610E+01   0.85009E+00
   0.43710E+01   0.85121E+00
   0.43810E+01   0.85233E+00
   0.43910E+01   0.85344E+00
   0.44010E+01   0.85455E+00
   0.44110E+01   0.85564E+00
   0.44210E+01   0.85673E+00
   0.44310E+01   0.85782E+00
   0.44410E+01   0.85890E+00
   0.44510E+01   0.85997E+00
   0.44610E+01   0.86104E+00
   0.44710E+01   0.86209E+00
   0.44810E+01   0.86315E+00
   0.44910E+01   0.86419E+00
   0.45010E+01   0.86524E+00
   0.45110E+01   0.86627E+00
   0.45210E+01   0.86730E+00
   0.45310E+01   0.86832E+00
   0.45410E+01   0.86933E+00
   0.45510E+01   0.87034E+00
   0.45610E+01   0.87134E+00
   0.45710E+01   0.87233E+00
   0.45810E+01   0.87332E+00
   0.45910E+01   0.87431E+00
   0.46010E+01   0.87528E+00
   0.46110E+01   0.87625E+00
   0.46210E+01   0.87721E+00
   0.46310E+01   0.87817E+00
   0.46410E+01   0.87911E+00
   0.46510E+01   0.88005E+00
   0.46610E+01   0.88099E+00
   0.46710E+01   0.88192E+00
   0.46810E+01   0.88284E+00
   0.46910E+01   0.88375E+00
   0.47010E+01   0.88466E+00
   0.47110E+01   0.88556E+00
   0.47210E+01   0.88646E+00
   0.47310E+01   0.88735E+00
   0.47410E+01   0.88823E+00
   0.47510E+01   0.88910E+00
   0.47610E+01   0.88997E+00
   0.47710E+01   0.89083E+00
   0.47810E+01   0.89168E+00
   0.47910E+01   0.89253E+00
   0.48010E+01   0.89337E+00
   0.48110E+01   0.89421E+00
   0.48210E+01   0.89504E+00
   0.48310E+01   0.89586E+00
   0.48410E+01   0.89667E+00
   0.48510E+01   0.89747E+00
   0.48610E+01   0.89828E+00
   0.48710E+01   0.89907E+00
   0.48810E+01   0.89985E+00
   0.48910E+01   0.90063E+00
   0.49010E+01   0.90141E+00
   0.49110E+01   0.90217E+00
   0.49210E+01   0.90293E+00
   0.49310E+01   0.90368E+00
   0.49410E+01   0.90443E+00
   0.49510E+01   0.90517E+00
   0.49610E+01   0.90590E+00
   0.49710E+01   0.90662E+00
   0.49810E+01   0.90734E+00
   0.49910E+01   0.90805E+00
   0.50010E+01   0.90875E+00
   0.50109E+01   0.90944E+00
   0.50209E+01   0.91013E+00
   0.50309E+01   0.91081E+00
   0.50409E+01   0.91149E+00
   0.50509E+01   0.91216E+00
   0.50609E+01   0.91282E+00
   0.50709E+01   0.91347E+00
   0.50809E+01   0.91412E+00
   0.50909E+01   0.91475E+00
   0.51009E+01   0.91539E+00
   0.51109E+01   0.91601E+00
   0.51209E+01   0.91663E+00
   0.51309E+01   0.91724E+00
   0.51409E+01   0.91784E+00
   0.51509E+01   0.91844E+00
   0.51609E+01   0.91903E+00
   0.51709E+01   0.91961E+00
   0.51809E+01   0.92018E+00
   0.51909E+01   0.92075E+00
   0.52009E+01   0.92131E+00
   0.52109E+01   0.92187E+00
   0.52209E+01   0.92241E+00
   0.52309E+01   0.92295E+00
   0.52409E+01   0.92348E+00
   0.52509E+01   0.92401E+00
   0.52609E+01   0.92453E+00
   0.52709E+01   0.92504E+00
   0.52809E+01   0.92554E+00
   0.52909E+01   0.92603E+00
   0.53009E+01   0.92652E+00
   0.53109E+01   0.92700E+00
   0.53209E+01   0.92747E+00
   0.53309E+01   0.92794E+00
   0.53409E+01   0.92840E+00
   0.53509E+01   0.92886E+00
   0.53609E+01   0.92930E+00
   0.53709E+01   0.92974E+00
   0.53809E+01   0.93017E+00
   0.53909E+01   0.93059E+00
   0.54009E+01   0.93100E+00
   0.54109E+01   0.93141E+00
   0.54209E+01   0.93181E+00
   0.54309E+01   0.93221E+00
   0.54409E+01   0.93259E+00
   0.54509E+01   0.93297E+00
   0.54609E+01   0.93334E+00
   0.54709E+01   0.93370E+00
   0.54809E+01   0.93406E+00
   0.54909E+01   0.93441E+00
   0.55009E+01   0.93475E+00
   0.55109E+01   0.93509E+00
   0.55209E+01   0.93541E+00
   0.55309E+01   0.93573E+00
   0.55409E+01   0.93605E+00
   0.55509E+01   0.93635E+00
   0.55609E+01   0.93665E+00
   0.55709E+01   0.93694E+00
   0.55809E+01   0.93722E+00
   0.55909E+01   0.93750E+00
   0.56009E+01   0.93777E+00
   0.56109E+01   0.93803E+00
   0.56209E+01   0.93828E+00
   0.56309E+01   0.93853E+00
   0.56409E+01   0.93877E+00
   0.56509E+01   0.93900E+00
   0.56609E+01   0.93922E+00
   0.56709E+01   0.93944E+00
   0.56809E+01   0.93964E+00
   0.56909E+01   0.93985E+00
   0.57009E+01   0.94004E+00
   0.57109E+01   0.94023E+00
   0.57209E+01   0.94041E+00
   0.57309E+01   0.94058E+00
   0.57409E+01   0.94074E+00
   0.57509E+01   0.94090E+00
   0.57609E+01   0.94105E+00
   0.57709E+01   0.94119E+00
   0.57809E+01   0.94133E+00
   0.57909E+01   0.94146E+00
   0.58009E+01   0.94158E+00
   0.58109E+01   0.94169E+00
   0.58209E+01   0.94180E+00
   0.58309E+01   0.94190E+00
   0.58409E+01   0.94199E+00
   0.58509E+01   0.94207E+00
   0.58609E+01   0.94215E+00
   0.58709E+01   0.94222E+00
   0.58809E+01   0.94228E+00
   0.58909E+01   0.94234E+00
   0.59009E+01   0.94239E+00
   0.59109E+01   0.94243E+00
   0.59209E+01   0.94246E+00
   0.59309E+01   0.94249E+00
   0.59409E+01   0.94251E+00
   0.59509E+01   0.94253E+00
   0.59609E+01   0.94253E+00
   0.59709E+01   0.94254E+00


   0.11000E-01   0.93057E-04
   0.21000E-01   0.61980E-03
   0.31000E-01   0.18534E-02
   0.41000E-01   0.38735E-02
   0.51000E-01   0.65943E-02
   0.60999E-01   0.98116E-02
   0.70999E-01   0.13335E-01
   0.80999E-01   0.16985E-01
   0.90999E-01   0.20639E-01
   0.10100E+00   0.24199E-01
   0.11100E+00   0.27661E-01
   0.12100E+00   0.30969E-01
   0.13100E+00   0.34143E-01
   0.14100E+00   0.37163E-01
   0.15100E+00   0.40068E-01
   0.16100E+00   0.42847E-01
   0.17100E+00   0.45535E-01
   0.18100E+00   0.48141E-01
   0.19100E+00   0.50691E-01
   0.20100E+00   0.53165E-01
   0.21100E+00   0.55591E-01
   0.22100E+00   0.57981E-01
   0.23100E+00   0.60327E-01
   0.24100E+00   0.62627E-01
   0.25100E+00   0.64903E-01
   0.26100E+00   0.67154E-01
   0.27100E+00   0.69382E-01
   0.28100E+00   0.71588E-01
   0.29100E+00   0.73773E-01
   0.30100E+00   0.75952E-01
   0.31100E+00   0.78121E-01
   0.32100E+00   0.80274E-01
   0.33100E+00   0.82416E-01
   0.34100E+00   0.84567E-01
   0.35100E+00   0.86698E-01
   0.36100E+00   0.88833E-01
   0.37100E+00   0.90967E-01
   0.38100E+00   0.93091E-01
   0.39100E+00   0.95203E-01
   0.40100E+00   0.97313E-01
   0.41100E+00   0.99443E-01
   0.42100E+00   0.10157E+00
   0.43100E+00   0.10368E+00
   0.44100E+00   0.10580E+00
   0.45100E+00   0.10792E+00
   0.46100E+00   0.11004E+00
   0.47100E+00   0.11217E+00
   0.48100E+00   0.11428E+00
   0.49100E+00   0.11642E+00
   0.50100E+00   0.11856E+00
   0.51099E+00   0.12068E+00
   0.52099E+00   0.12281E+00
   0.53099E+00   0.12496E+00
   0.54099E+00   0.12711E+00
   0.55099E+00   0.12927E+00
   0.56099E+00   0.13143E+00
   0.57099E+00   0.13360E+00
   0.58099E+00   0.13578E+00
   0.59099E+00   0.13795E+00
   0.60099E+00   0.14013E+00
   0.61099E+00   0.14230E+00
   0.62099E+00   0.14448E+00
   0.63099E+00   0.14665E+00
   0.64099E+00   0.14882E+00
   0.65099E+00   0.15099E+00
   0.66099E+00   0.15318E+00
   0.67099E+00   0.15537E+00
   0.68099E+00   0.15756E+00
   0.69099E+00   0.15974E+00
   0.70099E+00   0.16195E+00
   0.71099E+00   0.16415E+00
   0.72099E+00   0.16634E+00
   0.73099E+00   0.16855E+00
   0.74099E+00   0.17075E+00
   0.75099E+00   0.17297E+00
   0.76099E+00   0.17519E+00
   0.77099E+00   0.17742E+00
   0.78099E+00   0.17964E+00
   0.79099E+00   0.18188E+00
   0.80099E+00   0.18410E+00
   0.81099E+00   0.18635E+00
   0.82099E+00   0.18858E+00
   0.83099E+00   0.19082E+00
   0.84099E+00   0.19306E+00
   0.85099E+00   0.19531E+00
   0.86099E+00   0.19755E+00
   0.87099E+00   0.19980E+00
   0.88099E+00   0.20206E+00
   0.89099E+00   0.20431E+00
   0.90099E+00   0.20657E+00
   0.91099E+00   0.20884E+00
   0.92099E+00   0.21111E+00
   0.93099E+00   0.21337E+00
   0.94099E+00   0.21565E+00
   0.95099E+00   0.21792E+00
   0.96099E+00   0.22019E+00
   0.97099E+00   0.22247E+00
   0.98099E+00   0.22474E+00
   0.99099E+00   0.22701E+00
   0.10010E+01   0.22930E+00
   0.10110E+01   0.23158E+00
   0.10210E+01   0.23386E+00
   0.10310E+01   0.23614E+00
   0.10410E+01   0.23843E+00
   0.10510E+01   0.24072E+00
   0.10610E+01   0.24302E+00
   0.10710E+01   0.24530E+00
   0.10810E+01   0.24760E+00
   0.10910E+01   0.24989E+00
   0.11010E+01   0.25219E+00
   0.11110E+01   0.25449E+00
   0.11210E+01   0.25679E+00
   0.11310E+01   0.25908E+00
   0.11410E+01   0.26138E+00
   0.11510E+01   0.26368E+00
   0.11610E+01   0.26599E+00
   0.11710E+01   0.26829E+00
   0.11810E+01   0.27060E+00
   0.11910E+01   0.27291E+00
   0.12010E+01   0.27521E+00
   0.12110E+01   0.27750E+00
   0.12210E+01   0.27981E+00
   0.12310E+01   0.28211E+00
   0.12410E+01   0.28442E+00
   0.12510E+01   0.28673E+00
   0.12610E+01   0.28904E+00
   0.12710E+01   0.29135E+00
   0.12810E+01   0.29366E+00
   0.12910E+01   0.29597E+00
   0.13010E+01   0.29828E+00
   0.13110E+01   0.30060E+00
   0.13210E+01   0.30291E+00
   0.13310E+01   0.30523E+00
   0.13410E+01   0.30755E+00
   0.13510E+01   0.30987E+00
   0.13610E+01   0.31219E+00
   0.13710E+01   0.31451E+00
   0.13810E+01   0.31683E+00
   0.13910E+01   0.31915E+00
   0.14010E+01   0.32147E+00
   0.14110E+01   0.32379E+00
   0.14210E+01   0.32611E+00
   0.14310E+01   0.32843E+00
   0.14410E+01   0.33075E+00
   0.14510E+01   0.33307E+00
   0.14610E+01   0.33539E+00
   0.14710E+01   0.33770E+00
   0.14810E+01   0.34001E+00
   0.14910E+01   0.34233E+00
   0.15010E+01   0.34464E+00
   0.15110E+01   0.34694E+00
   0.15210E+01   0.34925E+00
   0.15310E+01   0.35155E+00
   0.15410E+01   0.35385E+00
   0.15510E+01   0.35615E+00
   0.15610E+01   0.35845E+00
   0.15710E+01   0.36075E+00
   0.15810E+01   0.36305E+00
   0.15910E+01   0.36535E+00
   0.16010E+01   0.36764E+00
   0.16110E+01   0.36993E+00
   0.16210E+01   0.37222E+00
   0.16310E+01   0.37450E+00
   0.16410E+01   0.37681E+00
   0.16510E+01   0.37910E+00
   0.16610E+01   0.38140E+00
   0.16710E+01   0.38369E+00
   0.16810E+01   0.38597E+00
   0.16910E+01   0.38825E+00
   0.17010E+01   0.39053E+00
   0.17110E+01   0.39282E+00
   0.17210E+01   0.39509E+00
   0.17310E+01   0.39737E+00
   0.17410E+01   0.39964E+00
   0.17510E+01   0.40192E+00
   0.17610E+01   0.40420E+00
   0.17710E+01   0.40647E+00
   0.17810E+01   0.40874E+00
   0.17910E+01   0.41101E+00
   0.18010E+01   0.41328E+00
   0.18110E+01   0.41554E+00
   0.18210E+01   0.41780E+00
   0.18310E+01   0.42007E+00
   0.18410E+01   0.42233E+00
   0.18510E+01   0.42459E+00
   0.18610E+01   0.42685E+00
   0.18710E+01   0.42910E+00
   0.18810E+01   0.43135E+00
   0.18910E+01   0.43359E+00
   0.19010E+01   0.43583E+00
   0.19110E+01   0.43809E+00
   0.19210E+01   0.44033E+00
   0.19310E+01   0.44257E+00
   0.19410E+01   0.44481E+00
   0.19510E+01   0.44705E+00
   0.19610E+01   0.44927E+00
   0.19710E+01   0.45150E+00
   0.19810E+01   0.45373E+00
   0.19910E+01   0.45596E+00
   0.20010E+01   0.45819E+00
   0.20110E+01   0.46041E+00
   0.20210E+01   0.46263E+00
   0.20310E+01   0.46484E+00
   0.20410E+01   0.46706E+00
   0.20510E+01   0.46927E+00
   0.20610E+01   0.47149E+00
   0.20710E+01   0.47369E+00
   0.20810E+01   0.47590E+00
   0.20910E+01   0.47809E+00
   0.21010E+01   0.48030E+00
   0.21110E+01   0.48249E+00
   0.21210E+01   0.48469E+00
   0.21310E+01   0.48688E+00
   0.21410E+01   0.48906E+00
   0.21510E+01   0.49124E+00
   0.21610E+01   0.49343E+00
   0.21710E+01   0.49561E+00
   0.21810E+01   0.49778E+00
   0.21910E+01   0.49995E+00
   0.22010E+01   0.50212E+00
   0.22110E+01   0.50429E+00
   0.22210E+01   0.50646E+00
   0.22310E+01   0.50862E+00
   0.22410E+01   0.51078E+00
   0.22510E+01   0.51293E+00
   0.22610E+01   0.51509E+00
   0.22710E+01   0.51725E+00
   0.22810E+01   0.51939E+00
   0.22910E+01   0.52154E+00
   0.23010E+01   0.52367E+00
   0.23110E+01   0.52580E+00
   0.23210E+01   0.52794E+00
   0.23310E+01   0.53007E+00
   0.23410E+01   0.53219E+00
   0.23510E+01   0.53431E+00
   0.23610E+01   0.53642E+00
   0.23710E+01   0.53854E+00
   0.23810E+01   0.54066E+00
   0.23910E+01   0.54276E+00
   0.24010E+01   0.54487E+00
   0.24110E+01   0.54698E+00
   0.24210E+01   0.54908E+00
   0.24310E+01   0.55118E+00
   0.24410E+01   0.55327E+00
   0.24510E+01   0.55536E+00
   0.24610E+01   0.55745E+00
   0.24710E+01   0.55953E+00
   0.24810E+01   0.56161E+00
   0.24910E+01   0.56369E+00
   0.25010E+01   0.56575E+00
   0.25110E+01   0.56783E+00
   0.25210E+01   0.56989E+00
   0.25310E+01   0.57195E+00
   0.25410E+01   0.57401E+00
   0.25510E+01   0.57605E+00
   0.25610E+01   0.57811E+00
   0.25710E+01   0.58015E+00
   0.25810E+01   0.58219E+00
   0.25910E+01   0.58422E+00
   0.26010E+01   0.58625E+00
   0.26110E+01   0.58828E+00
   0.26210E+01   0.59031E+00
   0.26310E+01   0.59233E+00
   0.26410E+01   0.59434E+00
   0.26510E+01   0.59636E+00
   0.26610E+01   0.59837E+00
   0.26710E+01   0.60038E+00
   0.26810E+01   0.60238E+00
   0.26910E+01   0.60437E+00
   0.27010E+01   0.60636E+00
   0.27110E+01   0.60835E+00
   0.27210E+01   0.61033E+00
   0.27310E+01   0.61231E+00
   0.27410E+01   0.61429E+00
   0.27510E+01   0.61626E+00
   0.27610E+01   0.61823E+00
   0.27710E+01   0.62019E+00
   0.27810E+01   0.62215E+00
   0.27910E+01   0.62411E+00
   0.28010E+01   0.62606E+00
   0.28110E+01   0.62801E+00
   0.28210E+01   0.62995E+00
   0.28310E+01   0.63188E+00
   0.28410E+01   0.63381E+00
   0.28510E+01   0.63574E+00
   0.28610E+01   0.63767E+00
   0.28710E+01   0.63958E+00
   0.28810E+01   0.64151E+00
   0.28910E+01   0.64342E+00
   0.29010E+01   0.64532E+00
   0.29110E+01   0.64723E+00
   0.29210E+01   0.64912E+00
   0.29310E+01   0.65101E+00
   0.29410E+01   0.65290E+00
   0.29510E+01   0.65478E+00
   0.29610E+01   0.65666E+00
   0.29710E+01   0.65853E+00
   0.29810E+01   0.66041E+00
   0.29910E+01   0.66227E+00
   0.30010E+01   0.66413E+00
   0.30110E+01   0.66598E+00
   0.30210E+01   0.66784E+00
   0.30310E+01   0.66969E+00
   0.30410E+01   0.67153E+00
   0.30510E+01   0.67336E+00
   0.30610E+01   0.67519E+00
   0.30710E+01   0.67702E+00
   0.30810E+01   0.67884E+00
   0.30910E+01   0.68066E+00
   0.31010E+01   0.68247E+00
   0.31110E+01   0.68427E+00
   0.31210E+01   0.68608E+00
   0.31310E+01   0.68788E+00
   0.31410E+01   0.68967E+00
   0.31510E+01   0.69146E+00
   0.31610E+01   0.69324E+00
   0.31710E+01   0.69502E+00
   0.31810E+01   0.69680E+00
   0.31910E+01   0.69856E+00
   0.32010E+01   0.70032E+00
   0.32110E+01   0.70209E+00
   0.32210E+01   0.70384E+00
   0.32310E+01   0.70559E+00
   0.32410E+01   0.70733E+00
   0.32510E+01   0.70906E+00
   0.32610E+01   0.71080E+00
   0.32710E+01   0.71252E+00
   0.32810E+01   0.71425E+00
   0.32910E+01   0.71596E+00
   0.33010E+01   0.71767E+00
   0.33110E+01   0.71938E+00
   0.33210E+01   0.72108E+00
   0.33310E+01   0.72278E+00
   0.33410E+01   0.72447E+00
   0.33510E+01   0.72615E+00
   0.33610E+01   0.72783E+00
   0.33710E+01   0.72951E+00
   0.33810E+01   0.73117E+00
   0.33910E+01   0.73284E+00
   0.34010E+01   0.73449E+00
   0.34110E+01   0.73615E+00
   0.34210E+01   0.73780E+00
   0.34310E+01   0.73944E+00
   0.34410E+01   0.74108E+00
   0.34510E+01   0.74271E+00
   0.34610E+01   0.74433E+00
   0.34710E+01   0.74595E+00
   0.34810E+01   0.74757E+00
   0.34910E+01   0.74918E+00
   0.35010E+01   0.75078E+00
   0.35110E+01   0.75237E+00
   0.35210E+01   0.75397E+00
   0.35310E+01   0.75556E+00
   0.35410E+01   0.75714E+00
   0.35510E+01   0.75871E+00
   0.35610E+01   0.76028E+00
   0.35710E+01   0.76184E+00
   0.35810E+01   0.76341E+00
   0.35910E+01   0.76496E+00
   0.36010E+01   0.76651E+00
   0.36110E+01   0.76805E+00
   0.36210E+01   0.76959E+00
   0.36310E+01   0.77111E+00
   0.36410E+01   0.77264E+00
   0.36510E+01   0.77416E+00
   0.36610E+01   0.77567E+00
   0.36710E+01   0.77718E+00
   0.36810E+01   0.77868E+00
   0.36910E+01   0.78017E+00
   0.37010E+01   0.78167E+00
   0.37110E+01   0.78315E+00
   0.37210E+01   0.78463E+00
   0.37310E+01   0.78610E+00
   0.37410E+01   0.78757E+00
   0.37510E+01   0.78903E+00
   0.37610E+01   0.79048E+00
   0.37710E+01   0.79193E+00
   0.37810E+01   0.79338E+00
   0.37910E+01   0.79482E+00
   0.38010E+01   0.79625E+00
   0.38110E+01   0.79767E+00
   0.38210E+01   0.79909E+00
   0.38310E+01   0.80050E+00
   0.38410E+01   0.80190E+00
   0.38510E+01   0.80331E+00
   0.38610E+01   0.80471E+00
   0.38710E+01   0.80609E+00
   0.38810E+01   0.80748E+00
   0.38910E+01   0.80885E+00
   0.39010E+01   0.81022E+00
   0.39110E+01   0.81159E+00
   0.39210E+01   0.81294E+00
   0.39310E+01   0.81430E+00
   0.39410E+01   0.81565E+00
   0.39510E+01   0.81699E+00
   0.39610E+01   0.81832E+00
   0.39710E+01   0.81965E+00
   0.39810E+01   0.82097E+00
   0.39910E+01   0.82228E+00
   0.40010E+01   0.82359E+00
   0.40110E+01   0.82489E+00
   0.40210E+01   0.82619E+00
   0.40310E+01   0.82747E+00
   0.40410E+01   0.82876E+00
   0.40510E+01   0.83004E+00
   0.40610E+01   0.83131E+00
   0.40710E+01   0.83258E+00
   0.40810E+01   0.83384E+00
   0.40910E+01   0.83509E+00
   0.41010E+01   0.83633E+00
   0.41110E+01   0.83757E+00
   0.41210E+01   0.83880E+00
   0.41310E+01   0.84003E+00
   0.41410E+01   0.84125E+00
   0.41510E+01   0.84246E+00
   0.41610E+01   0.84367E+00
   0.41710E+01   0.84487E+00
   0.41810E+01   0.84606E+00
   0.41910E+01   0.84724E+00
   0.42010E+01   0.84842E+00
   0.42110E+01   0.84959E+00
   0.42210E+01   0.85076E+00
   0.42310E+01   0.85192E+00
   0.42410E+01   0.85307E+00
   0.42510E+01   0.85421E+00
   0.42610E+01   0.85535E+00
   0.42710E+01   0.85649E+00
   0.42810E+01   0.85762E+00
   0.42910E+01   0.85874E+00
   0.43010E+01   0.85985E+00
   0.43110E+01   0.86096E+00
   0.43210E+01   0.86206E+00
   0.43310E+01   0.86315E+00
   0.43410E+01   0.86423E+00
   0.43510E+01   0.86531E+00
   0.43610E+01   0.86639E+00
   0.43710E+01   0.86745E+00
   0.43810E+01   0.86851E+00
   0.43910E+01   0.86957E+00
   0.44010E+01   0.87062E+00
   0.44110E+01   0.87166E+00
   0.44210E+01   0.87269E+00
   0.44310E+01   0.87372E+00
   0.44410E+01   0.87474E+00
   0.44510E+01   0.87576E+00
   0.44610E+01   0.87677E+00
   0.44710E+01   0.87777E+00
   0.44810E+01   0.87876E+00
   0.44910E+01   0.87975E+00
   0.45010E+01   0.88073E+00
   0.45110E+01   0.88170E+00
   0.45210E+01   0.88267E+00
   0.45310E+01   0.88363E+00
   0.45410E+01   0.88458E+00
   0.45510E+01   0.88553E+00
   0.45610E+01   0.88647E+00
   0.45710E+01   0.88741E+00
   0.45810E+01   0.88833E+00
   0.45910E+01   0.88925E+00
   0.46010E+01   0.89016E+00
   0.46110E+01   0.89106E+00
   0.46210E+01   0.89196E+00
   0.46310E+01   0.89285E+00
   0.46410E+01   0.89374E+00
   0.46510E+01   0.89461E+00
   0.46610E+01   0.89548E+00
   0.46710E+01   0.89634E+00
   0.46810E+01   0.89720E+00
   0.46910E+01   0.89805E+00
   0.47010E+01   0.89889E+00
   0.47110E+01   0.89973E+00
   0.47210E+01   0.90056E+00
   0.47310E+01   0.90137E+00
   0.47410E+01   0.90219E+00
   0.47510E+01   0.90299E+00
   0.47610E+01   0.90379E+00
   0.47710E+01   0.90458E+00
   0.47810E+01   0.90537E+00
   0.47910E+01   0.90615E+00
   0.48010E+01   0.90692E+00
   0.48110E+01   0.90768E+00
   0.48210E+01   0.90844E+00
   0.48310E+01   0.90918E+00
   0.48410E+01   0.90993E+00
   0.48510E+01   0.91066E+00
   0.48610E+01   0.91139E+00
   0.48710E+01   0.91211E+00
   0.48810E+01   0.91282E+00
   0.48910E+01   0.91353E+00
   0.49010E+01   0.91423E+00
   0.49110E+01   0.91492E+00
   0.49210E+01   0.91560E+00
   0.49310E+01   0.91628E+00
   0.49410E+01   0.91695E+00
   0.49510E+01   0.91761E+00
   0.49610E+01   0.91827E+00
   0.49710E+01   0.91891E+00
   0.49810E+01   0.91955E+00
   0.49910E+01   0.92018E+00
   0.50010E+01   0.92081E+00
   0.50109E+01   0.92143E+00
   0.50209E+01   0.92204E+00
   0.50309E+01   0.92265E+00
   0.50409E+01   0.92324E+00
   0.50509E+01   0.92383E+00
   0.50609E+01   0.92441E+00
   0.50709E+01   0.92499E+00
   0.50809E+01   0.92555E+00
   0.50909E+01   0.92611E+00
   0.51009E+01   0.92666E+00
   0.51109E+01   0.92721E+00
   0.51209E+01   0.92775E+00
   0.51309E+01   0.92828E+00
   0.51409E+01   0.92880E+00
   0.51509E+01   0.92931E+00
   0.51609E+01   0.92982E+00
   0.51709E+01   0.93032E+00
   0.51809E+01   0.93082E+00
   0.51909E+01   0.93130E+00
   0.52009E+01   0.93178E+00
   0.52109E+01   0.93225E+00
   0.52209E+01   0.93272E+00
   0.52309E+01   0.93317E+00
   0.52409E+01   0.93362E+00
   0.52509E+01   0.93406E+00
   0.52609E+01   0.93450E+00
   0.52709E+01   0.93492E+00
   0.52809E+01   0.93534E+00
   0.52909E+01   0.93575E+00
   0.53009E+01   0.93615E+00
   0.53109E+01   0.93655E+00
   0.53209E+01   0.93693E+00
   0.53309E+01   0.93731E+00
   0.53409E+01   0.93769E+00
   0.53509E+01   0.93805E+00
   0.53609E+01   0.93841E+00
   0.53709E+01   0.93876E+00
   0.53809E+01   0.93910E+00
   0.53909E+01   0.93944E+00
   0.54009E+01   0.93976E+00
   0.54109E+01   0.94008E+00
   0.54209E+01   0.94039E+00
   0.54309E+01   0.94070E+00
   0.54409E+01   0.94100E+00
   0.54509E+01   0.94129E+00
   0.54609E+01   0.94157E+00
   0.54709E+01   0.94184E+00
   0.54809E+01   0.94211E+00
   0.54909E+01   0.94237E+00
   0.55009E+01   0.94262E+00
   0.55109E+01   0.94287E+00
   0.55209E+01   0.94310E+00
   0.55309E+01   0.94333E+00
   0.55409E+01   0.94355E+00
   0.55509E+01   0.94377E+00
   0.55609E+01   0.94397E+00
   0.55709E+01   0.94417E+00
   0.55809E+01   0.94436E+00
   0.55909E+01   0.94455E+00
   0.56009E+01   0.94472E+00
   0.56109E+01   0.94489E+00
   0.56209E+01   0.94505E+00
   0.56309E+01   0.94521E+00
   0.56409E+01   0.94535E+00
   0.56509E+01   0.94549E+00
   0.56609E+01   0.94562E+00
   0.56709E+01   0.94575E+00
   0.56809E+01   0.94586E+00
   0.56909E+01   0.94597E+00
   0.57009E+01   0.94608E+00
   0.57109E+01   0.94617E+00
   0.57209E+01   0.94626E+00
   0.57309E+01   0.94634E+00
   0.57409E+01   0.94641E+00
   0.57509E+01   0.94647E+00
   0.57609E+01   0.94653E+00
   0.57709E+01   0.94658E+00
   0.57809E+01   0.94663E+00
   0.57909E+01   0.94666E+00
   0.58009E+01   0.94669E+00
   0.58109E+01   0.94671E+00
   0.58209E+01   0.94673E+00
   0.58309E+01   0.94674E+00
   0.58409E+01   0.94674E+00
   0.58509E+01   0.94674E+00


   0.11000E-01   0.29816E-03
   0.21000E-01   0.17978E-02
   0.31000E-01   0.45857E-02
   0.41000E-01   0.81069E-02
   0.51000E-01   0.11783E-01
   0.60999E-01   0.15256E-01
   0.70999E-01   0.18483E-01
   0.80999E-01   0.21447E-01
   0.90999E-01   0.24225E-01
   0.10100E+00   0.26834E-01
   0.11100E+00   0.29301E-01
   0.12100E+00   0.31668E-01
   0.13100E+00   0.33985E-01
   0.14100E+00   0.36246E-01
   0.15100E+00   0.38457E-01
   0.16100E+00   0.40641E-01
   0.17100E+00   0.42801E-01
   0.18100E+00   0.44935E-01
   0.19100E+00   0.47063E-01
   0.20100E+00   0.49180E-01
   0.21100E+00   0.51295E-01
   0.22100E+00   0.53405E-01
   0.23100E+00   0.55515E-01
   0.24100E+00   0.57628E-01
   0.25100E+00   0.59745E-01
   0.26100E+00   0.61878E-01
   0.27100E+00   0.64008E-01
   0.28100E+00   0.66156E-01
   0.29100E+00   0.68302E-01
   0.30100E+00   0.70442E-01
   0.31100E+00   0.72591E-01
   0.32100E+00   0.74745E-01
   0.33100E+00   0.76912E-01
   0.34100E+00   0.79095E-01
   0.35100E+00   0.81264E-01
   0.36100E+00   0.83443E-01
   0.37100E+00   0.85627E-01
   0.38100E+00   0.87840E-01
   0.39100E+00   0.90053E-01
   0.40100E+00   0.92270E-01
   0.41100E+00   0.94488E-01
   0.42100E+00   0.96724E-01
   0.43100E+00   0.98956E-01
   0.44100E+00   0.10121E+00
   0.45100E+00   0.10345E+00
   0.46100E+00   0.10572E+00
   0.47100E+00   0.10797E+00
   0.48100E+00   0.11024E+00
   0.49100E+00   0.11252E+00
   0.50100E+00   0.11482E+00
   0.51099E+00   0.11710E+00
   0.52099E+00   0.11938E+00
   0.53099E+00   0.12168E+00
   0.54099E+00   0.12398E+00
   0.55099E+00   0.12629E+00
   0.56099E+00   0.12860E+00
   0.57099E+00   0.13092E+00
   0.58099E+00   0.13325E+00
   0.59099E+00   0.13557E+00
   0.60099E+00   0.13790E+00
   0.61099E+00   0.14023E+00
   0.62099E+00   0.14258E+00
   0.63099E+00   0.14494E+00
   0.64099E+00   0.14730E+00
   0.65099E+00   0.14966E+00
   0.66099E+00   0.15200E+00
   0.67099E+00   0.15438E+00
   0.68099E+00   0.15675E+00
   0.69099E+00   0.15911E+00
   0.70099E+00   0.16147E+00
   0.71099E+00   0.16386E+00
   0.72099E+00   0.16623E+00
   0.73099E+00   0.16862E+00
   0.74099E+00   0.17101E+00
   0.75099E+00   0.17339E+00
   0.76099E+00   0.17579E+00
   0.77099E+00   0.17818E+00
   0.78099E+00   0.18058E+00
   0.79099E+00   0.18297E+00
   0.80099E+00   0.18538E+00
   0.81099E+00   0.18778E+00
   0.82099E+00   0.19019E+00
   0.83099E+00   0.19259E+00
   0.84099E+00   0.19500E+00
   0.85099E+00   0.19740E+00
   0.86099E+00   0.19981E+00
   0.87099E+00   0.20221E+00
   0.88099E+00   0.20463E+00
   0.89099E+00   0.20703E+00
   0.90099E+00   0.20944E+00
   0.91099E+00   0.21185E+00
   0.92099E+00   0.21426E+00
   0.93099E+00   0.21668E+00
   0.94099E+00   0.21909E+00
   0.95099E+00   0.22149E+00
   0.96099E+00   0.22391E+00
   0.97099E+00   0.22632E+00
   0.98099E+00   0.22873E+00
   0.99099E+00   0.23115E+00
   0.10010E+01   0.23357E+00
   0.10110E+01   0.23598E+00
   0.10210E+01   0.23839E+00
   0.10310E+01   0.24081E+00
   0.10410E+01   0.24321E+00
   0.10510E+01   0.24562E+00
   0.10610E+01   0.24803E+00
   0.10710E+01   0.25045E+00
   0.10810E+01   0.25286E+00
   0.10910E+01   0.25527E+00
   0.11010E+01   0.25768E+00
   0.11110E+01   0.26009E+00
   0.11210E+01   0.26250E+00
   0.11310E+01   0.26490E+00
   0.11410E+01   0.26731E+00
   0.11510E+01   0.26971E+00
   0.11610E+01   0.27212E+00
   0.11710E+01   0.27453E+00
   0.11810E+01   0.27694E+00
   0.11910E+01   0.27933E+00
   0.12010E+01   0.28173E+00
   0.12110E+01   0.28414E+00
   0.12210E+01   0.28654E+00
   0.12310E+01   0.28894E+00
   0.12410E+01   0.29134E+00
   0.12510E+01   0.29375E+00
   0.12610E+01   0.29614E+00
   0.12710E+01   0.29853E+00
   0.12810E+01   0.30092E+00
   0.12910E+01   0.30331E+00
   0.13010E+01   0.30570E+00
   0.13110E+01   0.30809E+00
   0.13210E+01   0.31048E+00
   0.13310E+01   0.31287E+00
   0.13410E+01   0.31525E+00
   0.13510E+01   0.31764E+00
   0.13610E+01   0.32003E+00
   0.13710E+01   0.32242E+00
   0.13810E+01   0.32481E+00
   0.13910E+01   0.32717E+00
   0.14010E+01   0.32954E+00
   0.14110E+01   0.33190E+00
   0.14210E+01   0.33427E+00
   0.14310E+01   0.33663E+00
   0.14410E+01   0.33900E+00
   0.14510E+01   0.34136E+00
   0.14610E+01   0.34372E+00
   0.14710E+01   0.34608E+00
   0.14810E+01   0.34844E+00
   0.14910E+01   0.35079E+00
   0.15010E+01   0.35315E+00
   0.15110E+01   0.35550E+00
   0.15210E+01   0.35785E+00
   0.15310E+01   0.36020E+00
   0.15410E+01   0.36254E+00
   0.15510E+01   0.36488E+00
   0.15610E+01   0.36722E+00
   0.15710E+01   0.36956E+00
   0.15810E+01   0.37189E+00
   0.15910E+01   0.37422E+00
   0.16010E+01   0.37655E+00
   0.16110E+01   0.37887E+00
   0.16210E+01   0.38119E+00
   0.16310E+01   0.38352E+00
   0.16410E+01   0.38585E+00
   0.16510E+01   0.38818E+00
   0.16610E+01   0.39051E+00
   0.16710E+01   0.39283E+00
   0.16810E+01   0.39515E+00
   0.16910E+01   0.39746E+00
   0.17010E+01   0.39977E+00
   0.17110E+01   0.40207E+00
   0.17210E+01   0.40438E+00
   0.17310E+01   0.40668E+00
   0.17410E+01   0.40898E+00
   0.17510E+01   0.41127E+00
   0.17610E+01   0.41356E+00
   0.17710E+01   0.41585E+00
   0.17810E+01   0.41813E+00
   0.17910E+01   0.42042E+00
   0.18010E+01   0.42271E+00
   0.18110E+01   0.42499E+00
   0.18210E+01   0.42727E+00
   0.18310E+01   0.42954E+00
   0.18410E+01   0.43181E+00
   0.18510E+01   0.43408E+00
   0.18610E+01   0.43634E+00
   0.18710E+01   0.43860E+00
   0.18810E+01   0.44085E+00
   0.18910E+01   0.44310E+00
   0.19010E+01   0.44536E+00
   0.19110E+01   0.44761E+00
   0.19210E+01   0.44986E+00
   0.19310E+01   0.45210E+00
   0.19410E+01   0.45433E+00
   0.19510E+01   0.45657E+00
   0.19610E+01   0.45880E+00
   0.19710E+01   0.46102E+00
   0.19810E+01   0.46326E+00
   0.19910E+01   0.46548E+00
   0.20010E+01   0.46771E+00
   0.20110E+01   0.46992E+00
   0.20210E+01   0.47213E+00
   0.20310E+01   0.47434E+00
   0.20410E+01   0.47654E+00
   0.20510E+01   0.47874E+00
   0.20610E+01   0.48095E+00
   0.20710E+01   0.48315E+00
   0.20810E+01   0.48534E+00
   0.20910E+01   0.48753E+00
   0.21010E+01   0.48971E+00
   0.21110E+01   0.49189E+00
   0.21210E+01   0.49406E+00
   0.21310E+01   0.49625E+00
   0.21410E+01   0.49842E+00
   0.21510E+01   0.50059E+00
   0.21610E+01   0.50275E+00
   0.21710E+01   0.50491E+00
   0.21810E+01   0.50706E+00
   0.21910E+01   0.50921E+00
   0.22010E+01   0.51136E+00
   0.22110E+01   0.51351E+00
   0.22210E+01   0.51565E+00
   0.22310E+01   0.51779E+00
   0.22410E+01   0.51993E+00
   0.22510E+01   0.52205E+00
   0.22610E+01   0.52418E+00
   0.22710E+01   0.52631E+00
   0.22810E+01   0.52843E+00
   0.22910E+01   0.53055E+00
   0.23010E+01   0.53266E+00
   0.23110E+01   0.53476E+00
   0.23210E+01   0.53687E+00
   0.23310E+01   0.53897E+00
   0.23410E+01   0.54107E+00
   0.23510E+01   0.54316E+00
   0.23610E+01   0.54524E+00
   0.23710E+01   0.54732E+00
   0.23810E+01   0.54941E+00
   0.23910E+01   0.55148E+00
   0.24010E+01   0.55356E+00
   0.24110E+01   0.55562E+00
   0.24210E+01   0.55768E+00
   0.24310E+01   0.55975E+00
   0.24410E+01   0.56181E+00
   0.24510E+01   0.56386E+00
   0.24610E+01   0.56591E+00
   0.24710E+01   0.56795E+00
   0.24810E+01   0.56998E+00
   0.24910E+01   0.57202E+00
   0.25010E+01   0.57405E+00
   0.25110E+01   0.57608E+00
   0.25210E+01   0.57810E+00
   0.25310E+01   0.58012E+00
   0.25410E+01   0.58214E+00
   0.25510E+01   0.58415E+00
   0.25610E+01   0.58616E+00
   0.25710E+01   0.58816E+00
   0.25810E+01   0.59015E+00
   0.25910E+01   0.59214E+00
   0.26010E+01   0.59413E+00
   0.26110E+01   0.59611E+00
   0.26210E+01   0.59809E+00
   0.26310E+01   0.60007E+00
   0.26410E+01   0.60203E+00
   0.26510E+01   0.60400E+00
   0.26610E+01   0.60596E+00
   0.26710E+01   0.60792E+00
   0.26810E+01   0.60987E+00
   0.26910E+01   0.61181E+00
   0.27010E+01   0.61376E+00
   0.27110E+01   0.61570E+00
   0.27210E+01   0.61764E+00
   0.27310E+01   0.61957E+00
   0.27410E+01   0.62149E+00
   0.27510E+01   0.62342E+00
   0.27610E+01   0.62534E+00
   0.27710E+01   0.62725E+00
   0.27810E+01   0.62916E+00
   0.27910E+01   0.63106E+00
   0.28010E+01   0.63296E+00
   0.28110E+01   0.63486E+00
   0.28210E+01   0.63675E+00
   0.28310E+01   0.63863E+00
   0.28410E+01   0.64051E+00
   0.28510E+01   0.64238E+00
   0.28610E+01   0.64426E+00
   0.28710E+01   0.64612E+00
   0.28810E+01   0.64798E+00
   0.28910E+01   0.64983E+00
   0.29010E+01   0.65167E+00
   0.29110E+01   0.65352E+00
   0.29210E+01   0.65536E+00
   0.29310E+01   0.65720E+00
   0.29410E+01   0.65903E+00
   0.29510E+01   0.66085E+00
   0.29610E+01   0.66267E+00
   0.29710E+01   0.66449E+00
   0.29810E+01   0.66630E+00
   0.29910E+01   0.66811E+00
   0.30010E+01   0.66990E+00
   0.30110E+01   0.67170E+00
   0.30210E+01   0.67350E+00
   0.30310E+01   0.67528E+00
   0.30410E+01   0.67706E+00
   0.30510E+01   0.67884E+00
   0.30610E+01   0.68061E+00
   0.30710E+01   0.68238E+00
   0.30810E+01   0.68414E+00
   0.30910E+01   0.68590E+00
   0.31010E+01   0.68765E+00
   0.31110E+01   0.68939E+00
   0.31210E+01   0.69114E+00
   0.31310E+01   0.69287E+00
   0.31410E+01   0.69460E+00
   0.31510E+01   0.69632E+00
   0.31610E+01   0.69804E+00
   0.31710E+01   0.69976E+00
   0.31810E+01   0.70147E+00
   0.31910E+01   0.70317E+00
   0.32010E+01   0.70487E+00
   0.32110E+01   0.70656E+00
   0.32210E+01   0.70826E+00
   0.32310E+01   0.70994E+00
   0.32410E+01   0.71162E+00
   0.32510E+01   0.71329E+00
   0.32610E+01   0.71495E+00
   0.32710E+01   0.71661E+00
   0.32810E+01   0.71827E+00
   0.32910E+01   0.71992E+00
   0.33010E+01   0.72157E+00
   0.33110E+01   0.72321E+00
   0.33210E+01   0.72484E+00
   0.33310E+01   0.72647E+00
   0.33410E+01   0.72809E+00
   0.33510E+01   0.72971E+00
   0.33610E+01   0.73132E+00
   0.33710E+01   0.73293E+00
   0.33810E+01   0.73453E+00
   0.33910E+01   0.73612E+00
   0.34010E+01   0.73771E+00
   0.34110E+01   0.73930E+00
   0.34210E+01   0.74088E+00
   0.34310E+01   0.74245E+00
   0.34410E+01   0.74402E+00
   0.34510E+01   0.74558E+00
   0.34610E+01   0.74714E+00
   0.34710E+01   0.74869E+00
   0.34810E+01   0.75024E+00
   0.34910E+01   0.75178E+00
   0.35010E+01   0.75331E+00
   0.35110E+01   0.75484E+00
   0.35210E+01   0.75636E+00
   0.35310E+01   0.75788E+00
   0.35410E+01   0.75939E+00
   0.35510E+01   0.76090E+00
   0.35610E+01   0.76240E+00
   0.35710E+01   0.76389E+00
   0.35810E+01   0.76538E+00
   0.35910E+01   0.76686E+00
   0.36010E+01   0.76834E+00
   0.36110E+01   0.76981E+00
   0.36210E+01   0.77128E+00
   0.36310E+01   0.77274E+00
   0.36410E+01   0.77419E+00
   0.36510E+01   0.77563E+00
   0.36610E+01   0.77708E+00
   0.36710E+01   0.77852E+00
   0.36810E+01   0.77995E+00
   0.36910E+01   0.78137E+00
   0.37010E+01   0.78279E+00
   0.37110E+01   0.78420E+00
   0.37210E+01   0.78561E+00
   0.37310E+01   0.78701E+00
   0.37410E+01   0.78840E+00
   0.37510E+01   0.78980E+00
   0.37610E+01   0.79118E+00
   0.37710E+01   0.79256E+00
   0.37810E+01   0.79392E+00
   0.37910E+01   0.79529E+00
   0.38010E+01   0.79665E+00
   0.38110E+01   0.79800E+00
   0.38210E+01   0.79934E+00
   0.38310E+01   0.80068E+00
   0.38410E+01   0.80202E+00
   0.38510E+01   0.80335E+00
   0.38610E+01   0.80467E+00
   0.38710E+01   0.80598E+00
   0.38810E+01   0.80729E+00
   0.38910E+01   0.80860E+00
   0.39010E+01   0.80989E+00
   0.39110E+01   0.81118E+00
   0.39210E+01   0.81247E+00
   0.39310E+01   0.81374E+00
   0.39410E+01   0.81501E+00
   0.39510E+01   0.81628E+00
   0.39610E+01   0.81754E+00
   0.39710E+01   0.81880E+00
   0.39810E+01   0.82005E+00
   0.39910E+01   0.82129E+00
   0.40010E+01   0.82252E+00
   0.40110E+01   0.82375E+00
   0.40210E+01   0.82497E+00
   0.40310E+01   0.82619E+00
   0.40410E+01   0.82740E+00
   0.40510E+01   0.82860E+00
   0.40610E+01   0.82979E+00
   0.40710E+01   0.83098E+00
   0.40810E+01   0.83217E+00
   0.40910E+01   0.83335E+00
   0.41010E+01   0.83452E+00
   0.41110E+01   0.83568E+00
   0.41210E+01   0.83684E+00
   0.41310E+01   0.83799E+00
   0.41410E+01   0.83914E+00
   0.41510E+01   0.84027E+00
   0.41610E+01   0.84140E+00
   0.41710E+01   0.84253E+00
   0.41810E+01   0.84365E+00
   0.41910E+01   0.84476E+00
   0.42010E+01   0.84587E+00
   0.42110E+01   0.84697E+00
   0.42210E+01   0.84806E+00
   0.42310E+01   0.84915E+00
   0.42410E+01   0.85023E+00
   0.42510E+01   0.85130E+00
   0.42610E+01   0.85236E+00
   0.42710E+01   0.85342E+00
   0.42810E+01   0.85447E+00
   0.42910E+01   0.85552E+00
   0.43010E+01   0.85656E+00
   0.43110E+01   0.85759E+00
   0.43210E+01   0.85862E+00
   0.43310E+01   0.85964E+00
   0.43410E+01   0.86066E+00
   0.43510E+01   0.86166E+00
   0.43610E+01   0.86266E+00
   0.43710E+01   0.86365E+00
   0.43810E+01   0.86464E+00
   0.43910E+01   0.86562E+00
   0.44010E+01   0.86659E+00
   0.44110E+01   0.86756E+00
   0.44210E+01   0.86852E+00
   0.44310E+01   0.86947E+00
   0.44410E+01   0.87042E+00
   0.44510E+01   0.87135E+00
   0.44610E+01   0.87228E+00
   0.44710E+01   0.87321E+00
   0.44810E+01   0.87413E+00
   0.44910E+01   0.87504E+00
   0.45010E+01   0.87595E+00
   0.45110E+01   0.87684E+00
   0.45210E+01   0.87773E+00
   0.45310E+01   0.87861E+00
   0.45410E+01   0.87949E+00
   0.45510E+01   0.88036E+00
   0.45610E+01   0.88122E+00
   0.45710E+01   0.88208E+00
   0.45810E+01   0.88293E+00
   0.45910E+01   0.88377E+00
   0.46010E+01   0.88461E+00
   0.46110E+01   0.88543E+00
   0.46210E+01   0.88626E+00
   0.46310E+01   0.88707E+00
   0.46410E+01   0.88788E+00
   0.46510E+01   0.88868E+00
   0.46610E+01   0.88947E+00
   0.46710E+01   0.89026E+00
   0.46810E+01   0.89104E+00
   0.46910E+01   0.89181E+00
   0.47010E+01   0.89258E+00
   0.47110E+01   0.89334E+00
   0.47210E+01   0.89409E+00
   0.47310E+01   0.89483E+00
   0.47410E+01   0.89557E+00
   0.47510E+01   0.89630E+00
   0.47610E+01   0.89702E+00
   0.47710E+01   0.89773E+00
   0.47810E+01   0.89844E+00
   0.47910E+01   0.89915E+00
   0.48010E+01   0.89984E+00
   0.48110E+01   0.90053E+00
   0.48210E+01   0.90121E+00
   0.48310E+01   0.90188E+00
   0.48410E+01   0.90255E+00
   0.48510E+01   0.90321E+00
   0.48610E+01   0.90386E+00
   0.48710E+01   0.90450E+00
   0.48810E+01   0.90514E+00
   0.48910E+01   0.90577E+00
   0.49010E+01   0.90639E+00
   0.49110E+01   0.90701E+00
   0.49210E+01   0.90761E+00
   0.49310E+01   0.90822E+00
   0.49410E+01   0.90881E+00
   0.49510E+01   0.90940E+00
   0.49610E+01   0.90998E+00
   0.49710E+01   0.91055E+00
   0.49810E+01   0.91111E+00
   0.49910E+01   0.91167E+00
   0.50010E+01   0.91222E+00
   0.50109E+01   0.91276E+00
   0.50209E+01   0.91330E+00
   0.50309E+01   0.91383E+00
   0.50409E+01   0.91435E+00
   0.50509E+01   0.91486E+00
   0.50609E+01   0.91537E+00
   0.50709E+01   0.91587E+00
   0.50809E+01   0.91636E+00
   0.50909E+01   0.91685E+00
   0.51009E+01   0.91732E+00
   0.51109E+01   0.91780E+00
   0.51209E+01   0.91826E+00
   0.51309E+01   0.91872E+00
   0.51409E+01   0.91916E+00
   0.51509E+01   0.91961E+00
   0.51609E+01   0.92004E+00
   0.51709E+01   0.92046E+00
   0.51809E+01   0.92088E+00
   0.51909E+01   0.92129E+00
   0.52009E+01   0.92169E+00
   0.52109E+01   0.92209E+00
   0.52209E+01   0.92248E+00
   0.52309E+01   0.92286E+00
   0.52409E+01   0.92323E+00
   0.52509E+01   0.92360E+00
   0.52609E+01   0.92396E+00
   0.52709E+01   0.92431E+00
   0.52809E+01   0.92465E+00
   0.52909E+01   0.92499E+00
   0.53009E+01   0.92532E+00
   0.53109E+01   0.92564E+00
   0.53209E+01   0.92596E+00
   0.53309E+01   0.92626E+00
   0.53409E+01   0.92656E+00
   0.53509E+01   0.92685E+00
   0.53609E+01   0.92714E+00
   0.53709E+01   0.92741E+00
   0.53809E+01   0.92768E+00
   0.53909E+01   0.92794E+00
   0.54009E+01   0.92820E+00
   0.54109E+01   0.92845E+00
   0.54209E+01   0.92869E+00
   0.54309E+01   0.92892E+00
   0.54409E+01   0.92914E+00
   0.54509E+01   0.92936E+00
   0.54609E+01   0.92957E+00
   0.54709E+01   0.92978E+00
   0.54809E+01   0.92997E+00
   0.54909E+01   0.93016E+00
   0.55009E+01   0.93034E+00
   0.55109E+01   0.93051E+00
   0.55209E+01   0.93068E+00
   0.55309E+01   0.93084E+00
   0.55409E+01   0.93099E+00
   0.55509E+01   0.93113E+00
   0.55609E+01   0.93126E+00
   0.55709E+01   0.93139E+00
   0.55809E+01   0.93151E+00
   0.55909E+01   0.93163E+00
   0.56009E+01   0.93173E+00
   0.56109E+01   0.93183E+00
   0.56209E+01   0.93193E+00
   0.56309E+01   0.93201E+00
   0.56409E+01   0.93209E+00
   0.56509E+01   0.93216E+00
   0.56609E+01   0.93222E+00
   0.56709E+01   0.93228E+00
   0.56809E+01   0.93233E+00
   0.56909E+01   0.93237E+00
   0.57009E+01   0.93240E+00
   0.57109E+01   0.93243E+00
   0.57209E+01   0.93245E+00
   0.57309E+01   0.93247E+00
   0.57409E+01   0.93247E+00
   0.57509E+01   0.93248E+00




==> anc/Figure6/1outM_2fermiInt_m10_m6_y50.dat <==
   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10000E-07


   0.21000E-01   0.10001E-07


   0.21000E-01   0.10001E-07


   0.21000E-01   0.10002E-07
   0.41000E-01   0.10012E-07
   0.61000E-01   0.10039E-07
   0.81000E-01   0.10092E-07
   0.10100E+00   0.10177E-07
   0.12100E+00   0.10304E-07
   0.14100E+00   0.10481E-07
   0.16100E+00   0.10715E-07
   0.18100E+00   0.11016E-07
   0.20100E+00   0.11391E-07
   0.22100E+00   0.11849E-07
   0.24100E+00   0.12398E-07
   0.26100E+00   0.13046E-07
   0.28100E+00   0.13801E-07
   0.30100E+00   0.14671E-07
   0.32100E+00   0.15666E-07
   0.34100E+00   0.16792E-07
   0.36100E+00   0.18058E-07
   0.38100E+00   0.19473E-07
   0.40100E+00   0.21044E-07
   0.42100E+00   0.22781E-07
   0.44100E+00   0.24690E-07
   0.46100E+00   0.26780E-07
   0.48100E+00   0.29060E-07
   0.50100E+00   0.31538E-07
   0.52100E+00   0.34222E-07
   0.54100E+00   0.37120E-07
   0.56100E+00   0.40240E-07
   0.58100E+00   0.43591E-07
   0.60100E+00   0.47180E-07
   0.62100E+00   0.51017E-07
   0.64100E+00   0.55109E-07
   0.66100E+00   0.59464E-07
   0.68100E+00   0.64092E-07
   0.70100E+00   0.68999E-07
   0.72100E+00   0.74194E-07
   0.74100E+00   0.79685E-07
   0.76100E+00   0.85482E-07
   0.78100E+00   0.91591E-07
   0.80100E+00   0.98021E-07
   0.82100E+00   0.10478E-06
   0.84100E+00   0.11188E-06
   0.86100E+00   0.11932E-06
   0.88100E+00   0.12712E-06
   0.90100E+00   0.13527E-06
   0.92100E+00   0.14380E-06
   0.94100E+00   0.15271E-06
   0.96100E+00   0.16200E-06
   0.98100E+00   0.17169E-06
   0.10010E+01   0.18179E-06
   0.10210E+01   0.19229E-06
   0.10410E+01   0.20321E-06
   0.10610E+01   0.21457E-06
   0.10810E+01   0.22635E-06
   0.11010E+01   0.23858E-06
   0.11210E+01   0.25127E-06
   0.11410E+01   0.26441E-06
   0.11610E+01   0.27803E-06
   0.11810E+01   0.29212E-06
   0.12010E+01   0.30670E-06
   0.12210E+01   0.32177E-06
   0.12410E+01   0.33734E-06
   0.12610E+01   0.35342E-06
   0.12810E+01   0.37002E-06
   0.13010E+01   0.38715E-06
   0.13210E+01   0.40481E-06
   0.13410E+01   0.42302E-06
   0.13610E+01   0.44178E-06
   0.13810E+01   0.46109E-06
   0.14010E+01   0.48098E-06
   0.14210E+01   0.50144E-06
   0.14410E+01   0.52248E-06
   0.14610E+01   0.54412E-06
   0.14810E+01   0.56635E-06
   0.15010E+01   0.58920E-06
   0.15210E+01   0.61266E-06
   0.15410E+01   0.63675E-06
   0.15610E+01   0.66147E-06
   0.15810E+01   0.68683E-06
   0.16010E+01   0.71284E-06
   0.16210E+01   0.73951E-06
   0.16410E+01   0.76685E-06
   0.16610E+01   0.79486E-06
   0.16810E+01   0.82356E-06
   0.17010E+01   0.85294E-06
   0.17210E+01   0.88303E-06
   0.17410E+01   0.91382E-06
   0.17610E+01   0.94533E-06
   0.17810E+01   0.97756E-06
   0.18010E+01   0.10105E-05
   0.18210E+01   0.10442E-05
   0.18410E+01   0.10787E-05
   0.18610E+01   0.11139E-05
   0.18810E+01   0.11499E-05
   0.19010E+01   0.11866E-05
   0.19210E+01   0.12241E-05
   0.19410E+01   0.12625E-05
   0.19610E+01   0.13016E-05
   0.19810E+01   0.13415E-05
   0.20010E+01   0.13822E-05
   0.20210E+01   0.14238E-05
   0.20410E+01   0.14662E-05
   0.20610E+01   0.15094E-05
   0.20810E+01   0.15535E-05
   0.21010E+01   0.15984E-05
   0.21210E+01   0.16438E-05
   0.21410E+01   0.16901E-05
   0.21610E+01   0.17371E-05
   0.21810E+01   0.17851E-05
   0.22010E+01   0.18340E-05
   0.22210E+01   0.18837E-05
   0.22410E+01   0.19344E-05
   0.22610E+01   0.19859E-05
   0.22810E+01   0.20384E-05
   0.23010E+01   0.20919E-05
   0.23210E+01   0.21462E-05
   0.23410E+01   0.22015E-05
   0.23610E+01   0.22578E-05
   0.23810E+01   0.23150E-05
   0.24010E+01   0.23732E-05
   0.24210E+01   0.24323E-05
   0.24410E+01   0.24925E-05
   0.24610E+01   0.25536E-05
   0.24810E+01   0.26157E-05
   0.25010E+01   0.26789E-05
   0.25210E+01   0.27431E-05
   0.25410E+01   0.28083E-05
   0.25610E+01   0.28745E-05
   0.25810E+01   0.29418E-05
   0.26010E+01   0.30101E-05
   0.26210E+01   0.30795E-05
   0.26410E+01   0.31499E-05
   0.26610E+01   0.32214E-05
   0.26810E+01   0.32941E-05
   0.27010E+01   0.33678E-05
   0.27210E+01   0.34426E-05
   0.27410E+01   0.35185E-05
   0.27610E+01   0.35955E-05
   0.27810E+01   0.36736E-05
   0.28010E+01   0.37529E-05
   0.28210E+01   0.38333E-05
   0.28410E+01   0.39149E-05
   0.28610E+01   0.39976E-05
   0.28810E+01   0.40815E-05
   0.29010E+01   0.41666E-05
   0.29210E+01   0.42528E-05
   0.29410E+01   0.43402E-05
   0.29610E+01   0.44289E-05
   0.29810E+01   0.45187E-05
   0.30010E+01   0.46098E-05
   0.30210E+01   0.47020E-05
   0.30410E+01   0.47955E-05
   0.30610E+01   0.48903E-05
   0.30810E+01   0.49862E-05
   0.31010E+01   0.50835E-05
   0.31210E+01   0.51820E-05
   0.31410E+01   0.52818E-05
   0.31610E+01   0.53828E-05
   0.31810E+01   0.54851E-05
   0.32010E+01   0.55888E-05
   0.32210E+01   0.56937E-05
   0.32410E+01   0.58000E-05
   0.32610E+01   0.59075E-05
   0.32810E+01   0.60164E-05
   0.33010E+01   0.61266E-05
   0.33210E+01   0.62382E-05
   0.33410E+01   0.63511E-05
   0.33610E+01   0.64654E-05
   0.33810E+01   0.65811E-05
   0.34010E+01   0.66979E-05
   0.34210E+01   0.68152E-05
   0.34410E+01   0.69338E-05
   0.34610E+01   0.70539E-05
   0.34810E+01   0.71753E-05
   0.35010E+01   0.72981E-05
   0.35210E+01   0.74224E-05
   0.35410E+01   0.75481E-05
   0.35610E+01   0.76752E-05
   0.35810E+01   0.78037E-05
   0.36010E+01   0.79337E-05
   0.36210E+01   0.80651E-05
   0.36410E+01   0.81980E-05
   0.36610E+01   0.83324E-05
   0.36810E+01   0.84682E-05
   0.37010E+01   0.86055E-05
   0.37210E+01   0.87443E-05
   0.37410E+01   0.88846E-05
   0.37610E+01   0.90264E-05
   0.37810E+01   0.91698E-05
   0.38010E+01   0.93146E-05
   0.38210E+01   0.94610E-05
   0.38410E+01   0.96090E-05
   0.38610E+01   0.97584E-05
   0.38810E+01   0.99095E-05
   0.39010E+01   0.10062E-04
   0.39210E+01   0.10216E-04
   0.39410E+01   0.10372E-04
   0.39610E+01   0.10529E-04
   0.39810E+01   0.10688E-04
   0.40010E+01   0.10849E-04
   0.40210E+01   0.11011E-04
   0.40410E+01   0.11175E-04
   0.40610E+01   0.11340E-04
   0.40810E+01   0.11507E-04
   0.41010E+01   0.11676E-04
   0.41210E+01   0.11846E-04
   0.41410E+01   0.12018E-04
   0.41610E+01   0.12192E-04
   0.41810E+01   0.12367E-04
   0.42010E+01   0.12544E-04
   0.42210E+01   0.12723E-04
   0.42410E+01   0.12904E-04
   0.42610E+01   0.13086E-04
   0.42810E+01   0.13270E-04
   0.43010E+01   0.13455E-04
   0.43210E+01   0.13641E-04
   0.43410E+01   0.13828E-04
   0.43610E+01   0.14017E-04
   0.43810E+01   0.14208E-04
   0.44010E+01   0.14400E-04
   0.44210E+01   0.14595E-04
   0.44410E+01   0.14791E-04
   0.44610E+01   0.14988E-04
   0.44810E+01   0.15188E-04
   0.45010E+01   0.15389E-04
   0.45210E+01   0.15592E-04
   0.45410E+01   0.15797E-04
   0.45610E+01   0.16004E-04
   0.45810E+01   0.16213E-04
   0.46010E+01   0.16423E-04
   0.46210E+01   0.16635E-04
   0.46410E+01   0.16849E-04
   0.46610E+01   0.17065E-04
   0.46810E+01   0.17283E-04
   0.47010E+01   0.17503E-04
   0.47210E+01   0.17724E-04
   0.47410E+01   0.17948E-04
   0.47610E+01   0.18173E-04
   0.47810E+01   0.18400E-04
   0.48010E+01   0.18629E-04
   0.48210E+01   0.18860E-04
   0.48410E+01   0.19093E-04
   0.48610E+01   0.19328E-04
   0.48810E+01   0.19565E-04
   0.49010E+01   0.19804E-04
   0.49210E+01   0.20045E-04
   0.49410E+01   0.20287E-04
   0.49610E+01   0.20532E-04
   0.49810E+01   0.20779E-04
   0.50010E+01   0.21027E-04
   0.50210E+01   0.21278E-04
   0.50410E+01   0.21531E-04
   0.50610E+01   0.21785E-04
   0.50810E+01   0.22039E-04
   0.51010E+01   0.22296E-04
   0.51210E+01   0.22554E-04
   0.51410E+01   0.22814E-04
   0.51610E+01   0.23076E-04
   0.51810E+01   0.23341E-04
   0.52010E+01   0.23607E-04
   0.52210E+01   0.23876E-04
   0.52410E+01   0.24146E-04
   0.52610E+01   0.24419E-04
   0.52810E+01   0.24693E-04
   0.53010E+01   0.24970E-04
   0.53210E+01   0.25249E-04
   0.53410E+01   0.25530E-04
   0.53610E+01   0.25813E-04
   0.53810E+01   0.26098E-04
   0.54010E+01   0.26386E-04
   0.54210E+01   0.26675E-04
   0.54410E+01   0.26967E-04
   0.54610E+01   0.27260E-04
   0.54810E+01   0.27556E-04
   0.55010E+01   0.27854E-04
   0.55210E+01   0.28155E-04
   0.55410E+01   0.28457E-04
   0.55610E+01   0.28762E-04
   0.55810E+01   0.29069E-04
   0.56010E+01   0.29378E-04
   0.56210E+01   0.29689E-04
   0.56410E+01   0.30002E-04
   0.56610E+01   0.30318E-04
   0.56810E+01   0.30636E-04
   0.57010E+01   0.30956E-04
   0.57210E+01   0.31278E-04
   0.57410E+01   0.31600E-04
   0.57610E+01   0.31924E-04
   0.57810E+01   0.32250E-04
   0.58010E+01   0.32578E-04
   0.58210E+01   0.32909E-04
   0.58410E+01   0.33241E-04
   0.58610E+01   0.33577E-04
   0.58810E+01   0.33914E-04
   0.59010E+01   0.34254E-04
   0.59210E+01   0.34596E-04
   0.59410E+01   0.34940E-04
   0.59610E+01   0.35287E-04
   0.59810E+01   0.35636E-04
   0.60010E+01   0.35988E-04
   0.60210E+01   0.36342E-04
   0.60410E+01   0.36698E-04
   0.60610E+01   0.37056E-04
   0.60810E+01   0.37417E-04
   0.61010E+01   0.37780E-04
   0.61210E+01   0.38146E-04
   0.61410E+01   0.38514E-04
   0.61610E+01   0.38884E-04
   0.61810E+01   0.39257E-04
   0.62010E+01   0.39633E-04
   0.62210E+01   0.40010E-04
   0.62410E+01   0.40390E-04
   0.62610E+01   0.40773E-04
   0.62810E+01   0.41158E-04
   0.63010E+01   0.41545E-04
   0.63210E+01   0.41931E-04
   0.63410E+01   0.42320E-04
   0.63610E+01   0.42711E-04
   0.63810E+01   0.43105E-04
   0.64010E+01   0.43501E-04
   0.64210E+01   0.43899E-04
   0.64410E+01   0.44300E-04
   0.64610E+01   0.44704E-04
   0.64810E+01   0.45110E-04
   0.65010E+01   0.45518E-04
   0.65210E+01   0.45929E-04
   0.65410E+01   0.46343E-04
   0.65610E+01   0.46759E-04
   0.65810E+01   0.47178E-04
   0.66010E+01   0.47599E-04
   0.66210E+01   0.48023E-04
   0.66410E+01   0.48449E-04
   0.66610E+01   0.48878E-04
   0.66810E+01   0.49310E-04
   0.67010E+01   0.49744E-04
   0.67210E+01   0.50181E-04
   0.67410E+01   0.50620E-04
   0.67610E+01   0.51062E-04
   0.67810E+01   0.51507E-04
   0.68010E+01   0.51954E-04
   0.68210E+01   0.52404E-04
   0.68410E+01   0.52852E-04
   0.68610E+01   0.53303E-04
   0.68810E+01   0.53757E-04
   0.69010E+01   0.54213E-04
   0.69210E+01   0.54671E-04
   0.69410E+01   0.55133E-04
   0.69610E+01   0.55597E-04
   0.69810E+01   0.56063E-04
   0.70010E+01   0.56533E-04
   0.70210E+01   0.57005E-04
   0.70410E+01   0.57479E-04
   0.70610E+01   0.57957E-04
   0.70810E+01   0.58437E-04
   0.71010E+01   0.58920E-04
   0.71210E+01   0.59406E-04
   0.71410E+01   0.59894E-04
   0.71610E+01   0.60385E-04
   0.71810E+01   0.60879E-04
   0.72010E+01   0.61376E-04
   0.72210E+01   0.61875E-04
   0.72410E+01   0.62377E-04
   0.72610E+01   0.62882E-04
   0.72810E+01   0.63390E-04
   0.73010E+01   0.63900E-04
   0.73210E+01   0.64413E-04
   0.73410E+01   0.64924E-04
   0.73610E+01   0.65438E-04
   0.73810E+01   0.65955E-04
   0.74010E+01   0.66474E-04
   0.74210E+01   0.66997E-04
   0.74410E+01   0.67522E-04
   0.74610E+01   0.68050E-04
   0.74810E+01   0.68581E-04
   0.75010E+01   0.69114E-04
   0.75210E+01   0.69651E-04
   0.75410E+01   0.70190E-04
   0.75610E+01   0.70733E-04
   0.75810E+01   0.71278E-04
   0.76010E+01   0.71826E-04
   0.76210E+01   0.72377E-04
   0.76410E+01   0.72931E-04
   0.76610E+01   0.73487E-04
   0.76810E+01   0.74047E-04
   0.77010E+01   0.74610E-04
   0.77210E+01   0.75175E-04
   0.77410E+01   0.75744E-04
   0.77610E+01   0.76315E-04
   0.77810E+01   0.76889E-04
   0.78010E+01   0.77460E-04
   0.78210E+01   0.78035E-04
   0.78410E+01   0.78613E-04
   0.78610E+01   0.79193E-04
   0.78810E+01   0.79777E-04
   0.79010E+01   0.80363E-04
   0.79210E+01   0.80953E-04
   0.79410E+01   0.81545E-04
   0.79610E+01   0.82141E-04
   0.79810E+01   0.82739E-04
   0.80010E+01   0.83341E-04
   0.80210E+01   0.83945E-04
   0.80410E+01   0.84553E-04
   0.80610E+01   0.85164E-04
   0.80810E+01   0.85777E-04
   0.81010E+01   0.86394E-04
   0.81210E+01   0.87014E-04
   0.81410E+01   0.87636E-04
   0.81610E+01   0.88262E-04
   0.81810E+01   0.88891E-04
   0.82010E+01   0.89523E-04
   0.82210E+01   0.90153E-04
   0.82410E+01   0.90785E-04
   0.82610E+01   0.91420E-04
   0.82810E+01   0.92058E-04
   0.83010E+01   0.92700E-04
   0.83210E+01   0.93344E-04
   0.83410E+01   0.93991E-04
   0.83610E+01   0.94642E-04
   0.83810E+01   0.95296E-04
   0.84010E+01   0.95953E-04
   0.84210E+01   0.96613E-04
   0.84410E+01   0.97276E-04
   0.84610E+01   0.97942E-04
   0.84810E+01   0.98611E-04
   0.85010E+01   0.99284E-04
   0.85210E+01   0.99960E-04
   0.85410E+01   0.10064E-03
   0.85610E+01   0.10132E-03
   0.85810E+01   0.10201E-03
   0.86010E+01   0.10269E-03
   0.86210E+01   0.10339E-03
   0.86410E+01   0.10407E-03
   0.86610E+01   0.10477E-03
   0.86810E+01   0.10546E-03
   0.87010E+01   0.10616E-03
   0.87210E+01   0.10686E-03
   0.87410E+01   0.10756E-03
   0.87610E+01   0.10827E-03
   0.87810E+01   0.10898E-03
   0.88010E+01   0.10970E-03
   0.88210E+01   0.11041E-03
   0.88410E+01   0.11113E-03
   0.88610E+01   0.11186E-03
   0.88810E+01   0.11258E-03
   0.89010E+01   0.11331E-03
   0.89210E+01   0.11405E-03
   0.89410E+01   0.11478E-03
   0.89610E+01   0.11553E-03
   0.89810E+01   0.11627E-03
   0.90010E+01   0.11702E-03
   0.90210E+01   0.11776E-03
   0.90410E+01   0.11851E-03
   0.90610E+01   0.11926E-03
   0.90810E+01   0.12001E-03
   0.91010E+01   0.12076E-03
   0.91210E+01   0.12152E-03
   0.91410E+01   0.12229E-03
   0.91610E+01   0.12305E-03
   0.91810E+01   0.12382E-03
   0.92010E+01   0.12460E-03
   0.92210E+01   0.12537E-03
   0.92410E+01   0.12615E-03
   0.92610E+01   0.12694E-03
   0.92810E+01   0.12772E-03
   0.93010E+01   0.12851E-03
   0.93210E+01   0.12930E-03
   0.93410E+01   0.13010E-03
   0.93610E+01   0.13090E-03
   0.93810E+01   0.13170E-03
   0.94010E+01   0.13250E-03
   0.94210E+01   0.13331E-03
   0.94410E+01   0.13411E-03
   0.94610E+01   0.13492E-03
   0.94810E+01   0.13573E-03
   0.95010E+01   0.13655E-03
   0.95210E+01   0.13737E-03
   0.95410E+01   0.13819E-03
   0.95610E+01   0.13902E-03
   0.95810E+01   0.13985E-03
   0.96010E+01   0.14068E-03
   0.96210E+01   0.14152E-03
   0.96410E+01   0.14236E-03
   0.96610E+01   0.14321E-03
   0.96810E+01   0.14405E-03
   0.97010E+01   0.14490E-03
   0.97210E+01   0.14576E-03
   0.97410E+01   0.14662E-03
   0.97610E+01   0.14747E-03
   0.97810E+01   0.14833E-03
   0.98010E+01   0.14919E-03
   0.98210E+01   0.15005E-03
   0.98410E+01   0.15092E-03
   0.98610E+01   0.15179E-03
   0.98810E+01   0.15266E-03
   0.99010E+01   0.15354E-03
   0.99210E+01   0.15442E-03
   0.99410E+01   0.15531E-03
   0.99610E+01   0.15620E-03
   0.99810E+01   0.15709E-03
   0.10001E+02   0.15798E-03
   0.10021E+02   0.15888E-03
   0.10041E+02   0.15979E-03
   0.10061E+02   0.16069E-03
   0.10081E+02   0.16160E-03
   0.10101E+02   0.16251E-03
   0.10121E+02   0.16342E-03
   0.10141E+02   0.16433E-03
   0.10161E+02   0.16524E-03
   0.10181E+02   0.16616E-03
   0.10201E+02   0.16709E-03
   0.10221E+02   0.16801E-03
   0.10241E+02   0.16894E-03
   0.10261E+02   0.16988E-03
   0.10281E+02   0.17082E-03
   0.10301E+02   0.17176E-03
   0.10321E+02   0.17270E-03
   0.10341E+02   0.17365E-03
   0.10361E+02   0.17460E-03
   0.10381E+02   0.17556E-03
   0.10401E+02   0.17652E-03
   0.10421E+02   0.17747E-03
   0.10441E+02   0.17843E-03
   0.10461E+02   0.17939E-03
   0.10481E+02   0.18036E-03
   0.10501E+02   0.18133E-03
   0.10521E+02   0.18230E-03
   0.10541E+02   0.18328E-03
   0.10561E+02   0.18426E-03
   0.10581E+02   0.18524E-03
   0.10601E+02   0.18623E-03
   0.10621E+02   0.18722E-03
   0.10641E+02   0.18821E-03
   0.10661E+02   0.18921E-03
   0.10681E+02   0.19022E-03
   0.10701E+02   0.19122E-03
   0.10721E+02   0.19223E-03
   0.10741E+02   0.19324E-03
   0.10761E+02   0.19424E-03
   0.10781E+02   0.19526E-03
   0.10801E+02   0.19627E-03
   0.10821E+02   0.19729E-03
   0.10841E+02   0.19831E-03
   0.10861E+02   0.19934E-03
   0.10881E+02   0.20037E-03
   0.10901E+02   0.20140E-03
   0.10921E+02   0.20244E-03
   0.10941E+02   0.20348E-03
   0.10961E+02   0.20453E-03
   0.10981E+02   0.20558E-03
   0.11001E+02   0.20663E-03
   0.11021E+02   0.20769E-03
   0.11041E+02   0.20875E-03
   0.11061E+02   0.20980E-03
   0.11081E+02   0.21086E-03
   0.11101E+02   0.21192E-03
   0.11121E+02   0.21299E-03
   0.11141E+02   0.21406E-03
   0.11161E+02   0.21513E-03
   0.11181E+02   0.21621E-03
   0.11201E+02   0.21729E-03
   0.11221E+02   0.21838E-03
   0.11241E+02   0.21947E-03
   0.11261E+02   0.22056E-03
   0.11281E+02   0.22166E-03
   0.11301E+02   0.22276E-03
   0.11321E+02   0.22386E-03
   0.11341E+02   0.22497E-03
   0.11361E+02   0.22607E-03
   0.11381E+02   0.22717E-03
   0.11401E+02   0.22828E-03
   0.11421E+02   0.22940E-03
   0.11441E+02   0.23052E-03
   0.11461E+02   0.23164E-03
   0.11481E+02   0.23276E-03
   0.11501E+02   0.23389E-03
   0.11521E+02   0.23502E-03
   0.11541E+02   0.23616E-03
   0.11561E+02   0.23730E-03
   0.11581E+02   0.23845E-03
   0.11601E+02   0.23960E-03
   0.11621E+02   0.24075E-03
   0.11641E+02   0.24190E-03
   0.11661E+02   0.24305E-03
   0.11681E+02   0.24420E-03
   0.11701E+02   0.24536E-03
   0.11721E+02   0.24652E-03
   0.11741E+02   0.24768E-03
   0.11761E+02   0.24885E-03
   0.11781E+02   0.25003E-03
   0.11801E+02   0.25120E-03
   0.11821E+02   0.25239E-03
   0.11841E+02   0.25357E-03
   0.11861E+02   0.25476E-03
   0.11881E+02   0.25595E-03
   0.11901E+02   0.25715E-03
   0.11921E+02   0.25834E-03
   0.11941E+02   0.25954E-03
   0.11961E+02   0.26074E-03
   0.11981E+02   0.26194E-03
   0.12001E+02   0.26314E-03
   0.12021E+02   0.26435E-03
   0.12041E+02   0.26557E-03
   0.12061E+02   0.26679E-03
   0.12081E+02   0.26801E-03
   0.12101E+02   0.26923E-03
   0.12121E+02   0.27046E-03
   0.12141E+02   0.27170E-03
   0.12161E+02   0.27294E-03
   0.12181E+02   0.27418E-03
   0.12201E+02   0.27542E-03
   0.12221E+02   0.27665E-03
   0.12241E+02   0.27790E-03
   0.12261E+02   0.27914E-03
   0.12281E+02   0.28039E-03
   0.12301E+02   0.28165E-03
   0.12321E+02   0.28291E-03
   0.12341E+02   0.28417E-03
   0.12361E+02   0.28544E-03
   0.12381E+02   0.28671E-03
   0.12401E+02   0.28798E-03
   0.12421E+02   0.28926E-03
   0.12441E+02   0.29055E-03
   0.12461E+02   0.29183E-03
   0.12481E+02   0.29310E-03
   0.12501E+02   0.29439E-03
   0.12521E+02   0.29568E-03
   0.12541E+02   0.29697E-03
   0.12561E+02   0.29826E-03
   0.12581E+02   0.29956E-03
   0.12601E+02   0.30087E-03
   0.12621E+02   0.30218E-03
   0.12641E+02   0.30349E-03
   0.12661E+02   0.30481E-03
   0.12681E+02   0.30613E-03
   0.12701E+02   0.30745E-03
   0.12721E+02   0.30877E-03
   0.12741E+02   0.31010E-03
   0.12761E+02   0.31142E-03
   0.12781E+02   0.31275E-03
   0.12801E+02   0.31408E-03
   0.12821E+02   0.31542E-03
   0.12841E+02   0.31676E-03
   0.12861E+02   0.31811E-03
   0.12881E+02   0.31946E-03
   0.12901E+02   0.32081E-03
   0.12921E+02   0.32217E-03
   0.12941E+02   0.32353E-03
   0.12961E+02   0.32490E-03
   0.12981E+02   0.32626E-03
   0.13001E+02   0.32762E-03
   0.13021E+02   0.32898E-03
   0.13041E+02   0.33035E-03
   0.13061E+02   0.33173E-03
   0.13081E+02   0.33311E-03
   0.13101E+02   0.33449E-03
   0.13121E+02   0.33588E-03
   0.13141E+02   0.33727E-03
   0.13161E+02   0.33866E-03
   0.13181E+02   0.34006E-03
   0.13201E+02   0.34147E-03
   0.13221E+02   0.34287E-03
   0.13241E+02   0.34427E-03
   0.13261E+02   0.34568E-03
   0.13281E+02   0.34708E-03
   0.13301E+02   0.34850E-03
   0.13321E+02   0.34991E-03
   0.13341E+02   0.35133E-03
   0.13361E+02   0.35276E-03
   0.13381E+02   0.35418E-03
   0.13401E+02   0.35562E-03
   0.13421E+02   0.35706E-03
   0.13441E+02   0.35850E-03
   0.13461E+02   0.35994E-03
   0.13481E+02   0.36138E-03
   0.13501E+02   0.36282E-03
   0.13521E+02   0.36426E-03
   0.13541E+02   0.36571E-03
   0.13561E+02   0.36716E-03
   0.13581E+02   0.36862E-03
   0.13601E+02   0.37008E-03
   0.13621E+02   0.37155E-03
   0.13641E+02   0.37302E-03
   0.13661E+02   0.37450E-03
   0.13681E+02   0.37597E-03
   0.13701E+02   0.37746E-03
   0.13721E+02   0.37893E-03
   0.13741E+02   0.38041E-03
   0.13761E+02   0.38189E-03
   0.13781E+02   0.38338E-03
   0.13801E+02   0.38487E-03
   0.13821E+02   0.38636E-03
   0.13841E+02   0.38786E-03
   0.13861E+02   0.38937E-03
   0.13881E+02   0.39087E-03
   0.13901E+02   0.39239E-03
   0.13921E+02   0.39390E-03
   0.13941E+02   0.39542E-03
   0.13961E+02   0.39693E-03
   0.13981E+02   0.39845E-03
   0.14001E+02   0.39997E-03
   0.14021E+02   0.40149E-03
   0.14041E+02   0.40302E-03
   0.14061E+02   0.40455E-03
   0.14081E+02   0.40609E-03
   0.14101E+02   0.40763E-03
   0.14121E+02   0.40918E-03
   0.14141E+02   0.41073E-03
   0.14161E+02   0.41228E-03
   0.14181E+02   0.41383E-03
   0.14201E+02   0.41538E-03
   0.14221E+02   0.41693E-03
   0.14241E+02   0.41849E-03
   0.14261E+02   0.42005E-03
   0.14281E+02   0.42161E-03
   0.14301E+02   0.42318E-03
   0.14321E+02   0.42476E-03
   0.14341E+02   0.42634E-03
   0.14361E+02   0.42792E-03
   0.14381E+02   0.42951E-03
   0.14401E+02   0.43109E-03
   0.14421E+02   0.43267E-03
   0.14441E+02   0.43425E-03
   0.14461E+02   0.43584E-03
   0.14481E+02   0.43744E-03
   0.14501E+02   0.43904E-03
   0.14521E+02   0.44064E-03
   0.14541E+02   0.44225E-03
   0.14561E+02   0.44386E-03
   0.14581E+02   0.44548E-03
   0.14601E+02   0.44710E-03
   0.14621E+02   0.44871E-03
   0.14641E+02   0.45033E-03
   0.14661E+02   0.45194E-03
   0.14681E+02   0.45357E-03
   0.14701E+02   0.45519E-03
   0.14721E+02   0.45683E-03
   0.14741E+02   0.45846E-03
   0.14761E+02   0.46010E-03
   0.14781E+02   0.46175E-03
   0.14801E+02   0.46340E-03
   0.14821E+02   0.46505E-03
   0.14841E+02   0.46670E-03
   0.14861E+02   0.46835E-03
   0.14881E+02   0.47000E-03
   0.14901E+02   0.47165E-03
   0.14921E+02   0.47331E-03
   0.14941E+02   0.47498E-03
   0.14961E+02   0.47665E-03
   0.14981E+02   0.47832E-03
   0.15001E+02   0.48000E-03
   0.15021E+02   0.48168E-03
   0.15041E+02   0.48337E-03
   0.15061E+02   0.48504E-03
   0.15081E+02   0.48672E-03
   0.15101E+02   0.48841E-03
   0.15121E+02   0.49010E-03
   0.15141E+02   0.49179E-03
   0.15161E+02   0.49349E-03
   0.15181E+02   0.49519E-03
   0.15201E+02   0.49690E-03
   0.15221E+02   0.49861E-03
   0.15241E+02   0.50033E-03
   0.15261E+02   0.50203E-03
   0.15281E+02   0.50374E-03
   0.15301E+02   0.50545E-03
   0.15321E+02   0.50717E-03
   0.15341E+02   0.50889E-03
   0.15361E+02   0.51062E-03
   0.15381E+02   0.51235E-03
   0.15401E+02   0.51408E-03
   0.15421E+02   0.51582E-03
   0.15441E+02   0.51757E-03
   0.15461E+02   0.51930E-03
   0.15481E+02   0.52104E-03
   0.15501E+02   0.52278E-03
   0.15521E+02   0.52453E-03
   0.15541E+02   0.52628E-03
   0.15561E+02   0.52803E-03
   0.15581E+02   0.52979E-03
   0.15601E+02   0.53155E-03
   0.15621E+02   0.53332E-03
   0.15641E+02   0.53509E-03
   0.15661E+02   0.53687E-03
   0.15681E+02   0.53863E-03
   0.15701E+02   0.54040E-03
   0.15721E+02   0.54217E-03
   0.15741E+02   0.54395E-03
   0.15761E+02   0.54573E-03
   0.15781E+02   0.54752E-03
   0.15801E+02   0.54931E-03
   0.15821E+02   0.55111E-03
   0.15841E+02   0.55291E-03
   0.15861E+02   0.55471E-03
   0.15881E+02   0.55651E-03
   0.15901E+02   0.55830E-03
   0.15921E+02   0.56010E-03
   0.15941E+02   0.56191E-03
   0.15961E+02   0.56372E-03
   0.15981E+02   0.56554E-03
   0.16001E+02   0.56735E-03
   0.16021E+02   0.56918E-03
   0.16041E+02   0.57101E-03
   0.16061E+02   0.57283E-03
   0.16081E+02   0.57465E-03
   0.16101E+02   0.57647E-03
   0.16121E+02   0.57830E-03
   0.16141E+02   0.58013E-03
   0.16161E+02   0.58197E-03
   0.16181E+02   0.58382E-03
   0.16201E+02   0.58566E-03
   0.16221E+02   0.58751E-03
   0.16241E+02   0.58937E-03
   0.16261E+02   0.59121E-03
   0.16281E+02   0.59306E-03
   0.16301E+02   0.59491E-03
   0.16321E+02   0.59677E-03
   0.16341E+02   0.59863E-03
   0.16361E+02   0.60050E-03
   0.16381E+02   0.60237E-03
   0.16401E+02   0.60424E-03
   0.16421E+02   0.60612E-03
   0.16441E+02   0.60799E-03
   0.16461E+02   0.60986E-03
   0.16481E+02   0.61174E-03
   0.16501E+02   0.61362E-03
   0.16521E+02   0.61550E-03
   0.16541E+02   0.61739E-03
   0.16561E+02   0.61928E-03
   0.16581E+02   0.62118E-03
   0.16601E+02   0.62308E-03
   0.16621E+02   0.62499E-03
   0.16641E+02   0.62688E-03
   0.16661E+02   0.62878E-03
   0.16681E+02   0.63068E-03
   0.16701E+02   0.63259E-03
   0.16721E+02   0.63450E-03
   0.16741E+02   0.63642E-03
   0.16761E+02   0.63834E-03
   0.16781E+02   0.64026E-03
   0.16801E+02   0.64219E-03
   0.16821E+02   0.64411E-03
   0.16841E+02   0.64603E-03
   0.16861E+02   0.64795E-03
   0.16881E+02   0.64988E-03
   0.16901E+02   0.65182E-03
   0.16921E+02   0.65376E-03
   0.16941E+02   0.65570E-03
   0.16961E+02   0.65765E-03
   0.16981E+02   0.65960E-03
   0.17001E+02   0.66154E-03
   0.17021E+02   0.66348E-03
   0.17041E+02   0.66543E-03
   0.17061E+02   0.66738E-03
   0.17081E+02   0.66934E-03
   0.17101E+02   0.67130E-03
   0.17121E+02   0.67326E-03
   0.17141E+02   0.67523E-03
   0.17161E+02   0.67721E-03
   0.17181E+02   0.67917E-03
   0.17201E+02   0.68113E-03
   0.17221E+02   0.68310E-03
   0.17241E+02   0.68508E-03
   0.17261E+02   0.68706E-03
   0.17281E+02   0.68904E-03
   0.17301E+02   0.69103E-03
   0.17321E+02   0.69302E-03
   0.17341E+02   0.69501E-03
   0.17361E+02   0.69700E-03
   0.17381E+02   0.69898E-03
   0.17401E+02   0.70098E-03
   0.17421E+02   0.70297E-03
   0.17441E+02   0.70497E-03
   0.17461E+02   0.70698E-03
   0.17481E+02   0.70899E-03
   0.17501E+02   0.71100E-03
   0.17521E+02   0.71301E-03
   0.17541E+02   0.71501E-03
   0.17561E+02   0.71702E-03
   0.17581E+02   0.71904E-03
   0.17601E+02   0.72105E-03
   0.17621E+02   0.72308E-03
   0.17641E+02   0.72510E-03
   0.17661E+02   0.72714E-03
   0.17681E+02   0.72917E-03
   0.17701E+02   0.73119E-03
   0.17721E+02   0.73322E-03
   0.17741E+02   0.73525E-03
   0.17761E+02   0.73728E-03
   0.17781E+02   0.73932E-03
   0.17801E+02   0.74137E-03
   0.17821E+02   0.74342E-03
   0.17841E+02   0.74547E-03
   0.17861E+02   0.74751E-03
   0.17881E+02   0.74956E-03
   0.17901E+02   0.75161E-03
   0.17921E+02   0.75366E-03
   0.17941E+02   0.75572E-03
   0.17961E+02   0.75778E-03
   0.17981E+02   0.75984E-03
   0.18001E+02   0.76191E-03
   0.18021E+02   0.76399E-03
   0.18041E+02   0.76605E-03
   0.18061E+02   0.76811E-03
   0.18081E+02   0.77018E-03
   0.18101E+02   0.77225E-03
   0.18121E+02   0.77433E-03
   0.18141E+02   0.77641E-03
   0.18161E+02   0.77850E-03
   0.18181E+02   0.78059E-03
   0.18201E+02   0.78267E-03
   0.18221E+02   0.78475E-03
   0.18241E+02   0.78683E-03
   0.18261E+02   0.78892E-03
   0.18281E+02   0.79102E-03
   0.18301E+02   0.79312E-03
   0.18321E+02   0.79522E-03
   0.18341E+02   0.79733E-03
   0.18361E+02   0.79943E-03
   0.18381E+02   0.80152E-03
   0.18401E+02   0.80363E-03
   0.18421E+02   0.80573E-03
   0.18441E+02   0.80784E-03
   0.18461E+02   0.80996E-03
   0.18481E+02   0.81208E-03
   0.18501E+02   0.81421E-03
   0.18521E+02   0.81632E-03
   0.18541E+02   0.81843E-03
   0.18561E+02   0.82055E-03
   0.18581E+02   0.82267E-03
   0.18601E+02   0.82480E-03
   0.18621E+02   0.82693E-03
   0.18641E+02   0.82907E-03
   0.18661E+02   0.83121E-03
   0.18681E+02   0.83334E-03
   0.18701E+02   0.83547E-03
   0.18721E+02   0.83760E-03
   0.18741E+02   0.83974E-03
   0.18761E+02   0.84188E-03
   0.18781E+02   0.84403E-03
   0.18801E+02   0.84618E-03
   0.18821E+02   0.84834E-03
   0.18841E+02   0.85048E-03
   0.18861E+02   0.85262E-03
   0.18881E+02   0.85477E-03
   0.18901E+02   0.85693E-03
   0.18921E+02   0.85909E-03
   0.18941E+02   0.86125E-03
   0.18961E+02   0.86342E-03
   0.18981E+02   0.86559E-03
   0.19001E+02   0.86774E-03
   0.19021E+02   0.86990E-03
   0.19041E+02   0.87207E-03
   0.19061E+02   0.87424E-03
   0.19081E+02   0.87641E-03
   0.19101E+02   0.87859E-03
   0.19121E+02   0.88078E-03
   0.19141E+02   0.88295E-03
   0.19161E+02   0.88512E-03
   0.19181E+02   0.88730E-03
   0.19201E+02   0.88948E-03
   0.19221E+02   0.89166E-03
   0.19241E+02   0.89385E-03
   0.19261E+02   0.89605E-03
   0.19281E+02   0.89824E-03
   0.19301E+02   0.90042E-03
   0.19321E+02   0.90261E-03
   0.19341E+02   0.90480E-03
   0.19361E+02   0.90700E-03
   0.19381E+02   0.90920E-03
   0.19401E+02   0.91140E-03
   0.19421E+02   0.91361E-03
   0.19441E+02   0.91581E-03
   0.19461E+02   0.91801E-03
   0.19481E+02   0.92021E-03
   0.19501E+02   0.92242E-03
   0.19521E+02   0.92463E-03
   0.19541E+02   0.92684E-03
   0.19561E+02   0.92906E-03
   0.19581E+02   0.93128E-03
   0.19601E+02   0.93349E-03
   0.19621E+02   0.93570E-03
   0.19641E+02   0.93792E-03
   0.19661E+02   0.94014E-03
   0.19681E+02   0.94237E-03
   0.19701E+02   0.94460E-03
   0.19721E+02   0.94683E-03
   0.19741E+02   0.94905E-03
   0.19761E+02   0.95127E-03
   0.19781E+02   0.95350E-03
   0.19801E+02   0.95573E-03
   0.19821E+02   0.95796E-03
   0.19841E+02   0.96020E-03
   0.19861E+02   0.96245E-03
   0.19881E+02   0.96468E-03
   0.19901E+02   0.96691E-03
   0.19921E+02   0.96915E-03
   0.19941E+02   0.97139E-03
   0.19961E+02   0.97364E-03
   0.19981E+02   0.97589E-03
   0.20001E+02   0.97814E-03
   0.20021E+02   0.98038E-03
   0.20041E+02   0.98262E-03
   0.20061E+02   0.98487E-03
   0.20081E+02   0.98712E-03
   0.20101E+02   0.98938E-03
   0.20121E+02   0.99164E-03
   0.20141E+02   0.99390E-03
   0.20161E+02   0.99615E-03
   0.20181E+02   0.99840E-03
   0.20201E+02   0.10007E-02
   0.20221E+02   0.10029E-02
   0.20241E+02   0.10052E-02
   0.20261E+02   0.10075E-02
   0.20281E+02   0.10097E-02
   0.20301E+02   0.10120E-02
   0.20321E+02   0.10142E-02
   0.20341E+02   0.10165E-02
   0.20361E+02   0.10188E-02
   0.20381E+02   0.10211E-02
   0.20401E+02   0.10233E-02
   0.20421E+02   0.10256E-02
   0.20441E+02   0.10279E-02
   0.20461E+02   0.10302E-02
   0.20481E+02   0.10324E-02
   0.20501E+02   0.10347E-02
   0.20521E+02   0.10370E-02
   0.20541E+02   0.10393E-02
   0.20561E+02   0.10416E-02
   0.20581E+02   0.10439E-02
   0.20601E+02   0.10461E-02
   0.20621E+02   0.10484E-02
   0.20641E+02   0.10507E-02
   0.20661E+02   0.10530E-02
   0.20681E+02   0.10553E-02
   0.20701E+02   0.10576E-02
   0.20721E+02   0.10599E-02
   0.20741E+02   0.10622E-02
   0.20761E+02   0.10645E-02
   0.20781E+02   0.10668E-02
   0.20801E+02   0.10691E-02
   0.20821E+02   0.10714E-02
   0.20841E+02   0.10737E-02
   0.20861E+02   0.10760E-02
   0.20881E+02   0.10783E-02
   0.20901E+02   0.10806E-02
   0.20921E+02   0.10829E-02
   0.20941E+02   0.10852E-02
   0.20961E+02   0.10875E-02
   0.20981E+02   0.10898E-02
   0.21001E+02   0.10921E-02
   0.21021E+02   0.10944E-02
   0.21041E+02   0.10967E-02
   0.21061E+02   0.10990E-02
   0.21081E+02   0.11013E-02
   0.21101E+02   0.11037E-02
   0.21121E+02   0.11060E-02
   0.21141E+02   0.11083E-02
   0.21161E+02   0.11106E-02
   0.21181E+02   0.11129E-02
   0.21201E+02   0.11152E-02
   0.21221E+02   0.11175E-02
   0.21241E+02   0.11199E-02
   0.21261E+02   0.11222E-02
   0.21281E+02   0.11245E-02
   0.21301E+02   0.11268E-02
   0.21321E+02   0.11291E-02
   0.21341E+02   0.11315E-02
   0.21361E+02   0.11338E-02
   0.21381E+02   0.11361E-02
   0.21401E+02   0.11384E-02
   0.21421E+02   0.11408E-02
   0.21441E+02   0.11431E-02
   0.21461E+02   0.11454E-02
   0.21481E+02   0.11478E-02
   0.21501E+02   0.11501E-02
   0.21521E+02   0.11524E-02
   0.21541E+02   0.11547E-02
   0.21561E+02   0.11571E-02
   0.21581E+02   0.11594E-02
   0.21601E+02   0.11617E-02
   0.21621E+02   0.11641E-02
   0.21641E+02   0.11664E-02
   0.21661E+02   0.11687E-02
   0.21681E+02   0.11711E-02
   0.21701E+02   0.11734E-02
   0.21721E+02   0.11758E-02
   0.21741E+02   0.11781E-02
   0.21761E+02   0.11804E-02
   0.21781E+02   0.11828E-02
   0.21801E+02   0.11851E-02
   0.21821E+02   0.11874E-02
   0.21841E+02   0.11898E-02
   0.21861E+02   0.11921E-02
   0.21881E+02   0.11945E-02
   0.21901E+02   0.11968E-02
   0.21921E+02   0.11992E-02
   0.21941E+02   0.12015E-02
   0.21961E+02   0.12039E-02
   0.21981E+02   0.12062E-02
   0.22001E+02   0.12085E-02
   0.22021E+02   0.12109E-02
   0.22041E+02   0.12132E-02
   0.22061E+02   0.12156E-02
   0.22081E+02   0.12179E-02
   0.22101E+02   0.12203E-02
   0.22121E+02   0.12226E-02
   0.22141E+02   0.12250E-02
   0.22161E+02   0.12273E-02
   0.22181E+02   0.12297E-02
   0.22201E+02   0.12320E-02
   0.22221E+02   0.12344E-02
   0.22241E+02   0.12367E-02
   0.22261E+02   0.12391E-02
   0.22281E+02   0.12414E-02
   0.22301E+02   0.12438E-02
   0.22321E+02   0.12461E-02
   0.22341E+02   0.12485E-02
   0.22361E+02   0.12509E-02
   0.22381E+02   0.12532E-02
   0.22401E+02   0.12556E-02
   0.22421E+02   0.12579E-02
   0.22441E+02   0.12603E-02
   0.22461E+02   0.12626E-02
   0.22481E+02   0.12650E-02
   0.22501E+02   0.12673E-02
   0.22521E+02   0.12697E-02
   0.22541E+02   0.12721E-02
   0.22561E+02   0.12744E-02
   0.22581E+02   0.12768E-02
   0.22601E+02   0.12791E-02
   0.22621E+02   0.12815E-02
   0.22641E+02   0.12838E-02
   0.22661E+02   0.12862E-02
   0.22681E+02   0.12886E-02
   0.22701E+02   0.12909E-02
   0.22721E+02   0.12933E-02
   0.22741E+02   0.12956E-02
   0.22761E+02   0.12980E-02
   0.22781E+02   0.13003E-02
   0.22801E+02   0.13027E-02
   0.22821E+02   0.13051E-02
   0.22841E+02   0.13074E-02
   0.22861E+02   0.13098E-02
   0.22881E+02   0.13121E-02
   0.22901E+02   0.13145E-02
   0.22921E+02   0.13169E-02
   0.22941E+02   0.13192E-02
   0.22961E+02   0.13216E-02
   0.22981E+02   0.13239E-02
   0.23001E+02   0.13263E-02
   0.23021E+02   0.13287E-02
   0.23041E+02   0.13310E-02
   0.23061E+02   0.13334E-02
   0.23081E+02   0.13357E-02
   0.23101E+02   0.13381E-02
   0.23121E+02   0.13405E-02
   0.23141E+02   0.13428E-02
   0.23161E+02   0.13452E-02
   0.23181E+02   0.13475E-02
   0.23201E+02   0.13499E-02
   0.23221E+02   0.13523E-02
   0.23241E+02   0.13546E-02
   0.23261E+02   0.13570E-02
   0.23281E+02   0.13593E-02
   0.23301E+02   0.13617E-02
   0.23321E+02   0.13641E-02
   0.23341E+02   0.13664E-02
   0.23361E+02   0.13688E-02
   0.23381E+02   0.13711E-02
   0.23401E+02   0.13735E-02
   0.23421E+02   0.13759E-02
   0.23441E+02   0.13782E-02
   0.23461E+02   0.13806E-02
   0.23481E+02   0.13829E-02
   0.23501E+02   0.13853E-02
   0.23521E+02   0.13876E-02
   0.23541E+02   0.13900E-02
   0.23561E+02   0.13924E-02
   0.23581E+02   0.13947E-02
   0.23601E+02   0.13971E-02
   0.23621E+02   0.13994E-02
   0.23641E+02   0.14018E-02
   0.23661E+02   0.14041E-02
   0.23681E+02   0.14065E-02
   0.23701E+02   0.14088E-02
   0.23721E+02   0.14112E-02
   0.23741E+02   0.14135E-02
   0.23761E+02   0.14159E-02
   0.23781E+02   0.14183E-02
   0.23801E+02   0.14206E-02
   0.23821E+02   0.14230E-02
   0.23841E+02   0.14253E-02
   0.23861E+02   0.14277E-02
   0.23881E+02   0.14300E-02
   0.23901E+02   0.14324E-02
   0.23921E+02   0.14347E-02
   0.23941E+02   0.14371E-02
   0.23961E+02   0.14394E-02
   0.23981E+02   0.14418E-02
   0.24001E+02   0.14441E-02
   0.24021E+02   0.14465E-02
   0.24041E+02   0.14488E-02
   0.24061E+02   0.14511E-02
   0.24081E+02   0.14535E-02
   0.24101E+02   0.14559E-02
   0.24121E+02   0.14582E-02
   0.24141E+02   0.14605E-02
   0.24161E+02   0.14629E-02
   0.24181E+02   0.14652E-02
   0.24201E+02   0.14676E-02
   0.24221E+02   0.14699E-02
   0.24241E+02   0.14723E-02
   0.24261E+02   0.14746E-02
   0.24281E+02   0.14769E-02
   0.24301E+02   0.14793E-02
   0.24321E+02   0.14816E-02
   0.24341E+02   0.14840E-02
   0.24361E+02   0.14863E-02
   0.24381E+02   0.14886E-02
   0.24401E+02   0.14910E-02
   0.24421E+02   0.14933E-02
   0.24441E+02   0.14956E-02
   0.24461E+02   0.14980E-02
   0.24481E+02   0.15003E-02
   0.24501E+02   0.15027E-02
   0.24521E+02   0.15050E-02
   0.24541E+02   0.15073E-02
   0.24561E+02   0.15096E-02
   0.24581E+02   0.15120E-02
   0.24601E+02   0.15143E-02
   0.24621E+02   0.15166E-02
   0.24641E+02   0.15190E-02
   0.24661E+02   0.15213E-02
   0.24681E+02   0.15236E-02
   0.24701E+02   0.15259E-02
   0.24721E+02   0.15283E-02
   0.24741E+02   0.15306E-02
   0.24761E+02   0.15329E-02
   0.24781E+02   0.15352E-02
   0.24801E+02   0.15375E-02
   0.24821E+02   0.15399E-02
   0.24841E+02   0.15422E-02
   0.24861E+02   0.15445E-02
   0.24881E+02   0.15468E-02
   0.24901E+02   0.15491E-02
   0.24921E+02   0.15514E-02
   0.24941E+02   0.15538E-02
   0.24961E+02   0.15561E-02
   0.24981E+02   0.15584E-02
   0.25001E+02   0.15607E-02
   0.25021E+02   0.15630E-02
   0.25041E+02   0.15653E-02
   0.25061E+02   0.15676E-02
   0.25081E+02   0.15699E-02
   0.25101E+02   0.15722E-02
   0.25121E+02   0.15745E-02
   0.25141E+02   0.15768E-02
   0.25161E+02   0.15791E-02
   0.25181E+02   0.15814E-02
   0.25201E+02   0.15837E-02
   0.25221E+02   0.15860E-02
   0.25241E+02   0.15883E-02
   0.25261E+02   0.15906E-02
   0.25281E+02   0.15929E-02
   0.25301E+02   0.15952E-02
   0.25321E+02   0.15975E-02
   0.25341E+02   0.15998E-02
   0.25361E+02   0.16021E-02
   0.25381E+02   0.16044E-02
   0.25401E+02   0.16067E-02
   0.25421E+02   0.16090E-02
   0.25441E+02   0.16113E-02
   0.25461E+02   0.16135E-02
   0.25481E+02   0.16158E-02
   0.25501E+02   0.16181E-02
   0.25521E+02   0.16204E-02
   0.25541E+02   0.16227E-02
   0.25561E+02   0.16249E-02
   0.25581E+02   0.16272E-02
   0.25601E+02   0.16295E-02
   0.25621E+02   0.16318E-02
   0.25641E+02   0.16340E-02
   0.25661E+02   0.16363E-02
   0.25681E+02   0.16386E-02
   0.25701E+02   0.16408E-02
   0.25721E+02   0.16431E-02
   0.25741E+02   0.16454E-02
   0.25761E+02   0.16476E-02
   0.25781E+02   0.16499E-02
   0.25801E+02   0.16522E-02
   0.25821E+02   0.16544E-02
   0.25841E+02   0.16567E-02
   0.25861E+02   0.16589E-02
   0.25881E+02   0.16612E-02
   0.25901E+02   0.16634E-02
   0.25921E+02   0.16657E-02
   0.25941E+02   0.16679E-02
   0.25961E+02   0.16702E-02
   0.25981E+02   0.16725E-02
   0.26001E+02   0.16747E-02
   0.26021E+02   0.16769E-02
   0.26041E+02   0.16792E-02
   0.26061E+02   0.16814E-02
   0.26081E+02   0.16837E-02
   0.26101E+02   0.16859E-02
   0.26121E+02   0.16881E-02
   0.26141E+02   0.16904E-02
   0.26161E+02   0.16926E-02
   0.26181E+02   0.16948E-02
   0.26201E+02   0.16971E-02
   0.26221E+02   0.16993E-02
   0.26241E+02   0.17015E-02
   0.26261E+02   0.17037E-02
   0.26281E+02   0.17060E-02
   0.26301E+02   0.17082E-02
   0.26321E+02   0.17104E-02
   0.26341E+02   0.17126E-02
   0.26361E+02   0.17148E-02
   0.26381E+02   0.17171E-02
   0.26401E+02   0.17193E-02
   0.26421E+02   0.17215E-02
   0.26441E+02   0.17237E-02
   0.26461E+02   0.17259E-02
   0.26481E+02   0.17281E-02
   0.26501E+02   0.17303E-02
   0.26521E+02   0.17325E-02
   0.26541E+02   0.17347E-02
   0.26561E+02   0.17369E-02
   0.26581E+02   0.17391E-02
   0.26601E+02   0.17413E-02
   0.26621E+02   0.17435E-02
   0.26641E+02   0.17457E-02
   0.26661E+02   0.17479E-02
   0.26681E+02   0.17500E-02
   0.26701E+02   0.17522E-02
   0.26721E+02   0.17544E-02
   0.26741E+02   0.17566E-02
   0.26761E+02   0.17588E-02
   0.26781E+02   0.17609E-02
   0.26801E+02   0.17631E-02
   0.26821E+02   0.17653E-02
   0.26841E+02   0.17675E-02
   0.26861E+02   0.17696E-02
   0.26881E+02   0.17718E-02
   0.26901E+02   0.17740E-02
   0.26921E+02   0.17761E-02
   0.26941E+02   0.17783E-02
   0.26961E+02   0.17804E-02
   0.26981E+02   0.17826E-02
   0.27001E+02   0.17847E-02
   0.27021E+02   0.17869E-02
   0.27041E+02   0.17891E-02
   0.27061E+02   0.17912E-02
   0.27081E+02   0.17933E-02
   0.27101E+02   0.17955E-02
   0.27121E+02   0.17976E-02
   0.27141E+02   0.17998E-02
   0.27161E+02   0.18019E-02
   0.27181E+02   0.18040E-02
   0.27201E+02   0.18062E-02
   0.27221E+02   0.18083E-02
   0.27241E+02   0.18104E-02
   0.27261E+02   0.18125E-02
   0.27281E+02   0.18147E-02
   0.27301E+02   0.18168E-02
   0.27321E+02   0.18189E-02
   0.27341E+02   0.18210E-02
   0.27361E+02   0.18232E-02
   0.27381E+02   0.18253E-02
   0.27401E+02   0.18274E-02
   0.27421E+02   0.18295E-02
   0.27441E+02   0.18316E-02
   0.27461E+02   0.18337E-02
   0.27481E+02   0.18358E-02
   0.27501E+02   0.18379E-02
   0.27521E+02   0.18400E-02
   0.27541E+02   0.18421E-02
   0.27561E+02   0.18442E-02
   0.27581E+02   0.18463E-02
   0.27601E+02   0.18483E-02
   0.27621E+02   0.18504E-02
   0.27641E+02   0.18525E-02
   0.27661E+02   0.18546E-02
   0.27681E+02   0.18566E-02
   0.27701E+02   0.18587E-02
   0.27721E+02   0.18608E-02
   0.27741E+02   0.18629E-02
   0.27761E+02   0.18649E-02
   0.27781E+02   0.18670E-02
   0.27801E+02   0.18691E-02
   0.27821E+02   0.18711E-02
   0.27841E+02   0.18732E-02
   0.27861E+02   0.18752E-02
   0.27881E+02   0.18773E-02
   0.27901E+02   0.18793E-02
   0.27921E+02   0.18814E-02
   0.27941E+02   0.18834E-02
   0.27961E+02   0.18854E-02
   0.27981E+02   0.18875E-02
   0.28001E+02   0.18895E-02
   0.28021E+02   0.18915E-02
   0.28041E+02   0.18936E-02
   0.28061E+02   0.18956E-02
   0.28081E+02   0.18976E-02
   0.28101E+02   0.18996E-02
   0.28121E+02   0.19017E-02
   0.28141E+02   0.19037E-02
   0.28161E+02   0.19057E-02
   0.28181E+02   0.19077E-02
   0.28201E+02   0.19097E-02
   0.28221E+02   0.19117E-02
   0.28241E+02   0.19137E-02
   0.28261E+02   0.19157E-02
   0.28281E+02   0.19177E-02
   0.28301E+02   0.19197E-02
   0.28321E+02   0.19217E-02
   0.28341E+02   0.19237E-02
   0.28361E+02   0.19257E-02
   0.28381E+02   0.19277E-02
   0.28401E+02   0.19296E-02
   0.28421E+02   0.19316E-02
   0.28441E+02   0.19336E-02
   0.28461E+02   0.19356E-02
   0.28481E+02   0.19375E-02
   0.28501E+02   0.19395E-02
   0.28521E+02   0.19415E-02
   0.28541E+02   0.19434E-02
   0.28561E+02   0.19454E-02
   0.28581E+02   0.19473E-02
   0.28601E+02   0.19493E-02
   0.28621E+02   0.19512E-02
   0.28641E+02   0.19532E-02
   0.28661E+02   0.19551E-02
   0.28681E+02   0.19571E-02
   0.28701E+02   0.19590E-02
   0.28721E+02   0.19609E-02
   0.28741E+02   0.19629E-02
   0.28761E+02   0.19648E-02
   0.28781E+02   0.19667E-02
   0.28801E+02   0.19686E-02
   0.28821E+02   0.19705E-02
   0.28841E+02   0.19725E-02
   0.28861E+02   0.19744E-02
   0.28881E+02   0.19763E-02
   0.28901E+02   0.19782E-02
   0.28921E+02   0.19801E-02
   0.28941E+02   0.19820E-02
   0.28961E+02   0.19839E-02
   0.28981E+02   0.19858E-02
   0.29001E+02   0.19877E-02
   0.29021E+02   0.19896E-02
   0.29041E+02   0.19914E-02
   0.29061E+02   0.19933E-02
   0.29081E+02   0.19952E-02
   0.29101E+02   0.19971E-02
   0.29121E+02   0.19989E-02
   0.29141E+02   0.20008E-02
   0.29161E+02   0.20027E-02
   0.29181E+02   0.20045E-02
   0.29201E+02   0.20064E-02
   0.29221E+02   0.20082E-02
   0.29241E+02   0.20101E-02
   0.29261E+02   0.20119E-02
   0.29281E+02   0.20138E-02
   0.29301E+02   0.20156E-02
   0.29321E+02   0.20175E-02
   0.29341E+02   0.20193E-02
   0.29361E+02   0.20211E-02
   0.29381E+02   0.20230E-02
   0.29401E+02   0.20248E-02
   0.29421E+02   0.20266E-02
   0.29441E+02   0.20284E-02
   0.29461E+02   0.20302E-02
   0.29481E+02   0.20320E-02
   0.29501E+02   0.20339E-02
   0.29521E+02   0.20357E-02
   0.29541E+02   0.20375E-02
   0.29561E+02   0.20393E-02
   0.29581E+02   0.20411E-02
   0.29601E+02   0.20428E-02
   0.29621E+02   0.20446E-02
   0.29641E+02   0.20464E-02
   0.29661E+02   0.20482E-02
   0.29681E+02   0.20500E-02
   0.29701E+02   0.20517E-02
   0.29721E+02   0.20535E-02
   0.29741E+02   0.20553E-02
   0.29761E+02   0.20570E-02
   0.29781E+02   0.20588E-02
   0.29801E+02   0.20606E-02
   0.29821E+02   0.20623E-02
   0.29841E+02   0.20641E-02
   0.29861E+02   0.20658E-02
   0.29881E+02   0.20675E-02
   0.29901E+02   0.20693E-02
   0.29921E+02   0.20710E-02
   0.29941E+02   0.20728E-02
   0.29961E+02   0.20745E-02
   0.29981E+02   0.20762E-02
   0.30001E+02   0.20779E-02
   0.30021E+02   0.20796E-02
   0.30041E+02   0.20813E-02
   0.30061E+02   0.20831E-02
   0.30081E+02   0.20848E-02
   0.30101E+02   0.20865E-02
   0.30121E+02   0.20882E-02
   0.30141E+02   0.20899E-02
   0.30161E+02   0.20916E-02
   0.30181E+02   0.20932E-02
   0.30201E+02   0.20949E-02
   0.30221E+02   0.20966E-02
   0.30241E+02   0.20983E-02
   0.30261E+02   0.21000E-02
   0.30281E+02   0.21016E-02
   0.30301E+02   0.21033E-02
   0.30321E+02   0.21049E-02
   0.30341E+02   0.21066E-02
   0.30361E+02   0.21083E-02
   0.30381E+02   0.21099E-02
   0.30401E+02   0.21116E-02
   0.30421E+02   0.21132E-02
   0.30441E+02   0.21148E-02
   0.30461E+02   0.21165E-02
   0.30481E+02   0.21181E-02
   0.30501E+02   0.21197E-02
   0.30521E+02   0.21213E-02
   0.30541E+02   0.21230E-02
   0.30561E+02   0.21246E-02
   0.30581E+02   0.21262E-02
   0.30601E+02   0.21278E-02
   0.30621E+02   0.21294E-02
   0.30641E+02   0.21310E-02
   0.30661E+02   0.21326E-02
   0.30681E+02   0.21342E-02
   0.30701E+02   0.21358E-02
   0.30721E+02   0.21374E-02
   0.30741E+02   0.21389E-02
   0.30761E+02   0.21405E-02
   0.30781E+02   0.21421E-02
   0.30801E+02   0.21436E-02
   0.30821E+02   0.21452E-02
   0.30841E+02   0.21468E-02
   0.30861E+02   0.21483E-02
   0.30881E+02   0.21499E-02
   0.30901E+02   0.21514E-02
   0.30921E+02   0.21530E-02
   0.30941E+02   0.21545E-02
   0.30961E+02   0.21560E-02
   0.30981E+02   0.21576E-02
   0.31001E+02   0.21591E-02
   0.31021E+02   0.21606E-02
   0.31041E+02   0.21621E-02
   0.31061E+02   0.21636E-02
   0.31081E+02   0.21651E-02
   0.31101E+02   0.21667E-02
   0.31121E+02   0.21682E-02
   0.31141E+02   0.21697E-02
   0.31161E+02   0.21712E-02
   0.31181E+02   0.21726E-02
   0.31201E+02   0.21741E-02
   0.31221E+02   0.21756E-02
   0.31241E+02   0.21771E-02
   0.31261E+02   0.21786E-02
   0.31281E+02   0.21800E-02
   0.31301E+02   0.21815E-02
   0.31321E+02   0.21830E-02
   0.31341E+02   0.21844E-02
   0.31361E+02   0.21859E-02
   0.31381E+02   0.21873E-02
   0.31401E+02   0.21888E-02
   0.31421E+02   0.21902E-02
   0.31441E+02   0.21916E-02
   0.31461E+02   0.21931E-02
   0.31481E+02   0.21945E-02
   0.31501E+02   0.21959E-02
   0.31521E+02   0.21973E-02
   0.31541E+02   0.21987E-02
   0.31561E+02   0.22001E-02
   0.31581E+02   0.22015E-02
   0.31601E+02   0.22029E-02
   0.31621E+02   0.22043E-02
   0.31641E+02   0.22057E-02
   0.31661E+02   0.22071E-02
   0.31681E+02   0.22085E-02
   0.31701E+02   0.22099E-02
   0.31721E+02   0.22113E-02
   0.31741E+02   0.22126E-02
   0.31761E+02   0.22140E-02
   0.31781E+02   0.22154E-02
   0.31801E+02   0.22167E-02
   0.31821E+02   0.22181E-02
   0.31841E+02   0.22194E-02
   0.31861E+02   0.22208E-02
   0.31881E+02   0.22221E-02
   0.31901E+02   0.22234E-02
   0.31921E+02   0.22248E-02
   0.31941E+02   0.22261E-02
   0.31961E+02   0.22274E-02
   0.31981E+02   0.22287E-02
   0.32001E+02   0.22300E-02
   0.32021E+02   0.22313E-02
   0.32041E+02   0.22327E-02
   0.32061E+02   0.22340E-02
   0.32081E+02   0.22352E-02
   0.32101E+02   0.22365E-02
   0.32121E+02   0.22378E-02
   0.32141E+02   0.22391E-02
   0.32161E+02   0.22404E-02
   0.32181E+02   0.22416E-02
   0.32201E+02   0.22429E-02
   0.32221E+02   0.22442E-02
   0.32241E+02   0.22454E-02
   0.32261E+02   0.22467E-02
   0.32281E+02   0.22479E-02
   0.32301E+02   0.22492E-02
   0.32321E+02   0.22504E-02
   0.32341E+02   0.22517E-02
   0.32361E+02   0.22529E-02
   0.32381E+02   0.22541E-02
   0.32401E+02   0.22553E-02
   0.32421E+02   0.22565E-02
   0.32441E+02   0.22578E-02
   0.32461E+02   0.22590E-02
   0.32481E+02   0.22602E-02
   0.32501E+02   0.22614E-02
   0.32521E+02   0.22626E-02
   0.32541E+02   0.22638E-02
   0.32561E+02   0.22649E-02
   0.32581E+02   0.22661E-02
   0.32601E+02   0.22673E-02
   0.32621E+02   0.22685E-02
   0.32641E+02   0.22696E-02
   0.32661E+02   0.22708E-02
   0.32681E+02   0.22719E-02
   0.32701E+02   0.22731E-02
   0.32721E+02   0.22742E-02
   0.32741E+02   0.22754E-02
   0.32761E+02   0.22765E-02
   0.32781E+02   0.22777E-02
   0.32801E+02   0.22788E-02
   0.32821E+02   0.22799E-02
   0.32841E+02   0.22810E-02
   0.32861E+02   0.22821E-02
   0.32881E+02   0.22833E-02
   0.32901E+02   0.22844E-02
   0.32921E+02   0.22855E-02
   0.32941E+02   0.22866E-02
   0.32961E+02   0.22877E-02
   0.32981E+02   0.22887E-02
   0.33001E+02   0.22898E-02
   0.33021E+02   0.22909E-02
   0.33041E+02   0.22920E-02
   0.33061E+02   0.22930E-02
   0.33081E+02   0.22941E-02
   0.33101E+02   0.22951E-02
   0.33121E+02   0.22962E-02
   0.33141E+02   0.22972E-02
   0.33161E+02   0.22983E-02
   0.33181E+02   0.22993E-02
   0.33201E+02   0.23004E-02
   0.33221E+02   0.23014E-02
   0.33241E+02   0.23024E-02
   0.33261E+02   0.23034E-02
   0.33281E+02   0.23044E-02
   0.33301E+02   0.23055E-02
   0.33321E+02   0.23065E-02
   0.33341E+02   0.23075E-02
   0.33361E+02   0.23084E-02
   0.33381E+02   0.23094E-02
   0.33401E+02   0.23104E-02
   0.33421E+02   0.23114E-02
   0.33441E+02   0.23124E-02
   0.33461E+02   0.23133E-02
   0.33481E+02   0.23143E-02
   0.33501E+02   0.23153E-02
   0.33521E+02   0.23162E-02
   0.33541E+02   0.23172E-02
   0.33561E+02   0.23181E-02
   0.33581E+02   0.23191E-02
   0.33601E+02   0.23200E-02
   0.33621E+02   0.23209E-02
   0.33641E+02   0.23218E-02
   0.33661E+02   0.23228E-02
   0.33681E+02   0.23237E-02
   0.33701E+02   0.23246E-02
   0.33721E+02   0.23255E-02
   0.33741E+02   0.23264E-02
   0.33761E+02   0.23273E-02
   0.33781E+02   0.23282E-02
   0.33801E+02   0.23291E-02
   0.33821E+02   0.23299E-02
   0.33841E+02   0.23308E-02
   0.33861E+02   0.23317E-02
   0.33881E+02   0.23326E-02
   0.33901E+02   0.23334E-02
   0.33921E+02   0.23343E-02
   0.33941E+02   0.23351E-02
   0.33961E+02   0.23360E-02
   0.33981E+02   0.23368E-02
   0.34001E+02   0.23376E-02
   0.34021E+02   0.23385E-02
   0.34041E+02   0.23393E-02
   0.34061E+02   0.23401E-02
   0.34081E+02   0.23409E-02
   0.34101E+02   0.23417E-02
   0.34121E+02   0.23425E-02
   0.34141E+02   0.23433E-02
   0.34161E+02   0.23441E-02
   0.34181E+02   0.23449E-02
   0.34201E+02   0.23457E-02
   0.34221E+02   0.23465E-02
   0.34241E+02   0.23473E-02
   0.34261E+02   0.23480E-02
   0.34281E+02   0.23488E-02
   0.34301E+02   0.23496E-02
   0.34321E+02   0.23503E-02
   0.34341E+02   0.23511E-02
   0.34361E+02   0.23518E-02
   0.34381E+02   0.23525E-02
   0.34401E+02   0.23533E-02
   0.34421E+02   0.23540E-02
   0.34441E+02   0.23547E-02
   0.34461E+02   0.23554E-02
   0.34481E+02   0.23562E-02
   0.34501E+02   0.23569E-02
   0.34521E+02   0.23576E-02
   0.34541E+02   0.23583E-02
   0.34561E+02   0.23590E-02
   0.34581E+02   0.23596E-02
   0.34601E+02   0.23603E-02
   0.34621E+02   0.23610E-02
   0.34641E+02   0.23617E-02
   0.34661E+02   0.23623E-02
   0.34681E+02   0.23630E-02
   0.34701E+02   0.23637E-02
   0.34721E+02   0.23643E-02
   0.34741E+02   0.23650E-02
   0.34761E+02   0.23656E-02
   0.34781E+02   0.23662E-02
   0.34801E+02   0.23669E-02
   0.34821E+02   0.23675E-02
   0.34841E+02   0.23681E-02
   0.34861E+02   0.23687E-02
   0.34881E+02   0.23694E-02
   0.34901E+02   0.23700E-02
   0.34921E+02   0.23706E-02
   0.34941E+02   0.23712E-02
   0.34961E+02   0.23717E-02
   0.34981E+02   0.23723E-02
   0.35001E+02   0.23729E-02
   0.35021E+02   0.23735E-02
   0.35041E+02   0.23741E-02
   0.35061E+02   0.23746E-02
   0.35081E+02   0.23752E-02
   0.35101E+02   0.23757E-02
   0.35121E+02   0.23763E-02
   0.35141E+02   0.23768E-02
   0.35161E+02   0.23774E-02
   0.35181E+02   0.23779E-02
   0.35201E+02   0.23784E-02
   0.35221E+02   0.23790E-02
   0.35241E+02   0.23795E-02
   0.35261E+02   0.23800E-02
   0.35281E+02   0.23805E-02
   0.35301E+02   0.23810E-02
   0.35321E+02   0.23815E-02
   0.35341E+02   0.23820E-02
   0.35361E+02   0.23825E-02
   0.35381E+02   0.23830E-02
   0.35401E+02   0.23835E-02
   0.35421E+02   0.23839E-02
   0.35441E+02   0.23844E-02
   0.35461E+02   0.23849E-02
   0.35481E+02   0.23853E-02
   0.35501E+02   0.23858E-02
   0.35521E+02   0.23862E-02
   0.35541E+02   0.23867E-02
   0.35561E+02   0.23871E-02
   0.35581E+02   0.23875E-02
   0.35601E+02   0.23880E-02
   0.35621E+02   0.23884E-02
   0.35641E+02   0.23888E-02
   0.35661E+02   0.23892E-02
   0.35681E+02   0.23896E-02
   0.35701E+02   0.23900E-02
   0.35721E+02   0.23904E-02
   0.35741E+02   0.23908E-02
   0.35761E+02   0.23912E-02
   0.35781E+02   0.23916E-02
   0.35801E+02   0.23920E-02
   0.35821E+02   0.23923E-02
   0.35841E+02   0.23927E-02
   0.35861E+02   0.23931E-02
   0.35881E+02   0.23934E-02
   0.35901E+02   0.23938E-02
   0.35921E+02   0.23941E-02
   0.35941E+02   0.23945E-02
   0.35961E+02   0.23948E-02
   0.35981E+02   0.23951E-02
   0.36001E+02   0.23954E-02
   0.36021E+02   0.23958E-02
   0.36041E+02   0.23961E-02
   0.36061E+02   0.23964E-02
   0.36081E+02   0.23967E-02
   0.36101E+02   0.23970E-02
   0.36121E+02   0.23973E-02
   0.36141E+02   0.23976E-02
   0.36161E+02   0.23979E-02
   0.36181E+02   0.23982E-02
   0.36201E+02   0.23984E-02
   0.36221E+02   0.23987E-02
   0.36241E+02   0.23990E-02
   0.36261E+02   0.23992E-02
   0.36281E+02   0.23995E-02
   0.36301E+02   0.23998E-02
   0.36321E+02   0.24000E-02
   0.36341E+02   0.24003E-02
   0.36361E+02   0.24005E-02
   0.36381E+02   0.24007E-02
   0.36401E+02   0.24010E-02
   0.36421E+02   0.24012E-02
   0.36441E+02   0.24014E-02
   0.36461E+02   0.24016E-02
   0.36481E+02   0.24018E-02
   0.36501E+02   0.24020E-02
   0.36521E+02   0.24022E-02
   0.36541E+02   0.24024E-02
   0.36561E+02   0.24026E-02
   0.36581E+02   0.24028E-02
   0.36601E+02   0.24030E-02
   0.36621E+02   0.24032E-02
   0.36641E+02   0.24033E-02
   0.36661E+02   0.24035E-02
   0.36681E+02   0.24037E-02
   0.36701E+02   0.24038E-02
   0.36721E+02   0.24040E-02
   0.36741E+02   0.24041E-02
   0.36761E+02   0.24043E-02
   0.36781E+02   0.24044E-02
   0.36801E+02   0.24045E-02
   0.36821E+02   0.24047E-02
   0.36841E+02   0.24048E-02
   0.36861E+02   0.24049E-02
   0.36881E+02   0.24050E-02
   0.36901E+02   0.24051E-02
   0.36921E+02   0.24053E-02
   0.36941E+02   0.24054E-02
   0.36961E+02   0.24055E-02
   0.36981E+02   0.24056E-02
   0.37001E+02   0.24057E-02
   0.37021E+02   0.24057E-02
   0.37041E+02   0.24058E-02
   0.37061E+02   0.24059E-02
   0.37081E+02   0.24060E-02
   0.37101E+02   0.24061E-02
   0.37121E+02   0.24061E-02
   0.37141E+02   0.24062E-02
   0.37161E+02   0.24062E-02
   0.37181E+02   0.24063E-02
   0.37201E+02   0.24064E-02
   0.37221E+02   0.24064E-02
   0.37241E+02   0.24064E-02
   0.37261E+02   0.24065E-02
   0.37281E+02   0.24065E-02
   0.37301E+02   0.24066E-02
   0.37321E+02   0.24066E-02
   0.37341E+02   0.24066E-02
   0.37361E+02   0.24066E-02
   0.37381E+02   0.24067E-02
   0.37401E+02   0.24067E-02
   0.37421E+02   0.24067E-02
   0.37441E+02   0.24067E-02
   0.37461E+02   0.24067E-02
   0.37481E+02   0.24067E-02
   0.37501E+02   0.24067E-02
   0.37521E+02   0.24067E-02
   0.37541E+02   0.24067E-02
   0.37561E+02   0.24067E-02


   0.21000E-01   0.10004E-07
   0.41000E-01   0.10030E-07
   0.61000E-01   0.10100E-07
   0.81000E-01   0.10235E-07
   0.10100E+00   0.10455E-07
   0.12100E+00   0.10783E-07
   0.14100E+00   0.11238E-07
   0.16100E+00   0.11844E-07
   0.18100E+00   0.12620E-07
   0.20100E+00   0.13588E-07
   0.22100E+00   0.14770E-07
   0.24100E+00   0.16185E-07
   0.26100E+00   0.17857E-07
   0.28100E+00   0.19805E-07
   0.30100E+00   0.22051E-07
   0.32100E+00   0.24616E-07
   0.34100E+00   0.27522E-07
   0.36100E+00   0.30789E-07
   0.38100E+00   0.34440E-07
   0.40100E+00   0.38494E-07
   0.42100E+00   0.42974E-07
   0.44100E+00   0.47900E-07
   0.46100E+00   0.53294E-07
   0.48100E+00   0.59177E-07
   0.50100E+00   0.65570E-07
   0.52100E+00   0.72494E-07
   0.54100E+00   0.79971E-07
   0.56100E+00   0.88021E-07
   0.58100E+00   0.96667E-07
   0.60100E+00   0.10593E-06
   0.62100E+00   0.11581E-06
   0.64100E+00   0.12627E-06
   0.66100E+00   0.13740E-06
   0.68100E+00   0.14922E-06
   0.70100E+00   0.16176E-06
   0.72100E+00   0.17504E-06
   0.74100E+00   0.18907E-06
   0.76100E+00   0.20388E-06
   0.78100E+00   0.21949E-06
   0.80100E+00   0.23592E-06
   0.82100E+00   0.25319E-06
   0.84100E+00   0.27133E-06
   0.86100E+00   0.29034E-06
   0.88100E+00   0.31027E-06
   0.90100E+00   0.33111E-06
   0.92100E+00   0.35291E-06
   0.94100E+00   0.37567E-06
   0.96100E+00   0.39942E-06
   0.98100E+00   0.42418E-06
   0.10010E+01   0.44997E-06
   0.10210E+01   0.47681E-06
   0.10410E+01   0.50472E-06
   0.10610E+01   0.53373E-06
   0.10810E+01   0.56385E-06
   0.11010E+01   0.59510E-06
   0.11210E+01   0.62752E-06
   0.11410E+01   0.66111E-06
   0.11610E+01   0.69590E-06
   0.11810E+01   0.73190E-06
   0.12010E+01   0.76915E-06
   0.12210E+01   0.80766E-06
   0.12410E+01   0.84746E-06
   0.12610E+01   0.88855E-06
   0.12810E+01   0.93097E-06
   0.13010E+01   0.97474E-06
   0.13210E+01   0.10199E-05
   0.13410E+01   0.10664E-05
   0.13610E+01   0.11143E-05
   0.13810E+01   0.11637E-05
   0.14010E+01   0.12145E-05
   0.14210E+01   0.12668E-05
   0.14410E+01   0.13205E-05
   0.14610E+01   0.13758E-05
   0.14810E+01   0.14326E-05
   0.15010E+01   0.14910E-05
   0.15210E+01   0.15510E-05
   0.15410E+01   0.16125E-05
   0.15610E+01   0.16757E-05
   0.15810E+01   0.17405E-05
   0.16010E+01   0.18070E-05
   0.16210E+01   0.18751E-05
   0.16410E+01   0.19450E-05
   0.16610E+01   0.20166E-05
   0.16810E+01   0.20899E-05
   0.17010E+01   0.21650E-05
   0.17210E+01   0.22418E-05
   0.17410E+01   0.23205E-05
   0.17610E+01   0.24010E-05
   0.17810E+01   0.24834E-05
   0.18010E+01   0.25676E-05
   0.18210E+01   0.26538E-05
   0.18410E+01   0.27418E-05
   0.18610E+01   0.28318E-05
   0.18810E+01   0.29237E-05
   0.19010E+01   0.30176E-05
   0.19210E+01   0.31135E-05
   0.19410E+01   0.32114E-05
   0.19610E+01   0.33113E-05
   0.19810E+01   0.34134E-05
   0.20010E+01   0.35175E-05
   0.20210E+01   0.36237E-05
   0.20410E+01   0.37320E-05
   0.20610E+01   0.38424E-05
   0.20810E+01   0.39551E-05
   0.21010E+01   0.40699E-05
   0.21210E+01   0.41869E-05
   0.21410E+01   0.43061E-05
   0.21610E+01   0.44276E-05
   0.21810E+01   0.45514E-05
   0.22010E+01   0.46775E-05
   0.22210E+01   0.48058E-05
   0.22410E+01   0.49365E-05
   0.22610E+01   0.50696E-05
   0.22810E+01   0.52050E-05
   0.23010E+01   0.53428E-05
   0.23210E+01   0.54831E-05
   0.23410E+01   0.56258E-05
   0.23610E+01   0.57709E-05
   0.23810E+01   0.59185E-05
   0.24010E+01   0.60686E-05
   0.24210E+01   0.62213E-05
   0.24410E+01   0.63765E-05
   0.24610E+01   0.65342E-05
   0.24810E+01   0.66946E-05
   0.25010E+01   0.68575E-05
   0.25210E+01   0.70231E-05
   0.25410E+01   0.71913E-05
   0.25610E+01   0.73622E-05
   0.25810E+01   0.75357E-05
   0.26010E+01   0.77120E-05
   0.26210E+01   0.78910E-05
   0.26410E+01   0.80728E-05
   0.26610E+01   0.82570E-05
   0.26810E+01   0.84426E-05
   0.27010E+01   0.86309E-05
   0.27210E+01   0.88220E-05
   0.27410E+01   0.90160E-05
   0.27610E+01   0.92128E-05
   0.27810E+01   0.94125E-05
   0.28010E+01   0.96151E-05
   0.28210E+01   0.98206E-05
   0.28410E+01   0.10029E-04
   0.28610E+01   0.10240E-04
   0.28810E+01   0.10455E-04
   0.29010E+01   0.10672E-04
   0.29210E+01   0.10892E-04
   0.29410E+01   0.11116E-04
   0.29610E+01   0.11342E-04
   0.29810E+01   0.11572E-04
   0.30010E+01   0.11805E-04
   0.30210E+01   0.12040E-04
   0.30410E+01   0.12279E-04
   0.30610E+01   0.12521E-04
   0.30810E+01   0.12767E-04
   0.31010E+01   0.13015E-04
   0.31210E+01   0.13267E-04
   0.31410E+01   0.13522E-04
   0.31610E+01   0.13780E-04
   0.31810E+01   0.14041E-04
   0.32010E+01   0.14306E-04
   0.32210E+01   0.14574E-04
   0.32410E+01   0.14846E-04
   0.32610E+01   0.15121E-04
   0.32810E+01   0.15399E-04
   0.33010E+01   0.15681E-04
   0.33210E+01   0.15966E-04
   0.33410E+01   0.16254E-04
   0.33610E+01   0.16546E-04
   0.33810E+01   0.16842E-04
   0.34010E+01   0.17141E-04
   0.34210E+01   0.17444E-04
   0.34410E+01   0.17750E-04
   0.34610E+01   0.18059E-04
   0.34810E+01   0.18373E-04
   0.35010E+01   0.18690E-04
   0.35210E+01   0.19010E-04
   0.35410E+01   0.19334E-04
   0.35610E+01   0.19662E-04
   0.35810E+01   0.19994E-04
   0.36010E+01   0.20329E-04
   0.36210E+01   0.20668E-04
   0.36410E+01   0.21011E-04
   0.36610E+01   0.21358E-04
   0.36810E+01   0.21708E-04
   0.37010E+01   0.22063E-04
   0.37210E+01   0.22420E-04
   0.37410E+01   0.22779E-04
   0.37610E+01   0.23141E-04
   0.37810E+01   0.23508E-04
   0.38010E+01   0.23878E-04
   0.38210E+01   0.24252E-04
   0.38410E+01   0.24630E-04
   0.38610E+01   0.25012E-04
   0.38810E+01   0.25398E-04
   0.39010E+01   0.25788E-04
   0.39210E+01   0.26182E-04
   0.39410E+01   0.26580E-04
   0.39610E+01   0.26982E-04
   0.39810E+01   0.27388E-04
   0.40010E+01   0.27798E-04
   0.40210E+01   0.28212E-04
   0.40410E+01   0.28631E-04
   0.40610E+01   0.29054E-04
   0.40810E+01   0.29480E-04
   0.41010E+01   0.29911E-04
   0.41210E+01   0.30347E-04
   0.41410E+01   0.30786E-04
   0.41610E+01   0.31230E-04
   0.41810E+01   0.31678E-04
   0.42010E+01   0.32131E-04
   0.42210E+01   0.32587E-04
   0.42410E+01   0.33048E-04
   0.42610E+01   0.33514E-04
   0.42810E+01   0.33984E-04
   0.43010E+01   0.34458E-04
   0.43210E+01   0.34937E-04
   0.43410E+01   0.35420E-04
   0.43610E+01   0.35907E-04
   0.43810E+01   0.36399E-04
   0.44010E+01   0.36896E-04
   0.44210E+01   0.37397E-04
   0.44410E+01   0.37903E-04
   0.44610E+01   0.38413E-04
   0.44810E+01   0.38928E-04
   0.45010E+01   0.39447E-04
   0.45210E+01   0.39971E-04
   0.45410E+01   0.40496E-04
   0.45610E+01   0.41024E-04
   0.45810E+01   0.41557E-04
   0.46010E+01   0.42095E-04
   0.46210E+01   0.42637E-04
   0.46410E+01   0.43184E-04
   0.46610E+01   0.43736E-04
   0.46810E+01   0.44293E-04
   0.47010E+01   0.44854E-04
   0.47210E+01   0.45420E-04
   0.47410E+01   0.45991E-04
   0.47610E+01   0.46567E-04
   0.47810E+01   0.47147E-04
   0.48010E+01   0.47733E-04
   0.48210E+01   0.48323E-04
   0.48410E+01   0.48919E-04
   0.48610E+01   0.49519E-04
   0.48810E+01   0.50124E-04
   0.49010E+01   0.50734E-04
   0.49210E+01   0.51349E-04
   0.49410E+01   0.51970E-04
   0.49610E+01   0.52595E-04
   0.49810E+01   0.53225E-04
   0.50010E+01   0.53861E-04
   0.50210E+01   0.54501E-04
   0.50410E+01   0.55147E-04
   0.50610E+01   0.55798E-04
   0.50810E+01   0.56454E-04
   0.51010E+01   0.57115E-04
   0.51210E+01   0.57781E-04
   0.51410E+01   0.58453E-04
   0.51610E+01   0.59129E-04
   0.51810E+01   0.59811E-04
   0.52010E+01   0.60499E-04
   0.52210E+01   0.61186E-04
   0.52410E+01   0.61877E-04
   0.52610E+01   0.62574E-04
   0.52810E+01   0.63276E-04
   0.53010E+01   0.63983E-04
   0.53210E+01   0.64695E-04
   0.53410E+01   0.65413E-04
   0.53610E+01   0.66137E-04
   0.53810E+01   0.66865E-04
   0.54010E+01   0.67600E-04
   0.54210E+01   0.68339E-04
   0.54410E+01   0.69084E-04
   0.54610E+01   0.69835E-04
   0.54810E+01   0.70591E-04
   0.55010E+01   0.71353E-04
   0.55210E+01   0.72120E-04
   0.55410E+01   0.72893E-04
   0.55610E+01   0.73671E-04
   0.55810E+01   0.74455E-04
   0.56010E+01   0.75245E-04
   0.56210E+01   0.76040E-04
   0.56410E+01   0.76841E-04
   0.56610E+01   0.77648E-04
   0.56810E+01   0.78461E-04
   0.57010E+01   0.79279E-04
   0.57210E+01   0.80103E-04
   0.57410E+01   0.80933E-04
   0.57610E+01   0.81768E-04
   0.57810E+01   0.82609E-04
   0.58010E+01   0.83457E-04
   0.58210E+01   0.84308E-04
   0.58410E+01   0.85159E-04
   0.58610E+01   0.86015E-04
   0.58810E+01   0.86878E-04
   0.59010E+01   0.87746E-04
   0.59210E+01   0.88620E-04
   0.59410E+01   0.89500E-04
   0.59610E+01   0.90386E-04
   0.59810E+01   0.91278E-04
   0.60010E+01   0.92176E-04
   0.60210E+01   0.93080E-04
   0.60410E+01   0.93990E-04
   0.60610E+01   0.94907E-04
   0.60810E+01   0.95829E-04
   0.61010E+01   0.96757E-04
   0.61210E+01   0.97691E-04
   0.61410E+01   0.98632E-04
   0.61610E+01   0.99578E-04
   0.61810E+01   0.10053E-03
   0.62010E+01   0.10149E-03
   0.62210E+01   0.10246E-03
   0.62410E+01   0.10343E-03
   0.62610E+01   0.10440E-03
   0.62810E+01   0.10539E-03
   0.63010E+01   0.10638E-03
   0.63210E+01   0.10737E-03
   0.63410E+01   0.10838E-03
   0.63610E+01   0.10939E-03
   0.63810E+01   0.11039E-03
   0.64010E+01   0.11140E-03
   0.64210E+01   0.11242E-03
   0.64410E+01   0.11345E-03
   0.64610E+01   0.11448E-03
   0.64810E+01   0.11551E-03
   0.65010E+01   0.11656E-03
   0.65210E+01   0.11761E-03
   0.65410E+01   0.11867E-03
   0.65610E+01   0.11973E-03
   0.65810E+01   0.12080E-03
   0.66010E+01   0.12188E-03
   0.66210E+01   0.12296E-03
   0.66410E+01   0.12405E-03
   0.66610E+01   0.12514E-03
   0.66810E+01   0.12625E-03
   0.67010E+01   0.12736E-03
   0.67210E+01   0.12847E-03
   0.67410E+01   0.12960E-03
   0.67610E+01   0.13072E-03
   0.67810E+01   0.13186E-03
   0.68010E+01   0.13300E-03
   0.68210E+01   0.13415E-03
   0.68410E+01   0.13531E-03
   0.68610E+01   0.13647E-03
   0.68810E+01   0.13763E-03
   0.69010E+01   0.13879E-03
   0.69210E+01   0.13997E-03
   0.69410E+01   0.14114E-03
   0.69610E+01   0.14233E-03
   0.69810E+01   0.14352E-03
   0.70010E+01   0.14472E-03
   0.70210E+01   0.14593E-03
   0.70410E+01   0.14714E-03
   0.70610E+01   0.14836E-03
   0.70810E+01   0.14959E-03
   0.71010E+01   0.15082E-03
   0.71210E+01   0.15206E-03
   0.71410E+01   0.15331E-03
   0.71610E+01   0.15457E-03
   0.71810E+01   0.15583E-03
   0.72010E+01   0.15710E-03
   0.72210E+01   0.15837E-03
   0.72410E+01   0.15966E-03
   0.72610E+01   0.16095E-03
   0.72810E+01   0.16224E-03
   0.73010E+01   0.16355E-03
   0.73210E+01   0.16486E-03
   0.73410E+01   0.16616E-03
   0.73610E+01   0.16748E-03
   0.73810E+01   0.16880E-03
   0.74010E+01   0.17013E-03
   0.74210E+01   0.17146E-03
   0.74410E+01   0.17280E-03
   0.74610E+01   0.17415E-03
   0.74810E+01   0.17551E-03
   0.75010E+01   0.17687E-03
   0.75210E+01   0.17824E-03
   0.75410E+01   0.17962E-03
   0.75610E+01   0.18101E-03
   0.75810E+01   0.18240E-03
   0.76010E+01   0.18380E-03
   0.76210E+01   0.18521E-03
   0.76410E+01   0.18662E-03
   0.76610E+01   0.18805E-03
   0.76810E+01   0.18948E-03
   0.77010E+01   0.19091E-03
   0.77210E+01   0.19236E-03
   0.77410E+01   0.19381E-03
   0.77610E+01   0.19527E-03
   0.77810E+01   0.19672E-03
   0.78010E+01   0.19818E-03
   0.78210E+01   0.19965E-03
   0.78410E+01   0.20113E-03
   0.78610E+01   0.20261E-03
   0.78810E+01   0.20410E-03
   0.79010E+01   0.20560E-03
   0.79210E+01   0.20711E-03
   0.79410E+01   0.20862E-03
   0.79610E+01   0.21014E-03
   0.79810E+01   0.21167E-03
   0.80010E+01   0.21321E-03
   0.80210E+01   0.21476E-03
   0.80410E+01   0.21631E-03
   0.80610E+01   0.21787E-03
   0.80810E+01   0.21944E-03
   0.81010E+01   0.22101E-03
   0.81210E+01   0.22260E-03
   0.81410E+01   0.22419E-03
   0.81610E+01   0.22579E-03
   0.81810E+01   0.22738E-03
   0.82010E+01   0.22898E-03
   0.82210E+01   0.23059E-03
   0.82410E+01   0.23220E-03
   0.82610E+01   0.23382E-03
   0.82810E+01   0.23546E-03
   0.83010E+01   0.23709E-03
   0.83210E+01   0.23874E-03
   0.83410E+01   0.24039E-03
   0.83610E+01   0.24206E-03
   0.83810E+01   0.24373E-03
   0.84010E+01   0.24541E-03
   0.84210E+01   0.24709E-03
   0.84410E+01   0.24879E-03
   0.84610E+01   0.25049E-03
   0.84810E+01   0.25220E-03
   0.85010E+01   0.25392E-03
   0.85210E+01   0.25565E-03
   0.85410E+01   0.25738E-03
   0.85610E+01   0.25912E-03
   0.85810E+01   0.26086E-03
   0.86010E+01   0.26260E-03
   0.86210E+01   0.26435E-03
   0.86410E+01   0.26611E-03
   0.86610E+01   0.26787E-03
   0.86810E+01   0.26965E-03
   0.87010E+01   0.27143E-03
   0.87210E+01   0.27322E-03
   0.87410E+01   0.27502E-03
   0.87610E+01   0.27683E-03
   0.87810E+01   0.27865E-03
   0.88010E+01   0.28047E-03
   0.88210E+01   0.28230E-03
   0.88410E+01   0.28415E-03
   0.88610E+01   0.28600E-03
   0.88810E+01   0.28785E-03
   0.89010E+01   0.28972E-03
   0.89210E+01   0.29159E-03
   0.89410E+01   0.29346E-03
   0.89610E+01   0.29534E-03
   0.89810E+01   0.29722E-03
   0.90010E+01   0.29911E-03
   0.90210E+01   0.30101E-03
   0.90410E+01   0.30291E-03
   0.90610E+01   0.30483E-03
   0.90810E+01   0.30675E-03
   0.91010E+01   0.30868E-03
   0.91210E+01   0.31063E-03
   0.91410E+01   0.31257E-03
   0.91610E+01   0.31453E-03
   0.91810E+01   0.31650E-03
   0.92010E+01   0.31847E-03
   0.92210E+01   0.32046E-03
   0.92410E+01   0.32245E-03
   0.92610E+01   0.32445E-03
   0.92810E+01   0.32646E-03
   0.93010E+01   0.32846E-03
   0.93210E+01   0.33046E-03
   0.93410E+01   0.33248E-03
   0.93610E+01   0.33451E-03
   0.93810E+01   0.33654E-03
   0.94010E+01   0.33858E-03
   0.94210E+01   0.34063E-03
   0.94410E+01   0.34269E-03
   0.94610E+01   0.34476E-03
   0.94810E+01   0.34684E-03
   0.95010E+01   0.34892E-03
   0.95210E+01   0.35102E-03
   0.95410E+01   0.35312E-03
   0.95610E+01   0.35523E-03
   0.95810E+01   0.35735E-03
   0.96010E+01   0.35948E-03
   0.96210E+01   0.36162E-03
   0.96410E+01   0.36375E-03
   0.96610E+01   0.36588E-03
   0.96810E+01   0.36803E-03
   0.97010E+01   0.37018E-03
   0.97210E+01   0.37235E-03
   0.97410E+01   0.37452E-03
   0.97610E+01   0.37670E-03
   0.97810E+01   0.37889E-03
   0.98010E+01   0.38109E-03
   0.98210E+01   0.38329E-03
   0.98410E+01   0.38551E-03
   0.98610E+01   0.38773E-03
   0.98810E+01   0.38997E-03
   0.99010E+01   0.39221E-03
   0.99210E+01   0.39447E-03
   0.99410E+01   0.39673E-03
   0.99610E+01   0.39898E-03
   0.99810E+01   0.40124E-03
   0.10001E+02   0.40351E-03
   0.10021E+02   0.40578E-03
   0.10041E+02   0.40807E-03
   0.10061E+02   0.41036E-03
   0.10081E+02   0.41267E-03
   0.10101E+02   0.41498E-03
   0.10121E+02   0.41730E-03
   0.10141E+02   0.41963E-03
   0.10161E+02   0.42197E-03
   0.10181E+02   0.42432E-03
   0.10201E+02   0.42668E-03
   0.10221E+02   0.42905E-03
   0.10241E+02   0.43143E-03
   0.10261E+02   0.43381E-03
   0.10281E+02   0.43619E-03
   0.10301E+02   0.43857E-03
   0.10321E+02   0.44096E-03
   0.10341E+02   0.44336E-03
   0.10361E+02   0.44577E-03
   0.10381E+02   0.44819E-03
   0.10401E+02   0.45062E-03
   0.10421E+02   0.45306E-03
   0.10441E+02   0.45551E-03
   0.10461E+02   0.45796E-03
   0.10481E+02   0.46043E-03
   0.10501E+02   0.46291E-03
   0.10521E+02   0.46539E-03
   0.10541E+02   0.46789E-03
   0.10561E+02   0.47039E-03
   0.10581E+02   0.47288E-03
   0.10601E+02   0.47538E-03
   0.10621E+02   0.47789E-03
   0.10641E+02   0.48041E-03
   0.10661E+02   0.48294E-03
   0.10681E+02   0.48547E-03
   0.10701E+02   0.48802E-03
   0.10721E+02   0.49057E-03
   0.10741E+02   0.49314E-03
   0.10761E+02   0.49572E-03
   0.10781E+02   0.49830E-03
   0.10801E+02   0.50089E-03
   0.10821E+02   0.50350E-03
   0.10841E+02   0.50611E-03
   0.10861E+02   0.50873E-03
   0.10881E+02   0.51135E-03
   0.10901E+02   0.51396E-03
   0.10921E+02   0.51659E-03
   0.10941E+02   0.51923E-03
   0.10961E+02   0.52187E-03
   0.10981E+02   0.52453E-03
   0.11001E+02   0.52719E-03
   0.11021E+02   0.52987E-03
   0.11041E+02   0.53255E-03
   0.11061E+02   0.53525E-03
   0.11081E+02   0.53795E-03
   0.11101E+02   0.54066E-03
   0.11121E+02   0.54339E-03
   0.11141E+02   0.54612E-03
   0.11161E+02   0.54886E-03
   0.11181E+02   0.55159E-03
   0.11201E+02   0.55432E-03
   0.11221E+02   0.55707E-03
   0.11241E+02   0.55983E-03
   0.11261E+02   0.56259E-03
   0.11281E+02   0.56537E-03
   0.11301E+02   0.56815E-03
   0.11321E+02   0.57095E-03
   0.11341E+02   0.57376E-03
   0.11361E+02   0.57657E-03
   0.11381E+02   0.57940E-03
   0.11401E+02   0.58223E-03
   0.11421E+02   0.58508E-03
   0.11441E+02   0.58793E-03
   0.11461E+02   0.59076E-03
   0.11481E+02   0.59361E-03
   0.11501E+02   0.59647E-03
   0.11521E+02   0.59934E-03
   0.11541E+02   0.60221E-03
   0.11561E+02   0.60510E-03
   0.11581E+02   0.60800E-03
   0.11601E+02   0.61091E-03
   0.11621E+02   0.61382E-03
   0.11641E+02   0.61675E-03
   0.11661E+02   0.61969E-03
   0.11681E+02   0.62264E-03
   0.11701E+02   0.62559E-03
   0.11721E+02   0.62854E-03
   0.11741E+02   0.63149E-03
   0.11761E+02   0.63445E-03
   0.11781E+02   0.63742E-03
   0.11801E+02   0.64040E-03
   0.11821E+02   0.64339E-03
   0.11841E+02   0.64639E-03
   0.11861E+02   0.64940E-03
   0.11881E+02   0.65242E-03
   0.11901E+02   0.65545E-03
   0.11921E+02   0.65849E-03
   0.11941E+02   0.66154E-03
   0.11961E+02   0.66460E-03
   0.11981E+02   0.66765E-03
   0.12001E+02   0.67070E-03
   0.12021E+02   0.67376E-03
   0.12041E+02   0.67683E-03
   0.12061E+02   0.67992E-03
   0.12081E+02   0.68301E-03
   0.12101E+02   0.68611E-03
   0.12121E+02   0.68922E-03
   0.12141E+02   0.69235E-03
   0.12161E+02   0.69548E-03
   0.12181E+02   0.69863E-03
   0.12201E+02   0.70178E-03
   0.12221E+02   0.70495E-03
   0.12241E+02   0.70810E-03
   0.12261E+02   0.71125E-03
   0.12281E+02   0.71442E-03
   0.12301E+02   0.71759E-03
   0.12321E+02   0.72078E-03
   0.12341E+02   0.72397E-03
   0.12361E+02   0.72718E-03
   0.12381E+02   0.73040E-03
   0.12401E+02   0.73363E-03
   0.12421E+02   0.73686E-03
   0.12441E+02   0.74011E-03
   0.12461E+02   0.74337E-03
   0.12481E+02   0.74664E-03
   0.12501E+02   0.74988E-03
   0.12521E+02   0.75314E-03
   0.12541E+02   0.75641E-03
   0.12561E+02   0.75969E-03
   0.12581E+02   0.76298E-03
   0.12601E+02   0.76628E-03
   0.12621E+02   0.76959E-03
   0.12641E+02   0.77291E-03
   0.12661E+02   0.77625E-03
   0.12681E+02   0.77959E-03
   0.12701E+02   0.78294E-03
   0.12721E+02   0.78631E-03
   0.12741E+02   0.78965E-03
   0.12761E+02   0.79301E-03
   0.12781E+02   0.79637E-03
   0.12801E+02   0.79974E-03
   0.12821E+02   0.80313E-03
   0.12841E+02   0.80652E-03
   0.12861E+02   0.80993E-03
   0.12881E+02   0.81334E-03
   0.12901E+02   0.81677E-03
   0.12921E+02   0.82020E-03
   0.12941E+02   0.82365E-03
   0.12961E+02   0.82711E-03
   0.12981E+02   0.83055E-03
   0.13001E+02   0.83400E-03
   0.13021E+02   0.83746E-03
   0.13041E+02   0.84092E-03
   0.13061E+02   0.84440E-03
   0.13081E+02   0.84789E-03
   0.13101E+02   0.85139E-03
   0.13121E+02   0.85490E-03
   0.13141E+02   0.85842E-03
   0.13161E+02   0.86195E-03
   0.13181E+02   0.86549E-03
   0.13201E+02   0.86904E-03
   0.13221E+02   0.87257E-03
   0.13241E+02   0.87611E-03
   0.13261E+02   0.87966E-03
   0.13281E+02   0.88323E-03
   0.13301E+02   0.88680E-03
   0.13321E+02   0.89038E-03
   0.13341E+02   0.89398E-03
   0.13361E+02   0.89758E-03
   0.13381E+02   0.90120E-03
   0.13401E+02   0.90482E-03
   0.13421E+02   0.90846E-03
   0.13441E+02   0.91208E-03
   0.13461E+02   0.91570E-03
   0.13481E+02   0.91934E-03
   0.13501E+02   0.92298E-03
   0.13521E+02   0.92664E-03
   0.13541E+02   0.93031E-03
   0.13561E+02   0.93398E-03
   0.13581E+02   0.93767E-03
   0.13601E+02   0.94137E-03
   0.13621E+02   0.94508E-03
   0.13641E+02   0.94880E-03
   0.13661E+02   0.95253E-03
   0.13681E+02   0.95624E-03
   0.13701E+02   0.95996E-03
   0.13721E+02   0.96369E-03
   0.13741E+02   0.96743E-03
   0.13761E+02   0.97118E-03
   0.13781E+02   0.97494E-03
   0.13801E+02   0.97871E-03
   0.13821E+02   0.98249E-03
   0.13841E+02   0.98629E-03
   0.13861E+02   0.99009E-03
   0.13881E+02   0.99390E-03
   0.13901E+02   0.99770E-03
   0.13921E+02   0.10015E-02
   0.13941E+02   0.10053E-02
   0.13961E+02   0.10091E-02
   0.13981E+02   0.10130E-02
   0.14001E+02   0.10168E-02
   0.14021E+02   0.10207E-02
   0.14041E+02   0.10245E-02
   0.14061E+02   0.10284E-02
   0.14081E+02   0.10323E-02
   0.14101E+02   0.10362E-02
   0.14121E+02   0.10400E-02
   0.14141E+02   0.10439E-02
   0.14161E+02   0.10478E-02
   0.14181E+02   0.10517E-02
   0.14201E+02   0.10557E-02
   0.14221E+02   0.10596E-02
   0.14241E+02   0.10635E-02
   0.14261E+02   0.10675E-02
   0.14281E+02   0.10714E-02
   0.14301E+02   0.10754E-02
   0.14321E+02   0.10794E-02
   0.14341E+02   0.10833E-02
   0.14361E+02   0.10873E-02
   0.14381E+02   0.10913E-02
   0.14401E+02   0.10953E-02
   0.14421E+02   0.10993E-02
   0.14441E+02   0.11033E-02
   0.14461E+02   0.11073E-02
   0.14481E+02   0.11113E-02
   0.14501E+02   0.11154E-02
   0.14521E+02   0.11194E-02
   0.14541E+02   0.11234E-02
   0.14561E+02   0.11275E-02
   0.14581E+02   0.11315E-02
   0.14601E+02   0.11356E-02
   0.14621E+02   0.11397E-02
   0.14641E+02   0.11438E-02
   0.14661E+02   0.11478E-02
   0.14681E+02   0.11520E-02
   0.14701E+02   0.11561E-02
   0.14721E+02   0.11602E-02
   0.14741E+02   0.11643E-02
   0.14761E+02   0.11684E-02
   0.14781E+02   0.11725E-02
   0.14801E+02   0.11767E-02
   0.14821E+02   0.11808E-02
   0.14841E+02   0.11850E-02
   0.14861E+02   0.11891E-02
   0.14881E+02   0.11933E-02
   0.14901E+02   0.11975E-02
   0.14921E+02   0.12017E-02
   0.14941E+02   0.12059E-02
   0.14961E+02   0.12101E-02
   0.14981E+02   0.12143E-02
   0.15001E+02   0.12185E-02
   0.15021E+02   0.12227E-02
   0.15041E+02   0.12269E-02
   0.15061E+02   0.12312E-02
   0.15081E+02   0.12354E-02
   0.15101E+02   0.12397E-02
   0.15121E+02   0.12439E-02
   0.15141E+02   0.12482E-02
   0.15161E+02   0.12524E-02
   0.15181E+02   0.12567E-02
   0.15201E+02   0.12610E-02
   0.15221E+02   0.12653E-02
   0.15241E+02   0.12696E-02
   0.15261E+02   0.12739E-02
   0.15281E+02   0.12782E-02
   0.15301E+02   0.12825E-02
   0.15321E+02   0.12868E-02
   0.15341E+02   0.12912E-02
   0.15361E+02   0.12955E-02
   0.15381E+02   0.12998E-02
   0.15401E+02   0.13042E-02
   0.15421E+02   0.13085E-02
   0.15441E+02   0.13129E-02
   0.15461E+02   0.13173E-02
   0.15481E+02   0.13217E-02
   0.15501E+02   0.13261E-02
   0.15521E+02   0.13305E-02
   0.15541E+02   0.13348E-02
   0.15561E+02   0.13392E-02
   0.15581E+02   0.13436E-02
   0.15601E+02   0.13481E-02
   0.15621E+02   0.13525E-02
   0.15641E+02   0.13569E-02
   0.15661E+02   0.13614E-02
   0.15681E+02   0.13659E-02
   0.15701E+02   0.13703E-02
   0.15721E+02   0.13747E-02
   0.15741E+02   0.13792E-02
   0.15761E+02   0.13837E-02
   0.15781E+02   0.13882E-02
   0.15801E+02   0.13926E-02
   0.15821E+02   0.13971E-02
   0.15841E+02   0.14017E-02
   0.15861E+02   0.14062E-02
   0.15881E+02   0.14107E-02
   0.15901E+02   0.14152E-02
   0.15921E+02   0.14197E-02
   0.15941E+02   0.14243E-02
   0.15961E+02   0.14288E-02
   0.15981E+02   0.14333E-02
   0.16001E+02   0.14379E-02
   0.16021E+02   0.14425E-02
   0.16041E+02   0.14471E-02
   0.16061E+02   0.14516E-02
   0.16081E+02   0.14562E-02
   0.16101E+02   0.14608E-02
   0.16121E+02   0.14654E-02
   0.16141E+02   0.14700E-02
   0.16161E+02   0.14746E-02
   0.16181E+02   0.14792E-02
   0.16201E+02   0.14838E-02
   0.16221E+02   0.14885E-02
   0.16241E+02   0.14931E-02
   0.16261E+02   0.14977E-02
   0.16281E+02   0.15024E-02
   0.16301E+02   0.15070E-02
   0.16321E+02   0.15117E-02
   0.16341E+02   0.15163E-02
   0.16361E+02   0.15210E-02
   0.16381E+02   0.15257E-02
   0.16401E+02   0.15304E-02
   0.16421E+02   0.15351E-02
   0.16441E+02   0.15398E-02
   0.16461E+02   0.15444E-02
   0.16481E+02   0.15491E-02
   0.16501E+02   0.15539E-02
   0.16521E+02   0.15586E-02
   0.16541E+02   0.15633E-02
   0.16561E+02   0.15681E-02
   0.16581E+02   0.15728E-02
   0.16601E+02   0.15776E-02
   0.16621E+02   0.15823E-02
   0.16641E+02   0.15870E-02
   0.16661E+02   0.15918E-02
   0.16681E+02   0.15966E-02
   0.16701E+02   0.16013E-02
   0.16721E+02   0.16061E-02
   0.16741E+02   0.16109E-02
   0.16761E+02   0.16157E-02
   0.16781E+02   0.16205E-02
   0.16801E+02   0.16253E-02
   0.16821E+02   0.16301E-02
   0.16841E+02   0.16349E-02
   0.16861E+02   0.16397E-02
   0.16881E+02   0.16446E-02
   0.16901E+02   0.16494E-02
   0.16921E+02   0.16543E-02
   0.16941E+02   0.16591E-02
   0.16961E+02   0.16640E-02
   0.16981E+02   0.16688E-02
   0.17001E+02   0.16737E-02
   0.17021E+02   0.16785E-02
   0.17041E+02   0.16834E-02
   0.17061E+02   0.16883E-02
   0.17081E+02   0.16932E-02
   0.17101E+02   0.16981E-02
   0.17121E+02   0.17030E-02
   0.17141E+02   0.17079E-02
   0.17161E+02   0.17128E-02
   0.17181E+02   0.17177E-02
   0.17201E+02   0.17226E-02
   0.17221E+02   0.17276E-02
   0.17241E+02   0.17325E-02
   0.17261E+02   0.17375E-02
   0.17281E+02   0.17424E-02
   0.17301E+02   0.17473E-02
   0.17321E+02   0.17523E-02
   0.17341E+02   0.17572E-02
   0.17361E+02   0.17622E-02
   0.17381E+02   0.17672E-02
   0.17401E+02   0.17722E-02
   0.17421E+02   0.17772E-02
   0.17441E+02   0.17822E-02
   0.17461E+02   0.17871E-02
   0.17481E+02   0.17921E-02
   0.17501E+02   0.17971E-02
   0.17521E+02   0.18021E-02
   0.17541E+02   0.18072E-02
   0.17561E+02   0.18122E-02
   0.17581E+02   0.18172E-02
   0.17601E+02   0.18223E-02
   0.17621E+02   0.18273E-02
   0.17641E+02   0.18323E-02
   0.17661E+02   0.18374E-02
   0.17681E+02   0.18424E-02
   0.17701E+02   0.18475E-02
   0.17721E+02   0.18526E-02
   0.17741E+02   0.18577E-02
   0.17761E+02   0.18627E-02
   0.17781E+02   0.18678E-02
   0.17801E+02   0.18729E-02
   0.17821E+02   0.18779E-02
   0.17841E+02   0.18830E-02
   0.17861E+02   0.18881E-02
   0.17881E+02   0.18933E-02
   0.17901E+02   0.18984E-02
   0.17921E+02   0.19035E-02
   0.17941E+02   0.19086E-02
   0.17961E+02   0.19137E-02
   0.17981E+02   0.19188E-02
   0.18001E+02   0.19240E-02
   0.18021E+02   0.19291E-02
   0.18041E+02   0.19343E-02
   0.18061E+02   0.19395E-02
   0.18081E+02   0.19446E-02
   0.18101E+02   0.19497E-02
   0.18121E+02   0.19549E-02
   0.18141E+02   0.19601E-02
   0.18161E+02   0.19653E-02
   0.18181E+02   0.19704E-02
   0.18201E+02   0.19756E-02
   0.18221E+02   0.19808E-02
   0.18241E+02   0.19860E-02
   0.18261E+02   0.19912E-02
   0.18281E+02   0.19964E-02
   0.18301E+02   0.20016E-02
   0.18321E+02   0.20068E-02
   0.18341E+02   0.20121E-02
   0.18361E+02   0.20173E-02
   0.18381E+02   0.20225E-02
   0.18401E+02   0.20277E-02
   0.18421E+02   0.20329E-02
   0.18441E+02   0.20382E-02
   0.18461E+02   0.20434E-02
   0.18481E+02   0.20487E-02
   0.18501E+02   0.20540E-02
   0.18521E+02   0.20592E-02
   0.18541E+02   0.20645E-02
   0.18561E+02   0.20697E-02
   0.18581E+02   0.20750E-02
   0.18601E+02   0.20803E-02
   0.18621E+02   0.20856E-02
   0.18641E+02   0.20909E-02
   0.18661E+02   0.20962E-02
   0.18681E+02   0.21014E-02
   0.18701E+02   0.21067E-02
   0.18721E+02   0.21120E-02
   0.18741E+02   0.21173E-02
   0.18761E+02   0.21227E-02
   0.18781E+02   0.21280E-02
   0.18801E+02   0.21333E-02
   0.18821E+02   0.21386E-02
   0.18841E+02   0.21439E-02
   0.18861E+02   0.21493E-02
   0.18881E+02   0.21546E-02
   0.18901E+02   0.21599E-02
   0.18921E+02   0.21653E-02
   0.18941E+02   0.21707E-02
   0.18961E+02   0.21760E-02
   0.18981E+02   0.21814E-02
   0.19001E+02   0.21867E-02
   0.19021E+02   0.21921E-02
   0.19041E+02   0.21974E-02
   0.19061E+02   0.22028E-02
   0.19081E+02   0.22082E-02
   0.19101E+02   0.22136E-02
   0.19121E+02   0.22190E-02
   0.19141E+02   0.22243E-02
   0.19161E+02   0.22297E-02
   0.19181E+02   0.22351E-02
   0.19201E+02   0.22405E-02
   0.19221E+02   0.22460E-02
   0.19241E+02   0.22514E-02
   0.19261E+02   0.22568E-02
   0.19281E+02   0.22622E-02
   0.19301E+02   0.22676E-02
   0.19321E+02   0.22730E-02
   0.19341E+02   0.22784E-02
   0.19361E+02   0.22839E-02
   0.19381E+02   0.22893E-02
   0.19401E+02   0.22947E-02
   0.19421E+02   0.23002E-02
   0.19441E+02   0.23056E-02
   0.19461E+02   0.23111E-02
   0.19481E+02   0.23165E-02
   0.19501E+02   0.23220E-02
   0.19521E+02   0.23274E-02
   0.19541E+02   0.23329E-02
   0.19561E+02   0.23383E-02
   0.19581E+02   0.23438E-02
   0.19601E+02   0.23493E-02
   0.19621E+02   0.23548E-02
   0.19641E+02   0.23603E-02
   0.19661E+02   0.23657E-02
   0.19681E+02   0.23712E-02
   0.19701E+02   0.23767E-02
   0.19721E+02   0.23822E-02
   0.19741E+02   0.23877E-02
   0.19761E+02   0.23932E-02
   0.19781E+02   0.23987E-02
   0.19801E+02   0.24042E-02
   0.19821E+02   0.24097E-02
   0.19841E+02   0.24152E-02
   0.19861E+02   0.24207E-02
   0.19881E+02   0.24262E-02
   0.19901E+02   0.24318E-02
   0.19921E+02   0.24373E-02
   0.19941E+02   0.24428E-02
   0.19961E+02   0.24483E-02
   0.19981E+02   0.24538E-02
   0.20001E+02   0.24594E-02
   0.20021E+02   0.24649E-02
   0.20041E+02   0.24705E-02
   0.20061E+02   0.24760E-02
   0.20081E+02   0.24816E-02
   0.20101E+02   0.24871E-02
   0.20121E+02   0.24927E-02
   0.20141E+02   0.24982E-02
   0.20161E+02   0.25038E-02
   0.20181E+02   0.25093E-02
   0.20201E+02   0.25149E-02
   0.20221E+02   0.25204E-02
   0.20241E+02   0.25260E-02
   0.20261E+02   0.25316E-02
   0.20281E+02   0.25372E-02
   0.20301E+02   0.25428E-02
   0.20321E+02   0.25483E-02
   0.20341E+02   0.25539E-02
   0.20361E+02   0.25595E-02
   0.20381E+02   0.25651E-02
   0.20401E+02   0.25707E-02
   0.20421E+02   0.25763E-02
   0.20441E+02   0.25818E-02
   0.20461E+02   0.25874E-02
   0.20481E+02   0.25930E-02
   0.20501E+02   0.25986E-02
   0.20521E+02   0.26042E-02
   0.20541E+02   0.26099E-02
   0.20561E+02   0.26154E-02
   0.20581E+02   0.26210E-02
   0.20601E+02   0.26266E-02
   0.20621E+02   0.26323E-02
   0.20641E+02   0.26379E-02
   0.20661E+02   0.26435E-02
   0.20681E+02   0.26492E-02
   0.20701E+02   0.26548E-02
   0.20721E+02   0.26604E-02
   0.20741E+02   0.26660E-02
   0.20761E+02   0.26716E-02
   0.20781E+02   0.26773E-02
   0.20801E+02   0.26829E-02
   0.20821E+02   0.26885E-02
   0.20841E+02   0.26942E-02
   0.20861E+02   0.26998E-02
   0.20881E+02   0.27054E-02
   0.20901E+02   0.27111E-02
   0.20921E+02   0.27168E-02
   0.20941E+02   0.27224E-02
   0.20961E+02   0.27280E-02
   0.20981E+02   0.27337E-02
   0.21001E+02   0.27393E-02
   0.21021E+02   0.27450E-02
   0.21041E+02   0.27507E-02
   0.21061E+02   0.27563E-02
   0.21081E+02   0.27619E-02
   0.21101E+02   0.27676E-02
   0.21121E+02   0.27732E-02
   0.21141E+02   0.27789E-02
   0.21161E+02   0.27846E-02
   0.21181E+02   0.27902E-02
   0.21201E+02   0.27959E-02
   0.21221E+02   0.28016E-02
   0.21241E+02   0.28072E-02
   0.21261E+02   0.28129E-02
   0.21281E+02   0.28186E-02
   0.21301E+02   0.28243E-02
   0.21321E+02   0.28299E-02
   0.21341E+02   0.28356E-02
   0.21361E+02   0.28413E-02
   0.21381E+02   0.28470E-02
   0.21401E+02   0.28527E-02
   0.21421E+02   0.28583E-02
   0.21441E+02   0.28640E-02
   0.21461E+02   0.28697E-02
   0.21481E+02   0.28754E-02
   0.21501E+02   0.28811E-02
   0.21521E+02   0.28868E-02
   0.21541E+02   0.28924E-02
   0.21561E+02   0.28981E-02
   0.21581E+02   0.29038E-02
   0.21601E+02   0.29095E-02
   0.21621E+02   0.29152E-02
   0.21641E+02   0.29209E-02
   0.21661E+02   0.29266E-02
   0.21681E+02   0.29323E-02
   0.21701E+02   0.29380E-02
   0.21721E+02   0.29437E-02
   0.21741E+02   0.29494E-02
   0.21761E+02   0.29551E-02
   0.21781E+02   0.29607E-02
   0.21801E+02   0.29664E-02
   0.21821E+02   0.29721E-02
   0.21841E+02   0.29779E-02
   0.21861E+02   0.29836E-02
   0.21881E+02   0.29893E-02
   0.21901E+02   0.29950E-02
   0.21921E+02   0.30007E-02
   0.21941E+02   0.30064E-02
   0.21961E+02   0.30121E-02
   0.21981E+02   0.30178E-02
   0.22001E+02   0.30235E-02
   0.22021E+02   0.30292E-02
   0.22041E+02   0.30349E-02
   0.22061E+02   0.30406E-02
   0.22081E+02   0.30463E-02
   0.22101E+02   0.30520E-02
   0.22121E+02   0.30577E-02
   0.22141E+02   0.30634E-02
   0.22161E+02   0.30691E-02
   0.22181E+02   0.30749E-02
   0.22201E+02   0.30806E-02
   0.22221E+02   0.30863E-02
   0.22241E+02   0.30920E-02
   0.22261E+02   0.30977E-02
   0.22281E+02   0.31034E-02
   0.22301E+02   0.31091E-02
   0.22321E+02   0.31148E-02
   0.22341E+02   0.31205E-02
   0.22361E+02   0.31262E-02
   0.22381E+02   0.31319E-02
   0.22401E+02   0.31377E-02
   0.22421E+02   0.31433E-02
   0.22441E+02   0.31490E-02
   0.22461E+02   0.31547E-02
   0.22481E+02   0.31605E-02
   0.22501E+02   0.31662E-02
   0.22521E+02   0.31719E-02
   0.22541E+02   0.31776E-02
   0.22561E+02   0.31833E-02
   0.22581E+02   0.31890E-02
   0.22601E+02   0.31947E-02
   0.22621E+02   0.32004E-02
   0.22641E+02   0.32061E-02
   0.22661E+02   0.32118E-02
   0.22681E+02   0.32175E-02
   0.22701E+02   0.32232E-02
   0.22721E+02   0.32290E-02
   0.22741E+02   0.32346E-02
   0.22761E+02   0.32403E-02
   0.22781E+02   0.32460E-02
   0.22801E+02   0.32517E-02
   0.22821E+02   0.32575E-02
   0.22841E+02   0.32631E-02
   0.22861E+02   0.32688E-02
   0.22881E+02   0.32745E-02
   0.22901E+02   0.32802E-02
   0.22921E+02   0.32859E-02
   0.22941E+02   0.32916E-02
   0.22961E+02   0.32973E-02
   0.22981E+02   0.33030E-02
   0.23001E+02   0.33087E-02
   0.23021E+02   0.33144E-02
   0.23041E+02   0.33201E-02
   0.23061E+02   0.33257E-02
   0.23081E+02   0.33314E-02
   0.23101E+02   0.33371E-02
   0.23121E+02   0.33428E-02
   0.23141E+02   0.33485E-02
   0.23161E+02   0.33542E-02
   0.23181E+02   0.33599E-02
   0.23201E+02   0.33655E-02
   0.23221E+02   0.33712E-02
   0.23241E+02   0.33769E-02
   0.23261E+02   0.33826E-02
   0.23281E+02   0.33882E-02
   0.23301E+02   0.33939E-02
   0.23321E+02   0.33996E-02
   0.23341E+02   0.34053E-02
   0.23361E+02   0.34109E-02
   0.23381E+02   0.34166E-02
   0.23401E+02   0.34223E-02
   0.23421E+02   0.34280E-02
   0.23441E+02   0.34336E-02
   0.23461E+02   0.34393E-02
   0.23481E+02   0.34449E-02
   0.23501E+02   0.34506E-02
   0.23521E+02   0.34563E-02
   0.23541E+02   0.34619E-02
   0.23561E+02   0.34676E-02
   0.23581E+02   0.34732E-02
   0.23601E+02   0.34789E-02
   0.23621E+02   0.34846E-02
   0.23641E+02   0.34902E-02
   0.23661E+02   0.34958E-02
   0.23681E+02   0.35015E-02
   0.23701E+02   0.35071E-02
   0.23721E+02   0.35128E-02
   0.23741E+02   0.35184E-02
   0.23761E+02   0.35240E-02
   0.23781E+02   0.35297E-02
   0.23801E+02   0.35353E-02
   0.23821E+02   0.35409E-02
   0.23841E+02   0.35466E-02
   0.23861E+02   0.35522E-02
   0.23881E+02   0.35578E-02
   0.23901E+02   0.35635E-02
   0.23921E+02   0.35691E-02
   0.23941E+02   0.35747E-02
   0.23961E+02   0.35803E-02
   0.23981E+02   0.35859E-02
   0.24001E+02   0.35915E-02
   0.24021E+02   0.35971E-02
   0.24041E+02   0.36027E-02
   0.24061E+02   0.36083E-02
   0.24081E+02   0.36140E-02
   0.24101E+02   0.36195E-02
   0.24121E+02   0.36251E-02
   0.24141E+02   0.36307E-02
   0.24161E+02   0.36363E-02
   0.24181E+02   0.36419E-02
   0.24201E+02   0.36475E-02
   0.24221E+02   0.36531E-02
   0.24241E+02   0.36586E-02
   0.24261E+02   0.36642E-02
   0.24281E+02   0.36698E-02
   0.24301E+02   0.36754E-02
   0.24321E+02   0.36810E-02
   0.24341E+02   0.36865E-02
   0.24361E+02   0.36921E-02
   0.24381E+02   0.36977E-02
   0.24401E+02   0.37032E-02
   0.24421E+02   0.37088E-02
   0.24441E+02   0.37143E-02
   0.24461E+02   0.37199E-02
   0.24481E+02   0.37254E-02
   0.24501E+02   0.37310E-02
   0.24521E+02   0.37365E-02
   0.24541E+02   0.37421E-02
   0.24561E+02   0.37476E-02
   0.24581E+02   0.37531E-02
   0.24601E+02   0.37587E-02
   0.24621E+02   0.37642E-02
   0.24641E+02   0.37697E-02
   0.24661E+02   0.37752E-02
   0.24681E+02   0.37807E-02
   0.24701E+02   0.37863E-02
   0.24721E+02   0.37918E-02
   0.24741E+02   0.37973E-02
   0.24761E+02   0.38028E-02
   0.24781E+02   0.38083E-02
   0.24801E+02   0.38138E-02
   0.24821E+02   0.38193E-02
   0.24841E+02   0.38248E-02
   0.24861E+02   0.38302E-02
   0.24881E+02   0.38357E-02
   0.24901E+02   0.38412E-02
   0.24921E+02   0.38467E-02
   0.24941E+02   0.38521E-02
   0.24961E+02   0.38576E-02
   0.24981E+02   0.38631E-02
   0.25001E+02   0.38685E-02
   0.25021E+02   0.38740E-02
   0.25041E+02   0.38795E-02
   0.25061E+02   0.38849E-02
   0.25081E+02   0.38904E-02
   0.25101E+02   0.38958E-02
   0.25121E+02   0.39012E-02
   0.25141E+02   0.39067E-02
   0.25161E+02   0.39121E-02
   0.25181E+02   0.39175E-02
   0.25201E+02   0.39229E-02
   0.25221E+02   0.39284E-02
   0.25241E+02   0.39338E-02
   0.25261E+02   0.39392E-02
   0.25281E+02   0.39446E-02
   0.25301E+02   0.39500E-02
   0.25321E+02   0.39554E-02
   0.25341E+02   0.39608E-02
   0.25361E+02   0.39661E-02
   0.25381E+02   0.39715E-02
   0.25401E+02   0.39769E-02
   0.25421E+02   0.39823E-02
   0.25441E+02   0.39876E-02
   0.25461E+02   0.39930E-02
   0.25481E+02   0.39984E-02
   0.25501E+02   0.40037E-02
   0.25521E+02   0.40091E-02
   0.25541E+02   0.40144E-02
   0.25561E+02   0.40198E-02
   0.25581E+02   0.40251E-02
   0.25601E+02   0.40304E-02
   0.25621E+02   0.40358E-02
   0.25641E+02   0.40411E-02
   0.25661E+02   0.40464E-02
   0.25681E+02   0.40517E-02
   0.25701E+02   0.40570E-02
   0.25721E+02   0.40623E-02
   0.25741E+02   0.40676E-02
   0.25761E+02   0.40729E-02
   0.25781E+02   0.40782E-02
   0.25801E+02   0.40835E-02
   0.25821E+02   0.40888E-02
   0.25841E+02   0.40940E-02
   0.25861E+02   0.40993E-02
   0.25881E+02   0.41046E-02
   0.25901E+02   0.41098E-02
   0.25921E+02   0.41151E-02
   0.25941E+02   0.41204E-02
   0.25961E+02   0.41256E-02
   0.25981E+02   0.41309E-02
   0.26001E+02   0.41361E-02
   0.26021E+02   0.41413E-02
   0.26041E+02   0.41465E-02
   0.26061E+02   0.41518E-02
   0.26081E+02   0.41570E-02
   0.26101E+02   0.41622E-02
   0.26121E+02   0.41674E-02
   0.26141E+02   0.41726E-02
   0.26161E+02   0.41778E-02
   0.26181E+02   0.41830E-02
   0.26201E+02   0.41882E-02
   0.26221E+02   0.41933E-02
   0.26241E+02   0.41985E-02
   0.26261E+02   0.42037E-02
   0.26281E+02   0.42088E-02
   0.26301E+02   0.42140E-02
   0.26321E+02   0.42192E-02
   0.26341E+02   0.42243E-02
   0.26361E+02   0.42294E-02
   0.26381E+02   0.42346E-02
   0.26401E+02   0.42397E-02
   0.26421E+02   0.42448E-02
   0.26441E+02   0.42499E-02
   0.26461E+02   0.42551E-02
   0.26481E+02   0.42602E-02
   0.26501E+02   0.42653E-02
   0.26521E+02   0.42704E-02
   0.26541E+02   0.42754E-02
   0.26561E+02   0.42805E-02
   0.26581E+02   0.42856E-02
   0.26601E+02   0.42907E-02
   0.26621E+02   0.42957E-02
   0.26641E+02   0.43008E-02
   0.26661E+02   0.43058E-02
   0.26681E+02   0.43109E-02
   0.26701E+02   0.43159E-02
   0.26721E+02   0.43209E-02
   0.26741E+02   0.43260E-02
   0.26761E+02   0.43310E-02
   0.26781E+02   0.43360E-02
   0.26801E+02   0.43410E-02
   0.26821E+02   0.43460E-02
   0.26841E+02   0.43510E-02
   0.26861E+02   0.43560E-02
   0.26881E+02   0.43610E-02
   0.26901E+02   0.43660E-02
   0.26921E+02   0.43709E-02
   0.26941E+02   0.43759E-02
   0.26961E+02   0.43809E-02
   0.26981E+02   0.43858E-02
   0.27001E+02   0.43907E-02
   0.27021E+02   0.43957E-02
   0.27041E+02   0.44006E-02
   0.27061E+02   0.44055E-02
   0.27081E+02   0.44104E-02
   0.27101E+02   0.44153E-02
   0.27121E+02   0.44202E-02
   0.27141E+02   0.44251E-02
   0.27161E+02   0.44300E-02
   0.27181E+02   0.44349E-02
   0.27201E+02   0.44398E-02
   0.27221E+02   0.44446E-02
   0.27241E+02   0.44495E-02
   0.27261E+02   0.44544E-02
   0.27281E+02   0.44592E-02
   0.27301E+02   0.44641E-02
   0.27321E+02   0.44689E-02
   0.27341E+02   0.44737E-02
   0.27361E+02   0.44785E-02
   0.27381E+02   0.44833E-02
   0.27401E+02   0.44881E-02
   0.27421E+02   0.44929E-02
   0.27441E+02   0.44977E-02
   0.27461E+02   0.45025E-02
   0.27481E+02   0.45073E-02
   0.27501E+02   0.45121E-02
   0.27521E+02   0.45168E-02
   0.27541E+02   0.45216E-02
   0.27561E+02   0.45263E-02
   0.27581E+02   0.45310E-02
   0.27601E+02   0.45358E-02
   0.27621E+02   0.45405E-02
   0.27641E+02   0.45452E-02
   0.27661E+02   0.45499E-02
   0.27681E+02   0.45546E-02
   0.27701E+02   0.45593E-02
   0.27721E+02   0.45640E-02
   0.27741E+02   0.45687E-02
   0.27761E+02   0.45733E-02
   0.27781E+02   0.45780E-02
   0.27801E+02   0.45827E-02
   0.27821E+02   0.45873E-02
   0.27841E+02   0.45920E-02
   0.27861E+02   0.45966E-02
   0.27881E+02   0.46012E-02
   0.27901E+02   0.46058E-02
   0.27921E+02   0.46105E-02
   0.27941E+02   0.46151E-02
   0.27961E+02   0.46196E-02
   0.27981E+02   0.46242E-02
   0.28001E+02   0.46288E-02
   0.28021E+02   0.46334E-02
   0.28041E+02   0.46379E-02
   0.28061E+02   0.46425E-02
   0.28081E+02   0.46470E-02
   0.28101E+02   0.46516E-02
   0.28121E+02   0.46561E-02
   0.28141E+02   0.46606E-02
   0.28161E+02   0.46651E-02
   0.28181E+02   0.46697E-02
   0.28201E+02   0.46741E-02
   0.28221E+02   0.46786E-02
   0.28241E+02   0.46831E-02
   0.28261E+02   0.46876E-02
   0.28281E+02   0.46920E-02
   0.28301E+02   0.46965E-02
   0.28321E+02   0.47009E-02
   0.28341E+02   0.47054E-02
   0.28361E+02   0.47098E-02
   0.28381E+02   0.47142E-02
   0.28401E+02   0.47187E-02
   0.28421E+02   0.47231E-02
   0.28441E+02   0.47275E-02
   0.28461E+02   0.47318E-02
   0.28481E+02   0.47362E-02
   0.28501E+02   0.47406E-02
   0.28521E+02   0.47449E-02
   0.28541E+02   0.47493E-02
   0.28561E+02   0.47536E-02
   0.28581E+02   0.47580E-02
   0.28601E+02   0.47623E-02
   0.28621E+02   0.47666E-02
   0.28641E+02   0.47709E-02
   0.28661E+02   0.47752E-02
   0.28681E+02   0.47795E-02
   0.28701E+02   0.47838E-02
   0.28721E+02   0.47881E-02
   0.28741E+02   0.47923E-02
   0.28761E+02   0.47966E-02
   0.28781E+02   0.48008E-02
   0.28801E+02   0.48050E-02
   0.28821E+02   0.48093E-02
   0.28841E+02   0.48135E-02
   0.28861E+02   0.48177E-02
   0.28881E+02   0.48219E-02
   0.28901E+02   0.48261E-02
   0.28921E+02   0.48303E-02
   0.28941E+02   0.48344E-02
   0.28961E+02   0.48386E-02
   0.28981E+02   0.48427E-02
   0.29001E+02   0.48469E-02
   0.29021E+02   0.48510E-02
   0.29041E+02   0.48552E-02
   0.29061E+02   0.48593E-02
   0.29081E+02   0.48634E-02
   0.29101E+02   0.48675E-02
   0.29121E+02   0.48716E-02
   0.29141E+02   0.48756E-02
   0.29161E+02   0.48797E-02
   0.29181E+02   0.48838E-02
   0.29201E+02   0.48878E-02
   0.29221E+02   0.48919E-02
   0.29241E+02   0.48959E-02
   0.29261E+02   0.48999E-02
   0.29281E+02   0.49039E-02
   0.29301E+02   0.49079E-02
   0.29321E+02   0.49119E-02
   0.29341E+02   0.49159E-02
   0.29361E+02   0.49199E-02
   0.29381E+02   0.49239E-02
   0.29401E+02   0.49278E-02
   0.29421E+02   0.49318E-02
   0.29441E+02   0.49357E-02
   0.29461E+02   0.49396E-02
   0.29481E+02   0.49435E-02
   0.29501E+02   0.49474E-02
   0.29521E+02   0.49513E-02
   0.29541E+02   0.49552E-02
   0.29561E+02   0.49591E-02
   0.29581E+02   0.49630E-02
   0.29601E+02   0.49668E-02
   0.29621E+02   0.49707E-02
   0.29641E+02   0.49745E-02
   0.29661E+02   0.49783E-02
   0.29681E+02   0.49822E-02
   0.29701E+02   0.49860E-02
   0.29721E+02   0.49898E-02
   0.29741E+02   0.49935E-02
   0.29761E+02   0.49973E-02
   0.29781E+02   0.50011E-02
   0.29801E+02   0.50048E-02
   0.29821E+02   0.50086E-02
   0.29841E+02   0.50123E-02
   0.29861E+02   0.50160E-02
   0.29881E+02   0.50197E-02
   0.29901E+02   0.50234E-02
   0.29921E+02   0.50271E-02
   0.29941E+02   0.50308E-02
   0.29961E+02   0.50345E-02
   0.29981E+02   0.50381E-02
   0.30001E+02   0.50418E-02
   0.30021E+02   0.50454E-02
   0.30041E+02   0.50490E-02
   0.30061E+02   0.50527E-02
   0.30081E+02   0.50563E-02
   0.30101E+02   0.50599E-02
   0.30121E+02   0.50634E-02
   0.30141E+02   0.50670E-02
   0.30161E+02   0.50706E-02
   0.30181E+02   0.50741E-02
   0.30201E+02   0.50777E-02
   0.30221E+02   0.50812E-02
   0.30241E+02   0.50847E-02
   0.30261E+02   0.50882E-02
   0.30281E+02   0.50917E-02
   0.30301E+02   0.50952E-02
   0.30321E+02   0.50987E-02
   0.30341E+02   0.51022E-02
   0.30361E+02   0.51056E-02
   0.30381E+02   0.51091E-02
   0.30401E+02   0.51125E-02
   0.30421E+02   0.51159E-02
   0.30441E+02   0.51193E-02
   0.30461E+02   0.51227E-02
   0.30481E+02   0.51261E-02
   0.30501E+02   0.51295E-02
   0.30521E+02   0.51329E-02
   0.30541E+02   0.51362E-02
   0.30561E+02   0.51396E-02
   0.30581E+02   0.51429E-02
   0.30601E+02   0.51462E-02
   0.30621E+02   0.51495E-02
   0.30641E+02   0.51528E-02
   0.30661E+02   0.51561E-02
   0.30681E+02   0.51594E-02
   0.30701E+02   0.51627E-02
   0.30721E+02   0.51659E-02
   0.30741E+02   0.51692E-02
   0.30761E+02   0.51724E-02
   0.30781E+02   0.51756E-02
   0.30801E+02   0.51788E-02
   0.30821E+02   0.51820E-02
   0.30841E+02   0.51852E-02
   0.30861E+02   0.51884E-02
   0.30881E+02   0.51916E-02
   0.30901E+02   0.51947E-02
   0.30921E+02   0.51978E-02
   0.30941E+02   0.52010E-02
   0.30961E+02   0.52041E-02
   0.30981E+02   0.52072E-02
   0.31001E+02   0.52103E-02
   0.31021E+02   0.52134E-02
   0.31041E+02   0.52165E-02
   0.31061E+02   0.52195E-02
   0.31081E+02   0.52226E-02
   0.31101E+02   0.52256E-02
   0.31121E+02   0.52286E-02
   0.31141E+02   0.52316E-02
   0.31161E+02   0.52346E-02
   0.31181E+02   0.52376E-02
   0.31201E+02   0.52406E-02
   0.31221E+02   0.52436E-02
   0.31241E+02   0.52465E-02
   0.31261E+02   0.52495E-02
   0.31281E+02   0.52524E-02
   0.31301E+02   0.52553E-02
   0.31321E+02   0.52582E-02
   0.31341E+02   0.52611E-02
   0.31361E+02   0.52640E-02
   0.31381E+02   0.52669E-02
   0.31401E+02   0.52697E-02
   0.31421E+02   0.52726E-02
   0.31441E+02   0.52754E-02
   0.31461E+02   0.52782E-02
   0.31481E+02   0.52810E-02
   0.31501E+02   0.52838E-02
   0.31521E+02   0.52866E-02
   0.31541E+02   0.52894E-02
   0.31561E+02   0.52922E-02
   0.31581E+02   0.52949E-02
   0.31601E+02   0.52976E-02
   0.31621E+02   0.53004E-02
   0.31641E+02   0.53031E-02
   0.31661E+02   0.53058E-02
   0.31681E+02   0.53085E-02
   0.31701E+02   0.53111E-02
   0.31721E+02   0.53138E-02
   0.31741E+02   0.53165E-02
   0.31761E+02   0.53191E-02
   0.31781E+02   0.53217E-02
   0.31801E+02   0.53243E-02
   0.31821E+02   0.53269E-02
   0.31841E+02   0.53295E-02
   0.31861E+02   0.53321E-02
   0.31881E+02   0.53347E-02
   0.31901E+02   0.53372E-02
   0.31921E+02   0.53398E-02
   0.31941E+02   0.53423E-02
   0.31961E+02   0.53448E-02
   0.31981E+02   0.53473E-02
   0.32001E+02   0.53498E-02
   0.32021E+02   0.53523E-02
   0.32041E+02   0.53548E-02
   0.32061E+02   0.53572E-02
   0.32081E+02   0.53596E-02
   0.32101E+02   0.53621E-02
   0.32121E+02   0.53645E-02
   0.32141E+02   0.53669E-02
   0.32161E+02   0.53693E-02
   0.32181E+02   0.53716E-02
   0.32201E+02   0.53740E-02
   0.32221E+02   0.53764E-02
   0.32241E+02   0.53787E-02
   0.32261E+02   0.53810E-02
   0.32281E+02   0.53833E-02
   0.32301E+02   0.53856E-02
   0.32321E+02   0.53879E-02
   0.32341E+02   0.53902E-02
   0.32361E+02   0.53925E-02
   0.32381E+02   0.53947E-02
   0.32401E+02   0.53969E-02
   0.32421E+02   0.53992E-02
   0.32441E+02   0.54014E-02
   0.32461E+02   0.54036E-02
   0.32481E+02   0.54058E-02
   0.32501E+02   0.54079E-02
   0.32521E+02   0.54101E-02
   0.32541E+02   0.54122E-02
   0.32561E+02   0.54144E-02
   0.32581E+02   0.54165E-02
   0.32601E+02   0.54186E-02
   0.32621E+02   0.54207E-02
   0.32641E+02   0.54228E-02
   0.32661E+02   0.54249E-02
   0.32681E+02   0.54269E-02
   0.32701E+02   0.54290E-02
   0.32721E+02   0.54310E-02
   0.32741E+02   0.54330E-02
   0.32761E+02   0.54350E-02
   0.32781E+02   0.54370E-02
   0.32801E+02   0.54390E-02
   0.32821E+02   0.54410E-02
   0.32841E+02   0.54429E-02
   0.32861E+02   0.54449E-02
   0.32881E+02   0.54468E-02
   0.32901E+02   0.54487E-02
   0.32921E+02   0.54506E-02
   0.32941E+02   0.54525E-02
   0.32961E+02   0.54544E-02
   0.32981E+02   0.54562E-02
   0.33001E+02   0.54581E-02
   0.33021E+02   0.54599E-02
   0.33041E+02   0.54617E-02
   0.33061E+02   0.54635E-02
   0.33081E+02   0.54653E-02
   0.33101E+02   0.54671E-02
   0.33121E+02   0.54689E-02
   0.33141E+02   0.54706E-02
   0.33161E+02   0.54724E-02
   0.33181E+02   0.54741E-02
   0.33201E+02   0.54758E-02
   0.33221E+02   0.54775E-02
   0.33241E+02   0.54792E-02
   0.33261E+02   0.54809E-02
   0.33281E+02   0.54825E-02
   0.33301E+02   0.54842E-02
   0.33321E+02   0.54858E-02
   0.33341E+02   0.54874E-02
   0.33361E+02   0.54891E-02
   0.33381E+02   0.54906E-02
   0.33401E+02   0.54922E-02
   0.33421E+02   0.54938E-02
   0.33441E+02   0.54953E-02
   0.33461E+02   0.54969E-02
   0.33481E+02   0.54984E-02
   0.33501E+02   0.54999E-02
   0.33521E+02   0.55014E-02
   0.33541E+02   0.55029E-02
   0.33561E+02   0.55044E-02
   0.33581E+02   0.55059E-02
   0.33601E+02   0.55073E-02
   0.33621E+02   0.55087E-02
   0.33641E+02   0.55102E-02
   0.33661E+02   0.55116E-02
   0.33681E+02   0.55130E-02
   0.33701E+02   0.55144E-02
   0.33721E+02   0.55157E-02
   0.33741E+02   0.55171E-02
   0.33761E+02   0.55184E-02
   0.33781E+02   0.55197E-02
   0.33801E+02   0.55211E-02
   0.33821E+02   0.55224E-02
   0.33841E+02   0.55236E-02
   0.33861E+02   0.55249E-02
   0.33881E+02   0.55262E-02
   0.33901E+02   0.55274E-02
   0.33921E+02   0.55287E-02
   0.33941E+02   0.55299E-02
   0.33961E+02   0.55311E-02
   0.33981E+02   0.55323E-02
   0.34001E+02   0.55335E-02
   0.34021E+02   0.55346E-02
   0.34041E+02   0.55358E-02
   0.34061E+02   0.55369E-02
   0.34081E+02   0.55381E-02
   0.34101E+02   0.55392E-02
   0.34121E+02   0.55403E-02
   0.34141E+02   0.55414E-02
   0.34161E+02   0.55424E-02
   0.34181E+02   0.55435E-02
   0.34201E+02   0.55445E-02
   0.34221E+02   0.55456E-02
   0.34241E+02   0.55466E-02
   0.34261E+02   0.55476E-02
   0.34281E+02   0.55486E-02
   0.34301E+02   0.55496E-02
   0.34321E+02   0.55505E-02
   0.34341E+02   0.55515E-02
   0.34361E+02   0.55524E-02
   0.34381E+02   0.55533E-02
   0.34401E+02   0.55543E-02
   0.34421E+02   0.55552E-02
   0.34441E+02   0.55560E-02
   0.34461E+02   0.55569E-02
   0.34481E+02   0.55578E-02
   0.34501E+02   0.55586E-02
   0.34521E+02   0.55595E-02
   0.34541E+02   0.55603E-02
   0.34561E+02   0.55611E-02
   0.34581E+02   0.55619E-02
   0.34601E+02   0.55627E-02
   0.34621E+02   0.55634E-02
   0.34641E+02   0.55642E-02
   0.34661E+02   0.55649E-02
   0.34681E+02   0.55656E-02
   0.34701E+02   0.55664E-02
   0.34721E+02   0.55671E-02
   0.34741E+02   0.55677E-02
   0.34761E+02   0.55684E-02
   0.34781E+02   0.55691E-02
   0.34801E+02   0.55697E-02
   0.34821E+02   0.55704E-02
   0.34841E+02   0.55710E-02
   0.34861E+02   0.55716E-02
   0.34881E+02   0.55722E-02
   0.34901E+02   0.55728E-02
   0.34921E+02   0.55734E-02
   0.34941E+02   0.55739E-02
   0.34961E+02   0.55745E-02
   0.34981E+02   0.55750E-02
   0.35001E+02   0.55755E-02
   0.35021E+02   0.55760E-02
   0.35041E+02   0.55765E-02
   0.35061E+02   0.55770E-02
   0.35081E+02   0.55775E-02
   0.35101E+02   0.55779E-02
   0.35121E+02   0.55784E-02
   0.35141E+02   0.55788E-02
   0.35161E+02   0.55792E-02
   0.35181E+02   0.55796E-02
   0.35201E+02   0.55800E-02
   0.35221E+02   0.55804E-02
   0.35241E+02   0.55807E-02
   0.35261E+02   0.55811E-02
   0.35281E+02   0.55814E-02
   0.35301E+02   0.55818E-02
   0.35321E+02   0.55821E-02
   0.35341E+02   0.55824E-02
   0.35361E+02   0.55827E-02
   0.35381E+02   0.55830E-02
   0.35401E+02   0.55833E-02
   0.35421E+02   0.55835E-02
   0.35441E+02   0.55838E-02
   0.35461E+02   0.55840E-02
   0.35481E+02   0.55842E-02
   0.35501E+02   0.55844E-02
   0.35521E+02   0.55846E-02
   0.35541E+02   0.55848E-02
   0.35561E+02   0.55850E-02
   0.35581E+02   0.55852E-02
   0.35601E+02   0.55853E-02
   0.35621E+02   0.55855E-02
   0.35641E+02   0.55856E-02
   0.35661E+02   0.55857E-02
   0.35681E+02   0.55859E-02
   0.35701E+02   0.55860E-02
   0.35721E+02   0.55861E-02
   0.35741E+02   0.55861E-02
   0.35761E+02   0.55862E-02
   0.35781E+02   0.55863E-02
   0.35801E+02   0.55863E-02
   0.35821E+02   0.55864E-02
   0.35841E+02   0.55864E-02
   0.35861E+02   0.55864E-02
   0.35881E+02   0.55865E-02
   0.35901E+02   0.55865E-02
   0.35921E+02   0.55865E-02
   0.35941E+02   0.55865E-02
   0.35961E+02   0.55865E-02


   0.21000E-01   0.10009E-07
   0.41000E-01   0.10064E-07
   0.61000E-01   0.10211E-07
   0.81000E-01   0.10495E-07
   0.10100E+00   0.10959E-07
   0.12100E+00   0.11649E-07
   0.14100E+00   0.12609E-07
   0.16100E+00   0.13884E-07
   0.18100E+00   0.15519E-07
   0.20100E+00   0.17558E-07
   0.22100E+00   0.20046E-07
   0.24100E+00   0.23027E-07
   0.26100E+00   0.26547E-07
   0.28100E+00   0.30650E-07
   0.30100E+00   0.35381E-07
   0.32100E+00   0.40784E-07
   0.34100E+00   0.46903E-07
   0.36100E+00   0.53785E-07
   0.38100E+00   0.61473E-07
   0.40100E+00   0.70012E-07
   0.42100E+00   0.79446E-07
   0.44100E+00   0.89821E-07
   0.46100E+00   0.10118E-06
   0.48100E+00   0.11357E-06
   0.50100E+00   0.12703E-06
   0.52100E+00   0.14162E-06
   0.54100E+00   0.15736E-06
   0.56100E+00   0.17432E-06
   0.58100E+00   0.19253E-06
   0.60100E+00   0.21203E-06
   0.62100E+00   0.23288E-06
   0.64100E+00   0.25512E-06
   0.66100E+00   0.27879E-06
   0.68100E+00   0.30393E-06
   0.70100E+00   0.33059E-06
   0.72100E+00   0.35883E-06
   0.74100E+00   0.38867E-06
   0.76100E+00   0.42016E-06
   0.78100E+00   0.45336E-06
   0.80100E+00   0.48830E-06
   0.82100E+00   0.52503E-06
   0.84100E+00   0.56359E-06
   0.86100E+00   0.60403E-06
   0.88100E+00   0.64640E-06
   0.90100E+00   0.69073E-06
   0.92100E+00   0.73708E-06
   0.94100E+00   0.78548E-06
   0.96100E+00   0.83599E-06
   0.98100E+00   0.88864E-06
   0.10010E+01   0.94348E-06
   0.10210E+01   0.10006E-05
   0.10410E+01   0.10599E-05
   0.10610E+01   0.11216E-05
   0.10810E+01   0.11857E-05
   0.11010E+01   0.12521E-05
   0.11210E+01   0.13210E-05
   0.11410E+01   0.13925E-05
   0.11610E+01   0.14665E-05
   0.11810E+01   0.15430E-05
   0.12010E+01   0.16222E-05
   0.12210E+01   0.17041E-05
   0.12410E+01   0.17888E-05
   0.12610E+01   0.18762E-05
   0.12810E+01   0.19664E-05
   0.13010E+01   0.20594E-05
   0.13210E+01   0.21554E-05
   0.13410E+01   0.22543E-05
   0.13610E+01   0.23563E-05
   0.13810E+01   0.24611E-05
   0.14010E+01   0.25681E-05
   0.14210E+01   0.26782E-05
   0.14410E+01   0.27914E-05
   0.14610E+01   0.29079E-05
   0.14810E+01   0.30275E-05
   0.15010E+01   0.31505E-05
   0.15210E+01   0.32767E-05
   0.15410E+01   0.34064E-05
   0.15610E+01   0.35394E-05
   0.15810E+01   0.36759E-05
   0.16010E+01   0.38159E-05
   0.16210E+01   0.39594E-05
   0.16410E+01   0.41065E-05
   0.16610E+01   0.42573E-05
   0.16810E+01   0.44117E-05
   0.17010E+01   0.45699E-05
   0.17210E+01   0.47318E-05
   0.17410E+01   0.48975E-05
   0.17610E+01   0.50670E-05
   0.17810E+01   0.52405E-05
   0.18010E+01   0.54179E-05
   0.18210E+01   0.55993E-05
   0.18410E+01   0.57847E-05
   0.18610E+01   0.59742E-05
   0.18810E+01   0.61678E-05
   0.19010E+01   0.63655E-05
   0.19210E+01   0.65675E-05
   0.19410E+01   0.67737E-05
   0.19610E+01   0.69842E-05
   0.19810E+01   0.71991E-05
   0.20010E+01   0.74183E-05
   0.20210E+01   0.76419E-05
   0.20410E+01   0.78701E-05
   0.20610E+01   0.81027E-05
   0.20810E+01   0.83399E-05
   0.21010E+01   0.85817E-05
   0.21210E+01   0.88282E-05
   0.21410E+01   0.90793E-05
   0.21610E+01   0.93352E-05
   0.21810E+01   0.95958E-05
   0.22010E+01   0.98613E-05
   0.22210E+01   0.10132E-04
   0.22410E+01   0.10407E-04
   0.22610E+01   0.10687E-04
   0.22810E+01   0.10972E-04
   0.23010E+01   0.11263E-04
   0.23210E+01   0.11558E-04
   0.23410E+01   0.11859E-04
   0.23610E+01   0.12164E-04
   0.23810E+01   0.12475E-04
   0.24010E+01   0.12791E-04
   0.24210E+01   0.13113E-04
   0.24410E+01   0.13440E-04
   0.24610E+01   0.13772E-04
   0.24810E+01   0.14109E-04
   0.25010E+01   0.14453E-04
   0.25210E+01   0.14801E-04
   0.25410E+01   0.15156E-04
   0.25610E+01   0.15516E-04
   0.25810E+01   0.15881E-04
   0.26010E+01   0.16252E-04
   0.26210E+01   0.16629E-04
   0.26410E+01   0.17012E-04
   0.26610E+01   0.17401E-04
   0.26810E+01   0.17795E-04
   0.27010E+01   0.18196E-04
   0.27210E+01   0.18602E-04
   0.27410E+01   0.19015E-04
   0.27610E+01   0.19433E-04
   0.27810E+01   0.19858E-04
   0.28010E+01   0.20289E-04
   0.28210E+01   0.20726E-04
   0.28410E+01   0.21169E-04
   0.28610E+01   0.21619E-04
   0.28810E+01   0.22074E-04
   0.29010E+01   0.22536E-04
   0.29210E+01   0.23000E-04
   0.29410E+01   0.23471E-04
   0.29610E+01   0.23947E-04
   0.29810E+01   0.24431E-04
   0.30010E+01   0.24921E-04
   0.30210E+01   0.25417E-04
   0.30410E+01   0.25921E-04
   0.30610E+01   0.26431E-04
   0.30810E+01   0.26947E-04
   0.31010E+01   0.27470E-04
   0.31210E+01   0.28000E-04
   0.31410E+01   0.28537E-04
   0.31610E+01   0.29081E-04
   0.31810E+01   0.29632E-04
   0.32010E+01   0.30190E-04
   0.32210E+01   0.30754E-04
   0.32410E+01   0.31326E-04
   0.32610E+01   0.31905E-04
   0.32810E+01   0.32491E-04
   0.33010E+01   0.33084E-04
   0.33210E+01   0.33685E-04
   0.33410E+01   0.34292E-04
   0.33610E+01   0.34907E-04
   0.33810E+01   0.35530E-04
   0.34010E+01   0.36160E-04
   0.34210E+01   0.36797E-04
   0.34410E+01   0.37442E-04
   0.34610E+01   0.38094E-04
   0.34810E+01   0.38754E-04
   0.35010E+01   0.39421E-04
   0.35210E+01   0.40096E-04
   0.35410E+01   0.40779E-04
   0.35610E+01   0.41470E-04
   0.35810E+01   0.42168E-04
   0.36010E+01   0.42875E-04
   0.36210E+01   0.43589E-04
   0.36410E+01   0.44311E-04
   0.36610E+01   0.45041E-04
   0.36810E+01   0.45779E-04
   0.37010E+01   0.46525E-04
   0.37210E+01   0.47280E-04
   0.37410E+01   0.48042E-04
   0.37610E+01   0.48813E-04
   0.37810E+01   0.49592E-04
   0.38010E+01   0.50379E-04
   0.38210E+01   0.51174E-04
   0.38410E+01   0.51978E-04
   0.38610E+01   0.52789E-04
   0.38810E+01   0.53602E-04
   0.39010E+01   0.54423E-04
   0.39210E+01   0.55253E-04
   0.39410E+01   0.56091E-04
   0.39610E+01   0.56938E-04
   0.39810E+01   0.57793E-04
   0.40010E+01   0.58657E-04
   0.40210E+01   0.59530E-04
   0.40410E+01   0.60411E-04
   0.40610E+01   0.61301E-04
   0.40810E+01   0.62200E-04
   0.41010E+01   0.63108E-04
   0.41210E+01   0.64025E-04
   0.41410E+01   0.64951E-04
   0.41610E+01   0.65885E-04
   0.41810E+01   0.66829E-04
   0.42010E+01   0.67782E-04
   0.42210E+01   0.68744E-04
   0.42410E+01   0.69715E-04
   0.42610E+01   0.70695E-04
   0.42810E+01   0.71684E-04
   0.43010E+01   0.72683E-04
   0.43210E+01   0.73691E-04
   0.43410E+01   0.74709E-04
   0.43610E+01   0.75736E-04
   0.43810E+01   0.76772E-04
   0.44010E+01   0.77818E-04
   0.44210E+01   0.78873E-04
   0.44410E+01   0.79938E-04
   0.44610E+01   0.81013E-04
   0.44810E+01   0.82097E-04
   0.45010E+01   0.83191E-04
   0.45210E+01   0.84295E-04
   0.45410E+01   0.85409E-04
   0.45610E+01   0.86532E-04
   0.45810E+01   0.87666E-04
   0.46010E+01   0.88809E-04
   0.46210E+01   0.89960E-04
   0.46410E+01   0.91113E-04
   0.46610E+01   0.92275E-04
   0.46810E+01   0.93447E-04
   0.47010E+01   0.94629E-04
   0.47210E+01   0.95821E-04
   0.47410E+01   0.97024E-04
   0.47610E+01   0.98236E-04
   0.47810E+01   0.99459E-04
   0.48010E+01   0.10069E-03
   0.48210E+01   0.10194E-03
   0.48410E+01   0.10319E-03
   0.48610E+01   0.10445E-03
   0.48810E+01   0.10573E-03
   0.49010E+01   0.10701E-03
   0.49210E+01   0.10831E-03
   0.49410E+01   0.10962E-03
   0.49610E+01   0.11093E-03
   0.49810E+01   0.11226E-03
   0.50010E+01   0.11360E-03
   0.50210E+01   0.11495E-03
   0.50410E+01   0.11631E-03
   0.50610E+01   0.11768E-03
   0.50810E+01   0.11906E-03
   0.51010E+01   0.12045E-03
   0.51210E+01   0.12185E-03
   0.51410E+01   0.12327E-03
   0.51610E+01   0.12469E-03
   0.51810E+01   0.12613E-03
   0.52010E+01   0.12758E-03
   0.52210E+01   0.12904E-03
   0.52410E+01   0.13051E-03
   0.52610E+01   0.13199E-03
   0.52810E+01   0.13348E-03
   0.53010E+01   0.13497E-03
   0.53210E+01   0.13647E-03
   0.53410E+01   0.13798E-03
   0.53610E+01   0.13950E-03
   0.53810E+01   0.14104E-03
   0.54010E+01   0.14258E-03
   0.54210E+01   0.14414E-03
   0.54410E+01   0.14571E-03
   0.54610E+01   0.14729E-03
   0.54810E+01   0.14889E-03
   0.55010E+01   0.15049E-03
   0.55210E+01   0.15211E-03
   0.55410E+01   0.15373E-03
   0.55610E+01   0.15537E-03
   0.55810E+01   0.15702E-03
   0.56010E+01   0.15869E-03
   0.56210E+01   0.16036E-03
   0.56410E+01   0.16205E-03
   0.56610E+01   0.16375E-03
   0.56810E+01   0.16546E-03
   0.57010E+01   0.16718E-03
   0.57210E+01   0.16892E-03
   0.57410E+01   0.17066E-03
   0.57610E+01   0.17242E-03
   0.57810E+01   0.17420E-03
   0.58010E+01   0.17598E-03
   0.58210E+01   0.17778E-03
   0.58410E+01   0.17959E-03
   0.58610E+01   0.18139E-03
   0.58810E+01   0.18321E-03
   0.59010E+01   0.18504E-03
   0.59210E+01   0.18688E-03
   0.59410E+01   0.18873E-03
   0.59610E+01   0.19060E-03
   0.59810E+01   0.19248E-03
   0.60010E+01   0.19437E-03
   0.60210E+01   0.19627E-03
   0.60410E+01   0.19819E-03
   0.60610E+01   0.20012E-03
   0.60810E+01   0.20206E-03
   0.61010E+01   0.20402E-03
   0.61210E+01   0.20598E-03
   0.61410E+01   0.20796E-03
   0.61610E+01   0.20996E-03
   0.61810E+01   0.21196E-03
   0.62010E+01   0.21398E-03
   0.62210E+01   0.21602E-03
   0.62410E+01   0.21806E-03
   0.62610E+01   0.22012E-03
   0.62810E+01   0.22219E-03
   0.63010E+01   0.22428E-03
   0.63210E+01   0.22638E-03
   0.63410E+01   0.22849E-03
   0.63610E+01   0.23061E-03
   0.63810E+01   0.23275E-03
   0.64010E+01   0.23488E-03
   0.64210E+01   0.23703E-03
   0.64410E+01   0.23918E-03
   0.64610E+01   0.24136E-03
   0.64810E+01   0.24354E-03
   0.65010E+01   0.24574E-03
   0.65210E+01   0.24795E-03
   0.65410E+01   0.25018E-03
   0.65610E+01   0.25242E-03
   0.65810E+01   0.25467E-03
   0.66010E+01   0.25694E-03
   0.66210E+01   0.25922E-03
   0.66410E+01   0.26151E-03
   0.66610E+01   0.26382E-03
   0.66810E+01   0.26614E-03
   0.67010E+01   0.26848E-03
   0.67210E+01   0.27083E-03
   0.67410E+01   0.27319E-03
   0.67610E+01   0.27557E-03
   0.67810E+01   0.27797E-03
   0.68010E+01   0.28037E-03
   0.68210E+01   0.28279E-03
   0.68410E+01   0.28523E-03
   0.68610E+01   0.28767E-03
   0.68810E+01   0.29011E-03
   0.69010E+01   0.29257E-03
   0.69210E+01   0.29504E-03
   0.69410E+01   0.29752E-03
   0.69610E+01   0.30002E-03
   0.69810E+01   0.30253E-03
   0.70010E+01   0.30505E-03
   0.70210E+01   0.30759E-03
   0.70410E+01   0.31015E-03
   0.70610E+01   0.31272E-03
   0.70810E+01   0.31530E-03
   0.71010E+01   0.31790E-03
   0.71210E+01   0.32051E-03
   0.71410E+01   0.32314E-03
   0.71610E+01   0.32579E-03
   0.71810E+01   0.32844E-03
   0.72010E+01   0.33112E-03
   0.72210E+01   0.33380E-03
   0.72410E+01   0.33651E-03
   0.72610E+01   0.33922E-03
   0.72810E+01   0.34196E-03
   0.73010E+01   0.34470E-03
   0.73210E+01   0.34744E-03
   0.73410E+01   0.35019E-03
   0.73610E+01   0.35296E-03
   0.73810E+01   0.35574E-03
   0.74010E+01   0.35854E-03
   0.74210E+01   0.36135E-03
   0.74410E+01   0.36417E-03
   0.74610E+01   0.36702E-03
   0.74810E+01   0.36987E-03
   0.75010E+01   0.37274E-03
   0.75210E+01   0.37563E-03
   0.75410E+01   0.37854E-03
   0.75610E+01   0.38145E-03
   0.75810E+01   0.38439E-03
   0.76010E+01   0.38734E-03
   0.76210E+01   0.39030E-03
   0.76410E+01   0.39328E-03
   0.76610E+01   0.39628E-03
   0.76810E+01   0.39929E-03
   0.77010E+01   0.40232E-03
   0.77210E+01   0.40536E-03
   0.77410E+01   0.40840E-03
   0.77610E+01   0.41144E-03
   0.77810E+01   0.41450E-03
   0.78010E+01   0.41758E-03
   0.78210E+01   0.42067E-03
   0.78410E+01   0.42378E-03
   0.78610E+01   0.42691E-03
   0.78810E+01   0.43005E-03
   0.79010E+01   0.43320E-03
   0.79210E+01   0.43638E-03
   0.79410E+01   0.43956E-03
   0.79610E+01   0.44277E-03
   0.79810E+01   0.44599E-03
   0.80010E+01   0.44923E-03
   0.80210E+01   0.45248E-03
   0.80410E+01   0.45575E-03
   0.80610E+01   0.45904E-03
   0.80810E+01   0.46234E-03
   0.81010E+01   0.46566E-03
   0.81210E+01   0.46899E-03
   0.81410E+01   0.47232E-03
   0.81610E+01   0.47565E-03
   0.81810E+01   0.47900E-03
   0.82010E+01   0.48237E-03
   0.82210E+01   0.48576E-03
   0.82410E+01   0.48916E-03
   0.82610E+01   0.49258E-03
   0.82810E+01   0.49601E-03
   0.83010E+01   0.49946E-03
   0.83210E+01   0.50293E-03
   0.83410E+01   0.50641E-03
   0.83610E+01   0.50991E-03
   0.83810E+01   0.51343E-03
   0.84010E+01   0.51697E-03
   0.84210E+01   0.52052E-03
   0.84410E+01   0.52409E-03
   0.84610E+01   0.52767E-03
   0.84810E+01   0.53128E-03
   0.85010E+01   0.53489E-03
   0.85210E+01   0.53849E-03
   0.85410E+01   0.54211E-03
   0.85610E+01   0.54575E-03
   0.85810E+01   0.54940E-03
   0.86010E+01   0.55307E-03
   0.86210E+01   0.55675E-03
   0.86410E+01   0.56046E-03
   0.86610E+01   0.56418E-03
   0.86810E+01   0.56792E-03
   0.87010E+01   0.57167E-03
   0.87210E+01   0.57545E-03
   0.87410E+01   0.57924E-03
   0.87610E+01   0.58304E-03
   0.87810E+01   0.58687E-03
   0.88010E+01   0.59071E-03
   0.88210E+01   0.59457E-03
   0.88410E+01   0.59845E-03
   0.88610E+01   0.60234E-03
   0.88810E+01   0.60621E-03
   0.89010E+01   0.61011E-03
   0.89210E+01   0.61402E-03
   0.89410E+01   0.61794E-03
   0.89610E+01   0.62189E-03
   0.89810E+01   0.62585E-03
   0.90010E+01   0.62983E-03
   0.90210E+01   0.63383E-03
   0.90410E+01   0.63785E-03
   0.90610E+01   0.64188E-03
   0.90810E+01   0.64593E-03
   0.91010E+01   0.65000E-03
   0.91210E+01   0.65409E-03
   0.91410E+01   0.65820E-03
   0.91610E+01   0.66232E-03
   0.91810E+01   0.66646E-03
   0.92010E+01   0.67062E-03
   0.92210E+01   0.67476E-03
   0.92410E+01   0.67892E-03
   0.92610E+01   0.68309E-03
   0.92810E+01   0.68729E-03
   0.93010E+01   0.69150E-03
   0.93210E+01   0.69572E-03
   0.93410E+01   0.69997E-03
   0.93610E+01   0.70423E-03
   0.93810E+01   0.70852E-03
   0.94010E+01   0.71282E-03
   0.94210E+01   0.71714E-03
   0.94410E+01   0.72147E-03
   0.94610E+01   0.72583E-03
   0.94810E+01   0.73020E-03
   0.95010E+01   0.73460E-03
   0.95210E+01   0.73901E-03
   0.95410E+01   0.74343E-03
   0.95610E+01   0.74784E-03
   0.95810E+01   0.75226E-03
   0.96010E+01   0.75671E-03
   0.96210E+01   0.76117E-03
   0.96410E+01   0.76565E-03
   0.96610E+01   0.77015E-03
   0.96810E+01   0.77466E-03
   0.97010E+01   0.77920E-03
   0.97210E+01   0.78375E-03
   0.97410E+01   0.78833E-03
   0.97610E+01   0.79292E-03
   0.97810E+01   0.79753E-03
   0.98010E+01   0.80216E-03
   0.98210E+01   0.80681E-03
   0.98410E+01   0.81148E-03
   0.98610E+01   0.81616E-03
   0.98810E+01   0.82082E-03
   0.99010E+01   0.82550E-03
   0.99210E+01   0.83020E-03
   0.99410E+01   0.83491E-03
   0.99610E+01   0.83965E-03
   0.99810E+01   0.84441E-03
   0.10001E+02   0.84918E-03
   0.10021E+02   0.85397E-03
   0.10041E+02   0.85879E-03
   0.10061E+02   0.86362E-03
   0.10081E+02   0.86847E-03
   0.10101E+02   0.87334E-03
   0.10121E+02   0.87823E-03
   0.10141E+02   0.88314E-03
   0.10161E+02   0.88807E-03
   0.10181E+02   0.89298E-03
   0.10201E+02   0.89790E-03
   0.10221E+02   0.90284E-03
   0.10241E+02   0.90780E-03
   0.10261E+02   0.91278E-03
   0.10281E+02   0.91777E-03
   0.10301E+02   0.92279E-03
   0.10321E+02   0.92783E-03
   0.10341E+02   0.93288E-03
   0.10361E+02   0.93796E-03
   0.10381E+02   0.94305E-03
   0.10401E+02   0.94817E-03
   0.10421E+02   0.95330E-03
   0.10441E+02   0.95846E-03
   0.10461E+02   0.96363E-03
   0.10481E+02   0.96878E-03
   0.10501E+02   0.97395E-03
   0.10521E+02   0.97913E-03
   0.10541E+02   0.98433E-03
   0.10561E+02   0.98956E-03
   0.10581E+02   0.99480E-03
   0.10601E+02   0.10001E-02
   0.10621E+02   0.10053E-02
   0.10641E+02   0.10106E-02
   0.10661E+02   0.10160E-02
   0.10681E+02   0.10213E-02
   0.10701E+02   0.10267E-02
   0.10721E+02   0.10321E-02
   0.10741E+02   0.10375E-02
   0.10761E+02   0.10429E-02
   0.10781E+02   0.10483E-02
   0.10801E+02   0.10537E-02
   0.10821E+02   0.10591E-02
   0.10841E+02   0.10646E-02
   0.10861E+02   0.10700E-02
   0.10881E+02   0.10755E-02
   0.10901E+02   0.10810E-02
   0.10921E+02   0.10866E-02
   0.10941E+02   0.10921E-02
   0.10961E+02   0.10977E-02
   0.10981E+02   0.11033E-02
   0.11001E+02   0.11089E-02
   0.11021E+02   0.11145E-02
   0.11041E+02   0.11202E-02
   0.11061E+02   0.11258E-02
   0.11081E+02   0.11314E-02
   0.11101E+02   0.11371E-02
   0.11121E+02   0.11428E-02
   0.11141E+02   0.11485E-02
   0.11161E+02   0.11542E-02
   0.11181E+02   0.11599E-02
   0.11201E+02   0.11657E-02
   0.11221E+02   0.11715E-02
   0.11241E+02   0.11773E-02
   0.11261E+02   0.11831E-02
   0.11281E+02   0.11890E-02
   0.11301E+02   0.11948E-02
   0.11321E+02   0.12007E-02
   0.11341E+02   0.12065E-02
   0.11361E+02   0.12124E-02
   0.11381E+02   0.12183E-02
   0.11401E+02   0.12242E-02
   0.11421E+02   0.12301E-02
   0.11441E+02   0.12361E-02
   0.11461E+02   0.12421E-02
   0.11481E+02   0.12481E-02
   0.11501E+02   0.12541E-02
   0.11521E+02   0.12601E-02
   0.11541E+02   0.12662E-02
   0.11561E+02   0.12723E-02
   0.11581E+02   0.12783E-02
   0.11601E+02   0.12844E-02
   0.11621E+02   0.12905E-02
   0.11641E+02   0.12966E-02
   0.11661E+02   0.13027E-02
   0.11681E+02   0.13088E-02
   0.11701E+02   0.13150E-02
   0.11721E+02   0.13212E-02
   0.11741E+02   0.13274E-02
   0.11761E+02   0.13336E-02
   0.11781E+02   0.13399E-02
   0.11801E+02   0.13462E-02
   0.11821E+02   0.13525E-02
   0.11841E+02   0.13587E-02
   0.11861E+02   0.13650E-02
   0.11881E+02   0.13713E-02
   0.11901E+02   0.13776E-02
   0.11921E+02   0.13840E-02
   0.11941E+02   0.13903E-02
   0.11961E+02   0.13967E-02
   0.11981E+02   0.14031E-02
   0.12001E+02   0.14096E-02
   0.12021E+02   0.14160E-02
   0.12041E+02   0.14225E-02
   0.12061E+02   0.14290E-02
   0.12081E+02   0.14355E-02
   0.12101E+02   0.14419E-02
   0.12121E+02   0.14484E-02
   0.12141E+02   0.14550E-02
   0.12161E+02   0.14615E-02
   0.12181E+02   0.14681E-02
   0.12201E+02   0.14746E-02
   0.12221E+02   0.14812E-02
   0.12241E+02   0.14879E-02
   0.12261E+02   0.14945E-02
   0.12281E+02   0.15012E-02
   0.12301E+02   0.15079E-02
   0.12321E+02   0.15146E-02
   0.12341E+02   0.15212E-02
   0.12361E+02   0.15279E-02
   0.12381E+02   0.15346E-02
   0.12401E+02   0.15414E-02
   0.12421E+02   0.15481E-02
   0.12441E+02   0.15549E-02
   0.12461E+02   0.15617E-02
   0.12481E+02   0.15685E-02
   0.12501E+02   0.15754E-02
   0.12521E+02   0.15822E-02
   0.12541E+02   0.15891E-02
   0.12561E+02   0.15960E-02
   0.12581E+02   0.16029E-02
   0.12601E+02   0.16098E-02
   0.12621E+02   0.16167E-02
   0.12641E+02   0.16236E-02
   0.12661E+02   0.16306E-02
   0.12681E+02   0.16375E-02
   0.12701E+02   0.16445E-02
   0.12721E+02   0.16515E-02
   0.12741E+02   0.16586E-02
   0.12761E+02   0.16656E-02
   0.12781E+02   0.16727E-02
   0.12801E+02   0.16798E-02
   0.12821E+02   0.16869E-02
   0.12841E+02   0.16939E-02
   0.12861E+02   0.17010E-02
   0.12881E+02   0.17082E-02
   0.12901E+02   0.17153E-02
   0.12921E+02   0.17225E-02
   0.12941E+02   0.17297E-02
   0.12961E+02   0.17369E-02
   0.12981E+02   0.17441E-02
   0.13001E+02   0.17514E-02
   0.13021E+02   0.17587E-02
   0.13041E+02   0.17659E-02
   0.13061E+02   0.17732E-02
   0.13081E+02   0.17804E-02
   0.13101E+02   0.17877E-02
   0.13121E+02   0.17951E-02
   0.13141E+02   0.18024E-02
   0.13161E+02   0.18098E-02
   0.13181E+02   0.18172E-02
   0.13201E+02   0.18246E-02
   0.13221E+02   0.18320E-02
   0.13241E+02   0.18395E-02
   0.13261E+02   0.18469E-02
   0.13281E+02   0.18543E-02
   0.13301E+02   0.18618E-02
   0.13321E+02   0.18692E-02
   0.13341E+02   0.18767E-02
   0.13361E+02   0.18842E-02
   0.13381E+02   0.18918E-02
   0.13401E+02   0.18994E-02
   0.13421E+02   0.19069E-02
   0.13441E+02   0.19145E-02
   0.13461E+02   0.19222E-02
   0.13481E+02   0.19298E-02
   0.13501E+02   0.19374E-02
   0.13521E+02   0.19450E-02
   0.13541E+02   0.19527E-02
   0.13561E+02   0.19603E-02
   0.13581E+02   0.19680E-02
   0.13601E+02   0.19757E-02
   0.13621E+02   0.19835E-02
   0.13641E+02   0.19912E-02
   0.13661E+02   0.19990E-02
   0.13681E+02   0.20068E-02
   0.13701E+02   0.20146E-02
   0.13721E+02   0.20224E-02
   0.13741E+02   0.20302E-02
   0.13761E+02   0.20380E-02
   0.13781E+02   0.20458E-02
   0.13801E+02   0.20537E-02
   0.13821E+02   0.20616E-02
   0.13841E+02   0.20695E-02
   0.13861E+02   0.20775E-02
   0.13881E+02   0.20854E-02
   0.13901E+02   0.20934E-02
   0.13921E+02   0.21013E-02
   0.13941E+02   0.21093E-02
   0.13961E+02   0.21172E-02
   0.13981E+02   0.21252E-02
   0.14001E+02   0.21333E-02
   0.14021E+02   0.21413E-02
   0.14041E+02   0.21494E-02
   0.14061E+02   0.21575E-02
   0.14081E+02   0.21656E-02
   0.14101E+02   0.21737E-02
   0.14121E+02   0.21818E-02
   0.14141E+02   0.21899E-02
   0.14161E+02   0.21980E-02
   0.14181E+02   0.22062E-02
   0.14201E+02   0.22144E-02
   0.14221E+02   0.22225E-02
   0.14241E+02   0.22308E-02
   0.14261E+02   0.22390E-02
   0.14281E+02   0.22473E-02
   0.14301E+02   0.22556E-02
   0.14321E+02   0.22638E-02
   0.14341E+02   0.22721E-02
   0.14361E+02   0.22803E-02
   0.14381E+02   0.22886E-02
   0.14401E+02   0.22970E-02
   0.14421E+02   0.23053E-02
   0.14441E+02   0.23137E-02
   0.14461E+02   0.23221E-02
   0.14481E+02   0.23305E-02
   0.14501E+02   0.23389E-02
   0.14521E+02   0.23473E-02
   0.14541E+02   0.23557E-02
   0.14561E+02   0.23642E-02
   0.14581E+02   0.23726E-02
   0.14601E+02   0.23811E-02
   0.14621E+02   0.23896E-02
   0.14641E+02   0.23981E-02
   0.14661E+02   0.24066E-02
   0.14681E+02   0.24152E-02
   0.14701E+02   0.24238E-02
   0.14721E+02   0.24323E-02
   0.14741E+02   0.24409E-02
   0.14761E+02   0.24495E-02
   0.14781E+02   0.24581E-02
   0.14801E+02   0.24667E-02
   0.14821E+02   0.24753E-02
   0.14841E+02   0.24840E-02
   0.14861E+02   0.24927E-02
   0.14881E+02   0.25014E-02
   0.14901E+02   0.25102E-02
   0.14921E+02   0.25188E-02
   0.14941E+02   0.25275E-02
   0.14961E+02   0.25363E-02
   0.14981E+02   0.25450E-02
   0.15001E+02   0.25538E-02
   0.15021E+02   0.25626E-02
   0.15041E+02   0.25714E-02
   0.15061E+02   0.25802E-02
   0.15081E+02   0.25891E-02
   0.15101E+02   0.25979E-02
   0.15121E+02   0.26068E-02
   0.15141E+02   0.26156E-02
   0.15161E+02   0.26245E-02
   0.15181E+02   0.26334E-02
   0.15201E+02   0.26423E-02
   0.15221E+02   0.26513E-02
   0.15241E+02   0.26602E-02
   0.15261E+02   0.26692E-02
   0.15281E+02   0.26782E-02
   0.15301E+02   0.26872E-02
   0.15321E+02   0.26962E-02
   0.15341E+02   0.27052E-02
   0.15361E+02   0.27142E-02
   0.15381E+02   0.27232E-02
   0.15401E+02   0.27323E-02
   0.15421E+02   0.27414E-02
   0.15441E+02   0.27505E-02
   0.15461E+02   0.27596E-02
   0.15481E+02   0.27687E-02
   0.15501E+02   0.27778E-02
   0.15521E+02   0.27869E-02
   0.15541E+02   0.27961E-02
   0.15561E+02   0.28053E-02
   0.15581E+02   0.28144E-02
   0.15601E+02   0.28237E-02
   0.15621E+02   0.28329E-02
   0.15641E+02   0.28422E-02
   0.15661E+02   0.28514E-02
   0.15681E+02   0.28606E-02
   0.15701E+02   0.28698E-02
   0.15721E+02   0.28791E-02
   0.15741E+02   0.28884E-02
   0.15761E+02   0.28977E-02
   0.15781E+02   0.29071E-02
   0.15801E+02   0.29164E-02
   0.15821E+02   0.29258E-02
   0.15841E+02   0.29351E-02
   0.15861E+02   0.29445E-02
   0.15881E+02   0.29538E-02
   0.15901E+02   0.29632E-02
   0.15921E+02   0.29726E-02
   0.15941E+02   0.29821E-02
   0.15961E+02   0.29915E-02
   0.15981E+02   0.30010E-02
   0.16001E+02   0.30105E-02
   0.16021E+02   0.30200E-02
   0.16041E+02   0.30294E-02
   0.16061E+02   0.30389E-02
   0.16081E+02   0.30484E-02
   0.16101E+02   0.30580E-02
   0.16121E+02   0.30675E-02
   0.16141E+02   0.30771E-02
   0.16161E+02   0.30867E-02
   0.16181E+02   0.30963E-02
   0.16201E+02   0.31059E-02
   0.16221E+02   0.31155E-02
   0.16241E+02   0.31251E-02
   0.16261E+02   0.31347E-02
   0.16281E+02   0.31444E-02
   0.16301E+02   0.31540E-02
   0.16321E+02   0.31637E-02
   0.16341E+02   0.31735E-02
   0.16361E+02   0.31831E-02
   0.16381E+02   0.31928E-02
   0.16401E+02   0.32025E-02
   0.16421E+02   0.32122E-02
   0.16441E+02   0.32220E-02
   0.16461E+02   0.32318E-02
   0.16481E+02   0.32416E-02
   0.16501E+02   0.32514E-02
   0.16521E+02   0.32612E-02
   0.16541E+02   0.32710E-02
   0.16561E+02   0.32808E-02
   0.16581E+02   0.32906E-02
   0.16601E+02   0.33004E-02
   0.16621E+02   0.33103E-02
   0.16641E+02   0.33202E-02
   0.16661E+02   0.33301E-02
   0.16681E+02   0.33401E-02
   0.16701E+02   0.33499E-02
   0.16721E+02   0.33598E-02
   0.16741E+02   0.33698E-02
   0.16761E+02   0.33797E-02
   0.16781E+02   0.33897E-02
   0.16801E+02   0.33997E-02
   0.16821E+02   0.34097E-02
   0.16841E+02   0.34197E-02
   0.16861E+02   0.34297E-02
   0.16881E+02   0.34397E-02
   0.16901E+02   0.34497E-02
   0.16921E+02   0.34597E-02
   0.16941E+02   0.34698E-02
   0.16961E+02   0.34799E-02
   0.16981E+02   0.34900E-02
   0.17001E+02   0.35001E-02
   0.17021E+02   0.35101E-02
   0.17041E+02   0.35202E-02
   0.17061E+02   0.35303E-02
   0.17081E+02   0.35405E-02
   0.17101E+02   0.35506E-02
   0.17121E+02   0.35608E-02
   0.17141E+02   0.35710E-02
   0.17161E+02   0.35812E-02
   0.17181E+02   0.35913E-02
   0.17201E+02   0.36015E-02
   0.17221E+02   0.36117E-02
   0.17241E+02   0.36219E-02
   0.17261E+02   0.36322E-02
   0.17281E+02   0.36425E-02
   0.17301E+02   0.36528E-02
   0.17321E+02   0.36631E-02
   0.17341E+02   0.36733E-02
   0.17361E+02   0.36836E-02
   0.17381E+02   0.36938E-02
   0.17401E+02   0.37042E-02
   0.17421E+02   0.37145E-02
   0.17441E+02   0.37249E-02
   0.17461E+02   0.37352E-02
   0.17481E+02   0.37456E-02
   0.17501E+02   0.37559E-02
   0.17521E+02   0.37662E-02
   0.17541E+02   0.37766E-02
   0.17561E+02   0.37870E-02
   0.17581E+02   0.37974E-02
   0.17601E+02   0.38079E-02
   0.17621E+02   0.38184E-02
   0.17641E+02   0.38288E-02
   0.17661E+02   0.38392E-02
   0.17681E+02   0.38496E-02
   0.17701E+02   0.38601E-02
   0.17721E+02   0.38706E-02
   0.17741E+02   0.38811E-02
   0.17761E+02   0.38916E-02
   0.17781E+02   0.39021E-02
   0.17801E+02   0.39126E-02
   0.17821E+02   0.39231E-02
   0.17841E+02   0.39336E-02
   0.17861E+02   0.39442E-02
   0.17881E+02   0.39547E-02
   0.17901E+02   0.39654E-02
   0.17921E+02   0.39760E-02
   0.17941E+02   0.39865E-02
   0.17961E+02   0.39971E-02
   0.17981E+02   0.40077E-02
   0.18001E+02   0.40183E-02
   0.18021E+02   0.40289E-02
   0.18041E+02   0.40396E-02
   0.18061E+02   0.40503E-02
   0.18081E+02   0.40609E-02
   0.18101E+02   0.40715E-02
   0.18121E+02   0.40822E-02
   0.18141E+02   0.40929E-02
   0.18161E+02   0.41036E-02
   0.18181E+02   0.41143E-02
   0.18201E+02   0.41251E-02
   0.18221E+02   0.41358E-02
   0.18241E+02   0.41465E-02
   0.18261E+02   0.41572E-02
   0.18281E+02   0.41680E-02
   0.18301E+02   0.41787E-02
   0.18321E+02   0.41895E-02
   0.18341E+02   0.42003E-02
   0.18361E+02   0.42111E-02
   0.18381E+02   0.42219E-02
   0.18401E+02   0.42327E-02
   0.18421E+02   0.42435E-02
   0.18441E+02   0.42543E-02
   0.18461E+02   0.42651E-02
   0.18481E+02   0.42760E-02
   0.18501E+02   0.42869E-02
   0.18521E+02   0.42977E-02
   0.18541E+02   0.43085E-02
   0.18561E+02   0.43194E-02
   0.18581E+02   0.43303E-02
   0.18601E+02   0.43412E-02
   0.18621E+02   0.43521E-02
   0.18641E+02   0.43631E-02
   0.18661E+02   0.43739E-02
   0.18681E+02   0.43848E-02
   0.18701E+02   0.43957E-02
   0.18721E+02   0.44067E-02
   0.18741E+02   0.44176E-02
   0.18761E+02   0.44286E-02
   0.18781E+02   0.44396E-02
   0.18801E+02   0.44506E-02
   0.18821E+02   0.44615E-02
   0.18841E+02   0.44725E-02
   0.18861E+02   0.44835E-02
   0.18881E+02   0.44945E-02
   0.18901E+02   0.45056E-02
   0.18921E+02   0.45166E-02
   0.18941E+02   0.45276E-02
   0.18961E+02   0.45386E-02
   0.18981E+02   0.45496E-02
   0.19001E+02   0.45607E-02
   0.19021E+02   0.45718E-02
   0.19041E+02   0.45829E-02
   0.19061E+02   0.45939E-02
   0.19081E+02   0.46049E-02
   0.19101E+02   0.46160E-02
   0.19121E+02   0.46271E-02
   0.19141E+02   0.46382E-02
   0.19161E+02   0.46493E-02
   0.19181E+02   0.46605E-02
   0.19201E+02   0.46716E-02
   0.19221E+02   0.46827E-02
   0.19241E+02   0.46938E-02
   0.19261E+02   0.47050E-02
   0.19281E+02   0.47161E-02
   0.19301E+02   0.47273E-02
   0.19321E+02   0.47385E-02
   0.19341E+02   0.47496E-02
   0.19361E+02   0.47608E-02
   0.19381E+02   0.47720E-02
   0.19401E+02   0.47832E-02
   0.19421E+02   0.47944E-02
   0.19441E+02   0.48056E-02
   0.19461E+02   0.48168E-02
   0.19481E+02   0.48280E-02
   0.19501E+02   0.48392E-02
   0.19521E+02   0.48504E-02
   0.19541E+02   0.48617E-02
   0.19561E+02   0.48729E-02
   0.19581E+02   0.48842E-02
   0.19601E+02   0.48954E-02
   0.19621E+02   0.49066E-02
   0.19641E+02   0.49179E-02
   0.19661E+02   0.49292E-02
   0.19681E+02   0.49405E-02
   0.19701E+02   0.49518E-02
   0.19721E+02   0.49631E-02
   0.19741E+02   0.49743E-02
   0.19761E+02   0.49856E-02
   0.19781E+02   0.49969E-02
   0.19801E+02   0.50082E-02
   0.19821E+02   0.50196E-02
   0.19841E+02   0.50309E-02
   0.19861E+02   0.50422E-02
   0.19881E+02   0.50535E-02
   0.19901E+02   0.50648E-02
   0.19921E+02   0.50762E-02
   0.19941E+02   0.50876E-02
   0.19961E+02   0.50989E-02
   0.19981E+02   0.51103E-02
   0.20001E+02   0.51216E-02
   0.20021E+02   0.51330E-02
   0.20041E+02   0.51443E-02
   0.20061E+02   0.51557E-02
   0.20081E+02   0.51672E-02
   0.20101E+02   0.51785E-02
   0.20121E+02   0.51899E-02
   0.20141E+02   0.52012E-02
   0.20161E+02   0.52127E-02
   0.20181E+02   0.52241E-02
   0.20201E+02   0.52355E-02
   0.20221E+02   0.52469E-02
   0.20241E+02   0.52583E-02
   0.20261E+02   0.52697E-02
   0.20281E+02   0.52812E-02
   0.20301E+02   0.52926E-02
   0.20321E+02   0.53041E-02
   0.20341E+02   0.53155E-02
   0.20361E+02   0.53269E-02
   0.20381E+02   0.53384E-02
   0.20401E+02   0.53498E-02
   0.20421E+02   0.53613E-02
   0.20441E+02   0.53728E-02
   0.20461E+02   0.53842E-02
   0.20481E+02   0.53957E-02
   0.20501E+02   0.54071E-02
   0.20521E+02   0.54186E-02
   0.20541E+02   0.54301E-02
   0.20561E+02   0.54417E-02
   0.20581E+02   0.54531E-02
   0.20601E+02   0.54646E-02
   0.20621E+02   0.54761E-02
   0.20641E+02   0.54876E-02
   0.20661E+02   0.54991E-02
   0.20681E+02   0.55106E-02
   0.20701E+02   0.55221E-02
   0.20721E+02   0.55336E-02
   0.20741E+02   0.55451E-02
   0.20761E+02   0.55566E-02
   0.20781E+02   0.55682E-02
   0.20801E+02   0.55798E-02
   0.20821E+02   0.55912E-02
   0.20841E+02   0.56027E-02
   0.20861E+02   0.56143E-02
   0.20881E+02   0.56258E-02
   0.20901E+02   0.56374E-02
   0.20921E+02   0.56490E-02
   0.20941E+02   0.56605E-02
   0.20961E+02   0.56720E-02
   0.20981E+02   0.56835E-02
   0.21001E+02   0.56951E-02
   0.21021E+02   0.57067E-02
   0.21041E+02   0.57182E-02
   0.21061E+02   0.57297E-02
   0.21081E+02   0.57413E-02
   0.21101E+02   0.57529E-02
   0.21121E+02   0.57645E-02
   0.21141E+02   0.57761E-02
   0.21161E+02   0.57876E-02
   0.21181E+02   0.57992E-02
   0.21201E+02   0.58107E-02
   0.21221E+02   0.58223E-02
   0.21241E+02   0.58339E-02
   0.21261E+02   0.58455E-02
   0.21281E+02   0.58571E-02
   0.21301E+02   0.58686E-02
   0.21321E+02   0.58802E-02
   0.21341E+02   0.58918E-02
   0.21361E+02   0.59035E-02
   0.21381E+02   0.59150E-02
   0.21401E+02   0.59266E-02
   0.21421E+02   0.59381E-02
   0.21441E+02   0.59498E-02
   0.21461E+02   0.59614E-02
   0.21481E+02   0.59730E-02
   0.21501E+02   0.59846E-02
   0.21521E+02   0.59961E-02
   0.21541E+02   0.60077E-02
   0.21561E+02   0.60194E-02
   0.21581E+02   0.60310E-02
   0.21601E+02   0.60426E-02
   0.21621E+02   0.60541E-02
   0.21641E+02   0.60657E-02
   0.21661E+02   0.60773E-02
   0.21681E+02   0.60890E-02
   0.21701E+02   0.61006E-02
   0.21721E+02   0.61122E-02
   0.21741E+02   0.61238E-02
   0.21761E+02   0.61354E-02
   0.21781E+02   0.61470E-02
   0.21801E+02   0.61587E-02
   0.21821E+02   0.61702E-02
   0.21841E+02   0.61818E-02
   0.21861E+02   0.61934E-02
   0.21881E+02   0.62050E-02
   0.21901E+02   0.62167E-02
   0.21921E+02   0.62283E-02
   0.21941E+02   0.62398E-02
   0.21961E+02   0.62514E-02
   0.21981E+02   0.62630E-02
   0.22001E+02   0.62747E-02
   0.22021E+02   0.62863E-02
   0.22041E+02   0.62978E-02
   0.22061E+02   0.63094E-02
   0.22081E+02   0.63210E-02
   0.22101E+02   0.63327E-02
   0.22121E+02   0.63443E-02
   0.22141E+02   0.63559E-02
   0.22161E+02   0.63674E-02
   0.22181E+02   0.63790E-02
   0.22201E+02   0.63907E-02
   0.22221E+02   0.64023E-02
   0.22241E+02   0.64139E-02
   0.22261E+02   0.64254E-02
   0.22281E+02   0.64370E-02
   0.22301E+02   0.64486E-02
   0.22321E+02   0.64603E-02
   0.22341E+02   0.64718E-02
   0.22361E+02   0.64834E-02
   0.22381E+02   0.64950E-02
   0.22401E+02   0.65066E-02
   0.22421E+02   0.65182E-02
   0.22441E+02   0.65297E-02
   0.22461E+02   0.65413E-02
   0.22481E+02   0.65529E-02
   0.22501E+02   0.65645E-02
   0.22521E+02   0.65761E-02
   0.22541E+02   0.65876E-02
   0.22561E+02   0.65992E-02
   0.22581E+02   0.66107E-02
   0.22601E+02   0.66223E-02
   0.22621E+02   0.66339E-02
   0.22641E+02   0.66454E-02
   0.22661E+02   0.66570E-02
   0.22681E+02   0.66685E-02
   0.22701E+02   0.66801E-02
   0.22721E+02   0.66917E-02
   0.22741E+02   0.67032E-02
   0.22761E+02   0.67147E-02
   0.22781E+02   0.67263E-02
   0.22801E+02   0.67379E-02
   0.22821E+02   0.67494E-02
   0.22841E+02   0.67609E-02
   0.22861E+02   0.67725E-02
   0.22881E+02   0.67840E-02
   0.22901E+02   0.67956E-02
   0.22921E+02   0.68071E-02
   0.22941E+02   0.68186E-02
   0.22961E+02   0.68301E-02
   0.22981E+02   0.68416E-02
   0.23001E+02   0.68532E-02
   0.23021E+02   0.68646E-02
   0.23041E+02   0.68761E-02
   0.23061E+02   0.68876E-02
   0.23081E+02   0.68991E-02
   0.23101E+02   0.69107E-02
   0.23121E+02   0.69221E-02
   0.23141E+02   0.69336E-02
   0.23161E+02   0.69451E-02
   0.23181E+02   0.69566E-02
   0.23201E+02   0.69681E-02
   0.23221E+02   0.69795E-02
   0.23241E+02   0.69910E-02
   0.23261E+02   0.70025E-02
   0.23281E+02   0.70140E-02
   0.23301E+02   0.70254E-02
   0.23321E+02   0.70368E-02
   0.23341E+02   0.70483E-02
   0.23361E+02   0.70597E-02
   0.23381E+02   0.70712E-02
   0.23401E+02   0.70826E-02
   0.23421E+02   0.70940E-02
   0.23441E+02   0.71055E-02
   0.23461E+02   0.71169E-02
   0.23481E+02   0.71284E-02
   0.23501E+02   0.71397E-02
   0.23521E+02   0.71511E-02
   0.23541E+02   0.71625E-02
   0.23561E+02   0.71740E-02
   0.23581E+02   0.71853E-02
   0.23601E+02   0.71967E-02
   0.23621E+02   0.72081E-02
   0.23641E+02   0.72195E-02
   0.23661E+02   0.72309E-02
   0.23681E+02   0.72422E-02
   0.23701E+02   0.72536E-02
   0.23721E+02   0.72650E-02
   0.23741E+02   0.72763E-02
   0.23761E+02   0.72877E-02
   0.23781E+02   0.72990E-02
   0.23801E+02   0.73103E-02
   0.23821E+02   0.73217E-02
   0.23841E+02   0.73330E-02
   0.23861E+02   0.73443E-02
   0.23881E+02   0.73556E-02
   0.23901E+02   0.73669E-02
   0.23921E+02   0.73783E-02
   0.23941E+02   0.73895E-02
   0.23961E+02   0.74008E-02
   0.23981E+02   0.74121E-02
   0.24001E+02   0.74234E-02
   0.24021E+02   0.74346E-02
   0.24041E+02   0.74458E-02
   0.24061E+02   0.74571E-02
   0.24081E+02   0.74684E-02
   0.24101E+02   0.74797E-02
   0.24121E+02   0.74909E-02
   0.24141E+02   0.75021E-02
   0.24161E+02   0.75133E-02
   0.24181E+02   0.75246E-02
   0.24201E+02   0.75357E-02
   0.24221E+02   0.75469E-02
   0.24241E+02   0.75581E-02
   0.24261E+02   0.75693E-02
   0.24281E+02   0.75805E-02
   0.24301E+02   0.75916E-02
   0.24321E+02   0.76028E-02
   0.24341E+02   0.76140E-02
   0.24361E+02   0.76251E-02
   0.24381E+02   0.76362E-02
   0.24401E+02   0.76474E-02
   0.24421E+02   0.76585E-02
   0.24441E+02   0.76696E-02
   0.24461E+02   0.76807E-02
   0.24481E+02   0.76918E-02
   0.24501E+02   0.77029E-02
   0.24521E+02   0.77140E-02
   0.24541E+02   0.77251E-02
   0.24561E+02   0.77361E-02
   0.24581E+02   0.77472E-02
   0.24601E+02   0.77583E-02
   0.24621E+02   0.77693E-02
   0.24641E+02   0.77804E-02
   0.24661E+02   0.77914E-02
   0.24681E+02   0.78025E-02
   0.24701E+02   0.78134E-02
   0.24721E+02   0.78244E-02
   0.24741E+02   0.78354E-02
   0.24761E+02   0.78465E-02
   0.24781E+02   0.78574E-02
   0.24801E+02   0.78684E-02
   0.24821E+02   0.78793E-02
   0.24841E+02   0.78903E-02
   0.24861E+02   0.79012E-02
   0.24881E+02   0.79121E-02
   0.24901E+02   0.79231E-02
   0.24921E+02   0.79340E-02
   0.24941E+02   0.79449E-02
   0.24961E+02   0.79558E-02
   0.24981E+02   0.79667E-02
   0.25001E+02   0.79776E-02
   0.25021E+02   0.79884E-02
   0.25041E+02   0.79993E-02
   0.25061E+02   0.80102E-02
   0.25081E+02   0.80210E-02
   0.25101E+02   0.80318E-02
   0.25121E+02   0.80427E-02
   0.25141E+02   0.80535E-02
   0.25161E+02   0.80643E-02
   0.25181E+02   0.80750E-02
   0.25201E+02   0.80858E-02
   0.25221E+02   0.80966E-02
   0.25241E+02   0.81074E-02
   0.25261E+02   0.81181E-02
   0.25281E+02   0.81288E-02
   0.25301E+02   0.81396E-02
   0.25321E+02   0.81503E-02
   0.25341E+02   0.81610E-02
   0.25361E+02   0.81717E-02
   0.25381E+02   0.81824E-02
   0.25401E+02   0.81930E-02
   0.25421E+02   0.82037E-02
   0.25441E+02   0.82144E-02
   0.25461E+02   0.82251E-02
   0.25481E+02   0.82357E-02
   0.25501E+02   0.82463E-02
   0.25521E+02   0.82569E-02
   0.25541E+02   0.82675E-02
   0.25561E+02   0.82781E-02
   0.25581E+02   0.82886E-02
   0.25601E+02   0.82992E-02
   0.25621E+02   0.83098E-02
   0.25641E+02   0.83203E-02
   0.25661E+02   0.83308E-02
   0.25681E+02   0.83414E-02
   0.25701E+02   0.83519E-02
   0.25721E+02   0.83624E-02
   0.25741E+02   0.83729E-02
   0.25761E+02   0.83833E-02
   0.25781E+02   0.83938E-02
   0.25801E+02   0.84042E-02
   0.25821E+02   0.84147E-02
   0.25841E+02   0.84251E-02
   0.25861E+02   0.84355E-02
   0.25881E+02   0.84459E-02
   0.25901E+02   0.84563E-02
   0.25921E+02   0.84666E-02
   0.25941E+02   0.84770E-02
   0.25961E+02   0.84874E-02
   0.25981E+02   0.84977E-02
   0.26001E+02   0.85080E-02
   0.26021E+02   0.85183E-02
   0.26041E+02   0.85286E-02
   0.26061E+02   0.85389E-02
   0.26081E+02   0.85492E-02
   0.26101E+02   0.85595E-02
   0.26121E+02   0.85697E-02
   0.26141E+02   0.85799E-02
   0.26161E+02   0.85902E-02
   0.26181E+02   0.86004E-02
   0.26201E+02   0.86105E-02
   0.26221E+02   0.86207E-02
   0.26241E+02   0.86309E-02
   0.26261E+02   0.86411E-02
   0.26281E+02   0.86512E-02
   0.26301E+02   0.86614E-02
   0.26321E+02   0.86714E-02
   0.26341E+02   0.86815E-02
   0.26361E+02   0.86916E-02
   0.26381E+02   0.87018E-02
   0.26401E+02   0.87118E-02
   0.26421E+02   0.87218E-02
   0.26441E+02   0.87319E-02
   0.26461E+02   0.87419E-02
   0.26481E+02   0.87519E-02
   0.26501E+02   0.87619E-02
   0.26521E+02   0.87719E-02
   0.26541E+02   0.87818E-02
   0.26561E+02   0.87918E-02
   0.26581E+02   0.88018E-02
   0.26601E+02   0.88117E-02
   0.26621E+02   0.88216E-02
   0.26641E+02   0.88315E-02
   0.26661E+02   0.88413E-02
   0.26681E+02   0.88512E-02
   0.26701E+02   0.88611E-02
   0.26721E+02   0.88709E-02
   0.26741E+02   0.88807E-02
   0.26761E+02   0.88906E-02
   0.26781E+02   0.89003E-02
   0.26801E+02   0.89101E-02
   0.26821E+02   0.89199E-02
   0.26841E+02   0.89296E-02
   0.26861E+02   0.89393E-02
   0.26881E+02   0.89491E-02
   0.26901E+02   0.89588E-02
   0.26921E+02   0.89685E-02
   0.26941E+02   0.89781E-02
   0.26961E+02   0.89878E-02
   0.26981E+02   0.89974E-02
   0.27001E+02   0.90071E-02
   0.27021E+02   0.90167E-02
   0.27041E+02   0.90262E-02
   0.27061E+02   0.90358E-02
   0.27081E+02   0.90454E-02
   0.27101E+02   0.90549E-02
   0.27121E+02   0.90645E-02
   0.27141E+02   0.90740E-02
   0.27161E+02   0.90835E-02
   0.27181E+02   0.90930E-02
   0.27201E+02   0.91025E-02
   0.27221E+02   0.91119E-02
   0.27241E+02   0.91213E-02
   0.27261E+02   0.91307E-02
   0.27281E+02   0.91401E-02
   0.27301E+02   0.91495E-02
   0.27321E+02   0.91589E-02
   0.27341E+02   0.91682E-02
   0.27361E+02   0.91776E-02
   0.27381E+02   0.91869E-02
   0.27401E+02   0.91962E-02
   0.27421E+02   0.92055E-02
   0.27441E+02   0.92147E-02
   0.27461E+02   0.92240E-02
   0.27481E+02   0.92332E-02
   0.27501E+02   0.92425E-02
   0.27521E+02   0.92516E-02
   0.27541E+02   0.92608E-02
   0.27561E+02   0.92700E-02
   0.27581E+02   0.92791E-02
   0.27601E+02   0.92882E-02
   0.27621E+02   0.92974E-02
   0.27641E+02   0.93064E-02
   0.27661E+02   0.93155E-02
   0.27681E+02   0.93246E-02
   0.27701E+02   0.93336E-02
   0.27721E+02   0.93427E-02
   0.27741E+02   0.93517E-02
   0.27761E+02   0.93607E-02
   0.27781E+02   0.93697E-02
   0.27801E+02   0.93786E-02
   0.27821E+02   0.93875E-02
   0.27841E+02   0.93965E-02
   0.27861E+02   0.94053E-02
   0.27881E+02   0.94142E-02
   0.27901E+02   0.94231E-02
   0.27921E+02   0.94319E-02
   0.27941E+02   0.94407E-02
   0.27961E+02   0.94496E-02
   0.27981E+02   0.94583E-02
   0.28001E+02   0.94671E-02
   0.28021E+02   0.94759E-02
   0.28041E+02   0.94846E-02
   0.28061E+02   0.94933E-02
   0.28081E+02   0.95020E-02
   0.28101E+02   0.95107E-02
   0.28121E+02   0.95193E-02
   0.28141E+02   0.95280E-02
   0.28161E+02   0.95366E-02
   0.28181E+02   0.95452E-02
   0.28201E+02   0.95538E-02
   0.28221E+02   0.95624E-02
   0.28241E+02   0.95709E-02
   0.28261E+02   0.95794E-02
   0.28281E+02   0.95880E-02
   0.28301E+02   0.95964E-02
   0.28321E+02   0.96049E-02
   0.28341E+02   0.96133E-02
   0.28361E+02   0.96217E-02
   0.28381E+02   0.96302E-02
   0.28401E+02   0.96386E-02
   0.28421E+02   0.96469E-02
   0.28441E+02   0.96553E-02
   0.28461E+02   0.96636E-02
   0.28481E+02   0.96720E-02
   0.28501E+02   0.96802E-02
   0.28521E+02   0.96885E-02
   0.28541E+02   0.96968E-02
   0.28561E+02   0.97050E-02
   0.28581E+02   0.97132E-02
   0.28601E+02   0.97214E-02
   0.28621E+02   0.97296E-02
   0.28641E+02   0.97377E-02
   0.28661E+02   0.97458E-02
   0.28681E+02   0.97540E-02
   0.28701E+02   0.97620E-02
   0.28721E+02   0.97701E-02
   0.28741E+02   0.97782E-02
   0.28761E+02   0.97862E-02
   0.28781E+02   0.97942E-02
   0.28801E+02   0.98022E-02
   0.28821E+02   0.98102E-02
   0.28841E+02   0.98181E-02
   0.28861E+02   0.98260E-02
   0.28881E+02   0.98339E-02
   0.28901E+02   0.98418E-02
   0.28921E+02   0.98497E-02
   0.28941E+02   0.98575E-02
   0.28961E+02   0.98653E-02
   0.28981E+02   0.98731E-02
   0.29001E+02   0.98809E-02
   0.29021E+02   0.98886E-02
   0.29041E+02   0.98964E-02
   0.29061E+02   0.99041E-02
   0.29081E+02   0.99118E-02
   0.29101E+02   0.99194E-02
   0.29121E+02   0.99271E-02
   0.29141E+02   0.99347E-02
   0.29161E+02   0.99423E-02
   0.29181E+02   0.99499E-02
   0.29201E+02   0.99575E-02
   0.29221E+02   0.99650E-02
   0.29241E+02   0.99725E-02
   0.29261E+02   0.99800E-02
   0.29281E+02   0.99874E-02
   0.29301E+02   0.99949E-02
   0.29321E+02   0.10002E-01
   0.29341E+02   0.10010E-01
   0.29361E+02   0.10017E-01
   0.29381E+02   0.10024E-01
   0.29401E+02   0.10032E-01
   0.29421E+02   0.10039E-01
   0.29441E+02   0.10046E-01
   0.29461E+02   0.10054E-01
   0.29481E+02   0.10061E-01
   0.29501E+02   0.10068E-01
   0.29521E+02   0.10075E-01
   0.29541E+02   0.10083E-01
   0.29561E+02   0.10090E-01
   0.29581E+02   0.10097E-01
   0.29601E+02   0.10104E-01
   0.29621E+02   0.10111E-01
   0.29641E+02   0.10118E-01
   0.29661E+02   0.10125E-01
   0.29681E+02   0.10132E-01
   0.29701E+02   0.10139E-01
   0.29721E+02   0.10146E-01
   0.29741E+02   0.10153E-01
   0.29761E+02   0.10160E-01
   0.29781E+02   0.10167E-01
   0.29801E+02   0.10174E-01
   0.29821E+02   0.10181E-01
   0.29841E+02   0.10187E-01
   0.29861E+02   0.10194E-01
   0.29881E+02   0.10201E-01
   0.29901E+02   0.10208E-01
   0.29921E+02   0.10215E-01
   0.29941E+02   0.10221E-01
   0.29961E+02   0.10228E-01
   0.29981E+02   0.10235E-01
   0.30001E+02   0.10241E-01
   0.30021E+02   0.10248E-01
   0.30041E+02   0.10254E-01
   0.30061E+02   0.10261E-01
   0.30081E+02   0.10268E-01
   0.30101E+02   0.10274E-01
   0.30121E+02   0.10281E-01
   0.30141E+02   0.10287E-01
   0.30161E+02   0.10294E-01
   0.30181E+02   0.10300E-01
   0.30201E+02   0.10306E-01
   0.30221E+02   0.10313E-01
   0.30241E+02   0.10319E-01
   0.30261E+02   0.10325E-01
   0.30281E+02   0.10332E-01
   0.30301E+02   0.10338E-01
   0.30321E+02   0.10344E-01
   0.30341E+02   0.10351E-01
   0.30361E+02   0.10357E-01
   0.30381E+02   0.10363E-01
   0.30401E+02   0.10369E-01
   0.30421E+02   0.10375E-01
   0.30441E+02   0.10381E-01
   0.30461E+02   0.10387E-01
   0.30481E+02   0.10393E-01
   0.30501E+02   0.10400E-01
   0.30521E+02   0.10406E-01
   0.30541E+02   0.10412E-01
   0.30561E+02   0.10418E-01
   0.30581E+02   0.10423E-01
   0.30601E+02   0.10429E-01
   0.30621E+02   0.10435E-01
   0.30641E+02   0.10441E-01
   0.30661E+02   0.10447E-01
   0.30681E+02   0.10453E-01
   0.30701E+02   0.10459E-01
   0.30721E+02   0.10464E-01
   0.30741E+02   0.10470E-01
   0.30761E+02   0.10476E-01
   0.30781E+02   0.10481E-01
   0.30801E+02   0.10487E-01
   0.30821E+02   0.10493E-01
   0.30841E+02   0.10498E-01
   0.30861E+02   0.10504E-01
   0.30881E+02   0.10509E-01
   0.30901E+02   0.10515E-01
   0.30921E+02   0.10520E-01
   0.30941E+02   0.10526E-01
   0.30961E+02   0.10531E-01
   0.30981E+02   0.10537E-01
   0.31001E+02   0.10542E-01
   0.31021E+02   0.10548E-01
   0.31041E+02   0.10553E-01
   0.31061E+02   0.10558E-01
   0.31081E+02   0.10564E-01
   0.31101E+02   0.10569E-01
   0.31121E+02   0.10574E-01
   0.31141E+02   0.10579E-01
   0.31161E+02   0.10584E-01
   0.31181E+02   0.10590E-01
   0.31201E+02   0.10595E-01
   0.31221E+02   0.10600E-01
   0.31241E+02   0.10605E-01
   0.31261E+02   0.10610E-01
   0.31281E+02   0.10615E-01
   0.31301E+02   0.10620E-01
   0.31321E+02   0.10625E-01
   0.31341E+02   0.10630E-01
   0.31361E+02   0.10635E-01
   0.31381E+02   0.10640E-01
   0.31401E+02   0.10645E-01
   0.31421E+02   0.10649E-01
   0.31441E+02   0.10654E-01
   0.31461E+02   0.10659E-01
   0.31481E+02   0.10664E-01
   0.31501E+02   0.10669E-01
   0.31521E+02   0.10673E-01
   0.31541E+02   0.10678E-01
   0.31561E+02   0.10683E-01
   0.31581E+02   0.10687E-01
   0.31601E+02   0.10692E-01
   0.31621E+02   0.10696E-01
   0.31641E+02   0.10701E-01
   0.31661E+02   0.10705E-01
   0.31681E+02   0.10710E-01
   0.31701E+02   0.10714E-01
   0.31721E+02   0.10719E-01
   0.31741E+02   0.10723E-01
   0.31761E+02   0.10728E-01
   0.31781E+02   0.10732E-01
   0.31801E+02   0.10736E-01
   0.31821E+02   0.10741E-01
   0.31841E+02   0.10745E-01
   0.31861E+02   0.10749E-01
   0.31881E+02   0.10753E-01
   0.31901E+02   0.10757E-01
   0.31921E+02   0.10762E-01
   0.31941E+02   0.10766E-01
   0.31961E+02   0.10770E-01
   0.31981E+02   0.10774E-01
   0.32001E+02   0.10778E-01
   0.32021E+02   0.10782E-01
   0.32041E+02   0.10786E-01
   0.32061E+02   0.10790E-01
   0.32081E+02   0.10794E-01
   0.32101E+02   0.10798E-01
   0.32121E+02   0.10802E-01
   0.32141E+02   0.10806E-01
   0.32161E+02   0.10809E-01
   0.32181E+02   0.10813E-01
   0.32201E+02   0.10817E-01
   0.32221E+02   0.10821E-01
   0.32241E+02   0.10824E-01
   0.32261E+02   0.10828E-01
   0.32281E+02   0.10832E-01
   0.32301E+02   0.10835E-01
   0.32321E+02   0.10839E-01
   0.32341E+02   0.10843E-01
   0.32361E+02   0.10846E-01
   0.32381E+02   0.10850E-01
   0.32401E+02   0.10853E-01
   0.32421E+02   0.10857E-01
   0.32441E+02   0.10860E-01
   0.32461E+02   0.10863E-01
   0.32481E+02   0.10867E-01
   0.32501E+02   0.10870E-01
   0.32521E+02   0.10873E-01
   0.32541E+02   0.10877E-01
   0.32561E+02   0.10880E-01
   0.32581E+02   0.10883E-01
   0.32601E+02   0.10886E-01
   0.32621E+02   0.10890E-01
   0.32641E+02   0.10893E-01
   0.32661E+02   0.10896E-01
   0.32681E+02   0.10899E-01
   0.32701E+02   0.10902E-01
   0.32721E+02   0.10905E-01
   0.32741E+02   0.10908E-01
   0.32761E+02   0.10911E-01
   0.32781E+02   0.10914E-01
   0.32801E+02   0.10917E-01
   0.32821E+02   0.10920E-01
   0.32841E+02   0.10923E-01
   0.32861E+02   0.10925E-01
   0.32881E+02   0.10928E-01
   0.32901E+02   0.10931E-01
   0.32921E+02   0.10934E-01
   0.32941E+02   0.10937E-01
   0.32961E+02   0.10939E-01
   0.32981E+02   0.10942E-01
   0.33001E+02   0.10945E-01
   0.33021E+02   0.10947E-01
   0.33041E+02   0.10950E-01
   0.33061E+02   0.10952E-01
   0.33081E+02   0.10955E-01
   0.33101E+02   0.10957E-01
   0.33121E+02   0.10960E-01
   0.33141E+02   0.10962E-01
   0.33161E+02   0.10965E-01
   0.33181E+02   0.10967E-01
   0.33201E+02   0.10969E-01
   0.33221E+02   0.10972E-01
   0.33241E+02   0.10974E-01
   0.33261E+02   0.10976E-01
   0.33281E+02   0.10978E-01
   0.33301E+02   0.10981E-01
   0.33321E+02   0.10983E-01
   0.33341E+02   0.10985E-01
   0.33361E+02   0.10987E-01
   0.33381E+02   0.10989E-01
   0.33401E+02   0.10991E-01
   0.33421E+02   0.10993E-01
   0.33441E+02   0.10995E-01
   0.33461E+02   0.10997E-01
   0.33481E+02   0.10999E-01
   0.33501E+02   0.11001E-01
   0.33521E+02   0.11003E-01
   0.33541E+02   0.11005E-01
   0.33561E+02   0.11007E-01
   0.33581E+02   0.11008E-01
   0.33601E+02   0.11010E-01
   0.33621E+02   0.11012E-01
   0.33641E+02   0.11014E-01
   0.33661E+02   0.11015E-01
   0.33681E+02   0.11017E-01
   0.33701E+02   0.11019E-01
   0.33721E+02   0.11020E-01
   0.33741E+02   0.11022E-01
   0.33761E+02   0.11023E-01
   0.33781E+02   0.11025E-01
   0.33801E+02   0.11026E-01
   0.33821E+02   0.11028E-01
   0.33841E+02   0.11029E-01
   0.33861E+02   0.11030E-01
   0.33881E+02   0.11032E-01
   0.33901E+02   0.11033E-01
   0.33921E+02   0.11034E-01
   0.33941E+02   0.11036E-01
   0.33961E+02   0.11037E-01
   0.33981E+02   0.11038E-01
   0.34001E+02   0.11039E-01
   0.34021E+02   0.11041E-01
   0.34041E+02   0.11042E-01
   0.34061E+02   0.11043E-01
   0.34081E+02   0.11044E-01
   0.34101E+02   0.11045E-01
   0.34121E+02   0.11046E-01
   0.34141E+02   0.11047E-01
   0.34161E+02   0.11048E-01
   0.34181E+02   0.11049E-01
   0.34201E+02   0.11050E-01
   0.34221E+02   0.11051E-01
   0.34241E+02   0.11052E-01
   0.34261E+02   0.11052E-01
   0.34281E+02   0.11053E-01
   0.34301E+02   0.11054E-01
   0.34321E+02   0.11055E-01
   0.34341E+02   0.11056E-01
   0.34361E+02   0.11056E-01
   0.34381E+02   0.11057E-01
   0.34401E+02   0.11058E-01
   0.34421E+02   0.11058E-01
   0.34441E+02   0.11059E-01
   0.34461E+02   0.11059E-01
   0.34481E+02   0.11060E-01
   0.34501E+02   0.11060E-01
   0.34521E+02   0.11061E-01
   0.34541E+02   0.11061E-01
   0.34561E+02   0.11062E-01
   0.34581E+02   0.11062E-01
   0.34601E+02   0.11063E-01
   0.34621E+02   0.11063E-01
   0.34641E+02   0.11063E-01
   0.34661E+02   0.11064E-01
   0.34681E+02   0.11064E-01
   0.34701E+02   0.11064E-01
   0.34721E+02   0.11064E-01
   0.34741E+02   0.11065E-01
   0.34761E+02   0.11065E-01
   0.34781E+02   0.11065E-01
   0.34801E+02   0.11065E-01
   0.34821E+02   0.11065E-01
   0.34841E+02   0.11065E-01
   0.34861E+02   0.11065E-01
   0.34881E+02   0.11065E-01
   0.34901E+02   0.11066E-01
   0.34921E+02   0.11066E-01
   0.34941E+02   0.11066E-01
   0.34961E+02   0.11066E-01


   0.21000E-01   0.10017E-07
   0.41000E-01   0.10128E-07
   0.61000E-01   0.10420E-07
   0.81000E-01   0.10983E-07
   0.10100E+00   0.11906E-07
   0.12100E+00   0.13277E-07
   0.14100E+00   0.15186E-07
   0.16100E+00   0.17720E-07
   0.18100E+00   0.20969E-07
   0.20100E+00   0.25022E-07
   0.22100E+00   0.29967E-07
   0.24100E+00   0.35893E-07
   0.26100E+00   0.42890E-07
   0.28100E+00   0.51045E-07
   0.30100E+00   0.60447E-07
   0.32100E+00   0.71186E-07
   0.34100E+00   0.83350E-07
   0.36100E+00   0.97028E-07
   0.38100E+00   0.11231E-06
   0.40100E+00   0.12928E-06
   0.42100E+00   0.14803E-06
   0.44100E+00   0.16865E-06
   0.46100E+00   0.19123E-06
   0.48100E+00   0.21586E-06
   0.50100E+00   0.24262E-06
   0.52100E+00   0.27161E-06
   0.54100E+00   0.30291E-06
   0.56100E+00   0.33661E-06
   0.58100E+00   0.37280E-06
   0.60100E+00   0.41157E-06
   0.62100E+00   0.45301E-06
   0.64100E+00   0.49721E-06
   0.66100E+00   0.54425E-06
   0.68100E+00   0.59422E-06
   0.70100E+00   0.64722E-06
   0.72100E+00   0.70334E-06
   0.74100E+00   0.76217E-06
   0.76100E+00   0.82417E-06
   0.78100E+00   0.88952E-06
   0.80100E+00   0.95830E-06
   0.82100E+00   0.10306E-05
   0.84100E+00   0.11065E-05
   0.86100E+00   0.11861E-05
   0.88100E+00   0.12695E-05
   0.90100E+00   0.13568E-05
   0.92100E+00   0.14480E-05
   0.94100E+00   0.15433E-05
   0.96100E+00   0.16427E-05
   0.98100E+00   0.17464E-05
   0.10010E+01   0.18543E-05
   0.10210E+01   0.19667E-05
   0.10410E+01   0.20835E-05
   0.10610E+01   0.22049E-05
   0.10810E+01   0.23310E-05
   0.11010E+01   0.24619E-05
   0.11210E+01   0.25976E-05
   0.11410E+01   0.27382E-05
   0.11610E+01   0.28838E-05
   0.11810E+01   0.30345E-05
   0.12010E+01   0.31905E-05
   0.12210E+01   0.33517E-05
   0.12410E+01   0.35182E-05
   0.12610E+01   0.36903E-05
   0.12810E+01   0.38678E-05
   0.13010E+01   0.40511E-05
   0.13210E+01   0.42400E-05
   0.13410E+01   0.44347E-05
   0.13610E+01   0.46354E-05
   0.13810E+01   0.48420E-05
   0.14010E+01   0.50547E-05
   0.14210E+01   0.52735E-05
   0.14410E+01   0.54986E-05
   0.14610E+01   0.57301E-05
   0.14810E+01   0.59679E-05
   0.15010E+01   0.62123E-05
   0.15210E+01   0.64633E-05
   0.15410E+01   0.67209E-05
   0.15610E+01   0.69853E-05
   0.15810E+01   0.72566E-05
   0.16010E+01   0.75349E-05
   0.16210E+01   0.78202E-05
   0.16410E+01   0.81126E-05
   0.16610E+01   0.84122E-05
   0.16810E+01   0.87192E-05
   0.17010E+01   0.90335E-05
   0.17210E+01   0.93553E-05
   0.17410E+01   0.96847E-05
   0.17610E+01   0.10022E-04
   0.17810E+01   0.10366E-04
   0.18010E+01   0.10719E-04
   0.18210E+01   0.11080E-04
   0.18410E+01   0.11448E-04
   0.18610E+01   0.11825E-04
   0.18810E+01   0.12210E-04
   0.19010E+01   0.12603E-04
   0.19210E+01   0.13004E-04
   0.19410E+01   0.13414E-04
   0.19610E+01   0.13832E-04
   0.19810E+01   0.14259E-04
   0.20010E+01   0.14695E-04
   0.20210E+01   0.15140E-04
   0.20410E+01   0.15593E-04
   0.20610E+01   0.16055E-04
   0.20810E+01   0.16527E-04
   0.21010E+01   0.17008E-04
   0.21210E+01   0.17497E-04
   0.21410E+01   0.17997E-04
   0.21610E+01   0.18505E-04
   0.21810E+01   0.19023E-04
   0.22010E+01   0.19551E-04
   0.22210E+01   0.20088E-04
   0.22410E+01   0.20635E-04
   0.22610E+01   0.21192E-04
   0.22810E+01   0.21759E-04
   0.23010E+01   0.22336E-04
   0.23210E+01   0.22923E-04
   0.23410E+01   0.23521E-04
   0.23610E+01   0.24128E-04
   0.23810E+01   0.24746E-04
   0.24010E+01   0.25375E-04
   0.24210E+01   0.26014E-04
   0.24410E+01   0.26663E-04
   0.24610E+01   0.27324E-04
   0.24810E+01   0.27995E-04
   0.25010E+01   0.28677E-04
   0.25210E+01   0.29370E-04
   0.25410E+01   0.30074E-04
   0.25610E+01   0.30789E-04
   0.25810E+01   0.31516E-04
   0.26010E+01   0.32254E-04
   0.26210E+01   0.33002E-04
   0.26410E+01   0.33756E-04
   0.26610E+01   0.34521E-04
   0.26810E+01   0.35297E-04
   0.27010E+01   0.36086E-04
   0.27210E+01   0.36886E-04
   0.27410E+01   0.37698E-04
   0.27610E+01   0.38522E-04
   0.27810E+01   0.39358E-04
   0.28010E+01   0.40206E-04
   0.28210E+01   0.41066E-04
   0.28410E+01   0.41938E-04
   0.28610E+01   0.42823E-04
   0.28810E+01   0.43720E-04
   0.29010E+01   0.44630E-04
   0.29210E+01   0.45553E-04
   0.29410E+01   0.46488E-04
   0.29610E+01   0.47436E-04
   0.29810E+01   0.48397E-04
   0.30010E+01   0.49371E-04
   0.30210E+01   0.50358E-04
   0.30410E+01   0.51358E-04
   0.30610E+01   0.52371E-04
   0.30810E+01   0.53398E-04
   0.31010E+01   0.54438E-04
   0.31210E+01   0.55492E-04
   0.31410E+01   0.56559E-04
   0.31610E+01   0.57640E-04
   0.31810E+01   0.58735E-04
   0.32010E+01   0.59843E-04
   0.32210E+01   0.60966E-04
   0.32410E+01   0.62102E-04
   0.32610E+01   0.63253E-04
   0.32810E+01   0.64417E-04
   0.33010E+01   0.65597E-04
   0.33210E+01   0.66790E-04
   0.33410E+01   0.67998E-04
   0.33610E+01   0.69220E-04
   0.33810E+01   0.70457E-04
   0.34010E+01   0.71709E-04
   0.34210E+01   0.72976E-04
   0.34410E+01   0.74257E-04
   0.34610E+01   0.75554E-04
   0.34810E+01   0.76865E-04
   0.35010E+01   0.78192E-04
   0.35210E+01   0.79534E-04
   0.35410E+01   0.80892E-04
   0.35610E+01   0.82264E-04
   0.35810E+01   0.83653E-04
   0.36010E+01   0.85056E-04
   0.36210E+01   0.86476E-04
   0.36410E+01   0.87909E-04
   0.36610E+01   0.89346E-04
   0.36810E+01   0.90799E-04
   0.37010E+01   0.92268E-04
   0.37210E+01   0.93753E-04
   0.37410E+01   0.95253E-04
   0.37610E+01   0.96770E-04
   0.37810E+01   0.98304E-04
   0.38010E+01   0.99853E-04
   0.38210E+01   0.10142E-03
   0.38410E+01   0.10300E-03
   0.38610E+01   0.10460E-03
   0.38810E+01   0.10622E-03
   0.39010E+01   0.10785E-03
   0.39210E+01   0.10950E-03
   0.39410E+01   0.11116E-03
   0.39610E+01   0.11285E-03
   0.39810E+01   0.11455E-03
   0.40010E+01   0.11626E-03
   0.40210E+01   0.11800E-03
   0.40410E+01   0.11975E-03
   0.40610E+01   0.12152E-03
   0.40810E+01   0.12331E-03
   0.41010E+01   0.12511E-03
   0.41210E+01   0.12693E-03
   0.41410E+01   0.12877E-03
   0.41610E+01   0.13063E-03
   0.41810E+01   0.13251E-03
   0.42010E+01   0.13440E-03
   0.42210E+01   0.13631E-03
   0.42410E+01   0.13824E-03
   0.42610E+01   0.14019E-03
   0.42810E+01   0.14216E-03
   0.43010E+01   0.14414E-03
   0.43210E+01   0.14615E-03
   0.43410E+01   0.14817E-03
   0.43610E+01   0.15021E-03
   0.43810E+01   0.15227E-03
   0.44010E+01   0.15435E-03
   0.44210E+01   0.15644E-03
   0.44410E+01   0.15854E-03
   0.44610E+01   0.16065E-03
   0.44810E+01   0.16279E-03
   0.45010E+01   0.16494E-03
   0.45210E+01   0.16712E-03
   0.45410E+01   0.16931E-03
   0.45610E+01   0.17152E-03
   0.45810E+01   0.17375E-03
   0.46010E+01   0.17600E-03
   0.46210E+01   0.17827E-03
   0.46410E+01   0.18056E-03
   0.46610E+01   0.18287E-03
   0.46810E+01   0.18520E-03
   0.47010E+01   0.18755E-03
   0.47210E+01   0.18992E-03
   0.47410E+01   0.19231E-03
   0.47610E+01   0.19472E-03
   0.47810E+01   0.19715E-03
   0.48010E+01   0.19960E-03
   0.48210E+01   0.20207E-03
   0.48410E+01   0.20456E-03
   0.48610E+01   0.20708E-03
   0.48810E+01   0.20961E-03
   0.49010E+01   0.21216E-03
   0.49210E+01   0.21474E-03
   0.49410E+01   0.21734E-03
   0.49610E+01   0.21995E-03
   0.49810E+01   0.22259E-03
   0.50010E+01   0.22525E-03
   0.50210E+01   0.22793E-03
   0.50410E+01   0.23064E-03
   0.50610E+01   0.23336E-03
   0.50810E+01   0.23610E-03
   0.51010E+01   0.23884E-03
   0.51210E+01   0.24160E-03
   0.51410E+01   0.24439E-03
   0.51610E+01   0.24719E-03
   0.51810E+01   0.25002E-03
   0.52010E+01   0.25287E-03
   0.52210E+01   0.25574E-03
   0.52410E+01   0.25864E-03
   0.52610E+01   0.26155E-03
   0.52810E+01   0.26449E-03
   0.53010E+01   0.26745E-03
   0.53210E+01   0.27043E-03
   0.53410E+01   0.27344E-03
   0.53610E+01   0.27647E-03
   0.53810E+01   0.27952E-03
   0.54010E+01   0.28259E-03
   0.54210E+01   0.28569E-03
   0.54410E+01   0.28881E-03
   0.54610E+01   0.29195E-03
   0.54810E+01   0.29511E-03
   0.55010E+01   0.29830E-03
   0.55210E+01   0.30151E-03
   0.55410E+01   0.30475E-03
   0.55610E+01   0.30801E-03
   0.55810E+01   0.31129E-03
   0.56010E+01   0.31460E-03
   0.56210E+01   0.31793E-03
   0.56410E+01   0.32128E-03
   0.56610E+01   0.32465E-03
   0.56810E+01   0.32802E-03
   0.57010E+01   0.33141E-03
   0.57210E+01   0.33483E-03
   0.57410E+01   0.33827E-03
   0.57610E+01   0.34173E-03
   0.57810E+01   0.34522E-03
   0.58010E+01   0.34873E-03
   0.58210E+01   0.35227E-03
   0.58410E+01   0.35583E-03
   0.58610E+01   0.35941E-03
   0.58810E+01   0.36302E-03
   0.59010E+01   0.36666E-03
   0.59210E+01   0.37032E-03
   0.59410E+01   0.37400E-03
   0.59610E+01   0.37771E-03
   0.59810E+01   0.38144E-03
   0.60010E+01   0.38520E-03
   0.60210E+01   0.38899E-03
   0.60410E+01   0.39280E-03
   0.60610E+01   0.39663E-03
   0.60810E+01   0.40049E-03
   0.61010E+01   0.40438E-03
   0.61210E+01   0.40829E-03
   0.61410E+01   0.41222E-03
   0.61610E+01   0.41619E-03
   0.61810E+01   0.42017E-03
   0.62010E+01   0.42416E-03
   0.62210E+01   0.42816E-03
   0.62410E+01   0.43218E-03
   0.62610E+01   0.43624E-03
   0.62810E+01   0.44032E-03
   0.63010E+01   0.44442E-03
   0.63210E+01   0.44855E-03
   0.63410E+01   0.45271E-03
   0.63610E+01   0.45689E-03
   0.63810E+01   0.46110E-03
   0.64010E+01   0.46534E-03
   0.64210E+01   0.46960E-03
   0.64410E+01   0.47389E-03
   0.64610E+01   0.47821E-03
   0.64810E+01   0.48255E-03
   0.65010E+01   0.48692E-03
   0.65210E+01   0.49132E-03
   0.65410E+01   0.49574E-03
   0.65610E+01   0.50020E-03
   0.65810E+01   0.50467E-03
   0.66010E+01   0.50918E-03
   0.66210E+01   0.51371E-03
   0.66410E+01   0.51827E-03
   0.66610E+01   0.52286E-03
   0.66810E+01   0.52744E-03
   0.67010E+01   0.53204E-03
   0.67210E+01   0.53667E-03
   0.67410E+01   0.54132E-03
   0.67610E+01   0.54600E-03
   0.67810E+01   0.55071E-03
   0.68010E+01   0.55545E-03
   0.68210E+01   0.56021E-03
   0.68410E+01   0.56501E-03
   0.68610E+01   0.56983E-03
   0.68810E+01   0.57468E-03
   0.69010E+01   0.57956E-03
   0.69210E+01   0.58446E-03
   0.69410E+01   0.58940E-03
   0.69610E+01   0.59436E-03
   0.69810E+01   0.59935E-03
   0.70010E+01   0.60437E-03
   0.70210E+01   0.60942E-03
   0.70410E+01   0.61450E-03
   0.70610E+01   0.61961E-03
   0.70810E+01   0.62474E-03
   0.71010E+01   0.62991E-03
   0.71210E+01   0.63509E-03
   0.71410E+01   0.64027E-03
   0.71610E+01   0.64547E-03
   0.71810E+01   0.65070E-03
   0.72010E+01   0.65596E-03
   0.72210E+01   0.66125E-03
   0.72410E+01   0.66657E-03
   0.72610E+01   0.67192E-03
   0.72810E+01   0.67730E-03
   0.73010E+01   0.68271E-03
   0.73210E+01   0.68815E-03
   0.73410E+01   0.69361E-03
   0.73610E+01   0.69911E-03
   0.73810E+01   0.70464E-03
   0.74010E+01   0.71019E-03
   0.74210E+01   0.71578E-03
   0.74410E+01   0.72140E-03
   0.74610E+01   0.72705E-03
   0.74810E+01   0.73273E-03
   0.75010E+01   0.73844E-03
   0.75210E+01   0.74417E-03
   0.75410E+01   0.74994E-03
   0.75610E+01   0.75568E-03
   0.75810E+01   0.76146E-03
   0.76010E+01   0.76726E-03
   0.76210E+01   0.77310E-03
   0.76410E+01   0.77896E-03
   0.76610E+01   0.78486E-03
   0.76810E+01   0.79079E-03
   0.77010E+01   0.79675E-03
   0.77210E+01   0.80274E-03
   0.77410E+01   0.80876E-03
   0.77610E+01   0.81482E-03
   0.77810E+01   0.82090E-03
   0.78010E+01   0.82702E-03
   0.78210E+01   0.83316E-03
   0.78410E+01   0.83934E-03
   0.78610E+01   0.84555E-03
   0.78810E+01   0.85180E-03
   0.79010E+01   0.85807E-03
   0.79210E+01   0.86437E-03
   0.79410E+01   0.87070E-03
   0.79610E+01   0.87701E-03
   0.79810E+01   0.88335E-03
   0.80010E+01   0.88972E-03
   0.80210E+01   0.89613E-03
   0.80410E+01   0.90256E-03
   0.80610E+01   0.90903E-03
   0.80810E+01   0.91553E-03
   0.81010E+01   0.92206E-03
   0.81210E+01   0.92863E-03
   0.81410E+01   0.93522E-03
   0.81610E+01   0.94185E-03
   0.81810E+01   0.94852E-03
   0.82010E+01   0.95521E-03
   0.82210E+01   0.96194E-03
   0.82410E+01   0.96870E-03
   0.82610E+01   0.97549E-03
   0.82810E+01   0.98232E-03
   0.83010E+01   0.98918E-03
   0.83210E+01   0.99606E-03
   0.83410E+01   0.10029E-02
   0.83610E+01   0.10098E-02
   0.83810E+01   0.10167E-02
   0.84010E+01   0.10237E-02
   0.84210E+01   0.10307E-02
   0.84410E+01   0.10377E-02
   0.84610E+01   0.10448E-02
   0.84810E+01   0.10519E-02
   0.85010E+01   0.10590E-02
   0.85210E+01   0.10661E-02
   0.85410E+01   0.10733E-02
   0.85610E+01   0.10806E-02
   0.85810E+01   0.10878E-02
   0.86010E+01   0.10951E-02
   0.86210E+01   0.11024E-02
   0.86410E+01   0.11098E-02
   0.86610E+01   0.11172E-02
   0.86810E+01   0.11246E-02
   0.87010E+01   0.11320E-02
   0.87210E+01   0.11394E-02
   0.87410E+01   0.11469E-02
   0.87610E+01   0.11544E-02
   0.87810E+01   0.11619E-02
   0.88010E+01   0.11695E-02
   0.88210E+01   0.11771E-02
   0.88410E+01   0.11847E-02
   0.88610E+01   0.11924E-02
   0.88810E+01   0.12001E-02
   0.89010E+01   0.12078E-02
   0.89210E+01   0.12156E-02
   0.89410E+01   0.12234E-02
   0.89610E+01   0.12312E-02
   0.89810E+01   0.12391E-02
   0.90010E+01   0.12470E-02
   0.90210E+01   0.12550E-02
   0.90410E+01   0.12629E-02
   0.90610E+01   0.12708E-02
   0.90810E+01   0.12788E-02
   0.91010E+01   0.12868E-02
   0.91210E+01   0.12948E-02
   0.91410E+01   0.13029E-02
   0.91610E+01   0.13110E-02
   0.91810E+01   0.13192E-02
   0.92010E+01   0.13274E-02
   0.92210E+01   0.13356E-02
   0.92410E+01   0.13439E-02
   0.92610E+01   0.13522E-02
   0.92810E+01   0.13605E-02
   0.93010E+01   0.13689E-02
   0.93210E+01   0.13773E-02
   0.93410E+01   0.13857E-02
   0.93610E+01   0.13941E-02
   0.93810E+01   0.14025E-02
   0.94010E+01   0.14110E-02
   0.94210E+01   0.14195E-02
   0.94410E+01   0.14280E-02
   0.94610E+01   0.14366E-02
   0.94810E+01   0.14452E-02
   0.95010E+01   0.14539E-02
   0.95210E+01   0.14626E-02
   0.95410E+01   0.14713E-02
   0.95610E+01   0.14800E-02
   0.95810E+01   0.14888E-02
   0.96010E+01   0.14977E-02
   0.96210E+01   0.15065E-02
   0.96410E+01   0.15154E-02
   0.96610E+01   0.15244E-02
   0.96810E+01   0.15333E-02
   0.97010E+01   0.15422E-02
   0.97210E+01   0.15512E-02
   0.97410E+01   0.15602E-02
   0.97610E+01   0.15692E-02
   0.97810E+01   0.15783E-02
   0.98010E+01   0.15874E-02
   0.98210E+01   0.15966E-02
   0.98410E+01   0.16057E-02
   0.98610E+01   0.16150E-02
   0.98810E+01   0.16242E-02
   0.99010E+01   0.16335E-02
   0.99210E+01   0.16429E-02
   0.99410E+01   0.16523E-02
   0.99610E+01   0.16617E-02
   0.99810E+01   0.16711E-02
   0.10001E+02   0.16805E-02
   0.10021E+02   0.16899E-02
   0.10041E+02   0.16994E-02
   0.10061E+02   0.17089E-02
   0.10081E+02   0.17185E-02
   0.10101E+02   0.17281E-02
   0.10121E+02   0.17377E-02
   0.10141E+02   0.17474E-02
   0.10161E+02   0.17571E-02
   0.10181E+02   0.17668E-02
   0.10201E+02   0.17766E-02
   0.10221E+02   0.17864E-02
   0.10241E+02   0.17962E-02
   0.10261E+02   0.18061E-02
   0.10281E+02   0.18160E-02
   0.10301E+02   0.18259E-02
   0.10321E+02   0.18358E-02
   0.10341E+02   0.18457E-02
   0.10361E+02   0.18557E-02
   0.10381E+02   0.18658E-02
   0.10401E+02   0.18758E-02
   0.10421E+02   0.18859E-02
   0.10441E+02   0.18961E-02
   0.10461E+02   0.19063E-02
   0.10481E+02   0.19165E-02
   0.10501E+02   0.19267E-02
   0.10521E+02   0.19371E-02
   0.10541E+02   0.19474E-02
   0.10561E+02   0.19578E-02
   0.10581E+02   0.19681E-02
   0.10601E+02   0.19784E-02
   0.10621E+02   0.19888E-02
   0.10641E+02   0.19993E-02
   0.10661E+02   0.20097E-02
   0.10681E+02   0.20203E-02
   0.10701E+02   0.20308E-02
   0.10721E+02   0.20414E-02
   0.10741E+02   0.20520E-02
   0.10761E+02   0.20627E-02
   0.10781E+02   0.20734E-02
   0.10801E+02   0.20842E-02
   0.10821E+02   0.20950E-02
   0.10841E+02   0.21058E-02
   0.10861E+02   0.21166E-02
   0.10881E+02   0.21274E-02
   0.10901E+02   0.21382E-02
   0.10921E+02   0.21491E-02
   0.10941E+02   0.21600E-02
   0.10961E+02   0.21710E-02
   0.10981E+02   0.21820E-02
   0.11001E+02   0.21931E-02
   0.11021E+02   0.22042E-02
   0.11041E+02   0.22153E-02
   0.11061E+02   0.22265E-02
   0.11081E+02   0.22377E-02
   0.11101E+02   0.22489E-02
   0.11121E+02   0.22601E-02
   0.11141E+02   0.22713E-02
   0.11161E+02   0.22826E-02
   0.11181E+02   0.22939E-02
   0.11201E+02   0.23053E-02
   0.11221E+02   0.23166E-02
   0.11241E+02   0.23281E-02
   0.11261E+02   0.23395E-02
   0.11281E+02   0.23510E-02
   0.11301E+02   0.23626E-02
   0.11321E+02   0.23742E-02
   0.11341E+02   0.23858E-02
   0.11361E+02   0.23975E-02
   0.11381E+02   0.24091E-02
   0.11401E+02   0.24207E-02
   0.11421E+02   0.24324E-02
   0.11441E+02   0.24441E-02
   0.11461E+02   0.24559E-02
   0.11481E+02   0.24677E-02
   0.11501E+02   0.24796E-02
   0.11521E+02   0.24914E-02
   0.11541E+02   0.25034E-02
   0.11561E+02   0.25153E-02
   0.11581E+02   0.25273E-02
   0.11601E+02   0.25394E-02
   0.11621E+02   0.25515E-02
   0.11641E+02   0.25635E-02
   0.11661E+02   0.25756E-02
   0.11681E+02   0.25877E-02
   0.11701E+02   0.25998E-02
   0.11721E+02   0.26120E-02
   0.11741E+02   0.26242E-02
   0.11761E+02   0.26365E-02
   0.11781E+02   0.26488E-02
   0.11801E+02   0.26611E-02
   0.11821E+02   0.26735E-02
   0.11841E+02   0.26860E-02
   0.11861E+02   0.26984E-02
   0.11881E+02   0.27109E-02
   0.11901E+02   0.27233E-02
   0.11921E+02   0.27358E-02
   0.11941E+02   0.27483E-02
   0.11961E+02   0.27609E-02
   0.11981E+02   0.27735E-02
   0.12001E+02   0.27861E-02
   0.12021E+02   0.27988E-02
   0.12041E+02   0.28116E-02
   0.12061E+02   0.28244E-02
   0.12081E+02   0.28372E-02
   0.12101E+02   0.28500E-02
   0.12121E+02   0.28629E-02
   0.12141E+02   0.28757E-02
   0.12161E+02   0.28886E-02
   0.12181E+02   0.29015E-02
   0.12201E+02   0.29145E-02
   0.12221E+02   0.29275E-02
   0.12241E+02   0.29405E-02
   0.12261E+02   0.29536E-02
   0.12281E+02   0.29667E-02
   0.12301E+02   0.29799E-02
   0.12321E+02   0.29931E-02
   0.12341E+02   0.30063E-02
   0.12361E+02   0.30195E-02
   0.12381E+02   0.30327E-02
   0.12401E+02   0.30460E-02
   0.12421E+02   0.30593E-02
   0.12441E+02   0.30726E-02
   0.12461E+02   0.30860E-02
   0.12481E+02   0.30994E-02
   0.12501E+02   0.31129E-02
   0.12521E+02   0.31264E-02
   0.12541E+02   0.31399E-02
   0.12561E+02   0.31535E-02
   0.12581E+02   0.31672E-02
   0.12601E+02   0.31807E-02
   0.12621E+02   0.31943E-02
   0.12641E+02   0.32080E-02
   0.12661E+02   0.32216E-02
   0.12681E+02   0.32354E-02
   0.12701E+02   0.32491E-02
   0.12721E+02   0.32629E-02
   0.12741E+02   0.32768E-02
   0.12761E+02   0.32907E-02
   0.12781E+02   0.33046E-02
   0.12801E+02   0.33186E-02
   0.12821E+02   0.33325E-02
   0.12841E+02   0.33465E-02
   0.12861E+02   0.33605E-02
   0.12881E+02   0.33745E-02
   0.12901E+02   0.33885E-02
   0.12921E+02   0.34027E-02
   0.12941E+02   0.34168E-02
   0.12961E+02   0.34310E-02
   0.12981E+02   0.34452E-02
   0.13001E+02   0.34595E-02
   0.13021E+02   0.34739E-02
   0.13041E+02   0.34882E-02
   0.13061E+02   0.35025E-02
   0.13081E+02   0.35168E-02
   0.13101E+02   0.35312E-02
   0.13121E+02   0.35456E-02
   0.13141E+02   0.35600E-02
   0.13161E+02   0.35745E-02
   0.13181E+02   0.35891E-02
   0.13201E+02   0.36037E-02
   0.13221E+02   0.36183E-02
   0.13241E+02   0.36330E-02
   0.13261E+02   0.36476E-02
   0.13281E+02   0.36622E-02
   0.13301E+02   0.36769E-02
   0.13321E+02   0.36916E-02
   0.13341E+02   0.37063E-02
   0.13361E+02   0.37211E-02
   0.13381E+02   0.37360E-02
   0.13401E+02   0.37509E-02
   0.13421E+02   0.37658E-02
   0.13441E+02   0.37808E-02
   0.13461E+02   0.37958E-02
   0.13481E+02   0.38108E-02
   0.13501E+02   0.38257E-02
   0.13521E+02   0.38407E-02
   0.13541E+02   0.38558E-02
   0.13561E+02   0.38709E-02
   0.13581E+02   0.38860E-02
   0.13601E+02   0.39012E-02
   0.13621E+02   0.39165E-02
   0.13641E+02   0.39317E-02
   0.13661E+02   0.39471E-02
   0.13681E+02   0.39624E-02
   0.13701E+02   0.39777E-02
   0.13721E+02   0.39930E-02
   0.13741E+02   0.40083E-02
   0.13761E+02   0.40237E-02
   0.13781E+02   0.40392E-02
   0.13801E+02   0.40547E-02
   0.13821E+02   0.40702E-02
   0.13841E+02   0.40858E-02
   0.13861E+02   0.41014E-02
   0.13881E+02   0.41170E-02
   0.13901E+02   0.41326E-02
   0.13921E+02   0.41482E-02
   0.13941E+02   0.41639E-02
   0.13961E+02   0.41796E-02
   0.13981E+02   0.41953E-02
   0.14001E+02   0.42111E-02
   0.14021E+02   0.42269E-02
   0.14041E+02   0.42428E-02
   0.14061E+02   0.42587E-02
   0.14081E+02   0.42747E-02
   0.14101E+02   0.42905E-02
   0.14121E+02   0.43064E-02
   0.14141E+02   0.43224E-02
   0.14161E+02   0.43384E-02
   0.14181E+02   0.43544E-02
   0.14201E+02   0.43705E-02
   0.14221E+02   0.43866E-02
   0.14241E+02   0.44028E-02
   0.14261E+02   0.44190E-02
   0.14281E+02   0.44353E-02
   0.14301E+02   0.44514E-02
   0.14321E+02   0.44676E-02
   0.14341E+02   0.44839E-02
   0.14361E+02   0.45002E-02
   0.14381E+02   0.45165E-02
   0.14401E+02   0.45329E-02
   0.14421E+02   0.45493E-02
   0.14441E+02   0.45658E-02
   0.14461E+02   0.45823E-02
   0.14481E+02   0.45987E-02
   0.14501E+02   0.46152E-02
   0.14521E+02   0.46317E-02
   0.14541E+02   0.46482E-02
   0.14561E+02   0.46648E-02
   0.14581E+02   0.46815E-02
   0.14601E+02   0.46981E-02
   0.14621E+02   0.47149E-02
   0.14641E+02   0.47316E-02
   0.14661E+02   0.47484E-02
   0.14681E+02   0.47652E-02
   0.14701E+02   0.47819E-02
   0.14721E+02   0.47987E-02
   0.14741E+02   0.48155E-02
   0.14761E+02   0.48324E-02
   0.14781E+02   0.48494E-02
   0.14801E+02   0.48663E-02
   0.14821E+02   0.48834E-02
   0.14841E+02   0.49004E-02
   0.14861E+02   0.49174E-02
   0.14881E+02   0.49344E-02
   0.14901E+02   0.49514E-02
   0.14921E+02   0.49685E-02
   0.14941E+02   0.49856E-02
   0.14961E+02   0.50028E-02
   0.14981E+02   0.50200E-02
   0.15001E+02   0.50373E-02
   0.15021E+02   0.50546E-02
   0.15041E+02   0.50720E-02
   0.15061E+02   0.50892E-02
   0.15081E+02   0.51065E-02
   0.15101E+02   0.51238E-02
   0.15121E+02   0.51412E-02
   0.15141E+02   0.51586E-02
   0.15161E+02   0.51761E-02
   0.15181E+02   0.51936E-02
   0.15201E+02   0.52112E-02
   0.15221E+02   0.52287E-02
   0.15241E+02   0.52462E-02
   0.15261E+02   0.52638E-02
   0.15281E+02   0.52813E-02
   0.15301E+02   0.52990E-02
   0.15321E+02   0.53166E-02
   0.15341E+02   0.53343E-02
   0.15361E+02   0.53521E-02
   0.15381E+02   0.53699E-02
   0.15401E+02   0.53877E-02
   0.15421E+02   0.54055E-02
   0.15441E+02   0.54232E-02
   0.15461E+02   0.54411E-02
   0.15481E+02   0.54589E-02
   0.15501E+02   0.54768E-02
   0.15521E+02   0.54948E-02
   0.15541E+02   0.55128E-02
   0.15561E+02   0.55309E-02
   0.15581E+02   0.55489E-02
   0.15601E+02   0.55668E-02
   0.15621E+02   0.55849E-02
   0.15641E+02   0.56029E-02
   0.15661E+02   0.56210E-02
   0.15681E+02   0.56392E-02
   0.15701E+02   0.56574E-02
   0.15721E+02   0.56756E-02
   0.15741E+02   0.56939E-02
   0.15761E+02   0.57121E-02
   0.15781E+02   0.57303E-02
   0.15801E+02   0.57486E-02
   0.15821E+02   0.57669E-02
   0.15841E+02   0.57852E-02
   0.15861E+02   0.58036E-02
   0.15881E+02   0.58221E-02
   0.15901E+02   0.58406E-02
   0.15921E+02   0.58591E-02
   0.15941E+02   0.58775E-02
   0.15961E+02   0.58959E-02
   0.15981E+02   0.59144E-02
   0.16001E+02   0.59330E-02
   0.16021E+02   0.59515E-02
   0.16041E+02   0.59702E-02
   0.16061E+02   0.59889E-02
   0.16081E+02   0.60076E-02
   0.16101E+02   0.60262E-02
   0.16121E+02   0.60448E-02
   0.16141E+02   0.60635E-02
   0.16161E+02   0.60823E-02
   0.16181E+02   0.61010E-02
   0.16201E+02   0.61199E-02
   0.16221E+02   0.61387E-02
   0.16241E+02   0.61577E-02
   0.16261E+02   0.61765E-02
   0.16281E+02   0.61953E-02
   0.16301E+02   0.62142E-02
   0.16321E+02   0.62331E-02
   0.16341E+02   0.62521E-02
   0.16361E+02   0.62711E-02
   0.16381E+02   0.62901E-02
   0.16401E+02   0.63092E-02
   0.16421E+02   0.63284E-02
   0.16441E+02   0.63474E-02
   0.16461E+02   0.63665E-02
   0.16481E+02   0.63856E-02
   0.16501E+02   0.64047E-02
   0.16521E+02   0.64239E-02
   0.16541E+02   0.64432E-02
   0.16561E+02   0.64625E-02
   0.16581E+02   0.64818E-02
   0.16601E+02   0.65010E-02
   0.16621E+02   0.65202E-02
   0.16641E+02   0.65395E-02
   0.16661E+02   0.65589E-02
   0.16681E+02   0.65782E-02
   0.16701E+02   0.65977E-02
   0.16721E+02   0.66172E-02
   0.16741E+02   0.66366E-02
   0.16761E+02   0.66560E-02
   0.16781E+02   0.66755E-02
   0.16801E+02   0.66949E-02
   0.16821E+02   0.67145E-02
   0.16841E+02   0.67340E-02
   0.16861E+02   0.67537E-02
   0.16881E+02   0.67733E-02
   0.16901E+02   0.67929E-02
   0.16921E+02   0.68124E-02
   0.16941E+02   0.68321E-02
   0.16961E+02   0.68517E-02
   0.16981E+02   0.68714E-02
   0.17001E+02   0.68912E-02
   0.17021E+02   0.69110E-02
   0.17041E+02   0.69308E-02
   0.17061E+02   0.69505E-02
   0.17081E+02   0.69703E-02
   0.17101E+02   0.69901E-02
   0.17121E+02   0.70099E-02
   0.17141E+02   0.70298E-02
   0.17161E+02   0.70497E-02
   0.17181E+02   0.70697E-02
   0.17201E+02   0.70897E-02
   0.17221E+02   0.71096E-02
   0.17241E+02   0.71295E-02
   0.17261E+02   0.71495E-02
   0.17281E+02   0.71695E-02
   0.17301E+02   0.71896E-02
   0.17321E+02   0.72097E-02
   0.17341E+02   0.72298E-02
   0.17361E+02   0.72499E-02
   0.17381E+02   0.72699E-02
   0.17401E+02   0.72900E-02
   0.17421E+02   0.73102E-02
   0.17441E+02   0.73304E-02
   0.17461E+02   0.73506E-02
   0.17481E+02   0.73709E-02
   0.17501E+02   0.73912E-02
   0.17521E+02   0.74114E-02
   0.17541E+02   0.74316E-02
   0.17561E+02   0.74519E-02
   0.17581E+02   0.74722E-02
   0.17601E+02   0.74926E-02
   0.17621E+02   0.75130E-02
   0.17641E+02   0.75335E-02
   0.17661E+02   0.75538E-02
   0.17681E+02   0.75742E-02
   0.17701E+02   0.75946E-02
   0.17721E+02   0.76150E-02
   0.17741E+02   0.76355E-02
   0.17761E+02   0.76561E-02
   0.17781E+02   0.76766E-02
   0.17801E+02   0.76971E-02
   0.17821E+02   0.77176E-02
   0.17841E+02   0.77381E-02
   0.17861E+02   0.77587E-02
   0.17881E+02   0.77793E-02
   0.17901E+02   0.78000E-02
   0.17921E+02   0.78207E-02
   0.17941E+02   0.78414E-02
   0.17961E+02   0.78620E-02
   0.17981E+02   0.78827E-02
   0.18001E+02   0.79034E-02
   0.18021E+02   0.79241E-02
   0.18041E+02   0.79449E-02
   0.18061E+02   0.79657E-02
   0.18081E+02   0.79866E-02
   0.18101E+02   0.80073E-02
   0.18121E+02   0.80281E-02
   0.18141E+02   0.80489E-02
   0.18161E+02   0.80697E-02
   0.18181E+02   0.80907E-02
   0.18201E+02   0.81116E-02
   0.18221E+02   0.81326E-02
   0.18241E+02   0.81534E-02
   0.18261E+02   0.81743E-02
   0.18281E+02   0.81953E-02
   0.18301E+02   0.82162E-02
   0.18321E+02   0.82373E-02
   0.18341E+02   0.82583E-02
   0.18361E+02   0.82794E-02
   0.18381E+02   0.83004E-02
   0.18401E+02   0.83214E-02
   0.18421E+02   0.83424E-02
   0.18441E+02   0.83635E-02
   0.18461E+02   0.83847E-02
   0.18481E+02   0.84059E-02
   0.18501E+02   0.84269E-02
   0.18521E+02   0.84480E-02
   0.18541E+02   0.84691E-02
   0.18561E+02   0.84903E-02
   0.18581E+02   0.85115E-02
   0.18601E+02   0.85328E-02
   0.18621E+02   0.85541E-02
   0.18641E+02   0.85753E-02
   0.18661E+02   0.85965E-02
   0.18681E+02   0.86177E-02
   0.18701E+02   0.86390E-02
   0.18721E+02   0.86603E-02
   0.18741E+02   0.86817E-02
   0.18761E+02   0.87031E-02
   0.18781E+02   0.87243E-02
   0.18801E+02   0.87456E-02
   0.18821E+02   0.87670E-02
   0.18841E+02   0.87884E-02
   0.18861E+02   0.88098E-02
   0.18881E+02   0.88313E-02
   0.18901E+02   0.88528E-02
   0.18921E+02   0.88742E-02
   0.18941E+02   0.88956E-02
   0.18961E+02   0.89171E-02
   0.18981E+02   0.89386E-02
   0.19001E+02   0.89601E-02
   0.19021E+02   0.89817E-02
   0.19041E+02   0.90032E-02
   0.19061E+02   0.90247E-02
   0.19081E+02   0.90462E-02
   0.19101E+02   0.90677E-02
   0.19121E+02   0.90894E-02
   0.19141E+02   0.91110E-02
   0.19161E+02   0.91327E-02
   0.19181E+02   0.91542E-02
   0.19201E+02   0.91758E-02
   0.19221E+02   0.91974E-02
   0.19241E+02   0.92191E-02
   0.19261E+02   0.92408E-02
   0.19281E+02   0.92626E-02
   0.19301E+02   0.92842E-02
   0.19321E+02   0.93058E-02
   0.19341E+02   0.93275E-02
   0.19361E+02   0.93492E-02
   0.19381E+02   0.93710E-02
   0.19401E+02   0.93928E-02
   0.19421E+02   0.94145E-02
   0.19441E+02   0.94362E-02
   0.19461E+02   0.94580E-02
   0.19481E+02   0.94798E-02
   0.19501E+02   0.95016E-02
   0.19521E+02   0.95235E-02
   0.19541E+02   0.95453E-02
   0.19561E+02   0.95670E-02
   0.19581E+02   0.95888E-02
   0.19601E+02   0.96107E-02
   0.19621E+02   0.96326E-02
   0.19641E+02   0.96545E-02
   0.19661E+02   0.96765E-02
   0.19681E+02   0.96983E-02
   0.19701E+02   0.97201E-02
   0.19721E+02   0.97421E-02
   0.19741E+02   0.97640E-02
   0.19761E+02   0.97860E-02
   0.19781E+02   0.98080E-02
   0.19801E+02   0.98299E-02
   0.19821E+02   0.98518E-02
   0.19841E+02   0.98738E-02
   0.19861E+02   0.98958E-02
   0.19881E+02   0.99178E-02
   0.19901E+02   0.99399E-02
   0.19921E+02   0.99618E-02
   0.19941E+02   0.99838E-02
   0.19961E+02   0.10006E-01
   0.19981E+02   0.10028E-01
   0.20001E+02   0.10050E-01
   0.20021E+02   0.10072E-01
   0.20041E+02   0.10094E-01
   0.20061E+02   0.10116E-01
   0.20081E+02   0.10138E-01
   0.20101E+02   0.10160E-01
   0.20121E+02   0.10182E-01
   0.20141E+02   0.10205E-01
   0.20161E+02   0.10227E-01
   0.20181E+02   0.10249E-01
   0.20201E+02   0.10271E-01
   0.20221E+02   0.10293E-01
   0.20241E+02   0.10315E-01
   0.20261E+02   0.10337E-01
   0.20281E+02   0.10359E-01
   0.20301E+02   0.10381E-01
   0.20321E+02   0.10404E-01
   0.20341E+02   0.10426E-01
   0.20361E+02   0.10448E-01
   0.20381E+02   0.10470E-01
   0.20401E+02   0.10492E-01
   0.20421E+02   0.10515E-01
   0.20441E+02   0.10537E-01
   0.20461E+02   0.10559E-01
   0.20481E+02   0.10581E-01
   0.20501E+02   0.10603E-01
   0.20521E+02   0.10626E-01
   0.20541E+02   0.10648E-01
   0.20561E+02   0.10670E-01
   0.20581E+02   0.10692E-01
   0.20601E+02   0.10715E-01
   0.20621E+02   0.10737E-01
   0.20641E+02   0.10759E-01
   0.20661E+02   0.10781E-01
   0.20681E+02   0.10804E-01
   0.20701E+02   0.10826E-01
   0.20721E+02   0.10848E-01
   0.20741E+02   0.10870E-01
   0.20761E+02   0.10893E-01
   0.20781E+02   0.10915E-01
   0.20801E+02   0.10937E-01
   0.20821E+02   0.10960E-01
   0.20841E+02   0.10982E-01
   0.20861E+02   0.11004E-01
   0.20881E+02   0.11026E-01
   0.20901E+02   0.11049E-01
   0.20921E+02   0.11071E-01
   0.20941E+02   0.11094E-01
   0.20961E+02   0.11116E-01
   0.20981E+02   0.11138E-01
   0.21001E+02   0.11160E-01
   0.21021E+02   0.11183E-01
   0.21041E+02   0.11205E-01
   0.21061E+02   0.11228E-01
   0.21081E+02   0.11250E-01
   0.21101E+02   0.11272E-01
   0.21121E+02   0.11294E-01
   0.21141E+02   0.11317E-01
   0.21161E+02   0.11339E-01
   0.21181E+02   0.11361E-01
   0.21201E+02   0.11384E-01
   0.21221E+02   0.11406E-01
   0.21241E+02   0.11429E-01
   0.21261E+02   0.11451E-01
   0.21281E+02   0.11473E-01
   0.21301E+02   0.11496E-01
   0.21321E+02   0.11518E-01
   0.21341E+02   0.11540E-01
   0.21361E+02   0.11563E-01
   0.21381E+02   0.11585E-01
   0.21401E+02   0.11607E-01
   0.21421E+02   0.11630E-01
   0.21441E+02   0.11652E-01
   0.21461E+02   0.11675E-01
   0.21481E+02   0.11697E-01
   0.21501E+02   0.11719E-01
   0.21521E+02   0.11742E-01
   0.21541E+02   0.11764E-01
   0.21561E+02   0.11786E-01
   0.21581E+02   0.11809E-01
   0.21601E+02   0.11831E-01
   0.21621E+02   0.11854E-01
   0.21641E+02   0.11876E-01
   0.21661E+02   0.11898E-01
   0.21681E+02   0.11921E-01
   0.21701E+02   0.11943E-01
   0.21721E+02   0.11965E-01
   0.21741E+02   0.11988E-01
   0.21761E+02   0.12010E-01
   0.21781E+02   0.12033E-01
   0.21801E+02   0.12055E-01
   0.21821E+02   0.12077E-01
   0.21841E+02   0.12100E-01
   0.21861E+02   0.12122E-01
   0.21881E+02   0.12144E-01
   0.21901E+02   0.12167E-01
   0.21921E+02   0.12189E-01
   0.21941E+02   0.12211E-01
   0.21961E+02   0.12234E-01
   0.21981E+02   0.12256E-01
   0.22001E+02   0.12278E-01
   0.22021E+02   0.12301E-01
   0.22041E+02   0.12323E-01
   0.22061E+02   0.12345E-01
   0.22081E+02   0.12368E-01
   0.22101E+02   0.12390E-01
   0.22121E+02   0.12412E-01
   0.22141E+02   0.12435E-01
   0.22161E+02   0.12457E-01
   0.22181E+02   0.12479E-01
   0.22201E+02   0.12501E-01
   0.22221E+02   0.12524E-01
   0.22241E+02   0.12546E-01
   0.22261E+02   0.12568E-01
   0.22281E+02   0.12591E-01
   0.22301E+02   0.12613E-01
   0.22321E+02   0.12635E-01
   0.22341E+02   0.12657E-01
   0.22361E+02   0.12680E-01
   0.22381E+02   0.12702E-01
   0.22401E+02   0.12724E-01
   0.22421E+02   0.12747E-01
   0.22441E+02   0.12769E-01
   0.22461E+02   0.12791E-01
   0.22481E+02   0.12813E-01
   0.22501E+02   0.12836E-01
   0.22521E+02   0.12858E-01
   0.22541E+02   0.12880E-01
   0.22561E+02   0.12902E-01
   0.22581E+02   0.12924E-01
   0.22601E+02   0.12947E-01
   0.22621E+02   0.12969E-01
   0.22641E+02   0.12991E-01
   0.22661E+02   0.13013E-01
   0.22681E+02   0.13035E-01
   0.22701E+02   0.13058E-01
   0.22721E+02   0.13080E-01
   0.22741E+02   0.13102E-01
   0.22761E+02   0.13124E-01
   0.22781E+02   0.13146E-01
   0.22801E+02   0.13168E-01
   0.22821E+02   0.13190E-01
   0.22841E+02   0.13213E-01
   0.22861E+02   0.13235E-01
   0.22881E+02   0.13257E-01
   0.22901E+02   0.13279E-01
   0.22921E+02   0.13301E-01
   0.22941E+02   0.13323E-01
   0.22961E+02   0.13345E-01
   0.22981E+02   0.13367E-01
   0.23001E+02   0.13389E-01
   0.23021E+02   0.13411E-01
   0.23041E+02   0.13433E-01
   0.23061E+02   0.13455E-01
   0.23081E+02   0.13477E-01
   0.23101E+02   0.13499E-01
   0.23121E+02   0.13521E-01
   0.23141E+02   0.13543E-01
   0.23161E+02   0.13565E-01
   0.23181E+02   0.13587E-01
   0.23201E+02   0.13609E-01
   0.23221E+02   0.13631E-01
   0.23241E+02   0.13653E-01
   0.23261E+02   0.13675E-01
   0.23281E+02   0.13697E-01
   0.23301E+02   0.13719E-01
   0.23321E+02   0.13741E-01
   0.23341E+02   0.13763E-01
   0.23361E+02   0.13785E-01
   0.23381E+02   0.13807E-01
   0.23401E+02   0.13828E-01
   0.23421E+02   0.13850E-01
   0.23441E+02   0.13872E-01
   0.23461E+02   0.13894E-01
   0.23481E+02   0.13916E-01
   0.23501E+02   0.13937E-01
   0.23521E+02   0.13959E-01
   0.23541E+02   0.13981E-01
   0.23561E+02   0.14003E-01
   0.23581E+02   0.14025E-01
   0.23601E+02   0.14046E-01
   0.23621E+02   0.14068E-01
   0.23641E+02   0.14090E-01
   0.23661E+02   0.14112E-01
   0.23681E+02   0.14133E-01
   0.23701E+02   0.14155E-01
   0.23721E+02   0.14177E-01
   0.23741E+02   0.14198E-01
   0.23761E+02   0.14220E-01
   0.23781E+02   0.14241E-01
   0.23801E+02   0.14263E-01
   0.23821E+02   0.14285E-01
   0.23841E+02   0.14306E-01
   0.23861E+02   0.14328E-01
   0.23881E+02   0.14349E-01
   0.23901E+02   0.14371E-01
   0.23921E+02   0.14392E-01
   0.23941E+02   0.14414E-01
   0.23961E+02   0.14435E-01
   0.23981E+02   0.14457E-01
   0.24001E+02   0.14478E-01
   0.24021E+02   0.14500E-01
   0.24041E+02   0.14521E-01
   0.24061E+02   0.14543E-01
   0.24081E+02   0.14564E-01
   0.24101E+02   0.14585E-01
   0.24121E+02   0.14607E-01
   0.24141E+02   0.14628E-01
   0.24161E+02   0.14650E-01
   0.24181E+02   0.14671E-01
   0.24201E+02   0.14692E-01
   0.24221E+02   0.14714E-01
   0.24241E+02   0.14735E-01
   0.24261E+02   0.14756E-01
   0.24281E+02   0.14777E-01
   0.24301E+02   0.14799E-01
   0.24321E+02   0.14820E-01
   0.24341E+02   0.14841E-01
   0.24361E+02   0.14862E-01
   0.24381E+02   0.14883E-01
   0.24401E+02   0.14904E-01
   0.24421E+02   0.14926E-01
   0.24441E+02   0.14947E-01
   0.24461E+02   0.14968E-01
   0.24481E+02   0.14989E-01
   0.24501E+02   0.15010E-01
   0.24521E+02   0.15031E-01
   0.24541E+02   0.15052E-01
   0.24561E+02   0.15073E-01
   0.24581E+02   0.15094E-01
   0.24601E+02   0.15115E-01
   0.24621E+02   0.15136E-01
   0.24641E+02   0.15157E-01
   0.24661E+02   0.15178E-01
   0.24681E+02   0.15199E-01
   0.24701E+02   0.15219E-01
   0.24721E+02   0.15240E-01
   0.24741E+02   0.15261E-01
   0.24761E+02   0.15282E-01
   0.24781E+02   0.15303E-01
   0.24801E+02   0.15323E-01
   0.24821E+02   0.15344E-01
   0.24841E+02   0.15365E-01
   0.24861E+02   0.15386E-01
   0.24881E+02   0.15406E-01
   0.24901E+02   0.15427E-01
   0.24921E+02   0.15448E-01
   0.24941E+02   0.15468E-01
   0.24961E+02   0.15489E-01
   0.24981E+02   0.15510E-01
   0.25001E+02   0.15530E-01
   0.25021E+02   0.15551E-01
   0.25041E+02   0.15571E-01
   0.25061E+02   0.15592E-01
   0.25081E+02   0.15612E-01
   0.25101E+02   0.15633E-01
   0.25121E+02   0.15653E-01
   0.25141E+02   0.15673E-01
   0.25161E+02   0.15694E-01
   0.25181E+02   0.15714E-01
   0.25201E+02   0.15735E-01
   0.25221E+02   0.15755E-01
   0.25241E+02   0.15775E-01
   0.25261E+02   0.15795E-01
   0.25281E+02   0.15816E-01
   0.25301E+02   0.15836E-01
   0.25321E+02   0.15856E-01
   0.25341E+02   0.15876E-01
   0.25361E+02   0.15897E-01
   0.25381E+02   0.15917E-01
   0.25401E+02   0.15937E-01
   0.25421E+02   0.15957E-01
   0.25441E+02   0.15977E-01
   0.25461E+02   0.15997E-01
   0.25481E+02   0.16017E-01
   0.25501E+02   0.16037E-01
   0.25521E+02   0.16057E-01
   0.25541E+02   0.16077E-01
   0.25561E+02   0.16097E-01
   0.25581E+02   0.16117E-01
   0.25601E+02   0.16137E-01
   0.25621E+02   0.16157E-01
   0.25641E+02   0.16176E-01
   0.25661E+02   0.16196E-01
   0.25681E+02   0.16216E-01
   0.25701E+02   0.16236E-01
   0.25721E+02   0.16255E-01
   0.25741E+02   0.16275E-01
   0.25761E+02   0.16295E-01
   0.25781E+02   0.16314E-01
   0.25801E+02   0.16334E-01
   0.25821E+02   0.16354E-01
   0.25841E+02   0.16373E-01
   0.25861E+02   0.16393E-01
   0.25881E+02   0.16412E-01
   0.25901E+02   0.16432E-01
   0.25921E+02   0.16451E-01
   0.25941E+02   0.16471E-01
   0.25961E+02   0.16490E-01
   0.25981E+02   0.16510E-01
   0.26001E+02   0.16529E-01
   0.26021E+02   0.16548E-01
   0.26041E+02   0.16568E-01
   0.26061E+02   0.16587E-01
   0.26081E+02   0.16606E-01
   0.26101E+02   0.16625E-01
   0.26121E+02   0.16644E-01
   0.26141E+02   0.16664E-01
   0.26161E+02   0.16683E-01
   0.26181E+02   0.16702E-01
   0.26201E+02   0.16721E-01
   0.26221E+02   0.16740E-01
   0.26241E+02   0.16759E-01
   0.26261E+02   0.16778E-01
   0.26281E+02   0.16797E-01
   0.26301E+02   0.16816E-01
   0.26321E+02   0.16835E-01
   0.26341E+02   0.16854E-01
   0.26361E+02   0.16872E-01
   0.26381E+02   0.16891E-01
   0.26401E+02   0.16910E-01
   0.26421E+02   0.16929E-01
   0.26441E+02   0.16947E-01
   0.26461E+02   0.16966E-01
   0.26481E+02   0.16985E-01
   0.26501E+02   0.17003E-01
   0.26521E+02   0.17022E-01
   0.26541E+02   0.17041E-01
   0.26561E+02   0.17059E-01
   0.26581E+02   0.17078E-01
   0.26601E+02   0.17096E-01
   0.26621E+02   0.17115E-01
   0.26641E+02   0.17133E-01
   0.26661E+02   0.17151E-01
   0.26681E+02   0.17170E-01
   0.26701E+02   0.17188E-01
   0.26721E+02   0.17206E-01
   0.26741E+02   0.17225E-01
   0.26761E+02   0.17243E-01
   0.26781E+02   0.17261E-01
   0.26801E+02   0.17279E-01
   0.26821E+02   0.17298E-01
   0.26841E+02   0.17316E-01
   0.26861E+02   0.17334E-01
   0.26881E+02   0.17352E-01
   0.26901E+02   0.17370E-01
   0.26921E+02   0.17388E-01
   0.26941E+02   0.17406E-01
   0.26961E+02   0.17424E-01
   0.26981E+02   0.17441E-01
   0.27001E+02   0.17459E-01
   0.27021E+02   0.17477E-01
   0.27041E+02   0.17495E-01
   0.27061E+02   0.17513E-01
   0.27081E+02   0.17530E-01
   0.27101E+02   0.17548E-01
   0.27121E+02   0.17566E-01
   0.27141E+02   0.17583E-01
   0.27161E+02   0.17601E-01
   0.27181E+02   0.17618E-01
   0.27201E+02   0.17636E-01
   0.27221E+02   0.17653E-01
   0.27241E+02   0.17671E-01
   0.27261E+02   0.17688E-01
   0.27281E+02   0.17705E-01
   0.27301E+02   0.17723E-01
   0.27321E+02   0.17740E-01
   0.27341E+02   0.17757E-01
   0.27361E+02   0.17774E-01
   0.27381E+02   0.17792E-01
   0.27401E+02   0.17809E-01
   0.27421E+02   0.17826E-01
   0.27441E+02   0.17843E-01
   0.27461E+02   0.17860E-01
   0.27481E+02   0.17877E-01
   0.27501E+02   0.17894E-01
   0.27521E+02   0.17911E-01
   0.27541E+02   0.17928E-01
   0.27561E+02   0.17945E-01
   0.27581E+02   0.17961E-01
   0.27601E+02   0.17978E-01
   0.27621E+02   0.17995E-01
   0.27641E+02   0.18012E-01
   0.27661E+02   0.18028E-01
   0.27681E+02   0.18045E-01
   0.27701E+02   0.18062E-01
   0.27721E+02   0.18078E-01
   0.27741E+02   0.18095E-01
   0.27761E+02   0.18111E-01
   0.27781E+02   0.18128E-01
   0.27801E+02   0.18144E-01
   0.27821E+02   0.18160E-01
   0.27841E+02   0.18177E-01
   0.27861E+02   0.18193E-01
   0.27881E+02   0.18209E-01
   0.27901E+02   0.18225E-01
   0.27921E+02   0.18242E-01
   0.27941E+02   0.18258E-01
   0.27961E+02   0.18274E-01
   0.27981E+02   0.18290E-01
   0.28001E+02   0.18306E-01
   0.28021E+02   0.18322E-01
   0.28041E+02   0.18338E-01
   0.28061E+02   0.18354E-01
   0.28081E+02   0.18369E-01
   0.28101E+02   0.18385E-01
   0.28121E+02   0.18401E-01
   0.28141E+02   0.18417E-01
   0.28161E+02   0.18433E-01
   0.28181E+02   0.18448E-01
   0.28201E+02   0.18464E-01
   0.28221E+02   0.18479E-01
   0.28241E+02   0.18495E-01
   0.28261E+02   0.18510E-01
   0.28281E+02   0.18526E-01
   0.28301E+02   0.18541E-01
   0.28321E+02   0.18557E-01
   0.28341E+02   0.18572E-01
   0.28361E+02   0.18587E-01
   0.28381E+02   0.18602E-01
   0.28401E+02   0.18618E-01
   0.28421E+02   0.18633E-01
   0.28441E+02   0.18648E-01
   0.28461E+02   0.18663E-01
   0.28481E+02   0.18678E-01
   0.28501E+02   0.18693E-01
   0.28521E+02   0.18708E-01
   0.28541E+02   0.18723E-01
   0.28561E+02   0.18738E-01
   0.28581E+02   0.18753E-01
   0.28601E+02   0.18767E-01
   0.28621E+02   0.18782E-01
   0.28641E+02   0.18797E-01
   0.28661E+02   0.18812E-01
   0.28681E+02   0.18826E-01
   0.28701E+02   0.18841E-01
   0.28721E+02   0.18855E-01
   0.28741E+02   0.18870E-01
   0.28761E+02   0.18884E-01
   0.28781E+02   0.18899E-01
   0.28801E+02   0.18913E-01
   0.28821E+02   0.18927E-01
   0.28841E+02   0.18941E-01
   0.28861E+02   0.18956E-01
   0.28881E+02   0.18970E-01
   0.28901E+02   0.18984E-01
   0.28921E+02   0.18998E-01
   0.28941E+02   0.19012E-01
   0.28961E+02   0.19026E-01
   0.28981E+02   0.19040E-01
   0.29001E+02   0.19054E-01
   0.29021E+02   0.19068E-01
   0.29041E+02   0.19082E-01
   0.29061E+02   0.19096E-01
   0.29081E+02   0.19109E-01
   0.29101E+02   0.19123E-01
   0.29121E+02   0.19137E-01
   0.29141E+02   0.19150E-01
   0.29161E+02   0.19164E-01
   0.29181E+02   0.19177E-01
   0.29201E+02   0.19191E-01
   0.29221E+02   0.19204E-01
   0.29241E+02   0.19217E-01
   0.29261E+02   0.19231E-01
   0.29281E+02   0.19244E-01
   0.29301E+02   0.19257E-01
   0.29321E+02   0.19270E-01
   0.29341E+02   0.19283E-01
   0.29361E+02   0.19297E-01
   0.29381E+02   0.19310E-01
   0.29401E+02   0.19323E-01
   0.29421E+02   0.19336E-01
   0.29441E+02   0.19348E-01
   0.29461E+02   0.19361E-01
   0.29481E+02   0.19374E-01
   0.29501E+02   0.19387E-01
   0.29521E+02   0.19400E-01
   0.29541E+02   0.19412E-01
   0.29561E+02   0.19425E-01
   0.29581E+02   0.19437E-01
   0.29601E+02   0.19450E-01
   0.29621E+02   0.19462E-01
   0.29641E+02   0.19475E-01
   0.29661E+02   0.19487E-01
   0.29681E+02   0.19500E-01
   0.29701E+02   0.19512E-01
   0.29721E+02   0.19524E-01
   0.29741E+02   0.19536E-01
   0.29761E+02   0.19548E-01
   0.29781E+02   0.19560E-01
   0.29801E+02   0.19572E-01
   0.29821E+02   0.19584E-01
   0.29841E+02   0.19596E-01
   0.29861E+02   0.19608E-01
   0.29881E+02   0.19620E-01
   0.29901E+02   0.19632E-01
   0.29921E+02   0.19644E-01
   0.29941E+02   0.19655E-01
   0.29961E+02   0.19667E-01
   0.29981E+02   0.19679E-01
   0.30001E+02   0.19690E-01
   0.30021E+02   0.19702E-01
   0.30041E+02   0.19713E-01
   0.30061E+02   0.19724E-01
   0.30081E+02   0.19736E-01
   0.30101E+02   0.19747E-01
   0.30121E+02   0.19758E-01
   0.30141E+02   0.19770E-01
   0.30161E+02   0.19781E-01
   0.30181E+02   0.19792E-01
   0.30201E+02   0.19803E-01
   0.30221E+02   0.19814E-01
   0.30241E+02   0.19825E-01
   0.30261E+02   0.19836E-01
   0.30281E+02   0.19846E-01
   0.30301E+02   0.19857E-01
   0.30321E+02   0.19868E-01
   0.30341E+02   0.19879E-01
   0.30361E+02   0.19889E-01
   0.30381E+02   0.19900E-01
   0.30401E+02   0.19910E-01
   0.30421E+02   0.19921E-01
   0.30441E+02   0.19931E-01
   0.30461E+02   0.19942E-01
   0.30481E+02   0.19952E-01
   0.30501E+02   0.19962E-01
   0.30521E+02   0.19972E-01
   0.30541E+02   0.19983E-01
   0.30561E+02   0.19993E-01
   0.30581E+02   0.20003E-01
   0.30601E+02   0.20013E-01
   0.30621E+02   0.20023E-01
   0.30641E+02   0.20033E-01
   0.30661E+02   0.20042E-01
   0.30681E+02   0.20052E-01
   0.30701E+02   0.20062E-01
   0.30721E+02   0.20072E-01
   0.30741E+02   0.20081E-01
   0.30761E+02   0.20091E-01
   0.30781E+02   0.20100E-01
   0.30801E+02   0.20110E-01
   0.30821E+02   0.20119E-01
   0.30841E+02   0.20129E-01
   0.30861E+02   0.20138E-01
   0.30881E+02   0.20147E-01
   0.30901E+02   0.20157E-01
   0.30921E+02   0.20166E-01
   0.30941E+02   0.20175E-01
   0.30961E+02   0.20184E-01
   0.30981E+02   0.20193E-01
   0.31001E+02   0.20202E-01
   0.31021E+02   0.20211E-01
   0.31041E+02   0.20219E-01
   0.31061E+02   0.20228E-01
   0.31081E+02   0.20237E-01
   0.31101E+02   0.20246E-01
   0.31121E+02   0.20254E-01
   0.31141E+02   0.20263E-01
   0.31161E+02   0.20271E-01
   0.31181E+02   0.20280E-01
   0.31201E+02   0.20288E-01
   0.31221E+02   0.20297E-01
   0.31241E+02   0.20305E-01
   0.31261E+02   0.20313E-01
   0.31281E+02   0.20321E-01
   0.31301E+02   0.20329E-01
   0.31321E+02   0.20338E-01
   0.31341E+02   0.20346E-01
   0.31361E+02   0.20353E-01
   0.31381E+02   0.20361E-01
   0.31401E+02   0.20369E-01
   0.31421E+02   0.20377E-01
   0.31441E+02   0.20385E-01
   0.31461E+02   0.20393E-01
   0.31481E+02   0.20400E-01
   0.31501E+02   0.20408E-01
   0.31521E+02   0.20415E-01
   0.31541E+02   0.20423E-01
   0.31561E+02   0.20430E-01
   0.31581E+02   0.20437E-01
   0.31601E+02   0.20445E-01
   0.31621E+02   0.20452E-01
   0.31641E+02   0.20459E-01
   0.31661E+02   0.20466E-01
   0.31681E+02   0.20473E-01
   0.31701E+02   0.20480E-01
   0.31721E+02   0.20487E-01
   0.31741E+02   0.20494E-01
   0.31761E+02   0.20501E-01
   0.31781E+02   0.20508E-01
   0.31801E+02   0.20515E-01
   0.31821E+02   0.20521E-01
   0.31841E+02   0.20528E-01
   0.31861E+02   0.20534E-01
   0.31881E+02   0.20541E-01
   0.31901E+02   0.20547E-01
   0.31921E+02   0.20554E-01
   0.31941E+02   0.20560E-01
   0.31961E+02   0.20566E-01
   0.31981E+02   0.20573E-01
   0.32001E+02   0.20579E-01
   0.32021E+02   0.20585E-01
   0.32041E+02   0.20591E-01
   0.32061E+02   0.20597E-01
   0.32081E+02   0.20603E-01
   0.32101E+02   0.20609E-01
   0.32121E+02   0.20615E-01
   0.32141E+02   0.20620E-01
   0.32161E+02   0.20626E-01
   0.32181E+02   0.20632E-01
   0.32201E+02   0.20637E-01
   0.32221E+02   0.20643E-01
   0.32241E+02   0.20648E-01
   0.32261E+02   0.20654E-01
   0.32281E+02   0.20659E-01
   0.32301E+02   0.20664E-01
   0.32321E+02   0.20670E-01
   0.32341E+02   0.20675E-01
   0.32361E+02   0.20680E-01
   0.32381E+02   0.20685E-01
   0.32401E+02   0.20690E-01
   0.32421E+02   0.20695E-01
   0.32441E+02   0.20700E-01
   0.32461E+02   0.20705E-01
   0.32481E+02   0.20709E-01
   0.32501E+02   0.20714E-01
   0.32521E+02   0.20719E-01
   0.32541E+02   0.20723E-01
   0.32561E+02   0.20728E-01
   0.32581E+02   0.20732E-01
   0.32601E+02   0.20737E-01
   0.32621E+02   0.20741E-01
   0.32641E+02   0.20746E-01
   0.32661E+02   0.20750E-01
   0.32681E+02   0.20754E-01
   0.32701E+02   0.20758E-01
   0.32721E+02   0.20762E-01
   0.32741E+02   0.20766E-01
   0.32761E+02   0.20770E-01
   0.32781E+02   0.20774E-01
   0.32801E+02   0.20778E-01
   0.32821E+02   0.20782E-01
   0.32841E+02   0.20786E-01
   0.32861E+02   0.20789E-01
   0.32881E+02   0.20793E-01
   0.32901E+02   0.20796E-01
   0.32921E+02   0.20800E-01
   0.32941E+02   0.20803E-01
   0.32961E+02   0.20807E-01
   0.32981E+02   0.20810E-01
   0.33001E+02   0.20813E-01
   0.33021E+02   0.20817E-01
   0.33041E+02   0.20820E-01
   0.33061E+02   0.20823E-01
   0.33081E+02   0.20826E-01
   0.33101E+02   0.20829E-01
   0.33121E+02   0.20832E-01
   0.33141E+02   0.20835E-01
   0.33161E+02   0.20837E-01
   0.33181E+02   0.20840E-01
   0.33201E+02   0.20843E-01
   0.33221E+02   0.20846E-01
   0.33241E+02   0.20848E-01
   0.33261E+02   0.20851E-01
   0.33281E+02   0.20853E-01
   0.33301E+02   0.20856E-01
   0.33321E+02   0.20858E-01
   0.33341E+02   0.20860E-01
   0.33361E+02   0.20862E-01
   0.33381E+02   0.20865E-01
   0.33401E+02   0.20867E-01
   0.33421E+02   0.20869E-01
   0.33441E+02   0.20871E-01
   0.33461E+02   0.20873E-01
   0.33481E+02   0.20875E-01
   0.33501E+02   0.20876E-01
   0.33521E+02   0.20878E-01
   0.33541E+02   0.20880E-01
   0.33561E+02   0.20882E-01
   0.33581E+02   0.20883E-01
   0.33601E+02   0.20885E-01
   0.33621E+02   0.20886E-01
   0.33641E+02   0.20888E-01
   0.33661E+02   0.20889E-01
   0.33681E+02   0.20890E-01
   0.33701E+02   0.20892E-01
   0.33721E+02   0.20893E-01
   0.33741E+02   0.20894E-01
   0.33761E+02   0.20895E-01
   0.33781E+02   0.20896E-01
   0.33801E+02   0.20897E-01
   0.33821E+02   0.20898E-01
   0.33841E+02   0.20899E-01
   0.33861E+02   0.20900E-01
   0.33881E+02   0.20901E-01
   0.33901E+02   0.20901E-01
   0.33921E+02   0.20902E-01
   0.33941E+02   0.20903E-01
   0.33961E+02   0.20903E-01
   0.33981E+02   0.20904E-01
   0.34001E+02   0.20904E-01
   0.34021E+02   0.20905E-01
   0.34041E+02   0.20905E-01
   0.34061E+02   0.20905E-01
   0.34081E+02   0.20906E-01
   0.34101E+02   0.20906E-01
   0.34121E+02   0.20906E-01
   0.34141E+02   0.20906E-01
   0.34161E+02   0.20906E-01
   0.34181E+02   0.20906E-01
   0.34201E+02   0.20907E-01
   0.34221E+02   0.20907E-01


   0.21000E-01   0.10033E-07
   0.41000E-01   0.10244E-07
   0.61000E-01   0.10803E-07
   0.81000E-01   0.11881E-07
   0.10100E+00   0.13646E-07
   0.12100E+00   0.16268E-07
   0.14100E+00   0.19919E-07
   0.16100E+00   0.24766E-07
   0.18100E+00   0.30981E-07
   0.20100E+00   0.38732E-07
   0.22100E+00   0.48191E-07
   0.24100E+00   0.59526E-07
   0.26100E+00   0.72908E-07
   0.28100E+00   0.88506E-07
   0.30100E+00   0.10649E-06
   0.32100E+00   0.12703E-06
   0.34100E+00   0.15030E-06
   0.36100E+00   0.17646E-06
   0.38100E+00   0.20568E-06
   0.40100E+00   0.23815E-06
   0.42100E+00   0.27401E-06
   0.44100E+00   0.31346E-06
   0.46100E+00   0.35664E-06
   0.48100E+00   0.40375E-06
   0.50100E+00   0.45493E-06
   0.52100E+00   0.51037E-06
   0.54100E+00   0.57024E-06
   0.56100E+00   0.63470E-06
   0.58100E+00   0.70392E-06
   0.60100E+00   0.77808E-06
   0.62100E+00   0.85734E-06
   0.64100E+00   0.94187E-06
   0.66100E+00   0.10318E-05
   0.68100E+00   0.11274E-05
   0.70100E+00   0.12288E-05
   0.72100E+00   0.13361E-05
   0.74100E+00   0.14496E-05
   0.76100E+00   0.15693E-05
   0.78100E+00   0.16955E-05
   0.80100E+00   0.18284E-05
   0.82100E+00   0.19680E-05
   0.84100E+00   0.21146E-05
   0.86100E+00   0.22683E-05
   0.88100E+00   0.24294E-05
   0.90100E+00   0.25979E-05
   0.92100E+00   0.27741E-05
   0.94100E+00   0.29581E-05
   0.96100E+00   0.31502E-05
   0.98100E+00   0.33503E-05
   0.10010E+01   0.35588E-05
   0.10210E+01   0.37758E-05
   0.10410E+01   0.40015E-05
   0.10610E+01   0.42360E-05
   0.10810E+01   0.44795E-05
   0.11010E+01   0.47322E-05
   0.11210E+01   0.49942E-05
   0.11410E+01   0.52658E-05
   0.11610E+01   0.55470E-05
   0.11810E+01   0.58381E-05
   0.12010E+01   0.61393E-05
   0.12210E+01   0.64506E-05
   0.12410E+01   0.67723E-05
   0.12610E+01   0.71046E-05
   0.12810E+01   0.74475E-05
   0.13010E+01   0.78013E-05
   0.13210E+01   0.81662E-05
   0.13410E+01   0.85423E-05
   0.13610E+01   0.89298E-05
   0.13810E+01   0.93288E-05
   0.14010E+01   0.97396E-05
   0.14210E+01   0.10162E-04
   0.14410E+01   0.10597E-04
   0.14610E+01   0.11044E-04
   0.14810E+01   0.11503E-04
   0.15010E+01   0.11975E-04
   0.15210E+01   0.12460E-04
   0.15410E+01   0.12958E-04
   0.15610E+01   0.13468E-04
   0.15810E+01   0.13992E-04
   0.16010E+01   0.14530E-04
   0.16210E+01   0.15081E-04
   0.16410E+01   0.15645E-04
   0.16610E+01   0.16224E-04
   0.16810E+01   0.16817E-04
   0.17010E+01   0.17424E-04
   0.17210E+01   0.18045E-04
   0.17410E+01   0.18681E-04
   0.17610E+01   0.19332E-04
   0.17810E+01   0.19998E-04
   0.18010E+01   0.20679E-04
   0.18210E+01   0.21375E-04
   0.18410E+01   0.22087E-04
   0.18610E+01   0.22814E-04
   0.18810E+01   0.23558E-04
   0.19010E+01   0.24317E-04
   0.19210E+01   0.25092E-04
   0.19410E+01   0.25884E-04
   0.19610E+01   0.26692E-04
   0.19810E+01   0.27516E-04
   0.20010E+01   0.28358E-04
   0.20210E+01   0.29216E-04
   0.20410E+01   0.30092E-04
   0.20610E+01   0.30985E-04
   0.20810E+01   0.31896E-04
   0.21010E+01   0.32824E-04
   0.21210E+01   0.33770E-04
   0.21410E+01   0.34734E-04
   0.21610E+01   0.35716E-04
   0.21810E+01   0.36717E-04
   0.22010E+01   0.37736E-04
   0.22210E+01   0.38774E-04
   0.22410E+01   0.39830E-04
   0.22610E+01   0.40906E-04
   0.22810E+01   0.42001E-04
   0.23010E+01   0.43115E-04
   0.23210E+01   0.44249E-04
   0.23410E+01   0.45401E-04
   0.23610E+01   0.46563E-04
   0.23810E+01   0.47745E-04
   0.24010E+01   0.48947E-04
   0.24210E+01   0.50169E-04
   0.24410E+01   0.51411E-04
   0.24610E+01   0.52674E-04
   0.24810E+01   0.53958E-04
   0.25010E+01   0.55263E-04
   0.25210E+01   0.56588E-04
   0.25410E+01   0.57935E-04
   0.25610E+01   0.59303E-04
   0.25810E+01   0.60693E-04
   0.26010E+01   0.62105E-04
   0.26210E+01   0.63538E-04
   0.26410E+01   0.64993E-04
   0.26610E+01   0.66471E-04
   0.26810E+01   0.67971E-04
   0.27010E+01   0.69493E-04
   0.27210E+01   0.71038E-04
   0.27410E+01   0.72607E-04
   0.27610E+01   0.74198E-04
   0.27810E+01   0.75812E-04
   0.28010E+01   0.77450E-04
   0.28210E+01   0.79111E-04
   0.28410E+01   0.80796E-04
   0.28610E+01   0.82505E-04
   0.28810E+01   0.84238E-04
   0.29010E+01   0.85995E-04
   0.29210E+01   0.87777E-04
   0.29410E+01   0.89583E-04
   0.29610E+01   0.91414E-04
   0.29810E+01   0.93270E-04
   0.30010E+01   0.95151E-04
   0.30210E+01   0.97057E-04
   0.30410E+01   0.98988E-04
   0.30610E+01   0.10095E-03
   0.30810E+01   0.10293E-03
   0.31010E+01   0.10494E-03
   0.31210E+01   0.10697E-03
   0.31410E+01   0.10903E-03
   0.31610E+01   0.11112E-03
   0.31810E+01   0.11323E-03
   0.32010E+01   0.11538E-03
   0.32210E+01   0.11754E-03
   0.32410E+01   0.11974E-03
   0.32610E+01   0.12196E-03
   0.32810E+01   0.12421E-03
   0.33010E+01   0.12649E-03
   0.33210E+01   0.12879E-03
   0.33410E+01   0.13112E-03
   0.33610E+01   0.13349E-03
   0.33810E+01   0.13587E-03
   0.34010E+01   0.13829E-03
   0.34210E+01   0.14073E-03
   0.34410E+01   0.14319E-03
   0.34610E+01   0.14567E-03
   0.34810E+01   0.14817E-03
   0.35010E+01   0.15071E-03
   0.35210E+01   0.15328E-03
   0.35410E+01   0.15587E-03
   0.35610E+01   0.15850E-03
   0.35810E+01   0.16115E-03
   0.36010E+01   0.16384E-03
   0.36210E+01   0.16656E-03
   0.36410E+01   0.16930E-03
   0.36610E+01   0.17208E-03
   0.36810E+01   0.17488E-03
   0.37010E+01   0.17772E-03
   0.37210E+01   0.18059E-03
   0.37410E+01   0.18348E-03
   0.37610E+01   0.18641E-03
   0.37810E+01   0.18938E-03
   0.38010E+01   0.19237E-03
   0.38210E+01   0.19539E-03
   0.38410E+01   0.19845E-03
   0.38610E+01   0.20154E-03
   0.38810E+01   0.20466E-03
   0.39010E+01   0.20781E-03
   0.39210E+01   0.21099E-03
   0.39410E+01   0.21421E-03
   0.39610E+01   0.21746E-03
   0.39810E+01   0.22074E-03
   0.40010E+01   0.22406E-03
   0.40210E+01   0.22741E-03
   0.40410E+01   0.23079E-03
   0.40610E+01   0.23421E-03
   0.40810E+01   0.23766E-03
   0.41010E+01   0.24115E-03
   0.41210E+01   0.24467E-03
   0.41410E+01   0.24822E-03
   0.41610E+01   0.25181E-03
   0.41810E+01   0.25543E-03
   0.42010E+01   0.25909E-03
   0.42210E+01   0.26278E-03
   0.42410E+01   0.26648E-03
   0.42610E+01   0.27020E-03
   0.42810E+01   0.27396E-03
   0.43010E+01   0.27776E-03
   0.43210E+01   0.28159E-03
   0.43410E+01   0.28546E-03
   0.43610E+01   0.28937E-03
   0.43810E+01   0.29331E-03
   0.44010E+01   0.29728E-03
   0.44210E+01   0.30129E-03
   0.44410E+01   0.30534E-03
   0.44610E+01   0.30943E-03
   0.44810E+01   0.31355E-03
   0.45010E+01   0.31771E-03
   0.45210E+01   0.32191E-03
   0.45410E+01   0.32614E-03
   0.45610E+01   0.33041E-03
   0.45810E+01   0.33472E-03
   0.46010E+01   0.33907E-03
   0.46210E+01   0.34345E-03
   0.46410E+01   0.34787E-03
   0.46610E+01   0.35233E-03
   0.46810E+01   0.35683E-03
   0.47010E+01   0.36137E-03
   0.47210E+01   0.36595E-03
   0.47410E+01   0.37056E-03
   0.47610E+01   0.37522E-03
   0.47810E+01   0.37991E-03
   0.48010E+01   0.38464E-03
   0.48210E+01   0.38942E-03
   0.48410E+01   0.39423E-03
   0.48610E+01   0.39908E-03
   0.48810E+01   0.40398E-03
   0.49010E+01   0.40890E-03
   0.49210E+01   0.41383E-03
   0.49410E+01   0.41879E-03
   0.49610E+01   0.42380E-03
   0.49810E+01   0.42884E-03
   0.50010E+01   0.43393E-03
   0.50210E+01   0.43906E-03
   0.50410E+01   0.44423E-03
   0.50610E+01   0.44944E-03
   0.50810E+01   0.45469E-03
   0.51010E+01   0.45998E-03
   0.51210E+01   0.46532E-03
   0.51410E+01   0.47070E-03
   0.51610E+01   0.47611E-03
   0.51810E+01   0.48158E-03
   0.52010E+01   0.48708E-03
   0.52210E+01   0.49262E-03
   0.52410E+01   0.49821E-03
   0.52610E+01   0.50384E-03
   0.52810E+01   0.50952E-03
   0.53010E+01   0.51524E-03
   0.53210E+01   0.52100E-03
   0.53410E+01   0.52680E-03
   0.53610E+01   0.53265E-03
   0.53810E+01   0.53854E-03
   0.54010E+01   0.54447E-03
   0.54210E+01   0.55045E-03
   0.54410E+01   0.55648E-03
   0.54610E+01   0.56255E-03
   0.54810E+01   0.56866E-03
   0.55010E+01   0.57477E-03
   0.55210E+01   0.58091E-03
   0.55410E+01   0.58710E-03
   0.55610E+01   0.59333E-03
   0.55810E+01   0.59961E-03
   0.56010E+01   0.60593E-03
   0.56210E+01   0.61230E-03
   0.56410E+01   0.61871E-03
   0.56610E+01   0.62517E-03
   0.56810E+01   0.63167E-03
   0.57010E+01   0.63823E-03
   0.57210E+01   0.64482E-03
   0.57410E+01   0.65147E-03
   0.57610E+01   0.65815E-03
   0.57810E+01   0.66489E-03
   0.58010E+01   0.67167E-03
   0.58210E+01   0.67850E-03
   0.58410E+01   0.68538E-03
   0.58610E+01   0.69230E-03
   0.58810E+01   0.69928E-03
   0.59010E+01   0.70630E-03
   0.59210E+01   0.71336E-03
   0.59410E+01   0.72048E-03
   0.59610E+01   0.72764E-03
   0.59810E+01   0.73485E-03
   0.60010E+01   0.74211E-03
   0.60210E+01   0.74941E-03
   0.60410E+01   0.75669E-03
   0.60610E+01   0.76403E-03
   0.60810E+01   0.77141E-03
   0.61010E+01   0.77884E-03
   0.61210E+01   0.78632E-03
   0.61410E+01   0.79385E-03
   0.61610E+01   0.80143E-03
   0.61810E+01   0.80906E-03
   0.62010E+01   0.81674E-03
   0.62210E+01   0.82446E-03
   0.62410E+01   0.83224E-03
   0.62610E+01   0.84007E-03
   0.62810E+01   0.84794E-03
   0.63010E+01   0.85587E-03
   0.63210E+01   0.86385E-03
   0.63410E+01   0.87188E-03
   0.63610E+01   0.87996E-03
   0.63810E+01   0.88809E-03
   0.64010E+01   0.89627E-03
   0.64210E+01   0.90450E-03
   0.64410E+01   0.91279E-03
   0.64610E+01   0.92112E-03
   0.64810E+01   0.92951E-03
   0.65010E+01   0.93795E-03
   0.65210E+01   0.94638E-03
   0.65410E+01   0.95484E-03
   0.65610E+01   0.96335E-03
   0.65810E+01   0.97192E-03
   0.66010E+01   0.98053E-03
   0.66210E+01   0.98920E-03
   0.66410E+01   0.99793E-03
   0.66610E+01   0.10067E-02
   0.66810E+01   0.10155E-02
   0.67010E+01   0.10244E-02
   0.67210E+01   0.10333E-02
   0.67410E+01   0.10423E-02
   0.67610E+01   0.10514E-02
   0.67810E+01   0.10605E-02
   0.68010E+01   0.10696E-02
   0.68210E+01   0.10788E-02
   0.68410E+01   0.10881E-02
   0.68610E+01   0.10974E-02
   0.68810E+01   0.11068E-02
   0.69010E+01   0.11162E-02
   0.69210E+01   0.11257E-02
   0.69410E+01   0.11352E-02
   0.69610E+01   0.11448E-02
   0.69810E+01   0.11543E-02
   0.70010E+01   0.11639E-02
   0.70210E+01   0.11736E-02
   0.70410E+01   0.11833E-02
   0.70610E+01   0.11930E-02
   0.70810E+01   0.12029E-02
   0.71010E+01   0.12127E-02
   0.71210E+01   0.12227E-02
   0.71410E+01   0.12327E-02
   0.71610E+01   0.12427E-02
   0.71810E+01   0.12528E-02
   0.72010E+01   0.12630E-02
   0.72210E+01   0.12732E-02
   0.72410E+01   0.12835E-02
   0.72610E+01   0.12938E-02
   0.72810E+01   0.13042E-02
   0.73010E+01   0.13146E-02
   0.73210E+01   0.13251E-02
   0.73410E+01   0.13357E-02
   0.73610E+01   0.13463E-02
   0.73810E+01   0.13570E-02
   0.74010E+01   0.13676E-02
   0.74210E+01   0.13783E-02
   0.74410E+01   0.13890E-02
   0.74610E+01   0.13998E-02
   0.74810E+01   0.14107E-02
   0.75010E+01   0.14216E-02
   0.75210E+01   0.14326E-02
   0.75410E+01   0.14436E-02
   0.75610E+01   0.14547E-02
   0.75810E+01   0.14659E-02
   0.76010E+01   0.14771E-02
   0.76210E+01   0.14883E-02
   0.76410E+01   0.14997E-02
   0.76610E+01   0.15111E-02
   0.76810E+01   0.15225E-02
   0.77010E+01   0.15340E-02
   0.77210E+01   0.15456E-02
   0.77410E+01   0.15572E-02
   0.77610E+01   0.15689E-02
   0.77810E+01   0.15806E-02
   0.78010E+01   0.15923E-02
   0.78210E+01   0.16041E-02
   0.78410E+01   0.16159E-02
   0.78610E+01   0.16278E-02
   0.78810E+01   0.16397E-02
   0.79010E+01   0.16517E-02
   0.79210E+01   0.16638E-02
   0.79410E+01   0.16759E-02
   0.79610E+01   0.16881E-02
   0.79810E+01   0.17003E-02
   0.80010E+01   0.17126E-02
   0.80210E+01   0.17250E-02
   0.80410E+01   0.17374E-02
   0.80610E+01   0.17499E-02
   0.80810E+01   0.17625E-02
   0.81010E+01   0.17751E-02
   0.81210E+01   0.17878E-02
   0.81410E+01   0.18005E-02
   0.81610E+01   0.18132E-02
   0.81810E+01   0.18260E-02
   0.82010E+01   0.18388E-02
   0.82210E+01   0.18516E-02
   0.82410E+01   0.18646E-02
   0.82610E+01   0.18776E-02
   0.82810E+01   0.18906E-02
   0.83010E+01   0.19037E-02
   0.83210E+01   0.19169E-02
   0.83410E+01   0.19302E-02
   0.83610E+01   0.19435E-02
   0.83810E+01   0.19568E-02
   0.84010E+01   0.19703E-02
   0.84210E+01   0.19838E-02
   0.84410E+01   0.19973E-02
   0.84610E+01   0.20110E-02
   0.84810E+01   0.20247E-02
   0.85010E+01   0.20384E-02
   0.85210E+01   0.20521E-02
   0.85410E+01   0.20659E-02
   0.85610E+01   0.20797E-02
   0.85810E+01   0.20936E-02
   0.86010E+01   0.21075E-02
   0.86210E+01   0.21216E-02
   0.86410E+01   0.21356E-02
   0.86610E+01   0.21498E-02
   0.86810E+01   0.21640E-02
   0.87010E+01   0.21783E-02
   0.87210E+01   0.21926E-02
   0.87410E+01   0.22070E-02
   0.87610E+01   0.22215E-02
   0.87810E+01   0.22360E-02
   0.88010E+01   0.22506E-02
   0.88210E+01   0.22653E-02
   0.88410E+01   0.22801E-02
   0.88610E+01   0.22948E-02
   0.88810E+01   0.23096E-02
   0.89010E+01   0.23244E-02
   0.89210E+01   0.23392E-02
   0.89410E+01   0.23542E-02
   0.89610E+01   0.23692E-02
   0.89810E+01   0.23842E-02
   0.90010E+01   0.23994E-02
   0.90210E+01   0.24146E-02
   0.90410E+01   0.24298E-02
   0.90610E+01   0.24452E-02
   0.90810E+01   0.24606E-02
   0.91010E+01   0.24760E-02
   0.91210E+01   0.24916E-02
   0.91410E+01   0.25072E-02
   0.91610E+01   0.25228E-02
   0.91810E+01   0.25386E-02
   0.92010E+01   0.25542E-02
   0.92210E+01   0.25700E-02
   0.92410E+01   0.25858E-02
   0.92610E+01   0.26016E-02
   0.92810E+01   0.26176E-02
   0.93010E+01   0.26336E-02
   0.93210E+01   0.26496E-02
   0.93410E+01   0.26658E-02
   0.93610E+01   0.26820E-02
   0.93810E+01   0.26983E-02
   0.94010E+01   0.27146E-02
   0.94210E+01   0.27310E-02
   0.94410E+01   0.27475E-02
   0.94610E+01   0.27641E-02
   0.94810E+01   0.27807E-02
   0.95010E+01   0.27974E-02
   0.95210E+01   0.28140E-02
   0.95410E+01   0.28307E-02
   0.95610E+01   0.28474E-02
   0.95810E+01   0.28642E-02
   0.96010E+01   0.28811E-02
   0.96210E+01   0.28981E-02
   0.96410E+01   0.29151E-02
   0.96610E+01   0.29322E-02
   0.96810E+01   0.29494E-02
   0.97010E+01   0.29666E-02
   0.97210E+01   0.29839E-02
   0.97410E+01   0.30013E-02
   0.97610E+01   0.30188E-02
   0.97810E+01   0.30363E-02
   0.98010E+01   0.30539E-02
   0.98210E+01   0.30714E-02
   0.98410E+01   0.30890E-02
   0.98610E+01   0.31066E-02
   0.98810E+01   0.31244E-02
   0.99010E+01   0.31422E-02
   0.99210E+01   0.31600E-02
   0.99410E+01   0.31779E-02
   0.99610E+01   0.31960E-02
   0.99810E+01   0.32140E-02
   0.10001E+02   0.32322E-02
   0.10021E+02   0.32504E-02
   0.10041E+02   0.32687E-02
   0.10061E+02   0.32871E-02
   0.10081E+02   0.33055E-02
   0.10101E+02   0.33240E-02
   0.10121E+02   0.33424E-02
   0.10141E+02   0.33609E-02
   0.10161E+02   0.33794E-02
   0.10181E+02   0.33981E-02
   0.10201E+02   0.34168E-02
   0.10221E+02   0.34355E-02
   0.10241E+02   0.34544E-02
   0.10261E+02   0.34733E-02
   0.10281E+02   0.34923E-02
   0.10301E+02   0.35114E-02
   0.10321E+02   0.35305E-02
   0.10341E+02   0.35498E-02
   0.10361E+02   0.35690E-02
   0.10381E+02   0.35884E-02
   0.10401E+02   0.36077E-02
   0.10421E+02   0.36270E-02
   0.10441E+02   0.36464E-02
   0.10461E+02   0.36659E-02
   0.10481E+02   0.36855E-02
   0.10501E+02   0.37051E-02
   0.10521E+02   0.37248E-02
   0.10541E+02   0.37446E-02
   0.10561E+02   0.37644E-02
   0.10581E+02   0.37844E-02
   0.10601E+02   0.38044E-02
   0.10621E+02   0.38244E-02
   0.10641E+02   0.38446E-02
   0.10661E+02   0.38648E-02
   0.10681E+02   0.38849E-02
   0.10701E+02   0.39051E-02
   0.10721E+02   0.39254E-02
   0.10741E+02   0.39457E-02
   0.10761E+02   0.39661E-02
   0.10781E+02   0.39866E-02
   0.10801E+02   0.40072E-02
   0.10821E+02   0.40278E-02
   0.10841E+02   0.40485E-02
   0.10861E+02   0.40693E-02
   0.10881E+02   0.40902E-02
   0.10901E+02   0.41112E-02
   0.10921E+02   0.41322E-02
   0.10941E+02   0.41531E-02
   0.10961E+02   0.41741E-02
   0.10981E+02   0.41951E-02
   0.11001E+02   0.42163E-02
   0.11021E+02   0.42375E-02
   0.11041E+02   0.42588E-02
   0.11061E+02   0.42801E-02
   0.11081E+02   0.43016E-02
   0.11101E+02   0.43231E-02
   0.11121E+02   0.43447E-02
   0.11141E+02   0.43664E-02
   0.11161E+02   0.43881E-02
   0.11181E+02   0.44099E-02
   0.11201E+02   0.44317E-02
   0.11221E+02   0.44534E-02
   0.11241E+02   0.44753E-02
   0.11261E+02   0.44972E-02
   0.11281E+02   0.45192E-02
   0.11301E+02   0.45413E-02
   0.11321E+02   0.45635E-02
   0.11341E+02   0.45857E-02
   0.11361E+02   0.46080E-02
   0.11381E+02   0.46304E-02
   0.11401E+02   0.46529E-02
   0.11421E+02   0.46755E-02
   0.11441E+02   0.46981E-02
   0.11461E+02   0.47206E-02
   0.11481E+02   0.47432E-02
   0.11501E+02   0.47659E-02
   0.11521E+02   0.47886E-02
   0.11541E+02   0.48114E-02
   0.11561E+02   0.48343E-02
   0.11581E+02   0.48573E-02
   0.11601E+02   0.48803E-02
   0.11621E+02   0.49035E-02
   0.11641E+02   0.49267E-02
   0.11661E+02   0.49500E-02
   0.11681E+02   0.49733E-02
   0.11701E+02   0.49966E-02
   0.11721E+02   0.50199E-02
   0.11741E+02   0.50433E-02
   0.11761E+02   0.50667E-02
   0.11781E+02   0.50903E-02
   0.11801E+02   0.51139E-02
   0.11821E+02   0.51376E-02
   0.11841E+02   0.51614E-02
   0.11861E+02   0.51853E-02
   0.11881E+02   0.52092E-02
   0.11901E+02   0.52332E-02
   0.11921E+02   0.52573E-02
   0.11941E+02   0.52815E-02
   0.11961E+02   0.53055E-02
   0.11981E+02   0.53296E-02
   0.12001E+02   0.53538E-02
   0.12021E+02   0.53781E-02
   0.12041E+02   0.54025E-02
   0.12061E+02   0.54269E-02
   0.12081E+02   0.54514E-02
   0.12101E+02   0.54760E-02
   0.12121E+02   0.55007E-02
   0.12141E+02   0.55255E-02
   0.12161E+02   0.55503E-02
   0.12181E+02   0.55750E-02
   0.12201E+02   0.55998E-02
   0.12221E+02   0.56247E-02
   0.12241E+02   0.56496E-02
   0.12261E+02   0.56746E-02
   0.12281E+02   0.56997E-02
   0.12301E+02   0.57249E-02
   0.12321E+02   0.57501E-02
   0.12341E+02   0.57755E-02
   0.12361E+02   0.58009E-02
   0.12381E+02   0.58264E-02
   0.12401E+02   0.58520E-02
   0.12421E+02   0.58774E-02
   0.12441E+02   0.59029E-02
   0.12461E+02   0.59285E-02
   0.12481E+02   0.59541E-02
   0.12501E+02   0.59799E-02
   0.12521E+02   0.60057E-02
   0.12541E+02   0.60316E-02
   0.12561E+02   0.60576E-02
   0.12581E+02   0.60837E-02
   0.12601E+02   0.61099E-02
   0.12621E+02   0.61361E-02
   0.12641E+02   0.61623E-02
   0.12661E+02   0.61884E-02
   0.12681E+02   0.62147E-02
   0.12701E+02   0.62410E-02
   0.12721E+02   0.62674E-02
   0.12741E+02   0.62939E-02
   0.12761E+02   0.63205E-02
   0.12781E+02   0.63471E-02
   0.12801E+02   0.63739E-02
   0.12821E+02   0.64007E-02
   0.12841E+02   0.64276E-02
   0.12861E+02   0.64544E-02
   0.12881E+02   0.64812E-02
   0.12901E+02   0.65081E-02
   0.12921E+02   0.65351E-02
   0.12941E+02   0.65622E-02
   0.12961E+02   0.65893E-02
   0.12981E+02   0.66166E-02
   0.13001E+02   0.66439E-02
   0.13021E+02   0.66713E-02
   0.13041E+02   0.66988E-02
   0.13061E+02   0.67263E-02
   0.13081E+02   0.67537E-02
   0.13101E+02   0.67812E-02
   0.13121E+02   0.68087E-02
   0.13141E+02   0.68364E-02
   0.13161E+02   0.68641E-02
   0.13181E+02   0.68919E-02
   0.13201E+02   0.69198E-02
   0.13221E+02   0.69478E-02
   0.13241E+02   0.69759E-02
   0.13261E+02   0.70040E-02
   0.13281E+02   0.70322E-02
   0.13301E+02   0.70603E-02
   0.13321E+02   0.70884E-02
   0.13341E+02   0.71166E-02
   0.13361E+02   0.71449E-02
   0.13381E+02   0.71733E-02
   0.13401E+02   0.72018E-02
   0.13421E+02   0.72303E-02
   0.13441E+02   0.72590E-02
   0.13461E+02   0.72877E-02
   0.13481E+02   0.73165E-02
   0.13501E+02   0.73451E-02
   0.13521E+02   0.73738E-02
   0.13541E+02   0.74026E-02
   0.13561E+02   0.74315E-02
   0.13581E+02   0.74604E-02
   0.13601E+02   0.74895E-02
   0.13621E+02   0.75186E-02
   0.13641E+02   0.75478E-02
   0.13661E+02   0.75771E-02
   0.13681E+02   0.76065E-02
   0.13701E+02   0.76358E-02
   0.13721E+02   0.76650E-02
   0.13741E+02   0.76944E-02
   0.13761E+02   0.77239E-02
   0.13781E+02   0.77534E-02
   0.13801E+02   0.77830E-02
   0.13821E+02   0.78127E-02
   0.13841E+02   0.78425E-02
   0.13861E+02   0.78724E-02
   0.13881E+02   0.79023E-02
   0.13901E+02   0.79322E-02
   0.13921E+02   0.79620E-02
   0.13941E+02   0.79919E-02
   0.13961E+02   0.80220E-02
   0.13981E+02   0.80521E-02
   0.14001E+02   0.80823E-02
   0.14021E+02   0.81125E-02
   0.14041E+02   0.81429E-02
   0.14061E+02   0.81734E-02
   0.14081E+02   0.82038E-02
   0.14101E+02   0.82342E-02
   0.14121E+02   0.82646E-02
   0.14141E+02   0.82951E-02
   0.14161E+02   0.83257E-02
   0.14181E+02   0.83564E-02
   0.14201E+02   0.83871E-02
   0.14221E+02   0.84180E-02
   0.14241E+02   0.84489E-02
   0.14261E+02   0.84799E-02
   0.14281E+02   0.85110E-02
   0.14301E+02   0.85419E-02
   0.14321E+02   0.85729E-02
   0.14341E+02   0.86039E-02
   0.14361E+02   0.86351E-02
   0.14381E+02   0.86663E-02
   0.14401E+02   0.86977E-02
   0.14421E+02   0.87291E-02
   0.14441E+02   0.87606E-02
   0.14461E+02   0.87922E-02
   0.14481E+02   0.88236E-02
   0.14501E+02   0.88551E-02
   0.14521E+02   0.88866E-02
   0.14541E+02   0.89182E-02
   0.14561E+02   0.89500E-02
   0.14581E+02   0.89818E-02
   0.14601E+02   0.90137E-02
   0.14621E+02   0.90457E-02
   0.14641E+02   0.90777E-02
   0.14661E+02   0.91096E-02
   0.14681E+02   0.91416E-02
   0.14701E+02   0.91736E-02
   0.14721E+02   0.92057E-02
   0.14741E+02   0.92379E-02
   0.14761E+02   0.92702E-02
   0.14781E+02   0.93026E-02
   0.14801E+02   0.93350E-02
   0.14821E+02   0.93676E-02
   0.14841E+02   0.94000E-02
   0.14861E+02   0.94324E-02
   0.14881E+02   0.94649E-02
   0.14901E+02   0.94975E-02
   0.14921E+02   0.95301E-02
   0.14941E+02   0.95629E-02
   0.14961E+02   0.95957E-02
   0.14981E+02   0.96287E-02
   0.15001E+02   0.96617E-02
   0.15021E+02   0.96945E-02
   0.15041E+02   0.97274E-02
   0.15061E+02   0.97604E-02
   0.15081E+02   0.97934E-02
   0.15101E+02   0.98266E-02
   0.15121E+02   0.98598E-02
   0.15141E+02   0.98931E-02
   0.15161E+02   0.99266E-02
   0.15181E+02   0.99600E-02
   0.15201E+02   0.99934E-02
   0.15221E+02   0.10027E-01
   0.15241E+02   0.10060E-01
   0.15261E+02   0.10094E-01
   0.15281E+02   0.10127E-01
   0.15301E+02   0.10161E-01
   0.15321E+02   0.10195E-01
   0.15341E+02   0.10229E-01
   0.15361E+02   0.10263E-01
   0.15381E+02   0.10296E-01
   0.15401E+02   0.10330E-01
   0.15421E+02   0.10364E-01
   0.15441E+02   0.10398E-01
   0.15461E+02   0.10432E-01
   0.15481E+02   0.10466E-01
   0.15501E+02   0.10501E-01
   0.15521E+02   0.10535E-01
   0.15541E+02   0.10569E-01
   0.15561E+02   0.10604E-01
   0.15581E+02   0.10638E-01
   0.15601E+02   0.10672E-01
   0.15621E+02   0.10707E-01
   0.15641E+02   0.10741E-01
   0.15661E+02   0.10776E-01
   0.15681E+02   0.10811E-01
   0.15701E+02   0.10845E-01
   0.15721E+02   0.10880E-01
   0.15741E+02   0.10915E-01
   0.15761E+02   0.10949E-01
   0.15781E+02   0.10984E-01
   0.15801E+02   0.11019E-01
   0.15821E+02   0.11054E-01
   0.15841E+02   0.11089E-01
   0.15861E+02   0.11124E-01
   0.15881E+02   0.11159E-01
   0.15901E+02   0.11194E-01
   0.15921E+02   0.11229E-01
   0.15941E+02   0.11265E-01
   0.15961E+02   0.11300E-01
   0.15981E+02   0.11335E-01
   0.16001E+02   0.11371E-01
   0.16021E+02   0.11406E-01
   0.16041E+02   0.11442E-01
   0.16061E+02   0.11477E-01
   0.16081E+02   0.11513E-01
   0.16101E+02   0.11548E-01
   0.16121E+02   0.11584E-01
   0.16141E+02   0.11620E-01
   0.16161E+02   0.11655E-01
   0.16181E+02   0.11691E-01
   0.16201E+02   0.11727E-01
   0.16221E+02   0.11763E-01
   0.16241E+02   0.11799E-01
   0.16261E+02   0.11835E-01
   0.16281E+02   0.11871E-01
   0.16301E+02   0.11907E-01
   0.16321E+02   0.11943E-01
   0.16341E+02   0.11979E-01
   0.16361E+02   0.12016E-01
   0.16381E+02   0.12052E-01
   0.16401E+02   0.12088E-01
   0.16421E+02   0.12124E-01
   0.16441E+02   0.12161E-01
   0.16461E+02   0.12197E-01
   0.16481E+02   0.12234E-01
   0.16501E+02   0.12270E-01
   0.16521E+02   0.12307E-01
   0.16541E+02   0.12343E-01
   0.16561E+02   0.12380E-01
   0.16581E+02   0.12416E-01
   0.16601E+02   0.12453E-01
   0.16621E+02   0.12490E-01
   0.16641E+02   0.12527E-01
   0.16661E+02   0.12564E-01
   0.16681E+02   0.12601E-01
   0.16701E+02   0.12637E-01
   0.16721E+02   0.12674E-01
   0.16741E+02   0.12711E-01
   0.16761E+02   0.12748E-01
   0.16781E+02   0.12786E-01
   0.16801E+02   0.12823E-01
   0.16821E+02   0.12860E-01
   0.16841E+02   0.12897E-01
   0.16861E+02   0.12934E-01
   0.16881E+02   0.12972E-01
   0.16901E+02   0.13009E-01
   0.16921E+02   0.13046E-01
   0.16941E+02   0.13084E-01
   0.16961E+02   0.13122E-01
   0.16981E+02   0.13159E-01
   0.17001E+02   0.13197E-01
   0.17021E+02   0.13234E-01
   0.17041E+02   0.13272E-01
   0.17061E+02   0.13309E-01
   0.17081E+02   0.13347E-01
   0.17101E+02   0.13385E-01
   0.17121E+02   0.13423E-01
   0.17141E+02   0.13461E-01
   0.17161E+02   0.13498E-01
   0.17181E+02   0.13536E-01
   0.17201E+02   0.13574E-01
   0.17221E+02   0.13612E-01
   0.17241E+02   0.13650E-01
   0.17261E+02   0.13688E-01
   0.17281E+02   0.13726E-01
   0.17301E+02   0.13764E-01
   0.17321E+02   0.13802E-01
   0.17341E+02   0.13841E-01
   0.17361E+02   0.13879E-01
   0.17381E+02   0.13917E-01
   0.17401E+02   0.13956E-01
   0.17421E+02   0.13994E-01
   0.17441E+02   0.14032E-01
   0.17461E+02   0.14071E-01
   0.17481E+02   0.14109E-01
   0.17501E+02   0.14148E-01
   0.17521E+02   0.14186E-01
   0.17541E+02   0.14225E-01
   0.17561E+02   0.14264E-01
   0.17581E+02   0.14302E-01
   0.17601E+02   0.14341E-01
   0.17621E+02   0.14379E-01
   0.17641E+02   0.14418E-01
   0.17661E+02   0.14457E-01
   0.17681E+02   0.14496E-01
   0.17701E+02   0.14535E-01
   0.17721E+02   0.14574E-01
   0.17741E+02   0.14613E-01
   0.17761E+02   0.14651E-01
   0.17781E+02   0.14690E-01
   0.17801E+02   0.14729E-01
   0.17821E+02   0.14769E-01
   0.17841E+02   0.14808E-01
   0.17861E+02   0.14847E-01
   0.17881E+02   0.14886E-01
   0.17901E+02   0.14925E-01
   0.17921E+02   0.14964E-01
   0.17941E+02   0.15004E-01
   0.17961E+02   0.15043E-01
   0.17981E+02   0.15082E-01
   0.18001E+02   0.15122E-01
   0.18021E+02   0.15161E-01
   0.18041E+02   0.15200E-01
   0.18061E+02   0.15240E-01
   0.18081E+02   0.15279E-01
   0.18101E+02   0.15319E-01
   0.18121E+02   0.15359E-01
   0.18141E+02   0.15398E-01
   0.18161E+02   0.15438E-01
   0.18181E+02   0.15477E-01
   0.18201E+02   0.15517E-01
   0.18221E+02   0.15557E-01
   0.18241E+02   0.15596E-01
   0.18261E+02   0.15636E-01
   0.18281E+02   0.15676E-01
   0.18301E+02   0.15716E-01
   0.18321E+02   0.15756E-01
   0.18341E+02   0.15795E-01
   0.18361E+02   0.15835E-01
   0.18381E+02   0.15876E-01
   0.18401E+02   0.15915E-01
   0.18421E+02   0.15955E-01
   0.18441E+02   0.15995E-01
   0.18461E+02   0.16035E-01
   0.18481E+02   0.16075E-01
   0.18501E+02   0.16116E-01
   0.18521E+02   0.16156E-01
   0.18541E+02   0.16196E-01
   0.18561E+02   0.16236E-01
   0.18581E+02   0.16276E-01
   0.18601E+02   0.16316E-01
   0.18621E+02   0.16357E-01
   0.18641E+02   0.16397E-01
   0.18661E+02   0.16437E-01
   0.18681E+02   0.16478E-01
   0.18701E+02   0.16518E-01
   0.18721E+02   0.16558E-01
   0.18741E+02   0.16599E-01
   0.18761E+02   0.16639E-01
   0.18781E+02   0.16680E-01
   0.18801E+02   0.16720E-01
   0.18821E+02   0.16761E-01
   0.18841E+02   0.16801E-01
   0.18861E+02   0.16842E-01
   0.18881E+02   0.16882E-01
   0.18901E+02   0.16923E-01
   0.18921E+02   0.16964E-01
   0.18941E+02   0.17004E-01
   0.18961E+02   0.17045E-01
   0.18981E+02   0.17086E-01
   0.19001E+02   0.17127E-01
   0.19021E+02   0.17167E-01
   0.19041E+02   0.17208E-01
   0.19061E+02   0.17249E-01
   0.19081E+02   0.17290E-01
   0.19101E+02   0.17331E-01
   0.19121E+02   0.17372E-01
   0.19141E+02   0.17413E-01
   0.19161E+02   0.17454E-01
   0.19181E+02   0.17494E-01
   0.19201E+02   0.17535E-01
   0.19221E+02   0.17576E-01
   0.19241E+02   0.17617E-01
   0.19261E+02   0.17658E-01
   0.19281E+02   0.17700E-01
   0.19301E+02   0.17740E-01
   0.19321E+02   0.17781E-01
   0.19341E+02   0.17823E-01
   0.19361E+02   0.17864E-01
   0.19381E+02   0.17905E-01
   0.19401E+02   0.17946E-01
   0.19421E+02   0.17987E-01
   0.19441E+02   0.18028E-01
   0.19461E+02   0.18070E-01
   0.19481E+02   0.18111E-01
   0.19501E+02   0.18152E-01
   0.19521E+02   0.18194E-01
   0.19541E+02   0.18235E-01
   0.19561E+02   0.18276E-01
   0.19581E+02   0.18317E-01
   0.19601E+02   0.18359E-01
   0.19621E+02   0.18400E-01
   0.19641E+02   0.18442E-01
   0.19661E+02   0.18483E-01
   0.19681E+02   0.18524E-01
   0.19701E+02   0.18566E-01
   0.19721E+02   0.18607E-01
   0.19741E+02   0.18649E-01
   0.19761E+02   0.18691E-01
   0.19781E+02   0.18732E-01
   0.19801E+02   0.18773E-01
   0.19821E+02   0.18815E-01
   0.19841E+02   0.18856E-01
   0.19861E+02   0.18898E-01
   0.19881E+02   0.18940E-01
   0.19901E+02   0.18981E-01
   0.19921E+02   0.19023E-01
   0.19941E+02   0.19064E-01
   0.19961E+02   0.19106E-01
   0.19981E+02   0.19148E-01
   0.20001E+02   0.19190E-01
   0.20021E+02   0.19231E-01
   0.20041E+02   0.19273E-01
   0.20061E+02   0.19315E-01
   0.20081E+02   0.19356E-01
   0.20101E+02   0.19398E-01
   0.20121E+02   0.19440E-01
   0.20141E+02   0.19481E-01
   0.20161E+02   0.19523E-01
   0.20181E+02   0.19565E-01
   0.20201E+02   0.19607E-01
   0.20221E+02   0.19649E-01
   0.20241E+02   0.19690E-01
   0.20261E+02   0.19732E-01
   0.20281E+02   0.19774E-01
   0.20301E+02   0.19816E-01
   0.20321E+02   0.19858E-01
   0.20341E+02   0.19900E-01
   0.20361E+02   0.19942E-01
   0.20381E+02   0.19983E-01
   0.20401E+02   0.20025E-01
   0.20421E+02   0.20067E-01
   0.20441E+02   0.20109E-01
   0.20461E+02   0.20151E-01
   0.20481E+02   0.20193E-01
   0.20501E+02   0.20235E-01
   0.20521E+02   0.20277E-01
   0.20541E+02   0.20319E-01
   0.20561E+02   0.20361E-01
   0.20581E+02   0.20403E-01
   0.20601E+02   0.20445E-01
   0.20621E+02   0.20487E-01
   0.20641E+02   0.20529E-01
   0.20661E+02   0.20571E-01
   0.20681E+02   0.20613E-01
   0.20701E+02   0.20655E-01
   0.20721E+02   0.20697E-01
   0.20741E+02   0.20739E-01
   0.20761E+02   0.20781E-01
   0.20781E+02   0.20823E-01
   0.20801E+02   0.20865E-01
   0.20821E+02   0.20907E-01
   0.20841E+02   0.20949E-01
   0.20861E+02   0.20991E-01
   0.20881E+02   0.21033E-01
   0.20901E+02   0.21075E-01
   0.20921E+02   0.21117E-01
   0.20941E+02   0.21159E-01
   0.20961E+02   0.21201E-01
   0.20981E+02   0.21243E-01
   0.21001E+02   0.21285E-01
   0.21021E+02   0.21327E-01
   0.21041E+02   0.21369E-01
   0.21061E+02   0.21412E-01
   0.21081E+02   0.21454E-01
   0.21101E+02   0.21496E-01
   0.21121E+02   0.21538E-01
   0.21141E+02   0.21580E-01
   0.21161E+02   0.21622E-01
   0.21181E+02   0.21664E-01
   0.21201E+02   0.21707E-01
   0.21221E+02   0.21749E-01
   0.21241E+02   0.21791E-01
   0.21261E+02   0.21833E-01
   0.21281E+02   0.21875E-01
   0.21301E+02   0.21917E-01
   0.21321E+02   0.21959E-01
   0.21341E+02   0.22001E-01
   0.21361E+02   0.22043E-01
   0.21381E+02   0.22085E-01
   0.21401E+02   0.22127E-01
   0.21421E+02   0.22169E-01
   0.21441E+02   0.22211E-01
   0.21461E+02   0.22254E-01
   0.21481E+02   0.22296E-01
   0.21501E+02   0.22338E-01
   0.21521E+02   0.22380E-01
   0.21541E+02   0.22422E-01
   0.21561E+02   0.22464E-01
   0.21581E+02   0.22506E-01
   0.21601E+02   0.22548E-01
   0.21621E+02   0.22590E-01
   0.21641E+02   0.22632E-01
   0.21661E+02   0.22674E-01
   0.21681E+02   0.22716E-01
   0.21701E+02   0.22758E-01
   0.21721E+02   0.22800E-01
   0.21741E+02   0.22842E-01
   0.21761E+02   0.22884E-01
   0.21781E+02   0.22926E-01
   0.21801E+02   0.22968E-01
   0.21821E+02   0.23010E-01
   0.21841E+02   0.23052E-01
   0.21861E+02   0.23094E-01
   0.21881E+02   0.23136E-01
   0.21901E+02   0.23178E-01
   0.21921E+02   0.23220E-01
   0.21941E+02   0.23262E-01
   0.21961E+02   0.23304E-01
   0.21981E+02   0.23346E-01
   0.22001E+02   0.23388E-01
   0.22021E+02   0.23430E-01
   0.22041E+02   0.23472E-01
   0.22061E+02   0.23514E-01
   0.22081E+02   0.23556E-01
   0.22101E+02   0.23598E-01
   0.22121E+02   0.23640E-01
   0.22141E+02   0.23681E-01
   0.22161E+02   0.23723E-01
   0.22181E+02   0.23765E-01
   0.22201E+02   0.23807E-01
   0.22221E+02   0.23849E-01
   0.22241E+02   0.23891E-01
   0.22261E+02   0.23933E-01
   0.22281E+02   0.23974E-01
   0.22301E+02   0.24016E-01
   0.22321E+02   0.24058E-01
   0.22341E+02   0.24100E-01
   0.22361E+02   0.24141E-01
   0.22381E+02   0.24183E-01
   0.22401E+02   0.24225E-01
   0.22421E+02   0.24266E-01
   0.22441E+02   0.24308E-01
   0.22461E+02   0.24350E-01
   0.22481E+02   0.24392E-01
   0.22501E+02   0.24433E-01
   0.22521E+02   0.24475E-01
   0.22541E+02   0.24517E-01
   0.22561E+02   0.24558E-01
   0.22581E+02   0.24599E-01
   0.22601E+02   0.24641E-01
   0.22621E+02   0.24683E-01
   0.22641E+02   0.24724E-01
   0.22661E+02   0.24766E-01
   0.22681E+02   0.24807E-01
   0.22701E+02   0.24849E-01
   0.22721E+02   0.24890E-01
   0.22741E+02   0.24932E-01
   0.22761E+02   0.24973E-01
   0.22781E+02   0.25014E-01
   0.22801E+02   0.25056E-01
   0.22821E+02   0.25097E-01
   0.22841E+02   0.25139E-01
   0.22861E+02   0.25180E-01
   0.22881E+02   0.25221E-01
   0.22901E+02   0.25263E-01
   0.22921E+02   0.25304E-01
   0.22941E+02   0.25345E-01
   0.22961E+02   0.25386E-01
   0.22981E+02   0.25428E-01
   0.23001E+02   0.25469E-01
   0.23021E+02   0.25510E-01
   0.23041E+02   0.25551E-01
   0.23061E+02   0.25593E-01
   0.23081E+02   0.25634E-01
   0.23101E+02   0.25675E-01
   0.23121E+02   0.25716E-01
   0.23141E+02   0.25757E-01
   0.23161E+02   0.25798E-01
   0.23181E+02   0.25839E-01
   0.23201E+02   0.25880E-01
   0.23221E+02   0.25921E-01
   0.23241E+02   0.25962E-01
   0.23261E+02   0.26003E-01
   0.23281E+02   0.26044E-01
   0.23301E+02   0.26085E-01
   0.23321E+02   0.26126E-01
   0.23341E+02   0.26167E-01
   0.23361E+02   0.26207E-01
   0.23381E+02   0.26248E-01
   0.23401E+02   0.26289E-01
   0.23421E+02   0.26330E-01
   0.23441E+02   0.26370E-01
   0.23461E+02   0.26411E-01
   0.23481E+02   0.26452E-01
   0.23501E+02   0.26493E-01
   0.23521E+02   0.26533E-01
   0.23541E+02   0.26574E-01
   0.23561E+02   0.26614E-01
   0.23581E+02   0.26655E-01
   0.23601E+02   0.26695E-01
   0.23621E+02   0.26736E-01
   0.23641E+02   0.26776E-01
   0.23661E+02   0.26817E-01
   0.23681E+02   0.26857E-01
   0.23701E+02   0.26898E-01
   0.23721E+02   0.26938E-01
   0.23741E+02   0.26978E-01
   0.23761E+02   0.27019E-01
   0.23781E+02   0.27059E-01
   0.23801E+02   0.27099E-01
   0.23821E+02   0.27139E-01
   0.23841E+02   0.27179E-01
   0.23861E+02   0.27219E-01
   0.23881E+02   0.27260E-01
   0.23901E+02   0.27300E-01
   0.23921E+02   0.27340E-01
   0.23941E+02   0.27380E-01
   0.23961E+02   0.27420E-01
   0.23981E+02   0.27460E-01
   0.24001E+02   0.27500E-01
   0.24021E+02   0.27539E-01
   0.24041E+02   0.27579E-01
   0.24061E+02   0.27619E-01
   0.24081E+02   0.27659E-01
   0.24101E+02   0.27699E-01
   0.24121E+02   0.27738E-01
   0.24141E+02   0.27778E-01
   0.24161E+02   0.27818E-01
   0.24181E+02   0.27857E-01
   0.24201E+02   0.27897E-01
   0.24221E+02   0.27937E-01
   0.24241E+02   0.27976E-01
   0.24261E+02   0.28016E-01
   0.24281E+02   0.28055E-01
   0.24301E+02   0.28095E-01
   0.24321E+02   0.28134E-01
   0.24341E+02   0.28173E-01
   0.24361E+02   0.28213E-01
   0.24381E+02   0.28252E-01
   0.24401E+02   0.28291E-01
   0.24421E+02   0.28330E-01
   0.24441E+02   0.28369E-01
   0.24461E+02   0.28408E-01
   0.24481E+02   0.28448E-01
   0.24501E+02   0.28487E-01
   0.24521E+02   0.28526E-01
   0.24541E+02   0.28565E-01
   0.24561E+02   0.28604E-01
   0.24581E+02   0.28642E-01
   0.24601E+02   0.28681E-01
   0.24621E+02   0.28720E-01
   0.24641E+02   0.28759E-01
   0.24661E+02   0.28798E-01
   0.24681E+02   0.28836E-01
   0.24701E+02   0.28875E-01
   0.24721E+02   0.28913E-01
   0.24741E+02   0.28952E-01
   0.24761E+02   0.28991E-01
   0.24781E+02   0.29029E-01
   0.24801E+02   0.29068E-01
   0.24821E+02   0.29106E-01
   0.24841E+02   0.29144E-01
   0.24861E+02   0.29183E-01
   0.24881E+02   0.29221E-01
   0.24901E+02   0.29259E-01
   0.24921E+02   0.29297E-01
   0.24941E+02   0.29335E-01
   0.24961E+02   0.29373E-01
   0.24981E+02   0.29411E-01
   0.25001E+02   0.29449E-01
   0.25021E+02   0.29487E-01
   0.25041E+02   0.29525E-01
   0.25061E+02   0.29563E-01
   0.25081E+02   0.29601E-01
   0.25101E+02   0.29639E-01
   0.25121E+02   0.29676E-01
   0.25141E+02   0.29714E-01
   0.25161E+02   0.29752E-01
   0.25181E+02   0.29789E-01
   0.25201E+02   0.29827E-01
   0.25221E+02   0.29865E-01
   0.25241E+02   0.29902E-01
   0.25261E+02   0.29939E-01
   0.25281E+02   0.29977E-01
   0.25301E+02   0.30014E-01
   0.25321E+02   0.30051E-01
   0.25341E+02   0.30088E-01
   0.25361E+02   0.30126E-01
   0.25381E+02   0.30163E-01
   0.25401E+02   0.30200E-01
   0.25421E+02   0.30237E-01
   0.25441E+02   0.30274E-01
   0.25461E+02   0.30311E-01
   0.25481E+02   0.30348E-01
   0.25501E+02   0.30384E-01
   0.25521E+02   0.30421E-01
   0.25541E+02   0.30458E-01
   0.25561E+02   0.30494E-01
   0.25581E+02   0.30531E-01
   0.25601E+02   0.30568E-01
   0.25621E+02   0.30604E-01
   0.25641E+02   0.30641E-01
   0.25661E+02   0.30677E-01
   0.25681E+02   0.30713E-01
   0.25701E+02   0.30750E-01
   0.25721E+02   0.30786E-01
   0.25741E+02   0.30822E-01
   0.25761E+02   0.30858E-01
   0.25781E+02   0.30894E-01
   0.25801E+02   0.30930E-01
   0.25821E+02   0.30966E-01
   0.25841E+02   0.31002E-01
   0.25861E+02   0.31038E-01
   0.25881E+02   0.31074E-01
   0.25901E+02   0.31110E-01
   0.25921E+02   0.31145E-01
   0.25941E+02   0.31181E-01
   0.25961E+02   0.31217E-01
   0.25981E+02   0.31252E-01
   0.26001E+02   0.31288E-01
   0.26021E+02   0.31323E-01
   0.26041E+02   0.31358E-01
   0.26061E+02   0.31394E-01
   0.26081E+02   0.31429E-01
   0.26101E+02   0.31464E-01
   0.26121E+02   0.31499E-01
   0.26141E+02   0.31534E-01
   0.26161E+02   0.31569E-01
   0.26181E+02   0.31604E-01
   0.26201E+02   0.31639E-01
   0.26221E+02   0.31674E-01
   0.26241E+02   0.31709E-01
   0.26261E+02   0.31744E-01
   0.26281E+02   0.31778E-01
   0.26301E+02   0.31813E-01
   0.26321E+02   0.31847E-01
   0.26341E+02   0.31882E-01
   0.26361E+02   0.31916E-01
   0.26381E+02   0.31951E-01
   0.26401E+02   0.31985E-01
   0.26421E+02   0.32019E-01
   0.26441E+02   0.32053E-01
   0.26461E+02   0.32087E-01
   0.26481E+02   0.32122E-01
   0.26501E+02   0.32155E-01
   0.26521E+02   0.32189E-01
   0.26541E+02   0.32223E-01
   0.26561E+02   0.32257E-01
   0.26581E+02   0.32291E-01
   0.26601E+02   0.32325E-01
   0.26621E+02   0.32358E-01
   0.26641E+02   0.32392E-01
   0.26661E+02   0.32425E-01
   0.26681E+02   0.32459E-01
   0.26701E+02   0.32492E-01
   0.26721E+02   0.32525E-01
   0.26741E+02   0.32558E-01
   0.26761E+02   0.32592E-01
   0.26781E+02   0.32625E-01
   0.26801E+02   0.32658E-01
   0.26821E+02   0.32691E-01
   0.26841E+02   0.32724E-01
   0.26861E+02   0.32756E-01
   0.26881E+02   0.32789E-01
   0.26901E+02   0.32822E-01
   0.26921E+02   0.32855E-01
   0.26941E+02   0.32887E-01
   0.26961E+02   0.32919E-01
   0.26981E+02   0.32952E-01
   0.27001E+02   0.32984E-01
   0.27021E+02   0.33017E-01
   0.27041E+02   0.33049E-01
   0.27061E+02   0.33081E-01
   0.27081E+02   0.33113E-01
   0.27101E+02   0.33145E-01
   0.27121E+02   0.33177E-01
   0.27141E+02   0.33209E-01
   0.27161E+02   0.33240E-01
   0.27181E+02   0.33272E-01
   0.27201E+02   0.33304E-01
   0.27221E+02   0.33336E-01
   0.27241E+02   0.33367E-01
   0.27261E+02   0.33398E-01
   0.27281E+02   0.33430E-01
   0.27301E+02   0.33461E-01
   0.27321E+02   0.33492E-01
   0.27341E+02   0.33524E-01
   0.27361E+02   0.33555E-01
   0.27381E+02   0.33586E-01
   0.27401E+02   0.33617E-01
   0.27421E+02   0.33647E-01
   0.27441E+02   0.33678E-01
   0.27461E+02   0.33709E-01
   0.27481E+02   0.33739E-01
   0.27501E+02   0.33770E-01
   0.27521E+02   0.33800E-01
   0.27541E+02   0.33831E-01
   0.27561E+02   0.33861E-01
   0.27581E+02   0.33891E-01
   0.27601E+02   0.33922E-01
   0.27621E+02   0.33952E-01
   0.27641E+02   0.33982E-01
   0.27661E+02   0.34012E-01
   0.27681E+02   0.34042E-01
   0.27701E+02   0.34072E-01
   0.27721E+02   0.34101E-01
   0.27741E+02   0.34131E-01
   0.27761E+02   0.34160E-01
   0.27781E+02   0.34190E-01
   0.27801E+02   0.34219E-01
   0.27821E+02   0.34249E-01
   0.27841E+02   0.34278E-01
   0.27861E+02   0.34307E-01
   0.27881E+02   0.34336E-01
   0.27901E+02   0.34365E-01
   0.27921E+02   0.34394E-01
   0.27941E+02   0.34423E-01
   0.27961E+02   0.34452E-01
   0.27981E+02   0.34481E-01
   0.28001E+02   0.34509E-01
   0.28021E+02   0.34538E-01
   0.28041E+02   0.34566E-01
   0.28061E+02   0.34595E-01
   0.28081E+02   0.34623E-01
   0.28101E+02   0.34651E-01
   0.28121E+02   0.34679E-01
   0.28141E+02   0.34707E-01
   0.28161E+02   0.34735E-01
   0.28181E+02   0.34763E-01
   0.28201E+02   0.34791E-01
   0.28221E+02   0.34819E-01
   0.28241E+02   0.34847E-01
   0.28261E+02   0.34874E-01
   0.28281E+02   0.34902E-01
   0.28301E+02   0.34929E-01
   0.28321E+02   0.34956E-01
   0.28341E+02   0.34984E-01
   0.28361E+02   0.35011E-01
   0.28381E+02   0.35038E-01
   0.28401E+02   0.35065E-01
   0.28421E+02   0.35092E-01
   0.28441E+02   0.35119E-01
   0.28461E+02   0.35145E-01
   0.28481E+02   0.35172E-01
   0.28501E+02   0.35199E-01
   0.28521E+02   0.35225E-01
   0.28541E+02   0.35252E-01
   0.28561E+02   0.35278E-01
   0.28581E+02   0.35304E-01
   0.28601E+02   0.35330E-01
   0.28621E+02   0.35356E-01
   0.28641E+02   0.35382E-01
   0.28661E+02   0.35408E-01
   0.28681E+02   0.35434E-01
   0.28701E+02   0.35460E-01
   0.28721E+02   0.35485E-01
   0.28741E+02   0.35511E-01
   0.28761E+02   0.35536E-01
   0.28781E+02   0.35561E-01
   0.28801E+02   0.35587E-01
   0.28821E+02   0.35612E-01
   0.28841E+02   0.35637E-01
   0.28861E+02   0.35662E-01
   0.28881E+02   0.35687E-01
   0.28901E+02   0.35712E-01
   0.28921E+02   0.35736E-01
   0.28941E+02   0.35761E-01
   0.28961E+02   0.35786E-01
   0.28981E+02   0.35810E-01
   0.29001E+02   0.35834E-01
   0.29021E+02   0.35859E-01
   0.29041E+02   0.35883E-01
   0.29061E+02   0.35907E-01
   0.29081E+02   0.35931E-01
   0.29101E+02   0.35955E-01
   0.29121E+02   0.35979E-01
   0.29141E+02   0.36003E-01
   0.29161E+02   0.36026E-01
   0.29181E+02   0.36050E-01
   0.29201E+02   0.36073E-01
   0.29221E+02   0.36096E-01
   0.29241E+02   0.36120E-01
   0.29261E+02   0.36143E-01
   0.29281E+02   0.36166E-01
   0.29301E+02   0.36189E-01
   0.29321E+02   0.36212E-01
   0.29341E+02   0.36235E-01
   0.29361E+02   0.36257E-01
   0.29381E+02   0.36280E-01
   0.29401E+02   0.36303E-01
   0.29421E+02   0.36325E-01
   0.29441E+02   0.36347E-01
   0.29461E+02   0.36370E-01
   0.29481E+02   0.36392E-01
   0.29501E+02   0.36414E-01
   0.29521E+02   0.36436E-01
   0.29541E+02   0.36458E-01
   0.29561E+02   0.36480E-01
   0.29581E+02   0.36501E-01
   0.29601E+02   0.36523E-01
   0.29621E+02   0.36544E-01
   0.29641E+02   0.36566E-01
   0.29661E+02   0.36587E-01
   0.29681E+02   0.36608E-01
   0.29701E+02   0.36629E-01
   0.29721E+02   0.36650E-01
   0.29741E+02   0.36671E-01
   0.29761E+02   0.36692E-01
   0.29781E+02   0.36713E-01
   0.29801E+02   0.36733E-01
   0.29821E+02   0.36754E-01
   0.29841E+02   0.36774E-01
   0.29861E+02   0.36794E-01
   0.29881E+02   0.36815E-01
   0.29901E+02   0.36835E-01
   0.29921E+02   0.36855E-01
   0.29941E+02   0.36875E-01
   0.29961E+02   0.36894E-01
   0.29981E+02   0.36914E-01
   0.30001E+02   0.36934E-01
   0.30021E+02   0.36953E-01
   0.30041E+02   0.36973E-01
   0.30061E+02   0.36992E-01
   0.30081E+02   0.37011E-01
   0.30101E+02   0.37030E-01
   0.30121E+02   0.37049E-01
   0.30141E+02   0.37068E-01
   0.30161E+02   0.37087E-01
   0.30181E+02   0.37106E-01
   0.30201E+02   0.37124E-01
   0.30221E+02   0.37143E-01
   0.30241E+02   0.37161E-01
   0.30261E+02   0.37180E-01
   0.30281E+02   0.37198E-01
   0.30301E+02   0.37216E-01
   0.30321E+02   0.37234E-01
   0.30341E+02   0.37252E-01
   0.30361E+02   0.37269E-01
   0.30381E+02   0.37287E-01
   0.30401E+02   0.37305E-01
   0.30421E+02   0.37322E-01
   0.30441E+02   0.37340E-01
   0.30461E+02   0.37357E-01
   0.30481E+02   0.37374E-01
   0.30501E+02   0.37391E-01
   0.30521E+02   0.37408E-01
   0.30541E+02   0.37425E-01
   0.30561E+02   0.37442E-01
   0.30581E+02   0.37458E-01
   0.30601E+02   0.37475E-01
   0.30621E+02   0.37491E-01
   0.30641E+02   0.37507E-01
   0.30661E+02   0.37524E-01
   0.30681E+02   0.37540E-01
   0.30701E+02   0.37556E-01
   0.30721E+02   0.37572E-01
   0.30741E+02   0.37587E-01
   0.30761E+02   0.37603E-01
   0.30781E+02   0.37619E-01
   0.30801E+02   0.37634E-01
   0.30821E+02   0.37650E-01
   0.30841E+02   0.37665E-01
   0.30861E+02   0.37680E-01
   0.30881E+02   0.37695E-01
   0.30901E+02   0.37710E-01
   0.30921E+02   0.37725E-01
   0.30941E+02   0.37740E-01
   0.30961E+02   0.37754E-01
   0.30981E+02   0.37769E-01
   0.31001E+02   0.37783E-01
   0.31021E+02   0.37797E-01
   0.31041E+02   0.37812E-01
   0.31061E+02   0.37826E-01
   0.31081E+02   0.37840E-01
   0.31101E+02   0.37854E-01
   0.31121E+02   0.37867E-01
   0.31141E+02   0.37881E-01
   0.31161E+02   0.37895E-01
   0.31181E+02   0.37908E-01
   0.31201E+02   0.37921E-01
   0.31221E+02   0.37935E-01
   0.31241E+02   0.37948E-01
   0.31261E+02   0.37961E-01
   0.31281E+02   0.37974E-01
   0.31301E+02   0.37986E-01
   0.31321E+02   0.37999E-01
   0.31341E+02   0.38012E-01
   0.31361E+02   0.38024E-01
   0.31381E+02   0.38037E-01
   0.31401E+02   0.38049E-01
   0.31421E+02   0.38061E-01
   0.31441E+02   0.38073E-01
   0.31461E+02   0.38085E-01
   0.31481E+02   0.38097E-01
   0.31501E+02   0.38108E-01
   0.31521E+02   0.38120E-01
   0.31541E+02   0.38131E-01
   0.31561E+02   0.38143E-01
   0.31581E+02   0.38154E-01
   0.31601E+02   0.38165E-01
   0.31621E+02   0.38176E-01
   0.31641E+02   0.38187E-01
   0.31661E+02   0.38198E-01
   0.31681E+02   0.38208E-01
   0.31701E+02   0.38219E-01
   0.31721E+02   0.38229E-01
   0.31741E+02   0.38240E-01
   0.31761E+02   0.38250E-01
   0.31781E+02   0.38260E-01
   0.31801E+02   0.38270E-01
   0.31821E+02   0.38280E-01
   0.31841E+02   0.38290E-01
   0.31861E+02   0.38299E-01
   0.31881E+02   0.38309E-01
   0.31901E+02   0.38318E-01
   0.31921E+02   0.38328E-01
   0.31941E+02   0.38337E-01
   0.31961E+02   0.38346E-01
   0.31981E+02   0.38355E-01
   0.32001E+02   0.38364E-01
   0.32021E+02   0.38373E-01
   0.32041E+02   0.38381E-01
   0.32061E+02   0.38390E-01
   0.32081E+02   0.38398E-01
   0.32101E+02   0.38407E-01
   0.32121E+02   0.38415E-01
   0.32141E+02   0.38423E-01
   0.32161E+02   0.38431E-01
   0.32181E+02   0.38439E-01
   0.32201E+02   0.38447E-01
   0.32221E+02   0.38454E-01
   0.32241E+02   0.38462E-01
   0.32261E+02   0.38469E-01
   0.32281E+02   0.38476E-01
   0.32301E+02   0.38484E-01
   0.32321E+02   0.38491E-01
   0.32341E+02   0.38498E-01
   0.32361E+02   0.38504E-01
   0.32381E+02   0.38511E-01
   0.32401E+02   0.38518E-01
   0.32421E+02   0.38524E-01
   0.32441E+02   0.38531E-01
   0.32461E+02   0.38537E-01
   0.32481E+02   0.38543E-01
   0.32501E+02   0.38549E-01
   0.32521E+02   0.38555E-01
   0.32541E+02   0.38561E-01
   0.32561E+02   0.38567E-01
   0.32581E+02   0.38572E-01
   0.32601E+02   0.38578E-01
   0.32621E+02   0.38583E-01
   0.32641E+02   0.38588E-01
   0.32661E+02   0.38593E-01
   0.32681E+02   0.38598E-01
   0.32701E+02   0.38603E-01
   0.32721E+02   0.38608E-01
   0.32741E+02   0.38613E-01
   0.32761E+02   0.38617E-01
   0.32781E+02   0.38622E-01
   0.32801E+02   0.38626E-01
   0.32821E+02   0.38630E-01
   0.32841E+02   0.38635E-01
   0.32861E+02   0.38639E-01
   0.32881E+02   0.38642E-01
   0.32901E+02   0.38646E-01
   0.32921E+02   0.38650E-01
   0.32941E+02   0.38653E-01
   0.32961E+02   0.38657E-01
   0.32981E+02   0.38660E-01
   0.33001E+02   0.38663E-01
   0.33021E+02   0.38667E-01
   0.33041E+02   0.38670E-01
   0.33061E+02   0.38672E-01
   0.33081E+02   0.38675E-01
   0.33101E+02   0.38678E-01
   0.33121E+02   0.38680E-01
   0.33141E+02   0.38683E-01
   0.33161E+02   0.38685E-01
   0.33181E+02   0.38687E-01
   0.33201E+02   0.38690E-01
   0.33221E+02   0.38692E-01
   0.33241E+02   0.38693E-01
   0.33261E+02   0.38695E-01
   0.33281E+02   0.38697E-01
   0.33301E+02   0.38699E-01
   0.33321E+02   0.38700E-01
   0.33341E+02   0.38701E-01
   0.33361E+02   0.38703E-01
   0.33381E+02   0.38704E-01
   0.33401E+02   0.38705E-01
   0.33421E+02   0.38706E-01
   0.33441E+02   0.38707E-01
   0.33461E+02   0.38707E-01
   0.33481E+02   0.38708E-01
   0.33501E+02   0.38709E-01
   0.33521E+02   0.38709E-01
   0.33541E+02   0.38710E-01
   0.33561E+02   0.38710E-01
   0.33581E+02   0.38710E-01
   0.33601E+02   0.38710E-01
   0.33621E+02   0.38710E-01
   0.33641E+02   0.38710E-01


   0.21000E-01   0.10063E-07
   0.41000E-01   0.10466E-07
   0.61000E-01   0.11537E-07
   0.81000E-01   0.13598E-07
   0.10100E+00   0.16976E-07
   0.12100E+00   0.21995E-07
   0.14100E+00   0.28980E-07
   0.16100E+00   0.38256E-07
   0.18100E+00   0.50148E-07
   0.20100E+00   0.64982E-07
   0.22100E+00   0.83082E-07
   0.24100E+00   0.10477E-06
   0.26100E+00   0.13038E-06
   0.28100E+00   0.16023E-06
   0.30100E+00   0.19464E-06
   0.32100E+00   0.23395E-06
   0.34100E+00   0.27847E-06
   0.36100E+00   0.32853E-06
   0.38100E+00   0.38446E-06
   0.40100E+00   0.44658E-06
   0.42100E+00   0.51522E-06
   0.44100E+00   0.59070E-06
   0.46100E+00   0.67334E-06
   0.48100E+00   0.76348E-06
   0.50100E+00   0.86143E-06
   0.52100E+00   0.96752E-06
   0.54100E+00   0.10821E-05
   0.56100E+00   0.12054E-05
   0.58100E+00   0.13379E-05
   0.60100E+00   0.14798E-05
   0.62100E+00   0.16315E-05
   0.64100E+00   0.17932E-05
   0.66100E+00   0.19654E-05
   0.68100E+00   0.21483E-05
   0.70100E+00   0.23423E-05
   0.72100E+00   0.25477E-05
   0.74100E+00   0.27648E-05
   0.76100E+00   0.29939E-05
   0.78100E+00   0.32354E-05
   0.80100E+00   0.34896E-05
   0.82100E+00   0.37568E-05
   0.84100E+00   0.40374E-05
   0.86100E+00   0.43316E-05
   0.88100E+00   0.46398E-05
   0.90100E+00   0.49623E-05
   0.92100E+00   0.52995E-05
   0.94100E+00   0.56516E-05
   0.96100E+00   0.60190E-05
   0.98100E+00   0.64021E-05
   0.10010E+01   0.68011E-05
   0.10210E+01   0.72163E-05
   0.10410E+01   0.76481E-05
   0.10610E+01   0.80969E-05
   0.10810E+01   0.85629E-05
   0.11010E+01   0.90464E-05
   0.11210E+01   0.95479E-05
   0.11410E+01   0.10063E-04
   0.11610E+01   0.10596E-04
   0.11810E+01   0.11148E-04
   0.12010E+01   0.11719E-04
   0.12210E+01   0.12309E-04
   0.12410E+01   0.12918E-04
   0.12610E+01   0.13548E-04
   0.12810E+01   0.14198E-04
   0.13010E+01   0.14869E-04
   0.13210E+01   0.15560E-04
   0.13410E+01   0.16273E-04
   0.13610E+01   0.17007E-04
   0.13810E+01   0.17763E-04
   0.14010E+01   0.18542E-04
   0.14210E+01   0.19343E-04
   0.14410E+01   0.20167E-04
   0.14610E+01   0.21014E-04
   0.14810E+01   0.21884E-04
   0.15010E+01   0.22779E-04
   0.15210E+01   0.23697E-04
   0.15410E+01   0.24641E-04
   0.15610E+01   0.25608E-04
   0.15810E+01   0.26601E-04
   0.16010E+01   0.27620E-04
   0.16210E+01   0.28664E-04
   0.16410E+01   0.29734E-04
   0.16610E+01   0.30831E-04
   0.16810E+01   0.31954E-04
   0.17010E+01   0.33105E-04
   0.17210E+01   0.34283E-04
   0.17410E+01   0.35488E-04
   0.17610E+01   0.36722E-04
   0.17810E+01   0.37983E-04
   0.18010E+01   0.39274E-04
   0.18210E+01   0.40594E-04
   0.18410E+01   0.41942E-04
   0.18610E+01   0.43321E-04
   0.18810E+01   0.44729E-04
   0.19010E+01   0.46168E-04
   0.19210E+01   0.47637E-04
   0.19410E+01   0.49137E-04
   0.19610E+01   0.50669E-04
   0.19810E+01   0.52232E-04
   0.20010E+01   0.53827E-04
   0.20210E+01   0.55454E-04
   0.20410E+01   0.57113E-04
   0.20610E+01   0.58806E-04
   0.20810E+01   0.60531E-04
   0.21010E+01   0.62290E-04
   0.21210E+01   0.64083E-04
   0.21410E+01   0.65910E-04
   0.21610E+01   0.67772E-04
   0.21810E+01   0.69668E-04
   0.22010E+01   0.71600E-04
   0.22210E+01   0.73566E-04
   0.22410E+01   0.75569E-04
   0.22610E+01   0.77607E-04
   0.22810E+01   0.79682E-04
   0.23010E+01   0.81794E-04
   0.23210E+01   0.83943E-04
   0.23410E+01   0.86129E-04
   0.23610E+01   0.88353E-04
   0.23810E+01   0.90614E-04
   0.24010E+01   0.92914E-04
   0.24210E+01   0.95253E-04
   0.24410E+01   0.97631E-04
   0.24610E+01   0.10005E-03
   0.24810E+01   0.10250E-03
   0.25010E+01   0.10500E-03
   0.25210E+01   0.10754E-03
   0.25410E+01   0.11011E-03
   0.25610E+01   0.11273E-03
   0.25810E+01   0.11539E-03
   0.26010E+01   0.11809E-03
   0.26210E+01   0.12084E-03
   0.26410E+01   0.12362E-03
   0.26610E+01   0.12645E-03
   0.26810E+01   0.12932E-03
   0.27010E+01   0.13223E-03
   0.27210E+01   0.13518E-03
   0.27410E+01   0.13816E-03
   0.27610E+01   0.14117E-03
   0.27810E+01   0.14423E-03
   0.28010E+01   0.14733E-03
   0.28210E+01   0.15048E-03
   0.28410E+01   0.15368E-03
   0.28610E+01   0.15692E-03
   0.28810E+01   0.16020E-03
   0.29010E+01   0.16353E-03
   0.29210E+01   0.16691E-03
   0.29410E+01   0.17033E-03
   0.29610E+01   0.17380E-03
   0.29810E+01   0.17732E-03
   0.30010E+01   0.18088E-03
   0.30210E+01   0.18449E-03
   0.30410E+01   0.18815E-03
   0.30610E+01   0.19186E-03
   0.30810E+01   0.19562E-03
   0.31010E+01   0.19943E-03
   0.31210E+01   0.20328E-03
   0.31410E+01   0.20719E-03
   0.31610E+01   0.21115E-03
   0.31810E+01   0.21515E-03
   0.32010E+01   0.21921E-03
   0.32210E+01   0.22332E-03
   0.32410E+01   0.22748E-03
   0.32610E+01   0.23169E-03
   0.32810E+01   0.23595E-03
   0.33010E+01   0.24027E-03
   0.33210E+01   0.24463E-03
   0.33410E+01   0.24906E-03
   0.33610E+01   0.25353E-03
   0.33810E+01   0.25806E-03
   0.34010E+01   0.26264E-03
   0.34210E+01   0.26728E-03
   0.34410E+01   0.27197E-03
   0.34610E+01   0.27671E-03
   0.34810E+01   0.28151E-03
   0.35010E+01   0.28637E-03
   0.35210E+01   0.29128E-03
   0.35410E+01   0.29625E-03
   0.35610E+01   0.30127E-03
   0.35810E+01   0.30635E-03
   0.36010E+01   0.31149E-03
   0.36210E+01   0.31669E-03
   0.36410E+01   0.32194E-03
   0.36610E+01   0.32725E-03
   0.36810E+01   0.33258E-03
   0.37010E+01   0.33795E-03
   0.37210E+01   0.34339E-03
   0.37410E+01   0.34888E-03
   0.37610E+01   0.35443E-03
   0.37810E+01   0.36004E-03
   0.38010E+01   0.36571E-03
   0.38210E+01   0.37144E-03
   0.38410E+01   0.37724E-03
   0.38610E+01   0.38309E-03
   0.38810E+01   0.38900E-03
   0.39010E+01   0.39498E-03
   0.39210E+01   0.40101E-03
   0.39410E+01   0.40711E-03
   0.39610E+01   0.41327E-03
   0.39810E+01   0.41949E-03
   0.40010E+01   0.42578E-03
   0.40210E+01   0.43213E-03
   0.40410E+01   0.43854E-03
   0.40610E+01   0.44501E-03
   0.40810E+01   0.45155E-03
   0.41010E+01   0.45816E-03
   0.41210E+01   0.46483E-03
   0.41410E+01   0.47156E-03
   0.41610E+01   0.47836E-03
   0.41810E+01   0.48522E-03
   0.42010E+01   0.49215E-03
   0.42210E+01   0.49915E-03
   0.42410E+01   0.50622E-03
   0.42610E+01   0.51335E-03
   0.42810E+01   0.52054E-03
   0.43010E+01   0.52781E-03
   0.43210E+01   0.53514E-03
   0.43410E+01   0.54255E-03
   0.43610E+01   0.55002E-03
   0.43810E+01   0.55756E-03
   0.44010E+01   0.56516E-03
   0.44210E+01   0.57283E-03
   0.44410E+01   0.58050E-03
   0.44610E+01   0.58824E-03
   0.44810E+01   0.59606E-03
   0.45010E+01   0.60394E-03
   0.45210E+01   0.61189E-03
   0.45410E+01   0.61991E-03
   0.45610E+01   0.62801E-03
   0.45810E+01   0.63617E-03
   0.46010E+01   0.64441E-03
   0.46210E+01   0.65272E-03
   0.46410E+01   0.66110E-03
   0.46610E+01   0.66955E-03
   0.46810E+01   0.67808E-03
   0.47010E+01   0.68668E-03
   0.47210E+01   0.69535E-03
   0.47410E+01   0.70410E-03
   0.47610E+01   0.71292E-03
   0.47810E+01   0.72182E-03
   0.48010E+01   0.73079E-03
   0.48210E+01   0.73983E-03
   0.48410E+01   0.74895E-03
   0.48610E+01   0.75815E-03
   0.48810E+01   0.76742E-03
   0.49010E+01   0.77677E-03
   0.49210E+01   0.78619E-03
   0.49410E+01   0.79570E-03
   0.49610E+01   0.80528E-03
   0.49810E+01   0.81493E-03
   0.50010E+01   0.82467E-03
   0.50210E+01   0.83448E-03
   0.50410E+01   0.84437E-03
   0.50610E+01   0.85433E-03
   0.50810E+01   0.86428E-03
   0.51010E+01   0.87431E-03
   0.51210E+01   0.88442E-03
   0.51410E+01   0.89461E-03
   0.51610E+01   0.90488E-03
   0.51810E+01   0.91523E-03
   0.52010E+01   0.92566E-03
   0.52210E+01   0.93617E-03
   0.52410E+01   0.94676E-03
   0.52610E+01   0.95743E-03
   0.52810E+01   0.96818E-03
   0.53010E+01   0.97902E-03
   0.53210E+01   0.98993E-03
   0.53410E+01   0.10009E-02
   0.53610E+01   0.10120E-02
   0.53810E+01   0.10232E-02
   0.54010E+01   0.10344E-02
   0.54210E+01   0.10458E-02
   0.54410E+01   0.10572E-02
   0.54610E+01   0.10687E-02
   0.54810E+01   0.10803E-02
   0.55010E+01   0.10919E-02
   0.55210E+01   0.11037E-02
   0.55410E+01   0.11155E-02
   0.55610E+01   0.11274E-02
   0.55810E+01   0.11395E-02
   0.56010E+01   0.11516E-02
   0.56210E+01   0.11637E-02
   0.56410E+01   0.11759E-02
   0.56610E+01   0.11881E-02
   0.56810E+01   0.12004E-02
   0.57010E+01   0.12129E-02
   0.57210E+01   0.12254E-02
   0.57410E+01   0.12379E-02
   0.57610E+01   0.12506E-02
   0.57810E+01   0.12634E-02
   0.58010E+01   0.12762E-02
   0.58210E+01   0.12892E-02
   0.58410E+01   0.13022E-02
   0.58610E+01   0.13153E-02
   0.58810E+01   0.13286E-02
   0.59010E+01   0.13419E-02
   0.59210E+01   0.13552E-02
   0.59410E+01   0.13687E-02
   0.59610E+01   0.13823E-02
   0.59810E+01   0.13960E-02
   0.60010E+01   0.14097E-02
   0.60210E+01   0.14236E-02
   0.60410E+01   0.14375E-02
   0.60610E+01   0.14516E-02
   0.60810E+01   0.14657E-02
   0.61010E+01   0.14799E-02
   0.61210E+01   0.14942E-02
   0.61410E+01   0.15085E-02
   0.61610E+01   0.15229E-02
   0.61810E+01   0.15373E-02
   0.62010E+01   0.15519E-02
   0.62210E+01   0.15665E-02
   0.62410E+01   0.15813E-02
   0.62610E+01   0.15961E-02
   0.62810E+01   0.16110E-02
   0.63010E+01   0.16260E-02
   0.63210E+01   0.16412E-02
   0.63410E+01   0.16564E-02
   0.63610E+01   0.16717E-02
   0.63810E+01   0.16871E-02
   0.64010E+01   0.17026E-02
   0.64210E+01   0.17182E-02
   0.64410E+01   0.17339E-02
   0.64610E+01   0.17497E-02
   0.64810E+01   0.17656E-02
   0.65010E+01   0.17816E-02
   0.65210E+01   0.17977E-02
   0.65410E+01   0.18139E-02
   0.65610E+01   0.18302E-02
   0.65810E+01   0.18465E-02
   0.66010E+01   0.18630E-02
   0.66210E+01   0.18794E-02
   0.66410E+01   0.18960E-02
   0.66610E+01   0.19126E-02
   0.66810E+01   0.19293E-02
   0.67010E+01   0.19462E-02
   0.67210E+01   0.19631E-02
   0.67410E+01   0.19801E-02
   0.67610E+01   0.19973E-02
   0.67810E+01   0.20145E-02
   0.68010E+01   0.20318E-02
   0.68210E+01   0.20493E-02
   0.68410E+01   0.20668E-02
   0.68610E+01   0.20845E-02
   0.68810E+01   0.21022E-02
   0.69010E+01   0.21201E-02
   0.69210E+01   0.21380E-02
   0.69410E+01   0.21561E-02
   0.69610E+01   0.21742E-02
   0.69810E+01   0.21925E-02
   0.70010E+01   0.22109E-02
   0.70210E+01   0.22294E-02
   0.70410E+01   0.22478E-02
   0.70610E+01   0.22663E-02
   0.70810E+01   0.22849E-02
   0.71010E+01   0.23036E-02
   0.71210E+01   0.23225E-02
   0.71410E+01   0.23414E-02
   0.71610E+01   0.23604E-02
   0.71810E+01   0.23796E-02
   0.72010E+01   0.23988E-02
   0.72210E+01   0.24182E-02
   0.72410E+01   0.24377E-02
   0.72610E+01   0.24572E-02
   0.72810E+01   0.24769E-02
   0.73010E+01   0.24967E-02
   0.73210E+01   0.25166E-02
   0.73410E+01   0.25366E-02
   0.73610E+01   0.25567E-02
   0.73810E+01   0.25770E-02
   0.74010E+01   0.25973E-02
   0.74210E+01   0.26178E-02
   0.74410E+01   0.26383E-02
   0.74610E+01   0.26588E-02
   0.74810E+01   0.26793E-02
   0.75010E+01   0.27000E-02
   0.75210E+01   0.27208E-02
   0.75410E+01   0.27417E-02
   0.75610E+01   0.27628E-02
   0.75810E+01   0.27839E-02
   0.76010E+01   0.28051E-02
   0.76210E+01   0.28265E-02
   0.76410E+01   0.28480E-02
   0.76610E+01   0.28696E-02
   0.76810E+01   0.28913E-02
   0.77010E+01   0.29131E-02
   0.77210E+01   0.29350E-02
   0.77410E+01   0.29570E-02
   0.77610E+01   0.29792E-02
   0.77810E+01   0.30014E-02
   0.78010E+01   0.30238E-02
   0.78210E+01   0.30463E-02
   0.78410E+01   0.30688E-02
   0.78610E+01   0.30913E-02
   0.78810E+01   0.31139E-02
   0.79010E+01   0.31366E-02
   0.79210E+01   0.31595E-02
   0.79410E+01   0.31824E-02
   0.79610E+01   0.32055E-02
   0.79810E+01   0.32287E-02
   0.80010E+01   0.32521E-02
   0.80210E+01   0.32755E-02
   0.80410E+01   0.32990E-02
   0.80610E+01   0.33227E-02
   0.80810E+01   0.33465E-02
   0.81010E+01   0.33704E-02
   0.81210E+01   0.33944E-02
   0.81410E+01   0.34186E-02
   0.81610E+01   0.34428E-02
   0.81810E+01   0.34672E-02
   0.82010E+01   0.34915E-02
   0.82210E+01   0.35159E-02
   0.82410E+01   0.35404E-02
   0.82610E+01   0.35650E-02
   0.82810E+01   0.35898E-02
   0.83010E+01   0.36146E-02
   0.83210E+01   0.36396E-02
   0.83410E+01   0.36647E-02
   0.83610E+01   0.36899E-02
   0.83810E+01   0.37153E-02
   0.84010E+01   0.37407E-02
   0.84210E+01   0.37663E-02
   0.84410E+01   0.37920E-02
   0.84610E+01   0.38178E-02
   0.84810E+01   0.38438E-02
   0.85010E+01   0.38699E-02
   0.85210E+01   0.38961E-02
   0.85410E+01   0.39223E-02
   0.85610E+01   0.39485E-02
   0.85810E+01   0.39748E-02
   0.86010E+01   0.40013E-02
   0.86210E+01   0.40278E-02
   0.86410E+01   0.40545E-02
   0.86610E+01   0.40813E-02
   0.86810E+01   0.41082E-02
   0.87010E+01   0.41353E-02
   0.87210E+01   0.41625E-02
   0.87410E+01   0.41898E-02
   0.87610E+01   0.42172E-02
   0.87810E+01   0.42448E-02
   0.88010E+01   0.42724E-02
   0.88210E+01   0.43002E-02
   0.88410E+01   0.43282E-02
   0.88610E+01   0.43562E-02
   0.88810E+01   0.43844E-02
   0.89010E+01   0.44124E-02
   0.89210E+01   0.44406E-02
   0.89410E+01   0.44689E-02
   0.89610E+01   0.44973E-02
   0.89810E+01   0.45258E-02
   0.90010E+01   0.45545E-02
   0.90210E+01   0.45833E-02
   0.90410E+01   0.46122E-02
   0.90610E+01   0.46413E-02
   0.90810E+01   0.46705E-02
   0.91010E+01   0.46998E-02
   0.91210E+01   0.47292E-02
   0.91410E+01   0.47588E-02
   0.91610E+01   0.47885E-02
   0.91810E+01   0.48184E-02
   0.92010E+01   0.48483E-02
   0.92210E+01   0.48781E-02
   0.92410E+01   0.49080E-02
   0.92610E+01   0.49381E-02
   0.92810E+01   0.49683E-02
   0.93010E+01   0.49986E-02
   0.93210E+01   0.50290E-02
   0.93410E+01   0.50596E-02
   0.93610E+01   0.50903E-02
   0.93810E+01   0.51212E-02
   0.94010E+01   0.51522E-02
   0.94210E+01   0.51833E-02
   0.94410E+01   0.52145E-02
   0.94610E+01   0.52459E-02
   0.94810E+01   0.52774E-02
   0.95010E+01   0.53091E-02
   0.95210E+01   0.53406E-02
   0.95410E+01   0.53722E-02
   0.95610E+01   0.54039E-02
   0.95810E+01   0.54358E-02
   0.96010E+01   0.54678E-02
   0.96210E+01   0.54999E-02
   0.96410E+01   0.55322E-02
   0.96610E+01   0.55646E-02
   0.96810E+01   0.55971E-02
   0.97010E+01   0.56298E-02
   0.97210E+01   0.56626E-02
   0.97410E+01   0.56956E-02
   0.97610E+01   0.57286E-02
   0.97810E+01   0.57619E-02
   0.98010E+01   0.57952E-02
   0.98210E+01   0.58284E-02
   0.98410E+01   0.58617E-02
   0.98610E+01   0.58952E-02
   0.98810E+01   0.59287E-02
   0.99010E+01   0.59624E-02
   0.99210E+01   0.59963E-02
   0.99410E+01   0.60303E-02
   0.99610E+01   0.60644E-02
   0.99810E+01   0.60986E-02
   0.10001E+02   0.61330E-02
   0.10021E+02   0.61676E-02
   0.10041E+02   0.62022E-02
   0.10061E+02   0.62370E-02
   0.10081E+02   0.62720E-02
   0.10101E+02   0.63070E-02
   0.10121E+02   0.63419E-02
   0.10141E+02   0.63769E-02
   0.10161E+02   0.64121E-02
   0.10181E+02   0.64474E-02
   0.10201E+02   0.64828E-02
   0.10221E+02   0.65184E-02
   0.10241E+02   0.65541E-02
   0.10261E+02   0.65900E-02
   0.10281E+02   0.66259E-02
   0.10301E+02   0.66621E-02
   0.10321E+02   0.66984E-02
   0.10341E+02   0.67348E-02
   0.10361E+02   0.67713E-02
   0.10381E+02   0.68080E-02
   0.10401E+02   0.68445E-02
   0.10421E+02   0.68811E-02
   0.10441E+02   0.69179E-02
   0.10461E+02   0.69548E-02
   0.10481E+02   0.69918E-02
   0.10501E+02   0.70290E-02
   0.10521E+02   0.70664E-02
   0.10541E+02   0.71038E-02
   0.10561E+02   0.71415E-02
   0.10581E+02   0.71792E-02
   0.10601E+02   0.72171E-02
   0.10621E+02   0.72552E-02
   0.10641E+02   0.72934E-02
   0.10661E+02   0.73314E-02
   0.10681E+02   0.73695E-02
   0.10701E+02   0.74078E-02
   0.10721E+02   0.74461E-02
   0.10741E+02   0.74847E-02
   0.10761E+02   0.75234E-02
   0.10781E+02   0.75622E-02
   0.10801E+02   0.76012E-02
   0.10821E+02   0.76403E-02
   0.10841E+02   0.76795E-02
   0.10861E+02   0.77189E-02
   0.10881E+02   0.77585E-02
   0.10901E+02   0.77982E-02
   0.10921E+02   0.78377E-02
   0.10941E+02   0.78773E-02
   0.10961E+02   0.79171E-02
   0.10981E+02   0.79570E-02
   0.11001E+02   0.79970E-02
   0.11021E+02   0.80372E-02
   0.11041E+02   0.80775E-02
   0.11061E+02   0.81180E-02
   0.11081E+02   0.81586E-02
   0.11101E+02   0.81994E-02
   0.11121E+02   0.82403E-02
   0.11141E+02   0.82814E-02
   0.11161E+02   0.83226E-02
   0.11181E+02   0.83636E-02
   0.11201E+02   0.84047E-02
   0.11221E+02   0.84460E-02
   0.11241E+02   0.84874E-02
   0.11261E+02   0.85289E-02
   0.11281E+02   0.85706E-02
   0.11301E+02   0.86125E-02
   0.11321E+02   0.86545E-02
   0.11341E+02   0.86966E-02
   0.11361E+02   0.87389E-02
   0.11381E+02   0.87814E-02
   0.11401E+02   0.88240E-02
   0.11421E+02   0.88666E-02
   0.11441E+02   0.89091E-02
   0.11461E+02   0.89517E-02
   0.11481E+02   0.89945E-02
   0.11501E+02   0.90374E-02
   0.11521E+02   0.90805E-02
   0.11541E+02   0.91237E-02
   0.11561E+02   0.91671E-02
   0.11581E+02   0.92106E-02
   0.11601E+02   0.92543E-02
   0.11621E+02   0.92981E-02
   0.11641E+02   0.93421E-02
   0.11661E+02   0.93862E-02
   0.11681E+02   0.94300E-02
   0.11701E+02   0.94740E-02
   0.11721E+02   0.95182E-02
   0.11741E+02   0.95625E-02
   0.11761E+02   0.96069E-02
   0.11781E+02   0.96516E-02
   0.11801E+02   0.96963E-02
   0.11821E+02   0.97412E-02
   0.11841E+02   0.97863E-02
   0.11861E+02   0.98315E-02
   0.11881E+02   0.98769E-02
   0.11901E+02   0.99223E-02
   0.11921E+02   0.99676E-02
   0.11941E+02   0.10013E-01
   0.11961E+02   0.10058E-01
   0.11981E+02   0.10104E-01
   0.12001E+02   0.10150E-01
   0.12021E+02   0.10196E-01
   0.12041E+02   0.10242E-01
   0.12061E+02   0.10288E-01
   0.12081E+02   0.10335E-01
   0.12101E+02   0.10382E-01
   0.12121E+02   0.10428E-01
   0.12141E+02   0.10475E-01
   0.12161E+02   0.10521E-01
   0.12181E+02   0.10568E-01
   0.12201E+02   0.10615E-01
   0.12221E+02   0.10662E-01
   0.12241E+02   0.10710E-01
   0.12261E+02   0.10757E-01
   0.12281E+02   0.10804E-01
   0.12301E+02   0.10852E-01
   0.12321E+02   0.10900E-01
   0.12341E+02   0.10948E-01
   0.12361E+02   0.10996E-01
   0.12381E+02   0.11044E-01
   0.12401E+02   0.11092E-01
   0.12421E+02   0.11140E-01
   0.12441E+02   0.11188E-01
   0.12461E+02   0.11237E-01
   0.12481E+02   0.11285E-01
   0.12501E+02   0.11334E-01
   0.12521E+02   0.11383E-01
   0.12541E+02   0.11432E-01
   0.12561E+02   0.11481E-01
   0.12581E+02   0.11531E-01
   0.12601E+02   0.11580E-01
   0.12621E+02   0.11629E-01
   0.12641E+02   0.11679E-01
   0.12661E+02   0.11728E-01
   0.12681E+02   0.11778E-01
   0.12701E+02   0.11828E-01
   0.12721E+02   0.11878E-01
   0.12741E+02   0.11928E-01
   0.12761E+02   0.11978E-01
   0.12781E+02   0.12029E-01
   0.12801E+02   0.12079E-01
   0.12821E+02   0.12129E-01
   0.12841E+02   0.12180E-01
   0.12861E+02   0.12231E-01
   0.12881E+02   0.12281E-01
   0.12901E+02   0.12332E-01
   0.12921E+02   0.12383E-01
   0.12941E+02   0.12435E-01
   0.12961E+02   0.12486E-01
   0.12981E+02   0.12538E-01
   0.13001E+02   0.12590E-01
   0.13021E+02   0.12641E-01
   0.13041E+02   0.12693E-01
   0.13061E+02   0.12744E-01
   0.13081E+02   0.12796E-01
   0.13101E+02   0.12848E-01
   0.13121E+02   0.12900E-01
   0.13141E+02   0.12953E-01
   0.13161E+02   0.13005E-01
   0.13181E+02   0.13058E-01
   0.13201E+02   0.13111E-01
   0.13221E+02   0.13164E-01
   0.13241E+02   0.13216E-01
   0.13261E+02   0.13269E-01
   0.13281E+02   0.13322E-01
   0.13301E+02   0.13375E-01
   0.13321E+02   0.13428E-01
   0.13341E+02   0.13482E-01
   0.13361E+02   0.13536E-01
   0.13381E+02   0.13589E-01
   0.13401E+02   0.13643E-01
   0.13421E+02   0.13697E-01
   0.13441E+02   0.13751E-01
   0.13461E+02   0.13805E-01
   0.13481E+02   0.13859E-01
   0.13501E+02   0.13913E-01
   0.13521E+02   0.13968E-01
   0.13541E+02   0.14022E-01
   0.13561E+02   0.14077E-01
   0.13581E+02   0.14132E-01
   0.13601E+02   0.14187E-01
   0.13621E+02   0.14242E-01
   0.13641E+02   0.14297E-01
   0.13661E+02   0.14352E-01
   0.13681E+02   0.14407E-01
   0.13701E+02   0.14462E-01
   0.13721E+02   0.14518E-01
   0.13741E+02   0.14573E-01
   0.13761E+02   0.14629E-01
   0.13781E+02   0.14685E-01
   0.13801E+02   0.14741E-01
   0.13821E+02   0.14797E-01
   0.13841E+02   0.14853E-01
   0.13861E+02   0.14909E-01
   0.13881E+02   0.14965E-01
   0.13901E+02   0.15022E-01
   0.13921E+02   0.15078E-01
   0.13941E+02   0.15135E-01
   0.13961E+02   0.15192E-01
   0.13981E+02   0.15249E-01
   0.14001E+02   0.15306E-01
   0.14021E+02   0.15363E-01
   0.14041E+02   0.15420E-01
   0.14061E+02   0.15477E-01
   0.14081E+02   0.15534E-01
   0.14101E+02   0.15592E-01
   0.14121E+02   0.15649E-01
   0.14141E+02   0.15707E-01
   0.14161E+02   0.15765E-01
   0.14181E+02   0.15823E-01
   0.14201E+02   0.15881E-01
   0.14221E+02   0.15939E-01
   0.14241E+02   0.15997E-01
   0.14261E+02   0.16056E-01
   0.14281E+02   0.16114E-01
   0.14301E+02   0.16172E-01
   0.14321E+02   0.16231E-01
   0.14341E+02   0.16290E-01
   0.14361E+02   0.16349E-01
   0.14381E+02   0.16408E-01
   0.14401E+02   0.16467E-01
   0.14421E+02   0.16526E-01
   0.14441E+02   0.16585E-01
   0.14461E+02   0.16644E-01
   0.14481E+02   0.16704E-01
   0.14501E+02   0.16763E-01
   0.14521E+02   0.16823E-01
   0.14541E+02   0.16883E-01
   0.14561E+02   0.16943E-01
   0.14581E+02   0.17003E-01
   0.14601E+02   0.17063E-01
   0.14621E+02   0.17123E-01
   0.14641E+02   0.17183E-01
   0.14661E+02   0.17243E-01
   0.14681E+02   0.17304E-01
   0.14701E+02   0.17364E-01
   0.14721E+02   0.17425E-01
   0.14741E+02   0.17486E-01
   0.14761E+02   0.17547E-01
   0.14781E+02   0.17608E-01
   0.14801E+02   0.17669E-01
   0.14821E+02   0.17730E-01
   0.14841E+02   0.17791E-01
   0.14861E+02   0.17852E-01
   0.14881E+02   0.17914E-01
   0.14901E+02   0.17976E-01
   0.14921E+02   0.18037E-01
   0.14941E+02   0.18099E-01
   0.14961E+02   0.18161E-01
   0.14981E+02   0.18222E-01
   0.15001E+02   0.18284E-01
   0.15021E+02   0.18346E-01
   0.15041E+02   0.18409E-01
   0.15061E+02   0.18471E-01
   0.15081E+02   0.18534E-01
   0.15101E+02   0.18597E-01
   0.15121E+02   0.18659E-01
   0.15141E+02   0.18721E-01
   0.15161E+02   0.18784E-01
   0.15181E+02   0.18847E-01
   0.15201E+02   0.18910E-01
   0.15221E+02   0.18973E-01
   0.15241E+02   0.19037E-01
   0.15261E+02   0.19100E-01
   0.15281E+02   0.19163E-01
   0.15301E+02   0.19226E-01
   0.15321E+02   0.19290E-01
   0.15341E+02   0.19353E-01
   0.15361E+02   0.19417E-01
   0.15381E+02   0.19481E-01
   0.15401E+02   0.19545E-01
   0.15421E+02   0.19609E-01
   0.15441E+02   0.19674E-01
   0.15461E+02   0.19738E-01
   0.15481E+02   0.19802E-01
   0.15501E+02   0.19866E-01
   0.15521E+02   0.19930E-01
   0.15541E+02   0.19995E-01
   0.15561E+02   0.20060E-01
   0.15581E+02   0.20125E-01
   0.15601E+02   0.20190E-01
   0.15621E+02   0.20254E-01
   0.15641E+02   0.20319E-01
   0.15661E+02   0.20384E-01
   0.15681E+02   0.20449E-01
   0.15701E+02   0.20515E-01
   0.15721E+02   0.20580E-01
   0.15741E+02   0.20646E-01
   0.15761E+02   0.20711E-01
   0.15781E+02   0.20777E-01
   0.15801E+02   0.20842E-01
   0.15821E+02   0.20908E-01
   0.15841E+02   0.20974E-01
   0.15861E+02   0.21040E-01
   0.15881E+02   0.21106E-01
   0.15901E+02   0.21172E-01
   0.15921E+02   0.21239E-01
   0.15941E+02   0.21305E-01
   0.15961E+02   0.21371E-01
   0.15981E+02   0.21438E-01
   0.16001E+02   0.21504E-01
   0.16021E+02   0.21571E-01
   0.16041E+02   0.21638E-01
   0.16061E+02   0.21705E-01
   0.16081E+02   0.21772E-01
   0.16101E+02   0.21839E-01
   0.16121E+02   0.21906E-01
   0.16141E+02   0.21973E-01
   0.16161E+02   0.22040E-01
   0.16181E+02   0.22107E-01
   0.16201E+02   0.22175E-01
   0.16221E+02   0.22242E-01
   0.16241E+02   0.22310E-01
   0.16261E+02   0.22378E-01
   0.16281E+02   0.22445E-01
   0.16301E+02   0.22513E-01
   0.16321E+02   0.22581E-01
   0.16341E+02   0.22649E-01
   0.16361E+02   0.22717E-01
   0.16381E+02   0.22786E-01
   0.16401E+02   0.22854E-01
   0.16421E+02   0.22922E-01
   0.16441E+02   0.22990E-01
   0.16461E+02   0.23059E-01
   0.16481E+02   0.23127E-01
   0.16501E+02   0.23196E-01
   0.16521E+02   0.23265E-01
   0.16541E+02   0.23334E-01
   0.16561E+02   0.23403E-01
   0.16581E+02   0.23471E-01
   0.16601E+02   0.23540E-01
   0.16621E+02   0.23609E-01
   0.16641E+02   0.23679E-01
   0.16661E+02   0.23748E-01
   0.16681E+02   0.23818E-01
   0.16701E+02   0.23887E-01
   0.16721E+02   0.23957E-01
   0.16741E+02   0.24026E-01
   0.16761E+02   0.24096E-01
   0.16781E+02   0.24165E-01
   0.16801E+02   0.24235E-01
   0.16821E+02   0.24305E-01
   0.16841E+02   0.24375E-01
   0.16861E+02   0.24445E-01
   0.16881E+02   0.24515E-01
   0.16901E+02   0.24585E-01
   0.16921E+02   0.24655E-01
   0.16941E+02   0.24726E-01
   0.16961E+02   0.24796E-01
   0.16981E+02   0.24867E-01
   0.17001E+02   0.24938E-01
   0.17021E+02   0.25008E-01
   0.17041E+02   0.25079E-01
   0.17061E+02   0.25149E-01
   0.17081E+02   0.25220E-01
   0.17101E+02   0.25291E-01
   0.17121E+02   0.25362E-01
   0.17141E+02   0.25434E-01
   0.17161E+02   0.25505E-01
   0.17181E+02   0.25576E-01
   0.17201E+02   0.25647E-01
   0.17221E+02   0.25718E-01
   0.17241E+02   0.25790E-01
   0.17261E+02   0.25861E-01
   0.17281E+02   0.25933E-01
   0.17301E+02   0.26004E-01
   0.17321E+02   0.26076E-01
   0.17341E+02   0.26147E-01
   0.17361E+02   0.26219E-01
   0.17381E+02   0.26291E-01
   0.17401E+02   0.26363E-01
   0.17421E+02   0.26436E-01
   0.17441E+02   0.26508E-01
   0.17461E+02   0.26579E-01
   0.17481E+02   0.26652E-01
   0.17501E+02   0.26724E-01
   0.17521E+02   0.26796E-01
   0.17541E+02   0.26869E-01
   0.17561E+02   0.26941E-01
   0.17581E+02   0.27014E-01
   0.17601E+02   0.27086E-01
   0.17621E+02   0.27159E-01
   0.17641E+02   0.27231E-01
   0.17661E+02   0.27304E-01
   0.17681E+02   0.27377E-01
   0.17701E+02   0.27451E-01
   0.17721E+02   0.27523E-01
   0.17741E+02   0.27596E-01
   0.17761E+02   0.27669E-01
   0.17781E+02   0.27742E-01
   0.17801E+02   0.27816E-01
   0.17821E+02   0.27889E-01
   0.17841E+02   0.27963E-01
   0.17861E+02   0.28036E-01
   0.17881E+02   0.28109E-01
   0.17901E+02   0.28183E-01
   0.17921E+02   0.28256E-01
   0.17941E+02   0.28330E-01
   0.17961E+02   0.28404E-01
   0.17981E+02   0.28478E-01
   0.18001E+02   0.28551E-01
   0.18021E+02   0.28625E-01
   0.18041E+02   0.28699E-01
   0.18061E+02   0.28773E-01
   0.18081E+02   0.28847E-01
   0.18101E+02   0.28921E-01
   0.18121E+02   0.28995E-01
   0.18141E+02   0.29069E-01
   0.18161E+02   0.29143E-01
   0.18181E+02   0.29218E-01
   0.18201E+02   0.29292E-01
   0.18221E+02   0.29367E-01
   0.18241E+02   0.29442E-01
   0.18261E+02   0.29516E-01
   0.18281E+02   0.29590E-01
   0.18301E+02   0.29665E-01
   0.18321E+02   0.29740E-01
   0.18341E+02   0.29814E-01
   0.18361E+02   0.29889E-01
   0.18381E+02   0.29965E-01
   0.18401E+02   0.30039E-01
   0.18421E+02   0.30114E-01
   0.18441E+02   0.30189E-01
   0.18461E+02   0.30264E-01
   0.18481E+02   0.30339E-01
   0.18501E+02   0.30415E-01
   0.18521E+02   0.30490E-01
   0.18541E+02   0.30565E-01
   0.18561E+02   0.30640E-01
   0.18581E+02   0.30715E-01
   0.18601E+02   0.30791E-01
   0.18621E+02   0.30866E-01
   0.18641E+02   0.30942E-01
   0.18661E+02   0.31017E-01
   0.18681E+02   0.31092E-01
   0.18701E+02   0.31168E-01
   0.18721E+02   0.31244E-01
   0.18741E+02   0.31320E-01
   0.18761E+02   0.31396E-01
   0.18781E+02   0.31471E-01
   0.18801E+02   0.31547E-01
   0.18821E+02   0.31623E-01
   0.18841E+02   0.31699E-01
   0.18861E+02   0.31775E-01
   0.18881E+02   0.31851E-01
   0.18901E+02   0.31927E-01
   0.18921E+02   0.32003E-01
   0.18941E+02   0.32079E-01
   0.18961E+02   0.32155E-01
   0.18981E+02   0.32232E-01
   0.19001E+02   0.32308E-01
   0.19021E+02   0.32384E-01
   0.19041E+02   0.32460E-01
   0.19061E+02   0.32537E-01
   0.19081E+02   0.32613E-01
   0.19101E+02   0.32690E-01
   0.19121E+02   0.32766E-01
   0.19141E+02   0.32843E-01
   0.19161E+02   0.32919E-01
   0.19181E+02   0.32996E-01
   0.19201E+02   0.33072E-01
   0.19221E+02   0.33149E-01
   0.19241E+02   0.33226E-01
   0.19261E+02   0.33303E-01
   0.19281E+02   0.33379E-01
   0.19301E+02   0.33456E-01
   0.19321E+02   0.33533E-01
   0.19341E+02   0.33610E-01
   0.19361E+02   0.33687E-01
   0.19381E+02   0.33764E-01
   0.19401E+02   0.33841E-01
   0.19421E+02   0.33917E-01
   0.19441E+02   0.33995E-01
   0.19461E+02   0.34072E-01
   0.19481E+02   0.34149E-01
   0.19501E+02   0.34226E-01
   0.19521E+02   0.34303E-01
   0.19541E+02   0.34380E-01
   0.19561E+02   0.34457E-01
   0.19581E+02   0.34535E-01
   0.19601E+02   0.34612E-01
   0.19621E+02   0.34689E-01
   0.19641E+02   0.34767E-01
   0.19661E+02   0.34844E-01
   0.19681E+02   0.34922E-01
   0.19701E+02   0.34999E-01
   0.19721E+02   0.35076E-01
   0.19741E+02   0.35154E-01
   0.19761E+02   0.35231E-01
   0.19781E+02   0.35309E-01
   0.19801E+02   0.35386E-01
   0.19821E+02   0.35464E-01
   0.19841E+02   0.35541E-01
   0.19861E+02   0.35619E-01
   0.19881E+02   0.35696E-01
   0.19901E+02   0.35774E-01
   0.19921E+02   0.35852E-01
   0.19941E+02   0.35930E-01
   0.19961E+02   0.36007E-01
   0.19981E+02   0.36085E-01
   0.20001E+02   0.36163E-01
   0.20021E+02   0.36241E-01
   0.20041E+02   0.36319E-01
   0.20061E+02   0.36396E-01
   0.20081E+02   0.36474E-01
   0.20101E+02   0.36552E-01
   0.20121E+02   0.36630E-01
   0.20141E+02   0.36708E-01
   0.20161E+02   0.36786E-01
   0.20181E+02   0.36864E-01
   0.20201E+02   0.36941E-01
   0.20221E+02   0.37019E-01
   0.20241E+02   0.37098E-01
   0.20261E+02   0.37176E-01
   0.20281E+02   0.37254E-01
   0.20301E+02   0.37331E-01
   0.20321E+02   0.37409E-01
   0.20341E+02   0.37487E-01
   0.20361E+02   0.37566E-01
   0.20381E+02   0.37644E-01
   0.20401E+02   0.37722E-01
   0.20421E+02   0.37800E-01
   0.20441E+02   0.37878E-01
   0.20461E+02   0.37956E-01
   0.20481E+02   0.38035E-01
   0.20501E+02   0.38113E-01
   0.20521E+02   0.38191E-01
   0.20541E+02   0.38269E-01
   0.20561E+02   0.38347E-01
   0.20581E+02   0.38426E-01
   0.20601E+02   0.38504E-01
   0.20621E+02   0.38582E-01
   0.20641E+02   0.38660E-01
   0.20661E+02   0.38738E-01
   0.20681E+02   0.38817E-01
   0.20701E+02   0.38895E-01
   0.20721E+02   0.38973E-01
   0.20741E+02   0.39051E-01
   0.20761E+02   0.39130E-01
   0.20781E+02   0.39208E-01
   0.20801E+02   0.39287E-01
   0.20821E+02   0.39365E-01
   0.20841E+02   0.39443E-01
   0.20861E+02   0.39521E-01
   0.20881E+02   0.39599E-01
   0.20901E+02   0.39678E-01
   0.20921E+02   0.39756E-01
   0.20941E+02   0.39834E-01
   0.20961E+02   0.39913E-01
   0.20981E+02   0.39991E-01
   0.21001E+02   0.40070E-01
   0.21021E+02   0.40148E-01
   0.21041E+02   0.40226E-01
   0.21061E+02   0.40304E-01
   0.21081E+02   0.40382E-01
   0.21101E+02   0.40461E-01
   0.21121E+02   0.40539E-01
   0.21141E+02   0.40617E-01
   0.21161E+02   0.40695E-01
   0.21181E+02   0.40774E-01
   0.21201E+02   0.40852E-01
   0.21221E+02   0.40930E-01
   0.21241E+02   0.41009E-01
   0.21261E+02   0.41087E-01
   0.21281E+02   0.41165E-01
   0.21301E+02   0.41244E-01
   0.21321E+02   0.41322E-01
   0.21341E+02   0.41400E-01
   0.21361E+02   0.41478E-01
   0.21381E+02   0.41556E-01
   0.21401E+02   0.41635E-01
   0.21421E+02   0.41713E-01
   0.21441E+02   0.41791E-01
   0.21461E+02   0.41869E-01
   0.21481E+02   0.41947E-01
   0.21501E+02   0.42026E-01
   0.21521E+02   0.42104E-01
   0.21541E+02   0.42182E-01
   0.21561E+02   0.42260E-01
   0.21581E+02   0.42338E-01
   0.21601E+02   0.42417E-01
   0.21621E+02   0.42495E-01
   0.21641E+02   0.42573E-01
   0.21661E+02   0.42651E-01
   0.21681E+02   0.42729E-01
   0.21701E+02   0.42807E-01
   0.21721E+02   0.42885E-01
   0.21741E+02   0.42963E-01
   0.21761E+02   0.43041E-01
   0.21781E+02   0.43119E-01
   0.21801E+02   0.43197E-01
   0.21821E+02   0.43275E-01
   0.21841E+02   0.43353E-01
   0.21861E+02   0.43431E-01
   0.21881E+02   0.43509E-01
   0.21901E+02   0.43587E-01
   0.21921E+02   0.43664E-01
   0.21941E+02   0.43742E-01
   0.21961E+02   0.43820E-01
   0.21981E+02   0.43898E-01
   0.22001E+02   0.43976E-01
   0.22021E+02   0.44053E-01
   0.22041E+02   0.44131E-01
   0.22061E+02   0.44209E-01
   0.22081E+02   0.44287E-01
   0.22101E+02   0.44364E-01
   0.22121E+02   0.44442E-01
   0.22141E+02   0.44520E-01
   0.22161E+02   0.44597E-01
   0.22181E+02   0.44675E-01
   0.22201E+02   0.44752E-01
   0.22221E+02   0.44830E-01
   0.22241E+02   0.44907E-01
   0.22261E+02   0.44985E-01
   0.22281E+02   0.45062E-01
   0.22301E+02   0.45139E-01
   0.22321E+02   0.45217E-01
   0.22341E+02   0.45294E-01
   0.22361E+02   0.45371E-01
   0.22381E+02   0.45449E-01
   0.22401E+02   0.45526E-01
   0.22421E+02   0.45603E-01
   0.22441E+02   0.45680E-01
   0.22461E+02   0.45757E-01
   0.22481E+02   0.45834E-01
   0.22501E+02   0.45912E-01
   0.22521E+02   0.45989E-01
   0.22541E+02   0.46066E-01
   0.22561E+02   0.46143E-01
   0.22581E+02   0.46220E-01
   0.22601E+02   0.46297E-01
   0.22621E+02   0.46374E-01
   0.22641E+02   0.46450E-01
   0.22661E+02   0.46527E-01
   0.22681E+02   0.46604E-01
   0.22701E+02   0.46681E-01
   0.22721E+02   0.46757E-01
   0.22741E+02   0.46834E-01
   0.22761E+02   0.46911E-01
   0.22781E+02   0.46988E-01
   0.22801E+02   0.47064E-01
   0.22821E+02   0.47140E-01
   0.22841E+02   0.47217E-01
   0.22861E+02   0.47294E-01
   0.22881E+02   0.47370E-01
   0.22901E+02   0.47446E-01
   0.22921E+02   0.47522E-01
   0.22941E+02   0.47599E-01
   0.22961E+02   0.47675E-01
   0.22981E+02   0.47751E-01
   0.23001E+02   0.47827E-01
   0.23021E+02   0.47904E-01
   0.23041E+02   0.47979E-01
   0.23061E+02   0.48055E-01
   0.23081E+02   0.48131E-01
   0.23101E+02   0.48207E-01
   0.23121E+02   0.48284E-01
   0.23141E+02   0.48359E-01
   0.23161E+02   0.48435E-01
   0.23181E+02   0.48511E-01
   0.23201E+02   0.48587E-01
   0.23221E+02   0.48662E-01
   0.23241E+02   0.48738E-01
   0.23261E+02   0.48813E-01
   0.23281E+02   0.48889E-01
   0.23301E+02   0.48964E-01
   0.23321E+02   0.49040E-01
   0.23341E+02   0.49115E-01
   0.23361E+02   0.49191E-01
   0.23381E+02   0.49266E-01
   0.23401E+02   0.49341E-01
   0.23421E+02   0.49416E-01
   0.23441E+02   0.49491E-01
   0.23461E+02   0.49566E-01
   0.23481E+02   0.49641E-01
   0.23501E+02   0.49716E-01
   0.23521E+02   0.49791E-01
   0.23541E+02   0.49866E-01
   0.23561E+02   0.49940E-01
   0.23581E+02   0.50015E-01
   0.23601E+02   0.50090E-01
   0.23621E+02   0.50164E-01
   0.23641E+02   0.50239E-01
   0.23661E+02   0.50314E-01
   0.23681E+02   0.50388E-01
   0.23701E+02   0.50462E-01
   0.23721E+02   0.50536E-01
   0.23741E+02   0.50611E-01
   0.23761E+02   0.50684E-01
   0.23781E+02   0.50758E-01
   0.23801E+02   0.50832E-01
   0.23821E+02   0.50907E-01
   0.23841E+02   0.50980E-01
   0.23861E+02   0.51054E-01
   0.23881E+02   0.51128E-01
   0.23901E+02   0.51202E-01
   0.23921E+02   0.51275E-01
   0.23941E+02   0.51349E-01
   0.23961E+02   0.51422E-01
   0.23981E+02   0.51496E-01
   0.24001E+02   0.51569E-01
   0.24021E+02   0.51642E-01
   0.24041E+02   0.51716E-01
   0.24061E+02   0.51789E-01
   0.24081E+02   0.51862E-01
   0.24101E+02   0.51935E-01
   0.24121E+02   0.52008E-01
   0.24141E+02   0.52080E-01
   0.24161E+02   0.52153E-01
   0.24181E+02   0.52226E-01
   0.24201E+02   0.52299E-01
   0.24221E+02   0.52371E-01
   0.24241E+02   0.52444E-01
   0.24261E+02   0.52516E-01
   0.24281E+02   0.52588E-01
   0.24301E+02   0.52661E-01
   0.24321E+02   0.52733E-01
   0.24341E+02   0.52805E-01
   0.24361E+02   0.52877E-01
   0.24381E+02   0.52949E-01
   0.24401E+02   0.53021E-01
   0.24421E+02   0.53093E-01
   0.24441E+02   0.53165E-01
   0.24461E+02   0.53236E-01
   0.24481E+02   0.53308E-01
   0.24501E+02   0.53380E-01
   0.24521E+02   0.53451E-01
   0.24541E+02   0.53522E-01
   0.24561E+02   0.53594E-01
   0.24581E+02   0.53665E-01
   0.24601E+02   0.53736E-01
   0.24621E+02   0.53807E-01
   0.24641E+02   0.53878E-01
   0.24661E+02   0.53949E-01
   0.24681E+02   0.54020E-01
   0.24701E+02   0.54091E-01
   0.24721E+02   0.54161E-01
   0.24741E+02   0.54232E-01
   0.24761E+02   0.54302E-01
   0.24781E+02   0.54373E-01
   0.24801E+02   0.54443E-01
   0.24821E+02   0.54513E-01
   0.24841E+02   0.54584E-01
   0.24861E+02   0.54653E-01
   0.24881E+02   0.54723E-01
   0.24901E+02   0.54793E-01
   0.24921E+02   0.54863E-01
   0.24941E+02   0.54933E-01
   0.24961E+02   0.55002E-01
   0.24981E+02   0.55072E-01
   0.25001E+02   0.55141E-01
   0.25021E+02   0.55210E-01
   0.25041E+02   0.55280E-01
   0.25061E+02   0.55349E-01
   0.25081E+02   0.55418E-01
   0.25101E+02   0.55487E-01
   0.25121E+02   0.55556E-01
   0.25141E+02   0.55624E-01
   0.25161E+02   0.55693E-01
   0.25181E+02   0.55762E-01
   0.25201E+02   0.55830E-01
   0.25221E+02   0.55899E-01
   0.25241E+02   0.55967E-01
   0.25261E+02   0.56035E-01
   0.25281E+02   0.56103E-01
   0.25301E+02   0.56171E-01
   0.25321E+02   0.56239E-01
   0.25341E+02   0.56307E-01
   0.25361E+02   0.56375E-01
   0.25381E+02   0.56442E-01
   0.25401E+02   0.56510E-01
   0.25421E+02   0.56577E-01
   0.25441E+02   0.56644E-01
   0.25461E+02   0.56711E-01
   0.25481E+02   0.56779E-01
   0.25501E+02   0.56846E-01
   0.25521E+02   0.56912E-01
   0.25541E+02   0.56979E-01
   0.25561E+02   0.57046E-01
   0.25581E+02   0.57112E-01
   0.25601E+02   0.57179E-01
   0.25621E+02   0.57245E-01
   0.25641E+02   0.57311E-01
   0.25661E+02   0.57378E-01
   0.25681E+02   0.57444E-01
   0.25701E+02   0.57509E-01
   0.25721E+02   0.57575E-01
   0.25741E+02   0.57641E-01
   0.25761E+02   0.57706E-01
   0.25781E+02   0.57772E-01
   0.25801E+02   0.57837E-01
   0.25821E+02   0.57903E-01
   0.25841E+02   0.57968E-01
   0.25861E+02   0.58033E-01
   0.25881E+02   0.58098E-01
   0.25901E+02   0.58163E-01
   0.25921E+02   0.58227E-01
   0.25941E+02   0.58292E-01
   0.25961E+02   0.58356E-01
   0.25981E+02   0.58421E-01
   0.26001E+02   0.58485E-01
   0.26021E+02   0.58549E-01
   0.26041E+02   0.58613E-01
   0.26061E+02   0.58677E-01
   0.26081E+02   0.58741E-01
   0.26101E+02   0.58804E-01
   0.26121E+02   0.58868E-01
   0.26141E+02   0.58932E-01
   0.26161E+02   0.58995E-01
   0.26181E+02   0.59058E-01
   0.26201E+02   0.59121E-01
   0.26221E+02   0.59184E-01
   0.26241E+02   0.59247E-01
   0.26261E+02   0.59310E-01
   0.26281E+02   0.59373E-01
   0.26301E+02   0.59435E-01
   0.26321E+02   0.59497E-01
   0.26341E+02   0.59560E-01
   0.26361E+02   0.59622E-01
   0.26381E+02   0.59684E-01
   0.26401E+02   0.59746E-01
   0.26421E+02   0.59808E-01
   0.26441E+02   0.59869E-01
   0.26461E+02   0.59931E-01
   0.26481E+02   0.59992E-01
   0.26501E+02   0.60053E-01
   0.26521E+02   0.60115E-01
   0.26541E+02   0.60176E-01
   0.26561E+02   0.60236E-01
   0.26581E+02   0.60297E-01
   0.26601E+02   0.60358E-01
   0.26621E+02   0.60418E-01
   0.26641E+02   0.60479E-01
   0.26661E+02   0.60539E-01
   0.26681E+02   0.60599E-01
   0.26701E+02   0.60659E-01
   0.26721E+02   0.60719E-01
   0.26741E+02   0.60779E-01
   0.26761E+02   0.60838E-01
   0.26781E+02   0.60898E-01
   0.26801E+02   0.60957E-01
   0.26821E+02   0.61016E-01
   0.26841E+02   0.61076E-01
   0.26861E+02   0.61134E-01
   0.26881E+02   0.61193E-01
   0.26901E+02   0.61252E-01
   0.26921E+02   0.61310E-01
   0.26941E+02   0.61369E-01
   0.26961E+02   0.61427E-01
   0.26981E+02   0.61485E-01
   0.27001E+02   0.61543E-01
   0.27021E+02   0.61601E-01
   0.27041E+02   0.61659E-01
   0.27061E+02   0.61716E-01
   0.27081E+02   0.61774E-01
   0.27101E+02   0.61831E-01
   0.27121E+02   0.61888E-01
   0.27141E+02   0.61945E-01
   0.27161E+02   0.62002E-01
   0.27181E+02   0.62059E-01
   0.27201E+02   0.62115E-01
   0.27221E+02   0.62172E-01
   0.27241E+02   0.62228E-01
   0.27261E+02   0.62284E-01
   0.27281E+02   0.62340E-01
   0.27301E+02   0.62396E-01
   0.27321E+02   0.62452E-01
   0.27341E+02   0.62508E-01
   0.27361E+02   0.62563E-01
   0.27381E+02   0.62618E-01
   0.27401E+02   0.62673E-01
   0.27421E+02   0.62729E-01
   0.27441E+02   0.62784E-01
   0.27461E+02   0.62838E-01
   0.27481E+02   0.62893E-01
   0.27501E+02   0.62947E-01
   0.27521E+02   0.63002E-01
   0.27541E+02   0.63056E-01
   0.27561E+02   0.63110E-01
   0.27581E+02   0.63164E-01
   0.27601E+02   0.63217E-01
   0.27621E+02   0.63271E-01
   0.27641E+02   0.63324E-01
   0.27661E+02   0.63378E-01
   0.27681E+02   0.63431E-01
   0.27701E+02   0.63483E-01
   0.27721E+02   0.63536E-01
   0.27741E+02   0.63589E-01
   0.27761E+02   0.63642E-01
   0.27781E+02   0.63694E-01
   0.27801E+02   0.63746E-01
   0.27821E+02   0.63798E-01
   0.27841E+02   0.63850E-01
   0.27861E+02   0.63902E-01
   0.27881E+02   0.63953E-01
   0.27901E+02   0.64005E-01
   0.27921E+02   0.64056E-01
   0.27941E+02   0.64107E-01
   0.27961E+02   0.64158E-01
   0.27981E+02   0.64209E-01
   0.28001E+02   0.64259E-01
   0.28021E+02   0.64310E-01
   0.28041E+02   0.64360E-01
   0.28061E+02   0.64410E-01
   0.28081E+02   0.64460E-01
   0.28101E+02   0.64510E-01
   0.28121E+02   0.64560E-01
   0.28141E+02   0.64609E-01
   0.28161E+02   0.64658E-01
   0.28181E+02   0.64708E-01
   0.28201E+02   0.64757E-01
   0.28221E+02   0.64806E-01
   0.28241E+02   0.64854E-01
   0.28261E+02   0.64903E-01
   0.28281E+02   0.64951E-01
   0.28301E+02   0.64999E-01
   0.28321E+02   0.65047E-01
   0.28341E+02   0.65095E-01
   0.28361E+02   0.65143E-01
   0.28381E+02   0.65191E-01
   0.28401E+02   0.65238E-01
   0.28421E+02   0.65285E-01
   0.28441E+02   0.65332E-01
   0.28461E+02   0.65379E-01
   0.28481E+02   0.65426E-01
   0.28501E+02   0.65472E-01
   0.28521E+02   0.65519E-01
   0.28541E+02   0.65565E-01
   0.28561E+02   0.65611E-01
   0.28581E+02   0.65657E-01
   0.28601E+02   0.65703E-01
   0.28621E+02   0.65748E-01
   0.28641E+02   0.65793E-01
   0.28661E+02   0.65839E-01
   0.28681E+02   0.65884E-01
   0.28701E+02   0.65928E-01
   0.28721E+02   0.65973E-01
   0.28741E+02   0.66017E-01
   0.28761E+02   0.66062E-01
   0.28781E+02   0.66106E-01
   0.28801E+02   0.66150E-01
   0.28821E+02   0.66194E-01
   0.28841E+02   0.66237E-01
   0.28861E+02   0.66281E-01
   0.28881E+02   0.66324E-01
   0.28901E+02   0.66367E-01
   0.28921E+02   0.66410E-01
   0.28941E+02   0.66453E-01
   0.28961E+02   0.66495E-01
   0.28981E+02   0.66538E-01
   0.29001E+02   0.66580E-01
   0.29021E+02   0.66622E-01
   0.29041E+02   0.66664E-01
   0.29061E+02   0.66705E-01
   0.29081E+02   0.66747E-01
   0.29101E+02   0.66788E-01
   0.29121E+02   0.66829E-01
   0.29141E+02   0.66870E-01
   0.29161E+02   0.66911E-01
   0.29181E+02   0.66951E-01
   0.29201E+02   0.66992E-01
   0.29221E+02   0.67032E-01
   0.29241E+02   0.67072E-01
   0.29261E+02   0.67112E-01
   0.29281E+02   0.67152E-01
   0.29301E+02   0.67191E-01
   0.29321E+02   0.67230E-01
   0.29341E+02   0.67269E-01
   0.29361E+02   0.67308E-01
   0.29381E+02   0.67347E-01
   0.29401E+02   0.67385E-01
   0.29421E+02   0.67424E-01
   0.29441E+02   0.67462E-01
   0.29461E+02   0.67500E-01
   0.29481E+02   0.67538E-01
   0.29501E+02   0.67576E-01
   0.29521E+02   0.67613E-01
   0.29541E+02   0.67650E-01
   0.29561E+02   0.67687E-01
   0.29581E+02   0.67724E-01
   0.29601E+02   0.67761E-01
   0.29621E+02   0.67798E-01
   0.29641E+02   0.67834E-01
   0.29661E+02   0.67870E-01
   0.29681E+02   0.67906E-01
   0.29701E+02   0.67942E-01
   0.29721E+02   0.67977E-01
   0.29741E+02   0.68012E-01
   0.29761E+02   0.68048E-01
   0.29781E+02   0.68082E-01
   0.29801E+02   0.68117E-01
   0.29821E+02   0.68152E-01
   0.29841E+02   0.68186E-01
   0.29861E+02   0.68220E-01
   0.29881E+02   0.68254E-01
   0.29901E+02   0.68288E-01
   0.29921E+02   0.68322E-01
   0.29941E+02   0.68355E-01
   0.29961E+02   0.68388E-01
   0.29981E+02   0.68421E-01
   0.30001E+02   0.68454E-01
   0.30021E+02   0.68487E-01
   0.30041E+02   0.68519E-01
   0.30061E+02   0.68551E-01
   0.30081E+02   0.68583E-01
   0.30101E+02   0.68615E-01
   0.30121E+02   0.68647E-01
   0.30141E+02   0.68678E-01
   0.30161E+02   0.68709E-01
   0.30181E+02   0.68741E-01
   0.30201E+02   0.68771E-01
   0.30221E+02   0.68802E-01
   0.30241E+02   0.68832E-01
   0.30261E+02   0.68863E-01
   0.30281E+02   0.68893E-01
   0.30301E+02   0.68922E-01
   0.30321E+02   0.68952E-01
   0.30341E+02   0.68981E-01
   0.30361E+02   0.69011E-01
   0.30381E+02   0.69040E-01
   0.30401E+02   0.69069E-01
   0.30421E+02   0.69097E-01
   0.30441E+02   0.69126E-01
   0.30461E+02   0.69154E-01
   0.30481E+02   0.69182E-01
   0.30501E+02   0.69210E-01
   0.30521E+02   0.69237E-01
   0.30541E+02   0.69265E-01
   0.30561E+02   0.69292E-01
   0.30581E+02   0.69319E-01
   0.30601E+02   0.69346E-01
   0.30621E+02   0.69372E-01
   0.30641E+02   0.69399E-01
   0.30661E+02   0.69425E-01
   0.30681E+02   0.69451E-01
   0.30701E+02   0.69477E-01
   0.30721E+02   0.69502E-01
   0.30741E+02   0.69527E-01
   0.30761E+02   0.69552E-01
   0.30781E+02   0.69577E-01
   0.30801E+02   0.69602E-01
   0.30821E+02   0.69627E-01
   0.30841E+02   0.69651E-01
   0.30861E+02   0.69675E-01
   0.30881E+02   0.69699E-01
   0.30901E+02   0.69723E-01
   0.30921E+02   0.69746E-01
   0.30941E+02   0.69769E-01
   0.30961E+02   0.69792E-01
   0.30981E+02   0.69815E-01
   0.31001E+02   0.69838E-01
   0.31021E+02   0.69860E-01
   0.31041E+02   0.69882E-01
   0.31061E+02   0.69904E-01
   0.31081E+02   0.69926E-01
   0.31101E+02   0.69948E-01
   0.31121E+02   0.69969E-01
   0.31141E+02   0.69990E-01
   0.31161E+02   0.70011E-01
   0.31181E+02   0.70032E-01
   0.31201E+02   0.70052E-01
   0.31221E+02   0.70073E-01
   0.31241E+02   0.70093E-01
   0.31261E+02   0.70113E-01
   0.31281E+02   0.70132E-01
   0.31301E+02   0.70152E-01
   0.31321E+02   0.70171E-01
   0.31341E+02   0.70190E-01
   0.31361E+02   0.70209E-01
   0.31381E+02   0.70227E-01
   0.31401E+02   0.70246E-01
   0.31421E+02   0.70264E-01
   0.31441E+02   0.70282E-01
   0.31461E+02   0.70299E-01
   0.31481E+02   0.70317E-01
   0.31501E+02   0.70334E-01
   0.31521E+02   0.70351E-01
   0.31541E+02   0.70368E-01
   0.31561E+02   0.70385E-01
   0.31581E+02   0.70401E-01
   0.31601E+02   0.70417E-01
   0.31621E+02   0.70433E-01
   0.31641E+02   0.70449E-01
   0.31661E+02   0.70465E-01
   0.31681E+02   0.70480E-01
   0.31701E+02   0.70495E-01
   0.31721E+02   0.70510E-01
   0.31741E+02   0.70525E-01
   0.31761E+02   0.70539E-01
   0.31781E+02   0.70553E-01
   0.31801E+02   0.70567E-01
   0.31821E+02   0.70581E-01
   0.31841E+02   0.70595E-01
   0.31861E+02   0.70608E-01
   0.31881E+02   0.70621E-01
   0.31901E+02   0.70634E-01
   0.31921E+02   0.70647E-01
   0.31941E+02   0.70659E-01
   0.31961E+02   0.70672E-01
   0.31981E+02   0.70684E-01
   0.32001E+02   0.70696E-01
   0.32021E+02   0.70707E-01
   0.32041E+02   0.70719E-01
   0.32061E+02   0.70730E-01
   0.32081E+02   0.70741E-01
   0.32101E+02   0.70751E-01
   0.32121E+02   0.70762E-01
   0.32141E+02   0.70772E-01
   0.32161E+02   0.70782E-01
   0.32181E+02   0.70792E-01
   0.32201E+02   0.70802E-01
   0.32221E+02   0.70811E-01
   0.32241E+02   0.70821E-01
   0.32261E+02   0.70830E-01
   0.32281E+02   0.70838E-01
   0.32301E+02   0.70847E-01
   0.32321E+02   0.70855E-01
   0.32341E+02   0.70863E-01
   0.32361E+02   0.70871E-01
   0.32381E+02   0.70879E-01
   0.32401E+02   0.70887E-01
   0.32421E+02   0.70894E-01
   0.32441E+02   0.70901E-01
   0.32461E+02   0.70908E-01
   0.32481E+02   0.70914E-01
   0.32501E+02   0.70921E-01
   0.32521E+02   0.70927E-01
   0.32541E+02   0.70933E-01
   0.32561E+02   0.70939E-01
   0.32581E+02   0.70944E-01
   0.32601E+02   0.70949E-01
   0.32621E+02   0.70955E-01
   0.32641E+02   0.70959E-01
   0.32661E+02   0.70964E-01
   0.32681E+02   0.70969E-01
   0.32701E+02   0.70973E-01
   0.32721E+02   0.70977E-01
   0.32741E+02   0.70981E-01
   0.32761E+02   0.70984E-01
   0.32781E+02   0.70988E-01
   0.32801E+02   0.70991E-01
   0.32821E+02   0.70994E-01
   0.32841E+02   0.70997E-01
   0.32861E+02   0.70999E-01
   0.32881E+02   0.71002E-01
   0.32901E+02   0.71004E-01
   0.32921E+02   0.71006E-01
   0.32941E+02   0.71008E-01
   0.32961E+02   0.71009E-01
   0.32981E+02   0.71011E-01
   0.33001E+02   0.71012E-01
   0.33021E+02   0.71013E-01
   0.33041E+02   0.71014E-01
   0.33061E+02   0.71014E-01
   0.33081E+02   0.71015E-01
   0.33101E+02   0.71015E-01
   0.33121E+02   0.71015E-01
   0.33141E+02   0.71015E-01


   0.21000E-01   0.10118E-07
   0.41000E-01   0.10877E-07
   0.61000E-01   0.12887E-07
   0.81000E-01   0.16760E-07
   0.10100E+00   0.23105E-07
   0.12100E+00   0.32533E-07
   0.14100E+00   0.45655E-07
   0.16100E+00   0.63080E-07
   0.18100E+00   0.85421E-07
   0.20100E+00   0.11329E-06
   0.22100E+00   0.14729E-06
   0.24100E+00   0.18804E-06
   0.26100E+00   0.23614E-06
   0.28100E+00   0.29221E-06
   0.30100E+00   0.35686E-06
   0.32100E+00   0.43070E-06
   0.34100E+00   0.51433E-06
   0.36100E+00   0.60838E-06
   0.38100E+00   0.71344E-06
   0.40100E+00   0.83014E-06
   0.42100E+00   0.95908E-06
   0.44100E+00   0.11009E-05
   0.46100E+00   0.12561E-05
   0.48100E+00   0.14254E-05
   0.50100E+00   0.16094E-05
   0.52100E+00   0.18087E-05
   0.54100E+00   0.20239E-05
   0.56100E+00   0.22557E-05
   0.58100E+00   0.25045E-05
   0.60100E+00   0.27711E-05
   0.62100E+00   0.30560E-05
   0.64100E+00   0.33599E-05
   0.66100E+00   0.36833E-05
   0.68100E+00   0.40269E-05
   0.70100E+00   0.43914E-05
   0.72100E+00   0.47772E-05
   0.74100E+00   0.51850E-05
   0.76100E+00   0.56154E-05
   0.78100E+00   0.60691E-05
   0.80100E+00   0.65466E-05
   0.82100E+00   0.70486E-05
   0.84100E+00   0.75756E-05
   0.86100E+00   0.81283E-05
   0.88100E+00   0.87073E-05
   0.90100E+00   0.93131E-05
   0.92100E+00   0.99465E-05
   0.94100E+00   0.10608E-04
   0.96100E+00   0.11298E-04
   0.98100E+00   0.12018E-04
   0.10010E+01   0.12767E-04
   0.10210E+01   0.13547E-04
   0.10410E+01   0.14359E-04
   0.10610E+01   0.15201E-04
   0.10810E+01   0.16077E-04
   0.11010E+01   0.16985E-04
   0.11210E+01   0.17927E-04
   0.11410E+01   0.18903E-04
   0.11610E+01   0.19914E-04
   0.11810E+01   0.20961E-04
   0.12010E+01   0.22043E-04
   0.12210E+01   0.23163E-04
   0.12410E+01   0.24319E-04
   0.12610E+01   0.25513E-04
   0.12810E+01   0.26746E-04
   0.13010E+01   0.28018E-04
   0.13210E+01   0.29330E-04
   0.13410E+01   0.30682E-04
   0.13610E+01   0.32075E-04
   0.13810E+01   0.33509E-04
   0.14010E+01   0.34986E-04
   0.14210E+01   0.36505E-04
   0.14410E+01   0.38068E-04
   0.14610E+01   0.39675E-04
   0.14810E+01   0.41326E-04
   0.15010E+01   0.43023E-04
   0.15210E+01   0.44765E-04
   0.15410E+01   0.46554E-04
   0.15610E+01   0.48390E-04
   0.15810E+01   0.50273E-04
   0.16010E+01   0.52205E-04
   0.16210E+01   0.54186E-04
   0.16410E+01   0.56216E-04
   0.16610E+01   0.58296E-04
   0.16810E+01   0.60427E-04
   0.17010E+01   0.62609E-04
   0.17210E+01   0.64843E-04
   0.17410E+01   0.67130E-04
   0.17610E+01   0.69470E-04
   0.17810E+01   0.71863E-04
   0.18010E+01   0.74311E-04
   0.18210E+01   0.76814E-04
   0.18410E+01   0.79373E-04
   0.18610E+01   0.81987E-04
   0.18810E+01   0.84659E-04
   0.19010E+01   0.87388E-04
   0.19210E+01   0.90175E-04
   0.19410E+01   0.93020E-04
   0.19610E+01   0.95925E-04
   0.19810E+01   0.98890E-04
   0.20010E+01   0.10192E-03
   0.20210E+01   0.10498E-03
   0.20410E+01   0.10809E-03
   0.20610E+01   0.11127E-03
   0.20810E+01   0.11451E-03
   0.21010E+01   0.11782E-03
   0.21210E+01   0.12119E-03
   0.21410E+01   0.12462E-03
   0.21610E+01   0.12812E-03
   0.21810E+01   0.13168E-03
   0.22010E+01   0.13531E-03
   0.22210E+01   0.13900E-03
   0.22410E+01   0.14276E-03
   0.22610E+01   0.14659E-03
   0.22810E+01   0.15049E-03
   0.23010E+01   0.15446E-03
   0.23210E+01   0.15849E-03
   0.23410E+01   0.16260E-03
   0.23610E+01   0.16678E-03
   0.23810E+01   0.17103E-03
   0.24010E+01   0.17535E-03
   0.24210E+01   0.17974E-03
   0.24410E+01   0.18421E-03
   0.24610E+01   0.18875E-03
   0.24810E+01   0.19336E-03
   0.25010E+01   0.19805E-03
   0.25210E+01   0.20282E-03
   0.25410E+01   0.20766E-03
   0.25610E+01   0.21258E-03
   0.25810E+01   0.21757E-03
   0.26010E+01   0.22264E-03
   0.26210E+01   0.22780E-03
   0.26410E+01   0.23303E-03
   0.26610E+01   0.23834E-03
   0.26810E+01   0.24373E-03
   0.27010E+01   0.24921E-03
   0.27210E+01   0.25476E-03
   0.27410E+01   0.26040E-03
   0.27610E+01   0.26612E-03
   0.27810E+01   0.27192E-03
   0.28010E+01   0.27781E-03
   0.28210E+01   0.28378E-03
   0.28410E+01   0.28984E-03
   0.28610E+01   0.29598E-03
   0.28810E+01   0.30221E-03
   0.29010E+01   0.30852E-03
   0.29210E+01   0.31493E-03
   0.29410E+01   0.32142E-03
   0.29610E+01   0.32800E-03
   0.29810E+01   0.33467E-03
   0.30010E+01   0.34144E-03
   0.30210E+01   0.34829E-03
   0.30410E+01   0.35523E-03
   0.30610E+01   0.36227E-03
   0.30810E+01   0.36939E-03
   0.31010E+01   0.37661E-03
   0.31210E+01   0.38393E-03
   0.31410E+01   0.39134E-03
   0.31610E+01   0.39883E-03
   0.31810E+01   0.40636E-03
   0.32010E+01   0.41398E-03
   0.32210E+01   0.42169E-03
   0.32410E+01   0.42951E-03
   0.32610E+01   0.43742E-03
   0.32810E+01   0.44543E-03
   0.33010E+01   0.45353E-03
   0.33210E+01   0.46174E-03
   0.33410E+01   0.47004E-03
   0.33610E+01   0.47845E-03
   0.33810E+01   0.48695E-03
   0.34010E+01   0.49556E-03
   0.34210E+01   0.50427E-03
   0.34410E+01   0.51308E-03
   0.34610E+01   0.52199E-03
   0.34810E+01   0.53101E-03
   0.35010E+01   0.54013E-03
   0.35210E+01   0.54936E-03
   0.35410E+01   0.55869E-03
   0.35610E+01   0.56813E-03
   0.35810E+01   0.57767E-03
   0.36010E+01   0.58732E-03
   0.36210E+01   0.59708E-03
   0.36410E+01   0.60695E-03
   0.36610E+01   0.61693E-03
   0.36810E+01   0.62701E-03
   0.37010E+01   0.63721E-03
   0.37210E+01   0.64752E-03
   0.37410E+01   0.65794E-03
   0.37610E+01   0.66847E-03
   0.37810E+01   0.67911E-03
   0.38010E+01   0.68987E-03
   0.38210E+01   0.70074E-03
   0.38410E+01   0.71172E-03
   0.38610E+01   0.72282E-03
   0.38810E+01   0.73404E-03
   0.39010E+01   0.74537E-03
   0.39210E+01   0.75682E-03
   0.39410E+01   0.76839E-03
   0.39610E+01   0.78007E-03
   0.39810E+01   0.79187E-03
   0.40010E+01   0.80370E-03
   0.40210E+01   0.81562E-03
   0.40410E+01   0.82767E-03
   0.40610E+01   0.83983E-03
   0.40810E+01   0.85212E-03
   0.41010E+01   0.86452E-03
   0.41210E+01   0.87705E-03
   0.41410E+01   0.88970E-03
   0.41610E+01   0.90247E-03
   0.41810E+01   0.91537E-03
   0.42010E+01   0.92839E-03
   0.42210E+01   0.94153E-03
   0.42410E+01   0.95480E-03
   0.42610E+01   0.96819E-03
   0.42810E+01   0.98171E-03
   0.43010E+01   0.99536E-03
   0.43210E+01   0.10091E-02
   0.43410E+01   0.10230E-02
   0.43610E+01   0.10371E-02
   0.43810E+01   0.10512E-02
   0.44010E+01   0.10655E-02
   0.44210E+01   0.10800E-02
   0.44410E+01   0.10945E-02
   0.44610E+01   0.11092E-02
   0.44810E+01   0.11240E-02
   0.45010E+01   0.11390E-02
   0.45210E+01   0.11540E-02
   0.45410E+01   0.11693E-02
   0.45610E+01   0.11846E-02
   0.45810E+01   0.12001E-02
   0.46010E+01   0.12157E-02
   0.46210E+01   0.12315E-02
   0.46410E+01   0.12474E-02
   0.46610E+01   0.12634E-02
   0.46810E+01   0.12796E-02
   0.47010E+01   0.12957E-02
   0.47210E+01   0.13120E-02
   0.47410E+01   0.13284E-02
   0.47610E+01   0.13450E-02
   0.47810E+01   0.13617E-02
   0.48010E+01   0.13786E-02
   0.48210E+01   0.13956E-02
   0.48410E+01   0.14127E-02
   0.48610E+01   0.14300E-02
   0.48810E+01   0.14474E-02
   0.49010E+01   0.14649E-02
   0.49210E+01   0.14826E-02
   0.49410E+01   0.15005E-02
   0.49610E+01   0.15185E-02
   0.49810E+01   0.15366E-02
   0.50010E+01   0.15549E-02
   0.50210E+01   0.15733E-02
   0.50410E+01   0.15919E-02
   0.50610E+01   0.16106E-02
   0.50810E+01   0.16295E-02
   0.51010E+01   0.16486E-02
   0.51210E+01   0.16677E-02
   0.51410E+01   0.16871E-02
   0.51610E+01   0.17065E-02
   0.51810E+01   0.17262E-02
   0.52010E+01   0.17459E-02
   0.52210E+01   0.17659E-02
   0.52410E+01   0.17860E-02
   0.52610E+01   0.18062E-02
   0.52810E+01   0.18264E-02
   0.53010E+01   0.18468E-02
   0.53210E+01   0.18673E-02
   0.53410E+01   0.18879E-02
   0.53610E+01   0.19088E-02
   0.53810E+01   0.19297E-02
   0.54010E+01   0.19509E-02
   0.54210E+01   0.19722E-02
   0.54410E+01   0.19936E-02
   0.54610E+01   0.20152E-02
   0.54810E+01   0.20370E-02
   0.55010E+01   0.20589E-02
   0.55210E+01   0.20810E-02
   0.55410E+01   0.21032E-02
   0.55610E+01   0.21256E-02
   0.55810E+01   0.21482E-02
   0.56010E+01   0.21709E-02
   0.56210E+01   0.21938E-02
   0.56410E+01   0.22168E-02
   0.56610E+01   0.22400E-02
   0.56810E+01   0.22634E-02
   0.57010E+01   0.22870E-02
   0.57210E+01   0.23107E-02
   0.57410E+01   0.23345E-02
   0.57610E+01   0.23586E-02
   0.57810E+01   0.23828E-02
   0.58010E+01   0.24071E-02
   0.58210E+01   0.24315E-02
   0.58410E+01   0.24559E-02
   0.58610E+01   0.24806E-02
   0.58810E+01   0.25054E-02
   0.59010E+01   0.25304E-02
   0.59210E+01   0.25555E-02
   0.59410E+01   0.25809E-02
   0.59610E+01   0.26064E-02
   0.59810E+01   0.26320E-02
   0.60010E+01   0.26579E-02
   0.60210E+01   0.26839E-02
   0.60410E+01   0.27101E-02
   0.60610E+01   0.27364E-02
   0.60810E+01   0.27630E-02
   0.61010E+01   0.27897E-02
   0.61210E+01   0.28166E-02
   0.61410E+01   0.28436E-02
   0.61610E+01   0.28709E-02
   0.61810E+01   0.28983E-02
   0.62010E+01   0.29259E-02
   0.62210E+01   0.29537E-02
   0.62410E+01   0.29816E-02
   0.62610E+01   0.30097E-02
   0.62810E+01   0.30381E-02
   0.63010E+01   0.30663E-02
   0.63210E+01   0.30947E-02
   0.63410E+01   0.31233E-02
   0.63610E+01   0.31521E-02
   0.63810E+01   0.31810E-02
   0.64010E+01   0.32101E-02
   0.64210E+01   0.32394E-02
   0.64410E+01   0.32689E-02
   0.64610E+01   0.32986E-02
   0.64810E+01   0.33284E-02
   0.65010E+01   0.33585E-02
   0.65210E+01   0.33887E-02
   0.65410E+01   0.34191E-02
   0.65610E+01   0.34497E-02
   0.65810E+01   0.34805E-02
   0.66010E+01   0.35115E-02
   0.66210E+01   0.35426E-02
   0.66410E+01   0.35740E-02
   0.66610E+01   0.36055E-02
   0.66810E+01   0.36373E-02
   0.67010E+01   0.36692E-02
   0.67210E+01   0.37013E-02
   0.67410E+01   0.37333E-02
   0.67610E+01   0.37655E-02
   0.67810E+01   0.37979E-02
   0.68010E+01   0.38305E-02
   0.68210E+01   0.38632E-02
   0.68410E+01   0.38962E-02
   0.68610E+01   0.39293E-02
   0.68810E+01   0.39626E-02
   0.69010E+01   0.39962E-02
   0.69210E+01   0.40299E-02
   0.69410E+01   0.40638E-02
   0.69610E+01   0.40979E-02
   0.69810E+01   0.41322E-02
   0.70010E+01   0.41668E-02
   0.70210E+01   0.42015E-02
   0.70410E+01   0.42364E-02
   0.70610E+01   0.42715E-02
   0.70810E+01   0.43068E-02
   0.71010E+01   0.43423E-02
   0.71210E+01   0.43780E-02
   0.71410E+01   0.44139E-02
   0.71610E+01   0.44497E-02
   0.71810E+01   0.44857E-02
   0.72010E+01   0.45218E-02
   0.72210E+01   0.45582E-02
   0.72410E+01   0.45948E-02
   0.72610E+01   0.46315E-02
   0.72810E+01   0.46685E-02
   0.73010E+01   0.47057E-02
   0.73210E+01   0.47431E-02
   0.73410E+01   0.47806E-02
   0.73610E+01   0.48184E-02
   0.73810E+01   0.48564E-02
   0.74010E+01   0.48946E-02
   0.74210E+01   0.49330E-02
   0.74410E+01   0.49716E-02
   0.74610E+01   0.50105E-02
   0.74810E+01   0.50495E-02
   0.75010E+01   0.50887E-02
   0.75210E+01   0.51282E-02
   0.75410E+01   0.51678E-02
   0.75610E+01   0.52074E-02
   0.75810E+01   0.52471E-02
   0.76010E+01   0.52870E-02
   0.76210E+01   0.53271E-02
   0.76410E+01   0.53674E-02
   0.76610E+01   0.54080E-02
   0.76810E+01   0.54487E-02
   0.77010E+01   0.54897E-02
   0.77210E+01   0.55309E-02
   0.77410E+01   0.55723E-02
   0.77610E+01   0.56139E-02
   0.77810E+01   0.56557E-02
   0.78010E+01   0.56977E-02
   0.78210E+01   0.57400E-02
   0.78410E+01   0.57825E-02
   0.78610E+01   0.58251E-02
   0.78810E+01   0.58681E-02
   0.79010E+01   0.59112E-02
   0.79210E+01   0.59544E-02
   0.79410E+01   0.59976E-02
   0.79610E+01   0.60409E-02
   0.79810E+01   0.60845E-02
   0.80010E+01   0.61283E-02
   0.80210E+01   0.61723E-02
   0.80410E+01   0.62166E-02
   0.80610E+01   0.62610E-02
   0.80810E+01   0.63057E-02
   0.81010E+01   0.63506E-02
   0.81210E+01   0.63957E-02
   0.81410E+01   0.64411E-02
   0.81610E+01   0.64866E-02
   0.81810E+01   0.65324E-02
   0.82010E+01   0.65784E-02
   0.82210E+01   0.66247E-02
   0.82410E+01   0.66711E-02
   0.82610E+01   0.67178E-02
   0.82810E+01   0.67647E-02
   0.83010E+01   0.68114E-02
   0.83210E+01   0.68583E-02
   0.83410E+01   0.69054E-02
   0.83610E+01   0.69528E-02
   0.83810E+01   0.70004E-02
   0.84010E+01   0.70482E-02
   0.84210E+01   0.70963E-02
   0.84410E+01   0.71445E-02
   0.84610E+01   0.71931E-02
   0.84810E+01   0.72418E-02
   0.85010E+01   0.72908E-02
   0.85210E+01   0.73400E-02
   0.85410E+01   0.73894E-02
   0.85610E+01   0.74391E-02
   0.85810E+01   0.74890E-02
   0.86010E+01   0.75391E-02
   0.86210E+01   0.75891E-02
   0.86410E+01   0.76392E-02
   0.86610E+01   0.76895E-02
   0.86810E+01   0.77401E-02
   0.87010E+01   0.77909E-02
   0.87210E+01   0.78419E-02
   0.87410E+01   0.78932E-02
   0.87610E+01   0.79447E-02
   0.87810E+01   0.79965E-02
   0.88010E+01   0.80485E-02
   0.88210E+01   0.81007E-02
   0.88410E+01   0.81531E-02
   0.88610E+01   0.82058E-02
   0.88810E+01   0.82588E-02
   0.89010E+01   0.83119E-02
   0.89210E+01   0.83654E-02
   0.89410E+01   0.84189E-02
   0.89610E+01   0.84723E-02
   0.89810E+01   0.85259E-02
   0.90010E+01   0.85798E-02
   0.90210E+01   0.86339E-02
   0.90410E+01   0.86882E-02
   0.90610E+01   0.87428E-02
   0.90810E+01   0.87976E-02
   0.91010E+01   0.88526E-02
   0.91210E+01   0.89079E-02
   0.91410E+01   0.89635E-02
   0.91610E+01   0.90193E-02
   0.91810E+01   0.90753E-02
   0.92010E+01   0.91316E-02
   0.92210E+01   0.91881E-02
   0.92410E+01   0.92448E-02
   0.92610E+01   0.93014E-02
   0.92810E+01   0.93581E-02
   0.93010E+01   0.94151E-02
   0.93210E+01   0.94722E-02
   0.93410E+01   0.95297E-02
   0.93610E+01   0.95874E-02
   0.93810E+01   0.96453E-02
   0.94010E+01   0.97035E-02
   0.94210E+01   0.97619E-02
   0.94410E+01   0.98206E-02
   0.94610E+01   0.98795E-02
   0.94810E+01   0.99387E-02
   0.95010E+01   0.99981E-02
   0.95210E+01   0.10058E-01
   0.95410E+01   0.10118E-01
   0.95610E+01   0.10177E-01
   0.95810E+01   0.10237E-01
   0.96010E+01   0.10297E-01
   0.96210E+01   0.10358E-01
   0.96410E+01   0.10418E-01
   0.96610E+01   0.10479E-01
   0.96810E+01   0.10540E-01
   0.97010E+01   0.10602E-01
   0.97210E+01   0.10663E-01
   0.97410E+01   0.10725E-01
   0.97610E+01   0.10787E-01
   0.97810E+01   0.10850E-01
   0.98010E+01   0.10912E-01
   0.98210E+01   0.10975E-01
   0.98410E+01   0.11038E-01
   0.98610E+01   0.11101E-01
   0.98810E+01   0.11164E-01
   0.99010E+01   0.11227E-01
   0.99210E+01   0.11291E-01
   0.99410E+01   0.11355E-01
   0.99610E+01   0.11419E-01
   0.99810E+01   0.11483E-01
   0.10001E+02   0.11548E-01
   0.10021E+02   0.11613E-01
   0.10041E+02   0.11678E-01
   0.10061E+02   0.11743E-01
   0.10081E+02   0.11809E-01
   0.10101E+02   0.11875E-01
   0.10121E+02   0.11941E-01
   0.10141E+02   0.12007E-01
   0.10161E+02   0.12073E-01
   0.10181E+02   0.12139E-01
   0.10201E+02   0.12205E-01
   0.10221E+02   0.12272E-01
   0.10241E+02   0.12339E-01
   0.10261E+02   0.12407E-01
   0.10281E+02   0.12474E-01
   0.10301E+02   0.12542E-01
   0.10321E+02   0.12610E-01
   0.10341E+02   0.12679E-01
   0.10361E+02   0.12747E-01
   0.10381E+02   0.12816E-01
   0.10401E+02   0.12885E-01
   0.10421E+02   0.12954E-01
   0.10441E+02   0.13023E-01
   0.10461E+02   0.13093E-01
   0.10481E+02   0.13162E-01
   0.10501E+02   0.13232E-01
   0.10521E+02   0.13302E-01
   0.10541E+02   0.13372E-01
   0.10561E+02   0.13443E-01
   0.10581E+02   0.13514E-01
   0.10601E+02   0.13585E-01
   0.10621E+02   0.13657E-01
   0.10641E+02   0.13728E-01
   0.10661E+02   0.13800E-01
   0.10681E+02   0.13872E-01
   0.10701E+02   0.13944E-01
   0.10721E+02   0.14016E-01
   0.10741E+02   0.14088E-01
   0.10761E+02   0.14161E-01
   0.10781E+02   0.14234E-01
   0.10801E+02   0.14307E-01
   0.10821E+02   0.14380E-01
   0.10841E+02   0.14454E-01
   0.10861E+02   0.14528E-01
   0.10881E+02   0.14602E-01
   0.10901E+02   0.14677E-01
   0.10921E+02   0.14752E-01
   0.10941E+02   0.14826E-01
   0.10961E+02   0.14901E-01
   0.10981E+02   0.14975E-01
   0.11001E+02   0.15051E-01
   0.11021E+02   0.15126E-01
   0.11041E+02   0.15202E-01
   0.11061E+02   0.15278E-01
   0.11081E+02   0.15354E-01
   0.11101E+02   0.15431E-01
   0.11121E+02   0.15508E-01
   0.11141E+02   0.15585E-01
   0.11161E+02   0.15662E-01
   0.11181E+02   0.15739E-01
   0.11201E+02   0.15816E-01
   0.11221E+02   0.15894E-01
   0.11241E+02   0.15972E-01
   0.11261E+02   0.16050E-01
   0.11281E+02   0.16128E-01
   0.11301E+02   0.16206E-01
   0.11321E+02   0.16285E-01
   0.11341E+02   0.16364E-01
   0.11361E+02   0.16444E-01
   0.11381E+02   0.16524E-01
   0.11401E+02   0.16604E-01
   0.11421E+02   0.16683E-01
   0.11441E+02   0.16763E-01
   0.11461E+02   0.16843E-01
   0.11481E+02   0.16923E-01
   0.11501E+02   0.17004E-01
   0.11521E+02   0.17085E-01
   0.11541E+02   0.17166E-01
   0.11561E+02   0.17247E-01
   0.11581E+02   0.17329E-01
   0.11601E+02   0.17411E-01
   0.11621E+02   0.17494E-01
   0.11641E+02   0.17576E-01
   0.11661E+02   0.17658E-01
   0.11681E+02   0.17741E-01
   0.11701E+02   0.17823E-01
   0.11721E+02   0.17906E-01
   0.11741E+02   0.17989E-01
   0.11761E+02   0.18073E-01
   0.11781E+02   0.18157E-01
   0.11801E+02   0.18241E-01
   0.11821E+02   0.18325E-01
   0.11841E+02   0.18410E-01
   0.11861E+02   0.18495E-01
   0.11881E+02   0.18580E-01
   0.11901E+02   0.18664E-01
   0.11921E+02   0.18749E-01
   0.11941E+02   0.18834E-01
   0.11961E+02   0.18920E-01
   0.11981E+02   0.19006E-01
   0.12001E+02   0.19092E-01
   0.12021E+02   0.19178E-01
   0.12041E+02   0.19265E-01
   0.12061E+02   0.19352E-01
   0.12081E+02   0.19439E-01
   0.12101E+02   0.19527E-01
   0.12121E+02   0.19614E-01
   0.12141E+02   0.19701E-01
   0.12161E+02   0.19789E-01
   0.12181E+02   0.19876E-01
   0.12201E+02   0.19964E-01
   0.12221E+02   0.20053E-01
   0.12241E+02   0.20142E-01
   0.12261E+02   0.20231E-01
   0.12281E+02   0.20320E-01
   0.12301E+02   0.20409E-01
   0.12321E+02   0.20499E-01
   0.12341E+02   0.20589E-01
   0.12361E+02   0.20678E-01
   0.12381E+02   0.20768E-01
   0.12401E+02   0.20858E-01
   0.12421E+02   0.20949E-01
   0.12441E+02   0.21040E-01
   0.12461E+02   0.21131E-01
   0.12481E+02   0.21222E-01
   0.12501E+02   0.21314E-01
   0.12521E+02   0.21405E-01
   0.12541E+02   0.21498E-01
   0.12561E+02   0.21589E-01
   0.12581E+02   0.21681E-01
   0.12601E+02   0.21774E-01
   0.12621E+02   0.21866E-01
   0.12641E+02   0.21959E-01
   0.12661E+02   0.22052E-01
   0.12681E+02   0.22145E-01
   0.12701E+02   0.22239E-01
   0.12721E+02   0.22333E-01
   0.12741E+02   0.22427E-01
   0.12761E+02   0.22522E-01
   0.12781E+02   0.22615E-01
   0.12801E+02   0.22710E-01
   0.12821E+02   0.22804E-01
   0.12841E+02   0.22899E-01
   0.12861E+02   0.22994E-01
   0.12881E+02   0.23090E-01
   0.12901E+02   0.23185E-01
   0.12921E+02   0.23281E-01
   0.12941E+02   0.23378E-01
   0.12961E+02   0.23474E-01
   0.12981E+02   0.23570E-01
   0.13001E+02   0.23667E-01
   0.13021E+02   0.23763E-01
   0.13041E+02   0.23860E-01
   0.13061E+02   0.23957E-01
   0.13081E+02   0.24055E-01
   0.13101E+02   0.24152E-01
   0.13121E+02   0.24250E-01
   0.13141E+02   0.24349E-01
   0.13161E+02   0.24447E-01
   0.13181E+02   0.24546E-01
   0.13201E+02   0.24644E-01
   0.13221E+02   0.24742E-01
   0.13241E+02   0.24841E-01
   0.13261E+02   0.24940E-01
   0.13281E+02   0.25040E-01
   0.13301E+02   0.25140E-01
   0.13321E+02   0.25240E-01
   0.13341E+02   0.25340E-01
   0.13361E+02   0.25441E-01
   0.13381E+02   0.25541E-01
   0.13401E+02   0.25641E-01
   0.13421E+02   0.25742E-01
   0.13441E+02   0.25843E-01
   0.13461E+02   0.25944E-01
   0.13481E+02   0.26046E-01
   0.13501E+02   0.26148E-01
   0.13521E+02   0.26250E-01
   0.13541E+02   0.26352E-01
   0.13561E+02   0.26455E-01
   0.13581E+02   0.26557E-01
   0.13601E+02   0.26659E-01
   0.13621E+02   0.26762E-01
   0.13641E+02   0.26865E-01
   0.13661E+02   0.26968E-01
   0.13681E+02   0.27072E-01
   0.13701E+02   0.27176E-01
   0.13721E+02   0.27280E-01
   0.13741E+02   0.27384E-01
   0.13761E+02   0.27489E-01
   0.13781E+02   0.27593E-01
   0.13801E+02   0.27697E-01
   0.13821E+02   0.27802E-01
   0.13841E+02   0.27907E-01
   0.13861E+02   0.28012E-01
   0.13881E+02   0.28118E-01
   0.13901E+02   0.28223E-01
   0.13921E+02   0.28330E-01
   0.13941E+02   0.28436E-01
   0.13961E+02   0.28542E-01
   0.13981E+02   0.28648E-01
   0.14001E+02   0.28754E-01
   0.14021E+02   0.28861E-01
   0.14041E+02   0.28968E-01
   0.14061E+02   0.29075E-01
   0.14081E+02   0.29183E-01
   0.14101E+02   0.29291E-01
   0.14121E+02   0.29399E-01
   0.14141E+02   0.29507E-01
   0.14161E+02   0.29615E-01
   0.14181E+02   0.29723E-01
   0.14201E+02   0.29832E-01
   0.14221E+02   0.29940E-01
   0.14241E+02   0.30049E-01
   0.14261E+02   0.30159E-01
   0.14281E+02   0.30268E-01
   0.14301E+02   0.30378E-01
   0.14321E+02   0.30488E-01
   0.14341E+02   0.30598E-01
   0.14361E+02   0.30707E-01
   0.14381E+02   0.30817E-01
   0.14401E+02   0.30928E-01
   0.14421E+02   0.31038E-01
   0.14441E+02   0.31149E-01
   0.14461E+02   0.31261E-01
   0.14481E+02   0.31372E-01
   0.14501E+02   0.31484E-01
   0.14521E+02   0.31595E-01
   0.14541E+02   0.31707E-01
   0.14561E+02   0.31818E-01
   0.14581E+02   0.31930E-01
   0.14601E+02   0.32043E-01
   0.14621E+02   0.32155E-01
   0.14641E+02   0.32268E-01
   0.14661E+02   0.32382E-01
   0.14681E+02   0.32495E-01
   0.14701E+02   0.32608E-01
   0.14721E+02   0.32721E-01
   0.14741E+02   0.32835E-01
   0.14761E+02   0.32948E-01
   0.14781E+02   0.33062E-01
   0.14801E+02   0.33177E-01
   0.14821E+02   0.33291E-01
   0.14841E+02   0.33406E-01
   0.14861E+02   0.33521E-01
   0.14881E+02   0.33635E-01
   0.14901E+02   0.33750E-01
   0.14921E+02   0.33865E-01
   0.14941E+02   0.33980E-01
   0.14961E+02   0.34096E-01
   0.14981E+02   0.34212E-01
   0.15001E+02   0.34328E-01
   0.15021E+02   0.34445E-01
   0.15041E+02   0.34561E-01
   0.15061E+02   0.34677E-01
   0.15081E+02   0.34793E-01
   0.15101E+02   0.34910E-01
   0.15121E+02   0.35027E-01
   0.15141E+02   0.35145E-01
   0.15161E+02   0.35262E-01
   0.15181E+02   0.35380E-01
   0.15201E+02   0.35498E-01
   0.15221E+02   0.35615E-01
   0.15241E+02   0.35733E-01
   0.15261E+02   0.35851E-01
   0.15281E+02   0.35969E-01
   0.15301E+02   0.36088E-01
   0.15321E+02   0.36207E-01
   0.15341E+02   0.36326E-01
   0.15361E+02   0.36446E-01
   0.15381E+02   0.36565E-01
   0.15401E+02   0.36684E-01
   0.15421E+02   0.36803E-01
   0.15441E+02   0.36923E-01
   0.15461E+02   0.37043E-01
   0.15481E+02   0.37163E-01
   0.15501E+02   0.37284E-01
   0.15521E+02   0.37405E-01
   0.15541E+02   0.37525E-01
   0.15561E+02   0.37645E-01
   0.15581E+02   0.37766E-01
   0.15601E+02   0.37887E-01
   0.15621E+02   0.38008E-01
   0.15641E+02   0.38130E-01
   0.15661E+02   0.38252E-01
   0.15681E+02   0.38374E-01
   0.15701E+02   0.38496E-01
   0.15721E+02   0.38617E-01
   0.15741E+02   0.38739E-01
   0.15761E+02   0.38862E-01
   0.15781E+02   0.38984E-01
   0.15801E+02   0.39107E-01
   0.15821E+02   0.39231E-01
   0.15841E+02   0.39354E-01
   0.15861E+02   0.39477E-01
   0.15881E+02   0.39600E-01
   0.15901E+02   0.39723E-01
   0.15921E+02   0.39847E-01
   0.15941E+02   0.39971E-01
   0.15961E+02   0.40095E-01
   0.15981E+02   0.40219E-01
   0.16001E+02   0.40344E-01
   0.16021E+02   0.40468E-01
   0.16041E+02   0.40592E-01
   0.16061E+02   0.40717E-01
   0.16081E+02   0.40842E-01
   0.16101E+02   0.40967E-01
   0.16121E+02   0.41093E-01
   0.16141E+02   0.41219E-01
   0.16161E+02   0.41344E-01
   0.16181E+02   0.41469E-01
   0.16201E+02   0.41595E-01
   0.16221E+02   0.41721E-01
   0.16241E+02   0.41847E-01
   0.16261E+02   0.41973E-01
   0.16281E+02   0.42100E-01
   0.16301E+02   0.42227E-01
   0.16321E+02   0.42354E-01
   0.16341E+02   0.42480E-01
   0.16361E+02   0.42607E-01
   0.16381E+02   0.42734E-01
   0.16401E+02   0.42862E-01
   0.16421E+02   0.42989E-01
   0.16441E+02   0.43117E-01
   0.16461E+02   0.43246E-01
   0.16481E+02   0.43373E-01
   0.16501E+02   0.43501E-01
   0.16521E+02   0.43629E-01
   0.16541E+02   0.43757E-01
   0.16561E+02   0.43886E-01
   0.16581E+02   0.44015E-01
   0.16601E+02   0.44144E-01
   0.16621E+02   0.44273E-01
   0.16641E+02   0.44401E-01
   0.16661E+02   0.44530E-01
   0.16681E+02   0.44660E-01
   0.16701E+02   0.44789E-01
   0.16721E+02   0.44919E-01
   0.16741E+02   0.45049E-01
   0.16761E+02   0.45179E-01
   0.16781E+02   0.45308E-01
   0.16801E+02   0.45438E-01
   0.16821E+02   0.45569E-01
   0.16841E+02   0.45699E-01
   0.16861E+02   0.45830E-01
   0.16881E+02   0.45961E-01
   0.16901E+02   0.46092E-01
   0.16921E+02   0.46223E-01
   0.16941E+02   0.46354E-01
   0.16961E+02   0.46485E-01
   0.16981E+02   0.46616E-01
   0.17001E+02   0.46748E-01
   0.17021E+02   0.46880E-01
   0.17041E+02   0.47012E-01
   0.17061E+02   0.47144E-01
   0.17081E+02   0.47275E-01
   0.17101E+02   0.47407E-01
   0.17121E+02   0.47540E-01
   0.17141E+02   0.47672E-01
   0.17161E+02   0.47805E-01
   0.17181E+02   0.47938E-01
   0.17201E+02   0.48071E-01
   0.17221E+02   0.48203E-01
   0.17241E+02   0.48336E-01
   0.17261E+02   0.48469E-01
   0.17281E+02   0.48603E-01
   0.17301E+02   0.48737E-01
   0.17321E+02   0.48871E-01
   0.17341E+02   0.49004E-01
   0.17361E+02   0.49137E-01
   0.17381E+02   0.49271E-01
   0.17401E+02   0.49405E-01
   0.17421E+02   0.49539E-01
   0.17441E+02   0.49674E-01
   0.17461E+02   0.49808E-01
   0.17481E+02   0.49942E-01
   0.17501E+02   0.50076E-01
   0.17521E+02   0.50211E-01
   0.17541E+02   0.50346E-01
   0.17561E+02   0.50481E-01
   0.17581E+02   0.50616E-01
   0.17601E+02   0.50751E-01
   0.17621E+02   0.50886E-01
   0.17641E+02   0.51021E-01
   0.17661E+02   0.51157E-01
   0.17681E+02   0.51292E-01
   0.17701E+02   0.51429E-01
   0.17721E+02   0.51565E-01
   0.17741E+02   0.51700E-01
   0.17761E+02   0.51836E-01
   0.17781E+02   0.51972E-01
   0.17801E+02   0.52108E-01
   0.17821E+02   0.52245E-01
   0.17841E+02   0.52381E-01
   0.17861E+02   0.52518E-01
   0.17881E+02   0.52655E-01
   0.17901E+02   0.52791E-01
   0.17921E+02   0.52928E-01
   0.17941E+02   0.53065E-01
   0.17961E+02   0.53202E-01
   0.17981E+02   0.53340E-01
   0.18001E+02   0.53477E-01
   0.18021E+02   0.53614E-01
   0.18041E+02   0.53751E-01
   0.18061E+02   0.53889E-01
   0.18081E+02   0.54027E-01
   0.18101E+02   0.54165E-01
   0.18121E+02   0.54303E-01
   0.18141E+02   0.54441E-01
   0.18161E+02   0.54579E-01
   0.18181E+02   0.54717E-01
   0.18201E+02   0.54855E-01
   0.18221E+02   0.54994E-01
   0.18241E+02   0.55133E-01
   0.18261E+02   0.55271E-01
   0.18281E+02   0.55409E-01
   0.18301E+02   0.55548E-01
   0.18321E+02   0.55687E-01
   0.18341E+02   0.55826E-01
   0.18361E+02   0.55965E-01
   0.18381E+02   0.56104E-01
   0.18401E+02   0.56243E-01
   0.18421E+02   0.56382E-01
   0.18441E+02   0.56521E-01
   0.18461E+02   0.56661E-01
   0.18481E+02   0.56801E-01
   0.18501E+02   0.56941E-01
   0.18521E+02   0.57080E-01
   0.18541E+02   0.57220E-01
   0.18561E+02   0.57359E-01
   0.18581E+02   0.57499E-01
   0.18601E+02   0.57640E-01
   0.18621E+02   0.57780E-01
   0.18641E+02   0.57920E-01
   0.18661E+02   0.58060E-01
   0.18681E+02   0.58200E-01
   0.18701E+02   0.58341E-01
   0.18721E+02   0.58482E-01
   0.18741E+02   0.58623E-01
   0.18761E+02   0.58763E-01
   0.18781E+02   0.58903E-01
   0.18801E+02   0.59044E-01
   0.18821E+02   0.59185E-01
   0.18841E+02   0.59326E-01
   0.18861E+02   0.59467E-01
   0.18881E+02   0.59608E-01
   0.18901E+02   0.59749E-01
   0.18921E+02   0.59890E-01
   0.18941E+02   0.60031E-01
   0.18961E+02   0.60173E-01
   0.18981E+02   0.60315E-01
   0.19001E+02   0.60456E-01
   0.19021E+02   0.60597E-01
   0.19041E+02   0.60738E-01
   0.19061E+02   0.60880E-01
   0.19081E+02   0.61022E-01
   0.19101E+02   0.61165E-01
   0.19121E+02   0.61306E-01
   0.19141E+02   0.61448E-01
   0.19161E+02   0.61590E-01
   0.19181E+02   0.61732E-01
   0.19201E+02   0.61874E-01
   0.19221E+02   0.62017E-01
   0.19241E+02   0.62159E-01
   0.19261E+02   0.62301E-01
   0.19281E+02   0.62443E-01
   0.19301E+02   0.62586E-01
   0.19321E+02   0.62729E-01
   0.19341E+02   0.62871E-01
   0.19361E+02   0.63013E-01
   0.19381E+02   0.63155E-01
   0.19401E+02   0.63298E-01
   0.19421E+02   0.63441E-01
   0.19441E+02   0.63584E-01
   0.19461E+02   0.63727E-01
   0.19481E+02   0.63869E-01
   0.19501E+02   0.64012E-01
   0.19521E+02   0.64155E-01
   0.19541E+02   0.64299E-01
   0.19561E+02   0.64442E-01
   0.19581E+02   0.64585E-01
   0.19601E+02   0.64728E-01
   0.19621E+02   0.64871E-01
   0.19641E+02   0.65014E-01
   0.19661E+02   0.65158E-01
   0.19681E+02   0.65301E-01
   0.19701E+02   0.65444E-01
   0.19721E+02   0.65587E-01
   0.19741E+02   0.65731E-01
   0.19761E+02   0.65875E-01
   0.19781E+02   0.66019E-01
   0.19801E+02   0.66162E-01
   0.19821E+02   0.66305E-01
   0.19841E+02   0.66449E-01
   0.19861E+02   0.66593E-01
   0.19881E+02   0.66737E-01
   0.19901E+02   0.66881E-01
   0.19921E+02   0.67025E-01
   0.19941E+02   0.67168E-01
   0.19961E+02   0.67312E-01
   0.19981E+02   0.67457E-01
   0.20001E+02   0.67601E-01
   0.20021E+02   0.67744E-01
   0.20041E+02   0.67888E-01
   0.20061E+02   0.68032E-01
   0.20081E+02   0.68176E-01
   0.20101E+02   0.68321E-01
   0.20121E+02   0.68465E-01
   0.20141E+02   0.68608E-01
   0.20161E+02   0.68752E-01
   0.20181E+02   0.68897E-01
   0.20201E+02   0.69041E-01
   0.20221E+02   0.69186E-01
   0.20241E+02   0.69330E-01
   0.20261E+02   0.69474E-01
   0.20281E+02   0.69618E-01
   0.20301E+02   0.69763E-01
   0.20321E+02   0.69907E-01
   0.20341E+02   0.70051E-01
   0.20361E+02   0.70195E-01
   0.20381E+02   0.70340E-01
   0.20401E+02   0.70484E-01
   0.20421E+02   0.70629E-01
   0.20441E+02   0.70773E-01
   0.20461E+02   0.70917E-01
   0.20481E+02   0.71062E-01
   0.20501E+02   0.71206E-01
   0.20521E+02   0.71351E-01
   0.20541E+02   0.71495E-01
   0.20561E+02   0.71640E-01
   0.20581E+02   0.71784E-01
   0.20601E+02   0.71929E-01
   0.20621E+02   0.72074E-01
   0.20641E+02   0.72218E-01
   0.20661E+02   0.72362E-01
   0.20681E+02   0.72506E-01
   0.20701E+02   0.72651E-01
   0.20721E+02   0.72796E-01
   0.20741E+02   0.72941E-01
   0.20761E+02   0.73085E-01
   0.20781E+02   0.73229E-01
   0.20801E+02   0.73374E-01
   0.20821E+02   0.73519E-01
   0.20841E+02   0.73664E-01
   0.20861E+02   0.73808E-01
   0.20881E+02   0.73952E-01
   0.20901E+02   0.74097E-01
   0.20921E+02   0.74242E-01
   0.20941E+02   0.74387E-01
   0.20961E+02   0.74531E-01
   0.20981E+02   0.74675E-01
   0.21001E+02   0.74820E-01
   0.21021E+02   0.74965E-01
   0.21041E+02   0.75109E-01
   0.21061E+02   0.75253E-01
   0.21081E+02   0.75397E-01
   0.21101E+02   0.75542E-01
   0.21121E+02   0.75687E-01
   0.21141E+02   0.75831E-01
   0.21161E+02   0.75975E-01
   0.21181E+02   0.76119E-01
   0.21201E+02   0.76264E-01
   0.21221E+02   0.76409E-01
   0.21241E+02   0.76553E-01
   0.21261E+02   0.76697E-01
   0.21281E+02   0.76841E-01
   0.21301E+02   0.76985E-01
   0.21321E+02   0.77130E-01
   0.21341E+02   0.77274E-01
   0.21361E+02   0.77418E-01
   0.21381E+02   0.77562E-01
   0.21401E+02   0.77706E-01
   0.21421E+02   0.77851E-01
   0.21441E+02   0.77994E-01
   0.21461E+02   0.78138E-01
   0.21481E+02   0.78282E-01
   0.21501E+02   0.78427E-01
   0.21521E+02   0.78570E-01
   0.21541E+02   0.78714E-01
   0.21561E+02   0.78858E-01
   0.21581E+02   0.79002E-01
   0.21601E+02   0.79146E-01
   0.21621E+02   0.79290E-01
   0.21641E+02   0.79433E-01
   0.21661E+02   0.79577E-01
   0.21681E+02   0.79721E-01
   0.21701E+02   0.79865E-01
   0.21721E+02   0.80008E-01
   0.21741E+02   0.80152E-01
   0.21761E+02   0.80296E-01
   0.21781E+02   0.80440E-01
   0.21801E+02   0.80583E-01
   0.21821E+02   0.80726E-01
   0.21841E+02   0.80869E-01
   0.21861E+02   0.81013E-01
   0.21881E+02   0.81157E-01
   0.21901E+02   0.81299E-01
   0.21921E+02   0.81442E-01
   0.21941E+02   0.81586E-01
   0.21961E+02   0.81729E-01
   0.21981E+02   0.81872E-01
   0.22001E+02   0.82015E-01
   0.22021E+02   0.82158E-01
   0.22041E+02   0.82301E-01
   0.22061E+02   0.82444E-01
   0.22081E+02   0.82586E-01
   0.22101E+02   0.82729E-01
   0.22121E+02   0.82872E-01
   0.22141E+02   0.83015E-01
   0.22161E+02   0.83157E-01
   0.22181E+02   0.83299E-01
   0.22201E+02   0.83442E-01
   0.22221E+02   0.83585E-01
   0.22241E+02   0.83727E-01
   0.22261E+02   0.83869E-01
   0.22281E+02   0.84011E-01
   0.22301E+02   0.84153E-01
   0.22321E+02   0.84296E-01
   0.22341E+02   0.84437E-01
   0.22361E+02   0.84579E-01
   0.22381E+02   0.84721E-01
   0.22401E+02   0.84863E-01
   0.22421E+02   0.85005E-01
   0.22441E+02   0.85146E-01
   0.22461E+02   0.85288E-01
   0.22481E+02   0.85430E-01
   0.22501E+02   0.85571E-01
   0.22521E+02   0.85712E-01
   0.22541E+02   0.85853E-01
   0.22561E+02   0.85995E-01
   0.22581E+02   0.86137E-01
   0.22601E+02   0.86277E-01
   0.22621E+02   0.86418E-01
   0.22641E+02   0.86559E-01
   0.22661E+02   0.86701E-01
   0.22681E+02   0.86841E-01
   0.22701E+02   0.86982E-01
   0.22721E+02   0.87122E-01
   0.22741E+02   0.87263E-01
   0.22761E+02   0.87403E-01
   0.22781E+02   0.87544E-01
   0.22801E+02   0.87684E-01
   0.22821E+02   0.87824E-01
   0.22841E+02   0.87964E-01
   0.22861E+02   0.88104E-01
   0.22881E+02   0.88244E-01
   0.22901E+02   0.88384E-01
   0.22921E+02   0.88524E-01
   0.22941E+02   0.88663E-01
   0.22961E+02   0.88803E-01
   0.22981E+02   0.88943E-01
   0.23001E+02   0.89082E-01
   0.23021E+02   0.89221E-01
   0.23041E+02   0.89361E-01
   0.23061E+02   0.89500E-01
   0.23081E+02   0.89639E-01
   0.23101E+02   0.89778E-01
   0.23121E+02   0.89916E-01
   0.23141E+02   0.90056E-01
   0.23161E+02   0.90194E-01
   0.23181E+02   0.90332E-01
   0.23201E+02   0.90471E-01
   0.23221E+02   0.90610E-01
   0.23241E+02   0.90747E-01
   0.23261E+02   0.90885E-01
   0.23281E+02   0.91023E-01
   0.23301E+02   0.91162E-01
   0.23321E+02   0.91299E-01
   0.23341E+02   0.91436E-01
   0.23361E+02   0.91574E-01
   0.23381E+02   0.91712E-01
   0.23401E+02   0.91849E-01
   0.23421E+02   0.91986E-01
   0.23441E+02   0.92124E-01
   0.23461E+02   0.92261E-01
   0.23481E+02   0.92398E-01
   0.23501E+02   0.92534E-01
   0.23521E+02   0.92671E-01
   0.23541E+02   0.92807E-01
   0.23561E+02   0.92944E-01
   0.23581E+02   0.93080E-01
   0.23601E+02   0.93217E-01
   0.23621E+02   0.93352E-01
   0.23641E+02   0.93488E-01
   0.23661E+02   0.93624E-01
   0.23681E+02   0.93760E-01
   0.23701E+02   0.93895E-01
   0.23721E+02   0.94031E-01
   0.23741E+02   0.94166E-01
   0.23761E+02   0.94302E-01
   0.23781E+02   0.94437E-01
   0.23801E+02   0.94571E-01
   0.23821E+02   0.94707E-01
   0.23841E+02   0.94841E-01
   0.23861E+02   0.94975E-01
   0.23881E+02   0.95110E-01
   0.23901E+02   0.95244E-01
   0.23921E+02   0.95378E-01
   0.23941E+02   0.95512E-01
   0.23961E+02   0.95646E-01
   0.23981E+02   0.95780E-01
   0.24001E+02   0.95913E-01
   0.24021E+02   0.96046E-01
   0.24041E+02   0.96180E-01
   0.24061E+02   0.96313E-01
   0.24081E+02   0.96446E-01
   0.24101E+02   0.96579E-01
   0.24121E+02   0.96712E-01
   0.24141E+02   0.96845E-01
   0.24161E+02   0.96977E-01
   0.24181E+02   0.97110E-01
   0.24201E+02   0.97242E-01
   0.24221E+02   0.97374E-01
   0.24241E+02   0.97506E-01
   0.24261E+02   0.97638E-01
   0.24281E+02   0.97769E-01
   0.24301E+02   0.97901E-01
   0.24321E+02   0.98032E-01
   0.24341E+02   0.98163E-01
   0.24361E+02   0.98294E-01
   0.24381E+02   0.98425E-01
   0.24401E+02   0.98555E-01
   0.24421E+02   0.98685E-01
   0.24441E+02   0.98816E-01
   0.24461E+02   0.98946E-01
   0.24481E+02   0.99076E-01
   0.24501E+02   0.99206E-01
   0.24521E+02   0.99336E-01
   0.24541E+02   0.99465E-01
   0.24561E+02   0.99594E-01
   0.24581E+02   0.99724E-01
   0.24601E+02   0.99853E-01
   0.24621E+02   0.99982E-01
   0.24641E+02   0.10011E+00
   0.24661E+02   0.10024E+00
   0.24681E+02   0.10037E+00
   0.24701E+02   0.10050E+00
   0.24721E+02   0.10062E+00
   0.24741E+02   0.10075E+00
   0.24761E+02   0.10088E+00
   0.24781E+02   0.10101E+00
   0.24801E+02   0.10113E+00
   0.24821E+02   0.10126E+00
   0.24841E+02   0.10139E+00
   0.24861E+02   0.10151E+00
   0.24881E+02   0.10164E+00
   0.24901E+02   0.10177E+00
   0.24921E+02   0.10189E+00
   0.24941E+02   0.10202E+00
   0.24961E+02   0.10215E+00
   0.24981E+02   0.10227E+00
   0.25001E+02   0.10240E+00
   0.25021E+02   0.10252E+00
   0.25041E+02   0.10265E+00
   0.25061E+02   0.10277E+00
   0.25081E+02   0.10290E+00
   0.25101E+02   0.10302E+00
   0.25121E+02   0.10315E+00
   0.25141E+02   0.10327E+00
   0.25161E+02   0.10339E+00
   0.25181E+02   0.10352E+00
   0.25201E+02   0.10364E+00
   0.25221E+02   0.10377E+00
   0.25241E+02   0.10389E+00
   0.25261E+02   0.10401E+00
   0.25281E+02   0.10414E+00
   0.25301E+02   0.10426E+00
   0.25321E+02   0.10438E+00
   0.25341E+02   0.10450E+00
   0.25361E+02   0.10463E+00
   0.25381E+02   0.10475E+00
   0.25401E+02   0.10487E+00
   0.25421E+02   0.10499E+00
   0.25441E+02   0.10511E+00
   0.25461E+02   0.10523E+00
   0.25481E+02   0.10535E+00
   0.25501E+02   0.10547E+00
   0.25521E+02   0.10560E+00
   0.25541E+02   0.10572E+00
   0.25561E+02   0.10584E+00
   0.25581E+02   0.10596E+00
   0.25601E+02   0.10608E+00
   0.25621E+02   0.10620E+00
   0.25641E+02   0.10631E+00
   0.25661E+02   0.10643E+00
   0.25681E+02   0.10655E+00
   0.25701E+02   0.10667E+00
   0.25721E+02   0.10679E+00
   0.25741E+02   0.10691E+00
   0.25761E+02   0.10703E+00
   0.25781E+02   0.10714E+00
   0.25801E+02   0.10726E+00
   0.25821E+02   0.10738E+00
   0.25841E+02   0.10749E+00
   0.25861E+02   0.10761E+00
   0.25881E+02   0.10773E+00
   0.25901E+02   0.10784E+00
   0.25921E+02   0.10796E+00
   0.25941E+02   0.10808E+00
   0.25961E+02   0.10819E+00
   0.25981E+02   0.10831E+00
   0.26001E+02   0.10842E+00
   0.26021E+02   0.10854E+00
   0.26041E+02   0.10865E+00
   0.26061E+02   0.10877E+00
   0.26081E+02   0.10888E+00
   0.26101E+02   0.10900E+00
   0.26121E+02   0.10911E+00
   0.26141E+02   0.10922E+00
   0.26161E+02   0.10934E+00
   0.26181E+02   0.10945E+00
   0.26201E+02   0.10956E+00
   0.26221E+02   0.10968E+00
   0.26241E+02   0.10979E+00
   0.26261E+02   0.10990E+00
   0.26281E+02   0.11001E+00
   0.26301E+02   0.11013E+00
   0.26321E+02   0.11024E+00
   0.26341E+02   0.11035E+00
   0.26361E+02   0.11046E+00
   0.26381E+02   0.11057E+00
   0.26401E+02   0.11068E+00
   0.26421E+02   0.11079E+00
   0.26441E+02   0.11090E+00
   0.26461E+02   0.11101E+00
   0.26481E+02   0.11112E+00
   0.26501E+02   0.11123E+00
   0.26521E+02   0.11134E+00
   0.26541E+02   0.11145E+00
   0.26561E+02   0.11156E+00
   0.26581E+02   0.11166E+00
   0.26601E+02   0.11177E+00
   0.26621E+02   0.11188E+00
   0.26641E+02   0.11199E+00
   0.26661E+02   0.11210E+00
   0.26681E+02   0.11220E+00
   0.26701E+02   0.11231E+00
   0.26721E+02   0.11242E+00
   0.26741E+02   0.11252E+00
   0.26761E+02   0.11263E+00
   0.26781E+02   0.11273E+00
   0.26801E+02   0.11284E+00
   0.26821E+02   0.11294E+00
   0.26841E+02   0.11305E+00
   0.26861E+02   0.11315E+00
   0.26881E+02   0.11326E+00
   0.26901E+02   0.11336E+00
   0.26921E+02   0.11347E+00
   0.26941E+02   0.11357E+00
   0.26961E+02   0.11367E+00
   0.26981E+02   0.11378E+00
   0.27001E+02   0.11388E+00
   0.27021E+02   0.11398E+00
   0.27041E+02   0.11408E+00
   0.27061E+02   0.11419E+00
   0.27081E+02   0.11429E+00
   0.27101E+02   0.11439E+00
   0.27121E+02   0.11449E+00
   0.27141E+02   0.11459E+00
   0.27161E+02   0.11469E+00
   0.27181E+02   0.11479E+00
   0.27201E+02   0.11489E+00
   0.27221E+02   0.11499E+00
   0.27241E+02   0.11509E+00
   0.27261E+02   0.11519E+00
   0.27281E+02   0.11529E+00
   0.27301E+02   0.11539E+00
   0.27321E+02   0.11549E+00
   0.27341E+02   0.11559E+00
   0.27361E+02   0.11568E+00
   0.27381E+02   0.11578E+00
   0.27401E+02   0.11588E+00
   0.27421E+02   0.11598E+00
   0.27441E+02   0.11607E+00
   0.27461E+02   0.11617E+00
   0.27481E+02   0.11627E+00
   0.27501E+02   0.11636E+00
   0.27521E+02   0.11646E+00
   0.27541E+02   0.11655E+00
   0.27561E+02   0.11665E+00
   0.27581E+02   0.11674E+00
   0.27601E+02   0.11684E+00
   0.27621E+02   0.11693E+00
   0.27641E+02   0.11702E+00
   0.27661E+02   0.11712E+00
   0.27681E+02   0.11721E+00
   0.27701E+02   0.11730E+00
   0.27721E+02   0.11740E+00
   0.27741E+02   0.11749E+00
   0.27761E+02   0.11758E+00
   0.27781E+02   0.11767E+00
   0.27801E+02   0.11776E+00
   0.27821E+02   0.11786E+00
   0.27841E+02   0.11795E+00
   0.27861E+02   0.11804E+00
   0.27881E+02   0.11813E+00
   0.27901E+02   0.11822E+00
   0.27921E+02   0.11831E+00
   0.27941E+02   0.11840E+00
   0.27961E+02   0.11849E+00
   0.27981E+02   0.11857E+00
   0.28001E+02   0.11866E+00
   0.28021E+02   0.11875E+00
   0.28041E+02   0.11884E+00
   0.28061E+02   0.11893E+00
   0.28081E+02   0.11901E+00
   0.28101E+02   0.11910E+00
   0.28121E+02   0.11919E+00
   0.28141E+02   0.11927E+00
   0.28161E+02   0.11936E+00
   0.28181E+02   0.11944E+00
   0.28201E+02   0.11953E+00
   0.28221E+02   0.11961E+00
   0.28241E+02   0.11970E+00
   0.28261E+02   0.11978E+00
   0.28281E+02   0.11987E+00
   0.28301E+02   0.11995E+00
   0.28321E+02   0.12003E+00
   0.28341E+02   0.12012E+00
   0.28361E+02   0.12020E+00
   0.28381E+02   0.12028E+00
   0.28401E+02   0.12036E+00
   0.28421E+02   0.12045E+00
   0.28441E+02   0.12053E+00
   0.28461E+02   0.12061E+00
   0.28481E+02   0.12069E+00
   0.28501E+02   0.12077E+00
   0.28521E+02   0.12085E+00
   0.28541E+02   0.12093E+00
   0.28561E+02   0.12101E+00
   0.28581E+02   0.12109E+00
   0.28601E+02   0.12117E+00
   0.28621E+02   0.12124E+00
   0.28641E+02   0.12132E+00
   0.28661E+02   0.12140E+00
   0.28681E+02   0.12148E+00
   0.28701E+02   0.12155E+00
   0.28721E+02   0.12163E+00
   0.28741E+02   0.12171E+00
   0.28761E+02   0.12178E+00
   0.28781E+02   0.12186E+00
   0.28801E+02   0.12193E+00
   0.28821E+02   0.12201E+00
   0.28841E+02   0.12208E+00
   0.28861E+02   0.12216E+00
   0.28881E+02   0.12223E+00
   0.28901E+02   0.12231E+00
   0.28921E+02   0.12238E+00
   0.28941E+02   0.12245E+00
   0.28961E+02   0.12252E+00
   0.28981E+02   0.12260E+00
   0.29001E+02   0.12267E+00
   0.29021E+02   0.12274E+00
   0.29041E+02   0.12281E+00
   0.29061E+02   0.12288E+00
   0.29081E+02   0.12295E+00
   0.29101E+02   0.12302E+00
   0.29121E+02   0.12309E+00
   0.29141E+02   0.12316E+00
   0.29161E+02   0.12323E+00
   0.29181E+02   0.12330E+00
   0.29201E+02   0.12337E+00
   0.29221E+02   0.12344E+00
   0.29241E+02   0.12350E+00
   0.29261E+02   0.12357E+00
   0.29281E+02   0.12364E+00
   0.29301E+02   0.12371E+00
   0.29321E+02   0.12377E+00
   0.29341E+02   0.12384E+00
   0.29361E+02   0.12390E+00
   0.29381E+02   0.12397E+00
   0.29401E+02   0.12403E+00
   0.29421E+02   0.12410E+00
   0.29441E+02   0.12416E+00
   0.29461E+02   0.12423E+00
   0.29481E+02   0.12429E+00
   0.29501E+02   0.12435E+00
   0.29521E+02   0.12441E+00
   0.29541E+02   0.12448E+00
   0.29561E+02   0.12454E+00
   0.29581E+02   0.12460E+00
   0.29601E+02   0.12466E+00
   0.29621E+02   0.12472E+00
   0.29641E+02   0.12478E+00
   0.29661E+02   0.12484E+00
   0.29681E+02   0.12490E+00
   0.29701E+02   0.12496E+00
   0.29721E+02   0.12502E+00
   0.29741E+02   0.12508E+00
   0.29761E+02   0.12514E+00
   0.29781E+02   0.12519E+00
   0.29801E+02   0.12525E+00
   0.29821E+02   0.12531E+00
   0.29841E+02   0.12537E+00
   0.29861E+02   0.12542E+00
   0.29881E+02   0.12548E+00
   0.29901E+02   0.12553E+00
   0.29921E+02   0.12559E+00
   0.29941E+02   0.12564E+00
   0.29961E+02   0.12570E+00
   0.29981E+02   0.12575E+00
   0.30001E+02   0.12581E+00
   0.30021E+02   0.12586E+00
   0.30041E+02   0.12591E+00
   0.30061E+02   0.12596E+00
   0.30081E+02   0.12602E+00
   0.30101E+02   0.12607E+00
   0.30121E+02   0.12612E+00
   0.30141E+02   0.12617E+00
   0.30161E+02   0.12622E+00
   0.30181E+02   0.12627E+00
   0.30201E+02   0.12632E+00
   0.30221E+02   0.12637E+00
   0.30241E+02   0.12642E+00
   0.30261E+02   0.12647E+00
   0.30281E+02   0.12652E+00
   0.30301E+02   0.12657E+00
   0.30321E+02   0.12661E+00
   0.30341E+02   0.12666E+00
   0.30361E+02   0.12671E+00
   0.30381E+02   0.12675E+00
   0.30401E+02   0.12680E+00
   0.30421E+02   0.12684E+00
   0.30441E+02   0.12689E+00
   0.30461E+02   0.12693E+00
   0.30481E+02   0.12698E+00
   0.30501E+02   0.12702E+00
   0.30521E+02   0.12707E+00
   0.30541E+02   0.12711E+00
   0.30561E+02   0.12715E+00
   0.30581E+02   0.12720E+00
   0.30601E+02   0.12724E+00
   0.30621E+02   0.12728E+00
   0.30641E+02   0.12732E+00
   0.30661E+02   0.12736E+00
   0.30681E+02   0.12740E+00
   0.30701E+02   0.12744E+00
   0.30721E+02   0.12748E+00
   0.30741E+02   0.12752E+00
   0.30761E+02   0.12756E+00
   0.30781E+02   0.12760E+00
   0.30801E+02   0.12764E+00
   0.30821E+02   0.12767E+00
   0.30841E+02   0.12771E+00
   0.30861E+02   0.12775E+00
   0.30881E+02   0.12778E+00
   0.30901E+02   0.12782E+00
   0.30921E+02   0.12785E+00
   0.30941E+02   0.12789E+00
   0.30961E+02   0.12792E+00
   0.30981E+02   0.12796E+00
   0.31001E+02   0.12799E+00
   0.31021E+02   0.12803E+00
   0.31041E+02   0.12806E+00
   0.31061E+02   0.12809E+00
   0.31081E+02   0.12812E+00
   0.31101E+02   0.12816E+00
   0.31121E+02   0.12819E+00
   0.31141E+02   0.12822E+00
   0.31161E+02   0.12825E+00
   0.31181E+02   0.12828E+00
   0.31201E+02   0.12831E+00
   0.31221E+02   0.12834E+00
   0.31241E+02   0.12837E+00
   0.31261E+02   0.12840E+00
   0.31281E+02   0.12843E+00
   0.31301E+02   0.12845E+00
   0.31321E+02   0.12848E+00
   0.31341E+02   0.12851E+00
   0.31361E+02   0.12853E+00
   0.31381E+02   0.12856E+00
   0.31401E+02   0.12859E+00
   0.31421E+02   0.12861E+00
   0.31441E+02   0.12864E+00
   0.31461E+02   0.12866E+00
   0.31481E+02   0.12869E+00
   0.31501E+02   0.12871E+00
   0.31521E+02   0.12873E+00
   0.31541E+02   0.12876E+00
   0.31561E+02   0.12878E+00
   0.31581E+02   0.12880E+00
   0.31601E+02   0.12882E+00
   0.31621E+02   0.12884E+00
   0.31641E+02   0.12886E+00
   0.31661E+02   0.12888E+00
   0.31681E+02   0.12890E+00
   0.31701E+02   0.12892E+00
   0.31721E+02   0.12894E+00
   0.31741E+02   0.12896E+00
   0.31761E+02   0.12898E+00
   0.31781E+02   0.12900E+00
   0.31801E+02   0.12901E+00
   0.31821E+02   0.12903E+00
   0.31841E+02   0.12905E+00
   0.31861E+02   0.12906E+00
   0.31881E+02   0.12908E+00
   0.31901E+02   0.12910E+00
   0.31921E+02   0.12911E+00
   0.31941E+02   0.12913E+00
   0.31961E+02   0.12914E+00
   0.31981E+02   0.12915E+00
   0.32001E+02   0.12917E+00
   0.32021E+02   0.12918E+00
   0.32041E+02   0.12919E+00
   0.32061E+02   0.12920E+00
   0.32081E+02   0.12922E+00
   0.32101E+02   0.12923E+00
   0.32121E+02   0.12924E+00
   0.32141E+02   0.12925E+00
   0.32161E+02   0.12926E+00
   0.32181E+02   0.12927E+00
   0.32201E+02   0.12928E+00
   0.32221E+02   0.12929E+00
   0.32241E+02   0.12929E+00
   0.32261E+02   0.12930E+00
   0.32281E+02   0.12931E+00
   0.32301E+02   0.12932E+00
   0.32321E+02   0.12932E+00
   0.32341E+02   0.12933E+00
   0.32361E+02   0.12934E+00
   0.32381E+02   0.12934E+00
   0.32401E+02   0.12935E+00
   0.32421E+02   0.12935E+00
   0.32441E+02   0.12936E+00
   0.32461E+02   0.12936E+00
   0.32481E+02   0.12936E+00
   0.32501E+02   0.12937E+00
   0.32521E+02   0.12937E+00
   0.32541E+02   0.12937E+00
   0.32561E+02   0.12937E+00
   0.32581E+02   0.12938E+00
   0.32601E+02   0.12938E+00
   0.32621E+02   0.12938E+00
   0.32641E+02   0.12938E+00
   0.32661E+02   0.12938E+00
   0.32681E+02   0.12938E+00


   0.21000E-01   0.10223E-07
   0.41000E-01   0.11650E-07
   0.61000E-01   0.15433E-07
   0.81000E-01   0.22719E-07
   0.10100E+00   0.34657E-07
   0.12100E+00   0.52397E-07
   0.14100E+00   0.77086E-07
   0.16100E+00   0.10987E-06
   0.18100E+00   0.15191E-06
   0.20100E+00   0.20434E-06
   0.22100E+00   0.26831E-06
   0.24100E+00   0.34498E-06
   0.26100E+00   0.43549E-06
   0.28100E+00   0.54099E-06
   0.30100E+00   0.66263E-06
   0.32100E+00   0.80156E-06
   0.34100E+00   0.95892E-06
   0.36100E+00   0.11359E-05
   0.38100E+00   0.13336E-05
   0.40100E+00   0.15531E-05
   0.42100E+00   0.17957E-05
   0.44100E+00   0.20625E-05
   0.46100E+00   0.23546E-05
   0.48100E+00   0.26732E-05
   0.50100E+00   0.30194E-05
   0.52100E+00   0.33944E-05
   0.54100E+00   0.37993E-05
   0.56100E+00   0.42353E-05
   0.58100E+00   0.47035E-05
   0.60100E+00   0.52051E-05
   0.62100E+00   0.57412E-05
   0.64100E+00   0.63129E-05
   0.66100E+00   0.69215E-05
   0.68100E+00   0.75680E-05
   0.70100E+00   0.82537E-05
   0.72100E+00   0.89796E-05
   0.74100E+00   0.97469E-05
   0.76100E+00   0.10557E-04
   0.78100E+00   0.11410E-04
   0.80100E+00   0.12309E-04
   0.82100E+00   0.13253E-04
   0.84100E+00   0.14245E-04
   0.86100E+00   0.15285E-04
   0.88100E+00   0.16374E-04
   0.90100E+00   0.17514E-04
   0.92100E+00   0.18706E-04
   0.94100E+00   0.19950E-04
   0.96100E+00   0.21249E-04
   0.98100E+00   0.22603E-04
   0.10010E+01   0.24013E-04
   0.10210E+01   0.25481E-04
   0.10410E+01   0.27007E-04
   0.10610E+01   0.28593E-04
   0.10810E+01   0.30240E-04
   0.11010E+01   0.31950E-04
   0.11210E+01   0.33722E-04
   0.11410E+01   0.35559E-04
   0.11610E+01   0.37461E-04
   0.11810E+01   0.39430E-04
   0.12010E+01   0.41467E-04
   0.12210E+01   0.43573E-04
   0.12410E+01   0.45749E-04
   0.12610E+01   0.47996E-04
   0.12810E+01   0.50315E-04
   0.13010E+01   0.52709E-04
   0.13210E+01   0.55176E-04
   0.13410E+01   0.57720E-04
   0.13610E+01   0.60341E-04
   0.13810E+01   0.63040E-04
   0.14010E+01   0.65818E-04
   0.14210E+01   0.68677E-04
   0.14410E+01   0.71618E-04
   0.14610E+01   0.74641E-04
   0.14810E+01   0.77748E-04
   0.15010E+01   0.80940E-04
   0.15210E+01   0.84218E-04
   0.15410E+01   0.87584E-04
   0.15610E+01   0.91038E-04
   0.15810E+01   0.94582E-04
   0.16010E+01   0.98217E-04
   0.16210E+01   0.10194E-03
   0.16410E+01   0.10576E-03
   0.16610E+01   0.10968E-03
   0.16810E+01   0.11369E-03
   0.17010E+01   0.11779E-03
   0.17210E+01   0.12200E-03
   0.17410E+01   0.12630E-03
   0.17610E+01   0.13070E-03
   0.17810E+01   0.13520E-03
   0.18010E+01   0.13981E-03
   0.18210E+01   0.14452E-03
   0.18410E+01   0.14933E-03
   0.18610E+01   0.15425E-03
   0.18810E+01   0.15928E-03
   0.19010E+01   0.16441E-03
   0.19210E+01   0.16966E-03
   0.19410E+01   0.17500E-03
   0.19610E+01   0.18042E-03
   0.19810E+01   0.18594E-03
   0.20010E+01   0.19158E-03
   0.20210E+01   0.19733E-03
   0.20410E+01   0.20319E-03
   0.20610E+01   0.20917E-03
   0.20810E+01   0.21527E-03
   0.21010E+01   0.22149E-03
   0.21210E+01   0.22783E-03
   0.21410E+01   0.23429E-03
   0.21610E+01   0.24086E-03
   0.21810E+01   0.24757E-03
   0.22010E+01   0.25439E-03
   0.22210E+01   0.26134E-03
   0.22410E+01   0.26842E-03
   0.22610E+01   0.27563E-03
   0.22810E+01   0.28296E-03
   0.23010E+01   0.29042E-03
   0.23210E+01   0.29802E-03
   0.23410E+01   0.30574E-03
   0.23610E+01   0.31360E-03
   0.23810E+01   0.32160E-03
   0.24010E+01   0.32973E-03
   0.24210E+01   0.33799E-03
   0.24410E+01   0.34640E-03
   0.24610E+01   0.35494E-03
   0.24810E+01   0.36362E-03
   0.25010E+01   0.37244E-03
   0.25210E+01   0.38141E-03
   0.25410E+01   0.39052E-03
   0.25610E+01   0.39977E-03
   0.25810E+01   0.40917E-03
   0.26010E+01   0.41872E-03
   0.26210E+01   0.42841E-03
   0.26410E+01   0.43826E-03
   0.26610E+01   0.44825E-03
   0.26810E+01   0.45839E-03
   0.27010E+01   0.46869E-03
   0.27210E+01   0.47914E-03
   0.27410E+01   0.48975E-03
   0.27610E+01   0.50051E-03
   0.27810E+01   0.51143E-03
   0.28010E+01   0.52250E-03
   0.28210E+01   0.53374E-03
   0.28410E+01   0.54514E-03
   0.28610E+01   0.55669E-03
   0.28810E+01   0.56841E-03
   0.29010E+01   0.58030E-03
   0.29210E+01   0.59235E-03
   0.29410E+01   0.60456E-03
   0.29610E+01   0.61695E-03
   0.29810E+01   0.62950E-03
   0.30010E+01   0.64222E-03
   0.30210E+01   0.65511E-03
   0.30410E+01   0.66817E-03
   0.30610E+01   0.68141E-03
   0.30810E+01   0.69482E-03
   0.31010E+01   0.70839E-03
   0.31210E+01   0.72201E-03
   0.31410E+01   0.73582E-03
   0.31610E+01   0.74980E-03
   0.31810E+01   0.76396E-03
   0.32010E+01   0.77830E-03
   0.32210E+01   0.79282E-03
   0.32410E+01   0.80752E-03
   0.32610E+01   0.82240E-03
   0.32810E+01   0.83747E-03
   0.33010E+01   0.85272E-03
   0.33210E+01   0.86816E-03
   0.33410E+01   0.88378E-03
   0.33610E+01   0.89959E-03
   0.33810E+01   0.91560E-03
   0.34010E+01   0.93179E-03
   0.34210E+01   0.94817E-03
   0.34410E+01   0.96475E-03
   0.34610E+01   0.98152E-03
   0.34810E+01   0.99849E-03
   0.35010E+01   0.10156E-02
   0.35210E+01   0.10330E-02
   0.35410E+01   0.10506E-02
   0.35610E+01   0.10683E-02
   0.35810E+01   0.10863E-02
   0.36010E+01   0.11044E-02
   0.36210E+01   0.11228E-02
   0.36410E+01   0.11414E-02
   0.36610E+01   0.11601E-02
   0.36810E+01   0.11791E-02
   0.37010E+01   0.11983E-02
   0.37210E+01   0.12177E-02
   0.37410E+01   0.12373E-02
   0.37610E+01   0.12571E-02
   0.37810E+01   0.12771E-02
   0.38010E+01   0.12974E-02
   0.38210E+01   0.13178E-02
   0.38410E+01   0.13385E-02
   0.38610E+01   0.13594E-02
   0.38810E+01   0.13805E-02
   0.39010E+01   0.14018E-02
   0.39210E+01   0.14233E-02
   0.39410E+01   0.14449E-02
   0.39610E+01   0.14667E-02
   0.39810E+01   0.14887E-02
   0.40010E+01   0.15109E-02
   0.40210E+01   0.15333E-02
   0.40410E+01   0.15560E-02
   0.40610E+01   0.15789E-02
   0.40810E+01   0.16020E-02
   0.41010E+01   0.16253E-02
   0.41210E+01   0.16489E-02
   0.41410E+01   0.16727E-02
   0.41610E+01   0.16967E-02
   0.41810E+01   0.17210E-02
   0.42010E+01   0.17455E-02
   0.42210E+01   0.17702E-02
   0.42410E+01   0.17952E-02
   0.42610E+01   0.18204E-02
   0.42810E+01   0.18458E-02
   0.43010E+01   0.18715E-02
   0.43210E+01   0.18974E-02
   0.43410E+01   0.19235E-02
   0.43610E+01   0.19499E-02
   0.43810E+01   0.19766E-02
   0.44010E+01   0.20035E-02
   0.44210E+01   0.20306E-02
   0.44410E+01   0.20580E-02
   0.44610E+01   0.20856E-02
   0.44810E+01   0.21135E-02
   0.45010E+01   0.21416E-02
   0.45210E+01   0.21700E-02
   0.45410E+01   0.21986E-02
   0.45610E+01   0.22275E-02
   0.45810E+01   0.22566E-02
   0.46010E+01   0.22860E-02
   0.46210E+01   0.23154E-02
   0.46410E+01   0.23450E-02
   0.46610E+01   0.23748E-02
   0.46810E+01   0.24050E-02
   0.47010E+01   0.24354E-02
   0.47210E+01   0.24660E-02
   0.47410E+01   0.24969E-02
   0.47610E+01   0.25281E-02
   0.47810E+01   0.25595E-02
   0.48010E+01   0.25912E-02
   0.48210E+01   0.26232E-02
   0.48410E+01   0.26554E-02
   0.48610E+01   0.26879E-02
   0.48810E+01   0.27207E-02
   0.49010E+01   0.27537E-02
   0.49210E+01   0.27870E-02
   0.49410E+01   0.28206E-02
   0.49610E+01   0.28545E-02
   0.49810E+01   0.28886E-02
   0.50010E+01   0.29230E-02
   0.50210E+01   0.29577E-02
   0.50410E+01   0.29926E-02
   0.50610E+01   0.30279E-02
   0.50810E+01   0.30634E-02
   0.51010E+01   0.30992E-02
   0.51210E+01   0.31352E-02
   0.51410E+01   0.31716E-02
   0.51610E+01   0.32082E-02
   0.51810E+01   0.32452E-02
   0.52010E+01   0.32821E-02
   0.52210E+01   0.33192E-02
   0.52410E+01   0.33566E-02
   0.52610E+01   0.33944E-02
   0.52810E+01   0.34323E-02
   0.53010E+01   0.34706E-02
   0.53210E+01   0.35092E-02
   0.53410E+01   0.35481E-02
   0.53610E+01   0.35872E-02
   0.53810E+01   0.36267E-02
   0.54010E+01   0.36664E-02
   0.54210E+01   0.37065E-02
   0.54410E+01   0.37468E-02
   0.54610E+01   0.37875E-02
   0.54810E+01   0.38284E-02
   0.55010E+01   0.38696E-02
   0.55210E+01   0.39112E-02
   0.55410E+01   0.39530E-02
   0.55610E+01   0.39951E-02
   0.55810E+01   0.40376E-02
   0.56010E+01   0.40803E-02
   0.56210E+01   0.41234E-02
   0.56410E+01   0.41668E-02
   0.56610E+01   0.42104E-02
   0.56810E+01   0.42544E-02
   0.57010E+01   0.42987E-02
   0.57210E+01   0.43432E-02
   0.57410E+01   0.43877E-02
   0.57610E+01   0.44325E-02
   0.57810E+01   0.44776E-02
   0.58010E+01   0.45230E-02
   0.58210E+01   0.45688E-02
   0.58410E+01   0.46148E-02
   0.58610E+01   0.46612E-02
   0.58810E+01   0.47079E-02
   0.59010E+01   0.47549E-02
   0.59210E+01   0.48022E-02
   0.59410E+01   0.48498E-02
   0.59610E+01   0.48978E-02
   0.59810E+01   0.49461E-02
   0.60010E+01   0.49947E-02
   0.60210E+01   0.50436E-02
   0.60410E+01   0.50929E-02
   0.60610E+01   0.51425E-02
   0.60810E+01   0.51924E-02
   0.61010E+01   0.52427E-02
   0.61210E+01   0.52932E-02
   0.61410E+01   0.53442E-02
   0.61610E+01   0.53954E-02
   0.61810E+01   0.54470E-02
   0.62010E+01   0.54988E-02
   0.62210E+01   0.55505E-02
   0.62410E+01   0.56026E-02
   0.62610E+01   0.56550E-02
   0.62810E+01   0.57078E-02
   0.63010E+01   0.57608E-02
   0.63210E+01   0.58143E-02
   0.63410E+01   0.58680E-02
   0.63610E+01   0.59221E-02
   0.63810E+01   0.59766E-02
   0.64010E+01   0.60313E-02
   0.64210E+01   0.60865E-02
   0.64410E+01   0.61419E-02
   0.64610E+01   0.61978E-02
   0.64810E+01   0.62539E-02
   0.65010E+01   0.63104E-02
   0.65210E+01   0.63673E-02
   0.65410E+01   0.64245E-02
   0.65610E+01   0.64821E-02
   0.65810E+01   0.65400E-02
   0.66010E+01   0.65982E-02
   0.66210E+01   0.66569E-02
   0.66410E+01   0.67157E-02
   0.66610E+01   0.67745E-02
   0.66810E+01   0.68336E-02
   0.67010E+01   0.68931E-02
   0.67210E+01   0.69529E-02
   0.67410E+01   0.70131E-02
   0.67610E+01   0.70736E-02
   0.67810E+01   0.71345E-02
   0.68010E+01   0.71958E-02
   0.68210E+01   0.72574E-02
   0.68410E+01   0.73194E-02
   0.68610E+01   0.73817E-02
   0.68810E+01   0.74444E-02
   0.69010E+01   0.75075E-02
   0.69210E+01   0.75709E-02
   0.69410E+01   0.76347E-02
   0.69610E+01   0.76989E-02
   0.69810E+01   0.77634E-02
   0.70010E+01   0.78284E-02
   0.70210E+01   0.78937E-02
   0.70410E+01   0.79593E-02
   0.70610E+01   0.80252E-02
   0.70810E+01   0.80910E-02
   0.71010E+01   0.81572E-02
   0.71210E+01   0.82237E-02
   0.71410E+01   0.82906E-02
   0.71610E+01   0.83578E-02
   0.71810E+01   0.84255E-02
   0.72010E+01   0.84935E-02
   0.72210E+01   0.85619E-02
   0.72410E+01   0.86307E-02
   0.72610E+01   0.86998E-02
   0.72810E+01   0.87694E-02
   0.73010E+01   0.88393E-02
   0.73210E+01   0.89096E-02
   0.73410E+01   0.89803E-02
   0.73610E+01   0.90514E-02
   0.73810E+01   0.91228E-02
   0.74010E+01   0.91947E-02
   0.74210E+01   0.92669E-02
   0.74410E+01   0.93396E-02
   0.74610E+01   0.94120E-02
   0.74810E+01   0.94847E-02
   0.75010E+01   0.95578E-02
   0.75210E+01   0.96313E-02
   0.75410E+01   0.97052E-02
   0.75610E+01   0.97794E-02
   0.75810E+01   0.98541E-02
   0.76010E+01   0.99292E-02
   0.76210E+01   0.10005E-01
   0.76410E+01   0.10080E-01
   0.76610E+01   0.10157E-01
   0.76810E+01   0.10233E-01
   0.77010E+01   0.10310E-01
   0.77210E+01   0.10388E-01
   0.77410E+01   0.10466E-01
   0.77610E+01   0.10544E-01
   0.77810E+01   0.10623E-01
   0.78010E+01   0.10702E-01
   0.78210E+01   0.10781E-01
   0.78410E+01   0.10860E-01
   0.78610E+01   0.10940E-01
   0.78810E+01   0.11020E-01
   0.79010E+01   0.11100E-01
   0.79210E+01   0.11181E-01
   0.79410E+01   0.11262E-01
   0.79610E+01   0.11343E-01
   0.79810E+01   0.11425E-01
   0.80010E+01   0.11508E-01
   0.80210E+01   0.11591E-01
   0.80410E+01   0.11674E-01
   0.80610E+01   0.11757E-01
   0.80810E+01   0.11841E-01
   0.81010E+01   0.11926E-01
   0.81210E+01   0.12011E-01
   0.81410E+01   0.12096E-01
   0.81610E+01   0.12182E-01
   0.81810E+01   0.12267E-01
   0.82010E+01   0.12353E-01
   0.82210E+01   0.12439E-01
   0.82410E+01   0.12525E-01
   0.82610E+01   0.12612E-01
   0.82810E+01   0.12700E-01
   0.83010E+01   0.12788E-01
   0.83210E+01   0.12876E-01
   0.83410E+01   0.12965E-01
   0.83610E+01   0.13054E-01
   0.83810E+01   0.13143E-01
   0.84010E+01   0.13233E-01
   0.84210E+01   0.13324E-01
   0.84410E+01   0.13414E-01
   0.84610E+01   0.13506E-01
   0.84810E+01   0.13597E-01
   0.85010E+01   0.13689E-01
   0.85210E+01   0.13781E-01
   0.85410E+01   0.13873E-01
   0.85610E+01   0.13965E-01
   0.85810E+01   0.14058E-01
   0.86010E+01   0.14152E-01
   0.86210E+01   0.14246E-01
   0.86410E+01   0.14340E-01
   0.86610E+01   0.14434E-01
   0.86810E+01   0.14530E-01
   0.87010E+01   0.14625E-01
   0.87210E+01   0.14721E-01
   0.87410E+01   0.14818E-01
   0.87610E+01   0.14914E-01
   0.87810E+01   0.15012E-01
   0.88010E+01   0.15110E-01
   0.88210E+01   0.15208E-01
   0.88410E+01   0.15305E-01
   0.88610E+01   0.15403E-01
   0.88810E+01   0.15502E-01
   0.89010E+01   0.15601E-01
   0.89210E+01   0.15701E-01
   0.89410E+01   0.15801E-01
   0.89610E+01   0.15901E-01
   0.89810E+01   0.16002E-01
   0.90010E+01   0.16103E-01
   0.90210E+01   0.16205E-01
   0.90410E+01   0.16307E-01
   0.90610E+01   0.16410E-01
   0.90810E+01   0.16513E-01
   0.91010E+01   0.16616E-01
   0.91210E+01   0.16720E-01
   0.91410E+01   0.16824E-01
   0.91610E+01   0.16928E-01
   0.91810E+01   0.17032E-01
   0.92010E+01   0.17137E-01
   0.92210E+01   0.17242E-01
   0.92410E+01   0.17348E-01
   0.92610E+01   0.17454E-01
   0.92810E+01   0.17561E-01
   0.93010E+01   0.17668E-01
   0.93210E+01   0.17775E-01
   0.93410E+01   0.17883E-01
   0.93610E+01   0.17992E-01
   0.93810E+01   0.18101E-01
   0.94010E+01   0.18210E-01
   0.94210E+01   0.18320E-01
   0.94410E+01   0.18430E-01
   0.94610E+01   0.18539E-01
   0.94810E+01   0.18650E-01
   0.95010E+01   0.18760E-01
   0.95210E+01   0.18871E-01
   0.95410E+01   0.18983E-01
   0.95610E+01   0.19095E-01
   0.95810E+01   0.19208E-01
   0.96010E+01   0.19321E-01
   0.96210E+01   0.19434E-01
   0.96410E+01   0.19548E-01
   0.96610E+01   0.19663E-01
   0.96810E+01   0.19778E-01
   0.97010E+01   0.19893E-01
   0.97210E+01   0.20009E-01
   0.97410E+01   0.20124E-01
   0.97610E+01   0.20240E-01
   0.97810E+01   0.20356E-01
   0.98010E+01   0.20472E-01
   0.98210E+01   0.20590E-01
   0.98410E+01   0.20707E-01
   0.98610E+01   0.20825E-01
   0.98810E+01   0.20944E-01
   0.99010E+01   0.21063E-01
   0.99210E+01   0.21182E-01
   0.99410E+01   0.21302E-01
   0.99610E+01   0.21423E-01
   0.99810E+01   0.21544E-01
   0.10001E+02   0.21665E-01
   0.10021E+02   0.21786E-01
   0.10041E+02   0.21907E-01
   0.10061E+02   0.22029E-01
   0.10081E+02   0.22151E-01
   0.10101E+02   0.22274E-01
   0.10121E+02   0.22397E-01
   0.10141E+02   0.22521E-01
   0.10161E+02   0.22645E-01
   0.10181E+02   0.22770E-01
   0.10201E+02   0.22895E-01
   0.10221E+02   0.23020E-01
   0.10241E+02   0.23146E-01
   0.10261E+02   0.23273E-01
   0.10281E+02   0.23399E-01
   0.10301E+02   0.23526E-01
   0.10321E+02   0.23652E-01
   0.10341E+02   0.23780E-01
   0.10361E+02   0.23908E-01
   0.10381E+02   0.24036E-01
   0.10401E+02   0.24165E-01
   0.10421E+02   0.24294E-01
   0.10441E+02   0.24424E-01
   0.10461E+02   0.24554E-01
   0.10481E+02   0.24685E-01
   0.10501E+02   0.24817E-01
   0.10521E+02   0.24948E-01
   0.10541E+02   0.25080E-01
   0.10561E+02   0.25211E-01
   0.10581E+02   0.25343E-01
   0.10601E+02   0.25476E-01
   0.10621E+02   0.25609E-01
   0.10641E+02   0.25743E-01
   0.10661E+02   0.25877E-01
   0.10681E+02   0.26011E-01
   0.10701E+02   0.26146E-01
   0.10721E+02   0.26282E-01
   0.10741E+02   0.26418E-01
   0.10761E+02   0.26555E-01
   0.10781E+02   0.26691E-01
   0.10801E+02   0.26828E-01
   0.10821E+02   0.26965E-01
   0.10841E+02   0.27102E-01
   0.10861E+02   0.27240E-01
   0.10881E+02   0.27378E-01
   0.10901E+02   0.27517E-01
   0.10921E+02   0.27656E-01
   0.10941E+02   0.27796E-01
   0.10961E+02   0.27936E-01
   0.10981E+02   0.28077E-01
   0.11001E+02   0.28219E-01
   0.11021E+02   0.28360E-01
   0.11041E+02   0.28502E-01
   0.11061E+02   0.28643E-01
   0.11081E+02   0.28785E-01
   0.11101E+02   0.28928E-01
   0.11121E+02   0.29071E-01
   0.11141E+02   0.29215E-01
   0.11161E+02   0.29359E-01
   0.11181E+02   0.29503E-01
   0.11201E+02   0.29648E-01
   0.11221E+02   0.29794E-01
   0.11241E+02   0.29940E-01
   0.11261E+02   0.30087E-01
   0.11281E+02   0.30233E-01
   0.11301E+02   0.30379E-01
   0.11321E+02   0.30526E-01
   0.11341E+02   0.30674E-01
   0.11361E+02   0.30822E-01
   0.11381E+02   0.30970E-01
   0.11401E+02   0.31119E-01
   0.11421E+02   0.31268E-01
   0.11441E+02   0.31418E-01
   0.11461E+02   0.31569E-01
   0.11481E+02   0.31720E-01
   0.11501E+02   0.31871E-01
   0.11521E+02   0.32022E-01
   0.11541E+02   0.32173E-01
   0.11561E+02   0.32325E-01
   0.11581E+02   0.32477E-01
   0.11601E+02   0.32630E-01
   0.11621E+02   0.32783E-01
   0.11641E+02   0.32937E-01
   0.11661E+02   0.33091E-01
   0.11681E+02   0.33246E-01
   0.11701E+02   0.33402E-01
   0.11721E+02   0.33557E-01
   0.11741E+02   0.33714E-01
   0.11761E+02   0.33869E-01
   0.11781E+02   0.34025E-01
   0.11801E+02   0.34182E-01
   0.11821E+02   0.34339E-01
   0.11841E+02   0.34496E-01
   0.11861E+02   0.34654E-01
   0.11881E+02   0.34813E-01
   0.11901E+02   0.34972E-01
   0.11921E+02   0.35132E-01
   0.11941E+02   0.35292E-01
   0.11961E+02   0.35453E-01
   0.11981E+02   0.35612E-01
   0.12001E+02   0.35773E-01
   0.12021E+02   0.35933E-01
   0.12041E+02   0.36095E-01
   0.12061E+02   0.36257E-01
   0.12081E+02   0.36419E-01
   0.12101E+02   0.36582E-01
   0.12121E+02   0.36746E-01
   0.12141E+02   0.36910E-01
   0.12161E+02   0.37074E-01
   0.12181E+02   0.37239E-01
   0.12201E+02   0.37403E-01
   0.12221E+02   0.37568E-01
   0.12241E+02   0.37733E-01
   0.12261E+02   0.37899E-01
   0.12281E+02   0.38065E-01
   0.12301E+02   0.38232E-01
   0.12321E+02   0.38399E-01
   0.12341E+02   0.38567E-01
   0.12361E+02   0.38735E-01
   0.12381E+02   0.38904E-01
   0.12401E+02   0.39072E-01
   0.12421E+02   0.39241E-01
   0.12441E+02   0.39410E-01
   0.12461E+02   0.39579E-01
   0.12481E+02   0.39749E-01
   0.12501E+02   0.39920E-01
   0.12521E+02   0.40091E-01
   0.12541E+02   0.40263E-01
   0.12561E+02   0.40435E-01
   0.12581E+02   0.40608E-01
   0.12601E+02   0.40781E-01
   0.12621E+02   0.40953E-01
   0.12641E+02   0.41126E-01
   0.12661E+02   0.41299E-01
   0.12681E+02   0.41473E-01
   0.12701E+02   0.41647E-01
   0.12721E+02   0.41822E-01
   0.12741E+02   0.41998E-01
   0.12761E+02   0.42174E-01
   0.12781E+02   0.42350E-01
   0.12801E+02   0.42527E-01
   0.12821E+02   0.42704E-01
   0.12841E+02   0.42880E-01
   0.12861E+02   0.43057E-01
   0.12881E+02   0.43235E-01
   0.12901E+02   0.43413E-01
   0.12921E+02   0.43592E-01
   0.12941E+02   0.43771E-01
   0.12961E+02   0.43951E-01
   0.12981E+02   0.44131E-01
   0.13001E+02   0.44312E-01
   0.13021E+02   0.44493E-01
   0.13041E+02   0.44673E-01
   0.13061E+02   0.44854E-01
   0.13081E+02   0.45035E-01
   0.13101E+02   0.45217E-01
   0.13121E+02   0.45400E-01
   0.13141E+02   0.45583E-01
   0.13161E+02   0.45766E-01
   0.13181E+02   0.45951E-01
   0.13201E+02   0.46135E-01
   0.13221E+02   0.46319E-01
   0.13241E+02   0.46503E-01
   0.13261E+02   0.46688E-01
   0.13281E+02   0.46873E-01
   0.13301E+02   0.47059E-01
   0.13321E+02   0.47245E-01
   0.13341E+02   0.47432E-01
   0.13361E+02   0.47620E-01
   0.13381E+02   0.47808E-01
   0.13401E+02   0.47996E-01
   0.13421E+02   0.48183E-01
   0.13441E+02   0.48371E-01
   0.13461E+02   0.48559E-01
   0.13481E+02   0.48748E-01
   0.13501E+02   0.48938E-01
   0.13521E+02   0.49128E-01
   0.13541E+02   0.49319E-01
   0.13561E+02   0.49510E-01
   0.13581E+02   0.49702E-01
   0.13601E+02   0.49893E-01
   0.13621E+02   0.50084E-01
   0.13641E+02   0.50275E-01
   0.13661E+02   0.50468E-01
   0.13681E+02   0.50660E-01
   0.13701E+02   0.50854E-01
   0.13721E+02   0.51048E-01
   0.13741E+02   0.51242E-01
   0.13761E+02   0.51437E-01
   0.13781E+02   0.51632E-01
   0.13801E+02   0.51827E-01
   0.13821E+02   0.52021E-01
   0.13841E+02   0.52217E-01
   0.13861E+02   0.52413E-01
   0.13881E+02   0.52609E-01
   0.13901E+02   0.52806E-01
   0.13921E+02   0.53004E-01
   0.13941E+02   0.53202E-01
   0.13961E+02   0.53401E-01
   0.13981E+02   0.53598E-01
   0.14001E+02   0.53796E-01
   0.14021E+02   0.53995E-01
   0.14041E+02   0.54194E-01
   0.14061E+02   0.54394E-01
   0.14081E+02   0.54594E-01
   0.14101E+02   0.54795E-01
   0.14121E+02   0.54996E-01
   0.14141E+02   0.55198E-01
   0.14161E+02   0.55398E-01
   0.14181E+02   0.55599E-01
   0.14201E+02   0.55801E-01
   0.14221E+02   0.56003E-01
   0.14241E+02   0.56206E-01
   0.14261E+02   0.56410E-01
   0.14281E+02   0.56614E-01
   0.14301E+02   0.56818E-01
   0.14321E+02   0.57023E-01
   0.14341E+02   0.57227E-01
   0.14361E+02   0.57431E-01
   0.14381E+02   0.57636E-01
   0.14401E+02   0.57842E-01
   0.14421E+02   0.58048E-01
   0.14441E+02   0.58254E-01
   0.14461E+02   0.58461E-01
   0.14481E+02   0.58669E-01
   0.14501E+02   0.58877E-01
   0.14521E+02   0.59084E-01
   0.14541E+02   0.59291E-01
   0.14561E+02   0.59499E-01
   0.14581E+02   0.59708E-01
   0.14601E+02   0.59917E-01
   0.14621E+02   0.60127E-01
   0.14641E+02   0.60337E-01
   0.14661E+02   0.60548E-01
   0.14681E+02   0.60758E-01
   0.14701E+02   0.60968E-01
   0.14721E+02   0.61178E-01
   0.14741E+02   0.61389E-01
   0.14761E+02   0.61601E-01
   0.14781E+02   0.61813E-01
   0.14801E+02   0.62026E-01
   0.14821E+02   0.62240E-01
   0.14841E+02   0.62453E-01
   0.14861E+02   0.62666E-01
   0.14881E+02   0.62879E-01
   0.14901E+02   0.63093E-01
   0.14921E+02   0.63307E-01
   0.14941E+02   0.63522E-01
   0.14961E+02   0.63737E-01
   0.14981E+02   0.63953E-01
   0.15001E+02   0.64169E-01
   0.15021E+02   0.64384E-01
   0.15041E+02   0.64600E-01
   0.15061E+02   0.64816E-01
   0.15081E+02   0.65033E-01
   0.15101E+02   0.65250E-01
   0.15121E+02   0.65468E-01
   0.15141E+02   0.65686E-01
   0.15161E+02   0.65905E-01
   0.15181E+02   0.66123E-01
   0.15201E+02   0.66341E-01
   0.15221E+02   0.66560E-01
   0.15241E+02   0.66779E-01
   0.15261E+02   0.66999E-01
   0.15281E+02   0.67219E-01
   0.15301E+02   0.67440E-01
   0.15321E+02   0.67662E-01
   0.15341E+02   0.67882E-01
   0.15361E+02   0.68103E-01
   0.15381E+02   0.68324E-01
   0.15401E+02   0.68545E-01
   0.15421E+02   0.68768E-01
   0.15441E+02   0.68991E-01
   0.15461E+02   0.69214E-01
   0.15481E+02   0.69438E-01
   0.15501E+02   0.69661E-01
   0.15521E+02   0.69884E-01
   0.15541E+02   0.70107E-01
   0.15561E+02   0.70331E-01
   0.15581E+02   0.70556E-01
   0.15601E+02   0.70781E-01
   0.15621E+02   0.71007E-01
   0.15641E+02   0.71234E-01
   0.15661E+02   0.71459E-01
   0.15681E+02   0.71684E-01
   0.15701E+02   0.71910E-01
   0.15721E+02   0.72137E-01
   0.15741E+02   0.72364E-01
   0.15761E+02   0.72592E-01
   0.15781E+02   0.72820E-01
   0.15801E+02   0.73048E-01
   0.15821E+02   0.73276E-01
   0.15841E+02   0.73503E-01
   0.15861E+02   0.73732E-01
   0.15881E+02   0.73961E-01
   0.15901E+02   0.74190E-01
   0.15921E+02   0.74420E-01
   0.15941E+02   0.74651E-01
   0.15961E+02   0.74880E-01
   0.15981E+02   0.75110E-01
   0.16001E+02   0.75340E-01
   0.16021E+02   0.75571E-01
   0.16041E+02   0.75802E-01
   0.16061E+02   0.76034E-01
   0.16081E+02   0.76267E-01
   0.16101E+02   0.76499E-01
   0.16121E+02   0.76731E-01
   0.16141E+02   0.76963E-01
   0.16161E+02   0.77195E-01
   0.16181E+02   0.77428E-01
   0.16201E+02   0.77662E-01
   0.16221E+02   0.77896E-01
   0.16241E+02   0.78131E-01
   0.16261E+02   0.78365E-01
   0.16281E+02   0.78598E-01
   0.16301E+02   0.78833E-01
   0.16321E+02   0.79068E-01
   0.16341E+02   0.79303E-01
   0.16361E+02   0.79539E-01
   0.16381E+02   0.79776E-01
   0.16401E+02   0.80013E-01
   0.16421E+02   0.80248E-01
   0.16441E+02   0.80484E-01
   0.16461E+02   0.80721E-01
   0.16481E+02   0.80958E-01
   0.16501E+02   0.81196E-01
   0.16521E+02   0.81434E-01
   0.16541E+02   0.81672E-01
   0.16561E+02   0.81910E-01
   0.16581E+02   0.82147E-01
   0.16601E+02   0.82386E-01
   0.16621E+02   0.82625E-01
   0.16641E+02   0.82864E-01
   0.16661E+02   0.83104E-01
   0.16681E+02   0.83345E-01
   0.16701E+02   0.83584E-01
   0.16721E+02   0.83824E-01
   0.16741E+02   0.84064E-01
   0.16761E+02   0.84304E-01
   0.16781E+02   0.84545E-01
   0.16801E+02   0.84787E-01
   0.16821E+02   0.85029E-01
   0.16841E+02   0.85270E-01
   0.16861E+02   0.85512E-01
   0.16881E+02   0.85753E-01
   0.16901E+02   0.85996E-01
   0.16921E+02   0.86238E-01
   0.16941E+02   0.86482E-01
   0.16961E+02   0.86726E-01
   0.16981E+02   0.86968E-01
   0.17001E+02   0.87211E-01
   0.17021E+02   0.87455E-01
   0.17041E+02   0.87698E-01
   0.17061E+02   0.87943E-01
   0.17081E+02   0.88188E-01
   0.17101E+02   0.88433E-01
   0.17121E+02   0.88677E-01
   0.17141E+02   0.88922E-01
   0.17161E+02   0.89167E-01
   0.17181E+02   0.89412E-01
   0.17201E+02   0.89658E-01
   0.17221E+02   0.89905E-01
   0.17241E+02   0.90152E-01
   0.17261E+02   0.90397E-01
   0.17281E+02   0.90643E-01
   0.17301E+02   0.90890E-01
   0.17321E+02   0.91137E-01
   0.17341E+02   0.91385E-01
   0.17361E+02   0.91633E-01
   0.17381E+02   0.91880E-01
   0.17401E+02   0.92127E-01
   0.17421E+02   0.92375E-01
   0.17441E+02   0.92623E-01
   0.17461E+02   0.92872E-01
   0.17481E+02   0.93121E-01
   0.17501E+02   0.93371E-01
   0.17521E+02   0.93619E-01
   0.17541E+02   0.93868E-01
   0.17561E+02   0.94117E-01
   0.17581E+02   0.94367E-01
   0.17601E+02   0.94617E-01
   0.17621E+02   0.94868E-01
   0.17641E+02   0.95119E-01
   0.17661E+02   0.95369E-01
   0.17681E+02   0.95619E-01
   0.17701E+02   0.95870E-01
   0.17721E+02   0.96121E-01
   0.17741E+02   0.96373E-01
   0.17761E+02   0.96625E-01
   0.17781E+02   0.96876E-01
   0.17801E+02   0.97127E-01
   0.17821E+02   0.97379E-01
   0.17841E+02   0.97631E-01
   0.17861E+02   0.97884E-01
   0.17881E+02   0.98137E-01
   0.17901E+02   0.98390E-01
   0.17921E+02   0.98642E-01
   0.17941E+02   0.98895E-01
   0.17961E+02   0.99148E-01
   0.17981E+02   0.99402E-01
   0.18001E+02   0.99656E-01
   0.18021E+02   0.99910E-01
   0.18041E+02   0.10016E+00
   0.18061E+02   0.10042E+00
   0.18081E+02   0.10067E+00
   0.18101E+02   0.10093E+00
   0.18121E+02   0.10118E+00
   0.18141E+02   0.10144E+00
   0.18161E+02   0.10169E+00
   0.18181E+02   0.10195E+00
   0.18201E+02   0.10220E+00
   0.18221E+02   0.10246E+00
   0.18241E+02   0.10271E+00
   0.18261E+02   0.10297E+00
   0.18281E+02   0.10322E+00
   0.18301E+02   0.10348E+00
   0.18321E+02   0.10374E+00
   0.18341E+02   0.10399E+00
   0.18361E+02   0.10425E+00
   0.18381E+02   0.10451E+00
   0.18401E+02   0.10476E+00
   0.18421E+02   0.10502E+00
   0.18441E+02   0.10528E+00
   0.18461E+02   0.10553E+00
   0.18481E+02   0.10579E+00
   0.18501E+02   0.10605E+00
   0.18521E+02   0.10631E+00
   0.18541E+02   0.10656E+00
   0.18561E+02   0.10682E+00
   0.18581E+02   0.10708E+00
   0.18601E+02   0.10734E+00
   0.18621E+02   0.10760E+00
   0.18641E+02   0.10785E+00
   0.18661E+02   0.10811E+00
   0.18681E+02   0.10837E+00
   0.18701E+02   0.10863E+00
   0.18721E+02   0.10889E+00
   0.18741E+02   0.10915E+00
   0.18761E+02   0.10941E+00
   0.18781E+02   0.10967E+00
   0.18801E+02   0.10993E+00
   0.18821E+02   0.11018E+00
   0.18841E+02   0.11045E+00
   0.18861E+02   0.11071E+00
   0.18881E+02   0.11097E+00
   0.18901E+02   0.11122E+00
   0.18921E+02   0.11148E+00
   0.18941E+02   0.11175E+00
   0.18961E+02   0.11201E+00
   0.18981E+02   0.11227E+00
   0.19001E+02   0.11253E+00
   0.19021E+02   0.11279E+00
   0.19041E+02   0.11305E+00
   0.19061E+02   0.11331E+00
   0.19081E+02   0.11357E+00
   0.19101E+02   0.11383E+00
   0.19121E+02   0.11409E+00
   0.19141E+02   0.11435E+00
   0.19161E+02   0.11462E+00
   0.19181E+02   0.11488E+00
   0.19201E+02   0.11514E+00
   0.19221E+02   0.11540E+00
   0.19241E+02   0.11566E+00
   0.19261E+02   0.11592E+00
   0.19281E+02   0.11619E+00
   0.19301E+02   0.11645E+00
   0.19321E+02   0.11671E+00
   0.19341E+02   0.11697E+00
   0.19361E+02   0.11724E+00
   0.19381E+02   0.11750E+00
   0.19401E+02   0.11776E+00
   0.19421E+02   0.11802E+00
   0.19441E+02   0.11829E+00
   0.19461E+02   0.11855E+00
   0.19481E+02   0.11881E+00
   0.19501E+02   0.11907E+00
   0.19521E+02   0.11934E+00
   0.19541E+02   0.11960E+00
   0.19561E+02   0.11986E+00
   0.19581E+02   0.12013E+00
   0.19601E+02   0.12039E+00
   0.19621E+02   0.12065E+00
   0.19641E+02   0.12092E+00
   0.19661E+02   0.12118E+00
   0.19681E+02   0.12144E+00
   0.19701E+02   0.12171E+00
   0.19721E+02   0.12197E+00
   0.19741E+02   0.12223E+00
   0.19761E+02   0.12250E+00
   0.19781E+02   0.12276E+00
   0.19801E+02   0.12303E+00
   0.19821E+02   0.12329E+00
   0.19841E+02   0.12355E+00
   0.19861E+02   0.12382E+00
   0.19881E+02   0.12408E+00
   0.19901E+02   0.12435E+00
   0.19921E+02   0.12461E+00
   0.19941E+02   0.12487E+00
   0.19961E+02   0.12514E+00
   0.19981E+02   0.12540E+00
   0.20001E+02   0.12567E+00
   0.20021E+02   0.12593E+00
   0.20041E+02   0.12620E+00
   0.20061E+02   0.12646E+00
   0.20081E+02   0.12672E+00
   0.20101E+02   0.12699E+00
   0.20121E+02   0.12725E+00
   0.20141E+02   0.12752E+00
   0.20161E+02   0.12778E+00
   0.20181E+02   0.12805E+00
   0.20201E+02   0.12831E+00
   0.20221E+02   0.12858E+00
   0.20241E+02   0.12884E+00
   0.20261E+02   0.12911E+00
   0.20281E+02   0.12937E+00
   0.20301E+02   0.12964E+00
   0.20321E+02   0.12990E+00
   0.20341E+02   0.13016E+00
   0.20361E+02   0.13043E+00
   0.20381E+02   0.13070E+00
   0.20401E+02   0.13096E+00
   0.20421E+02   0.13122E+00
   0.20441E+02   0.13149E+00
   0.20461E+02   0.13175E+00
   0.20481E+02   0.13202E+00
   0.20501E+02   0.13228E+00
   0.20521E+02   0.13255E+00
   0.20541E+02   0.13281E+00
   0.20561E+02   0.13308E+00
   0.20581E+02   0.13334E+00
   0.20601E+02   0.13361E+00
   0.20621E+02   0.13387E+00
   0.20641E+02   0.13414E+00
   0.20661E+02   0.13440E+00
   0.20681E+02   0.13467E+00
   0.20701E+02   0.13493E+00
   0.20721E+02   0.13520E+00
   0.20741E+02   0.13546E+00
   0.20761E+02   0.13573E+00
   0.20781E+02   0.13599E+00
   0.20801E+02   0.13626E+00
   0.20821E+02   0.13652E+00
   0.20841E+02   0.13679E+00
   0.20861E+02   0.13705E+00
   0.20881E+02   0.13731E+00
   0.20901E+02   0.13758E+00
   0.20921E+02   0.13784E+00
   0.20941E+02   0.13811E+00
   0.20961E+02   0.13837E+00
   0.20981E+02   0.13864E+00
   0.21001E+02   0.13890E+00
   0.21021E+02   0.13917E+00
   0.21041E+02   0.13943E+00
   0.21061E+02   0.13969E+00
   0.21081E+02   0.13996E+00
   0.21101E+02   0.14022E+00
   0.21121E+02   0.14049E+00
   0.21141E+02   0.14075E+00
   0.21161E+02   0.14102E+00
   0.21181E+02   0.14128E+00
   0.21201E+02   0.14154E+00
   0.21221E+02   0.14181E+00
   0.21241E+02   0.14207E+00
   0.21261E+02   0.14233E+00
   0.21281E+02   0.14260E+00
   0.21301E+02   0.14286E+00
   0.21321E+02   0.14313E+00
   0.21341E+02   0.14339E+00
   0.21361E+02   0.14365E+00
   0.21381E+02   0.14392E+00
   0.21401E+02   0.14418E+00
   0.21421E+02   0.14444E+00
   0.21441E+02   0.14471E+00
   0.21461E+02   0.14497E+00
   0.21481E+02   0.14523E+00
   0.21501E+02   0.14549E+00
   0.21521E+02   0.14576E+00
   0.21541E+02   0.14602E+00
   0.21561E+02   0.14628E+00
   0.21581E+02   0.14654E+00
   0.21601E+02   0.14681E+00
   0.21621E+02   0.14707E+00
   0.21641E+02   0.14733E+00
   0.21661E+02   0.14759E+00
   0.21681E+02   0.14786E+00
   0.21701E+02   0.14812E+00
   0.21721E+02   0.14838E+00
   0.21741E+02   0.14864E+00
   0.21761E+02   0.14890E+00
   0.21781E+02   0.14917E+00
   0.21801E+02   0.14943E+00
   0.21821E+02   0.14969E+00
   0.21841E+02   0.14995E+00
   0.21861E+02   0.15021E+00
   0.21881E+02   0.15047E+00
   0.21901E+02   0.15073E+00
   0.21921E+02   0.15099E+00
   0.21941E+02   0.15125E+00
   0.21961E+02   0.15152E+00
   0.21981E+02   0.15178E+00
   0.22001E+02   0.15204E+00
   0.22021E+02   0.15230E+00
   0.22041E+02   0.15256E+00
   0.22061E+02   0.15282E+00
   0.22081E+02   0.15308E+00
   0.22101E+02   0.15334E+00
   0.22121E+02   0.15360E+00
   0.22141E+02   0.15386E+00
   0.22161E+02   0.15412E+00
   0.22181E+02   0.15438E+00
   0.22201E+02   0.15464E+00
   0.22221E+02   0.15489E+00
   0.22241E+02   0.15515E+00
   0.22261E+02   0.15541E+00
   0.22281E+02   0.15567E+00
   0.22301E+02   0.15593E+00
   0.22321E+02   0.15619E+00
   0.22341E+02   0.15645E+00
   0.22361E+02   0.15670E+00
   0.22381E+02   0.15696E+00
   0.22401E+02   0.15722E+00
   0.22421E+02   0.15748E+00
   0.22441E+02   0.15773E+00
   0.22461E+02   0.15799E+00
   0.22481E+02   0.15825E+00
   0.22501E+02   0.15851E+00
   0.22521E+02   0.15876E+00
   0.22541E+02   0.15902E+00
   0.22561E+02   0.15928E+00
   0.22581E+02   0.15953E+00
   0.22601E+02   0.15979E+00
   0.22621E+02   0.16005E+00
   0.22641E+02   0.16030E+00
   0.22661E+02   0.16056E+00
   0.22681E+02   0.16081E+00
   0.22701E+02   0.16107E+00
   0.22721E+02   0.16132E+00
   0.22741E+02   0.16158E+00
   0.22761E+02   0.16183E+00
   0.22781E+02   0.16209E+00
   0.22801E+02   0.16234E+00
   0.22821E+02   0.16260E+00
   0.22841E+02   0.16285E+00
   0.22861E+02   0.16310E+00
   0.22881E+02   0.16336E+00
   0.22901E+02   0.16361E+00
   0.22921E+02   0.16387E+00
   0.22941E+02   0.16412E+00
   0.22961E+02   0.16437E+00
   0.22981E+02   0.16462E+00
   0.23001E+02   0.16488E+00
   0.23021E+02   0.16513E+00
   0.23041E+02   0.16538E+00
   0.23061E+02   0.16563E+00
   0.23081E+02   0.16589E+00
   0.23101E+02   0.16614E+00
   0.23121E+02   0.16639E+00
   0.23141E+02   0.16664E+00
   0.23161E+02   0.16689E+00
   0.23181E+02   0.16714E+00
   0.23201E+02   0.16739E+00
   0.23221E+02   0.16764E+00
   0.23241E+02   0.16789E+00
   0.23261E+02   0.16814E+00
   0.23281E+02   0.16839E+00
   0.23301E+02   0.16864E+00
   0.23321E+02   0.16889E+00
   0.23341E+02   0.16914E+00
   0.23361E+02   0.16939E+00
   0.23381E+02   0.16964E+00
   0.23401E+02   0.16989E+00
   0.23421E+02   0.17013E+00
   0.23441E+02   0.17038E+00
   0.23461E+02   0.17063E+00
   0.23481E+02   0.17088E+00
   0.23501E+02   0.17112E+00
   0.23521E+02   0.17137E+00
   0.23541E+02   0.17162E+00
   0.23561E+02   0.17186E+00
   0.23581E+02   0.17211E+00
   0.23601E+02   0.17235E+00
   0.23621E+02   0.17260E+00
   0.23641E+02   0.17284E+00
   0.23661E+02   0.17309E+00
   0.23681E+02   0.17334E+00
   0.23701E+02   0.17358E+00
   0.23721E+02   0.17382E+00
   0.23741E+02   0.17407E+00
   0.23761E+02   0.17431E+00
   0.23781E+02   0.17456E+00
   0.23801E+02   0.17480E+00
   0.23821E+02   0.17504E+00
   0.23841E+02   0.17529E+00
   0.23861E+02   0.17553E+00
   0.23881E+02   0.17577E+00
   0.23901E+02   0.17601E+00
   0.23921E+02   0.17625E+00
   0.23941E+02   0.17650E+00
   0.23961E+02   0.17674E+00
   0.23981E+02   0.17698E+00
   0.24001E+02   0.17722E+00
   0.24021E+02   0.17746E+00
   0.24041E+02   0.17770E+00
   0.24061E+02   0.17794E+00
   0.24081E+02   0.17818E+00
   0.24101E+02   0.17842E+00
   0.24121E+02   0.17866E+00
   0.24141E+02   0.17889E+00
   0.24161E+02   0.17913E+00
   0.24181E+02   0.17937E+00
   0.24201E+02   0.17961E+00
   0.24221E+02   0.17985E+00
   0.24241E+02   0.18008E+00
   0.24261E+02   0.18032E+00
   0.24281E+02   0.18056E+00
   0.24301E+02   0.18079E+00
   0.24321E+02   0.18103E+00
   0.24341E+02   0.18126E+00
   0.24361E+02   0.18150E+00
   0.24381E+02   0.18173E+00
   0.24401E+02   0.18197E+00
   0.24421E+02   0.18220E+00
   0.24441E+02   0.18244E+00
   0.24461E+02   0.18267E+00
   0.24481E+02   0.18290E+00
   0.24501E+02   0.18314E+00
   0.24521E+02   0.18337E+00
   0.24541E+02   0.18360E+00
   0.24561E+02   0.18383E+00
   0.24581E+02   0.18406E+00
   0.24601E+02   0.18430E+00
   0.24621E+02   0.18453E+00
   0.24641E+02   0.18476E+00
   0.24661E+02   0.18499E+00
   0.24681E+02   0.18522E+00
   0.24701E+02   0.18545E+00
   0.24721E+02   0.18568E+00
   0.24741E+02   0.18591E+00
   0.24761E+02   0.18613E+00
   0.24781E+02   0.18636E+00
   0.24801E+02   0.18659E+00
   0.24821E+02   0.18682E+00
   0.24841E+02   0.18705E+00
   0.24861E+02   0.18727E+00
   0.24881E+02   0.18750E+00
   0.24901E+02   0.18773E+00
   0.24921E+02   0.18795E+00
   0.24941E+02   0.18818E+00
   0.24961E+02   0.18840E+00
   0.24981E+02   0.18863E+00
   0.25001E+02   0.18885E+00
   0.25021E+02   0.18907E+00
   0.25041E+02   0.18930E+00
   0.25061E+02   0.18952E+00
   0.25081E+02   0.18974E+00
   0.25101E+02   0.18997E+00
   0.25121E+02   0.19019E+00
   0.25141E+02   0.19041E+00
   0.25161E+02   0.19063E+00
   0.25181E+02   0.19085E+00
   0.25201E+02   0.19107E+00
   0.25221E+02   0.19129E+00
   0.25241E+02   0.19151E+00
   0.25261E+02   0.19173E+00
   0.25281E+02   0.19195E+00
   0.25301E+02   0.19217E+00
   0.25321E+02   0.19239E+00
   0.25341E+02   0.19261E+00
   0.25361E+02   0.19282E+00
   0.25381E+02   0.19304E+00
   0.25401E+02   0.19326E+00
   0.25421E+02   0.19347E+00
   0.25441E+02   0.19369E+00
   0.25461E+02   0.19391E+00
   0.25481E+02   0.19412E+00
   0.25501E+02   0.19434E+00
   0.25521E+02   0.19455E+00
   0.25541E+02   0.19476E+00
   0.25561E+02   0.19498E+00
   0.25581E+02   0.19519E+00
   0.25601E+02   0.19540E+00
   0.25621E+02   0.19561E+00
   0.25641E+02   0.19583E+00
   0.25661E+02   0.19604E+00
   0.25681E+02   0.19625E+00
   0.25701E+02   0.19646E+00
   0.25721E+02   0.19667E+00
   0.25741E+02   0.19688E+00
   0.25761E+02   0.19709E+00
   0.25781E+02   0.19730E+00
   0.25801E+02   0.19750E+00
   0.25821E+02   0.19771E+00
   0.25841E+02   0.19792E+00
   0.25861E+02   0.19813E+00
   0.25881E+02   0.19833E+00
   0.25901E+02   0.19854E+00
   0.25921E+02   0.19875E+00
   0.25941E+02   0.19895E+00
   0.25961E+02   0.19916E+00
   0.25981E+02   0.19936E+00
   0.26001E+02   0.19956E+00
   0.26021E+02   0.19977E+00
   0.26041E+02   0.19997E+00
   0.26061E+02   0.20017E+00
   0.26081E+02   0.20038E+00
   0.26101E+02   0.20058E+00
   0.26121E+02   0.20078E+00
   0.26141E+02   0.20098E+00
   0.26161E+02   0.20118E+00
   0.26181E+02   0.20138E+00
   0.26201E+02   0.20158E+00
   0.26221E+02   0.20178E+00
   0.26241E+02   0.20198E+00
   0.26261E+02   0.20217E+00
   0.26281E+02   0.20237E+00
   0.26301E+02   0.20257E+00
   0.26321E+02   0.20276E+00
   0.26341E+02   0.20296E+00
   0.26361E+02   0.20316E+00
   0.26381E+02   0.20335E+00
   0.26401E+02   0.20355E+00
   0.26421E+02   0.20374E+00
   0.26441E+02   0.20393E+00
   0.26461E+02   0.20413E+00
   0.26481E+02   0.20432E+00
   0.26501E+02   0.20451E+00
   0.26521E+02   0.20470E+00
   0.26541E+02   0.20489E+00
   0.26561E+02   0.20509E+00
   0.26581E+02   0.20528E+00
   0.26601E+02   0.20547E+00
   0.26621E+02   0.20566E+00
   0.26641E+02   0.20584E+00
   0.26661E+02   0.20603E+00
   0.26681E+02   0.20622E+00
   0.26701E+02   0.20641E+00
   0.26721E+02   0.20659E+00
   0.26741E+02   0.20678E+00
   0.26761E+02   0.20697E+00
   0.26781E+02   0.20715E+00
   0.26801E+02   0.20734E+00
   0.26821E+02   0.20752E+00
   0.26841E+02   0.20770E+00
   0.26861E+02   0.20789E+00
   0.26881E+02   0.20807E+00
   0.26901E+02   0.20825E+00
   0.26921E+02   0.20843E+00
   0.26941E+02   0.20861E+00
   0.26961E+02   0.20879E+00
   0.26981E+02   0.20897E+00
   0.27001E+02   0.20915E+00
   0.27021E+02   0.20933E+00
   0.27041E+02   0.20951E+00
   0.27061E+02   0.20969E+00
   0.27081E+02   0.20987E+00
   0.27101E+02   0.21004E+00
   0.27121E+02   0.21022E+00
   0.27141E+02   0.21040E+00
   0.27161E+02   0.21057E+00
   0.27181E+02   0.21075E+00
   0.27201E+02   0.21092E+00
   0.27221E+02   0.21109E+00
   0.27241E+02   0.21127E+00
   0.27261E+02   0.21144E+00
   0.27281E+02   0.21161E+00
   0.27301E+02   0.21178E+00
   0.27321E+02   0.21195E+00
   0.27341E+02   0.21212E+00
   0.27361E+02   0.21229E+00
   0.27381E+02   0.21246E+00
   0.27401E+02   0.21263E+00
   0.27421E+02   0.21280E+00
   0.27441E+02   0.21297E+00
   0.27461E+02   0.21313E+00
   0.27481E+02   0.21330E+00
   0.27501E+02   0.21346E+00
   0.27521E+02   0.21363E+00
   0.27541E+02   0.21379E+00
   0.27561E+02   0.21396E+00
   0.27581E+02   0.21412E+00
   0.27601E+02   0.21429E+00
   0.27621E+02   0.21445E+00
   0.27641E+02   0.21461E+00
   0.27661E+02   0.21477E+00
   0.27681E+02   0.21493E+00
   0.27701E+02   0.21509E+00
   0.27721E+02   0.21525E+00
   0.27741E+02   0.21541E+00
   0.27761E+02   0.21557E+00
   0.27781E+02   0.21572E+00
   0.27801E+02   0.21588E+00
   0.27821E+02   0.21604E+00
   0.27841E+02   0.21620E+00
   0.27861E+02   0.21635E+00
   0.27881E+02   0.21650E+00
   0.27901E+02   0.21666E+00
   0.27921E+02   0.21681E+00
   0.27941E+02   0.21697E+00
   0.27961E+02   0.21712E+00
   0.27981E+02   0.21727E+00
   0.28001E+02   0.21742E+00
   0.28021E+02   0.21757E+00
   0.28041E+02   0.21772E+00
   0.28061E+02   0.21787E+00
   0.28081E+02   0.21802E+00
   0.28101E+02   0.21817E+00
   0.28121E+02   0.21832E+00
   0.28141E+02   0.21846E+00
   0.28161E+02   0.21861E+00
   0.28181E+02   0.21875E+00
   0.28201E+02   0.21890E+00
   0.28221E+02   0.21904E+00
   0.28241E+02   0.21919E+00
   0.28261E+02   0.21933E+00
   0.28281E+02   0.21947E+00
   0.28301E+02   0.21961E+00
   0.28321E+02   0.21976E+00
   0.28341E+02   0.21990E+00
   0.28361E+02   0.22004E+00
   0.28381E+02   0.22018E+00
   0.28401E+02   0.22031E+00
   0.28421E+02   0.22045E+00
   0.28441E+02   0.22059E+00
   0.28461E+02   0.22073E+00
   0.28481E+02   0.22086E+00
   0.28501E+02   0.22100E+00
   0.28521E+02   0.22113E+00
   0.28541E+02   0.22127E+00
   0.28561E+02   0.22140E+00
   0.28581E+02   0.22153E+00
   0.28601E+02   0.22167E+00
   0.28621E+02   0.22180E+00
   0.28641E+02   0.22193E+00
   0.28661E+02   0.22206E+00
   0.28681E+02   0.22219E+00
   0.28701E+02   0.22232E+00
   0.28721E+02   0.22245E+00
   0.28741E+02   0.22257E+00
   0.28761E+02   0.22270E+00
   0.28781E+02   0.22283E+00
   0.28801E+02   0.22295E+00
   0.28821E+02   0.22308E+00
   0.28841E+02   0.22320E+00
   0.28861E+02   0.22333E+00
   0.28881E+02   0.22345E+00
   0.28901E+02   0.22357E+00
   0.28921E+02   0.22370E+00
   0.28941E+02   0.22382E+00
   0.28961E+02   0.22394E+00
   0.28981E+02   0.22406E+00
   0.29001E+02   0.22418E+00
   0.29021E+02   0.22429E+00
   0.29041E+02   0.22441E+00
   0.29061E+02   0.22453E+00
   0.29081E+02   0.22465E+00
   0.29101E+02   0.22476E+00
   0.29121E+02   0.22488E+00
   0.29141E+02   0.22499E+00
   0.29161E+02   0.22510E+00
   0.29181E+02   0.22522E+00
   0.29201E+02   0.22533E+00
   0.29221E+02   0.22544E+00
   0.29241E+02   0.22555E+00
   0.29261E+02   0.22566E+00
   0.29281E+02   0.22577E+00
   0.29301E+02   0.22588E+00
   0.29321E+02   0.22599E+00
   0.29341E+02   0.22610E+00
   0.29361E+02   0.22620E+00
   0.29381E+02   0.22631E+00
   0.29401E+02   0.22642E+00
   0.29421E+02   0.22652E+00
   0.29441E+02   0.22662E+00
   0.29461E+02   0.22673E+00
   0.29481E+02   0.22683E+00
   0.29501E+02   0.22693E+00
   0.29521E+02   0.22703E+00
   0.29541E+02   0.22714E+00
   0.29561E+02   0.22724E+00
   0.29581E+02   0.22733E+00
   0.29601E+02   0.22743E+00
   0.29621E+02   0.22753E+00
   0.29641E+02   0.22763E+00
   0.29661E+02   0.22772E+00
   0.29681E+02   0.22782E+00
   0.29701E+02   0.22791E+00
   0.29721E+02   0.22801E+00
   0.29741E+02   0.22810E+00
   0.29761E+02   0.22819E+00
   0.29781E+02   0.22829E+00
   0.29801E+02   0.22838E+00
   0.29821E+02   0.22847E+00
   0.29841E+02   0.22856E+00
   0.29861E+02   0.22865E+00
   0.29881E+02   0.22874E+00
   0.29901E+02   0.22882E+00
   0.29921E+02   0.22891E+00
   0.29941E+02   0.22900E+00
   0.29961E+02   0.22908E+00
   0.29981E+02   0.22917E+00
   0.30001E+02   0.22925E+00
   0.30021E+02   0.22933E+00
   0.30041E+02   0.22942E+00
   0.30061E+02   0.22950E+00
   0.30081E+02   0.22958E+00
   0.30101E+02   0.22966E+00
   0.30121E+02   0.22974E+00
   0.30141E+02   0.22982E+00
   0.30161E+02   0.22990E+00
   0.30181E+02   0.22997E+00
   0.30201E+02   0.23005E+00
   0.30221E+02   0.23013E+00
   0.30241E+02   0.23020E+00
   0.30261E+02   0.23028E+00
   0.30281E+02   0.23035E+00
   0.30301E+02   0.23042E+00
   0.30321E+02   0.23049E+00
   0.30341E+02   0.23057E+00
   0.30361E+02   0.23064E+00
   0.30381E+02   0.23071E+00
   0.30401E+02   0.23078E+00
   0.30421E+02   0.23084E+00
   0.30441E+02   0.23091E+00
   0.30461E+02   0.23098E+00
   0.30481E+02   0.23104E+00
   0.30501E+02   0.23111E+00
   0.30521E+02   0.23117E+00
   0.30541E+02   0.23124E+00
   0.30561E+02   0.23130E+00
   0.30581E+02   0.23136E+00
   0.30601E+02   0.23143E+00
   0.30621E+02   0.23149E+00
   0.30641E+02   0.23155E+00
   0.30661E+02   0.23161E+00
   0.30681E+02   0.23166E+00
   0.30701E+02   0.23172E+00
   0.30721E+02   0.23178E+00
   0.30741E+02   0.23184E+00
   0.30761E+02   0.23189E+00
   0.30781E+02   0.23195E+00
   0.30801E+02   0.23200E+00
   0.30821E+02   0.23205E+00
   0.30841E+02   0.23211E+00
   0.30861E+02   0.23216E+00
   0.30881E+02   0.23221E+00
   0.30901E+02   0.23226E+00
   0.30921E+02   0.23231E+00
   0.30941E+02   0.23236E+00
   0.30961E+02   0.23240E+00
   0.30981E+02   0.23245E+00
   0.31001E+02   0.23250E+00
   0.31021E+02   0.23254E+00
   0.31041E+02   0.23259E+00
   0.31061E+02   0.23263E+00
   0.31081E+02   0.23268E+00
   0.31101E+02   0.23272E+00
   0.31121E+02   0.23276E+00
   0.31141E+02   0.23280E+00
   0.31161E+02   0.23284E+00
   0.31181E+02   0.23288E+00
   0.31201E+02   0.23292E+00
   0.31221E+02   0.23296E+00
   0.31241E+02   0.23299E+00
   0.31261E+02   0.23303E+00
   0.31281E+02   0.23306E+00
   0.31301E+02   0.23310E+00
   0.31321E+02   0.23313E+00
   0.31341E+02   0.23317E+00
   0.31361E+02   0.23320E+00
   0.31381E+02   0.23323E+00
   0.31401E+02   0.23326E+00
   0.31421E+02   0.23329E+00
   0.31441E+02   0.23332E+00
   0.31461E+02   0.23335E+00
   0.31481E+02   0.23338E+00
   0.31501E+02   0.23340E+00
   0.31521E+02   0.23343E+00
   0.31541E+02   0.23345E+00
   0.31561E+02   0.23348E+00
   0.31581E+02   0.23350E+00
   0.31601E+02   0.23352E+00
   0.31621E+02   0.23355E+00
   0.31641E+02   0.23357E+00
   0.31661E+02   0.23359E+00
   0.31681E+02   0.23361E+00
   0.31701E+02   0.23363E+00
   0.31721E+02   0.23364E+00
   0.31741E+02   0.23366E+00
   0.31761E+02   0.23368E+00
   0.31781E+02   0.23369E+00
   0.31801E+02   0.23371E+00
   0.31821E+02   0.23372E+00
   0.31841E+02   0.23374E+00
   0.31861E+02   0.23375E+00
   0.31881E+02   0.23376E+00
   0.31901E+02   0.23377E+00
   0.31921E+02   0.23378E+00
   0.31941E+02   0.23379E+00
   0.31961E+02   0.23380E+00
   0.31981E+02   0.23381E+00
   0.32001E+02   0.23382E+00
   0.32021E+02   0.23383E+00
   0.32041E+02   0.23383E+00
   0.32061E+02   0.23384E+00
   0.32081E+02   0.23384E+00
   0.32101E+02   0.23385E+00
   0.32121E+02   0.23385E+00
   0.32141E+02   0.23385E+00
   0.32161E+02   0.23385E+00
   0.32181E+02   0.23385E+00
   0.32201E+02   0.23385E+00
   0.32221E+02   0.23385E+00


   0.21000E-01   0.10417E-07
   0.41000E-01   0.13111E-07
   0.61000E-01   0.20249E-07
   0.81000E-01   0.33999E-07
   0.10100E+00   0.56528E-07
   0.12100E+00   0.90003E-07
   0.14100E+00   0.13659E-06
   0.16100E+00   0.19847E-06
   0.18100E+00   0.27779E-06
   0.20100E+00   0.37673E-06
   0.22100E+00   0.49746E-06
   0.24100E+00   0.64213E-06
   0.26100E+00   0.81293E-06
   0.28100E+00   0.10120E-05
   0.30100E+00   0.12416E-05
   0.32100E+00   0.15037E-05
   0.34100E+00   0.18007E-05
   0.36100E+00   0.21346E-05
   0.38100E+00   0.25077E-05
   0.40100E+00   0.29220E-05
   0.42100E+00   0.33798E-05
   0.44100E+00   0.38832E-05
   0.46100E+00   0.44345E-05
   0.48100E+00   0.50357E-05
   0.50100E+00   0.56890E-05
   0.52100E+00   0.63966E-05
   0.54100E+00   0.71607E-05
   0.56100E+00   0.79835E-05
   0.58100E+00   0.88670E-05
   0.60100E+00   0.98135E-05
   0.62100E+00   0.10825E-04
   0.64100E+00   0.11904E-04
   0.66100E+00   0.13053E-04
   0.68100E+00   0.14273E-04
   0.70100E+00   0.15567E-04
   0.72100E+00   0.16936E-04
   0.74100E+00   0.18384E-04
   0.76100E+00   0.19913E-04
   0.78100E+00   0.21524E-04
   0.80100E+00   0.23219E-04
   0.82100E+00   0.25001E-04
   0.84100E+00   0.26873E-04
   0.86100E+00   0.28835E-04
   0.88100E+00   0.30891E-04
   0.90100E+00   0.33042E-04
   0.92100E+00   0.35291E-04
   0.94100E+00   0.37639E-04
   0.96100E+00   0.40090E-04
   0.98100E+00   0.42645E-04
   0.10010E+01   0.45306E-04
   0.10210E+01   0.48076E-04
   0.10410E+01   0.50956E-04
   0.10610E+01   0.53949E-04
   0.10810E+01   0.57057E-04
   0.11010E+01   0.60283E-04
   0.11210E+01   0.63627E-04
   0.11410E+01   0.67094E-04
   0.11610E+01   0.70683E-04
   0.11810E+01   0.74399E-04
   0.12010E+01   0.78243E-04
   0.12210E+01   0.82216E-04
   0.12410E+01   0.86323E-04
   0.12610E+01   0.90563E-04
   0.12810E+01   0.94941E-04
   0.13010E+01   0.99457E-04
   0.13210E+01   0.10411E-03
   0.13410E+01   0.10891E-03
   0.13610E+01   0.11380E-03
   0.13810E+01   0.11885E-03
   0.14010E+01   0.12404E-03
   0.14210E+01   0.12938E-03
   0.14410E+01   0.13488E-03
   0.14610E+01   0.14053E-03
   0.14810E+01   0.14633E-03
   0.15010E+01   0.15230E-03
   0.15210E+01   0.15842E-03
   0.15410E+01   0.16471E-03
   0.15610E+01   0.17117E-03
   0.15810E+01   0.17779E-03
   0.16010E+01   0.18458E-03
   0.16210E+01   0.19154E-03
   0.16410E+01   0.19868E-03
   0.16610E+01   0.20600E-03
   0.16810E+01   0.21349E-03
   0.17010E+01   0.22116E-03
   0.17210E+01   0.22902E-03
   0.17410E+01   0.23706E-03
   0.17610E+01   0.24528E-03
   0.17810E+01   0.25370E-03
   0.18010E+01   0.26231E-03
   0.18210E+01   0.27111E-03
   0.18410E+01   0.28010E-03
   0.18610E+01   0.28930E-03
   0.18810E+01   0.29869E-03
   0.19010E+01   0.30828E-03
   0.19210E+01   0.31808E-03
   0.19410E+01   0.32809E-03
   0.19610E+01   0.33830E-03
   0.19810E+01   0.34872E-03
   0.20010E+01   0.35936E-03
   0.20210E+01   0.37021E-03
   0.20410E+01   0.38128E-03
   0.20610E+01   0.39257E-03
   0.20810E+01   0.40408E-03
   0.21010E+01   0.41581E-03
   0.21210E+01   0.42777E-03
   0.21410E+01   0.43995E-03
   0.21610E+01   0.45237E-03
   0.21810E+01   0.46501E-03
   0.22010E+01   0.47789E-03
   0.22210E+01   0.49101E-03
   0.22410E+01   0.50436E-03
   0.22610E+01   0.51796E-03
   0.22810E+01   0.53180E-03
   0.23010E+01   0.54588E-03
   0.23210E+01   0.56021E-03
   0.23410E+01   0.57479E-03
   0.23610E+01   0.58962E-03
   0.23810E+01   0.60471E-03
   0.24010E+01   0.62005E-03
   0.24210E+01   0.63564E-03
   0.24410E+01   0.65150E-03
   0.24610E+01   0.66762E-03
   0.24810E+01   0.68400E-03
   0.25010E+01   0.70065E-03
   0.25210E+01   0.71757E-03
   0.25410E+01   0.73476E-03
   0.25610E+01   0.75222E-03
   0.25810E+01   0.76996E-03
   0.26010E+01   0.78797E-03
   0.26210E+01   0.80626E-03
   0.26410E+01   0.82484E-03
   0.26610E+01   0.84369E-03
   0.26810E+01   0.86284E-03
   0.27010E+01   0.88227E-03
   0.27210E+01   0.90199E-03
   0.27410E+01   0.92184E-03
   0.27610E+01   0.94194E-03
   0.27810E+01   0.96235E-03
   0.28010E+01   0.98304E-03
   0.28210E+01   0.10040E-02
   0.28410E+01   0.10253E-02
   0.28610E+01   0.10469E-02
   0.28810E+01   0.10688E-02
   0.29010E+01   0.10910E-02
   0.29210E+01   0.11136E-02
   0.29410E+01   0.11364E-02
   0.29610E+01   0.11595E-02
   0.29810E+01   0.11830E-02
   0.30010E+01   0.12067E-02
   0.30210E+01   0.12308E-02
   0.30410E+01   0.12552E-02
   0.30610E+01   0.12800E-02
   0.30810E+01   0.13050E-02
   0.31010E+01   0.13304E-02
   0.31210E+01   0.13561E-02
   0.31410E+01   0.13822E-02
   0.31610E+01   0.14086E-02
   0.31810E+01   0.14353E-02
   0.32010E+01   0.14623E-02
   0.32210E+01   0.14897E-02
   0.32410E+01   0.15175E-02
   0.32610E+01   0.15456E-02
   0.32810E+01   0.15740E-02
   0.33010E+01   0.16028E-02
   0.33210E+01   0.16319E-02
   0.33410E+01   0.16614E-02
   0.33610E+01   0.16912E-02
   0.33810E+01   0.17214E-02
   0.34010E+01   0.17520E-02
   0.34210E+01   0.17829E-02
   0.34410E+01   0.18141E-02
   0.34610E+01   0.18458E-02
   0.34810E+01   0.18778E-02
   0.35010E+01   0.19102E-02
   0.35210E+01   0.19429E-02
   0.35410E+01   0.19761E-02
   0.35610E+01   0.20096E-02
   0.35810E+01   0.20434E-02
   0.36010E+01   0.20777E-02
   0.36210E+01   0.21123E-02
   0.36410E+01   0.21470E-02
   0.36610E+01   0.21821E-02
   0.36810E+01   0.22175E-02
   0.37010E+01   0.22534E-02
   0.37210E+01   0.22896E-02
   0.37410E+01   0.23262E-02
   0.37610E+01   0.23632E-02
   0.37810E+01   0.24007E-02
   0.38010E+01   0.24385E-02
   0.38210E+01   0.24767E-02
   0.38410E+01   0.25153E-02
   0.38610E+01   0.25543E-02
   0.38810E+01   0.25938E-02
   0.39010E+01   0.26336E-02
   0.39210E+01   0.26738E-02
   0.39410E+01   0.27145E-02
   0.39610E+01   0.27556E-02
   0.39810E+01   0.27971E-02
   0.40010E+01   0.28390E-02
   0.40210E+01   0.28813E-02
   0.40410E+01   0.29240E-02
   0.40610E+01   0.29672E-02
   0.40810E+01   0.30108E-02
   0.41010E+01   0.30549E-02
   0.41210E+01   0.30993E-02
   0.41410E+01   0.31442E-02
   0.41610E+01   0.31896E-02
   0.41810E+01   0.32353E-02
   0.42010E+01   0.32816E-02
   0.42210E+01   0.33282E-02
   0.42410E+01   0.33753E-02
   0.42610E+01   0.34229E-02
   0.42810E+01   0.34709E-02
   0.43010E+01   0.35193E-02
   0.43210E+01   0.35681E-02
   0.43410E+01   0.36170E-02
   0.43610E+01   0.36663E-02
   0.43810E+01   0.37161E-02
   0.44010E+01   0.37663E-02
   0.44210E+01   0.38170E-02
   0.44410E+01   0.38682E-02
   0.44610E+01   0.39198E-02
   0.44810E+01   0.39719E-02
   0.45010E+01   0.40244E-02
   0.45210E+01   0.40775E-02
   0.45410E+01   0.41309E-02
   0.45610E+01   0.41849E-02
   0.45810E+01   0.42393E-02
   0.46010E+01   0.42943E-02
   0.46210E+01   0.43497E-02
   0.46410E+01   0.44055E-02
   0.46610E+01   0.44619E-02
   0.46810E+01   0.45187E-02
   0.47010E+01   0.45761E-02
   0.47210E+01   0.46339E-02
   0.47410E+01   0.46922E-02
   0.47610E+01   0.47510E-02
   0.47810E+01   0.48103E-02
   0.48010E+01   0.48701E-02
   0.48210E+01   0.49304E-02
   0.48410E+01   0.49913E-02
   0.48610E+01   0.50526E-02
   0.48810E+01   0.51144E-02
   0.49010E+01   0.51767E-02
   0.49210E+01   0.52395E-02
   0.49410E+01   0.53024E-02
   0.49610E+01   0.53656E-02
   0.49810E+01   0.54294E-02
   0.50010E+01   0.54937E-02
   0.50210E+01   0.55584E-02
   0.50410E+01   0.56237E-02
   0.50610E+01   0.56896E-02
   0.50810E+01   0.57559E-02
   0.51010E+01   0.58228E-02
   0.51210E+01   0.58902E-02
   0.51410E+01   0.59581E-02
   0.51610E+01   0.60266E-02
   0.51810E+01   0.60956E-02
   0.52010E+01   0.61651E-02
   0.52210E+01   0.62351E-02
   0.52410E+01   0.63057E-02
   0.52610E+01   0.63769E-02
   0.52810E+01   0.64486E-02
   0.53010E+01   0.65208E-02
   0.53210E+01   0.65936E-02
   0.53410E+01   0.66669E-02
   0.53610E+01   0.67408E-02
   0.53810E+01   0.68152E-02
   0.54010E+01   0.68902E-02
   0.54210E+01   0.69657E-02
   0.54410E+01   0.70418E-02
   0.54610E+01   0.71184E-02
   0.54810E+01   0.71948E-02
   0.55010E+01   0.72719E-02
   0.55210E+01   0.73495E-02
   0.55410E+01   0.74276E-02
   0.55610E+01   0.75063E-02
   0.55810E+01   0.75856E-02
   0.56010E+01   0.76655E-02
   0.56210E+01   0.77459E-02
   0.56410E+01   0.78269E-02
   0.56610E+01   0.79085E-02
   0.56810E+01   0.79907E-02
   0.57010E+01   0.80734E-02
   0.57210E+01   0.81568E-02
   0.57410E+01   0.82407E-02
   0.57610E+01   0.83252E-02
   0.57810E+01   0.84103E-02
   0.58010E+01   0.84960E-02
   0.58210E+01   0.85822E-02
   0.58410E+01   0.86691E-02
   0.58610E+01   0.87566E-02
   0.58810E+01   0.88446E-02
   0.59010E+01   0.89333E-02
   0.59210E+01   0.90226E-02
   0.59410E+01   0.91124E-02
   0.59610E+01   0.92022E-02
   0.59810E+01   0.92924E-02
   0.60010E+01   0.93832E-02
   0.60210E+01   0.94746E-02
   0.60410E+01   0.95666E-02
   0.60610E+01   0.96593E-02
   0.60810E+01   0.97525E-02
   0.61010E+01   0.98464E-02
   0.61210E+01   0.99409E-02
   0.61410E+01   0.10036E-01
   0.61610E+01   0.10132E-01
   0.61810E+01   0.10228E-01
   0.62010E+01   0.10325E-01
   0.62210E+01   0.10423E-01
   0.62410E+01   0.10521E-01
   0.62610E+01   0.10620E-01
   0.62810E+01   0.10719E-01
   0.63010E+01   0.10819E-01
   0.63210E+01   0.10920E-01
   0.63410E+01   0.11021E-01
   0.63610E+01   0.11124E-01
   0.63810E+01   0.11226E-01
   0.64010E+01   0.11329E-01
   0.64210E+01   0.11432E-01
   0.64410E+01   0.11536E-01
   0.64610E+01   0.11640E-01
   0.64810E+01   0.11745E-01
   0.65010E+01   0.11851E-01
   0.65210E+01   0.11957E-01
   0.65410E+01   0.12064E-01
   0.65610E+01   0.12171E-01
   0.65810E+01   0.12279E-01
   0.66010E+01   0.12388E-01
   0.66210E+01   0.12498E-01
   0.66410E+01   0.12608E-01
   0.66610E+01   0.12719E-01
   0.66810E+01   0.12830E-01
   0.67010E+01   0.12942E-01
   0.67210E+01   0.13055E-01
   0.67410E+01   0.13169E-01
   0.67610E+01   0.13283E-01
   0.67810E+01   0.13398E-01
   0.68010E+01   0.13513E-01
   0.68210E+01   0.13629E-01
   0.68410E+01   0.13744E-01
   0.68610E+01   0.13861E-01
   0.68810E+01   0.13978E-01
   0.69010E+01   0.14096E-01
   0.69210E+01   0.14214E-01
   0.69410E+01   0.14333E-01
   0.69610E+01   0.14453E-01
   0.69810E+01   0.14574E-01
   0.70010E+01   0.14695E-01
   0.70210E+01   0.14817E-01
   0.70410E+01   0.14940E-01
   0.70610E+01   0.15063E-01
   0.70810E+01   0.15187E-01
   0.71010E+01   0.15312E-01
   0.71210E+01   0.15437E-01
   0.71410E+01   0.15564E-01
   0.71610E+01   0.15690E-01
   0.71810E+01   0.15818E-01
   0.72010E+01   0.15946E-01
   0.72210E+01   0.16074E-01
   0.72410E+01   0.16202E-01
   0.72610E+01   0.16331E-01
   0.72810E+01   0.16461E-01
   0.73010E+01   0.16592E-01
   0.73210E+01   0.16723E-01
   0.73410E+01   0.16855E-01
   0.73610E+01   0.16988E-01
   0.73810E+01   0.17121E-01
   0.74010E+01   0.17256E-01
   0.74210E+01   0.17391E-01
   0.74410E+01   0.17526E-01
   0.74610E+01   0.17663E-01
   0.74810E+01   0.17800E-01
   0.75010E+01   0.17938E-01
   0.75210E+01   0.18076E-01
   0.75410E+01   0.18216E-01
   0.75610E+01   0.18356E-01
   0.75810E+01   0.18495E-01
   0.76010E+01   0.18636E-01
   0.76210E+01   0.18776E-01
   0.76410E+01   0.18918E-01
   0.76610E+01   0.19061E-01
   0.76810E+01   0.19204E-01
   0.77010E+01   0.19348E-01
   0.77210E+01   0.19492E-01
   0.77410E+01   0.19638E-01
   0.77610E+01   0.19784E-01
   0.77810E+01   0.19931E-01
   0.78010E+01   0.20078E-01
   0.78210E+01   0.20227E-01
   0.78410E+01   0.20376E-01
   0.78610E+01   0.20526E-01
   0.78810E+01   0.20677E-01
   0.79010E+01   0.20828E-01
   0.79210E+01   0.20980E-01
   0.79410E+01   0.21132E-01
   0.79610E+01   0.21284E-01
   0.79810E+01   0.21437E-01
   0.80010E+01   0.21591E-01
   0.80210E+01   0.21746E-01
   0.80410E+01   0.21901E-01
   0.80610E+01   0.22057E-01
   0.80810E+01   0.22214E-01
   0.81010E+01   0.22372E-01
   0.81210E+01   0.22530E-01
   0.81410E+01   0.22689E-01
   0.81610E+01   0.22850E-01
   0.81810E+01   0.23010E-01
   0.82010E+01   0.23172E-01
   0.82210E+01   0.23334E-01
   0.82410E+01   0.23498E-01
   0.82610E+01   0.23661E-01
   0.82810E+01   0.23825E-01
   0.83010E+01   0.23989E-01
   0.83210E+01   0.24153E-01
   0.83410E+01   0.24319E-01
   0.83610E+01   0.24485E-01
   0.83810E+01   0.24653E-01
   0.84010E+01   0.24820E-01
   0.84210E+01   0.24989E-01
   0.84410E+01   0.25159E-01
   0.84610E+01   0.25329E-01
   0.84810E+01   0.25500E-01
   0.85010E+01   0.25672E-01
   0.85210E+01   0.25845E-01
   0.85410E+01   0.26019E-01
   0.85610E+01   0.26193E-01
   0.85810E+01   0.26368E-01
   0.86010E+01   0.26543E-01
   0.86210E+01   0.26718E-01
   0.86410E+01   0.26894E-01
   0.86610E+01   0.27071E-01
   0.86810E+01   0.27248E-01
   0.87010E+01   0.27427E-01
   0.87210E+01   0.27606E-01
   0.87410E+01   0.27786E-01
   0.87610E+01   0.27967E-01
   0.87810E+01   0.28149E-01
   0.88010E+01   0.28331E-01
   0.88210E+01   0.28515E-01
   0.88410E+01   0.28699E-01
   0.88610E+01   0.28884E-01
   0.88810E+01   0.29070E-01
   0.89010E+01   0.29255E-01
   0.89210E+01   0.29441E-01
   0.89410E+01   0.29627E-01
   0.89610E+01   0.29815E-01
   0.89810E+01   0.30003E-01
   0.90010E+01   0.30192E-01
   0.90210E+01   0.30382E-01
   0.90410E+01   0.30573E-01
   0.90610E+01   0.30765E-01
   0.90810E+01   0.30957E-01
   0.91010E+01   0.31150E-01
   0.91210E+01   0.31345E-01
   0.91410E+01   0.31540E-01
   0.91610E+01   0.31736E-01
   0.91810E+01   0.31932E-01
   0.92010E+01   0.32128E-01
   0.92210E+01   0.32324E-01
   0.92410E+01   0.32522E-01
   0.92610E+01   0.32720E-01
   0.92810E+01   0.32919E-01
   0.93010E+01   0.33119E-01
   0.93210E+01   0.33320E-01
   0.93410E+01   0.33522E-01
   0.93610E+01   0.33724E-01
   0.93810E+01   0.33928E-01
   0.94010E+01   0.34132E-01
   0.94210E+01   0.34337E-01
   0.94410E+01   0.34543E-01
   0.94610E+01   0.34750E-01
   0.94810E+01   0.34956E-01
   0.95010E+01   0.35163E-01
   0.95210E+01   0.35370E-01
   0.95410E+01   0.35579E-01
   0.95610E+01   0.35788E-01
   0.95810E+01   0.35998E-01
   0.96010E+01   0.36209E-01
   0.96210E+01   0.36421E-01
   0.96410E+01   0.36634E-01
   0.96610E+01   0.36848E-01
   0.96810E+01   0.37062E-01
   0.97010E+01   0.37278E-01
   0.97210E+01   0.37494E-01
   0.97410E+01   0.37711E-01
   0.97610E+01   0.37927E-01
   0.97810E+01   0.38144E-01
   0.98010E+01   0.38361E-01
   0.98210E+01   0.38580E-01
   0.98410E+01   0.38800E-01
   0.98610E+01   0.39020E-01
   0.98810E+01   0.39242E-01
   0.99010E+01   0.39464E-01
   0.99210E+01   0.39687E-01
   0.99410E+01   0.39911E-01
   0.99610E+01   0.40136E-01
   0.99810E+01   0.40362E-01
   0.10001E+02   0.40589E-01
   0.10021E+02   0.40814E-01
   0.10041E+02   0.41041E-01
   0.10061E+02   0.41268E-01
   0.10081E+02   0.41496E-01
   0.10101E+02   0.41725E-01
   0.10121E+02   0.41955E-01
   0.10141E+02   0.42186E-01
   0.10161E+02   0.42418E-01
   0.10181E+02   0.42651E-01
   0.10201E+02   0.42884E-01
   0.10221E+02   0.43119E-01
   0.10241E+02   0.43354E-01
   0.10261E+02   0.43591E-01
   0.10281E+02   0.43826E-01
   0.10301E+02   0.44062E-01
   0.10321E+02   0.44299E-01
   0.10341E+02   0.44537E-01
   0.10361E+02   0.44775E-01
   0.10381E+02   0.45015E-01
   0.10401E+02   0.45255E-01
   0.10421E+02   0.45497E-01
   0.10441E+02   0.45739E-01
   0.10461E+02   0.45983E-01
   0.10481E+02   0.46227E-01
   0.10501E+02   0.46472E-01
   0.10521E+02   0.46718E-01
   0.10541E+02   0.46962E-01
   0.10561E+02   0.47208E-01
   0.10581E+02   0.47455E-01
   0.10601E+02   0.47702E-01
   0.10621E+02   0.47950E-01
   0.10641E+02   0.48200E-01
   0.10661E+02   0.48450E-01
   0.10681E+02   0.48701E-01
   0.10701E+02   0.48953E-01
   0.10721E+02   0.49206E-01
   0.10741E+02   0.49460E-01
   0.10761E+02   0.49715E-01
   0.10781E+02   0.49969E-01
   0.10801E+02   0.50224E-01
   0.10821E+02   0.50479E-01
   0.10841E+02   0.50735E-01
   0.10861E+02   0.50993E-01
   0.10881E+02   0.51251E-01
   0.10901E+02   0.51510E-01
   0.10921E+02   0.51770E-01
   0.10941E+02   0.52031E-01
   0.10961E+02   0.52293E-01
   0.10981E+02   0.52556E-01
   0.11001E+02   0.52820E-01
   0.11021E+02   0.53082E-01
   0.11041E+02   0.53346E-01
   0.11061E+02   0.53610E-01
   0.11081E+02   0.53875E-01
   0.11101E+02   0.54141E-01
   0.11121E+02   0.54408E-01
   0.11141E+02   0.54676E-01
   0.11161E+02   0.54945E-01
   0.11181E+02   0.55215E-01
   0.11201E+02   0.55486E-01
   0.11221E+02   0.55758E-01
   0.11241E+02   0.56030E-01
   0.11261E+02   0.56302E-01
   0.11281E+02   0.56574E-01
   0.11301E+02   0.56847E-01
   0.11321E+02   0.57121E-01
   0.11341E+02   0.57396E-01
   0.11361E+02   0.57672E-01
   0.11381E+02   0.57949E-01
   0.11401E+02   0.58227E-01
   0.11421E+02   0.58506E-01
   0.11441E+02   0.58786E-01
   0.11461E+02   0.59067E-01
   0.11481E+02   0.59346E-01
   0.11501E+02   0.59627E-01
   0.11521E+02   0.59908E-01
   0.11541E+02   0.60190E-01
   0.11561E+02   0.60473E-01
   0.11581E+02   0.60757E-01
   0.11601E+02   0.61042E-01
   0.11621E+02   0.61328E-01
   0.11641E+02   0.61615E-01
   0.11661E+02   0.61903E-01
   0.11681E+02   0.62192E-01
   0.11701E+02   0.62479E-01
   0.11721E+02   0.62768E-01
   0.11741E+02   0.63057E-01
   0.11761E+02   0.63347E-01
   0.11781E+02   0.63638E-01
   0.11801E+02   0.63930E-01
   0.11821E+02   0.64223E-01
   0.11841E+02   0.64517E-01
   0.11861E+02   0.64812E-01
   0.11881E+02   0.65108E-01
   0.11901E+02   0.65405E-01
   0.11921E+02   0.65701E-01
   0.11941E+02   0.65997E-01
   0.11961E+02   0.66294E-01
   0.11981E+02   0.66592E-01
   0.12001E+02   0.66891E-01
   0.12021E+02   0.67191E-01
   0.12041E+02   0.67493E-01
   0.12061E+02   0.67795E-01
   0.12081E+02   0.68098E-01
   0.12101E+02   0.68402E-01
   0.12121E+02   0.68707E-01
   0.12141E+02   0.69010E-01
   0.12161E+02   0.69314E-01
   0.12181E+02   0.69619E-01
   0.12201E+02   0.69925E-01
   0.12221E+02   0.70232E-01
   0.12241E+02   0.70541E-01
   0.12261E+02   0.70850E-01
   0.12281E+02   0.71160E-01
   0.12301E+02   0.71471E-01
   0.12321E+02   0.71783E-01
   0.12341E+02   0.72094E-01
   0.12361E+02   0.72405E-01
   0.12381E+02   0.72718E-01
   0.12401E+02   0.73031E-01
   0.12421E+02   0.73345E-01
   0.12441E+02   0.73660E-01
   0.12461E+02   0.73977E-01
   0.12481E+02   0.74294E-01
   0.12501E+02   0.74612E-01
   0.12521E+02   0.74932E-01
   0.12541E+02   0.75249E-01
   0.12561E+02   0.75568E-01
   0.12581E+02   0.75887E-01
   0.12601E+02   0.76207E-01
   0.12621E+02   0.76528E-01
   0.12641E+02   0.76851E-01
   0.12661E+02   0.77174E-01
   0.12681E+02   0.77498E-01
   0.12701E+02   0.77824E-01
   0.12721E+02   0.78150E-01
   0.12741E+02   0.78475E-01
   0.12761E+02   0.78800E-01
   0.12781E+02   0.79127E-01
   0.12801E+02   0.79454E-01
   0.12821E+02   0.79782E-01
   0.12841E+02   0.80112E-01
   0.12861E+02   0.80442E-01
   0.12881E+02   0.80773E-01
   0.12901E+02   0.81106E-01
   0.12921E+02   0.81439E-01
   0.12941E+02   0.81771E-01
   0.12961E+02   0.82104E-01
   0.12981E+02   0.82437E-01
   0.13001E+02   0.82771E-01
   0.13021E+02   0.83107E-01
   0.13041E+02   0.83443E-01
   0.13061E+02   0.83780E-01
   0.13081E+02   0.84119E-01
   0.13101E+02   0.84458E-01
   0.13121E+02   0.84798E-01
   0.13141E+02   0.85137E-01
   0.13161E+02   0.85476E-01
   0.13181E+02   0.85816E-01
   0.13201E+02   0.86158E-01
   0.13221E+02   0.86500E-01
   0.13241E+02   0.86844E-01
   0.13261E+02   0.87188E-01
   0.13281E+02   0.87534E-01
   0.13301E+02   0.87880E-01
   0.13321E+02   0.88225E-01
   0.13341E+02   0.88570E-01
   0.13361E+02   0.88917E-01
   0.13381E+02   0.89264E-01
   0.13401E+02   0.89612E-01
   0.13421E+02   0.89962E-01
   0.13441E+02   0.90312E-01
   0.13461E+02   0.90664E-01
   0.13481E+02   0.91016E-01
   0.13501E+02   0.91367E-01
   0.13521E+02   0.91718E-01
   0.13541E+02   0.92071E-01
   0.13561E+02   0.92424E-01
   0.13581E+02   0.92778E-01
   0.13601E+02   0.93134E-01
   0.13621E+02   0.93490E-01
   0.13641E+02   0.93848E-01
   0.13661E+02   0.94206E-01
   0.13681E+02   0.94564E-01
   0.13701E+02   0.94921E-01
   0.13721E+02   0.95279E-01
   0.13741E+02   0.95638E-01
   0.13761E+02   0.95999E-01
   0.13781E+02   0.96360E-01
   0.13801E+02   0.96722E-01
   0.13821E+02   0.97086E-01
   0.13841E+02   0.97450E-01
   0.13861E+02   0.97813E-01
   0.13881E+02   0.98176E-01
   0.13901E+02   0.98540E-01
   0.13921E+02   0.98905E-01
   0.13941E+02   0.99271E-01
   0.13961E+02   0.99638E-01
   0.13981E+02   0.10001E+00
   0.14001E+02   0.10038E+00
   0.14021E+02   0.10075E+00
   0.14041E+02   0.10111E+00
   0.14061E+02   0.10148E+00
   0.14081E+02   0.10185E+00
   0.14101E+02   0.10222E+00
   0.14121E+02   0.10260E+00
   0.14141E+02   0.10297E+00
   0.14161E+02   0.10334E+00
   0.14181E+02   0.10372E+00
   0.14201E+02   0.10409E+00
   0.14221E+02   0.10447E+00
   0.14241E+02   0.10484E+00
   0.14261E+02   0.10522E+00
   0.14281E+02   0.10560E+00
   0.14301E+02   0.10597E+00
   0.14321E+02   0.10635E+00
   0.14341E+02   0.10673E+00
   0.14361E+02   0.10711E+00
   0.14381E+02   0.10749E+00
   0.14401E+02   0.10787E+00
   0.14421E+02   0.10825E+00
   0.14441E+02   0.10863E+00
   0.14461E+02   0.10902E+00
   0.14481E+02   0.10940E+00
   0.14501E+02   0.10979E+00
   0.14521E+02   0.11017E+00
   0.14541E+02   0.11056E+00
   0.14561E+02   0.11094E+00
   0.14581E+02   0.11133E+00
   0.14601E+02   0.11171E+00
   0.14621E+02   0.11210E+00
   0.14641E+02   0.11249E+00
   0.14661E+02   0.11288E+00
   0.14681E+02   0.11327E+00
   0.14701E+02   0.11366E+00
   0.14721E+02   0.11405E+00
   0.14741E+02   0.11444E+00
   0.14761E+02   0.11483E+00
   0.14781E+02   0.11522E+00
   0.14801E+02   0.11561E+00
   0.14821E+02   0.11601E+00
   0.14841E+02   0.11640E+00
   0.14861E+02   0.11680E+00
   0.14881E+02   0.11719E+00
   0.14901E+02   0.11759E+00
   0.14921E+02   0.11799E+00
   0.14941E+02   0.11838E+00
   0.14961E+02   0.11878E+00
   0.14981E+02   0.11918E+00
   0.15001E+02   0.11958E+00
   0.15021E+02   0.11998E+00
   0.15041E+02   0.12038E+00
   0.15061E+02   0.12078E+00
   0.15081E+02   0.12118E+00
   0.15101E+02   0.12158E+00
   0.15121E+02   0.12198E+00
   0.15141E+02   0.12238E+00
   0.15161E+02   0.12279E+00
   0.15181E+02   0.12319E+00
   0.15201E+02   0.12360E+00
   0.15221E+02   0.12400E+00
   0.15241E+02   0.12441E+00
   0.15261E+02   0.12481E+00
   0.15281E+02   0.12522E+00
   0.15301E+02   0.12563E+00
   0.15321E+02   0.12604E+00
   0.15341E+02   0.12644E+00
   0.15361E+02   0.12685E+00
   0.15381E+02   0.12726E+00
   0.15401E+02   0.12767E+00
   0.15421E+02   0.12808E+00
   0.15441E+02   0.12849E+00
   0.15461E+02   0.12890E+00
   0.15481E+02   0.12932E+00
   0.15501E+02   0.12973E+00
   0.15521E+02   0.13014E+00
   0.15541E+02   0.13055E+00
   0.15561E+02   0.13097E+00
   0.15581E+02   0.13138E+00
   0.15601E+02   0.13180E+00
   0.15621E+02   0.13222E+00
   0.15641E+02   0.13263E+00
   0.15661E+02   0.13305E+00
   0.15681E+02   0.13346E+00
   0.15701E+02   0.13388E+00
   0.15721E+02   0.13430E+00
   0.15741E+02   0.13472E+00
   0.15761E+02   0.13514E+00
   0.15781E+02   0.13556E+00
   0.15801E+02   0.13598E+00
   0.15821E+02   0.13640E+00
   0.15841E+02   0.13682E+00
   0.15861E+02   0.13724E+00
   0.15881E+02   0.13766E+00
   0.15901E+02   0.13809E+00
   0.15921E+02   0.13851E+00
   0.15941E+02   0.13894E+00
   0.15961E+02   0.13936E+00
   0.15981E+02   0.13979E+00
   0.16001E+02   0.14021E+00
   0.16021E+02   0.14064E+00
   0.16041E+02   0.14106E+00
   0.16061E+02   0.14149E+00
   0.16081E+02   0.14192E+00
   0.16101E+02   0.14235E+00
   0.16121E+02   0.14277E+00
   0.16141E+02   0.14320E+00
   0.16161E+02   0.14363E+00
   0.16181E+02   0.14406E+00
   0.16201E+02   0.14449E+00
   0.16221E+02   0.14493E+00
   0.16241E+02   0.14536E+00
   0.16261E+02   0.14579E+00
   0.16281E+02   0.14622E+00
   0.16301E+02   0.14665E+00
   0.16321E+02   0.14708E+00
   0.16341E+02   0.14752E+00
   0.16361E+02   0.14795E+00
   0.16381E+02   0.14839E+00
   0.16401E+02   0.14882E+00
   0.16421E+02   0.14926E+00
   0.16441E+02   0.14969E+00
   0.16461E+02   0.15013E+00
   0.16481E+02   0.15057E+00
   0.16501E+02   0.15101E+00
   0.16521E+02   0.15144E+00
   0.16541E+02   0.15188E+00
   0.16561E+02   0.15232E+00
   0.16581E+02   0.15276E+00
   0.16601E+02   0.15319E+00
   0.16621E+02   0.15364E+00
   0.16641E+02   0.15408E+00
   0.16661E+02   0.15452E+00
   0.16681E+02   0.15496E+00
   0.16701E+02   0.15540E+00
   0.16721E+02   0.15584E+00
   0.16741E+02   0.15628E+00
   0.16761E+02   0.15673E+00
   0.16781E+02   0.15717E+00
   0.16801E+02   0.15761E+00
   0.16821E+02   0.15806E+00
   0.16841E+02   0.15850E+00
   0.16861E+02   0.15894E+00
   0.16881E+02   0.15939E+00
   0.16901E+02   0.15984E+00
   0.16921E+02   0.16028E+00
   0.16941E+02   0.16073E+00
   0.16961E+02   0.16117E+00
   0.16981E+02   0.16162E+00
   0.17001E+02   0.16207E+00
   0.17021E+02   0.16252E+00
   0.17041E+02   0.16297E+00
   0.17061E+02   0.16342E+00
   0.17081E+02   0.16386E+00
   0.17101E+02   0.16431E+00
   0.17121E+02   0.16476E+00
   0.17141E+02   0.16521E+00
   0.17161E+02   0.16567E+00
   0.17181E+02   0.16612E+00
   0.17201E+02   0.16657E+00
   0.17221E+02   0.16702E+00
   0.17241E+02   0.16747E+00
   0.17261E+02   0.16793E+00
   0.17281E+02   0.16838E+00
   0.17301E+02   0.16883E+00
   0.17321E+02   0.16929E+00
   0.17341E+02   0.16974E+00
   0.17361E+02   0.17019E+00
   0.17381E+02   0.17065E+00
   0.17401E+02   0.17110E+00
   0.17421E+02   0.17156E+00
   0.17441E+02   0.17202E+00
   0.17461E+02   0.17247E+00
   0.17481E+02   0.17293E+00
   0.17501E+02   0.17338E+00
   0.17521E+02   0.17384E+00
   0.17541E+02   0.17430E+00
   0.17561E+02   0.17476E+00
   0.17581E+02   0.17522E+00
   0.17601E+02   0.17567E+00
   0.17621E+02   0.17613E+00
   0.17641E+02   0.17659E+00
   0.17661E+02   0.17705E+00
   0.17681E+02   0.17751E+00
   0.17701E+02   0.17797E+00
   0.17721E+02   0.17843E+00
   0.17741E+02   0.17889E+00
   0.17761E+02   0.17935E+00
   0.17781E+02   0.17981E+00
   0.17801E+02   0.18028E+00
   0.17821E+02   0.18074E+00
   0.17841E+02   0.18120E+00
   0.17861E+02   0.18166E+00
   0.17881E+02   0.18212E+00
   0.17901E+02   0.18259E+00
   0.17921E+02   0.18305E+00
   0.17941E+02   0.18352E+00
   0.17961E+02   0.18398E+00
   0.17981E+02   0.18444E+00
   0.18001E+02   0.18491E+00
   0.18021E+02   0.18537E+00
   0.18041E+02   0.18584E+00
   0.18061E+02   0.18630E+00
   0.18081E+02   0.18677E+00
   0.18101E+02   0.18723E+00
   0.18121E+02   0.18770E+00
   0.18141E+02   0.18817E+00
   0.18161E+02   0.18864E+00
   0.18181E+02   0.18910E+00
   0.18201E+02   0.18957E+00
   0.18221E+02   0.19003E+00
   0.18241E+02   0.19050E+00
   0.18261E+02   0.19097E+00
   0.18281E+02   0.19144E+00
   0.18301E+02   0.19191E+00
   0.18321E+02   0.19238E+00
   0.18341E+02   0.19285E+00
   0.18361E+02   0.19331E+00
   0.18381E+02   0.19379E+00
   0.18401E+02   0.19426E+00
   0.18421E+02   0.19472E+00
   0.18441E+02   0.19519E+00
   0.18461E+02   0.19566E+00
   0.18481E+02   0.19613E+00
   0.18501E+02   0.19661E+00
   0.18521E+02   0.19708E+00
   0.18541E+02   0.19755E+00
   0.18561E+02   0.19802E+00
   0.18581E+02   0.19849E+00
   0.18601E+02   0.19896E+00
   0.18621E+02   0.19944E+00
   0.18641E+02   0.19991E+00
   0.18661E+02   0.20038E+00
   0.18681E+02   0.20085E+00
   0.18701E+02   0.20133E+00
   0.18721E+02   0.20180E+00
   0.18741E+02   0.20227E+00
   0.18761E+02   0.20275E+00
   0.18781E+02   0.20322E+00
   0.18801E+02   0.20369E+00
   0.18821E+02   0.20417E+00
   0.18841E+02   0.20464E+00
   0.18861E+02   0.20512E+00
   0.18881E+02   0.20559E+00
   0.18901E+02   0.20607E+00
   0.18921E+02   0.20654E+00
   0.18941E+02   0.20702E+00
   0.18961E+02   0.20749E+00
   0.18981E+02   0.20797E+00
   0.19001E+02   0.20844E+00
   0.19021E+02   0.20892E+00
   0.19041E+02   0.20939E+00
   0.19061E+02   0.20987E+00
   0.19081E+02   0.21035E+00
   0.19101E+02   0.21082E+00
   0.19121E+02   0.21130E+00
   0.19141E+02   0.21178E+00
   0.19161E+02   0.21225E+00
   0.19181E+02   0.21273E+00
   0.19201E+02   0.21321E+00
   0.19221E+02   0.21369E+00
   0.19241E+02   0.21416E+00
   0.19261E+02   0.21464E+00
   0.19281E+02   0.21512E+00
   0.19301E+02   0.21560E+00
   0.19321E+02   0.21607E+00
   0.19341E+02   0.21655E+00
   0.19361E+02   0.21703E+00
   0.19381E+02   0.21751E+00
   0.19401E+02   0.21799E+00
   0.19421E+02   0.21846E+00
   0.19441E+02   0.21894E+00
   0.19461E+02   0.21942E+00
   0.19481E+02   0.21990E+00
   0.19501E+02   0.22038E+00
   0.19521E+02   0.22086E+00
   0.19541E+02   0.22133E+00
   0.19561E+02   0.22181E+00
   0.19581E+02   0.22229E+00
   0.19601E+02   0.22277E+00
   0.19621E+02   0.22325E+00
   0.19641E+02   0.22373E+00
   0.19661E+02   0.22421E+00
   0.19681E+02   0.22469E+00
   0.19701E+02   0.22517E+00
   0.19721E+02   0.22565E+00
   0.19741E+02   0.22613E+00
   0.19761E+02   0.22661E+00
   0.19781E+02   0.22709E+00
   0.19801E+02   0.22757E+00
   0.19821E+02   0.22805E+00
   0.19841E+02   0.22852E+00
   0.19861E+02   0.22900E+00
   0.19881E+02   0.22948E+00
   0.19901E+02   0.22997E+00
   0.19921E+02   0.23044E+00
   0.19941E+02   0.23092E+00
   0.19961E+02   0.23140E+00
   0.19981E+02   0.23188E+00
   0.20001E+02   0.23237E+00
   0.20021E+02   0.23284E+00
   0.20041E+02   0.23332E+00
   0.20061E+02   0.23380E+00
   0.20081E+02   0.23428E+00
   0.20101E+02   0.23476E+00
   0.20121E+02   0.23524E+00
   0.20141E+02   0.23572E+00
   0.20161E+02   0.23620E+00
   0.20181E+02   0.23668E+00
   0.20201E+02   0.23717E+00
   0.20221E+02   0.23764E+00
   0.20241E+02   0.23812E+00
   0.20261E+02   0.23860E+00
   0.20281E+02   0.23908E+00
   0.20301E+02   0.23957E+00
   0.20321E+02   0.24004E+00
   0.20341E+02   0.24052E+00
   0.20361E+02   0.24100E+00
   0.20381E+02   0.24148E+00
   0.20401E+02   0.24197E+00
   0.20421E+02   0.24244E+00
   0.20441E+02   0.24292E+00
   0.20461E+02   0.24340E+00
   0.20481E+02   0.24388E+00
   0.20501E+02   0.24437E+00
   0.20521E+02   0.24484E+00
   0.20541E+02   0.24532E+00
   0.20561E+02   0.24580E+00
   0.20581E+02   0.24628E+00
   0.20601E+02   0.24676E+00
   0.20621E+02   0.24724E+00
   0.20641E+02   0.24772E+00
   0.20661E+02   0.24820E+00
   0.20681E+02   0.24868E+00
   0.20701E+02   0.24916E+00
   0.20721E+02   0.24964E+00
   0.20741E+02   0.25012E+00
   0.20761E+02   0.25060E+00
   0.20781E+02   0.25108E+00
   0.20801E+02   0.25155E+00
   0.20821E+02   0.25203E+00
   0.20841E+02   0.25251E+00
   0.20861E+02   0.25299E+00
   0.20881E+02   0.25347E+00
   0.20901E+02   0.25394E+00
   0.20921E+02   0.25442E+00
   0.20941E+02   0.25490E+00
   0.20961E+02   0.25538E+00
   0.20981E+02   0.25586E+00
   0.21001E+02   0.25633E+00
   0.21021E+02   0.25681E+00
   0.21041E+02   0.25729E+00
   0.21061E+02   0.25777E+00
   0.21081E+02   0.25824E+00
   0.21101E+02   0.25872E+00
   0.21121E+02   0.25920E+00
   0.21141E+02   0.25968E+00
   0.21161E+02   0.26015E+00
   0.21181E+02   0.26063E+00
   0.21201E+02   0.26110E+00
   0.21221E+02   0.26158E+00
   0.21241E+02   0.26206E+00
   0.21261E+02   0.26253E+00
   0.21281E+02   0.26301E+00
   0.21301E+02   0.26348E+00
   0.21321E+02   0.26396E+00
   0.21341E+02   0.26443E+00
   0.21361E+02   0.26491E+00
   0.21381E+02   0.26538E+00
   0.21401E+02   0.26586E+00
   0.21421E+02   0.26633E+00
   0.21441E+02   0.26681E+00
   0.21461E+02   0.26728E+00
   0.21481E+02   0.26776E+00
   0.21501E+02   0.26823E+00
   0.21521E+02   0.26870E+00
   0.21541E+02   0.26918E+00
   0.21561E+02   0.26965E+00
   0.21581E+02   0.27012E+00
   0.21601E+02   0.27059E+00
   0.21621E+02   0.27107E+00
   0.21641E+02   0.27154E+00
   0.21661E+02   0.27201E+00
   0.21681E+02   0.27248E+00
   0.21701E+02   0.27295E+00
   0.21721E+02   0.27343E+00
   0.21741E+02   0.27390E+00
   0.21761E+02   0.27437E+00
   0.21781E+02   0.27484E+00
   0.21801E+02   0.27531E+00
   0.21821E+02   0.27578E+00
   0.21841E+02   0.27625E+00
   0.21861E+02   0.27672E+00
   0.21881E+02   0.27719E+00
   0.21901E+02   0.27766E+00
   0.21921E+02   0.27813E+00
   0.21941E+02   0.27859E+00
   0.21961E+02   0.27906E+00
   0.21981E+02   0.27953E+00
   0.22001E+02   0.28000E+00
   0.22021E+02   0.28047E+00
   0.22041E+02   0.28093E+00
   0.22061E+02   0.28140E+00
   0.22081E+02   0.28187E+00
   0.22101E+02   0.28233E+00
   0.22121E+02   0.28280E+00
   0.22141E+02   0.28327E+00
   0.22161E+02   0.28373E+00
   0.22181E+02   0.28420E+00
   0.22201E+02   0.28466E+00
   0.22221E+02   0.28513E+00
   0.22241E+02   0.28559E+00
   0.22261E+02   0.28605E+00
   0.22281E+02   0.28652E+00
   0.22301E+02   0.28698E+00
   0.22321E+02   0.28745E+00
   0.22341E+02   0.28791E+00
   0.22361E+02   0.28837E+00
   0.22381E+02   0.28883E+00
   0.22401E+02   0.28929E+00
   0.22421E+02   0.28976E+00
   0.22441E+02   0.29022E+00
   0.22461E+02   0.29068E+00
   0.22481E+02   0.29114E+00
   0.22501E+02   0.29160E+00
   0.22521E+02   0.29206E+00
   0.22541E+02   0.29252E+00
   0.22561E+02   0.29298E+00
   0.22581E+02   0.29344E+00
   0.22601E+02   0.29389E+00
   0.22621E+02   0.29435E+00
   0.22641E+02   0.29481E+00
   0.22661E+02   0.29526E+00
   0.22681E+02   0.29572E+00
   0.22701E+02   0.29618E+00
   0.22721E+02   0.29663E+00
   0.22741E+02   0.29709E+00
   0.22761E+02   0.29755E+00
   0.22781E+02   0.29800E+00
   0.22801E+02   0.29845E+00
   0.22821E+02   0.29891E+00
   0.22841E+02   0.29936E+00
   0.22861E+02   0.29982E+00
   0.22881E+02   0.30027E+00
   0.22901E+02   0.30072E+00
   0.22921E+02   0.30117E+00
   0.22941E+02   0.30162E+00
   0.22961E+02   0.30208E+00
   0.22981E+02   0.30253E+00
   0.23001E+02   0.30298E+00
   0.23021E+02   0.30343E+00
   0.23041E+02   0.30388E+00
   0.23061E+02   0.30432E+00
   0.23081E+02   0.30477E+00
   0.23101E+02   0.30522E+00
   0.23121E+02   0.30567E+00
   0.23141E+02   0.30612E+00
   0.23161E+02   0.30656E+00
   0.23181E+02   0.30701E+00
   0.23201E+02   0.30746E+00
   0.23221E+02   0.30790E+00
   0.23241E+02   0.30835E+00
   0.23261E+02   0.30879E+00
   0.23281E+02   0.30923E+00
   0.23301E+02   0.30968E+00
   0.23321E+02   0.31012E+00
   0.23341E+02   0.31057E+00
   0.23361E+02   0.31101E+00
   0.23381E+02   0.31145E+00
   0.23401E+02   0.31189E+00
   0.23421E+02   0.31233E+00
   0.23441E+02   0.31277E+00
   0.23461E+02   0.31321E+00
   0.23481E+02   0.31365E+00
   0.23501E+02   0.31409E+00
   0.23521E+02   0.31453E+00
   0.23541E+02   0.31496E+00
   0.23561E+02   0.31540E+00
   0.23581E+02   0.31584E+00
   0.23601E+02   0.31627E+00
   0.23621E+02   0.31671E+00
   0.23641E+02   0.31714E+00
   0.23661E+02   0.31758E+00
   0.23681E+02   0.31801E+00
   0.23701E+02   0.31845E+00
   0.23721E+02   0.31888E+00
   0.23741E+02   0.31931E+00
   0.23761E+02   0.31974E+00
   0.23781E+02   0.32017E+00
   0.23801E+02   0.32061E+00
   0.23821E+02   0.32103E+00
   0.23841E+02   0.32146E+00
   0.23861E+02   0.32189E+00
   0.23881E+02   0.32232E+00
   0.23901E+02   0.32275E+00
   0.23921E+02   0.32318E+00
   0.23941E+02   0.32360E+00
   0.23961E+02   0.32403E+00
   0.23981E+02   0.32446E+00
   0.24001E+02   0.32488E+00
   0.24021E+02   0.32530E+00
   0.24041E+02   0.32573E+00
   0.24061E+02   0.32615E+00
   0.24081E+02   0.32658E+00
   0.24101E+02   0.32700E+00
   0.24121E+02   0.32742E+00
   0.24141E+02   0.32784E+00
   0.24161E+02   0.32826E+00
   0.24181E+02   0.32868E+00
   0.24201E+02   0.32910E+00
   0.24221E+02   0.32952E+00
   0.24241E+02   0.32993E+00
   0.24261E+02   0.33035E+00
   0.24281E+02   0.33077E+00
   0.24301E+02   0.33118E+00
   0.24321E+02   0.33160E+00
   0.24341E+02   0.33201E+00
   0.24361E+02   0.33243E+00
   0.24381E+02   0.33284E+00
   0.24401E+02   0.33325E+00
   0.24421E+02   0.33367E+00
   0.24441E+02   0.33408E+00
   0.24461E+02   0.33449E+00
   0.24481E+02   0.33490E+00
   0.24501E+02   0.33531E+00
   0.24521E+02   0.33572E+00
   0.24541E+02   0.33613E+00
   0.24561E+02   0.33653E+00
   0.24581E+02   0.33694E+00
   0.24601E+02   0.33735E+00
   0.24621E+02   0.33775E+00
   0.24641E+02   0.33815E+00
   0.24661E+02   0.33856E+00
   0.24681E+02   0.33896E+00
   0.24701E+02   0.33936E+00
   0.24721E+02   0.33977E+00
   0.24741E+02   0.34017E+00
   0.24761E+02   0.34057E+00
   0.24781E+02   0.34097E+00
   0.24801E+02   0.34137E+00
   0.24821E+02   0.34176E+00
   0.24841E+02   0.34216E+00
   0.24861E+02   0.34256E+00
   0.24881E+02   0.34296E+00
   0.24901E+02   0.34335E+00
   0.24921E+02   0.34375E+00
   0.24941E+02   0.34414E+00
   0.24961E+02   0.34453E+00
   0.24981E+02   0.34493E+00
   0.25001E+02   0.34532E+00
   0.25021E+02   0.34571E+00
   0.25041E+02   0.34610E+00
   0.25061E+02   0.34649E+00
   0.25081E+02   0.34688E+00
   0.25101E+02   0.34727E+00
   0.25121E+02   0.34765E+00
   0.25141E+02   0.34804E+00
   0.25161E+02   0.34843E+00
   0.25181E+02   0.34881E+00
   0.25201E+02   0.34919E+00
   0.25221E+02   0.34958E+00
   0.25241E+02   0.34996E+00
   0.25261E+02   0.35034E+00
   0.25281E+02   0.35073E+00
   0.25301E+02   0.35111E+00
   0.25321E+02   0.35148E+00
   0.25341E+02   0.35186E+00
   0.25361E+02   0.35224E+00
   0.25381E+02   0.35262E+00
   0.25401E+02   0.35300E+00
   0.25421E+02   0.35337E+00
   0.25441E+02   0.35375E+00
   0.25461E+02   0.35412E+00
   0.25481E+02   0.35449E+00
   0.25501E+02   0.35487E+00
   0.25521E+02   0.35524E+00
   0.25541E+02   0.35561E+00
   0.25561E+02   0.35598E+00
   0.25581E+02   0.35635E+00
   0.25601E+02   0.35672E+00
   0.25621E+02   0.35709E+00
   0.25641E+02   0.35745E+00
   0.25661E+02   0.35782E+00
   0.25681E+02   0.35818E+00
   0.25701E+02   0.35855E+00
   0.25721E+02   0.35891E+00
   0.25741E+02   0.35927E+00
   0.25761E+02   0.35963E+00
   0.25781E+02   0.36000E+00
   0.25801E+02   0.36036E+00
   0.25821E+02   0.36072E+00
   0.25841E+02   0.36107E+00
   0.25861E+02   0.36143E+00
   0.25881E+02   0.36179E+00
   0.25901E+02   0.36214E+00
   0.25921E+02   0.36250E+00
   0.25941E+02   0.36285E+00
   0.25961E+02   0.36320E+00
   0.25981E+02   0.36356E+00
   0.26001E+02   0.36391E+00
   0.26021E+02   0.36426E+00
   0.26041E+02   0.36461E+00
   0.26061E+02   0.36495E+00
   0.26081E+02   0.36530E+00
   0.26101E+02   0.36565E+00
   0.26121E+02   0.36599E+00
   0.26141E+02   0.36634E+00
   0.26161E+02   0.36668E+00
   0.26181E+02   0.36703E+00
   0.26201E+02   0.36737E+00
   0.26221E+02   0.36771E+00
   0.26241E+02   0.36805E+00
   0.26261E+02   0.36839E+00
   0.26281E+02   0.36873E+00
   0.26301E+02   0.36906E+00
   0.26321E+02   0.36940E+00
   0.26341E+02   0.36973E+00
   0.26361E+02   0.37007E+00
   0.26381E+02   0.37040E+00
   0.26401E+02   0.37073E+00
   0.26421E+02   0.37107E+00
   0.26441E+02   0.37140E+00
   0.26461E+02   0.37173E+00
   0.26481E+02   0.37206E+00
   0.26501E+02   0.37238E+00
   0.26521E+02   0.37271E+00
   0.26541E+02   0.37303E+00
   0.26561E+02   0.37336E+00
   0.26581E+02   0.37368E+00
   0.26601E+02   0.37401E+00
   0.26621E+02   0.37433E+00
   0.26641E+02   0.37465E+00
   0.26661E+02   0.37497E+00
   0.26681E+02   0.37529E+00
   0.26701E+02   0.37561E+00
   0.26721E+02   0.37592E+00
   0.26741E+02   0.37624E+00
   0.26761E+02   0.37656E+00
   0.26781E+02   0.37687E+00
   0.26801E+02   0.37718E+00
   0.26821E+02   0.37749E+00
   0.26841E+02   0.37781E+00
   0.26861E+02   0.37812E+00
   0.26881E+02   0.37842E+00
   0.26901E+02   0.37873E+00
   0.26921E+02   0.37904E+00
   0.26941E+02   0.37934E+00
   0.26961E+02   0.37965E+00
   0.26981E+02   0.37995E+00
   0.27001E+02   0.38026E+00
   0.27021E+02   0.38056E+00
   0.27041E+02   0.38086E+00
   0.27061E+02   0.38116E+00
   0.27081E+02   0.38146E+00
   0.27101E+02   0.38175E+00
   0.27121E+02   0.38205E+00
   0.27141E+02   0.38235E+00
   0.27161E+02   0.38264E+00
   0.27181E+02   0.38293E+00
   0.27201E+02   0.38323E+00
   0.27221E+02   0.38352E+00
   0.27241E+02   0.38381E+00
   0.27261E+02   0.38410E+00
   0.27281E+02   0.38439E+00
   0.27301E+02   0.38467E+00
   0.27321E+02   0.38496E+00
   0.27341E+02   0.38524E+00
   0.27361E+02   0.38553E+00
   0.27381E+02   0.38581E+00
   0.27401E+02   0.38609E+00
   0.27421E+02   0.38637E+00
   0.27441E+02   0.38665E+00
   0.27461E+02   0.38693E+00
   0.27481E+02   0.38721E+00
   0.27501E+02   0.38748E+00
   0.27521E+02   0.38776E+00
   0.27541E+02   0.38803E+00
   0.27561E+02   0.38830E+00
   0.27581E+02   0.38858E+00
   0.27601E+02   0.38885E+00
   0.27621E+02   0.38912E+00
   0.27641E+02   0.38938E+00
   0.27661E+02   0.38965E+00
   0.27681E+02   0.38992E+00
   0.27701E+02   0.39018E+00
   0.27721E+02   0.39045E+00
   0.27741E+02   0.39071E+00
   0.27761E+02   0.39097E+00
   0.27781E+02   0.39123E+00
   0.27801E+02   0.39149E+00
   0.27821E+02   0.39175E+00
   0.27841E+02   0.39200E+00
   0.27861E+02   0.39226E+00
   0.27881E+02   0.39251E+00
   0.27901E+02   0.39277E+00
   0.27921E+02   0.39302E+00
   0.27941E+02   0.39327E+00
   0.27961E+02   0.39352E+00
   0.27981E+02   0.39377E+00
   0.28001E+02   0.39402E+00
   0.28021E+02   0.39426E+00
   0.28041E+02   0.39451E+00
   0.28061E+02   0.39475E+00
   0.28081E+02   0.39499E+00
   0.28101E+02   0.39523E+00
   0.28121E+02   0.39547E+00
   0.28141E+02   0.39571E+00
   0.28161E+02   0.39595E+00
   0.28181E+02   0.39619E+00
   0.28201E+02   0.39642E+00
   0.28221E+02   0.39666E+00
   0.28241E+02   0.39689E+00
   0.28261E+02   0.39712E+00
   0.28281E+02   0.39735E+00
   0.28301E+02   0.39758E+00
   0.28321E+02   0.39781E+00
   0.28341E+02   0.39804E+00
   0.28361E+02   0.39826E+00
   0.28381E+02   0.39849E+00
   0.28401E+02   0.39871E+00
   0.28421E+02   0.39893E+00
   0.28441E+02   0.39915E+00
   0.28461E+02   0.39937E+00
   0.28481E+02   0.39959E+00
   0.28501E+02   0.39981E+00
   0.28521E+02   0.40003E+00
   0.28541E+02   0.40024E+00
   0.28561E+02   0.40045E+00
   0.28581E+02   0.40067E+00
   0.28601E+02   0.40088E+00
   0.28621E+02   0.40109E+00
   0.28641E+02   0.40130E+00
   0.28661E+02   0.40150E+00
   0.28681E+02   0.40171E+00
   0.28701E+02   0.40191E+00
   0.28721E+02   0.40212E+00
   0.28741E+02   0.40232E+00
   0.28761E+02   0.40252E+00
   0.28781E+02   0.40272E+00
   0.28801E+02   0.40292E+00
   0.28821E+02   0.40312E+00
   0.28841E+02   0.40331E+00
   0.28861E+02   0.40351E+00
   0.28881E+02   0.40370E+00
   0.28901E+02   0.40389E+00
   0.28921E+02   0.40408E+00
   0.28941E+02   0.40427E+00
   0.28961E+02   0.40446E+00
   0.28981E+02   0.40465E+00
   0.29001E+02   0.40483E+00
   0.29021E+02   0.40502E+00
   0.29041E+02   0.40520E+00
   0.29061E+02   0.40538E+00
   0.29081E+02   0.40556E+00
   0.29101E+02   0.40574E+00
   0.29121E+02   0.40592E+00
   0.29141E+02   0.40610E+00
   0.29161E+02   0.40627E+00
   0.29181E+02   0.40645E+00
   0.29201E+02   0.40662E+00
   0.29221E+02   0.40679E+00
   0.29241E+02   0.40696E+00
   0.29261E+02   0.40713E+00
   0.29281E+02   0.40729E+00
   0.29301E+02   0.40746E+00
   0.29321E+02   0.40762E+00
   0.29341E+02   0.40779E+00
   0.29361E+02   0.40795E+00
   0.29381E+02   0.40811E+00
   0.29401E+02   0.40827E+00
   0.29421E+02   0.40843E+00
   0.29441E+02   0.40858E+00
   0.29461E+02   0.40874E+00
   0.29481E+02   0.40889E+00
   0.29501E+02   0.40904E+00
   0.29521E+02   0.40919E+00
   0.29541E+02   0.40934E+00
   0.29561E+02   0.40949E+00
   0.29581E+02   0.40964E+00
   0.29601E+02   0.40979E+00
   0.29621E+02   0.40993E+00
   0.29641E+02   0.41007E+00
   0.29661E+02   0.41022E+00
   0.29681E+02   0.41036E+00
   0.29701E+02   0.41049E+00
   0.29721E+02   0.41063E+00
   0.29741E+02   0.41077E+00
   0.29761E+02   0.41090E+00
   0.29781E+02   0.41104E+00
   0.29801E+02   0.41117E+00
   0.29821E+02   0.41130E+00
   0.29841E+02   0.41143E+00
   0.29861E+02   0.41156E+00
   0.29881E+02   0.41168E+00
   0.29901E+02   0.41181E+00
   0.29921E+02   0.41193E+00
   0.29941E+02   0.41206E+00
   0.29961E+02   0.41218E+00
   0.29981E+02   0.41230E+00
   0.30001E+02   0.41242E+00
   0.30021E+02   0.41253E+00
   0.30041E+02   0.41265E+00
   0.30061E+02   0.41276E+00
   0.30081E+02   0.41287E+00
   0.30101E+02   0.41299E+00
   0.30121E+02   0.41310E+00
   0.30141E+02   0.41320E+00
   0.30161E+02   0.41331E+00
   0.30181E+02   0.41342E+00
   0.30201E+02   0.41352E+00
   0.30221E+02   0.41362E+00
   0.30241E+02   0.41373E+00
   0.30261E+02   0.41382E+00
   0.30281E+02   0.41392E+00
   0.30301E+02   0.41402E+00
   0.30321E+02   0.41412E+00
   0.30341E+02   0.41421E+00
   0.30361E+02   0.41430E+00
   0.30381E+02   0.41439E+00
   0.30401E+02   0.41448E+00
   0.30421E+02   0.41457E+00
   0.30441E+02   0.41466E+00
   0.30461E+02   0.41475E+00
   0.30481E+02   0.41483E+00
   0.30501E+02   0.41491E+00
   0.30521E+02   0.41499E+00
   0.30541E+02   0.41507E+00
   0.30561E+02   0.41515E+00
   0.30581E+02   0.41523E+00
   0.30601E+02   0.41530E+00
   0.30621E+02   0.41538E+00
   0.30641E+02   0.41545E+00
   0.30661E+02   0.41552E+00
   0.30681E+02   0.41559E+00
   0.30701E+02   0.41566E+00
   0.30721E+02   0.41573E+00
   0.30741E+02   0.41579E+00
   0.30761E+02   0.41586E+00
   0.30781E+02   0.41592E+00
   0.30801E+02   0.41598E+00
   0.30821E+02   0.41604E+00
   0.30841E+02   0.41610E+00
   0.30861E+02   0.41616E+00
   0.30881E+02   0.41621E+00
   0.30901E+02   0.41627E+00
   0.30921E+02   0.41632E+00
   0.30941E+02   0.41637E+00
   0.30961E+02   0.41642E+00
   0.30981E+02   0.41647E+00
   0.31001E+02   0.41651E+00
   0.31021E+02   0.41656E+00
   0.31041E+02   0.41660E+00
   0.31061E+02   0.41665E+00
   0.31081E+02   0.41669E+00
   0.31101E+02   0.41673E+00
   0.31121E+02   0.41676E+00
   0.31141E+02   0.41680E+00
   0.31161E+02   0.41684E+00
   0.31181E+02   0.41687E+00
   0.31201E+02   0.41690E+00
   0.31221E+02   0.41693E+00
   0.31241E+02   0.41696E+00
   0.31261E+02   0.41699E+00
   0.31281E+02   0.41702E+00
   0.31301E+02   0.41704E+00
   0.31321E+02   0.41706E+00
   0.31341E+02   0.41709E+00
   0.31361E+02   0.41711E+00
   0.31381E+02   0.41713E+00
   0.31401E+02   0.41714E+00
   0.31421E+02   0.41716E+00
   0.31441E+02   0.41718E+00
   0.31461E+02   0.41719E+00
   0.31481E+02   0.41720E+00
   0.31501E+02   0.41721E+00
   0.31521E+02   0.41722E+00
   0.31541E+02   0.41723E+00
   0.31561E+02   0.41724E+00
   0.31581E+02   0.41724E+00
   0.31601E+02   0.41725E+00
   0.31621E+02   0.41725E+00
   0.31641E+02   0.41725E+00
   0.31661E+02   0.41725E+00


   0.21000E-01   0.10786E-07
   0.41000E-01   0.15847E-07
   0.61000E-01   0.29257E-07
   0.81000E-01   0.55087E-07
   0.10100E+00   0.97410E-07
   0.12100E+00   0.16030E-06
   0.14100E+00   0.24782E-06
   0.16100E+00   0.36406E-06
   0.18100E+00   0.51307E-06
   0.20100E+00   0.69894E-06
   0.22100E+00   0.92574E-06
   0.24100E+00   0.11975E-05
   0.26100E+00   0.15184E-05
   0.28100E+00   0.18924E-05
   0.30100E+00   0.23236E-05
   0.32100E+00   0.28161E-05
   0.34100E+00   0.33740E-05
   0.36100E+00   0.40013E-05
   0.38100E+00   0.47021E-05
   0.40100E+00   0.54805E-05
   0.42100E+00   0.63406E-05
   0.44100E+00   0.72863E-05
   0.46100E+00   0.83219E-05
   0.48100E+00   0.94513E-05
   0.50100E+00   0.10679E-04
   0.52100E+00   0.12008E-04
   0.54100E+00   0.13443E-04
   0.56100E+00   0.14989E-04
   0.58100E+00   0.16649E-04
   0.60100E+00   0.18427E-04
   0.62100E+00   0.20328E-04
   0.64100E+00   0.22354E-04
   0.66100E+00   0.24512E-04
   0.68100E+00   0.26804E-04
   0.70100E+00   0.29235E-04
   0.72100E+00   0.31808E-04
   0.74100E+00   0.34528E-04
   0.76100E+00   0.37400E-04
   0.78100E+00   0.40426E-04
   0.80100E+00   0.43611E-04
   0.82100E+00   0.46959E-04
   0.84100E+00   0.50474E-04
   0.86100E+00   0.54161E-04
   0.88100E+00   0.58023E-04
   0.90100E+00   0.62064E-04
   0.92100E+00   0.66289E-04
   0.94100E+00   0.70701E-04
   0.96100E+00   0.75305E-04
   0.98100E+00   0.80105E-04
   0.10010E+01   0.85104E-04
   0.10210E+01   0.90307E-04
   0.10410E+01   0.95718E-04
   0.10610E+01   0.10134E-03
   0.10810E+01   0.10718E-03
   0.11010E+01   0.11324E-03
   0.11210E+01   0.11952E-03
   0.11410E+01   0.12603E-03
   0.11610E+01   0.13278E-03
   0.11810E+01   0.13976E-03
   0.12010E+01   0.14698E-03
   0.12210E+01   0.15444E-03
   0.12410E+01   0.16216E-03
   0.12610E+01   0.17012E-03
   0.12810E+01   0.17835E-03
   0.13010E+01   0.18683E-03
   0.13210E+01   0.19558E-03
   0.13410E+01   0.20460E-03
   0.13610E+01   0.21389E-03
   0.13810E+01   0.22346E-03
   0.14010E+01   0.23331E-03
   0.14210E+01   0.24344E-03
   0.14410E+01   0.25387E-03
   0.14610E+01   0.26458E-03
   0.14810E+01   0.27560E-03
   0.15010E+01   0.28691E-03
   0.15210E+01   0.29854E-03
   0.15410E+01   0.31047E-03
   0.15610E+01   0.32271E-03
   0.15810E+01   0.33528E-03
   0.16010E+01   0.34816E-03
   0.16210E+01   0.36137E-03
   0.16410E+01   0.37492E-03
   0.16610E+01   0.38879E-03
   0.16810E+01   0.40300E-03
   0.17010E+01   0.41756E-03
   0.17210E+01   0.43246E-03
   0.17410E+01   0.44772E-03
   0.17610E+01   0.46332E-03
   0.17810E+01   0.47929E-03
   0.18010E+01   0.49562E-03
   0.18210E+01   0.51231E-03
   0.18410E+01   0.52938E-03
   0.18610E+01   0.54682E-03
   0.18810E+01   0.56464E-03
   0.19010E+01   0.58284E-03
   0.19210E+01   0.60143E-03
   0.19410E+01   0.62041E-03
   0.19610E+01   0.63979E-03
   0.19810E+01   0.65956E-03
   0.20010E+01   0.67974E-03
   0.20210E+01   0.70033E-03
   0.20410E+01   0.72132E-03
   0.20610E+01   0.74274E-03
   0.20810E+01   0.76439E-03
   0.21010E+01   0.78643E-03
   0.21210E+01   0.80889E-03
   0.21410E+01   0.83178E-03
   0.21610E+01   0.85510E-03
   0.21810E+01   0.87885E-03
   0.22010E+01   0.90305E-03
   0.22210E+01   0.92769E-03
   0.22410E+01   0.95277E-03
   0.22610E+01   0.97831E-03
   0.22810E+01   0.10043E-02
   0.23010E+01   0.10308E-02
   0.23210E+01   0.10577E-02
   0.23410E+01   0.10851E-02
   0.23610E+01   0.11129E-02
   0.23810E+01   0.11413E-02
   0.24010E+01   0.11701E-02
   0.24210E+01   0.11994E-02
   0.24410E+01   0.12292E-02
   0.24610E+01   0.12594E-02
   0.24810E+01   0.12902E-02
   0.25010E+01   0.13215E-02
   0.25210E+01   0.13533E-02
   0.25410E+01   0.13855E-02
   0.25610E+01   0.14183E-02
   0.25810E+01   0.14517E-02
   0.26010E+01   0.14855E-02
   0.26210E+01   0.15199E-02
   0.26410E+01   0.15547E-02
   0.26610E+01   0.15902E-02
   0.26810E+01   0.16261E-02
   0.27010E+01   0.16626E-02
   0.27210E+01   0.16997E-02
   0.27410E+01   0.17373E-02
   0.27610E+01   0.17754E-02
   0.27810E+01   0.18141E-02
   0.28010E+01   0.18534E-02
   0.28210E+01   0.18932E-02
   0.28410E+01   0.19336E-02
   0.28610E+01   0.19746E-02
   0.28810E+01   0.20161E-02
   0.29010E+01   0.20582E-02
   0.29210E+01   0.21009E-02
   0.29410E+01   0.21442E-02
   0.29610E+01   0.21881E-02
   0.29810E+01   0.22326E-02
   0.30010E+01   0.22777E-02
   0.30210E+01   0.23234E-02
   0.30410E+01   0.23697E-02
   0.30610E+01   0.24166E-02
   0.30810E+01   0.24642E-02
   0.31010E+01   0.25123E-02
   0.31210E+01   0.25607E-02
   0.31410E+01   0.26096E-02
   0.31610E+01   0.26592E-02
   0.31810E+01   0.27093E-02
   0.32010E+01   0.27602E-02
   0.32210E+01   0.28116E-02
   0.32410E+01   0.28637E-02
   0.32610E+01   0.29165E-02
   0.32810E+01   0.29698E-02
   0.33010E+01   0.30239E-02
   0.33210E+01   0.30786E-02
   0.33410E+01   0.31340E-02
   0.33610E+01   0.31900E-02
   0.33810E+01   0.32467E-02
   0.34010E+01   0.33041E-02
   0.34210E+01   0.33622E-02
   0.34410E+01   0.34209E-02
   0.34610E+01   0.34804E-02
   0.34810E+01   0.35405E-02
   0.35010E+01   0.36013E-02
   0.35210E+01   0.36628E-02
   0.35410E+01   0.37250E-02
   0.35610E+01   0.37880E-02
   0.35810E+01   0.38516E-02
   0.36010E+01   0.39160E-02
   0.36210E+01   0.39810E-02
   0.36410E+01   0.40468E-02
   0.36610E+01   0.41133E-02
   0.36810E+01   0.41806E-02
   0.37010E+01   0.42486E-02
   0.37210E+01   0.43173E-02
   0.37410E+01   0.43868E-02
   0.37610E+01   0.44570E-02
   0.37810E+01   0.45280E-02
   0.38010E+01   0.45997E-02
   0.38210E+01   0.46722E-02
   0.38410E+01   0.47454E-02
   0.38610E+01   0.48194E-02
   0.38810E+01   0.48936E-02
   0.39010E+01   0.49684E-02
   0.39210E+01   0.50440E-02
   0.39410E+01   0.51203E-02
   0.39610E+01   0.51975E-02
   0.39810E+01   0.52754E-02
   0.40010E+01   0.53541E-02
   0.40210E+01   0.54336E-02
   0.40410E+01   0.55139E-02
   0.40610E+01   0.55950E-02
   0.40810E+01   0.56769E-02
   0.41010E+01   0.57596E-02
   0.41210E+01   0.58431E-02
   0.41410E+01   0.59274E-02
   0.41610E+01   0.60125E-02
   0.41810E+01   0.60985E-02
   0.42010E+01   0.61853E-02
   0.42210E+01   0.62729E-02
   0.42410E+01   0.63614E-02
   0.42610E+01   0.64507E-02
   0.42810E+01   0.65408E-02
   0.43010E+01   0.66318E-02
   0.43210E+01   0.67236E-02
   0.43410E+01   0.68163E-02
   0.43610E+01   0.69098E-02
   0.43810E+01   0.70042E-02
   0.44010E+01   0.70995E-02
   0.44210E+01   0.71957E-02
   0.44410E+01   0.72927E-02
   0.44610E+01   0.73906E-02
   0.44810E+01   0.74893E-02
   0.45010E+01   0.75888E-02
   0.45210E+01   0.76884E-02
   0.45410E+01   0.77888E-02
   0.45610E+01   0.78902E-02
   0.45810E+01   0.79924E-02
   0.46010E+01   0.80955E-02
   0.46210E+01   0.81995E-02
   0.46410E+01   0.83045E-02
   0.46610E+01   0.84103E-02
   0.46810E+01   0.85171E-02
   0.47010E+01   0.86247E-02
   0.47210E+01   0.87333E-02
   0.47410E+01   0.88428E-02
   0.47610E+01   0.89532E-02
   0.47810E+01   0.90646E-02
   0.48010E+01   0.91769E-02
   0.48210E+01   0.92902E-02
   0.48410E+01   0.94043E-02
   0.48610E+01   0.95195E-02
   0.48810E+01   0.96356E-02
   0.49010E+01   0.97526E-02
   0.49210E+01   0.98706E-02
   0.49410E+01   0.99896E-02
   0.49610E+01   0.10109E-01
   0.49810E+01   0.10230E-01
   0.50010E+01   0.10352E-01
   0.50210E+01   0.10475E-01
   0.50410E+01   0.10599E-01
   0.50610E+01   0.10724E-01
   0.50810E+01   0.10848E-01
   0.51010E+01   0.10974E-01
   0.51210E+01   0.11100E-01
   0.51410E+01   0.11228E-01
   0.51610E+01   0.11356E-01
   0.51810E+01   0.11486E-01
   0.52010E+01   0.11616E-01
   0.52210E+01   0.11748E-01
   0.52410E+01   0.11880E-01
   0.52610E+01   0.12014E-01
   0.52810E+01   0.12149E-01
   0.53010E+01   0.12284E-01
   0.53210E+01   0.12421E-01
   0.53410E+01   0.12559E-01
   0.53610E+01   0.12697E-01
   0.53810E+01   0.12837E-01
   0.54010E+01   0.12978E-01
   0.54210E+01   0.13120E-01
   0.54410E+01   0.13263E-01
   0.54610E+01   0.13407E-01
   0.54810E+01   0.13552E-01
   0.55010E+01   0.13698E-01
   0.55210E+01   0.13845E-01
   0.55410E+01   0.13993E-01
   0.55610E+01   0.14141E-01
   0.55810E+01   0.14290E-01
   0.56010E+01   0.14440E-01
   0.56210E+01   0.14591E-01
   0.56410E+01   0.14743E-01
   0.56610E+01   0.14896E-01
   0.56810E+01   0.15050E-01
   0.57010E+01   0.15206E-01
   0.57210E+01   0.15362E-01
   0.57410E+01   0.15520E-01
   0.57610E+01   0.15678E-01
   0.57810E+01   0.15838E-01
   0.58010E+01   0.15999E-01
   0.58210E+01   0.16161E-01
   0.58410E+01   0.16324E-01
   0.58610E+01   0.16488E-01
   0.58810E+01   0.16653E-01
   0.59010E+01   0.16820E-01
   0.59210E+01   0.16988E-01
   0.59410E+01   0.17156E-01
   0.59610E+01   0.17326E-01
   0.59810E+01   0.17497E-01
   0.60010E+01   0.17669E-01
   0.60210E+01   0.17841E-01
   0.60410E+01   0.18014E-01
   0.60610E+01   0.18188E-01
   0.60810E+01   0.18363E-01
   0.61010E+01   0.18539E-01
   0.61210E+01   0.18716E-01
   0.61410E+01   0.18895E-01
   0.61610E+01   0.19075E-01
   0.61810E+01   0.19256E-01
   0.62010E+01   0.19438E-01
   0.62210E+01   0.19621E-01
   0.62410E+01   0.19805E-01
   0.62610E+01   0.19991E-01
   0.62810E+01   0.20178E-01
   0.63010E+01   0.20366E-01
   0.63210E+01   0.20555E-01
   0.63410E+01   0.20745E-01
   0.63610E+01   0.20937E-01
   0.63810E+01   0.21129E-01
   0.64010E+01   0.21323E-01
   0.64210E+01   0.21519E-01
   0.64410E+01   0.21713E-01
   0.64610E+01   0.21909E-01
   0.64810E+01   0.22106E-01
   0.65010E+01   0.22304E-01
   0.65210E+01   0.22504E-01
   0.65410E+01   0.22704E-01
   0.65610E+01   0.22906E-01
   0.65810E+01   0.23109E-01
   0.66010E+01   0.23313E-01
   0.66210E+01   0.23519E-01
   0.66410E+01   0.23726E-01
   0.66610E+01   0.23934E-01
   0.66810E+01   0.24143E-01
   0.67010E+01   0.24353E-01
   0.67210E+01   0.24565E-01
   0.67410E+01   0.24778E-01
   0.67610E+01   0.24993E-01
   0.67810E+01   0.25208E-01
   0.68010E+01   0.25425E-01
   0.68210E+01   0.25643E-01
   0.68410E+01   0.25860E-01
   0.68610E+01   0.26079E-01
   0.68810E+01   0.26299E-01
   0.69010E+01   0.26520E-01
   0.69210E+01   0.26742E-01
   0.69410E+01   0.26966E-01
   0.69610E+01   0.27191E-01
   0.69810E+01   0.27417E-01
   0.70010E+01   0.27645E-01
   0.70210E+01   0.27873E-01
   0.70410E+01   0.28104E-01
   0.70610E+01   0.28335E-01
   0.70810E+01   0.28568E-01
   0.71010E+01   0.28802E-01
   0.71210E+01   0.29037E-01
   0.71410E+01   0.29274E-01
   0.71610E+01   0.29512E-01
   0.71810E+01   0.29752E-01
   0.72010E+01   0.29991E-01
   0.72210E+01   0.30230E-01
   0.72410E+01   0.30471E-01
   0.72610E+01   0.30714E-01
   0.72810E+01   0.30958E-01
   0.73010E+01   0.31203E-01
   0.73210E+01   0.31449E-01
   0.73410E+01   0.31697E-01
   0.73610E+01   0.31946E-01
   0.73810E+01   0.32197E-01
   0.74010E+01   0.32448E-01
   0.74210E+01   0.32702E-01
   0.74410E+01   0.32956E-01
   0.74610E+01   0.33212E-01
   0.74810E+01   0.33469E-01
   0.75010E+01   0.33728E-01
   0.75210E+01   0.33988E-01
   0.75410E+01   0.34249E-01
   0.75610E+01   0.34510E-01
   0.75810E+01   0.34771E-01
   0.76010E+01   0.35034E-01
   0.76210E+01   0.35299E-01
   0.76410E+01   0.35565E-01
   0.76610E+01   0.35832E-01
   0.76810E+01   0.36101E-01
   0.77010E+01   0.36371E-01
   0.77210E+01   0.36642E-01
   0.77410E+01   0.36915E-01
   0.77610E+01   0.37189E-01
   0.77810E+01   0.37465E-01
   0.78010E+01   0.37742E-01
   0.78210E+01   0.38020E-01
   0.78410E+01   0.38300E-01
   0.78610E+01   0.38582E-01
   0.78810E+01   0.38864E-01
   0.79010E+01   0.39146E-01
   0.79210E+01   0.39429E-01
   0.79410E+01   0.39713E-01
   0.79610E+01   0.39999E-01
   0.79810E+01   0.40286E-01
   0.80010E+01   0.40574E-01
   0.80210E+01   0.40865E-01
   0.80410E+01   0.41156E-01
   0.80610E+01   0.41449E-01
   0.80810E+01   0.41744E-01
   0.81010E+01   0.42039E-01
   0.81210E+01   0.42337E-01
   0.81410E+01   0.42636E-01
   0.81610E+01   0.42936E-01
   0.81810E+01   0.43238E-01
   0.82010E+01   0.43541E-01
   0.82210E+01   0.43842E-01
   0.82410E+01   0.44146E-01
   0.82610E+01   0.44450E-01
   0.82810E+01   0.44756E-01
   0.83010E+01   0.45064E-01
   0.83210E+01   0.45373E-01
   0.83410E+01   0.45684E-01
   0.83610E+01   0.45996E-01
   0.83810E+01   0.46310E-01
   0.84010E+01   0.46625E-01
   0.84210E+01   0.46941E-01
   0.84410E+01   0.47260E-01
   0.84610E+01   0.47579E-01
   0.84810E+01   0.47900E-01
   0.85010E+01   0.48223E-01
   0.85210E+01   0.48544E-01
   0.85410E+01   0.48866E-01
   0.85610E+01   0.49190E-01
   0.85810E+01   0.49516E-01
   0.86010E+01   0.49843E-01
   0.86210E+01   0.50171E-01
   0.86410E+01   0.50502E-01
   0.86610E+01   0.50833E-01
   0.86810E+01   0.51166E-01
   0.87010E+01   0.51501E-01
   0.87210E+01   0.51837E-01
   0.87410E+01   0.52175E-01
   0.87610E+01   0.52515E-01
   0.87810E+01   0.52856E-01
   0.88010E+01   0.53198E-01
   0.88210E+01   0.53538E-01
   0.88410E+01   0.53880E-01
   0.88610E+01   0.54224E-01
   0.88810E+01   0.54570E-01
   0.89010E+01   0.54916E-01
   0.89210E+01   0.55265E-01
   0.89410E+01   0.55615E-01
   0.89610E+01   0.55966E-01
   0.89810E+01   0.56320E-01
   0.90010E+01   0.56674E-01
   0.90210E+01   0.57031E-01
   0.90410E+01   0.57389E-01
   0.90610E+01   0.57748E-01
   0.90810E+01   0.58109E-01
   0.91010E+01   0.58468E-01
   0.91210E+01   0.58828E-01
   0.91410E+01   0.59191E-01
   0.91610E+01   0.59554E-01
   0.91810E+01   0.59920E-01
   0.92010E+01   0.60287E-01
   0.92210E+01   0.60656E-01
   0.92410E+01   0.61026E-01
   0.92610E+01   0.61398E-01
   0.92810E+01   0.61771E-01
   0.93010E+01   0.62146E-01
   0.93210E+01   0.62523E-01
   0.93410E+01   0.62901E-01
   0.93610E+01   0.63280E-01
   0.93810E+01   0.63658E-01
   0.94010E+01   0.64038E-01
   0.94210E+01   0.64419E-01
   0.94410E+01   0.64801E-01
   0.94610E+01   0.65186E-01
   0.94810E+01   0.65572E-01
   0.95010E+01   0.65959E-01
   0.95210E+01   0.66348E-01
   0.95410E+01   0.66739E-01
   0.95610E+01   0.67132E-01
   0.95810E+01   0.67526E-01
   0.96010E+01   0.67922E-01
   0.96210E+01   0.68318E-01
   0.96410E+01   0.68713E-01
   0.96610E+01   0.69110E-01
   0.96810E+01   0.69509E-01
   0.97010E+01   0.69909E-01
   0.97210E+01   0.70310E-01
   0.97410E+01   0.70714E-01
   0.97610E+01   0.71119E-01
   0.97810E+01   0.71526E-01
   0.98010E+01   0.71934E-01
   0.98210E+01   0.72344E-01
   0.98410E+01   0.72756E-01
   0.98610E+01   0.73169E-01
   0.98810E+01   0.73584E-01
   0.99010E+01   0.73996E-01
   0.99210E+01   0.74411E-01
   0.99410E+01   0.74827E-01
   0.99610E+01   0.75244E-01
   0.99810E+01   0.75664E-01
   0.10001E+02   0.76085E-01
   0.10021E+02   0.76508E-01
   0.10041E+02   0.76932E-01
   0.10061E+02   0.77358E-01
   0.10081E+02   0.77786E-01
   0.10101E+02   0.78215E-01
   0.10121E+02   0.78647E-01
   0.10141E+02   0.79076E-01
   0.10161E+02   0.79506E-01
   0.10181E+02   0.79939E-01
   0.10201E+02   0.80372E-01
   0.10221E+02   0.80808E-01
   0.10241E+02   0.81245E-01
   0.10261E+02   0.81684E-01
   0.10281E+02   0.82125E-01
   0.10301E+02   0.82567E-01
   0.10321E+02   0.83011E-01
   0.10341E+02   0.83457E-01
   0.10361E+02   0.83904E-01
   0.10381E+02   0.84350E-01
   0.10401E+02   0.84796E-01
   0.10421E+02   0.85245E-01
   0.10441E+02   0.85695E-01
   0.10461E+02   0.86146E-01
   0.10481E+02   0.86600E-01
   0.10501E+02   0.87055E-01
   0.10521E+02   0.87512E-01
   0.10541E+02   0.87971E-01
   0.10561E+02   0.88431E-01
   0.10581E+02   0.88893E-01
   0.10601E+02   0.89357E-01
   0.10621E+02   0.89819E-01
   0.10641E+02   0.90282E-01
   0.10661E+02   0.90746E-01
   0.10681E+02   0.91213E-01
   0.10701E+02   0.91681E-01
   0.10721E+02   0.92150E-01
   0.10741E+02   0.92622E-01
   0.10761E+02   0.93095E-01
   0.10781E+02   0.93570E-01
   0.10801E+02   0.94047E-01
   0.10821E+02   0.94526E-01
   0.10841E+02   0.95006E-01
   0.10861E+02   0.95483E-01
   0.10881E+02   0.95962E-01
   0.10901E+02   0.96443E-01
   0.10921E+02   0.96926E-01
   0.10941E+02   0.97410E-01
   0.10961E+02   0.97897E-01
   0.10981E+02   0.98385E-01
   0.11001E+02   0.98875E-01
   0.11021E+02   0.99366E-01
   0.11041E+02   0.99860E-01
   0.11061E+02   0.10035E+00
   0.11081E+02   0.10085E+00
   0.11101E+02   0.10134E+00
   0.11121E+02   0.10184E+00
   0.11141E+02   0.10233E+00
   0.11161E+02   0.10283E+00
   0.11181E+02   0.10333E+00
   0.11201E+02   0.10384E+00
   0.11221E+02   0.10434E+00
   0.11241E+02   0.10485E+00
   0.11261E+02   0.10536E+00
   0.11281E+02   0.10586E+00
   0.11301E+02   0.10637E+00
   0.11321E+02   0.10688E+00
   0.11341E+02   0.10739E+00
   0.11361E+02   0.10790E+00
   0.11381E+02   0.10842E+00
   0.11401E+02   0.10893E+00
   0.11421E+02   0.10945E+00
   0.11441E+02   0.10997E+00
   0.11461E+02   0.11049E+00
   0.11481E+02   0.11101E+00
   0.11501E+02   0.11154E+00
   0.11521E+02   0.11206E+00
   0.11541E+02   0.11258E+00
   0.11561E+02   0.11311E+00
   0.11581E+02   0.11363E+00
   0.11601E+02   0.11416E+00
   0.11621E+02   0.11469E+00
   0.11641E+02   0.11522E+00
   0.11661E+02   0.11576E+00
   0.11681E+02   0.11630E+00
   0.11701E+02   0.11683E+00
   0.11721E+02   0.11737E+00
   0.11741E+02   0.11790E+00
   0.11761E+02   0.11844E+00
   0.11781E+02   0.11898E+00
   0.11801E+02   0.11952E+00
   0.11821E+02   0.12007E+00
   0.11841E+02   0.12061E+00
   0.11861E+02   0.12116E+00
   0.11881E+02   0.12171E+00
   0.11901E+02   0.12226E+00
   0.11921E+02   0.12281E+00
   0.11941E+02   0.12336E+00
   0.11961E+02   0.12391E+00
   0.11981E+02   0.12446E+00
   0.12001E+02   0.12502E+00
   0.12021E+02   0.12558E+00
   0.12041E+02   0.12613E+00
   0.12061E+02   0.12669E+00
   0.12081E+02   0.12726E+00
   0.12101E+02   0.12782E+00
   0.12121E+02   0.12838E+00
   0.12141E+02   0.12895E+00
   0.12161E+02   0.12951E+00
   0.12181E+02   0.13008E+00
   0.12201E+02   0.13064E+00
   0.12221E+02   0.13121E+00
   0.12241E+02   0.13179E+00
   0.12261E+02   0.13236E+00
   0.12281E+02   0.13293E+00
   0.12301E+02   0.13351E+00
   0.12321E+02   0.13409E+00
   0.12341E+02   0.13466E+00
   0.12361E+02   0.13524E+00
   0.12381E+02   0.13582E+00
   0.12401E+02   0.13640E+00
   0.12421E+02   0.13698E+00
   0.12441E+02   0.13757E+00
   0.12461E+02   0.13815E+00
   0.12481E+02   0.13874E+00
   0.12501E+02   0.13933E+00
   0.12521E+02   0.13992E+00
   0.12541E+02   0.14051E+00
   0.12561E+02   0.14110E+00
   0.12581E+02   0.14169E+00
   0.12601E+02   0.14228E+00
   0.12621E+02   0.14288E+00
   0.12641E+02   0.14348E+00
   0.12661E+02   0.14408E+00
   0.12681E+02   0.14468E+00
   0.12701E+02   0.14528E+00
   0.12721E+02   0.14588E+00
   0.12741E+02   0.14648E+00
   0.12761E+02   0.14708E+00
   0.12781E+02   0.14769E+00
   0.12801E+02   0.14829E+00
   0.12821E+02   0.14890E+00
   0.12841E+02   0.14951E+00
   0.12861E+02   0.15013E+00
   0.12881E+02   0.15074E+00
   0.12901E+02   0.15135E+00
   0.12921E+02   0.15196E+00
   0.12941E+02   0.15257E+00
   0.12961E+02   0.15319E+00
   0.12981E+02   0.15381E+00
   0.13001E+02   0.15443E+00
   0.13021E+02   0.15505E+00
   0.13041E+02   0.15567E+00
   0.13061E+02   0.15630E+00
   0.13081E+02   0.15692E+00
   0.13101E+02   0.15754E+00
   0.13121E+02   0.15817E+00
   0.13141E+02   0.15880E+00
   0.13161E+02   0.15942E+00
   0.13181E+02   0.16006E+00
   0.13201E+02   0.16069E+00
   0.13221E+02   0.16132E+00
   0.13241E+02   0.16196E+00
   0.13261E+02   0.16259E+00
   0.13281E+02   0.16322E+00
   0.13301E+02   0.16386E+00
   0.13321E+02   0.16450E+00
   0.13341E+02   0.16514E+00
   0.13361E+02   0.16578E+00
   0.13381E+02   0.16642E+00
   0.13401E+02   0.16707E+00
   0.13421E+02   0.16771E+00
   0.13441E+02   0.16836E+00
   0.13461E+02   0.16900E+00
   0.13481E+02   0.16965E+00
   0.13501E+02   0.17030E+00
   0.13521E+02   0.17095E+00
   0.13541E+02   0.17160E+00
   0.13561E+02   0.17226E+00
   0.13581E+02   0.17291E+00
   0.13601E+02   0.17357E+00
   0.13621E+02   0.17422E+00
   0.13641E+02   0.17488E+00
   0.13661E+02   0.17554E+00
   0.13681E+02   0.17620E+00
   0.13701E+02   0.17686E+00
   0.13721E+02   0.17752E+00
   0.13741E+02   0.17819E+00
   0.13761E+02   0.17885E+00
   0.13781E+02   0.17951E+00
   0.13801E+02   0.18018E+00
   0.13821E+02   0.18085E+00
   0.13841E+02   0.18152E+00
   0.13861E+02   0.18219E+00
   0.13881E+02   0.18286E+00
   0.13901E+02   0.18353E+00
   0.13921E+02   0.18421E+00
   0.13941E+02   0.18488E+00
   0.13961E+02   0.18556E+00
   0.13981E+02   0.18623E+00
   0.14001E+02   0.18691E+00
   0.14021E+02   0.18759E+00
   0.14041E+02   0.18827E+00
   0.14061E+02   0.18896E+00
   0.14081E+02   0.18964E+00
   0.14101E+02   0.19032E+00
   0.14121E+02   0.19100E+00
   0.14141E+02   0.19169E+00
   0.14161E+02   0.19238E+00
   0.14181E+02   0.19306E+00
   0.14201E+02   0.19376E+00
   0.14221E+02   0.19445E+00
   0.14241E+02   0.19514E+00
   0.14261E+02   0.19583E+00
   0.14281E+02   0.19653E+00
   0.14301E+02   0.19722E+00
   0.14321E+02   0.19791E+00
   0.14341E+02   0.19861E+00
   0.14361E+02   0.19931E+00
   0.14381E+02   0.20001E+00
   0.14401E+02   0.20072E+00
   0.14421E+02   0.20142E+00
   0.14441E+02   0.20212E+00
   0.14461E+02   0.20282E+00
   0.14481E+02   0.20352E+00
   0.14501E+02   0.20423E+00
   0.14521E+02   0.20494E+00
   0.14541E+02   0.20565E+00
   0.14561E+02   0.20636E+00
   0.14581E+02   0.20706E+00
   0.14601E+02   0.20777E+00
   0.14621E+02   0.20848E+00
   0.14641E+02   0.20920E+00
   0.14661E+02   0.20991E+00
   0.14681E+02   0.21063E+00
   0.14701E+02   0.21135E+00
   0.14721E+02   0.21207E+00
   0.14741E+02   0.21278E+00
   0.14761E+02   0.21350E+00
   0.14781E+02   0.21422E+00
   0.14801E+02   0.21494E+00
   0.14821E+02   0.21566E+00
   0.14841E+02   0.21639E+00
   0.14861E+02   0.21712E+00
   0.14881E+02   0.21784E+00
   0.14901E+02   0.21856E+00
   0.14921E+02   0.21929E+00
   0.14941E+02   0.22002E+00
   0.14961E+02   0.22075E+00
   0.14981E+02   0.22148E+00
   0.15001E+02   0.22221E+00
   0.15021E+02   0.22295E+00
   0.15041E+02   0.22368E+00
   0.15061E+02   0.22441E+00
   0.15081E+02   0.22515E+00
   0.15101E+02   0.22588E+00
   0.15121E+02   0.22662E+00
   0.15141E+02   0.22736E+00
   0.15161E+02   0.22810E+00
   0.15181E+02   0.22884E+00
   0.15201E+02   0.22958E+00
   0.15221E+02   0.23032E+00
   0.15241E+02   0.23106E+00
   0.15261E+02   0.23181E+00
   0.15281E+02   0.23255E+00
   0.15301E+02   0.23330E+00
   0.15321E+02   0.23405E+00
   0.15341E+02   0.23479E+00
   0.15361E+02   0.23554E+00
   0.15381E+02   0.23629E+00
   0.15401E+02   0.23704E+00
   0.15421E+02   0.23779E+00
   0.15441E+02   0.23855E+00
   0.15461E+02   0.23930E+00
   0.15481E+02   0.24005E+00
   0.15501E+02   0.24081E+00
   0.15521E+02   0.24156E+00
   0.15541E+02   0.24232E+00
   0.15561E+02   0.24308E+00
   0.15581E+02   0.24384E+00
   0.15601E+02   0.24460E+00
   0.15621E+02   0.24536E+00
   0.15641E+02   0.24612E+00
   0.15661E+02   0.24688E+00
   0.15681E+02   0.24764E+00
   0.15701E+02   0.24841E+00
   0.15721E+02   0.24918E+00
   0.15741E+02   0.24995E+00
   0.15761E+02   0.25071E+00
   0.15781E+02   0.25147E+00
   0.15801E+02   0.25224E+00
   0.15821E+02   0.25301E+00
   0.15841E+02   0.25378E+00
   0.15861E+02   0.25456E+00
   0.15881E+02   0.25533E+00
   0.15901E+02   0.25610E+00
   0.15921E+02   0.25687E+00
   0.15941E+02   0.25765E+00
   0.15961E+02   0.25842E+00
   0.15981E+02   0.25920E+00
   0.16001E+02   0.25998E+00
   0.16021E+02   0.26076E+00
   0.16041E+02   0.26153E+00
   0.16061E+02   0.26231E+00
   0.16081E+02   0.26309E+00
   0.16101E+02   0.26387E+00
   0.16121E+02   0.26466E+00
   0.16141E+02   0.26544E+00
   0.16161E+02   0.26622E+00
   0.16181E+02   0.26700E+00
   0.16201E+02   0.26779E+00
   0.16221E+02   0.26857E+00
   0.16241E+02   0.26936E+00
   0.16261E+02   0.27015E+00
   0.16281E+02   0.27094E+00
   0.16301E+02   0.27173E+00
   0.16321E+02   0.27252E+00
   0.16341E+02   0.27330E+00
   0.16361E+02   0.27410E+00
   0.16381E+02   0.27489E+00
   0.16401E+02   0.27568E+00
   0.16421E+02   0.27648E+00
   0.16441E+02   0.27727E+00
   0.16461E+02   0.27806E+00
   0.16481E+02   0.27886E+00
   0.16501E+02   0.27966E+00
   0.16521E+02   0.28046E+00
   0.16541E+02   0.28126E+00
   0.16561E+02   0.28205E+00
   0.16581E+02   0.28285E+00
   0.16601E+02   0.28365E+00
   0.16621E+02   0.28445E+00
   0.16641E+02   0.28525E+00
   0.16661E+02   0.28606E+00
   0.16681E+02   0.28686E+00
   0.16701E+02   0.28766E+00
   0.16721E+02   0.28847E+00
   0.16741E+02   0.28927E+00
   0.16761E+02   0.29008E+00
   0.16781E+02   0.29088E+00
   0.16801E+02   0.29169E+00
   0.16821E+02   0.29250E+00
   0.16841E+02   0.29330E+00
   0.16861E+02   0.29411E+00
   0.16881E+02   0.29492E+00
   0.16901E+02   0.29573E+00
   0.16921E+02   0.29655E+00
   0.16941E+02   0.29736E+00
   0.16961E+02   0.29817E+00
   0.16981E+02   0.29898E+00
   0.17001E+02   0.29979E+00
   0.17021E+02   0.30061E+00
   0.17041E+02   0.30142E+00
   0.17061E+02   0.30224E+00
   0.17081E+02   0.30305E+00
   0.17101E+02   0.30387E+00
   0.17121E+02   0.30468E+00
   0.17141E+02   0.30550E+00
   0.17161E+02   0.30632E+00
   0.17181E+02   0.30714E+00
   0.17201E+02   0.30796E+00
   0.17221E+02   0.30877E+00
   0.17241E+02   0.30959E+00
   0.17261E+02   0.31042E+00
   0.17281E+02   0.31124E+00
   0.17301E+02   0.31206E+00
   0.17321E+02   0.31288E+00
   0.17341E+02   0.31370E+00
   0.17361E+02   0.31453E+00
   0.17381E+02   0.31535E+00
   0.17401E+02   0.31618E+00
   0.17421E+02   0.31700E+00
   0.17441E+02   0.31783E+00
   0.17461E+02   0.31865E+00
   0.17481E+02   0.31948E+00
   0.17501E+02   0.32031E+00
   0.17521E+02   0.32114E+00
   0.17541E+02   0.32197E+00
   0.17561E+02   0.32279E+00
   0.17581E+02   0.32362E+00
   0.17601E+02   0.32445E+00
   0.17621E+02   0.32528E+00
   0.17641E+02   0.32612E+00
   0.17661E+02   0.32695E+00
   0.17681E+02   0.32778E+00
   0.17701E+02   0.32861E+00
   0.17721E+02   0.32944E+00
   0.17741E+02   0.33028E+00
   0.17761E+02   0.33111E+00
   0.17781E+02   0.33195E+00
   0.17801E+02   0.33278E+00
   0.17821E+02   0.33361E+00
   0.17841E+02   0.33445E+00
   0.17861E+02   0.33529E+00
   0.17881E+02   0.33613E+00
   0.17901E+02   0.33696E+00
   0.17921E+02   0.33780E+00
   0.17941E+02   0.33864E+00
   0.17961E+02   0.33947E+00
   0.17981E+02   0.34032E+00
   0.18001E+02   0.34115E+00
   0.18021E+02   0.34199E+00
   0.18041E+02   0.34283E+00
   0.18061E+02   0.34367E+00
   0.18081E+02   0.34451E+00
   0.18101E+02   0.34536E+00
   0.18121E+02   0.34620E+00
   0.18141E+02   0.34704E+00
   0.18161E+02   0.34788E+00
   0.18181E+02   0.34872E+00
   0.18201E+02   0.34957E+00
   0.18221E+02   0.35041E+00
   0.18241E+02   0.35125E+00
   0.18261E+02   0.35210E+00
   0.18281E+02   0.35294E+00
   0.18301E+02   0.35379E+00
   0.18321E+02   0.35464E+00
   0.18341E+02   0.35548E+00
   0.18361E+02   0.35632E+00
   0.18381E+02   0.35717E+00
   0.18401E+02   0.35801E+00
   0.18421E+02   0.35886E+00
   0.18441E+02   0.35971E+00
   0.18461E+02   0.36055E+00
   0.18481E+02   0.36140E+00
   0.18501E+02   0.36225E+00
   0.18521E+02   0.36310E+00
   0.18541E+02   0.36395E+00
   0.18561E+02   0.36479E+00
   0.18581E+02   0.36564E+00
   0.18601E+02   0.36649E+00
   0.18621E+02   0.36734E+00
   0.18641E+02   0.36819E+00
   0.18661E+02   0.36904E+00
   0.18681E+02   0.36989E+00
   0.18701E+02   0.37074E+00
   0.18721E+02   0.37159E+00
   0.18741E+02   0.37244E+00
   0.18761E+02   0.37329E+00
   0.18781E+02   0.37414E+00
   0.18801E+02   0.37499E+00
   0.18821E+02   0.37585E+00
   0.18841E+02   0.37670E+00
   0.18861E+02   0.37755E+00
   0.18881E+02   0.37840E+00
   0.18901E+02   0.37926E+00
   0.18921E+02   0.38011E+00
   0.18941E+02   0.38096E+00
   0.18961E+02   0.38182E+00
   0.18981E+02   0.38267E+00
   0.19001E+02   0.38352E+00
   0.19021E+02   0.38437E+00
   0.19041E+02   0.38523E+00
   0.19061E+02   0.38609E+00
   0.19081E+02   0.38694E+00
   0.19101E+02   0.38779E+00
   0.19121E+02   0.38864E+00
   0.19141E+02   0.38950E+00
   0.19161E+02   0.39036E+00
   0.19181E+02   0.39121E+00
   0.19201E+02   0.39206E+00
   0.19221E+02   0.39292E+00
   0.19241E+02   0.39377E+00
   0.19261E+02   0.39463E+00
   0.19281E+02   0.39548E+00
   0.19301E+02   0.39634E+00
   0.19321E+02   0.39719E+00
   0.19341E+02   0.39805E+00
   0.19361E+02   0.39891E+00
   0.19381E+02   0.39976E+00
   0.19401E+02   0.40061E+00
   0.19421E+02   0.40147E+00
   0.19441E+02   0.40233E+00
   0.19461E+02   0.40319E+00
   0.19481E+02   0.40404E+00
   0.19501E+02   0.40489E+00
   0.19521E+02   0.40575E+00
   0.19541E+02   0.40661E+00
   0.19561E+02   0.40747E+00
   0.19581E+02   0.40832E+00
   0.19601E+02   0.40917E+00
   0.19621E+02   0.41003E+00
   0.19641E+02   0.41089E+00
   0.19661E+02   0.41174E+00
   0.19681E+02   0.41260E+00
   0.19701E+02   0.41345E+00
   0.19721E+02   0.41431E+00
   0.19741E+02   0.41517E+00
   0.19761E+02   0.41602E+00
   0.19781E+02   0.41688E+00
   0.19801E+02   0.41773E+00
   0.19821E+02   0.41859E+00
   0.19841E+02   0.41945E+00
   0.19861E+02   0.42030E+00
   0.19881E+02   0.42115E+00
   0.19901E+02   0.42201E+00
   0.19921E+02   0.42287E+00
   0.19941E+02   0.42372E+00
   0.19961E+02   0.42458E+00
   0.19981E+02   0.42543E+00
   0.20001E+02   0.42629E+00
   0.20021E+02   0.42715E+00
   0.20041E+02   0.42800E+00
   0.20061E+02   0.42885E+00
   0.20081E+02   0.42971E+00
   0.20101E+02   0.43056E+00
   0.20121E+02   0.43142E+00
   0.20141E+02   0.43227E+00
   0.20161E+02   0.43312E+00
   0.20181E+02   0.43398E+00
   0.20201E+02   0.43483E+00
   0.20221E+02   0.43569E+00
   0.20241E+02   0.43654E+00
   0.20261E+02   0.43739E+00
   0.20281E+02   0.43824E+00
   0.20301E+02   0.43910E+00
   0.20321E+02   0.43995E+00
   0.20341E+02   0.44080E+00
   0.20361E+02   0.44165E+00
   0.20381E+02   0.44251E+00
   0.20401E+02   0.44336E+00
   0.20421E+02   0.44421E+00
   0.20441E+02   0.44506E+00
   0.20461E+02   0.44591E+00
   0.20481E+02   0.44677E+00
   0.20501E+02   0.44762E+00
   0.20521E+02   0.44847E+00
   0.20541E+02   0.44932E+00
   0.20561E+02   0.45017E+00
   0.20581E+02   0.45102E+00
   0.20601E+02   0.45187E+00
   0.20621E+02   0.45272E+00
   0.20641E+02   0.45357E+00
   0.20661E+02   0.45441E+00
   0.20681E+02   0.45526E+00
   0.20701E+02   0.45611E+00
   0.20721E+02   0.45696E+00
   0.20741E+02   0.45781E+00
   0.20761E+02   0.45865E+00
   0.20781E+02   0.45950E+00
   0.20801E+02   0.46035E+00
   0.20821E+02   0.46120E+00
   0.20841E+02   0.46204E+00
   0.20861E+02   0.46289E+00
   0.20881E+02   0.46373E+00
   0.20901E+02   0.46458E+00
   0.20921E+02   0.46542E+00
   0.20941E+02   0.46627E+00
   0.20961E+02   0.46711E+00
   0.20981E+02   0.46796E+00
   0.21001E+02   0.46880E+00
   0.21021E+02   0.46964E+00
   0.21041E+02   0.47048E+00
   0.21061E+02   0.47133E+00
   0.21081E+02   0.47217E+00
   0.21101E+02   0.47301E+00
   0.21121E+02   0.47385E+00
   0.21141E+02   0.47469E+00
   0.21161E+02   0.47554E+00
   0.21181E+02   0.47637E+00
   0.21201E+02   0.47721E+00
   0.21221E+02   0.47805E+00
   0.21241E+02   0.47889E+00
   0.21261E+02   0.47973E+00
   0.21281E+02   0.48057E+00
   0.21301E+02   0.48141E+00
   0.21321E+02   0.48224E+00
   0.21341E+02   0.48308E+00
   0.21361E+02   0.48391E+00
   0.21381E+02   0.48475E+00
   0.21401E+02   0.48559E+00
   0.21421E+02   0.48642E+00
   0.21441E+02   0.48725E+00
   0.21461E+02   0.48809E+00
   0.21481E+02   0.48892E+00
   0.21501E+02   0.48975E+00
   0.21521E+02   0.49058E+00
   0.21541E+02   0.49142E+00
   0.21561E+02   0.49225E+00
   0.21581E+02   0.49308E+00
   0.21601E+02   0.49391E+00
   0.21621E+02   0.49474E+00
   0.21641E+02   0.49557E+00
   0.21661E+02   0.49640E+00
   0.21681E+02   0.49722E+00
   0.21701E+02   0.49805E+00
   0.21721E+02   0.49888E+00
   0.21741E+02   0.49970E+00
   0.21761E+02   0.50053E+00
   0.21781E+02   0.50135E+00
   0.21801E+02   0.50218E+00
   0.21821E+02   0.50300E+00
   0.21841E+02   0.50382E+00
   0.21861E+02   0.50465E+00
   0.21881E+02   0.50547E+00
   0.21901E+02   0.50629E+00
   0.21921E+02   0.50711E+00
   0.21941E+02   0.50793E+00
   0.21961E+02   0.50875E+00
   0.21981E+02   0.50956E+00
   0.22001E+02   0.51038E+00
   0.22021E+02   0.51120E+00
   0.22041E+02   0.51201E+00
   0.22061E+02   0.51283E+00
   0.22081E+02   0.51365E+00
   0.22101E+02   0.51446E+00
   0.22121E+02   0.51527E+00
   0.22141E+02   0.51609E+00
   0.22161E+02   0.51690E+00
   0.22181E+02   0.51771E+00
   0.22201E+02   0.51852E+00
   0.22221E+02   0.51933E+00
   0.22241E+02   0.52014E+00
   0.22261E+02   0.52094E+00
   0.22281E+02   0.52175E+00
   0.22301E+02   0.52256E+00
   0.22321E+02   0.52337E+00
   0.22341E+02   0.52417E+00
   0.22361E+02   0.52498E+00
   0.22381E+02   0.52579E+00
   0.22401E+02   0.52659E+00
   0.22421E+02   0.52739E+00
   0.22441E+02   0.52819E+00
   0.22461E+02   0.52899E+00
   0.22481E+02   0.52979E+00
   0.22501E+02   0.53059E+00
   0.22521E+02   0.53139E+00
   0.22541E+02   0.53219E+00
   0.22561E+02   0.53299E+00
   0.22581E+02   0.53379E+00
   0.22601E+02   0.53458E+00
   0.22621E+02   0.53537E+00
   0.22641E+02   0.53617E+00
   0.22661E+02   0.53696E+00
   0.22681E+02   0.53775E+00
   0.22701E+02   0.53854E+00
   0.22721E+02   0.53934E+00
   0.22741E+02   0.54012E+00
   0.22761E+02   0.54091E+00
   0.22781E+02   0.54170E+00
   0.22801E+02   0.54249E+00
   0.22821E+02   0.54327E+00
   0.22841E+02   0.54406E+00
   0.22861E+02   0.54484E+00
   0.22881E+02   0.54562E+00
   0.22901E+02   0.54641E+00
   0.22921E+02   0.54719E+00
   0.22941E+02   0.54797E+00
   0.22961E+02   0.54875E+00
   0.22981E+02   0.54953E+00
   0.23001E+02   0.55030E+00
   0.23021E+02   0.55108E+00
   0.23041E+02   0.55185E+00
   0.23061E+02   0.55263E+00
   0.23081E+02   0.55340E+00
   0.23101E+02   0.55418E+00
   0.23121E+02   0.55495E+00
   0.23141E+02   0.55572E+00
   0.23161E+02   0.55649E+00
   0.23181E+02   0.55726E+00
   0.23201E+02   0.55803E+00
   0.23221E+02   0.55879E+00
   0.23241E+02   0.55956E+00
   0.23261E+02   0.56032E+00
   0.23281E+02   0.56108E+00
   0.23301E+02   0.56185E+00
   0.23321E+02   0.56261E+00
   0.23341E+02   0.56337E+00
   0.23361E+02   0.56413E+00
   0.23381E+02   0.56489E+00
   0.23401E+02   0.56565E+00
   0.23421E+02   0.56641E+00
   0.23441E+02   0.56716E+00
   0.23461E+02   0.56791E+00
   0.23481E+02   0.56867E+00
   0.23501E+02   0.56942E+00
   0.23521E+02   0.57017E+00
   0.23541E+02   0.57092E+00
   0.23561E+02   0.57167E+00
   0.23581E+02   0.57242E+00
   0.23601E+02   0.57317E+00
   0.23621E+02   0.57391E+00
   0.23641E+02   0.57466E+00
   0.23661E+02   0.57540E+00
   0.23681E+02   0.57614E+00
   0.23701E+02   0.57688E+00
   0.23721E+02   0.57762E+00
   0.23741E+02   0.57836E+00
   0.23761E+02   0.57910E+00
   0.23781E+02   0.57984E+00
   0.23801E+02   0.58057E+00
   0.23821E+02   0.58131E+00
   0.23841E+02   0.58204E+00
   0.23861E+02   0.58277E+00
   0.23881E+02   0.58350E+00
   0.23901E+02   0.58423E+00
   0.23921E+02   0.58496E+00
   0.23941E+02   0.58568E+00
   0.23961E+02   0.58641E+00
   0.23981E+02   0.58714E+00
   0.24001E+02   0.58786E+00
   0.24021E+02   0.58858E+00
   0.24041E+02   0.58930E+00
   0.24061E+02   0.59002E+00
   0.24081E+02   0.59074E+00
   0.24101E+02   0.59146E+00
   0.24121E+02   0.59217E+00
   0.24141E+02   0.59289E+00
   0.24161E+02   0.59360E+00
   0.24181E+02   0.59431E+00
   0.24201E+02   0.59502E+00
   0.24221E+02   0.59573E+00
   0.24241E+02   0.59644E+00
   0.24261E+02   0.59714E+00
   0.24281E+02   0.59785E+00
   0.24301E+02   0.59855E+00
   0.24321E+02   0.59926E+00
   0.24341E+02   0.59996E+00
   0.24361E+02   0.60066E+00
   0.24381E+02   0.60136E+00
   0.24401E+02   0.60205E+00
   0.24421E+02   0.60275E+00
   0.24441E+02   0.60345E+00
   0.24461E+02   0.60414E+00
   0.24481E+02   0.60483E+00
   0.24501E+02   0.60552E+00
   0.24521E+02   0.60621E+00
   0.24541E+02   0.60690E+00
   0.24561E+02   0.60758E+00
   0.24581E+02   0.60827E+00
   0.24601E+02   0.60895E+00
   0.24621E+02   0.60963E+00
   0.24641E+02   0.61032E+00
   0.24661E+02   0.61099E+00
   0.24681E+02   0.61167E+00
   0.24701E+02   0.61235E+00
   0.24721E+02   0.61302E+00
   0.24741E+02   0.61370E+00
   0.24761E+02   0.61437E+00
   0.24781E+02   0.61504E+00
   0.24801E+02   0.61571E+00
   0.24821E+02   0.61638E+00
   0.24841E+02   0.61705E+00
   0.24861E+02   0.61771E+00
   0.24881E+02   0.61837E+00
   0.24901E+02   0.61904E+00
   0.24921E+02   0.61970E+00
   0.24941E+02   0.62036E+00
   0.24961E+02   0.62101E+00
   0.24981E+02   0.62167E+00
   0.25001E+02   0.62232E+00
   0.25021E+02   0.62297E+00
   0.25041E+02   0.62363E+00
   0.25061E+02   0.62427E+00
   0.25081E+02   0.62492E+00
   0.25101E+02   0.62557E+00
   0.25121E+02   0.62622E+00
   0.25141E+02   0.62686E+00
   0.25161E+02   0.62750E+00
   0.25181E+02   0.62814E+00
   0.25201E+02   0.62878E+00
   0.25221E+02   0.62942E+00
   0.25241E+02   0.63006E+00
   0.25261E+02   0.63069E+00
   0.25281E+02   0.63132E+00
   0.25301E+02   0.63195E+00
   0.25321E+02   0.63258E+00
   0.25341E+02   0.63321E+00
   0.25361E+02   0.63384E+00
   0.25381E+02   0.63446E+00
   0.25401E+02   0.63508E+00
   0.25421E+02   0.63570E+00
   0.25441E+02   0.63632E+00
   0.25461E+02   0.63694E+00
   0.25481E+02   0.63756E+00
   0.25501E+02   0.63817E+00
   0.25521E+02   0.63879E+00
   0.25541E+02   0.63940E+00
   0.25561E+02   0.64001E+00
   0.25581E+02   0.64061E+00
   0.25601E+02   0.64122E+00
   0.25621E+02   0.64182E+00
   0.25641E+02   0.64243E+00
   0.25661E+02   0.64303E+00
   0.25681E+02   0.64363E+00
   0.25701E+02   0.64423E+00
   0.25721E+02   0.64482E+00
   0.25741E+02   0.64542E+00
   0.25761E+02   0.64601E+00
   0.25781E+02   0.64660E+00
   0.25801E+02   0.64719E+00
   0.25821E+02   0.64778E+00
   0.25841E+02   0.64836E+00
   0.25861E+02   0.64895E+00
   0.25881E+02   0.64953E+00
   0.25901E+02   0.65011E+00
   0.25921E+02   0.65069E+00
   0.25941E+02   0.65126E+00
   0.25961E+02   0.65184E+00
   0.25981E+02   0.65241E+00
   0.26001E+02   0.65299E+00
   0.26021E+02   0.65356E+00
   0.26041E+02   0.65412E+00
   0.26061E+02   0.65469E+00
   0.26081E+02   0.65525E+00
   0.26101E+02   0.65582E+00
   0.26121E+02   0.65638E+00
   0.26141E+02   0.65694E+00
   0.26161E+02   0.65749E+00
   0.26181E+02   0.65805E+00
   0.26201E+02   0.65860E+00
   0.26221E+02   0.65915E+00
   0.26241E+02   0.65970E+00
   0.26261E+02   0.66025E+00
   0.26281E+02   0.66080E+00
   0.26301E+02   0.66134E+00
   0.26321E+02   0.66188E+00
   0.26341E+02   0.66242E+00
   0.26361E+02   0.66296E+00
   0.26381E+02   0.66350E+00
   0.26401E+02   0.66403E+00
   0.26421E+02   0.66456E+00
   0.26441E+02   0.66510E+00
   0.26461E+02   0.66563E+00
   0.26481E+02   0.66615E+00
   0.26501E+02   0.66668E+00
   0.26521E+02   0.66720E+00
   0.26541E+02   0.66772E+00
   0.26561E+02   0.66824E+00
   0.26581E+02   0.66876E+00
   0.26601E+02   0.66927E+00
   0.26621E+02   0.66978E+00
   0.26641E+02   0.67030E+00
   0.26661E+02   0.67081E+00
   0.26681E+02   0.67131E+00
   0.26701E+02   0.67182E+00
   0.26721E+02   0.67232E+00
   0.26741E+02   0.67282E+00
   0.26761E+02   0.67332E+00
   0.26781E+02   0.67382E+00
   0.26801E+02   0.67432E+00
   0.26821E+02   0.67481E+00
   0.26841E+02   0.67530E+00
   0.26861E+02   0.67579E+00
   0.26881E+02   0.67628E+00
   0.26901E+02   0.67676E+00
   0.26921E+02   0.67725E+00
   0.26941E+02   0.67773E+00
   0.26961E+02   0.67821E+00
   0.26981E+02   0.67868E+00
   0.27001E+02   0.67916E+00
   0.27021E+02   0.67963E+00
   0.27041E+02   0.68011E+00
   0.27061E+02   0.68057E+00
   0.27081E+02   0.68104E+00
   0.27101E+02   0.68151E+00
   0.27121E+02   0.68197E+00
   0.27141E+02   0.68243E+00
   0.27161E+02   0.68289E+00
   0.27181E+02   0.68335E+00
   0.27201E+02   0.68380E+00
   0.27221E+02   0.68425E+00
   0.27241E+02   0.68470E+00
   0.27261E+02   0.68515E+00
   0.27281E+02   0.68560E+00
   0.27301E+02   0.68604E+00
   0.27321E+02   0.68648E+00
   0.27341E+02   0.68692E+00
   0.27361E+02   0.68736E+00
   0.27381E+02   0.68780E+00
   0.27401E+02   0.68823E+00
   0.27421E+02   0.68866E+00
   0.27441E+02   0.68909E+00
   0.27461E+02   0.68952E+00
   0.27481E+02   0.68994E+00
   0.27501E+02   0.69037E+00
   0.27521E+02   0.69079E+00
   0.27541E+02   0.69121E+00
   0.27561E+02   0.69162E+00
   0.27581E+02   0.69204E+00
   0.27601E+02   0.69245E+00
   0.27621E+02   0.69286E+00
   0.27641E+02   0.69326E+00
   0.27661E+02   0.69367E+00
   0.27681E+02   0.69407E+00
   0.27701E+02   0.69447E+00
   0.27721E+02   0.69487E+00
   0.27741E+02   0.69526E+00
   0.27761E+02   0.69566E+00
   0.27781E+02   0.69605E+00
   0.27801E+02   0.69644E+00
   0.27821E+02   0.69683E+00
   0.27841E+02   0.69721E+00
   0.27861E+02   0.69759E+00
   0.27881E+02   0.69797E+00
   0.27901E+02   0.69835E+00
   0.27921E+02   0.69873E+00
   0.27941E+02   0.69910E+00
   0.27961E+02   0.69947E+00
   0.27981E+02   0.69984E+00
   0.28001E+02   0.70021E+00
   0.28021E+02   0.70057E+00
   0.28041E+02   0.70094E+00
   0.28061E+02   0.70130E+00
   0.28081E+02   0.70165E+00
   0.28101E+02   0.70201E+00
   0.28121E+02   0.70236E+00
   0.28141E+02   0.70271E+00
   0.28161E+02   0.70306E+00
   0.28181E+02   0.70341E+00
   0.28201E+02   0.70375E+00
   0.28221E+02   0.70409E+00
   0.28241E+02   0.70443E+00
   0.28261E+02   0.70477E+00
   0.28281E+02   0.70510E+00
   0.28301E+02   0.70543E+00
   0.28321E+02   0.70576E+00
   0.28341E+02   0.70609E+00
   0.28361E+02   0.70641E+00
   0.28381E+02   0.70674E+00
   0.28401E+02   0.70706E+00
   0.28421E+02   0.70738E+00
   0.28441E+02   0.70769E+00
   0.28461E+02   0.70800E+00
   0.28481E+02   0.70831E+00
   0.28501E+02   0.70862E+00
   0.28521E+02   0.70893E+00
   0.28541E+02   0.70923E+00
   0.28561E+02   0.70953E+00
   0.28581E+02   0.70983E+00
   0.28601E+02   0.71013E+00
   0.28621E+02   0.71042E+00
   0.28641E+02   0.71071E+00
   0.28661E+02   0.71100E+00
   0.28681E+02   0.71129E+00
   0.28701E+02   0.71157E+00
   0.28721E+02   0.71185E+00
   0.28741E+02   0.71213E+00
   0.28761E+02   0.71241E+00
   0.28781E+02   0.71268E+00
   0.28801E+02   0.71296E+00
   0.28821E+02   0.71323E+00
   0.28841E+02   0.71349E+00
   0.28861E+02   0.71376E+00
   0.28881E+02   0.71402E+00
   0.28901E+02   0.71428E+00
   0.28921E+02   0.71454E+00
   0.28941E+02   0.71479E+00
   0.28961E+02   0.71504E+00
   0.28981E+02   0.71529E+00
   0.29001E+02   0.71554E+00
   0.29021E+02   0.71578E+00
   0.29041E+02   0.71603E+00
   0.29061E+02   0.71627E+00
   0.29081E+02   0.71650E+00
   0.29101E+02   0.71674E+00
   0.29121E+02   0.71697E+00
   0.29141E+02   0.71720E+00
   0.29161E+02   0.71743E+00
   0.29181E+02   0.71765E+00
   0.29201E+02   0.71787E+00
   0.29221E+02   0.71809E+00
   0.29241E+02   0.71831E+00
   0.29261E+02   0.71853E+00
   0.29281E+02   0.71874E+00
   0.29301E+02   0.71895E+00
   0.29321E+02   0.71915E+00
   0.29341E+02   0.71936E+00
   0.29361E+02   0.71956E+00
   0.29381E+02   0.71976E+00
   0.29401E+02   0.71996E+00
   0.29421E+02   0.72015E+00
   0.29441E+02   0.72034E+00
   0.29461E+02   0.72053E+00
   0.29481E+02   0.72072E+00
   0.29501E+02   0.72090E+00
   0.29521E+02   0.72108E+00
   0.29541E+02   0.72126E+00
   0.29561E+02   0.72144E+00
   0.29581E+02   0.72161E+00
   0.29601E+02   0.72178E+00
   0.29621E+02   0.72195E+00
   0.29641E+02   0.72212E+00
   0.29661E+02   0.72228E+00
   0.29681E+02   0.72244E+00
   0.29701E+02   0.72260E+00
   0.29721E+02   0.72275E+00
   0.29741E+02   0.72291E+00
   0.29761E+02   0.72306E+00
   0.29781E+02   0.72321E+00
   0.29801E+02   0.72335E+00
   0.29821E+02   0.72349E+00
   0.29841E+02   0.72363E+00
   0.29861E+02   0.72377E+00
   0.29881E+02   0.72391E+00
   0.29901E+02   0.72404E+00
   0.29921E+02   0.72417E+00
   0.29941E+02   0.72429E+00
   0.29961E+02   0.72442E+00
   0.29981E+02   0.72454E+00
   0.30001E+02   0.72466E+00
   0.30021E+02   0.72477E+00
   0.30041E+02   0.72489E+00
   0.30061E+02   0.72500E+00
   0.30081E+02   0.72511E+00
   0.30101E+02   0.72521E+00
   0.30121E+02   0.72531E+00
   0.30141E+02   0.72541E+00
   0.30161E+02   0.72551E+00
   0.30181E+02   0.72561E+00
   0.30201E+02   0.72570E+00
   0.30221E+02   0.72579E+00
   0.30241E+02   0.72588E+00
   0.30261E+02   0.72596E+00
   0.30281E+02   0.72604E+00
   0.30301E+02   0.72612E+00
   0.30321E+02   0.72620E+00
   0.30341E+02   0.72627E+00
   0.30361E+02   0.72634E+00
   0.30381E+02   0.72641E+00
   0.30401E+02   0.72647E+00
   0.30421E+02   0.72654E+00
   0.30441E+02   0.72660E+00
   0.30461E+02   0.72666E+00
   0.30481E+02   0.72671E+00
   0.30501E+02   0.72676E+00
   0.30521E+02   0.72681E+00
   0.30541E+02   0.72686E+00
   0.30561E+02   0.72691E+00
   0.30581E+02   0.72695E+00
   0.30601E+02   0.72699E+00
   0.30621E+02   0.72702E+00
   0.30641E+02   0.72706E+00
   0.30661E+02   0.72709E+00
   0.30681E+02   0.72712E+00
   0.30701E+02   0.72714E+00
   0.30721E+02   0.72717E+00
   0.30741E+02   0.72719E+00
   0.30761E+02   0.72721E+00
   0.30781E+02   0.72722E+00
   0.30801E+02   0.72724E+00
   0.30821E+02   0.72725E+00
   0.30841E+02   0.72726E+00
   0.30861E+02   0.72726E+00
   0.30881E+02   0.72727E+00
   0.30901E+02   0.72727E+00
   0.30921E+02   0.72727E+00


   0.21000E-01   0.11501E-07
   0.41000E-01   0.21197E-07
   0.61000E-01   0.46886E-07
   0.81000E-01   0.96369E-07
   0.10100E+00   0.17745E-06
   0.12100E+00   0.29792E-06
   0.14100E+00   0.46559E-06
   0.16100E+00   0.68826E-06
   0.18100E+00   0.97373E-06
   0.20100E+00   0.13298E-05
   0.22100E+00   0.17643E-05
   0.24100E+00   0.22850E-05
   0.26100E+00   0.28996E-05
   0.28100E+00   0.36161E-05
   0.30100E+00   0.44422E-05
   0.32100E+00   0.53857E-05
   0.34100E+00   0.64544E-05
   0.36100E+00   0.76562E-05
   0.38100E+00   0.89987E-05
   0.40100E+00   0.10490E-04
   0.42100E+00   0.12137E-04
   0.44100E+00   0.13949E-04
   0.46100E+00   0.15933E-04
   0.48100E+00   0.18097E-04
   0.50100E+00   0.20448E-04
   0.52100E+00   0.22995E-04
   0.54100E+00   0.25744E-04
   0.56100E+00   0.28705E-04
   0.58100E+00   0.31885E-04
   0.60100E+00   0.35291E-04
   0.62100E+00   0.38932E-04
   0.64100E+00   0.42815E-04
   0.66100E+00   0.46948E-04
   0.68100E+00   0.51339E-04
   0.70100E+00   0.55996E-04
   0.72100E+00   0.60926E-04
   0.74100E+00   0.66137E-04
   0.76100E+00   0.71637E-04
   0.78100E+00   0.77434E-04
   0.80100E+00   0.83536E-04
   0.82100E+00   0.89950E-04
   0.84100E+00   0.96673E-04
   0.86100E+00   0.10366E-03
   0.88100E+00   0.11099E-03
   0.90100E+00   0.11865E-03
   0.92100E+00   0.12666E-03
   0.94100E+00   0.13503E-03
   0.96100E+00   0.14376E-03
   0.98100E+00   0.15286E-03
   0.10010E+01   0.16235E-03
   0.10210E+01   0.17221E-03
   0.10410E+01   0.18247E-03
   0.10610E+01   0.19314E-03
   0.10810E+01   0.20421E-03
   0.11010E+01   0.21570E-03
   0.11210E+01   0.22762E-03
   0.11410E+01   0.23997E-03
   0.11610E+01   0.25276E-03
   0.11810E+01   0.26599E-03
   0.12010E+01   0.27969E-03
   0.12210E+01   0.29384E-03
   0.12410E+01   0.30847E-03
   0.12610E+01   0.32358E-03
   0.12810E+01   0.33918E-03
   0.13010E+01   0.35527E-03
   0.13210E+01   0.37186E-03
   0.13410E+01   0.38896E-03
   0.13610E+01   0.40658E-03
   0.13810E+01   0.42472E-03
   0.14010E+01   0.44340E-03
   0.14210E+01   0.46262E-03
   0.14410E+01   0.48239E-03
   0.14610E+01   0.50272E-03
   0.14810E+01   0.52360E-03
   0.15010E+01   0.54507E-03
   0.15210E+01   0.56711E-03
   0.15410E+01   0.58973E-03
   0.15610E+01   0.61296E-03
   0.15810E+01   0.63678E-03
   0.16010E+01   0.66122E-03
   0.16210E+01   0.68627E-03
   0.16410E+01   0.71195E-03
   0.16610E+01   0.73827E-03
   0.16810E+01   0.76522E-03
   0.17010E+01   0.79283E-03
   0.17210E+01   0.82109E-03
   0.17410E+01   0.85001E-03
   0.17610E+01   0.87961E-03
   0.17810E+01   0.90989E-03
   0.18010E+01   0.94085E-03
   0.18210E+01   0.97251E-03
   0.18410E+01   0.10049E-02
   0.18610E+01   0.10380E-02
   0.18810E+01   0.10717E-02
   0.19010E+01   0.11063E-02
   0.19210E+01   0.11415E-02
   0.19410E+01   0.11775E-02
   0.19610E+01   0.12143E-02
   0.19810E+01   0.12518E-02
   0.20010E+01   0.12900E-02
   0.20210E+01   0.13291E-02
   0.20410E+01   0.13689E-02
   0.20610E+01   0.14095E-02
   0.20810E+01   0.14509E-02
   0.21010E+01   0.14931E-02
   0.21210E+01   0.15361E-02
   0.21410E+01   0.15800E-02
   0.21610E+01   0.16246E-02
   0.21810E+01   0.16701E-02
   0.22010E+01   0.17165E-02
   0.22210E+01   0.17637E-02
   0.22410E+01   0.18117E-02
   0.22610E+01   0.18606E-02
   0.22810E+01   0.19104E-02
   0.23010E+01   0.19611E-02
   0.23210E+01   0.20126E-02
   0.23410E+01   0.20651E-02
   0.23610E+01   0.21185E-02
   0.23810E+01   0.21723E-02
   0.24010E+01   0.22269E-02
   0.24210E+01   0.22825E-02
   0.24410E+01   0.23389E-02
   0.24610E+01   0.23963E-02
   0.24810E+01   0.24547E-02
   0.25010E+01   0.25140E-02
   0.25210E+01   0.25742E-02
   0.25410E+01   0.26355E-02
   0.25610E+01   0.26977E-02
   0.25810E+01   0.27608E-02
   0.26010E+01   0.28250E-02
   0.26210E+01   0.28901E-02
   0.26410E+01   0.29563E-02
   0.26610E+01   0.30234E-02
   0.26810E+01   0.30916E-02
   0.27010E+01   0.31608E-02
   0.27210E+01   0.32311E-02
   0.27410E+01   0.33023E-02
   0.27610E+01   0.33747E-02
   0.27810E+01   0.34480E-02
   0.28010E+01   0.35225E-02
   0.28210E+01   0.35980E-02
   0.28410E+01   0.36746E-02
   0.28610E+01   0.37523E-02
   0.28810E+01   0.38310E-02
   0.29010E+01   0.39109E-02
   0.29210E+01   0.39919E-02
   0.29410E+01   0.40740E-02
   0.29610E+01   0.41572E-02
   0.29810E+01   0.42416E-02
   0.30010E+01   0.43270E-02
   0.30210E+01   0.44137E-02
   0.30410E+01   0.45015E-02
   0.30610E+01   0.45904E-02
   0.30810E+01   0.46806E-02
   0.31010E+01   0.47719E-02
   0.31210E+01   0.48644E-02
   0.31410E+01   0.49580E-02
   0.31610E+01   0.50529E-02
   0.31810E+01   0.51490E-02
   0.32010E+01   0.52463E-02
   0.32210E+01   0.53449E-02
   0.32410E+01   0.54446E-02
   0.32610E+01   0.55448E-02
   0.32810E+01   0.56460E-02
   0.33010E+01   0.57485E-02
   0.33210E+01   0.58522E-02
   0.33410E+01   0.59571E-02
   0.33610E+01   0.60634E-02
   0.33810E+01   0.61709E-02
   0.34010E+01   0.62797E-02
   0.34210E+01   0.63897E-02
   0.34410E+01   0.65011E-02
   0.34610E+01   0.66138E-02
   0.34810E+01   0.67278E-02
   0.35010E+01   0.68430E-02
   0.35210E+01   0.69597E-02
   0.35410E+01   0.70776E-02
   0.35610E+01   0.71969E-02
   0.35810E+01   0.73175E-02
   0.36010E+01   0.74395E-02
   0.36210E+01   0.75629E-02
   0.36410E+01   0.76876E-02
   0.36610E+01   0.78137E-02
   0.36810E+01   0.79412E-02
   0.37010E+01   0.80701E-02
   0.37210E+01   0.82004E-02
   0.37410E+01   0.83321E-02
   0.37610E+01   0.84652E-02
   0.37810E+01   0.85997E-02
   0.38010E+01   0.87357E-02
   0.38210E+01   0.88731E-02
   0.38410E+01   0.90119E-02
   0.38610E+01   0.91522E-02
   0.38810E+01   0.92940E-02
   0.39010E+01   0.94372E-02
   0.39210E+01   0.95819E-02
   0.39410E+01   0.97269E-02
   0.39610E+01   0.98731E-02
   0.39810E+01   0.10021E-01
   0.40010E+01   0.10170E-01
   0.40210E+01   0.10321E-01
   0.40410E+01   0.10473E-01
   0.40610E+01   0.10626E-01
   0.40810E+01   0.10782E-01
   0.41010E+01   0.10938E-01
   0.41210E+01   0.11097E-01
   0.41410E+01   0.11257E-01
   0.41610E+01   0.11418E-01
   0.41810E+01   0.11581E-01
   0.42010E+01   0.11745E-01
   0.42210E+01   0.11911E-01
   0.42410E+01   0.12079E-01
   0.42610E+01   0.12248E-01
   0.42810E+01   0.12419E-01
   0.43010E+01   0.12592E-01
   0.43210E+01   0.12766E-01
   0.43410E+01   0.12941E-01
   0.43610E+01   0.13119E-01
   0.43810E+01   0.13298E-01
   0.44010E+01   0.13478E-01
   0.44210E+01   0.13660E-01
   0.44410E+01   0.13844E-01
   0.44610E+01   0.14030E-01
   0.44810E+01   0.14217E-01
   0.45010E+01   0.14406E-01
   0.45210E+01   0.14594E-01
   0.45410E+01   0.14785E-01
   0.45610E+01   0.14977E-01
   0.45810E+01   0.15170E-01
   0.46010E+01   0.15366E-01
   0.46210E+01   0.15563E-01
   0.46410E+01   0.15762E-01
   0.46610E+01   0.15962E-01
   0.46810E+01   0.16165E-01
   0.47010E+01   0.16369E-01
   0.47210E+01   0.16574E-01
   0.47410E+01   0.16782E-01
   0.47610E+01   0.16991E-01
   0.47810E+01   0.17202E-01
   0.48010E+01   0.17415E-01
   0.48210E+01   0.17630E-01
   0.48410E+01   0.17846E-01
   0.48610E+01   0.18064E-01
   0.48810E+01   0.18284E-01
   0.49010E+01   0.18506E-01
   0.49210E+01   0.18729E-01
   0.49410E+01   0.18955E-01
   0.49610E+01   0.19182E-01
   0.49810E+01   0.19411E-01
   0.50010E+01   0.19642E-01
   0.50210E+01   0.19873E-01
   0.50410E+01   0.20105E-01
   0.50610E+01   0.20340E-01
   0.50810E+01   0.20576E-01
   0.51010E+01   0.20813E-01
   0.51210E+01   0.21053E-01
   0.51410E+01   0.21295E-01
   0.51610E+01   0.21538E-01
   0.51810E+01   0.21784E-01
   0.52010E+01   0.22031E-01
   0.52210E+01   0.22280E-01
   0.52410E+01   0.22531E-01
   0.52610E+01   0.22785E-01
   0.52810E+01   0.23040E-01
   0.53010E+01   0.23296E-01
   0.53210E+01   0.23555E-01
   0.53410E+01   0.23816E-01
   0.53610E+01   0.24079E-01
   0.53810E+01   0.24344E-01
   0.54010E+01   0.24611E-01
   0.54210E+01   0.24879E-01
   0.54410E+01   0.25150E-01
   0.54610E+01   0.25423E-01
   0.54810E+01   0.25695E-01
   0.55010E+01   0.25969E-01
   0.55210E+01   0.26245E-01
   0.55410E+01   0.26523E-01
   0.55610E+01   0.26803E-01
   0.55810E+01   0.27085E-01
   0.56010E+01   0.27369E-01
   0.56210E+01   0.27655E-01
   0.56410E+01   0.27943E-01
   0.56610E+01   0.28233E-01
   0.56810E+01   0.28526E-01
   0.57010E+01   0.28820E-01
   0.57210E+01   0.29116E-01
   0.57410E+01   0.29415E-01
   0.57610E+01   0.29715E-01
   0.57810E+01   0.30018E-01
   0.58010E+01   0.30322E-01
   0.58210E+01   0.30629E-01
   0.58410E+01   0.30938E-01
   0.58610E+01   0.31249E-01
   0.58810E+01   0.31562E-01
   0.59010E+01   0.31877E-01
   0.59210E+01   0.32192E-01
   0.59410E+01   0.32508E-01
   0.59610E+01   0.32827E-01
   0.59810E+01   0.33147E-01
   0.60010E+01   0.33470E-01
   0.60210E+01   0.33795E-01
   0.60410E+01   0.34122E-01
   0.60610E+01   0.34452E-01
   0.60810E+01   0.34783E-01
   0.61010E+01   0.35117E-01
   0.61210E+01   0.35453E-01
   0.61410E+01   0.35791E-01
   0.61610E+01   0.36131E-01
   0.61810E+01   0.36474E-01
   0.62010E+01   0.36818E-01
   0.62210E+01   0.37165E-01
   0.62410E+01   0.37515E-01
   0.62610E+01   0.37866E-01
   0.62810E+01   0.38220E-01
   0.63010E+01   0.38573E-01
   0.63210E+01   0.38928E-01
   0.63410E+01   0.39285E-01
   0.63610E+01   0.39644E-01
   0.63810E+01   0.40005E-01
   0.64010E+01   0.40369E-01
   0.64210E+01   0.40735E-01
   0.64410E+01   0.41103E-01
   0.64610E+01   0.41474E-01
   0.64810E+01   0.41847E-01
   0.65010E+01   0.42222E-01
   0.65210E+01   0.42599E-01
   0.65410E+01   0.42979E-01
   0.65610E+01   0.43361E-01
   0.65810E+01   0.43746E-01
   0.66010E+01   0.44133E-01
   0.66210E+01   0.44522E-01
   0.66410E+01   0.44913E-01
   0.66610E+01   0.45307E-01
   0.66810E+01   0.45699E-01
   0.67010E+01   0.46094E-01
   0.67210E+01   0.46491E-01
   0.67410E+01   0.46890E-01
   0.67610E+01   0.47292E-01
   0.67810E+01   0.47696E-01
   0.68010E+01   0.48103E-01
   0.68210E+01   0.48512E-01
   0.68410E+01   0.48923E-01
   0.68610E+01   0.49337E-01
   0.68810E+01   0.49753E-01
   0.69010E+01   0.50171E-01
   0.69210E+01   0.50592E-01
   0.69410E+01   0.51016E-01
   0.69610E+01   0.51442E-01
   0.69810E+01   0.51870E-01
   0.70010E+01   0.52301E-01
   0.70210E+01   0.52731E-01
   0.70410E+01   0.53162E-01
   0.70610E+01   0.53596E-01
   0.70810E+01   0.54033E-01
   0.71010E+01   0.54471E-01
   0.71210E+01   0.54913E-01
   0.71410E+01   0.55356E-01
   0.71610E+01   0.55803E-01
   0.71810E+01   0.56252E-01
   0.72010E+01   0.56703E-01
   0.72210E+01   0.57157E-01
   0.72410E+01   0.57613E-01
   0.72610E+01   0.58072E-01
   0.72810E+01   0.58533E-01
   0.73010E+01   0.58997E-01
   0.73210E+01   0.59464E-01
   0.73410E+01   0.59932E-01
   0.73610E+01   0.60399E-01
   0.73810E+01   0.60868E-01
   0.74010E+01   0.61340E-01
   0.74210E+01   0.61815E-01
   0.74410E+01   0.62292E-01
   0.74610E+01   0.62771E-01
   0.74810E+01   0.63254E-01
   0.75010E+01   0.63738E-01
   0.75210E+01   0.64226E-01
   0.75410E+01   0.64716E-01
   0.75610E+01   0.65209E-01
   0.75810E+01   0.65704E-01
   0.76010E+01   0.66202E-01
   0.76210E+01   0.66702E-01
   0.76410E+01   0.67205E-01
   0.76610E+01   0.67707E-01
   0.76810E+01   0.68210E-01
   0.77010E+01   0.68716E-01
   0.77210E+01   0.69225E-01
   0.77410E+01   0.69736E-01
   0.77610E+01   0.70250E-01
   0.77810E+01   0.70766E-01
   0.78010E+01   0.71285E-01
   0.78210E+01   0.71807E-01
   0.78410E+01   0.72332E-01
   0.78610E+01   0.72859E-01
   0.78810E+01   0.73389E-01
   0.79010E+01   0.73922E-01
   0.79210E+01   0.74457E-01
   0.79410E+01   0.74995E-01
   0.79610E+01   0.75531E-01
   0.79810E+01   0.76069E-01
   0.80010E+01   0.76610E-01
   0.80210E+01   0.77153E-01
   0.80410E+01   0.77699E-01
   0.80610E+01   0.78248E-01
   0.80810E+01   0.78800E-01
   0.81010E+01   0.79354E-01
   0.81210E+01   0.79911E-01
   0.81410E+01   0.80471E-01
   0.81610E+01   0.81034E-01
   0.81810E+01   0.81599E-01
   0.82010E+01   0.82167E-01
   0.82210E+01   0.82738E-01
   0.82410E+01   0.83311E-01
   0.82610E+01   0.83881E-01
   0.82810E+01   0.84455E-01
   0.83010E+01   0.85031E-01
   0.83210E+01   0.85610E-01
   0.83410E+01   0.86192E-01
   0.83610E+01   0.86777E-01
   0.83810E+01   0.87364E-01
   0.84010E+01   0.87954E-01
   0.84210E+01   0.88547E-01
   0.84410E+01   0.89143E-01
   0.84610E+01   0.89742E-01
   0.84810E+01   0.90344E-01
   0.85010E+01   0.90948E-01
   0.85210E+01   0.91554E-01
   0.85410E+01   0.92158E-01
   0.85610E+01   0.92765E-01
   0.85810E+01   0.93375E-01
   0.86010E+01   0.93987E-01
   0.86210E+01   0.94603E-01
   0.86410E+01   0.95221E-01
   0.86610E+01   0.95842E-01
   0.86810E+01   0.96466E-01
   0.87010E+01   0.97093E-01
   0.87210E+01   0.97723E-01
   0.87410E+01   0.98355E-01
   0.87610E+01   0.98991E-01
   0.87810E+01   0.99629E-01
   0.88010E+01   0.10027E+00
   0.88210E+01   0.10090E+00
   0.88410E+01   0.10154E+00
   0.88610E+01   0.10219E+00
   0.88810E+01   0.10283E+00
   0.89010E+01   0.10348E+00
   0.89210E+01   0.10414E+00
   0.89410E+01   0.10479E+00
   0.89610E+01   0.10545E+00
   0.89810E+01   0.10611E+00
   0.90010E+01   0.10678E+00
   0.90210E+01   0.10744E+00
   0.90410E+01   0.10811E+00
   0.90610E+01   0.10878E+00
   0.90810E+01   0.10945E+00
   0.91010E+01   0.11012E+00
   0.91210E+01   0.11080E+00
   0.91410E+01   0.11147E+00
   0.91610E+01   0.11216E+00
   0.91810E+01   0.11284E+00
   0.92010E+01   0.11353E+00
   0.92210E+01   0.11422E+00
   0.92410E+01   0.11491E+00
   0.92610E+01   0.11561E+00
   0.92810E+01   0.11631E+00
   0.93010E+01   0.11701E+00
   0.93210E+01   0.11770E+00
   0.93410E+01   0.11841E+00
   0.93610E+01   0.11911E+00
   0.93810E+01   0.11982E+00
   0.94010E+01   0.12053E+00
   0.94210E+01   0.12124E+00
   0.94410E+01   0.12196E+00
   0.94610E+01   0.12268E+00
   0.94810E+01   0.12340E+00
   0.95010E+01   0.12412E+00
   0.95210E+01   0.12485E+00
   0.95410E+01   0.12558E+00
   0.95610E+01   0.12631E+00
   0.95810E+01   0.12704E+00
   0.96010E+01   0.12778E+00
   0.96210E+01   0.12851E+00
   0.96410E+01   0.12925E+00
   0.96610E+01   0.12999E+00
   0.96810E+01   0.13074E+00
   0.97010E+01   0.13149E+00
   0.97210E+01   0.13224E+00
   0.97410E+01   0.13300E+00
   0.97610E+01   0.13375E+00
   0.97810E+01   0.13451E+00
   0.98010E+01   0.13527E+00
   0.98210E+01   0.13603E+00
   0.98410E+01   0.13679E+00
   0.98610E+01   0.13756E+00
   0.98810E+01   0.13833E+00
   0.99010E+01   0.13910E+00
   0.99210E+01   0.13988E+00
   0.99410E+01   0.14065E+00
   0.99610E+01   0.14144E+00
   0.99810E+01   0.14222E+00
   0.10001E+02   0.14301E+00
   0.10021E+02   0.14379E+00
   0.10041E+02   0.14458E+00
   0.10061E+02   0.14537E+00
   0.10081E+02   0.14616E+00
   0.10101E+02   0.14696E+00
   0.10121E+02   0.14775E+00
   0.10141E+02   0.14856E+00
   0.10161E+02   0.14936E+00
   0.10181E+02   0.15017E+00
   0.10201E+02   0.15098E+00
   0.10221E+02   0.15180E+00
   0.10241E+02   0.15261E+00
   0.10261E+02   0.15343E+00
   0.10281E+02   0.15424E+00
   0.10301E+02   0.15506E+00
   0.10321E+02   0.15588E+00
   0.10341E+02   0.15671E+00
   0.10361E+02   0.15754E+00
   0.10381E+02   0.15837E+00
   0.10401E+02   0.15921E+00
   0.10421E+02   0.16004E+00
   0.10441E+02   0.16089E+00
   0.10461E+02   0.16173E+00
   0.10481E+02   0.16257E+00
   0.10501E+02   0.16341E+00
   0.10521E+02   0.16426E+00
   0.10541E+02   0.16511E+00
   0.10561E+02   0.16596E+00
   0.10581E+02   0.16682E+00
   0.10601E+02   0.16768E+00
   0.10621E+02   0.16854E+00
   0.10641E+02   0.16940E+00
   0.10661E+02   0.17027E+00
   0.10681E+02   0.17114E+00
   0.10701E+02   0.17200E+00
   0.10721E+02   0.17287E+00
   0.10741E+02   0.17375E+00
   0.10761E+02   0.17462E+00
   0.10781E+02   0.17550E+00
   0.10801E+02   0.17639E+00
   0.10821E+02   0.17727E+00
   0.10841E+02   0.17816E+00
   0.10861E+02   0.17905E+00
   0.10881E+02   0.17995E+00
   0.10901E+02   0.18084E+00
   0.10921E+02   0.18173E+00
   0.10941E+02   0.18263E+00
   0.10961E+02   0.18353E+00
   0.10981E+02   0.18443E+00
   0.11001E+02   0.18534E+00
   0.11021E+02   0.18625E+00
   0.11041E+02   0.18716E+00
   0.11061E+02   0.18808E+00
   0.11081E+02   0.18900E+00
   0.11101E+02   0.18991E+00
   0.11121E+02   0.19083E+00
   0.11141E+02   0.19175E+00
   0.11161E+02   0.19268E+00
   0.11181E+02   0.19360E+00
   0.11201E+02   0.19453E+00
   0.11221E+02   0.19547E+00
   0.11241E+02   0.19641E+00
   0.11261E+02   0.19735E+00
   0.11281E+02   0.19829E+00
   0.11301E+02   0.19923E+00
   0.11321E+02   0.20017E+00
   0.11341E+02   0.20111E+00
   0.11361E+02   0.20206E+00
   0.11381E+02   0.20301E+00
   0.11401E+02   0.20397E+00
   0.11421E+02   0.20493E+00
   0.11441E+02   0.20589E+00
   0.11461E+02   0.20685E+00
   0.11481E+02   0.20782E+00
   0.11501E+02   0.20878E+00
   0.11521E+02   0.20975E+00
   0.11541E+02   0.21071E+00
   0.11561E+02   0.21169E+00
   0.11581E+02   0.21266E+00
   0.11601E+02   0.21364E+00
   0.11621E+02   0.21462E+00
   0.11641E+02   0.21561E+00
   0.11661E+02   0.21660E+00
   0.11681E+02   0.21758E+00
   0.11701E+02   0.21857E+00
   0.11721E+02   0.21956E+00
   0.11741E+02   0.22055E+00
   0.11761E+02   0.22154E+00
   0.11781E+02   0.22254E+00
   0.11801E+02   0.22355E+00
   0.11821E+02   0.22455E+00
   0.11841E+02   0.22556E+00
   0.11861E+02   0.22657E+00
   0.11881E+02   0.22758E+00
   0.11901E+02   0.22859E+00
   0.11921E+02   0.22960E+00
   0.11941E+02   0.23062E+00
   0.11961E+02   0.23164E+00
   0.11981E+02   0.23266E+00
   0.12001E+02   0.23369E+00
   0.12021E+02   0.23472E+00
   0.12041E+02   0.23575E+00
   0.12061E+02   0.23677E+00
   0.12081E+02   0.23780E+00
   0.12101E+02   0.23884E+00
   0.12121E+02   0.23987E+00
   0.12141E+02   0.24092E+00
   0.12161E+02   0.24196E+00
   0.12181E+02   0.24301E+00
   0.12201E+02   0.24406E+00
   0.12221E+02   0.24511E+00
   0.12241E+02   0.24616E+00
   0.12261E+02   0.24721E+00
   0.12281E+02   0.24826E+00
   0.12301E+02   0.24932E+00
   0.12321E+02   0.25038E+00
   0.12341E+02   0.25144E+00
   0.12361E+02   0.25251E+00
   0.12381E+02   0.25358E+00
   0.12401E+02   0.25465E+00
   0.12421E+02   0.25572E+00
   0.12441E+02   0.25679E+00
   0.12461E+02   0.25787E+00
   0.12481E+02   0.25894E+00
   0.12501E+02   0.26003E+00
   0.12521E+02   0.26111E+00
   0.12541E+02   0.26220E+00
   0.12561E+02   0.26329E+00
   0.12581E+02   0.26438E+00
   0.12601E+02   0.26546E+00
   0.12621E+02   0.26656E+00
   0.12641E+02   0.26765E+00
   0.12661E+02   0.26875E+00
   0.12681E+02   0.26985E+00
   0.12701E+02   0.27095E+00
   0.12721E+02   0.27206E+00
   0.12741E+02   0.27317E+00
   0.12761E+02   0.27428E+00
   0.12781E+02   0.27539E+00
   0.12801E+02   0.27650E+00
   0.12821E+02   0.27761E+00
   0.12841E+02   0.27873E+00
   0.12861E+02   0.27985E+00
   0.12881E+02   0.28098E+00
   0.12901E+02   0.28211E+00
   0.12921E+02   0.28323E+00
   0.12941E+02   0.28435E+00
   0.12961E+02   0.28548E+00
   0.12981E+02   0.28661E+00
   0.13001E+02   0.28775E+00
   0.13021E+02   0.28889E+00
   0.13041E+02   0.29003E+00
   0.13061E+02   0.29117E+00
   0.13081E+02   0.29231E+00
   0.13101E+02   0.29345E+00
   0.13121E+02   0.29460E+00
   0.13141E+02   0.29575E+00
   0.13161E+02   0.29690E+00
   0.13181E+02   0.29805E+00
   0.13201E+02   0.29921E+00
   0.13221E+02   0.30037E+00
   0.13241E+02   0.30153E+00
   0.13261E+02   0.30269E+00
   0.13281E+02   0.30385E+00
   0.13301E+02   0.30502E+00
   0.13321E+02   0.30618E+00
   0.13341E+02   0.30736E+00
   0.13361E+02   0.30853E+00
   0.13381E+02   0.30971E+00
   0.13401E+02   0.31088E+00
   0.13421E+02   0.31206E+00
   0.13441E+02   0.31323E+00
   0.13461E+02   0.31441E+00
   0.13481E+02   0.31560E+00
   0.13501E+02   0.31679E+00
   0.13521E+02   0.31798E+00
   0.13541E+02   0.31917E+00
   0.13561E+02   0.32036E+00
   0.13581E+02   0.32155E+00
   0.13601E+02   0.32274E+00
   0.13621E+02   0.32394E+00
   0.13641E+02   0.32514E+00
   0.13661E+02   0.32635E+00
   0.13681E+02   0.32755E+00
   0.13701E+02   0.32877E+00
   0.13721E+02   0.32997E+00
   0.13741E+02   0.33118E+00
   0.13761E+02   0.33239E+00
   0.13781E+02   0.33360E+00
   0.13801E+02   0.33482E+00
   0.13821E+02   0.33604E+00
   0.13841E+02   0.33726E+00
   0.13861E+02   0.33849E+00
   0.13881E+02   0.33970E+00
   0.13901E+02   0.34093E+00
   0.13921E+02   0.34215E+00
   0.13941E+02   0.34338E+00
   0.13961E+02   0.34461E+00
   0.13981E+02   0.34585E+00
   0.14001E+02   0.34709E+00
   0.14021E+02   0.34832E+00
   0.14041E+02   0.34956E+00
   0.14061E+02   0.35080E+00
   0.14081E+02   0.35204E+00
   0.14101E+02   0.35328E+00
   0.14121E+02   0.35453E+00
   0.14141E+02   0.35579E+00
   0.14161E+02   0.35704E+00
   0.14181E+02   0.35829E+00
   0.14201E+02   0.35954E+00
   0.14221E+02   0.36079E+00
   0.14241E+02   0.36205E+00
   0.14261E+02   0.36331E+00
   0.14281E+02   0.36457E+00
   0.14301E+02   0.36584E+00
   0.14321E+02   0.36710E+00
   0.14341E+02   0.36836E+00
   0.14361E+02   0.36963E+00
   0.14381E+02   0.37090E+00
   0.14401E+02   0.37217E+00
   0.14421E+02   0.37345E+00
   0.14441E+02   0.37473E+00
   0.14461E+02   0.37600E+00
   0.14481E+02   0.37728E+00
   0.14501E+02   0.37855E+00
   0.14521E+02   0.37984E+00
   0.14541E+02   0.38112E+00
   0.14561E+02   0.38241E+00
   0.14581E+02   0.38370E+00
   0.14601E+02   0.38499E+00
   0.14621E+02   0.38627E+00
   0.14641E+02   0.38756E+00
   0.14661E+02   0.38886E+00
   0.14681E+02   0.39015E+00
   0.14701E+02   0.39145E+00
   0.14721E+02   0.39276E+00
   0.14741E+02   0.39406E+00
   0.14761E+02   0.39535E+00
   0.14781E+02   0.39666E+00
   0.14801E+02   0.39796E+00
   0.14821E+02   0.39927E+00
   0.14841E+02   0.40058E+00
   0.14861E+02   0.40190E+00
   0.14881E+02   0.40321E+00
   0.14901E+02   0.40452E+00
   0.14921E+02   0.40583E+00
   0.14941E+02   0.40715E+00
   0.14961E+02   0.40847E+00
   0.14981E+02   0.40979E+00
   0.15001E+02   0.41112E+00
   0.15021E+02   0.41244E+00
   0.15041E+02   0.41376E+00
   0.15061E+02   0.41508E+00
   0.15081E+02   0.41641E+00
   0.15101E+02   0.41774E+00
   0.15121E+02   0.41908E+00
   0.15141E+02   0.42042E+00
   0.15161E+02   0.42175E+00
   0.15181E+02   0.42308E+00
   0.15201E+02   0.42442E+00
   0.15221E+02   0.42576E+00
   0.15241E+02   0.42710E+00
   0.15261E+02   0.42845E+00
   0.15281E+02   0.42979E+00
   0.15301E+02   0.43113E+00
   0.15321E+02   0.43247E+00
   0.15341E+02   0.43382E+00
   0.15361E+02   0.43517E+00
   0.15381E+02   0.43652E+00
   0.15401E+02   0.43788E+00
   0.15421E+02   0.43923E+00
   0.15441E+02   0.44058E+00
   0.15461E+02   0.44194E+00
   0.15481E+02   0.44330E+00
   0.15501E+02   0.44466E+00
   0.15521E+02   0.44602E+00
   0.15541E+02   0.44738E+00
   0.15561E+02   0.44874E+00
   0.15581E+02   0.45010E+00
   0.15601E+02   0.45147E+00
   0.15621E+02   0.45284E+00
   0.15641E+02   0.45421E+00
   0.15661E+02   0.45559E+00
   0.15681E+02   0.45696E+00
   0.15701E+02   0.45833E+00
   0.15721E+02   0.45970E+00
   0.15741E+02   0.46108E+00
   0.15761E+02   0.46246E+00
   0.15781E+02   0.46384E+00
   0.15801E+02   0.46521E+00
   0.15821E+02   0.46659E+00
   0.15841E+02   0.46797E+00
   0.15861E+02   0.46936E+00
   0.15881E+02   0.47075E+00
   0.15901E+02   0.47214E+00
   0.15921E+02   0.47352E+00
   0.15941E+02   0.47491E+00
   0.15961E+02   0.47629E+00
   0.15981E+02   0.47769E+00
   0.16001E+02   0.47908E+00
   0.16021E+02   0.48048E+00
   0.16041E+02   0.48187E+00
   0.16061E+02   0.48326E+00
   0.16081E+02   0.48466E+00
   0.16101E+02   0.48606E+00
   0.16121E+02   0.48746E+00
   0.16141E+02   0.48886E+00
   0.16161E+02   0.49026E+00
   0.16181E+02   0.49166E+00
   0.16201E+02   0.49306E+00
   0.16221E+02   0.49447E+00
   0.16241E+02   0.49588E+00
   0.16261E+02   0.49729E+00
   0.16281E+02   0.49870E+00
   0.16301E+02   0.50010E+00
   0.16321E+02   0.50151E+00
   0.16341E+02   0.50292E+00
   0.16361E+02   0.50434E+00
   0.16381E+02   0.50576E+00
   0.16401E+02   0.50717E+00
   0.16421E+02   0.50858E+00
   0.16441E+02   0.51000E+00
   0.16461E+02   0.51142E+00
   0.16481E+02   0.51284E+00
   0.16501E+02   0.51427E+00
   0.16521E+02   0.51568E+00
   0.16541E+02   0.51710E+00
   0.16561E+02   0.51852E+00
   0.16581E+02   0.51995E+00
   0.16601E+02   0.52138E+00
   0.16621E+02   0.52281E+00
   0.16641E+02   0.52423E+00
   0.16661E+02   0.52566E+00
   0.16681E+02   0.52709E+00
   0.16701E+02   0.52852E+00
   0.16721E+02   0.52995E+00
   0.16741E+02   0.53139E+00
   0.16761E+02   0.53282E+00
   0.16781E+02   0.53425E+00
   0.16801E+02   0.53569E+00
   0.16821E+02   0.53712E+00
   0.16841E+02   0.53857E+00
   0.16861E+02   0.54000E+00
   0.16881E+02   0.54143E+00
   0.16901E+02   0.54287E+00
   0.16921E+02   0.54431E+00
   0.16941E+02   0.54576E+00
   0.16961E+02   0.54720E+00
   0.16981E+02   0.54864E+00
   0.17001E+02   0.55008E+00
   0.17021E+02   0.55153E+00
   0.17041E+02   0.55297E+00
   0.17061E+02   0.55443E+00
   0.17081E+02   0.55588E+00
   0.17101E+02   0.55732E+00
   0.17121E+02   0.55877E+00
   0.17141E+02   0.56022E+00
   0.17161E+02   0.56167E+00
   0.17181E+02   0.56313E+00
   0.17201E+02   0.56458E+00
   0.17221E+02   0.56603E+00
   0.17241E+02   0.56748E+00
   0.17261E+02   0.56893E+00
   0.17281E+02   0.57039E+00
   0.17301E+02   0.57184E+00
   0.17321E+02   0.57330E+00
   0.17341E+02   0.57475E+00
   0.17361E+02   0.57621E+00
   0.17381E+02   0.57767E+00
   0.17401E+02   0.57913E+00
   0.17421E+02   0.58059E+00
   0.17441E+02   0.58205E+00
   0.17461E+02   0.58351E+00
   0.17481E+02   0.58497E+00
   0.17501E+02   0.58644E+00
   0.17521E+02   0.58790E+00
   0.17541E+02   0.58936E+00
   0.17561E+02   0.59082E+00
   0.17581E+02   0.59229E+00
   0.17601E+02   0.59376E+00
   0.17621E+02   0.59522E+00
   0.17641E+02   0.59668E+00
   0.17661E+02   0.59814E+00
   0.17681E+02   0.59961E+00
   0.17701E+02   0.60108E+00
   0.17721E+02   0.60256E+00
   0.17741E+02   0.60402E+00
   0.17761E+02   0.60549E+00
   0.17781E+02   0.60696E+00
   0.17801E+02   0.60843E+00
   0.17821E+02   0.60991E+00
   0.17841E+02   0.61137E+00
   0.17861E+02   0.61284E+00
   0.17881E+02   0.61431E+00
   0.17901E+02   0.61579E+00
   0.17921E+02   0.61727E+00
   0.17941E+02   0.61873E+00
   0.17961E+02   0.62021E+00
   0.17981E+02   0.62168E+00
   0.18001E+02   0.62316E+00
   0.18021E+02   0.62464E+00
   0.18041E+02   0.62611E+00
   0.18061E+02   0.62758E+00
   0.18081E+02   0.62905E+00
   0.18101E+02   0.63053E+00
   0.18121E+02   0.63201E+00
   0.18141E+02   0.63349E+00
   0.18161E+02   0.63496E+00
   0.18181E+02   0.63644E+00
   0.18201E+02   0.63792E+00
   0.18221E+02   0.63940E+00
   0.18241E+02   0.64087E+00
   0.18261E+02   0.64235E+00
   0.18281E+02   0.64383E+00
   0.18301E+02   0.64531E+00
   0.18321E+02   0.64680E+00
   0.18341E+02   0.64827E+00
   0.18361E+02   0.64975E+00
   0.18381E+02   0.65123E+00
   0.18401E+02   0.65271E+00
   0.18421E+02   0.65420E+00
   0.18441E+02   0.65567E+00
   0.18461E+02   0.65715E+00
   0.18481E+02   0.65864E+00
   0.18501E+02   0.66012E+00
   0.18521E+02   0.66160E+00
   0.18541E+02   0.66308E+00
   0.18561E+02   0.66456E+00
   0.18581E+02   0.66604E+00
   0.18601E+02   0.66753E+00
   0.18621E+02   0.66900E+00
   0.18641E+02   0.67048E+00
   0.18661E+02   0.67197E+00
   0.18681E+02   0.67345E+00
   0.18701E+02   0.67494E+00
   0.18721E+02   0.67641E+00
   0.18741E+02   0.67789E+00
   0.18761E+02   0.67938E+00
   0.18781E+02   0.68086E+00
   0.18801E+02   0.68235E+00
   0.18821E+02   0.68383E+00
   0.18841E+02   0.68531E+00
   0.18861E+02   0.68679E+00
   0.18881E+02   0.68828E+00
   0.18901E+02   0.68976E+00
   0.18921E+02   0.69124E+00
   0.18941E+02   0.69272E+00
   0.18961E+02   0.69420E+00
   0.18981E+02   0.69569E+00
   0.19001E+02   0.69717E+00
   0.19021E+02   0.69865E+00
   0.19041E+02   0.70013E+00
   0.19061E+02   0.70162E+00
   0.19081E+02   0.70309E+00
   0.19101E+02   0.70457E+00
   0.19121E+02   0.70605E+00
   0.19141E+02   0.70754E+00
   0.19161E+02   0.70902E+00
   0.19181E+02   0.71050E+00
   0.19201E+02   0.71198E+00
   0.19221E+02   0.71346E+00
   0.19241E+02   0.71494E+00
   0.19261E+02   0.71642E+00
   0.19281E+02   0.71790E+00
   0.19301E+02   0.71938E+00
   0.19321E+02   0.72086E+00
   0.19341E+02   0.72234E+00
   0.19361E+02   0.72382E+00
   0.19381E+02   0.72529E+00
   0.19401E+02   0.72677E+00
   0.19421E+02   0.72826E+00
   0.19441E+02   0.72973E+00
   0.19461E+02   0.73120E+00
   0.19481E+02   0.73268E+00
   0.19501E+02   0.73416E+00
   0.19521E+02   0.73564E+00
   0.19541E+02   0.73711E+00
   0.19561E+02   0.73858E+00
   0.19581E+02   0.74006E+00
   0.19601E+02   0.74154E+00
   0.19621E+02   0.74301E+00
   0.19641E+02   0.74448E+00
   0.19661E+02   0.74596E+00
   0.19681E+02   0.74744E+00
   0.19701E+02   0.74890E+00
   0.19721E+02   0.75037E+00
   0.19741E+02   0.75185E+00
   0.19761E+02   0.75332E+00
   0.19781E+02   0.75479E+00
   0.19801E+02   0.75626E+00
   0.19821E+02   0.75773E+00
   0.19841E+02   0.75920E+00
   0.19861E+02   0.76067E+00
   0.19881E+02   0.76213E+00
   0.19901E+02   0.76360E+00
   0.19921E+02   0.76507E+00
   0.19941E+02   0.76653E+00
   0.19961E+02   0.76800E+00
   0.19981E+02   0.76946E+00
   0.20001E+02   0.77093E+00
   0.20021E+02   0.77240E+00
   0.20041E+02   0.77386E+00
   0.20061E+02   0.77532E+00
   0.20081E+02   0.77679E+00
   0.20101E+02   0.77825E+00
   0.20121E+02   0.77971E+00
   0.20141E+02   0.78117E+00
   0.20161E+02   0.78263E+00
   0.20181E+02   0.78410E+00
   0.20201E+02   0.78555E+00
   0.20221E+02   0.78701E+00
   0.20241E+02   0.78847E+00
   0.20261E+02   0.78993E+00
   0.20281E+02   0.79138E+00
   0.20301E+02   0.79284E+00
   0.20321E+02   0.79429E+00
   0.20341E+02   0.79575E+00
   0.20361E+02   0.79720E+00
   0.20381E+02   0.79865E+00
   0.20401E+02   0.80010E+00
   0.20421E+02   0.80155E+00
   0.20441E+02   0.80300E+00
   0.20461E+02   0.80444E+00
   0.20481E+02   0.80590E+00
   0.20501E+02   0.80734E+00
   0.20521E+02   0.80878E+00
   0.20541E+02   0.81023E+00
   0.20561E+02   0.81168E+00
   0.20581E+02   0.81312E+00
   0.20601E+02   0.81456E+00
   0.20621E+02   0.81600E+00
   0.20641E+02   0.81744E+00
   0.20661E+02   0.81888E+00
   0.20681E+02   0.82032E+00
   0.20701E+02   0.82176E+00
   0.20721E+02   0.82320E+00
   0.20741E+02   0.82463E+00
   0.20761E+02   0.82606E+00
   0.20781E+02   0.82750E+00
   0.20801E+02   0.82894E+00
   0.20821E+02   0.83036E+00
   0.20841E+02   0.83179E+00
   0.20861E+02   0.83323E+00
   0.20881E+02   0.83465E+00
   0.20901E+02   0.83608E+00
   0.20921E+02   0.83751E+00
   0.20941E+02   0.83893E+00
   0.20961E+02   0.84035E+00
   0.20981E+02   0.84177E+00
   0.21001E+02   0.84320E+00
   0.21021E+02   0.84462E+00
   0.21041E+02   0.84604E+00
   0.21061E+02   0.84746E+00
   0.21081E+02   0.84888E+00
   0.21101E+02   0.85029E+00
   0.21121E+02   0.85171E+00
   0.21141E+02   0.85312E+00
   0.21161E+02   0.85454E+00
   0.21181E+02   0.85594E+00
   0.21201E+02   0.85735E+00
   0.21221E+02   0.85877E+00
   0.21241E+02   0.86017E+00
   0.21261E+02   0.86157E+00
   0.21281E+02   0.86298E+00
   0.21301E+02   0.86439E+00
   0.21321E+02   0.86579E+00
   0.21341E+02   0.86719E+00
   0.21361E+02   0.86859E+00
   0.21381E+02   0.86998E+00
   0.21401E+02   0.87138E+00
   0.21421E+02   0.87278E+00
   0.21441E+02   0.87417E+00
   0.21461E+02   0.87556E+00
   0.21481E+02   0.87695E+00
   0.21501E+02   0.87835E+00
   0.21521E+02   0.87973E+00
   0.21541E+02   0.88112E+00
   0.21561E+02   0.88251E+00
   0.21581E+02   0.88390E+00
   0.21601E+02   0.88528E+00
   0.21621E+02   0.88666E+00
   0.21641E+02   0.88804E+00
   0.21661E+02   0.88942E+00
   0.21681E+02   0.89080E+00
   0.21701E+02   0.89217E+00
   0.21721E+02   0.89355E+00
   0.21741E+02   0.89492E+00
   0.21761E+02   0.89630E+00
   0.21781E+02   0.89767E+00
   0.21801E+02   0.89904E+00
   0.21821E+02   0.90040E+00
   0.21841E+02   0.90177E+00
   0.21861E+02   0.90313E+00
   0.21881E+02   0.90449E+00
   0.21901E+02   0.90586E+00
   0.21921E+02   0.90722E+00
   0.21941E+02   0.90857E+00
   0.21961E+02   0.90993E+00
   0.21981E+02   0.91129E+00
   0.22001E+02   0.91264E+00
   0.22021E+02   0.91399E+00
   0.22041E+02   0.91534E+00
   0.22061E+02   0.91669E+00
   0.22081E+02   0.91803E+00
   0.22101E+02   0.91938E+00
   0.22121E+02   0.92072E+00
   0.22141E+02   0.92206E+00
   0.22161E+02   0.92340E+00
   0.22181E+02   0.92474E+00
   0.22201E+02   0.92607E+00
   0.22221E+02   0.92741E+00
   0.22241E+02   0.92874E+00
   0.22261E+02   0.93007E+00
   0.22281E+02   0.93140E+00
   0.22301E+02   0.93273E+00
   0.22321E+02   0.93405E+00
   0.22341E+02   0.93538E+00
   0.22361E+02   0.93670E+00
   0.22381E+02   0.93802E+00
   0.22401E+02   0.93934E+00
   0.22421E+02   0.94066E+00
   0.22441E+02   0.94197E+00
   0.22461E+02   0.94328E+00
   0.22481E+02   0.94459E+00
   0.22501E+02   0.94590E+00
   0.22521E+02   0.94721E+00
   0.22541E+02   0.94851E+00
   0.22561E+02   0.94981E+00
   0.22581E+02   0.95111E+00
   0.22601E+02   0.95242E+00
   0.22621E+02   0.95371E+00
   0.22641E+02   0.95501E+00
   0.22661E+02   0.95630E+00
   0.22681E+02   0.95759E+00
   0.22701E+02   0.95888E+00
   0.22721E+02   0.96017E+00
   0.22741E+02   0.96145E+00
   0.22761E+02   0.96274E+00
   0.22781E+02   0.96402E+00
   0.22801E+02   0.96530E+00
   0.22821E+02   0.96657E+00
   0.22841E+02   0.96785E+00
   0.22861E+02   0.96912E+00
   0.22881E+02   0.97040E+00
   0.22901E+02   0.97166E+00
   0.22921E+02   0.97292E+00
   0.22941E+02   0.97419E+00
   0.22961E+02   0.97545E+00
   0.22981E+02   0.97671E+00
   0.23001E+02   0.97797E+00
   0.23021E+02   0.97922E+00
   0.23041E+02   0.98048E+00
   0.23061E+02   0.98173E+00
   0.23081E+02   0.98297E+00
   0.23101E+02   0.98422E+00
   0.23121E+02   0.98547E+00
   0.23141E+02   0.98671E+00
   0.23161E+02   0.98795E+00
   0.23181E+02   0.98919E+00
   0.23201E+02   0.99042E+00
   0.23221E+02   0.99166E+00
   0.23241E+02   0.99289E+00
   0.23261E+02   0.99411E+00
   0.23281E+02   0.99534E+00
   0.23301E+02   0.99656E+00
   0.23321E+02   0.99778E+00
   0.23341E+02   0.99901E+00
   0.23361E+02   0.10002E+01
   0.23381E+02   0.10014E+01
   0.23401E+02   0.10026E+01
   0.23421E+02   0.10039E+01
   0.23441E+02   0.10051E+01
   0.23461E+02   0.10063E+01
   0.23481E+02   0.10075E+01
   0.23501E+02   0.10087E+01
   0.23521E+02   0.10099E+01
   0.23541E+02   0.10111E+01
   0.23561E+02   0.10123E+01
   0.23581E+02   0.10134E+01
   0.23601E+02   0.10146E+01
   0.23621E+02   0.10158E+01
   0.23641E+02   0.10170E+01
   0.23661E+02   0.10182E+01
   0.23681E+02   0.10194E+01
   0.23701E+02   0.10205E+01
   0.23721E+02   0.10217E+01
   0.23741E+02   0.10229E+01
   0.23761E+02   0.10240E+01
   0.23781E+02   0.10252E+01
   0.23801E+02   0.10264E+01
   0.23821E+02   0.10275E+01
   0.23841E+02   0.10287E+01
   0.23861E+02   0.10298E+01
   0.23881E+02   0.10310E+01
   0.23901E+02   0.10321E+01
   0.23921E+02   0.10333E+01
   0.23941E+02   0.10344E+01
   0.23961E+02   0.10356E+01
   0.23981E+02   0.10367E+01
   0.24001E+02   0.10378E+01
   0.24021E+02   0.10390E+01
   0.24041E+02   0.10401E+01
   0.24061E+02   0.10412E+01
   0.24081E+02   0.10424E+01
   0.24101E+02   0.10435E+01
   0.24121E+02   0.10446E+01
   0.24141E+02   0.10457E+01
   0.24161E+02   0.10468E+01
   0.24181E+02   0.10480E+01
   0.24201E+02   0.10491E+01
   0.24221E+02   0.10502E+01
   0.24241E+02   0.10513E+01
   0.24261E+02   0.10524E+01
   0.24281E+02   0.10535E+01
   0.24301E+02   0.10546E+01
   0.24321E+02   0.10557E+01
   0.24341E+02   0.10567E+01
   0.24361E+02   0.10578E+01
   0.24381E+02   0.10589E+01
   0.24401E+02   0.10600E+01
   0.24421E+02   0.10611E+01
   0.24441E+02   0.10621E+01
   0.24461E+02   0.10632E+01
   0.24481E+02   0.10643E+01
   0.24501E+02   0.10654E+01
   0.24521E+02   0.10664E+01
   0.24541E+02   0.10675E+01
   0.24561E+02   0.10685E+01
   0.24581E+02   0.10696E+01
   0.24601E+02   0.10706E+01
   0.24621E+02   0.10717E+01
   0.24641E+02   0.10727E+01
   0.24661E+02   0.10738E+01
   0.24681E+02   0.10748E+01
   0.24701E+02   0.10759E+01
   0.24721E+02   0.10769E+01
   0.24741E+02   0.10779E+01
   0.24761E+02   0.10789E+01
   0.24781E+02   0.10800E+01
   0.24801E+02   0.10810E+01
   0.24821E+02   0.10820E+01
   0.24841E+02   0.10830E+01
   0.24861E+02   0.10840E+01
   0.24881E+02   0.10850E+01
   0.24901E+02   0.10860E+01
   0.24921E+02   0.10870E+01
   0.24941E+02   0.10881E+01
   0.24961E+02   0.10890E+01
   0.24981E+02   0.10900E+01
   0.25001E+02   0.10910E+01
   0.25021E+02   0.10920E+01
   0.25041E+02   0.10930E+01
   0.25061E+02   0.10940E+01
   0.25081E+02   0.10950E+01
   0.25101E+02   0.10959E+01
   0.25121E+02   0.10969E+01
   0.25141E+02   0.10979E+01
   0.25161E+02   0.10988E+01
   0.25181E+02   0.10998E+01
   0.25201E+02   0.11008E+01
   0.25221E+02   0.11017E+01
   0.25241E+02   0.11027E+01
   0.25261E+02   0.11036E+01
   0.25281E+02   0.11046E+01
   0.25301E+02   0.11055E+01
   0.25321E+02   0.11064E+01
   0.25341E+02   0.11074E+01
   0.25361E+02   0.11083E+01
   0.25381E+02   0.11092E+01
   0.25401E+02   0.11101E+01
   0.25421E+02   0.11111E+01
   0.25441E+02   0.11120E+01
   0.25461E+02   0.11129E+01
   0.25481E+02   0.11138E+01
   0.25501E+02   0.11147E+01
   0.25521E+02   0.11156E+01
   0.25541E+02   0.11165E+01
   0.25561E+02   0.11174E+01
   0.25581E+02   0.11183E+01
   0.25601E+02   0.11192E+01
   0.25621E+02   0.11201E+01
   0.25641E+02   0.11210E+01
   0.25661E+02   0.11218E+01
   0.25681E+02   0.11227E+01
   0.25701E+02   0.11236E+01
   0.25721E+02   0.11245E+01
   0.25741E+02   0.11253E+01
   0.25761E+02   0.11262E+01
   0.25781E+02   0.11271E+01
   0.25801E+02   0.11279E+01
   0.25821E+02   0.11288E+01
   0.25841E+02   0.11296E+01
   0.25861E+02   0.11305E+01
   0.25881E+02   0.11313E+01
   0.25901E+02   0.11321E+01
   0.25921E+02   0.11330E+01
   0.25941E+02   0.11338E+01
   0.25961E+02   0.11346E+01
   0.25981E+02   0.11354E+01
   0.26001E+02   0.11363E+01
   0.26021E+02   0.11371E+01
   0.26041E+02   0.11379E+01
   0.26061E+02   0.11387E+01
   0.26081E+02   0.11395E+01
   0.26101E+02   0.11403E+01
   0.26121E+02   0.11411E+01
   0.26141E+02   0.11419E+01
   0.26161E+02   0.11427E+01
   0.26181E+02   0.11435E+01
   0.26201E+02   0.11442E+01
   0.26221E+02   0.11450E+01
   0.26241E+02   0.11458E+01
   0.26261E+02   0.11466E+01
   0.26281E+02   0.11473E+01
   0.26301E+02   0.11481E+01
   0.26321E+02   0.11489E+01
   0.26341E+02   0.11496E+01
   0.26361E+02   0.11504E+01
   0.26381E+02   0.11511E+01
   0.26401E+02   0.11519E+01
   0.26421E+02   0.11526E+01
   0.26441E+02   0.11533E+01
   0.26461E+02   0.11541E+01
   0.26481E+02   0.11548E+01
   0.26501E+02   0.11555E+01
   0.26521E+02   0.11562E+01
   0.26541E+02   0.11570E+01
   0.26561E+02   0.11577E+01
   0.26581E+02   0.11584E+01
   0.26601E+02   0.11591E+01
   0.26621E+02   0.11598E+01
   0.26641E+02   0.11605E+01
   0.26661E+02   0.11612E+01
   0.26681E+02   0.11619E+01
   0.26701E+02   0.11626E+01
   0.26721E+02   0.11632E+01
   0.26741E+02   0.11639E+01
   0.26761E+02   0.11646E+01
   0.26781E+02   0.11653E+01
   0.26801E+02   0.11659E+01
   0.26821E+02   0.11666E+01
   0.26841E+02   0.11673E+01
   0.26861E+02   0.11679E+01
   0.26881E+02   0.11686E+01
   0.26901E+02   0.11692E+01
   0.26921E+02   0.11698E+01
   0.26941E+02   0.11705E+01
   0.26961E+02   0.11711E+01
   0.26981E+02   0.11717E+01
   0.27001E+02   0.11724E+01
   0.27021E+02   0.11730E+01
   0.27041E+02   0.11736E+01
   0.27061E+02   0.11742E+01
   0.27081E+02   0.11748E+01
   0.27101E+02   0.11754E+01
   0.27121E+02   0.11760E+01
   0.27141E+02   0.11766E+01
   0.27161E+02   0.11772E+01
   0.27181E+02   0.11778E+01
   0.27201E+02   0.11784E+01
   0.27221E+02   0.11790E+01
   0.27241E+02   0.11796E+01
   0.27261E+02   0.11801E+01
   0.27281E+02   0.11807E+01
   0.27301E+02   0.11813E+01
   0.27321E+02   0.11818E+01
   0.27341E+02   0.11824E+01
   0.27361E+02   0.11829E+01
   0.27381E+02   0.11835E+01
   0.27401E+02   0.11840E+01
   0.27421E+02   0.11846E+01
   0.27441E+02   0.11851E+01
   0.27461E+02   0.11856E+01
   0.27481E+02   0.11862E+01
   0.27501E+02   0.11867E+01
   0.27521E+02   0.11872E+01
   0.27541E+02   0.11877E+01
   0.27561E+02   0.11882E+01
   0.27581E+02   0.11887E+01
   0.27601E+02   0.11892E+01
   0.27621E+02   0.11897E+01
   0.27641E+02   0.11902E+01
   0.27661E+02   0.11907E+01
   0.27681E+02   0.11912E+01
   0.27701E+02   0.11917E+01
   0.27721E+02   0.11922E+01
   0.27741E+02   0.11926E+01
   0.27761E+02   0.11931E+01
   0.27781E+02   0.11935E+01
   0.27801E+02   0.11940E+01
   0.27821E+02   0.11945E+01
   0.27841E+02   0.11949E+01
   0.27861E+02   0.11954E+01
   0.27881E+02   0.11958E+01
   0.27901E+02   0.11962E+01
   0.27921E+02   0.11967E+01
   0.27941E+02   0.11971E+01
   0.27961E+02   0.11975E+01
   0.27981E+02   0.11979E+01
   0.28001E+02   0.11983E+01
   0.28021E+02   0.11988E+01
   0.28041E+02   0.11992E+01
   0.28061E+02   0.11996E+01
   0.28081E+02   0.12000E+01
   0.28101E+02   0.12003E+01
   0.28121E+02   0.12007E+01
   0.28141E+02   0.12011E+01
   0.28161E+02   0.12015E+01
   0.28181E+02   0.12019E+01
   0.28201E+02   0.12022E+01
   0.28221E+02   0.12026E+01
   0.28241E+02   0.12030E+01
   0.28261E+02   0.12033E+01
   0.28281E+02   0.12037E+01
   0.28301E+02   0.12040E+01
   0.28321E+02   0.12044E+01
   0.28341E+02   0.12047E+01
   0.28361E+02   0.12050E+01
   0.28381E+02   0.12054E+01
   0.28401E+02   0.12057E+01
   0.28421E+02   0.12060E+01
   0.28441E+02   0.12063E+01
   0.28461E+02   0.12066E+01
   0.28481E+02   0.12069E+01
   0.28501E+02   0.12072E+01
   0.28521E+02   0.12075E+01
   0.28541E+02   0.12078E+01
   0.28561E+02   0.12081E+01
   0.28581E+02   0.12084E+01
   0.28601E+02   0.12087E+01
   0.28621E+02   0.12089E+01
   0.28641E+02   0.12092E+01
   0.28661E+02   0.12095E+01
   0.28681E+02   0.12097E+01
   0.28701E+02   0.12100E+01
   0.28721E+02   0.12102E+01
   0.28741E+02   0.12105E+01
   0.28761E+02   0.12107E+01
   0.28781E+02   0.12110E+01
   0.28801E+02   0.12112E+01
   0.28821E+02   0.12114E+01
   0.28841E+02   0.12117E+01
   0.28861E+02   0.12119E+01
   0.28881E+02   0.12121E+01
   0.28901E+02   0.12123E+01
   0.28921E+02   0.12125E+01
   0.28941E+02   0.12127E+01
   0.28961E+02   0.12129E+01
   0.28981E+02   0.12131E+01
   0.29001E+02   0.12133E+01
   0.29021E+02   0.12134E+01
   0.29041E+02   0.12136E+01
   0.29061E+02   0.12138E+01
   0.29081E+02   0.12140E+01
   0.29101E+02   0.12141E+01
   0.29121E+02   0.12143E+01
   0.29141E+02   0.12144E+01
   0.29161E+02   0.12146E+01
   0.29181E+02   0.12147E+01
   0.29201E+02   0.12149E+01
   0.29221E+02   0.12150E+01
   0.29241E+02   0.12151E+01
   0.29261E+02   0.12153E+01
   0.29281E+02   0.12154E+01
   0.29301E+02   0.12155E+01
   0.29321E+02   0.12156E+01
   0.29341E+02   0.12157E+01
   0.29361E+02   0.12158E+01
   0.29381E+02   0.12159E+01
   0.29401E+02   0.12160E+01
   0.29421E+02   0.12161E+01
   0.29441E+02   0.12162E+01
   0.29461E+02   0.12162E+01
   0.29481E+02   0.12163E+01
   0.29501E+02   0.12164E+01
   0.29521E+02   0.12164E+01
   0.29541E+02   0.12165E+01
   0.29561E+02   0.12166E+01
   0.29581E+02   0.12166E+01
   0.29601E+02   0.12166E+01
   0.29621E+02   0.12167E+01
   0.29641E+02   0.12167E+01
   0.29661E+02   0.12168E+01
   0.29681E+02   0.12168E+01
   0.29701E+02   0.12168E+01
   0.29721E+02   0.12168E+01
   0.29741E+02   0.12168E+01
   0.29761E+02   0.12168E+01
   0.29781E+02   0.12168E+01
   0.29801E+02   0.12168E+01


   0.21000E-01   0.12903E-07
   0.41000E-01   0.31607E-07
   0.61000E-01   0.81160E-07
   0.81000E-01   0.17661E-06
   0.10100E+00   0.33301E-06
   0.12100E+00   0.56540E-06
   0.14100E+00   0.88883E-06
   0.16100E+00   0.13184E-05
   0.18100E+00   0.18690E-05
   0.20100E+00   0.25559E-05
   0.22100E+00   0.33940E-05
   0.24100E+00   0.43983E-05
   0.26100E+00   0.55841E-05
   0.28100E+00   0.69662E-05
   0.30100E+00   0.85597E-05
   0.32100E+00   0.10380E-04
   0.34100E+00   0.12441E-04
   0.36100E+00   0.14759E-04
   0.38100E+00   0.17349E-04
   0.40100E+00   0.20225E-04
   0.42100E+00   0.23404E-04
   0.44100E+00   0.26898E-04
   0.46100E+00   0.30725E-04
   0.48100E+00   0.34899E-04
   0.50100E+00   0.39434E-04
   0.52100E+00   0.44347E-04
   0.54100E+00   0.49651E-04
   0.56100E+00   0.55363E-04
   0.58100E+00   0.61496E-04
   0.60100E+00   0.68067E-04
   0.62100E+00   0.75090E-04
   0.64100E+00   0.82580E-04
   0.66100E+00   0.90553E-04
   0.68100E+00   0.99023E-04
   0.70100E+00   0.10801E-03
   0.72100E+00   0.11751E-03
   0.74100E+00   0.12757E-03
   0.76100E+00   0.13818E-03
   0.78100E+00   0.14936E-03
   0.80100E+00   0.16113E-03
   0.82100E+00   0.17350E-03
   0.84100E+00   0.18649E-03
   0.86100E+00   0.20012E-03
   0.88100E+00   0.21439E-03
   0.90100E+00   0.22932E-03
   0.92100E+00   0.24493E-03
   0.94100E+00   0.26124E-03
   0.96100E+00   0.27825E-03
   0.98100E+00   0.29599E-03
   0.10010E+01   0.31446E-03
   0.10210E+01   0.33369E-03
   0.10410E+01   0.35368E-03
   0.10610E+01   0.37446E-03
   0.10810E+01   0.39604E-03
   0.11010E+01   0.41843E-03
   0.11210E+01   0.44165E-03
   0.11410E+01   0.46571E-03
   0.11610E+01   0.49063E-03
   0.11810E+01   0.51643E-03
   0.12010E+01   0.54311E-03
   0.12210E+01   0.57070E-03
   0.12410E+01   0.59920E-03
   0.12610E+01   0.62864E-03
   0.12810E+01   0.65903E-03
   0.13010E+01   0.69038E-03
   0.13210E+01   0.72243E-03
   0.13410E+01   0.75541E-03
   0.13610E+01   0.78938E-03
   0.13810E+01   0.82438E-03
   0.14010E+01   0.86039E-03
   0.14210E+01   0.89746E-03
   0.14410E+01   0.93557E-03
   0.14610E+01   0.97477E-03
   0.14810E+01   0.10150E-02
   0.15010E+01   0.10564E-02
   0.15210E+01   0.10989E-02
   0.15410E+01   0.11426E-02
   0.15610E+01   0.11873E-02
   0.15810E+01   0.12333E-02
   0.16010E+01   0.12804E-02
   0.16210E+01   0.13287E-02
   0.16410E+01   0.13782E-02
   0.16610E+01   0.14290E-02
   0.16810E+01   0.14810E-02
   0.17010E+01   0.15342E-02
   0.17210E+01   0.15887E-02
   0.17410E+01   0.16445E-02
   0.17610E+01   0.17015E-02
   0.17810E+01   0.17599E-02
   0.18010E+01   0.18196E-02
   0.18210E+01   0.18807E-02
   0.18410E+01   0.19431E-02
   0.18610E+01   0.20069E-02
   0.18810E+01   0.20720E-02
   0.19010E+01   0.21386E-02
   0.19210E+01   0.22066E-02
   0.19410E+01   0.22760E-02
   0.19610E+01   0.23469E-02
   0.19810E+01   0.24192E-02
   0.20010E+01   0.24930E-02
   0.20210E+01   0.25683E-02
   0.20410E+01   0.26450E-02
   0.20610E+01   0.27233E-02
   0.20810E+01   0.28032E-02
   0.21010E+01   0.28846E-02
   0.21210E+01   0.29675E-02
   0.21410E+01   0.30521E-02
   0.21610E+01   0.31382E-02
   0.21810E+01   0.32259E-02
   0.22010E+01   0.33153E-02
   0.22210E+01   0.34063E-02
   0.22410E+01   0.34989E-02
   0.22610E+01   0.35933E-02
   0.22810E+01   0.36893E-02
   0.23010E+01   0.37870E-02
   0.23210E+01   0.38864E-02
   0.23410E+01   0.39875E-02
   0.23610E+01   0.40904E-02
   0.23810E+01   0.41951E-02
   0.24010E+01   0.43015E-02
   0.24210E+01   0.44097E-02
   0.24410E+01   0.45195E-02
   0.24610E+01   0.46302E-02
   0.24810E+01   0.47427E-02
   0.25010E+01   0.48570E-02
   0.25210E+01   0.49731E-02
   0.25410E+01   0.50912E-02
   0.25610E+01   0.52110E-02
   0.25810E+01   0.53328E-02
   0.26010E+01   0.54565E-02
   0.26210E+01   0.55821E-02
   0.26410E+01   0.57096E-02
   0.26610E+01   0.58390E-02
   0.26810E+01   0.59705E-02
   0.27010E+01   0.61039E-02
   0.27210E+01   0.62393E-02
   0.27410E+01   0.63767E-02
   0.27610E+01   0.65161E-02
   0.27810E+01   0.66575E-02
   0.28010E+01   0.68010E-02
   0.28210E+01   0.69466E-02
   0.28410E+01   0.70942E-02
   0.28610E+01   0.72440E-02
   0.28810E+01   0.73958E-02
   0.29010E+01   0.75498E-02
   0.29210E+01   0.77059E-02
   0.29410E+01   0.78641E-02
   0.29610E+01   0.80246E-02
   0.29810E+01   0.81872E-02
   0.30010E+01   0.83520E-02
   0.30210E+01   0.85190E-02
   0.30410E+01   0.86882E-02
   0.30610E+01   0.88597E-02
   0.30810E+01   0.90334E-02
   0.31010E+01   0.92094E-02
   0.31210E+01   0.93877E-02
   0.31410E+01   0.95683E-02
   0.31610E+01   0.97512E-02
   0.31810E+01   0.99365E-02
   0.32010E+01   0.10122E-01
   0.32210E+01   0.10310E-01
   0.32410E+01   0.10501E-01
   0.32610E+01   0.10693E-01
   0.32810E+01   0.10888E-01
   0.33010E+01   0.11086E-01
   0.33210E+01   0.11286E-01
   0.33410E+01   0.11488E-01
   0.33610E+01   0.11693E-01
   0.33810E+01   0.11900E-01
   0.34010E+01   0.12110E-01
   0.34210E+01   0.12322E-01
   0.34410E+01   0.12536E-01
   0.34610E+01   0.12753E-01
   0.34810E+01   0.12973E-01
   0.35010E+01   0.13195E-01
   0.35210E+01   0.13420E-01
   0.35410E+01   0.13647E-01
   0.35610E+01   0.13877E-01
   0.35810E+01   0.14110E-01
   0.36010E+01   0.14345E-01
   0.36210E+01   0.14582E-01
   0.36410E+01   0.14823E-01
   0.36610E+01   0.15066E-01
   0.36810E+01   0.15311E-01
   0.37010E+01   0.15560E-01
   0.37210E+01   0.15811E-01
   0.37410E+01   0.16065E-01
   0.37610E+01   0.16321E-01
   0.37810E+01   0.16580E-01
   0.38010E+01   0.16842E-01
   0.38210E+01   0.17104E-01
   0.38410E+01   0.17369E-01
   0.38610E+01   0.17636E-01
   0.38810E+01   0.17907E-01
   0.39010E+01   0.18180E-01
   0.39210E+01   0.18456E-01
   0.39410E+01   0.18734E-01
   0.39610E+01   0.19016E-01
   0.39810E+01   0.19301E-01
   0.40010E+01   0.19588E-01
   0.40210E+01   0.19878E-01
   0.40410E+01   0.20171E-01
   0.40610E+01   0.20467E-01
   0.40810E+01   0.20766E-01
   0.41010E+01   0.21068E-01
   0.41210E+01   0.21373E-01
   0.41410E+01   0.21681E-01
   0.41610E+01   0.21992E-01
   0.41810E+01   0.22306E-01
   0.42010E+01   0.22623E-01
   0.42210E+01   0.22943E-01
   0.42410E+01   0.23266E-01
   0.42610E+01   0.23592E-01
   0.42810E+01   0.23921E-01
   0.43010E+01   0.24253E-01
   0.43210E+01   0.24585E-01
   0.43410E+01   0.24920E-01
   0.43610E+01   0.25258E-01
   0.43810E+01   0.25599E-01
   0.44010E+01   0.25944E-01
   0.44210E+01   0.26291E-01
   0.44410E+01   0.26642E-01
   0.44610E+01   0.26995E-01
   0.44810E+01   0.27352E-01
   0.45010E+01   0.27712E-01
   0.45210E+01   0.28076E-01
   0.45410E+01   0.28442E-01
   0.45610E+01   0.28812E-01
   0.45810E+01   0.29185E-01
   0.46010E+01   0.29561E-01
   0.46210E+01   0.29941E-01
   0.46410E+01   0.30324E-01
   0.46610E+01   0.30710E-01
   0.46810E+01   0.31100E-01
   0.47010E+01   0.31493E-01
   0.47210E+01   0.31889E-01
   0.47410E+01   0.32288E-01
   0.47610E+01   0.32691E-01
   0.47810E+01   0.33094E-01
   0.48010E+01   0.33500E-01
   0.48210E+01   0.33909E-01
   0.48410E+01   0.34321E-01
   0.48610E+01   0.34737E-01
   0.48810E+01   0.35156E-01
   0.49010E+01   0.35579E-01
   0.49210E+01   0.36005E-01
   0.49410E+01   0.36435E-01
   0.49610E+01   0.36868E-01
   0.49810E+01   0.37304E-01
   0.50010E+01   0.37745E-01
   0.50210E+01   0.38188E-01
   0.50410E+01   0.38636E-01
   0.50610E+01   0.39086E-01
   0.50810E+01   0.39541E-01
   0.51010E+01   0.39999E-01
   0.51210E+01   0.40460E-01
   0.51410E+01   0.40925E-01
   0.51610E+01   0.41394E-01
   0.51810E+01   0.41867E-01
   0.52010E+01   0.42339E-01
   0.52210E+01   0.42814E-01
   0.52410E+01   0.43292E-01
   0.52610E+01   0.43774E-01
   0.52810E+01   0.44260E-01
   0.53010E+01   0.44750E-01
   0.53210E+01   0.45243E-01
   0.53410E+01   0.45740E-01
   0.53610E+01   0.46240E-01
   0.53810E+01   0.46745E-01
   0.54010E+01   0.47253E-01
   0.54210E+01   0.47765E-01
   0.54410E+01   0.48281E-01
   0.54610E+01   0.48800E-01
   0.54810E+01   0.49324E-01
   0.55010E+01   0.49851E-01
   0.55210E+01   0.50382E-01
   0.55410E+01   0.50917E-01
   0.55610E+01   0.51456E-01
   0.55810E+01   0.51998E-01
   0.56010E+01   0.52539E-01
   0.56210E+01   0.53083E-01
   0.56410E+01   0.53632E-01
   0.56610E+01   0.54185E-01
   0.56810E+01   0.54741E-01
   0.57010E+01   0.55302E-01
   0.57210E+01   0.55866E-01
   0.57410E+01   0.56435E-01
   0.57610E+01   0.57007E-01
   0.57810E+01   0.57583E-01
   0.58010E+01   0.58164E-01
   0.58210E+01   0.58748E-01
   0.58410E+01   0.59336E-01
   0.58610E+01   0.59929E-01
   0.58810E+01   0.60525E-01
   0.59010E+01   0.61126E-01
   0.59210E+01   0.61731E-01
   0.59410E+01   0.62338E-01
   0.59610E+01   0.62945E-01
   0.59810E+01   0.63555E-01
   0.60010E+01   0.64170E-01
   0.60210E+01   0.64789E-01
   0.60410E+01   0.65412E-01
   0.60610E+01   0.66039E-01
   0.60810E+01   0.66670E-01
   0.61010E+01   0.67306E-01
   0.61210E+01   0.67945E-01
   0.61410E+01   0.68589E-01
   0.61610E+01   0.69237E-01
   0.61810E+01   0.69889E-01
   0.62010E+01   0.70546E-01
   0.62210E+01   0.71206E-01
   0.62410E+01   0.71871E-01
   0.62610E+01   0.72540E-01
   0.62810E+01   0.73213E-01
   0.63010E+01   0.73884E-01
   0.63210E+01   0.74559E-01
   0.63410E+01   0.75238E-01
   0.63610E+01   0.75922E-01
   0.63810E+01   0.76610E-01
   0.64010E+01   0.77302E-01
   0.64210E+01   0.77999E-01
   0.64410E+01   0.78700E-01
   0.64610E+01   0.79405E-01
   0.64810E+01   0.80115E-01
   0.65010E+01   0.80829E-01
   0.65210E+01   0.81547E-01
   0.65410E+01   0.82270E-01
   0.65610E+01   0.82998E-01
   0.65810E+01   0.83730E-01
   0.66010E+01   0.84465E-01
   0.66210E+01   0.85198E-01
   0.66410E+01   0.85935E-01
   0.66610E+01   0.86677E-01
   0.66810E+01   0.87424E-01
   0.67010E+01   0.88175E-01
   0.67210E+01   0.88930E-01
   0.67410E+01   0.89690E-01
   0.67610E+01   0.90455E-01
   0.67810E+01   0.91224E-01
   0.68010E+01   0.91997E-01
   0.68210E+01   0.92776E-01
   0.68410E+01   0.93558E-01
   0.68610E+01   0.94346E-01
   0.68810E+01   0.95138E-01
   0.69010E+01   0.95933E-01
   0.69210E+01   0.96726E-01
   0.69410E+01   0.97523E-01
   0.69610E+01   0.98325E-01
   0.69810E+01   0.99132E-01
   0.70010E+01   0.99943E-01
   0.70210E+01   0.10076E+00
   0.70410E+01   0.10158E+00
   0.70610E+01   0.10241E+00
   0.70810E+01   0.10324E+00
   0.71010E+01   0.10407E+00
   0.71210E+01   0.10491E+00
   0.71410E+01   0.10575E+00
   0.71610E+01   0.10660E+00
   0.71810E+01   0.10746E+00
   0.72010E+01   0.10831E+00
   0.72210E+01   0.10916E+00
   0.72410E+01   0.11002E+00
   0.72610E+01   0.11088E+00
   0.72810E+01   0.11175E+00
   0.73010E+01   0.11263E+00
   0.73210E+01   0.11351E+00
   0.73410E+01   0.11439E+00
   0.73610E+01   0.11528E+00
   0.73810E+01   0.11617E+00
   0.74010E+01   0.11707E+00
   0.74210E+01   0.11797E+00
   0.74410E+01   0.11888E+00
   0.74610E+01   0.11979E+00
   0.74810E+01   0.12070E+00
   0.75010E+01   0.12161E+00
   0.75210E+01   0.12253E+00
   0.75410E+01   0.12345E+00
   0.75610E+01   0.12438E+00
   0.75810E+01   0.12531E+00
   0.76010E+01   0.12625E+00
   0.76210E+01   0.12719E+00
   0.76410E+01   0.12813E+00
   0.76610E+01   0.12909E+00
   0.76810E+01   0.13004E+00
   0.77010E+01   0.13100E+00
   0.77210E+01   0.13197E+00
   0.77410E+01   0.13293E+00
   0.77610E+01   0.13390E+00
   0.77810E+01   0.13487E+00
   0.78010E+01   0.13585E+00
   0.78210E+01   0.13683E+00
   0.78410E+01   0.13782E+00
   0.78610E+01   0.13881E+00
   0.78810E+01   0.13981E+00
   0.79010E+01   0.14081E+00
   0.79210E+01   0.14182E+00
   0.79410E+01   0.14283E+00
   0.79610E+01   0.14385E+00
   0.79810E+01   0.14487E+00
   0.80010E+01   0.14589E+00
   0.80210E+01   0.14691E+00
   0.80410E+01   0.14794E+00
   0.80610E+01   0.14897E+00
   0.80810E+01   0.15001E+00
   0.81010E+01   0.15105E+00
   0.81210E+01   0.15210E+00
   0.81410E+01   0.15315E+00
   0.81610E+01   0.15421E+00
   0.81810E+01   0.15527E+00
   0.82010E+01   0.15634E+00
   0.82210E+01   0.15742E+00
   0.82410E+01   0.15849E+00
   0.82610E+01   0.15957E+00
   0.82810E+01   0.16064E+00
   0.83010E+01   0.16173E+00
   0.83210E+01   0.16282E+00
   0.83410E+01   0.16391E+00
   0.83610E+01   0.16501E+00
   0.83810E+01   0.16611E+00
   0.84010E+01   0.16722E+00
   0.84210E+01   0.16834E+00
   0.84410E+01   0.16946E+00
   0.84610E+01   0.17059E+00
   0.84810E+01   0.17171E+00
   0.85010E+01   0.17284E+00
   0.85210E+01   0.17397E+00
   0.85410E+01   0.17511E+00
   0.85610E+01   0.17625E+00
   0.85810E+01   0.17739E+00
   0.86010E+01   0.17854E+00
   0.86210E+01   0.17970E+00
   0.86410E+01   0.18086E+00
   0.86610E+01   0.18203E+00
   0.86810E+01   0.18320E+00
   0.87010E+01   0.18438E+00
   0.87210E+01   0.18556E+00
   0.87410E+01   0.18673E+00
   0.87610E+01   0.18791E+00
   0.87810E+01   0.18910E+00
   0.88010E+01   0.19030E+00
   0.88210E+01   0.19149E+00
   0.88410E+01   0.19270E+00
   0.88610E+01   0.19391E+00
   0.88810E+01   0.19512E+00
   0.89010E+01   0.19634E+00
   0.89210E+01   0.19757E+00
   0.89410E+01   0.19880E+00
   0.89610E+01   0.20002E+00
   0.89810E+01   0.20125E+00
   0.90010E+01   0.20249E+00
   0.90210E+01   0.20373E+00
   0.90410E+01   0.20498E+00
   0.90610E+01   0.20623E+00
   0.90810E+01   0.20749E+00
   0.91010E+01   0.20875E+00
   0.91210E+01   0.21002E+00
   0.91410E+01   0.21129E+00
   0.91610E+01   0.21257E+00
   0.91810E+01   0.21384E+00
   0.92010E+01   0.21512E+00
   0.92210E+01   0.21640E+00
   0.92410E+01   0.21769E+00
   0.92610E+01   0.21899E+00
   0.92810E+01   0.22029E+00
   0.93010E+01   0.22159E+00
   0.93210E+01   0.22290E+00
   0.93410E+01   0.22422E+00
   0.93610E+01   0.22554E+00
   0.93810E+01   0.22686E+00
   0.94010E+01   0.22818E+00
   0.94210E+01   0.22951E+00
   0.94410E+01   0.23084E+00
   0.94610E+01   0.23217E+00
   0.94810E+01   0.23352E+00
   0.95010E+01   0.23487E+00
   0.95210E+01   0.23622E+00
   0.95410E+01   0.23758E+00
   0.95610E+01   0.23895E+00
   0.95810E+01   0.24031E+00
   0.96010E+01   0.24168E+00
   0.96210E+01   0.24305E+00
   0.96410E+01   0.24442E+00
   0.96610E+01   0.24580E+00
   0.96810E+01   0.24719E+00
   0.97010E+01   0.24858E+00
   0.97210E+01   0.24997E+00
   0.97410E+01   0.25138E+00
   0.97610E+01   0.25279E+00
   0.97810E+01   0.25420E+00
   0.98010E+01   0.25560E+00
   0.98210E+01   0.25702E+00
   0.98410E+01   0.25843E+00
   0.98610E+01   0.25986E+00
   0.98810E+01   0.26129E+00
   0.99010E+01   0.26272E+00
   0.99210E+01   0.26416E+00
   0.99410E+01   0.26561E+00
   0.99610E+01   0.26706E+00
   0.99810E+01   0.26851E+00
   0.10001E+02   0.26996E+00
   0.10021E+02   0.27142E+00
   0.10041E+02   0.27288E+00
   0.10061E+02   0.27434E+00
   0.10081E+02   0.27582E+00
   0.10101E+02   0.27729E+00
   0.10121E+02   0.27878E+00
   0.10141E+02   0.28027E+00
   0.10161E+02   0.28176E+00
   0.10181E+02   0.28325E+00
   0.10201E+02   0.28474E+00
   0.10221E+02   0.28624E+00
   0.10241E+02   0.28775E+00
   0.10261E+02   0.28926E+00
   0.10281E+02   0.29077E+00
   0.10301E+02   0.29229E+00
   0.10321E+02   0.29382E+00
   0.10341E+02   0.29535E+00
   0.10361E+02   0.29689E+00
   0.10381E+02   0.29842E+00
   0.10401E+02   0.29995E+00
   0.10421E+02   0.30150E+00
   0.10441E+02   0.30304E+00
   0.10461E+02   0.30460E+00
   0.10481E+02   0.30615E+00
   0.10501E+02   0.30772E+00
   0.10521E+02   0.30929E+00
   0.10541E+02   0.31086E+00
   0.10561E+02   0.31243E+00
   0.10581E+02   0.31400E+00
   0.10601E+02   0.31558E+00
   0.10621E+02   0.31717E+00
   0.10641E+02   0.31876E+00
   0.10661E+02   0.32035E+00
   0.10681E+02   0.32196E+00
   0.10701E+02   0.32356E+00
   0.10721E+02   0.32518E+00
   0.10741E+02   0.32679E+00
   0.10761E+02   0.32840E+00
   0.10781E+02   0.33001E+00
   0.10801E+02   0.33163E+00
   0.10821E+02   0.33326E+00
   0.10841E+02   0.33490E+00
   0.10861E+02   0.33654E+00
   0.10881E+02   0.33818E+00
   0.10901E+02   0.33983E+00
   0.10921E+02   0.34147E+00
   0.10941E+02   0.34312E+00
   0.10961E+02   0.34477E+00
   0.10981E+02   0.34643E+00
   0.11001E+02   0.34810E+00
   0.11021E+02   0.34977E+00
   0.11041E+02   0.35145E+00
   0.11061E+02   0.35313E+00
   0.11081E+02   0.35482E+00
   0.11101E+02   0.35650E+00
   0.11121E+02   0.35818E+00
   0.11141E+02   0.35987E+00
   0.11161E+02   0.36157E+00
   0.11181E+02   0.36327E+00
   0.11201E+02   0.36498E+00
   0.11221E+02   0.36670E+00
   0.11241E+02   0.36842E+00
   0.11261E+02   0.37013E+00
   0.11281E+02   0.37185E+00
   0.11301E+02   0.37357E+00
   0.11321E+02   0.37530E+00
   0.11341E+02   0.37703E+00
   0.11361E+02   0.37877E+00
   0.11381E+02   0.38052E+00
   0.11401E+02   0.38227E+00
   0.11421E+02   0.38403E+00
   0.11441E+02   0.38577E+00
   0.11461E+02   0.38753E+00
   0.11481E+02   0.38929E+00
   0.11501E+02   0.39105E+00
   0.11521E+02   0.39282E+00
   0.11541E+02   0.39460E+00
   0.11561E+02   0.39638E+00
   0.11581E+02   0.39817E+00
   0.11601E+02   0.39995E+00
   0.11621E+02   0.40173E+00
   0.11641E+02   0.40352E+00
   0.11661E+02   0.40532E+00
   0.11681E+02   0.40712E+00
   0.11701E+02   0.40893E+00
   0.11721E+02   0.41074E+00
   0.11741E+02   0.41256E+00
   0.11761E+02   0.41437E+00
   0.11781E+02   0.41619E+00
   0.11801E+02   0.41801E+00
   0.11821E+02   0.41983E+00
   0.11841E+02   0.42167E+00
   0.11861E+02   0.42351E+00
   0.11881E+02   0.42535E+00
   0.11901E+02   0.42720E+00
   0.11921E+02   0.42904E+00
   0.11941E+02   0.43089E+00
   0.11961E+02   0.43274E+00
   0.11981E+02   0.43460E+00
   0.12001E+02   0.43646E+00
   0.12021E+02   0.43833E+00
   0.12041E+02   0.44021E+00
   0.12061E+02   0.44209E+00
   0.12081E+02   0.44396E+00
   0.12101E+02   0.44583E+00
   0.12121E+02   0.44771E+00
   0.12141E+02   0.44960E+00
   0.12161E+02   0.45150E+00
   0.12181E+02   0.45340E+00
   0.12201E+02   0.45531E+00
   0.12221E+02   0.45720E+00
   0.12241E+02   0.45910E+00
   0.12261E+02   0.46101E+00
   0.12281E+02   0.46292E+00
   0.12301E+02   0.46484E+00
   0.12321E+02   0.46677E+00
   0.12341E+02   0.46870E+00
   0.12361E+02   0.47063E+00
   0.12381E+02   0.47256E+00
   0.12401E+02   0.47449E+00
   0.12421E+02   0.47642E+00
   0.12441E+02   0.47837E+00
   0.12461E+02   0.48031E+00
   0.12481E+02   0.48227E+00
   0.12501E+02   0.48423E+00
   0.12521E+02   0.48618E+00
   0.12541E+02   0.48814E+00
   0.12561E+02   0.49010E+00
   0.12581E+02   0.49206E+00
   0.12601E+02   0.49404E+00
   0.12621E+02   0.49602E+00
   0.12641E+02   0.49800E+00
   0.12661E+02   0.49999E+00
   0.12681E+02   0.50197E+00
   0.12701E+02   0.50395E+00
   0.12721E+02   0.50594E+00
   0.12741E+02   0.50794E+00
   0.12761E+02   0.50994E+00
   0.12781E+02   0.51195E+00
   0.12801E+02   0.51396E+00
   0.12821E+02   0.51596E+00
   0.12841E+02   0.51797E+00
   0.12861E+02   0.51998E+00
   0.12881E+02   0.52200E+00
   0.12901E+02   0.52403E+00
   0.12921E+02   0.52606E+00
   0.12941E+02   0.52810E+00
   0.12961E+02   0.53012E+00
   0.12981E+02   0.53215E+00
   0.13001E+02   0.53419E+00
   0.13021E+02   0.53623E+00
   0.13041E+02   0.53828E+00
   0.13061E+02   0.54034E+00
   0.13081E+02   0.54240E+00
   0.13101E+02   0.54445E+00
   0.13121E+02   0.54650E+00
   0.13141E+02   0.54856E+00
   0.13161E+02   0.55063E+00
   0.13181E+02   0.55270E+00
   0.13201E+02   0.55478E+00
   0.13221E+02   0.55686E+00
   0.13241E+02   0.55893E+00
   0.13261E+02   0.56100E+00
   0.13281E+02   0.56309E+00
   0.13301E+02   0.56518E+00
   0.13321E+02   0.56727E+00
   0.13341E+02   0.56937E+00
   0.13361E+02   0.57148E+00
   0.13381E+02   0.57357E+00
   0.13401E+02   0.57567E+00
   0.13421E+02   0.57778E+00
   0.13441E+02   0.57989E+00
   0.13461E+02   0.58200E+00
   0.13481E+02   0.58413E+00
   0.13501E+02   0.58624E+00
   0.13521E+02   0.58836E+00
   0.13541E+02   0.59048E+00
   0.13561E+02   0.59261E+00
   0.13581E+02   0.59474E+00
   0.13601E+02   0.59688E+00
   0.13621E+02   0.59902E+00
   0.13641E+02   0.60115E+00
   0.13661E+02   0.60329E+00
   0.13681E+02   0.60544E+00
   0.13701E+02   0.60759E+00
   0.13721E+02   0.60974E+00
   0.13741E+02   0.61190E+00
   0.13761E+02   0.61405E+00
   0.13781E+02   0.61621E+00
   0.13801E+02   0.61837E+00
   0.13821E+02   0.62053E+00
   0.13841E+02   0.62270E+00
   0.13861E+02   0.62488E+00
   0.13881E+02   0.62706E+00
   0.13901E+02   0.62923E+00
   0.13921E+02   0.63141E+00
   0.13941E+02   0.63359E+00
   0.13961E+02   0.63578E+00
   0.13981E+02   0.63797E+00
   0.14001E+02   0.64017E+00
   0.14021E+02   0.64236E+00
   0.14041E+02   0.64455E+00
   0.14061E+02   0.64674E+00
   0.14081E+02   0.64895E+00
   0.14101E+02   0.65116E+00
   0.14121E+02   0.65337E+00
   0.14141E+02   0.65557E+00
   0.14161E+02   0.65778E+00
   0.14181E+02   0.65999E+00
   0.14201E+02   0.66221E+00
   0.14221E+02   0.66443E+00
   0.14241E+02   0.66666E+00
   0.14261E+02   0.66890E+00
   0.14281E+02   0.67112E+00
   0.14301E+02   0.67334E+00
   0.14321E+02   0.67557E+00
   0.14341E+02   0.67781E+00
   0.14361E+02   0.68006E+00
   0.14381E+02   0.68231E+00
   0.14401E+02   0.68454E+00
   0.14421E+02   0.68678E+00
   0.14441E+02   0.68903E+00
   0.14461E+02   0.69128E+00
   0.14481E+02   0.69354E+00
   0.14501E+02   0.69581E+00
   0.14521E+02   0.69805E+00
   0.14541E+02   0.70031E+00
   0.14561E+02   0.70257E+00
   0.14581E+02   0.70484E+00
   0.14601E+02   0.70711E+00
   0.14621E+02   0.70939E+00
   0.14641E+02   0.71165E+00
   0.14661E+02   0.71392E+00
   0.14681E+02   0.71620E+00
   0.14701E+02   0.71848E+00
   0.14721E+02   0.72077E+00
   0.14741E+02   0.72306E+00
   0.14761E+02   0.72534E+00
   0.14781E+02   0.72762E+00
   0.14801E+02   0.72991E+00
   0.14821E+02   0.73221E+00
   0.14841E+02   0.73451E+00
   0.14861E+02   0.73682E+00
   0.14881E+02   0.73911E+00
   0.14901E+02   0.74141E+00
   0.14921E+02   0.74371E+00
   0.14941E+02   0.74602E+00
   0.14961E+02   0.74834E+00
   0.14981E+02   0.75064E+00
   0.15001E+02   0.75294E+00
   0.15021E+02   0.75526E+00
   0.15041E+02   0.75757E+00
   0.15061E+02   0.75990E+00
   0.15081E+02   0.76222E+00
   0.15101E+02   0.76454E+00
   0.15121E+02   0.76685E+00
   0.15141E+02   0.76918E+00
   0.15161E+02   0.77151E+00
   0.15181E+02   0.77385E+00
   0.15201E+02   0.77619E+00
   0.15221E+02   0.77851E+00
   0.15241E+02   0.78084E+00
   0.15261E+02   0.78318E+00
   0.15281E+02   0.78553E+00
   0.15301E+02   0.78788E+00
   0.15321E+02   0.79021E+00
   0.15341E+02   0.79255E+00
   0.15361E+02   0.79490E+00
   0.15381E+02   0.79725E+00
   0.15401E+02   0.79961E+00
   0.15421E+02   0.80196E+00
   0.15441E+02   0.80431E+00
   0.15461E+02   0.80666E+00
   0.15481E+02   0.80902E+00
   0.15501E+02   0.81138E+00
   0.15521E+02   0.81375E+00
   0.15541E+02   0.81611E+00
   0.15561E+02   0.81847E+00
   0.15581E+02   0.82083E+00
   0.15601E+02   0.82320E+00
   0.15621E+02   0.82558E+00
   0.15641E+02   0.82794E+00
   0.15661E+02   0.83031E+00
   0.15681E+02   0.83268E+00
   0.15701E+02   0.83505E+00
   0.15721E+02   0.83744E+00
   0.15741E+02   0.83982E+00
   0.15761E+02   0.84219E+00
   0.15781E+02   0.84457E+00
   0.15801E+02   0.84695E+00
   0.15821E+02   0.84934E+00
   0.15841E+02   0.85174E+00
   0.15861E+02   0.85412E+00
   0.15881E+02   0.85650E+00
   0.15901E+02   0.85889E+00
   0.15921E+02   0.86128E+00
   0.15941E+02   0.86369E+00
   0.15961E+02   0.86607E+00
   0.15981E+02   0.86846E+00
   0.16001E+02   0.87086E+00
   0.16021E+02   0.87326E+00
   0.16041E+02   0.87566E+00
   0.16061E+02   0.87806E+00
   0.16081E+02   0.88045E+00
   0.16101E+02   0.88285E+00
   0.16121E+02   0.88526E+00
   0.16141E+02   0.88767E+00
   0.16161E+02   0.89008E+00
   0.16181E+02   0.89248E+00
   0.16201E+02   0.89489E+00
   0.16221E+02   0.89730E+00
   0.16241E+02   0.89972E+00
   0.16261E+02   0.90214E+00
   0.16281E+02   0.90455E+00
   0.16301E+02   0.90696E+00
   0.16321E+02   0.90938E+00
   0.16341E+02   0.91180E+00
   0.16361E+02   0.91422E+00
   0.16381E+02   0.91663E+00
   0.16401E+02   0.91905E+00
   0.16421E+02   0.92147E+00
   0.16441E+02   0.92390E+00
   0.16461E+02   0.92632E+00
   0.16481E+02   0.92874E+00
   0.16501E+02   0.93116E+00
   0.16521E+02   0.93359E+00
   0.16541E+02   0.93602E+00
   0.16561E+02   0.93844E+00
   0.16581E+02   0.94086E+00
   0.16601E+02   0.94329E+00
   0.16621E+02   0.94572E+00
   0.16641E+02   0.94816E+00
   0.16661E+02   0.95058E+00
   0.16681E+02   0.95301E+00
   0.16701E+02   0.95544E+00
   0.16721E+02   0.95788E+00
   0.16741E+02   0.96032E+00
   0.16761E+02   0.96275E+00
   0.16781E+02   0.96518E+00
   0.16801E+02   0.96761E+00
   0.16821E+02   0.97006E+00
   0.16841E+02   0.97250E+00
   0.16861E+02   0.97493E+00
   0.16881E+02   0.97736E+00
   0.16901E+02   0.97980E+00
   0.16921E+02   0.98225E+00
   0.16941E+02   0.98468E+00
   0.16961E+02   0.98711E+00
   0.16981E+02   0.98955E+00
   0.17001E+02   0.99200E+00
   0.17021E+02   0.99445E+00
   0.17041E+02   0.99688E+00
   0.17061E+02   0.99932E+00
   0.17081E+02   0.10018E+01
   0.17101E+02   0.10042E+01
   0.17121E+02   0.10067E+01
   0.17141E+02   0.10091E+01
   0.17161E+02   0.10115E+01
   0.17181E+02   0.10140E+01
   0.17201E+02   0.10164E+01
   0.17221E+02   0.10189E+01
   0.17241E+02   0.10213E+01
   0.17261E+02   0.10238E+01
   0.17281E+02   0.10262E+01
   0.17301E+02   0.10287E+01
   0.17321E+02   0.10311E+01
   0.17341E+02   0.10335E+01
   0.17361E+02   0.10360E+01
   0.17381E+02   0.10384E+01
   0.17401E+02   0.10409E+01
   0.17421E+02   0.10433E+01
   0.17441E+02   0.10458E+01
   0.17461E+02   0.10482E+01
   0.17481E+02   0.10507E+01
   0.17501E+02   0.10531E+01
   0.17521E+02   0.10556E+01
   0.17541E+02   0.10580E+01
   0.17561E+02   0.10605E+01
   0.17581E+02   0.10629E+01
   0.17601E+02   0.10654E+01
   0.17621E+02   0.10678E+01
   0.17641E+02   0.10703E+01
   0.17661E+02   0.10727E+01
   0.17681E+02   0.10752E+01
   0.17701E+02   0.10776E+01
   0.17721E+02   0.10800E+01
   0.17741E+02   0.10825E+01
   0.17761E+02   0.10849E+01
   0.17781E+02   0.10874E+01
   0.17801E+02   0.10898E+01
   0.17821E+02   0.10923E+01
   0.17841E+02   0.10947E+01
   0.17861E+02   0.10972E+01
   0.17881E+02   0.10996E+01
   0.17901E+02   0.11021E+01
   0.17921E+02   0.11045E+01
   0.17941E+02   0.11069E+01
   0.17961E+02   0.11094E+01
   0.17981E+02   0.11118E+01
   0.18001E+02   0.11143E+01
   0.18021E+02   0.11167E+01
   0.18041E+02   0.11192E+01
   0.18061E+02   0.11216E+01
   0.18081E+02   0.11240E+01
   0.18101E+02   0.11265E+01
   0.18121E+02   0.11289E+01
   0.18141E+02   0.11314E+01
   0.18161E+02   0.11338E+01
   0.18181E+02   0.11362E+01
   0.18201E+02   0.11387E+01
   0.18221E+02   0.11411E+01
   0.18241E+02   0.11436E+01
   0.18261E+02   0.11460E+01
   0.18281E+02   0.11484E+01
   0.18301E+02   0.11508E+01
   0.18321E+02   0.11533E+01
   0.18341E+02   0.11557E+01
   0.18361E+02   0.11581E+01
   0.18381E+02   0.11606E+01
   0.18401E+02   0.11630E+01
   0.18421E+02   0.11654E+01
   0.18441E+02   0.11679E+01
   0.18461E+02   0.11703E+01
   0.18481E+02   0.11727E+01
   0.18501E+02   0.11751E+01
   0.18521E+02   0.11776E+01
   0.18541E+02   0.11800E+01
   0.18561E+02   0.11824E+01
   0.18581E+02   0.11848E+01
   0.18601E+02   0.11872E+01
   0.18621E+02   0.11897E+01
   0.18641E+02   0.11921E+01
   0.18661E+02   0.11945E+01
   0.18681E+02   0.11969E+01
   0.18701E+02   0.11993E+01
   0.18721E+02   0.12018E+01
   0.18741E+02   0.12042E+01
   0.18761E+02   0.12066E+01
   0.18781E+02   0.12090E+01
   0.18801E+02   0.12114E+01
   0.18821E+02   0.12138E+01
   0.18841E+02   0.12162E+01
   0.18861E+02   0.12186E+01
   0.18881E+02   0.12210E+01
   0.18901E+02   0.12234E+01
   0.18921E+02   0.12258E+01
   0.18941E+02   0.12282E+01
   0.18961E+02   0.12306E+01
   0.18981E+02   0.12330E+01
   0.19001E+02   0.12354E+01
   0.19021E+02   0.12378E+01
   0.19041E+02   0.12402E+01
   0.19061E+02   0.12426E+01
   0.19081E+02   0.12450E+01
   0.19101E+02   0.12474E+01
   0.19121E+02   0.12498E+01
   0.19141E+02   0.12522E+01
   0.19161E+02   0.12546E+01
   0.19181E+02   0.12570E+01
   0.19201E+02   0.12593E+01
   0.19221E+02   0.12617E+01
   0.19241E+02   0.12641E+01
   0.19261E+02   0.12665E+01
   0.19281E+02   0.12689E+01
   0.19301E+02   0.12712E+01
   0.19321E+02   0.12736E+01
   0.19341E+02   0.12760E+01
   0.19361E+02   0.12783E+01
   0.19381E+02   0.12807E+01
   0.19401E+02   0.12831E+01
   0.19421E+02   0.12854E+01
   0.19441E+02   0.12878E+01
   0.19461E+02   0.12902E+01
   0.19481E+02   0.12925E+01
   0.19501E+02   0.12949E+01
   0.19521E+02   0.12973E+01
   0.19541E+02   0.12996E+01
   0.19561E+02   0.13020E+01
   0.19581E+02   0.13043E+01
   0.19601E+02   0.13067E+01
   0.19621E+02   0.13090E+01
   0.19641E+02   0.13114E+01
   0.19661E+02   0.13137E+01
   0.19681E+02   0.13160E+01
   0.19701E+02   0.13184E+01
   0.19721E+02   0.13207E+01
   0.19741E+02   0.13231E+01
   0.19761E+02   0.13254E+01
   0.19781E+02   0.13277E+01
   0.19801E+02   0.13300E+01
   0.19821E+02   0.13324E+01
   0.19841E+02   0.13347E+01
   0.19861E+02   0.13370E+01
   0.19881E+02   0.13393E+01
   0.19901E+02   0.13416E+01
   0.19921E+02   0.13440E+01
   0.19941E+02   0.13463E+01
   0.19961E+02   0.13486E+01
   0.19981E+02   0.13509E+01
   0.20001E+02   0.13532E+01
   0.20021E+02   0.13555E+01
   0.20041E+02   0.13578E+01
   0.20061E+02   0.13601E+01
   0.20081E+02   0.13624E+01
   0.20101E+02   0.13647E+01
   0.20121E+02   0.13670E+01
   0.20141E+02   0.13693E+01
   0.20161E+02   0.13716E+01
   0.20181E+02   0.13739E+01
   0.20201E+02   0.13761E+01
   0.20221E+02   0.13784E+01
   0.20241E+02   0.13807E+01
   0.20261E+02   0.13830E+01
   0.20281E+02   0.13852E+01
   0.20301E+02   0.13875E+01
   0.20321E+02   0.13898E+01
   0.20341E+02   0.13920E+01
   0.20361E+02   0.13943E+01
   0.20381E+02   0.13966E+01
   0.20401E+02   0.13988E+01
   0.20421E+02   0.14011E+01
   0.20441E+02   0.14033E+01
   0.20461E+02   0.14056E+01
   0.20481E+02   0.14078E+01
   0.20501E+02   0.14101E+01
   0.20521E+02   0.14123E+01
   0.20541E+02   0.14146E+01
   0.20561E+02   0.14168E+01
   0.20581E+02   0.14190E+01
   0.20601E+02   0.14212E+01
   0.20621E+02   0.14235E+01
   0.20641E+02   0.14257E+01
   0.20661E+02   0.14279E+01
   0.20681E+02   0.14301E+01
   0.20701E+02   0.14324E+01
   0.20721E+02   0.14346E+01
   0.20741E+02   0.14368E+01
   0.20761E+02   0.14390E+01
   0.20781E+02   0.14412E+01
   0.20801E+02   0.14434E+01
   0.20821E+02   0.14456E+01
   0.20841E+02   0.14478E+01
   0.20861E+02   0.14500E+01
   0.20881E+02   0.14521E+01
   0.20901E+02   0.14543E+01
   0.20921E+02   0.14565E+01
   0.20941E+02   0.14587E+01
   0.20961E+02   0.14609E+01
   0.20981E+02   0.14630E+01
   0.21001E+02   0.14652E+01
   0.21021E+02   0.14674E+01
   0.21041E+02   0.14695E+01
   0.21061E+02   0.14717E+01
   0.21081E+02   0.14738E+01
   0.21101E+02   0.14760E+01
   0.21121E+02   0.14781E+01
   0.21141E+02   0.14803E+01
   0.21161E+02   0.14824E+01
   0.21181E+02   0.14846E+01
   0.21201E+02   0.14867E+01
   0.21221E+02   0.14888E+01
   0.21241E+02   0.14910E+01
   0.21261E+02   0.14931E+01
   0.21281E+02   0.14952E+01
   0.21301E+02   0.14973E+01
   0.21321E+02   0.14994E+01
   0.21341E+02   0.15015E+01
   0.21361E+02   0.15036E+01
   0.21381E+02   0.15058E+01
   0.21401E+02   0.15078E+01
   0.21421E+02   0.15099E+01
   0.21441E+02   0.15120E+01
   0.21461E+02   0.15141E+01
   0.21481E+02   0.15162E+01
   0.21501E+02   0.15183E+01
   0.21521E+02   0.15204E+01
   0.21541E+02   0.15224E+01
   0.21561E+02   0.15245E+01
   0.21581E+02   0.15266E+01
   0.21601E+02   0.15286E+01
   0.21621E+02   0.15307E+01
   0.21641E+02   0.15327E+01
   0.21661E+02   0.15348E+01
   0.21681E+02   0.15368E+01
   0.21701E+02   0.15389E+01
   0.21721E+02   0.15409E+01
   0.21741E+02   0.15430E+01
   0.21761E+02   0.15450E+01
   0.21781E+02   0.15470E+01
   0.21801E+02   0.15490E+01
   0.21821E+02   0.15511E+01
   0.21841E+02   0.15531E+01
   0.21861E+02   0.15551E+01
   0.21881E+02   0.15571E+01
   0.21901E+02   0.15591E+01
   0.21921E+02   0.15611E+01
   0.21941E+02   0.15631E+01
   0.21961E+02   0.15651E+01
   0.21981E+02   0.15671E+01
   0.22001E+02   0.15690E+01
   0.22021E+02   0.15710E+01
   0.22041E+02   0.15730E+01
   0.22061E+02   0.15750E+01
   0.22081E+02   0.15769E+01
   0.22101E+02   0.15789E+01
   0.22121E+02   0.15808E+01
   0.22141E+02   0.15828E+01
   0.22161E+02   0.15847E+01
   0.22181E+02   0.15867E+01
   0.22201E+02   0.15886E+01
   0.22221E+02   0.15906E+01
   0.22241E+02   0.15925E+01
   0.22261E+02   0.15944E+01
   0.22281E+02   0.15963E+01
   0.22301E+02   0.15983E+01
   0.22321E+02   0.16002E+01
   0.22341E+02   0.16021E+01
   0.22361E+02   0.16040E+01
   0.22381E+02   0.16059E+01
   0.22401E+02   0.16078E+01
   0.22421E+02   0.16097E+01
   0.22441E+02   0.16116E+01
   0.22461E+02   0.16134E+01
   0.22481E+02   0.16153E+01
   0.22501E+02   0.16172E+01
   0.22521E+02   0.16191E+01
   0.22541E+02   0.16209E+01
   0.22561E+02   0.16228E+01
   0.22581E+02   0.16246E+01
   0.22601E+02   0.16265E+01
   0.22621E+02   0.16283E+01
   0.22641E+02   0.16302E+01
   0.22661E+02   0.16320E+01
   0.22681E+02   0.16338E+01
   0.22701E+02   0.16357E+01
   0.22721E+02   0.16375E+01
   0.22741E+02   0.16393E+01
   0.22761E+02   0.16411E+01
   0.22781E+02   0.16429E+01
   0.22801E+02   0.16447E+01
   0.22821E+02   0.16465E+01
   0.22841E+02   0.16483E+01
   0.22861E+02   0.16501E+01
   0.22881E+02   0.16519E+01
   0.22901E+02   0.16536E+01
   0.22921E+02   0.16554E+01
   0.22941E+02   0.16572E+01
   0.22961E+02   0.16589E+01
   0.22981E+02   0.16607E+01
   0.23001E+02   0.16624E+01
   0.23021E+02   0.16642E+01
   0.23041E+02   0.16659E+01
   0.23061E+02   0.16677E+01
   0.23081E+02   0.16694E+01
   0.23101E+02   0.16711E+01
   0.23121E+02   0.16729E+01
   0.23141E+02   0.16746E+01
   0.23161E+02   0.16763E+01
   0.23181E+02   0.16780E+01
   0.23201E+02   0.16797E+01
   0.23221E+02   0.16814E+01
   0.23241E+02   0.16831E+01
   0.23261E+02   0.16848E+01
   0.23281E+02   0.16864E+01
   0.23301E+02   0.16881E+01
   0.23321E+02   0.16898E+01
   0.23341E+02   0.16914E+01
   0.23361E+02   0.16931E+01
   0.23381E+02   0.16948E+01
   0.23401E+02   0.16964E+01
   0.23421E+02   0.16981E+01
   0.23441E+02   0.16997E+01
   0.23461E+02   0.17013E+01
   0.23481E+02   0.17029E+01
   0.23501E+02   0.17046E+01
   0.23521E+02   0.17062E+01
   0.23541E+02   0.17078E+01
   0.23561E+02   0.17094E+01
   0.23581E+02   0.17110E+01
   0.23601E+02   0.17126E+01
   0.23621E+02   0.17142E+01
   0.23641E+02   0.17158E+01
   0.23661E+02   0.17173E+01
   0.23681E+02   0.17189E+01
   0.23701E+02   0.17205E+01
   0.23721E+02   0.17220E+01
   0.23741E+02   0.17236E+01
   0.23761E+02   0.17251E+01
   0.23781E+02   0.17267E+01
   0.23801E+02   0.17282E+01
   0.23821E+02   0.17297E+01
   0.23841E+02   0.17313E+01
   0.23861E+02   0.17328E+01
   0.23881E+02   0.17343E+01
   0.23901E+02   0.17358E+01
   0.23921E+02   0.17373E+01
   0.23941E+02   0.17388E+01
   0.23961E+02   0.17403E+01
   0.23981E+02   0.17418E+01
   0.24001E+02   0.17433E+01
   0.24021E+02   0.17447E+01
   0.24041E+02   0.17462E+01
   0.24061E+02   0.17477E+01
   0.24081E+02   0.17491E+01
   0.24101E+02   0.17506E+01
   0.24121E+02   0.17520E+01
   0.24141E+02   0.17534E+01
   0.24161E+02   0.17549E+01
   0.24181E+02   0.17563E+01
   0.24201E+02   0.17577E+01
   0.24221E+02   0.17591E+01
   0.24241E+02   0.17605E+01
   0.24261E+02   0.17619E+01
   0.24281E+02   0.17633E+01
   0.24301E+02   0.17647E+01
   0.24321E+02   0.17661E+01
   0.24341E+02   0.17675E+01
   0.24361E+02   0.17689E+01
   0.24381E+02   0.17702E+01
   0.24401E+02   0.17716E+01
   0.24421E+02   0.17729E+01
   0.24441E+02   0.17743E+01
   0.24461E+02   0.17756E+01
   0.24481E+02   0.17770E+01
   0.24501E+02   0.17783E+01
   0.24521E+02   0.17796E+01
   0.24541E+02   0.17809E+01
   0.24561E+02   0.17822E+01
   0.24581E+02   0.17835E+01
   0.24601E+02   0.17848E+01
   0.24621E+02   0.17861E+01
   0.24641E+02   0.17874E+01
   0.24661E+02   0.17887E+01
   0.24681E+02   0.17899E+01
   0.24701E+02   0.17912E+01
   0.24721E+02   0.17925E+01
   0.24741E+02   0.17937E+01
   0.24761E+02   0.17950E+01
   0.24781E+02   0.17962E+01
   0.24801E+02   0.17974E+01
   0.24821E+02   0.17987E+01
   0.24841E+02   0.17999E+01
   0.24861E+02   0.18011E+01
   0.24881E+02   0.18023E+01
   0.24901E+02   0.18035E+01
   0.24921E+02   0.18047E+01
   0.24941E+02   0.18059E+01
   0.24961E+02   0.18070E+01
   0.24981E+02   0.18082E+01
   0.25001E+02   0.18094E+01
   0.25021E+02   0.18106E+01
   0.25041E+02   0.18117E+01
   0.25061E+02   0.18128E+01
   0.25081E+02   0.18140E+01
   0.25101E+02   0.18151E+01
   0.25121E+02   0.18162E+01
   0.25141E+02   0.18174E+01
   0.25161E+02   0.18185E+01
   0.25181E+02   0.18196E+01
   0.25201E+02   0.18207E+01
   0.25221E+02   0.18218E+01
   0.25241E+02   0.18229E+01
   0.25261E+02   0.18239E+01
   0.25281E+02   0.18250E+01
   0.25301E+02   0.18261E+01
   0.25321E+02   0.18271E+01
   0.25341E+02   0.18282E+01
   0.25361E+02   0.18292E+01
   0.25381E+02   0.18303E+01
   0.25401E+02   0.18313E+01
   0.25421E+02   0.18323E+01
   0.25441E+02   0.18333E+01
   0.25461E+02   0.18344E+01
   0.25481E+02   0.18354E+01
   0.25501E+02   0.18364E+01
   0.25521E+02   0.18373E+01
   0.25541E+02   0.18383E+01
   0.25561E+02   0.18393E+01
   0.25581E+02   0.18403E+01
   0.25601E+02   0.18412E+01
   0.25621E+02   0.18422E+01
   0.25641E+02   0.18431E+01
   0.25661E+02   0.18441E+01
   0.25681E+02   0.18450E+01
   0.25701E+02   0.18459E+01
   0.25721E+02   0.18469E+01
   0.25741E+02   0.18478E+01
   0.25761E+02   0.18487E+01
   0.25781E+02   0.18496E+01
   0.25801E+02   0.18505E+01
   0.25821E+02   0.18514E+01
   0.25841E+02   0.18522E+01
   0.25861E+02   0.18531E+01
   0.25881E+02   0.18540E+01
   0.25901E+02   0.18548E+01
   0.25921E+02   0.18557E+01
   0.25941E+02   0.18565E+01
   0.25961E+02   0.18573E+01
   0.25981E+02   0.18582E+01
   0.26001E+02   0.18590E+01
   0.26021E+02   0.18598E+01
   0.26041E+02   0.18606E+01
   0.26061E+02   0.18614E+01
   0.26081E+02   0.18622E+01
   0.26101E+02   0.18630E+01
   0.26121E+02   0.18637E+01
   0.26141E+02   0.18645E+01
   0.26161E+02   0.18653E+01
   0.26181E+02   0.18660E+01
   0.26201E+02   0.18668E+01
   0.26221E+02   0.18675E+01
   0.26241E+02   0.18682E+01
   0.26261E+02   0.18690E+01
   0.26281E+02   0.18697E+01
   0.26301E+02   0.18704E+01
   0.26321E+02   0.18711E+01
   0.26341E+02   0.18718E+01
   0.26361E+02   0.18725E+01
   0.26381E+02   0.18731E+01
   0.26401E+02   0.18738E+01
   0.26421E+02   0.18745E+01
   0.26441E+02   0.18751E+01
   0.26461E+02   0.18758E+01
   0.26481E+02   0.18764E+01
   0.26501E+02   0.18771E+01
   0.26521E+02   0.18777E+01
   0.26541E+02   0.18783E+01
   0.26561E+02   0.18789E+01
   0.26581E+02   0.18795E+01
   0.26601E+02   0.18801E+01
   0.26621E+02   0.18807E+01
   0.26641E+02   0.18813E+01
   0.26661E+02   0.18819E+01
   0.26681E+02   0.18824E+01
   0.26701E+02   0.18830E+01
   0.26721E+02   0.18835E+01
   0.26741E+02   0.18841E+01
   0.26761E+02   0.18846E+01
   0.26781E+02   0.18851E+01
   0.26801E+02   0.18856E+01
   0.26821E+02   0.18862E+01
   0.26841E+02   0.18867E+01
   0.26861E+02   0.18872E+01
   0.26881E+02   0.18876E+01
   0.26901E+02   0.18881E+01
   0.26921E+02   0.18886E+01
   0.26941E+02   0.18891E+01
   0.26961E+02   0.18895E+01
   0.26981E+02   0.18900E+01
   0.27001E+02   0.18904E+01
   0.27021E+02   0.18908E+01
   0.27041E+02   0.18913E+01
   0.27061E+02   0.18917E+01
   0.27081E+02   0.18921E+01
   0.27101E+02   0.18925E+01
   0.27121E+02   0.18929E+01
   0.27141E+02   0.18933E+01
   0.27161E+02   0.18937E+01
   0.27181E+02   0.18940E+01
   0.27201E+02   0.18944E+01
   0.27221E+02   0.18947E+01
   0.27241E+02   0.18951E+01
   0.27261E+02   0.18954E+01
   0.27281E+02   0.18958E+01
   0.27301E+02   0.18961E+01
   0.27321E+02   0.18964E+01
   0.27341E+02   0.18967E+01
   0.27361E+02   0.18970E+01
   0.27381E+02   0.18973E+01
   0.27401E+02   0.18976E+01
   0.27421E+02   0.18979E+01
   0.27441E+02   0.18981E+01
   0.27461E+02   0.18984E+01
   0.27481E+02   0.18987E+01
   0.27501E+02   0.18989E+01
   0.27521E+02   0.18991E+01
   0.27541E+02   0.18994E+01
   0.27561E+02   0.18996E+01
   0.27581E+02   0.18998E+01
   0.27601E+02   0.19000E+01
   0.27621E+02   0.19002E+01
   0.27641E+02   0.19004E+01
   0.27661E+02   0.19006E+01
   0.27681E+02   0.19007E+01
   0.27701E+02   0.19009E+01
   0.27721E+02   0.19011E+01
   0.27741E+02   0.19012E+01
   0.27761E+02   0.19013E+01
   0.27781E+02   0.19015E+01
   0.27801E+02   0.19016E+01
   0.27821E+02   0.19017E+01
   0.27841E+02   0.19018E+01
   0.27861E+02   0.19019E+01
   0.27881E+02   0.19020E+01
   0.27901E+02   0.19021E+01
   0.27921E+02   0.19022E+01
   0.27941E+02   0.19023E+01
   0.27961E+02   0.19023E+01
   0.27981E+02   0.19024E+01
   0.28001E+02   0.19024E+01
   0.28021E+02   0.19025E+01
   0.28041E+02   0.19025E+01
   0.28061E+02   0.19025E+01
   0.28081E+02   0.19025E+01
   0.28101E+02   0.19025E+01
   0.28121E+02   0.19025E+01


   0.21000E-01   0.15763E-07
   0.41000E-01   0.52892E-07
   0.61000E-01   0.15126E-06
   0.81000E-01   0.34074E-06
   0.10100E+00   0.65120E-06
   0.12100E+00   0.11125E-05
   0.14100E+00   0.17546E-05
   0.16100E+00   0.26072E-05
   0.18100E+00   0.37004E-05
   0.20100E+00   0.50638E-05
   0.22100E+00   0.67275E-05
   0.24100E+00   0.87213E-05
   0.26100E+00   0.11075E-04
   0.28100E+00   0.13819E-04
   0.30100E+00   0.16982E-04
   0.32100E+00   0.20595E-04
   0.34100E+00   0.24687E-04
   0.36100E+00   0.29289E-04
   0.38100E+00   0.34430E-04
   0.40100E+00   0.40140E-04
   0.42100E+00   0.46449E-04
   0.44100E+00   0.53386E-04
   0.46100E+00   0.60983E-04
   0.48100E+00   0.69268E-04
   0.50100E+00   0.78271E-04
   0.52100E+00   0.88023E-04
   0.54100E+00   0.98553E-04
   0.56100E+00   0.10989E-03
   0.58100E+00   0.12207E-03
   0.60100E+00   0.13511E-03
   0.62100E+00   0.14905E-03
   0.64100E+00   0.16392E-03
   0.66100E+00   0.17975E-03
   0.68100E+00   0.19656E-03
   0.70100E+00   0.21439E-03
   0.72100E+00   0.23327E-03
   0.74100E+00   0.25322E-03
   0.76100E+00   0.27429E-03
   0.78100E+00   0.29648E-03
   0.80100E+00   0.31985E-03
   0.82100E+00   0.34441E-03
   0.84100E+00   0.37020E-03
   0.86100E+00   0.39724E-03
   0.88100E+00   0.42557E-03
   0.90100E+00   0.45522E-03
   0.92100E+00   0.48621E-03
   0.94100E+00   0.51857E-03
   0.96100E+00   0.55235E-03
   0.98100E+00   0.58755E-03
   0.10010E+01   0.62423E-03
   0.10210E+01   0.66239E-03
   0.10410E+01   0.70209E-03
   0.10610E+01   0.74334E-03
   0.10810E+01   0.78617E-03
   0.11010E+01   0.83062E-03
   0.11210E+01   0.87671E-03
   0.11410E+01   0.92447E-03
   0.11610E+01   0.97394E-03
   0.11810E+01   0.10251E-02
   0.12010E+01   0.10781E-02
   0.12210E+01   0.11329E-02
   0.12410E+01   0.11895E-02
   0.12610E+01   0.12479E-02
   0.12810E+01   0.13082E-02
   0.13010E+01   0.13705E-02
   0.13210E+01   0.14346E-02
   0.13410E+01   0.15008E-02
   0.13610E+01   0.15690E-02
   0.13810E+01   0.16391E-02
   0.14010E+01   0.17114E-02
   0.14210E+01   0.17851E-02
   0.14410E+01   0.18607E-02
   0.14610E+01   0.19384E-02
   0.14810E+01   0.20184E-02
   0.15010E+01   0.21005E-02
   0.15210E+01   0.21848E-02
   0.15410E+01   0.22714E-02
   0.15610E+01   0.23602E-02
   0.15810E+01   0.24513E-02
   0.16010E+01   0.25448E-02
   0.16210E+01   0.26407E-02
   0.16410E+01   0.27389E-02
   0.16610E+01   0.28396E-02
   0.16810E+01   0.29427E-02
   0.17010E+01   0.30483E-02
   0.17210E+01   0.31564E-02
   0.17410E+01   0.32671E-02
   0.17610E+01   0.33803E-02
   0.17810E+01   0.34962E-02
   0.18010E+01   0.36146E-02
   0.18210E+01   0.37358E-02
   0.18410E+01   0.38596E-02
   0.18610E+01   0.39861E-02
   0.18810E+01   0.41154E-02
   0.19010E+01   0.42475E-02
   0.19210E+01   0.43824E-02
   0.19410E+01   0.45201E-02
   0.19610E+01   0.46606E-02
   0.19810E+01   0.48041E-02
   0.20010E+01   0.49505E-02
   0.20210E+01   0.50999E-02
   0.20410E+01   0.52522E-02
   0.20610E+01   0.54076E-02
   0.20810E+01   0.55660E-02
   0.21010E+01   0.57275E-02
   0.21210E+01   0.58920E-02
   0.21410E+01   0.60598E-02
   0.21610E+01   0.62306E-02
   0.21810E+01   0.64047E-02
   0.22010E+01   0.65820E-02
   0.22210E+01   0.67625E-02
   0.22410E+01   0.69464E-02
   0.22610E+01   0.71335E-02
   0.22810E+01   0.73240E-02
   0.23010E+01   0.75178E-02
   0.23210E+01   0.77133E-02
   0.23410E+01   0.79117E-02
   0.23610E+01   0.81136E-02
   0.23810E+01   0.83190E-02
   0.24010E+01   0.85278E-02
   0.24210E+01   0.87401E-02
   0.24410E+01   0.89560E-02
   0.24610E+01   0.91754E-02
   0.24810E+01   0.93985E-02
   0.25010E+01   0.96251E-02
   0.25210E+01   0.98554E-02
   0.25410E+01   0.10089E-01
   0.25610E+01   0.10327E-01
   0.25810E+01   0.10569E-01
   0.26010E+01   0.10814E-01
   0.26210E+01   0.11063E-01
   0.26410E+01   0.11316E-01
   0.26610E+01   0.11572E-01
   0.26810E+01   0.11833E-01
   0.27010E+01   0.12098E-01
   0.27210E+01   0.12366E-01
   0.27410E+01   0.12638E-01
   0.27610E+01   0.12915E-01
   0.27810E+01   0.13195E-01
   0.28010E+01   0.13480E-01
   0.28210E+01   0.13768E-01
   0.28410E+01   0.14061E-01
   0.28610E+01   0.14358E-01
   0.28810E+01   0.14659E-01
   0.29010E+01   0.14965E-01
   0.29210E+01   0.15274E-01
   0.29410E+01   0.15587E-01
   0.29610E+01   0.15902E-01
   0.29810E+01   0.16221E-01
   0.30010E+01   0.16544E-01
   0.30210E+01   0.16872E-01
   0.30410E+01   0.17203E-01
   0.30610E+01   0.17540E-01
   0.30810E+01   0.17881E-01
   0.31010E+01   0.18226E-01
   0.31210E+01   0.18575E-01
   0.31410E+01   0.18930E-01
   0.31610E+01   0.19288E-01
   0.31810E+01   0.19652E-01
   0.32010E+01   0.20019E-01
   0.32210E+01   0.20392E-01
   0.32410E+01   0.20769E-01
   0.32610E+01   0.21151E-01
   0.32810E+01   0.21537E-01
   0.33010E+01   0.21929E-01
   0.33210E+01   0.22325E-01
   0.33410E+01   0.22726E-01
   0.33610E+01   0.23131E-01
   0.33810E+01   0.23542E-01
   0.34010E+01   0.23957E-01
   0.34210E+01   0.24378E-01
   0.34410E+01   0.24803E-01
   0.34610E+01   0.25232E-01
   0.34810E+01   0.25663E-01
   0.35010E+01   0.26098E-01
   0.35210E+01   0.26539E-01
   0.35410E+01   0.26984E-01
   0.35610E+01   0.27435E-01
   0.35810E+01   0.27891E-01
   0.36010E+01   0.28352E-01
   0.36210E+01   0.28817E-01
   0.36410E+01   0.29289E-01
   0.36610E+01   0.29765E-01
   0.36810E+01   0.30246E-01
   0.37010E+01   0.30733E-01
   0.37210E+01   0.31225E-01
   0.37410E+01   0.31723E-01
   0.37610E+01   0.32226E-01
   0.37810E+01   0.32734E-01
   0.38010E+01   0.33247E-01
   0.38210E+01   0.33766E-01
   0.38410E+01   0.34291E-01
   0.38610E+01   0.34821E-01
   0.38810E+01   0.35356E-01
   0.39010E+01   0.35897E-01
   0.39210E+01   0.36439E-01
   0.39410E+01   0.36985E-01
   0.39610E+01   0.37537E-01
   0.39810E+01   0.38094E-01
   0.40010E+01   0.38657E-01
   0.40210E+01   0.39226E-01
   0.40410E+01   0.39800E-01
   0.40610E+01   0.40380E-01
   0.40810E+01   0.40966E-01
   0.41010E+01   0.41557E-01
   0.41210E+01   0.42154E-01
   0.41410E+01   0.42758E-01
   0.41610E+01   0.43367E-01
   0.41810E+01   0.43981E-01
   0.42010E+01   0.44602E-01
   0.42210E+01   0.45229E-01
   0.42410E+01   0.45862E-01
   0.42610E+01   0.46500E-01
   0.42810E+01   0.47145E-01
   0.43010E+01   0.47796E-01
   0.43210E+01   0.48447E-01
   0.43410E+01   0.49103E-01
   0.43610E+01   0.49764E-01
   0.43810E+01   0.50432E-01
   0.44010E+01   0.51106E-01
   0.44210E+01   0.51786E-01
   0.44410E+01   0.52473E-01
   0.44610E+01   0.53165E-01
   0.44810E+01   0.53864E-01
   0.45010E+01   0.54569E-01
   0.45210E+01   0.55281E-01
   0.45410E+01   0.55998E-01
   0.45610E+01   0.56722E-01
   0.45810E+01   0.57453E-01
   0.46010E+01   0.58190E-01
   0.46210E+01   0.58933E-01
   0.46410E+01   0.59683E-01
   0.46610E+01   0.60439E-01
   0.46810E+01   0.61195E-01
   0.47010E+01   0.61956E-01
   0.47210E+01   0.62723E-01
   0.47410E+01   0.63497E-01
   0.47610E+01   0.64277E-01
   0.47810E+01   0.65064E-01
   0.48010E+01   0.65858E-01
   0.48210E+01   0.66658E-01
   0.48410E+01   0.67465E-01
   0.48610E+01   0.68279E-01
   0.48810E+01   0.69100E-01
   0.49010E+01   0.69927E-01
   0.49210E+01   0.70761E-01
   0.49410E+01   0.71601E-01
   0.49610E+01   0.72449E-01
   0.49810E+01   0.73303E-01
   0.50010E+01   0.74165E-01
   0.50210E+01   0.75025E-01
   0.50410E+01   0.75891E-01
   0.50610E+01   0.76763E-01
   0.50810E+01   0.77643E-01
   0.51010E+01   0.78529E-01
   0.51210E+01   0.79423E-01
   0.51410E+01   0.80323E-01
   0.51610E+01   0.81231E-01
   0.51810E+01   0.82145E-01
   0.52010E+01   0.83067E-01
   0.52210E+01   0.83995E-01
   0.52410E+01   0.84931E-01
   0.52610E+01   0.85874E-01
   0.52810E+01   0.86825E-01
   0.53010E+01   0.87782E-01
   0.53210E+01   0.88747E-01
   0.53410E+01   0.89710E-01
   0.53610E+01   0.90679E-01
   0.53810E+01   0.91655E-01
   0.54010E+01   0.92638E-01
   0.54210E+01   0.93628E-01
   0.54410E+01   0.94626E-01
   0.54610E+01   0.95631E-01
   0.54810E+01   0.96644E-01
   0.55010E+01   0.97664E-01
   0.55210E+01   0.98691E-01
   0.55410E+01   0.99726E-01
   0.55610E+01   0.10077E+00
   0.55810E+01   0.10182E+00
   0.56010E+01   0.10288E+00
   0.56210E+01   0.10394E+00
   0.56410E+01   0.10500E+00
   0.56610E+01   0.10607E+00
   0.56810E+01   0.10714E+00
   0.57010E+01   0.10823E+00
   0.57210E+01   0.10932E+00
   0.57410E+01   0.11042E+00
   0.57610E+01   0.11153E+00
   0.57810E+01   0.11264E+00
   0.58010E+01   0.11376E+00
   0.58210E+01   0.11489E+00
   0.58410E+01   0.11603E+00
   0.58610E+01   0.11718E+00
   0.58810E+01   0.11833E+00
   0.59010E+01   0.11949E+00
   0.59210E+01   0.12064E+00
   0.59410E+01   0.12181E+00
   0.59610E+01   0.12298E+00
   0.59810E+01   0.12416E+00
   0.60010E+01   0.12535E+00
   0.60210E+01   0.12655E+00
   0.60410E+01   0.12775E+00
   0.60610E+01   0.12896E+00
   0.60810E+01   0.13018E+00
   0.61010E+01   0.13141E+00
   0.61210E+01   0.13265E+00
   0.61410E+01   0.13389E+00
   0.61610E+01   0.13514E+00
   0.61810E+01   0.13639E+00
   0.62010E+01   0.13765E+00
   0.62210E+01   0.13891E+00
   0.62410E+01   0.14018E+00
   0.62610E+01   0.14146E+00
   0.62810E+01   0.14275E+00
   0.63010E+01   0.14404E+00
   0.63210E+01   0.14535E+00
   0.63410E+01   0.14666E+00
   0.63610E+01   0.14798E+00
   0.63810E+01   0.14931E+00
   0.64010E+01   0.15065E+00
   0.64210E+01   0.15199E+00
   0.64410E+01   0.15333E+00
   0.64610E+01   0.15468E+00
   0.64810E+01   0.15604E+00
   0.65010E+01   0.15740E+00
   0.65210E+01   0.15877E+00
   0.65410E+01   0.16016E+00
   0.65610E+01   0.16155E+00
   0.65810E+01   0.16294E+00
   0.66010E+01   0.16435E+00
   0.66210E+01   0.16577E+00
   0.66410E+01   0.16719E+00
   0.66610E+01   0.16862E+00
   0.66810E+01   0.17005E+00
   0.67010E+01   0.17149E+00
   0.67210E+01   0.17293E+00
   0.67410E+01   0.17438E+00
   0.67610E+01   0.17584E+00
   0.67810E+01   0.17731E+00
   0.68010E+01   0.17879E+00
   0.68210E+01   0.18027E+00
   0.68410E+01   0.18177E+00
   0.68610E+01   0.18327E+00
   0.68810E+01   0.18478E+00
   0.69010E+01   0.18630E+00
   0.69210E+01   0.18782E+00
   0.69410E+01   0.18934E+00
   0.69610E+01   0.19087E+00
   0.69810E+01   0.19241E+00
   0.70010E+01   0.19396E+00
   0.70210E+01   0.19552E+00
   0.70410E+01   0.19709E+00
   0.70610E+01   0.19866E+00
   0.70810E+01   0.20025E+00
   0.71010E+01   0.20184E+00
   0.71210E+01   0.20344E+00
   0.71410E+01   0.20505E+00
   0.71610E+01   0.20665E+00
   0.71810E+01   0.20827E+00
   0.72010E+01   0.20989E+00
   0.72210E+01   0.21152E+00
   0.72410E+01   0.21316E+00
   0.72610E+01   0.21480E+00
   0.72810E+01   0.21646E+00
   0.73010E+01   0.21813E+00
   0.73210E+01   0.21980E+00
   0.73410E+01   0.22149E+00
   0.73610E+01   0.22318E+00
   0.73810E+01   0.22486E+00
   0.74010E+01   0.22656E+00
   0.74210E+01   0.22826E+00
   0.74410E+01   0.22997E+00
   0.74610E+01   0.23169E+00
   0.74810E+01   0.23343E+00
   0.75010E+01   0.23517E+00
   0.75210E+01   0.23692E+00
   0.75410E+01   0.23867E+00
   0.75610E+01   0.24044E+00
   0.75810E+01   0.24220E+00
   0.76010E+01   0.24397E+00
   0.76210E+01   0.24575E+00
   0.76410E+01   0.24753E+00
   0.76610E+01   0.24933E+00
   0.76810E+01   0.25113E+00
   0.77010E+01   0.25295E+00
   0.77210E+01   0.25477E+00
   0.77410E+01   0.25661E+00
   0.77610E+01   0.25845E+00
   0.77810E+01   0.26029E+00
   0.78010E+01   0.26213E+00
   0.78210E+01   0.26398E+00
   0.78410E+01   0.26584E+00
   0.78610E+01   0.26771E+00
   0.78810E+01   0.26959E+00
   0.79010E+01   0.27148E+00
   0.79210E+01   0.27338E+00
   0.79410E+01   0.27529E+00
   0.79610E+01   0.27721E+00
   0.79810E+01   0.27912E+00
   0.80010E+01   0.28103E+00
   0.80210E+01   0.28296E+00
   0.80410E+01   0.28490E+00
   0.80610E+01   0.28684E+00
   0.80810E+01   0.28880E+00
   0.81010E+01   0.29076E+00
   0.81210E+01   0.29274E+00
   0.81410E+01   0.29472E+00
   0.81610E+01   0.29672E+00
   0.81810E+01   0.29870E+00
   0.82010E+01   0.30069E+00
   0.82210E+01   0.30270E+00
   0.82410E+01   0.30471E+00
   0.82610E+01   0.30673E+00
   0.82810E+01   0.30876E+00
   0.83010E+01   0.31080E+00
   0.83210E+01   0.31285E+00
   0.83410E+01   0.31491E+00
   0.83610E+01   0.31698E+00
   0.83810E+01   0.31904E+00
   0.84010E+01   0.32111E+00
   0.84210E+01   0.32319E+00
   0.84410E+01   0.32527E+00
   0.84610E+01   0.32737E+00
   0.84810E+01   0.32948E+00
   0.85010E+01   0.33160E+00
   0.85210E+01   0.33373E+00
   0.85410E+01   0.33586E+00
   0.85610E+01   0.33799E+00
   0.85810E+01   0.34012E+00
   0.86010E+01   0.34226E+00
   0.86210E+01   0.34442E+00
   0.86410E+01   0.34658E+00
   0.86610E+01   0.34876E+00
   0.86810E+01   0.35094E+00
   0.87010E+01   0.35314E+00
   0.87210E+01   0.35534E+00
   0.87410E+01   0.35753E+00
   0.87610E+01   0.35973E+00
   0.87810E+01   0.36195E+00
   0.88010E+01   0.36417E+00
   0.88210E+01   0.36640E+00
   0.88410E+01   0.36864E+00
   0.88610E+01   0.37089E+00
   0.88810E+01   0.37316E+00
   0.89010E+01   0.37542E+00
   0.89210E+01   0.37768E+00
   0.89410E+01   0.37995E+00
   0.89610E+01   0.38223E+00
   0.89810E+01   0.38452E+00
   0.90010E+01   0.38682E+00
   0.90210E+01   0.38913E+00
   0.90410E+01   0.39145E+00
   0.90610E+01   0.39378E+00
   0.90810E+01   0.39610E+00
   0.91010E+01   0.39842E+00
   0.91210E+01   0.40076E+00
   0.91410E+01   0.40310E+00
   0.91610E+01   0.40546E+00
   0.91810E+01   0.40783E+00
   0.92010E+01   0.41020E+00
   0.92210E+01   0.41259E+00
   0.92410E+01   0.41498E+00
   0.92610E+01   0.41737E+00
   0.92810E+01   0.41976E+00
   0.93010E+01   0.42216E+00
   0.93210E+01   0.42458E+00
   0.93410E+01   0.42700E+00
   0.93610E+01   0.42943E+00
   0.93810E+01   0.43188E+00
   0.94010E+01   0.43433E+00
   0.94210E+01   0.43677E+00
   0.94410E+01   0.43922E+00
   0.94610E+01   0.44168E+00
   0.94810E+01   0.44415E+00
   0.95010E+01   0.44663E+00
   0.95210E+01   0.44912E+00
   0.95410E+01   0.45162E+00
   0.95610E+01   0.45413E+00
   0.95810E+01   0.45662E+00
   0.96010E+01   0.45913E+00
   0.96210E+01   0.46165E+00
   0.96410E+01   0.46417E+00
   0.96610E+01   0.46671E+00
   0.96810E+01   0.46926E+00
   0.97010E+01   0.47182E+00
   0.97210E+01   0.47438E+00
   0.97410E+01   0.47693E+00
   0.97610E+01   0.47950E+00
   0.97810E+01   0.48207E+00
   0.98010E+01   0.48465E+00
   0.98210E+01   0.48725E+00
   0.98410E+01   0.48985E+00
   0.98610E+01   0.49247E+00
   0.98810E+01   0.49509E+00
   0.99010E+01   0.49770E+00
   0.99210E+01   0.50032E+00
   0.99410E+01   0.50295E+00
   0.99610E+01   0.50559E+00
   0.99810E+01   0.50824E+00
   0.10001E+02   0.51090E+00
   0.10021E+02   0.51358E+00
   0.10041E+02   0.51624E+00
   0.10061E+02   0.51890E+00
   0.10081E+02   0.52158E+00
   0.10101E+02   0.52426E+00
   0.10121E+02   0.52696E+00
   0.10141E+02   0.52967E+00
   0.10161E+02   0.53239E+00
   0.10181E+02   0.53511E+00
   0.10201E+02   0.53782E+00
   0.10221E+02   0.54054E+00
   0.10241E+02   0.54328E+00
   0.10261E+02   0.54602E+00
   0.10281E+02   0.54877E+00
   0.10301E+02   0.55154E+00
   0.10321E+02   0.55431E+00
   0.10341E+02   0.55707E+00
   0.10361E+02   0.55984E+00
   0.10381E+02   0.56262E+00
   0.10401E+02   0.56541E+00
   0.10421E+02   0.56820E+00
   0.10441E+02   0.57101E+00
   0.10461E+02   0.57383E+00
   0.10481E+02   0.57664E+00
   0.10501E+02   0.57945E+00
   0.10521E+02   0.58228E+00
   0.10541E+02   0.58511E+00
   0.10561E+02   0.58795E+00
   0.10581E+02   0.59081E+00
   0.10601E+02   0.59368E+00
   0.10621E+02   0.59653E+00
   0.10641E+02   0.59938E+00
   0.10661E+02   0.60225E+00
   0.10681E+02   0.60513E+00
   0.10701E+02   0.60802E+00
   0.10721E+02   0.61092E+00
   0.10741E+02   0.61383E+00
   0.10761E+02   0.61673E+00
   0.10781E+02   0.61963E+00
   0.10801E+02   0.62254E+00
   0.10821E+02   0.62546E+00
   0.10841E+02   0.62840E+00
   0.10861E+02   0.63134E+00
   0.10881E+02   0.63430E+00
   0.10901E+02   0.63724E+00
   0.10921E+02   0.64018E+00
   0.10941E+02   0.64314E+00
   0.10961E+02   0.64611E+00
   0.10981E+02   0.64909E+00
   0.11001E+02   0.65208E+00
   0.11021E+02   0.65507E+00
   0.11041E+02   0.65805E+00
   0.11061E+02   0.66104E+00
   0.11081E+02   0.66404E+00
   0.11101E+02   0.66705E+00
   0.11121E+02   0.67008E+00
   0.11141E+02   0.67311E+00
   0.11161E+02   0.67615E+00
   0.11181E+02   0.67917E+00
   0.11201E+02   0.68221E+00
   0.11221E+02   0.68525E+00
   0.11241E+02   0.68831E+00
   0.11261E+02   0.69137E+00
   0.11281E+02   0.69445E+00
   0.11301E+02   0.69751E+00
   0.11321E+02   0.70058E+00
   0.11341E+02   0.70365E+00
   0.11361E+02   0.70674E+00
   0.11381E+02   0.70984E+00
   0.11401E+02   0.71295E+00
   0.11421E+02   0.71607E+00
   0.11441E+02   0.71917E+00
   0.11461E+02   0.72228E+00
   0.11481E+02   0.72540E+00
   0.11501E+02   0.72853E+00
   0.11521E+02   0.73167E+00
   0.11541E+02   0.73482E+00
   0.11561E+02   0.73796E+00
   0.11581E+02   0.74110E+00
   0.11601E+02   0.74425E+00
   0.11621E+02   0.74742E+00
   0.11641E+02   0.75059E+00
   0.11661E+02   0.75378E+00
   0.11681E+02   0.75695E+00
   0.11701E+02   0.76012E+00
   0.11721E+02   0.76330E+00
   0.11741E+02   0.76650E+00
   0.11761E+02   0.76970E+00
   0.11781E+02   0.77292E+00
   0.11801E+02   0.77612E+00
   0.11821E+02   0.77933E+00
   0.11841E+02   0.78254E+00
   0.11861E+02   0.78577E+00
   0.11881E+02   0.78900E+00
   0.11901E+02   0.79225E+00
   0.11921E+02   0.79551E+00
   0.11941E+02   0.79874E+00
   0.11961E+02   0.80199E+00
   0.11981E+02   0.80525E+00
   0.12001E+02   0.80851E+00
   0.12021E+02   0.81179E+00
   0.12041E+02   0.81508E+00
   0.12061E+02   0.81834E+00
   0.12081E+02   0.82162E+00
   0.12101E+02   0.82491E+00
   0.12121E+02   0.82821E+00
   0.12141E+02   0.83152E+00
   0.12161E+02   0.83483E+00
   0.12181E+02   0.83813E+00
   0.12201E+02   0.84144E+00
   0.12221E+02   0.84476E+00
   0.12241E+02   0.84809E+00
   0.12261E+02   0.85143E+00
   0.12281E+02   0.85475E+00
   0.12301E+02   0.85807E+00
   0.12321E+02   0.86141E+00
   0.12341E+02   0.86476E+00
   0.12361E+02   0.86812E+00
   0.12381E+02   0.87149E+00
   0.12401E+02   0.87484E+00
   0.12421E+02   0.87820E+00
   0.12441E+02   0.88156E+00
   0.12461E+02   0.88494E+00
   0.12481E+02   0.88833E+00
   0.12501E+02   0.89172E+00
   0.12521E+02   0.89510E+00
   0.12541E+02   0.89849E+00
   0.12561E+02   0.90188E+00
   0.12581E+02   0.90529E+00
   0.12601E+02   0.90871E+00
   0.12621E+02   0.91213E+00
   0.12641E+02   0.91553E+00
   0.12661E+02   0.91895E+00
   0.12681E+02   0.92237E+00
   0.12701E+02   0.92581E+00
   0.12721E+02   0.92926E+00
   0.12741E+02   0.93269E+00
   0.12761E+02   0.93612E+00
   0.12781E+02   0.93956E+00
   0.12801E+02   0.94301E+00
   0.12821E+02   0.94648E+00
   0.12841E+02   0.94995E+00
   0.12861E+02   0.95340E+00
   0.12881E+02   0.95686E+00
   0.12901E+02   0.96033E+00
   0.12921E+02   0.96381E+00
   0.12941E+02   0.96731E+00
   0.12961E+02   0.97078E+00
   0.12981E+02   0.97426E+00
   0.13001E+02   0.97775E+00
   0.13021E+02   0.98125E+00
   0.13041E+02   0.98476E+00
   0.13061E+02   0.98825E+00
   0.13081E+02   0.99174E+00
   0.13101E+02   0.99525E+00
   0.13121E+02   0.99876E+00
   0.13141E+02   0.10023E+01
   0.13161E+02   0.10058E+01
   0.13181E+02   0.10093E+01
   0.13201E+02   0.10129E+01
   0.13221E+02   0.10164E+01
   0.13241E+02   0.10199E+01
   0.13261E+02   0.10235E+01
   0.13281E+02   0.10270E+01
   0.13301E+02   0.10306E+01
   0.13321E+02   0.10341E+01
   0.13341E+02   0.10377E+01
   0.13361E+02   0.10412E+01
   0.13381E+02   0.10448E+01
   0.13401E+02   0.10483E+01
   0.13421E+02   0.10519E+01
   0.13441E+02   0.10555E+01
   0.13461E+02   0.10591E+01
   0.13481E+02   0.10626E+01
   0.13501E+02   0.10662E+01
   0.13521E+02   0.10698E+01
   0.13541E+02   0.10734E+01
   0.13561E+02   0.10770E+01
   0.13581E+02   0.10806E+01
   0.13601E+02   0.10841E+01
   0.13621E+02   0.10877E+01
   0.13641E+02   0.10913E+01
   0.13661E+02   0.10950E+01
   0.13681E+02   0.10986E+01
   0.13701E+02   0.11022E+01
   0.13721E+02   0.11058E+01
   0.13741E+02   0.11094E+01
   0.13761E+02   0.11130E+01
   0.13781E+02   0.11166E+01
   0.13801E+02   0.11203E+01
   0.13821E+02   0.11239E+01
   0.13841E+02   0.11275E+01
   0.13861E+02   0.11312E+01
   0.13881E+02   0.11348E+01
   0.13901E+02   0.11384E+01
   0.13921E+02   0.11421E+01
   0.13941E+02   0.11457E+01
   0.13961E+02   0.11494E+01
   0.13981E+02   0.11530E+01
   0.14001E+02   0.11567E+01
   0.14021E+02   0.11603E+01
   0.14041E+02   0.11640E+01
   0.14061E+02   0.11676E+01
   0.14081E+02   0.11713E+01
   0.14101E+02   0.11750E+01
   0.14121E+02   0.11786E+01
   0.14141E+02   0.11823E+01
   0.14161E+02   0.11860E+01
   0.14181E+02   0.11896E+01
   0.14201E+02   0.11933E+01
   0.14221E+02   0.11970E+01
   0.14241E+02   0.12007E+01
   0.14261E+02   0.12044E+01
   0.14281E+02   0.12081E+01
   0.14301E+02   0.12117E+01
   0.14321E+02   0.12154E+01
   0.14341E+02   0.12191E+01
   0.14361E+02   0.12228E+01
   0.14381E+02   0.12265E+01
   0.14401E+02   0.12302E+01
   0.14421E+02   0.12339E+01
   0.14441E+02   0.12376E+01
   0.14461E+02   0.12413E+01
   0.14481E+02   0.12450E+01
   0.14501E+02   0.12487E+01
   0.14521E+02   0.12525E+01
   0.14541E+02   0.12562E+01
   0.14561E+02   0.12599E+01
   0.14581E+02   0.12636E+01
   0.14601E+02   0.12673E+01
   0.14621E+02   0.12710E+01
   0.14641E+02   0.12747E+01
   0.14661E+02   0.12784E+01
   0.14681E+02   0.12822E+01
   0.14701E+02   0.12859E+01
   0.14721E+02   0.12896E+01
   0.14741E+02   0.12933E+01
   0.14761E+02   0.12971E+01
   0.14781E+02   0.13008E+01
   0.14801E+02   0.13045E+01
   0.14821E+02   0.13082E+01
   0.14841E+02   0.13120E+01
   0.14861E+02   0.13157E+01
   0.14881E+02   0.13195E+01
   0.14901E+02   0.13232E+01
   0.14921E+02   0.13269E+01
   0.14941E+02   0.13307E+01
   0.14961E+02   0.13344E+01
   0.14981E+02   0.13382E+01
   0.15001E+02   0.13419E+01
   0.15021E+02   0.13456E+01
   0.15041E+02   0.13494E+01
   0.15061E+02   0.13531E+01
   0.15081E+02   0.13569E+01
   0.15101E+02   0.13606E+01
   0.15121E+02   0.13644E+01
   0.15141E+02   0.13681E+01
   0.15161E+02   0.13719E+01
   0.15181E+02   0.13756E+01
   0.15201E+02   0.13794E+01
   0.15221E+02   0.13831E+01
   0.15241E+02   0.13869E+01
   0.15261E+02   0.13906E+01
   0.15281E+02   0.13944E+01
   0.15301E+02   0.13981E+01
   0.15321E+02   0.14019E+01
   0.15341E+02   0.14056E+01
   0.15361E+02   0.14094E+01
   0.15381E+02   0.14131E+01
   0.15401E+02   0.14169E+01
   0.15421E+02   0.14207E+01
   0.15441E+02   0.14244E+01
   0.15461E+02   0.14282E+01
   0.15481E+02   0.14319E+01
   0.15501E+02   0.14357E+01
   0.15521E+02   0.14394E+01
   0.15541E+02   0.14432E+01
   0.15561E+02   0.14470E+01
   0.15581E+02   0.14507E+01
   0.15601E+02   0.14545E+01
   0.15621E+02   0.14582E+01
   0.15641E+02   0.14620E+01
   0.15661E+02   0.14658E+01
   0.15681E+02   0.14695E+01
   0.15701E+02   0.14733E+01
   0.15721E+02   0.14771E+01
   0.15741E+02   0.14808E+01
   0.15761E+02   0.14846E+01
   0.15781E+02   0.14883E+01
   0.15801E+02   0.14921E+01
   0.15821E+02   0.14958E+01
   0.15841E+02   0.14996E+01
   0.15861E+02   0.15033E+01
   0.15881E+02   0.15071E+01
   0.15901E+02   0.15109E+01
   0.15921E+02   0.15146E+01
   0.15941E+02   0.15184E+01
   0.15961E+02   0.15221E+01
   0.15981E+02   0.15259E+01
   0.16001E+02   0.15296E+01
   0.16021E+02   0.15334E+01
   0.16041E+02   0.15371E+01
   0.16061E+02   0.15409E+01
   0.16081E+02   0.15446E+01
   0.16101E+02   0.15484E+01
   0.16121E+02   0.15521E+01
   0.16141E+02   0.15559E+01
   0.16161E+02   0.15596E+01
   0.16181E+02   0.15634E+01
   0.16201E+02   0.15671E+01
   0.16221E+02   0.15709E+01
   0.16241E+02   0.15746E+01
   0.16261E+02   0.15784E+01
   0.16281E+02   0.15821E+01
   0.16301E+02   0.15858E+01
   0.16321E+02   0.15896E+01
   0.16341E+02   0.15933E+01
   0.16361E+02   0.15970E+01
   0.16381E+02   0.16008E+01
   0.16401E+02   0.16045E+01
   0.16421E+02   0.16083E+01
   0.16441E+02   0.16120E+01
   0.16461E+02   0.16157E+01
   0.16481E+02   0.16195E+01
   0.16501E+02   0.16232E+01
   0.16521E+02   0.16269E+01
   0.16541E+02   0.16306E+01
   0.16561E+02   0.16344E+01
   0.16581E+02   0.16381E+01
   0.16601E+02   0.16418E+01
   0.16621E+02   0.16455E+01
   0.16641E+02   0.16492E+01
   0.16661E+02   0.16529E+01
   0.16681E+02   0.16567E+01
   0.16701E+02   0.16604E+01
   0.16721E+02   0.16641E+01
   0.16741E+02   0.16678E+01
   0.16761E+02   0.16715E+01
   0.16781E+02   0.16752E+01
   0.16801E+02   0.16789E+01
   0.16821E+02   0.16826E+01
   0.16841E+02   0.16863E+01
   0.16861E+02   0.16900E+01
   0.16881E+02   0.16937E+01
   0.16901E+02   0.16974E+01
   0.16921E+02   0.17011E+01
   0.16941E+02   0.17048E+01
   0.16961E+02   0.17085E+01
   0.16981E+02   0.17122E+01
   0.17001E+02   0.17158E+01
   0.17021E+02   0.17195E+01
   0.17041E+02   0.17232E+01
   0.17061E+02   0.17269E+01
   0.17081E+02   0.17305E+01
   0.17101E+02   0.17342E+01
   0.17121E+02   0.17379E+01
   0.17141E+02   0.17416E+01
   0.17161E+02   0.17452E+01
   0.17181E+02   0.17489E+01
   0.17201E+02   0.17525E+01
   0.17221E+02   0.17562E+01
   0.17241E+02   0.17598E+01
   0.17261E+02   0.17635E+01
   0.17281E+02   0.17671E+01
   0.17301E+02   0.17708E+01
   0.17321E+02   0.17744E+01
   0.17341E+02   0.17781E+01
   0.17361E+02   0.17817E+01
   0.17381E+02   0.17853E+01
   0.17401E+02   0.17890E+01
   0.17421E+02   0.17926E+01
   0.17441E+02   0.17962E+01
   0.17461E+02   0.17999E+01
   0.17481E+02   0.18035E+01
   0.17501E+02   0.18071E+01
   0.17521E+02   0.18107E+01
   0.17541E+02   0.18143E+01
   0.17561E+02   0.18179E+01
   0.17581E+02   0.18215E+01
   0.17601E+02   0.18251E+01
   0.17621E+02   0.18287E+01
   0.17641E+02   0.18323E+01
   0.17661E+02   0.18359E+01
   0.17681E+02   0.18395E+01
   0.17701E+02   0.18431E+01
   0.17721E+02   0.18466E+01
   0.17741E+02   0.18502E+01
   0.17761E+02   0.18538E+01
   0.17781E+02   0.18573E+01
   0.17801E+02   0.18609E+01
   0.17821E+02   0.18645E+01
   0.17841E+02   0.18680E+01
   0.17861E+02   0.18716E+01
   0.17881E+02   0.18751E+01
   0.17901E+02   0.18787E+01
   0.17921E+02   0.18822E+01
   0.17941E+02   0.18858E+01
   0.17961E+02   0.18893E+01
   0.17981E+02   0.18928E+01
   0.18001E+02   0.18964E+01
   0.18021E+02   0.18999E+01
   0.18041E+02   0.19034E+01
   0.18061E+02   0.19069E+01
   0.18081E+02   0.19104E+01
   0.18101E+02   0.19139E+01
   0.18121E+02   0.19174E+01
   0.18141E+02   0.19210E+01
   0.18161E+02   0.19244E+01
   0.18181E+02   0.19279E+01
   0.18201E+02   0.19314E+01
   0.18221E+02   0.19349E+01
   0.18241E+02   0.19384E+01
   0.18261E+02   0.19419E+01
   0.18281E+02   0.19453E+01
   0.18301E+02   0.19488E+01
   0.18321E+02   0.19523E+01
   0.18341E+02   0.19557E+01
   0.18361E+02   0.19592E+01
   0.18381E+02   0.19626E+01
   0.18401E+02   0.19660E+01
   0.18421E+02   0.19695E+01
   0.18441E+02   0.19729E+01
   0.18461E+02   0.19764E+01
   0.18481E+02   0.19798E+01
   0.18501E+02   0.19832E+01
   0.18521E+02   0.19866E+01
   0.18541E+02   0.19900E+01
   0.18561E+02   0.19934E+01
   0.18581E+02   0.19968E+01
   0.18601E+02   0.20002E+01
   0.18621E+02   0.20036E+01
   0.18641E+02   0.20070E+01
   0.18661E+02   0.20104E+01
   0.18681E+02   0.20138E+01
   0.18701E+02   0.20171E+01
   0.18721E+02   0.20205E+01
   0.18741E+02   0.20239E+01
   0.18761E+02   0.20272E+01
   0.18781E+02   0.20306E+01
   0.18801E+02   0.20339E+01
   0.18821E+02   0.20373E+01
   0.18841E+02   0.20406E+01
   0.18861E+02   0.20439E+01
   0.18881E+02   0.20473E+01
   0.18901E+02   0.20506E+01
   0.18921E+02   0.20539E+01
   0.18941E+02   0.20572E+01
   0.18961E+02   0.20605E+01
   0.18981E+02   0.20638E+01
   0.19001E+02   0.20671E+01
   0.19021E+02   0.20704E+01
   0.19041E+02   0.20737E+01
   0.19061E+02   0.20769E+01
   0.19081E+02   0.20802E+01
   0.19101E+02   0.20835E+01
   0.19121E+02   0.20867E+01
   0.19141E+02   0.20900E+01
   0.19161E+02   0.20932E+01
   0.19181E+02   0.20965E+01
   0.19201E+02   0.20997E+01
   0.19221E+02   0.21029E+01
   0.19241E+02   0.21062E+01
   0.19261E+02   0.21094E+01
   0.19281E+02   0.21126E+01
   0.19301E+02   0.21158E+01
   0.19321E+02   0.21190E+01
   0.19341E+02   0.21222E+01
   0.19361E+02   0.21254E+01
   0.19381E+02   0.21286E+01
   0.19401E+02   0.21317E+01
   0.19421E+02   0.21349E+01
   0.19441E+02   0.21381E+01
   0.19461E+02   0.21412E+01
   0.19481E+02   0.21444E+01
   0.19501E+02   0.21475E+01
   0.19521E+02   0.21507E+01
   0.19541E+02   0.21538E+01
   0.19561E+02   0.21569E+01
   0.19581E+02   0.21601E+01
   0.19601E+02   0.21632E+01
   0.19621E+02   0.21663E+01
   0.19641E+02   0.21694E+01
   0.19661E+02   0.21725E+01
   0.19681E+02   0.21755E+01
   0.19701E+02   0.21786E+01
   0.19721E+02   0.21817E+01
   0.19741E+02   0.21848E+01
   0.19761E+02   0.21878E+01
   0.19781E+02   0.21909E+01
   0.19801E+02   0.21939E+01
   0.19821E+02   0.21970E+01
   0.19841E+02   0.22000E+01
   0.19861E+02   0.22030E+01
   0.19881E+02   0.22061E+01
   0.19901E+02   0.22091E+01
   0.19921E+02   0.22121E+01
   0.19941E+02   0.22151E+01
   0.19961E+02   0.22181E+01
   0.19981E+02   0.22210E+01
   0.20001E+02   0.22240E+01
   0.20021E+02   0.22270E+01
   0.20041E+02   0.22300E+01
   0.20061E+02   0.22329E+01
   0.20081E+02   0.22358E+01
   0.20101E+02   0.22388E+01
   0.20121E+02   0.22417E+01
   0.20141E+02   0.22447E+01
   0.20161E+02   0.22476E+01
   0.20181E+02   0.22505E+01
   0.20201E+02   0.22534E+01
   0.20221E+02   0.22563E+01
   0.20241E+02   0.22592E+01
   0.20261E+02   0.22621E+01
   0.20281E+02   0.22649E+01
   0.20301E+02   0.22678E+01
   0.20321E+02   0.22707E+01
   0.20341E+02   0.22735E+01
   0.20361E+02   0.22764E+01
   0.20381E+02   0.22792E+01
   0.20401E+02   0.22820E+01
   0.20421E+02   0.22849E+01
   0.20441E+02   0.22877E+01
   0.20461E+02   0.22905E+01
   0.20481E+02   0.22933E+01
   0.20501E+02   0.22961E+01
   0.20521E+02   0.22989E+01
   0.20541E+02   0.23016E+01
   0.20561E+02   0.23044E+01
   0.20581E+02   0.23072E+01
   0.20601E+02   0.23099E+01
   0.20621E+02   0.23126E+01
   0.20641E+02   0.23154E+01
   0.20661E+02   0.23181E+01
   0.20681E+02   0.23209E+01
   0.20701E+02   0.23236E+01
   0.20721E+02   0.23263E+01
   0.20741E+02   0.23290E+01
   0.20761E+02   0.23317E+01
   0.20781E+02   0.23343E+01
   0.20801E+02   0.23370E+01
   0.20821E+02   0.23397E+01
   0.20841E+02   0.23424E+01
   0.20861E+02   0.23450E+01
   0.20881E+02   0.23476E+01
   0.20901E+02   0.23503E+01
   0.20921E+02   0.23529E+01
   0.20941E+02   0.23555E+01
   0.20961E+02   0.23581E+01
   0.20981E+02   0.23607E+01
   0.21001E+02   0.23633E+01
   0.21021E+02   0.23659E+01
   0.21041E+02   0.23684E+01
   0.21061E+02   0.23710E+01
   0.21081E+02   0.23736E+01
   0.21101E+02   0.23761E+01
   0.21121E+02   0.23786E+01
   0.21141E+02   0.23812E+01
   0.21161E+02   0.23837E+01
   0.21181E+02   0.23862E+01
   0.21201E+02   0.23887E+01
   0.21221E+02   0.23912E+01
   0.21241E+02   0.23937E+01
   0.21261E+02   0.23962E+01
   0.21281E+02   0.23986E+01
   0.21301E+02   0.24011E+01
   0.21321E+02   0.24035E+01
   0.21341E+02   0.24060E+01
   0.21361E+02   0.24084E+01
   0.21381E+02   0.24108E+01
   0.21401E+02   0.24132E+01
   0.21421E+02   0.24157E+01
   0.21441E+02   0.24180E+01
   0.21461E+02   0.24204E+01
   0.21481E+02   0.24228E+01
   0.21501E+02   0.24252E+01
   0.21521E+02   0.24275E+01
   0.21541E+02   0.24299E+01
   0.21561E+02   0.24322E+01
   0.21581E+02   0.24346E+01
   0.21601E+02   0.24369E+01
   0.21621E+02   0.24392E+01
   0.21641E+02   0.24415E+01
   0.21661E+02   0.24438E+01
   0.21681E+02   0.24461E+01
   0.21701E+02   0.24484E+01
   0.21721E+02   0.24506E+01
   0.21741E+02   0.24529E+01
   0.21761E+02   0.24551E+01
   0.21781E+02   0.24574E+01
   0.21801E+02   0.24596E+01
   0.21821E+02   0.24618E+01
   0.21841E+02   0.24640E+01
   0.21861E+02   0.24662E+01
   0.21881E+02   0.24684E+01
   0.21901E+02   0.24706E+01
   0.21921E+02   0.24728E+01
   0.21941E+02   0.24749E+01
   0.21961E+02   0.24771E+01
   0.21981E+02   0.24792E+01
   0.22001E+02   0.24813E+01
   0.22021E+02   0.24835E+01
   0.22041E+02   0.24856E+01
   0.22061E+02   0.24877E+01
   0.22081E+02   0.24898E+01
   0.22101E+02   0.24919E+01
   0.22121E+02   0.24939E+01
   0.22141E+02   0.24960E+01
   0.22161E+02   0.24981E+01
   0.22181E+02   0.25001E+01
   0.22201E+02   0.25022E+01
   0.22221E+02   0.25042E+01
   0.22241E+02   0.25062E+01
   0.22261E+02   0.25082E+01
   0.22281E+02   0.25102E+01
   0.22301E+02   0.25122E+01
   0.22321E+02   0.25141E+01
   0.22341E+02   0.25161E+01
   0.22361E+02   0.25180E+01
   0.22381E+02   0.25200E+01
   0.22401E+02   0.25219E+01
   0.22421E+02   0.25239E+01
   0.22441E+02   0.25258E+01
   0.22461E+02   0.25277E+01
   0.22481E+02   0.25296E+01
   0.22501E+02   0.25314E+01
   0.22521E+02   0.25333E+01
   0.22541E+02   0.25352E+01
   0.22561E+02   0.25370E+01
   0.22581E+02   0.25389E+01
   0.22601E+02   0.25407E+01
   0.22621E+02   0.25425E+01
   0.22641E+02   0.25443E+01
   0.22661E+02   0.25461E+01
   0.22681E+02   0.25479E+01
   0.22701E+02   0.25497E+01
   0.22721E+02   0.25514E+01
   0.22741E+02   0.25532E+01
   0.22761E+02   0.25549E+01
   0.22781E+02   0.25567E+01
   0.22801E+02   0.25584E+01
   0.22821E+02   0.25601E+01
   0.22841E+02   0.25618E+01
   0.22861E+02   0.25635E+01
   0.22881E+02   0.25652E+01
   0.22901E+02   0.25668E+01
   0.22921E+02   0.25685E+01
   0.22941E+02   0.25702E+01
   0.22961E+02   0.25718E+01
   0.22981E+02   0.25734E+01
   0.23001E+02   0.25750E+01
   0.23021E+02   0.25766E+01
   0.23041E+02   0.25782E+01
   0.23061E+02   0.25798E+01
   0.23081E+02   0.25814E+01
   0.23101E+02   0.25830E+01
   0.23121E+02   0.25845E+01
   0.23141E+02   0.25860E+01
   0.23161E+02   0.25876E+01
   0.23181E+02   0.25891E+01
   0.23201E+02   0.25906E+01
   0.23221E+02   0.25921E+01
   0.23241E+02   0.25936E+01
   0.23261E+02   0.25950E+01
   0.23281E+02   0.25965E+01
   0.23301E+02   0.25980E+01
   0.23321E+02   0.25994E+01
   0.23341E+02   0.26008E+01
   0.23361E+02   0.26023E+01
   0.23381E+02   0.26037E+01
   0.23401E+02   0.26051E+01
   0.23421E+02   0.26064E+01
   0.23441E+02   0.26078E+01
   0.23461E+02   0.26092E+01
   0.23481E+02   0.26105E+01
   0.23501E+02   0.26119E+01
   0.23521E+02   0.26132E+01
   0.23541E+02   0.26145E+01
   0.23561E+02   0.26158E+01
   0.23581E+02   0.26171E+01
   0.23601E+02   0.26184E+01
   0.23621E+02   0.26197E+01
   0.23641E+02   0.26209E+01
   0.23661E+02   0.26222E+01
   0.23681E+02   0.26234E+01
   0.23701E+02   0.26246E+01
   0.23721E+02   0.26258E+01
   0.23741E+02   0.26270E+01
   0.23761E+02   0.26282E+01
   0.23781E+02   0.26294E+01
   0.23801E+02   0.26306E+01
   0.23821E+02   0.26317E+01
   0.23841E+02   0.26329E+01
   0.23861E+02   0.26340E+01
   0.23881E+02   0.26351E+01
   0.23901E+02   0.26362E+01
   0.23921E+02   0.26373E+01
   0.23941E+02   0.26384E+01
   0.23961E+02   0.26395E+01
   0.23981E+02   0.26405E+01
   0.24001E+02   0.26416E+01
   0.24021E+02   0.26426E+01
   0.24041E+02   0.26436E+01
   0.24061E+02   0.26446E+01
   0.24081E+02   0.26456E+01
   0.24101E+02   0.26466E+01
   0.24121E+02   0.26476E+01
   0.24141E+02   0.26486E+01
   0.24161E+02   0.26495E+01
   0.24181E+02   0.26505E+01
   0.24201E+02   0.26514E+01
   0.24221E+02   0.26523E+01
   0.24241E+02   0.26532E+01
   0.24261E+02   0.26541E+01
   0.24281E+02   0.26550E+01
   0.24301E+02   0.26559E+01
   0.24321E+02   0.26567E+01
   0.24341E+02   0.26576E+01
   0.24361E+02   0.26584E+01
   0.24381E+02   0.26592E+01
   0.24401E+02   0.26600E+01
   0.24421E+02   0.26608E+01
   0.24441E+02   0.26616E+01
   0.24461E+02   0.26624E+01
   0.24481E+02   0.26631E+01
   0.24501E+02   0.26639E+01
   0.24521E+02   0.26646E+01
   0.24541E+02   0.26654E+01
   0.24561E+02   0.26661E+01
   0.24581E+02   0.26668E+01
   0.24601E+02   0.26675E+01
   0.24621E+02   0.26681E+01
   0.24641E+02   0.26688E+01
   0.24661E+02   0.26694E+01
   0.24681E+02   0.26701E+01
   0.24701E+02   0.26707E+01
   0.24721E+02   0.26713E+01
   0.24741E+02   0.26719E+01
   0.24761E+02   0.26725E+01
   0.24781E+02   0.26731E+01
   0.24801E+02   0.26737E+01
   0.24821E+02   0.26742E+01
   0.24841E+02   0.26747E+01
   0.24861E+02   0.26753E+01
   0.24881E+02   0.26758E+01
   0.24901E+02   0.26763E+01
   0.24921E+02   0.26768E+01
   0.24941E+02   0.26772E+01
   0.24961E+02   0.26777E+01
   0.24981E+02   0.26782E+01
   0.25001E+02   0.26786E+01
   0.25021E+02   0.26790E+01
   0.25041E+02   0.26794E+01
   0.25061E+02   0.26799E+01
   0.25081E+02   0.26802E+01
   0.25101E+02   0.26806E+01
   0.25121E+02   0.26810E+01
   0.25141E+02   0.26813E+01
   0.25161E+02   0.26817E+01
   0.25181E+02   0.26820E+01
   0.25201E+02   0.26823E+01
   0.25221E+02   0.26826E+01
   0.25241E+02   0.26829E+01
   0.25261E+02   0.26832E+01
   0.25281E+02   0.26835E+01
   0.25301E+02   0.26837E+01
   0.25321E+02   0.26839E+01
   0.25341E+02   0.26842E+01
   0.25361E+02   0.26844E+01
   0.25381E+02   0.26846E+01
   0.25401E+02   0.26848E+01
   0.25421E+02   0.26850E+01
   0.25441E+02   0.26851E+01
   0.25461E+02   0.26853E+01
   0.25481E+02   0.26854E+01
   0.25501E+02   0.26855E+01
   0.25521E+02   0.26857E+01
   0.25541E+02   0.26858E+01
   0.25561E+02   0.26858E+01
   0.25581E+02   0.26859E+01
   0.25601E+02   0.26860E+01
   0.25621E+02   0.26860E+01
   0.25641E+02   0.26861E+01
   0.25661E+02   0.26861E+01
   0.25681E+02   0.26861E+01
   0.25701E+02   0.26861E+01


   0.21000E-01   0.21979E-07
   0.41000E-01   0.99160E-07
   0.61000E-01   0.30364E-06
   0.81000E-01   0.69751E-06
   0.10100E+00   0.13429E-05
   0.12100E+00   0.23018E-05
   0.14100E+00   0.36365E-05
   0.16100E+00   0.54089E-05
   0.18100E+00   0.76811E-05
   0.20100E+00   0.10515E-04
   0.22100E+00   0.13974E-04
   0.24100E+00   0.18118E-04
   0.26100E+00   0.23011E-04
   0.28100E+00   0.28714E-04
   0.30100E+00   0.35290E-04
   0.32100E+00   0.42800E-04
   0.34100E+00   0.51307E-04
   0.36100E+00   0.60872E-04
   0.38100E+00   0.71558E-04
   0.40100E+00   0.83428E-04
   0.42100E+00   0.96542E-04
   0.44100E+00   0.11096E-03
   0.46100E+00   0.12675E-03
   0.48100E+00   0.14398E-03
   0.50100E+00   0.16269E-03
   0.52100E+00   0.18296E-03
   0.54100E+00   0.20485E-03
   0.56100E+00   0.22842E-03
   0.58100E+00   0.25373E-03
   0.60100E+00   0.28084E-03
   0.62100E+00   0.30982E-03
   0.64100E+00   0.34073E-03
   0.66100E+00   0.37363E-03
   0.68100E+00   0.40858E-03
   0.70100E+00   0.44564E-03
   0.72100E+00   0.48489E-03
   0.74100E+00   0.52637E-03
   0.76100E+00   0.57015E-03
   0.78100E+00   0.61629E-03
   0.80100E+00   0.66486E-03
   0.82100E+00   0.71591E-03
   0.84100E+00   0.76952E-03
   0.86100E+00   0.82573E-03
   0.88100E+00   0.88462E-03
   0.90100E+00   0.94625E-03
   0.92100E+00   0.10107E-02
   0.94100E+00   0.10779E-02
   0.96100E+00   0.11481E-02
   0.98100E+00   0.12213E-02
   0.10010E+01   0.12976E-02
   0.10210E+01   0.13769E-02
   0.10410E+01   0.14594E-02
   0.10610E+01   0.15452E-02
   0.10810E+01   0.16342E-02
   0.11010E+01   0.17266E-02
   0.11210E+01   0.18224E-02
   0.11410E+01   0.19217E-02
   0.11610E+01   0.20245E-02
   0.11810E+01   0.21310E-02
   0.12010E+01   0.22411E-02
   0.12210E+01   0.23549E-02
   0.12410E+01   0.24725E-02
   0.12610E+01   0.25940E-02
   0.12810E+01   0.27194E-02
   0.13010E+01   0.28485E-02
   0.13210E+01   0.29803E-02
   0.13410E+01   0.31162E-02
   0.13610E+01   0.32562E-02
   0.13810E+01   0.34004E-02
   0.14010E+01   0.35488E-02
   0.14210E+01   0.37015E-02
   0.14410E+01   0.38586E-02
   0.14610E+01   0.40201E-02
   0.14810E+01   0.41861E-02
   0.15010E+01   0.43566E-02
   0.15210E+01   0.45317E-02
   0.15410E+01   0.47115E-02
   0.15610E+01   0.48960E-02
   0.15810E+01   0.50853E-02
   0.16010E+01   0.52795E-02
   0.16210E+01   0.54786E-02
   0.16410E+01   0.56826E-02
   0.16610E+01   0.58917E-02
   0.16810E+01   0.61059E-02
   0.17010E+01   0.63252E-02
   0.17210E+01   0.65497E-02
   0.17410E+01   0.67796E-02
   0.17610E+01   0.70147E-02
   0.17810E+01   0.72553E-02
   0.18010E+01   0.75014E-02
   0.18210E+01   0.77529E-02
   0.18410E+01   0.80101E-02
   0.18610E+01   0.82729E-02
   0.18810E+01   0.85414E-02
   0.19010E+01   0.88157E-02
   0.19210E+01   0.90958E-02
   0.19410E+01   0.93818E-02
   0.19610E+01   0.96738E-02
   0.19810E+01   0.99717E-02
   0.20010E+01   0.10273E-01
   0.20210E+01   0.10579E-01
   0.20410E+01   0.10892E-01
   0.20610E+01   0.11211E-01
   0.20810E+01   0.11536E-01
   0.21010E+01   0.11867E-01
   0.21210E+01   0.12205E-01
   0.21410E+01   0.12549E-01
   0.21610E+01   0.12900E-01
   0.21810E+01   0.13257E-01
   0.22010E+01   0.13621E-01
   0.22210E+01   0.13992E-01
   0.22410E+01   0.14369E-01
   0.22610E+01   0.14753E-01
   0.22810E+01   0.15144E-01
   0.23010E+01   0.15542E-01
   0.23210E+01   0.15947E-01
   0.23410E+01   0.16358E-01
   0.23610E+01   0.16777E-01
   0.23810E+01   0.17203E-01
   0.24010E+01   0.17637E-01
   0.24210E+01   0.18077E-01
   0.24410E+01   0.18525E-01
   0.24610E+01   0.18981E-01
   0.24810E+01   0.19444E-01
   0.25010E+01   0.19913E-01
   0.25210E+01   0.20385E-01
   0.25410E+01   0.20865E-01
   0.25610E+01   0.21352E-01
   0.25810E+01   0.21848E-01
   0.26010E+01   0.22350E-01
   0.26210E+01   0.22861E-01
   0.26410E+01   0.23380E-01
   0.26610E+01   0.23906E-01
   0.26810E+01   0.24440E-01
   0.27010E+01   0.24983E-01
   0.27210E+01   0.25533E-01
   0.27410E+01   0.26092E-01
   0.27610E+01   0.26659E-01
   0.27810E+01   0.27234E-01
   0.28010E+01   0.27817E-01
   0.28210E+01   0.28409E-01
   0.28410E+01   0.29010E-01
   0.28610E+01   0.29618E-01
   0.28810E+01   0.30236E-01
   0.29010E+01   0.30862E-01
   0.29210E+01   0.31495E-01
   0.29410E+01   0.32131E-01
   0.29610E+01   0.32776E-01
   0.29810E+01   0.33429E-01
   0.30010E+01   0.34091E-01
   0.30210E+01   0.34762E-01
   0.30410E+01   0.35443E-01
   0.30610E+01   0.36132E-01
   0.30810E+01   0.36830E-01
   0.31010E+01   0.37537E-01
   0.31210E+01   0.38253E-01
   0.31410E+01   0.38979E-01
   0.31610E+01   0.39714E-01
   0.31810E+01   0.40458E-01
   0.32010E+01   0.41212E-01
   0.32210E+01   0.41975E-01
   0.32410E+01   0.42748E-01
   0.32610E+01   0.43530E-01
   0.32810E+01   0.44322E-01
   0.33010E+01   0.45116E-01
   0.33210E+01   0.45918E-01
   0.33410E+01   0.46730E-01
   0.33610E+01   0.47551E-01
   0.33810E+01   0.48382E-01
   0.34010E+01   0.49223E-01
   0.34210E+01   0.50074E-01
   0.34410E+01   0.50936E-01
   0.34610E+01   0.51807E-01
   0.34810E+01   0.52688E-01
   0.35010E+01   0.53580E-01
   0.35210E+01   0.54481E-01
   0.35410E+01   0.55393E-01
   0.35610E+01   0.56316E-01
   0.35810E+01   0.57249E-01
   0.36010E+01   0.58192E-01
   0.36210E+01   0.59136E-01
   0.36410E+01   0.60089E-01
   0.36610E+01   0.61053E-01
   0.36810E+01   0.62027E-01
   0.37010E+01   0.63012E-01
   0.37210E+01   0.64008E-01
   0.37410E+01   0.65014E-01
   0.37610E+01   0.66031E-01
   0.37810E+01   0.67059E-01
   0.38010E+01   0.68098E-01
   0.38210E+01   0.69148E-01
   0.38410E+01   0.70209E-01
   0.38610E+01   0.71281E-01
   0.38810E+01   0.72365E-01
   0.39010E+01   0.73459E-01
   0.39210E+01   0.74554E-01
   0.39410E+01   0.75658E-01
   0.39610E+01   0.76773E-01
   0.39810E+01   0.77900E-01
   0.40010E+01   0.79038E-01
   0.40210E+01   0.80187E-01
   0.40410E+01   0.81348E-01
   0.40610E+01   0.82520E-01
   0.40810E+01   0.83705E-01
   0.41010E+01   0.84900E-01
   0.41210E+01   0.86108E-01
   0.41410E+01   0.87327E-01
   0.41610E+01   0.88558E-01
   0.41810E+01   0.89801E-01
   0.42010E+01   0.91043E-01
   0.42210E+01   0.92295E-01
   0.42410E+01   0.93559E-01
   0.42610E+01   0.94835E-01
   0.42810E+01   0.96123E-01
   0.43010E+01   0.97423E-01
   0.43210E+01   0.98736E-01
   0.43410E+01   0.10006E+00
   0.43610E+01   0.10140E+00
   0.43810E+01   0.10275E+00
   0.44010E+01   0.10411E+00
   0.44210E+01   0.10548E+00
   0.44410E+01   0.10687E+00
   0.44610E+01   0.10825E+00
   0.44810E+01   0.10965E+00
   0.45010E+01   0.11105E+00
   0.45210E+01   0.11247E+00
   0.45410E+01   0.11391E+00
   0.45610E+01   0.11535E+00
   0.45810E+01   0.11681E+00
   0.46010E+01   0.11828E+00
   0.46210E+01   0.11976E+00
   0.46410E+01   0.12126E+00
   0.46610E+01   0.12277E+00
   0.46810E+01   0.12429E+00
   0.47010E+01   0.12583E+00
   0.47210E+01   0.12736E+00
   0.47410E+01   0.12890E+00
   0.47610E+01   0.13046E+00
   0.47810E+01   0.13203E+00
   0.48010E+01   0.13361E+00
   0.48210E+01   0.13521E+00
   0.48410E+01   0.13682E+00
   0.48610E+01   0.13844E+00
   0.48810E+01   0.14007E+00
   0.49010E+01   0.14172E+00
   0.49210E+01   0.14339E+00
   0.49410E+01   0.14505E+00
   0.49610E+01   0.14672E+00
   0.49810E+01   0.14840E+00
   0.50010E+01   0.15010E+00
   0.50210E+01   0.15181E+00
   0.50410E+01   0.15354E+00
   0.50610E+01   0.15528E+00
   0.50810E+01   0.15703E+00
   0.51010E+01   0.15880E+00
   0.51210E+01   0.16058E+00
   0.51410E+01   0.16237E+00
   0.51610E+01   0.16416E+00
   0.51810E+01   0.16596E+00
   0.52010E+01   0.16778E+00
   0.52210E+01   0.16961E+00
   0.52410E+01   0.17145E+00
   0.52610E+01   0.17331E+00
   0.52810E+01   0.17518E+00
   0.53010E+01   0.17707E+00
   0.53210E+01   0.17897E+00
   0.53410E+01   0.18088E+00
   0.53610E+01   0.18281E+00
   0.53810E+01   0.18473E+00
   0.54010E+01   0.18666E+00
   0.54210E+01   0.18861E+00
   0.54410E+01   0.19058E+00
   0.54610E+01   0.19255E+00
   0.54810E+01   0.19455E+00
   0.55010E+01   0.19656E+00
   0.55210E+01   0.19858E+00
   0.55410E+01   0.20061E+00
   0.55610E+01   0.20267E+00
   0.55810E+01   0.20471E+00
   0.56010E+01   0.20677E+00
   0.56210E+01   0.20884E+00
   0.56410E+01   0.21093E+00
   0.56610E+01   0.21303E+00
   0.56810E+01   0.21515E+00
   0.57010E+01   0.21728E+00
   0.57210E+01   0.21942E+00
   0.57410E+01   0.22159E+00
   0.57610E+01   0.22376E+00
   0.57810E+01   0.22592E+00
   0.58010E+01   0.22811E+00
   0.58210E+01   0.23030E+00
   0.58410E+01   0.23251E+00
   0.58610E+01   0.23474E+00
   0.58810E+01   0.23698E+00
   0.59010E+01   0.23924E+00
   0.59210E+01   0.24151E+00
   0.59410E+01   0.24380E+00
   0.59610E+01   0.24608E+00
   0.59810E+01   0.24837E+00
   0.60010E+01   0.25068E+00
   0.60210E+01   0.25300E+00
   0.60410E+01   0.25534E+00
   0.60610E+01   0.25770E+00
   0.60810E+01   0.26007E+00
   0.61010E+01   0.26245E+00
   0.61210E+01   0.26485E+00
   0.61410E+01   0.26725E+00
   0.61610E+01   0.26965E+00
   0.61810E+01   0.27207E+00
   0.62010E+01   0.27451E+00
   0.62210E+01   0.27696E+00
   0.62410E+01   0.27943E+00
   0.62610E+01   0.28191E+00
   0.62810E+01   0.28441E+00
   0.63010E+01   0.28692E+00
   0.63210E+01   0.28943E+00
   0.63410E+01   0.29195E+00
   0.63610E+01   0.29448E+00
   0.63810E+01   0.29703E+00
   0.64010E+01   0.29960E+00
   0.64210E+01   0.30218E+00
   0.64410E+01   0.30478E+00
   0.64610E+01   0.30739E+00
   0.64810E+01   0.31001E+00
   0.65010E+01   0.31263E+00
   0.65210E+01   0.31526E+00
   0.65410E+01   0.31791E+00
   0.65610E+01   0.32058E+00
   0.65810E+01   0.32326E+00
   0.66010E+01   0.32595E+00
   0.66210E+01   0.32867E+00
   0.66410E+01   0.33140E+00
   0.66610E+01   0.33412E+00
   0.66810E+01   0.33685E+00
   0.67010E+01   0.33960E+00
   0.67210E+01   0.34236E+00
   0.67410E+01   0.34514E+00
   0.67610E+01   0.34794E+00
   0.67810E+01   0.35075E+00
   0.68010E+01   0.35358E+00
   0.68210E+01   0.35640E+00
   0.68410E+01   0.35923E+00
   0.68610E+01   0.36208E+00
   0.68810E+01   0.36494E+00
   0.69010E+01   0.36782E+00
   0.69210E+01   0.37072E+00
   0.69410E+01   0.37364E+00
   0.69610E+01   0.37657E+00
   0.69810E+01   0.37949E+00
   0.70010E+01   0.38242E+00
   0.70210E+01   0.38537E+00
   0.70410E+01   0.38833E+00
   0.70610E+01   0.39131E+00
   0.70810E+01   0.39431E+00
   0.71010E+01   0.39732E+00
   0.71210E+01   0.40035E+00
   0.71410E+01   0.40337E+00
   0.71610E+01   0.40640E+00
   0.71810E+01   0.40945E+00
   0.72010E+01   0.41251E+00
   0.72210E+01   0.41559E+00
   0.72410E+01   0.41869E+00
   0.72610E+01   0.42181E+00
   0.72810E+01   0.42491E+00
   0.73010E+01   0.42803E+00
   0.73210E+01   0.43116E+00
   0.73410E+01   0.43431E+00
   0.73610E+01   0.43748E+00
   0.73810E+01   0.44066E+00
   0.74010E+01   0.44386E+00
   0.74210E+01   0.44707E+00
   0.74410E+01   0.45027E+00
   0.74610E+01   0.45349E+00
   0.74810E+01   0.45672E+00
   0.75010E+01   0.45997E+00
   0.75210E+01   0.46324E+00
   0.75410E+01   0.46653E+00
   0.75610E+01   0.46983E+00
   0.75810E+01   0.47312E+00
   0.76010E+01   0.47642E+00
   0.76210E+01   0.47973E+00
   0.76410E+01   0.48307E+00
   0.76610E+01   0.48642E+00
   0.76810E+01   0.48979E+00
   0.77010E+01   0.49318E+00
   0.77210E+01   0.49655E+00
   0.77410E+01   0.49993E+00
   0.77610E+01   0.50333E+00
   0.77810E+01   0.50675E+00
   0.78010E+01   0.51019E+00
   0.78210E+01   0.51364E+00
   0.78410E+01   0.51711E+00
   0.78610E+01   0.52056E+00
   0.78810E+01   0.52402E+00
   0.79010E+01   0.52751E+00
   0.79210E+01   0.53101E+00
   0.79410E+01   0.53453E+00
   0.79610E+01   0.53807E+00
   0.79810E+01   0.54162E+00
   0.80010E+01   0.54515E+00
   0.80210E+01   0.54870E+00
   0.80410E+01   0.55227E+00
   0.80610E+01   0.55586E+00
   0.80810E+01   0.55946E+00
   0.81010E+01   0.56308E+00
   0.81210E+01   0.56669E+00
   0.81410E+01   0.57030E+00
   0.81610E+01   0.57394E+00
   0.81810E+01   0.57759E+00
   0.82010E+01   0.58126E+00
   0.82210E+01   0.58495E+00
   0.82410E+01   0.58864E+00
   0.82610E+01   0.59233E+00
   0.82810E+01   0.59603E+00
   0.83010E+01   0.59974E+00
   0.83210E+01   0.60348E+00
   0.83410E+01   0.60723E+00
   0.83610E+01   0.61100E+00
   0.83810E+01   0.61475E+00
   0.84010E+01   0.61852E+00
   0.84210E+01   0.62230E+00
   0.84410E+01   0.62610E+00
   0.84610E+01   0.62992E+00
   0.84810E+01   0.63375E+00
   0.85010E+01   0.63760E+00
   0.85210E+01   0.64143E+00
   0.85410E+01   0.64528E+00
   0.85610E+01   0.64914E+00
   0.85810E+01   0.65302E+00
   0.86010E+01   0.65692E+00
   0.86210E+01   0.66084E+00
   0.86410E+01   0.66473E+00
   0.86610E+01   0.66864E+00
   0.86810E+01   0.67257E+00
   0.87010E+01   0.67651E+00
   0.87210E+01   0.68048E+00
   0.87410E+01   0.68446E+00
   0.87610E+01   0.68841E+00
   0.87810E+01   0.69239E+00
   0.88010E+01   0.69638E+00
   0.88210E+01   0.70039E+00
   0.88410E+01   0.70442E+00
   0.88610E+01   0.70846E+00
   0.88810E+01   0.71248E+00
   0.89010E+01   0.71651E+00
   0.89210E+01   0.72057E+00
   0.89410E+01   0.72464E+00
   0.89610E+01   0.72874E+00
   0.89810E+01   0.73284E+00
   0.90010E+01   0.73692E+00
   0.90210E+01   0.74102E+00
   0.90410E+01   0.74514E+00
   0.90610E+01   0.74928E+00
   0.90810E+01   0.75343E+00
   0.91010E+01   0.75760E+00
   0.91210E+01   0.76174E+00
   0.91410E+01   0.76591E+00
   0.91610E+01   0.77009E+00
   0.91810E+01   0.77429E+00
   0.92010E+01   0.77851E+00
   0.92210E+01   0.78270E+00
   0.92410E+01   0.78691E+00
   0.92610E+01   0.79113E+00
   0.92810E+01   0.79538E+00
   0.93010E+01   0.79964E+00
   0.93210E+01   0.80391E+00
   0.93410E+01   0.80816E+00
   0.93610E+01   0.81243E+00
   0.93810E+01   0.81672E+00
   0.94010E+01   0.82102E+00
   0.94210E+01   0.82534E+00
   0.94410E+01   0.82964E+00
   0.94610E+01   0.83396E+00
   0.94810E+01   0.83829E+00
   0.95010E+01   0.84263E+00
   0.95210E+01   0.84700E+00
   0.95410E+01   0.85137E+00
   0.95610E+01   0.85573E+00
   0.95810E+01   0.86010E+00
   0.96010E+01   0.86449E+00
   0.96210E+01   0.86890E+00
   0.96410E+01   0.87332E+00
   0.96610E+01   0.87773E+00
   0.96810E+01   0.88214E+00
   0.97010E+01   0.88657E+00
   0.97210E+01   0.89102E+00
   0.97410E+01   0.89549E+00
   0.97610E+01   0.89997E+00
   0.97810E+01   0.90442E+00
   0.98010E+01   0.90890E+00
   0.98210E+01   0.91339E+00
   0.98410E+01   0.91790E+00
   0.98610E+01   0.92242E+00
   0.98810E+01   0.92691E+00
   0.99010E+01   0.93142E+00
   0.99210E+01   0.93596E+00
   0.99410E+01   0.94051E+00
   0.99610E+01   0.94508E+00
   0.99810E+01   0.94962E+00
   0.10001E+02   0.95417E+00
   0.10021E+02   0.95875E+00
   0.10041E+02   0.96334E+00
   0.10061E+02   0.96794E+00
   0.10081E+02   0.97253E+00
   0.10101E+02   0.97712E+00
   0.10121E+02   0.98173E+00
   0.10141E+02   0.98636E+00
   0.10161E+02   0.99101E+00
   0.10181E+02   0.99564E+00
   0.10201E+02   0.10003E+01
   0.10221E+02   0.10049E+01
   0.10241E+02   0.10096E+01
   0.10261E+02   0.10143E+01
   0.10281E+02   0.10189E+01
   0.10301E+02   0.10236E+01
   0.10321E+02   0.10283E+01
   0.10341E+02   0.10330E+01
   0.10361E+02   0.10377E+01
   0.10381E+02   0.10424E+01
   0.10401E+02   0.10471E+01
   0.10421E+02   0.10519E+01
   0.10441E+02   0.10566E+01
   0.10461E+02   0.10614E+01
   0.10481E+02   0.10661E+01
   0.10501E+02   0.10709E+01
   0.10521E+02   0.10756E+01
   0.10541E+02   0.10804E+01
   0.10561E+02   0.10852E+01
   0.10581E+02   0.10900E+01
   0.10601E+02   0.10948E+01
   0.10621E+02   0.10996E+01
   0.10641E+02   0.11044E+01
   0.10661E+02   0.11092E+01
   0.10681E+02   0.11140E+01
   0.10701E+02   0.11188E+01
   0.10721E+02   0.11237E+01
   0.10741E+02   0.11285E+01
   0.10761E+02   0.11334E+01
   0.10781E+02   0.11382E+01
   0.10801E+02   0.11431E+01
   0.10821E+02   0.11479E+01
   0.10841E+02   0.11528E+01
   0.10861E+02   0.11577E+01
   0.10881E+02   0.11626E+01
   0.10901E+02   0.11675E+01
   0.10921E+02   0.11724E+01
   0.10941E+02   0.11773E+01
   0.10961E+02   0.11822E+01
   0.10981E+02   0.11871E+01
   0.11001E+02   0.11920E+01
   0.11021E+02   0.11970E+01
   0.11041E+02   0.12019E+01
   0.11061E+02   0.12068E+01
   0.11081E+02   0.12118E+01
   0.11101E+02   0.12167E+01
   0.11121E+02   0.12217E+01
   0.11141E+02   0.12266E+01
   0.11161E+02   0.12316E+01
   0.11181E+02   0.12366E+01
   0.11201E+02   0.12416E+01
   0.11221E+02   0.12466E+01
   0.11241E+02   0.12515E+01
   0.11261E+02   0.12565E+01
   0.11281E+02   0.12615E+01
   0.11301E+02   0.12666E+01
   0.11321E+02   0.12716E+01
   0.11341E+02   0.12766E+01
   0.11361E+02   0.12816E+01
   0.11381E+02   0.12866E+01
   0.11401E+02   0.12916E+01
   0.11421E+02   0.12967E+01
   0.11441E+02   0.13017E+01
   0.11461E+02   0.13068E+01
   0.11481E+02   0.13118E+01
   0.11501E+02   0.13168E+01
   0.11521E+02   0.13219E+01
   0.11541E+02   0.13270E+01
   0.11561E+02   0.13321E+01
   0.11581E+02   0.13371E+01
   0.11601E+02   0.13422E+01
   0.11621E+02   0.13473E+01
   0.11641E+02   0.13524E+01
   0.11661E+02   0.13574E+01
   0.11681E+02   0.13625E+01
   0.11701E+02   0.13676E+01
   0.11721E+02   0.13727E+01
   0.11741E+02   0.13778E+01
   0.11761E+02   0.13829E+01
   0.11781E+02   0.13880E+01
   0.11801E+02   0.13932E+01
   0.11821E+02   0.13983E+01
   0.11841E+02   0.14034E+01
   0.11861E+02   0.14085E+01
   0.11881E+02   0.14137E+01
   0.11901E+02   0.14188E+01
   0.11921E+02   0.14239E+01
   0.11941E+02   0.14291E+01
   0.11961E+02   0.14342E+01
   0.11981E+02   0.14394E+01
   0.12001E+02   0.14445E+01
   0.12021E+02   0.14496E+01
   0.12041E+02   0.14548E+01
   0.12061E+02   0.14600E+01
   0.12081E+02   0.14651E+01
   0.12101E+02   0.14703E+01
   0.12121E+02   0.14755E+01
   0.12141E+02   0.14806E+01
   0.12161E+02   0.14858E+01
   0.12181E+02   0.14910E+01
   0.12201E+02   0.14962E+01
   0.12221E+02   0.15013E+01
   0.12241E+02   0.15065E+01
   0.12261E+02   0.15117E+01
   0.12281E+02   0.15169E+01
   0.12301E+02   0.15221E+01
   0.12321E+02   0.15272E+01
   0.12341E+02   0.15324E+01
   0.12361E+02   0.15377E+01
   0.12381E+02   0.15429E+01
   0.12401E+02   0.15480E+01
   0.12421E+02   0.15533E+01
   0.12441E+02   0.15585E+01
   0.12461E+02   0.15637E+01
   0.12481E+02   0.15689E+01
   0.12501E+02   0.15741E+01
   0.12521E+02   0.15793E+01
   0.12541E+02   0.15845E+01
   0.12561E+02   0.15897E+01
   0.12581E+02   0.15950E+01
   0.12601E+02   0.16002E+01
   0.12621E+02   0.16054E+01
   0.12641E+02   0.16106E+01
   0.12661E+02   0.16159E+01
   0.12681E+02   0.16211E+01
   0.12701E+02   0.16263E+01
   0.12721E+02   0.16315E+01
   0.12741E+02   0.16368E+01
   0.12761E+02   0.16420E+01
   0.12781E+02   0.16472E+01
   0.12801E+02   0.16525E+01
   0.12821E+02   0.16577E+01
   0.12841E+02   0.16629E+01
   0.12861E+02   0.16682E+01
   0.12881E+02   0.16734E+01
   0.12901E+02   0.16786E+01
   0.12921E+02   0.16838E+01
   0.12941E+02   0.16891E+01
   0.12961E+02   0.16943E+01
   0.12981E+02   0.16996E+01
   0.13001E+02   0.17048E+01
   0.13021E+02   0.17100E+01
   0.13041E+02   0.17153E+01
   0.13061E+02   0.17205E+01
   0.13081E+02   0.17258E+01
   0.13101E+02   0.17310E+01
   0.13121E+02   0.17362E+01
   0.13141E+02   0.17415E+01
   0.13161E+02   0.17467E+01
   0.13181E+02   0.17520E+01
   0.13201E+02   0.17572E+01
   0.13221E+02   0.17624E+01
   0.13241E+02   0.17677E+01
   0.13261E+02   0.17729E+01
   0.13281E+02   0.17781E+01
   0.13301E+02   0.17834E+01
   0.13321E+02   0.17886E+01
   0.13341E+02   0.17939E+01
   0.13361E+02   0.17991E+01
   0.13381E+02   0.18044E+01
   0.13401E+02   0.18096E+01
   0.13421E+02   0.18148E+01
   0.13441E+02   0.18200E+01
   0.13461E+02   0.18253E+01
   0.13481E+02   0.18305E+01
   0.13501E+02   0.18357E+01
   0.13521E+02   0.18410E+01
   0.13541E+02   0.18462E+01
   0.13561E+02   0.18514E+01
   0.13581E+02   0.18567E+01
   0.13601E+02   0.18619E+01
   0.13621E+02   0.18671E+01
   0.13641E+02   0.18723E+01
   0.13661E+02   0.18775E+01
   0.13681E+02   0.18827E+01
   0.13701E+02   0.18880E+01
   0.13721E+02   0.18932E+01
   0.13741E+02   0.18984E+01
   0.13761E+02   0.19036E+01
   0.13781E+02   0.19088E+01
   0.13801E+02   0.19140E+01
   0.13821E+02   0.19192E+01
   0.13841E+02   0.19244E+01
   0.13861E+02   0.19296E+01
   0.13881E+02   0.19348E+01
   0.13901E+02   0.19400E+01
   0.13921E+02   0.19452E+01
   0.13941E+02   0.19503E+01
   0.13961E+02   0.19555E+01
   0.13981E+02   0.19607E+01
   0.14001E+02   0.19659E+01
   0.14021E+02   0.19711E+01
   0.14041E+02   0.19763E+01
   0.14061E+02   0.19814E+01
   0.14081E+02   0.19866E+01
   0.14101E+02   0.19918E+01
   0.14121E+02   0.19969E+01
   0.14141E+02   0.20021E+01
   0.14161E+02   0.20073E+01
   0.14181E+02   0.20124E+01
   0.14201E+02   0.20175E+01
   0.14221E+02   0.20227E+01
   0.14241E+02   0.20279E+01
   0.14261E+02   0.20330E+01
   0.14281E+02   0.20382E+01
   0.14301E+02   0.20433E+01
   0.14321E+02   0.20484E+01
   0.14341E+02   0.20536E+01
   0.14361E+02   0.20587E+01
   0.14381E+02   0.20638E+01
   0.14401E+02   0.20689E+01
   0.14421E+02   0.20741E+01
   0.14441E+02   0.20792E+01
   0.14461E+02   0.20843E+01
   0.14481E+02   0.20894E+01
   0.14501E+02   0.20945E+01
   0.14521E+02   0.20996E+01
   0.14541E+02   0.21047E+01
   0.14561E+02   0.21098E+01
   0.14581E+02   0.21149E+01
   0.14601E+02   0.21200E+01
   0.14621E+02   0.21250E+01
   0.14641E+02   0.21301E+01
   0.14661E+02   0.21352E+01
   0.14681E+02   0.21402E+01
   0.14701E+02   0.21453E+01
   0.14721E+02   0.21504E+01
   0.14741E+02   0.21554E+01
   0.14761E+02   0.21605E+01
   0.14781E+02   0.21655E+01
   0.14801E+02   0.21705E+01
   0.14821E+02   0.21755E+01
   0.14841E+02   0.21805E+01
   0.14861E+02   0.21856E+01
   0.14881E+02   0.21906E+01
   0.14901E+02   0.21956E+01
   0.14921E+02   0.22006E+01
   0.14941E+02   0.22056E+01
   0.14961E+02   0.22106E+01
   0.14981E+02   0.22156E+01
   0.15001E+02   0.22206E+01
   0.15021E+02   0.22255E+01
   0.15041E+02   0.22305E+01
   0.15061E+02   0.22355E+01
   0.15081E+02   0.22404E+01
   0.15101E+02   0.22454E+01
   0.15121E+02   0.22504E+01
   0.15141E+02   0.22553E+01
   0.15161E+02   0.22602E+01
   0.15181E+02   0.22652E+01
   0.15201E+02   0.22701E+01
   0.15221E+02   0.22750E+01
   0.15241E+02   0.22799E+01
   0.15261E+02   0.22848E+01
   0.15281E+02   0.22898E+01
   0.15301E+02   0.22946E+01
   0.15321E+02   0.22995E+01
   0.15341E+02   0.23044E+01
   0.15361E+02   0.23093E+01
   0.15381E+02   0.23142E+01
   0.15401E+02   0.23190E+01
   0.15421E+02   0.23239E+01
   0.15441E+02   0.23287E+01
   0.15461E+02   0.23336E+01
   0.15481E+02   0.23384E+01
   0.15501E+02   0.23433E+01
   0.15521E+02   0.23481E+01
   0.15541E+02   0.23529E+01
   0.15561E+02   0.23577E+01
   0.15581E+02   0.23625E+01
   0.15601E+02   0.23673E+01
   0.15621E+02   0.23721E+01
   0.15641E+02   0.23769E+01
   0.15661E+02   0.23817E+01
   0.15681E+02   0.23864E+01
   0.15701E+02   0.23912E+01
   0.15721E+02   0.23959E+01
   0.15741E+02   0.24007E+01
   0.15761E+02   0.24054E+01
   0.15781E+02   0.24101E+01
   0.15801E+02   0.24149E+01
   0.15821E+02   0.24196E+01
   0.15841E+02   0.24243E+01
   0.15861E+02   0.24290E+01
   0.15881E+02   0.24337E+01
   0.15901E+02   0.24384E+01
   0.15921E+02   0.24431E+01
   0.15941E+02   0.24478E+01
   0.15961E+02   0.24524E+01
   0.15981E+02   0.24571E+01
   0.16001E+02   0.24618E+01
   0.16021E+02   0.24664E+01
   0.16041E+02   0.24710E+01
   0.16061E+02   0.24757E+01
   0.16081E+02   0.24803E+01
   0.16101E+02   0.24849E+01
   0.16121E+02   0.24895E+01
   0.16141E+02   0.24941E+01
   0.16161E+02   0.24986E+01
   0.16181E+02   0.25032E+01
   0.16201E+02   0.25078E+01
   0.16221E+02   0.25123E+01
   0.16241E+02   0.25169E+01
   0.16261E+02   0.25214E+01
   0.16281E+02   0.25260E+01
   0.16301E+02   0.25305E+01
   0.16321E+02   0.25350E+01
   0.16341E+02   0.25395E+01
   0.16361E+02   0.25440E+01
   0.16381E+02   0.25485E+01
   0.16401E+02   0.25530E+01
   0.16421E+02   0.25574E+01
   0.16441E+02   0.25619E+01
   0.16461E+02   0.25664E+01
   0.16481E+02   0.25708E+01
   0.16501E+02   0.25752E+01
   0.16521E+02   0.25797E+01
   0.16541E+02   0.25841E+01
   0.16561E+02   0.25885E+01
   0.16581E+02   0.25929E+01
   0.16601E+02   0.25972E+01
   0.16621E+02   0.26016E+01
   0.16641E+02   0.26060E+01
   0.16661E+02   0.26103E+01
   0.16681E+02   0.26147E+01
   0.16701E+02   0.26190E+01
   0.16721E+02   0.26233E+01
   0.16741E+02   0.26277E+01
   0.16761E+02   0.26320E+01
   0.16781E+02   0.26363E+01
   0.16801E+02   0.26406E+01
   0.16821E+02   0.26448E+01
   0.16841E+02   0.26491E+01
   0.16861E+02   0.26534E+01
   0.16881E+02   0.26576E+01
   0.16901E+02   0.26618E+01
   0.16921E+02   0.26661E+01
   0.16941E+02   0.26703E+01
   0.16961E+02   0.26745E+01
   0.16981E+02   0.26787E+01
   0.17001E+02   0.26829E+01
   0.17021E+02   0.26871E+01
   0.17041E+02   0.26912E+01
   0.17061E+02   0.26954E+01
   0.17081E+02   0.26995E+01
   0.17101E+02   0.27037E+01
   0.17121E+02   0.27078E+01
   0.17141E+02   0.27119E+01
   0.17161E+02   0.27160E+01
   0.17181E+02   0.27201E+01
   0.17201E+02   0.27242E+01
   0.17221E+02   0.27283E+01
   0.17241E+02   0.27323E+01
   0.17261E+02   0.27364E+01
   0.17281E+02   0.27404E+01
   0.17301E+02   0.27444E+01
   0.17321E+02   0.27484E+01
   0.17341E+02   0.27525E+01
   0.17361E+02   0.27564E+01
   0.17381E+02   0.27604E+01
   0.17401E+02   0.27644E+01
   0.17421E+02   0.27683E+01
   0.17441E+02   0.27723E+01
   0.17461E+02   0.27762E+01
   0.17481E+02   0.27801E+01
   0.17501E+02   0.27841E+01
   0.17521E+02   0.27880E+01
   0.17541E+02   0.27919E+01
   0.17561E+02   0.27957E+01
   0.17581E+02   0.27996E+01
   0.17601E+02   0.28035E+01
   0.17621E+02   0.28073E+01
   0.17641E+02   0.28111E+01
   0.17661E+02   0.28150E+01
   0.17681E+02   0.28188E+01
   0.17701E+02   0.28226E+01
   0.17721E+02   0.28264E+01
   0.17741E+02   0.28301E+01
   0.17761E+02   0.28339E+01
   0.17781E+02   0.28376E+01
   0.17801E+02   0.28414E+01
   0.17821E+02   0.28451E+01
   0.17841E+02   0.28488E+01
   0.17861E+02   0.28525E+01
   0.17881E+02   0.28562E+01
   0.17901E+02   0.28599E+01
   0.17921E+02   0.28635E+01
   0.17941E+02   0.28672E+01
   0.17961E+02   0.28708E+01
   0.17981E+02   0.28745E+01
   0.18001E+02   0.28781E+01
   0.18021E+02   0.28817E+01
   0.18041E+02   0.28853E+01
   0.18061E+02   0.28888E+01
   0.18081E+02   0.28924E+01
   0.18101E+02   0.28960E+01
   0.18121E+02   0.28995E+01
   0.18141E+02   0.29030E+01
   0.18161E+02   0.29065E+01
   0.18181E+02   0.29100E+01
   0.18201E+02   0.29135E+01
   0.18221E+02   0.29170E+01
   0.18241E+02   0.29205E+01
   0.18261E+02   0.29239E+01
   0.18281E+02   0.29274E+01
   0.18301E+02   0.29308E+01
   0.18321E+02   0.29342E+01
   0.18341E+02   0.29376E+01
   0.18361E+02   0.29410E+01
   0.18381E+02   0.29443E+01
   0.18401E+02   0.29477E+01
   0.18421E+02   0.29510E+01
   0.18441E+02   0.29544E+01
   0.18461E+02   0.29577E+01
   0.18481E+02   0.29610E+01
   0.18501E+02   0.29643E+01
   0.18521E+02   0.29676E+01
   0.18541E+02   0.29708E+01
   0.18561E+02   0.29741E+01
   0.18581E+02   0.29773E+01
   0.18601E+02   0.29805E+01
   0.18621E+02   0.29838E+01
   0.18641E+02   0.29870E+01
   0.18661E+02   0.29901E+01
   0.18681E+02   0.29933E+01
   0.18701E+02   0.29965E+01
   0.18721E+02   0.29996E+01
   0.18741E+02   0.30027E+01
   0.18761E+02   0.30058E+01
   0.18781E+02   0.30089E+01
   0.18801E+02   0.30120E+01
   0.18821E+02   0.30151E+01
   0.18841E+02   0.30181E+01
   0.18861E+02   0.30212E+01
   0.18881E+02   0.30242E+01
   0.18901E+02   0.30272E+01
   0.18921E+02   0.30302E+01
   0.18941E+02   0.30332E+01
   0.18961E+02   0.30362E+01
   0.18981E+02   0.30391E+01
   0.19001E+02   0.30421E+01
   0.19021E+02   0.30450E+01
   0.19041E+02   0.30479E+01
   0.19061E+02   0.30508E+01
   0.19081E+02   0.30537E+01
   0.19101E+02   0.30566E+01
   0.19121E+02   0.30594E+01
   0.19141E+02   0.30623E+01
   0.19161E+02   0.30651E+01
   0.19181E+02   0.30679E+01
   0.19201E+02   0.30707E+01
   0.19221E+02   0.30735E+01
   0.19241E+02   0.30763E+01
   0.19261E+02   0.30790E+01
   0.19281E+02   0.30818E+01
   0.19301E+02   0.30845E+01
   0.19321E+02   0.30872E+01
   0.19341E+02   0.30899E+01
   0.19361E+02   0.30926E+01
   0.19381E+02   0.30953E+01
   0.19401E+02   0.30979E+01
   0.19421E+02   0.31005E+01
   0.19441E+02   0.31032E+01
   0.19461E+02   0.31058E+01
   0.19481E+02   0.31084E+01
   0.19501E+02   0.31109E+01
   0.19521E+02   0.31135E+01
   0.19541E+02   0.31160E+01
   0.19561E+02   0.31186E+01
   0.19581E+02   0.31211E+01
   0.19601E+02   0.31236E+01
   0.19621E+02   0.31261E+01
   0.19641E+02   0.31285E+01
   0.19661E+02   0.31310E+01
   0.19681E+02   0.31334E+01
   0.19701E+02   0.31359E+01
   0.19721E+02   0.31383E+01
   0.19741E+02   0.31407E+01
   0.19761E+02   0.31431E+01
   0.19781E+02   0.31454E+01
   0.19801E+02   0.31478E+01
   0.19821E+02   0.31501E+01
   0.19841E+02   0.31524E+01
   0.19861E+02   0.31547E+01
   0.19881E+02   0.31570E+01
   0.19901E+02   0.31593E+01
   0.19921E+02   0.31615E+01
   0.19941E+02   0.31638E+01
   0.19961E+02   0.31660E+01
   0.19981E+02   0.31682E+01
   0.20001E+02   0.31704E+01
   0.20021E+02   0.31726E+01
   0.20041E+02   0.31747E+01
   0.20061E+02   0.31769E+01
   0.20081E+02   0.31790E+01
   0.20101E+02   0.31811E+01
   0.20121E+02   0.31832E+01
   0.20141E+02   0.31853E+01
   0.20161E+02   0.31874E+01
   0.20181E+02   0.31894E+01
   0.20201E+02   0.31914E+01
   0.20221E+02   0.31935E+01
   0.20241E+02   0.31955E+01
   0.20261E+02   0.31974E+01
   0.20281E+02   0.31994E+01
   0.20301E+02   0.32014E+01
   0.20321E+02   0.32033E+01
   0.20341E+02   0.32052E+01
   0.20361E+02   0.32071E+01
   0.20381E+02   0.32090E+01
   0.20401E+02   0.32109E+01
   0.20421E+02   0.32127E+01
   0.20441E+02   0.32146E+01
   0.20461E+02   0.32164E+01
   0.20481E+02   0.32182E+01
   0.20501E+02   0.32200E+01
   0.20521E+02   0.32218E+01
   0.20541E+02   0.32235E+01
   0.20561E+02   0.32253E+01
   0.20581E+02   0.32270E+01
   0.20601E+02   0.32287E+01
   0.20621E+02   0.32304E+01
   0.20641E+02   0.32321E+01
   0.20661E+02   0.32337E+01
   0.20681E+02   0.32354E+01
   0.20701E+02   0.32370E+01
   0.20721E+02   0.32386E+01
   0.20741E+02   0.32402E+01
   0.20761E+02   0.32418E+01
   0.20781E+02   0.32434E+01
   0.20801E+02   0.32449E+01
   0.20821E+02   0.32464E+01
   0.20841E+02   0.32479E+01
   0.20861E+02   0.32494E+01
   0.20881E+02   0.32509E+01
   0.20901E+02   0.32523E+01
   0.20921E+02   0.32538E+01
   0.20941E+02   0.32552E+01
   0.20961E+02   0.32566E+01
   0.20981E+02   0.32580E+01
   0.21001E+02   0.32594E+01
   0.21021E+02   0.32608E+01
   0.21041E+02   0.32621E+01
   0.21061E+02   0.32634E+01
   0.21081E+02   0.32647E+01
   0.21101E+02   0.32660E+01
   0.21121E+02   0.32673E+01
   0.21141E+02   0.32686E+01
   0.21161E+02   0.32698E+01
   0.21181E+02   0.32710E+01
   0.21201E+02   0.32722E+01
   0.21221E+02   0.32734E+01
   0.21241E+02   0.32746E+01
   0.21261E+02   0.32757E+01
   0.21281E+02   0.32769E+01
   0.21301E+02   0.32780E+01
   0.21321E+02   0.32791E+01
   0.21341E+02   0.32802E+01
   0.21361E+02   0.32813E+01
   0.21381E+02   0.32823E+01
   0.21401E+02   0.32833E+01
   0.21421E+02   0.32844E+01
   0.21441E+02   0.32854E+01
   0.21461E+02   0.32864E+01
   0.21481E+02   0.32873E+01
   0.21501E+02   0.32883E+01
   0.21521E+02   0.32892E+01
   0.21541E+02   0.32901E+01
   0.21561E+02   0.32910E+01
   0.21581E+02   0.32919E+01
   0.21601E+02   0.32928E+01
   0.21621E+02   0.32936E+01
   0.21641E+02   0.32944E+01
   0.21661E+02   0.32952E+01
   0.21681E+02   0.32960E+01
   0.21701E+02   0.32968E+01
   0.21721E+02   0.32976E+01
   0.21741E+02   0.32983E+01
   0.21761E+02   0.32990E+01
   0.21781E+02   0.32997E+01
   0.21801E+02   0.33004E+01
   0.21821E+02   0.33011E+01
   0.21841E+02   0.33017E+01
   0.21861E+02   0.33024E+01
   0.21881E+02   0.33030E+01
   0.21901E+02   0.33036E+01
   0.21921E+02   0.33042E+01
   0.21941E+02   0.33048E+01
   0.21961E+02   0.33053E+01
   0.21981E+02   0.33058E+01
   0.22001E+02   0.33063E+01
   0.22021E+02   0.33068E+01
   0.22041E+02   0.33073E+01
   0.22061E+02   0.33078E+01
   0.22081E+02   0.33082E+01
   0.22101E+02   0.33086E+01
   0.22121E+02   0.33091E+01
   0.22141E+02   0.33094E+01
   0.22161E+02   0.33098E+01
   0.22181E+02   0.33102E+01
   0.22201E+02   0.33105E+01
   0.22221E+02   0.33108E+01
   0.22241E+02   0.33111E+01
   0.22261E+02   0.33114E+01
   0.22281E+02   0.33117E+01
   0.22301E+02   0.33119E+01
   0.22321E+02   0.33122E+01
   0.22341E+02   0.33124E+01
   0.22361E+02   0.33126E+01
   0.22381E+02   0.33127E+01
   0.22401E+02   0.33129E+01
   0.22421E+02   0.33131E+01
   0.22441E+02   0.33132E+01
   0.22461E+02   0.33133E+01
   0.22481E+02   0.33134E+01
   0.22501E+02   0.33135E+01
   0.22521E+02   0.33135E+01
   0.22541E+02   0.33136E+01
   0.22561E+02   0.33136E+01
   0.22581E+02   0.33136E+01


   0.21000E-01   0.36638E-07
   0.41000E-01   0.20826E-06
   0.61000E-01   0.66294E-06
   0.81000E-01   0.15388E-05
   0.10100E+00   0.29738E-05
   0.12100E+00   0.51062E-05
   0.14100E+00   0.80739E-05
   0.16100E+00   0.12015E-04
   0.18100E+00   0.17068E-04
   0.20100E+00   0.23370E-04
   0.22100E+00   0.31060E-04
   0.24100E+00   0.40276E-04
   0.26100E+00   0.51156E-04
   0.28100E+00   0.63837E-04
   0.30100E+00   0.78459E-04
   0.32100E+00   0.95159E-04
   0.34100E+00   0.11407E-03
   0.36100E+00   0.13534E-03
   0.38100E+00   0.15911E-03
   0.40100E+00   0.18550E-03
   0.42100E+00   0.21466E-03
   0.44100E+00   0.24673E-03
   0.46100E+00   0.28184E-03
   0.48100E+00   0.32014E-03
   0.50100E+00   0.36175E-03
   0.52100E+00   0.40683E-03
   0.54100E+00   0.45550E-03
   0.56100E+00   0.50791E-03
   0.58100E+00   0.56419E-03
   0.60100E+00   0.62448E-03
   0.62100E+00   0.68892E-03
   0.64100E+00   0.75765E-03
   0.66100E+00   0.83080E-03
   0.68100E+00   0.90852E-03
   0.70100E+00   0.99094E-03
   0.72100E+00   0.10782E-02
   0.74100E+00   0.11704E-02
   0.76100E+00   0.12678E-02
   0.78100E+00   0.13704E-02
   0.80100E+00   0.14784E-02
   0.82100E+00   0.15919E-02
   0.84100E+00   0.17111E-02
   0.86100E+00   0.18361E-02
   0.88100E+00   0.19671E-02
   0.90100E+00   0.21041E-02
   0.92100E+00   0.22473E-02
   0.94100E+00   0.23970E-02
   0.96100E+00   0.25531E-02
   0.98100E+00   0.27158E-02
   0.10010E+01   0.28853E-02
   0.10210E+01   0.30617E-02
   0.10410E+01   0.32452E-02
   0.10610E+01   0.34338E-02
   0.10810E+01   0.36292E-02
   0.11010E+01   0.38320E-02
   0.11210E+01   0.40422E-02
   0.11410E+01   0.42601E-02
   0.11610E+01   0.44858E-02
   0.11810E+01   0.47194E-02
   0.12010E+01   0.49611E-02
   0.12210E+01   0.52109E-02
   0.12410E+01   0.54691E-02
   0.12610E+01   0.57357E-02
   0.12810E+01   0.60109E-02
   0.13010E+01   0.62948E-02
   0.13210E+01   0.65876E-02
   0.13410E+01   0.68894E-02
   0.13610E+01   0.72003E-02
   0.13810E+01   0.75205E-02
   0.14010E+01   0.78501E-02
   0.14210E+01   0.81893E-02
   0.14410E+01   0.85381E-02
   0.14610E+01   0.88968E-02
   0.14810E+01   0.92654E-02
   0.15010E+01   0.96441E-02
   0.15210E+01   0.10033E-01
   0.15410E+01   0.10432E-01
   0.15610E+01   0.10841E-01
   0.15810E+01   0.11256E-01
   0.16010E+01   0.11682E-01
   0.16210E+01   0.12118E-01
   0.16410E+01   0.12565E-01
   0.16610E+01   0.13024E-01
   0.16810E+01   0.13493E-01
   0.17010E+01   0.13974E-01
   0.17210E+01   0.14466E-01
   0.17410E+01   0.14970E-01
   0.17610E+01   0.15486E-01
   0.17810E+01   0.16013E-01
   0.18010E+01   0.16552E-01
   0.18210E+01   0.17104E-01
   0.18410E+01   0.17667E-01
   0.18610E+01   0.18243E-01
   0.18810E+01   0.18832E-01
   0.19010E+01   0.19433E-01
   0.19210E+01   0.20047E-01
   0.19410E+01   0.20673E-01
   0.19610E+01   0.21305E-01
   0.19810E+01   0.21949E-01
   0.20010E+01   0.22607E-01
   0.20210E+01   0.23278E-01
   0.20410E+01   0.23963E-01
   0.20610E+01   0.24661E-01
   0.20810E+01   0.25373E-01
   0.21010E+01   0.26098E-01
   0.21210E+01   0.26838E-01
   0.21410E+01   0.27592E-01
   0.21610E+01   0.28359E-01
   0.21810E+01   0.29142E-01
   0.22010E+01   0.29938E-01
   0.22210E+01   0.30749E-01
   0.22410E+01   0.31575E-01
   0.22610E+01   0.32407E-01
   0.22810E+01   0.33252E-01
   0.23010E+01   0.34112E-01
   0.23210E+01   0.34987E-01
   0.23410E+01   0.35877E-01
   0.23610E+01   0.36782E-01
   0.23810E+01   0.37703E-01
   0.24010E+01   0.38639E-01
   0.24210E+01   0.39591E-01
   0.24410E+01   0.40560E-01
   0.24610E+01   0.41544E-01
   0.24810E+01   0.42544E-01
   0.25010E+01   0.43560E-01
   0.25210E+01   0.44593E-01
   0.25410E+01   0.45631E-01
   0.25610E+01   0.46683E-01
   0.25810E+01   0.47752E-01
   0.26010E+01   0.48837E-01
   0.26210E+01   0.49939E-01
   0.26410E+01   0.51059E-01
   0.26610E+01   0.52195E-01
   0.26810E+01   0.53348E-01
   0.27010E+01   0.54519E-01
   0.27210E+01   0.55707E-01
   0.27410E+01   0.56913E-01
   0.27610E+01   0.58137E-01
   0.27810E+01   0.59365E-01
   0.28010E+01   0.60608E-01
   0.28210E+01   0.61869E-01
   0.28410E+01   0.63148E-01
   0.28610E+01   0.64446E-01
   0.28810E+01   0.65761E-01
   0.29010E+01   0.67095E-01
   0.29210E+01   0.68447E-01
   0.29410E+01   0.69818E-01
   0.29610E+01   0.71208E-01
   0.29810E+01   0.72617E-01
   0.30010E+01   0.74041E-01
   0.30210E+01   0.75470E-01
   0.30410E+01   0.76917E-01
   0.30610E+01   0.78383E-01
   0.30810E+01   0.79869E-01
   0.31010E+01   0.81374E-01
   0.31210E+01   0.82899E-01
   0.31410E+01   0.84443E-01
   0.31610E+01   0.86007E-01
   0.31810E+01   0.87591E-01
   0.32010E+01   0.89195E-01
   0.32210E+01   0.90802E-01
   0.32410E+01   0.92426E-01
   0.32610E+01   0.94069E-01
   0.32810E+01   0.95733E-01
   0.33010E+01   0.97417E-01
   0.33210E+01   0.99122E-01
   0.33410E+01   0.10085E+00
   0.33610E+01   0.10259E+00
   0.33810E+01   0.10436E+00
   0.34010E+01   0.10615E+00
   0.34210E+01   0.10794E+00
   0.34410E+01   0.10975E+00
   0.34610E+01   0.11157E+00
   0.34810E+01   0.11342E+00
   0.35010E+01   0.11529E+00
   0.35210E+01   0.11719E+00
   0.35410E+01   0.11910E+00
   0.35610E+01   0.12104E+00
   0.35810E+01   0.12299E+00
   0.36010E+01   0.12497E+00
   0.36210E+01   0.12694E+00
   0.36410E+01   0.12894E+00
   0.36610E+01   0.13096E+00
   0.36810E+01   0.13300E+00
   0.37010E+01   0.13507E+00
   0.37210E+01   0.13716E+00
   0.37410E+01   0.13926E+00
   0.37610E+01   0.14140E+00
   0.37810E+01   0.14353E+00
   0.38010E+01   0.14568E+00
   0.38210E+01   0.14785E+00
   0.38410E+01   0.15005E+00
   0.38610E+01   0.15227E+00
   0.38810E+01   0.15451E+00
   0.39010E+01   0.15677E+00
   0.39210E+01   0.15906E+00
   0.39410E+01   0.16137E+00
   0.39610E+01   0.16367E+00
   0.39810E+01   0.16600E+00
   0.40010E+01   0.16835E+00
   0.40210E+01   0.17073E+00
   0.40410E+01   0.17313E+00
   0.40610E+01   0.17555E+00
   0.40810E+01   0.17800E+00
   0.41010E+01   0.18047E+00
   0.41210E+01   0.18294E+00
   0.41410E+01   0.18543E+00
   0.41610E+01   0.18794E+00
   0.41810E+01   0.19048E+00
   0.42010E+01   0.19304E+00
   0.42210E+01   0.19562E+00
   0.42410E+01   0.19823E+00
   0.42610E+01   0.20086E+00
   0.42810E+01   0.20349E+00
   0.43010E+01   0.20614E+00
   0.43210E+01   0.20881E+00
   0.43410E+01   0.21151E+00
   0.43610E+01   0.21424E+00
   0.43810E+01   0.21699E+00
   0.44010E+01   0.21976E+00
   0.44210E+01   0.22253E+00
   0.44410E+01   0.22532E+00
   0.44610E+01   0.22814E+00
   0.44810E+01   0.23098E+00
   0.45010E+01   0.23384E+00
   0.45210E+01   0.23673E+00
   0.45410E+01   0.23965E+00
   0.45610E+01   0.24259E+00
   0.45810E+01   0.24552E+00
   0.46010E+01   0.24848E+00
   0.46210E+01   0.25146E+00
   0.46410E+01   0.25447E+00
   0.46610E+01   0.25750E+00
   0.46810E+01   0.26056E+00
   0.47010E+01   0.26364E+00
   0.47210E+01   0.26672E+00
   0.47410E+01   0.26982E+00
   0.47610E+01   0.27294E+00
   0.47810E+01   0.27610E+00
   0.48010E+01   0.27928E+00
   0.48210E+01   0.28248E+00
   0.48410E+01   0.28568E+00
   0.48610E+01   0.28890E+00
   0.48810E+01   0.29214E+00
   0.49010E+01   0.29542E+00
   0.49210E+01   0.29871E+00
   0.49410E+01   0.30204E+00
   0.49610E+01   0.30539E+00
   0.49810E+01   0.30873E+00
   0.50010E+01   0.31210E+00
   0.50210E+01   0.31549E+00
   0.50410E+01   0.31891E+00
   0.50610E+01   0.32235E+00
   0.50810E+01   0.32582E+00
   0.51010E+01   0.32928E+00
   0.51210E+01   0.33277E+00
   0.51410E+01   0.33628E+00
   0.51610E+01   0.33981E+00
   0.51810E+01   0.34338E+00
   0.52010E+01   0.34697E+00
   0.52210E+01   0.35058E+00
   0.52410E+01   0.35419E+00
   0.52610E+01   0.35782E+00
   0.52810E+01   0.36147E+00
   0.53010E+01   0.36516E+00
   0.53210E+01   0.36887E+00
   0.53410E+01   0.37260E+00
   0.53610E+01   0.37633E+00
   0.53810E+01   0.38007E+00
   0.54010E+01   0.38385E+00
   0.54210E+01   0.38766E+00
   0.54410E+01   0.39149E+00
   0.54610E+01   0.39534E+00
   0.54810E+01   0.39919E+00
   0.55010E+01   0.40306E+00
   0.55210E+01   0.40695E+00
   0.55410E+01   0.41088E+00
   0.55610E+01   0.41483E+00
   0.55810E+01   0.41881E+00
   0.56010E+01   0.42277E+00
   0.56210E+01   0.42676E+00
   0.56410E+01   0.43078E+00
   0.56610E+01   0.43483E+00
   0.56810E+01   0.43890E+00
   0.57010E+01   0.44296E+00
   0.57210E+01   0.44704E+00
   0.57410E+01   0.45115E+00
   0.57610E+01   0.45529E+00
   0.57810E+01   0.45946E+00
   0.58010E+01   0.46365E+00
   0.58210E+01   0.46782E+00
   0.58410E+01   0.47202E+00
   0.58610E+01   0.47625E+00
   0.58810E+01   0.48051E+00
   0.59010E+01   0.48480E+00
   0.59210E+01   0.48907E+00
   0.59410E+01   0.49337E+00
   0.59610E+01   0.49769E+00
   0.59810E+01   0.50204E+00
   0.60010E+01   0.50642E+00
   0.60210E+01   0.51082E+00
   0.60410E+01   0.51520E+00
   0.60610E+01   0.51961E+00
   0.60810E+01   0.52405E+00
   0.61010E+01   0.52852E+00
   0.61210E+01   0.53303E+00
   0.61410E+01   0.53751E+00
   0.61610E+01   0.54201E+00
   0.61810E+01   0.54654E+00
   0.62010E+01   0.55110E+00
   0.62210E+01   0.55569E+00
   0.62410E+01   0.56027E+00
   0.62610E+01   0.56486E+00
   0.62810E+01   0.56948E+00
   0.63010E+01   0.57413E+00
   0.63210E+01   0.57881E+00
   0.63410E+01   0.58347E+00
   0.63610E+01   0.58815E+00
   0.63810E+01   0.59287E+00
   0.64010E+01   0.59761E+00
   0.64210E+01   0.60238E+00
   0.64410E+01   0.60713E+00
   0.64610E+01   0.61190E+00
   0.64810E+01   0.61670E+00
   0.65010E+01   0.62153E+00
   0.65210E+01   0.62638E+00
   0.65410E+01   0.63122E+00
   0.65610E+01   0.63608E+00
   0.65810E+01   0.64097E+00
   0.66010E+01   0.64589E+00
   0.66210E+01   0.65083E+00
   0.66410E+01   0.65576E+00
   0.66610E+01   0.66071E+00
   0.66810E+01   0.66568E+00
   0.67010E+01   0.67069E+00
   0.67210E+01   0.67571E+00
   0.67410E+01   0.68071E+00
   0.67610E+01   0.68575E+00
   0.67810E+01   0.69081E+00
   0.68010E+01   0.69590E+00
   0.68210E+01   0.70101E+00
   0.68410E+01   0.70610E+00
   0.68610E+01   0.71122E+00
   0.68810E+01   0.71637E+00
   0.69010E+01   0.72155E+00
   0.69210E+01   0.72670E+00
   0.69410E+01   0.73188E+00
   0.69610E+01   0.73708E+00
   0.69810E+01   0.74232E+00
   0.70010E+01   0.74757E+00
   0.70210E+01   0.75280E+00
   0.70410E+01   0.75806E+00
   0.70610E+01   0.76335E+00
   0.70810E+01   0.76867E+00
   0.71010E+01   0.77396E+00
   0.71210E+01   0.77928E+00
   0.71410E+01   0.78462E+00
   0.71610E+01   0.79000E+00
   0.71810E+01   0.79539E+00
   0.72010E+01   0.80076E+00
   0.72210E+01   0.80615E+00
   0.72410E+01   0.81158E+00
   0.72610E+01   0.81704E+00
   0.72810E+01   0.82247E+00
   0.73010E+01   0.82792E+00
   0.73210E+01   0.83340E+00
   0.73410E+01   0.83891E+00
   0.73610E+01   0.84444E+00
   0.73810E+01   0.84994E+00
   0.74010E+01   0.85547E+00
   0.74210E+01   0.86104E+00
   0.74410E+01   0.86662E+00
   0.74610E+01   0.87217E+00
   0.74810E+01   0.87775E+00
   0.75010E+01   0.88337E+00
   0.75210E+01   0.88901E+00
   0.75410E+01   0.89463E+00
   0.75610E+01   0.90026E+00
   0.75810E+01   0.90593E+00
   0.76010E+01   0.91162E+00
   0.76210E+01   0.91729E+00
   0.76410E+01   0.92297E+00
   0.76610E+01   0.92869E+00
   0.76810E+01   0.93443E+00
   0.77010E+01   0.94015E+00
   0.77210E+01   0.94588E+00
   0.77410E+01   0.95164E+00
   0.77610E+01   0.95744E+00
   0.77810E+01   0.96320E+00
   0.78010E+01   0.96898E+00
   0.78210E+01   0.97480E+00
   0.78410E+01   0.98064E+00
   0.78610E+01   0.98645E+00
   0.78810E+01   0.99228E+00
   0.79010E+01   0.99814E+00
   0.79210E+01   0.10040E+01
   0.79410E+01   0.10099E+01
   0.79610E+01   0.10158E+01
   0.79810E+01   0.10217E+01
   0.80010E+01   0.10276E+01
   0.80210E+01   0.10335E+01
   0.80410E+01   0.10394E+01
   0.80610E+01   0.10454E+01
   0.80810E+01   0.10514E+01
   0.81010E+01   0.10573E+01
   0.81210E+01   0.10633E+01
   0.81410E+01   0.10693E+01
   0.81610E+01   0.10753E+01
   0.81810E+01   0.10813E+01
   0.82010E+01   0.10873E+01
   0.82210E+01   0.10934E+01
   0.82410E+01   0.10994E+01
   0.82610E+01   0.11055E+01
   0.82810E+01   0.11115E+01
   0.83010E+01   0.11176E+01
   0.83210E+01   0.11237E+01
   0.83410E+01   0.11298E+01
   0.83610E+01   0.11359E+01
   0.83810E+01   0.11420E+01
   0.84010E+01   0.11481E+01
   0.84210E+01   0.11543E+01
   0.84410E+01   0.11604E+01
   0.84610E+01   0.11666E+01
   0.84810E+01   0.11727E+01
   0.85010E+01   0.11789E+01
   0.85210E+01   0.11851E+01
   0.85410E+01   0.11913E+01
   0.85610E+01   0.11974E+01
   0.85810E+01   0.12036E+01
   0.86010E+01   0.12099E+01
   0.86210E+01   0.12161E+01
   0.86410E+01   0.12223E+01
   0.86610E+01   0.12285E+01
   0.86810E+01   0.12348E+01
   0.87010E+01   0.12410E+01
   0.87210E+01   0.12473E+01
   0.87410E+01   0.12536E+01
   0.87610E+01   0.12599E+01
   0.87810E+01   0.12661E+01
   0.88010E+01   0.12724E+01
   0.88210E+01   0.12787E+01
   0.88410E+01   0.12850E+01
   0.88610E+01   0.12913E+01
   0.88810E+01   0.12976E+01
   0.89010E+01   0.13040E+01
   0.89210E+01   0.13103E+01
   0.89410E+01   0.13166E+01
   0.89610E+01   0.13230E+01
   0.89810E+01   0.13293E+01
   0.90010E+01   0.13357E+01
   0.90210E+01   0.13421E+01
   0.90410E+01   0.13485E+01
   0.90610E+01   0.13548E+01
   0.90810E+01   0.13612E+01
   0.91010E+01   0.13676E+01
   0.91210E+01   0.13740E+01
   0.91410E+01   0.13804E+01
   0.91610E+01   0.13868E+01
   0.91810E+01   0.13932E+01
   0.92010E+01   0.13996E+01
   0.92210E+01   0.14060E+01
   0.92410E+01   0.14125E+01
   0.92610E+01   0.14189E+01
   0.92810E+01   0.14253E+01
   0.93010E+01   0.14318E+01
   0.93210E+01   0.14382E+01
   0.93410E+01   0.14446E+01
   0.93610E+01   0.14511E+01
   0.93810E+01   0.14575E+01
   0.94010E+01   0.14640E+01
   0.94210E+01   0.14705E+01
   0.94410E+01   0.14769E+01
   0.94610E+01   0.14834E+01
   0.94810E+01   0.14899E+01
   0.95010E+01   0.14964E+01
   0.95210E+01   0.15028E+01
   0.95410E+01   0.15093E+01
   0.95610E+01   0.15158E+01
   0.95810E+01   0.15223E+01
   0.96010E+01   0.15288E+01
   0.96210E+01   0.15353E+01
   0.96410E+01   0.15418E+01
   0.96610E+01   0.15483E+01
   0.96810E+01   0.15548E+01
   0.97010E+01   0.15613E+01
   0.97210E+01   0.15678E+01
   0.97410E+01   0.15743E+01
   0.97610E+01   0.15808E+01
   0.97810E+01   0.15873E+01
   0.98010E+01   0.15939E+01
   0.98210E+01   0.16004E+01
   0.98410E+01   0.16069E+01
   0.98610E+01   0.16135E+01
   0.98810E+01   0.16200E+01
   0.99010E+01   0.16265E+01
   0.99210E+01   0.16331E+01
   0.99410E+01   0.16396E+01
   0.99610E+01   0.16461E+01
   0.99810E+01   0.16527E+01
   0.10001E+02   0.16592E+01
   0.10021E+02   0.16658E+01
   0.10041E+02   0.16723E+01
   0.10061E+02   0.16789E+01
   0.10081E+02   0.16854E+01
   0.10101E+02   0.16919E+01
   0.10121E+02   0.16985E+01
   0.10141E+02   0.17050E+01
   0.10161E+02   0.17116E+01
   0.10181E+02   0.17181E+01
   0.10201E+02   0.17246E+01
   0.10221E+02   0.17312E+01
   0.10241E+02   0.17378E+01
   0.10261E+02   0.17443E+01
   0.10281E+02   0.17508E+01
   0.10301E+02   0.17574E+01
   0.10321E+02   0.17639E+01
   0.10341E+02   0.17705E+01
   0.10361E+02   0.17770E+01
   0.10381E+02   0.17835E+01
   0.10401E+02   0.17901E+01
   0.10421E+02   0.17966E+01
   0.10441E+02   0.18031E+01
   0.10461E+02   0.18096E+01
   0.10481E+02   0.18162E+01
   0.10501E+02   0.18227E+01
   0.10521E+02   0.18292E+01
   0.10541E+02   0.18357E+01
   0.10561E+02   0.18423E+01
   0.10581E+02   0.18488E+01
   0.10601E+02   0.18553E+01
   0.10621E+02   0.18618E+01
   0.10641E+02   0.18684E+01
   0.10661E+02   0.18749E+01
   0.10681E+02   0.18814E+01
   0.10701E+02   0.18879E+01
   0.10721E+02   0.18943E+01
   0.10741E+02   0.19009E+01
   0.10761E+02   0.19073E+01
   0.10781E+02   0.19138E+01
   0.10801E+02   0.19204E+01
   0.10821E+02   0.19268E+01
   0.10841E+02   0.19333E+01
   0.10861E+02   0.19398E+01
   0.10881E+02   0.19463E+01
   0.10901E+02   0.19528E+01
   0.10921E+02   0.19592E+01
   0.10941E+02   0.19657E+01
   0.10961E+02   0.19722E+01
   0.10981E+02   0.19786E+01
   0.11001E+02   0.19851E+01
   0.11021E+02   0.19916E+01
   0.11041E+02   0.19980E+01
   0.11061E+02   0.20044E+01
   0.11081E+02   0.20109E+01
   0.11101E+02   0.20173E+01
   0.11121E+02   0.20238E+01
   0.11141E+02   0.20302E+01
   0.11161E+02   0.20366E+01
   0.11181E+02   0.20430E+01
   0.11201E+02   0.20494E+01
   0.11221E+02   0.20558E+01
   0.11241E+02   0.20622E+01
   0.11261E+02   0.20686E+01
   0.11281E+02   0.20750E+01
   0.11301E+02   0.20814E+01
   0.11321E+02   0.20878E+01
   0.11341E+02   0.20942E+01
   0.11361E+02   0.21005E+01
   0.11381E+02   0.21069E+01
   0.11401E+02   0.21133E+01
   0.11421E+02   0.21196E+01
   0.11441E+02   0.21260E+01
   0.11461E+02   0.21323E+01
   0.11481E+02   0.21387E+01
   0.11501E+02   0.21450E+01
   0.11521E+02   0.21513E+01
   0.11541E+02   0.21576E+01
   0.11561E+02   0.21639E+01
   0.11581E+02   0.21702E+01
   0.11601E+02   0.21765E+01
   0.11621E+02   0.21828E+01
   0.11641E+02   0.21891E+01
   0.11661E+02   0.21954E+01
   0.11681E+02   0.22017E+01
   0.11701E+02   0.22079E+01
   0.11721E+02   0.22142E+01
   0.11741E+02   0.22204E+01
   0.11761E+02   0.22267E+01
   0.11781E+02   0.22329E+01
   0.11801E+02   0.22391E+01
   0.11821E+02   0.22454E+01
   0.11841E+02   0.22516E+01
   0.11861E+02   0.22578E+01
   0.11881E+02   0.22640E+01
   0.11901E+02   0.22702E+01
   0.11921E+02   0.22763E+01
   0.11941E+02   0.22825E+01
   0.11961E+02   0.22887E+01
   0.11981E+02   0.22948E+01
   0.12001E+02   0.23010E+01
   0.12021E+02   0.23071E+01
   0.12041E+02   0.23132E+01
   0.12061E+02   0.23194E+01
   0.12081E+02   0.23254E+01
   0.12101E+02   0.23315E+01
   0.12121E+02   0.23376E+01
   0.12141E+02   0.23437E+01
   0.12161E+02   0.23498E+01
   0.12181E+02   0.23559E+01
   0.12201E+02   0.23619E+01
   0.12221E+02   0.23680E+01
   0.12241E+02   0.23740E+01
   0.12261E+02   0.23800E+01
   0.12281E+02   0.23860E+01
   0.12301E+02   0.23921E+01
   0.12321E+02   0.23980E+01
   0.12341E+02   0.24040E+01
   0.12361E+02   0.24100E+01
   0.12381E+02   0.24160E+01
   0.12401E+02   0.24220E+01
   0.12421E+02   0.24279E+01
   0.12441E+02   0.24339E+01
   0.12461E+02   0.24398E+01
   0.12481E+02   0.24457E+01
   0.12501E+02   0.24516E+01
   0.12521E+02   0.24575E+01
   0.12541E+02   0.24634E+01
   0.12561E+02   0.24693E+01
   0.12581E+02   0.24751E+01
   0.12601E+02   0.24810E+01
   0.12621E+02   0.24868E+01
   0.12641E+02   0.24927E+01
   0.12661E+02   0.24985E+01
   0.12681E+02   0.25043E+01
   0.12701E+02   0.25101E+01
   0.12721E+02   0.25159E+01
   0.12741E+02   0.25217E+01
   0.12761E+02   0.25274E+01
   0.12781E+02   0.25332E+01
   0.12801E+02   0.25389E+01
   0.12821E+02   0.25447E+01
   0.12841E+02   0.25504E+01
   0.12861E+02   0.25561E+01
   0.12881E+02   0.25618E+01
   0.12901E+02   0.25675E+01
   0.12921E+02   0.25732E+01
   0.12941E+02   0.25788E+01
   0.12961E+02   0.25845E+01
   0.12981E+02   0.25901E+01
   0.13001E+02   0.25957E+01
   0.13021E+02   0.26013E+01
   0.13041E+02   0.26070E+01
   0.13061E+02   0.26125E+01
   0.13081E+02   0.26181E+01
   0.13101E+02   0.26237E+01
   0.13121E+02   0.26292E+01
   0.13141E+02   0.26348E+01
   0.13161E+02   0.26403E+01
   0.13181E+02   0.26458E+01
   0.13201E+02   0.26513E+01
   0.13221E+02   0.26568E+01
   0.13241E+02   0.26623E+01
   0.13261E+02   0.26678E+01
   0.13281E+02   0.26732E+01
   0.13301E+02   0.26786E+01
   0.13321E+02   0.26841E+01
   0.13341E+02   0.26895E+01
   0.13361E+02   0.26949E+01
   0.13381E+02   0.27003E+01
   0.13401E+02   0.27057E+01
   0.13421E+02   0.27110E+01
   0.13441E+02   0.27163E+01
   0.13461E+02   0.27217E+01
   0.13481E+02   0.27270E+01
   0.13501E+02   0.27323E+01
   0.13521E+02   0.27376E+01
   0.13541E+02   0.27428E+01
   0.13561E+02   0.27481E+01
   0.13581E+02   0.27533E+01
   0.13601E+02   0.27586E+01
   0.13621E+02   0.27638E+01
   0.13641E+02   0.27690E+01
   0.13661E+02   0.27742E+01
   0.13681E+02   0.27794E+01
   0.13701E+02   0.27846E+01
   0.13721E+02   0.27897E+01
   0.13741E+02   0.27948E+01
   0.13761E+02   0.27999E+01
   0.13781E+02   0.28050E+01
   0.13801E+02   0.28101E+01
   0.13821E+02   0.28152E+01
   0.13841E+02   0.28203E+01
   0.13861E+02   0.28253E+01
   0.13881E+02   0.28303E+01
   0.13901E+02   0.28354E+01
   0.13921E+02   0.28403E+01
   0.13941E+02   0.28453E+01
   0.13961E+02   0.28503E+01
   0.13981E+02   0.28552E+01
   0.14001E+02   0.28602E+01
   0.14021E+02   0.28651E+01
   0.14041E+02   0.28700E+01
   0.14061E+02   0.28749E+01
   0.14081E+02   0.28798E+01
   0.14101E+02   0.28847E+01
   0.14121E+02   0.28895E+01
   0.14141E+02   0.28943E+01
   0.14161E+02   0.28991E+01
   0.14181E+02   0.29039E+01
   0.14201E+02   0.29087E+01
   0.14221E+02   0.29135E+01
   0.14241E+02   0.29182E+01
   0.14261E+02   0.29230E+01
   0.14281E+02   0.29277E+01
   0.14301E+02   0.29324E+01
   0.14321E+02   0.29371E+01
   0.14341E+02   0.29418E+01
   0.14361E+02   0.29464E+01
   0.14381E+02   0.29511E+01
   0.14401E+02   0.29557E+01
   0.14421E+02   0.29603E+01
   0.14441E+02   0.29649E+01
   0.14461E+02   0.29695E+01
   0.14481E+02   0.29741E+01
   0.14501E+02   0.29786E+01
   0.14521E+02   0.29831E+01
   0.14541E+02   0.29876E+01
   0.14561E+02   0.29921E+01
   0.14581E+02   0.29966E+01
   0.14601E+02   0.30011E+01
   0.14621E+02   0.30055E+01
   0.14641E+02   0.30099E+01
   0.14661E+02   0.30143E+01
   0.14681E+02   0.30187E+01
   0.14701E+02   0.30231E+01
   0.14721E+02   0.30275E+01
   0.14741E+02   0.30318E+01
   0.14761E+02   0.30362E+01
   0.14781E+02   0.30405E+01
   0.14801E+02   0.30448E+01
   0.14821E+02   0.30490E+01
   0.14841E+02   0.30533E+01
   0.14861E+02   0.30575E+01
   0.14881E+02   0.30617E+01
   0.14901E+02   0.30660E+01
   0.14921E+02   0.30702E+01
   0.14941E+02   0.30743E+01
   0.14961E+02   0.30785E+01
   0.14981E+02   0.30826E+01
   0.15001E+02   0.30868E+01
   0.15021E+02   0.30909E+01
   0.15041E+02   0.30950E+01
   0.15061E+02   0.30990E+01
   0.15081E+02   0.31031E+01
   0.15101E+02   0.31071E+01
   0.15121E+02   0.31112E+01
   0.15141E+02   0.31152E+01
   0.15161E+02   0.31191E+01
   0.15181E+02   0.31231E+01
   0.15201E+02   0.31270E+01
   0.15221E+02   0.31309E+01
   0.15241E+02   0.31348E+01
   0.15261E+02   0.31387E+01
   0.15281E+02   0.31426E+01
   0.15301E+02   0.31465E+01
   0.15321E+02   0.31503E+01
   0.15341E+02   0.31541E+01
   0.15361E+02   0.31579E+01
   0.15381E+02   0.31617E+01
   0.15401E+02   0.31655E+01
   0.15421E+02   0.31692E+01
   0.15441E+02   0.31729E+01
   0.15461E+02   0.31766E+01
   0.15481E+02   0.31803E+01
   0.15501E+02   0.31840E+01
   0.15521E+02   0.31876E+01
   0.15541E+02   0.31913E+01
   0.15561E+02   0.31949E+01
   0.15581E+02   0.31985E+01
   0.15601E+02   0.32021E+01
   0.15621E+02   0.32056E+01
   0.15641E+02   0.32092E+01
   0.15661E+02   0.32127E+01
   0.15681E+02   0.32162E+01
   0.15701E+02   0.32197E+01
   0.15721E+02   0.32232E+01
   0.15741E+02   0.32266E+01
   0.15761E+02   0.32300E+01
   0.15781E+02   0.32334E+01
   0.15801E+02   0.32368E+01
   0.15821E+02   0.32402E+01
   0.15841E+02   0.32435E+01
   0.15861E+02   0.32469E+01
   0.15881E+02   0.32502E+01
   0.15901E+02   0.32535E+01
   0.15921E+02   0.32568E+01
   0.15941E+02   0.32600E+01
   0.15961E+02   0.32633E+01
   0.15981E+02   0.32665E+01
   0.16001E+02   0.32697E+01
   0.16021E+02   0.32729E+01
   0.16041E+02   0.32760E+01
   0.16061E+02   0.32792E+01
   0.16081E+02   0.32823E+01
   0.16101E+02   0.32854E+01
   0.16121E+02   0.32885E+01
   0.16141E+02   0.32916E+01
   0.16161E+02   0.32946E+01
   0.16181E+02   0.32976E+01
   0.16201E+02   0.33006E+01
   0.16221E+02   0.33036E+01
   0.16241E+02   0.33066E+01
   0.16261E+02   0.33095E+01
   0.16281E+02   0.33125E+01
   0.16301E+02   0.33154E+01
   0.16321E+02   0.33183E+01
   0.16341E+02   0.33211E+01
   0.16361E+02   0.33240E+01
   0.16381E+02   0.33268E+01
   0.16401E+02   0.33296E+01
   0.16421E+02   0.33324E+01
   0.16441E+02   0.33352E+01
   0.16461E+02   0.33380E+01
   0.16481E+02   0.33407E+01
   0.16501E+02   0.33434E+01
   0.16521E+02   0.33461E+01
   0.16541E+02   0.33488E+01
   0.16561E+02   0.33514E+01
   0.16581E+02   0.33540E+01
   0.16601E+02   0.33566E+01
   0.16621E+02   0.33592E+01
   0.16641E+02   0.33618E+01
   0.16661E+02   0.33643E+01
   0.16681E+02   0.33669E+01
   0.16701E+02   0.33694E+01
   0.16721E+02   0.33719E+01
   0.16741E+02   0.33744E+01
   0.16761E+02   0.33768E+01
   0.16781E+02   0.33792E+01
   0.16801E+02   0.33817E+01
   0.16821E+02   0.33840E+01
   0.16841E+02   0.33864E+01
   0.16861E+02   0.33888E+01
   0.16881E+02   0.33911E+01
   0.16901E+02   0.33934E+01
   0.16921E+02   0.33957E+01
   0.16941E+02   0.33980E+01
   0.16961E+02   0.34002E+01
   0.16981E+02   0.34025E+01
   0.17001E+02   0.34047E+01
   0.17021E+02   0.34069E+01
   0.17041E+02   0.34090E+01
   0.17061E+02   0.34112E+01
   0.17081E+02   0.34133E+01
   0.17101E+02   0.34154E+01
   0.17121E+02   0.34175E+01
   0.17141E+02   0.34196E+01
   0.17161E+02   0.34216E+01
   0.17181E+02   0.34236E+01
   0.17201E+02   0.34256E+01
   0.17221E+02   0.34276E+01
   0.17241E+02   0.34296E+01
   0.17261E+02   0.34315E+01
   0.17281E+02   0.34335E+01
   0.17301E+02   0.34354E+01
   0.17321E+02   0.34372E+01
   0.17341E+02   0.34391E+01
   0.17361E+02   0.34409E+01
   0.17381E+02   0.34427E+01
   0.17401E+02   0.34445E+01
   0.17421E+02   0.34463E+01
   0.17441E+02   0.34481E+01
   0.17461E+02   0.34498E+01
   0.17481E+02   0.34515E+01
   0.17501E+02   0.34532E+01
   0.17521E+02   0.34549E+01
   0.17541E+02   0.34566E+01
   0.17561E+02   0.34582E+01
   0.17581E+02   0.34598E+01
   0.17601E+02   0.34614E+01
   0.17621E+02   0.34630E+01
   0.17641E+02   0.34645E+01
   0.17661E+02   0.34660E+01
   0.17681E+02   0.34676E+01
   0.17701E+02   0.34690E+01
   0.17721E+02   0.34705E+01
   0.17741E+02   0.34719E+01
   0.17761E+02   0.34734E+01
   0.17781E+02   0.34748E+01
   0.17801E+02   0.34761E+01
   0.17821E+02   0.34775E+01
   0.17841E+02   0.34789E+01
   0.17861E+02   0.34802E+01
   0.17881E+02   0.34815E+01
   0.17901E+02   0.34827E+01
   0.17921E+02   0.34840E+01
   0.17941E+02   0.34852E+01
   0.17961E+02   0.34864E+01
   0.17981E+02   0.34876E+01
   0.18001E+02   0.34888E+01
   0.18021E+02   0.34899E+01
   0.18041E+02   0.34911E+01
   0.18061E+02   0.34922E+01
   0.18081E+02   0.34933E+01
   0.18101E+02   0.34943E+01
   0.18121E+02   0.34954E+01
   0.18141E+02   0.34964E+01
   0.18161E+02   0.34974E+01
   0.18181E+02   0.34984E+01
   0.18201E+02   0.34993E+01
   0.18221E+02   0.35003E+01
   0.18241E+02   0.35012E+01
   0.18261E+02   0.35021E+01
   0.18281E+02   0.35030E+01
   0.18301E+02   0.35038E+01
   0.18321E+02   0.35046E+01
   0.18341E+02   0.35055E+01
   0.18361E+02   0.35062E+01
   0.18381E+02   0.35070E+01
   0.18401E+02   0.35078E+01
   0.18421E+02   0.35085E+01
   0.18441E+02   0.35092E+01
   0.18461E+02   0.35099E+01
   0.18481E+02   0.35105E+01
   0.18501E+02   0.35112E+01
   0.18521E+02   0.35118E+01
   0.18541E+02   0.35124E+01
   0.18561E+02   0.35130E+01
   0.18581E+02   0.35135E+01
   0.18601E+02   0.35141E+01
   0.18621E+02   0.35146E+01
   0.18641E+02   0.35151E+01
   0.18661E+02   0.35156E+01
   0.18681E+02   0.35160E+01
   0.18701E+02   0.35164E+01
   0.18721E+02   0.35168E+01
   0.18741E+02   0.35172E+01
   0.18761E+02   0.35176E+01
   0.18781E+02   0.35179E+01
   0.18801E+02   0.35183E+01
   0.18821E+02   0.35186E+01
   0.18841E+02   0.35188E+01
   0.18861E+02   0.35191E+01
   0.18881E+02   0.35193E+01
   0.18901E+02   0.35196E+01
   0.18921E+02   0.35198E+01
   0.18941E+02   0.35199E+01
   0.18961E+02   0.35201E+01
   0.18981E+02   0.35202E+01
   0.19001E+02   0.35203E+01
   0.19021E+02   0.35204E+01
   0.19041E+02   0.35205E+01
   0.19061E+02   0.35205E+01
   0.19081E+02   0.35206E+01
   0.19101E+02   0.35206E+01


   0.21000E-01   0.74573E-07
   0.41000E-01   0.49060E-06
   0.61000E-01   0.15928E-05
   0.81000E-01   0.37159E-05
   0.10100E+00   0.71946E-05
   0.12100E+00   0.12364E-04
   0.14100E+00   0.19558E-04
   0.16100E+00   0.29112E-04
   0.18100E+00   0.41360E-04
   0.20100E+00   0.56638E-04
   0.22100E+00   0.75279E-04
   0.24100E+00   0.97619E-04
   0.26100E+00   0.12399E-03
   0.28100E+00   0.15473E-03
   0.30100E+00   0.19018E-03
   0.32100E+00   0.23066E-03
   0.34100E+00   0.27652E-03
   0.36100E+00   0.32808E-03
   0.38100E+00   0.38568E-03
   0.40100E+00   0.44966E-03
   0.42100E+00   0.52035E-03
   0.44100E+00   0.59809E-03
   0.46100E+00   0.68320E-03
   0.48100E+00   0.77603E-03
   0.50100E+00   0.87692E-03
   0.52100E+00   0.98618E-03
   0.54100E+00   0.11042E-02
   0.56100E+00   0.12312E-02
   0.58100E+00   0.13676E-02
   0.60100E+00   0.15138E-02
   0.62100E+00   0.16700E-02
   0.64100E+00   0.18366E-02
   0.66100E+00   0.20139E-02
   0.68100E+00   0.22023E-02
   0.70100E+00   0.24021E-02
   0.72100E+00   0.26137E-02
   0.74100E+00   0.28372E-02
   0.76100E+00   0.30726E-02
   0.78100E+00   0.33178E-02
   0.80100E+00   0.35758E-02
   0.82100E+00   0.38470E-02
   0.84100E+00   0.41318E-02
   0.86100E+00   0.44304E-02
   0.88100E+00   0.47433E-02
   0.90100E+00   0.50706E-02
   0.92100E+00   0.54129E-02
   0.94100E+00   0.57703E-02
   0.96100E+00   0.61433E-02
   0.98100E+00   0.65321E-02
   0.10010E+01   0.69370E-02
   0.10210E+01   0.73585E-02
   0.10410E+01   0.77968E-02
   0.10610E+01   0.82523E-02
   0.10810E+01   0.87253E-02
   0.11010E+01   0.92150E-02
   0.11210E+01   0.97166E-02
   0.11410E+01   0.10236E-01
   0.11610E+01   0.10775E-01
   0.11810E+01   0.11332E-01
   0.12010E+01   0.11909E-01
   0.12210E+01   0.12505E-01
   0.12410E+01   0.13121E-01
   0.12610E+01   0.13757E-01
   0.12810E+01   0.14413E-01
   0.13010E+01   0.15090E-01
   0.13210E+01   0.15789E-01
   0.13410E+01   0.16509E-01
   0.13610E+01   0.17249E-01
   0.13810E+01   0.18002E-01
   0.14010E+01   0.18777E-01
   0.14210E+01   0.19574E-01
   0.14410E+01   0.20395E-01
   0.14610E+01   0.21238E-01
   0.14810E+01   0.22105E-01
   0.15010E+01   0.22995E-01
   0.15210E+01   0.23910E-01
   0.15410E+01   0.24849E-01
   0.15610E+01   0.25812E-01
   0.15810E+01   0.26798E-01
   0.16010E+01   0.27798E-01
   0.16210E+01   0.28822E-01
   0.16410E+01   0.29872E-01
   0.16610E+01   0.30949E-01
   0.16810E+01   0.32051E-01
   0.17010E+01   0.33180E-01
   0.17210E+01   0.34336E-01
   0.17410E+01   0.35519E-01
   0.17610E+01   0.36729E-01
   0.17810E+01   0.37952E-01
   0.18010E+01   0.39201E-01
   0.18210E+01   0.40477E-01
   0.18410E+01   0.41781E-01
   0.18610E+01   0.43114E-01
   0.18810E+01   0.44477E-01
   0.19010E+01   0.45868E-01
   0.19210E+01   0.47289E-01
   0.19410E+01   0.48737E-01
   0.19610E+01   0.50197E-01
   0.19810E+01   0.51687E-01
   0.20010E+01   0.53207E-01
   0.20210E+01   0.54758E-01
   0.20410E+01   0.56340E-01
   0.20610E+01   0.57954E-01
   0.20810E+01   0.59599E-01
   0.21010E+01   0.61271E-01
   0.21210E+01   0.62956E-01
   0.21410E+01   0.64673E-01
   0.21610E+01   0.66422E-01
   0.21810E+01   0.68204E-01
   0.22010E+01   0.70019E-01
   0.22210E+01   0.71867E-01
   0.22410E+01   0.73744E-01
   0.22610E+01   0.75632E-01
   0.22810E+01   0.77554E-01
   0.23010E+01   0.79510E-01
   0.23210E+01   0.81500E-01
   0.23410E+01   0.83525E-01
   0.23610E+01   0.85585E-01
   0.23810E+01   0.87675E-01
   0.24010E+01   0.89775E-01
   0.24210E+01   0.91910E-01
   0.24410E+01   0.94081E-01
   0.24610E+01   0.96288E-01
   0.24810E+01   0.98530E-01
   0.25010E+01   0.10081E+00
   0.25210E+01   0.10310E+00
   0.25410E+01   0.10542E+00
   0.25610E+01   0.10777E+00
   0.25810E+01   0.11017E+00
   0.26010E+01   0.11260E+00
   0.26210E+01   0.11507E+00
   0.26410E+01   0.11757E+00
   0.26610E+01   0.12008E+00
   0.26810E+01   0.12262E+00
   0.27010E+01   0.12521E+00
   0.27210E+01   0.12783E+00
   0.27410E+01   0.13049E+00
   0.27610E+01   0.13316E+00
   0.27810E+01   0.13586E+00
   0.28010E+01   0.13861E+00
   0.28210E+01   0.14139E+00
   0.28410E+01   0.14421E+00
   0.28610E+01   0.14707E+00
   0.28810E+01   0.14993E+00
   0.29010E+01   0.15283E+00
   0.29210E+01   0.15577E+00
   0.29410E+01   0.15875E+00
   0.29610E+01   0.16177E+00
   0.29810E+01   0.16483E+00
   0.30010E+01   0.16789E+00
   0.30210E+01   0.17099E+00
   0.30410E+01   0.17413E+00
   0.30610E+01   0.17731E+00
   0.30810E+01   0.18053E+00
   0.31010E+01   0.18375E+00
   0.31210E+01   0.18701E+00
   0.31410E+01   0.19032E+00
   0.31610E+01   0.19367E+00
   0.31810E+01   0.19706E+00
   0.32010E+01   0.20045E+00
   0.32210E+01   0.20388E+00
   0.32410E+01   0.20735E+00
   0.32610E+01   0.21086E+00
   0.32810E+01   0.21441E+00
   0.33010E+01   0.21796E+00
   0.33210E+01   0.22155E+00
   0.33410E+01   0.22518E+00
   0.33610E+01   0.22886E+00
   0.33810E+01   0.23258E+00
   0.34010E+01   0.23630E+00
   0.34210E+01   0.24005E+00
   0.34410E+01   0.24386E+00
   0.34610E+01   0.24771E+00
   0.34810E+01   0.25155E+00
   0.35010E+01   0.25544E+00
   0.35210E+01   0.25936E+00
   0.35410E+01   0.26333E+00
   0.35610E+01   0.26735E+00
   0.35810E+01   0.27137E+00
   0.36010E+01   0.27542E+00
   0.36210E+01   0.27951E+00
   0.36410E+01   0.28365E+00
   0.36610E+01   0.28779E+00
   0.36810E+01   0.29196E+00
   0.37010E+01   0.29618E+00
   0.37210E+01   0.30045E+00
   0.37410E+01   0.30475E+00
   0.37610E+01   0.30905E+00
   0.37810E+01   0.31339E+00
   0.38010E+01   0.31778E+00
   0.38210E+01   0.32221E+00
   0.38410E+01   0.32664E+00
   0.38610E+01   0.33111E+00
   0.38810E+01   0.33562E+00
   0.39010E+01   0.34018E+00
   0.39210E+01   0.34473E+00
   0.39410E+01   0.34932E+00
   0.39610E+01   0.35395E+00
   0.39810E+01   0.35864E+00
   0.40010E+01   0.36331E+00
   0.40210E+01   0.36802E+00
   0.40410E+01   0.37278E+00
   0.40610E+01   0.37758E+00
   0.40810E+01   0.38238E+00
   0.41010E+01   0.38721E+00
   0.41210E+01   0.39209E+00
   0.41410E+01   0.39702E+00
   0.41610E+01   0.40194E+00
   0.41810E+01   0.40689E+00
   0.42010E+01   0.41189E+00
   0.42210E+01   0.41694E+00
   0.42410E+01   0.42198E+00
   0.42610E+01   0.42705E+00
   0.42810E+01   0.43217E+00
   0.43010E+01   0.43733E+00
   0.43210E+01   0.44248E+00
   0.43410E+01   0.44767E+00
   0.43610E+01   0.45292E+00
   0.43810E+01   0.45819E+00
   0.44010E+01   0.46346E+00
   0.44210E+01   0.46877E+00
   0.44410E+01   0.47413E+00
   0.44610E+01   0.47948E+00
   0.44810E+01   0.48487E+00
   0.45010E+01   0.49030E+00
   0.45210E+01   0.49577E+00
   0.45410E+01   0.50122E+00
   0.45610E+01   0.50672E+00
   0.45810E+01   0.51227E+00
   0.46010E+01   0.51781E+00
   0.46210E+01   0.52338E+00
   0.46410E+01   0.52899E+00
   0.46610E+01   0.53465E+00
   0.46810E+01   0.54029E+00
   0.47010E+01   0.54597E+00
   0.47210E+01   0.55171E+00
   0.47410E+01   0.55742E+00
   0.47610E+01   0.56318E+00
   0.47810E+01   0.56898E+00
   0.48010E+01   0.57481E+00
   0.48210E+01   0.58063E+00
   0.48410E+01   0.58650E+00
   0.48610E+01   0.59241E+00
   0.48810E+01   0.59831E+00
   0.49010E+01   0.60424E+00
   0.49210E+01   0.61022E+00
   0.49410E+01   0.61624E+00
   0.49610E+01   0.62223E+00
   0.49810E+01   0.62828E+00
   0.50010E+01   0.63436E+00
   0.50210E+01   0.64041E+00
   0.50410E+01   0.64652E+00
   0.50610E+01   0.65267E+00
   0.50810E+01   0.65881E+00
   0.51010E+01   0.66498E+00
   0.51210E+01   0.67119E+00
   0.51410E+01   0.67739E+00
   0.51610E+01   0.68362E+00
   0.51810E+01   0.68989E+00
   0.52010E+01   0.69615E+00
   0.52210E+01   0.70244E+00
   0.52410E+01   0.70877E+00
   0.52610E+01   0.71514E+00
   0.52810E+01   0.72149E+00
   0.53010E+01   0.72789E+00
   0.53210E+01   0.73432E+00
   0.53410E+01   0.74072E+00
   0.53610E+01   0.74717E+00
   0.53810E+01   0.75366E+00
   0.54010E+01   0.76012E+00
   0.54210E+01   0.76663E+00
   0.54410E+01   0.77318E+00
   0.54610E+01   0.77969E+00
   0.54810E+01   0.78626E+00
   0.55010E+01   0.79286E+00
   0.55210E+01   0.79943E+00
   0.55410E+01   0.80605E+00
   0.55610E+01   0.81270E+00
   0.55810E+01   0.81933E+00
   0.56010E+01   0.82601E+00
   0.56210E+01   0.83271E+00
   0.56410E+01   0.83939E+00
   0.56610E+01   0.84612E+00
   0.56810E+01   0.85288E+00
   0.57010E+01   0.85961E+00
   0.57210E+01   0.86639E+00
   0.57410E+01   0.87314E+00
   0.57610E+01   0.87992E+00
   0.57810E+01   0.88675E+00
   0.58010E+01   0.89355E+00
   0.58210E+01   0.90039E+00
   0.58410E+01   0.90727E+00
   0.58610E+01   0.91412E+00
   0.58810E+01   0.92100E+00
   0.59010E+01   0.92791E+00
   0.59210E+01   0.93480E+00
   0.59410E+01   0.94173E+00
   0.59610E+01   0.94869E+00
   0.59810E+01   0.95562E+00
   0.60010E+01   0.96260E+00
   0.60210E+01   0.96961E+00
   0.60410E+01   0.97658E+00
   0.60610E+01   0.98361E+00
   0.60810E+01   0.99060E+00
   0.61010E+01   0.99762E+00
   0.61210E+01   0.10047E+01
   0.61410E+01   0.10117E+01
   0.61610E+01   0.10188E+01
   0.61810E+01   0.10259E+01
   0.62010E+01   0.10329E+01
   0.62210E+01   0.10401E+01
   0.62410E+01   0.10471E+01
   0.62610E+01   0.10542E+01
   0.62810E+01   0.10614E+01
   0.63010E+01   0.10685E+01
   0.63210E+01   0.10757E+01
   0.63410E+01   0.10829E+01
   0.63610E+01   0.10900E+01
   0.63810E+01   0.10972E+01
   0.64010E+01   0.11044E+01
   0.64210E+01   0.11115E+01
   0.64410E+01   0.11188E+01
   0.64610E+01   0.11259E+01
   0.64810E+01   0.11332E+01
   0.65010E+01   0.11404E+01
   0.65210E+01   0.11476E+01
   0.65410E+01   0.11548E+01
   0.65610E+01   0.11621E+01
   0.65810E+01   0.11693E+01
   0.66010E+01   0.11766E+01
   0.66210E+01   0.11839E+01
   0.66410E+01   0.11912E+01
   0.66610E+01   0.11984E+01
   0.66810E+01   0.12057E+01
   0.67010E+01   0.12130E+01
   0.67210E+01   0.12203E+01
   0.67410E+01   0.12277E+01
   0.67610E+01   0.12349E+01
   0.67810E+01   0.12423E+01
   0.68010E+01   0.12496E+01
   0.68210E+01   0.12569E+01
   0.68410E+01   0.12642E+01
   0.68610E+01   0.12715E+01
   0.68810E+01   0.12789E+01
   0.69010E+01   0.12862E+01
   0.69210E+01   0.12935E+01
   0.69410E+01   0.13009E+01
   0.69610E+01   0.13082E+01
   0.69810E+01   0.13156E+01
   0.70010E+01   0.13229E+01
   0.70210E+01   0.13302E+01
   0.70410E+01   0.13376E+01
   0.70610E+01   0.13450E+01
   0.70810E+01   0.13524E+01
   0.71010E+01   0.13597E+01
   0.71210E+01   0.13671E+01
   0.71410E+01   0.13744E+01
   0.71610E+01   0.13818E+01
   0.71810E+01   0.13892E+01
   0.72010E+01   0.13965E+01
   0.72210E+01   0.14039E+01
   0.72410E+01   0.14112E+01
   0.72610E+01   0.14186E+01
   0.72810E+01   0.14260E+01
   0.73010E+01   0.14333E+01
   0.73210E+01   0.14407E+01
   0.73410E+01   0.14481E+01
   0.73610E+01   0.14554E+01
   0.73810E+01   0.14628E+01
   0.74010E+01   0.14702E+01
   0.74210E+01   0.14775E+01
   0.74410E+01   0.14849E+01
   0.74610E+01   0.14923E+01
   0.74810E+01   0.14996E+01
   0.75010E+01   0.15070E+01
   0.75210E+01   0.15143E+01
   0.75410E+01   0.15217E+01
   0.75610E+01   0.15290E+01
   0.75810E+01   0.15364E+01
   0.76010E+01   0.15437E+01
   0.76210E+01   0.15510E+01
   0.76410E+01   0.15584E+01
   0.76610E+01   0.15657E+01
   0.76810E+01   0.15731E+01
   0.77010E+01   0.15804E+01
   0.77210E+01   0.15877E+01
   0.77410E+01   0.15950E+01
   0.77610E+01   0.16024E+01
   0.77810E+01   0.16097E+01
   0.78010E+01   0.16170E+01
   0.78210E+01   0.16242E+01
   0.78410E+01   0.16315E+01
   0.78610E+01   0.16389E+01
   0.78810E+01   0.16461E+01
   0.79010E+01   0.16534E+01
   0.79210E+01   0.16607E+01
   0.79410E+01   0.16680E+01
   0.79610E+01   0.16752E+01
   0.79810E+01   0.16825E+01
   0.80010E+01   0.16898E+01
   0.80210E+01   0.16970E+01
   0.80410E+01   0.17043E+01
   0.80610E+01   0.17115E+01
   0.80810E+01   0.17187E+01
   0.81010E+01   0.17259E+01
   0.81210E+01   0.17331E+01
   0.81410E+01   0.17403E+01
   0.81610E+01   0.17475E+01
   0.81810E+01   0.17547E+01
   0.82010E+01   0.17619E+01
   0.82210E+01   0.17691E+01
   0.82410E+01   0.17763E+01
   0.82610E+01   0.17834E+01
   0.82810E+01   0.17906E+01
   0.83010E+01   0.17977E+01
   0.83210E+01   0.18049E+01
   0.83410E+01   0.18120E+01
   0.83610E+01   0.18192E+01
   0.83810E+01   0.18262E+01
   0.84010E+01   0.18334E+01
   0.84210E+01   0.18404E+01
   0.84410E+01   0.18475E+01
   0.84610E+01   0.18546E+01
   0.84810E+01   0.18617E+01
   0.85010E+01   0.18687E+01
   0.85210E+01   0.18758E+01
   0.85410E+01   0.18828E+01
   0.85610E+01   0.18898E+01
   0.85810E+01   0.18968E+01
   0.86010E+01   0.19038E+01
   0.86210E+01   0.19108E+01
   0.86410E+01   0.19178E+01
   0.86610E+01   0.19248E+01
   0.86810E+01   0.19317E+01
   0.87010E+01   0.19387E+01
   0.87210E+01   0.19456E+01
   0.87410E+01   0.19526E+01
   0.87610E+01   0.19595E+01
   0.87810E+01   0.19664E+01
   0.88010E+01   0.19733E+01
   0.88210E+01   0.19802E+01
   0.88410E+01   0.19871E+01
   0.88610E+01   0.19939E+01
   0.88810E+01   0.20008E+01
   0.89010E+01   0.20076E+01
   0.89210E+01   0.20145E+01
   0.89410E+01   0.20213E+01
   0.89610E+01   0.20281E+01
   0.89810E+01   0.20349E+01
   0.90010E+01   0.20417E+01
   0.90210E+01   0.20484E+01
   0.90410E+01   0.20552E+01
   0.90610E+01   0.20619E+01
   0.90810E+01   0.20686E+01
   0.91010E+01   0.20754E+01
   0.91210E+01   0.20821E+01
   0.91410E+01   0.20888E+01
   0.91610E+01   0.20954E+01
   0.91810E+01   0.21021E+01
   0.92010E+01   0.21087E+01
   0.92210E+01   0.21154E+01
   0.92410E+01   0.21220E+01
   0.92610E+01   0.21286E+01
   0.92810E+01   0.21352E+01
   0.93010E+01   0.21418E+01
   0.93210E+01   0.21484E+01
   0.93410E+01   0.21549E+01
   0.93610E+01   0.21615E+01
   0.93810E+01   0.21680E+01
   0.94010E+01   0.21745E+01
   0.94210E+01   0.21810E+01
   0.94410E+01   0.21875E+01
   0.94610E+01   0.21940E+01
   0.94810E+01   0.22005E+01
   0.95010E+01   0.22069E+01
   0.95210E+01   0.22133E+01
   0.95410E+01   0.22198E+01
   0.95610E+01   0.22261E+01
   0.95810E+01   0.22325E+01
   0.96010E+01   0.22389E+01
   0.96210E+01   0.22452E+01
   0.96410E+01   0.22516E+01
   0.96610E+01   0.22579E+01
   0.96810E+01   0.22642E+01
   0.97010E+01   0.22705E+01
   0.97210E+01   0.22767E+01
   0.97410E+01   0.22830E+01
   0.97610E+01   0.22892E+01
   0.97810E+01   0.22954E+01
   0.98010E+01   0.23017E+01
   0.98210E+01   0.23079E+01
   0.98410E+01   0.23140E+01
   0.98610E+01   0.23202E+01
   0.98810E+01   0.23263E+01
   0.99010E+01   0.23324E+01
   0.99210E+01   0.23385E+01
   0.99410E+01   0.23446E+01
   0.99610E+01   0.23507E+01
   0.99810E+01   0.23568E+01
   0.10001E+02   0.23628E+01
   0.10021E+02   0.23688E+01
   0.10041E+02   0.23749E+01
   0.10061E+02   0.23809E+01
   0.10081E+02   0.23869E+01
   0.10101E+02   0.23928E+01
   0.10121E+02   0.23988E+01
   0.10141E+02   0.24047E+01
   0.10161E+02   0.24106E+01
   0.10181E+02   0.24165E+01
   0.10201E+02   0.24224E+01
   0.10221E+02   0.24282E+01
   0.10241E+02   0.24341E+01
   0.10261E+02   0.24399E+01
   0.10281E+02   0.24457E+01
   0.10301E+02   0.24515E+01
   0.10321E+02   0.24573E+01
   0.10341E+02   0.24630E+01
   0.10361E+02   0.24688E+01
   0.10381E+02   0.24745E+01
   0.10401E+02   0.24802E+01
   0.10421E+02   0.24859E+01
   0.10441E+02   0.24916E+01
   0.10461E+02   0.24972E+01
   0.10481E+02   0.25028E+01
   0.10501E+02   0.25084E+01
   0.10521E+02   0.25140E+01
   0.10541E+02   0.25196E+01
   0.10561E+02   0.25252E+01
   0.10581E+02   0.25307E+01
   0.10601E+02   0.25362E+01
   0.10621E+02   0.25417E+01
   0.10641E+02   0.25472E+01
   0.10661E+02   0.25526E+01
   0.10681E+02   0.25581E+01
   0.10701E+02   0.25635E+01
   0.10721E+02   0.25689E+01
   0.10741E+02   0.25743E+01
   0.10761E+02   0.25797E+01
   0.10781E+02   0.25851E+01
   0.10801E+02   0.25904E+01
   0.10821E+02   0.25957E+01
   0.10841E+02   0.26010E+01
   0.10861E+02   0.26063E+01
   0.10881E+02   0.26115E+01
   0.10901E+02   0.26168E+01
   0.10921E+02   0.26220E+01
   0.10941E+02   0.26272E+01
   0.10961E+02   0.26323E+01
   0.10981E+02   0.26375E+01
   0.11001E+02   0.26426E+01
   0.11021E+02   0.26477E+01
   0.11041E+02   0.26529E+01
   0.11061E+02   0.26580E+01
   0.11081E+02   0.26630E+01
   0.11101E+02   0.26681E+01
   0.11121E+02   0.26731E+01
   0.11141E+02   0.26781E+01
   0.11161E+02   0.26831E+01
   0.11181E+02   0.26880E+01
   0.11201E+02   0.26930E+01
   0.11221E+02   0.26979E+01
   0.11241E+02   0.27028E+01
   0.11261E+02   0.27077E+01
   0.11281E+02   0.27126E+01
   0.11301E+02   0.27174E+01
   0.11321E+02   0.27222E+01
   0.11341E+02   0.27271E+01
   0.11361E+02   0.27319E+01
   0.11381E+02   0.27366E+01
   0.11401E+02   0.27414E+01
   0.11421E+02   0.27461E+01
   0.11441E+02   0.27508E+01
   0.11461E+02   0.27555E+01
   0.11481E+02   0.27602E+01
   0.11501E+02   0.27648E+01
   0.11521E+02   0.27695E+01
   0.11541E+02   0.27741E+01
   0.11561E+02   0.27787E+01
   0.11581E+02   0.27833E+01
   0.11601E+02   0.27878E+01
   0.11621E+02   0.27923E+01
   0.11641E+02   0.27968E+01
   0.11661E+02   0.28013E+01
   0.11681E+02   0.28058E+01
   0.11701E+02   0.28102E+01
   0.11721E+02   0.28147E+01
   0.11741E+02   0.28191E+01
   0.11761E+02   0.28235E+01
   0.11781E+02   0.28278E+01
   0.11801E+02   0.28322E+01
   0.11821E+02   0.28365E+01
   0.11841E+02   0.28408E+01
   0.11861E+02   0.28451E+01
   0.11881E+02   0.28494E+01
   0.11901E+02   0.28536E+01
   0.11921E+02   0.28579E+01
   0.11941E+02   0.28621E+01
   0.11961E+02   0.28663E+01
   0.11981E+02   0.28704E+01
   0.12001E+02   0.28746E+01
   0.12021E+02   0.28787E+01
   0.12041E+02   0.28828E+01
   0.12061E+02   0.28869E+01
   0.12081E+02   0.28909E+01
   0.12101E+02   0.28950E+01
   0.12121E+02   0.28990E+01
   0.12141E+02   0.29030E+01
   0.12161E+02   0.29070E+01
   0.12181E+02   0.29109E+01
   0.12201E+02   0.29149E+01
   0.12221E+02   0.29188E+01
   0.12241E+02   0.29227E+01
   0.12261E+02   0.29266E+01
   0.12281E+02   0.29304E+01
   0.12301E+02   0.29342E+01
   0.12321E+02   0.29380E+01
   0.12341E+02   0.29418E+01
   0.12361E+02   0.29456E+01
   0.12381E+02   0.29493E+01
   0.12401E+02   0.29531E+01
   0.12421E+02   0.29568E+01
   0.12441E+02   0.29604E+01
   0.12461E+02   0.29641E+01
   0.12481E+02   0.29678E+01
   0.12501E+02   0.29714E+01
   0.12521E+02   0.29750E+01
   0.12541E+02   0.29786E+01
   0.12561E+02   0.29821E+01
   0.12581E+02   0.29857E+01
   0.12601E+02   0.29892E+01
   0.12621E+02   0.29927E+01
   0.12641E+02   0.29961E+01
   0.12661E+02   0.29996E+01
   0.12681E+02   0.30030E+01
   0.12701E+02   0.30064E+01
   0.12721E+02   0.30098E+01
   0.12741E+02   0.30132E+01
   0.12761E+02   0.30165E+01
   0.12781E+02   0.30199E+01
   0.12801E+02   0.30232E+01
   0.12821E+02   0.30264E+01
   0.12841E+02   0.30297E+01
   0.12861E+02   0.30329E+01
   0.12881E+02   0.30362E+01
   0.12901E+02   0.30394E+01
   0.12921E+02   0.30425E+01
   0.12941E+02   0.30457E+01
   0.12961E+02   0.30488E+01
   0.12981E+02   0.30519E+01
   0.13001E+02   0.30550E+01
   0.13021E+02   0.30581E+01
   0.13041E+02   0.30611E+01
   0.13061E+02   0.30641E+01
   0.13081E+02   0.30671E+01
   0.13101E+02   0.30701E+01
   0.13121E+02   0.30731E+01
   0.13141E+02   0.30761E+01
   0.13161E+02   0.30790E+01
   0.13181E+02   0.30819E+01
   0.13201E+02   0.30848E+01
   0.13221E+02   0.30876E+01
   0.13241E+02   0.30905E+01
   0.13261E+02   0.30933E+01
   0.13281E+02   0.30961E+01
   0.13301E+02   0.30988E+01
   0.13321E+02   0.31016E+01
   0.13341E+02   0.31043E+01
   0.13361E+02   0.31070E+01
   0.13381E+02   0.31097E+01
   0.13401E+02   0.31123E+01
   0.13421E+02   0.31150E+01
   0.13441E+02   0.31176E+01
   0.13461E+02   0.31202E+01
   0.13481E+02   0.31228E+01
   0.13501E+02   0.31253E+01
   0.13521E+02   0.31279E+01
   0.13541E+02   0.31304E+01
   0.13561E+02   0.31328E+01
   0.13581E+02   0.31353E+01
   0.13601E+02   0.31378E+01
   0.13621E+02   0.31402E+01
   0.13641E+02   0.31426E+01
   0.13661E+02   0.31450E+01
   0.13681E+02   0.31473E+01
   0.13701E+02   0.31497E+01
   0.13721E+02   0.31520E+01
   0.13741E+02   0.31543E+01
   0.13761E+02   0.31565E+01
   0.13781E+02   0.31588E+01
   0.13801E+02   0.31610E+01
   0.13821E+02   0.31632E+01
   0.13841E+02   0.31654E+01
   0.13861E+02   0.31676E+01
   0.13881E+02   0.31697E+01
   0.13901E+02   0.31718E+01
   0.13921E+02   0.31739E+01
   0.13941E+02   0.31760E+01
   0.13961E+02   0.31781E+01
   0.13981E+02   0.31801E+01
   0.14001E+02   0.31821E+01
   0.14021E+02   0.31841E+01
   0.14041E+02   0.31861E+01
   0.14061E+02   0.31880E+01
   0.14081E+02   0.31899E+01
   0.14101E+02   0.31918E+01
   0.14121E+02   0.31937E+01
   0.14141E+02   0.31956E+01
   0.14161E+02   0.31974E+01
   0.14181E+02   0.31992E+01
   0.14201E+02   0.32010E+01
   0.14221E+02   0.32028E+01
   0.14241E+02   0.32046E+01
   0.14261E+02   0.32063E+01
   0.14281E+02   0.32080E+01
   0.14301E+02   0.32097E+01
   0.14321E+02   0.32114E+01
   0.14341E+02   0.32130E+01
   0.14361E+02   0.32146E+01
   0.14381E+02   0.32162E+01
   0.14401E+02   0.32178E+01
   0.14421E+02   0.32194E+01
   0.14441E+02   0.32209E+01
   0.14461E+02   0.32224E+01
   0.14481E+02   0.32239E+01
   0.14501E+02   0.32254E+01
   0.14521E+02   0.32268E+01
   0.14541E+02   0.32282E+01
   0.14561E+02   0.32296E+01
   0.14581E+02   0.32310E+01
   0.14601E+02   0.32324E+01
   0.14621E+02   0.32337E+01
   0.14641E+02   0.32350E+01
   0.14661E+02   0.32363E+01
   0.14681E+02   0.32376E+01
   0.14701E+02   0.32389E+01
   0.14721E+02   0.32401E+01
   0.14741E+02   0.32413E+01
   0.14761E+02   0.32425E+01
   0.14781E+02   0.32436E+01
   0.14801E+02   0.32448E+01
   0.14821E+02   0.32459E+01
   0.14841E+02   0.32470E+01
   0.14861E+02   0.32481E+01
   0.14881E+02   0.32491E+01
   0.14901E+02   0.32502E+01
   0.14921E+02   0.32512E+01
   0.14941E+02   0.32522E+01
   0.14961E+02   0.32532E+01
   0.14981E+02   0.32541E+01
   0.15001E+02   0.32550E+01
   0.15021E+02   0.32559E+01
   0.15041E+02   0.32568E+01
   0.15061E+02   0.32577E+01
   0.15081E+02   0.32585E+01
   0.15101E+02   0.32593E+01
   0.15121E+02   0.32601E+01
   0.15141E+02   0.32609E+01
   0.15161E+02   0.32617E+01
   0.15181E+02   0.32624E+01
   0.15201E+02   0.32631E+01
   0.15221E+02   0.32638E+01
   0.15241E+02   0.32645E+01
   0.15261E+02   0.32651E+01
   0.15281E+02   0.32657E+01
   0.15301E+02   0.32663E+01
   0.15321E+02   0.32669E+01
   0.15341E+02   0.32675E+01
   0.15361E+02   0.32680E+01
   0.15381E+02   0.32685E+01
   0.15401E+02   0.32690E+01
   0.15421E+02   0.32695E+01
   0.15441E+02   0.32699E+01
   0.15461E+02   0.32704E+01
   0.15481E+02   0.32708E+01
   0.15501E+02   0.32712E+01
   0.15521E+02   0.32715E+01
   0.15541E+02   0.32719E+01
   0.15561E+02   0.32722E+01
   0.15581E+02   0.32725E+01
   0.15601E+02   0.32728E+01
   0.15621E+02   0.32730E+01
   0.15641E+02   0.32733E+01
   0.15661E+02   0.32735E+01
   0.15681E+02   0.32737E+01
   0.15701E+02   0.32738E+01
   0.15721E+02   0.32740E+01
   0.15741E+02   0.32741E+01
   0.15761E+02   0.32742E+01
   0.15781E+02   0.32743E+01
   0.15801E+02   0.32744E+01
   0.15821E+02   0.32744E+01
   0.15841E+02   0.32745E+01
   0.15861E+02   0.32745E+01


   0.21000E-01   0.18189E-06
   0.41000E-01   0.12894E-05
   0.61000E-01   0.42234E-05
   0.81000E-01   0.98751E-05
   0.10100E+00   0.19136E-04
   0.12100E+00   0.32896E-04
   0.14100E+00   0.52046E-04
   0.16100E+00   0.77479E-04
   0.18100E+00   0.11008E-03
   0.20100E+00   0.15075E-03
   0.22100E+00   0.20038E-03
   0.24100E+00   0.25985E-03
   0.26100E+00   0.33005E-03
   0.28100E+00   0.41189E-03
   0.30100E+00   0.50624E-03
   0.32100E+00   0.61400E-03
   0.34100E+00   0.73607E-03
   0.36100E+00   0.87332E-03
   0.38100E+00   0.10267E-02
   0.40100E+00   0.11970E-02
   0.42100E+00   0.13852E-02
   0.44100E+00   0.15921E-02
   0.46100E+00   0.18187E-02
   0.48100E+00   0.20658E-02
   0.50100E+00   0.23336E-02
   0.52100E+00   0.26199E-02
   0.54100E+00   0.29290E-02
   0.56100E+00   0.32618E-02
   0.58100E+00   0.36192E-02
   0.60100E+00   0.40021E-02
   0.62100E+00   0.44113E-02
   0.64100E+00   0.48478E-02
   0.66100E+00   0.53123E-02
   0.68100E+00   0.58059E-02
   0.70100E+00   0.63293E-02
   0.72100E+00   0.68790E-02
   0.74100E+00   0.74555E-02
   0.76100E+00   0.80639E-02
   0.78100E+00   0.87052E-02
   0.80100E+00   0.93802E-02
   0.82100E+00   0.10090E-01
   0.84100E+00   0.10835E-01
   0.86100E+00   0.11616E-01
   0.88100E+00   0.12432E-01
   0.90100E+00   0.13275E-01
   0.92100E+00   0.14156E-01
   0.94100E+00   0.15076E-01
   0.96100E+00   0.16037E-01
   0.98100E+00   0.17038E-01
   0.10010E+01   0.18080E-01
   0.10210E+01   0.19163E-01
   0.10410E+01   0.20273E-01
   0.10610E+01   0.21428E-01
   0.10810E+01   0.22626E-01
   0.11010E+01   0.23870E-01
   0.11210E+01   0.25160E-01
   0.11410E+01   0.26493E-01
   0.11610E+01   0.27855E-01
   0.11810E+01   0.29265E-01
   0.12010E+01   0.30724E-01
   0.12210E+01   0.32232E-01
   0.12410E+01   0.33791E-01
   0.12610E+01   0.35379E-01
   0.12810E+01   0.37014E-01
   0.13010E+01   0.38701E-01
   0.13210E+01   0.40441E-01
   0.13410E+01   0.42234E-01
   0.13610E+01   0.44058E-01
   0.13810E+01   0.45930E-01
   0.14010E+01   0.47858E-01
   0.14210E+01   0.49841E-01
   0.14410E+01   0.51876E-01
   0.14610E+01   0.53941E-01
   0.14810E+01   0.56063E-01
   0.15010E+01   0.58243E-01
   0.15210E+01   0.60481E-01
   0.15410E+01   0.62750E-01
   0.15610E+01   0.65072E-01
   0.15810E+01   0.67454E-01
   0.16010E+01   0.69897E-01
   0.16210E+01   0.72370E-01
   0.16410E+01   0.74897E-01
   0.16610E+01   0.77487E-01
   0.16810E+01   0.80140E-01
   0.17010E+01   0.82821E-01
   0.17210E+01   0.85559E-01
   0.17410E+01   0.88361E-01
   0.17610E+01   0.91228E-01
   0.17810E+01   0.94123E-01
   0.18010E+01   0.97076E-01
   0.18210E+01   0.10010E+00
   0.18410E+01   0.10317E+00
   0.18610E+01   0.10628E+00
   0.18810E+01   0.10945E+00
   0.19010E+01   0.11269E+00
   0.19210E+01   0.11596E+00
   0.19410E+01   0.11928E+00
   0.19610E+01   0.12268E+00
   0.19810E+01   0.12614E+00
   0.20010E+01   0.12962E+00
   0.20210E+01   0.13317E+00
   0.20410E+01   0.13679E+00
   0.20610E+01   0.14044E+00
   0.20810E+01   0.14415E+00
   0.21010E+01   0.14793E+00
   0.21210E+01   0.15173E+00
   0.21410E+01   0.15559E+00
   0.21610E+01   0.15953E+00
   0.21810E+01   0.16353E+00
   0.22010E+01   0.16756E+00
   0.22210E+01   0.17165E+00
   0.22410E+01   0.17581E+00
   0.22610E+01   0.17999E+00
   0.22810E+01   0.18425E+00
   0.23010E+01   0.18856E+00
   0.23210E+01   0.19290E+00
   0.23410E+01   0.19732E+00
   0.23610E+01   0.20179E+00
   0.23810E+01   0.20629E+00
   0.24010E+01   0.21086E+00
   0.24210E+01   0.21545E+00
   0.24410E+01   0.22010E+00
   0.24610E+01   0.22483E+00
   0.24810E+01   0.22958E+00
   0.25010E+01   0.23439E+00
   0.25210E+01   0.23926E+00
   0.25410E+01   0.24415E+00
   0.25610E+01   0.24912E+00
   0.25810E+01   0.25415E+00
   0.26010E+01   0.25920E+00
   0.26210E+01   0.26432E+00
   0.26410E+01   0.26945E+00
   0.26610E+01   0.27466E+00
   0.26810E+01   0.27992E+00
   0.27010E+01   0.28520E+00
   0.27210E+01   0.29055E+00
   0.27410E+01   0.29592E+00
   0.27610E+01   0.30135E+00
   0.27810E+01   0.30685E+00
   0.28010E+01   0.31235E+00
   0.28210E+01   0.31793E+00
   0.28410E+01   0.32352E+00
   0.28610E+01   0.32918E+00
   0.28810E+01   0.33490E+00
   0.29010E+01   0.34063E+00
   0.29210E+01   0.34644E+00
   0.29410E+01   0.35225E+00
   0.29610E+01   0.35812E+00
   0.29810E+01   0.36407E+00
   0.30010E+01   0.37001E+00
   0.30210E+01   0.37602E+00
   0.30410E+01   0.38203E+00
   0.30610E+01   0.38813E+00
   0.30810E+01   0.39422E+00
   0.31010E+01   0.40038E+00
   0.31210E+01   0.40660E+00
   0.31410E+01   0.41283E+00
   0.31610E+01   0.41912E+00
   0.31810E+01   0.42540E+00
   0.32010E+01   0.43175E+00
   0.32210E+01   0.43810E+00
   0.32410E+01   0.44453E+00
   0.32610E+01   0.45096E+00
   0.32810E+01   0.45745E+00
   0.33010E+01   0.46394E+00
   0.33210E+01   0.47049E+00
   0.33410E+01   0.47710E+00
   0.33610E+01   0.48371E+00
   0.33810E+01   0.49038E+00
   0.34010E+01   0.49705E+00
   0.34210E+01   0.50378E+00
   0.34410E+01   0.51050E+00
   0.34610E+01   0.51728E+00
   0.34810E+01   0.52406E+00
   0.35010E+01   0.53090E+00
   0.35210E+01   0.53773E+00
   0.35410E+01   0.54464E+00
   0.35610E+01   0.55154E+00
   0.35810E+01   0.55850E+00
   0.36010E+01   0.56545E+00
   0.36210E+01   0.57246E+00
   0.36410E+01   0.57947E+00
   0.36610E+01   0.58653E+00
   0.36810E+01   0.59358E+00
   0.37010E+01   0.60069E+00
   0.37210E+01   0.60779E+00
   0.37410E+01   0.61495E+00
   0.37610E+01   0.62210E+00
   0.37810E+01   0.62930E+00
   0.38010E+01   0.63649E+00
   0.38210E+01   0.64374E+00
   0.38410E+01   0.65098E+00
   0.38610E+01   0.65825E+00
   0.38810E+01   0.66551E+00
   0.39010E+01   0.67283E+00
   0.39210E+01   0.68014E+00
   0.39410E+01   0.68750E+00
   0.39610E+01   0.69484E+00
   0.39810E+01   0.70224E+00
   0.40010E+01   0.70963E+00
   0.40210E+01   0.71707E+00
   0.40410E+01   0.72449E+00
   0.40610E+01   0.73189E+00
   0.40810E+01   0.73935E+00
   0.41010E+01   0.74680E+00
   0.41210E+01   0.75429E+00
   0.41410E+01   0.76177E+00
   0.41610E+01   0.76930E+00
   0.41810E+01   0.77682E+00
   0.42010E+01   0.78436E+00
   0.42210E+01   0.79189E+00
   0.42410E+01   0.79947E+00
   0.42610E+01   0.80703E+00
   0.42810E+01   0.81458E+00
   0.43010E+01   0.82217E+00
   0.43210E+01   0.82974E+00
   0.43410E+01   0.83736E+00
   0.43610E+01   0.84496E+00
   0.43810E+01   0.85260E+00
   0.44010E+01   0.86021E+00
   0.44210E+01   0.86787E+00
   0.44410E+01   0.87551E+00
   0.44610E+01   0.88313E+00
   0.44810E+01   0.89080E+00
   0.45010E+01   0.89844E+00
   0.45210E+01   0.90611E+00
   0.45410E+01   0.91376E+00
   0.45610E+01   0.92146E+00
   0.45810E+01   0.92914E+00
   0.46010E+01   0.93679E+00
   0.46210E+01   0.94449E+00
   0.46410E+01   0.95216E+00
   0.46610E+01   0.95986E+00
   0.46810E+01   0.96754E+00
   0.47010E+01   0.97527E+00
   0.47210E+01   0.98297E+00
   0.47410E+01   0.99064E+00
   0.47610E+01   0.99834E+00
   0.47810E+01   0.10060E+01
   0.48010E+01   0.10137E+01
   0.48210E+01   0.10214E+01
   0.48410E+01   0.10291E+01
   0.48610E+01   0.10368E+01
   0.48810E+01   0.10445E+01
   0.49010E+01   0.10522E+01
   0.49210E+01   0.10599E+01
   0.49410E+01   0.10675E+01
   0.49610E+01   0.10752E+01
   0.49810E+01   0.10829E+01
   0.50010E+01   0.10906E+01
   0.50210E+01   0.10983E+01
   0.50410E+01   0.11059E+01
   0.50610E+01   0.11136E+01
   0.50810E+01   0.11212E+01
   0.51010E+01   0.11289E+01
   0.51210E+01   0.11365E+01
   0.51410E+01   0.11442E+01
   0.51610E+01   0.11518E+01
   0.51810E+01   0.11594E+01
   0.52010E+01   0.11670E+01
   0.52210E+01   0.11746E+01
   0.52410E+01   0.11822E+01
   0.52610E+01   0.11898E+01
   0.52810E+01   0.11974E+01
   0.53010E+01   0.12050E+01
   0.53210E+01   0.12126E+01
   0.53410E+01   0.12201E+01
   0.53610E+01   0.12277E+01
   0.53810E+01   0.12353E+01
   0.54010E+01   0.12428E+01
   0.54210E+01   0.12503E+01
   0.54410E+01   0.12578E+01
   0.54610E+01   0.12653E+01
   0.54810E+01   0.12728E+01
   0.55010E+01   0.12803E+01
   0.55210E+01   0.12878E+01
   0.55410E+01   0.12952E+01
   0.55610E+01   0.13027E+01
   0.55810E+01   0.13102E+01
   0.56010E+01   0.13176E+01
   0.56210E+01   0.13250E+01
   0.56410E+01   0.13324E+01
   0.56610E+01   0.13398E+01
   0.56810E+01   0.13472E+01
   0.57010E+01   0.13546E+01
   0.57210E+01   0.13619E+01
   0.57410E+01   0.13692E+01
   0.57610E+01   0.13766E+01
   0.57810E+01   0.13839E+01
   0.58010E+01   0.13912E+01
   0.58210E+01   0.13985E+01
   0.58410E+01   0.14058E+01
   0.58610E+01   0.14131E+01
   0.58810E+01   0.14203E+01
   0.59010E+01   0.14276E+01
   0.59210E+01   0.14348E+01
   0.59410E+01   0.14420E+01
   0.59610E+01   0.14492E+01
   0.59810E+01   0.14564E+01
   0.60010E+01   0.14636E+01
   0.60210E+01   0.14707E+01
   0.60410E+01   0.14779E+01
   0.60610E+01   0.14850E+01
   0.60810E+01   0.14921E+01
   0.61010E+01   0.14992E+01
   0.61210E+01   0.15062E+01
   0.61410E+01   0.15133E+01
   0.61610E+01   0.15203E+01
   0.61810E+01   0.15273E+01
   0.62010E+01   0.15343E+01
   0.62210E+01   0.15413E+01
   0.62410E+01   0.15483E+01
   0.62610E+01   0.15552E+01
   0.62810E+01   0.15622E+01
   0.63010E+01   0.15691E+01
   0.63210E+01   0.15760E+01
   0.63410E+01   0.15829E+01
   0.63610E+01   0.15898E+01
   0.63810E+01   0.15966E+01
   0.64010E+01   0.16035E+01
   0.64210E+01   0.16103E+01
   0.64410E+01   0.16171E+01
   0.64610E+01   0.16239E+01
   0.64810E+01   0.16307E+01
   0.65010E+01   0.16374E+01
   0.65210E+01   0.16441E+01
   0.65410E+01   0.16509E+01
   0.65610E+01   0.16576E+01
   0.65810E+01   0.16643E+01
   0.66010E+01   0.16709E+01
   0.66210E+01   0.16776E+01
   0.66410E+01   0.16842E+01
   0.66610E+01   0.16908E+01
   0.66810E+01   0.16973E+01
   0.67010E+01   0.17039E+01
   0.67210E+01   0.17104E+01
   0.67410E+01   0.17169E+01
   0.67610E+01   0.17234E+01
   0.67810E+01   0.17299E+01
   0.68010E+01   0.17364E+01
   0.68210E+01   0.17428E+01
   0.68410E+01   0.17493E+01
   0.68610E+01   0.17557E+01
   0.68810E+01   0.17621E+01
   0.69010E+01   0.17685E+01
   0.69210E+01   0.17748E+01
   0.69410E+01   0.17812E+01
   0.69610E+01   0.17875E+01
   0.69810E+01   0.17938E+01
   0.70010E+01   0.18000E+01
   0.70210E+01   0.18063E+01
   0.70410E+01   0.18125E+01
   0.70610E+01   0.18188E+01
   0.70810E+01   0.18249E+01
   0.71010E+01   0.18311E+01
   0.71210E+01   0.18373E+01
   0.71410E+01   0.18435E+01
   0.71610E+01   0.18496E+01
   0.71810E+01   0.18557E+01
   0.72010E+01   0.18617E+01
   0.72210E+01   0.18678E+01
   0.72410E+01   0.18738E+01
   0.72610E+01   0.18799E+01
   0.72810E+01   0.18859E+01
   0.73010E+01   0.18919E+01
   0.73210E+01   0.18978E+01
   0.73410E+01   0.19038E+01
   0.73610E+01   0.19097E+01
   0.73810E+01   0.19156E+01
   0.74010E+01   0.19215E+01
   0.74210E+01   0.19273E+01
   0.74410E+01   0.19332E+01
   0.74610E+01   0.19390E+01
   0.74810E+01   0.19448E+01
   0.75010E+01   0.19506E+01
   0.75210E+01   0.19563E+01
   0.75410E+01   0.19621E+01
   0.75610E+01   0.19678E+01
   0.75810E+01   0.19735E+01
   0.76010E+01   0.19792E+01
   0.76210E+01   0.19848E+01
   0.76410E+01   0.19904E+01
   0.76610E+01   0.19961E+01
   0.76810E+01   0.20017E+01
   0.77010E+01   0.20072E+01
   0.77210E+01   0.20128E+01
   0.77410E+01   0.20183E+01
   0.77610E+01   0.20238E+01
   0.77810E+01   0.20293E+01
   0.78010E+01   0.20348E+01
   0.78210E+01   0.20402E+01
   0.78410E+01   0.20457E+01
   0.78610E+01   0.20511E+01
   0.78810E+01   0.20565E+01
   0.79010E+01   0.20619E+01
   0.79210E+01   0.20672E+01
   0.79410E+01   0.20725E+01
   0.79610E+01   0.20779E+01
   0.79810E+01   0.20831E+01
   0.80010E+01   0.20884E+01
   0.80210E+01   0.20936E+01
   0.80410E+01   0.20989E+01
   0.80610E+01   0.21041E+01
   0.80810E+01   0.21093E+01
   0.81010E+01   0.21144E+01
   0.81210E+01   0.21196E+01
   0.81410E+01   0.21247E+01
   0.81610E+01   0.21298E+01
   0.81810E+01   0.21349E+01
   0.82010E+01   0.21400E+01
   0.82210E+01   0.21450E+01
   0.82410E+01   0.21500E+01
   0.82610E+01   0.21550E+01
   0.82810E+01   0.21600E+01
   0.83010E+01   0.21650E+01
   0.83210E+01   0.21699E+01
   0.83410E+01   0.21748E+01
   0.83610E+01   0.21797E+01
   0.83810E+01   0.21846E+01
   0.84010E+01   0.21894E+01
   0.84210E+01   0.21943E+01
   0.84410E+01   0.21991E+01
   0.84610E+01   0.22039E+01
   0.84810E+01   0.22087E+01
   0.85010E+01   0.22134E+01
   0.85210E+01   0.22182E+01
   0.85410E+01   0.22229E+01
   0.85610E+01   0.22276E+01
   0.85810E+01   0.22323E+01
   0.86010E+01   0.22369E+01
   0.86210E+01   0.22415E+01
   0.86410E+01   0.22462E+01
   0.86610E+01   0.22508E+01
   0.86810E+01   0.22553E+01
   0.87010E+01   0.22599E+01
   0.87210E+01   0.22644E+01
   0.87410E+01   0.22689E+01
   0.87610E+01   0.22734E+01
   0.87810E+01   0.22779E+01
   0.88010E+01   0.22823E+01
   0.88210E+01   0.22867E+01
   0.88410E+01   0.22912E+01
   0.88610E+01   0.22955E+01
   0.88810E+01   0.22999E+01
   0.89010E+01   0.23043E+01
   0.89210E+01   0.23086E+01
   0.89410E+01   0.23129E+01
   0.89610E+01   0.23172E+01
   0.89810E+01   0.23215E+01
   0.90010E+01   0.23257E+01
   0.90210E+01   0.23299E+01
   0.90410E+01   0.23341E+01
   0.90610E+01   0.23383E+01
   0.90810E+01   0.23425E+01
   0.91010E+01   0.23466E+01
   0.91210E+01   0.23508E+01
   0.91410E+01   0.23549E+01
   0.91610E+01   0.23590E+01
   0.91810E+01   0.23630E+01
   0.92010E+01   0.23671E+01
   0.92210E+01   0.23711E+01
   0.92410E+01   0.23751E+01
   0.92610E+01   0.23791E+01
   0.92810E+01   0.23831E+01
   0.93010E+01   0.23870E+01
   0.93210E+01   0.23909E+01
   0.93410E+01   0.23948E+01
   0.93610E+01   0.23987E+01
   0.93810E+01   0.24026E+01
   0.94010E+01   0.24064E+01
   0.94210E+01   0.24103E+01
   0.94410E+01   0.24141E+01
   0.94610E+01   0.24178E+01
   0.94810E+01   0.24216E+01
   0.95010E+01   0.24254E+01
   0.95210E+01   0.24291E+01
   0.95410E+01   0.24328E+01
   0.95610E+01   0.24365E+01
   0.95810E+01   0.24401E+01
   0.96010E+01   0.24438E+01
   0.96210E+01   0.24474E+01
   0.96410E+01   0.24510E+01
   0.96610E+01   0.24546E+01
   0.96810E+01   0.24582E+01
   0.97010E+01   0.24617E+01
   0.97210E+01   0.24653E+01
   0.97410E+01   0.24688E+01
   0.97610E+01   0.24722E+01
   0.97810E+01   0.24757E+01
   0.98010E+01   0.24792E+01
   0.98210E+01   0.24826E+01
   0.98410E+01   0.24860E+01
   0.98610E+01   0.24894E+01
   0.98810E+01   0.24928E+01
   0.99010E+01   0.24961E+01
   0.99210E+01   0.24994E+01
   0.99410E+01   0.25027E+01
   0.99610E+01   0.25060E+01
   0.99810E+01   0.25093E+01
   0.10001E+02   0.25126E+01
   0.10021E+02   0.25158E+01
   0.10041E+02   0.25190E+01
   0.10061E+02   0.25222E+01
   0.10081E+02   0.25254E+01
   0.10101E+02   0.25285E+01
   0.10121E+02   0.25317E+01
   0.10141E+02   0.25348E+01
   0.10161E+02   0.25379E+01
   0.10181E+02   0.25410E+01
   0.10201E+02   0.25440E+01
   0.10221E+02   0.25470E+01
   0.10241E+02   0.25501E+01
   0.10261E+02   0.25531E+01
   0.10281E+02   0.25560E+01
   0.10301E+02   0.25590E+01
   0.10321E+02   0.25619E+01
   0.10341E+02   0.25648E+01
   0.10361E+02   0.25677E+01
   0.10381E+02   0.25706E+01
   0.10401E+02   0.25734E+01
   0.10421E+02   0.25763E+01
   0.10441E+02   0.25791E+01
   0.10461E+02   0.25819E+01
   0.10481E+02   0.25847E+01
   0.10501E+02   0.25874E+01
   0.10521E+02   0.25902E+01
   0.10541E+02   0.25929E+01
   0.10561E+02   0.25956E+01
   0.10581E+02   0.25983E+01
   0.10601E+02   0.26009E+01
   0.10621E+02   0.26036E+01
   0.10641E+02   0.26062E+01
   0.10661E+02   0.26088E+01
   0.10681E+02   0.26114E+01
   0.10701E+02   0.26140E+01
   0.10721E+02   0.26165E+01
   0.10741E+02   0.26191E+01
   0.10761E+02   0.26216E+01
   0.10781E+02   0.26241E+01
   0.10801E+02   0.26266E+01
   0.10821E+02   0.26290E+01
   0.10841E+02   0.26315E+01
   0.10861E+02   0.26339E+01
   0.10881E+02   0.26363E+01
   0.10901E+02   0.26386E+01
   0.10921E+02   0.26410E+01
   0.10941E+02   0.26433E+01
   0.10961E+02   0.26457E+01
   0.10981E+02   0.26480E+01
   0.11001E+02   0.26503E+01
   0.11021E+02   0.26525E+01
   0.11041E+02   0.26548E+01
   0.11061E+02   0.26570E+01
   0.11081E+02   0.26592E+01
   0.11101E+02   0.26614E+01
   0.11121E+02   0.26636E+01
   0.11141E+02   0.26657E+01
   0.11161E+02   0.26678E+01
   0.11181E+02   0.26699E+01
   0.11201E+02   0.26720E+01
   0.11221E+02   0.26741E+01
   0.11241E+02   0.26762E+01
   0.11261E+02   0.26782E+01
   0.11281E+02   0.26802E+01
   0.11301E+02   0.26822E+01
   0.11321E+02   0.26842E+01
   0.11341E+02   0.26862E+01
   0.11361E+02   0.26881E+01
   0.11381E+02   0.26900E+01
   0.11401E+02   0.26919E+01
   0.11421E+02   0.26938E+01
   0.11441E+02   0.26957E+01
   0.11461E+02   0.26975E+01
   0.11481E+02   0.26993E+01
   0.11501E+02   0.27011E+01
   0.11521E+02   0.27029E+01
   0.11541E+02   0.27047E+01
   0.11561E+02   0.27065E+01
   0.11581E+02   0.27082E+01
   0.11601E+02   0.27099E+01
   0.11621E+02   0.27116E+01
   0.11641E+02   0.27133E+01
   0.11661E+02   0.27149E+01
   0.11681E+02   0.27166E+01
   0.11701E+02   0.27182E+01
   0.11721E+02   0.27198E+01
   0.11741E+02   0.27214E+01
   0.11761E+02   0.27229E+01
   0.11781E+02   0.27245E+01
   0.11801E+02   0.27260E+01
   0.11821E+02   0.27275E+01
   0.11841E+02   0.27290E+01
   0.11861E+02   0.27305E+01
   0.11881E+02   0.27319E+01
   0.11901E+02   0.27333E+01
   0.11921E+02   0.27347E+01
   0.11941E+02   0.27361E+01
   0.11961E+02   0.27375E+01
   0.11981E+02   0.27389E+01
   0.12001E+02   0.27402E+01
   0.12021E+02   0.27415E+01
   0.12041E+02   0.27428E+01
   0.12061E+02   0.27441E+01
   0.12081E+02   0.27454E+01
   0.12101E+02   0.27466E+01
   0.12121E+02   0.27478E+01
   0.12141E+02   0.27490E+01
   0.12161E+02   0.27502E+01
   0.12181E+02   0.27514E+01
   0.12201E+02   0.27525E+01
   0.12221E+02   0.27537E+01
   0.12241E+02   0.27548E+01
   0.12261E+02   0.27559E+01
   0.12281E+02   0.27569E+01
   0.12301E+02   0.27580E+01
   0.12321E+02   0.27590E+01
   0.12341E+02   0.27600E+01
   0.12361E+02   0.27610E+01
   0.12381E+02   0.27620E+01
   0.12401E+02   0.27630E+01
   0.12421E+02   0.27639E+01
   0.12441E+02   0.27648E+01
   0.12461E+02   0.27658E+01
   0.12481E+02   0.27666E+01
   0.12501E+02   0.27675E+01
   0.12521E+02   0.27684E+01
   0.12541E+02   0.27692E+01
   0.12561E+02   0.27700E+01
   0.12581E+02   0.27708E+01
   0.12601E+02   0.27716E+01
   0.12621E+02   0.27723E+01
   0.12641E+02   0.27730E+01
   0.12661E+02   0.27738E+01
   0.12681E+02   0.27745E+01
   0.12701E+02   0.27751E+01
   0.12721E+02   0.27758E+01
   0.12741E+02   0.27765E+01
   0.12761E+02   0.27771E+01
   0.12781E+02   0.27777E+01
   0.12801E+02   0.27783E+01
   0.12821E+02   0.27788E+01
   0.12841E+02   0.27794E+01
   0.12861E+02   0.27799E+01
   0.12881E+02   0.27804E+01
   0.12901E+02   0.27809E+01
   0.12921E+02   0.27814E+01
   0.12941E+02   0.27819E+01
   0.12961E+02   0.27823E+01
   0.12981E+02   0.27827E+01
   0.13001E+02   0.27831E+01
   0.13021E+02   0.27835E+01
   0.13041E+02   0.27839E+01
   0.13061E+02   0.27842E+01
   0.13081E+02   0.27846E+01
   0.13101E+02   0.27849E+01
   0.13121E+02   0.27852E+01
   0.13141E+02   0.27854E+01
   0.13161E+02   0.27857E+01
   0.13181E+02   0.27859E+01
   0.13201E+02   0.27861E+01
   0.13221E+02   0.27863E+01
   0.13241E+02   0.27865E+01
   0.13261E+02   0.27867E+01
   0.13281E+02   0.27868E+01
   0.13301E+02   0.27870E+01
   0.13321E+02   0.27871E+01
   0.13341E+02   0.27872E+01
   0.13361E+02   0.27872E+01
   0.13381E+02   0.27873E+01
   0.13401E+02   0.27873E+01
   0.13421E+02   0.27873E+01
   0.13441E+02   0.27873E+01


   0.21000E-01   0.50814E-06
   0.41000E-01   0.37176E-05
   0.61000E-01   0.12220E-04
   0.81000E-01   0.28599E-04
   0.10100E+00   0.55435E-04
   0.12100E+00   0.95311E-04
   0.14100E+00   0.15081E-03
   0.16100E+00   0.22451E-03
   0.18100E+00   0.31900E-03
   0.20100E+00   0.43686E-03
   0.22100E+00   0.58067E-03
   0.24100E+00   0.75301E-03
   0.26100E+00   0.95646E-03
   0.28100E+00   0.11936E-02
   0.30100E+00   0.14671E-02
   0.32100E+00   0.17749E-02
   0.34100E+00   0.21226E-02
   0.36100E+00   0.25136E-02
   0.38100E+00   0.29504E-02
   0.40100E+00   0.34355E-02
   0.42100E+00   0.39715E-02
   0.44100E+00   0.45526E-02
   0.46100E+00   0.51870E-02
   0.48100E+00   0.58790E-02
   0.50100E+00   0.66310E-02
   0.52100E+00   0.74454E-02
   0.54100E+00   0.83123E-02
   0.56100E+00   0.92432E-02
   0.58100E+00   0.10243E-01
   0.60100E+00   0.11314E-01
   0.62100E+00   0.12442E-01
   0.64100E+00   0.13642E-01
   0.66100E+00   0.14919E-01
   0.68100E+00   0.16276E-01
   0.70100E+00   0.17695E-01
   0.72100E+00   0.19192E-01
   0.74100E+00   0.20775E-01
   0.76100E+00   0.22423E-01
   0.78100E+00   0.24154E-01
   0.80100E+00   0.25976E-01
   0.82100E+00   0.27864E-01
   0.84100E+00   0.29841E-01
   0.86100E+00   0.31915E-01
   0.88100E+00   0.34056E-01
   0.90100E+00   0.36290E-01
   0.92100E+00   0.38619E-01
   0.94100E+00   0.41018E-01
   0.96100E+00   0.43520E-01
   0.98100E+00   0.46092E-01
   0.10010E+01   0.48763E-01
   0.10210E+01   0.51536E-01
   0.10410E+01   0.54378E-01
   0.10610E+01   0.57332E-01
   0.10810E+01   0.60356E-01
   0.11010E+01   0.63486E-01
   0.11210E+01   0.66685E-01
   0.11410E+01   0.69992E-01
   0.11610E+01   0.73368E-01
   0.11810E+01   0.76853E-01
   0.12010E+01   0.80447E-01
   0.12210E+01   0.84111E-01
   0.12410E+01   0.87887E-01
   0.12610E+01   0.91732E-01
   0.12810E+01   0.95689E-01
   0.13010E+01   0.99715E-01
   0.13210E+01   0.10381E+00
   0.13410E+01   0.10802E+00
   0.13610E+01   0.11229E+00
   0.13810E+01   0.11668E+00
   0.14010E+01   0.12113E+00
   0.14210E+01   0.12569E+00
   0.14410E+01   0.13032E+00
   0.14610E+01   0.13506E+00
   0.14810E+01   0.13986E+00
   0.15010E+01   0.14473E+00
   0.15210E+01   0.14971E+00
   0.15410E+01   0.15476E+00
   0.15610E+01   0.15991E+00
   0.15810E+01   0.16512E+00
   0.16010E+01   0.17039E+00
   0.16210E+01   0.17576E+00
   0.16410E+01   0.18119E+00
   0.16610E+01   0.18668E+00
   0.16810E+01   0.19228E+00
   0.17010E+01   0.19794E+00
   0.17210E+01   0.20371E+00
   0.17410E+01   0.20953E+00
   0.17610E+01   0.21540E+00
   0.17810E+01   0.22137E+00
   0.18010E+01   0.22739E+00
   0.18210E+01   0.23347E+00
   0.18410E+01   0.23958E+00
   0.18610E+01   0.24578E+00
   0.18810E+01   0.25204E+00
   0.19010E+01   0.25834E+00
   0.19210E+01   0.26474E+00
   0.19410E+01   0.27118E+00
   0.19610E+01   0.27767E+00
   0.19810E+01   0.28426E+00
   0.20010E+01   0.29087E+00
   0.20210E+01   0.29752E+00
   0.20410E+01   0.30422E+00
   0.20610E+01   0.31100E+00
   0.20810E+01   0.31781E+00
   0.21010E+01   0.32466E+00
   0.21210E+01   0.33154E+00
   0.21410E+01   0.33852E+00
   0.21610E+01   0.34551E+00
   0.21810E+01   0.35253E+00
   0.22010E+01   0.35959E+00
   0.22210E+01   0.36666E+00
   0.22410E+01   0.37382E+00
   0.22610E+01   0.38102E+00
   0.22810E+01   0.38824E+00
   0.23010E+01   0.39547E+00
   0.23210E+01   0.40278E+00
   0.23410E+01   0.41011E+00
   0.23610E+01   0.41746E+00
   0.23810E+01   0.42483E+00
   0.24010E+01   0.43221E+00
   0.24210E+01   0.43960E+00
   0.24410E+01   0.44706E+00
   0.24610E+01   0.45453E+00
   0.24810E+01   0.46202E+00
   0.25010E+01   0.46953E+00
   0.25210E+01   0.47704E+00
   0.25410E+01   0.48462E+00
   0.25610E+01   0.49221E+00
   0.25810E+01   0.49979E+00
   0.26010E+01   0.50739E+00
   0.26210E+01   0.51500E+00
   0.26410E+01   0.52261E+00
   0.26610E+01   0.53021E+00
   0.26810E+01   0.53789E+00
   0.27010E+01   0.54555E+00
   0.27210E+01   0.55321E+00
   0.27410E+01   0.56088E+00
   0.27610E+01   0.56856E+00
   0.27810E+01   0.57623E+00
   0.28010E+01   0.58389E+00
   0.28210E+01   0.59162E+00
   0.28410E+01   0.59934E+00
   0.28610E+01   0.60704E+00
   0.28810E+01   0.61475E+00
   0.29010E+01   0.62246E+00
   0.29210E+01   0.63016E+00
   0.29410E+01   0.63784E+00
   0.29610E+01   0.64551E+00
   0.29810E+01   0.65324E+00
   0.30010E+01   0.66096E+00
   0.30210E+01   0.66865E+00
   0.30410E+01   0.67633E+00
   0.30610E+01   0.68401E+00
   0.30810E+01   0.69169E+00
   0.31010E+01   0.69935E+00
   0.31210E+01   0.70699E+00
   0.31410E+01   0.71461E+00
   0.31610E+01   0.72229E+00
   0.31810E+01   0.72994E+00
   0.32010E+01   0.73757E+00
   0.32210E+01   0.74518E+00
   0.32410E+01   0.75279E+00
   0.32610E+01   0.76040E+00
   0.32810E+01   0.76798E+00
   0.33010E+01   0.77553E+00
   0.33210E+01   0.78306E+00
   0.33410E+01   0.79057E+00
   0.33610E+01   0.79813E+00
   0.33810E+01   0.80566E+00
   0.34010E+01   0.81317E+00
   0.34210E+01   0.82065E+00
   0.34410E+01   0.82810E+00
   0.34610E+01   0.83555E+00
   0.34810E+01   0.84299E+00
   0.35010E+01   0.85040E+00
   0.35210E+01   0.85778E+00
   0.35410E+01   0.86514E+00
   0.35610E+01   0.87247E+00
   0.35810E+01   0.87984E+00
   0.36010E+01   0.88719E+00
   0.36210E+01   0.89451E+00
   0.36410E+01   0.90179E+00
   0.36610E+01   0.90905E+00
   0.36810E+01   0.91630E+00
   0.37010E+01   0.92354E+00
   0.37210E+01   0.93074E+00
   0.37410E+01   0.93792E+00
   0.37610E+01   0.94506E+00
   0.37810E+01   0.95218E+00
   0.38010E+01   0.95934E+00
   0.38210E+01   0.96646E+00
   0.38410E+01   0.97356E+00
   0.38610E+01   0.98062E+00
   0.38810E+01   0.98765E+00
   0.39010E+01   0.99467E+00
   0.39210E+01   0.10017E+01
   0.39410E+01   0.10086E+01
   0.39610E+01   0.10156E+01
   0.39810E+01   0.10225E+01
   0.40010E+01   0.10294E+01
   0.40210E+01   0.10364E+01
   0.40410E+01   0.10432E+01
   0.40610E+01   0.10501E+01
   0.40810E+01   0.10569E+01
   0.41010E+01   0.10637E+01
   0.41210E+01   0.10705E+01
   0.41410E+01   0.10772E+01
   0.41610E+01   0.10840E+01
   0.41810E+01   0.10907E+01
   0.42010E+01   0.10973E+01
   0.42210E+01   0.11040E+01
   0.42410E+01   0.11107E+01
   0.42610E+01   0.11173E+01
   0.42810E+01   0.11239E+01
   0.43010E+01   0.11304E+01
   0.43210E+01   0.11370E+01
   0.43410E+01   0.11435E+01
   0.43610E+01   0.11500E+01
   0.43810E+01   0.11565E+01
   0.44010E+01   0.11630E+01
   0.44210E+01   0.11694E+01
   0.44410E+01   0.11758E+01
   0.44610E+01   0.11822E+01
   0.44810E+01   0.11886E+01
   0.45010E+01   0.11949E+01
   0.45210E+01   0.12012E+01
   0.45410E+01   0.12075E+01
   0.45610E+01   0.12137E+01
   0.45810E+01   0.12200E+01
   0.46010E+01   0.12262E+01
   0.46210E+01   0.12324E+01
   0.46410E+01   0.12386E+01
   0.46610E+01   0.12448E+01
   0.46810E+01   0.12509E+01
   0.47010E+01   0.12570E+01
   0.47210E+01   0.12631E+01
   0.47410E+01   0.12691E+01
   0.47610E+01   0.12752E+01
   0.47810E+01   0.12812E+01
   0.48010E+01   0.12872E+01
   0.48210E+01   0.12932E+01
   0.48410E+01   0.12991E+01
   0.48610E+01   0.13051E+01
   0.48810E+01   0.13110E+01
   0.49010E+01   0.13168E+01
   0.49210E+01   0.13227E+01
   0.49410E+01   0.13286E+01
   0.49610E+01   0.13344E+01
   0.49810E+01   0.13402E+01
   0.50010E+01   0.13459E+01
   0.50210E+01   0.13517E+01
   0.50410E+01   0.13574E+01
   0.50610E+01   0.13631E+01
   0.50810E+01   0.13688E+01
   0.51010E+01   0.13745E+01
   0.51210E+01   0.13801E+01
   0.51410E+01   0.13857E+01
   0.51610E+01   0.13913E+01
   0.51810E+01   0.13969E+01
   0.52010E+01   0.14024E+01
   0.52210E+01   0.14079E+01
   0.52410E+01   0.14134E+01
   0.52610E+01   0.14189E+01
   0.52810E+01   0.14244E+01
   0.53010E+01   0.14298E+01
   0.53210E+01   0.14353E+01
   0.53410E+01   0.14407E+01
   0.53610E+01   0.14460E+01
   0.53810E+01   0.14514E+01
   0.54010E+01   0.14567E+01
   0.54210E+01   0.14621E+01
   0.54410E+01   0.14674E+01
   0.54610E+01   0.14726E+01
   0.54810E+01   0.14779E+01
   0.55010E+01   0.14831E+01
   0.55210E+01   0.14883E+01
   0.55410E+01   0.14935E+01
   0.55610E+01   0.14987E+01
   0.55810E+01   0.15038E+01
   0.56010E+01   0.15090E+01
   0.56210E+01   0.15141E+01
   0.56410E+01   0.15191E+01
   0.56610E+01   0.15242E+01
   0.56810E+01   0.15293E+01
   0.57010E+01   0.15343E+01
   0.57210E+01   0.15393E+01
   0.57410E+01   0.15443E+01
   0.57610E+01   0.15493E+01
   0.57810E+01   0.15543E+01
   0.58010E+01   0.15592E+01
   0.58210E+01   0.15641E+01
   0.58410E+01   0.15690E+01
   0.58610E+01   0.15739E+01
   0.58810E+01   0.15787E+01
   0.59010E+01   0.15835E+01
   0.59210E+01   0.15884E+01
   0.59410E+01   0.15932E+01
   0.59610E+01   0.15980E+01
   0.59810E+01   0.16027E+01
   0.60010E+01   0.16075E+01
   0.60210E+01   0.16122E+01
   0.60410E+01   0.16169E+01
   0.60610E+01   0.16216E+01
   0.60810E+01   0.16262E+01
   0.61010E+01   0.16309E+01
   0.61210E+01   0.16355E+01
   0.61410E+01   0.16401E+01
   0.61610E+01   0.16447E+01
   0.61810E+01   0.16493E+01
   0.62010E+01   0.16538E+01
   0.62210E+01   0.16584E+01
   0.62410E+01   0.16629E+01
   0.62610E+01   0.16674E+01
   0.62810E+01   0.16719E+01
   0.63010E+01   0.16763E+01
   0.63210E+01   0.16808E+01
   0.63410E+01   0.16852E+01
   0.63610E+01   0.16896E+01
   0.63810E+01   0.16940E+01
   0.64010E+01   0.16984E+01
   0.64210E+01   0.17028E+01
   0.64410E+01   0.17071E+01
   0.64610E+01   0.17114E+01
   0.64810E+01   0.17157E+01
   0.65010E+01   0.17200E+01
   0.65210E+01   0.17243E+01
   0.65410E+01   0.17285E+01
   0.65610E+01   0.17328E+01
   0.65810E+01   0.17370E+01
   0.66010E+01   0.17412E+01
   0.66210E+01   0.17453E+01
   0.66410E+01   0.17495E+01
   0.66610E+01   0.17537E+01
   0.66810E+01   0.17578E+01
   0.67010E+01   0.17619E+01
   0.67210E+01   0.17660E+01
   0.67410E+01   0.17701E+01
   0.67610E+01   0.17741E+01
   0.67810E+01   0.17782E+01
   0.68010E+01   0.17822E+01
   0.68210E+01   0.17862E+01
   0.68410E+01   0.17902E+01
   0.68610E+01   0.17942E+01
   0.68810E+01   0.17981E+01
   0.69010E+01   0.18021E+01
   0.69210E+01   0.18060E+01
   0.69410E+01   0.18099E+01
   0.69610E+01   0.18138E+01
   0.69810E+01   0.18177E+01
   0.70010E+01   0.18215E+01
   0.70210E+01   0.18254E+01
   0.70410E+01   0.18292E+01
   0.70610E+01   0.18330E+01
   0.70810E+01   0.18368E+01
   0.71010E+01   0.18406E+01
   0.71210E+01   0.18443E+01
   0.71410E+01   0.18481E+01
   0.71610E+01   0.18518E+01
   0.71810E+01   0.18555E+01
   0.72010E+01   0.18592E+01
   0.72210E+01   0.18629E+01
   0.72410E+01   0.18666E+01
   0.72610E+01   0.18702E+01
   0.72810E+01   0.18739E+01
   0.73010E+01   0.18775E+01
   0.73210E+01   0.18811E+01
   0.73410E+01   0.18847E+01
   0.73610E+01   0.18882E+01
   0.73810E+01   0.18918E+01
   0.74010E+01   0.18953E+01
   0.74210E+01   0.18989E+01
   0.74410E+01   0.19024E+01
   0.74610E+01   0.19059E+01
   0.74810E+01   0.19093E+01
   0.75010E+01   0.19128E+01
   0.75210E+01   0.19162E+01
   0.75410E+01   0.19197E+01
   0.75610E+01   0.19231E+01
   0.75810E+01   0.19265E+01
   0.76010E+01   0.19299E+01
   0.76210E+01   0.19332E+01
   0.76410E+01   0.19366E+01
   0.76610E+01   0.19399E+01
   0.76810E+01   0.19432E+01
   0.77010E+01   0.19465E+01
   0.77210E+01   0.19498E+01
   0.77410E+01   0.19531E+01
   0.77610E+01   0.19564E+01
   0.77810E+01   0.19596E+01
   0.78010E+01   0.19628E+01
   0.78210E+01   0.19661E+01
   0.78410E+01   0.19693E+01
   0.78610E+01   0.19724E+01
   0.78810E+01   0.19756E+01
   0.79010E+01   0.19788E+01
   0.79210E+01   0.19819E+01
   0.79410E+01   0.19850E+01
   0.79610E+01   0.19881E+01
   0.79810E+01   0.19912E+01
   0.80010E+01   0.19943E+01
   0.80210E+01   0.19974E+01
   0.80410E+01   0.20004E+01
   0.80610E+01   0.20034E+01
   0.80810E+01   0.20064E+01
   0.81010E+01   0.20094E+01
   0.81210E+01   0.20124E+01
   0.81410E+01   0.20154E+01
   0.81610E+01   0.20184E+01
   0.81810E+01   0.20213E+01
   0.82010E+01   0.20242E+01
   0.82210E+01   0.20271E+01
   0.82410E+01   0.20300E+01
   0.82610E+01   0.20329E+01
   0.82810E+01   0.20358E+01
   0.83010E+01   0.20386E+01
   0.83210E+01   0.20415E+01
   0.83410E+01   0.20443E+01
   0.83610E+01   0.20471E+01
   0.83810E+01   0.20499E+01
   0.84010E+01   0.20527E+01
   0.84210E+01   0.20555E+01
   0.84410E+01   0.20582E+01
   0.84610E+01   0.20609E+01
   0.84810E+01   0.20636E+01
   0.85010E+01   0.20663E+01
   0.85210E+01   0.20690E+01
   0.85410E+01   0.20717E+01
   0.85610E+01   0.20744E+01
   0.85810E+01   0.20770E+01
   0.86010E+01   0.20797E+01
   0.86210E+01   0.20823E+01
   0.86410E+01   0.20849E+01
   0.86610E+01   0.20875E+01
   0.86810E+01   0.20901E+01
   0.87010E+01   0.20926E+01
   0.87210E+01   0.20952E+01
   0.87410E+01   0.20977E+01
   0.87610E+01   0.21002E+01
   0.87810E+01   0.21027E+01
   0.88010E+01   0.21052E+01
   0.88210E+01   0.21077E+01
   0.88410E+01   0.21101E+01
   0.88610E+01   0.21126E+01
   0.88810E+01   0.21150E+01
   0.89010E+01   0.21174E+01
   0.89210E+01   0.21198E+01
   0.89410E+01   0.21222E+01
   0.89610E+01   0.21246E+01
   0.89810E+01   0.21270E+01
   0.90010E+01   0.21293E+01
   0.90210E+01   0.21316E+01
   0.90410E+01   0.21340E+01
   0.90610E+01   0.21363E+01
   0.90810E+01   0.21385E+01
   0.91010E+01   0.21408E+01
   0.91210E+01   0.21431E+01
   0.91410E+01   0.21453E+01
   0.91610E+01   0.21475E+01
   0.91810E+01   0.21498E+01
   0.92010E+01   0.21520E+01
   0.92210E+01   0.21541E+01
   0.92410E+01   0.21563E+01
   0.92610E+01   0.21585E+01
   0.92810E+01   0.21606E+01
   0.93010E+01   0.21628E+01
   0.93210E+01   0.21649E+01
   0.93410E+01   0.21670E+01
   0.93610E+01   0.21691E+01
   0.93810E+01   0.21711E+01
   0.94010E+01   0.21732E+01
   0.94210E+01   0.21752E+01
   0.94410E+01   0.21772E+01
   0.94610E+01   0.21793E+01
   0.94810E+01   0.21813E+01
   0.95010E+01   0.21832E+01
   0.95210E+01   0.21852E+01
   0.95410E+01   0.21872E+01
   0.95610E+01   0.21891E+01
   0.95810E+01   0.21910E+01
   0.96010E+01   0.21930E+01
   0.96210E+01   0.21949E+01
   0.96410E+01   0.21968E+01
   0.96610E+01   0.21986E+01
   0.96810E+01   0.22005E+01
   0.97010E+01   0.22023E+01
   0.97210E+01   0.22042E+01
   0.97410E+01   0.22060E+01
   0.97610E+01   0.22078E+01
   0.97810E+01   0.22096E+01
   0.98010E+01   0.22113E+01
   0.98210E+01   0.22131E+01
   0.98410E+01   0.22148E+01
   0.98610E+01   0.22166E+01
   0.98810E+01   0.22183E+01
   0.99010E+01   0.22200E+01
   0.99210E+01   0.22217E+01
   0.99410E+01   0.22233E+01
   0.99610E+01   0.22250E+01
   0.99810E+01   0.22266E+01
   0.10001E+02   0.22283E+01
   0.10021E+02   0.22299E+01
   0.10041E+02   0.22315E+01
   0.10061E+02   0.22331E+01
   0.10081E+02   0.22346E+01
   0.10101E+02   0.22362E+01
   0.10121E+02   0.22378E+01
   0.10141E+02   0.22393E+01
   0.10161E+02   0.22408E+01
   0.10181E+02   0.22423E+01
   0.10201E+02   0.22438E+01
   0.10221E+02   0.22453E+01
   0.10241E+02   0.22467E+01
   0.10261E+02   0.22482E+01
   0.10281E+02   0.22496E+01
   0.10301E+02   0.22510E+01
   0.10321E+02   0.22524E+01
   0.10341E+02   0.22538E+01
   0.10361E+02   0.22552E+01
   0.10381E+02   0.22566E+01
   0.10401E+02   0.22579E+01
   0.10421E+02   0.22592E+01
   0.10441E+02   0.22606E+01
   0.10461E+02   0.22619E+01
   0.10481E+02   0.22632E+01
   0.10501E+02   0.22644E+01
   0.10521E+02   0.22657E+01
   0.10541E+02   0.22669E+01
   0.10561E+02   0.22682E+01
   0.10581E+02   0.22694E+01
   0.10601E+02   0.22706E+01
   0.10621E+02   0.22718E+01
   0.10641E+02   0.22730E+01
   0.10661E+02   0.22741E+01
   0.10681E+02   0.22753E+01
   0.10701E+02   0.22764E+01
   0.10721E+02   0.22775E+01
   0.10741E+02   0.22786E+01
   0.10761E+02   0.22797E+01
   0.10781E+02   0.22808E+01
   0.10801E+02   0.22819E+01
   0.10821E+02   0.22829E+01
   0.10841E+02   0.22840E+01
   0.10861E+02   0.22850E+01
   0.10881E+02   0.22860E+01
   0.10901E+02   0.22870E+01
   0.10921E+02   0.22880E+01
   0.10941E+02   0.22889E+01
   0.10961E+02   0.22899E+01
   0.10981E+02   0.22908E+01
   0.11001E+02   0.22917E+01
   0.11021E+02   0.22926E+01
   0.11041E+02   0.22935E+01
   0.11061E+02   0.22944E+01
   0.11081E+02   0.22953E+01
   0.11101E+02   0.22961E+01
   0.11121E+02   0.22970E+01
   0.11141E+02   0.22978E+01
   0.11161E+02   0.22986E+01
   0.11181E+02   0.22994E+01
   0.11201E+02   0.23002E+01
   0.11221E+02   0.23009E+01
   0.11241E+02   0.23017E+01
   0.11261E+02   0.23024E+01
   0.11281E+02   0.23031E+01
   0.11301E+02   0.23038E+01
   0.11321E+02   0.23045E+01
   0.11341E+02   0.23052E+01
   0.11361E+02   0.23059E+01
   0.11381E+02   0.23065E+01
   0.11401E+02   0.23071E+01
   0.11421E+02   0.23078E+01
   0.11441E+02   0.23084E+01
   0.11461E+02   0.23090E+01
   0.11481E+02   0.23095E+01
   0.11501E+02   0.23101E+01
   0.11521E+02   0.23107E+01
   0.11541E+02   0.23112E+01
   0.11561E+02   0.23117E+01
   0.11581E+02   0.23122E+01
   0.11601E+02   0.23127E+01
   0.11621E+02   0.23132E+01
   0.11641E+02   0.23137E+01
   0.11661E+02   0.23141E+01
   0.11681E+02   0.23145E+01
   0.11701E+02   0.23150E+01
   0.11721E+02   0.23154E+01
   0.11741E+02   0.23158E+01
   0.11761E+02   0.23161E+01
   0.11781E+02   0.23165E+01
   0.11801E+02   0.23168E+01
   0.11821E+02   0.23172E+01
   0.11841E+02   0.23175E+01
   0.11861E+02   0.23178E+01
   0.11881E+02   0.23181E+01
   0.11901E+02   0.23184E+01
   0.11921E+02   0.23186E+01
   0.11941E+02   0.23189E+01
   0.11961E+02   0.23191E+01
   0.11981E+02   0.23194E+01
   0.12001E+02   0.23196E+01
   0.12021E+02   0.23197E+01
   0.12041E+02   0.23199E+01
   0.12061E+02   0.23201E+01
   0.12081E+02   0.23202E+01
   0.12101E+02   0.23204E+01
   0.12121E+02   0.23205E+01
   0.12141E+02   0.23206E+01
   0.12161E+02   0.23207E+01
   0.12181E+02   0.23208E+01
   0.12201E+02   0.23208E+01
   0.12221E+02   0.23209E+01
   0.12241E+02   0.23209E+01
   0.12261E+02   0.23210E+01
   0.12281E+02   0.23210E+01
   0.12301E+02   0.23210E+01


   0.21000E-01   0.15586E-05
   0.41000E-01   0.11488E-04
   0.61000E-01   0.37795E-04
   0.81000E-01   0.88467E-04
   0.10100E+00   0.17150E-03
   0.12100E+00   0.29487E-03
   0.14100E+00   0.46657E-03
   0.16100E+00   0.69460E-03
   0.18100E+00   0.98596E-03
   0.20100E+00   0.13441E-02
   0.22100E+00   0.17810E-02
   0.24100E+00   0.23047E-02
   0.26100E+00   0.29136E-02
   0.28100E+00   0.36213E-02
   0.30100E+00   0.44373E-02
   0.32100E+00   0.53552E-02
   0.34100E+00   0.63920E-02
   0.36100E+00   0.75403E-02
   0.38100E+00   0.88195E-02
   0.40100E+00   0.10236E-01
   0.42100E+00   0.11778E-01
   0.44100E+00   0.13448E-01
   0.46100E+00   0.15271E-01
   0.48100E+00   0.17230E-01
   0.50100E+00   0.19346E-01
   0.52100E+00   0.21604E-01
   0.54100E+00   0.24006E-01
   0.56100E+00   0.26577E-01
   0.58100E+00   0.29297E-01
   0.60100E+00   0.32168E-01
   0.62100E+00   0.35218E-01
   0.64100E+00   0.38413E-01
   0.66100E+00   0.41763E-01
   0.68100E+00   0.45270E-01
   0.70100E+00   0.48923E-01
   0.72100E+00   0.52722E-01
   0.74100E+00   0.56714E-01
   0.76100E+00   0.60852E-01
   0.78100E+00   0.65137E-01
   0.80100E+00   0.69568E-01
   0.82100E+00   0.74143E-01
   0.84100E+00   0.78861E-01
   0.86100E+00   0.83723E-01
   0.88100E+00   0.88725E-01
   0.90100E+00   0.93868E-01
   0.92100E+00   0.99150E-01
   0.94100E+00   0.10457E+00
   0.96100E+00   0.11012E+00
   0.98100E+00   0.11581E+00
   0.10010E+01   0.12157E+00
   0.10210E+01   0.12745E+00
   0.10410E+01   0.13346E+00
   0.10610E+01   0.13958E+00
   0.10810E+01   0.14581E+00
   0.11010E+01   0.15215E+00
   0.11210E+01   0.15855E+00
   0.11410E+01   0.16505E+00
   0.11610E+01   0.17166E+00
   0.11810E+01   0.17836E+00
   0.12010E+01   0.18508E+00
   0.12210E+01   0.19192E+00
   0.12410E+01   0.19884E+00
   0.12610E+01   0.20584E+00
   0.12810E+01   0.21286E+00
   0.13010E+01   0.21996E+00
   0.13210E+01   0.22713E+00
   0.13410E+01   0.23431E+00
   0.13610E+01   0.24156E+00
   0.13810E+01   0.24887E+00
   0.14010E+01   0.25619E+00
   0.14210E+01   0.26357E+00
   0.14410E+01   0.27100E+00
   0.14610E+01   0.27843E+00
   0.14810E+01   0.28591E+00
   0.15010E+01   0.29345E+00
   0.15210E+01   0.30097E+00
   0.15410E+01   0.30853E+00
   0.15610E+01   0.31606E+00
   0.15810E+01   0.32362E+00
   0.16010E+01   0.33123E+00
   0.16210E+01   0.33881E+00
   0.16410E+01   0.34642E+00
   0.16610E+01   0.35399E+00
   0.16810E+01   0.36158E+00
   0.17010E+01   0.36921E+00
   0.17210E+01   0.37680E+00
   0.17410E+01   0.38441E+00
   0.17610E+01   0.39196E+00
   0.17810E+01   0.39954E+00
   0.18010E+01   0.40714E+00
   0.18210E+01   0.41467E+00
   0.18410E+01   0.42221E+00
   0.18610E+01   0.42971E+00
   0.18810E+01   0.43723E+00
   0.19010E+01   0.44467E+00
   0.19210E+01   0.45213E+00
   0.19410E+01   0.45959E+00
   0.19610E+01   0.46701E+00
   0.19810E+01   0.47442E+00
   0.20010E+01   0.48177E+00
   0.20210E+01   0.48911E+00
   0.20410E+01   0.49646E+00
   0.20610E+01   0.50373E+00
   0.20810E+01   0.51101E+00
   0.21010E+01   0.51822E+00
   0.21210E+01   0.52543E+00
   0.21410E+01   0.53264E+00
   0.21610E+01   0.53978E+00
   0.21810E+01   0.54692E+00
   0.22010E+01   0.55398E+00
   0.22210E+01   0.56103E+00
   0.22410E+01   0.56808E+00
   0.22610E+01   0.57506E+00
   0.22810E+01   0.58203E+00
   0.23010E+01   0.58899E+00
   0.23210E+01   0.59589E+00
   0.23410E+01   0.60277E+00
   0.23610E+01   0.60960E+00
   0.23810E+01   0.61639E+00
   0.24010E+01   0.62316E+00
   0.24210E+01   0.62986E+00
   0.24410E+01   0.63655E+00
   0.24610E+01   0.64322E+00
   0.24810E+01   0.64983E+00
   0.25010E+01   0.65643E+00
   0.25210E+01   0.66302E+00
   0.25410E+01   0.66959E+00
   0.25610E+01   0.67609E+00
   0.25810E+01   0.68257E+00
   0.26010E+01   0.68904E+00
   0.26210E+01   0.69543E+00
   0.26410E+01   0.70180E+00
   0.26610E+01   0.70815E+00
   0.26810E+01   0.71447E+00
   0.27010E+01   0.72075E+00
   0.27210E+01   0.72700E+00
   0.27410E+01   0.73323E+00
   0.27610E+01   0.73940E+00
   0.27810E+01   0.74555E+00
   0.28010E+01   0.75169E+00
   0.28210E+01   0.75780E+00
   0.28410E+01   0.76383E+00
   0.28610E+01   0.76986E+00
   0.28810E+01   0.77587E+00
   0.29010E+01   0.78185E+00
   0.29210E+01   0.78783E+00
   0.29410E+01   0.79373E+00
   0.29610E+01   0.79962E+00
   0.29810E+01   0.80549E+00
   0.30010E+01   0.81133E+00
   0.30210E+01   0.81716E+00
   0.30410E+01   0.82291E+00
   0.30610E+01   0.82866E+00
   0.30810E+01   0.83438E+00
   0.31010E+01   0.84008E+00
   0.31210E+01   0.84576E+00
   0.31410E+01   0.85143E+00
   0.31610E+01   0.85703E+00
   0.31810E+01   0.86261E+00
   0.32010E+01   0.86819E+00
   0.32210E+01   0.87373E+00
   0.32410E+01   0.87925E+00
   0.32610E+01   0.88475E+00
   0.32810E+01   0.89024E+00
   0.33010E+01   0.89566E+00
   0.33210E+01   0.90106E+00
   0.33410E+01   0.90645E+00
   0.33610E+01   0.91183E+00
   0.33810E+01   0.91717E+00
   0.34010E+01   0.92249E+00
   0.34210E+01   0.92779E+00
   0.34410E+01   0.93308E+00
   0.34610E+01   0.93835E+00
   0.34810E+01   0.94360E+00
   0.35010E+01   0.94879E+00
   0.35210E+01   0.95396E+00
   0.35410E+01   0.95911E+00
   0.35610E+01   0.96425E+00
   0.35810E+01   0.96937E+00
   0.36010E+01   0.97448E+00
   0.36210E+01   0.97956E+00
   0.36410E+01   0.98462E+00
   0.36610E+01   0.98965E+00
   0.36810E+01   0.99466E+00
   0.37010E+01   0.99965E+00
   0.37210E+01   0.10046E+01
   0.37410E+01   0.10096E+01
   0.37610E+01   0.10145E+01
   0.37810E+01   0.10194E+01
   0.38010E+01   0.10243E+01
   0.38210E+01   0.10292E+01
   0.38410E+01   0.10341E+01
   0.38610E+01   0.10389E+01
   0.38810E+01   0.10438E+01
   0.39010E+01   0.10486E+01
   0.39210E+01   0.10534E+01
   0.39410E+01   0.10582E+01
   0.39610E+01   0.10629E+01
   0.39810E+01   0.10676E+01
   0.40010E+01   0.10724E+01
   0.40210E+01   0.10771E+01
   0.40410E+01   0.10817E+01
   0.40610E+01   0.10864E+01
   0.40810E+01   0.10910E+01
   0.41010E+01   0.10957E+01
   0.41210E+01   0.11003E+01
   0.41410E+01   0.11049E+01
   0.41610E+01   0.11094E+01
   0.41810E+01   0.11140E+01
   0.42010E+01   0.11186E+01
   0.42210E+01   0.11231E+01
   0.42410E+01   0.11276E+01
   0.42610E+01   0.11321E+01
   0.42810E+01   0.11366E+01
   0.43010E+01   0.11410E+01
   0.43210E+01   0.11454E+01
   0.43410E+01   0.11499E+01
   0.43610E+01   0.11543E+01
   0.43810E+01   0.11587E+01
   0.44010E+01   0.11631E+01
   0.44210E+01   0.11675E+01
   0.44410E+01   0.11719E+01
   0.44610E+01   0.11762E+01
   0.44810E+01   0.11806E+01
   0.45010E+01   0.11849E+01
   0.45210E+01   0.11892E+01
   0.45410E+01   0.11934E+01
   0.45610E+01   0.11977E+01
   0.45810E+01   0.12020E+01
   0.46010E+01   0.12062E+01
   0.46210E+01   0.12105E+01
   0.46410E+01   0.12147E+01
   0.46610E+01   0.12189E+01
   0.46810E+01   0.12231E+01
   0.47010E+01   0.12273E+01
   0.47210E+01   0.12314E+01
   0.47410E+01   0.12356E+01
   0.47610E+01   0.12397E+01
   0.47810E+01   0.12439E+01
   0.48010E+01   0.12480E+01
   0.48210E+01   0.12521E+01
   0.48410E+01   0.12562E+01
   0.48610E+01   0.12602E+01
   0.48810E+01   0.12643E+01
   0.49010E+01   0.12684E+01
   0.49210E+01   0.12724E+01
   0.49410E+01   0.12764E+01
   0.49610E+01   0.12804E+01
   0.49810E+01   0.12845E+01
   0.50010E+01   0.12884E+01
   0.50210E+01   0.12924E+01
   0.50410E+01   0.12964E+01
   0.50610E+01   0.13003E+01
   0.50810E+01   0.13043E+01
   0.51010E+01   0.13082E+01
   0.51210E+01   0.13121E+01
   0.51410E+01   0.13160E+01
   0.51610E+01   0.13199E+01
   0.51810E+01   0.13238E+01
   0.52010E+01   0.13277E+01
   0.52210E+01   0.13315E+01
   0.52410E+01   0.13354E+01
   0.52610E+01   0.13392E+01
   0.52810E+01   0.13430E+01
   0.53010E+01   0.13468E+01
   0.53210E+01   0.13506E+01
   0.53410E+01   0.13544E+01
   0.53610E+01   0.13582E+01
   0.53810E+01   0.13619E+01
   0.54010E+01   0.13657E+01
   0.54210E+01   0.13695E+01
   0.54410E+01   0.13732E+01
   0.54610E+01   0.13769E+01
   0.54810E+01   0.13806E+01
   0.55010E+01   0.13843E+01
   0.55210E+01   0.13880E+01
   0.55410E+01   0.13917E+01
   0.55610E+01   0.13953E+01
   0.55810E+01   0.13990E+01
   0.56010E+01   0.14026E+01
   0.56210E+01   0.14063E+01
   0.56410E+01   0.14099E+01
   0.56610E+01   0.14135E+01
   0.56810E+01   0.14171E+01
   0.57010E+01   0.14207E+01
   0.57210E+01   0.14243E+01
   0.57410E+01   0.14279E+01
   0.57610E+01   0.14314E+01
   0.57810E+01   0.14350E+01
   0.58010E+01   0.14385E+01
   0.58210E+01   0.14421E+01
   0.58410E+01   0.14456E+01
   0.58610E+01   0.14491E+01
   0.58810E+01   0.14526E+01
   0.59010E+01   0.14561E+01
   0.59210E+01   0.14596E+01
   0.59410E+01   0.14630E+01
   0.59610E+01   0.14665E+01
   0.59810E+01   0.14699E+01
   0.60010E+01   0.14734E+01
   0.60210E+01   0.14768E+01
   0.60410E+01   0.14802E+01
   0.60610E+01   0.14836E+01
   0.60810E+01   0.14870E+01
   0.61010E+01   0.14904E+01
   0.61210E+01   0.14938E+01
   0.61410E+01   0.14972E+01
   0.61610E+01   0.15005E+01
   0.61810E+01   0.15039E+01
   0.62010E+01   0.15072E+01
   0.62210E+01   0.15105E+01
   0.62410E+01   0.15139E+01
   0.62610E+01   0.15172E+01
   0.62810E+01   0.15205E+01
   0.63010E+01   0.15238E+01
   0.63210E+01   0.15271E+01
   0.63410E+01   0.15303E+01
   0.63610E+01   0.15336E+01
   0.63810E+01   0.15368E+01
   0.64010E+01   0.15401E+01
   0.64210E+01   0.15433E+01
   0.64410E+01   0.15465E+01
   0.64610E+01   0.15497E+01
   0.64810E+01   0.15529E+01
   0.65010E+01   0.15561E+01
   0.65210E+01   0.15593E+01
   0.65410E+01   0.15625E+01
   0.65610E+01   0.15657E+01
   0.65810E+01   0.15688E+01
   0.66010E+01   0.15720E+01
   0.66210E+01   0.15751E+01
   0.66410E+01   0.15782E+01
   0.66610E+01   0.15813E+01
   0.66810E+01   0.15844E+01
   0.67010E+01   0.15875E+01
   0.67210E+01   0.15906E+01
   0.67410E+01   0.15937E+01
   0.67610E+01   0.15968E+01
   0.67810E+01   0.15998E+01
   0.68010E+01   0.16029E+01
   0.68210E+01   0.16059E+01
   0.68410E+01   0.16089E+01
   0.68610E+01   0.16120E+01
   0.68810E+01   0.16150E+01
   0.69010E+01   0.16180E+01
   0.69210E+01   0.16210E+01
   0.69410E+01   0.16240E+01
   0.69610E+01   0.16269E+01
   0.69810E+01   0.16299E+01
   0.70010E+01   0.16328E+01
   0.70210E+01   0.16358E+01
   0.70410E+01   0.16387E+01
   0.70610E+01   0.16416E+01
   0.70810E+01   0.16446E+01
   0.71010E+01   0.16475E+01
   0.71210E+01   0.16504E+01
   0.71410E+01   0.16533E+01
   0.71610E+01   0.16561E+01
   0.71810E+01   0.16590E+01
   0.72010E+01   0.16619E+01
   0.72210E+01   0.16647E+01
   0.72410E+01   0.16676E+01
   0.72610E+01   0.16704E+01
   0.72810E+01   0.16732E+01
   0.73010E+01   0.16760E+01
   0.73210E+01   0.16788E+01
   0.73410E+01   0.16816E+01
   0.73610E+01   0.16844E+01
   0.73810E+01   0.16872E+01
   0.74010E+01   0.16900E+01
   0.74210E+01   0.16927E+01
   0.74410E+01   0.16955E+01
   0.74610E+01   0.16982E+01
   0.74810E+01   0.17009E+01
   0.75010E+01   0.17037E+01
   0.75210E+01   0.17064E+01
   0.75410E+01   0.17091E+01
   0.75610E+01   0.17118E+01
   0.75810E+01   0.17144E+01
   0.76010E+01   0.17171E+01
   0.76210E+01   0.17198E+01
   0.76410E+01   0.17224E+01
   0.76610E+01   0.17251E+01
   0.76810E+01   0.17277E+01
   0.77010E+01   0.17303E+01
   0.77210E+01   0.17330E+01
   0.77410E+01   0.17356E+01
   0.77610E+01   0.17382E+01
   0.77810E+01   0.17407E+01
   0.78010E+01   0.17433E+01
   0.78210E+01   0.17459E+01
   0.78410E+01   0.17485E+01
   0.78610E+01   0.17510E+01
   0.78810E+01   0.17535E+01
   0.79010E+01   0.17561E+01
   0.79210E+01   0.17586E+01
   0.79410E+01   0.17611E+01
   0.79610E+01   0.17636E+01
   0.79810E+01   0.17661E+01
   0.80010E+01   0.17686E+01
   0.80210E+01   0.17711E+01
   0.80410E+01   0.17735E+01
   0.80610E+01   0.17760E+01
   0.80810E+01   0.17784E+01
   0.81010E+01   0.17809E+01
   0.81210E+01   0.17833E+01
   0.81410E+01   0.17857E+01
   0.81610E+01   0.17881E+01
   0.81810E+01   0.17905E+01
   0.82010E+01   0.17929E+01
   0.82210E+01   0.17953E+01
   0.82410E+01   0.17977E+01
   0.82610E+01   0.18000E+01
   0.82810E+01   0.18024E+01
   0.83010E+01   0.18047E+01
   0.83210E+01   0.18070E+01
   0.83410E+01   0.18094E+01
   0.83610E+01   0.18117E+01
   0.83810E+01   0.18140E+01
   0.84010E+01   0.18163E+01
   0.84210E+01   0.18186E+01
   0.84410E+01   0.18208E+01
   0.84610E+01   0.18231E+01
   0.84810E+01   0.18253E+01
   0.85010E+01   0.18276E+01
   0.85210E+01   0.18298E+01
   0.85410E+01   0.18321E+01
   0.85610E+01   0.18343E+01
   0.85810E+01   0.18365E+01
   0.86010E+01   0.18387E+01
   0.86210E+01   0.18409E+01
   0.86410E+01   0.18430E+01
   0.86610E+01   0.18452E+01
   0.86810E+01   0.18474E+01
   0.87010E+01   0.18495E+01
   0.87210E+01   0.18517E+01
   0.87410E+01   0.18538E+01
   0.87610E+01   0.18559E+01
   0.87810E+01   0.18580E+01
   0.88010E+01   0.18601E+01
   0.88210E+01   0.18622E+01
   0.88410E+01   0.18643E+01
   0.88610E+01   0.18663E+01
   0.88810E+01   0.18684E+01
   0.89010E+01   0.18704E+01
   0.89210E+01   0.18725E+01
   0.89410E+01   0.18745E+01
   0.89610E+01   0.18766E+01
   0.89810E+01   0.18786E+01
   0.90010E+01   0.18806E+01
   0.90210E+01   0.18826E+01
   0.90410E+01   0.18845E+01
   0.90610E+01   0.18865E+01
   0.90810E+01   0.18885E+01
   0.91010E+01   0.18904E+01
   0.91210E+01   0.18924E+01
   0.91410E+01   0.18943E+01
   0.91610E+01   0.18962E+01
   0.91810E+01   0.18981E+01
   0.92010E+01   0.19000E+01
   0.92210E+01   0.19019E+01
   0.92410E+01   0.19038E+01
   0.92610E+01   0.19057E+01
   0.92810E+01   0.19075E+01
   0.93010E+01   0.19094E+01
   0.93210E+01   0.19112E+01
   0.93410E+01   0.19131E+01
   0.93610E+01   0.19149E+01
   0.93810E+01   0.19167E+01
   0.94010E+01   0.19185E+01
   0.94210E+01   0.19203E+01
   0.94410E+01   0.19221E+01
   0.94610E+01   0.19238E+01
   0.94810E+01   0.19256E+01
   0.95010E+01   0.19274E+01
   0.95210E+01   0.19291E+01
   0.95410E+01   0.19308E+01
   0.95610E+01   0.19325E+01
   0.95810E+01   0.19343E+01
   0.96010E+01   0.19359E+01
   0.96210E+01   0.19376E+01
   0.96410E+01   0.19393E+01
   0.96610E+01   0.19410E+01
   0.96810E+01   0.19426E+01
   0.97010E+01   0.19443E+01
   0.97210E+01   0.19459E+01
   0.97410E+01   0.19475E+01
   0.97610E+01   0.19492E+01
   0.97810E+01   0.19508E+01
   0.98010E+01   0.19524E+01
   0.98210E+01   0.19539E+01
   0.98410E+01   0.19555E+01
   0.98610E+01   0.19571E+01
   0.98810E+01   0.19586E+01
   0.99010E+01   0.19602E+01
   0.99210E+01   0.19617E+01
   0.99410E+01   0.19632E+01
   0.99610E+01   0.19647E+01
   0.99810E+01   0.19663E+01
   0.10001E+02   0.19677E+01
   0.10021E+02   0.19692E+01
   0.10041E+02   0.19707E+01
   0.10061E+02   0.19722E+01
   0.10081E+02   0.19736E+01
   0.10101E+02   0.19751E+01
   0.10121E+02   0.19765E+01
   0.10141E+02   0.19779E+01
   0.10161E+02   0.19793E+01
   0.10181E+02   0.19807E+01
   0.10201E+02   0.19821E+01
   0.10221E+02   0.19835E+01
   0.10241E+02   0.19849E+01
   0.10261E+02   0.19862E+01
   0.10281E+02   0.19876E+01
   0.10301E+02   0.19889E+01
   0.10321E+02   0.19902E+01
   0.10341E+02   0.19916E+01
   0.10361E+02   0.19929E+01
   0.10381E+02   0.19942E+01
   0.10401E+02   0.19954E+01
   0.10421E+02   0.19967E+01
   0.10441E+02   0.19980E+01
   0.10461E+02   0.19992E+01
   0.10481E+02   0.20005E+01
   0.10501E+02   0.20017E+01
   0.10521E+02   0.20029E+01
   0.10541E+02   0.20041E+01
   0.10561E+02   0.20053E+01
   0.10581E+02   0.20065E+01
   0.10601E+02   0.20077E+01
   0.10621E+02   0.20089E+01
   0.10641E+02   0.20100E+01
   0.10661E+02   0.20112E+01
   0.10681E+02   0.20123E+01
   0.10701E+02   0.20134E+01
   0.10721E+02   0.20145E+01
   0.10741E+02   0.20156E+01
   0.10761E+02   0.20167E+01
   0.10781E+02   0.20178E+01
   0.10801E+02   0.20189E+01
   0.10821E+02   0.20199E+01
   0.10841E+02   0.20210E+01
   0.10861E+02   0.20220E+01
   0.10881E+02   0.20230E+01
   0.10901E+02   0.20241E+01
   0.10921E+02   0.20251E+01
   0.10941E+02   0.20261E+01
   0.10961E+02   0.20270E+01
   0.10981E+02   0.20280E+01
   0.11001E+02   0.20290E+01
   0.11021E+02   0.20299E+01
   0.11041E+02   0.20309E+01
   0.11061E+02   0.20318E+01
   0.11081E+02   0.20327E+01
   0.11101E+02   0.20336E+01
   0.11121E+02   0.20345E+01
   0.11141E+02   0.20354E+01
   0.11161E+02   0.20362E+01
   0.11181E+02   0.20371E+01
   0.11201E+02   0.20380E+01
   0.11221E+02   0.20388E+01
   0.11241E+02   0.20396E+01
   0.11261E+02   0.20404E+01
   0.11281E+02   0.20412E+01
   0.11301E+02   0.20420E+01
   0.11321E+02   0.20428E+01
   0.11341E+02   0.20436E+01
   0.11361E+02   0.20443E+01
   0.11381E+02   0.20451E+01
   0.11401E+02   0.20458E+01
   0.11421E+02   0.20466E+01
   0.11441E+02   0.20473E+01
   0.11461E+02   0.20480E+01
   0.11481E+02   0.20487E+01
   0.11501E+02   0.20493E+01
   0.11521E+02   0.20500E+01
   0.11541E+02   0.20507E+01
   0.11561E+02   0.20513E+01
   0.11581E+02   0.20519E+01
   0.11601E+02   0.20526E+01
   0.11621E+02   0.20532E+01
   0.11641E+02   0.20538E+01
   0.11661E+02   0.20544E+01
   0.11681E+02   0.20550E+01
   0.11701E+02   0.20555E+01
   0.11721E+02   0.20561E+01
   0.11741E+02   0.20566E+01
   0.11761E+02   0.20572E+01
   0.11781E+02   0.20577E+01
   0.11801E+02   0.20582E+01
   0.11821E+02   0.20587E+01
   0.11841E+02   0.20592E+01
   0.11861E+02   0.20597E+01
   0.11881E+02   0.20601E+01
   0.11901E+02   0.20606E+01
   0.11921E+02   0.20610E+01
   0.11941E+02   0.20615E+01
   0.11961E+02   0.20619E+01
   0.11981E+02   0.20623E+01
   0.12001E+02   0.20627E+01
   0.12021E+02   0.20631E+01
   0.12041E+02   0.20634E+01
   0.12061E+02   0.20638E+01
   0.12081E+02   0.20642E+01
   0.12101E+02   0.20645E+01
   0.12121E+02   0.20648E+01
   0.12141E+02   0.20651E+01
   0.12161E+02   0.20654E+01
   0.12181E+02   0.20657E+01
   0.12201E+02   0.20660E+01
   0.12221E+02   0.20663E+01
   0.12241E+02   0.20665E+01
   0.12261E+02   0.20668E+01
   0.12281E+02   0.20670E+01
   0.12301E+02   0.20673E+01
   0.12321E+02   0.20675E+01
   0.12341E+02   0.20677E+01
   0.12361E+02   0.20679E+01
   0.12381E+02   0.20680E+01
   0.12401E+02   0.20682E+01
   0.12421E+02   0.20683E+01
   0.12441E+02   0.20685E+01
   0.12461E+02   0.20686E+01
   0.12481E+02   0.20687E+01
   0.12501E+02   0.20688E+01
   0.12521E+02   0.20689E+01
   0.12541E+02   0.20690E+01
   0.12561E+02   0.20691E+01
   0.12581E+02   0.20692E+01
   0.12601E+02   0.20692E+01
   0.12621E+02   0.20693E+01
   0.12641E+02   0.20693E+01
   0.12661E+02   0.20693E+01
   0.12681E+02   0.20693E+01


   0.21000E-01   0.50431E-05
   0.41000E-01   0.37154E-04
   0.61000E-01   0.12223E-03
   0.81000E-01   0.28610E-03
   0.10100E+00   0.55359E-03
   0.12100E+00   0.94522E-03
   0.14100E+00   0.14883E-02
   0.16100E+00   0.21988E-02
   0.18100E+00   0.30955E-02
   0.20100E+00   0.42069E-02
   0.22100E+00   0.55383E-02
   0.24100E+00   0.71044E-02
   0.26100E+00   0.89194E-02
   0.28100E+00   0.10996E-01
   0.30100E+00   0.13347E-01
   0.32100E+00   0.15982E-01
   0.34100E+00   0.18876E-01
   0.36100E+00   0.22061E-01
   0.38100E+00   0.25501E-01
   0.40100E+00   0.29239E-01
   0.42100E+00   0.33233E-01
   0.44100E+00   0.37530E-01
   0.46100E+00   0.42065E-01
   0.48100E+00   0.46833E-01
   0.50100E+00   0.51904E-01
   0.52100E+00   0.57213E-01
   0.54100E+00   0.62739E-01
   0.56100E+00   0.68475E-01
   0.58100E+00   0.74412E-01
   0.60100E+00   0.80544E-01
   0.62100E+00   0.86861E-01
   0.64100E+00   0.93356E-01
   0.66100E+00   0.99961E-01
   0.68100E+00   0.10666E+00
   0.70100E+00   0.11352E+00
   0.72100E+00   0.12052E+00
   0.74100E+00   0.12762E+00
   0.76100E+00   0.13475E+00
   0.78100E+00   0.14200E+00
   0.80100E+00   0.14933E+00
   0.82100E+00   0.15665E+00
   0.84100E+00   0.16406E+00
   0.86100E+00   0.17153E+00
   0.88100E+00   0.17897E+00
   0.90100E+00   0.18648E+00
   0.92100E+00   0.19394E+00
   0.94100E+00   0.20144E+00
   0.96100E+00   0.20896E+00
   0.98100E+00   0.21641E+00
   0.10010E+01   0.22391E+00
   0.10210E+01   0.23132E+00
   0.10410E+01   0.23873E+00
   0.10610E+01   0.24615E+00
   0.10810E+01   0.25347E+00
   0.11010E+01   0.26080E+00
   0.11210E+01   0.26803E+00
   0.11410E+01   0.27525E+00
   0.11610E+01   0.28246E+00
   0.11810E+01   0.28956E+00
   0.12010E+01   0.29663E+00
   0.12210E+01   0.30369E+00
   0.12410E+01   0.31071E+00
   0.12610E+01   0.31761E+00
   0.12810E+01   0.32449E+00
   0.13010E+01   0.33134E+00
   0.13210E+01   0.33815E+00
   0.13410E+01   0.34483E+00
   0.13610E+01   0.35147E+00
   0.13810E+01   0.35809E+00
   0.14010E+01   0.36466E+00
   0.14210E+01   0.37120E+00
   0.14410E+01   0.37770E+00
   0.14610E+01   0.38413E+00
   0.14810E+01   0.39044E+00
   0.15010E+01   0.39669E+00
   0.15210E+01   0.40290E+00
   0.15410E+01   0.40906E+00
   0.15610E+01   0.41518E+00
   0.15810E+01   0.42124E+00
   0.16010E+01   0.42730E+00
   0.16210E+01   0.43336E+00
   0.16410E+01   0.43937E+00
   0.16610E+01   0.44532E+00
   0.16810E+01   0.45121E+00
   0.17010E+01   0.45705E+00
   0.17210E+01   0.46283E+00
   0.17410E+01   0.46855E+00
   0.17610E+01   0.47423E+00
   0.17810E+01   0.47993E+00
   0.18010E+01   0.48557E+00
   0.18210E+01   0.49114E+00
   0.18410E+01   0.49667E+00
   0.18610E+01   0.50222E+00
   0.18810E+01   0.50770E+00
   0.19010E+01   0.51312E+00
   0.19210E+01   0.51854E+00
   0.19410E+01   0.52392E+00
   0.19610E+01   0.52925E+00
   0.19810E+01   0.53459E+00
   0.20010E+01   0.53986E+00
   0.20210E+01   0.54508E+00
   0.20410E+01   0.55031E+00
   0.20610E+01   0.55548E+00
   0.20810E+01   0.56066E+00
   0.21010E+01   0.56577E+00
   0.21210E+01   0.57088E+00
   0.21410E+01   0.57594E+00
   0.21610E+01   0.58099E+00
   0.21810E+01   0.58601E+00
   0.22010E+01   0.59103E+00
   0.22210E+01   0.59599E+00
   0.22410E+01   0.60095E+00
   0.22610E+01   0.60585E+00
   0.22810E+01   0.61075E+00
   0.23010E+01   0.61565E+00
   0.23210E+01   0.62050E+00
   0.23410E+01   0.62535E+00
   0.23610E+01   0.63014E+00
   0.23810E+01   0.63492E+00
   0.24010E+01   0.63970E+00
   0.24210E+01   0.64443E+00
   0.24410E+01   0.64916E+00
   0.24610E+01   0.65388E+00
   0.24810E+01   0.65860E+00
   0.25010E+01   0.66327E+00
   0.25210E+01   0.66794E+00
   0.25410E+01   0.67260E+00
   0.25610E+01   0.67721E+00
   0.25810E+01   0.68182E+00
   0.26010E+01   0.68642E+00
   0.26210E+01   0.69101E+00
   0.26410E+01   0.69555E+00
   0.26610E+01   0.70009E+00
   0.26810E+01   0.70462E+00
   0.27010E+01   0.70914E+00
   0.27210E+01   0.71365E+00
   0.27410E+01   0.71812E+00
   0.27610E+01   0.72258E+00
   0.27810E+01   0.72705E+00
   0.28010E+01   0.73149E+00
   0.28210E+01   0.73593E+00
   0.28410E+01   0.74036E+00
   0.28610E+01   0.74478E+00
   0.28810E+01   0.74916E+00
   0.29010E+01   0.75354E+00
   0.29210E+01   0.75790E+00
   0.29410E+01   0.76226E+00
   0.29610E+01   0.76659E+00
   0.29810E+01   0.77092E+00
   0.30010E+01   0.77525E+00
   0.30210E+01   0.77957E+00
   0.30410E+01   0.78388E+00
   0.30610E+01   0.78818E+00
   0.30810E+01   0.79244E+00
   0.31010E+01   0.79669E+00
   0.31210E+01   0.80093E+00
   0.31410E+01   0.80516E+00
   0.31610E+01   0.80939E+00
   0.31810E+01   0.81360E+00
   0.32010E+01   0.81781E+00
   0.32210E+01   0.82201E+00
   0.32410E+01   0.82620E+00
   0.32610E+01   0.83039E+00
   0.32810E+01   0.83456E+00
   0.33010E+01   0.83872E+00
   0.33210E+01   0.84288E+00
   0.33410E+01   0.84702E+00
   0.33610E+01   0.85116E+00
   0.33810E+01   0.85528E+00
   0.34010E+01   0.85940E+00
   0.34210E+01   0.86350E+00
   0.34410E+01   0.86759E+00
   0.34610E+01   0.87172E+00
   0.34810E+01   0.87583E+00
   0.35010E+01   0.87993E+00
   0.35210E+01   0.88401E+00
   0.35410E+01   0.88809E+00
   0.35610E+01   0.89215E+00
   0.35810E+01   0.89621E+00
   0.36010E+01   0.90026E+00
   0.36210E+01   0.90431E+00
   0.36410E+01   0.90834E+00
   0.36610E+01   0.91236E+00
   0.36810E+01   0.91637E+00
   0.37010E+01   0.92037E+00
   0.37210E+01   0.92440E+00
   0.37410E+01   0.92841E+00
   0.37610E+01   0.93240E+00
   0.37810E+01   0.93639E+00
   0.38010E+01   0.94037E+00
   0.38210E+01   0.94434E+00
   0.38410E+01   0.94830E+00
   0.38610E+01   0.95225E+00
   0.38810E+01   0.95622E+00
   0.39010E+01   0.96018E+00
   0.39210E+01   0.96412E+00
   0.39410E+01   0.96806E+00
   0.39610E+01   0.97199E+00
   0.39810E+01   0.97591E+00
   0.40010E+01   0.97982E+00
   0.40210E+01   0.98374E+00
   0.40410E+01   0.98765E+00
   0.40610E+01   0.99155E+00
   0.40810E+01   0.99544E+00
   0.41010E+01   0.99933E+00
   0.41210E+01   0.10032E+01
   0.41410E+01   0.10071E+01
   0.41610E+01   0.10110E+01
   0.41810E+01   0.10148E+01
   0.42010E+01   0.10187E+01
   0.42210E+01   0.10225E+01
   0.42410E+01   0.10264E+01
   0.42610E+01   0.10303E+01
   0.42810E+01   0.10341E+01
   0.43010E+01   0.10379E+01
   0.43210E+01   0.10417E+01
   0.43410E+01   0.10456E+01
   0.43610E+01   0.10494E+01
   0.43810E+01   0.10532E+01
   0.44010E+01   0.10570E+01
   0.44210E+01   0.10608E+01
   0.44410E+01   0.10646E+01
   0.44610E+01   0.10684E+01
   0.44810E+01   0.10722E+01
   0.45010E+01   0.10760E+01
   0.45210E+01   0.10797E+01
   0.45410E+01   0.10835E+01
   0.45610E+01   0.10873E+01
   0.45810E+01   0.10910E+01
   0.46010E+01   0.10948E+01
   0.46210E+01   0.10985E+01
   0.46410E+01   0.11023E+01
   0.46610E+01   0.11060E+01
   0.46810E+01   0.11098E+01
   0.47010E+01   0.11135E+01
   0.47210E+01   0.11172E+01
   0.47410E+01   0.11209E+01
   0.47610E+01   0.11246E+01
   0.47810E+01   0.11284E+01
   0.48010E+01   0.11321E+01
   0.48210E+01   0.11358E+01
   0.48410E+01   0.11394E+01
   0.48610E+01   0.11431E+01
   0.48810E+01   0.11468E+01
   0.49010E+01   0.11505E+01
   0.49210E+01   0.11542E+01
   0.49410E+01   0.11578E+01
   0.49610E+01   0.11615E+01
   0.49810E+01   0.11652E+01
   0.50010E+01   0.11688E+01
   0.50210E+01   0.11724E+01
   0.50410E+01   0.11761E+01
   0.50610E+01   0.11797E+01
   0.50810E+01   0.11834E+01
   0.51010E+01   0.11870E+01
   0.51210E+01   0.11906E+01
   0.51410E+01   0.11942E+01
   0.51610E+01   0.11979E+01
   0.51810E+01   0.12015E+01
   0.52010E+01   0.12051E+01
   0.52210E+01   0.12087E+01
   0.52410E+01   0.12123E+01
   0.52610E+01   0.12159E+01
   0.52810E+01   0.12194E+01
   0.53010E+01   0.12230E+01
   0.53210E+01   0.12266E+01
   0.53410E+01   0.12302E+01
   0.53610E+01   0.12337E+01
   0.53810E+01   0.12373E+01
   0.54010E+01   0.12409E+01
   0.54210E+01   0.12444E+01
   0.54410E+01   0.12480E+01
   0.54610E+01   0.12515E+01
   0.54810E+01   0.12550E+01
   0.55010E+01   0.12586E+01
   0.55210E+01   0.12621E+01
   0.55410E+01   0.12656E+01
   0.55610E+01   0.12691E+01
   0.55810E+01   0.12726E+01
   0.56010E+01   0.12761E+01
   0.56210E+01   0.12797E+01
   0.56410E+01   0.12832E+01
   0.56610E+01   0.12866E+01
   0.56810E+01   0.12901E+01
   0.57010E+01   0.12936E+01
   0.57210E+01   0.12971E+01
   0.57410E+01   0.13006E+01
   0.57610E+01   0.13040E+01
   0.57810E+01   0.13075E+01
   0.58010E+01   0.13109E+01
   0.58210E+01   0.13144E+01
   0.58410E+01   0.13178E+01
   0.58610E+01   0.13213E+01
   0.58810E+01   0.13247E+01
   0.59010E+01   0.13281E+01
   0.59210E+01   0.13316E+01
   0.59410E+01   0.13350E+01
   0.59610E+01   0.13384E+01
   0.59810E+01   0.13418E+01
   0.60010E+01   0.13452E+01
   0.60210E+01   0.13486E+01
   0.60410E+01   0.13520E+01
   0.60610E+01   0.13554E+01
   0.60810E+01   0.13588E+01
   0.61010E+01   0.13622E+01
   0.61210E+01   0.13655E+01
   0.61410E+01   0.13689E+01
   0.61610E+01   0.13723E+01
   0.61810E+01   0.13756E+01
   0.62010E+01   0.13790E+01
   0.62210E+01   0.13823E+01
   0.62410E+01   0.13857E+01
   0.62610E+01   0.13890E+01
   0.62810E+01   0.13923E+01
   0.63010E+01   0.13957E+01
   0.63210E+01   0.13990E+01
   0.63410E+01   0.14023E+01
   0.63610E+01   0.14056E+01
   0.63810E+01   0.14089E+01
   0.64010E+01   0.14122E+01
   0.64210E+01   0.14155E+01
   0.64410E+01   0.14188E+01
   0.64610E+01   0.14221E+01
   0.64810E+01   0.14254E+01
   0.65010E+01   0.14286E+01
   0.65210E+01   0.14319E+01
   0.65410E+01   0.14352E+01
   0.65610E+01   0.14384E+01
   0.65810E+01   0.14417E+01
   0.66010E+01   0.14449E+01
   0.66210E+01   0.14482E+01
   0.66410E+01   0.14514E+01
   0.66610E+01   0.14547E+01
   0.66810E+01   0.14579E+01
   0.67010E+01   0.14611E+01
   0.67210E+01   0.14643E+01
   0.67410E+01   0.14675E+01
   0.67610E+01   0.14708E+01
   0.67810E+01   0.14740E+01
   0.68010E+01   0.14771E+01
   0.68210E+01   0.14803E+01
   0.68410E+01   0.14835E+01
   0.68610E+01   0.14867E+01
   0.68810E+01   0.14899E+01
   0.69010E+01   0.14930E+01
   0.69210E+01   0.14962E+01
   0.69410E+01   0.14993E+01
   0.69610E+01   0.15025E+01
   0.69810E+01   0.15056E+01
   0.70010E+01   0.15087E+01
   0.70210E+01   0.15119E+01
   0.70410E+01   0.15150E+01
   0.70610E+01   0.15181E+01
   0.70810E+01   0.15212E+01
   0.71010E+01   0.15243E+01
   0.71210E+01   0.15274E+01
   0.71410E+01   0.15305E+01
   0.71610E+01   0.15336E+01
   0.71810E+01   0.15367E+01
   0.72010E+01   0.15398E+01
   0.72210E+01   0.15428E+01
   0.72410E+01   0.15459E+01
   0.72610E+01   0.15490E+01
   0.72810E+01   0.15520E+01
   0.73010E+01   0.15551E+01
   0.73210E+01   0.15581E+01
   0.73410E+01   0.15611E+01
   0.73610E+01   0.15641E+01
   0.73810E+01   0.15672E+01
   0.74010E+01   0.15702E+01
   0.74210E+01   0.15732E+01
   0.74410E+01   0.15762E+01
   0.74610E+01   0.15792E+01
   0.74810E+01   0.15822E+01
   0.75010E+01   0.15851E+01
   0.75210E+01   0.15881E+01
   0.75410E+01   0.15911E+01
   0.75610E+01   0.15941E+01
   0.75810E+01   0.15970E+01
   0.76010E+01   0.16000E+01
   0.76210E+01   0.16029E+01
   0.76410E+01   0.16059E+01
   0.76610E+01   0.16088E+01
   0.76810E+01   0.16117E+01
   0.77010E+01   0.16147E+01
   0.77210E+01   0.16176E+01
   0.77410E+01   0.16205E+01
   0.77610E+01   0.16234E+01
   0.77810E+01   0.16263E+01
   0.78010E+01   0.16292E+01
   0.78210E+01   0.16320E+01
   0.78410E+01   0.16349E+01
   0.78610E+01   0.16378E+01
   0.78810E+01   0.16406E+01
   0.79010E+01   0.16435E+01
   0.79210E+01   0.16463E+01
   0.79410E+01   0.16492E+01
   0.79610E+01   0.16520E+01
   0.79810E+01   0.16548E+01
   0.80010E+01   0.16576E+01
   0.80210E+01   0.16604E+01
   0.80410E+01   0.16632E+01
   0.80610E+01   0.16660E+01
   0.80810E+01   0.16688E+01
   0.81010E+01   0.16716E+01
   0.81210E+01   0.16744E+01
   0.81410E+01   0.16771E+01
   0.81610E+01   0.16799E+01
   0.81810E+01   0.16827E+01
   0.82010E+01   0.16854E+01
   0.82210E+01   0.16882E+01
   0.82410E+01   0.16909E+01
   0.82610E+01   0.16936E+01
   0.82810E+01   0.16963E+01
   0.83010E+01   0.16991E+01
   0.83210E+01   0.17018E+01
   0.83410E+01   0.17045E+01
   0.83610E+01   0.17071E+01
   0.83810E+01   0.17098E+01
   0.84010E+01   0.17125E+01
   0.84210E+01   0.17152E+01
   0.84410E+01   0.17178E+01
   0.84610E+01   0.17205E+01
   0.84810E+01   0.17232E+01
   0.85010E+01   0.17258E+01
   0.85210E+01   0.17284E+01
   0.85410E+01   0.17311E+01
   0.85610E+01   0.17337E+01
   0.85810E+01   0.17363E+01
   0.86010E+01   0.17389E+01
   0.86210E+01   0.17415E+01
   0.86410E+01   0.17441E+01
   0.86610E+01   0.17467E+01
   0.86810E+01   0.17493E+01
   0.87010E+01   0.17518E+01
   0.87210E+01   0.17544E+01
   0.87410E+01   0.17570E+01
   0.87610E+01   0.17595E+01
   0.87810E+01   0.17621E+01
   0.88010E+01   0.17646E+01
   0.88210E+01   0.17671E+01
   0.88410E+01   0.17696E+01
   0.88610E+01   0.17721E+01
   0.88810E+01   0.17746E+01
   0.89010E+01   0.17771E+01
   0.89210E+01   0.17796E+01
   0.89410E+01   0.17821E+01
   0.89610E+01   0.17846E+01
   0.89810E+01   0.17871E+01
   0.90010E+01   0.17895E+01
   0.90210E+01   0.17920E+01
   0.90410E+01   0.17944E+01
   0.90610E+01   0.17968E+01
   0.90810E+01   0.17993E+01
   0.91010E+01   0.18017E+01
   0.91210E+01   0.18041E+01
   0.91410E+01   0.18065E+01
   0.91610E+01   0.18089E+01
   0.91810E+01   0.18113E+01
   0.92010E+01   0.18136E+01
   0.92210E+01   0.18160E+01
   0.92410E+01   0.18184E+01
   0.92610E+01   0.18207E+01
   0.92810E+01   0.18231E+01
   0.93010E+01   0.18254E+01
   0.93210E+01   0.18277E+01
   0.93410E+01   0.18301E+01
   0.93610E+01   0.18324E+01
   0.93810E+01   0.18347E+01
   0.94010E+01   0.18370E+01
   0.94210E+01   0.18393E+01
   0.94410E+01   0.18416E+01
   0.94610E+01   0.18438E+01
   0.94810E+01   0.18461E+01
   0.95010E+01   0.18484E+01
   0.95210E+01   0.18506E+01
   0.95410E+01   0.18528E+01
   0.95610E+01   0.18551E+01
   0.95810E+01   0.18573E+01
   0.96010E+01   0.18595E+01
   0.96210E+01   0.18617E+01
   0.96410E+01   0.18639E+01
   0.96610E+01   0.18661E+01
   0.96810E+01   0.18683E+01
   0.97010E+01   0.18705E+01
   0.97210E+01   0.18726E+01
   0.97410E+01   0.18748E+01
   0.97610E+01   0.18769E+01
   0.97810E+01   0.18791E+01
   0.98010E+01   0.18812E+01
   0.98210E+01   0.18833E+01
   0.98410E+01   0.18854E+01
   0.98610E+01   0.18875E+01
   0.98810E+01   0.18896E+01
   0.99010E+01   0.18917E+01
   0.99210E+01   0.18938E+01
   0.99410E+01   0.18959E+01
   0.99610E+01   0.18980E+01
   0.99810E+01   0.19000E+01
   0.10001E+02   0.19021E+01
   0.10021E+02   0.19041E+01
   0.10041E+02   0.19061E+01
   0.10061E+02   0.19081E+01
   0.10081E+02   0.19101E+01
   0.10101E+02   0.19121E+01
   0.10121E+02   0.19141E+01
   0.10141E+02   0.19161E+01
   0.10161E+02   0.19181E+01
   0.10181E+02   0.19201E+01
   0.10201E+02   0.19220E+01
   0.10221E+02   0.19240E+01
   0.10241E+02   0.19259E+01
   0.10261E+02   0.19278E+01
   0.10281E+02   0.19298E+01
   0.10301E+02   0.19317E+01
   0.10321E+02   0.19336E+01
   0.10341E+02   0.19355E+01
   0.10361E+02   0.19374E+01
   0.10381E+02   0.19392E+01
   0.10401E+02   0.19411E+01
   0.10421E+02   0.19430E+01
   0.10441E+02   0.19448E+01
   0.10461E+02   0.19467E+01
   0.10481E+02   0.19485E+01
   0.10501E+02   0.19503E+01
   0.10521E+02   0.19521E+01
   0.10541E+02   0.19539E+01
   0.10561E+02   0.19557E+01
   0.10581E+02   0.19575E+01
   0.10601E+02   0.19593E+01
   0.10621E+02   0.19610E+01
   0.10641E+02   0.19628E+01
   0.10661E+02   0.19646E+01
   0.10681E+02   0.19663E+01
   0.10701E+02   0.19680E+01
   0.10721E+02   0.19697E+01
   0.10741E+02   0.19715E+01
   0.10761E+02   0.19732E+01
   0.10781E+02   0.19749E+01
   0.10801E+02   0.19765E+01
   0.10821E+02   0.19782E+01
   0.10841E+02   0.19799E+01
   0.10861E+02   0.19815E+01
   0.10881E+02   0.19832E+01
   0.10901E+02   0.19848E+01
   0.10921E+02   0.19864E+01
   0.10941E+02   0.19881E+01
   0.10961E+02   0.19897E+01
   0.10981E+02   0.19913E+01
   0.11001E+02   0.19929E+01
   0.11021E+02   0.19944E+01
   0.11041E+02   0.19960E+01
   0.11061E+02   0.19976E+01
   0.11081E+02   0.19991E+01
   0.11101E+02   0.20007E+01
   0.11121E+02   0.20022E+01
   0.11141E+02   0.20037E+01
   0.11161E+02   0.20052E+01
   0.11181E+02   0.20067E+01
   0.11201E+02   0.20082E+01
   0.11221E+02   0.20097E+01
   0.11241E+02   0.20112E+01
   0.11261E+02   0.20126E+01
   0.11281E+02   0.20141E+01
   0.11301E+02   0.20155E+01
   0.11321E+02   0.20170E+01
   0.11341E+02   0.20184E+01
   0.11361E+02   0.20198E+01
   0.11381E+02   0.20212E+01
   0.11401E+02   0.20226E+01
   0.11421E+02   0.20240E+01
   0.11441E+02   0.20254E+01
   0.11461E+02   0.20267E+01
   0.11481E+02   0.20281E+01
   0.11501E+02   0.20294E+01
   0.11521E+02   0.20308E+01
   0.11541E+02   0.20321E+01
   0.11561E+02   0.20334E+01
   0.11581E+02   0.20347E+01
   0.11601E+02   0.20360E+01
   0.11621E+02   0.20373E+01
   0.11641E+02   0.20385E+01
   0.11661E+02   0.20398E+01
   0.11681E+02   0.20411E+01
   0.11701E+02   0.20423E+01
   0.11721E+02   0.20435E+01
   0.11741E+02   0.20448E+01
   0.11761E+02   0.20460E+01
   0.11781E+02   0.20472E+01
   0.11801E+02   0.20484E+01
   0.11821E+02   0.20495E+01
   0.11841E+02   0.20507E+01
   0.11861E+02   0.20519E+01
   0.11881E+02   0.20530E+01
   0.11901E+02   0.20542E+01
   0.11921E+02   0.20553E+01
   0.11941E+02   0.20564E+01
   0.11961E+02   0.20575E+01
   0.11981E+02   0.20586E+01
   0.12001E+02   0.20597E+01
   0.12021E+02   0.20608E+01
   0.12041E+02   0.20618E+01
   0.12061E+02   0.20629E+01
   0.12081E+02   0.20639E+01
   0.12101E+02   0.20650E+01
   0.12121E+02   0.20660E+01
   0.12141E+02   0.20670E+01
   0.12161E+02   0.20680E+01
   0.12181E+02   0.20690E+01
   0.12201E+02   0.20700E+01
   0.12221E+02   0.20710E+01
   0.12241E+02   0.20719E+01
   0.12261E+02   0.20729E+01
   0.12281E+02   0.20738E+01
   0.12301E+02   0.20747E+01
   0.12321E+02   0.20757E+01
   0.12341E+02   0.20766E+01
   0.12361E+02   0.20775E+01
   0.12381E+02   0.20784E+01
   0.12401E+02   0.20792E+01
   0.12421E+02   0.20801E+01
   0.12441E+02   0.20809E+01
   0.12461E+02   0.20818E+01
   0.12481E+02   0.20826E+01
   0.12501E+02   0.20834E+01
   0.12521E+02   0.20843E+01
   0.12541E+02   0.20851E+01
   0.12561E+02   0.20858E+01
   0.12581E+02   0.20866E+01
   0.12601E+02   0.20874E+01
   0.12621E+02   0.20881E+01
   0.12641E+02   0.20889E+01
   0.12661E+02   0.20896E+01
   0.12681E+02   0.20904E+01
   0.12701E+02   0.20911E+01
   0.12721E+02   0.20918E+01
   0.12741E+02   0.20925E+01
   0.12761E+02   0.20931E+01
   0.12781E+02   0.20938E+01
   0.12801E+02   0.20945E+01
   0.12821E+02   0.20951E+01
   0.12841E+02   0.20957E+01
   0.12861E+02   0.20964E+01
   0.12881E+02   0.20970E+01
   0.12901E+02   0.20976E+01
   0.12921E+02   0.20982E+01
   0.12941E+02   0.20988E+01
   0.12961E+02   0.20993E+01
   0.12981E+02   0.20999E+01
   0.13001E+02   0.21004E+01
   0.13021E+02   0.21010E+01
   0.13041E+02   0.21015E+01
   0.13061E+02   0.21020E+01
   0.13081E+02   0.21025E+01
   0.13101E+02   0.21030E+01
   0.13121E+02   0.21035E+01
   0.13141E+02   0.21040E+01
   0.13161E+02   0.21044E+01
   0.13181E+02   0.21049E+01
   0.13201E+02   0.21053E+01
   0.13221E+02   0.21057E+01
   0.13241E+02   0.21062E+01
   0.13261E+02   0.21066E+01
   0.13281E+02   0.21069E+01
   0.13301E+02   0.21073E+01
   0.13321E+02   0.21077E+01
   0.13341E+02   0.21081E+01
   0.13361E+02   0.21084E+01
   0.13381E+02   0.21087E+01
   0.13401E+02   0.21091E+01
   0.13421E+02   0.21094E+01
   0.13441E+02   0.21097E+01
   0.13461E+02   0.21100E+01
   0.13481E+02   0.21102E+01
   0.13501E+02   0.21105E+01
   0.13521E+02   0.21108E+01
   0.13541E+02   0.21110E+01
   0.13561E+02   0.21112E+01
   0.13581E+02   0.21115E+01
   0.13601E+02   0.21117E+01
   0.13621E+02   0.21119E+01
   0.13641E+02   0.21121E+01
   0.13661E+02   0.21122E+01
   0.13681E+02   0.21124E+01
   0.13701E+02   0.21126E+01
   0.13721E+02   0.21127E+01
   0.13741E+02   0.21128E+01
   0.13761E+02   0.21129E+01
   0.13781E+02   0.21131E+01
   0.13801E+02   0.21132E+01
   0.13821E+02   0.21132E+01
   0.13841E+02   0.21133E+01
   0.13861E+02   0.21134E+01
   0.13881E+02   0.21134E+01
   0.13901E+02   0.21135E+01
   0.13921E+02   0.21135E+01
   0.13941E+02   0.21135E+01
   0.13961E+02   0.21135E+01
   0.13981E+02   0.21135E+01


   0.21000E-01   0.16576E-04
   0.41000E-01   0.12331E-03
   0.61000E-01   0.40482E-03
   0.81000E-01   0.93712E-03
   0.10100E+00   0.17931E-02
   0.12100E+00   0.30213E-02
   0.14100E+00   0.46944E-02
   0.16100E+00   0.68399E-02
   0.18100E+00   0.94469E-02
   0.20100E+00   0.12569E-01
   0.22100E+00   0.16203E-01
   0.24100E+00   0.20345E-01
   0.26100E+00   0.24966E-01
   0.28100E+00   0.29994E-01
   0.30100E+00   0.35455E-01
   0.32100E+00   0.41333E-01
   0.34100E+00   0.47529E-01
   0.36100E+00   0.53992E-01
   0.38100E+00   0.60692E-01
   0.40100E+00   0.67597E-01
   0.42100E+00   0.74677E-01
   0.44100E+00   0.81902E-01
   0.46100E+00   0.89246E-01
   0.48100E+00   0.96657E-01
   0.50100E+00   0.10402E+00
   0.52100E+00   0.11142E+00
   0.54100E+00   0.11885E+00
   0.56100E+00   0.12627E+00
   0.58100E+00   0.13361E+00
   0.60100E+00   0.14084E+00
   0.62100E+00   0.14803E+00
   0.64100E+00   0.15514E+00
   0.66100E+00   0.16219E+00
   0.68100E+00   0.16914E+00
   0.70100E+00   0.17599E+00
   0.72100E+00   0.18274E+00
   0.74100E+00   0.18937E+00
   0.76100E+00   0.19598E+00
   0.78100E+00   0.20247E+00
   0.80100E+00   0.20884E+00
   0.82100E+00   0.21515E+00
   0.84100E+00   0.22136E+00
   0.86100E+00   0.22751E+00
   0.88100E+00   0.23353E+00
   0.90100E+00   0.23949E+00
   0.92100E+00   0.24539E+00
   0.94100E+00   0.25120E+00
   0.96100E+00   0.25696E+00
   0.98100E+00   0.26265E+00
   0.10010E+01   0.26827E+00
   0.10210E+01   0.27382E+00
   0.10410E+01   0.27929E+00
   0.10610E+01   0.28470E+00
   0.10810E+01   0.29004E+00
   0.11010E+01   0.29537E+00
   0.11210E+01   0.30063E+00
   0.11410E+01   0.30581E+00
   0.11610E+01   0.31097E+00
   0.11810E+01   0.31606E+00
   0.12010E+01   0.32114E+00
   0.12210E+01   0.32614E+00
   0.12410E+01   0.33112E+00
   0.12610E+01   0.33608E+00
   0.12810E+01   0.34096E+00
   0.13010E+01   0.34582E+00
   0.13210E+01   0.35065E+00
   0.13410E+01   0.35547E+00
   0.13610E+01   0.36027E+00
   0.13810E+01   0.36505E+00
   0.14010E+01   0.36980E+00
   0.14210E+01   0.37449E+00
   0.14410E+01   0.37916E+00
   0.14610E+01   0.38384E+00
   0.14810E+01   0.38848E+00
   0.15010E+01   0.39310E+00
   0.15210E+01   0.39768E+00
   0.15410E+01   0.40223E+00
   0.15610E+01   0.40675E+00
   0.15810E+01   0.41123E+00
   0.16010E+01   0.41574E+00
   0.16210E+01   0.42023E+00
   0.16410E+01   0.42468E+00
   0.16610E+01   0.42910E+00
   0.16810E+01   0.43355E+00
   0.17010E+01   0.43795E+00
   0.17210E+01   0.44237E+00
   0.17410E+01   0.44677E+00
   0.17610E+01   0.45113E+00
   0.17810E+01   0.45551E+00
   0.18010E+01   0.45985E+00
   0.18210E+01   0.46420E+00
   0.18410E+01   0.46851E+00
   0.18610E+01   0.47284E+00
   0.18810E+01   0.47715E+00
   0.19010E+01   0.48146E+00
   0.19210E+01   0.48574E+00
   0.19410E+01   0.49003E+00
   0.19610E+01   0.49433E+00
   0.19810E+01   0.49858E+00
   0.20010E+01   0.50285E+00
   0.20210E+01   0.50709E+00
   0.20410E+01   0.51133E+00
   0.20610E+01   0.51557E+00
   0.20810E+01   0.51979E+00
   0.21010E+01   0.52401E+00
   0.21210E+01   0.52823E+00
   0.21410E+01   0.53245E+00
   0.21610E+01   0.53665E+00
   0.21810E+01   0.54086E+00
   0.22010E+01   0.54506E+00
   0.22210E+01   0.54925E+00
   0.22410E+01   0.55344E+00
   0.22610E+01   0.55762E+00
   0.22810E+01   0.56179E+00
   0.23010E+01   0.56598E+00
   0.23210E+01   0.57017E+00
   0.23410E+01   0.57433E+00
   0.23610E+01   0.57850E+00
   0.23810E+01   0.58266E+00
   0.24010E+01   0.58681E+00
   0.24210E+01   0.59097E+00
   0.24410E+01   0.59514E+00
   0.24610E+01   0.59931E+00
   0.24810E+01   0.60344E+00
   0.25010E+01   0.60757E+00
   0.25210E+01   0.61171E+00
   0.25410E+01   0.61585E+00
   0.25610E+01   0.61999E+00
   0.25810E+01   0.62414E+00
   0.26010E+01   0.62827E+00
   0.26210E+01   0.63239E+00
   0.26410E+01   0.63652E+00
   0.26610E+01   0.64065E+00
   0.26810E+01   0.64477E+00
   0.27010E+01   0.64890E+00
   0.27210E+01   0.65302E+00
   0.27410E+01   0.65714E+00
   0.27610E+01   0.66126E+00
   0.27810E+01   0.66538E+00
   0.28010E+01   0.66950E+00
   0.28210E+01   0.67361E+00
   0.28410E+01   0.67773E+00
   0.28610E+01   0.68183E+00
   0.28810E+01   0.68594E+00
   0.29010E+01   0.69005E+00
   0.29210E+01   0.69416E+00
   0.29410E+01   0.69828E+00
   0.29610E+01   0.70238E+00
   0.29810E+01   0.70649E+00
   0.30010E+01   0.71058E+00
   0.30210E+01   0.71467E+00
   0.30410E+01   0.71876E+00
   0.30610E+01   0.72288E+00
   0.30810E+01   0.72699E+00
   0.31010E+01   0.73110E+00
   0.31210E+01   0.73520E+00
   0.31410E+01   0.73930E+00
   0.31610E+01   0.74340E+00
   0.31810E+01   0.74750E+00
   0.32010E+01   0.75159E+00
   0.32210E+01   0.75567E+00
   0.32410E+01   0.75978E+00
   0.32610E+01   0.76388E+00
   0.32810E+01   0.76797E+00
   0.33010E+01   0.77207E+00
   0.33210E+01   0.77616E+00
   0.33410E+01   0.78025E+00
   0.33610E+01   0.78433E+00
   0.33810E+01   0.78843E+00
   0.34010E+01   0.79252E+00
   0.34210E+01   0.79662E+00
   0.34410E+01   0.80071E+00
   0.34610E+01   0.80479E+00
   0.34810E+01   0.80887E+00
   0.35010E+01   0.81297E+00
   0.35210E+01   0.81705E+00
   0.35410E+01   0.82114E+00
   0.35610E+01   0.82522E+00
   0.35810E+01   0.82929E+00
   0.36010E+01   0.83339E+00
   0.36210E+01   0.83748E+00
   0.36410E+01   0.84156E+00
   0.36610E+01   0.84564E+00
   0.36810E+01   0.84971E+00
   0.37010E+01   0.85380E+00
   0.37210E+01   0.85788E+00
   0.37410E+01   0.86196E+00
   0.37610E+01   0.86603E+00
   0.37810E+01   0.87013E+00
   0.38010E+01   0.87421E+00
   0.38210E+01   0.87829E+00
   0.38410E+01   0.88236E+00
   0.38610E+01   0.88642E+00
   0.38810E+01   0.89050E+00
   0.39010E+01   0.89458E+00
   0.39210E+01   0.89865E+00
   0.39410E+01   0.90271E+00
   0.39610E+01   0.90679E+00
   0.39810E+01   0.91086E+00
   0.40010E+01   0.91493E+00
   0.40210E+01   0.91899E+00
   0.40410E+01   0.92306E+00
   0.40610E+01   0.92713E+00
   0.40810E+01   0.93119E+00
   0.41010E+01   0.93528E+00
   0.41210E+01   0.93935E+00
   0.41410E+01   0.94341E+00
   0.41610E+01   0.94746E+00
   0.41810E+01   0.95154E+00
   0.42010E+01   0.95560E+00
   0.42210E+01   0.95966E+00
   0.42410E+01   0.96371E+00
   0.42610E+01   0.96777E+00
   0.42810E+01   0.97183E+00
   0.43010E+01   0.97587E+00
   0.43210E+01   0.97994E+00
   0.43410E+01   0.98400E+00
   0.43610E+01   0.98805E+00
   0.43810E+01   0.99209E+00
   0.44010E+01   0.99614E+00
   0.44210E+01   0.10002E+01
   0.44410E+01   0.10042E+01
   0.44610E+01   0.10083E+01
   0.44810E+01   0.10123E+01
   0.45010E+01   0.10164E+01
   0.45210E+01   0.10204E+01
   0.45410E+01   0.10245E+01
   0.45610E+01   0.10285E+01
   0.45810E+01   0.10325E+01
   0.46010E+01   0.10365E+01
   0.46210E+01   0.10406E+01
   0.46410E+01   0.10446E+01
   0.46610E+01   0.10486E+01
   0.46810E+01   0.10526E+01
   0.47010E+01   0.10566E+01
   0.47210E+01   0.10607E+01
   0.47410E+01   0.10647E+01
   0.47610E+01   0.10687E+01
   0.47810E+01   0.10727E+01
   0.48010E+01   0.10767E+01
   0.48210E+01   0.10807E+01
   0.48410E+01   0.10848E+01
   0.48610E+01   0.10888E+01
   0.48810E+01   0.10928E+01
   0.49010E+01   0.10968E+01
   0.49210E+01   0.11008E+01
   0.49410E+01   0.11048E+01
   0.49610E+01   0.11088E+01
   0.49810E+01   0.11128E+01
   0.50010E+01   0.11168E+01
   0.50210E+01   0.11208E+01
   0.50410E+01   0.11247E+01
   0.50610E+01   0.11287E+01
   0.50810E+01   0.11327E+01
   0.51010E+01   0.11367E+01
   0.51210E+01   0.11407E+01
   0.51410E+01   0.11446E+01
   0.51610E+01   0.11486E+01
   0.51810E+01   0.11526E+01
   0.52010E+01   0.11566E+01
   0.52210E+01   0.11605E+01
   0.52410E+01   0.11645E+01
   0.52610E+01   0.11685E+01
   0.52810E+01   0.11725E+01
   0.53010E+01   0.11764E+01
   0.53210E+01   0.11804E+01
   0.53410E+01   0.11843E+01
   0.53610E+01   0.11883E+01
   0.53810E+01   0.11922E+01
   0.54010E+01   0.11962E+01
   0.54210E+01   0.12001E+01
   0.54410E+01   0.12040E+01
   0.54610E+01   0.12080E+01
   0.54810E+01   0.12119E+01
   0.55010E+01   0.12159E+01
   0.55210E+01   0.12198E+01
   0.55410E+01   0.12237E+01
   0.55610E+01   0.12276E+01
   0.55810E+01   0.12316E+01
   0.56010E+01   0.12355E+01
   0.56210E+01   0.12394E+01
   0.56410E+01   0.12433E+01
   0.56610E+01   0.12472E+01
   0.56810E+01   0.12511E+01
   0.57010E+01   0.12550E+01
   0.57210E+01   0.12589E+01
   0.57410E+01   0.12628E+01
   0.57610E+01   0.12667E+01
   0.57810E+01   0.12706E+01
   0.58010E+01   0.12745E+01
   0.58210E+01   0.12783E+01
   0.58410E+01   0.12822E+01
   0.58610E+01   0.12861E+01
   0.58810E+01   0.12900E+01
   0.59010E+01   0.12938E+01
   0.59210E+01   0.12977E+01
   0.59410E+01   0.13016E+01
   0.59610E+01   0.13054E+01
   0.59810E+01   0.13093E+01
   0.60010E+01   0.13131E+01
   0.60210E+01   0.13170E+01
   0.60410E+01   0.13208E+01
   0.60610E+01   0.13247E+01
   0.60810E+01   0.13285E+01
   0.61010E+01   0.13323E+01
   0.61210E+01   0.13362E+01
   0.61410E+01   0.13400E+01
   0.61610E+01   0.13438E+01
   0.61810E+01   0.13476E+01
   0.62010E+01   0.13514E+01
   0.62210E+01   0.13553E+01
   0.62410E+01   0.13590E+01
   0.62610E+01   0.13629E+01
   0.62810E+01   0.13666E+01
   0.63010E+01   0.13704E+01
   0.63210E+01   0.13742E+01
   0.63410E+01   0.13780E+01
   0.63610E+01   0.13818E+01
   0.63810E+01   0.13856E+01
   0.64010E+01   0.13893E+01
   0.64210E+01   0.13931E+01
   0.64410E+01   0.13968E+01
   0.64610E+01   0.14006E+01
   0.64810E+01   0.14044E+01
   0.65010E+01   0.14081E+01
   0.65210E+01   0.14118E+01
   0.65410E+01   0.14156E+01
   0.65610E+01   0.14193E+01
   0.65810E+01   0.14231E+01
   0.66010E+01   0.14268E+01
   0.66210E+01   0.14305E+01
   0.66410E+01   0.14342E+01
   0.66610E+01   0.14379E+01
   0.66810E+01   0.14417E+01
   0.67010E+01   0.14454E+01
   0.67210E+01   0.14491E+01
   0.67410E+01   0.14527E+01
   0.67610E+01   0.14564E+01
   0.67810E+01   0.14601E+01
   0.68010E+01   0.14638E+01
   0.68210E+01   0.14675E+01
   0.68410E+01   0.14711E+01
   0.68610E+01   0.14748E+01
   0.68810E+01   0.14784E+01
   0.69010E+01   0.14821E+01
   0.69210E+01   0.14857E+01
   0.69410E+01   0.14894E+01
   0.69610E+01   0.14930E+01
   0.69810E+01   0.14967E+01
   0.70010E+01   0.15003E+01
   0.70210E+01   0.15039E+01
   0.70410E+01   0.15075E+01
   0.70610E+01   0.15111E+01
   0.70810E+01   0.15147E+01
   0.71010E+01   0.15183E+01
   0.71210E+01   0.15219E+01
   0.71410E+01   0.15255E+01
   0.71610E+01   0.15291E+01
   0.71810E+01   0.15327E+01
   0.72010E+01   0.15363E+01
   0.72210E+01   0.15399E+01
   0.72410E+01   0.15434E+01
   0.72610E+01   0.15470E+01
   0.72810E+01   0.15505E+01
   0.73010E+01   0.15541E+01
   0.73210E+01   0.15576E+01
   0.73410E+01   0.15611E+01
   0.73610E+01   0.15647E+01
   0.73810E+01   0.15682E+01
   0.74010E+01   0.15717E+01
   0.74210E+01   0.15752E+01
   0.74410E+01   0.15787E+01
   0.74610E+01   0.15822E+01
   0.74810E+01   0.15857E+01
   0.75010E+01   0.15892E+01
   0.75210E+01   0.15927E+01
   0.75410E+01   0.15962E+01
   0.75610E+01   0.15997E+01
   0.75810E+01   0.16031E+01
   0.76010E+01   0.16066E+01
   0.76210E+01   0.16100E+01
   0.76410E+01   0.16135E+01
   0.76610E+01   0.16169E+01
   0.76810E+01   0.16204E+01
   0.77010E+01   0.16238E+01
   0.77210E+01   0.16272E+01
   0.77410E+01   0.16306E+01
   0.77610E+01   0.16340E+01
   0.77810E+01   0.16374E+01
   0.78010E+01   0.16408E+01
   0.78210E+01   0.16442E+01
   0.78410E+01   0.16476E+01
   0.78610E+01   0.16510E+01
   0.78810E+01   0.16544E+01
   0.79010E+01   0.16577E+01
   0.79210E+01   0.16611E+01
   0.79410E+01   0.16644E+01
   0.79610E+01   0.16678E+01
   0.79810E+01   0.16711E+01
   0.80010E+01   0.16745E+01
   0.80210E+01   0.16778E+01
   0.80410E+01   0.16811E+01
   0.80610E+01   0.16844E+01
   0.80810E+01   0.16877E+01
   0.81010E+01   0.16910E+01
   0.81210E+01   0.16943E+01
   0.81410E+01   0.16976E+01
   0.81610E+01   0.17009E+01
   0.81810E+01   0.17042E+01
   0.82010E+01   0.17074E+01
   0.82210E+01   0.17107E+01
   0.82410E+01   0.17139E+01
   0.82610E+01   0.17172E+01
   0.82810E+01   0.17204E+01
   0.83010E+01   0.17237E+01
   0.83210E+01   0.17269E+01
   0.83410E+01   0.17301E+01
   0.83610E+01   0.17333E+01
   0.83810E+01   0.17365E+01
   0.84010E+01   0.17397E+01
   0.84210E+01   0.17429E+01
   0.84410E+01   0.17461E+01
   0.84610E+01   0.17493E+01
   0.84810E+01   0.17524E+01
   0.85010E+01   0.17556E+01
   0.85210E+01   0.17587E+01
   0.85410E+01   0.17619E+01
   0.85610E+01   0.17650E+01
   0.85810E+01   0.17682E+01
   0.86010E+01   0.17713E+01
   0.86210E+01   0.17744E+01
   0.86410E+01   0.17775E+01
   0.86610E+01   0.17806E+01
   0.86810E+01   0.17837E+01
   0.87010E+01   0.17868E+01
   0.87210E+01   0.17899E+01
   0.87410E+01   0.17929E+01
   0.87610E+01   0.17960E+01
   0.87810E+01   0.17991E+01
   0.88010E+01   0.18021E+01
   0.88210E+01   0.18052E+01
   0.88410E+01   0.18082E+01
   0.88610E+01   0.18112E+01
   0.88810E+01   0.18142E+01
   0.89010E+01   0.18172E+01
   0.89210E+01   0.18202E+01
   0.89410E+01   0.18232E+01
   0.89610E+01   0.18262E+01
   0.89810E+01   0.18292E+01
   0.90010E+01   0.18322E+01
   0.90210E+01   0.18352E+01
   0.90410E+01   0.18381E+01
   0.90610E+01   0.18411E+01
   0.90810E+01   0.18440E+01
   0.91010E+01   0.18469E+01
   0.91210E+01   0.18499E+01
   0.91410E+01   0.18528E+01
   0.91610E+01   0.18557E+01
   0.91810E+01   0.18586E+01
   0.92010E+01   0.18615E+01
   0.92210E+01   0.18643E+01
   0.92410E+01   0.18672E+01
   0.92610E+01   0.18701E+01
   0.92810E+01   0.18729E+01
   0.93010E+01   0.18758E+01
   0.93210E+01   0.18786E+01
   0.93410E+01   0.18815E+01
   0.93610E+01   0.18843E+01
   0.93810E+01   0.18871E+01
   0.94010E+01   0.18899E+01
   0.94210E+01   0.18927E+01
   0.94410E+01   0.18955E+01
   0.94610E+01   0.18983E+01
   0.94810E+01   0.19010E+01
   0.95010E+01   0.19038E+01
   0.95210E+01   0.19065E+01
   0.95410E+01   0.19093E+01
   0.95610E+01   0.19120E+01
   0.95810E+01   0.19148E+01
   0.96010E+01   0.19175E+01
   0.96210E+01   0.19202E+01
   0.96410E+01   0.19229E+01
   0.96610E+01   0.19256E+01
   0.96810E+01   0.19283E+01
   0.97010E+01   0.19310E+01
   0.97210E+01   0.19336E+01
   0.97410E+01   0.19363E+01
   0.97610E+01   0.19390E+01
   0.97810E+01   0.19416E+01
   0.98010E+01   0.19443E+01
   0.98210E+01   0.19469E+01
   0.98410E+01   0.19495E+01
   0.98610E+01   0.19521E+01
   0.98810E+01   0.19547E+01
   0.99010E+01   0.19573E+01
   0.99210E+01   0.19599E+01
   0.99410E+01   0.19625E+01
   0.99610E+01   0.19650E+01
   0.99810E+01   0.19676E+01
   0.10001E+02   0.19701E+01
   0.10021E+02   0.19727E+01
   0.10041E+02   0.19752E+01
   0.10061E+02   0.19777E+01
   0.10081E+02   0.19803E+01
   0.10101E+02   0.19827E+01
   0.10121E+02   0.19852E+01
   0.10141E+02   0.19877E+01
   0.10161E+02   0.19902E+01
   0.10181E+02   0.19927E+01
   0.10201E+02   0.19951E+01
   0.10221E+02   0.19976E+01
   0.10241E+02   0.20000E+01
   0.10261E+02   0.20024E+01
   0.10281E+02   0.20049E+01
   0.10301E+02   0.20073E+01
   0.10321E+02   0.20097E+01
   0.10341E+02   0.20121E+01
   0.10361E+02   0.20145E+01
   0.10381E+02   0.20168E+01
   0.10401E+02   0.20192E+01
   0.10421E+02   0.20215E+01
   0.10441E+02   0.20239E+01
   0.10461E+02   0.20262E+01
   0.10481E+02   0.20285E+01
   0.10501E+02   0.20309E+01
   0.10521E+02   0.20332E+01
   0.10541E+02   0.20355E+01
   0.10561E+02   0.20377E+01
   0.10581E+02   0.20400E+01
   0.10601E+02   0.20423E+01
   0.10621E+02   0.20446E+01
   0.10641E+02   0.20468E+01
   0.10661E+02   0.20490E+01
   0.10681E+02   0.20513E+01
   0.10701E+02   0.20535E+01
   0.10721E+02   0.20557E+01
   0.10741E+02   0.20579E+01
   0.10761E+02   0.20601E+01
   0.10781E+02   0.20623E+01
   0.10801E+02   0.20644E+01
   0.10821E+02   0.20666E+01
   0.10841E+02   0.20687E+01
   0.10861E+02   0.20709E+01
   0.10881E+02   0.20730E+01
   0.10901E+02   0.20751E+01
   0.10921E+02   0.20773E+01
   0.10941E+02   0.20793E+01
   0.10961E+02   0.20814E+01
   0.10981E+02   0.20835E+01
   0.11001E+02   0.20856E+01
   0.11021E+02   0.20876E+01
   0.11041E+02   0.20897E+01
   0.11061E+02   0.20917E+01
   0.11081E+02   0.20938E+01
   0.11101E+02   0.20958E+01
   0.11121E+02   0.20978E+01
   0.11141E+02   0.20998E+01
   0.11161E+02   0.21018E+01
   0.11181E+02   0.21038E+01
   0.11201E+02   0.21057E+01
   0.11221E+02   0.21077E+01
   0.11241E+02   0.21096E+01
   0.11261E+02   0.21116E+01
   0.11281E+02   0.21135E+01
   0.11301E+02   0.21154E+01
   0.11321E+02   0.21173E+01
   0.11341E+02   0.21192E+01
   0.11361E+02   0.21211E+01
   0.11381E+02   0.21230E+01
   0.11401E+02   0.21248E+01
   0.11421E+02   0.21267E+01
   0.11441E+02   0.21285E+01
   0.11461E+02   0.21304E+01
   0.11481E+02   0.21322E+01
   0.11501E+02   0.21340E+01
   0.11521E+02   0.21358E+01
   0.11541E+02   0.21376E+01
   0.11561E+02   0.21394E+01
   0.11581E+02   0.21412E+01
   0.11601E+02   0.21429E+01
   0.11621E+02   0.21447E+01
   0.11641E+02   0.21464E+01
   0.11661E+02   0.21481E+01
   0.11681E+02   0.21498E+01
   0.11701E+02   0.21515E+01
   0.11721E+02   0.21532E+01
   0.11741E+02   0.21549E+01
   0.11761E+02   0.21566E+01
   0.11781E+02   0.21582E+01
   0.11801E+02   0.21599E+01
   0.11821E+02   0.21615E+01
   0.11841E+02   0.21631E+01
   0.11861E+02   0.21648E+01
   0.11881E+02   0.21664E+01
   0.11901E+02   0.21680E+01
   0.11921E+02   0.21695E+01
   0.11941E+02   0.21711E+01
   0.11961E+02   0.21727E+01
   0.11981E+02   0.21742E+01
   0.12001E+02   0.21758E+01
   0.12021E+02   0.21773E+01
   0.12041E+02   0.21788E+01
   0.12061E+02   0.21803E+01
   0.12081E+02   0.21818E+01
   0.12101E+02   0.21833E+01
   0.12121E+02   0.21848E+01
   0.12141E+02   0.21862E+01
   0.12161E+02   0.21877E+01
   0.12181E+02   0.21891E+01
   0.12201E+02   0.21906E+01
   0.12221E+02   0.21920E+01
   0.12241E+02   0.21934E+01
   0.12261E+02   0.21948E+01
   0.12281E+02   0.21962E+01
   0.12301E+02   0.21976E+01
   0.12321E+02   0.21989E+01
   0.12341E+02   0.22003E+01
   0.12361E+02   0.22016E+01
   0.12381E+02   0.22029E+01
   0.12401E+02   0.22043E+01
   0.12421E+02   0.22056E+01
   0.12441E+02   0.22069E+01
   0.12461E+02   0.22081E+01
   0.12481E+02   0.22094E+01
   0.12501E+02   0.22107E+01
   0.12521E+02   0.22119E+01
   0.12541E+02   0.22132E+01
   0.12561E+02   0.22144E+01
   0.12581E+02   0.22156E+01
   0.12601E+02   0.22168E+01
   0.12621E+02   0.22180E+01
   0.12641E+02   0.22192E+01
   0.12661E+02   0.22204E+01
   0.12681E+02   0.22215E+01
   0.12701E+02   0.22227E+01
   0.12721E+02   0.22238E+01
   0.12741E+02   0.22249E+01
   0.12761E+02   0.22260E+01
   0.12781E+02   0.22271E+01
   0.12801E+02   0.22282E+01
   0.12821E+02   0.22293E+01
   0.12841E+02   0.22304E+01
   0.12861E+02   0.22314E+01
   0.12881E+02   0.22325E+01
   0.12901E+02   0.22335E+01
   0.12921E+02   0.22345E+01
   0.12941E+02   0.22355E+01
   0.12961E+02   0.22365E+01
   0.12981E+02   0.22375E+01
   0.13001E+02   0.22385E+01
   0.13021E+02   0.22394E+01
   0.13041E+02   0.22404E+01
   0.13061E+02   0.22413E+01
   0.13081E+02   0.22422E+01
   0.13101E+02   0.22431E+01
   0.13121E+02   0.22440E+01
   0.13141E+02   0.22449E+01
   0.13161E+02   0.22458E+01
   0.13181E+02   0.22467E+01
   0.13201E+02   0.22475E+01
   0.13221E+02   0.22484E+01
   0.13241E+02   0.22492E+01
   0.13261E+02   0.22500E+01
   0.13281E+02   0.22508E+01
   0.13301E+02   0.22516E+01
   0.13321E+02   0.22524E+01
   0.13341E+02   0.22532E+01
   0.13361E+02   0.22539E+01
   0.13381E+02   0.22547E+01
   0.13401E+02   0.22554E+01
   0.13421E+02   0.22561E+01
   0.13441E+02   0.22568E+01
   0.13461E+02   0.22575E+01
   0.13481E+02   0.22582E+01
   0.13501E+02   0.22589E+01
   0.13521E+02   0.22595E+01
   0.13541E+02   0.22602E+01
   0.13561E+02   0.22608E+01
   0.13581E+02   0.22615E+01
   0.13601E+02   0.22621E+01
   0.13621E+02   0.22627E+01
   0.13641E+02   0.22632E+01
   0.13661E+02   0.22638E+01
   0.13681E+02   0.22644E+01
   0.13701E+02   0.22649E+01
   0.13721E+02   0.22655E+01
   0.13741E+02   0.22660E+01
   0.13761E+02   0.22665E+01
   0.13781E+02   0.22670E+01
   0.13801E+02   0.22675E+01
   0.13821E+02   0.22680E+01
   0.13841E+02   0.22684E+01
   0.13861E+02   0.22689E+01
   0.13881E+02   0.22693E+01
   0.13901E+02   0.22698E+01
   0.13921E+02   0.22702E+01
   0.13941E+02   0.22706E+01
   0.13961E+02   0.22710E+01
   0.13981E+02   0.22713E+01
   0.14001E+02   0.22717E+01
   0.14021E+02   0.22721E+01
   0.14041E+02   0.22724E+01
   0.14061E+02   0.22727E+01
   0.14081E+02   0.22730E+01
   0.14101E+02   0.22733E+01
   0.14121E+02   0.22736E+01
   0.14141E+02   0.22739E+01
   0.14161E+02   0.22742E+01
   0.14181E+02   0.22744E+01
   0.14201E+02   0.22747E+01
   0.14221E+02   0.22749E+01
   0.14241E+02   0.22751E+01
   0.14261E+02   0.22753E+01
   0.14281E+02   0.22755E+01
   0.14301E+02   0.22757E+01
   0.14321E+02   0.22758E+01
   0.14341E+02   0.22760E+01
   0.14361E+02   0.22761E+01
   0.14381E+02   0.22763E+01
   0.14401E+02   0.22764E+01
   0.14421E+02   0.22765E+01
   0.14441E+02   0.22766E+01
   0.14461E+02   0.22766E+01
   0.14481E+02   0.22767E+01
   0.14501E+02   0.22768E+01
   0.14521E+02   0.22768E+01
   0.14541E+02   0.22768E+01
   0.14561E+02   0.22769E+01
   0.14581E+02   0.22769E+01


   0.21000E-01   0.55960E-04
   0.41000E-01   0.40823E-03
   0.61000E-01   0.13136E-02
   0.81000E-01   0.29761E-02
   0.10100E+00   0.55080E-02
   0.12100E+00   0.89390E-02
   0.14100E+00   0.13267E-01
   0.16100E+00   0.18461E-01
   0.18100E+00   0.24328E-01
   0.20100E+00   0.30755E-01
   0.22100E+00   0.37600E-01
   0.24100E+00   0.44785E-01
   0.26100E+00   0.52075E-01
   0.28100E+00   0.59451E-01
   0.30100E+00   0.66832E-01
   0.32100E+00   0.74105E-01
   0.34100E+00   0.81304E-01
   0.36100E+00   0.88337E-01
   0.38100E+00   0.95184E-01
   0.40100E+00   0.10186E+00
   0.42100E+00   0.10837E+00
   0.44100E+00   0.11471E+00
   0.46100E+00   0.12092E+00
   0.48100E+00   0.12698E+00
   0.50100E+00   0.13288E+00
   0.52100E+00   0.13861E+00
   0.54100E+00   0.14424E+00
   0.56100E+00   0.14975E+00
   0.58100E+00   0.15515E+00
   0.60100E+00   0.16045E+00
   0.62100E+00   0.16563E+00
   0.64100E+00   0.17075E+00
   0.66100E+00   0.17582E+00
   0.68100E+00   0.18081E+00
   0.70100E+00   0.18572E+00
   0.72100E+00   0.19059E+00
   0.74100E+00   0.19538E+00
   0.76100E+00   0.20010E+00
   0.78100E+00   0.20480E+00
   0.80100E+00   0.20944E+00
   0.82100E+00   0.21404E+00
   0.84100E+00   0.21861E+00
   0.86100E+00   0.22314E+00
   0.88100E+00   0.22764E+00
   0.90100E+00   0.23211E+00
   0.92100E+00   0.23656E+00
   0.94100E+00   0.24097E+00
   0.96100E+00   0.24539E+00
   0.98100E+00   0.24977E+00
   0.10010E+01   0.25417E+00
   0.10210E+01   0.25852E+00
   0.10410E+01   0.26288E+00
   0.10610E+01   0.26719E+00
   0.10810E+01   0.27151E+00
   0.11010E+01   0.27584E+00
   0.11210E+01   0.28010E+00
   0.11410E+01   0.28438E+00
   0.11610E+01   0.28865E+00
   0.11810E+01   0.29293E+00
   0.12010E+01   0.29720E+00
   0.12210E+01   0.30147E+00
   0.12410E+01   0.30574E+00
   0.12610E+01   0.31000E+00
   0.12810E+01   0.31424E+00
   0.13010E+01   0.31848E+00
   0.13210E+01   0.32270E+00
   0.13410E+01   0.32692E+00
   0.13610E+01   0.33118E+00
   0.13810E+01   0.33543E+00
   0.14010E+01   0.33965E+00
   0.14210E+01   0.34386E+00
   0.14410E+01   0.34812E+00
   0.14610E+01   0.35234E+00
   0.14810E+01   0.35656E+00
   0.15010E+01   0.36080E+00
   0.15210E+01   0.36502E+00
   0.15410E+01   0.36926E+00
   0.15610E+01   0.37349E+00
   0.15810E+01   0.37775E+00
   0.16010E+01   0.38198E+00
   0.16210E+01   0.38624E+00
   0.16410E+01   0.39047E+00
   0.16610E+01   0.39473E+00
   0.16810E+01   0.39897E+00
   0.17010E+01   0.40323E+00
   0.17210E+01   0.40747E+00
   0.17410E+01   0.41172E+00
   0.17610E+01   0.41599E+00
   0.17810E+01   0.42024E+00
   0.18010E+01   0.42450E+00
   0.18210E+01   0.42878E+00
   0.18410E+01   0.43304E+00
   0.18610E+01   0.43731E+00
   0.18810E+01   0.44159E+00
   0.19010E+01   0.44588E+00
   0.19210E+01   0.45016E+00
   0.19410E+01   0.45444E+00
   0.19610E+01   0.45874E+00
   0.19810E+01   0.46306E+00
   0.20010E+01   0.46734E+00
   0.20210E+01   0.47165E+00
   0.20410E+01   0.47596E+00
   0.20610E+01   0.48027E+00
   0.20810E+01   0.48460E+00
   0.21010E+01   0.48890E+00
   0.21210E+01   0.49321E+00
   0.21410E+01   0.49754E+00
   0.21610E+01   0.50187E+00
   0.21810E+01   0.50619E+00
   0.22010E+01   0.51053E+00
   0.22210E+01   0.51488E+00
   0.22410E+01   0.51924E+00
   0.22610E+01   0.52357E+00
   0.22810E+01   0.52790E+00
   0.23010E+01   0.53224E+00
   0.23210E+01   0.53659E+00
   0.23410E+01   0.54095E+00
   0.23610E+01   0.54531E+00
   0.23810E+01   0.54968E+00
   0.24010E+01   0.55405E+00
   0.24210E+01   0.55843E+00
   0.24410E+01   0.56281E+00
   0.24610E+01   0.56717E+00
   0.24810E+01   0.57154E+00
   0.25010E+01   0.57592E+00
   0.25210E+01   0.58029E+00
   0.25410E+01   0.58468E+00
   0.25610E+01   0.58908E+00
   0.25810E+01   0.59349E+00
   0.26010E+01   0.59789E+00
   0.26210E+01   0.60230E+00
   0.26410E+01   0.60670E+00
   0.26610E+01   0.61111E+00
   0.26810E+01   0.61552E+00
   0.27010E+01   0.61992E+00
   0.27210E+01   0.62432E+00
   0.27410E+01   0.62872E+00
   0.27610E+01   0.63314E+00
   0.27810E+01   0.63758E+00
   0.28010E+01   0.64202E+00
   0.28210E+01   0.64645E+00
   0.28410E+01   0.65088E+00
   0.28610E+01   0.65531E+00
   0.28810E+01   0.65974E+00
   0.29010E+01   0.66418E+00
   0.29210E+01   0.66862E+00
   0.29410E+01   0.67304E+00
   0.29610E+01   0.67747E+00
   0.29810E+01   0.68193E+00
   0.30010E+01   0.68638E+00
   0.30210E+01   0.69083E+00
   0.30410E+01   0.69528E+00
   0.30610E+01   0.69974E+00
   0.30810E+01   0.70419E+00
   0.31010E+01   0.70863E+00
   0.31210E+01   0.71310E+00
   0.31410E+01   0.71757E+00
   0.31610E+01   0.72203E+00
   0.31810E+01   0.72649E+00
   0.32010E+01   0.73095E+00
   0.32210E+01   0.73540E+00
   0.32410E+01   0.73989E+00
   0.32610E+01   0.74437E+00
   0.32810E+01   0.74883E+00
   0.33010E+01   0.75330E+00
   0.33210E+01   0.75776E+00
   0.33410E+01   0.76222E+00
   0.33610E+01   0.76671E+00
   0.33810E+01   0.77118E+00
   0.34010E+01   0.77566E+00
   0.34210E+01   0.78013E+00
   0.34410E+01   0.78459E+00
   0.34610E+01   0.78908E+00
   0.34810E+01   0.79356E+00
   0.35010E+01   0.79804E+00
   0.35210E+01   0.80251E+00
   0.35410E+01   0.80697E+00
   0.35610E+01   0.81146E+00
   0.35810E+01   0.81594E+00
   0.36010E+01   0.82041E+00
   0.36210E+01   0.82488E+00
   0.36410E+01   0.82938E+00
   0.36610E+01   0.83386E+00
   0.36810E+01   0.83834E+00
   0.37010E+01   0.84282E+00
   0.37210E+01   0.84730E+00
   0.37410E+01   0.85179E+00
   0.37610E+01   0.85627E+00
   0.37810E+01   0.86075E+00
   0.38010E+01   0.86521E+00
   0.38210E+01   0.86969E+00
   0.38410E+01   0.87418E+00
   0.38610E+01   0.87865E+00
   0.38810E+01   0.88311E+00
   0.39010E+01   0.88760E+00
   0.39210E+01   0.89208E+00
   0.39410E+01   0.89655E+00
   0.39610E+01   0.90104E+00
   0.39810E+01   0.90552E+00
   0.40010E+01   0.91000E+00
   0.40210E+01   0.91446E+00
   0.40410E+01   0.91895E+00
   0.40610E+01   0.92343E+00
   0.40810E+01   0.92791E+00
   0.41010E+01   0.93236E+00
   0.41210E+01   0.93684E+00
   0.41410E+01   0.94131E+00
   0.41610E+01   0.94577E+00
   0.41810E+01   0.95026E+00
   0.42010E+01   0.95473E+00
   0.42210E+01   0.95918E+00
   0.42410E+01   0.96363E+00
   0.42610E+01   0.96810E+00
   0.42810E+01   0.97256E+00
   0.43010E+01   0.97702E+00
   0.43210E+01   0.98149E+00
   0.43410E+01   0.98595E+00
   0.43610E+01   0.99041E+00
   0.43810E+01   0.99484E+00
   0.44010E+01   0.99930E+00
   0.44210E+01   0.10037E+01
   0.44410E+01   0.10082E+01
   0.44610E+01   0.10126E+01
   0.44810E+01   0.10171E+01
   0.45010E+01   0.10215E+01
   0.45210E+01   0.10260E+01
   0.45410E+01   0.10304E+01
   0.45610E+01   0.10348E+01
   0.45810E+01   0.10393E+01
   0.46010E+01   0.10437E+01
   0.46210E+01   0.10482E+01
   0.46410E+01   0.10526E+01
   0.46610E+01   0.10570E+01
   0.46810E+01   0.10615E+01
   0.47010E+01   0.10659E+01
   0.47210E+01   0.10703E+01
   0.47410E+01   0.10747E+01
   0.47610E+01   0.10791E+01
   0.47810E+01   0.10835E+01
   0.48010E+01   0.10879E+01
   0.48210E+01   0.10923E+01
   0.48410E+01   0.10967E+01
   0.48610E+01   0.11011E+01
   0.48810E+01   0.11055E+01
   0.49010E+01   0.11099E+01
   0.49210E+01   0.11143E+01
   0.49410E+01   0.11187E+01
   0.49610E+01   0.11231E+01
   0.49810E+01   0.11274E+01
   0.50010E+01   0.11318E+01
   0.50210E+01   0.11362E+01
   0.50410E+01   0.11405E+01
   0.50610E+01   0.11449E+01
   0.50810E+01   0.11493E+01
   0.51010E+01   0.11537E+01
   0.51210E+01   0.11581E+01
   0.51410E+01   0.11624E+01
   0.51610E+01   0.11668E+01
   0.51810E+01   0.11712E+01
   0.52010E+01   0.11755E+01
   0.52210E+01   0.11799E+01
   0.52410E+01   0.11842E+01
   0.52610E+01   0.11886E+01
   0.52810E+01   0.11929E+01
   0.53010E+01   0.11972E+01
   0.53210E+01   0.12016E+01
   0.53410E+01   0.12059E+01
   0.53610E+01   0.12102E+01
   0.53810E+01   0.12145E+01
   0.54010E+01   0.12188E+01
   0.54210E+01   0.12231E+01
   0.54410E+01   0.12274E+01
   0.54610E+01   0.12318E+01
   0.54810E+01   0.12361E+01
   0.55010E+01   0.12404E+01
   0.55210E+01   0.12447E+01
   0.55410E+01   0.12490E+01
   0.55610E+01   0.12532E+01
   0.55810E+01   0.12575E+01
   0.56010E+01   0.12618E+01
   0.56210E+01   0.12661E+01
   0.56410E+01   0.12703E+01
   0.56610E+01   0.12746E+01
   0.56810E+01   0.12788E+01
   0.57010E+01   0.12831E+01
   0.57210E+01   0.12874E+01
   0.57410E+01   0.12916E+01
   0.57610E+01   0.12959E+01
   0.57810E+01   0.13001E+01
   0.58010E+01   0.13043E+01
   0.58210E+01   0.13086E+01
   0.58410E+01   0.13128E+01
   0.58610E+01   0.13170E+01
   0.58810E+01   0.13212E+01
   0.59010E+01   0.13254E+01
   0.59210E+01   0.13296E+01
   0.59410E+01   0.13338E+01
   0.59610E+01   0.13380E+01
   0.59810E+01   0.13422E+01
   0.60010E+01   0.13464E+01
   0.60210E+01   0.13506E+01
   0.60410E+01   0.13547E+01
   0.60610E+01   0.13589E+01
   0.60810E+01   0.13631E+01
   0.61010E+01   0.13673E+01
   0.61210E+01   0.13714E+01
   0.61410E+01   0.13756E+01
   0.61610E+01   0.13797E+01
   0.61810E+01   0.13839E+01
   0.62010E+01   0.13880E+01
   0.62210E+01   0.13921E+01
   0.62410E+01   0.13963E+01
   0.62610E+01   0.14004E+01
   0.62810E+01   0.14045E+01
   0.63010E+01   0.14086E+01
   0.63210E+01   0.14127E+01
   0.63410E+01   0.14168E+01
   0.63610E+01   0.14209E+01
   0.63810E+01   0.14250E+01
   0.64010E+01   0.14291E+01
   0.64210E+01   0.14332E+01
   0.64410E+01   0.14372E+01
   0.64610E+01   0.14413E+01
   0.64810E+01   0.14453E+01
   0.65010E+01   0.14494E+01
   0.65210E+01   0.14534E+01
   0.65410E+01   0.14575E+01
   0.65610E+01   0.14615E+01
   0.65810E+01   0.14656E+01
   0.66010E+01   0.14696E+01
   0.66210E+01   0.14736E+01
   0.66410E+01   0.14776E+01
   0.66610E+01   0.14816E+01
   0.66810E+01   0.14856E+01
   0.67010E+01   0.14896E+01
   0.67210E+01   0.14936E+01
   0.67410E+01   0.14976E+01
   0.67610E+01   0.15016E+01
   0.67810E+01   0.15055E+01
   0.68010E+01   0.15095E+01
   0.68210E+01   0.15135E+01
   0.68410E+01   0.15174E+01
   0.68610E+01   0.15214E+01
   0.68810E+01   0.15253E+01
   0.69010E+01   0.15292E+01
   0.69210E+01   0.15332E+01
   0.69410E+01   0.15371E+01
   0.69610E+01   0.15410E+01
   0.69810E+01   0.15449E+01
   0.70010E+01   0.15488E+01
   0.70210E+01   0.15527E+01
   0.70410E+01   0.15566E+01
   0.70610E+01   0.15605E+01
   0.70810E+01   0.15643E+01
   0.71010E+01   0.15682E+01
   0.71210E+01   0.15721E+01
   0.71410E+01   0.15759E+01
   0.71610E+01   0.15798E+01
   0.71810E+01   0.15836E+01
   0.72010E+01   0.15874E+01
   0.72210E+01   0.15913E+01
   0.72410E+01   0.15951E+01
   0.72610E+01   0.15989E+01
   0.72810E+01   0.16027E+01
   0.73010E+01   0.16065E+01
   0.73210E+01   0.16103E+01
   0.73410E+01   0.16141E+01
   0.73610E+01   0.16179E+01
   0.73810E+01   0.16217E+01
   0.74010E+01   0.16254E+01
   0.74210E+01   0.16292E+01
   0.74410E+01   0.16329E+01
   0.74610E+01   0.16367E+01
   0.74810E+01   0.16404E+01
   0.75010E+01   0.16441E+01
   0.75210E+01   0.16479E+01
   0.75410E+01   0.16516E+01
   0.75610E+01   0.16553E+01
   0.75810E+01   0.16590E+01
   0.76010E+01   0.16627E+01
   0.76210E+01   0.16664E+01
   0.76410E+01   0.16701E+01
   0.76610E+01   0.16737E+01
   0.76810E+01   0.16774E+01
   0.77010E+01   0.16811E+01
   0.77210E+01   0.16847E+01
   0.77410E+01   0.16883E+01
   0.77610E+01   0.16920E+01
   0.77810E+01   0.16956E+01
   0.78010E+01   0.16992E+01
   0.78210E+01   0.17029E+01
   0.78410E+01   0.17065E+01
   0.78610E+01   0.17101E+01
   0.78810E+01   0.17136E+01
   0.79010E+01   0.17172E+01
   0.79210E+01   0.17208E+01
   0.79410E+01   0.17244E+01
   0.79610E+01   0.17279E+01
   0.79810E+01   0.17315E+01
   0.80010E+01   0.17350E+01
   0.80210E+01   0.17385E+01
   0.80410E+01   0.17421E+01
   0.80610E+01   0.17456E+01
   0.80810E+01   0.17491E+01
   0.81010E+01   0.17526E+01
   0.81210E+01   0.17561E+01
   0.81410E+01   0.17596E+01
   0.81610E+01   0.17630E+01
   0.81810E+01   0.17665E+01
   0.82010E+01   0.17700E+01
   0.82210E+01   0.17734E+01
   0.82410E+01   0.17769E+01
   0.82610E+01   0.17803E+01
   0.82810E+01   0.17838E+01
   0.83010E+01   0.17872E+01
   0.83210E+01   0.17906E+01
   0.83410E+01   0.17940E+01
   0.83610E+01   0.17974E+01
   0.83810E+01   0.18008E+01
   0.84010E+01   0.18042E+01
   0.84210E+01   0.18075E+01
   0.84410E+01   0.18109E+01
   0.84610E+01   0.18143E+01
   0.84810E+01   0.18176E+01
   0.85010E+01   0.18209E+01
   0.85210E+01   0.18243E+01
   0.85410E+01   0.18276E+01
   0.85610E+01   0.18309E+01
   0.85810E+01   0.18342E+01
   0.86010E+01   0.18375E+01
   0.86210E+01   0.18408E+01
   0.86410E+01   0.18441E+01
   0.86610E+01   0.18473E+01
   0.86810E+01   0.18506E+01
   0.87010E+01   0.18538E+01
   0.87210E+01   0.18571E+01
   0.87410E+01   0.18603E+01
   0.87610E+01   0.18635E+01
   0.87810E+01   0.18667E+01
   0.88010E+01   0.18700E+01
   0.88210E+01   0.18732E+01
   0.88410E+01   0.18764E+01
   0.88610E+01   0.18795E+01
   0.88810E+01   0.18827E+01
   0.89010E+01   0.18859E+01
   0.89210E+01   0.18890E+01
   0.89410E+01   0.18922E+01
   0.89610E+01   0.18953E+01
   0.89810E+01   0.18985E+01
   0.90010E+01   0.19016E+01
   0.90210E+01   0.19047E+01
   0.90410E+01   0.19078E+01
   0.90610E+01   0.19109E+01
   0.90810E+01   0.19140E+01
   0.91010E+01   0.19170E+01
   0.91210E+01   0.19201E+01
   0.91410E+01   0.19232E+01
   0.91610E+01   0.19262E+01
   0.91810E+01   0.19293E+01
   0.92010E+01   0.19323E+01
   0.92210E+01   0.19353E+01
   0.92410E+01   0.19383E+01
   0.92610E+01   0.19413E+01
   0.92810E+01   0.19443E+01
   0.93010E+01   0.19473E+01
   0.93210E+01   0.19502E+01
   0.93410E+01   0.19532E+01
   0.93610E+01   0.19561E+01
   0.93810E+01   0.19591E+01
   0.94010E+01   0.19620E+01
   0.94210E+01   0.19649E+01
   0.94410E+01   0.19678E+01
   0.94610E+01   0.19707E+01
   0.94810E+01   0.19736E+01
   0.95010E+01   0.19765E+01
   0.95210E+01   0.19794E+01
   0.95410E+01   0.19823E+01
   0.95610E+01   0.19851E+01
   0.95810E+01   0.19880E+01
   0.96010E+01   0.19908E+01
   0.96210E+01   0.19936E+01
   0.96410E+01   0.19964E+01
   0.96610E+01   0.19992E+01
   0.96810E+01   0.20020E+01
   0.97010E+01   0.20048E+01
   0.97210E+01   0.20076E+01
   0.97410E+01   0.20103E+01
   0.97610E+01   0.20131E+01
   0.97810E+01   0.20158E+01
   0.98010E+01   0.20186E+01
   0.98210E+01   0.20213E+01
   0.98410E+01   0.20240E+01
   0.98610E+01   0.20267E+01
   0.98810E+01   0.20294E+01
   0.99010E+01   0.20321E+01
   0.99210E+01   0.20348E+01
   0.99410E+01   0.20375E+01
   0.99610E+01   0.20401E+01
   0.99810E+01   0.20428E+01
   0.10001E+02   0.20454E+01
   0.10021E+02   0.20480E+01
   0.10041E+02   0.20506E+01
   0.10061E+02   0.20532E+01
   0.10081E+02   0.20558E+01
   0.10101E+02   0.20584E+01
   0.10121E+02   0.20610E+01
   0.10141E+02   0.20636E+01
   0.10161E+02   0.20661E+01
   0.10181E+02   0.20686E+01
   0.10201E+02   0.20712E+01
   0.10221E+02   0.20737E+01
   0.10241E+02   0.20762E+01
   0.10261E+02   0.20787E+01
   0.10281E+02   0.20812E+01
   0.10301E+02   0.20837E+01
   0.10321E+02   0.20862E+01
   0.10341E+02   0.20886E+01
   0.10361E+02   0.20911E+01
   0.10381E+02   0.20935E+01
   0.10401E+02   0.20959E+01
   0.10421E+02   0.20984E+01
   0.10441E+02   0.21008E+01
   0.10461E+02   0.21032E+01
   0.10481E+02   0.21055E+01
   0.10501E+02   0.21079E+01
   0.10521E+02   0.21103E+01
   0.10541E+02   0.21126E+01
   0.10561E+02   0.21150E+01
   0.10581E+02   0.21173E+01
   0.10601E+02   0.21196E+01
   0.10621E+02   0.21219E+01
   0.10641E+02   0.21242E+01
   0.10661E+02   0.21265E+01
   0.10681E+02   0.21288E+01
   0.10701E+02   0.21311E+01
   0.10721E+02   0.21333E+01
   0.10741E+02   0.21356E+01
   0.10761E+02   0.21378E+01
   0.10781E+02   0.21400E+01
   0.10801E+02   0.21422E+01
   0.10821E+02   0.21444E+01
   0.10841E+02   0.21466E+01
   0.10861E+02   0.21488E+01
   0.10881E+02   0.21510E+01
   0.10901E+02   0.21531E+01
   0.10921E+02   0.21553E+01
   0.10941E+02   0.21574E+01
   0.10961E+02   0.21595E+01
   0.10981E+02   0.21616E+01
   0.11001E+02   0.21638E+01
   0.11021E+02   0.21659E+01
   0.11041E+02   0.21679E+01
   0.11061E+02   0.21700E+01
   0.11081E+02   0.21721E+01
   0.11101E+02   0.21741E+01
   0.11121E+02   0.21761E+01
   0.11141E+02   0.21782E+01
   0.11161E+02   0.21802E+01
   0.11181E+02   0.21822E+01
   0.11201E+02   0.21842E+01
   0.11221E+02   0.21861E+01
   0.11241E+02   0.21881E+01
   0.11261E+02   0.21901E+01
   0.11281E+02   0.21920E+01
   0.11301E+02   0.21940E+01
   0.11321E+02   0.21959E+01
   0.11341E+02   0.21978E+01
   0.11361E+02   0.21997E+01
   0.11381E+02   0.22016E+01
   0.11401E+02   0.22035E+01
   0.11421E+02   0.22053E+01
   0.11441E+02   0.22072E+01
   0.11461E+02   0.22090E+01
   0.11481E+02   0.22108E+01
   0.11501E+02   0.22127E+01
   0.11521E+02   0.22145E+01
   0.11541E+02   0.22163E+01
   0.11561E+02   0.22180E+01
   0.11581E+02   0.22198E+01
   0.11601E+02   0.22216E+01
   0.11621E+02   0.22233E+01
   0.11641E+02   0.22251E+01
   0.11661E+02   0.22268E+01
   0.11681E+02   0.22285E+01
   0.11701E+02   0.22302E+01
   0.11721E+02   0.22319E+01
   0.11741E+02   0.22336E+01
   0.11761E+02   0.22353E+01
   0.11781E+02   0.22369E+01
   0.11801E+02   0.22386E+01
   0.11821E+02   0.22402E+01
   0.11841E+02   0.22418E+01
   0.11861E+02   0.22434E+01
   0.11881E+02   0.22450E+01
   0.11901E+02   0.22466E+01
   0.11921E+02   0.22482E+01
   0.11941E+02   0.22497E+01
   0.11961E+02   0.22513E+01
   0.11981E+02   0.22528E+01
   0.12001E+02   0.22543E+01
   0.12021E+02   0.22559E+01
   0.12041E+02   0.22574E+01
   0.12061E+02   0.22588E+01
   0.12081E+02   0.22603E+01
   0.12101E+02   0.22618E+01
   0.12121E+02   0.22632E+01
   0.12141E+02   0.22647E+01
   0.12161E+02   0.22661E+01
   0.12181E+02   0.22675E+01
   0.12201E+02   0.22689E+01
   0.12221E+02   0.22703E+01
   0.12241E+02   0.22717E+01
   0.12261E+02   0.22731E+01
   0.12281E+02   0.22744E+01
   0.12301E+02   0.22758E+01
   0.12321E+02   0.22771E+01
   0.12341E+02   0.22784E+01
   0.12361E+02   0.22797E+01
   0.12381E+02   0.22810E+01
   0.12401E+02   0.22823E+01
   0.12421E+02   0.22836E+01
   0.12441E+02   0.22848E+01
   0.12461E+02   0.22861E+01
   0.12481E+02   0.22873E+01
   0.12501E+02   0.22885E+01
   0.12521E+02   0.22897E+01
   0.12541E+02   0.22909E+01
   0.12561E+02   0.22921E+01
   0.12581E+02   0.22933E+01
   0.12601E+02   0.22944E+01
   0.12621E+02   0.22956E+01
   0.12641E+02   0.22967E+01
   0.12661E+02   0.22978E+01
   0.12681E+02   0.22989E+01
   0.12701E+02   0.23000E+01
   0.12721E+02   0.23011E+01
   0.12741E+02   0.23022E+01
   0.12761E+02   0.23033E+01
   0.12781E+02   0.23043E+01
   0.12801E+02   0.23053E+01
   0.12821E+02   0.23064E+01
   0.12841E+02   0.23074E+01
   0.12861E+02   0.23084E+01
   0.12881E+02   0.23093E+01
   0.12901E+02   0.23103E+01
   0.12921E+02   0.23113E+01
   0.12941E+02   0.23122E+01
   0.12961E+02   0.23132E+01
   0.12981E+02   0.23141E+01
   0.13001E+02   0.23150E+01
   0.13021E+02   0.23159E+01
   0.13041E+02   0.23168E+01
   0.13061E+02   0.23176E+01
   0.13081E+02   0.23185E+01
   0.13101E+02   0.23193E+01
   0.13121E+02   0.23202E+01
   0.13141E+02   0.23210E+01
   0.13161E+02   0.23218E+01
   0.13181E+02   0.23226E+01
   0.13201E+02   0.23234E+01
   0.13221E+02   0.23241E+01
   0.13241E+02   0.23249E+01
   0.13261E+02   0.23256E+01
   0.13281E+02   0.23263E+01
   0.13301E+02   0.23271E+01
   0.13321E+02   0.23278E+01
   0.13341E+02   0.23285E+01
   0.13361E+02   0.23291E+01
   0.13381E+02   0.23298E+01
   0.13401E+02   0.23305E+01
   0.13421E+02   0.23311E+01
   0.13441E+02   0.23317E+01
   0.13461E+02   0.23323E+01
   0.13481E+02   0.23329E+01
   0.13501E+02   0.23335E+01
   0.13521E+02   0.23341E+01
   0.13541E+02   0.23347E+01
   0.13561E+02   0.23352E+01
   0.13581E+02   0.23357E+01
   0.13601E+02   0.23363E+01
   0.13621E+02   0.23368E+01
   0.13641E+02   0.23373E+01
   0.13661E+02   0.23377E+01
   0.13681E+02   0.23382E+01
   0.13701E+02   0.23387E+01
   0.13721E+02   0.23391E+01
   0.13741E+02   0.23395E+01
   0.13761E+02   0.23400E+01
   0.13781E+02   0.23404E+01
   0.13801E+02   0.23408E+01
   0.13821E+02   0.23411E+01
   0.13841E+02   0.23415E+01
   0.13861E+02   0.23419E+01
   0.13881E+02   0.23422E+01
   0.13901E+02   0.23425E+01
   0.13921E+02   0.23428E+01
   0.13941E+02   0.23431E+01
   0.13961E+02   0.23434E+01
   0.13981E+02   0.23437E+01
   0.14001E+02   0.23439E+01
   0.14021E+02   0.23442E+01
   0.14041E+02   0.23444E+01
   0.14061E+02   0.23446E+01
   0.14081E+02   0.23449E+01
   0.14101E+02   0.23451E+01
   0.14121E+02   0.23452E+01
   0.14141E+02   0.23454E+01
   0.14161E+02   0.23456E+01
   0.14181E+02   0.23457E+01
   0.14201E+02   0.23458E+01
   0.14221E+02   0.23459E+01
   0.14241E+02   0.23460E+01
   0.14261E+02   0.23461E+01
   0.14281E+02   0.23462E+01
   0.14301E+02   0.23463E+01
   0.14321E+02   0.23463E+01
   0.14341E+02   0.23464E+01
   0.14361E+02   0.23464E+01
   0.14381E+02   0.23464E+01
   0.14401E+02   0.23464E+01


   0.21000E-01   0.18562E-03
   0.41000E-01   0.13175E-02
   0.61000E-01   0.39800E-02
   0.81000E-01   0.83016E-02
   0.10100E+00   0.14043E-01
   0.12100E+00   0.20767E-01
   0.14100E+00   0.28003E-01
   0.16100E+00   0.35364E-01
   0.18100E+00   0.42595E-01
   0.20100E+00   0.49573E-01
   0.22100E+00   0.56227E-01
   0.24100E+00   0.62600E-01
   0.26100E+00   0.68692E-01
   0.28100E+00   0.74481E-01
   0.30100E+00   0.80063E-01
   0.32100E+00   0.85447E-01
   0.34100E+00   0.90649E-01
   0.36100E+00   0.95717E-01
   0.38100E+00   0.10064E+00
   0.40100E+00   0.10544E+00
   0.42100E+00   0.11014E+00
   0.44100E+00   0.11477E+00
   0.46100E+00   0.11935E+00
   0.48100E+00   0.12386E+00
   0.50100E+00   0.12831E+00
   0.52100E+00   0.13273E+00
   0.54100E+00   0.13710E+00
   0.56100E+00   0.14146E+00
   0.58100E+00   0.14581E+00
   0.60100E+00   0.15014E+00
   0.62100E+00   0.15445E+00
   0.64100E+00   0.15872E+00
   0.66100E+00   0.16297E+00
   0.68100E+00   0.16723E+00
   0.70100E+00   0.17149E+00
   0.72100E+00   0.17572E+00
   0.74100E+00   0.17996E+00
   0.76100E+00   0.18420E+00
   0.78100E+00   0.18843E+00
   0.80100E+00   0.19266E+00
   0.82100E+00   0.19692E+00
   0.84100E+00   0.20117E+00
   0.86100E+00   0.20542E+00
   0.88100E+00   0.20968E+00
   0.90100E+00   0.21393E+00
   0.92100E+00   0.21821E+00
   0.94100E+00   0.22247E+00
   0.96100E+00   0.22675E+00
   0.98100E+00   0.23105E+00
   0.10010E+01   0.23534E+00
   0.10210E+01   0.23962E+00
   0.10410E+01   0.24392E+00
   0.10610E+01   0.24823E+00
   0.10810E+01   0.25255E+00
   0.11010E+01   0.25689E+00
   0.11210E+01   0.26123E+00
   0.11410E+01   0.26558E+00
   0.11610E+01   0.26993E+00
   0.11810E+01   0.27428E+00
   0.12010E+01   0.27863E+00
   0.12210E+01   0.28303E+00
   0.12410E+01   0.28745E+00
   0.12610E+01   0.29185E+00
   0.12810E+01   0.29625E+00
   0.13010E+01   0.30069E+00
   0.13210E+01   0.30513E+00
   0.13410E+01   0.30956E+00
   0.13610E+01   0.31400E+00
   0.13810E+01   0.31847E+00
   0.14010E+01   0.32291E+00
   0.14210E+01   0.32739E+00
   0.14410E+01   0.33186E+00
   0.14610E+01   0.33637E+00
   0.14810E+01   0.34086E+00
   0.15010E+01   0.34539E+00
   0.15210E+01   0.34990E+00
   0.15410E+01   0.35443E+00
   0.15610E+01   0.35895E+00
   0.15810E+01   0.36350E+00
   0.16010E+01   0.36802E+00
   0.16210E+01   0.37257E+00
   0.16410E+01   0.37710E+00
   0.16610E+01   0.38166E+00
   0.16810E+01   0.38624E+00
   0.17010E+01   0.39081E+00
   0.17210E+01   0.39539E+00
   0.17410E+01   0.39999E+00
   0.17610E+01   0.40458E+00
   0.17810E+01   0.40917E+00
   0.18010E+01   0.41379E+00
   0.18210E+01   0.41838E+00
   0.18410E+01   0.42299E+00
   0.18610E+01   0.42761E+00
   0.18810E+01   0.43225E+00
   0.19010E+01   0.43686E+00
   0.19210E+01   0.44149E+00
   0.19410E+01   0.44613E+00
   0.19610E+01   0.45078E+00
   0.19810E+01   0.45541E+00
   0.20010E+01   0.46005E+00
   0.20210E+01   0.46472E+00
   0.20410E+01   0.46938E+00
   0.20610E+01   0.47406E+00
   0.20810E+01   0.47875E+00
   0.21010E+01   0.48340E+00
   0.21210E+01   0.48807E+00
   0.21410E+01   0.49275E+00
   0.21610E+01   0.49744E+00
   0.21810E+01   0.50212E+00
   0.22010E+01   0.50681E+00
   0.22210E+01   0.51152E+00
   0.22410E+01   0.51624E+00
   0.22610E+01   0.52096E+00
   0.22810E+01   0.52565E+00
   0.23010E+01   0.53034E+00
   0.23210E+01   0.53505E+00
   0.23410E+01   0.53975E+00
   0.23610E+01   0.54447E+00
   0.23810E+01   0.54919E+00
   0.24010E+01   0.55392E+00
   0.24210E+01   0.55866E+00
   0.24410E+01   0.56339E+00
   0.24610E+01   0.56814E+00
   0.24810E+01   0.57287E+00
   0.25010E+01   0.57759E+00
   0.25210E+01   0.58232E+00
   0.25410E+01   0.58705E+00
   0.25610E+01   0.59178E+00
   0.25810E+01   0.59652E+00
   0.26010E+01   0.60128E+00
   0.26210E+01   0.60603E+00
   0.26410E+01   0.61079E+00
   0.26610E+01   0.61554E+00
   0.26810E+01   0.62030E+00
   0.27010E+01   0.62505E+00
   0.27210E+01   0.62980E+00
   0.27410E+01   0.63455E+00
   0.27610E+01   0.63929E+00
   0.27810E+01   0.64403E+00
   0.28010E+01   0.64877E+00
   0.28210E+01   0.65350E+00
   0.28410E+01   0.65828E+00
   0.28610E+01   0.66305E+00
   0.28810E+01   0.66782E+00
   0.29010E+01   0.67258E+00
   0.29210E+01   0.67733E+00
   0.29410E+01   0.68209E+00
   0.29610E+01   0.68686E+00
   0.29810E+01   0.69162E+00
   0.30010E+01   0.69637E+00
   0.30210E+01   0.70111E+00
   0.30410E+01   0.70585E+00
   0.30610E+01   0.71062E+00
   0.30810E+01   0.71539E+00
   0.31010E+01   0.72015E+00
   0.31210E+01   0.72491E+00
   0.31410E+01   0.72967E+00
   0.31610E+01   0.73442E+00
   0.31810E+01   0.73916E+00
   0.32010E+01   0.74394E+00
   0.32210E+01   0.74871E+00
   0.32410E+01   0.75347E+00
   0.32610E+01   0.75823E+00
   0.32810E+01   0.76298E+00
   0.33010E+01   0.76773E+00
   0.33210E+01   0.77246E+00
   0.33410E+01   0.77723E+00
   0.33610E+01   0.78199E+00
   0.33810E+01   0.78673E+00
   0.34010E+01   0.79147E+00
   0.34210E+01   0.79621E+00
   0.34410E+01   0.80094E+00
   0.34610E+01   0.80570E+00
   0.34810E+01   0.81044E+00
   0.35010E+01   0.81518E+00
   0.35210E+01   0.81992E+00
   0.35410E+01   0.82465E+00
   0.35610E+01   0.82936E+00
   0.35810E+01   0.83410E+00
   0.36010E+01   0.83882E+00
   0.36210E+01   0.84355E+00
   0.36410E+01   0.84826E+00
   0.36610E+01   0.85297E+00
   0.36810E+01   0.85770E+00
   0.37010E+01   0.86242E+00
   0.37210E+01   0.86714E+00
   0.37410E+01   0.87185E+00
   0.37610E+01   0.87658E+00
   0.37810E+01   0.88130E+00
   0.38010E+01   0.88600E+00
   0.38210E+01   0.89071E+00
   0.38410E+01   0.89539E+00
   0.38610E+01   0.90011E+00
   0.38810E+01   0.90480E+00
   0.39010E+01   0.90949E+00
   0.39210E+01   0.91417E+00
   0.39410E+01   0.91888E+00
   0.39610E+01   0.92357E+00
   0.39810E+01   0.92825E+00
   0.40010E+01   0.93293E+00
   0.40210E+01   0.93763E+00
   0.40410E+01   0.94231E+00
   0.40610E+01   0.94698E+00
   0.40810E+01   0.95165E+00
   0.41010E+01   0.95629E+00
   0.41210E+01   0.96096E+00
   0.41410E+01   0.96562E+00
   0.41610E+01   0.97027E+00
   0.41810E+01   0.97492E+00
   0.42010E+01   0.97958E+00
   0.42210E+01   0.98423E+00
   0.42410E+01   0.98886E+00
   0.42610E+01   0.99352E+00
   0.42810E+01   0.99816E+00
   0.43010E+01   0.10028E+01
   0.43210E+01   0.10074E+01
   0.43410E+01   0.10120E+01
   0.43610E+01   0.10167E+01
   0.43810E+01   0.10213E+01
   0.44010E+01   0.10259E+01
   0.44210E+01   0.10305E+01
   0.44410E+01   0.10351E+01
   0.44610E+01   0.10397E+01
   0.44810E+01   0.10443E+01
   0.45010E+01   0.10489E+01
   0.45210E+01   0.10535E+01
   0.45410E+01   0.10581E+01
   0.45610E+01   0.10627E+01
   0.45810E+01   0.10673E+01
   0.46010E+01   0.10718E+01
   0.46210E+01   0.10764E+01
   0.46410E+01   0.10810E+01
   0.46610E+01   0.10856E+01
   0.46810E+01   0.10901E+01
   0.47010E+01   0.10947E+01
   0.47210E+01   0.10992E+01
   0.47410E+01   0.11038E+01
   0.47610E+01   0.11083E+01
   0.47810E+01   0.11129E+01
   0.48010E+01   0.11174E+01
   0.48210E+01   0.11219E+01
   0.48410E+01   0.11264E+01
   0.48610E+01   0.11310E+01
   0.48810E+01   0.11355E+01
   0.49010E+01   0.11400E+01
   0.49210E+01   0.11445E+01
   0.49410E+01   0.11490E+01
   0.49610E+01   0.11535E+01
   0.49810E+01   0.11580E+01
   0.50010E+01   0.11625E+01
   0.50210E+01   0.11670E+01
   0.50410E+01   0.11714E+01
   0.50610E+01   0.11759E+01
   0.50810E+01   0.11804E+01
   0.51010E+01   0.11848E+01
   0.51210E+01   0.11893E+01
   0.51410E+01   0.11937E+01
   0.51610E+01   0.11982E+01
   0.51810E+01   0.12026E+01
   0.52010E+01   0.12070E+01
   0.52210E+01   0.12115E+01
   0.52410E+01   0.12159E+01
   0.52610E+01   0.12203E+01
   0.52810E+01   0.12247E+01
   0.53010E+01   0.12291E+01
   0.53210E+01   0.12335E+01
   0.53410E+01   0.12379E+01
   0.53610E+01   0.12423E+01
   0.53810E+01   0.12467E+01
   0.54010E+01   0.12511E+01
   0.54210E+01   0.12555E+01
   0.54410E+01   0.12598E+01
   0.54610E+01   0.12642E+01
   0.54810E+01   0.12686E+01
   0.55010E+01   0.12729E+01
   0.55210E+01   0.12773E+01
   0.55410E+01   0.12816E+01
   0.55610E+01   0.12860E+01
   0.55810E+01   0.12903E+01
   0.56010E+01   0.12947E+01
   0.56210E+01   0.12990E+01
   0.56410E+01   0.13033E+01
   0.56610E+01   0.13076E+01
   0.56810E+01   0.13119E+01
   0.57010E+01   0.13162E+01
   0.57210E+01   0.13205E+01
   0.57410E+01   0.13248E+01
   0.57610E+01   0.13291E+01
   0.57810E+01   0.13333E+01
   0.58010E+01   0.13376E+01
   0.58210E+01   0.13419E+01
   0.58410E+01   0.13461E+01
   0.58610E+01   0.13504E+01
   0.58810E+01   0.13546E+01
   0.59010E+01   0.13589E+01
   0.59210E+01   0.13631E+01
   0.59410E+01   0.13673E+01
   0.59610E+01   0.13715E+01
   0.59810E+01   0.13757E+01
   0.60010E+01   0.13799E+01
   0.60210E+01   0.13841E+01
   0.60410E+01   0.13883E+01
   0.60610E+01   0.13925E+01
   0.60810E+01   0.13967E+01
   0.61010E+01   0.14009E+01
   0.61210E+01   0.14051E+01
   0.61410E+01   0.14092E+01
   0.61610E+01   0.14134E+01
   0.61810E+01   0.14176E+01
   0.62010E+01   0.14217E+01
   0.62210E+01   0.14258E+01
   0.62410E+01   0.14300E+01
   0.62610E+01   0.14341E+01
   0.62810E+01   0.14382E+01
   0.63010E+01   0.14423E+01
   0.63210E+01   0.14464E+01
   0.63410E+01   0.14505E+01
   0.63610E+01   0.14546E+01
   0.63810E+01   0.14587E+01
   0.64010E+01   0.14627E+01
   0.64210E+01   0.14668E+01
   0.64410E+01   0.14709E+01
   0.64610E+01   0.14750E+01
   0.64810E+01   0.14790E+01
   0.65010E+01   0.14831E+01
   0.65210E+01   0.14871E+01
   0.65410E+01   0.14911E+01
   0.65610E+01   0.14951E+01
   0.65810E+01   0.14992E+01
   0.66010E+01   0.15032E+01
   0.66210E+01   0.15072E+01
   0.66410E+01   0.15112E+01
   0.66610E+01   0.15151E+01
   0.66810E+01   0.15191E+01
   0.67010E+01   0.15231E+01
   0.67210E+01   0.15271E+01
   0.67410E+01   0.15310E+01
   0.67610E+01   0.15350E+01
   0.67810E+01   0.15389E+01
   0.68010E+01   0.15429E+01
   0.68210E+01   0.15468E+01
   0.68410E+01   0.15507E+01
   0.68610E+01   0.15546E+01
   0.68810E+01   0.15585E+01
   0.69010E+01   0.15624E+01
   0.69210E+01   0.15663E+01
   0.69410E+01   0.15702E+01
   0.69610E+01   0.15741E+01
   0.69810E+01   0.15779E+01
   0.70010E+01   0.15818E+01
   0.70210E+01   0.15856E+01
   0.70410E+01   0.15895E+01
   0.70610E+01   0.15933E+01
   0.70810E+01   0.15972E+01
   0.71010E+01   0.16010E+01
   0.71210E+01   0.16048E+01
   0.71410E+01   0.16086E+01
   0.71610E+01   0.16124E+01
   0.71810E+01   0.16162E+01
   0.72010E+01   0.16200E+01
   0.72210E+01   0.16238E+01
   0.72410E+01   0.16275E+01
   0.72610E+01   0.16313E+01
   0.72810E+01   0.16350E+01
   0.73010E+01   0.16388E+01
   0.73210E+01   0.16425E+01
   0.73410E+01   0.16463E+01
   0.73610E+01   0.16500E+01
   0.73810E+01   0.16537E+01
   0.74010E+01   0.16574E+01
   0.74210E+01   0.16611E+01
   0.74410E+01   0.16648E+01
   0.74610E+01   0.16685E+01
   0.74810E+01   0.16722E+01
   0.75010E+01   0.16758E+01
   0.75210E+01   0.16795E+01
   0.75410E+01   0.16831E+01
   0.75610E+01   0.16868E+01
   0.75810E+01   0.16904E+01
   0.76010E+01   0.16940E+01
   0.76210E+01   0.16976E+01
   0.76410E+01   0.17012E+01
   0.76610E+01   0.17048E+01
   0.76810E+01   0.17084E+01
   0.77010E+01   0.17120E+01
   0.77210E+01   0.17156E+01
   0.77410E+01   0.17192E+01
   0.77610E+01   0.17227E+01
   0.77810E+01   0.17263E+01
   0.78010E+01   0.17298E+01
   0.78210E+01   0.17334E+01
   0.78410E+01   0.17369E+01
   0.78610E+01   0.17404E+01
   0.78810E+01   0.17439E+01
   0.79010E+01   0.17474E+01
   0.79210E+01   0.17509E+01
   0.79410E+01   0.17544E+01
   0.79610E+01   0.17578E+01
   0.79810E+01   0.17613E+01
   0.80010E+01   0.17648E+01
   0.80210E+01   0.17682E+01
   0.80410E+01   0.17716E+01
   0.80610E+01   0.17751E+01
   0.80810E+01   0.17785E+01
   0.81010E+01   0.17819E+01
   0.81210E+01   0.17853E+01
   0.81410E+01   0.17887E+01
   0.81610E+01   0.17921E+01
   0.81810E+01   0.17954E+01
   0.82010E+01   0.17988E+01
   0.82210E+01   0.18021E+01
   0.82410E+01   0.18055E+01
   0.82610E+01   0.18088E+01
   0.82810E+01   0.18122E+01
   0.83010E+01   0.18155E+01
   0.83210E+01   0.18188E+01
   0.83410E+01   0.18221E+01
   0.83610E+01   0.18254E+01
   0.83810E+01   0.18286E+01
   0.84010E+01   0.18319E+01
   0.84210E+01   0.18352E+01
   0.84410E+01   0.18384E+01
   0.84610E+01   0.18417E+01
   0.84810E+01   0.18449E+01
   0.85010E+01   0.18481E+01
   0.85210E+01   0.18514E+01
   0.85410E+01   0.18546E+01
   0.85610E+01   0.18578E+01
   0.85810E+01   0.18610E+01
   0.86010E+01   0.18642E+01
   0.86210E+01   0.18673E+01
   0.86410E+01   0.18705E+01
   0.86610E+01   0.18737E+01
   0.86810E+01   0.18768E+01
   0.87010E+01   0.18799E+01
   0.87210E+01   0.18831E+01
   0.87410E+01   0.18862E+01
   0.87610E+01   0.18893E+01
   0.87810E+01   0.18924E+01
   0.88010E+01   0.18955E+01
   0.88210E+01   0.18986E+01
   0.88410E+01   0.19017E+01
   0.88610E+01   0.19047E+01
   0.88810E+01   0.19078E+01
   0.89010E+01   0.19108E+01
   0.89210E+01   0.19139E+01
   0.89410E+01   0.19169E+01
   0.89610E+01   0.19199E+01
   0.89810E+01   0.19229E+01
   0.90010E+01   0.19259E+01
   0.90210E+01   0.19289E+01
   0.90410E+01   0.19319E+01
   0.90610E+01   0.19349E+01
   0.90810E+01   0.19378E+01
   0.91010E+01   0.19408E+01
   0.91210E+01   0.19437E+01
   0.91410E+01   0.19466E+01
   0.91610E+01   0.19496E+01
   0.91810E+01   0.19525E+01
   0.92010E+01   0.19554E+01
   0.92210E+01   0.19583E+01
   0.92410E+01   0.19611E+01
   0.92610E+01   0.19640E+01
   0.92810E+01   0.19669E+01
   0.93010E+01   0.19697E+01
   0.93210E+01   0.19725E+01
   0.93410E+01   0.19754E+01
   0.93610E+01   0.19782E+01
   0.93810E+01   0.19810E+01
   0.94010E+01   0.19838E+01
   0.94210E+01   0.19866E+01
   0.94410E+01   0.19894E+01
   0.94610E+01   0.19921E+01
   0.94810E+01   0.19949E+01
   0.95010E+01   0.19977E+01
   0.95210E+01   0.20004E+01
   0.95410E+01   0.20031E+01
   0.95610E+01   0.20058E+01
   0.95810E+01   0.20086E+01
   0.96010E+01   0.20113E+01
   0.96210E+01   0.20139E+01
   0.96410E+01   0.20166E+01
   0.96610E+01   0.20193E+01
   0.96810E+01   0.20219E+01
   0.97010E+01   0.20246E+01
   0.97210E+01   0.20272E+01
   0.97410E+01   0.20298E+01
   0.97610E+01   0.20325E+01
   0.97810E+01   0.20351E+01
   0.98010E+01   0.20377E+01
   0.98210E+01   0.20403E+01
   0.98410E+01   0.20428E+01
   0.98610E+01   0.20454E+01
   0.98810E+01   0.20479E+01
   0.99010E+01   0.20505E+01
   0.99210E+01   0.20530E+01
   0.99410E+01   0.20555E+01
   0.99610E+01   0.20580E+01
   0.99810E+01   0.20605E+01
   0.10001E+02   0.20630E+01
   0.10021E+02   0.20655E+01
   0.10041E+02   0.20680E+01
   0.10061E+02   0.20704E+01
   0.10081E+02   0.20729E+01
   0.10101E+02   0.20753E+01
   0.10121E+02   0.20778E+01
   0.10141E+02   0.20802E+01
   0.10161E+02   0.20826E+01
   0.10181E+02   0.20850E+01
   0.10201E+02   0.20873E+01
   0.10221E+02   0.20897E+01
   0.10241E+02   0.20921E+01
   0.10261E+02   0.20944E+01
   0.10281E+02   0.20968E+01
   0.10301E+02   0.20991E+01
   0.10321E+02   0.21014E+01
   0.10341E+02   0.21037E+01
   0.10361E+02   0.21060E+01
   0.10381E+02   0.21083E+01
   0.10401E+02   0.21106E+01
   0.10421E+02   0.21128E+01
   0.10441E+02   0.21151E+01
   0.10461E+02   0.21173E+01
   0.10481E+02   0.21195E+01
   0.10501E+02   0.21218E+01
   0.10521E+02   0.21240E+01
   0.10541E+02   0.21262E+01
   0.10561E+02   0.21284E+01
   0.10581E+02   0.21305E+01
   0.10601E+02   0.21327E+01
   0.10621E+02   0.21348E+01
   0.10641E+02   0.21370E+01
   0.10661E+02   0.21391E+01
   0.10681E+02   0.21412E+01
   0.10701E+02   0.21433E+01
   0.10721E+02   0.21454E+01
   0.10741E+02   0.21475E+01
   0.10761E+02   0.21496E+01
   0.10781E+02   0.21517E+01
   0.10801E+02   0.21537E+01
   0.10821E+02   0.21558E+01
   0.10841E+02   0.21578E+01
   0.10861E+02   0.21598E+01
   0.10881E+02   0.21618E+01
   0.10901E+02   0.21638E+01
   0.10921E+02   0.21658E+01
   0.10941E+02   0.21677E+01
   0.10961E+02   0.21697E+01
   0.10981E+02   0.21716E+01
   0.11001E+02   0.21736E+01
   0.11021E+02   0.21755E+01
   0.11041E+02   0.21774E+01
   0.11061E+02   0.21793E+01
   0.11081E+02   0.21812E+01
   0.11101E+02   0.21831E+01
   0.11121E+02   0.21850E+01
   0.11141E+02   0.21868E+01
   0.11161E+02   0.21887E+01
   0.11181E+02   0.21905E+01
   0.11201E+02   0.21923E+01
   0.11221E+02   0.21941E+01
   0.11241E+02   0.21959E+01
   0.11261E+02   0.21977E+01
   0.11281E+02   0.21995E+01
   0.11301E+02   0.22013E+01
   0.11321E+02   0.22030E+01
   0.11341E+02   0.22047E+01
   0.11361E+02   0.22065E+01
   0.11381E+02   0.22082E+01
   0.11401E+02   0.22099E+01
   0.11421E+02   0.22116E+01
   0.11441E+02   0.22133E+01
   0.11461E+02   0.22149E+01
   0.11481E+02   0.22166E+01
   0.11501E+02   0.22182E+01
   0.11521E+02   0.22199E+01
   0.11541E+02   0.22215E+01
   0.11561E+02   0.22231E+01
   0.11581E+02   0.22247E+01
   0.11601E+02   0.22263E+01
   0.11621E+02   0.22279E+01
   0.11641E+02   0.22294E+01
   0.11661E+02   0.22310E+01
   0.11681E+02   0.22325E+01
   0.11701E+02   0.22340E+01
   0.11721E+02   0.22355E+01
   0.11741E+02   0.22370E+01
   0.11761E+02   0.22385E+01
   0.11781E+02   0.22400E+01
   0.11801E+02   0.22415E+01
   0.11821E+02   0.22429E+01
   0.11841E+02   0.22444E+01
   0.11861E+02   0.22458E+01
   0.11881E+02   0.22472E+01
   0.11901E+02   0.22486E+01
   0.11921E+02   0.22500E+01
   0.11941E+02   0.22514E+01
   0.11961E+02   0.22528E+01
   0.11981E+02   0.22541E+01
   0.12001E+02   0.22555E+01
   0.12021E+02   0.22568E+01
   0.12041E+02   0.22581E+01
   0.12061E+02   0.22594E+01
   0.12081E+02   0.22607E+01
   0.12101E+02   0.22620E+01
   0.12121E+02   0.22633E+01
   0.12141E+02   0.22646E+01
   0.12161E+02   0.22658E+01
   0.12181E+02   0.22670E+01
   0.12201E+02   0.22683E+01
   0.12221E+02   0.22695E+01
   0.12241E+02   0.22707E+01
   0.12261E+02   0.22718E+01
   0.12281E+02   0.22730E+01
   0.12301E+02   0.22742E+01
   0.12321E+02   0.22753E+01
   0.12341E+02   0.22765E+01
   0.12361E+02   0.22776E+01
   0.12381E+02   0.22787E+01
   0.12401E+02   0.22798E+01
   0.12421E+02   0.22809E+01
   0.12441E+02   0.22819E+01
   0.12461E+02   0.22830E+01
   0.12481E+02   0.22841E+01
   0.12501E+02   0.22851E+01
   0.12521E+02   0.22861E+01
   0.12541E+02   0.22871E+01
   0.12561E+02   0.22881E+01
   0.12581E+02   0.22891E+01
   0.12601E+02   0.22901E+01
   0.12621E+02   0.22910E+01
   0.12641E+02   0.22920E+01
   0.12661E+02   0.22929E+01
   0.12681E+02   0.22938E+01
   0.12701E+02   0.22947E+01
   0.12721E+02   0.22956E+01
   0.12741E+02   0.22965E+01
   0.12761E+02   0.22974E+01
   0.12781E+02   0.22983E+01
   0.12801E+02   0.22991E+01
   0.12821E+02   0.22999E+01
   0.12841E+02   0.23008E+01
   0.12861E+02   0.23016E+01
   0.12881E+02   0.23024E+01
   0.12901E+02   0.23031E+01
   0.12921E+02   0.23039E+01
   0.12941E+02   0.23047E+01
   0.12961E+02   0.23054E+01
   0.12981E+02   0.23061E+01
   0.13001E+02   0.23069E+01
   0.13021E+02   0.23076E+01
   0.13041E+02   0.23083E+01
   0.13061E+02   0.23089E+01
   0.13081E+02   0.23096E+01
   0.13101E+02   0.23103E+01
   0.13121E+02   0.23109E+01
   0.13141E+02   0.23115E+01
   0.13161E+02   0.23121E+01
   0.13181E+02   0.23127E+01
   0.13201E+02   0.23133E+01
   0.13221E+02   0.23139E+01
   0.13241E+02   0.23145E+01
   0.13261E+02   0.23150E+01
   0.13281E+02   0.23156E+01
   0.13301E+02   0.23161E+01
   0.13321E+02   0.23166E+01
   0.13341E+02   0.23171E+01
   0.13361E+02   0.23176E+01
   0.13381E+02   0.23180E+01
   0.13401E+02   0.23185E+01
   0.13421E+02   0.23189E+01
   0.13441E+02   0.23194E+01
   0.13461E+02   0.23198E+01
   0.13481E+02   0.23202E+01
   0.13501E+02   0.23206E+01
   0.13521E+02   0.23210E+01
   0.13541E+02   0.23214E+01
   0.13561E+02   0.23217E+01
   0.13581E+02   0.23220E+01
   0.13601E+02   0.23224E+01
   0.13621E+02   0.23227E+01
   0.13641E+02   0.23230E+01
   0.13661E+02   0.23233E+01
   0.13681E+02   0.23236E+01
   0.13701E+02   0.23238E+01
   0.13721E+02   0.23241E+01
   0.13741E+02   0.23243E+01
   0.13761E+02   0.23245E+01
   0.13781E+02   0.23247E+01
   0.13801E+02   0.23249E+01
   0.13821E+02   0.23251E+01
   0.13841E+02   0.23253E+01
   0.13861E+02   0.23254E+01
   0.13881E+02   0.23256E+01
   0.13901E+02   0.23257E+01
   0.13921E+02   0.23258E+01
   0.13941E+02   0.23259E+01
   0.13961E+02   0.23260E+01
   0.13981E+02   0.23261E+01
   0.14001E+02   0.23262E+01
   0.14021E+02   0.23262E+01
   0.14041E+02   0.23263E+01
   0.14061E+02   0.23263E+01
   0.14081E+02   0.23263E+01
   0.14101E+02   0.23263E+01


   0.21000E-01   0.59061E-03
   0.41000E-01   0.37464E-02
   0.61000E-01   0.96230E-02
   0.81000E-01   0.16821E-01
   0.10100E+00   0.24066E-01
   0.12100E+00   0.30837E-01
   0.14100E+00   0.37053E-01
   0.16100E+00   0.42746E-01
   0.18100E+00   0.48080E-01
   0.20100E+00   0.53085E-01
   0.22100E+00   0.57907E-01
   0.24100E+00   0.62528E-01
   0.26100E+00   0.67047E-01
   0.28100E+00   0.71481E-01
   0.30100E+00   0.75841E-01
   0.32100E+00   0.80168E-01
   0.34100E+00   0.84469E-01
   0.36100E+00   0.88754E-01
   0.38100E+00   0.93010E-01
   0.40100E+00   0.97264E-01
   0.42100E+00   0.10151E+00
   0.44100E+00   0.10574E+00
   0.46100E+00   0.10999E+00
   0.48100E+00   0.11426E+00
   0.50100E+00   0.11851E+00
   0.52100E+00   0.12277E+00
   0.54100E+00   0.12704E+00
   0.56100E+00   0.13132E+00
   0.58100E+00   0.13566E+00
   0.60100E+00   0.13999E+00
   0.62100E+00   0.14434E+00
   0.64100E+00   0.14869E+00
   0.66100E+00   0.15307E+00
   0.68100E+00   0.15747E+00
   0.70100E+00   0.16189E+00
   0.72100E+00   0.16633E+00
   0.74100E+00   0.17077E+00
   0.76100E+00   0.17523E+00
   0.78100E+00   0.17970E+00
   0.80100E+00   0.18418E+00
   0.82100E+00   0.18869E+00
   0.84100E+00   0.19319E+00
   0.86100E+00   0.19773E+00
   0.88100E+00   0.20225E+00
   0.90100E+00   0.20681E+00
   0.92100E+00   0.21139E+00
   0.94100E+00   0.21595E+00
   0.96100E+00   0.22054E+00
   0.98100E+00   0.22515E+00
   0.10010E+01   0.22980E+00
   0.10210E+01   0.23443E+00
   0.10410E+01   0.23903E+00
   0.10610E+01   0.24365E+00
   0.10810E+01   0.24829E+00
   0.11010E+01   0.25293E+00
   0.11210E+01   0.25759E+00
   0.11410E+01   0.26225E+00
   0.11610E+01   0.26698E+00
   0.11810E+01   0.27172E+00
   0.12010E+01   0.27646E+00
   0.12210E+01   0.28119E+00
   0.12410E+01   0.28591E+00
   0.12610E+01   0.29063E+00
   0.12810E+01   0.29540E+00
   0.13010E+01   0.30017E+00
   0.13210E+01   0.30493E+00
   0.13410E+01   0.30968E+00
   0.13610E+01   0.31448E+00
   0.13810E+01   0.31926E+00
   0.14010E+01   0.32402E+00
   0.14210E+01   0.32883E+00
   0.14410E+01   0.33361E+00
   0.14610E+01   0.33843E+00
   0.14810E+01   0.34324E+00
   0.15010E+01   0.34805E+00
   0.15210E+01   0.35287E+00
   0.15410E+01   0.35767E+00
   0.15610E+01   0.36250E+00
   0.15810E+01   0.36730E+00
   0.16010E+01   0.37214E+00
   0.16210E+01   0.37700E+00
   0.16410E+01   0.38183E+00
   0.16610E+01   0.38669E+00
   0.16810E+01   0.39153E+00
   0.17010E+01   0.39639E+00
   0.17210E+01   0.40122E+00
   0.17410E+01   0.40607E+00
   0.17610E+01   0.41093E+00
   0.17810E+01   0.41578E+00
   0.18010E+01   0.42064E+00
   0.18210E+01   0.42551E+00
   0.18410E+01   0.43036E+00
   0.18610E+01   0.43522E+00
   0.18810E+01   0.44010E+00
   0.19010E+01   0.44494E+00
   0.19210E+01   0.44981E+00
   0.19410E+01   0.45469E+00
   0.19610E+01   0.45958E+00
   0.19810E+01   0.46444E+00
   0.20010E+01   0.46931E+00
   0.20210E+01   0.47419E+00
   0.20410E+01   0.47908E+00
   0.20610E+01   0.48393E+00
   0.20810E+01   0.48879E+00
   0.21010E+01   0.49366E+00
   0.21210E+01   0.49854E+00
   0.21410E+01   0.50342E+00
   0.21610E+01   0.50832E+00
   0.21810E+01   0.51318E+00
   0.22010E+01   0.51805E+00
   0.22210E+01   0.52294E+00
   0.22410E+01   0.52782E+00
   0.22610E+01   0.53270E+00
   0.22810E+01   0.53758E+00
   0.23010E+01   0.54248E+00
   0.23210E+01   0.54733E+00
   0.23410E+01   0.55219E+00
   0.23610E+01   0.55706E+00
   0.23810E+01   0.56193E+00
   0.24010E+01   0.56681E+00
   0.24210E+01   0.57168E+00
   0.24410E+01   0.57654E+00
   0.24610E+01   0.58141E+00
   0.24810E+01   0.58628E+00
   0.25010E+01   0.59115E+00
   0.25210E+01   0.59603E+00
   0.25410E+01   0.60090E+00
   0.25610E+01   0.60578E+00
   0.25810E+01   0.61066E+00
   0.26010E+01   0.61554E+00
   0.26210E+01   0.62039E+00
   0.26410E+01   0.62522E+00
   0.26610E+01   0.63005E+00
   0.26810E+01   0.63488E+00
   0.27010E+01   0.63970E+00
   0.27210E+01   0.64453E+00
   0.27410E+01   0.64937E+00
   0.27610E+01   0.65424E+00
   0.27810E+01   0.65910E+00
   0.28010E+01   0.66396E+00
   0.28210E+01   0.66881E+00
   0.28410E+01   0.67366E+00
   0.28610E+01   0.67850E+00
   0.28810E+01   0.68334E+00
   0.29010E+01   0.68818E+00
   0.29210E+01   0.69300E+00
   0.29410E+01   0.69782E+00
   0.29610E+01   0.70264E+00
   0.29810E+01   0.70744E+00
   0.30010E+01   0.71226E+00
   0.30210E+01   0.71707E+00
   0.30410E+01   0.72188E+00
   0.30610E+01   0.72668E+00
   0.30810E+01   0.73147E+00
   0.31010E+01   0.73625E+00
   0.31210E+01   0.74107E+00
   0.31410E+01   0.74588E+00
   0.31610E+01   0.75068E+00
   0.31810E+01   0.75547E+00
   0.32010E+01   0.76024E+00
   0.32210E+01   0.76502E+00
   0.32410E+01   0.76980E+00
   0.32610E+01   0.77457E+00
   0.32810E+01   0.77933E+00
   0.33010E+01   0.78408E+00
   0.33210E+01   0.78886E+00
   0.33410E+01   0.79363E+00
   0.33610E+01   0.79838E+00
   0.33810E+01   0.80314E+00
   0.34010E+01   0.80789E+00
   0.34210E+01   0.81263E+00
   0.34410E+01   0.81736E+00
   0.34610E+01   0.82211E+00
   0.34810E+01   0.82686E+00
   0.35010E+01   0.83159E+00
   0.35210E+01   0.83632E+00
   0.35410E+01   0.84104E+00
   0.35610E+01   0.84575E+00
   0.35810E+01   0.85049E+00
   0.36010E+01   0.85522E+00
   0.36210E+01   0.85993E+00
   0.36410E+01   0.86464E+00
   0.36610E+01   0.86934E+00
   0.36810E+01   0.87402E+00
   0.37010E+01   0.87874E+00
   0.37210E+01   0.88344E+00
   0.37410E+01   0.88813E+00
   0.37610E+01   0.89282E+00
   0.37810E+01   0.89749E+00
   0.38010E+01   0.90219E+00
   0.38210E+01   0.90687E+00
   0.38410E+01   0.91154E+00
   0.38610E+01   0.91621E+00
   0.38810E+01   0.92087E+00
   0.39010E+01   0.92554E+00
   0.39210E+01   0.93020E+00
   0.39410E+01   0.93486E+00
   0.39610E+01   0.93950E+00
   0.39810E+01   0.94413E+00
   0.40010E+01   0.94878E+00
   0.40210E+01   0.95342E+00
   0.40410E+01   0.95804E+00
   0.40610E+01   0.96266E+00
   0.40810E+01   0.96726E+00
   0.41010E+01   0.97189E+00
   0.41210E+01   0.97650E+00
   0.41410E+01   0.98111E+00
   0.41610E+01   0.98570E+00
   0.41810E+01   0.99031E+00
   0.42010E+01   0.99490E+00
   0.42210E+01   0.99948E+00
   0.42410E+01   0.10041E+01
   0.42610E+01   0.10086E+01
   0.42810E+01   0.10132E+01
   0.43010E+01   0.10178E+01
   0.43210E+01   0.10223E+01
   0.43410E+01   0.10269E+01
   0.43610E+01   0.10315E+01
   0.43810E+01   0.10360E+01
   0.44010E+01   0.10406E+01
   0.44210E+01   0.10451E+01
   0.44410E+01   0.10497E+01
   0.44610E+01   0.10542E+01
   0.44810E+01   0.10587E+01
   0.45010E+01   0.10632E+01
   0.45210E+01   0.10678E+01
   0.45410E+01   0.10723E+01
   0.45610E+01   0.10768E+01
   0.45810E+01   0.10813E+01
   0.46010E+01   0.10858E+01
   0.46210E+01   0.10903E+01
   0.46410E+01   0.10948E+01
   0.46610E+01   0.10993E+01
   0.46810E+01   0.11037E+01
   0.47010E+01   0.11082E+01
   0.47210E+01   0.11127E+01
   0.47410E+01   0.11171E+01
   0.47610E+01   0.11216E+01
   0.47810E+01   0.11260E+01
   0.48010E+01   0.11305E+01
   0.48210E+01   0.11349E+01
   0.48410E+01   0.11394E+01
   0.48610E+01   0.11438E+01
   0.48810E+01   0.11482E+01
   0.49010E+01   0.11527E+01
   0.49210E+01   0.11570E+01
   0.49410E+01   0.11615E+01
   0.49610E+01   0.11659E+01
   0.49810E+01   0.11703E+01
   0.50010E+01   0.11747E+01
   0.50210E+01   0.11790E+01
   0.50410E+01   0.11834E+01
   0.50610E+01   0.11878E+01
   0.50810E+01   0.11922E+01
   0.51010E+01   0.11965E+01
   0.51210E+01   0.12009E+01
   0.51410E+01   0.12053E+01
   0.51610E+01   0.12096E+01
   0.51810E+01   0.12139E+01
   0.52010E+01   0.12183E+01
   0.52210E+01   0.12226E+01
   0.52410E+01   0.12269E+01
   0.52610E+01   0.12313E+01
   0.52810E+01   0.12356E+01
   0.53010E+01   0.12399E+01
   0.53210E+01   0.12442E+01
   0.53410E+01   0.12485E+01
   0.53610E+01   0.12528E+01
   0.53810E+01   0.12571E+01
   0.54010E+01   0.12613E+01
   0.54210E+01   0.12656E+01
   0.54410E+01   0.12699E+01
   0.54610E+01   0.12741E+01
   0.54810E+01   0.12784E+01
   0.55010E+01   0.12826E+01
   0.55210E+01   0.12869E+01
   0.55410E+01   0.12911E+01
   0.55610E+01   0.12953E+01
   0.55810E+01   0.12996E+01
   0.56010E+01   0.13038E+01
   0.56210E+01   0.13080E+01
   0.56410E+01   0.13122E+01
   0.56610E+01   0.13164E+01
   0.56810E+01   0.13206E+01
   0.57010E+01   0.13248E+01
   0.57210E+01   0.13290E+01
   0.57410E+01   0.13332E+01
   0.57610E+01   0.13374E+01
   0.57810E+01   0.13415E+01
   0.58010E+01   0.13457E+01
   0.58210E+01   0.13498E+01
   0.58410E+01   0.13540E+01
   0.58610E+01   0.13581E+01
   0.58810E+01   0.13623E+01
   0.59010E+01   0.13664E+01
   0.59210E+01   0.13705E+01
   0.59410E+01   0.13746E+01
   0.59610E+01   0.13787E+01
   0.59810E+01   0.13828E+01
   0.60010E+01   0.13869E+01
   0.60210E+01   0.13910E+01
   0.60410E+01   0.13951E+01
   0.60610E+01   0.13992E+01
   0.60810E+01   0.14033E+01
   0.61010E+01   0.14073E+01
   0.61210E+01   0.14114E+01
   0.61410E+01   0.14154E+01
   0.61610E+01   0.14195E+01
   0.61810E+01   0.14235E+01
   0.62010E+01   0.14275E+01
   0.62210E+01   0.14316E+01
   0.62410E+01   0.14356E+01
   0.62610E+01   0.14396E+01
   0.62810E+01   0.14436E+01
   0.63010E+01   0.14476E+01
   0.63210E+01   0.14516E+01
   0.63410E+01   0.14555E+01
   0.63610E+01   0.14595E+01
   0.63810E+01   0.14635E+01
   0.64010E+01   0.14674E+01
   0.64210E+01   0.14714E+01
   0.64410E+01   0.14753E+01
   0.64610E+01   0.14792E+01
   0.64810E+01   0.14832E+01
   0.65010E+01   0.14871E+01
   0.65210E+01   0.14910E+01
   0.65410E+01   0.14949E+01
   0.65610E+01   0.14988E+01
   0.65810E+01   0.15027E+01
   0.66010E+01   0.15066E+01
   0.66210E+01   0.15104E+01
   0.66410E+01   0.15143E+01
   0.66610E+01   0.15181E+01
   0.66810E+01   0.15220E+01
   0.67010E+01   0.15258E+01
   0.67210E+01   0.15297E+01
   0.67410E+01   0.15335E+01
   0.67610E+01   0.15373E+01
   0.67810E+01   0.15412E+01
   0.68010E+01   0.15450E+01
   0.68210E+01   0.15488E+01
   0.68410E+01   0.15526E+01
   0.68610E+01   0.15564E+01
   0.68810E+01   0.15602E+01
   0.69010E+01   0.15639E+01
   0.69210E+01   0.15677E+01
   0.69410E+01   0.15715E+01
   0.69610E+01   0.15752E+01
   0.69810E+01   0.15789E+01
   0.70010E+01   0.15827E+01
   0.70210E+01   0.15864E+01
   0.70410E+01   0.15901E+01
   0.70610E+01   0.15938E+01
   0.70810E+01   0.15975E+01
   0.71010E+01   0.16012E+01
   0.71210E+01   0.16049E+01
   0.71410E+01   0.16086E+01
   0.71610E+01   0.16123E+01
   0.71810E+01   0.16159E+01
   0.72010E+01   0.16196E+01
   0.72210E+01   0.16232E+01
   0.72410E+01   0.16269E+01
   0.72610E+01   0.16305E+01
   0.72810E+01   0.16342E+01
   0.73010E+01   0.16378E+01
   0.73210E+01   0.16414E+01
   0.73410E+01   0.16450E+01
   0.73610E+01   0.16486E+01
   0.73810E+01   0.16522E+01
   0.74010E+01   0.16558E+01
   0.74210E+01   0.16593E+01
   0.74410E+01   0.16629E+01
   0.74610E+01   0.16665E+01
   0.74810E+01   0.16700E+01
   0.75010E+01   0.16735E+01
   0.75210E+01   0.16771E+01
   0.75410E+01   0.16806E+01
   0.75610E+01   0.16841E+01
   0.75810E+01   0.16876E+01
   0.76010E+01   0.16911E+01
   0.76210E+01   0.16946E+01
   0.76410E+01   0.16981E+01
   0.76610E+01   0.17015E+01
   0.76810E+01   0.17050E+01
   0.77010E+01   0.17085E+01
   0.77210E+01   0.17119E+01
   0.77410E+01   0.17153E+01
   0.77610E+01   0.17188E+01
   0.77810E+01   0.17222E+01
   0.78010E+01   0.17256E+01
   0.78210E+01   0.17290E+01
   0.78410E+01   0.17324E+01
   0.78610E+01   0.17358E+01
   0.78810E+01   0.17391E+01
   0.79010E+01   0.17425E+01
   0.79210E+01   0.17459E+01
   0.79410E+01   0.17492E+01
   0.79610E+01   0.17526E+01
   0.79810E+01   0.17559E+01
   0.80010E+01   0.17592E+01
   0.80210E+01   0.17625E+01
   0.80410E+01   0.17658E+01
   0.80610E+01   0.17691E+01
   0.80810E+01   0.17724E+01
   0.81010E+01   0.17757E+01
   0.81210E+01   0.17790E+01
   0.81410E+01   0.17823E+01
   0.81610E+01   0.17855E+01
   0.81810E+01   0.17888E+01
   0.82010E+01   0.17920E+01
   0.82210E+01   0.17952E+01
   0.82410E+01   0.17984E+01
   0.82610E+01   0.18017E+01
   0.82810E+01   0.18049E+01
   0.83010E+01   0.18081E+01
   0.83210E+01   0.18112E+01
   0.83410E+01   0.18144E+01
   0.83610E+01   0.18176E+01
   0.83810E+01   0.18207E+01
   0.84010E+01   0.18239E+01
   0.84210E+01   0.18270E+01
   0.84410E+01   0.18302E+01
   0.84610E+01   0.18333E+01
   0.84810E+01   0.18364E+01
   0.85010E+01   0.18395E+01
   0.85210E+01   0.18426E+01
   0.85410E+01   0.18457E+01
   0.85610E+01   0.18488E+01
   0.85810E+01   0.18519E+01
   0.86010E+01   0.18550E+01
   0.86210E+01   0.18580E+01
   0.86410E+01   0.18611E+01
   0.86610E+01   0.18641E+01
   0.86810E+01   0.18671E+01
   0.87010E+01   0.18701E+01
   0.87210E+01   0.18731E+01
   0.87410E+01   0.18761E+01
   0.87610E+01   0.18791E+01
   0.87810E+01   0.18821E+01
   0.88010E+01   0.18851E+01
   0.88210E+01   0.18880E+01
   0.88410E+01   0.18910E+01
   0.88610E+01   0.18939E+01
   0.88810E+01   0.18969E+01
   0.89010E+01   0.18998E+01
   0.89210E+01   0.19027E+01
   0.89410E+01   0.19056E+01
   0.89610E+01   0.19085E+01
   0.89810E+01   0.19114E+01
   0.90010E+01   0.19143E+01
   0.90210E+01   0.19171E+01
   0.90410E+01   0.19200E+01
   0.90610E+01   0.19228E+01
   0.90810E+01   0.19257E+01
   0.91010E+01   0.19285E+01
   0.91210E+01   0.19313E+01
   0.91410E+01   0.19341E+01
   0.91610E+01   0.19369E+01
   0.91810E+01   0.19397E+01
   0.92010E+01   0.19425E+01
   0.92210E+01   0.19453E+01
   0.92410E+01   0.19480E+01
   0.92610E+01   0.19508E+01
   0.92810E+01   0.19535E+01
   0.93010E+01   0.19562E+01
   0.93210E+01   0.19590E+01
   0.93410E+01   0.19617E+01
   0.93610E+01   0.19644E+01
   0.93810E+01   0.19671E+01
   0.94010E+01   0.19697E+01
   0.94210E+01   0.19724E+01
   0.94410E+01   0.19751E+01
   0.94610E+01   0.19777E+01
   0.94810E+01   0.19804E+01
   0.95010E+01   0.19830E+01
   0.95210E+01   0.19856E+01
   0.95410E+01   0.19882E+01
   0.95610E+01   0.19908E+01
   0.95810E+01   0.19934E+01
   0.96010E+01   0.19960E+01
   0.96210E+01   0.19986E+01
   0.96410E+01   0.20011E+01
   0.96610E+01   0.20037E+01
   0.96810E+01   0.20062E+01
   0.97010E+01   0.20087E+01
   0.97210E+01   0.20113E+01
   0.97410E+01   0.20138E+01
   0.97610E+01   0.20163E+01
   0.97810E+01   0.20188E+01
   0.98010E+01   0.20212E+01
   0.98210E+01   0.20237E+01
   0.98410E+01   0.20262E+01
   0.98610E+01   0.20286E+01
   0.98810E+01   0.20311E+01
   0.99010E+01   0.20335E+01
   0.99210E+01   0.20359E+01
   0.99410E+01   0.20383E+01
   0.99610E+01   0.20407E+01
   0.99810E+01   0.20431E+01
   0.10001E+02   0.20455E+01
   0.10021E+02   0.20478E+01
   0.10041E+02   0.20502E+01
   0.10061E+02   0.20525E+01
   0.10081E+02   0.20549E+01
   0.10101E+02   0.20572E+01
   0.10121E+02   0.20595E+01
   0.10141E+02   0.20618E+01
   0.10161E+02   0.20641E+01
   0.10181E+02   0.20664E+01
   0.10201E+02   0.20686E+01
   0.10221E+02   0.20709E+01
   0.10241E+02   0.20732E+01
   0.10261E+02   0.20754E+01
   0.10281E+02   0.20776E+01
   0.10301E+02   0.20798E+01
   0.10321E+02   0.20820E+01
   0.10341E+02   0.20842E+01
   0.10361E+02   0.20864E+01
   0.10381E+02   0.20886E+01
   0.10401E+02   0.20908E+01
   0.10421E+02   0.20929E+01
   0.10441E+02   0.20951E+01
   0.10461E+02   0.20972E+01
   0.10481E+02   0.20993E+01
   0.10501E+02   0.21014E+01
   0.10521E+02   0.21035E+01
   0.10541E+02   0.21056E+01
   0.10561E+02   0.21077E+01
   0.10581E+02   0.21097E+01
   0.10601E+02   0.21118E+01
   0.10621E+02   0.21138E+01
   0.10641E+02   0.21159E+01
   0.10661E+02   0.21179E+01
   0.10681E+02   0.21199E+01
   0.10701E+02   0.21219E+01
   0.10721E+02   0.21239E+01
   0.10741E+02   0.21259E+01
   0.10761E+02   0.21278E+01
   0.10781E+02   0.21298E+01
   0.10801E+02   0.21317E+01
   0.10821E+02   0.21337E+01
   0.10841E+02   0.21356E+01
   0.10861E+02   0.21375E+01
   0.10881E+02   0.21394E+01
   0.10901E+02   0.21413E+01
   0.10921E+02   0.21432E+01
   0.10941E+02   0.21450E+01
   0.10961E+02   0.21469E+01
   0.10981E+02   0.21487E+01
   0.11001E+02   0.21505E+01
   0.11021E+02   0.21524E+01
   0.11041E+02   0.21542E+01
   0.11061E+02   0.21560E+01
   0.11081E+02   0.21577E+01
   0.11101E+02   0.21595E+01
   0.11121E+02   0.21613E+01
   0.11141E+02   0.21630E+01
   0.11161E+02   0.21648E+01
   0.11181E+02   0.21665E+01
   0.11201E+02   0.21682E+01
   0.11221E+02   0.21700E+01
   0.11241E+02   0.21717E+01
   0.11261E+02   0.21733E+01
   0.11281E+02   0.21750E+01
   0.11301E+02   0.21767E+01
   0.11321E+02   0.21783E+01
   0.11341E+02   0.21799E+01
   0.11361E+02   0.21816E+01
   0.11381E+02   0.21832E+01
   0.11401E+02   0.21848E+01
   0.11421E+02   0.21864E+01
   0.11441E+02   0.21880E+01
   0.11461E+02   0.21895E+01
   0.11481E+02   0.21911E+01
   0.11501E+02   0.21926E+01
   0.11521E+02   0.21942E+01
   0.11541E+02   0.21957E+01
   0.11561E+02   0.21972E+01
   0.11581E+02   0.21987E+01
   0.11601E+02   0.22002E+01
   0.11621E+02   0.22016E+01
   0.11641E+02   0.22031E+01
   0.11661E+02   0.22046E+01
   0.11681E+02   0.22060E+01
   0.11701E+02   0.22074E+01
   0.11721E+02   0.22089E+01
   0.11741E+02   0.22103E+01
   0.11761E+02   0.22116E+01
   0.11781E+02   0.22130E+01
   0.11801E+02   0.22144E+01
   0.11821E+02   0.22157E+01
   0.11841E+02   0.22171E+01
   0.11861E+02   0.22184E+01
   0.11881E+02   0.22197E+01
   0.11901E+02   0.22211E+01
   0.11921E+02   0.22224E+01
   0.11941E+02   0.22236E+01
   0.11961E+02   0.22249E+01
   0.11981E+02   0.22262E+01
   0.12001E+02   0.22274E+01
   0.12021E+02   0.22287E+01
   0.12041E+02   0.22299E+01
   0.12061E+02   0.22311E+01
   0.12081E+02   0.22323E+01
   0.12101E+02   0.22335E+01
   0.12121E+02   0.22347E+01
   0.12141E+02   0.22358E+01
   0.12161E+02   0.22370E+01
   0.12181E+02   0.22381E+01
   0.12201E+02   0.22393E+01
   0.12221E+02   0.22404E+01
   0.12241E+02   0.22415E+01
   0.12261E+02   0.22426E+01
   0.12281E+02   0.22436E+01
   0.12301E+02   0.22447E+01
   0.12321E+02   0.22458E+01
   0.12341E+02   0.22468E+01
   0.12361E+02   0.22478E+01
   0.12381E+02   0.22489E+01
   0.12401E+02   0.22499E+01
   0.12421E+02   0.22509E+01
   0.12441E+02   0.22518E+01
   0.12461E+02   0.22528E+01
   0.12481E+02   0.22538E+01
   0.12501E+02   0.22547E+01
   0.12521E+02   0.22556E+01
   0.12541E+02   0.22566E+01
   0.12561E+02   0.22575E+01
   0.12581E+02   0.22584E+01
   0.12601E+02   0.22592E+01
   0.12621E+02   0.22601E+01
   0.12641E+02   0.22610E+01
   0.12661E+02   0.22618E+01
   0.12681E+02   0.22627E+01
   0.12701E+02   0.22635E+01
   0.12721E+02   0.22643E+01
   0.12741E+02   0.22651E+01
   0.12761E+02   0.22659E+01
   0.12781E+02   0.22666E+01
   0.12801E+02   0.22674E+01
   0.12821E+02   0.22681E+01
   0.12841E+02   0.22689E+01
   0.12861E+02   0.22696E+01
   0.12881E+02   0.22703E+01
   0.12901E+02   0.22710E+01
   0.12921E+02   0.22717E+01
   0.12941E+02   0.22723E+01
   0.12961E+02   0.22730E+01
   0.12981E+02   0.22736E+01
   0.13001E+02   0.22743E+01
   0.13021E+02   0.22749E+01
   0.13041E+02   0.22755E+01
   0.13061E+02   0.22761E+01
   0.13081E+02   0.22767E+01
   0.13101E+02   0.22772E+01
   0.13121E+02   0.22778E+01
   0.13141E+02   0.22783E+01
   0.13161E+02   0.22789E+01
   0.13181E+02   0.22794E+01
   0.13201E+02   0.22799E+01
   0.13221E+02   0.22804E+01
   0.13241E+02   0.22809E+01
   0.13261E+02   0.22813E+01
   0.13281E+02   0.22818E+01
   0.13301E+02   0.22822E+01
   0.13321E+02   0.22827E+01
   0.13341E+02   0.22831E+01
   0.13361E+02   0.22835E+01
   0.13381E+02   0.22839E+01
   0.13401E+02   0.22843E+01
   0.13421E+02   0.22846E+01
   0.13441E+02   0.22850E+01
   0.13461E+02   0.22853E+01
   0.13481E+02   0.22856E+01
   0.13501E+02   0.22860E+01
   0.13521E+02   0.22863E+01
   0.13541E+02   0.22865E+01
   0.13561E+02   0.22868E+01
   0.13581E+02   0.22871E+01
   0.13601E+02   0.22873E+01
   0.13621E+02   0.22876E+01
   0.13641E+02   0.22878E+01
   0.13661E+02   0.22880E+01
   0.13681E+02   0.22882E+01
   0.13701E+02   0.22884E+01
   0.13721E+02   0.22886E+01
   0.13741E+02   0.22887E+01
   0.13761E+02   0.22889E+01
   0.13781E+02   0.22890E+01
   0.13801E+02   0.22891E+01
   0.13821E+02   0.22892E+01
   0.13841E+02   0.22893E+01
   0.13861E+02   0.22894E+01
   0.13881E+02   0.22895E+01
   0.13901E+02   0.22895E+01
   0.13921E+02   0.22896E+01
   0.13941E+02   0.22896E+01
   0.13961E+02   0.22896E+01
   0.13981E+02   0.22896E+01
   0.14001E+02   0.22896E+01


   0.21000E-01   0.14539E-02
   0.41000E-01   0.75853E-02
   0.61000E-01   0.14912E-01
   0.81000E-01   0.21444E-01
   0.10100E+00   0.27059E-01
   0.12100E+00   0.32079E-01
   0.14100E+00   0.36746E-01
   0.16100E+00   0.41190E-01
   0.18100E+00   0.45517E-01
   0.20100E+00   0.49738E-01
   0.22100E+00   0.53948E-01
   0.24100E+00   0.58140E-01
   0.26100E+00   0.62318E-01
   0.28100E+00   0.66510E-01
   0.30100E+00   0.70722E-01
   0.32100E+00   0.74969E-01
   0.34100E+00   0.79230E-01
   0.36100E+00   0.83515E-01
   0.38100E+00   0.87837E-01
   0.40100E+00   0.92185E-01
   0.42100E+00   0.96564E-01
   0.44100E+00   0.10098E+00
   0.46100E+00   0.10543E+00
   0.48100E+00   0.10990E+00
   0.50100E+00   0.11437E+00
   0.52100E+00   0.11887E+00
   0.54100E+00   0.12339E+00
   0.56100E+00   0.12798E+00
   0.58100E+00   0.13258E+00
   0.60100E+00   0.13717E+00
   0.62100E+00   0.14180E+00
   0.64100E+00   0.14646E+00
   0.66100E+00   0.15111E+00
   0.68100E+00   0.15578E+00
   0.70100E+00   0.16048E+00
   0.72100E+00   0.16519E+00
   0.74100E+00   0.16991E+00
   0.76100E+00   0.17469E+00
   0.78100E+00   0.17946E+00
   0.80100E+00   0.18423E+00
   0.82100E+00   0.18900E+00
   0.84100E+00   0.19380E+00
   0.86100E+00   0.19859E+00
   0.88100E+00   0.20342E+00
   0.90100E+00   0.20822E+00
   0.92100E+00   0.21307E+00
   0.94100E+00   0.21789E+00
   0.96100E+00   0.22272E+00
   0.98100E+00   0.22759E+00
   0.10010E+01   0.23247E+00
   0.10210E+01   0.23731E+00
   0.10410E+01   0.24216E+00
   0.10610E+01   0.24703E+00
   0.10810E+01   0.25191E+00
   0.11010E+01   0.25681E+00
   0.11210E+01   0.26171E+00
   0.11410E+01   0.26662E+00
   0.11610E+01   0.27153E+00
   0.11810E+01   0.27644E+00
   0.12010E+01   0.28134E+00
   0.12210E+01   0.28624E+00
   0.12410E+01   0.29113E+00
   0.12610E+01   0.29601E+00
   0.12810E+01   0.30092E+00
   0.13010E+01   0.30586E+00
   0.13210E+01   0.31078E+00
   0.13410E+01   0.31568E+00
   0.13610E+01   0.32058E+00
   0.13810E+01   0.32552E+00
   0.14010E+01   0.33043E+00
   0.14210E+01   0.33533E+00
   0.14410E+01   0.34026E+00
   0.14610E+01   0.34517E+00
   0.14810E+01   0.35007E+00
   0.15010E+01   0.35501E+00
   0.15210E+01   0.35991E+00
   0.15410E+01   0.36484E+00
   0.15610E+01   0.36975E+00
   0.15810E+01   0.37467E+00
   0.16010E+01   0.37958E+00
   0.16210E+01   0.38447E+00
   0.16410E+01   0.38938E+00
   0.16610E+01   0.39427E+00
   0.16810E+01   0.39917E+00
   0.17010E+01   0.40410E+00
   0.17210E+01   0.40900E+00
   0.17410E+01   0.41391E+00
   0.17610E+01   0.41881E+00
   0.17810E+01   0.42372E+00
   0.18010E+01   0.42865E+00
   0.18210E+01   0.43353E+00
   0.18410E+01   0.43844E+00
   0.18610E+01   0.44331E+00
   0.18810E+01   0.44820E+00
   0.19010E+01   0.45310E+00
   0.19210E+01   0.45797E+00
   0.19410E+01   0.46285E+00
   0.19610E+01   0.46774E+00
   0.19810E+01   0.47264E+00
   0.20010E+01   0.47752E+00
   0.20210E+01   0.48240E+00
   0.20410E+01   0.48729E+00
   0.20610E+01   0.49214E+00
   0.20810E+01   0.49700E+00
   0.21010E+01   0.50187E+00
   0.21210E+01   0.50674E+00
   0.21410E+01   0.51163E+00
   0.21610E+01   0.51648E+00
   0.21810E+01   0.52134E+00
   0.22010E+01   0.52620E+00
   0.22210E+01   0.53105E+00
   0.22410E+01   0.53592E+00
   0.22610E+01   0.54077E+00
   0.22810E+01   0.54561E+00
   0.23010E+01   0.55046E+00
   0.23210E+01   0.55530E+00
   0.23410E+01   0.56013E+00
   0.23610E+01   0.56497E+00
   0.23810E+01   0.56982E+00
   0.24010E+01   0.57467E+00
   0.24210E+01   0.57948E+00
   0.24410E+01   0.58429E+00
   0.24610E+01   0.58911E+00
   0.24810E+01   0.59393E+00
   0.25010E+01   0.59875E+00
   0.25210E+01   0.60358E+00
   0.25410E+01   0.60839E+00
   0.25610E+01   0.61319E+00
   0.25810E+01   0.61800E+00
   0.26010E+01   0.62280E+00
   0.26210E+01   0.62761E+00
   0.26410E+01   0.63241E+00
   0.26610E+01   0.63721E+00
   0.26810E+01   0.64202E+00
   0.27010E+01   0.64682E+00
   0.27210E+01   0.65162E+00
   0.27410E+01   0.65641E+00
   0.27610E+01   0.66120E+00
   0.27810E+01   0.66599E+00
   0.28010E+01   0.67078E+00
   0.28210E+01   0.67556E+00
   0.28410E+01   0.68034E+00
   0.28610E+01   0.68511E+00
   0.28810E+01   0.68987E+00
   0.29010E+01   0.69464E+00
   0.29210E+01   0.69939E+00
   0.29410E+01   0.70414E+00
   0.29610E+01   0.70888E+00
   0.29810E+01   0.71362E+00
   0.30010E+01   0.71836E+00
   0.30210E+01   0.72310E+00
   0.30410E+01   0.72784E+00
   0.30610E+01   0.73256E+00
   0.30810E+01   0.73728E+00
   0.31010E+01   0.74199E+00
   0.31210E+01   0.74669E+00
   0.31410E+01   0.75143E+00
   0.31610E+01   0.75616E+00
   0.31810E+01   0.76088E+00
   0.32010E+01   0.76559E+00
   0.32210E+01   0.77029E+00
   0.32410E+01   0.77499E+00
   0.32610E+01   0.77969E+00
   0.32810E+01   0.78438E+00
   0.33010E+01   0.78905E+00
   0.33210E+01   0.79372E+00
   0.33410E+01   0.79842E+00
   0.33610E+01   0.80311E+00
   0.33810E+01   0.80778E+00
   0.34010E+01   0.81244E+00
   0.34210E+01   0.81710E+00
   0.34410E+01   0.82176E+00
   0.34610E+01   0.82641E+00
   0.34810E+01   0.83104E+00
   0.35010E+01   0.83570E+00
   0.35210E+01   0.84035E+00
   0.35410E+01   0.84500E+00
   0.35610E+01   0.84964E+00
   0.35810E+01   0.85427E+00
   0.36010E+01   0.85888E+00
   0.36210E+01   0.86353E+00
   0.36410E+01   0.86815E+00
   0.36610E+01   0.87277E+00
   0.36810E+01   0.87737E+00
   0.37010E+01   0.88198E+00
   0.37210E+01   0.88657E+00
   0.37410E+01   0.89118E+00
   0.37610E+01   0.89578E+00
   0.37810E+01   0.90038E+00
   0.38010E+01   0.90497E+00
   0.38210E+01   0.90954E+00
   0.38410E+01   0.91414E+00
   0.38610E+01   0.91872E+00
   0.38810E+01   0.92330E+00
   0.39010E+01   0.92787E+00
   0.39210E+01   0.93242E+00
   0.39410E+01   0.93700E+00
   0.39610E+01   0.94156E+00
   0.39810E+01   0.94611E+00
   0.40010E+01   0.95065E+00
   0.40210E+01   0.95518E+00
   0.40410E+01   0.95973E+00
   0.40610E+01   0.96427E+00
   0.40810E+01   0.96879E+00
   0.41010E+01   0.97331E+00
   0.41210E+01   0.97785E+00
   0.41410E+01   0.98238E+00
   0.41610E+01   0.98689E+00
   0.41810E+01   0.99140E+00
   0.42010E+01   0.99588E+00
   0.42210E+01   0.10004E+01
   0.42410E+01   0.10049E+01
   0.42610E+01   0.10094E+01
   0.42810E+01   0.10139E+01
   0.43010E+01   0.10183E+01
   0.43210E+01   0.10228E+01
   0.43410E+01   0.10273E+01
   0.43610E+01   0.10317E+01
   0.43810E+01   0.10362E+01
   0.44010E+01   0.10407E+01
   0.44210E+01   0.10451E+01
   0.44410E+01   0.10495E+01
   0.44610E+01   0.10540E+01
   0.44810E+01   0.10584E+01
   0.45010E+01   0.10629E+01
   0.45210E+01   0.10673E+01
   0.45410E+01   0.10717E+01
   0.45610E+01   0.10762E+01
   0.45810E+01   0.10806E+01
   0.46010E+01   0.10850E+01
   0.46210E+01   0.10894E+01
   0.46410E+01   0.10938E+01
   0.46610E+01   0.10981E+01
   0.46810E+01   0.11026E+01
   0.47010E+01   0.11069E+01
   0.47210E+01   0.11113E+01
   0.47410E+01   0.11157E+01
   0.47610E+01   0.11200E+01
   0.47810E+01   0.11244E+01
   0.48010E+01   0.11288E+01
   0.48210E+01   0.11331E+01
   0.48410E+01   0.11375E+01
   0.48610E+01   0.11418E+01
   0.48810E+01   0.11462E+01
   0.49010E+01   0.11505E+01
   0.49210E+01   0.11548E+01
   0.49410E+01   0.11591E+01
   0.49610E+01   0.11635E+01
   0.49810E+01   0.11678E+01
   0.50010E+01   0.11721E+01
   0.50210E+01   0.11764E+01
   0.50410E+01   0.11807E+01
   0.50610E+01   0.11850E+01
   0.50810E+01   0.11892E+01
   0.51010E+01   0.11935E+01
   0.51210E+01   0.11978E+01
   0.51410E+01   0.12021E+01
   0.51610E+01   0.12064E+01
   0.51810E+01   0.12106E+01
   0.52010E+01   0.12149E+01
   0.52210E+01   0.12191E+01
   0.52410E+01   0.12234E+01
   0.52610E+01   0.12276E+01
   0.52810E+01   0.12318E+01
   0.53010E+01   0.12361E+01
   0.53210E+01   0.12403E+01
   0.53410E+01   0.12445E+01
   0.53610E+01   0.12487E+01
   0.53810E+01   0.12529E+01
   0.54010E+01   0.12571E+01
   0.54210E+01   0.12613E+01
   0.54410E+01   0.12655E+01
   0.54610E+01   0.12697E+01
   0.54810E+01   0.12739E+01
   0.55010E+01   0.12780E+01
   0.55210E+01   0.12822E+01
   0.55410E+01   0.12864E+01
   0.55610E+01   0.12905E+01
   0.55810E+01   0.12947E+01
   0.56010E+01   0.12988E+01
   0.56210E+01   0.13029E+01
   0.56410E+01   0.13070E+01
   0.56610E+01   0.13111E+01
   0.56810E+01   0.13153E+01
   0.57010E+01   0.13194E+01
   0.57210E+01   0.13235E+01
   0.57410E+01   0.13276E+01
   0.57610E+01   0.13316E+01
   0.57810E+01   0.13357E+01
   0.58010E+01   0.13398E+01
   0.58210E+01   0.13439E+01
   0.58410E+01   0.13479E+01
   0.58610E+01   0.13520E+01
   0.58810E+01   0.13560E+01
   0.59010E+01   0.13601E+01
   0.59210E+01   0.13641E+01
   0.59410E+01   0.13682E+01
   0.59610E+01   0.13722E+01
   0.59810E+01   0.13762E+01
   0.60010E+01   0.13802E+01
   0.60210E+01   0.13842E+01
   0.60410E+01   0.13882E+01
   0.60610E+01   0.13922E+01
   0.60810E+01   0.13962E+01
   0.61010E+01   0.14002E+01
   0.61210E+01   0.14042E+01
   0.61410E+01   0.14081E+01
   0.61610E+01   0.14121E+01
   0.61810E+01   0.14161E+01
   0.62010E+01   0.14201E+01
   0.62210E+01   0.14240E+01
   0.62410E+01   0.14279E+01
   0.62610E+01   0.14319E+01
   0.62810E+01   0.14358E+01
   0.63010E+01   0.14398E+01
   0.63210E+01   0.14437E+01
   0.63410E+01   0.14476E+01
   0.63610E+01   0.14515E+01
   0.63810E+01   0.14554E+01
   0.64010E+01   0.14593E+01
   0.64210E+01   0.14632E+01
   0.64410E+01   0.14670E+01
   0.64610E+01   0.14709E+01
   0.64810E+01   0.14748E+01
   0.65010E+01   0.14786E+01
   0.65210E+01   0.14825E+01
   0.65410E+01   0.14863E+01
   0.65610E+01   0.14901E+01
   0.65810E+01   0.14940E+01
   0.66010E+01   0.14978E+01
   0.66210E+01   0.15016E+01
   0.66410E+01   0.15054E+01
   0.66610E+01   0.15092E+01
   0.66810E+01   0.15130E+01
   0.67010E+01   0.15168E+01
   0.67210E+01   0.15206E+01
   0.67410E+01   0.15243E+01
   0.67610E+01   0.15281E+01
   0.67810E+01   0.15319E+01
   0.68010E+01   0.15356E+01
   0.68210E+01   0.15394E+01
   0.68410E+01   0.15431E+01
   0.68610E+01   0.15468E+01
   0.68810E+01   0.15506E+01
   0.69010E+01   0.15543E+01
   0.69210E+01   0.15580E+01
   0.69410E+01   0.15617E+01
   0.69610E+01   0.15654E+01
   0.69810E+01   0.15691E+01
   0.70010E+01   0.15727E+01
   0.70210E+01   0.15764E+01
   0.70410E+01   0.15801E+01
   0.70610E+01   0.15837E+01
   0.70810E+01   0.15874E+01
   0.71010E+01   0.15910E+01
   0.71210E+01   0.15946E+01
   0.71410E+01   0.15983E+01
   0.71610E+01   0.16019E+01
   0.71810E+01   0.16055E+01
   0.72010E+01   0.16091E+01
   0.72210E+01   0.16127E+01
   0.72410E+01   0.16163E+01
   0.72610E+01   0.16199E+01
   0.72810E+01   0.16235E+01
   0.73010E+01   0.16270E+01
   0.73210E+01   0.16306E+01
   0.73410E+01   0.16341E+01
   0.73610E+01   0.16377E+01
   0.73810E+01   0.16412E+01
   0.74010E+01   0.16447E+01
   0.74210E+01   0.16483E+01
   0.74410E+01   0.16518E+01
   0.74610E+01   0.16553E+01
   0.74810E+01   0.16588E+01
   0.75010E+01   0.16623E+01
   0.75210E+01   0.16657E+01
   0.75410E+01   0.16692E+01
   0.75610E+01   0.16727E+01
   0.75810E+01   0.16761E+01
   0.76010E+01   0.16796E+01
   0.76210E+01   0.16830E+01
   0.76410E+01   0.16865E+01
   0.76610E+01   0.16899E+01
   0.76810E+01   0.16933E+01
   0.77010E+01   0.16967E+01
   0.77210E+01   0.17001E+01
   0.77410E+01   0.17035E+01
   0.77610E+01   0.17069E+01
   0.77810E+01   0.17103E+01
   0.78010E+01   0.17137E+01
   0.78210E+01   0.17170E+01
   0.78410E+01   0.17204E+01
   0.78610E+01   0.17237E+01
   0.78810E+01   0.17271E+01
   0.79010E+01   0.17304E+01
   0.79210E+01   0.17337E+01
   0.79410E+01   0.17370E+01
   0.79610E+01   0.17403E+01
   0.79810E+01   0.17436E+01
   0.80010E+01   0.17469E+01
   0.80210E+01   0.17502E+01
   0.80410E+01   0.17535E+01
   0.80610E+01   0.17567E+01
   0.80810E+01   0.17600E+01
   0.81010E+01   0.17632E+01
   0.81210E+01   0.17665E+01
   0.81410E+01   0.17697E+01
   0.81610E+01   0.17729E+01
   0.81810E+01   0.17761E+01
   0.82010E+01   0.17793E+01
   0.82210E+01   0.17825E+01
   0.82410E+01   0.17857E+01
   0.82610E+01   0.17889E+01
   0.82810E+01   0.17920E+01
   0.83010E+01   0.17952E+01
   0.83210E+01   0.17984E+01
   0.83410E+01   0.18015E+01
   0.83610E+01   0.18046E+01
   0.83810E+01   0.18078E+01
   0.84010E+01   0.18109E+01
   0.84210E+01   0.18140E+01
   0.84410E+01   0.18171E+01
   0.84610E+01   0.18202E+01
   0.84810E+01   0.18233E+01
   0.85010E+01   0.18263E+01
   0.85210E+01   0.18294E+01
   0.85410E+01   0.18325E+01
   0.85610E+01   0.18355E+01
   0.85810E+01   0.18385E+01
   0.86010E+01   0.18416E+01
   0.86210E+01   0.18446E+01
   0.86410E+01   0.18476E+01
   0.86610E+01   0.18506E+01
   0.86810E+01   0.18536E+01
   0.87010E+01   0.18566E+01
   0.87210E+01   0.18595E+01
   0.87410E+01   0.18625E+01
   0.87610E+01   0.18655E+01
   0.87810E+01   0.18684E+01
   0.88010E+01   0.18713E+01
   0.88210E+01   0.18743E+01
   0.88410E+01   0.18772E+01
   0.88610E+01   0.18801E+01
   0.88810E+01   0.18830E+01
   0.89010E+01   0.18859E+01
   0.89210E+01   0.18888E+01
   0.89410E+01   0.18916E+01
   0.89610E+01   0.18945E+01
   0.89810E+01   0.18974E+01
   0.90010E+01   0.19002E+01
   0.90210E+01   0.19030E+01
   0.90410E+01   0.19059E+01
   0.90610E+01   0.19087E+01
   0.90810E+01   0.19115E+01
   0.91010E+01   0.19143E+01
   0.91210E+01   0.19171E+01
   0.91410E+01   0.19199E+01
   0.91610E+01   0.19226E+01
   0.91810E+01   0.19254E+01
   0.92010E+01   0.19282E+01
   0.92210E+01   0.19309E+01
   0.92410E+01   0.19336E+01
   0.92610E+01   0.19364E+01
   0.92810E+01   0.19391E+01
   0.93010E+01   0.19418E+01
   0.93210E+01   0.19445E+01
   0.93410E+01   0.19471E+01
   0.93610E+01   0.19498E+01
   0.93810E+01   0.19525E+01
   0.94010E+01   0.19551E+01
   0.94210E+01   0.19578E+01
   0.94410E+01   0.19604E+01
   0.94610E+01   0.19631E+01
   0.94810E+01   0.19657E+01
   0.95010E+01   0.19683E+01
   0.95210E+01   0.19709E+01
   0.95410E+01   0.19735E+01
   0.95610E+01   0.19760E+01
   0.95810E+01   0.19786E+01
   0.96010E+01   0.19812E+01
   0.96210E+01   0.19837E+01
   0.96410E+01   0.19863E+01
   0.96610E+01   0.19888E+01
   0.96810E+01   0.19913E+01
   0.97010E+01   0.19938E+01
   0.97210E+01   0.19963E+01
   0.97410E+01   0.19988E+01
   0.97610E+01   0.20013E+01
   0.97810E+01   0.20037E+01
   0.98010E+01   0.20062E+01
   0.98210E+01   0.20087E+01
   0.98410E+01   0.20111E+01
   0.98610E+01   0.20135E+01
   0.98810E+01   0.20159E+01
   0.99010E+01   0.20183E+01
   0.99210E+01   0.20207E+01
   0.99410E+01   0.20231E+01
   0.99610E+01   0.20255E+01
   0.99810E+01   0.20279E+01
   0.10001E+02   0.20302E+01
   0.10021E+02   0.20326E+01
   0.10041E+02   0.20349E+01
   0.10061E+02   0.20372E+01
   0.10081E+02   0.20395E+01
   0.10101E+02   0.20419E+01
   0.10121E+02   0.20442E+01
   0.10141E+02   0.20464E+01
   0.10161E+02   0.20487E+01
   0.10181E+02   0.20510E+01
   0.10201E+02   0.20532E+01
   0.10221E+02   0.20555E+01
   0.10241E+02   0.20577E+01
   0.10261E+02   0.20599E+01
   0.10281E+02   0.20621E+01
   0.10301E+02   0.20643E+01
   0.10321E+02   0.20665E+01
   0.10341E+02   0.20687E+01
   0.10361E+02   0.20709E+01
   0.10381E+02   0.20730E+01
   0.10401E+02   0.20752E+01
   0.10421E+02   0.20773E+01
   0.10441E+02   0.20795E+01
   0.10461E+02   0.20816E+01
   0.10481E+02   0.20837E+01
   0.10501E+02   0.20858E+01
   0.10521E+02   0.20879E+01
   0.10541E+02   0.20899E+01
   0.10561E+02   0.20920E+01
   0.10581E+02   0.20941E+01
   0.10601E+02   0.20961E+01
   0.10621E+02   0.20981E+01
   0.10641E+02   0.21001E+01
   0.10661E+02   0.21022E+01
   0.10681E+02   0.21042E+01
   0.10701E+02   0.21061E+01
   0.10721E+02   0.21081E+01
   0.10741E+02   0.21101E+01
   0.10761E+02   0.21121E+01
   0.10781E+02   0.21140E+01
   0.10801E+02   0.21159E+01
   0.10821E+02   0.21179E+01
   0.10841E+02   0.21198E+01
   0.10861E+02   0.21217E+01
   0.10881E+02   0.21235E+01
   0.10901E+02   0.21254E+01
   0.10921E+02   0.21273E+01
   0.10941E+02   0.21292E+01
   0.10961E+02   0.21310E+01
   0.10981E+02   0.21328E+01
   0.11001E+02   0.21347E+01
   0.11021E+02   0.21365E+01
   0.11041E+02   0.21383E+01
   0.11061E+02   0.21401E+01
   0.11081E+02   0.21418E+01
   0.11101E+02   0.21436E+01
   0.11121E+02   0.21454E+01
   0.11141E+02   0.21471E+01
   0.11161E+02   0.21489E+01
   0.11181E+02   0.21506E+01
   0.11201E+02   0.21523E+01
   0.11221E+02   0.21540E+01
   0.11241E+02   0.21557E+01
   0.11261E+02   0.21574E+01
   0.11281E+02   0.21590E+01
   0.11301E+02   0.21607E+01
   0.11321E+02   0.21623E+01
   0.11341E+02   0.21640E+01
   0.11361E+02   0.21656E+01
   0.11381E+02   0.21672E+01
   0.11401E+02   0.21688E+01
   0.11421E+02   0.21704E+01
   0.11441E+02   0.21720E+01
   0.11461E+02   0.21735E+01
   0.11481E+02   0.21751E+01
   0.11501E+02   0.21766E+01
   0.11521E+02   0.21782E+01
   0.11541E+02   0.21797E+01
   0.11561E+02   0.21812E+01
   0.11581E+02   0.21827E+01
   0.11601E+02   0.21842E+01
   0.11621E+02   0.21856E+01
   0.11641E+02   0.21871E+01
   0.11661E+02   0.21885E+01
   0.11681E+02   0.21900E+01
   0.11701E+02   0.21914E+01
   0.11721E+02   0.21928E+01
   0.11741E+02   0.21942E+01
   0.11761E+02   0.21956E+01
   0.11781E+02   0.21970E+01
   0.11801E+02   0.21984E+01
   0.11821E+02   0.21997E+01
   0.11841E+02   0.22011E+01
   0.11861E+02   0.22024E+01
   0.11881E+02   0.22037E+01
   0.11901E+02   0.22050E+01
   0.11921E+02   0.22063E+01
   0.11941E+02   0.22076E+01
   0.11961E+02   0.22089E+01
   0.11981E+02   0.22102E+01
   0.12001E+02   0.22114E+01
   0.12021E+02   0.22127E+01
   0.12041E+02   0.22139E+01
   0.12061E+02   0.22151E+01
   0.12081E+02   0.22163E+01
   0.12101E+02   0.22175E+01
   0.12121E+02   0.22187E+01
   0.12141E+02   0.22199E+01
   0.12161E+02   0.22210E+01
   0.12181E+02   0.22222E+01
   0.12201E+02   0.22233E+01
   0.12221E+02   0.22244E+01
   0.12241E+02   0.22255E+01
   0.12261E+02   0.22266E+01
   0.12281E+02   0.22277E+01
   0.12301E+02   0.22288E+01
   0.12321E+02   0.22298E+01
   0.12341E+02   0.22309E+01
   0.12361E+02   0.22319E+01
   0.12381E+02   0.22329E+01
   0.12401E+02   0.22339E+01
   0.12421E+02   0.22349E+01
   0.12441E+02   0.22359E+01
   0.12461E+02   0.22369E+01
   0.12481E+02   0.22379E+01
   0.12501E+02   0.22388E+01
   0.12521E+02   0.22398E+01
   0.12541E+02   0.22407E+01
   0.12561E+02   0.22416E+01
   0.12581E+02   0.22425E+01
   0.12601E+02   0.22434E+01
   0.12621E+02   0.22443E+01
   0.12641E+02   0.22451E+01
   0.12661E+02   0.22460E+01
   0.12681E+02   0.22468E+01
   0.12701E+02   0.22477E+01
   0.12721E+02   0.22485E+01
   0.12741E+02   0.22493E+01
   0.12761E+02   0.22501E+01
   0.12781E+02   0.22508E+01
   0.12801E+02   0.22516E+01
   0.12821E+02   0.22524E+01
   0.12841E+02   0.22531E+01
   0.12861E+02   0.22538E+01
   0.12881E+02   0.22546E+01
   0.12901E+02   0.22553E+01
   0.12921E+02   0.22560E+01
   0.12941E+02   0.22566E+01
   0.12961E+02   0.22573E+01
   0.12981E+02   0.22580E+01
   0.13001E+02   0.22586E+01
   0.13021E+02   0.22592E+01
   0.13041E+02   0.22599E+01
   0.13061E+02   0.22605E+01
   0.13081E+02   0.22611E+01
   0.13101E+02   0.22616E+01
   0.13121E+02   0.22622E+01
   0.13141E+02   0.22628E+01
   0.13161E+02   0.22633E+01
   0.13181E+02   0.22638E+01
   0.13201E+02   0.22644E+01
   0.13221E+02   0.22649E+01
   0.13241E+02   0.22654E+01
   0.13261E+02   0.22658E+01
   0.13281E+02   0.22663E+01
   0.13301E+02   0.22668E+01
   0.13321E+02   0.22672E+01
   0.13341E+02   0.22676E+01
   0.13361E+02   0.22680E+01
   0.13381E+02   0.22684E+01
   0.13401E+02   0.22688E+01
   0.13421E+02   0.22692E+01
   0.13441E+02   0.22696E+01
   0.13461E+02   0.22699E+01
   0.13481E+02   0.22703E+01
   0.13501E+02   0.22706E+01
   0.13521E+02   0.22709E+01
   0.13541E+02   0.22712E+01
   0.13561E+02   0.22715E+01
   0.13581E+02   0.22718E+01
   0.13601E+02   0.22721E+01
   0.13621E+02   0.22723E+01
   0.13641E+02   0.22725E+01
   0.13661E+02   0.22728E+01
   0.13681E+02   0.22730E+01
   0.13701E+02   0.22732E+01
   0.13721E+02   0.22734E+01
   0.13741E+02   0.22735E+01
   0.13761E+02   0.22737E+01
   0.13781E+02   0.22739E+01
   0.13801E+02   0.22740E+01
   0.13821E+02   0.22741E+01
   0.13841E+02   0.22742E+01
   0.13861E+02   0.22743E+01
   0.13881E+02   0.22744E+01
   0.13901E+02   0.22745E+01
   0.13921E+02   0.22746E+01
   0.13941E+02   0.22746E+01
   0.13961E+02   0.22746E+01
   0.13981E+02   0.22747E+01
   0.14001E+02   0.22747E+01
   0.14021E+02   0.22747E+01




==> anc/Figure6/1outM_R.dat <==
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.11000E-01   0.10000E-07
   0.20841E+02   0.36803E-03
   0.16561E+02   0.79445E-03
   0.14301E+02   0.13257E-02
   0.12601E+02   0.20932E-02
   0.11201E+02   0.32434E-02
   0.10021E+02   0.49815E-02
   0.90009E+01   0.76243E-02
   0.81109E+01   0.11650E-01
   0.73209E+01   0.17770E-01
   0.66109E+01   0.27023E-01
   0.59709E+01   0.40808E-01
   0.53709E+01   0.60897E-01
   0.48110E+01   0.89038E-01
   0.42710E+01   0.12610E+00
   0.37410E+01   0.16999E+00
   0.32110E+01   0.21375E+00
   0.26910E+01   0.24597E+00
   0.22210E+01   0.25484E+00
   0.18110E+01   0.23815E+00
   0.15010E+01   0.20467E+00
   0.13310E+01   0.16833E+00
   0.13310E+01   0.14155E+00
   0.15110E+01   0.13466E+00
   0.16910E+01   0.14720E+00
   0.17010E+01   0.15957E+00


==> anc/Figure6/1outM_R_2fermiInt_m10_m6_y0.dat <==
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.59999E-02   0.10000E-07
   0.23086E+02   0.23329E-03
   0.18126E+02   0.48198E-03
   0.15451E+02   0.77760E-03
   0.13396E+02   0.11924E-02
   0.11711E+02   0.17833E-02
   0.10286E+02   0.26309E-02
   0.90508E+01   0.38501E-02
   0.79758E+01   0.56050E-02
   0.70309E+01   0.81267E-02
   0.61959E+01   0.11739E-01
   0.54609E+01   0.16877E-01
   0.48009E+01   0.24106E-01
   0.42109E+01   0.34090E-01
   0.36759E+01   0.47471E-01
   0.31909E+01   0.64546E-01
   0.27409E+01   0.84670E-01
   0.23260E+01   0.10549E+00
   0.19360E+01   0.12241E+00
   0.15910E+01   0.13039E+00
   0.12910E+01   0.12638E+00
   0.10560E+01   0.11212E+00
   0.90598E+00   0.93496E-01
   0.85598E+00   0.76786E-01
   0.93098E+00   0.67558E-01
   0.10860E+01   0.69442E-01
   0.11560E+01   0.77303E-01


==> anc/Figure6/1outM_R_2fermiInt_m10_m6_y10.dat <==
   0.23176E+02   0.29794E-03
   0.19121E+02   0.60197E-03
   0.16756E+02   0.10108E-02
   0.14931E+02   0.16443E-02
   0.13466E+02   0.26423E-02
   0.12251E+02   0.42405E-02
   0.11236E+02   0.68418E-02
   0.10381E+02   0.11132E-01
   0.96558E+01   0.18285E-01
   0.90408E+01   0.30298E-01
   0.85058E+01   0.50527E-01
   0.80308E+01   0.84350E-01
   0.75858E+01   0.13972E+00
   0.71309E+01   0.22635E+00
   0.66259E+01   0.35065E+00
   0.60259E+01   0.50375E+00
   0.53109E+01   0.64857E+00
   0.45209E+01   0.72956E+00
   0.37509E+01   0.71606E+00
   0.31159E+01   0.63062E+00
   0.27209E+01   0.52501E+00
   0.26459E+01   0.44571E+00
   0.28859E+01   0.42403E+00
   0.31359E+01   0.45341E+00
   0.31659E+01   0.48144E+00
   0.30909E+01   0.48484E+00


==> anc/Figure6/1outM_R_2fermiInt_m10_m6_y100.dat <==
   0.67201E+02   0.54753E-02
   0.65701E+02   0.17796E-01
   0.64951E+02   0.38099E-01
   0.64451E+02   0.74817E-01
   0.63951E+02   0.14171E+00
   0.63451E+02   0.26330E+00
   0.62851E+02   0.48185E+00
   0.62001E+02   0.86644E+00
   0.60701E+02   0.15155E+01
   0.58551E+02   0.25342E+01
   0.55251E+02   0.39406E+01
   0.50351E+02   0.55044E+01
   0.44101E+02   0.66912E+01
   0.37201E+02   0.70003E+01
   0.30901E+02   0.64329E+01
   0.26351E+02   0.54433E+01
   0.24401E+02   0.45457E+01
   0.25451E+02   0.41103E+01
   0.28001E+02   0.42486E+01
   0.29001E+02   0.45666E+01
   0.28551E+02   0.46798E+01
   0.28001E+02   0.46301E+01
   0.27801E+02   0.45594E+01
   0.27851E+02   0.45419E+01


==> anc/Figure6/1outM_R_2fermiInt_m10_m6_y20.dat <==
   0.22851E+02   0.78482E-03
   0.20421E+02   0.15829E-02
   0.18861E+02   0.28531E-02
   0.17661E+02   0.50108E-02
   0.16711E+02   0.87317E-02
   0.15931E+02   0.15217E-01
   0.15291E+02   0.26599E-01
   0.14751E+02   0.46638E-01
   0.14271E+02   0.81813E-01
   0.13821E+02   0.14290E+00
   0.13351E+02   0.24627E+00
   0.12811E+02   0.41270E+00
   0.12101E+02   0.65704E+00
   0.11151E+02   0.96303E+00
   0.99209E+01   0.12547E+01
   0.84909E+01   0.14173E+01
   0.70709E+01   0.13898E+01
   0.58909E+01   0.12213E+01
   0.51709E+01   0.10166E+01
   0.50509E+01   0.86765E+00
   0.55009E+01   0.83255E+00
   0.59309E+01   0.89119E+00
   0.59709E+01   0.94254E+00
   0.58509E+01   0.94674E+00
   0.57509E+01   0.93248E+00


==> anc/Figure6/1outM_R_2fermiInt_m10_m6_y50.dat <==
   0.37561E+02   0.24067E-02
   0.35961E+02   0.55865E-02
   0.34961E+02   0.11066E-01
   0.34221E+02   0.20907E-01
   0.33641E+02   0.38710E-01
   0.33141E+02   0.71015E-01
   0.32681E+02   0.12938E+00
   0.32221E+02   0.23385E+00
   0.31661E+02   0.41725E+00
   0.30921E+02   0.72727E+00
   0.29801E+02   0.12168E+01
   0.28121E+02   0.19025E+01
   0.25701E+02   0.26861E+01
   0.22581E+02   0.33136E+01
   0.19101E+02   0.35206E+01
   0.15861E+02   0.32745E+01
   0.13441E+02   0.27873E+01
   0.12301E+02   0.23210E+01
   0.12681E+02   0.20693E+01
   0.13981E+02   0.21135E+01
   0.14581E+02   0.22769E+01
   0.14401E+02   0.23464E+01
   0.14101E+02   0.23263E+01
   0.14001E+02   0.22896E+01
   0.14021E+02   0.22747E+01


==> anc/Figure6/1outM_R_m10_2_y10.dat <==

   0.24311E+02   0.22298E-03
   0.19036E+02   0.49619E-03
   0.16361E+02   0.82857E-03
   0.14336E+02   0.13133E-02
   0.12691E+02   0.20374E-02
   0.11306E+02   0.31298E-02
   0.10121E+02   0.47898E-02
   0.90908E+01   0.73228E-02
   0.81858E+01   0.11194E-01
   0.73859E+01   0.17099E-01
   0.66709E+01   0.26048E-01
   0.60209E+01   0.39444E-01
   0.54159E+01   0.59054E-01
   0.48509E+01   0.86688E-01
   0.43059E+01   0.12331E+00
   0.37709E+01   0.16716E+00
   0.32409E+01   0.21150E+00
   0.27209E+01   0.24478E+00
   0.22360E+01   0.25506E+00
   0.18210E+01   0.23941E+00
   0.15060E+01   0.20600E+00
   0.13310E+01   0.16924E+00
   0.13260E+01   0.14196E+00
   0.15110E+01   0.13473E+00
   0.16910E+01   0.14698E+00
   0.16960E+01   0.15933E+00


==> anc/Figure6/1outM_R_m10_m6_y0.dat <==
   0.23066E+02   0.23391E-03
   0.18121E+02   0.48229E-03
   0.15451E+02   0.77799E-03
   0.13396E+02   0.11931E-02
   0.11711E+02   0.17841E-02
   0.10281E+02   0.26319E-02
   0.90508E+01   0.38518E-02
   0.79708E+01   0.56072E-02
   0.70309E+01   0.81291E-02
   0.61959E+01   0.11742E-01
   0.54559E+01   0.16881E-01
   0.48009E+01   0.24112E-01
   0.42109E+01   0.34095E-01
   0.36759E+01   0.47483E-01
   0.31909E+01   0.64563E-01
   0.27409E+01   0.84668E-01
   0.23260E+01   0.10547E+00
   0.19360E+01   0.12243E+00
   0.15910E+01   0.13037E+00
   0.12910E+01   0.12638E+00
   0.10560E+01   0.11213E+00
   0.90598E+00   0.93478E-01
   0.85598E+00   0.76760E-01
   0.92598E+00   0.67507E-01
   0.10860E+01   0.69394E-01
   0.11560E+01   0.77336E-01


==> anc/Figure6/1outM_R_m10_m6_y10.dat <==
   0.23051E+02   0.26480E-03
   0.18586E+02   0.53756E-03
   0.16061E+02   0.88296E-03
   0.14106E+02   0.13915E-02
   0.12506E+02   0.21493E-02
   0.11161E+02   0.32915E-02
   0.10001E+02   0.50243E-02
   0.89908E+01   0.76623E-02
   0.81008E+01   0.11685E-01
   0.73159E+01   0.17803E-01
   0.66109E+01   0.27048E-01
   0.59659E+01   0.40832E-01
   0.53709E+01   0.60924E-01
   0.48109E+01   0.89074E-01
   0.42709E+01   0.12608E+00
   0.37359E+01   0.16998E+00
   0.32109E+01   0.21380E+00
   0.26959E+01   0.24591E+00
   0.22160E+01   0.25482E+00
   0.18060E+01   0.23826E+00
   0.15010E+01   0.20477E+00
   0.13310E+01   0.16836E+00
   0.13310E+01   0.14155E+00
   0.15160E+01   0.13481E+00
   0.16910E+01   0.14719E+00
   0.16960E+01   0.15946E+00


==> anc/Figure6/1outM_R_m10_m6_y100.dat <==
   0.37955E+02   0.34977E-03
   0.31080E+02   0.83253E-03
   0.27325E+02   0.14273E-02
   0.24321E+02   0.22940E-02
   0.21751E+02   0.35709E-02
   0.19491E+02   0.54536E-02
   0.17476E+02   0.82303E-02
   0.15656E+02   0.12317E-01
   0.14011E+02   0.18308E-01
   0.12516E+02   0.27042E-01
   0.11161E+02   0.39671E-01
   0.99208E+01   0.57699E-01
   0.87908E+01   0.82941E-01
   0.77408E+01   0.11718E+00
   0.67659E+01   0.16141E+00
   0.58509E+01   0.21411E+00
   0.49809E+01   0.26914E+00
   0.41659E+01   0.31481E+00
   0.34209E+01   0.33713E+00
   0.27709E+01   0.32813E+00
   0.22610E+01   0.29209E+00
   0.19210E+01   0.24379E+00
   0.17910E+01   0.20002E+00
   0.19360E+01   0.17570E+00
   0.22660E+01   0.18045E+00
   0.24060E+01   0.20038E+00
   0.23410E+01   0.21086E+00


==> anc/Figure6/1outM_R_m10_m6_y1000.dat <==
   0.46980E+02   0.73118E-03
   0.38925E+02   0.13289E-02
   0.33660E+02   0.20988E-02
   0.29400E+02   0.32032E-02
   0.25830E+02   0.47893E-02
   0.22766E+02   0.70727E-02
   0.20096E+02   0.10368E-01
   0.17751E+02   0.15125E-01
   0.15681E+02   0.21975E-01
   0.13846E+02   0.31800E-01
   0.12211E+02   0.45797E-01
   0.10751E+02   0.65500E-01
   0.94358E+01   0.92721E-01
   0.82458E+01   0.12915E+00
   0.71559E+01   0.17550E+00
   0.61459E+01   0.22989E+00
   0.52009E+01   0.28556E+00
   0.43259E+01   0.33027E+00
   0.35359E+01   0.35020E+00
   0.28609E+01   0.33790E+00
   0.23310E+01   0.29903E+00
   0.19910E+01   0.24893E+00
   0.18760E+01   0.20450E+00
   0.20460E+01   0.18073E+00
   0.24010E+01   0.18752E+00
   0.25309E+01   0.20831E+00
   0.24510E+01   0.21832E+00


==> anc/Figure6/1outM_m10_m6_y0.dat <==
   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07


   0.59999E-02   0.10000E-07
   0.11000E-01   0.10000E-07
   0.16000E-01   0.10001E-07
   0.21000E-01   0.10001E-07
   0.26000E-01   0.10002E-07
   0.30999E-01   0.10004E-07
   0.35999E-01   0.10006E-07
   0.40999E-01   0.10008E-07
   0.45999E-01   0.10012E-07
   0.50999E-01   0.10016E-07
   0.55999E-01   0.10021E-07
   0.60999E-01   0.10027E-07
   0.65999E-01   0.10034E-07
   0.70999E-01   0.10042E-07
   0.75999E-01   0.10051E-07
   0.80998E-01   0.10062E-07
   0.85998E-01   0.10074E-07
   0.90998E-01   0.10088E-07
   0.95998E-01   0.10103E-07
   0.10100E+00   0.10120E-07
   0.10600E+00   0.10138E-07
   0.11100E+00   0.10159E-07
   0.11600E+00   0.10181E-07
   0.12100E+00   0.10205E-07
   0.12600E+00   0.10232E-07
   0.13100E+00   0.10260E-07
   0.13600E+00   0.10291E-07
   0.14100E+00   0.10324E-07
   0.14600E+00   0.10360E-07
   0.15100E+00   0.10398E-07
   0.15600E+00   0.10438E-07
   0.16100E+00   0.10482E-07
   0.16600E+00   0.10528E-07
   0.17100E+00   0.10576E-07
   0.17600E+00   0.10628E-07
   0.18100E+00   0.10683E-07
   0.18600E+00   0.10741E-07
   0.19100E+00   0.10802E-07
   0.19600E+00   0.10867E-07
   0.20100E+00   0.10935E-07
   0.20600E+00   0.11006E-07
   0.21100E+00   0.11081E-07
   0.21600E+00   0.11159E-07
   0.22100E+00   0.11241E-07
   0.22600E+00   0.11327E-07
   0.23100E+00   0.11417E-07
   0.23600E+00   0.11511E-07
   0.24100E+00   0.11609E-07
   0.24600E+00   0.11711E-07
   0.25100E+00   0.11817E-07
   0.25599E+00   0.11928E-07
   0.26099E+00   0.12043E-07
   0.26599E+00   0.12162E-07
   0.27099E+00   0.12286E-07
   0.27599E+00   0.12414E-07
   0.28099E+00   0.12547E-07
   0.28599E+00   0.12685E-07
   0.29099E+00   0.12827E-07
   0.29599E+00   0.12975E-07
   0.30099E+00   0.13127E-07
   0.30599E+00   0.13285E-07
   0.31099E+00   0.13448E-07
   0.31599E+00   0.13617E-07
   0.32099E+00   0.13790E-07
   0.32599E+00   0.13970E-07
   0.33099E+00   0.14155E-07
   0.33599E+00   0.14345E-07
   0.34099E+00   0.14541E-07
   0.34599E+00   0.14744E-07
   0.35099E+00   0.14952E-07
   0.35599E+00   0.15166E-07
   0.36099E+00   0.15386E-07
   0.36599E+00   0.15612E-07
   0.37099E+00   0.15845E-07
   0.37599E+00   0.16084E-07
   0.38099E+00   0.16329E-07
   0.38599E+00   0.16581E-07
   0.39099E+00   0.16840E-07
   0.39599E+00   0.17105E-07
   0.40099E+00   0.17377E-07
   0.40599E+00   0.17656E-07
   0.41099E+00   0.17942E-07
   0.41599E+00   0.18235E-07
   0.42099E+00   0.18535E-07
   0.42599E+00   0.18842E-07
   0.43099E+00   0.19157E-07
   0.43599E+00   0.19479E-07
   0.44099E+00   0.19808E-07
   0.44599E+00   0.20145E-07
   0.45099E+00   0.20490E-07
   0.45599E+00   0.20842E-07
   0.46099E+00   0.21202E-07
   0.46599E+00   0.21570E-07
   0.47099E+00   0.21946E-07
   0.47599E+00   0.22330E-07
   0.48099E+00   0.22722E-07
   0.48599E+00   0.23123E-07
   0.49099E+00   0.23532E-07
   0.49599E+00   0.23949E-07
   0.50099E+00   0.24375E-07
   0.50599E+00   0.24809E-07
   0.51099E+00   0.25252E-07
   0.51599E+00   0.25704E-07
   0.52099E+00   0.26164E-07
   0.52599E+00   0.26634E-07
   0.53099E+00   0.27112E-07
   0.53599E+00   0.27600E-07
   0.54099E+00   0.28097E-07
   0.54599E+00   0.28603E-07
   0.55099E+00   0.29118E-07
   0.55599E+00   0.29643E-07
   0.56099E+00   0.30177E-07
   0.56599E+00   0.30721E-07
   0.57099E+00   0.31275E-07
   0.57599E+00   0.31838E-07
   0.58099E+00   0.32412E-07
   0.58599E+00   0.32995E-07
   0.59099E+00   0.33588E-07
   0.59599E+00   0.34192E-07
   0.60099E+00   0.34805E-07
   0.60599E+00   0.35429E-07
   0.61099E+00   0.36063E-07
   0.61599E+00   0.36708E-07
   0.62099E+00   0.37364E-07
   0.62599E+00   0.38030E-07
   0.63099E+00   0.38706E-07
   0.63599E+00   0.39394E-07
   0.64099E+00   0.40092E-07
   0.64599E+00   0.40802E-07
   0.65099E+00   0.41522E-07
   0.65599E+00   0.42254E-07
   0.66099E+00   0.42997E-07
   0.66599E+00   0.43751E-07
   0.67099E+00   0.44516E-07
   0.67599E+00   0.45293E-07
   0.68099E+00   0.46082E-07
   0.68599E+00   0.46882E-07
   0.69099E+00   0.47694E-07
   0.69599E+00   0.48518E-07
   0.70099E+00   0.49354E-07
   0.70599E+00   0.50202E-07
   0.71099E+00   0.51062E-07
   0.71599E+00   0.51934E-07
   0.72099E+00   0.52818E-07
   0.72599E+00   0.53715E-07
   0.73099E+00   0.54624E-07
   0.73599E+00   0.55546E-07
   0.74099E+00   0.56480E-07
   0.74599E+00   0.57427E-07
   0.75099E+00   0.58387E-07
   0.75598E+00   0.59360E-07
   0.76098E+00   0.60345E-07
   0.76598E+00   0.61344E-07
   0.77098E+00   0.62356E-07
   0.77598E+00   0.63381E-07
   0.78098E+00   0.64419E-07
   0.78598E+00   0.65471E-07
   0.79098E+00   0.66536E-07
   0.79598E+00   0.67614E-07
   0.80098E+00   0.68707E-07
   0.80598E+00   0.69813E-07
   0.81098E+00   0.70932E-07
   0.81598E+00   0.72066E-07
   0.82098E+00   0.73214E-07
   0.82598E+00   0.74376E-07
   0.83098E+00   0.75551E-07
   0.83598E+00   0.76742E-07
   0.84098E+00   0.77946E-07
   0.84598E+00   0.79165E-07
   0.85098E+00   0.80398E-07
   0.85598E+00   0.81646E-07
   0.86098E+00   0.82909E-07
   0.86598E+00   0.84186E-07
   0.87098E+00   0.85478E-07
   0.87598E+00   0.86785E-07
   0.88098E+00   0.88108E-07
   0.88598E+00   0.89445E-07
   0.89098E+00   0.90797E-07
   0.89598E+00   0.92165E-07
   0.90098E+00   0.93548E-07
   0.90598E+00   0.94946E-07
   0.91098E+00   0.96360E-07
   0.91598E+00   0.97790E-07
   0.92098E+00   0.99235E-07
   0.92598E+00   0.10070E-06
   0.93098E+00   0.10217E-06
   0.93598E+00   0.10367E-06
   0.94098E+00   0.10517E-06
   0.94598E+00   0.10670E-06
   0.95098E+00   0.10824E-06
   0.95598E+00   0.10980E-06
   0.96098E+00   0.11137E-06
   0.96598E+00   0.11296E-06
   0.97098E+00   0.11457E-06
   0.97598E+00   0.11619E-06
   0.98098E+00   0.11783E-06
   0.98598E+00   0.11949E-06
   0.99098E+00   0.12116E-06
   0.99598E+00   0.12286E-06
   0.10010E+01   0.12456E-06
   0.10060E+01   0.12629E-06
   0.10110E+01   0.12803E-06
   0.10160E+01   0.12979E-06
   0.10210E+01   0.13157E-06
   0.10260E+01   0.13336E-06
   0.10310E+01   0.13517E-06
   0.10360E+01   0.13700E-06
   0.10410E+01   0.13885E-06
   0.10460E+01   0.14072E-06
   0.10510E+01   0.14260E-06
   0.10560E+01   0.14450E-06
   0.10610E+01   0.14639E-06
   0.10660E+01   0.14831E-06
   0.10710E+01   0.15024E-06
   0.10760E+01   0.15219E-06
   0.10810E+01   0.15416E-06
   0.10860E+01   0.15615E-06
   0.10910E+01   0.15816E-06
   0.10960E+01   0.16018E-06
   0.11010E+01   0.16222E-06
   0.11060E+01   0.16429E-06
   0.11110E+01   0.16637E-06
   0.11160E+01   0.16847E-06
   0.11210E+01   0.17058E-06
   0.11260E+01   0.17272E-06
   0.11310E+01   0.17488E-06
   0.11360E+01   0.17705E-06
   0.11410E+01   0.17925E-06
   0.11460E+01   0.18146E-06
   0.11510E+01   0.18369E-06
   0.11560E+01   0.18595E-06
   0.11610E+01   0.18822E-06
   0.11660E+01   0.19051E-06
   0.11710E+01   0.19282E-06
   0.11760E+01   0.19516E-06
   0.11810E+01   0.19751E-06
   0.11860E+01   0.19988E-06
   0.11910E+01   0.20227E-06
   0.11960E+01   0.20468E-06
   0.12010E+01   0.20711E-06
   0.12060E+01   0.20957E-06
   0.12110E+01   0.21204E-06
   0.12160E+01   0.21453E-06
   0.12210E+01   0.21705E-06
   0.12260E+01   0.21958E-06
   0.12310E+01   0.22214E-06
   0.12360E+01   0.22471E-06
   0.12410E+01   0.22731E-06
   0.12460E+01   0.22993E-06
   0.12510E+01   0.23257E-06
   0.12560E+01   0.23523E-06
   0.12610E+01   0.23791E-06
   0.12660E+01   0.24061E-06
   0.12710E+01   0.24333E-06
   0.12760E+01   0.24608E-06
   0.12810E+01   0.24885E-06
   0.12860E+01   0.25164E-06
   0.12910E+01   0.25445E-06
   0.12960E+01   0.25728E-06
   0.13010E+01   0.26014E-06
   0.13060E+01   0.26301E-06
   0.13110E+01   0.26591E-06
   0.13160E+01   0.26883E-06
   0.13210E+01   0.27178E-06
   0.13260E+01   0.27474E-06
   0.13310E+01   0.27773E-06
   0.13360E+01   0.28074E-06
   0.13410E+01   0.28377E-06
   0.13460E+01   0.28683E-06
   0.13510E+01   0.28991E-06
   0.13560E+01   0.29301E-06
   0.13610E+01   0.29614E-06
   0.13660E+01   0.29928E-06
   0.13710E+01   0.30245E-06
   0.13760E+01   0.30565E-06
   0.13810E+01   0.30887E-06
   0.13860E+01   0.31211E-06
   0.13910E+01   0.31537E-06
   0.13960E+01   0.31866E-06
   0.14010E+01   0.32197E-06
   0.14060E+01   0.32530E-06
   0.14110E+01   0.32866E-06
   0.14160E+01   0.33205E-06
   0.14210E+01   0.33545E-06
   0.14260E+01   0.33888E-06
   0.14310E+01   0.34234E-06
   0.14360E+01   0.34582E-06
   0.14410E+01   0.34932E-06
   0.14460E+01   0.35285E-06
   0.14510E+01   0.35640E-06
   0.14560E+01   0.35998E-06
   0.14610E+01   0.36358E-06
   0.14660E+01   0.36721E-06
   0.14710E+01   0.37086E-06
   0.14760E+01   0.37453E-06
   0.14810E+01   0.37823E-06
   0.14860E+01   0.38196E-06
   0.14910E+01   0.38571E-06
   0.14960E+01   0.38949E-06
   0.15010E+01   0.39329E-06
   0.15060E+01   0.39712E-06
   0.15110E+01   0.40097E-06
   0.15160E+01   0.40485E-06
   0.15210E+01   0.40875E-06
   0.15260E+01   0.41268E-06
   0.15310E+01   0.41664E-06
   0.15360E+01   0.42062E-06
   0.15410E+01   0.42463E-06
   0.15460E+01   0.42866E-06
   0.15510E+01   0.43272E-06
   0.15560E+01   0.43681E-06
   0.15610E+01   0.44092E-06
   0.15660E+01   0.44506E-06
   0.15710E+01   0.44922E-06
   0.15760E+01   0.45342E-06
   0.15810E+01   0.45763E-06
   0.15860E+01   0.46188E-06
   0.15910E+01   0.46615E-06
   0.15960E+01   0.47045E-06
   0.16010E+01   0.47478E-06
   0.16060E+01   0.47913E-06
   0.16110E+01   0.48351E-06
   0.16160E+01   0.48789E-06
   0.16210E+01   0.49231E-06
   0.16260E+01   0.49675E-06
   0.16310E+01   0.50122E-06
   0.16360E+01   0.50571E-06
   0.16410E+01   0.51024E-06
   0.16460E+01   0.51479E-06
   0.16510E+01   0.51937E-06
   0.16560E+01   0.52397E-06
   0.16610E+01   0.52861E-06
   0.16660E+01   0.53327E-06
   0.16710E+01   0.53796E-06
   0.16760E+01   0.54268E-06
   0.16810E+01   0.54743E-06
   0.16860E+01   0.55220E-06
   0.16910E+01   0.55701E-06
   0.16960E+01   0.56184E-06
   0.17010E+01   0.56670E-06
   0.17060E+01   0.57159E-06
   0.17110E+01   0.57651E-06
   0.17160E+01   0.58146E-06
   0.17210E+01   0.58643E-06
   0.17260E+01   0.59144E-06
   0.17310E+01   0.59647E-06
   0.17360E+01   0.60154E-06
   0.17410E+01   0.60663E-06
   0.17460E+01   0.61175E-06
   0.17510E+01   0.61690E-06
   0.17560E+01   0.62208E-06
   0.17610E+01   0.62729E-06
   0.17660E+01   0.63253E-06
   0.17710E+01   0.63780E-06
   0.17760E+01   0.64310E-06
   0.17810E+01   0.64843E-06
   0.17860E+01   0.65379E-06
   0.17910E+01   0.65918E-06
   0.17960E+01   0.66460E-06
   0.18010E+01   0.67004E-06
   0.18060E+01   0.67549E-06
   0.18110E+01   0.68096E-06
   0.18160E+01   0.68646E-06
   0.18210E+01   0.69200E-06
   0.18260E+01   0.69756E-06
   0.18310E+01   0.70316E-06
   0.18360E+01   0.70878E-06
   0.18410E+01   0.71444E-06
   0.18460E+01   0.72012E-06
   0.18510E+01   0.72584E-06
   0.18560E+01   0.73159E-06
   0.18610E+01   0.73737E-06
   0.18660E+01   0.74318E-06
   0.18710E+01   0.74902E-06
   0.18760E+01   0.75490E-06
   0.18810E+01   0.76080E-06
   0.18860E+01   0.76674E-06
   0.18910E+01   0.77271E-06
   0.18960E+01   0.77871E-06
   0.19010E+01   0.78474E-06
   0.19060E+01   0.79080E-06
   0.19110E+01   0.79689E-06
   0.19160E+01   0.80302E-06
   0.19210E+01   0.80918E-06
   0.19260E+01   0.81537E-06
   0.19310E+01   0.82160E-06
   0.19360E+01   0.82785E-06
   0.19410E+01   0.83414E-06
   0.19460E+01   0.84046E-06
   0.19510E+01   0.84681E-06
   0.19560E+01   0.85320E-06
   0.19610E+01   0.85962E-06
   0.19660E+01   0.86607E-06
   0.19710E+01   0.87255E-06
   0.19760E+01   0.87907E-06
   0.19810E+01   0.88562E-06
   0.19860E+01   0.89220E-06
   0.19910E+01   0.89882E-06
   0.19960E+01   0.90547E-06
   0.20010E+01   0.91215E-06
   0.20060E+01   0.91887E-06
   0.20110E+01   0.92562E-06
   0.20160E+01   0.93240E-06
   0.20210E+01   0.93922E-06
   0.20260E+01   0.94607E-06
   0.20310E+01   0.95293E-06
   0.20360E+01   0.95982E-06
   0.20410E+01   0.96674E-06
   0.20460E+01   0.97369E-06
   0.20510E+01   0.98068E-06
   0.20560E+01   0.98770E-06
   0.20610E+01   0.99476E-06
   0.20660E+01   0.10018E-05
   0.20710E+01   0.10090E-05
   0.20760E+01   0.10161E-05
   0.20810E+01   0.10233E-05
   0.20860E+01   0.10306E-05
   0.20910E+01   0.10378E-05
   0.20960E+01   0.10451E-05
   0.21010E+01   0.10525E-05
   0.21060E+01   0.10598E-05
   0.21110E+01   0.10672E-05
   0.21160E+01   0.10747E-05
   0.21210E+01   0.10821E-05
   0.21260E+01   0.10896E-05
   0.21310E+01   0.10972E-05
   0.21360E+01   0.11048E-05
   0.21410E+01   0.11124E-05
   0.21460E+01   0.11200E-05
   0.21510E+01   0.11277E-05
   0.21560E+01   0.11354E-05
   0.21610E+01   0.11432E-05
   0.21660E+01   0.11510E-05
   0.21710E+01   0.11588E-05
   0.21760E+01   0.11667E-05
   0.21810E+01   0.11746E-05
   0.21860E+01   0.11825E-05
   0.21910E+01   0.11905E-05
   0.21960E+01   0.11985E-05
   0.22010E+01   0.12066E-05
   0.22060E+01   0.12147E-05
   0.22110E+01   0.12228E-05
   0.22160E+01   0.12309E-05
   0.22210E+01   0.12391E-05
   0.22260E+01   0.12474E-05
   0.22310E+01   0.12556E-05
   0.22360E+01   0.12640E-05
   0.22410E+01   0.12723E-05
   0.22460E+01   0.12807E-05
   0.22510E+01   0.12891E-05
   0.22560E+01   0.12976E-05
   0.22610E+01   0.13060E-05
   0.22660E+01   0.13146E-05
   0.22710E+01   0.13231E-05
   0.22760E+01   0.13318E-05
   0.22810E+01   0.13404E-05
   0.22860E+01   0.13491E-05
   0.22910E+01   0.13578E-05
   0.22960E+01   0.13666E-05
   0.23010E+01   0.13754E-05
   0.23060E+01   0.13842E-05
   0.23110E+01   0.13931E-05
   0.23160E+01   0.14020E-05
   0.23210E+01   0.14109E-05
   0.23260E+01   0.14199E-05
   0.23310E+01   0.14289E-05
   0.23360E+01   0.14379E-05
   0.23410E+01   0.14470E-05
   0.23460E+01   0.14560E-05
   0.23510E+01   0.14652E-05
   0.23560E+01   0.14743E-05
   0.23610E+01   0.14835E-05
   0.23660E+01   0.14928E-05
   0.23710E+01   0.15020E-05
   0.23760E+01   0.15113E-05
   0.23810E+01   0.15206E-05
   0.23860E+01   0.15300E-05
   0.23910E+01   0.15394E-05
   0.23960E+01   0.15488E-05
   0.24010E+01   0.15583E-05
   0.24060E+01   0.15678E-05
   0.24110E+01   0.15773E-05
   0.24160E+01   0.15869E-05
   0.24210E+01   0.15965E-05
   0.24260E+01   0.16062E-05
   0.24310E+01   0.16159E-05
   0.24360E+01   0.16257E-05
   0.24410E+01   0.16354E-05
   0.24460E+01   0.16453E-05
   0.24510E+01   0.16551E-05
   0.24560E+01   0.16650E-05
   0.24610E+01   0.16750E-05
   0.24660E+01   0.16850E-05
   0.24710E+01   0.16950E-05
   0.24760E+01   0.17051E-05
   0.24810E+01   0.17152E-05
   0.24860E+01   0.17253E-05
   0.24910E+01   0.17355E-05
   0.24960E+01   0.17458E-05
   0.25010E+01   0.17560E-05
   0.25059E+01   0.17663E-05
   0.25109E+01   0.17767E-05
   0.25159E+01   0.17871E-05
   0.25209E+01   0.17975E-05
   0.25259E+01   0.18080E-05
   0.25309E+01   0.18185E-05
   0.25359E+01   0.18291E-05
   0.25409E+01   0.18397E-05
   0.25459E+01   0.18504E-05
   0.25509E+01   0.18611E-05
   0.25559E+01   0.18718E-05
   0.25609E+01   0.18826E-05
   0.25659E+01   0.18934E-05
   0.25709E+01   0.19042E-05
   0.25759E+01   0.19151E-05
   0.25809E+01   0.19261E-05
   0.25859E+01   0.19371E-05
   0.25909E+01   0.19481E-05
   0.25959E+01   0.19592E-05
   0.26009E+01   0.19703E-05
   0.26059E+01   0.19814E-05
   0.26109E+01   0.19926E-05
   0.26159E+01   0.20039E-05
   0.26209E+01   0.20151E-05
   0.26259E+01   0.20265E-05
   0.26309E+01   0.20378E-05
   0.26359E+01   0.20493E-05
   0.26409E+01   0.20607E-05
   0.26459E+01   0.20722E-05
   0.26509E+01   0.20838E-05
   0.26559E+01   0.20954E-05
   0.26609E+01   0.21070E-05
   0.26659E+01   0.21187E-05
   0.26709E+01   0.21304E-05
   0.26759E+01   0.21421E-05
   0.26809E+01   0.21539E-05
   0.26859E+01   0.21657E-05
   0.26909E+01   0.21775E-05
   0.26959E+01   0.21894E-05
   0.27009E+01   0.22014E-05
   0.27059E+01   0.22133E-05
   0.27109E+01   0.22253E-05
   0.27159E+01   0.22374E-05
   0.27209E+01   0.22495E-05
   0.27259E+01   0.22617E-05
   0.27309E+01   0.22738E-05
   0.27359E+01   0.22861E-05
   0.27409E+01   0.22984E-05
   0.27459E+01   0.23107E-05
   0.27509E+01   0.23231E-05
   0.27559E+01   0.23355E-05
   0.27609E+01   0.23479E-05
   0.27659E+01   0.23603E-05
   0.27709E+01   0.23728E-05
   0.27759E+01   0.23853E-05
   0.27809E+01   0.23978E-05
   0.27859E+01   0.24104E-05
   0.27909E+01   0.24231E-05
   0.27959E+01   0.24358E-05
   0.28009E+01   0.24485E-05
   0.28059E+01   0.24613E-05
   0.28109E+01   0.24741E-05
   0.28159E+01   0.24870E-05
   0.28209E+01   0.24999E-05
   0.28259E+01   0.25129E-05
   0.28309E+01   0.25259E-05
   0.28359E+01   0.25390E-05
   0.28409E+01   0.25521E-05
   0.28459E+01   0.25652E-05
   0.28509E+01   0.25784E-05
   0.28559E+01   0.25917E-05
   0.28609E+01   0.26050E-05
   0.28659E+01   0.26183E-05
   0.28709E+01   0.26317E-05
   0.28759E+01   0.26451E-05
   0.28809E+01   0.26586E-05
   0.28859E+01   0.26721E-05
   0.28909E+01   0.26857E-05
   0.28959E+01   0.26993E-05
   0.29009E+01   0.27130E-05
   0.29059E+01   0.27267E-05
   0.29109E+01   0.27405E-05
   0.29159E+01   0.27543E-05
   0.29209E+01   0.27681E-05
   0.29259E+01   0.27820E-05
   0.29309E+01   0.27960E-05
   0.29359E+01   0.28100E-05
   0.29409E+01   0.28240E-05
   0.29459E+01   0.28381E-05
   0.29509E+01   0.28522E-05
   0.29559E+01   0.28663E-05
   0.29609E+01   0.28805E-05
   0.29659E+01   0.28947E-05
   0.29709E+01   0.29090E-05
   0.29759E+01   0.29233E-05
   0.29809E+01   0.29376E-05
   0.29859E+01   0.29520E-05
   0.29909E+01   0.29665E-05
   0.29959E+01   0.29810E-05
   0.30009E+01   0.29956E-05
   0.30059E+01   0.30102E-05
   0.30109E+01   0.30248E-05
   0.30159E+01   0.30395E-05
   0.30209E+01   0.30543E-05
   0.30259E+01   0.30691E-05
   0.30309E+01   0.30839E-05
   0.30359E+01   0.30988E-05
   0.30409E+01   0.31137E-05
   0.30459E+01   0.31287E-05
   0.30509E+01   0.31438E-05
   0.30559E+01   0.31589E-05
   0.30609E+01   0.31740E-05
   0.30659E+01   0.31892E-05
   0.30709E+01   0.32045E-05
   0.30759E+01   0.32197E-05
   0.30809E+01   0.32351E-05
   0.30859E+01   0.32505E-05
   0.30909E+01   0.32659E-05
   0.30959E+01   0.32814E-05
   0.31009E+01   0.32970E-05
   0.31059E+01   0.33125E-05
   0.31109E+01   0.33282E-05
   0.31159E+01   0.33439E-05
   0.31209E+01   0.33596E-05
   0.31259E+01   0.33754E-05
   0.31309E+01   0.33912E-05
   0.31359E+01   0.34070E-05
   0.31409E+01   0.34228E-05
   0.31459E+01   0.34387E-05
   0.31509E+01   0.34546E-05
   0.31559E+01   0.34706E-05
   0.31609E+01   0.34866E-05
   0.31659E+01   0.35027E-05
   0.31709E+01   0.35189E-05
   0.31759E+01   0.35351E-05
   0.31809E+01   0.35513E-05
   0.31859E+01   0.35676E-05
   0.31909E+01   0.35839E-05
   0.31959E+01   0.36003E-05
   0.32009E+01   0.36167E-05
   0.32059E+01   0.36331E-05
   0.32109E+01   0.36496E-05
   0.32159E+01   0.36661E-05
   0.32209E+01   0.36827E-05
   0.32259E+01   0.36993E-05
   0.32309E+01   0.37160E-05
   0.32359E+01   0.37327E-05
   0.32409E+01   0.37495E-05
   0.32459E+01   0.37663E-05
   0.32509E+01   0.37832E-05
   0.32559E+01   0.38001E-05
   0.32609E+01   0.38171E-05
   0.32659E+01   0.38342E-05
   0.32709E+01   0.38513E-05
   0.32759E+01   0.38684E-05
   0.32809E+01   0.38856E-05
   0.32859E+01   0.39029E-05
   0.32909E+01   0.39202E-05
   0.32959E+01   0.39375E-05
   0.33009E+01   0.39549E-05
   0.33059E+01   0.39724E-05
   0.33109E+01   0.39899E-05
   0.33159E+01   0.40075E-05
   0.33209E+01   0.40251E-05
   0.33259E+01   0.40427E-05
   0.33309E+01   0.40605E-05
   0.33359E+01   0.40782E-05
   0.33409E+01   0.40961E-05
   0.33459E+01   0.41140E-05
   0.33509E+01   0.41319E-05
   0.33559E+01   0.41499E-05
   0.33609E+01   0.41679E-05
   0.33659E+01   0.41860E-05
   0.33709E+01   0.42042E-05
   0.33759E+01   0.42224E-05
   0.33809E+01   0.42407E-05
   0.33859E+01   0.42590E-05
   0.33909E+01   0.42773E-05
   0.33959E+01   0.42958E-05
   0.34009E+01   0.43142E-05
   0.34059E+01   0.43328E-05
   0.34109E+01   0.43514E-05
   0.34159E+01   0.43700E-05
   0.34209E+01   0.43887E-05
   0.34259E+01   0.44075E-05
   0.34309E+01   0.44262E-05
   0.34359E+01   0.44450E-05
   0.34409E+01   0.44638E-05
   0.34459E+01   0.44827E-05
   0.34509E+01   0.45016E-05
   0.34559E+01   0.45206E-05
   0.34609E+01   0.45396E-05
   0.34659E+01   0.45586E-05
   0.34709E+01   0.45776E-05
   0.34759E+01   0.45967E-05
   0.34809E+01   0.46158E-05
   0.34859E+01   0.46350E-05
   0.34909E+01   0.46542E-05
   0.34959E+01   0.46735E-05
   0.35009E+01   0.46929E-05
   0.35059E+01   0.47123E-05
   0.35109E+01   0.47318E-05
   0.35159E+01   0.47513E-05
   0.35209E+01   0.47709E-05
   0.35259E+01   0.47905E-05
   0.35309E+01   0.48102E-05
   0.35359E+01   0.48299E-05
   0.35409E+01   0.48497E-05
   0.35459E+01   0.48696E-05
   0.35509E+01   0.48895E-05
   0.35559E+01   0.49094E-05
   0.35609E+01   0.49295E-05
   0.35659E+01   0.49495E-05
   0.35709E+01   0.49697E-05
   0.35759E+01   0.49899E-05
   0.35809E+01   0.50101E-05
   0.35859E+01   0.50304E-05
   0.35909E+01   0.50508E-05
   0.35959E+01   0.50712E-05
   0.36009E+01   0.50917E-05
   0.36059E+01   0.51122E-05
   0.36109E+01   0.51328E-05
   0.36159E+01   0.51534E-05
   0.36209E+01   0.51741E-05
   0.36259E+01   0.51949E-05
   0.36309E+01   0.52157E-05
   0.36359E+01   0.52366E-05
   0.36409E+01   0.52575E-05
   0.36459E+01   0.52785E-05
   0.36509E+01   0.52995E-05
   0.36559E+01   0.53205E-05
   0.36609E+01   0.53415E-05
   0.36659E+01   0.53626E-05
   0.36709E+01   0.53838E-05
   0.36759E+01   0.54051E-05
   0.36809E+01   0.54263E-05
   0.36859E+01   0.54477E-05
   0.36909E+01   0.54691E-05
   0.36959E+01   0.54906E-05
   0.37009E+01   0.55121E-05
   0.37059E+01   0.55337E-05
   0.37109E+01   0.55553E-05
   0.37159E+01   0.55770E-05
   0.37209E+01   0.55988E-05
   0.37259E+01   0.56206E-05
   0.37309E+01   0.56425E-05
   0.37359E+01   0.56644E-05
   0.37409E+01   0.56864E-05
   0.37459E+01   0.57084E-05
   0.37509E+01   0.57306E-05
   0.37559E+01   0.57527E-05
   0.37609E+01   0.57750E-05
   0.37659E+01   0.57971E-05
   0.37709E+01   0.58193E-05
   0.37759E+01   0.58416E-05
   0.37809E+01   0.58639E-05
   0.37859E+01   0.58862E-05
   0.37909E+01   0.59087E-05
   0.37959E+01   0.59312E-05
   0.38009E+01   0.59537E-05
   0.38059E+01   0.59763E-05
   0.38109E+01   0.59990E-05
   0.38159E+01   0.60217E-05
   0.38209E+01   0.60445E-05
   0.38259E+01   0.60673E-05
   0.38309E+01   0.60903E-05
   0.38359E+01   0.61132E-05
   0.38409E+01   0.61362E-05
   0.38459E+01   0.61593E-05
   0.38509E+01   0.61824E-05
   0.38559E+01   0.62055E-05
   0.38609E+01   0.62286E-05
   0.38659E+01   0.62518E-05
   0.38709E+01   0.62751E-05
   0.38759E+01   0.62984E-05
   0.38809E+01   0.63218E-05
   0.38859E+01   0.63453E-05
   0.38909E+01   0.63688E-05
   0.38959E+01   0.63924E-05
   0.39009E+01   0.64160E-05
   0.39059E+01   0.64397E-05
   0.39109E+01   0.64635E-05
   0.39159E+01   0.64873E-05
   0.39209E+01   0.65112E-05
   0.39259E+01   0.65351E-05
   0.39309E+01   0.65591E-05
   0.39359E+01   0.65832E-05
   0.39409E+01   0.66073E-05
   0.39459E+01   0.66315E-05
   0.39509E+01   0.66557E-05
   0.39559E+01   0.66800E-05
   0.39609E+01   0.67044E-05
   0.39659E+01   0.67288E-05
   0.39709E+01   0.67533E-05
   0.39759E+01   0.67779E-05
   0.39809E+01   0.68025E-05
   0.39859E+01   0.68272E-05
   0.39909E+01   0.68519E-05
   0.39959E+01   0.68767E-05
   0.40009E+01   0.69016E-05
   0.40059E+01   0.69265E-05
   0.40109E+01   0.69515E-05
   0.40159E+01   0.69766E-05
   0.40209E+01   0.70017E-05
   0.40259E+01   0.70269E-05
   0.40309E+01   0.70521E-05
   0.40359E+01   0.70774E-05
   0.40409E+01   0.71028E-05
   0.40459E+01   0.71279E-05
   0.40509E+01   0.71531E-05
   0.40559E+01   0.71784E-05
   0.40609E+01   0.72037E-05
   0.40659E+01   0.72291E-05
   0.40709E+01   0.72545E-05
   0.40759E+01   0.72800E-05
   0.40809E+01   0.73056E-05
   0.40859E+01   0.73312E-05
   0.40909E+01   0.73569E-05
   0.40959E+01   0.73827E-05
   0.41009E+01   0.74085E-05
   0.41059E+01   0.74344E-05
   0.41109E+01   0.74603E-05
   0.41159E+01   0.74863E-05
   0.41209E+01   0.75124E-05
   0.41259E+01   0.75385E-05
   0.41309E+01   0.75647E-05
   0.41359E+01   0.75910E-05
   0.41409E+01   0.76173E-05
   0.41459E+01   0.76437E-05
   0.41509E+01   0.76702E-05
   0.41559E+01   0.76967E-05
   0.41609E+01   0.77233E-05
   0.41659E+01   0.77499E-05
   0.41709E+01   0.77766E-05
   0.41759E+01   0.78034E-05
   0.41809E+01   0.78302E-05
   0.41859E+01   0.78571E-05
   0.41909E+01   0.78841E-05
   0.41959E+01   0.79111E-05
   0.42009E+01   0.79382E-05
   0.42059E+01   0.79654E-05
   0.42109E+01   0.79926E-05
   0.42159E+01   0.80199E-05
   0.42209E+01   0.80472E-05
   0.42259E+01   0.80746E-05
   0.42309E+01   0.81020E-05
   0.42359E+01   0.81294E-05
   0.42409E+01   0.81569E-05
   0.42459E+01   0.81845E-05
   0.42509E+01   0.82121E-05
   0.42559E+01   0.82397E-05
   0.42609E+01   0.82675E-05
   0.42659E+01   0.82953E-05
   0.42709E+01   0.83232E-05
   0.42759E+01   0.83511E-05
   0.42809E+01   0.83791E-05
   0.42859E+01   0.84072E-05
   0.42909E+01   0.84353E-05
   0.42959E+01   0.84635E-05
   0.43009E+01   0.84917E-05
   0.43059E+01   0.85199E-05
   0.43109E+01   0.85481E-05
   0.43159E+01   0.85764E-05
   0.43209E+01   0.86047E-05
   0.43259E+01   0.86331E-05
   0.43309E+01   0.86616E-05
   0.43359E+01   0.86901E-05
   0.43409E+01   0.87187E-05
   0.43459E+01   0.87473E-05
   0.43509E+01   0.87761E-05
   0.43559E+01   0.88049E-05
   0.43609E+01   0.88337E-05
   0.43659E+01   0.88626E-05
   0.43709E+01   0.88916E-05
   0.43759E+01   0.89207E-05
   0.43809E+01   0.89498E-05
   0.43859E+01   0.89790E-05
   0.43909E+01   0.90083E-05
   0.43959E+01   0.90376E-05
   0.44009E+01   0.90670E-05
   0.44059E+01   0.90964E-05
   0.44109E+01   0.91258E-05
   0.44159E+01   0.91552E-05
   0.44209E+01   0.91847E-05
   0.44259E+01   0.92143E-05
   0.44309E+01   0.92440E-05
   0.44359E+01   0.92737E-05
   0.44409E+01   0.93035E-05
   0.44459E+01   0.93333E-05
   0.44509E+01   0.93632E-05
   0.44559E+01   0.93932E-05
   0.44609E+01   0.94233E-05
   0.44659E+01   0.94534E-05
   0.44709E+01   0.94836E-05
   0.44759E+01   0.95138E-05
   0.44809E+01   0.95442E-05
   0.44859E+01   0.95745E-05
   0.44909E+01   0.96050E-05
   0.44959E+01   0.96355E-05
   0.45009E+01   0.96661E-05
   0.45059E+01   0.96968E-05
   0.45109E+01   0.97275E-05
   0.45159E+01   0.97583E-05
   0.45209E+01   0.97892E-05
   0.45259E+01   0.98201E-05
   0.45309E+01   0.98511E-05
   0.45359E+01   0.98822E-05
   0.45409E+01   0.99133E-05
   0.45459E+01   0.99445E-05
   0.45509E+01   0.99758E-05
   0.45559E+01   0.10007E-04
   0.45609E+01   0.10038E-04
   0.45659E+01   0.10069E-04
   0.45709E+01   0.10101E-04
   0.45759E+01   0.10132E-04
   0.45809E+01   0.10163E-04
   0.45859E+01   0.10195E-04
   0.45909E+01   0.10226E-04
   0.45959E+01   0.10258E-04
   0.46009E+01   0.10289E-04
   0.46059E+01   0.10321E-04
   0.46109E+01   0.10353E-04
   0.46159E+01   0.10384E-04
   0.46209E+01   0.10416E-04
   0.46259E+01   0.10448E-04
   0.46309E+01   0.10480E-04
   0.46359E+01   0.10512E-04
   0.46409E+01   0.10545E-04
   0.46459E+01   0.10577E-04
   0.46509E+01   0.10609E-04
   0.46559E+01   0.10641E-04
   0.46609E+01   0.10674E-04
   0.46659E+01   0.10706E-04
   0.46709E+01   0.10739E-04
   0.46759E+01   0.10771E-04
   0.46809E+01   0.10804E-04
   0.46859E+01   0.10837E-04
   0.46909E+01   0.10870E-04
   0.46959E+01   0.10903E-04
   0.47009E+01   0.10936E-04
   0.47059E+01   0.10969E-04
   0.47109E+01   0.11002E-04
   0.47159E+01   0.11035E-04
   0.47209E+01   0.11068E-04
   0.47259E+01   0.11102E-04
   0.47309E+01   0.11135E-04
   0.47359E+01   0.11169E-04
   0.47409E+01   0.11202E-04
   0.47459E+01   0.11235E-04
   0.47509E+01   0.11269E-04
   0.47559E+01   0.11303E-04
   0.47609E+01   0.11336E-04
   0.47659E+01   0.11370E-04
   0.47709E+01   0.11404E-04
   0.47759E+01   0.11438E-04
   0.47809E+01   0.11472E-04
   0.47859E+01   0.11505E-04
   0.47909E+01   0.11539E-04
   0.47959E+01   0.11573E-04
   0.48009E+01   0.11607E-04
   0.48059E+01   0.11641E-04
   0.48109E+01   0.11675E-04
   0.48159E+01   0.11710E-04
   0.48209E+01   0.11744E-04
   0.48259E+01   0.11778E-04
   0.48309E+01   0.11813E-04
   0.48359E+01   0.11847E-04
   0.48409E+01   0.11882E-04
   0.48459E+01   0.11916E-04
   0.48509E+01   0.11951E-04
   0.48559E+01   0.11986E-04
   0.48609E+01   0.12021E-04
   0.48659E+01   0.12056E-04
   0.48709E+01   0.12091E-04
   0.48759E+01   0.12126E-04
   0.48809E+01   0.12161E-04
   0.48859E+01   0.12196E-04
   0.48909E+01   0.12231E-04
   0.48959E+01   0.12267E-04
   0.49009E+01   0.12302E-04
   0.49059E+01   0.12337E-04
   0.49109E+01   0.12373E-04
   0.49159E+01   0.12408E-04
   0.49209E+01   0.12444E-04
   0.49259E+01   0.12479E-04
   0.49309E+01   0.12515E-04
   0.49359E+01   0.12551E-04
   0.49409E+01   0.12587E-04
   0.49459E+01   0.12623E-04
   0.49509E+01   0.12659E-04
   0.49559E+01   0.12695E-04
   0.49609E+01   0.12731E-04
   0.49659E+01   0.12767E-04
   0.49709E+01   0.12803E-04
   0.49759E+01   0.12840E-04
   0.49809E+01   0.12876E-04
   0.49859E+01   0.12913E-04
   0.49909E+01   0.12949E-04
   0.49959E+01   0.12986E-04
   0.50009E+01   0.13023E-04
   0.50059E+01   0.13059E-04
   0.50109E+01   0.13096E-04
   0.50159E+01   0.13133E-04
   0.50209E+01   0.13169E-04
   0.50259E+01   0.13206E-04
   0.50309E+01   0.13243E-04
   0.50359E+01   0.13280E-04
   0.50409E+01   0.13317E-04
   0.50459E+01   0.13354E-04
   0.50509E+01   0.13391E-04
   0.50559E+01   0.13428E-04
   0.50609E+01   0.13466E-04
   0.50659E+01   0.13503E-04
   0.50709E+01   0.13540E-04
   0.50759E+01   0.13577E-04
   0.50809E+01   0.13615E-04
   0.50859E+01   0.13652E-04
   0.50909E+01   0.13690E-04
   0.50959E+01   0.13728E-04
   0.51009E+01   0.13766E-04
   0.51059E+01   0.13803E-04
   0.51109E+01   0.13841E-04
   0.51159E+01   0.13879E-04
   0.51209E+01   0.13917E-04
   0.51259E+01   0.13955E-04
   0.51309E+01   0.13994E-04
   0.51359E+01   0.14032E-04
   0.51409E+01   0.14070E-04
   0.51459E+01   0.14109E-04
   0.51509E+01   0.14147E-04
   0.51559E+01   0.14186E-04
   0.51609E+01   0.14224E-04
   0.51659E+01   0.14263E-04
   0.51709E+01   0.14302E-04
   0.51759E+01   0.14341E-04
   0.51809E+01   0.14380E-04
   0.51859E+01   0.14419E-04
   0.51909E+01   0.14458E-04
   0.51959E+01   0.14497E-04
   0.52009E+01   0.14536E-04
   0.52059E+01   0.14575E-04
   0.52109E+01   0.14614E-04
   0.52159E+01   0.14654E-04
   0.52209E+01   0.14693E-04
   0.52259E+01   0.14732E-04
   0.52309E+01   0.14771E-04
   0.52359E+01   0.14811E-04
   0.52409E+01   0.14850E-04
   0.52459E+01   0.14889E-04
   0.52509E+01   0.14929E-04
   0.52559E+01   0.14969E-04
   0.52609E+01   0.15008E-04
   0.52659E+01   0.15048E-04
   0.52709E+01   0.15088E-04
   0.52759E+01   0.15128E-04
   0.52809E+01   0.15168E-04
   0.52859E+01   0.15208E-04
   0.52909E+01   0.15248E-04
   0.52959E+01   0.15288E-04
   0.53009E+01   0.15329E-04
   0.53059E+01   0.15369E-04
   0.53109E+01   0.15409E-04
   0.53159E+01   0.15450E-04
   0.53209E+01   0.15491E-04
   0.53259E+01   0.15531E-04
   0.53309E+01   0.15572E-04
   0.53359E+01   0.15613E-04
   0.53409E+01   0.15654E-04
   0.53459E+01   0.15695E-04
   0.53509E+01   0.15735E-04
   0.53559E+01   0.15776E-04
   0.53609E+01   0.15817E-04
   0.53659E+01   0.15858E-04
   0.53709E+01   0.15900E-04
   0.53759E+01   0.15941E-04
   0.53809E+01   0.15982E-04
   0.53859E+01   0.16024E-04
   0.53909E+01   0.16065E-04
   0.53959E+01   0.16107E-04
   0.54009E+01   0.16148E-04
   0.54059E+01   0.16190E-04
   0.54109E+01   0.16232E-04
   0.54159E+01   0.16274E-04
   0.54209E+01   0.16316E-04
   0.54259E+01   0.16357E-04
   0.54309E+01   0.16399E-04
   0.54359E+01   0.16441E-04
   0.54409E+01   0.16483E-04
   0.54459E+01   0.16525E-04
   0.54509E+01   0.16567E-04
   0.54559E+01   0.16609E-04
   0.54609E+01   0.16652E-04
   0.54659E+01   0.16694E-04
   0.54709E+01   0.16736E-04
   0.54759E+01   0.16779E-04
   0.54809E+01   0.16821E-04
   0.54859E+01   0.16864E-04
   0.54909E+01   0.16906E-04
   0.54959E+01   0.16949E-04
   0.55009E+01   0.16992E-04
   0.55059E+01   0.17035E-04
   0.55109E+01   0.17077E-04
   0.55159E+01   0.17120E-04
   0.55209E+01   0.17163E-04
   0.55259E+01   0.17206E-04
   0.55309E+01   0.17250E-04
   0.55359E+01   0.17293E-04
   0.55409E+01   0.17336E-04
   0.55459E+01   0.17379E-04
   0.55509E+01   0.17423E-04
   0.55559E+01   0.17466E-04
   0.55609E+01   0.17510E-04
   0.55659E+01   0.17554E-04
   0.55709E+01   0.17598E-04
   0.55759E+01   0.17641E-04
   0.55809E+01   0.17685E-04
   0.55859E+01   0.17729E-04
   0.55909E+01   0.17773E-04
   0.55959E+01   0.17818E-04
   0.56009E+01   0.17862E-04
   0.56059E+01   0.17906E-04
   0.56109E+01   0.17951E-04
   0.56159E+01   0.17995E-04
   0.56209E+01   0.18039E-04
   0.56259E+01   0.18083E-04
   0.56309E+01   0.18128E-04
   0.56359E+01   0.18172E-04
   0.56409E+01   0.18216E-04
   0.56459E+01   0.18261E-04
   0.56509E+01   0.18305E-04
   0.56559E+01   0.18350E-04
   0.56609E+01   0.18394E-04
   0.56659E+01   0.18439E-04
   0.56709E+01   0.18484E-04
   0.56759E+01   0.18529E-04
   0.56809E+01   0.18574E-04
   0.56859E+01   0.18619E-04
   0.56909E+01   0.18664E-04
   0.56959E+01   0.18709E-04
   0.57009E+01   0.18755E-04
   0.57059E+01   0.18800E-04
   0.57109E+01   0.18846E-04
   0.57159E+01   0.18891E-04
   0.57209E+01   0.18937E-04
   0.57259E+01   0.18982E-04
   0.57309E+01   0.19028E-04
   0.57359E+01   0.19074E-04
   0.57409E+01   0.19120E-04
   0.57459E+01   0.19166E-04
   0.57509E+01   0.19212E-04
   0.57559E+01   0.19258E-04
   0.57609E+01   0.19304E-04
   0.57659E+01   0.19350E-04
   0.57709E+01   0.19397E-04
   0.57759E+01   0.19443E-04
   0.57809E+01   0.19489E-04
   0.57859E+01   0.19536E-04
   0.57909E+01   0.19582E-04
   0.57959E+01   0.19629E-04
   0.58009E+01   0.19676E-04
   0.58059E+01   0.19722E-04
   0.58109E+01   0.19769E-04
   0.58159E+01   0.19815E-04
   0.58209E+01   0.19862E-04
   0.58259E+01   0.19909E-04
   0.58309E+01   0.19956E-04
   0.58359E+01   0.20003E-04
   0.58409E+01   0.20050E-04
   0.58459E+01   0.20097E-04
   0.58509E+01   0.20144E-04
   0.58559E+01   0.20191E-04
   0.58609E+01   0.20239E-04
   0.58659E+01   0.20286E-04
   0.58709E+01   0.20333E-04
   0.58759E+01   0.20381E-04
   0.58809E+01   0.20429E-04
   0.58859E+01   0.20476E-04
   0.58909E+01   0.20524E-04
   0.58959E+01   0.20572E-04
   0.59009E+01   0.20619E-04
   0.59059E+01   0.20667E-04
   0.59109E+01   0.20715E-04
   0.59159E+01   0.20763E-04
   0.59209E+01   0.20811E-04
   0.59259E+01   0.20859E-04
   0.59309E+01   0.20907E-04
   0.59359E+01   0.20956E-04
   0.59409E+01   0.21004E-04
   0.59459E+01   0.21053E-04
   0.59509E+01   0.21101E-04
   0.59559E+01   0.21150E-04
   0.59609E+01   0.21199E-04
   0.59659E+01   0.21247E-04
   0.59709E+01   0.21296E-04
   0.59759E+01   0.21345E-04
   0.59809E+01   0.21394E-04
   0.59859E+01   0.21443E-04
   0.59909E+01   0.21493E-04
   0.59959E+01   0.21542E-04
   0.60009E+01   0.21591E-04
   0.60059E+01   0.21640E-04
   0.60109E+01   0.21689E-04
   0.60159E+01   0.21738E-04
   0.60209E+01   0.21787E-04
   0.60259E+01   0.21836E-04
   0.60309E+01   0.21886E-04
   0.60359E+01   0.21935E-04
   0.60409E+01   0.21985E-04
   0.60459E+01   0.22034E-04
   0.60509E+01   0.22084E-04
   0.60559E+01   0.22133E-04
   0.60609E+01   0.22183E-04
   0.60659E+01   0.22233E-04
   0.60709E+01   0.22283E-04
   0.60759E+01   0.22333E-04
   0.60809E+01   0.22383E-04
   0.60859E+01   0.22433E-04
   0.60909E+01   0.22484E-04
   0.60959E+01   0.22534E-04
   0.61009E+01   0.22584E-04
   0.61059E+01   0.22635E-04
   0.61109E+01   0.22686E-04
   0.61159E+01   0.22736E-04
   0.61209E+01   0.22787E-04
   0.61259E+01   0.22838E-04
   0.61309E+01   0.22889E-04
   0.61359E+01   0.22940E-04
   0.61409E+01   0.22991E-04
   0.61459E+01   0.23042E-04
   0.61509E+01   0.23093E-04
   0.61559E+01   0.23144E-04
   0.61609E+01   0.23195E-04
   0.61659E+01   0.23246E-04
   0.61709E+01   0.23298E-04
   0.61759E+01   0.23349E-04
   0.61809E+01   0.23400E-04
   0.61859E+01   0.23451E-04
   0.61909E+01   0.23502E-04
   0.61959E+01   0.23554E-04
   0.62009E+01   0.23605E-04
   0.62059E+01   0.23657E-04
   0.62109E+01   0.23709E-04
   0.62159E+01   0.23760E-04
   0.62209E+01   0.23812E-04
   0.62259E+01   0.23864E-04
   0.62309E+01   0.23916E-04
   0.62359E+01   0.23968E-04
   0.62409E+01   0.24020E-04
   0.62459E+01   0.24073E-04
   0.62509E+01   0.24125E-04
   0.62559E+01   0.24177E-04
   0.62609E+01   0.24230E-04
   0.62659E+01   0.24282E-04
   0.62709E+01   0.24335E-04
   0.62759E+01   0.24387E-04
   0.62809E+01   0.24440E-04
   0.62859E+01   0.24492E-04
   0.62909E+01   0.24545E-04
   0.62959E+01   0.24598E-04
   0.63009E+01   0.24651E-04
   0.63059E+01   0.24704E-04
   0.63109E+01   0.24757E-04
   0.63159E+01   0.24810E-04
   0.63209E+01   0.24863E-04
   0.63259E+01   0.24917E-04
   0.63309E+01   0.24970E-04
   0.63359E+01   0.25024E-04
   0.63409E+01   0.25077E-04
   0.63459E+01   0.25131E-04
   0.63509E+01   0.25184E-04
   0.63559E+01   0.25237E-04
   0.63609E+01   0.25291E-04
   0.63659E+01   0.25345E-04
   0.63709E+01   0.25398E-04
   0.63759E+01   0.25452E-04
   0.63809E+01   0.25506E-04
   0.63859E+01   0.25560E-04
   0.63909E+01   0.25613E-04
   0.63959E+01   0.25667E-04
   0.64009E+01   0.25721E-04
   0.64059E+01   0.25775E-04
   0.64109E+01   0.25829E-04
   0.64159E+01   0.25884E-04
   0.64209E+01   0.25938E-04
   0.64259E+01   0.25992E-04
   0.64309E+01   0.26047E-04
   0.64359E+01   0.26102E-04
   0.64409E+01   0.26156E-04
   0.64459E+01   0.26211E-04
   0.64509E+01   0.26266E-04
   0.64559E+01   0.26321E-04
   0.64609E+01   0.26376E-04
   0.64659E+01   0.26431E-04
   0.64709E+01   0.26486E-04
   0.64759E+01   0.26541E-04
   0.64809E+01   0.26596E-04
   0.64859E+01   0.26652E-04
   0.64909E+01   0.26707E-04
   0.64959E+01   0.26763E-04
   0.65009E+01   0.26818E-04
   0.65059E+01   0.26874E-04
   0.65109E+01   0.26929E-04
   0.65159E+01   0.26985E-04
   0.65209E+01   0.27040E-04
   0.65259E+01   0.27095E-04
   0.65309E+01   0.27151E-04
   0.65359E+01   0.27207E-04
   0.65409E+01   0.27262E-04
   0.65459E+01   0.27318E-04
   0.65509E+01   0.27374E-04
   0.65559E+01   0.27430E-04
   0.65609E+01   0.27486E-04
   0.65659E+01   0.27542E-04
   0.65709E+01   0.27598E-04
   0.65759E+01   0.27655E-04
   0.65809E+01   0.27711E-04
   0.65859E+01   0.27767E-04
   0.65909E+01   0.27824E-04
   0.65959E+01   0.27881E-04
   0.66009E+01   0.27937E-04
   0.66059E+01   0.27994E-04
   0.66109E+01   0.28051E-04
   0.66159E+01   0.28108E-04
   0.66209E+01   0.28164E-04
   0.66259E+01   0.28221E-04
   0.66309E+01   0.28278E-04
   0.66359E+01   0.28335E-04
   0.66409E+01   0.28393E-04
   0.66459E+01   0.28450E-04
   0.66509E+01   0.28507E-04
   0.66559E+01   0.28565E-04
   0.66609E+01   0.28622E-04
   0.66659E+01   0.28680E-04
   0.66709E+01   0.28737E-04
   0.66759E+01   0.28795E-04
   0.66809E+01   0.28852E-04
   0.66859E+01   0.28910E-04
   0.66909E+01   0.28967E-04
   0.66959E+01   0.29025E-04
   0.67009E+01   0.29083E-04
   0.67059E+01   0.29141E-04
   0.67109E+01   0.29199E-04
   0.67159E+01   0.29257E-04
   0.67209E+01   0.29315E-04
   0.67259E+01   0.29373E-04
   0.67309E+01   0.29431E-04
   0.67359E+01   0.29489E-04
   0.67409E+01   0.29547E-04
   0.67459E+01   0.29605E-04
   0.67509E+01   0.29664E-04
   0.67559E+01   0.29722E-04
   0.67609E+01   0.29781E-04
   0.67659E+01   0.29839E-04
   0.67709E+01   0.29898E-04
   0.67759E+01   0.29957E-04
   0.67809E+01   0.30016E-04
   0.67859E+01   0.30075E-04
   0.67909E+01   0.30134E-04
   0.67959E+01   0.30193E-04
   0.68009E+01   0.30252E-04
   0.68059E+01   0.30312E-04
   0.68109E+01   0.30371E-04
   0.68159E+01   0.30430E-04
   0.68209E+01   0.30490E-04
   0.68259E+01   0.30550E-04
   0.68309E+01   0.30610E-04
   0.68359E+01   0.30669E-04
   0.68409E+01   0.30728E-04
   0.68459E+01   0.30787E-04
   0.68509E+01   0.30847E-04
   0.68559E+01   0.30906E-04
   0.68609E+01   0.30966E-04
   0.68659E+01   0.31026E-04
   0.68709E+01   0.31085E-04
   0.68759E+01   0.31145E-04
   0.68809E+01   0.31205E-04
   0.68859E+01   0.31265E-04
   0.68909E+01   0.31325E-04
   0.68959E+01   0.31385E-04
   0.69009E+01   0.31446E-04
   0.69059E+01   0.31506E-04
   0.69109E+01   0.31566E-04
   0.69159E+01   0.31627E-04
   0.69209E+01   0.31688E-04
   0.69259E+01   0.31748E-04
   0.69309E+01   0.31809E-04
   0.69359E+01   0.31870E-04
   0.69409E+01   0.31931E-04
   0.69459E+01   0.31992E-04
   0.69509E+01   0.32053E-04
   0.69559E+01   0.32114E-04
   0.69609E+01   0.32175E-04
   0.69659E+01   0.32236E-04
   0.69709E+01   0.32297E-04
   0.69759E+01   0.32358E-04
   0.69809E+01   0.32420E-04
   0.69859E+01   0.32481E-04
   0.69909E+01   0.32542E-04
   0.69959E+01   0.32604E-04
   0.70009E+01   0.32665E-04
   0.70059E+01   0.32726E-04
   0.70109E+01   0.32788E-04
   0.70159E+01   0.32850E-04
   0.70209E+01   0.32911E-04
   0.70259E+01   0.32973E-04
   0.70309E+01   0.33035E-04
   0.70359E+01   0.33097E-04
   0.70409E+01   0.33159E-04
   0.70459E+01   0.33221E-04
   0.70509E+01   0.33283E-04
   0.70559E+01   0.33345E-04
   0.70609E+01   0.33407E-04
   0.70659E+01   0.33469E-04
   0.70709E+01   0.33531E-04
   0.70759E+01   0.33594E-04
   0.70809E+01   0.33656E-04
   0.70859E+01   0.33719E-04
   0.70909E+01   0.33781E-04
   0.70959E+01   0.33844E-04
   0.71009E+01   0.33907E-04
   0.71059E+01   0.33970E-04
   0.71109E+01   0.34033E-04
   0.71159E+01   0.34096E-04
   0.71209E+01   0.34159E-04
   0.71259E+01   0.34222E-04
   0.71309E+01   0.34285E-04
   0.71359E+01   0.34349E-04
   0.71409E+01   0.34412E-04
   0.71459E+01   0.34475E-04
   0.71509E+01   0.34539E-04
   0.71559E+01   0.34602E-04
   0.71609E+01   0.34665E-04
   0.71659E+01   0.34728E-04
   0.71709E+01   0.34791E-04
   0.71759E+01   0.34855E-04
   0.71809E+01   0.34918E-04
   0.71859E+01   0.34982E-04
   0.71909E+01   0.35045E-04
   0.71959E+01   0.35109E-04
   0.72009E+01   0.35173E-04
   0.72059E+01   0.35237E-04
   0.72109E+01   0.35301E-04
   0.72159E+01   0.35365E-04
   0.72209E+01   0.35429E-04
   0.72259E+01   0.35493E-04
   0.72309E+01   0.35558E-04
   0.72359E+01   0.35622E-04
   0.72409E+01   0.35687E-04
   0.72459E+01   0.35751E-04
   0.72509E+01   0.35816E-04
   0.72559E+01   0.35881E-04
   0.72609E+01   0.35945E-04
   0.72659E+01   0.36010E-04
   0.72709E+01   0.36075E-04
   0.72759E+01   0.36140E-04
   0.72809E+01   0.36205E-04
   0.72859E+01   0.36270E-04
   0.72909E+01   0.36334E-04
   0.72959E+01   0.36399E-04
   0.73009E+01   0.36464E-04
   0.73059E+01   0.36529E-04
   0.73109E+01   0.36594E-04
   0.73159E+01   0.36659E-04
   0.73209E+01   0.36724E-04
   0.73259E+01   0.36789E-04
   0.73309E+01   0.36855E-04
   0.73359E+01   0.36920E-04
   0.73409E+01   0.36986E-04
   0.73459E+01   0.37051E-04
   0.73509E+01   0.37117E-04
   0.73559E+01   0.37183E-04
   0.73609E+01   0.37249E-04
   0.73659E+01   0.37314E-04
   0.73709E+01   0.37380E-04
   0.73759E+01   0.37446E-04
   0.73809E+01   0.37512E-04
   0.73859E+01   0.37578E-04
   0.73909E+01   0.37644E-04
   0.73959E+01   0.37710E-04
   0.74009E+01   0.37777E-04
   0.74059E+01   0.37843E-04
   0.74109E+01   0.37910E-04
   0.74159E+01   0.37976E-04
   0.74209E+01   0.38043E-04
   0.74259E+01   0.38109E-04
   0.74309E+01   0.38176E-04
   0.74359E+01   0.38243E-04
   0.74409E+01   0.38310E-04
   0.74459E+01   0.38376E-04
   0.74509E+01   0.38443E-04
   0.74559E+01   0.38510E-04
   0.74609E+01   0.38577E-04
   0.74659E+01   0.38644E-04
   0.74709E+01   0.38710E-04
   0.74759E+01   0.38777E-04
   0.74809E+01   0.38844E-04
   0.74859E+01   0.38911E-04
   0.74909E+01   0.38978E-04
   0.74959E+01   0.39045E-04
   0.75009E+01   0.39113E-04
   0.75058E+01   0.39180E-04
   0.75108E+01   0.39248E-04
   0.75158E+01   0.39315E-04
   0.75208E+01   0.39383E-04
   0.75258E+01   0.39451E-04
   0.75308E+01   0.39518E-04
   0.75358E+01   0.39586E-04
   0.75408E+01   0.39654E-04
   0.75458E+01   0.39723E-04
   0.75508E+01   0.39791E-04
   0.75558E+01   0.39859E-04
   0.75608E+01   0.39927E-04
   0.75658E+01   0.39996E-04
   0.75708E+01   0.40064E-04
   0.75758E+01   0.40132E-04
   0.75808E+01   0.40200E-04
   0.75858E+01   0.40268E-04
   0.75908E+01   0.40336E-04
   0.75958E+01   0.40405E-04
   0.76008E+01   0.40473E-04
   0.76058E+01   0.40541E-04
   0.76108E+01   0.40610E-04
   0.76158E+01   0.40678E-04
   0.76208E+01   0.40747E-04
   0.76258E+01   0.40816E-04
   0.76308E+01   0.40885E-04
   0.76358E+01   0.40954E-04
   0.76408E+01   0.41023E-04
   0.76458E+01   0.41092E-04
   0.76508E+01   0.41161E-04
   0.76558E+01   0.41230E-04
   0.76608E+01   0.41299E-04
   0.76658E+01   0.41369E-04
   0.76708E+01   0.41438E-04
   0.76758E+01   0.41507E-04
   0.76808E+01   0.41577E-04
   0.76858E+01   0.41646E-04
   0.76908E+01   0.41716E-04
   0.76958E+01   0.41785E-04
   0.77008E+01   0.41855E-04
   0.77058E+01   0.41925E-04
   0.77108E+01   0.41995E-04
   0.77158E+01   0.42065E-04
   0.77208E+01   0.42135E-04
   0.77258E+01   0.42204E-04
   0.77308E+01   0.42274E-04
   0.77358E+01   0.42344E-04
   0.77408E+01   0.42414E-04
   0.77458E+01   0.42484E-04
   0.77508E+01   0.42554E-04
   0.77558E+01   0.42625E-04
   0.77608E+01   0.42695E-04
   0.77658E+01   0.42765E-04
   0.77708E+01   0.42835E-04
   0.77758E+01   0.42905E-04
   0.77808E+01   0.42976E-04
   0.77858E+01   0.43046E-04
   0.77908E+01   0.43117E-04
   0.77958E+01   0.43188E-04
   0.78008E+01   0.43258E-04
   0.78058E+01   0.43329E-04
   0.78108E+01   0.43400E-04
   0.78158E+01   0.43471E-04
   0.78208E+01   0.43542E-04
   0.78258E+01   0.43614E-04
   0.78308E+01   0.43685E-04
   0.78358E+01   0.43756E-04
   0.78408E+01   0.43828E-04
   0.78458E+01   0.43899E-04
   0.78508E+01   0.43971E-04
   0.78558E+01   0.44042E-04
   0.78608E+01   0.44113E-04
   0.78658E+01   0.44184E-04
   0.78708E+01   0.44255E-04
   0.78758E+01   0.44327E-04
   0.78808E+01   0.44398E-04
   0.78858E+01   0.44470E-04
   0.78908E+01   0.44541E-04
   0.78958E+01   0.44613E-04
   0.79008E+01   0.44684E-04
   0.79058E+01   0.44756E-04
   0.79108E+01   0.44828E-04
   0.79158E+01   0.44900E-04
   0.79208E+01   0.44972E-04
   0.79258E+01   0.45045E-04
   0.79308E+01   0.45117E-04
   0.79358E+01   0.45189E-04
   0.79408E+01   0.45262E-04
   0.79458E+01   0.45334E-04
   0.79508E+01   0.45407E-04
   0.79558E+01   0.45479E-04
   0.79608E+01   0.45551E-04
   0.79658E+01   0.45624E-04
   0.79708E+01   0.45697E-04
   0.79758E+01   0.45769E-04
   0.79808E+01   0.45842E-04
   0.79858E+01   0.45915E-04
   0.79908E+01   0.45988E-04
   0.79958E+01   0.46061E-04
   0.80008E+01   0.46133E-04
   0.80058E+01   0.46206E-04
   0.80108E+01   0.46279E-04
   0.80158E+01   0.46352E-04
   0.80208E+01   0.46425E-04
   0.80258E+01   0.46498E-04
   0.80308E+01   0.46571E-04
   0.80358E+01   0.46645E-04
   0.80408E+01   0.46718E-04
   0.80458E+01   0.46791E-04
   0.80508E+01   0.46865E-04
   0.80558E+01   0.46938E-04
   0.80608E+01   0.47011E-04
   0.80658E+01   0.47085E-04
   0.80708E+01   0.47159E-04
   0.80758E+01   0.47232E-04
   0.80808E+01   0.47306E-04
   0.80858E+01   0.47380E-04
   0.80908E+01   0.47454E-04
   0.80958E+01   0.47528E-04
   0.81008E+01   0.47602E-04
   0.81058E+01   0.47677E-04
   0.81108E+01   0.47751E-04
   0.81158E+01   0.47825E-04
   0.81208E+01   0.47900E-04
   0.81258E+01   0.47974E-04
   0.81308E+01   0.48048E-04
   0.81358E+01   0.48122E-04
   0.81408E+01   0.48196E-04
   0.81458E+01   0.48270E-04
   0.81508E+01   0.48345E-04
   0.81558E+01   0.48419E-04
   0.81608E+01   0.48493E-04
   0.81658E+01   0.48568E-04
   0.81708E+01   0.48642E-04
   0.81758E+01   0.48717E-04
   0.81808E+01   0.48792E-04
   0.81858E+01   0.48867E-04
   0.81908E+01   0.48942E-04
   0.81958E+01   0.49017E-04
   0.82008E+01   0.49092E-04
   0.82058E+01   0.49167E-04
   0.82108E+01   0.49242E-04
   0.82158E+01   0.49318E-04
   0.82208E+01   0.49393E-04
   0.82258E+01   0.49469E-04
   0.82308E+01   0.49544E-04
   0.82358E+01   0.49619E-04
   0.82408E+01   0.49695E-04
   0.82458E+01   0.49770E-04
   0.82508E+01   0.49846E-04
   0.82558E+01   0.49921E-04
   0.82608E+01   0.49997E-04
   0.82658E+01   0.50072E-04
   0.82708E+01   0.50148E-04
   0.82758E+01   0.50223E-04
   0.82808E+01   0.50299E-04
   0.82858E+01   0.50375E-04
   0.82908E+01   0.50451E-04
   0.82958E+01   0.50527E-04
   0.83008E+01   0.50603E-04
   0.83058E+01   0.50679E-04
   0.83108E+01   0.50755E-04
   0.83158E+01   0.50831E-04
   0.83208E+01   0.50907E-04
   0.83258E+01   0.50983E-04
   0.83308E+01   0.51060E-04
   0.83358E+01   0.51136E-04
   0.83408E+01   0.51213E-04
   0.83458E+01   0.51289E-04
   0.83508E+01   0.51366E-04
   0.83558E+01   0.51442E-04
   0.83608E+01   0.51519E-04
   0.83658E+01   0.51596E-04
   0.83708E+01   0.51673E-04
   0.83758E+01   0.51750E-04
   0.83808E+01   0.51827E-04
   0.83858E+01   0.51904E-04
   0.83908E+01   0.51981E-04
   0.83958E+01   0.52057E-04
   0.84008E+01   0.52134E-04
   0.84058E+01   0.52211E-04
   0.84108E+01   0.52288E-04
   0.84158E+01   0.52365E-04
   0.84208E+01   0.52442E-04
   0.84258E+01   0.52519E-04
   0.84308E+01   0.52596E-04
   0.84358E+01   0.52674E-04
   0.84408E+01   0.52751E-04
   0.84458E+01   0.52828E-04
   0.84508E+01   0.52906E-04
   0.84558E+01   0.52984E-04
   0.84608E+01   0.53061E-04
   0.84658E+01   0.53139E-04
   0.84708E+01   0.53217E-04
   0.84758E+01   0.53295E-04
   0.84808E+01   0.53373E-04
   0.84858E+01   0.53452E-04
   0.84908E+01   0.53530E-04
   0.84958E+01   0.53608E-04
   0.85008E+01   0.53686E-04
   0.85058E+01   0.53764E-04
   0.85108E+01   0.53841E-04
   0.85158E+01   0.53919E-04
   0.85208E+01   0.53997E-04
   0.85258E+01   0.54075E-04
   0.85308E+01   0.54153E-04
   0.85358E+01   0.54231E-04
   0.85408E+01   0.54310E-04
   0.85458E+01   0.54388E-04
   0.85508E+01   0.54467E-04
   0.85558E+01   0.54545E-04
   0.85608E+01   0.54624E-04
   0.85658E+01   0.54703E-04
   0.85708E+01   0.54782E-04
   0.85758E+01   0.54860E-04
   0.85808E+01   0.54939E-04
   0.85858E+01   0.55018E-04
   0.85908E+01   0.55097E-04
   0.85958E+01   0.55176E-04
   0.86008E+01   0.55255E-04
   0.86058E+01   0.55334E-04
   0.86108E+01   0.55413E-04
   0.86158E+01   0.55492E-04
   0.86208E+01   0.55572E-04
   0.86258E+01   0.55651E-04
   0.86308E+01   0.55730E-04
   0.86358E+01   0.55809E-04
   0.86408E+01   0.55888E-04
   0.86458E+01   0.55968E-04
   0.86508E+01   0.56047E-04
   0.86558E+01   0.56127E-04
   0.86608E+01   0.56206E-04
   0.86658E+01   0.56286E-04
   0.86708E+01   0.56365E-04
   0.86758E+01   0.56444E-04
   0.86808E+01   0.56524E-04
   0.86858E+01   0.56604E-04
   0.86908E+01   0.56683E-04
   0.86958E+01   0.56763E-04
   0.87008E+01   0.56843E-04
   0.87058E+01   0.56923E-04
   0.87108E+01   0.57003E-04
   0.87158E+01   0.57083E-04
   0.87208E+01   0.57164E-04
   0.87258E+01   0.57244E-04
   0.87308E+01   0.57325E-04
   0.87358E+01   0.57405E-04
   0.87408E+01   0.57486E-04
   0.87458E+01   0.57566E-04
   0.87508E+01   0.57647E-04
   0.87558E+01   0.57727E-04
   0.87608E+01   0.57807E-04
   0.87658E+01   0.57887E-04
   0.87708E+01   0.57967E-04
   0.87758E+01   0.58047E-04
   0.87808E+01   0.58128E-04
   0.87858E+01   0.58208E-04
   0.87908E+01   0.58289E-04
   0.87958E+01   0.58370E-04
   0.88008E+01   0.58451E-04
   0.88058E+01   0.58531E-04
   0.88108E+01   0.58612E-04
   0.88158E+01   0.58694E-04
   0.88208E+01   0.58775E-04
   0.88258E+01   0.58856E-04
   0.88308E+01   0.58937E-04
   0.88358E+01   0.59018E-04
   0.88408E+01   0.59100E-04
   0.88458E+01   0.59181E-04
   0.88508E+01   0.59262E-04
   0.88558E+01   0.59344E-04
   0.88608E+01   0.59425E-04
   0.88658E+01   0.59507E-04
   0.88708E+01   0.59588E-04
   0.88758E+01   0.59669E-04
   0.88808E+01   0.59751E-04
   0.88858E+01   0.59832E-04
   0.88908E+01   0.59914E-04
   0.88958E+01   0.59995E-04
   0.89008E+01   0.60077E-04
   0.89058E+01   0.60159E-04
   0.89108E+01   0.60240E-04
   0.89158E+01   0.60322E-04
   0.89208E+01   0.60404E-04
   0.89258E+01   0.60486E-04
   0.89308E+01   0.60568E-04
   0.89358E+01   0.60650E-04
   0.89408E+01   0.60732E-04
   0.89458E+01   0.60814E-04
   0.89508E+01   0.60896E-04
   0.89558E+01   0.60978E-04
   0.89608E+01   0.61061E-04
   0.89658E+01   0.61143E-04
   0.89708E+01   0.61226E-04
   0.89758E+01   0.61309E-04
   0.89808E+01   0.61391E-04
   0.89858E+01   0.61474E-04
   0.89908E+01   0.61556E-04
   0.89958E+01   0.61639E-04
   0.90008E+01   0.61721E-04
   0.90058E+01   0.61803E-04
   0.90108E+01   0.61886E-04
   0.90158E+01   0.61968E-04
   0.90208E+01   0.62051E-04
   0.90258E+01   0.62133E-04
   0.90308E+01   0.62216E-04
   0.90358E+01   0.62299E-04
   0.90408E+01   0.62382E-04
   0.90458E+01   0.62465E-04
   0.90508E+01   0.62548E-04
   0.90558E+01   0.62631E-04
   0.90608E+01   0.62714E-04
   0.90658E+01   0.62798E-04
   0.90708E+01   0.62881E-04
   0.90758E+01   0.62965E-04
   0.90808E+01   0.63048E-04
   0.90858E+01   0.63131E-04
   0.90908E+01   0.63215E-04
   0.90958E+01   0.63298E-04
   0.91008E+01   0.63382E-04
   0.91058E+01   0.63465E-04
   0.91108E+01   0.63548E-04
   0.91158E+01   0.63631E-04
   0.91208E+01   0.63715E-04
   0.91258E+01   0.63798E-04
   0.91308E+01   0.63882E-04
   0.91358E+01   0.63966E-04
   0.91408E+01   0.64049E-04
   0.91458E+01   0.64133E-04
   0.91508E+01   0.64217E-04
   0.91558E+01   0.64301E-04
   0.91608E+01   0.64385E-04
   0.91658E+01   0.64469E-04
   0.91708E+01   0.64553E-04
   0.91758E+01   0.64637E-04
   0.91808E+01   0.64721E-04
   0.91858E+01   0.64805E-04
   0.91908E+01   0.64889E-04
   0.91958E+01   0.64974E-04
   0.92008E+01   0.65058E-04
   0.92058E+01   0.65143E-04
   0.92108E+01   0.65227E-04
   0.92158E+01   0.65312E-04
   0.92208E+01   0.65396E-04
   0.92258E+01   0.65480E-04
   0.92308E+01   0.65565E-04
   0.92358E+01   0.65649E-04
   0.92408E+01   0.65734E-04
   0.92458E+01   0.65818E-04
   0.92508E+01   0.65902E-04
   0.92558E+01   0.65987E-04
   0.92608E+01   0.66071E-04
   0.92658E+01   0.66156E-04
   0.92708E+01   0.66241E-04
   0.92758E+01   0.66325E-04
   0.92808E+01   0.66410E-04
   0.92858E+01   0.66495E-04
   0.92908E+01   0.66581E-04
   0.92958E+01   0.66666E-04
   0.93008E+01   0.66751E-04
   0.93058E+01   0.66836E-04
   0.93108E+01   0.66922E-04
   0.93158E+01   0.67007E-04
   0.93208E+01   0.67093E-04
   0.93258E+01   0.67178E-04
   0.93308E+01   0.67263E-04
   0.93358E+01   0.67348E-04
   0.93408E+01   0.67433E-04
   0.93458E+01   0.67518E-04
   0.93508E+01   0.67603E-04
   0.93558E+01   0.67689E-04
   0.93608E+01   0.67774E-04
   0.93658E+01   0.67859E-04
   0.93708E+01   0.67945E-04
   0.93758E+01   0.68031E-04
   0.93808E+01   0.68116E-04
   0.93858E+01   0.68202E-04
   0.93908E+01   0.68288E-04
   0.93958E+01   0.68374E-04
   0.94008E+01   0.68460E-04
   0.94058E+01   0.68546E-04
   0.94108E+01   0.68632E-04
   0.94158E+01   0.68718E-04
   0.94208E+01   0.68804E-04
   0.94258E+01   0.68890E-04
   0.94308E+01   0.68976E-04
   0.94358E+01   0.69062E-04
   0.94408E+01   0.69149E-04
   0.94458E+01   0.69235E-04
   0.94508E+01   0.69321E-04
   0.94558E+01   0.69407E-04
   0.94608E+01   0.69493E-04
   0.94658E+01   0.69579E-04
   0.94708E+01   0.69666E-04
   0.94758E+01   0.69752E-04
   0.94808E+01   0.69838E-04
   0.94858E+01   0.69924E-04
   0.94908E+01   0.70011E-04
   0.94958E+01   0.70097E-04
   0.95008E+01   0.70183E-04
   0.95058E+01   0.70270E-04
   0.95108E+01   0.70357E-04
   0.95158E+01   0.70444E-04
   0.95208E+01   0.70530E-04
   0.95258E+01   0.70617E-04
   0.95308E+01   0.70704E-04
   0.95358E+01   0.70792E-04
   0.95408E+01   0.70879E-04
   0.95458E+01   0.70966E-04
   0.95508E+01   0.71053E-04
   0.95558E+01   0.71140E-04
   0.95608E+01   0.71227E-04
   0.95658E+01   0.71313E-04
   0.95708E+01   0.71400E-04
   0.95758E+01   0.71487E-04
   0.95808E+01   0.71574E-04
   0.95858E+01   0.71661E-04
   0.95908E+01   0.71748E-04
   0.95958E+01   0.71835E-04
   0.96008E+01   0.71923E-04
   0.96058E+01   0.72010E-04
   0.96108E+01   0.72097E-04
   0.96158E+01   0.72185E-04
   0.96208E+01   0.72273E-04
   0.96258E+01   0.72360E-04
   0.96308E+01   0.72448E-04
   0.96358E+01   0.72535E-04
   0.96408E+01   0.72623E-04
   0.96458E+01   0.72711E-04
   0.96508E+01   0.72799E-04
   0.96558E+01   0.72886E-04
   0.96608E+01   0.72974E-04
   0.96658E+01   0.73061E-04
   0.96708E+01   0.73149E-04
   0.96758E+01   0.73237E-04
   0.96808E+01   0.73324E-04
   0.96858E+01   0.73412E-04
   0.96908E+01   0.73500E-04
   0.96958E+01   0.73588E-04
   0.97008E+01   0.73676E-04
   0.97058E+01   0.73764E-04
   0.97108E+01   0.73852E-04
   0.97158E+01   0.73940E-04
   0.97208E+01   0.74028E-04
   0.97258E+01   0.74116E-04
   0.97308E+01   0.74204E-04
   0.97358E+01   0.74293E-04
   0.97408E+01   0.74381E-04
   0.97458E+01   0.74469E-04
   0.97508E+01   0.74558E-04
   0.97558E+01   0.74647E-04
   0.97608E+01   0.74735E-04
   0.97658E+01   0.74824E-04
   0.97708E+01   0.74913E-04
   0.97758E+01   0.75001E-04
   0.97808E+01   0.75089E-04
   0.97858E+01   0.75177E-04
   0.97908E+01   0.75265E-04
   0.97958E+01   0.75354E-04
   0.98008E+01   0.75442E-04
   0.98058E+01   0.75531E-04
   0.98108E+01   0.75619E-04
   0.98158E+01   0.75708E-04
   0.98208E+01   0.75797E-04
   0.98258E+01   0.75886E-04
   0.98308E+01   0.75975E-04
   0.98358E+01   0.76064E-04
   0.98408E+01   0.76153E-04
   0.98458E+01   0.76242E-04
   0.98508E+01   0.76332E-04
   0.98558E+01   0.76421E-04
   0.98608E+01   0.76510E-04
   0.98658E+01   0.76599E-04
   0.98708E+01   0.76688E-04
   0.98758E+01   0.76777E-04
   0.98808E+01   0.76866E-04
   0.98858E+01   0.76955E-04
   0.98908E+01   0.77044E-04
   0.98958E+01   0.77133E-04
   0.99008E+01   0.77222E-04
   0.99058E+01   0.77311E-04
   0.99108E+01   0.77401E-04
   0.99158E+01   0.77490E-04
   0.99208E+01   0.77580E-04
   0.99258E+01   0.77669E-04
   0.99308E+01   0.77758E-04
   0.99358E+01   0.77848E-04
   0.99408E+01   0.77937E-04
   0.99458E+01   0.78027E-04
   0.99508E+01   0.78117E-04
   0.99558E+01   0.78206E-04
   0.99608E+01   0.78296E-04
   0.99658E+01   0.78386E-04
   0.99708E+01   0.78476E-04
   0.99758E+01   0.78566E-04
   0.99808E+01   0.78656E-04
   0.99858E+01   0.78746E-04
   0.99908E+01   0.78835E-04
   0.99958E+01   0.78925E-04
   0.10001E+02   0.79015E-04
   0.10006E+02   0.79104E-04
   0.10011E+02   0.79194E-04
   0.10016E+02   0.79284E-04
   0.10021E+02   0.79374E-04
   0.10026E+02   0.79464E-04
   0.10031E+02   0.79554E-04
   0.10036E+02   0.79644E-04
   0.10041E+02   0.79734E-04
   0.10046E+02   0.79825E-04
   0.10051E+02   0.79915E-04
   0.10056E+02   0.80006E-04
   0.10061E+02   0.80096E-04
   0.10066E+02   0.80187E-04
   0.10071E+02   0.80277E-04
   0.10076E+02   0.80368E-04
   0.10081E+02   0.80458E-04
   0.10086E+02   0.80548E-04
   0.10091E+02   0.80638E-04
   0.10096E+02   0.80728E-04
   0.10101E+02   0.80819E-04
   0.10106E+02   0.80909E-04
   0.10111E+02   0.80999E-04
   0.10116E+02   0.81090E-04
   0.10121E+02   0.81181E-04
   0.10126E+02   0.81271E-04
   0.10131E+02   0.81362E-04
   0.10136E+02   0.81453E-04
   0.10141E+02   0.81544E-04
   0.10146E+02   0.81634E-04
   0.10151E+02   0.81725E-04
   0.10156E+02   0.81816E-04
   0.10161E+02   0.81907E-04
   0.10166E+02   0.81998E-04
   0.10171E+02   0.82089E-04
   0.10176E+02   0.82180E-04
   0.10181E+02   0.82271E-04
   0.10186E+02   0.82362E-04
   0.10191E+02   0.82453E-04
   0.10196E+02   0.82544E-04
   0.10201E+02   0.82635E-04
   0.10206E+02   0.82726E-04
   0.10211E+02   0.82817E-04
   0.10216E+02   0.82908E-04
   0.10221E+02   0.82999E-04
   0.10226E+02   0.83090E-04
   0.10231E+02   0.83181E-04
   0.10236E+02   0.83272E-04
   0.10241E+02   0.83363E-04
   0.10246E+02   0.83455E-04
   0.10251E+02   0.83546E-04
   0.10256E+02   0.83637E-04
   0.10261E+02   0.83729E-04
   0.10266E+02   0.83821E-04
   0.10271E+02   0.83913E-04
   0.10276E+02   0.84004E-04
   0.10281E+02   0.84096E-04
   0.10286E+02   0.84188E-04
   0.10291E+02   0.84279E-04
   0.10296E+02   0.84370E-04
   0.10301E+02   0.84461E-04
   0.10306E+02   0.84552E-04
   0.10311E+02   0.84644E-04
   0.10316E+02   0.84735E-04
   0.10321E+02   0.84827E-04
   0.10326E+02   0.84919E-04
   0.10331E+02   0.85010E-04
   0.10336E+02   0.85102E-04
   0.10341E+02   0.85194E-04
   0.10346E+02   0.85286E-04
   0.10351E+02   0.85378E-04
   0.10356E+02   0.85470E-04
   0.10361E+02   0.85562E-04
   0.10366E+02   0.85654E-04
   0.10371E+02   0.85746E-04
   0.10376E+02   0.85838E-04
   0.10381E+02   0.85931E-04
   0.10386E+02   0.86022E-04
   0.10391E+02   0.86114E-04
   0.10396E+02   0.86206E-04
   0.10401E+02   0.86298E-04
   0.10406E+02   0.86390E-04
   0.10411E+02   0.86482E-04
   0.10416E+02   0.86574E-04
   0.10421E+02   0.86666E-04
   0.10426E+02   0.86758E-04
   0.10431E+02   0.86850E-04
   0.10436E+02   0.86943E-04
   0.10441E+02   0.87035E-04
   0.10446E+02   0.87127E-04
   0.10451E+02   0.87219E-04
   0.10456E+02   0.87312E-04
   0.10461E+02   0.87404E-04
   0.10466E+02   0.87497E-04
   0.10471E+02   0.87590E-04
   0.10476E+02   0.87683E-04
   0.10481E+02   0.87775E-04
   0.10486E+02   0.87868E-04
   0.10491E+02   0.87960E-04
   0.10496E+02   0.88052E-04
   0.10501E+02   0.88145E-04
   0.10506E+02   0.88237E-04
   0.10511E+02   0.88329E-04
   0.10516E+02   0.88422E-04
   0.10521E+02   0.88514E-04
   0.10526E+02   0.88607E-04
   0.10531E+02   0.88699E-04
   0.10536E+02   0.88792E-04
   0.10541E+02   0.88885E-04
   0.10546E+02   0.88978E-04
   0.10551E+02   0.89071E-04
   0.10556E+02   0.89164E-04
   0.10561E+02   0.89257E-04
   0.10566E+02   0.89350E-04
   0.10571E+02   0.89443E-04
   0.10576E+02   0.89536E-04
   0.10581E+02   0.89629E-04
   0.10586E+02   0.89721E-04
   0.10591E+02   0.89814E-04
   0.10596E+02   0.89907E-04
   0.10601E+02   0.90000E-04
   0.10606E+02   0.90092E-04
   0.10611E+02   0.90185E-04
   0.10616E+02   0.90279E-04
   0.10621E+02   0.90372E-04
   0.10626E+02   0.90465E-04
   0.10631E+02   0.90558E-04
   0.10636E+02   0.90651E-04
   0.10641E+02   0.90744E-04
   0.10646E+02   0.90837E-04
   0.10651E+02   0.90930E-04
   0.10656E+02   0.91024E-04
   0.10661E+02   0.91117E-04
   0.10666E+02   0.91211E-04
   0.10671E+02   0.91304E-04
   0.10676E+02   0.91398E-04
   0.10681E+02   0.91491E-04
   0.10686E+02   0.91584E-04
   0.10691E+02   0.91678E-04
   0.10696E+02   0.91771E-04
   0.10701E+02   0.91864E-04
   0.10706E+02   0.91957E-04
   0.10711E+02   0.92050E-04
   0.10716E+02   0.92144E-04
   0.10721E+02   0.92237E-04
   0.10726E+02   0.92330E-04
   0.10731E+02   0.92424E-04
   0.10736E+02   0.92518E-04
   0.10741E+02   0.92611E-04
   0.10746E+02   0.92705E-04
   0.10751E+02   0.92799E-04
   0.10756E+02   0.92893E-04
   0.10761E+02   0.92987E-04
   0.10766E+02   0.93081E-04
   0.10771E+02   0.93175E-04
   0.10776E+02   0.93268E-04
   0.10781E+02   0.93361E-04
   0.10786E+02   0.93455E-04
   0.10791E+02   0.93548E-04
   0.10796E+02   0.93642E-04
   0.10801E+02   0.93736E-04
   0.10806E+02   0.93829E-04
   0.10811E+02   0.93923E-04
   0.10816E+02   0.94017E-04
   0.10821E+02   0.94111E-04
   0.10826E+02   0.94205E-04
   0.10831E+02   0.94299E-04
   0.10836E+02   0.94393E-04
   0.10841E+02   0.94487E-04
   0.10846E+02   0.94581E-04
   0.10851E+02   0.94675E-04
   0.10856E+02   0.94769E-04
   0.10861E+02   0.94863E-04
   0.10866E+02   0.94957E-04
   0.10871E+02   0.95051E-04
   0.10876E+02   0.95145E-04
   0.10881E+02   0.95239E-04
   0.10886E+02   0.95333E-04
   0.10891E+02   0.95427E-04
   0.10896E+02   0.95521E-04
   0.10901E+02   0.95615E-04
   0.10906E+02   0.95709E-04
   0.10911E+02   0.95803E-04
   0.10916E+02   0.95897E-04
   0.10921E+02   0.95991E-04
   0.10926E+02   0.96085E-04
   0.10931E+02   0.96180E-04
   0.10936E+02   0.96274E-04
   0.10941E+02   0.96369E-04
   0.10946E+02   0.96464E-04
   0.10951E+02   0.96558E-04
   0.10956E+02   0.96653E-04
   0.10961E+02   0.96747E-04
   0.10966E+02   0.96841E-04
   0.10971E+02   0.96935E-04
   0.10976E+02   0.97029E-04
   0.10981E+02   0.97123E-04
   0.10986E+02   0.97217E-04
   0.10991E+02   0.97312E-04
   0.10996E+02   0.97406E-04
   0.11001E+02   0.97500E-04
   0.11006E+02   0.97595E-04
   0.11011E+02   0.97690E-04
   0.11016E+02   0.97784E-04
   0.11021E+02   0.97879E-04
   0.11026E+02   0.97974E-04
   0.11031E+02   0.98068E-04
   0.11036E+02   0.98163E-04
   0.11041E+02   0.98258E-04
   0.11046E+02   0.98352E-04
   0.11051E+02   0.98447E-04
   0.11056E+02   0.98542E-04
   0.11061E+02   0.98636E-04
   0.11066E+02   0.98730E-04
   0.11071E+02   0.98825E-04
   0.11076E+02   0.98920E-04
   0.11081E+02   0.99014E-04
   0.11086E+02   0.99109E-04
   0.11091E+02   0.99204E-04
   0.11096E+02   0.99298E-04
   0.11101E+02   0.99393E-04
   0.11106E+02   0.99488E-04
   0.11111E+02   0.99582E-04
   0.11116E+02   0.99677E-04
   0.11121E+02   0.99772E-04
   0.11126E+02   0.99867E-04
   0.11131E+02   0.99962E-04
   0.11136E+02   0.10006E-03
   0.11141E+02   0.10015E-03
   0.11146E+02   0.10025E-03
   0.11151E+02   0.10034E-03
   0.11156E+02   0.10044E-03
   0.11161E+02   0.10053E-03
   0.11166E+02   0.10063E-03
   0.11171E+02   0.10072E-03
   0.11176E+02   0.10082E-03
   0.11181E+02   0.10091E-03
   0.11186E+02   0.10101E-03
   0.11191E+02   0.10110E-03
   0.11196E+02   0.10120E-03
   0.11201E+02   0.10129E-03
   0.11206E+02   0.10139E-03
   0.11211E+02   0.10148E-03
   0.11216E+02   0.10158E-03
   0.11221E+02   0.10167E-03
   0.11226E+02   0.10177E-03
   0.11231E+02   0.10186E-03
   0.11236E+02   0.10196E-03
   0.11241E+02   0.10205E-03
   0.11246E+02   0.10215E-03
   0.11251E+02   0.10224E-03
   0.11256E+02   0.10234E-03
   0.11261E+02   0.10243E-03
   0.11266E+02   0.10253E-03
   0.11271E+02   0.10262E-03
   0.11276E+02   0.10272E-03
   0.11281E+02   0.10281E-03
   0.11286E+02   0.10291E-03
   0.11291E+02   0.10300E-03
   0.11296E+02   0.10310E-03
   0.11301E+02   0.10319E-03
   0.11306E+02   0.10329E-03
   0.11311E+02   0.10338E-03
   0.11316E+02   0.10348E-03
   0.11321E+02   0.10358E-03
   0.11326E+02   0.10367E-03
   0.11331E+02   0.10377E-03
   0.11336E+02   0.10386E-03
   0.11341E+02   0.10396E-03
   0.11346E+02   0.10405E-03
   0.11351E+02   0.10415E-03
   0.11356E+02   0.10424E-03
   0.11361E+02   0.10434E-03
   0.11366E+02   0.10443E-03
   0.11371E+02   0.10453E-03
   0.11376E+02   0.10462E-03
   0.11381E+02   0.10472E-03
   0.11386E+02   0.10481E-03
   0.11391E+02   0.10491E-03
   0.11396E+02   0.10501E-03
   0.11401E+02   0.10510E-03
   0.11406E+02   0.10520E-03
   0.11411E+02   0.10529E-03
   0.11416E+02   0.10539E-03
   0.11421E+02   0.10548E-03
   0.11426E+02   0.10558E-03
   0.11431E+02   0.10567E-03
   0.11436E+02   0.10577E-03
   0.11441E+02   0.10586E-03
   0.11446E+02   0.10596E-03
   0.11451E+02   0.10605E-03
   0.11456E+02   0.10615E-03
   0.11461E+02   0.10625E-03
   0.11466E+02   0.10634E-03
   0.11471E+02   0.10644E-03
   0.11476E+02   0.10653E-03
   0.11481E+02   0.10663E-03
   0.11486E+02   0.10672E-03
   0.11491E+02   0.10682E-03
   0.11496E+02   0.10692E-03
   0.11501E+02   0.10701E-03
   0.11506E+02   0.10711E-03
   0.11511E+02   0.10720E-03
   0.11516E+02   0.10730E-03
   0.11521E+02   0.10739E-03
   0.11526E+02   0.10749E-03
   0.11531E+02   0.10758E-03
   0.11536E+02   0.10768E-03
   0.11541E+02   0.10778E-03
   0.11546E+02   0.10787E-03
   0.11551E+02   0.10797E-03
   0.11556E+02   0.10806E-03
   0.11561E+02   0.10816E-03
   0.11566E+02   0.10825E-03
   0.11571E+02   0.10835E-03
   0.11576E+02   0.10845E-03
   0.11581E+02   0.10854E-03
   0.11586E+02   0.10864E-03
   0.11591E+02   0.10873E-03
   0.11596E+02   0.10883E-03
   0.11601E+02   0.10892E-03
   0.11606E+02   0.10902E-03
   0.11611E+02   0.10912E-03
   0.11616E+02   0.10921E-03
   0.11621E+02   0.10931E-03
   0.11626E+02   0.10940E-03
   0.11631E+02   0.10950E-03
   0.11636E+02   0.10959E-03
   0.11641E+02   0.10969E-03
   0.11646E+02   0.10979E-03
   0.11651E+02   0.10988E-03
   0.11656E+02   0.10998E-03
   0.11661E+02   0.11007E-03
   0.11666E+02   0.11017E-03
   0.11671E+02   0.11027E-03
   0.11676E+02   0.11036E-03
   0.11681E+02   0.11046E-03
   0.11686E+02   0.11055E-03
   0.11691E+02   0.11065E-03
   0.11696E+02   0.11074E-03
   0.11701E+02   0.11084E-03
   0.11706E+02   0.11094E-03
   0.11711E+02   0.11103E-03
   0.11716E+02   0.11113E-03
   0.11721E+02   0.11122E-03
   0.11726E+02   0.11132E-03
   0.11731E+02   0.11141E-03
   0.11736E+02   0.11151E-03
   0.11741E+02   0.11161E-03
   0.11746E+02   0.11170E-03
   0.11751E+02   0.11180E-03
   0.11756E+02   0.11190E-03
   0.11761E+02   0.11199E-03
   0.11766E+02   0.11209E-03
   0.11771E+02   0.11218E-03
   0.11776E+02   0.11228E-03
   0.11781E+02   0.11237E-03
   0.11786E+02   0.11247E-03
   0.11791E+02   0.11257E-03
   0.11796E+02   0.11266E-03
   0.11801E+02   0.11276E-03
   0.11806E+02   0.11285E-03
   0.11811E+02   0.11295E-03
   0.11816E+02   0.11305E-03
   0.11821E+02   0.11314E-03
   0.11826E+02   0.11324E-03
   0.11831E+02   0.11333E-03
   0.11836E+02   0.11343E-03
   0.11841E+02   0.11353E-03
   0.11846E+02   0.11362E-03
   0.11851E+02   0.11372E-03
   0.11856E+02   0.11381E-03
   0.11861E+02   0.11391E-03
   0.11866E+02   0.11400E-03
   0.11871E+02   0.11410E-03
   0.11876E+02   0.11420E-03
   0.11881E+02   0.11429E-03
   0.11886E+02   0.11439E-03
   0.11891E+02   0.11448E-03
   0.11896E+02   0.11458E-03
   0.11901E+02   0.11468E-03
   0.11906E+02   0.11477E-03
   0.11911E+02   0.11487E-03
   0.11916E+02   0.11496E-03
   0.11921E+02   0.11506E-03
   0.11926E+02   0.11516E-03
   0.11931E+02   0.11525E-03
   0.11936E+02   0.11535E-03
   0.11941E+02   0.11544E-03
   0.11946E+02   0.11554E-03
   0.11951E+02   0.11564E-03
   0.11956E+02   0.11573E-03
   0.11961E+02   0.11583E-03
   0.11966E+02   0.11592E-03
   0.11971E+02   0.11602E-03
   0.11976E+02   0.11612E-03
   0.11981E+02   0.11621E-03
   0.11986E+02   0.11631E-03
   0.11991E+02   0.11640E-03
   0.11996E+02   0.11650E-03
   0.12001E+02   0.11660E-03
   0.12006E+02   0.11669E-03
   0.12011E+02   0.11679E-03
   0.12016E+02   0.11688E-03
   0.12021E+02   0.11698E-03
   0.12026E+02   0.11708E-03
   0.12031E+02   0.11717E-03
   0.12036E+02   0.11727E-03
   0.12041E+02   0.11736E-03
   0.12046E+02   0.11746E-03
   0.12051E+02   0.11756E-03
   0.12056E+02   0.11765E-03
   0.12061E+02   0.11775E-03
   0.12066E+02   0.11784E-03
   0.12071E+02   0.11794E-03
   0.12076E+02   0.11804E-03
   0.12081E+02   0.11813E-03
   0.12086E+02   0.11823E-03
   0.12091E+02   0.11832E-03
   0.12096E+02   0.11842E-03
   0.12101E+02   0.11852E-03
   0.12106E+02   0.11861E-03
   0.12111E+02   0.11871E-03
   0.12116E+02   0.11880E-03
   0.12121E+02   0.11890E-03
   0.12126E+02   0.11899E-03
   0.12131E+02   0.11909E-03
   0.12136E+02   0.11919E-03
   0.12141E+02   0.11928E-03
   0.12146E+02   0.11938E-03
   0.12151E+02   0.11947E-03
   0.12156E+02   0.11957E-03
   0.12161E+02   0.11967E-03
   0.12166E+02   0.11976E-03
   0.12171E+02   0.11986E-03
   0.12176E+02   0.11996E-03
   0.12181E+02   0.12005E-03
   0.12186E+02   0.12015E-03
   0.12191E+02   0.12024E-03
   0.12196E+02   0.12034E-03
   0.12201E+02   0.12043E-03
   0.12206E+02   0.12053E-03
   0.12211E+02   0.12063E-03
   0.12216E+02   0.12072E-03
   0.12221E+02   0.12082E-03
   0.12226E+02   0.12091E-03
   0.12231E+02   0.12101E-03
   0.12236E+02   0.12111E-03
   0.12241E+02   0.12120E-03
   0.12246E+02   0.12130E-03
   0.12251E+02   0.12139E-03
   0.12256E+02   0.12149E-03
   0.12261E+02   0.12158E-03
   0.12266E+02   0.12168E-03
   0.12271E+02   0.12178E-03
   0.12276E+02   0.12187E-03
   0.12281E+02   0.12197E-03
   0.12286E+02   0.12206E-03
   0.12291E+02   0.12216E-03
   0.12296E+02   0.12226E-03
   0.12301E+02   0.12235E-03
   0.12306E+02   0.12245E-03
   0.12311E+02   0.12254E-03
   0.12316E+02   0.12264E-03
   0.12321E+02   0.12273E-03
   0.12326E+02   0.12283E-03
   0.12331E+02   0.12293E-03
   0.12336E+02   0.12302E-03
   0.12341E+02   0.12312E-03
   0.12346E+02   0.12321E-03
   0.12351E+02   0.12331E-03
   0.12356E+02   0.12340E-03
   0.12361E+02   0.12350E-03
   0.12366E+02   0.12360E-03
   0.12371E+02   0.12369E-03
   0.12376E+02   0.12379E-03
   0.12381E+02   0.12388E-03
   0.12386E+02   0.12398E-03
   0.12391E+02   0.12408E-03
   0.12396E+02   0.12417E-03
   0.12401E+02   0.12427E-03
   0.12406E+02   0.12436E-03
   0.12411E+02   0.12446E-03
   0.12416E+02   0.12455E-03
   0.12421E+02   0.12465E-03
   0.12426E+02   0.12475E-03
   0.12431E+02   0.12484E-03
   0.12436E+02   0.12494E-03
   0.12441E+02   0.12503E-03
   0.12446E+02   0.12513E-03
   0.12451E+02   0.12522E-03
   0.12456E+02   0.12532E-03
   0.12461E+02   0.12541E-03
   0.12466E+02   0.12551E-03
   0.12471E+02   0.12561E-03
   0.12476E+02   0.12570E-03
   0.12481E+02   0.12580E-03
   0.12486E+02   0.12589E-03
   0.12491E+02   0.12599E-03
   0.12496E+02   0.12608E-03
   0.12501E+02   0.12618E-03
   0.12506E+02   0.12628E-03
   0.12511E+02   0.12637E-03
   0.12516E+02   0.12647E-03
   0.12521E+02   0.12656E-03
   0.12526E+02   0.12666E-03
   0.12531E+02   0.12675E-03
   0.12536E+02   0.12685E-03
   0.12541E+02   0.12694E-03
   0.12546E+02   0.12704E-03
   0.12551E+02   0.12714E-03
   0.12556E+02   0.12723E-03
   0.12561E+02   0.12733E-03
   0.12566E+02   0.12742E-03
   0.12571E+02   0.12752E-03
   0.12576E+02   0.12761E-03
   0.12581E+02   0.12771E-03
   0.12586E+02   0.12780E-03
   0.12591E+02   0.12790E-03
   0.12596E+02   0.12799E-03
   0.12601E+02   0.12809E-03
   0.12606E+02   0.12818E-03
   0.12611E+02   0.12828E-03
   0.12616E+02   0.12838E-03
   0.12621E+02   0.12847E-03
   0.12626E+02   0.12857E-03
   0.12631E+02   0.12866E-03
   0.12636E+02   0.12876E-03
   0.12641E+02   0.12885E-03
   0.12646E+02   0.12895E-03
   0.12651E+02   0.12904E-03
   0.12656E+02   0.12914E-03
   0.12661E+02   0.12923E-03
   0.12666E+02   0.12933E-03
   0.12671E+02   0.12942E-03
   0.12676E+02   0.12952E-03
   0.12681E+02   0.12961E-03
   0.12686E+02   0.12971E-03
   0.12691E+02   0.12980E-03
   0.12696E+02   0.12990E-03
   0.12701E+02   0.13000E-03
   0.12706E+02   0.13009E-03
   0.12711E+02   0.13019E-03
   0.12716E+02   0.13028E-03
   0.12721E+02   0.13038E-03
   0.12726E+02   0.13047E-03
   0.12731E+02   0.13057E-03
   0.12736E+02   0.13066E-03
   0.12741E+02   0.13076E-03
   0.12746E+02   0.13085E-03
   0.12751E+02   0.13095E-03
   0.12756E+02   0.13104E-03
   0.12761E+02   0.13114E-03
   0.12766E+02   0.13123E-03
   0.12771E+02   0.13133E-03
   0.12776E+02   0.13142E-03
   0.12781E+02   0.13152E-03
   0.12786E+02   0.13161E-03
   0.12791E+02   0.13171E-03
   0.12796E+02   0.13180E-03
   0.12801E+02   0.13190E-03
   0.12806E+02   0.13199E-03
   0.12811E+02   0.13209E-03
   0.12816E+02   0.13218E-03
   0.12821E+02   0.13228E-03
   0.12826E+02   0.13237E-03
   0.12831E+02   0.13247E-03
   0.12836E+02   0.13256E-03
   0.12841E+02   0.13266E-03
   0.12846E+02   0.13275E-03
   0.12851E+02   0.13285E-03
   0.12856E+02   0.13294E-03
   0.12861E+02   0.13304E-03
   0.12866E+02   0.13313E-03
   0.12871E+02   0.13323E-03
   0.12876E+02   0.13332E-03
   0.12881E+02   0.13342E-03
   0.12886E+02   0.13351E-03
   0.12891E+02   0.13361E-03
   0.12896E+02   0.13370E-03
   0.12901E+02   0.13379E-03
   0.12906E+02   0.13389E-03
   0.12911E+02   0.13398E-03
   0.12916E+02   0.13408E-03
   0.12921E+02   0.13417E-03
   0.12926E+02   0.13427E-03
   0.12931E+02   0.13436E-03
   0.12936E+02   0.13446E-03
   0.12941E+02   0.13455E-03
   0.12946E+02   0.13465E-03
   0.12951E+02   0.13474E-03
   0.12956E+02   0.13484E-03
   0.12961E+02   0.13493E-03
   0.12966E+02   0.13502E-03
   0.12971E+02   0.13512E-03
   0.12976E+02   0.13521E-03
   0.12981E+02   0.13531E-03
   0.12986E+02   0.13540E-03
   0.12991E+02   0.13550E-03
   0.12996E+02   0.13559E-03
   0.13001E+02   0.13569E-03
   0.13006E+02   0.13578E-03
   0.13011E+02   0.13587E-03
   0.13016E+02   0.13597E-03
   0.13021E+02   0.13606E-03
   0.13026E+02   0.13616E-03
   0.13031E+02   0.13625E-03
   0.13036E+02   0.13635E-03
   0.13041E+02   0.13644E-03
   0.13046E+02   0.13654E-03
   0.13051E+02   0.13663E-03
   0.13056E+02   0.13672E-03
   0.13061E+02   0.13682E-03
   0.13066E+02   0.13691E-03
   0.13071E+02   0.13701E-03
   0.13076E+02   0.13710E-03
   0.13081E+02   0.13719E-03
   0.13086E+02   0.13729E-03
   0.13091E+02   0.13738E-03
   0.13096E+02   0.13748E-03
   0.13101E+02   0.13757E-03
   0.13106E+02   0.13767E-03
   0.13111E+02   0.13776E-03
   0.13116E+02   0.13785E-03
   0.13121E+02   0.13795E-03
   0.13126E+02   0.13804E-03
   0.13131E+02   0.13814E-03
   0.13136E+02   0.13823E-03
   0.13141E+02   0.13832E-03
   0.13146E+02   0.13842E-03
   0.13151E+02   0.13851E-03
   0.13156E+02   0.13861E-03
   0.13161E+02   0.13870E-03
   0.13166E+02   0.13879E-03
   0.13171E+02   0.13889E-03
   0.13176E+02   0.13898E-03
   0.13181E+02   0.13907E-03
   0.13186E+02   0.13917E-03
   0.13191E+02   0.13926E-03
   0.13196E+02   0.13936E-03
   0.13201E+02   0.13945E-03
   0.13206E+02   0.13954E-03
   0.13211E+02   0.13964E-03
   0.13216E+02   0.13973E-03
   0.13221E+02   0.13982E-03
   0.13226E+02   0.13992E-03
   0.13231E+02   0.14001E-03
   0.13236E+02   0.14011E-03
   0.13241E+02   0.14020E-03
   0.13246E+02   0.14029E-03
   0.13251E+02   0.14039E-03
   0.13256E+02   0.14048E-03
   0.13261E+02   0.14057E-03
   0.13266E+02   0.14067E-03
   0.13271E+02   0.14076E-03
   0.13276E+02   0.14085E-03
   0.13281E+02   0.14095E-03
   0.13286E+02   0.14104E-03
   0.13291E+02   0.14113E-03
   0.13296E+02   0.14123E-03
   0.13301E+02   0.14132E-03
   0.13306E+02   0.14142E-03
   0.13311E+02   0.14151E-03
   0.13316E+02   0.14160E-03
   0.13321E+02   0.14170E-03
   0.13326E+02   0.14179E-03
   0.13331E+02   0.14188E-03
   0.13336E+02   0.14197E-03
   0.13341E+02   0.14207E-03
   0.13346E+02   0.14216E-03
   0.13351E+02   0.14225E-03
   0.13356E+02   0.14235E-03
   0.13361E+02   0.14244E-03
   0.13366E+02   0.14253E-03
   0.13371E+02   0.14263E-03
   0.13376E+02   0.14272E-03
   0.13381E+02   0.14281E-03
   0.13386E+02   0.14291E-03
   0.13391E+02   0.14300E-03
   0.13396E+02   0.14309E-03
   0.13401E+02   0.14319E-03
   0.13406E+02   0.14328E-03
   0.13411E+02   0.14337E-03
   0.13416E+02   0.14346E-03
   0.13421E+02   0.14356E-03
   0.13426E+02   0.14365E-03
   0.13431E+02   0.14374E-03
   0.13436E+02   0.14384E-03
   0.13441E+02   0.14393E-03
   0.13446E+02   0.14402E-03
   0.13451E+02   0.14411E-03
   0.13456E+02   0.14421E-03
   0.13461E+02   0.14430E-03
   0.13466E+02   0.14439E-03
   0.13471E+02   0.14448E-03
   0.13476E+02   0.14458E-03
   0.13481E+02   0.14467E-03
   0.13486E+02   0.14476E-03
   0.13491E+02   0.14485E-03
   0.13496E+02   0.14495E-03
   0.13501E+02   0.14504E-03
   0.13506E+02   0.14513E-03
   0.13511E+02   0.14522E-03
   0.13516E+02   0.14532E-03
   0.13521E+02   0.14541E-03
   0.13526E+02   0.14550E-03
   0.13531E+02   0.14560E-03
   0.13536E+02   0.14569E-03
   0.13541E+02   0.14578E-03
   0.13546E+02   0.14587E-03
   0.13551E+02   0.14596E-03
   0.13556E+02   0.14606E-03
   0.13561E+02   0.14615E-03
   0.13566E+02   0.14624E-03
   0.13571E+02   0.14633E-03
   0.13576E+02   0.14642E-03
   0.13581E+02   0.14652E-03
   0.13586E+02   0.14661E-03
   0.13591E+02   0.14670E-03
   0.13596E+02   0.14679E-03
   0.13601E+02   0.14689E-03
   0.13606E+02   0.14698E-03
   0.13611E+02   0.14707E-03
   0.13616E+02   0.14716E-03
   0.13621E+02   0.14725E-03
   0.13626E+02   0.14735E-03
   0.13631E+02   0.14744E-03
   0.13636E+02   0.14753E-03
   0.13641E+02   0.14762E-03
   0.13646E+02   0.14771E-03
   0.13651E+02   0.14781E-03
   0.13656E+02   0.14790E-03
   0.13661E+02   0.14799E-03
   0.13666E+02   0.14808E-03
   0.13671E+02   0.14817E-03
   0.13676E+02   0.14826E-03
   0.13681E+02   0.14836E-03
   0.13686E+02   0.14845E-03
   0.13691E+02   0.14854E-03
   0.13696E+02   0.14863E-03
   0.13701E+02   0.14872E-03
   0.13706E+02   0.14881E-03
   0.13711E+02   0.14890E-03
   0.13716E+02   0.14900E-03
   0.13721E+02   0.14909E-03
   0.13726E+02   0.14918E-03
   0.13731E+02   0.14927E-03
   0.13736E+02   0.14936E-03
   0.13741E+02   0.14945E-03
   0.13746E+02   0.14955E-03
   0.13751E+02   0.14964E-03
   0.13756E+02   0.14973E-03
   0.13761E+02   0.14982E-03
   0.13766E+02   0.14991E-03
   0.13771E+02   0.15000E-03
   0.13776E+02   0.15009E-03
   0.13781E+02   0.15018E-03
   0.13786E+02   0.15028E-03
   0.13791E+02   0.15037E-03
   0.13796E+02   0.15046E-03
   0.13801E+02   0.15055E-03
   0.13806E+02   0.15064E-03
   0.13811E+02   0.15073E-03
   0.13816E+02   0.15082E-03
   0.13821E+02   0.15091E-03
   0.13826E+02   0.15100E-03
   0.13831E+02   0.15109E-03
   0.13836E+02   0.15119E-03
   0.13841E+02   0.15128E-03
   0.13846E+02   0.15137E-03
   0.13851E+02   0.15146E-03
   0.13856E+02   0.15155E-03
   0.13861E+02   0.15164E-03
   0.13866E+02   0.15173E-03
   0.13871E+02   0.15182E-03
   0.13876E+02   0.15191E-03
   0.13881E+02   0.15200E-03
   0.13886E+02   0.15209E-03
   0.13891E+02   0.15218E-03
   0.13896E+02   0.15227E-03
   0.13901E+02   0.15236E-03
   0.13906E+02   0.15246E-03
   0.13911E+02   0.15255E-03
   0.13916E+02   0.15264E-03
   0.13921E+02   0.15273E-03
   0.13926E+02   0.15282E-03
   0.13931E+02   0.15291E-03
   0.13936E+02   0.15300E-03
   0.13941E+02   0.15309E-03
   0.13946E+02   0.15318E-03
   0.13951E+02   0.15327E-03
   0.13956E+02   0.15336E-03
   0.13961E+02   0.15345E-03
   0.13966E+02   0.15354E-03
   0.13971E+02   0.15363E-03
   0.13976E+02   0.15372E-03
   0.13981E+02   0.15381E-03
   0.13986E+02   0.15390E-03
   0.13991E+02   0.15399E-03
   0.13996E+02   0.15408E-03
   0.14001E+02   0.15417E-03
   0.14006E+02   0.15426E-03
   0.14011E+02   0.15435E-03
   0.14016E+02   0.15444E-03
   0.14021E+02   0.15453E-03
   0.14026E+02   0.15462E-03
   0.14031E+02   0.15471E-03
   0.14036E+02   0.15480E-03
   0.14041E+02   0.15489E-03
   0.14046E+02   0.15498E-03
   0.14051E+02   0.15507E-03
   0.14056E+02   0.15516E-03
   0.14061E+02   0.15525E-03
   0.14066E+02   0.15534E-03
   0.14071E+02   0.15543E-03
   0.14076E+02   0.15552E-03
   0.14081E+02   0.15561E-03
   0.14086E+02   0.15569E-03
   0.14091E+02   0.15578E-03
   0.14096E+02   0.15587E-03
   0.14101E+02   0.15596E-03
   0.14106E+02   0.15605E-03
   0.14111E+02   0.15614E-03
   0.14116E+02   0.15623E-03
   0.14121E+02   0.15632E-03
   0.14126E+02   0.15641E-03
   0.14131E+02   0.15650E-03
   0.14136E+02   0.15659E-03
   0.14141E+02   0.15668E-03
   0.14146E+02   0.15677E-03
   0.14151E+02   0.15685E-03
   0.14156E+02   0.15694E-03
   0.14161E+02   0.15703E-03
   0.14166E+02   0.15712E-03
   0.14171E+02   0.15721E-03
   0.14176E+02   0.15730E-03
   0.14181E+02   0.15739E-03
   0.14186E+02   0.15748E-03
   0.14191E+02   0.15757E-03
   0.14196E+02   0.15765E-03
   0.14201E+02   0.15774E-03
   0.14206E+02   0.15783E-03
   0.14211E+02   0.15792E-03
   0.14216E+02   0.15801E-03
   0.14221E+02   0.15810E-03
   0.14226E+02   0.15819E-03
   0.14231E+02   0.15827E-03
   0.14236E+02   0.15836E-03
   0.14241E+02   0.15845E-03
   0.14246E+02   0.15854E-03
   0.14251E+02   0.15863E-03
   0.14256E+02   0.15872E-03
   0.14261E+02   0.15881E-03
   0.14266E+02   0.15889E-03
   0.14271E+02   0.15898E-03
   0.14276E+02   0.15907E-03
   0.14281E+02   0.15916E-03
   0.14286E+02   0.15925E-03
   0.14291E+02   0.15933E-03
   0.14296E+02   0.15942E-03
   0.14301E+02   0.15951E-03
   0.14306E+02   0.15960E-03
   0.14311E+02   0.15969E-03
   0.14316E+02   0.15977E-03
   0.14321E+02   0.15986E-03
   0.14326E+02   0.15995E-03
   0.14331E+02   0.16004E-03
   0.14336E+02   0.16013E-03
   0.14341E+02   0.16021E-03
   0.14346E+02   0.16030E-03
   0.14351E+02   0.16039E-03
   0.14356E+02   0.16048E-03
   0.14361E+02   0.16056E-03
   0.14366E+02   0.16065E-03
   0.14371E+02   0.16074E-03
   0.14376E+02   0.16083E-03
   0.14381E+02   0.16092E-03
   0.14386E+02   0.16100E-03
   0.14391E+02   0.16109E-03
   0.14396E+02   0.16118E-03
   0.14401E+02   0.16127E-03
   0.14406E+02   0.16135E-03
   0.14411E+02   0.16144E-03
   0.14416E+02   0.16153E-03
   0.14421E+02   0.16161E-03
   0.14426E+02   0.16170E-03
   0.14431E+02   0.16179E-03
   0.14436E+02   0.16188E-03
   0.14441E+02   0.16196E-03
   0.14446E+02   0.16205E-03
   0.14451E+02   0.16214E-03
   0.14456E+02   0.16222E-03
   0.14461E+02   0.16231E-03
   0.14466E+02   0.16240E-03
   0.14471E+02   0.16249E-03
   0.14476E+02   0.16257E-03
   0.14481E+02   0.16266E-03
   0.14486E+02   0.16275E-03
   0.14491E+02   0.16283E-03
   0.14496E+02   0.16292E-03
   0.14501E+02   0.16301E-03
   0.14506E+02   0.16309E-03
   0.14511E+02   0.16318E-03
   0.14516E+02   0.16327E-03
   0.14521E+02   0.16335E-03
   0.14526E+02   0.16344E-03
   0.14531E+02   0.16353E-03
   0.14536E+02   0.16361E-03
   0.14541E+02   0.16370E-03
   0.14546E+02   0.16378E-03
   0.14551E+02   0.16387E-03
   0.14556E+02   0.16396E-03
   0.14561E+02   0.16404E-03
   0.14566E+02   0.16413E-03
   0.14571E+02   0.16422E-03
   0.14576E+02   0.16430E-03
   0.14581E+02   0.16439E-03
   0.14586E+02   0.16448E-03
   0.14591E+02   0.16456E-03
   0.14596E+02   0.16465E-03
   0.14601E+02   0.16473E-03
   0.14606E+02   0.16482E-03
   0.14611E+02   0.16491E-03
   0.14616E+02   0.16499E-03
   0.14621E+02   0.16508E-03
   0.14626E+02   0.16516E-03
   0.14631E+02   0.16525E-03
   0.14636E+02   0.16533E-03
   0.14641E+02   0.16542E-03
   0.14646E+02   0.16551E-03
   0.14651E+02   0.16559E-03
   0.14656E+02   0.16568E-03
   0.14661E+02   0.16576E-03
   0.14666E+02   0.16585E-03
   0.14671E+02   0.16593E-03
   0.14676E+02   0.16602E-03
   0.14681E+02   0.16610E-03
   0.14686E+02   0.16619E-03
   0.14691E+02   0.16627E-03
   0.14696E+02   0.16636E-03
   0.14701E+02   0.16645E-03
   0.14706E+02   0.16653E-03
   0.14711E+02   0.16662E-03
   0.14716E+02   0.16670E-03
   0.14721E+02   0.16679E-03
   0.14726E+02   0.16687E-03
   0.14731E+02   0.16696E-03
   0.14736E+02   0.16704E-03
   0.14741E+02   0.16713E-03
   0.14746E+02   0.16721E-03
   0.14751E+02   0.16730E-03
   0.14756E+02   0.16738E-03
   0.14761E+02   0.16747E-03
   0.14766E+02   0.16755E-03
   0.14771E+02   0.16764E-03
   0.14776E+02   0.16772E-03
   0.14781E+02   0.16780E-03
   0.14786E+02   0.16789E-03
   0.14791E+02   0.16797E-03
   0.14796E+02   0.16806E-03
   0.14801E+02   0.16814E-03
   0.14806E+02   0.16823E-03
   0.14811E+02   0.16831E-03
   0.14816E+02   0.16840E-03
   0.14821E+02   0.16848E-03
   0.14826E+02   0.16856E-03
   0.14831E+02   0.16865E-03
   0.14836E+02   0.16873E-03
   0.14841E+02   0.16882E-03
   0.14846E+02   0.16890E-03
   0.14851E+02   0.16898E-03
   0.14856E+02   0.16907E-03
   0.14861E+02   0.16915E-03
   0.14866E+02   0.16924E-03
   0.14871E+02   0.16932E-03
   0.14876E+02   0.16940E-03
   0.14881E+02   0.16949E-03
   0.14886E+02   0.16957E-03
   0.14891E+02   0.16966E-03
   0.14896E+02   0.16974E-03
   0.14901E+02   0.16982E-03
   0.14906E+02   0.16991E-03
   0.14911E+02   0.16999E-03
   0.14916E+02   0.17007E-03
   0.14921E+02   0.17016E-03
   0.14926E+02   0.17024E-03
   0.14931E+02   0.17032E-03
   0.14936E+02   0.17041E-03
   0.14941E+02   0.17049E-03
   0.14946E+02   0.17058E-03
   0.14951E+02   0.17066E-03
   0.14956E+02   0.17074E-03
   0.14961E+02   0.17082E-03
   0.14966E+02   0.17091E-03
   0.14971E+02   0.17099E-03
   0.14976E+02   0.17107E-03
   0.14981E+02   0.17116E-03
   0.14986E+02   0.17124E-03
   0.14991E+02   0.17132E-03
   0.14996E+02   0.17141E-03
   0.15001E+02   0.17149E-03
   0.15006E+02   0.17157E-03
   0.15011E+02   0.17165E-03
   0.15016E+02   0.17174E-03
   0.15021E+02   0.17182E-03
   0.15026E+02   0.17190E-03
   0.15031E+02   0.17198E-03
   0.15036E+02   0.17207E-03
   0.15041E+02   0.17215E-03
   0.15046E+02   0.17223E-03
   0.15051E+02   0.17231E-03
   0.15056E+02   0.17240E-03
   0.15061E+02   0.17248E-03
   0.15066E+02   0.17256E-03
   0.15071E+02   0.17264E-03
   0.15076E+02   0.17273E-03
   0.15081E+02   0.17281E-03
   0.15086E+02   0.17289E-03
   0.15091E+02   0.17297E-03
   0.15096E+02   0.17305E-03
   0.15101E+02   0.17314E-03
   0.15106E+02   0.17322E-03
   0.15111E+02   0.17330E-03
   0.15116E+02   0.17338E-03
   0.15121E+02   0.17346E-03
   0.15126E+02   0.17355E-03
   0.15131E+02   0.17363E-03
   0.15136E+02   0.17371E-03
   0.15141E+02   0.17379E-03
   0.15146E+02   0.17387E-03
   0.15151E+02   0.17395E-03
   0.15156E+02   0.17404E-03
   0.15161E+02   0.17412E-03
   0.15166E+02   0.17420E-03
   0.15171E+02   0.17428E-03
   0.15176E+02   0.17436E-03
   0.15181E+02   0.17444E-03
   0.15186E+02   0.17453E-03
   0.15191E+02   0.17461E-03
   0.15196E+02   0.17469E-03
   0.15201E+02   0.17477E-03
   0.15206E+02   0.17485E-03
   0.15211E+02   0.17493E-03
   0.15216E+02   0.17501E-03
   0.15221E+02   0.17509E-03
   0.15226E+02   0.17517E-03
   0.15231E+02   0.17525E-03
   0.15236E+02   0.17534E-03
   0.15241E+02   0.17542E-03
   0.15246E+02   0.17550E-03
   0.15251E+02   0.17558E-03
   0.15256E+02   0.17566E-03
   0.15261E+02   0.17574E-03
   0.15266E+02   0.17582E-03
   0.15271E+02   0.17590E-03
   0.15276E+02   0.17598E-03
   0.15281E+02   0.17606E-03
   0.15286E+02   0.17614E-03
   0.15291E+02   0.17622E-03
   0.15296E+02   0.17630E-03
   0.15301E+02   0.17638E-03
   0.15306E+02   0.17646E-03
   0.15311E+02   0.17654E-03
   0.15316E+02   0.17662E-03
   0.15321E+02   0.17670E-03
   0.15326E+02   0.17678E-03
   0.15331E+02   0.17686E-03
   0.15336E+02   0.17694E-03
   0.15341E+02   0.17702E-03
   0.15346E+02   0.17710E-03
   0.15351E+02   0.17718E-03
   0.15356E+02   0.17726E-03
   0.15361E+02   0.17734E-03
   0.15366E+02   0.17742E-03
   0.15371E+02   0.17750E-03
   0.15376E+02   0.17758E-03
   0.15381E+02   0.17766E-03
   0.15386E+02   0.17774E-03
   0.15391E+02   0.17782E-03
   0.15396E+02   0.17790E-03
   0.15401E+02   0.17798E-03
   0.15406E+02   0.17806E-03
   0.15411E+02   0.17814E-03
   0.15416E+02   0.17822E-03
   0.15421E+02   0.17830E-03
   0.15426E+02   0.17837E-03
   0.15431E+02   0.17845E-03
   0.15436E+02   0.17853E-03
   0.15441E+02   0.17861E-03
   0.15446E+02   0.17869E-03
   0.15451E+02   0.17877E-03
   0.15456E+02   0.17885E-03
   0.15461E+02   0.17893E-03
   0.15466E+02   0.17901E-03
   0.15471E+02   0.17909E-03
   0.15476E+02   0.17916E-03
   0.15481E+02   0.17924E-03
   0.15486E+02   0.17932E-03
   0.15491E+02   0.17940E-03
   0.15496E+02   0.17948E-03
   0.15501E+02   0.17956E-03
   0.15506E+02   0.17963E-03
   0.15511E+02   0.17971E-03
   0.15516E+02   0.17979E-03
   0.15521E+02   0.17987E-03
   0.15526E+02   0.17995E-03
   0.15531E+02   0.18003E-03
   0.15536E+02   0.18010E-03
   0.15541E+02   0.18018E-03
   0.15546E+02   0.18026E-03
   0.15551E+02   0.18034E-03
   0.15556E+02   0.18042E-03
   0.15561E+02   0.18049E-03
   0.15566E+02   0.18057E-03
   0.15571E+02   0.18065E-03
   0.15576E+02   0.18073E-03
   0.15581E+02   0.18081E-03
   0.15586E+02   0.18088E-03
   0.15591E+02   0.18096E-03
   0.15596E+02   0.18104E-03
   0.15601E+02   0.18112E-03
   0.15606E+02   0.18119E-03
   0.15611E+02   0.18127E-03
   0.15616E+02   0.18135E-03
   0.15621E+02   0.18143E-03
   0.15626E+02   0.18150E-03
   0.15631E+02   0.18158E-03
   0.15636E+02   0.18166E-03
   0.15641E+02   0.18173E-03
   0.15646E+02   0.18181E-03
   0.15651E+02   0.18189E-03
   0.15656E+02   0.18197E-03
   0.15661E+02   0.18204E-03
   0.15666E+02   0.18212E-03
   0.15671E+02   0.18220E-03
   0.15676E+02   0.18227E-03
   0.15681E+02   0.18235E-03
   0.15686E+02   0.18243E-03
   0.15691E+02   0.18250E-03
   0.15696E+02   0.18258E-03
   0.15701E+02   0.18266E-03
   0.15706E+02   0.18273E-03
   0.15711E+02   0.18281E-03
   0.15716E+02   0.18289E-03
   0.15721E+02   0.18296E-03
   0.15726E+02   0.18304E-03
   0.15731E+02   0.18311E-03
   0.15736E+02   0.18319E-03
   0.15741E+02   0.18327E-03
   0.15746E+02   0.18334E-03
   0.15751E+02   0.18342E-03
   0.15756E+02   0.18349E-03
   0.15761E+02   0.18357E-03
   0.15766E+02   0.18365E-03
   0.15771E+02   0.18372E-03
   0.15776E+02   0.18380E-03
   0.15781E+02   0.18387E-03
   0.15786E+02   0.18395E-03
   0.15791E+02   0.18403E-03
   0.15796E+02   0.18410E-03
   0.15801E+02   0.18418E-03
   0.15806E+02   0.18425E-03
   0.15811E+02   0.18433E-03
   0.15816E+02   0.18440E-03
   0.15821E+02   0.18448E-03
   0.15826E+02   0.18455E-03
   0.15831E+02   0.18463E-03
   0.15836E+02   0.18470E-03
   0.15841E+02   0.18478E-03
   0.15846E+02   0.18486E-03
   0.15851E+02   0.18493E-03
   0.15856E+02   0.18501E-03
   0.15861E+02   0.18508E-03
   0.15866E+02   0.18515E-03
   0.15871E+02   0.18523E-03
   0.15876E+02   0.18530E-03
   0.15881E+02   0.18538E-03
   0.15886E+02   0.18545E-03
   0.15891E+02   0.18553E-03
   0.15896E+02   0.18560E-03
   0.15901E+02   0.18568E-03
   0.15906E+02   0.18575E-03
   0.15911E+02   0.18583E-03
   0.15916E+02   0.18590E-03
   0.15921E+02   0.18598E-03
   0.15926E+02   0.18605E-03
   0.15931E+02   0.18612E-03
   0.15936E+02   0.18620E-03
   0.15941E+02   0.18627E-03
   0.15946E+02   0.18635E-03
   0.15951E+02   0.18642E-03
   0.15956E+02   0.18650E-03
   0.15961E+02   0.18657E-03
   0.15966E+02   0.18664E-03
   0.15971E+02   0.18672E-03
   0.15976E+02   0.18679E-03
   0.15981E+02   0.18686E-03
   0.15986E+02   0.18694E-03
   0.15991E+02   0.18701E-03
   0.15996E+02   0.18709E-03
   0.16001E+02   0.18716E-03
   0.16006E+02   0.18723E-03
   0.16011E+02   0.18731E-03
   0.16016E+02   0.18738E-03
   0.16021E+02   0.18745E-03
   0.16026E+02   0.18753E-03
   0.16031E+02   0.18760E-03
   0.16036E+02   0.18767E-03
   0.16041E+02   0.18775E-03
   0.16046E+02   0.18782E-03
   0.16051E+02   0.18789E-03
   0.16056E+02   0.18796E-03
   0.16061E+02   0.18804E-03
   0.16066E+02   0.18811E-03
   0.16071E+02   0.18818E-03
   0.16076E+02   0.18826E-03
   0.16081E+02   0.18833E-03
   0.16086E+02   0.18840E-03
   0.16091E+02   0.18847E-03
   0.16096E+02   0.18855E-03
   0.16101E+02   0.18862E-03
   0.16106E+02   0.18869E-03
   0.16111E+02   0.18876E-03
   0.16116E+02   0.18884E-03
   0.16121E+02   0.18891E-03
   0.16126E+02   0.18898E-03
   0.16131E+02   0.18905E-03
   0.16136E+02   0.18913E-03
   0.16141E+02   0.18920E-03
   0.16146E+02   0.18927E-03
   0.16151E+02   0.18934E-03
   0.16156E+02   0.18941E-03
   0.16161E+02   0.18949E-03
   0.16166E+02   0.18956E-03
   0.16171E+02   0.18963E-03
   0.16176E+02   0.18970E-03
   0.16181E+02   0.18977E-03
   0.16186E+02   0.18984E-03
   0.16191E+02   0.18992E-03
   0.16196E+02   0.18999E-03
   0.16201E+02   0.19006E-03
   0.16206E+02   0.19013E-03
   0.16211E+02   0.19020E-03
   0.16216E+02   0.19027E-03
   0.16221E+02   0.19034E-03
   0.16226E+02   0.19042E-03
   0.16231E+02   0.19049E-03
   0.16236E+02   0.19056E-03
   0.16241E+02   0.19063E-03
   0.16246E+02   0.19070E-03
   0.16251E+02   0.19077E-03
   0.16256E+02   0.19084E-03
   0.16261E+02   0.19091E-03
   0.16266E+02   0.19098E-03
   0.16271E+02   0.19105E-03
   0.16276E+02   0.19112E-03
   0.16281E+02   0.19120E-03
   0.16286E+02   0.19127E-03
   0.16291E+02   0.19134E-03
   0.16296E+02   0.19141E-03
   0.16301E+02   0.19148E-03
   0.16306E+02   0.19155E-03
   0.16311E+02   0.19162E-03
   0.16316E+02   0.19169E-03
   0.16321E+02   0.19176E-03
   0.16326E+02   0.19183E-03
   0.16331E+02   0.19190E-03
   0.16336E+02   0.19197E-03
   0.16341E+02   0.19204E-03
   0.16346E+02   0.19211E-03
   0.16351E+02   0.19218E-03
   0.16356E+02   0.19225E-03
   0.16361E+02   0.19232E-03
   0.16366E+02   0.19239E-03
   0.16371E+02   0.19246E-03
   0.16376E+02   0.19253E-03
   0.16381E+02   0.19260E-03
   0.16386E+02   0.19267E-03
   0.16391E+02   0.19274E-03
   0.16396E+02   0.19281E-03
   0.16401E+02   0.19287E-03
   0.16406E+02   0.19294E-03
   0.16411E+02   0.19301E-03
   0.16416E+02   0.19308E-03
   0.16421E+02   0.19315E-03
   0.16426E+02   0.19322E-03
   0.16431E+02   0.19329E-03
   0.16436E+02   0.19336E-03
   0.16441E+02   0.19343E-03
   0.16446E+02   0.19350E-03
   0.16451E+02   0.19356E-03
   0.16456E+02   0.19363E-03
   0.16461E+02   0.19370E-03
   0.16466E+02   0.19377E-03
   0.16471E+02   0.19384E-03
   0.16476E+02   0.19391E-03
   0.16481E+02   0.19398E-03
   0.16486E+02   0.19404E-03
   0.16491E+02   0.19411E-03
   0.16496E+02   0.19418E-03
   0.16501E+02   0.19425E-03
   0.16506E+02   0.19432E-03
   0.16511E+02   0.19439E-03
   0.16516E+02   0.19445E-03
   0.16521E+02   0.19452E-03
   0.16526E+02   0.19459E-03
   0.16531E+02   0.19466E-03
   0.16536E+02   0.19473E-03
   0.16541E+02   0.19479E-03
   0.16546E+02   0.19486E-03
   0.16551E+02   0.19493E-03
   0.16556E+02   0.19500E-03
   0.16561E+02   0.19507E-03
   0.16566E+02   0.19513E-03
   0.16571E+02   0.19520E-03
   0.16576E+02   0.19527E-03
   0.16581E+02   0.19533E-03
   0.16586E+02   0.19540E-03
   0.16591E+02   0.19547E-03
   0.16596E+02   0.19554E-03
   0.16601E+02   0.19560E-03
   0.16606E+02   0.19567E-03
   0.16611E+02   0.19574E-03
   0.16616E+02   0.19580E-03
   0.16621E+02   0.19587E-03
   0.16626E+02   0.19594E-03
   0.16631E+02   0.19600E-03
   0.16636E+02   0.19607E-03
   0.16641E+02   0.19614E-03
   0.16646E+02   0.19620E-03
   0.16651E+02   0.19627E-03
   0.16656E+02   0.19634E-03
   0.16661E+02   0.19641E-03
   0.16666E+02   0.19647E-03
   0.16671E+02   0.19654E-03
   0.16676E+02   0.19660E-03
   0.16681E+02   0.19667E-03
   0.16686E+02   0.19674E-03
   0.16691E+02   0.19680E-03
   0.16696E+02   0.19687E-03
   0.16701E+02   0.19693E-03
   0.16706E+02   0.19700E-03
   0.16711E+02   0.19707E-03
   0.16716E+02   0.19713E-03
   0.16721E+02   0.19720E-03
   0.16726E+02   0.19726E-03
   0.16731E+02   0.19733E-03
   0.16736E+02   0.19739E-03
   0.16741E+02   0.19746E-03
   0.16746E+02   0.19753E-03
   0.16751E+02   0.19759E-03
   0.16756E+02   0.19766E-03
   0.16761E+02   0.19772E-03
   0.16766E+02   0.19779E-03
   0.16771E+02   0.19785E-03
   0.16776E+02   0.19792E-03
   0.16781E+02   0.19798E-03
   0.16786E+02   0.19805E-03
   0.16791E+02   0.19811E-03
   0.16796E+02   0.19818E-03
   0.16801E+02   0.19824E-03
   0.16806E+02   0.19831E-03
   0.16811E+02   0.19837E-03
   0.16816E+02   0.19844E-03
   0.16821E+02   0.19850E-03
   0.16826E+02   0.19857E-03
   0.16831E+02   0.19863E-03
   0.16836E+02   0.19870E-03
   0.16841E+02   0.19876E-03
   0.16846E+02   0.19882E-03
   0.16851E+02   0.19889E-03
   0.16856E+02   0.19895E-03
   0.16861E+02   0.19902E-03
   0.16866E+02   0.19908E-03
   0.16871E+02   0.19915E-03
   0.16876E+02   0.19921E-03
   0.16881E+02   0.19927E-03
   0.16886E+02   0.19934E-03
   0.16891E+02   0.19940E-03
   0.16896E+02   0.19947E-03
   0.16901E+02   0.19953E-03
   0.16906E+02   0.19959E-03
   0.16911E+02   0.19966E-03
   0.16916E+02   0.19972E-03
   0.16921E+02   0.19978E-03
   0.16926E+02   0.19985E-03
   0.16931E+02   0.19991E-03
   0.16936E+02   0.19997E-03
   0.16941E+02   0.20004E-03
   0.16946E+02   0.20010E-03
   0.16951E+02   0.20016E-03
   0.16956E+02   0.20023E-03
   0.16961E+02   0.20029E-03
   0.16966E+02   0.20035E-03
   0.16971E+02   0.20042E-03
   0.16976E+02   0.20048E-03
   0.16981E+02   0.20054E-03
   0.16986E+02   0.20060E-03
   0.16991E+02   0.20067E-03
   0.16996E+02   0.20073E-03
   0.17001E+02   0.20079E-03
   0.17006E+02   0.20085E-03
   0.17011E+02   0.20092E-03
   0.17016E+02   0.20098E-03
   0.17021E+02   0.20104E-03
   0.17026E+02   0.20110E-03
   0.17031E+02   0.20117E-03
   0.17036E+02   0.20123E-03
   0.17041E+02   0.20129E-03
   0.17046E+02   0.20135E-03
   0.17051E+02   0.20141E-03
   0.17056E+02   0.20148E-03
   0.17061E+02   0.20154E-03
   0.17066E+02   0.20160E-03
   0.17071E+02   0.20166E-03
   0.17076E+02   0.20172E-03
   0.17081E+02   0.20179E-03
   0.17086E+02   0.20185E-03
   0.17091E+02   0.20191E-03
   0.17096E+02   0.20197E-03
   0.17101E+02   0.20203E-03
   0.17106E+02   0.20209E-03
   0.17111E+02   0.20215E-03
   0.17116E+02   0.20222E-03
   0.17121E+02   0.20228E-03
   0.17126E+02   0.20234E-03
   0.17131E+02   0.20240E-03
   0.17136E+02   0.20246E-03
   0.17141E+02   0.20252E-03
   0.17146E+02   0.20258E-03
   0.17151E+02   0.20264E-03
   0.17156E+02   0.20270E-03
   0.17161E+02   0.20276E-03
   0.17166E+02   0.20282E-03
   0.17171E+02   0.20289E-03
   0.17176E+02   0.20295E-03
   0.17181E+02   0.20301E-03
   0.17186E+02   0.20307E-03
   0.17191E+02   0.20313E-03
   0.17196E+02   0.20319E-03
   0.17201E+02   0.20325E-03
   0.17206E+02   0.20331E-03
   0.17211E+02   0.20337E-03
   0.17216E+02   0.20343E-03
   0.17221E+02   0.20349E-03
   0.17226E+02   0.20355E-03
   0.17231E+02   0.20361E-03
   0.17236E+02   0.20367E-03
   0.17241E+02   0.20373E-03
   0.17246E+02   0.20379E-03
   0.17251E+02   0.20385E-03
   0.17256E+02   0.20391E-03
   0.17261E+02   0.20397E-03
   0.17266E+02   0.20403E-03
   0.17271E+02   0.20408E-03
   0.17276E+02   0.20414E-03
   0.17281E+02   0.20420E-03
   0.17286E+02   0.20426E-03
   0.17291E+02   0.20432E-03
   0.17296E+02   0.20438E-03
   0.17301E+02   0.20444E-03
   0.17306E+02   0.20450E-03
   0.17311E+02   0.20456E-03
   0.17316E+02   0.20462E-03
   0.17321E+02   0.20468E-03
   0.17326E+02   0.20473E-03
   0.17331E+02   0.20479E-03
   0.17336E+02   0.20485E-03
   0.17341E+02   0.20491E-03
   0.17346E+02   0.20497E-03
   0.17351E+02   0.20503E-03
   0.17356E+02   0.20509E-03
   0.17361E+02   0.20514E-03
   0.17366E+02   0.20520E-03
   0.17371E+02   0.20526E-03
   0.17376E+02   0.20532E-03
   0.17381E+02   0.20538E-03
   0.17386E+02   0.20544E-03
   0.17391E+02   0.20549E-03
   0.17396E+02   0.20555E-03
   0.17401E+02   0.20561E-03
   0.17406E+02   0.20567E-03
   0.17411E+02   0.20572E-03
   0.17416E+02   0.20578E-03
   0.17421E+02   0.20584E-03
   0.17426E+02   0.20590E-03
   0.17431E+02   0.20596E-03
   0.17436E+02   0.20601E-03
   0.17441E+02   0.20607E-03
   0.17446E+02   0.20613E-03
   0.17451E+02   0.20618E-03
   0.17456E+02   0.20624E-03
   0.17461E+02   0.20630E-03
   0.17466E+02   0.20636E-03
   0.17471E+02   0.20641E-03
   0.17476E+02   0.20647E-03
   0.17481E+02   0.20653E-03
   0.17486E+02   0.20658E-03
   0.17491E+02   0.20664E-03
   0.17496E+02   0.20670E-03
   0.17501E+02   0.20675E-03
   0.17506E+02   0.20681E-03
   0.17511E+02   0.20687E-03
   0.17516E+02   0.20692E-03
   0.17521E+02   0.20698E-03
   0.17526E+02   0.20704E-03
   0.17531E+02   0.20709E-03
   0.17536E+02   0.20715E-03
   0.17541E+02   0.20721E-03
   0.17546E+02   0.20726E-03
   0.17551E+02   0.20732E-03
   0.17556E+02   0.20737E-03
   0.17561E+02   0.20743E-03
   0.17566E+02   0.20749E-03
   0.17571E+02   0.20754E-03
   0.17576E+02   0.20760E-03
   0.17581E+02   0.20765E-03
   0.17586E+02   0.20771E-03
   0.17591E+02   0.20776E-03
   0.17596E+02   0.20782E-03
   0.17601E+02   0.20788E-03
   0.17606E+02   0.20793E-03
   0.17611E+02   0.20799E-03
   0.17616E+02   0.20804E-03
   0.17621E+02   0.20810E-03
   0.17626E+02   0.20815E-03
   0.17631E+02   0.20821E-03
   0.17636E+02   0.20826E-03
   0.17641E+02   0.20832E-03
   0.17646E+02   0.20837E-03
   0.17651E+02   0.20843E-03
   0.17656E+02   0.20848E-03
   0.17661E+02   0.20854E-03
   0.17666E+02   0.20859E-03
   0.17671E+02   0.20865E-03
   0.17676E+02   0.20870E-03
   0.17681E+02   0.20875E-03
   0.17686E+02   0.20881E-03
   0.17691E+02   0.20886E-03
   0.17696E+02   0.20892E-03
   0.17701E+02   0.20897E-03
   0.17706E+02   0.20903E-03
   0.17711E+02   0.20908E-03
   0.17716E+02   0.20913E-03
   0.17721E+02   0.20919E-03
   0.17726E+02   0.20924E-03
   0.17731E+02   0.20930E-03
   0.17736E+02   0.20935E-03
   0.17741E+02   0.20940E-03
   0.17746E+02   0.20946E-03
   0.17751E+02   0.20951E-03
   0.17756E+02   0.20956E-03
   0.17761E+02   0.20962E-03
   0.17766E+02   0.20967E-03
   0.17771E+02   0.20972E-03
   0.17776E+02   0.20978E-03
   0.17781E+02   0.20983E-03
   0.17786E+02   0.20988E-03
   0.17791E+02   0.20994E-03
   0.17796E+02   0.20999E-03
   0.17801E+02   0.21004E-03
   0.17806E+02   0.21010E-03
   0.17811E+02   0.21015E-03
   0.17816E+02   0.21020E-03
   0.17821E+02   0.21026E-03
   0.17826E+02   0.21031E-03
   0.17831E+02   0.21036E-03
   0.17836E+02   0.21041E-03
   0.17841E+02   0.21047E-03
   0.17846E+02   0.21052E-03
   0.17851E+02   0.21057E-03
   0.17856E+02   0.21062E-03
   0.17861E+02   0.21068E-03
   0.17866E+02   0.21073E-03
   0.17871E+02   0.21078E-03
   0.17876E+02   0.21083E-03
   0.17881E+02   0.21088E-03
   0.17886E+02   0.21094E-03
   0.17891E+02   0.21099E-03
   0.17896E+02   0.21104E-03
   0.17901E+02   0.21109E-03
   0.17906E+02   0.21114E-03
   0.17911E+02   0.21120E-03
   0.17916E+02   0.21125E-03
   0.17921E+02   0.21130E-03
   0.17926E+02   0.21135E-03
   0.17931E+02   0.21140E-03
   0.17936E+02   0.21145E-03
   0.17941E+02   0.21150E-03
   0.17946E+02   0.21155E-03
   0.17951E+02   0.21161E-03
   0.17956E+02   0.21166E-03
   0.17961E+02   0.21171E-03
   0.17966E+02   0.21176E-03
   0.17971E+02   0.21181E-03
   0.17976E+02   0.21186E-03
   0.17981E+02   0.21191E-03
   0.17986E+02   0.21196E-03
   0.17991E+02   0.21201E-03
   0.17996E+02   0.21206E-03
   0.18001E+02   0.21211E-03
   0.18006E+02   0.21217E-03
   0.18011E+02   0.21222E-03
   0.18016E+02   0.21227E-03
   0.18021E+02   0.21232E-03
   0.18026E+02   0.21237E-03
   0.18031E+02   0.21242E-03
   0.18036E+02   0.21247E-03
   0.18041E+02   0.21252E-03
   0.18046E+02   0.21257E-03
   0.18051E+02   0.21262E-03
   0.18056E+02   0.21267E-03
   0.18061E+02   0.21272E-03
   0.18066E+02   0.21277E-03
   0.18071E+02   0.21282E-03
   0.18076E+02   0.21287E-03
   0.18081E+02   0.21292E-03
   0.18086E+02   0.21296E-03
   0.18091E+02   0.21301E-03
   0.18096E+02   0.21306E-03
   0.18101E+02   0.21311E-03
   0.18106E+02   0.21316E-03
   0.18111E+02   0.21321E-03
   0.18116E+02   0.21326E-03
   0.18121E+02   0.21331E-03
   0.18126E+02   0.21336E-03
   0.18131E+02   0.21341E-03
   0.18136E+02   0.21346E-03
   0.18141E+02   0.21351E-03
   0.18146E+02   0.21355E-03
   0.18151E+02   0.21360E-03
   0.18156E+02   0.21365E-03
   0.18161E+02   0.21370E-03
   0.18166E+02   0.21375E-03
   0.18171E+02   0.21380E-03
   0.18176E+02   0.21385E-03
   0.18181E+02   0.21389E-03
   0.18186E+02   0.21394E-03
   0.18191E+02   0.21399E-03
   0.18196E+02   0.21404E-03
   0.18201E+02   0.21409E-03
   0.18206E+02   0.21413E-03
   0.18211E+02   0.21418E-03
   0.18216E+02   0.21423E-03
   0.18221E+02   0.21428E-03
   0.18226E+02   0.21433E-03
   0.18231E+02   0.21437E-03
   0.18236E+02   0.21442E-03
   0.18241E+02   0.21447E-03
   0.18246E+02   0.21452E-03
   0.18251E+02   0.21456E-03
   0.18256E+02   0.21461E-03
   0.18261E+02   0.21466E-03
   0.18266E+02   0.21471E-03
   0.18271E+02   0.21475E-03
   0.18276E+02   0.21480E-03
   0.18281E+02   0.21485E-03
   0.18286E+02   0.21489E-03
   0.18291E+02   0.21494E-03
   0.18296E+02   0.21499E-03
   0.18301E+02   0.21504E-03
   0.18306E+02   0.21508E-03
   0.18311E+02   0.21513E-03
   0.18316E+02   0.21518E-03
   0.18321E+02   0.21522E-03
   0.18326E+02   0.21527E-03
   0.18331E+02   0.21531E-03
   0.18336E+02   0.21536E-03
   0.18341E+02   0.21541E-03
   0.18346E+02   0.21545E-03
   0.18351E+02   0.21550E-03
   0.18356E+02   0.21555E-03
   0.18361E+02   0.21559E-03
   0.18366E+02   0.21564E-03
   0.18371E+02   0.21568E-03
   0.18376E+02   0.21573E-03
   0.18381E+02   0.21578E-03
   0.18386E+02   0.21582E-03
   0.18391E+02   0.21587E-03
   0.18396E+02   0.21591E-03
   0.18401E+02   0.21596E-03
   0.18406E+02   0.21600E-03
   0.18411E+02   0.21605E-03
   0.18416E+02   0.21610E-03
   0.18421E+02   0.21614E-03
   0.18426E+02   0.21619E-03
   0.18431E+02   0.21623E-03
   0.18436E+02   0.21628E-03
   0.18441E+02   0.21632E-03
   0.18446E+02   0.21637E-03
   0.18451E+02   0.21641E-03
   0.18456E+02   0.21646E-03
   0.18461E+02   0.21650E-03
   0.18466E+02   0.21655E-03
   0.18471E+02   0.21659E-03
   0.18476E+02   0.21664E-03
   0.18481E+02   0.21668E-03
   0.18486E+02   0.21672E-03
   0.18491E+02   0.21677E-03
   0.18496E+02   0.21681E-03
   0.18501E+02   0.21686E-03
   0.18506E+02   0.21690E-03
   0.18511E+02   0.21695E-03
   0.18516E+02   0.21699E-03
   0.18521E+02   0.21704E-03
   0.18526E+02   0.21708E-03
   0.18531E+02   0.21712E-03
   0.18536E+02   0.21717E-03
   0.18541E+02   0.21721E-03
   0.18546E+02   0.21725E-03
   0.18551E+02   0.21730E-03
   0.18556E+02   0.21734E-03
   0.18561E+02   0.21739E-03
   0.18566E+02   0.21743E-03
   0.18571E+02   0.21747E-03
   0.18576E+02   0.21752E-03
   0.18581E+02   0.21756E-03
   0.18586E+02   0.21760E-03
   0.18591E+02   0.21765E-03
   0.18596E+02   0.21769E-03
   0.18601E+02   0.21773E-03
   0.18606E+02   0.21778E-03
   0.18611E+02   0.21782E-03
   0.18616E+02   0.21786E-03
   0.18621E+02   0.21790E-03
   0.18626E+02   0.21795E-03
   0.18631E+02   0.21799E-03
   0.18636E+02   0.21803E-03
   0.18641E+02   0.21808E-03
   0.18646E+02   0.21812E-03
   0.18651E+02   0.21816E-03
   0.18656E+02   0.21820E-03
   0.18661E+02   0.21825E-03
   0.18666E+02   0.21829E-03
   0.18671E+02   0.21833E-03
   0.18676E+02   0.21837E-03
   0.18681E+02   0.21841E-03
   0.18686E+02   0.21846E-03
   0.18691E+02   0.21850E-03
   0.18696E+02   0.21854E-03
   0.18701E+02   0.21858E-03
   0.18706E+02   0.21862E-03
   0.18711E+02   0.21867E-03
   0.18716E+02   0.21871E-03
   0.18721E+02   0.21875E-03
   0.18726E+02   0.21879E-03
   0.18731E+02   0.21883E-03
   0.18736E+02   0.21887E-03
   0.18741E+02   0.21891E-03
   0.18746E+02   0.21896E-03
   0.18751E+02   0.21900E-03
   0.18756E+02   0.21904E-03
   0.18761E+02   0.21908E-03
   0.18766E+02   0.21912E-03
   0.18771E+02   0.21916E-03
   0.18776E+02   0.21920E-03
   0.18781E+02   0.21924E-03
   0.18786E+02   0.21928E-03
   0.18791E+02   0.21932E-03
   0.18796E+02   0.21937E-03
   0.18801E+02   0.21941E-03
   0.18806E+02   0.21945E-03
   0.18811E+02   0.21949E-03
   0.18816E+02   0.21953E-03
   0.18821E+02   0.21957E-03
   0.18826E+02   0.21961E-03
   0.18831E+02   0.21965E-03
   0.18836E+02   0.21969E-03
   0.18841E+02   0.21973E-03
   0.18846E+02   0.21977E-03
   0.18851E+02   0.21981E-03
   0.18856E+02   0.21985E-03
   0.18861E+02   0.21989E-03
   0.18866E+02   0.21993E-03
   0.18871E+02   0.21997E-03
   0.18876E+02   0.22001E-03
   0.18881E+02   0.22005E-03
   0.18886E+02   0.22009E-03
   0.18891E+02   0.22013E-03
   0.18896E+02   0.22017E-03
   0.18901E+02   0.22021E-03
   0.18906E+02   0.22024E-03
   0.18911E+02   0.22028E-03
   0.18916E+02   0.22032E-03
   0.18921E+02   0.22036E-03
   0.18926E+02   0.22040E-03
   0.18931E+02   0.22044E-03
   0.18936E+02   0.22048E-03
   0.18941E+02   0.22052E-03
   0.18946E+02   0.22056E-03
   0.18951E+02   0.22060E-03
   0.18956E+02   0.22063E-03
   0.18961E+02   0.22067E-03
   0.18966E+02   0.22071E-03
   0.18971E+02   0.22075E-03
   0.18976E+02   0.22079E-03
   0.18981E+02   0.22083E-03
   0.18986E+02   0.22087E-03
   0.18991E+02   0.22090E-03
   0.18996E+02   0.22094E-03
   0.19001E+02   0.22098E-03
   0.19006E+02   0.22102E-03
   0.19011E+02   0.22106E-03
   0.19016E+02   0.22109E-03
   0.19021E+02   0.22113E-03
   0.19026E+02   0.22117E-03
   0.19031E+02   0.22121E-03
   0.19036E+02   0.22124E-03
   0.19041E+02   0.22128E-03
   0.19046E+02   0.22132E-03
   0.19051E+02   0.22136E-03
   0.19056E+02   0.22140E-03
   0.19061E+02   0.22143E-03
   0.19066E+02   0.22147E-03
   0.19071E+02   0.22151E-03
   0.19076E+02   0.22154E-03
   0.19081E+02   0.22158E-03
   0.19086E+02   0.22162E-03
   0.19091E+02   0.22166E-03
   0.19096E+02   0.22169E-03
   0.19101E+02   0.22173E-03
   0.19106E+02   0.22177E-03
   0.19111E+02   0.22180E-03
   0.19116E+02   0.22184E-03
   0.19121E+02   0.22188E-03
   0.19126E+02   0.22191E-03
   0.19131E+02   0.22195E-03
   0.19136E+02   0.22199E-03
   0.19141E+02   0.22202E-03
   0.19146E+02   0.22206E-03
   0.19151E+02   0.22209E-03
   0.19156E+02   0.22213E-03
   0.19161E+02   0.22217E-03
   0.19166E+02   0.22220E-03
   0.19171E+02   0.22224E-03
   0.19176E+02   0.22228E-03
   0.19181E+02   0.22231E-03
   0.19186E+02   0.22235E-03
   0.19191E+02   0.22238E-03
   0.19196E+02   0.22242E-03
   0.19201E+02   0.22245E-03
   0.19206E+02   0.22249E-03
   0.19211E+02   0.22253E-03
   0.19216E+02   0.22256E-03
   0.19221E+02   0.22260E-03
   0.19226E+02   0.22263E-03
   0.19231E+02   0.22267E-03
   0.19236E+02   0.22270E-03
   0.19241E+02   0.22274E-03
   0.19246E+02   0.22277E-03
   0.19251E+02   0.22281E-03
   0.19256E+02   0.22284E-03
   0.19261E+02   0.22288E-03
   0.19266E+02   0.22291E-03
   0.19271E+02   0.22295E-03
   0.19276E+02   0.22298E-03
   0.19281E+02   0.22302E-03
   0.19286E+02   0.22305E-03
   0.19291E+02   0.22309E-03
   0.19296E+02   0.22312E-03
   0.19301E+02   0.22315E-03
   0.19306E+02   0.22319E-03
   0.19311E+02   0.22322E-03
   0.19316E+02   0.22326E-03
   0.19321E+02   0.22329E-03
   0.19326E+02   0.22333E-03
   0.19331E+02   0.22336E-03
   0.19336E+02   0.22339E-03
   0.19341E+02   0.22343E-03
   0.19346E+02   0.22346E-03
   0.19351E+02   0.22350E-03
   0.19356E+02   0.22353E-03
   0.19361E+02   0.22356E-03
   0.19366E+02   0.22360E-03
   0.19371E+02   0.22363E-03
   0.19376E+02   0.22366E-03
   0.19381E+02   0.22370E-03
   0.19386E+02   0.22373E-03
   0.19391E+02   0.22376E-03
   0.19396E+02   0.22380E-03
   0.19401E+02   0.22383E-03
   0.19406E+02   0.22386E-03
   0.19411E+02   0.22390E-03
   0.19416E+02   0.22393E-03
   0.19421E+02   0.22396E-03
   0.19426E+02   0.22399E-03
   0.19431E+02   0.22403E-03
   0.19436E+02   0.22406E-03
   0.19441E+02   0.22409E-03
   0.19446E+02   0.22413E-03
   0.19451E+02   0.22416E-03
   0.19456E+02   0.22419E-03
   0.19461E+02   0.22422E-03
   0.19466E+02   0.22426E-03
   0.19471E+02   0.22429E-03
   0.19476E+02   0.22432E-03
   0.19481E+02   0.22435E-03
   0.19486E+02   0.22438E-03
   0.19491E+02   0.22442E-03
   0.19496E+02   0.22445E-03
   0.19501E+02   0.22448E-03
   0.19506E+02   0.22451E-03
   0.19511E+02   0.22454E-03
   0.19516E+02   0.22458E-03
   0.19521E+02   0.22461E-03
   0.19526E+02   0.22464E-03
   0.19531E+02   0.22467E-03
   0.19536E+02   0.22470E-03
   0.19541E+02   0.22473E-03
   0.19546E+02   0.22477E-03
   0.19551E+02   0.22480E-03
   0.19556E+02   0.22483E-03
   0.19561E+02   0.22486E-03
   0.19566E+02   0.22489E-03
   0.19571E+02   0.22492E-03
   0.19576E+02   0.22495E-03
   0.19581E+02   0.22498E-03
   0.19586E+02   0.22502E-03
   0.19591E+02   0.22505E-03
   0.19596E+02   0.22508E-03
   0.19601E+02   0.22511E-03
   0.19606E+02   0.22514E-03
   0.19611E+02   0.22517E-03
   0.19616E+02   0.22520E-03
   0.19621E+02   0.22523E-03
   0.19626E+02   0.22526E-03
   0.19631E+02   0.22529E-03
   0.19636E+02   0.22532E-03
   0.19641E+02   0.22535E-03
   0.19646E+02   0.22538E-03
   0.19651E+02   0.22541E-03
   0.19656E+02   0.22544E-03
   0.19661E+02   0.22547E-03
   0.19666E+02   0.22550E-03
   0.19671E+02   0.22553E-03
   0.19676E+02   0.22556E-03
   0.19681E+02   0.22559E-03
   0.19686E+02   0.22562E-03
   0.19691E+02   0.22565E-03
   0.19696E+02   0.22568E-03
   0.19701E+02   0.22571E-03
   0.19706E+02   0.22574E-03
   0.19711E+02   0.22577E-03
   0.19716E+02   0.22580E-03
   0.19721E+02   0.22583E-03
   0.19726E+02   0.22586E-03
   0.19731E+02   0.22589E-03
   0.19736E+02   0.22591E-03
   0.19741E+02   0.22594E-03
   0.19746E+02   0.22597E-03
   0.19751E+02   0.22600E-03
   0.19756E+02   0.22603E-03
   0.19761E+02   0.22606E-03
   0.19766E+02   0.22609E-03
   0.19771E+02   0.22612E-03
   0.19776E+02   0.22615E-03
   0.19781E+02   0.22617E-03
   0.19786E+02   0.22620E-03
   0.19791E+02   0.22623E-03
   0.19796E+02   0.22626E-03
   0.19801E+02   0.22629E-03
   0.19806E+02   0.22632E-03
   0.19811E+02   0.22634E-03
   0.19816E+02   0.22637E-03
   0.19821E+02   0.22640E-03
   0.19826E+02   0.22643E-03
   0.19831E+02   0.22646E-03
   0.19836E+02   0.22649E-03
   0.19841E+02   0.22651E-03
   0.19846E+02   0.22654E-03
   0.19851E+02   0.22657E-03
   0.19856E+02   0.22660E-03
   0.19861E+02   0.22662E-03
   0.19866E+02   0.22665E-03
   0.19871E+02   0.22668E-03
   0.19876E+02   0.22671E-03
   0.19881E+02   0.22673E-03
   0.19886E+02   0.22676E-03
   0.19891E+02   0.22679E-03
   0.19896E+02   0.22682E-03
   0.19901E+02   0.22684E-03
   0.19906E+02   0.22687E-03
   0.19911E+02   0.22690E-03
   0.19916E+02   0.22692E-03
   0.19921E+02   0.22695E-03
   0.19926E+02   0.22698E-03
   0.19931E+02   0.22700E-03
   0.19936E+02   0.22703E-03
   0.19941E+02   0.22706E-03
   0.19946E+02   0.22708E-03
   0.19951E+02   0.22711E-03
   0.19956E+02   0.22714E-03
   0.19961E+02   0.22716E-03
   0.19966E+02   0.22719E-03
   0.19971E+02   0.22722E-03
   0.19976E+02   0.22724E-03
   0.19981E+02   0.22727E-03
   0.19986E+02   0.22730E-03
   0.19991E+02   0.22732E-03
   0.19996E+02   0.22735E-03
   0.20001E+02   0.22737E-03
   0.20006E+02   0.22740E-03
   0.20011E+02   0.22743E-03
   0.20016E+02   0.22745E-03
   0.20021E+02   0.22748E-03
   0.20026E+02   0.22750E-03
   0.20031E+02   0.22753E-03
   0.20036E+02   0.22755E-03
   0.20041E+02   0.22758E-03
   0.20046E+02   0.22760E-03
   0.20051E+02   0.22763E-03
   0.20056E+02   0.22766E-03
   0.20061E+02   0.22768E-03
   0.20066E+02   0.22771E-03
   0.20071E+02   0.22773E-03
   0.20076E+02   0.22776E-03
   0.20081E+02   0.22778E-03
   0.20086E+02   0.22781E-03
   0.20091E+02   0.22783E-03
   0.20096E+02   0.22786E-03
   0.20101E+02   0.22788E-03
   0.20106E+02   0.22791E-03
   0.20111E+02   0.22793E-03
   0.20116E+02   0.22795E-03
   0.20121E+02   0.22798E-03
   0.20126E+02   0.22800E-03
   0.20131E+02   0.22803E-03
   0.20136E+02   0.22805E-03
   0.20141E+02   0.22808E-03
   0.20146E+02   0.22810E-03
   0.20151E+02   0.22813E-03
   0.20156E+02   0.22815E-03
   0.20161E+02   0.22817E-03
   0.20166E+02   0.22820E-03
   0.20171E+02   0.22822E-03
   0.20176E+02   0.22825E-03
   0.20181E+02   0.22827E-03
   0.20186E+02   0.22829E-03
   0.20191E+02   0.22832E-03
   0.20196E+02   0.22834E-03
   0.20201E+02   0.22836E-03
   0.20206E+02   0.22839E-03
   0.20211E+02   0.22841E-03
   0.20216E+02   0.22843E-03
   0.20221E+02   0.22846E-03
   0.20226E+02   0.22848E-03
   0.20231E+02   0.22851E-03
   0.20236E+02   0.22853E-03
   0.20241E+02   0.22855E-03
   0.20246E+02   0.22857E-03
   0.20251E+02   0.22860E-03
   0.20256E+02   0.22862E-03
   0.20261E+02   0.22864E-03
   0.20266E+02   0.22867E-03
   0.20271E+02   0.22869E-03
   0.20276E+02   0.22871E-03
   0.20281E+02   0.22873E-03
   0.20286E+02   0.22876E-03
   0.20291E+02   0.22878E-03
   0.20296E+02   0.22880E-03
   0.20301E+02   0.22883E-03
   0.20306E+02   0.22885E-03
   0.20311E+02   0.22887E-03
   0.20316E+02   0.22889E-03
   0.20321E+02   0.22891E-03
   0.20326E+02   0.22894E-03
   0.20331E+02   0.22896E-03
   0.20336E+02   0.22898E-03
   0.20341E+02   0.22900E-03
   0.20346E+02   0.22902E-03
   0.20351E+02   0.22905E-03
   0.20356E+02   0.22907E-03
   0.20361E+02   0.22909E-03
   0.20366E+02   0.22911E-03
   0.20371E+02   0.22913E-03
   0.20376E+02   0.22916E-03
   0.20381E+02   0.22918E-03
   0.20386E+02   0.22920E-03
   0.20391E+02   0.22922E-03
   0.20396E+02   0.22924E-03
   0.20401E+02   0.22926E-03
   0.20406E+02   0.22928E-03
   0.20411E+02   0.22931E-03
   0.20416E+02   0.22933E-03
   0.20421E+02   0.22935E-03
   0.20426E+02   0.22937E-03
   0.20431E+02   0.22939E-03
   0.20436E+02   0.22941E-03
   0.20441E+02   0.22943E-03
   0.20446E+02   0.22945E-03
   0.20451E+02   0.22947E-03
   0.20456E+02   0.22949E-03
   0.20461E+02   0.22951E-03
   0.20466E+02   0.22954E-03
   0.20471E+02   0.22956E-03
   0.20476E+02   0.22958E-03
   0.20481E+02   0.22960E-03
   0.20486E+02   0.22962E-03
   0.20491E+02   0.22964E-03
   0.20496E+02   0.22966E-03
   0.20501E+02   0.22968E-03
   0.20506E+02   0.22970E-03
   0.20511E+02   0.22972E-03
   0.20516E+02   0.22974E-03
   0.20521E+02   0.22976E-03
   0.20526E+02   0.22978E-03
   0.20531E+02   0.22980E-03
   0.20536E+02   0.22982E-03
   0.20541E+02   0.22984E-03
   0.20546E+02   0.22986E-03
   0.20551E+02   0.22988E-03
   0.20556E+02   0.22990E-03
   0.20561E+02   0.22992E-03
   0.20566E+02   0.22994E-03
   0.20571E+02   0.22996E-03
   0.20576E+02   0.22997E-03
   0.20581E+02   0.22999E-03
   0.20586E+02   0.23001E-03
   0.20591E+02   0.23003E-03
   0.20596E+02   0.23005E-03
   0.20601E+02   0.23007E-03
   0.20606E+02   0.23009E-03
   0.20611E+02   0.23011E-03
   0.20616E+02   0.23013E-03
   0.20621E+02   0.23015E-03
   0.20626E+02   0.23017E-03
   0.20631E+02   0.23018E-03
   0.20636E+02   0.23020E-03
   0.20641E+02   0.23022E-03
   0.20646E+02   0.23024E-03
   0.20651E+02   0.23026E-03
   0.20656E+02   0.23028E-03
   0.20661E+02   0.23030E-03
   0.20666E+02   0.23031E-03
   0.20671E+02   0.23033E-03
   0.20676E+02   0.23035E-03
   0.20681E+02   0.23037E-03
   0.20686E+02   0.23039E-03
   0.20691E+02   0.23041E-03
   0.20696E+02   0.23042E-03
   0.20701E+02   0.23044E-03
   0.20706E+02   0.23046E-03
   0.20711E+02   0.23048E-03
   0.20716E+02   0.23050E-03
   0.20721E+02   0.23051E-03
   0.20726E+02   0.23053E-03
   0.20731E+02   0.23055E-03
   0.20736E+02   0.23057E-03
   0.20741E+02   0.23058E-03
   0.20746E+02   0.23060E-03
   0.20751E+02   0.23062E-03
   0.20756E+02   0.23064E-03
   0.20761E+02   0.23065E-03
   0.20766E+02   0.23067E-03
   0.20771E+02   0.23069E-03
   0.20776E+02   0.23071E-03
   0.20781E+02   0.23072E-03
   0.20786E+02   0.23074E-03
   0.20791E+02   0.23076E-03
   0.20796E+02   0.23077E-03
   0.20801E+02   0.23079E-03
   0.20806E+02   0.23081E-03
   0.20811E+02   0.23082E-03
   0.20816E+02   0.23084E-03
   0.20821E+02   0.23086E-03
   0.20826E+02   0.23087E-03
   0.20831E+02   0.23089E-03
   0.20836E+02   0.23091E-03
   0.20841E+02   0.23092E-03
   0.20846E+02   0.23094E-03
   0.20851E+02   0.23096E-03
   0.20856E+02   0.23097E-03
   0.20861E+02   0.23099E-03
   0.20866E+02   0.23101E-03
   0.20871E+02   0.23102E-03
   0.20876E+02   0.23104E-03
   0.20881E+02   0.23105E-03
   0.20886E+02   0.23107E-03
   0.20891E+02   0.23109E-03
   0.20896E+02   0.23110E-03
   0.20901E+02   0.23112E-03
   0.20906E+02   0.23113E-03
   0.20911E+02   0.23115E-03
   0.20916E+02   0.23117E-03
   0.20921E+02   0.23118E-03
   0.20926E+02   0.23120E-03
   0.20931E+02   0.23121E-03
   0.20936E+02   0.23123E-03
   0.20941E+02   0.23124E-03
   0.20946E+02   0.23126E-03
   0.20951E+02   0.23127E-03
   0.20956E+02   0.23129E-03
   0.20961E+02   0.23131E-03
   0.20966E+02   0.23132E-03
   0.20971E+02   0.23134E-03
   0.20976E+02   0.23135E-03
   0.20981E+02   0.23137E-03
   0.20986E+02   0.23138E-03
   0.20991E+02   0.23140E-03
   0.20996E+02   0.23141E-03
   0.21001E+02   0.23143E-03
   0.21006E+02   0.23144E-03
   0.21011E+02   0.23146E-03
   0.21016E+02   0.23147E-03
   0.21021E+02   0.23148E-03
   0.21026E+02   0.23150E-03
   0.21031E+02   0.23151E-03
   0.21036E+02   0.23153E-03
   0.21041E+02   0.23154E-03
   0.21046E+02   0.23156E-03
   0.21051E+02   0.23157E-03
   0.21056E+02   0.23159E-03
   0.21061E+02   0.23160E-03
   0.21066E+02   0.23161E-03
   0.21071E+02   0.23163E-03
   0.21076E+02   0.23164E-03
   0.21081E+02   0.23166E-03
   0.21086E+02   0.23167E-03
   0.21091E+02   0.23168E-03
   0.21096E+02   0.23170E-03
   0.21101E+02   0.23171E-03
   0.21106E+02   0.23173E-03
   0.21111E+02   0.23174E-03
   0.21116E+02   0.23175E-03
   0.21121E+02   0.23177E-03
   0.21126E+02   0.23178E-03
   0.21131E+02   0.23179E-03
   0.21136E+02   0.23181E-03
   0.21141E+02   0.23182E-03
   0.21146E+02   0.23183E-03
   0.21151E+02   0.23185E-03
   0.21156E+02   0.23186E-03
   0.21161E+02   0.23187E-03
   0.21166E+02   0.23189E-03
   0.21171E+02   0.23190E-03
   0.21176E+02   0.23191E-03
   0.21181E+02   0.23193E-03
   0.21186E+02   0.23194E-03
   0.21191E+02   0.23195E-03
   0.21196E+02   0.23196E-03
   0.21201E+02   0.23198E-03
   0.21206E+02   0.23199E-03
   0.21211E+02   0.23200E-03
   0.21216E+02   0.23202E-03
   0.21221E+02   0.23203E-03
   0.21226E+02   0.23204E-03
   0.21231E+02   0.23205E-03
   0.21236E+02   0.23207E-03
   0.21241E+02   0.23208E-03
   0.21246E+02   0.23209E-03
   0.21251E+02   0.23210E-03
   0.21256E+02   0.23212E-03
   0.21261E+02   0.23213E-03
   0.21266E+02   0.23214E-03
   0.21271E+02   0.23215E-03
   0.21276E+02   0.23216E-03
   0.21281E+02   0.23218E-03
   0.21286E+02   0.23219E-03
   0.21291E+02   0.23220E-03
   0.21296E+02   0.23221E-03
   0.21301E+02   0.23222E-03
   0.21306E+02   0.23224E-03
   0.21311E+02   0.23225E-03
   0.21316E+02   0.23226E-03
   0.21321E+02   0.23227E-03
   0.21326E+02   0.23228E-03
   0.21331E+02   0.23229E-03
   0.21336E+02   0.23230E-03
   0.21341E+02   0.23232E-03
   0.21346E+02   0.23233E-03
   0.21351E+02   0.23234E-03
   0.21356E+02   0.23235E-03
   0.21361E+02   0.23236E-03
   0.21366E+02   0.23237E-03
   0.21371E+02   0.23238E-03
   0.21376E+02   0.23240E-03
   0.21381E+02   0.23241E-03
   0.21386E+02   0.23242E-03
   0.21391E+02   0.23243E-03
   0.21396E+02   0.23244E-03
   0.21401E+02   0.23245E-03
   0.21406E+02   0.23246E-03
   0.21411E+02   0.23247E-03
   0.21416E+02   0.23248E-03
   0.21421E+02   0.23249E-03
   0.21426E+02   0.23250E-03
   0.21431E+02   0.23251E-03
   0.21436E+02   0.23252E-03
   0.21441E+02   0.23254E-03
   0.21446E+02   0.23255E-03
   0.21451E+02   0.23256E-03
   0.21456E+02   0.23257E-03
   0.21461E+02   0.23258E-03
   0.21466E+02   0.23259E-03
   0.21471E+02   0.23260E-03
   0.21476E+02   0.23261E-03
   0.21481E+02   0.23262E-03
   0.21486E+02   0.23263E-03
   0.21491E+02   0.23264E-03
   0.21496E+02   0.23265E-03
   0.21501E+02   0.23266E-03
   0.21506E+02   0.23267E-03
   0.21511E+02   0.23268E-03
   0.21516E+02   0.23269E-03
   0.21521E+02   0.23270E-03
   0.21526E+02   0.23271E-03
   0.21531E+02   0.23272E-03
   0.21536E+02   0.23273E-03
   0.21541E+02   0.23274E-03
   0.21546E+02   0.23274E-03
   0.21551E+02   0.23275E-03
   0.21556E+02   0.23276E-03
   0.21561E+02   0.23277E-03
   0.21566E+02   0.23278E-03
   0.21571E+02   0.23279E-03
   0.21576E+02   0.23280E-03
   0.21581E+02   0.23281E-03
   0.21586E+02   0.23282E-03
   0.21591E+02   0.23283E-03
   0.21596E+02   0.23284E-03
   0.21601E+02   0.23285E-03
   0.21606E+02   0.23286E-03
   0.21611E+02   0.23286E-03
   0.21616E+02   0.23287E-03
   0.21621E+02   0.23288E-03
   0.21626E+02   0.23289E-03
   0.21631E+02   0.23290E-03
   0.21636E+02   0.23291E-03
   0.21641E+02   0.23292E-03
   0.21646E+02   0.23293E-03
   0.21651E+02   0.23293E-03
   0.21656E+02   0.23294E-03
   0.21661E+02   0.23295E-03
   0.21666E+02   0.23296E-03
   0.21671E+02   0.23297E-03
   0.21676E+02   0.23298E-03
   0.21681E+02   0.23298E-03
   0.21686E+02   0.23299E-03
   0.21691E+02   0.23300E-03
   0.21696E+02   0.23301E-03
   0.21701E+02   0.23302E-03
   0.21706E+02   0.23303E-03
   0.21711E+02   0.23303E-03
   0.21716E+02   0.23304E-03
   0.21721E+02   0.23305E-03
   0.21726E+02   0.23306E-03
   0.21731E+02   0.23307E-03
   0.21736E+02   0.23307E-03
   0.21741E+02   0.23308E-03
   0.21746E+02   0.23309E-03
   0.21751E+02   0.23310E-03
   0.21756E+02   0.23310E-03
   0.21761E+02   0.23311E-03
   0.21766E+02   0.23312E-03
   0.21771E+02   0.23313E-03
   0.21776E+02   0.23313E-03
   0.21781E+02   0.23314E-03
   0.21786E+02   0.23315E-03
   0.21791E+02   0.23316E-03
   0.21796E+02   0.23316E-03
   0.21801E+02   0.23317E-03
   0.21806E+02   0.23318E-03
   0.21811E+02   0.23319E-03
   0.21816E+02   0.23319E-03
   0.21821E+02   0.23320E-03
   0.21826E+02   0.23321E-03
   0.21831E+02   0.23321E-03
   0.21836E+02   0.23322E-03
   0.21841E+02   0.23323E-03
   0.21846E+02   0.23323E-03
   0.21851E+02   0.23324E-03
   0.21856E+02   0.23325E-03
   0.21861E+02   0.23326E-03
   0.21866E+02   0.23326E-03
   0.21871E+02   0.23327E-03
   0.21876E+02   0.23328E-03
   0.21881E+02   0.23328E-03
   0.21886E+02   0.23329E-03
   0.21891E+02   0.23330E-03
   0.21896E+02   0.23330E-03
   0.21901E+02   0.23331E-03
   0.21906E+02   0.23331E-03
   0.21911E+02   0.23332E-03
   0.21916E+02   0.23333E-03
   0.21921E+02   0.23333E-03
   0.21926E+02   0.23334E-03
   0.21931E+02   0.23335E-03
   0.21936E+02   0.23335E-03
   0.21941E+02   0.23336E-03
   0.21946E+02   0.23336E-03
   0.21951E+02   0.23337E-03
   0.21956E+02   0.23338E-03
   0.21961E+02   0.23338E-03
   0.21966E+02   0.23339E-03
   0.21971E+02   0.23339E-03
   0.21976E+02   0.23340E-03
   0.21981E+02   0.23341E-03
   0.21986E+02   0.23341E-03
   0.21991E+02   0.23342E-03
   0.21996E+02   0.23342E-03
   0.22001E+02   0.23343E-03
   0.22006E+02   0.23343E-03
   0.22011E+02   0.23344E-03
   0.22016E+02   0.23345E-03
   0.22021E+02   0.23345E-03
   0.22026E+02   0.23346E-03
   0.22031E+02   0.23346E-03
   0.22036E+02   0.23347E-03
   0.22041E+02   0.23347E-03
   0.22046E+02   0.23348E-03
   0.22051E+02   0.23348E-03
   0.22056E+02   0.23349E-03
   0.22061E+02   0.23349E-03
   0.22066E+02   0.23350E-03
   0.22071E+02   0.23350E-03
   0.22076E+02   0.23351E-03
   0.22081E+02   0.23351E-03
   0.22086E+02   0.23352E-03
   0.22091E+02   0.23352E-03
   0.22096E+02   0.23353E-03
   0.22101E+02   0.23353E-03
   0.22106E+02   0.23354E-03
   0.22111E+02   0.23354E-03
   0.22116E+02   0.23355E-03
   0.22121E+02   0.23355E-03
   0.22126E+02   0.23356E-03
   0.22131E+02   0.23356E-03
   0.22136E+02   0.23357E-03
   0.22141E+02   0.23357E-03
   0.22146E+02   0.23358E-03
   0.22151E+02   0.23358E-03
   0.22156E+02   0.23358E-03
   0.22161E+02   0.23359E-03
   0.22166E+02   0.23359E-03
   0.22171E+02   0.23360E-03
   0.22176E+02   0.23360E-03
   0.22181E+02   0.23361E-03
   0.22186E+02   0.23361E-03
   0.22191E+02   0.23362E-03
   0.22196E+02   0.23362E-03
   0.22201E+02   0.23362E-03
   0.22206E+02   0.23363E-03
   0.22211E+02   0.23363E-03
   0.22216E+02   0.23364E-03
   0.22221E+02   0.23364E-03
   0.22226E+02   0.23364E-03
   0.22231E+02   0.23365E-03
   0.22236E+02   0.23365E-03
   0.22241E+02   0.23366E-03
   0.22246E+02   0.23366E-03
   0.22251E+02   0.23366E-03
   0.22256E+02   0.23367E-03
   0.22261E+02   0.23367E-03
   0.22266E+02   0.23367E-03
   0.22271E+02   0.23368E-03
   0.22276E+02   0.23368E-03
   0.22281E+02   0.23369E-03
   0.22286E+02   0.23369E-03
   0.22291E+02   0.23369E-03
   0.22296E+02   0.23370E-03
   0.22301E+02   0.23370E-03
   0.22306E+02   0.23370E-03
   0.22311E+02   0.23371E-03
   0.22316E+02   0.23371E-03
   0.22321E+02   0.23371E-03
   0.22326E+02   0.23372E-03
   0.22331E+02   0.23372E-03
   0.22336E+02   0.23372E-03
   0.22341E+02   0.23373E-03
   0.22346E+02   0.23373E-03
   0.22351E+02   0.23373E-03
   0.22356E+02   0.23374E-03
   0.22361E+02   0.23374E-03
   0.22366E+02   0.23374E-03
   0.22371E+02   0.23374E-03
   0.22376E+02   0.23375E-03
   0.22381E+02   0.23375E-03
   0.22386E+02   0.23375E-03
   0.22391E+02   0.23376E-03
   0.22396E+02   0.23376E-03
   0.22401E+02   0.23376E-03
   0.22406E+02   0.23376E-03
   0.22411E+02   0.23377E-03
   0.22416E+02   0.23377E-03
   0.22421E+02   0.23377E-03
   0.22426E+02   0.23378E-03
   0.22431E+02   0.23378E-03
   0.22436E+02   0.23378E-03
   0.22441E+02   0.23378E-03
   0.22446E+02   0.23379E-03
   0.22451E+02   0.23379E-03
   0.22456E+02   0.23379E-03
   0.22461E+02   0.23379E-03
   0.22466E+02   0.23380E-03
   0.22471E+02   0.23380E-03
   0.22476E+02   0.23380E-03
   0.22481E+02   0.23380E-03
   0.22486E+02   0.23380E-03
   0.22491E+02   0.23381E-03
   0.22496E+02   0.23381E-03
   0.22501E+02   0.23381E-03
   0.22506E+02   0.23381E-03
   0.22511E+02   0.23382E-03
   0.22516E+02   0.23382E-03
   0.22521E+02   0.23382E-03
   0.22526E+02   0.23382E-03
   0.22531E+02   0.23382E-03
   0.22536E+02   0.23383E-03
   0.22541E+02   0.23383E-03
   0.22546E+02   0.23383E-03
   0.22551E+02   0.23383E-03
   0.22556E+02   0.23383E-03
   0.22561E+02   0.23384E-03
   0.22566E+02   0.23384E-03
   0.22571E+02   0.23384E-03
   0.22576E+02   0.23384E-03
   0.22581E+02   0.23384E-03
   0.22586E+02   0.23384E-03
   0.22591E+02   0.23385E-03
   0.22596E+02   0.23385E-03
   0.22601E+02   0.23385E-03
   0.22606E+02   0.23385E-03
   0.22611E+02   0.23385E-03
   0.22616E+02   0.23385E-03
   0.22621E+02   0.23386E-03
   0.22626E+02   0.23386E-03
   0.22631E+02   0.23386E-03
   0.22636E+02   0.23386E-03
   0.22641E+02   0.23386E-03
   0.22646E+02   0.23386E-03
   0.22651E+02   0.23387E-03
   0.22656E+02   0.23387E-03
   0.22661E+02   0.23387E-03
   0.22666E+02   0.23387E-03
   0.22671E+02   0.23387E-03
   0.22676E+02   0.23387E-03
   0.22681E+02   0.23387E-03
   0.22686E+02   0.23387E-03
   0.22691E+02   0.23388E-03
   0.22696E+02   0.23388E-03
   0.22701E+02   0.23388E-03
   0.22706E+02   0.23388E-03
   0.22711E+02   0.23388E-03
   0.22716E+02   0.23388E-03
   0.22721E+02   0.23388E-03
   0.22726E+02   0.23388E-03
   0.22731E+02   0.23388E-03
   0.22736E+02   0.23389E-03
   0.22741E+02   0.23389E-03
   0.22746E+02   0.23389E-03
   0.22751E+02   0.23389E-03
   0.22756E+02   0.23389E-03
   0.22761E+02   0.23389E-03
   0.22766E+02   0.23389E-03
   0.22771E+02   0.23389E-03
   0.22776E+02   0.23389E-03
   0.22781E+02   0.23389E-03
   0.22786E+02   0.23389E-03
   0.22791E+02   0.23389E-03
   0.22796E+02   0.23390E-03
   0.22801E+02   0.23390E-03
   0.22806E+02   0.23390E-03
   0.22811E+02   0.23390E-03
   0.22816E+02   0.23390E-03
   0.22821E+02   0.23390E-03
   0.22826E+02   0.23390E-03
   0.22831E+02   0.23390E-03
   0.22836E+02   0.23390E-03
   0.22841E+02   0.23390E-03
   0.22846E+02   0.23390E-03
   0.22851E+02   0.23390E-03
   0.22856E+02   0.23390E-03
   0.22861E+02   0.23390E-03
   0.22866E+02   0.23390E-03
   0.22871E+02   0.23390E-03
   0.22876E+02   0.23390E-03
   0.22881E+02   0.23390E-03
   0.22886E+02   0.23391E-03
   0.22891E+02   0.23391E-03
   0.22896E+02   0.23391E-03
   0.22901E+02   0.23391E-03
   0.22906E+02   0.23391E-03
   0.22911E+02   0.23391E-03
   0.22916E+02   0.23391E-03
   0.22921E+02   0.23391E-03
   0.22926E+02   0.23391E-03
   0.22931E+02   0.23391E-03
   0.22936E+02   0.23391E-03
   0.22941E+02   0.23391E-03
   0.22946E+02   0.23391E-03
   0.22951E+02   0.23391E-03
   0.22956E+02   0.23391E-03
   0.22961E+02   0.23391E-03
   0.22966E+02   0.23391E-03
   0.22971E+02   0.23391E-03
   0.22976E+02   0.23391E-03
   0.22981E+02   0.23391E-03
   0.22986E+02   0.23391E-03
   0.22991E+02   0.23391E-03
   0.22996E+02   0.23391E-03
   0.23001E+02   0.23391E-03
   0.23006E+02   0.23391E-03
   0.23011E+02   0.23391E-03
   0.23016E+02   0.23391E-03
   0.23021E+02   0.23391E-03
   0.23026E+02   0.23391E-03
   0.23031E+02   0.23391E-03
   0.23036E+02   0.23391E-03
   0.23041E+02   0.23391E-03
   0.23046E+02   0.23391E-03
   0.23051E+02   0.23391E-03
   0.23056E+02   0.23391E-03
   0.23061E+02   0.23391E-03
   0.23066E+02   0.23391E-03


   0.59999E-02   0.10000E-07
   0.11000E-01   0.10001E-07
   0.16000E-01   0.10002E-07
   0.21000E-01   0.10005E-07
   0.26000E-01   0.10009E-07
   0.30999E-01   0.10015E-07
   0.35999E-01   0.10023E-07
   0.40999E-01   0.10034E-07
   0.45999E-01   0.10048E-07
   0.50999E-01   0.10065E-07
   0.55999E-01   0.10086E-07
   0.60999E-01   0.10111E-07
   0.65999E-01   0.10141E-07
   0.70999E-01   0.10175E-07
   0.75999E-01   0.10215E-07
   0.80998E-01   0.10260E-07
   0.85998E-01   0.10311E-07
   0.90998E-01   0.10368E-07
   0.95998E-01   0.10432E-07
   0.10100E+00   0.10503E-07
   0.10600E+00   0.10581E-07
   0.11100E+00   0.10667E-07
   0.11600E+00   0.10761E-07
   0.12100E+00   0.10864E-07
   0.12600E+00   0.10975E-07
   0.13100E+00   0.11096E-07
   0.13600E+00   0.11226E-07
   0.14100E+00   0.11366E-07
   0.14600E+00   0.11517E-07
   0.15100E+00   0.11678E-07
   0.15600E+00   0.11850E-07
   0.16100E+00   0.12034E-07
   0.16600E+00   0.12229E-07
   0.17100E+00   0.12437E-07
   0.17600E+00   0.12657E-07
   0.18100E+00   0.12890E-07
   0.18600E+00   0.13136E-07
   0.19100E+00   0.13395E-07
   0.19600E+00   0.13669E-07
   0.20100E+00   0.13957E-07
   0.20600E+00   0.14260E-07
   0.21100E+00   0.14577E-07
   0.21600E+00   0.14911E-07
   0.22100E+00   0.15260E-07
   0.22600E+00   0.15625E-07
   0.23100E+00   0.16006E-07
   0.23600E+00   0.16405E-07
   0.24100E+00   0.16820E-07
   0.24600E+00   0.17254E-07
   0.25100E+00   0.17705E-07
   0.25599E+00   0.18175E-07
   0.26099E+00   0.18663E-07
   0.26599E+00   0.19170E-07
   0.27099E+00   0.19697E-07
   0.27599E+00   0.20244E-07
   0.28099E+00   0.20811E-07
   0.28599E+00   0.21398E-07
   0.29099E+00   0.22006E-07
   0.29599E+00   0.22636E-07
   0.30099E+00   0.23287E-07
   0.30599E+00   0.23960E-07
   0.31099E+00   0.24656E-07
   0.31599E+00   0.25374E-07
   0.32099E+00   0.26115E-07
   0.32599E+00   0.26880E-07
   0.33099E+00   0.27669E-07
   0.33599E+00   0.28482E-07
   0.34099E+00   0.29319E-07
   0.34599E+00   0.30181E-07
   0.35099E+00   0.31069E-07
   0.35599E+00   0.31982E-07
   0.36099E+00   0.32921E-07
   0.36599E+00   0.33887E-07
   0.37099E+00   0.34879E-07
   0.37599E+00   0.35899E-07
   0.38099E+00   0.36946E-07
   0.38599E+00   0.38021E-07
   0.39099E+00   0.39124E-07
   0.39599E+00   0.40255E-07
   0.40099E+00   0.41416E-07
   0.40599E+00   0.42606E-07
   0.41099E+00   0.43825E-07
   0.41599E+00   0.45075E-07
   0.42099E+00   0.46355E-07
   0.42599E+00   0.47665E-07
   0.43099E+00   0.49007E-07
   0.43599E+00   0.50381E-07
   0.44099E+00   0.51786E-07
   0.44599E+00   0.53223E-07
   0.45099E+00   0.54693E-07
   0.45599E+00   0.56196E-07
   0.46099E+00   0.57733E-07
   0.46599E+00   0.59303E-07
   0.47099E+00   0.60907E-07
   0.47599E+00   0.62545E-07
   0.48099E+00   0.64218E-07
   0.48599E+00   0.65927E-07
   0.49099E+00   0.67671E-07
   0.49599E+00   0.69450E-07
   0.50099E+00   0.71267E-07
   0.50599E+00   0.73119E-07
   0.51099E+00   0.75009E-07
   0.51599E+00   0.76936E-07
   0.52099E+00   0.78901E-07
   0.52599E+00   0.80903E-07
   0.53099E+00   0.82945E-07
   0.53599E+00   0.85025E-07
   0.54099E+00   0.87144E-07
   0.54599E+00   0.89303E-07
   0.55099E+00   0.91501E-07
   0.55599E+00   0.93740E-07
   0.56099E+00   0.96020E-07
   0.56599E+00   0.98340E-07
   0.57099E+00   0.10070E-06
   0.57599E+00   0.10311E-06
   0.58099E+00   0.10555E-06
   0.58599E+00   0.10802E-06
   0.59099E+00   0.11052E-06
   0.59599E+00   0.11306E-06
   0.60099E+00   0.11565E-06
   0.60599E+00   0.11828E-06
   0.61099E+00   0.12095E-06
   0.61599E+00   0.12367E-06
   0.62099E+00   0.12643E-06
   0.62599E+00   0.12924E-06
   0.63099E+00   0.13210E-06
   0.63599E+00   0.13499E-06
   0.64099E+00   0.13794E-06
   0.64599E+00   0.14093E-06
   0.65099E+00   0.14397E-06
   0.65599E+00   0.14705E-06
   0.66099E+00   0.15018E-06
   0.66599E+00   0.15336E-06
   0.67099E+00   0.15659E-06
   0.67599E+00   0.15987E-06
   0.68099E+00   0.16319E-06
   0.68599E+00   0.16657E-06
   0.69099E+00   0.16999E-06
   0.69599E+00   0.17346E-06
   0.70099E+00   0.17699E-06
   0.70599E+00   0.18056E-06
   0.71099E+00   0.18419E-06
   0.71599E+00   0.18786E-06
   0.72099E+00   0.19159E-06
   0.72599E+00   0.19537E-06
   0.73099E+00   0.19921E-06
   0.73599E+00   0.20309E-06
   0.74099E+00   0.20703E-06
   0.74599E+00   0.21102E-06
   0.75099E+00   0.21507E-06
   0.75598E+00   0.21917E-06
   0.76098E+00   0.22333E-06
   0.76598E+00   0.22754E-06
   0.77098E+00   0.23180E-06
   0.77598E+00   0.23612E-06
   0.78098E+00   0.24050E-06
   0.78598E+00   0.24494E-06
   0.79098E+00   0.24943E-06
   0.79598E+00   0.25397E-06
   0.80098E+00   0.25858E-06
   0.80598E+00   0.26324E-06
   0.81098E+00   0.26796E-06
   0.81598E+00   0.27274E-06
   0.82098E+00   0.27758E-06
   0.82598E+00   0.28248E-06
   0.83098E+00   0.28744E-06
   0.83598E+00   0.29246E-06
   0.84098E+00   0.29753E-06
   0.84598E+00   0.30267E-06
   0.85098E+00   0.30787E-06
   0.85598E+00   0.31313E-06
   0.86098E+00   0.31846E-06
   0.86598E+00   0.32384E-06
   0.87098E+00   0.32929E-06
   0.87598E+00   0.33480E-06
   0.88098E+00   0.34038E-06
   0.88598E+00   0.34601E-06
   0.89098E+00   0.35172E-06
   0.89598E+00   0.35748E-06
   0.90098E+00   0.36331E-06
   0.90598E+00   0.36921E-06
   0.91098E+00   0.37517E-06
   0.91598E+00   0.38120E-06
   0.92098E+00   0.38729E-06
   0.92598E+00   0.39345E-06
   0.93098E+00   0.39968E-06
   0.93598E+00   0.40597E-06
   0.94098E+00   0.41233E-06
   0.94598E+00   0.41876E-06
   0.95098E+00   0.42526E-06
   0.95598E+00   0.43183E-06
   0.96098E+00   0.43846E-06
   0.96598E+00   0.44517E-06
   0.97098E+00   0.45194E-06
   0.97598E+00   0.45879E-06
   0.98098E+00   0.46570E-06
   0.98598E+00   0.47269E-06
   0.99098E+00   0.47975E-06
   0.99598E+00   0.48688E-06
   0.10010E+01   0.49408E-06
   0.10060E+01   0.50135E-06
   0.10110E+01   0.50870E-06
   0.10160E+01   0.51611E-06
   0.10210E+01   0.52361E-06
   0.10260E+01   0.53117E-06
   0.10310E+01   0.53881E-06
   0.10360E+01   0.54653E-06
   0.10410E+01   0.55432E-06
   0.10460E+01   0.56218E-06
   0.10510E+01   0.57012E-06
   0.10560E+01   0.57814E-06
   0.10610E+01   0.58623E-06
   0.10660E+01   0.59440E-06
   0.10710E+01   0.60265E-06
   0.10760E+01   0.61097E-06
   0.10810E+01   0.61937E-06
   0.10860E+01   0.62785E-06
   0.10910E+01   0.63641E-06
   0.10960E+01   0.64504E-06
   0.11010E+01   0.65376E-06
   0.11060E+01   0.66255E-06
   0.11110E+01   0.67143E-06
   0.11160E+01   0.68038E-06
   0.11210E+01   0.68941E-06
   0.11260E+01   0.69849E-06
   0.11310E+01   0.70764E-06
   0.11360E+01   0.71688E-06
   0.11410E+01   0.72619E-06
   0.11460E+01   0.73559E-06
   0.11510E+01   0.74507E-06
   0.11560E+01   0.75464E-06
   0.11610E+01   0.76428E-06
   0.11660E+01   0.77401E-06
   0.11710E+01   0.78383E-06
   0.11760E+01   0.79373E-06
   0.11810E+01   0.80371E-06
   0.11860E+01   0.81378E-06
   0.11910E+01   0.82393E-06
   0.11960E+01   0.83417E-06
   0.12010E+01   0.84449E-06
   0.12060E+01   0.85490E-06
   0.12110E+01   0.86540E-06
   0.12160E+01   0.87599E-06
   0.12210E+01   0.88666E-06
   0.12260E+01   0.89742E-06
   0.12310E+01   0.90827E-06
   0.12360E+01   0.91920E-06
   0.12410E+01   0.93023E-06
   0.12460E+01   0.94134E-06
   0.12510E+01   0.95255E-06
   0.12560E+01   0.96384E-06
   0.12610E+01   0.97523E-06
   0.12660E+01   0.98670E-06
   0.12710E+01   0.99827E-06
   0.12760E+01   0.10099E-05
   0.12810E+01   0.10217E-05
   0.12860E+01   0.10335E-05
   0.12910E+01   0.10454E-05
   0.12960E+01   0.10573E-05
   0.13010E+01   0.10694E-05
   0.13060E+01   0.10815E-05
   0.13110E+01   0.10937E-05
   0.13160E+01   0.11060E-05
   0.13210E+01   0.11184E-05
   0.13260E+01   0.11309E-05
   0.13310E+01   0.11435E-05
   0.13360E+01   0.11562E-05
   0.13410E+01   0.11690E-05
   0.13460E+01   0.11819E-05
   0.13510E+01   0.11949E-05
   0.13560E+01   0.12080E-05
   0.13610E+01   0.12211E-05
   0.13660E+01   0.12344E-05
   0.13710E+01   0.12478E-05
   0.13760E+01   0.12612E-05
   0.13810E+01   0.12748E-05
   0.13860E+01   0.12885E-05
   0.13910E+01   0.13022E-05
   0.13960E+01   0.13161E-05
   0.14010E+01   0.13301E-05
   0.14060E+01   0.13441E-05
   0.14110E+01   0.13583E-05
   0.14160E+01   0.13725E-05
   0.14210E+01   0.13869E-05
   0.14260E+01   0.14014E-05
   0.14310E+01   0.14159E-05
   0.14360E+01   0.14306E-05
   0.14410E+01   0.14454E-05
   0.14460E+01   0.14602E-05
   0.14510E+01   0.14752E-05
   0.14560E+01   0.14903E-05
   0.14610E+01   0.15055E-05
   0.14660E+01   0.15208E-05
   0.14710E+01   0.15362E-05
   0.14760E+01   0.15517E-05
   0.14810E+01   0.15673E-05
   0.14860E+01   0.15829E-05
   0.14910E+01   0.15987E-05
   0.14960E+01   0.16145E-05
   0.15010E+01   0.16305E-05
   0.15060E+01   0.16465E-05
   0.15110E+01   0.16627E-05
   0.15160E+01   0.16790E-05
   0.15210E+01   0.16953E-05
   0.15260E+01   0.17118E-05
   0.15310E+01   0.17284E-05
   0.15360E+01   0.17451E-05
   0.15410E+01   0.17619E-05
   0.15460E+01   0.17789E-05
   0.15510E+01   0.17959E-05
   0.15560E+01   0.18130E-05
   0.15610E+01   0.18303E-05
   0.15660E+01   0.18477E-05
   0.15710E+01   0.18651E-05
   0.15760E+01   0.18827E-05
   0.15810E+01   0.19004E-05
   0.15860E+01   0.19182E-05
   0.15910E+01   0.19362E-05
   0.15960E+01   0.19542E-05
   0.16010E+01   0.19724E-05
   0.16060E+01   0.19906E-05
   0.16110E+01   0.20090E-05
   0.16160E+01   0.20275E-05
   0.16210E+01   0.20461E-05
   0.16260E+01   0.20648E-05
   0.16310E+01   0.20837E-05
   0.16360E+01   0.21026E-05
   0.16410E+01   0.21217E-05
   0.16460E+01   0.21409E-05
   0.16510E+01   0.21602E-05
   0.16560E+01   0.21796E-05
   0.16610E+01   0.21992E-05
   0.16660E+01   0.22188E-05
   0.16710E+01   0.22386E-05
   0.16760E+01   0.22585E-05
   0.16810E+01   0.22785E-05
   0.16860E+01   0.22986E-05
   0.16910E+01   0.23189E-05
   0.16960E+01   0.23393E-05
   0.17010E+01   0.23598E-05
   0.17060E+01   0.23804E-05
   0.17110E+01   0.24011E-05
   0.17160E+01   0.24220E-05
   0.17210E+01   0.24429E-05
   0.17260E+01   0.24640E-05
   0.17310E+01   0.24853E-05
   0.17360E+01   0.25066E-05
   0.17410E+01   0.25279E-05
   0.17460E+01   0.25494E-05
   0.17510E+01   0.25709E-05
   0.17560E+01   0.25926E-05
   0.17610E+01   0.26144E-05
   0.17660E+01   0.26364E-05
   0.17710E+01   0.26584E-05
   0.17760E+01   0.26805E-05
   0.17810E+01   0.27028E-05
   0.17860E+01   0.27251E-05
   0.17910E+01   0.27475E-05
   0.17960E+01   0.27701E-05
   0.18010E+01   0.27928E-05
   0.18060E+01   0.28157E-05
   0.18110E+01   0.28386E-05
   0.18160E+01   0.28617E-05
   0.18210E+01   0.28849E-05
   0.18260E+01   0.29083E-05
   0.18310E+01   0.29318E-05
   0.18360E+01   0.29554E-05
   0.18410E+01   0.29791E-05
   0.18460E+01   0.30030E-05
   0.18510E+01   0.30270E-05
   0.18560E+01   0.30511E-05
   0.18610E+01   0.30753E-05
   0.18660E+01   0.30997E-05
   0.18710E+01   0.31242E-05
   0.18760E+01   0.31489E-05
   0.18810E+01   0.31736E-05
   0.18860E+01   0.31985E-05
   0.18910E+01   0.32236E-05
   0.18960E+01   0.32488E-05
   0.19010E+01   0.32741E-05
   0.19060E+01   0.32995E-05
   0.19110E+01   0.33251E-05
   0.19160E+01   0.33508E-05
   0.19210E+01   0.33766E-05
   0.19260E+01   0.34026E-05
   0.19310E+01   0.34287E-05
   0.19360E+01   0.34550E-05
   0.19410E+01   0.34813E-05
   0.19460E+01   0.35079E-05
   0.19510E+01   0.35345E-05
   0.19560E+01   0.35613E-05
   0.19610E+01   0.35882E-05
   0.19660E+01   0.36153E-05
   0.19710E+01   0.36425E-05
   0.19760E+01   0.36699E-05
   0.19810E+01   0.36973E-05
   0.19860E+01   0.37250E-05
   0.19910E+01   0.37527E-05
   0.19960E+01   0.37806E-05
   0.20010E+01   0.38087E-05
   0.20060E+01   0.38369E-05
   0.20110E+01   0.38652E-05
   0.20160E+01   0.38936E-05
   0.20210E+01   0.39222E-05
   0.20260E+01   0.39509E-05
   0.20310E+01   0.39796E-05
   0.20360E+01   0.40085E-05
   0.20410E+01   0.40376E-05
   0.20460E+01   0.40667E-05
   0.20510E+01   0.40961E-05
   0.20560E+01   0.41255E-05
   0.20610E+01   0.41551E-05
   0.20660E+01   0.41849E-05
   0.20710E+01   0.42148E-05
   0.20760E+01   0.42448E-05
   0.20810E+01   0.42750E-05
   0.20860E+01   0.43053E-05
   0.20910E+01   0.43356E-05
   0.20960E+01   0.43660E-05
   0.21010E+01   0.43966E-05
   0.21060E+01   0.44273E-05
   0.21110E+01   0.44582E-05
   0.21160E+01   0.44891E-05
   0.21210E+01   0.45203E-05
   0.21260E+01   0.45516E-05
   0.21310E+01   0.45830E-05
   0.21360E+01   0.46146E-05
   0.21410E+01   0.46463E-05
   0.21460E+01   0.46782E-05
   0.21510E+01   0.47102E-05
   0.21560E+01   0.47424E-05
   0.21610E+01   0.47748E-05
   0.21660E+01   0.48072E-05
   0.21710E+01   0.48399E-05
   0.21760E+01   0.48726E-05
   0.21810E+01   0.49056E-05
   0.21860E+01   0.49387E-05
   0.21910E+01   0.49719E-05
   0.21960E+01   0.50053E-05
   0.22010E+01   0.50388E-05
   0.22060E+01   0.50725E-05
   0.22110E+01   0.51064E-05
   0.22160E+01   0.51404E-05
   0.22210E+01   0.51745E-05
   0.22260E+01   0.52088E-05
   0.22310E+01   0.52433E-05
   0.22360E+01   0.52779E-05
   0.22410E+01   0.53127E-05
   0.22460E+01   0.53474E-05
   0.22510E+01   0.53824E-05
   0.22560E+01   0.54174E-05
   0.22610E+01   0.54527E-05
   0.22660E+01   0.54880E-05
   0.22710E+01   0.55236E-05
   0.22760E+01   0.55593E-05
   0.22810E+01   0.55951E-05
   0.22860E+01   0.56311E-05
   0.22910E+01   0.56673E-05
   0.22960E+01   0.57036E-05
   0.23010E+01   0.57401E-05
   0.23060E+01   0.57767E-05
   0.23110E+01   0.58135E-05
   0.23160E+01   0.58505E-05
   0.23210E+01   0.58876E-05
   0.23260E+01   0.59249E-05
   0.23310E+01   0.59623E-05
   0.23360E+01   0.59999E-05
   0.23410E+01   0.60377E-05
   0.23460E+01   0.60756E-05
   0.23510E+01   0.61137E-05
   0.23560E+01   0.61520E-05
   0.23610E+01   0.61904E-05
   0.23660E+01   0.62290E-05
   0.23710E+01   0.62677E-05
   0.23760E+01   0.63066E-05
   0.23810E+01   0.63457E-05
   0.23860E+01   0.63849E-05
   0.23910E+01   0.64242E-05
   0.23960E+01   0.64635E-05
   0.24010E+01   0.65030E-05
   0.24060E+01   0.65426E-05
   0.24110E+01   0.65824E-05
   0.24160E+01   0.66223E-05
   0.24210E+01   0.66624E-05
   0.24260E+01   0.67027E-05
   0.24310E+01   0.67432E-05
   0.24360E+01   0.67838E-05
   0.24410E+01   0.68246E-05
   0.24460E+01   0.68655E-05
   0.24510E+01   0.69064E-05
   0.24560E+01   0.69475E-05
   0.24610E+01   0.69887E-05
   0.24660E+01   0.70301E-05
   0.24710E+01   0.70717E-05
   0.24760E+01   0.71135E-05
   0.24810E+01   0.71554E-05
   0.24860E+01   0.71975E-05
   0.24910E+01   0.72398E-05
   0.24960E+01   0.72822E-05
   0.25010E+01   0.73248E-05
   0.25059E+01   0.73676E-05
   0.25109E+01   0.74105E-05
   0.25159E+01   0.74536E-05
   0.25209E+01   0.74969E-05
   0.25259E+01   0.75404E-05
   0.25309E+01   0.75840E-05
   0.25359E+01   0.76278E-05
   0.25409E+01   0.76718E-05
   0.25459E+01   0.77160E-05
   0.25509E+01   0.77603E-05
   0.25559E+01   0.78048E-05
   0.25609E+01   0.78495E-05
   0.25659E+01   0.78943E-05
   0.25709E+01   0.79393E-05
   0.25759E+01   0.79845E-05
   0.25809E+01   0.80299E-05
   0.25859E+01   0.80755E-05
   0.25909E+01   0.81212E-05
   0.25959E+01   0.81671E-05
   0.26009E+01   0.82132E-05
   0.26059E+01   0.82595E-05
   0.26109E+01   0.83059E-05
   0.26159E+01   0.83525E-05
   0.26209E+01   0.83993E-05
   0.26259E+01   0.84463E-05
   0.26309E+01   0.84934E-05
   0.26359E+01   0.85406E-05
   0.26409E+01   0.85879E-05
   0.26459E+01   0.86353E-05
   0.26509E+01   0.86830E-05
   0.26559E+01   0.87308E-05
   0.26609E+01   0.87785E-05
   0.26659E+01   0.88264E-05
   0.26709E+01   0.88744E-05
   0.26759E+01   0.89226E-05
   0.26809E+01   0.89710E-05
   0.26859E+01   0.90196E-05
   0.26909E+01   0.90683E-05
   0.26959E+01   0.91173E-05
   0.27009E+01   0.91664E-05
   0.27059E+01   0.92157E-05
   0.27109E+01   0.92652E-05
   0.27159E+01   0.93148E-05
   0.27209E+01   0.93647E-05
   0.27259E+01   0.94147E-05
   0.27309E+01   0.94649E-05
   0.27359E+01   0.95153E-05
   0.27409E+01   0.95659E-05
   0.27459E+01   0.96167E-05
   0.27509E+01   0.96676E-05
   0.27559E+01   0.97188E-05
   0.27609E+01   0.97701E-05
   0.27659E+01   0.98216E-05
   0.27709E+01   0.98733E-05
   0.27759E+01   0.99252E-05
   0.27809E+01   0.99773E-05
   0.27859E+01   0.10030E-04
   0.27909E+01   0.10082E-04
   0.27959E+01   0.10135E-04
   0.28009E+01   0.10187E-04
   0.28059E+01   0.10240E-04
   0.28109E+01   0.10293E-04
   0.28159E+01   0.10347E-04
   0.28209E+01   0.10400E-04
   0.28259E+01   0.10453E-04
   0.28309E+01   0.10507E-04
   0.28359E+01   0.10561E-04
   0.28409E+01   0.10615E-04
   0.28459E+01   0.10669E-04
   0.28509E+01   0.10724E-04
   0.28559E+01   0.10778E-04
   0.28609E+01   0.10833E-04
   0.28659E+01   0.10888E-04
   0.28709E+01   0.10944E-04
   0.28759E+01   0.10999E-04
   0.28809E+01   0.11055E-04
   0.28859E+01   0.11110E-04
   0.28909E+01   0.11166E-04
   0.28959E+01   0.11223E-04
   0.29009E+01   0.11279E-04
   0.29059E+01   0.11335E-04
   0.29109E+01   0.11392E-04
   0.29159E+01   0.11448E-04
   0.29209E+01   0.11505E-04
   0.29259E+01   0.11562E-04
   0.29309E+01   0.11619E-04
   0.29359E+01   0.11676E-04
   0.29409E+01   0.11734E-04
   0.29459E+01   0.11792E-04
   0.29509E+01   0.11850E-04
   0.29559E+01   0.11908E-04
   0.29609E+01   0.11966E-04
   0.29659E+01   0.12025E-04
   0.29709E+01   0.12083E-04
   0.29759E+01   0.12142E-04
   0.29809E+01   0.12201E-04
   0.29859E+01   0.12260E-04
   0.29909E+01   0.12319E-04
   0.29959E+01   0.12379E-04
   0.30009E+01   0.12438E-04
   0.30059E+01   0.12498E-04
   0.30109E+01   0.12558E-04
   0.30159E+01   0.12619E-04
   0.30209E+01   0.12679E-04
   0.30259E+01   0.12740E-04
   0.30309E+01   0.12800E-04
   0.30359E+01   0.12862E-04
   0.30409E+01   0.12923E-04
   0.30459E+01   0.12984E-04
   0.30509E+01   0.13046E-04
   0.30559E+01   0.13108E-04
   0.30609E+01   0.13170E-04
   0.30659E+01   0.13232E-04
   0.30709E+01   0.13295E-04
   0.30759E+01   0.13357E-04
   0.30809E+01   0.13420E-04
   0.30859E+01   0.13483E-04
   0.30909E+01   0.13546E-04
   0.30959E+01   0.13610E-04
   0.31009E+01   0.13674E-04
   0.31059E+01   0.13738E-04
   0.31109E+01   0.13802E-04
   0.31159E+01   0.13866E-04
   0.31209E+01   0.13930E-04
   0.31259E+01   0.13995E-04
   0.31309E+01   0.14059E-04
   0.31359E+01   0.14124E-04
   0.31409E+01   0.14188E-04
   0.31459E+01   0.14253E-04
   0.31509E+01   0.14318E-04
   0.31559E+01   0.14383E-04
   0.31609E+01   0.14449E-04
   0.31659E+01   0.14514E-04
   0.31709E+01   0.14580E-04
   0.31759E+01   0.14646E-04
   0.31809E+01   0.14712E-04
   0.31859E+01   0.14779E-04
   0.31909E+01   0.14845E-04
   0.31959E+01   0.14912E-04
   0.32009E+01   0.14979E-04
   0.32059E+01   0.15047E-04
   0.32109E+01   0.15114E-04
   0.32159E+01   0.15182E-04
   0.32209E+01   0.15250E-04
   0.32259E+01   0.15318E-04
   0.32309E+01   0.15386E-04
   0.32359E+01   0.15455E-04
   0.32409E+01   0.15524E-04
   0.32459E+01   0.15593E-04
   0.32509E+01   0.15662E-04
   0.32559E+01   0.15731E-04
   0.32609E+01   0.15801E-04
   0.32659E+01   0.15871E-04
   0.32709E+01   0.15941E-04
   0.32759E+01   0.16011E-04
   0.32809E+01   0.16081E-04
   0.32859E+01   0.16151E-04
   0.32909E+01   0.16222E-04
   0.32959E+01   0.16292E-04
   0.33009E+01   0.16363E-04
   0.33059E+01   0.16435E-04
   0.33109E+01   0.16506E-04
   0.33159E+01   0.16578E-04
   0.33209E+01   0.16650E-04
   0.33259E+01   0.16722E-04
   0.33309E+01   0.16794E-04
   0.33359E+01   0.16866E-04
   0.33409E+01   0.16938E-04
   0.33459E+01   0.17011E-04
   0.33509E+01   0.17083E-04
   0.33559E+01   0.17156E-04
   0.33609E+01   0.17229E-04
   0.33659E+01   0.17303E-04
   0.33709E+01   0.17376E-04
   0.33759E+01   0.17450E-04
   0.33809E+01   0.17524E-04
   0.33859E+01   0.17598E-04
   0.33909E+01   0.17673E-04
   0.33959E+01   0.17747E-04
   0.34009E+01   0.17822E-04
   0.34059E+01   0.17897E-04
   0.34109E+01   0.17972E-04
   0.34159E+01   0.18048E-04
   0.34209E+01   0.18123E-04
   0.34259E+01   0.18199E-04
   0.34309E+01   0.18274E-04
   0.34359E+01   0.18350E-04
   0.34409E+01   0.18427E-04
   0.34459E+01   0.18503E-04
   0.34509E+01   0.18580E-04
   0.34559E+01   0.18657E-04
   0.34609E+01   0.18734E-04
   0.34659E+01   0.18811E-04
   0.34709E+01   0.18889E-04
   0.34759E+01   0.18967E-04
   0.34809E+01   0.19045E-04
   0.34859E+01   0.19123E-04
   0.34909E+01   0.19201E-04
   0.34959E+01   0.19280E-04
   0.35009E+01   0.19359E-04
   0.35059E+01   0.19438E-04
   0.35109E+01   0.19518E-04
   0.35159E+01   0.19597E-04
   0.35209E+01   0.19677E-04
   0.35259E+01   0.19757E-04
   0.35309E+01   0.19837E-04
   0.35359E+01   0.19917E-04
   0.35409E+01   0.19997E-04
   0.35459E+01   0.20078E-04
   0.35509E+01   0.20158E-04
   0.35559E+01   0.20239E-04
   0.35609E+01   0.20319E-04
   0.35659E+01   0.20400E-04
   0.35709E+01   0.20481E-04
   0.35759E+01   0.20563E-04
   0.35809E+01   0.20644E-04
   0.35859E+01   0.20726E-04
   0.35909E+01   0.20808E-04
   0.35959E+01   0.20891E-04
   0.36009E+01   0.20973E-04
   0.36059E+01   0.21056E-04
   0.36109E+01   0.21139E-04
   0.36159E+01   0.21222E-04
   0.36209E+01   0.21306E-04
   0.36259E+01   0.21389E-04
   0.36309E+01   0.21473E-04
   0.36359E+01   0.21557E-04
   0.36409E+01   0.21642E-04
   0.36459E+01   0.21726E-04
   0.36509E+01   0.21811E-04
   0.36559E+01   0.21896E-04
   0.36609E+01   0.21982E-04
   0.36659E+01   0.22067E-04
   0.36709E+01   0.22153E-04
   0.36759E+01   0.22239E-04
   0.36809E+01   0.22325E-04
   0.36859E+01   0.22411E-04
   0.36909E+01   0.22497E-04
   0.36959E+01   0.22584E-04
   0.37009E+01   0.22671E-04
   0.37059E+01   0.22758E-04
   0.37109E+01   0.22845E-04
   0.37159E+01   0.22932E-04
   0.37209E+01   0.23019E-04
   0.37259E+01   0.23107E-04
   0.37309E+01   0.23194E-04
   0.37359E+01   0.23282E-04
   0.37409E+01   0.23370E-04
   0.37459E+01   0.23458E-04
   0.37509E+01   0.23547E-04
   0.37559E+01   0.23636E-04
   0.37609E+01   0.23725E-04
   0.37659E+01   0.23814E-04
   0.37709E+01   0.23903E-04
   0.37759E+01   0.23993E-04
   0.37809E+01   0.24083E-04
   0.37859E+01   0.24173E-04
   0.37909E+01   0.24263E-04
   0.37959E+01   0.24354E-04
   0.38009E+01   0.24445E-04
   0.38059E+01   0.24536E-04
   0.38109E+01   0.24627E-04
   0.38159E+01   0.24718E-04
   0.38209E+01   0.24810E-04
   0.38259E+01   0.24901E-04
   0.38309E+01   0.24993E-04
   0.38359E+01   0.25085E-04
   0.38409E+01   0.25178E-04
   0.38459E+01   0.25270E-04
   0.38509E+01   0.25363E-04
   0.38559E+01   0.25456E-04
   0.38609E+01   0.25549E-04
   0.38659E+01   0.25643E-04
   0.38709E+01   0.25737E-04
   0.38759E+01   0.25831E-04
   0.38809E+01   0.25925E-04
   0.38859E+01   0.26020E-04
   0.38909E+01   0.26115E-04
   0.38959E+01   0.26209E-04
   0.39009E+01   0.26304E-04
   0.39059E+01   0.26399E-04
   0.39109E+01   0.26494E-04
   0.39159E+01   0.26589E-04
   0.39209E+01   0.26685E-04
   0.39259E+01   0.26780E-04
   0.39309E+01   0.26876E-04
   0.39359E+01   0.26972E-04
   0.39409E+01   0.27068E-04
   0.39459E+01   0.27164E-04
   0.39509E+01   0.27261E-04
   0.39559E+01   0.27358E-04
   0.39609E+01   0.27455E-04
   0.39659E+01   0.27552E-04
   0.39709E+01   0.27650E-04
   0.39759E+01   0.27748E-04
   0.39809E+01   0.27846E-04
   0.39859E+01   0.27944E-04
   0.39909E+01   0.28042E-04
   0.39959E+01   0.28141E-04
   0.40009E+01   0.28240E-04
   0.40059E+01   0.28340E-04
   0.40109E+01   0.28439E-04
   0.40159E+01   0.28539E-04
   0.40209E+01   0.28639E-04
   0.40259E+01   0.28739E-04
   0.40309E+01   0.28840E-04
   0.40359E+01   0.28941E-04
   0.40409E+01   0.29042E-04
   0.40459E+01   0.29143E-04
   0.40509E+01   0.29244E-04
   0.40559E+01   0.29345E-04
   0.40609E+01   0.29446E-04
   0.40659E+01   0.29548E-04
   0.40709E+01   0.29649E-04
   0.40759E+01   0.29751E-04
   0.40809E+01   0.29852E-04
   0.40859E+01   0.29955E-04
   0.40909E+01   0.30057E-04
   0.40959E+01   0.30159E-04
   0.41009E+01   0.30262E-04
   0.41059E+01   0.30365E-04
   0.41109E+01   0.30469E-04
   0.41159E+01   0.30572E-04
   0.41209E+01   0.30676E-04
   0.41259E+01   0.30780E-04
   0.41309E+01   0.30885E-04
   0.41359E+01   0.30989E-04
   0.41409E+01   0.31094E-04
   0.41459E+01   0.31199E-04
   0.41509E+01   0.31305E-04
   0.41559E+01   0.31410E-04
   0.41609E+01   0.31516E-04
   0.41659E+01   0.31622E-04
   0.41709E+01   0.31727E-04
   0.41759E+01   0.31834E-04
   0.41809E+01   0.31940E-04
   0.41859E+01   0.32047E-04
   0.41909E+01   0.32154E-04
   0.41959E+01   0.32261E-04
   0.42009E+01   0.32368E-04
   0.42059E+01   0.32476E-04
   0.42109E+01   0.32584E-04
   0.42159E+01   0.32692E-04
   0.42209E+01   0.32800E-04
   0.42259E+01   0.32908E-04
   0.42309E+01   0.33017E-04
   0.42359E+01   0.33125E-04
   0.42409E+01   0.33234E-04
   0.42459E+01   0.33343E-04
   0.42509E+01   0.33452E-04
   0.42559E+01   0.33562E-04
   0.42609E+01   0.33671E-04
   0.42659E+01   0.33781E-04
   0.42709E+01   0.33891E-04
   0.42759E+01   0.34001E-04
   0.42809E+01   0.34112E-04
   0.42859E+01   0.34222E-04
   0.42909E+01   0.34333E-04
   0.42959E+01   0.34444E-04
   0.43009E+01   0.34555E-04
   0.43059E+01   0.34667E-04
   0.43109E+01   0.34779E-04
   0.43159E+01   0.34891E-04
   0.43209E+01   0.35003E-04
   0.43259E+01   0.35116E-04
   0.43309E+01   0.35228E-04
   0.43359E+01   0.35342E-04
   0.43409E+01   0.35455E-04
   0.43459E+01   0.35569E-04
   0.43509E+01   0.35682E-04
   0.43559E+01   0.35797E-04
   0.43609E+01   0.35911E-04
   0.43659E+01   0.36026E-04
   0.43709E+01   0.36141E-04
   0.43759E+01   0.36256E-04
   0.43809E+01   0.36370E-04
   0.43859E+01   0.36485E-04
   0.43909E+01   0.36599E-04
   0.43959E+01   0.36714E-04
   0.44009E+01   0.36829E-04
   0.44059E+01   0.36945E-04
   0.44109E+01   0.37060E-04
   0.44159E+01   0.37176E-04
   0.44209E+01   0.37292E-04
   0.44259E+01   0.37409E-04
   0.44309E+01   0.37526E-04
   0.44359E+01   0.37643E-04
   0.44409E+01   0.37760E-04
   0.44459E+01   0.37877E-04
   0.44509E+01   0.37995E-04
   0.44559E+01   0.38113E-04
   0.44609E+01   0.38232E-04
   0.44659E+01   0.38350E-04
   0.44709E+01   0.38469E-04
   0.44759E+01   0.38588E-04
   0.44809E+01   0.38708E-04
   0.44859E+01   0.38827E-04
   0.44909E+01   0.38947E-04
   0.44959E+01   0.39066E-04
   0.45009E+01   0.39186E-04
   0.45059E+01   0.39306E-04
   0.45109E+01   0.39427E-04
   0.45159E+01   0.39547E-04
   0.45209E+01   0.39668E-04
   0.45259E+01   0.39789E-04
   0.45309E+01   0.39910E-04
   0.45359E+01   0.40031E-04
   0.45409E+01   0.40152E-04
   0.45459E+01   0.40274E-04
   0.45509E+01   0.40395E-04
   0.45559E+01   0.40517E-04
   0.45609E+01   0.40640E-04
   0.45659E+01   0.40762E-04
   0.45709E+01   0.40885E-04
   0.45759E+01   0.41008E-04
   0.45809E+01   0.41131E-04
   0.45859E+01   0.41255E-04
   0.45909E+01   0.41378E-04
   0.45959E+01   0.41502E-04
   0.46009E+01   0.41626E-04
   0.46059E+01   0.41750E-04
   0.46109E+01   0.41874E-04
   0.46159E+01   0.41999E-04
   0.46209E+01   0.42124E-04
   0.46259E+01   0.42249E-04
   0.46309E+01   0.42374E-04
   0.46359E+01   0.42500E-04
   0.46409E+01   0.42626E-04
   0.46459E+01   0.42752E-04
   0.46509E+01   0.42878E-04
   0.46559E+01   0.43005E-04
   0.46609E+01   0.43132E-04
   0.46659E+01   0.43260E-04
   0.46709E+01   0.43387E-04
   0.46759E+01   0.43514E-04
   0.46809E+01   0.43642E-04
   0.46859E+01   0.43769E-04
   0.46909E+01   0.43896E-04
   0.46959E+01   0.44024E-04
   0.47009E+01   0.44152E-04
   0.47059E+01   0.44280E-04
   0.47109E+01   0.44408E-04
   0.47159E+01   0.44537E-04
   0.47209E+01   0.44665E-04
   0.47259E+01   0.44794E-04
   0.47309E+01   0.44924E-04
   0.47359E+01   0.45053E-04
   0.47409E+01   0.45183E-04
   0.47459E+01   0.45314E-04
   0.47509E+01   0.45444E-04
   0.47559E+01   0.45575E-04
   0.47609E+01   0.45706E-04
   0.47659E+01   0.45837E-04
   0.47709E+01   0.45969E-04
   0.47759E+01   0.46101E-04
   0.47809E+01   0.46233E-04
   0.47859E+01   0.46365E-04
   0.47909E+01   0.46497E-04
   0.47959E+01   0.46629E-04
   0.48009E+01   0.46762E-04
   0.48059E+01   0.46895E-04
   0.48109E+01   0.47028E-04
   0.48159E+01   0.47161E-04
   0.48209E+01   0.47294E-04
   0.48259E+01   0.47427E-04
   0.48309E+01   0.47561E-04
   0.48359E+01   0.47694E-04
   0.48409E+01   0.47828E-04
   0.48459E+01   0.47962E-04
   0.48509E+01   0.48097E-04
   0.48559E+01   0.48231E-04
   0.48609E+01   0.48366E-04
   0.48659E+01   0.48502E-04
   0.48709E+01   0.48637E-04
   0.48759E+01   0.48773E-04
   0.48809E+01   0.48909E-04
   0.48859E+01   0.49045E-04
   0.48909E+01   0.49181E-04
   0.48959E+01   0.49317E-04
   0.49009E+01   0.49454E-04
   0.49059E+01   0.49591E-04
   0.49109E+01   0.49728E-04
   0.49159E+01   0.49865E-04
   0.49209E+01   0.50003E-04
   0.49259E+01   0.50141E-04
   0.49309E+01   0.50279E-04
   0.49359E+01   0.50417E-04
   0.49409E+01   0.50556E-04
   0.49459E+01   0.50695E-04
   0.49509E+01   0.50835E-04
   0.49559E+01   0.50973E-04
   0.49609E+01   0.51112E-04
   0.49659E+01   0.51251E-04
   0.49709E+01   0.51391E-04
   0.49759E+01   0.51531E-04
   0.49809E+01   0.51670E-04
   0.49859E+01   0.51810E-04
   0.49909E+01   0.51950E-04
   0.49959E+01   0.52090E-04
   0.50009E+01   0.52231E-04
   0.50059E+01   0.52372E-04
   0.50109E+01   0.52513E-04
   0.50159E+01   0.52654E-04
   0.50209E+01   0.52796E-04
   0.50259E+01   0.52938E-04
   0.50309E+01   0.53080E-04
   0.50359E+01   0.53222E-04
   0.50409E+01   0.53365E-04
   0.50459E+01   0.53508E-04
   0.50509E+01   0.53652E-04
   0.50559E+01   0.53795E-04
   0.50609E+01   0.53939E-04
   0.50659E+01   0.54083E-04
   0.50709E+01   0.54228E-04
   0.50759E+01   0.54372E-04
   0.50809E+01   0.54516E-04
   0.50859E+01   0.54660E-04
   0.50909E+01   0.54804E-04
   0.50959E+01   0.54948E-04
   0.51009E+01   0.55093E-04
   0.51059E+01   0.55237E-04
   0.51109E+01   0.55382E-04
   0.51159E+01   0.55528E-04
   0.51209E+01   0.55673E-04
   0.51259E+01   0.55819E-04
   0.51309E+01   0.55966E-04
   0.51359E+01   0.56112E-04
   0.51409E+01   0.56259E-04
   0.51459E+01   0.56406E-04
   0.51509E+01   0.56553E-04
   0.51559E+01   0.56701E-04
   0.51609E+01   0.56849E-04
   0.51659E+01   0.56996E-04
   0.51709E+01   0.57144E-04
   0.51759E+01   0.57292E-04
   0.51809E+01   0.57441E-04
   0.51859E+01   0.57589E-04
   0.51909E+01   0.57738E-04
   0.51959E+01   0.57887E-04
   0.52009E+01   0.58037E-04
   0.52059E+01   0.58187E-04
   0.52109E+01   0.58337E-04
   0.52159E+01   0.58486E-04
   0.52209E+01   0.58636E-04
   0.52259E+01   0.58786E-04
   0.52309E+01   0.58936E-04
   0.52359E+01   0.59087E-04
   0.52409E+01   0.59237E-04
   0.52459E+01   0.59388E-04
   0.52509E+01   0.59540E-04
   0.52559E+01   0.59690E-04
   0.52609E+01   0.59842E-04
   0.52659E+01   0.59993E-04
   0.52709E+01   0.60145E-04
   0.52759E+01   0.60297E-04
   0.52809E+01   0.60449E-04
   0.52859E+01   0.60602E-04
   0.52909E+01   0.60755E-04
   0.52959E+01   0.60908E-04
   0.53009E+01   0.61062E-04
   0.53059E+01   0.61215E-04
   0.53109E+01   0.61369E-04
   0.53159E+01   0.61524E-04
   0.53209E+01   0.61678E-04
   0.53259E+01   0.61833E-04
   0.53309E+01   0.61989E-04
   0.53359E+01   0.62144E-04
   0.53409E+01   0.62298E-04
   0.53459E+01   0.62453E-04
   0.53509E+01   0.62607E-04
   0.53559E+01   0.62762E-04
   0.53609E+01   0.62917E-04
   0.53659E+01   0.63073E-04
   0.53709E+01   0.63229E-04
   0.53759E+01   0.63385E-04
   0.53809E+01   0.63541E-04
   0.53859E+01   0.63698E-04
   0.53909E+01   0.63854E-04
   0.53959E+01   0.64012E-04
   0.54009E+01   0.64169E-04
   0.54059E+01   0.64327E-04
   0.54109E+01   0.64485E-04
   0.54159E+01   0.64643E-04
   0.54209E+01   0.64802E-04
   0.54259E+01   0.64961E-04
   0.54309E+01   0.65119E-04
   0.54359E+01   0.65278E-04
   0.54409E+01   0.65437E-04
   0.54459E+01   0.65596E-04
   0.54509E+01   0.65756E-04
   0.54559E+01   0.65916E-04
   0.54609E+01   0.66076E-04
   0.54659E+01   0.66236E-04
   0.54709E+01   0.66396E-04
   0.54759E+01   0.66556E-04
   0.54809E+01   0.66716E-04
   0.54859E+01   0.66876E-04
   0.54909E+01   0.67037E-04
   0.54959E+01   0.67198E-04
   0.55009E+01   0.67360E-04
   0.55059E+01   0.67522E-04
   0.55109E+01   0.67684E-04
   0.55159E+01   0.67845E-04
   0.55209E+01   0.68007E-04
   0.55259E+01   0.68169E-04
   0.55309E+01   0.68332E-04
   0.55359E+01   0.68494E-04
   0.55409E+01   0.68657E-04
   0.55459E+01   0.68821E-04
   0.55509E+01   0.68984E-04
   0.55559E+01   0.69148E-04
   0.55609E+01   0.69313E-04
   0.55659E+01   0.69477E-04
   0.55709E+01   0.69642E-04
   0.55759E+01   0.69807E-04
   0.55809E+01   0.69972E-04
   0.55859E+01   0.70137E-04
   0.55909E+01   0.70302E-04
   0.55959E+01   0.70466E-04
   0.56009E+01   0.70631E-04
   0.56059E+01   0.70796E-04
   0.56109E+01   0.70961E-04
   0.56159E+01   0.71127E-04
   0.56209E+01   0.71293E-04
   0.56259E+01   0.71459E-04
   0.56309E+01   0.71625E-04
   0.56359E+01   0.71792E-04
   0.56409E+01   0.71959E-04
   0.56459E+01   0.72126E-04
   0.56509E+01   0.72294E-04
   0.56559E+01   0.72462E-04
   0.56609E+01   0.72630E-04
   0.56659E+01   0.72798E-04
   0.56709E+01   0.72967E-04
   0.56759E+01   0.73136E-04
   0.56809E+01   0.73305E-04
   0.56859E+01   0.73473E-04
   0.56909E+01   0.73643E-04
   0.56959E+01   0.73812E-04
   0.57009E+01   0.73982E-04
   0.57059E+01   0.74150E-04
   0.57109E+01   0.74320E-04
   0.57159E+01   0.74489E-04
   0.57209E+01   0.74659E-04
   0.57259E+01   0.74829E-04
   0.57309E+01   0.74999E-04
   0.57359E+01   0.75170E-04
   0.57409E+01   0.75341E-04
   0.57459E+01   0.75512E-04
   0.57509E+01   0.75684E-04
   0.57559E+01   0.75856E-04
   0.57609E+01   0.76027E-04
   0.57659E+01   0.76199E-04
   0.57709E+01   0.76371E-04
   0.57759E+01   0.76543E-04
   0.57809E+01   0.76715E-04
   0.57859E+01   0.76888E-04
   0.57909E+01   0.77061E-04
   0.57959E+01   0.77235E-04
   0.58009E+01   0.77408E-04
   0.58059E+01   0.77582E-04
   0.58109E+01   0.77757E-04
   0.58159E+01   0.77930E-04
   0.58209E+01   0.78104E-04
   0.58259E+01   0.78278E-04
   0.58309E+01   0.78452E-04
   0.58359E+01   0.78627E-04
   0.58409E+01   0.78801E-04
   0.58459E+01   0.78975E-04
   0.58509E+01   0.79150E-04
   0.58559E+01   0.79325E-04
   0.58609E+01   0.79500E-04
   0.58659E+01   0.79676E-04
   0.58709E+01   0.79852E-04
   0.58759E+01   0.80028E-04
   0.58809E+01   0.80204E-04
   0.58859E+01   0.80381E-04
   0.58909E+01   0.80558E-04
   0.58959E+01   0.80735E-04
   0.59009E+01   0.80913E-04
   0.59059E+01   0.81091E-04
   0.59109E+01   0.81269E-04
   0.59159E+01   0.81448E-04
   0.59209E+01   0.81626E-04
   0.59259E+01   0.81804E-04
   0.59309E+01   0.81981E-04
   0.59359E+01   0.82159E-04
   0.59409E+01   0.82337E-04
   0.59459E+01   0.82515E-04
   0.59509E+01   0.82694E-04
   0.59559E+01   0.82873E-04
   0.59609E+01   0.83052E-04
   0.59659E+01   0.83231E-04
   0.59709E+01   0.83411E-04
   0.59759E+01   0.83591E-04
   0.59809E+01   0.83771E-04
   0.59859E+01   0.83952E-04
   0.59909E+01   0.84133E-04
   0.59959E+01   0.84314E-04
   0.60009E+01   0.84494E-04
   0.60059E+01   0.84675E-04
   0.60109E+01   0.84857E-04
   0.60159E+01   0.85038E-04
   0.60209E+01   0.85220E-04
   0.60259E+01   0.85402E-04
   0.60309E+01   0.85585E-04
   0.60359E+01   0.85768E-04
   0.60409E+01   0.85950E-04
   0.60459E+01   0.86132E-04
   0.60509E+01   0.86314E-04
   0.60559E+01   0.86497E-04
   0.60609E+01   0.86680E-04
   0.60659E+01   0.86864E-04
   0.60709E+01   0.87047E-04
   0.60759E+01   0.87230E-04
   0.60809E+01   0.87414E-04
   0.60859E+01   0.87597E-04
   0.60909E+01   0.87781E-04
   0.60959E+01   0.87966E-04
   0.61009E+01   0.88150E-04
   0.61059E+01   0.88335E-04
   0.61109E+01   0.88520E-04
   0.61159E+01   0.88706E-04
   0.61209E+01   0.88892E-04
   0.61259E+01   0.89078E-04
   0.61309E+01   0.89264E-04
   0.61359E+01   0.89451E-04
   0.61409E+01   0.89638E-04
   0.61459E+01   0.89825E-04
   0.61509E+01   0.90010E-04
   0.61559E+01   0.90196E-04
   0.61609E+01   0.90382E-04
   0.61659E+01   0.90569E-04
   0.61709E+01   0.90755E-04
   0.61759E+01   0.90942E-04
   0.61809E+01   0.91130E-04
   0.61859E+01   0.91317E-04
   0.61909E+01   0.91505E-04
   0.61959E+01   0.91693E-04
   0.62009E+01   0.91882E-04
   0.62059E+01   0.92070E-04
   0.62109E+01   0.92259E-04
   0.62159E+01   0.92449E-04
   0.62209E+01   0.92638E-04
   0.62259E+01   0.92828E-04
   0.62309E+01   0.93017E-04
   0.62359E+01   0.93207E-04
   0.62409E+01   0.93397E-04
   0.62459E+01   0.93587E-04
   0.62509E+01   0.93777E-04
   0.62559E+01   0.93967E-04
   0.62609E+01   0.94157E-04
   0.62659E+01   0.94347E-04
   0.62709E+01   0.94538E-04
   0.62759E+01   0.94728E-04
   0.62809E+01   0.94919E-04
   0.62859E+01   0.95111E-04
   0.62909E+01   0.95303E-04
   0.62959E+01   0.95494E-04
   0.63009E+01   0.95685E-04
   0.63059E+01   0.95877E-04
   0.63109E+01   0.96069E-04
   0.63159E+01   0.96261E-04
   0.63209E+01   0.96454E-04
   0.63259E+01   0.96647E-04
   0.63309E+01   0.96840E-04
   0.63359E+01   0.97034E-04
   0.63409E+01   0.97228E-04
   0.63459E+01   0.97422E-04
   0.63509E+01   0.97616E-04
   0.63559E+01   0.97811E-04
   0.63609E+01   0.98004E-04
   0.63659E+01   0.98198E-04
   0.63709E+01   0.98392E-04
   0.63759E+01   0.98585E-04
   0.63809E+01   0.98779E-04
   0.63859E+01   0.98974E-04
   0.63909E+01   0.99168E-04
   0.63959E+01   0.99363E-04
   0.64009E+01   0.99559E-04
   0.64059E+01   0.99754E-04
   0.64109E+01   0.99950E-04
   0.64159E+01   0.10015E-03
   0.64209E+01   0.10034E-03
   0.64259E+01   0.10054E-03
   0.64309E+01   0.10074E-03
   0.64359E+01   0.10093E-03
   0.64409E+01   0.10113E-03
   0.64459E+01   0.10133E-03
   0.64509E+01   0.10152E-03
   0.64559E+01   0.10172E-03
   0.64609E+01   0.10192E-03
   0.64659E+01   0.10212E-03
   0.64709E+01   0.10231E-03
   0.64759E+01   0.10251E-03
   0.64809E+01   0.10271E-03
   0.64859E+01   0.10291E-03
   0.64909E+01   0.10311E-03
   0.64959E+01   0.10330E-03
   0.65009E+01   0.10350E-03
   0.65059E+01   0.10370E-03
   0.65109E+01   0.10390E-03
   0.65159E+01   0.10410E-03
   0.65209E+01   0.10430E-03
   0.65259E+01   0.10450E-03
   0.65309E+01   0.10470E-03
   0.65359E+01   0.10490E-03
   0.65409E+01   0.10510E-03
   0.65459E+01   0.10530E-03
   0.65509E+01   0.10550E-03
   0.65559E+01   0.10570E-03
   0.65609E+01   0.10590E-03
   0.65659E+01   0.10610E-03
   0.65709E+01   0.10631E-03
   0.65759E+01   0.10651E-03
   0.65809E+01   0.10671E-03
   0.65859E+01   0.10691E-03
   0.65909E+01   0.10711E-03
   0.65959E+01   0.10731E-03
   0.66009E+01   0.10751E-03
   0.66059E+01   0.10772E-03
   0.66109E+01   0.10792E-03
   0.66159E+01   0.10812E-03
   0.66209E+01   0.10832E-03
   0.66259E+01   0.10853E-03
   0.66309E+01   0.10873E-03
   0.66359E+01   0.10893E-03
   0.66409E+01   0.10914E-03
   0.66459E+01   0.10934E-03
   0.66509E+01   0.10955E-03
   0.66559E+01   0.10975E-03
   0.66609E+01   0.10995E-03
   0.66659E+01   0.11016E-03
   0.66709E+01   0.11036E-03
   0.66759E+01   0.11057E-03
   0.66809E+01   0.11077E-03
   0.66859E+01   0.11097E-03
   0.66909E+01   0.11118E-03
   0.66959E+01   0.11139E-03
   0.67009E+01   0.11159E-03
   0.67059E+01   0.11180E-03
   0.67109E+01   0.11200E-03
   0.67159E+01   0.11221E-03
   0.67209E+01   0.11241E-03
   0.67259E+01   0.11262E-03
   0.67309E+01   0.11283E-03
   0.67359E+01   0.11303E-03
   0.67409E+01   0.11324E-03
   0.67459E+01   0.11345E-03
   0.67509E+01   0.11366E-03
   0.67559E+01   0.11386E-03
   0.67609E+01   0.11407E-03
   0.67659E+01   0.11428E-03
   0.67709E+01   0.11449E-03
   0.67759E+01   0.11469E-03
   0.67809E+01   0.11490E-03
   0.67859E+01   0.11511E-03
   0.67909E+01   0.11532E-03
   0.67959E+01   0.11552E-03
   0.68009E+01   0.11573E-03
   0.68059E+01   0.11594E-03
   0.68109E+01   0.11615E-03
   0.68159E+01   0.11636E-03
   0.68209E+01   0.11657E-03
   0.68259E+01   0.11678E-03
   0.68309E+01   0.11699E-03
   0.68359E+01   0.11720E-03
   0.68409E+01   0.11741E-03
   0.68459E+01   0.11762E-03
   0.68509E+01   0.11783E-03
   0.68559E+01   0.11804E-03
   0.68609E+01   0.11825E-03
   0.68659E+01   0.11846E-03
   0.68709E+01   0.11867E-03
   0.68759E+01   0.11888E-03
   0.68809E+01   0.11909E-03
   0.68859E+01   0.11930E-03
   0.68909E+01   0.11951E-03
   0.68959E+01   0.11973E-03
   0.69009E+01   0.11994E-03
   0.69059E+01   0.12015E-03
   0.69109E+01   0.12036E-03
   0.69159E+01   0.12057E-03
   0.69209E+01   0.12079E-03
   0.69259E+01   0.12100E-03
   0.69309E+01   0.12121E-03
   0.69359E+01   0.12142E-03
   0.69409E+01   0.12164E-03
   0.69459E+01   0.12185E-03
   0.69509E+01   0.12206E-03
   0.69559E+01   0.12228E-03
   0.69609E+01   0.12249E-03
   0.69659E+01   0.12270E-03
   0.69709E+01   0.12292E-03
   0.69759E+01   0.12313E-03
   0.69809E+01   0.12335E-03
   0.69859E+01   0.12356E-03
   0.69909E+01   0.12377E-03
   0.69959E+01   0.12399E-03
   0.70009E+01   0.12420E-03
   0.70059E+01   0.12442E-03
   0.70109E+01   0.12463E-03
   0.70159E+01   0.12485E-03
   0.70209E+01   0.12506E-03
   0.70259E+01   0.12528E-03
   0.70309E+01   0.12550E-03
   0.70359E+01   0.12571E-03
   0.70409E+01   0.12593E-03
   0.70459E+01   0.12614E-03
   0.70509E+01   0.12636E-03
   0.70559E+01   0.12657E-03
   0.70609E+01   0.12679E-03
   0.70659E+01   0.12701E-03
   0.70709E+01   0.12722E-03
   0.70759E+01   0.12744E-03
   0.70809E+01   0.12766E-03
   0.70859E+01   0.12787E-03
   0.70909E+01   0.12809E-03
   0.70959E+01   0.12831E-03
   0.71009E+01   0.12853E-03
   0.71059E+01   0.12874E-03
   0.71109E+01   0.12896E-03
   0.71159E+01   0.12918E-03
   0.71209E+01   0.12940E-03
   0.71259E+01   0.12962E-03
   0.71309E+01   0.12984E-03
   0.71359E+01   0.13005E-03
   0.71409E+01   0.13027E-03
   0.71459E+01   0.13049E-03
   0.71509E+01   0.13071E-03
   0.71559E+01   0.13093E-03
   0.71609E+01   0.13115E-03
   0.71659E+01   0.13137E-03
   0.71709E+01   0.13159E-03
   0.71759E+01   0.13181E-03
   0.71809E+01   0.13203E-03
   0.71859E+01   0.13225E-03
   0.71909E+01   0.13247E-03
   0.71959E+01   0.13269E-03
   0.72009E+01   0.13291E-03
   0.72059E+01   0.13313E-03
   0.72109E+01   0.13335E-03
   0.72159E+01   0.13357E-03
   0.72209E+01   0.13379E-03
   0.72259E+01   0.13401E-03
   0.72309E+01   0.13423E-03
   0.72359E+01   0.13445E-03
   0.72409E+01   0.13468E-03
   0.72459E+01   0.13490E-03
   0.72509E+01   0.13512E-03
   0.72559E+01   0.13534E-03
   0.72609E+01   0.13556E-03
   0.72659E+01   0.13578E-03
   0.72709E+01   0.13600E-03
   0.72759E+01   0.13623E-03
   0.72809E+01   0.13645E-03
   0.72859E+01   0.13667E-03
   0.72909E+01   0.13690E-03
   0.72959E+01   0.13712E-03
   0.73009E+01   0.13734E-03
   0.73059E+01   0.13757E-03
   0.73109E+01   0.13779E-03
   0.73159E+01   0.13801E-03
   0.73209E+01   0.13824E-03
   0.73259E+01   0.13846E-03
   0.73309E+01   0.13868E-03
   0.73359E+01   0.13891E-03
   0.73409E+01   0.13913E-03
   0.73459E+01   0.13935E-03
   0.73509E+01   0.13958E-03
   0.73559E+01   0.13980E-03
   0.73609E+01   0.14003E-03
   0.73659E+01   0.14025E-03
   0.73709E+01   0.14048E-03
   0.73759E+01   0.14070E-03
   0.73809E+01   0.14093E-03
   0.73859E+01   0.14115E-03
   0.73909E+01   0.14138E-03
   0.73959E+01   0.14161E-03
   0.74009E+01   0.14183E-03
   0.74059E+01   0.14206E-03
   0.74109E+01   0.14228E-03
   0.74159E+01   0.14251E-03
   0.74209E+01   0.14273E-03
   0.74259E+01   0.14296E-03
   0.74309E+01   0.14319E-03
   0.74359E+01   0.14341E-03
   0.74409E+01   0.14364E-03
   0.74459E+01   0.14386E-03
   0.74509E+01   0.14409E-03
   0.74559E+01   0.14432E-03
   0.74609E+01   0.14455E-03
   0.74659E+01   0.14477E-03
   0.74709E+01   0.14500E-03
   0.74759E+01   0.14523E-03
   0.74809E+01   0.14546E-03
   0.74859E+01   0.14569E-03
   0.74909E+01   0.14591E-03
   0.74959E+01   0.14614E-03
   0.75009E+01   0.14637E-03
   0.75058E+01   0.14659E-03
   0.75108E+01   0.14682E-03
   0.75158E+01   0.14705E-03
   0.75208E+01   0.14728E-03
   0.75258E+01   0.14751E-03
   0.75308E+01   0.14774E-03
   0.75358E+01   0.14797E-03
   0.75408E+01   0.14820E-03
   0.75458E+01   0.14843E-03
   0.75508E+01   0.14866E-03
   0.75558E+01   0.14888E-03
   0.75608E+01   0.14911E-03
   0.75658E+01   0.14934E-03
   0.75708E+01   0.14957E-03
   0.75758E+01   0.14980E-03
   0.75808E+01   0.15003E-03
   0.75858E+01   0.15026E-03
   0.75908E+01   0.15049E-03
   0.75958E+01   0.15072E-03
   0.76008E+01   0.15095E-03
   0.76058E+01   0.15118E-03
   0.76108E+01   0.15141E-03
   0.76158E+01   0.15164E-03
   0.76208E+01   0.15188E-03
   0.76258E+01   0.15211E-03
   0.76308E+01   0.15234E-03
   0.76358E+01   0.15257E-03
   0.76408E+01   0.15280E-03
   0.76458E+01   0.15303E-03
   0.76508E+01   0.15327E-03
   0.76558E+01   0.15350E-03
   0.76608E+01   0.15373E-03
   0.76658E+01   0.15396E-03
   0.76708E+01   0.15419E-03
   0.76758E+01   0.15442E-03
   0.76808E+01   0.15465E-03
   0.76858E+01   0.15489E-03
   0.76908E+01   0.15512E-03
   0.76958E+01   0.15535E-03
   0.77008E+01   0.15558E-03
   0.77058E+01   0.15582E-03
   0.77108E+01   0.15605E-03
   0.77158E+01   0.15628E-03
   0.77208E+01   0.15652E-03
   0.77258E+01   0.15675E-03
   0.77308E+01   0.15699E-03
   0.77358E+01   0.15722E-03
   0.77408E+01   0.15745E-03
   0.77458E+01   0.15768E-03
   0.77508E+01   0.15792E-03
   0.77558E+01   0.15815E-03
   0.77608E+01   0.15839E-03
   0.77658E+01   0.15862E-03
   0.77708E+01   0.15885E-03
   0.77758E+01   0.15909E-03
   0.77808E+01   0.15932E-03
   0.77858E+01   0.15956E-03
   0.77908E+01   0.15979E-03
   0.77958E+01   0.16003E-03
   0.78008E+01   0.16026E-03
   0.78058E+01   0.16050E-03
   0.78108E+01   0.16073E-03
   0.78158E+01   0.16097E-03
   0.78208E+01   0.16120E-03
   0.78258E+01   0.16144E-03
   0.78308E+01   0.16167E-03
   0.78358E+01   0.16191E-03
   0.78408E+01   0.16214E-03
   0.78458E+01   0.16238E-03
   0.78508E+01   0.16261E-03
   0.78558E+01   0.16285E-03
   0.78608E+01   0.16309E-03
   0.78658E+01   0.16332E-03
   0.78708E+01   0.16356E-03
   0.78758E+01   0.16379E-03
   0.78808E+01   0.16403E-03
   0.78858E+01   0.16427E-03
   0.78908E+01   0.16451E-03
   0.78958E+01   0.16474E-03
   0.79008E+01   0.16498E-03
   0.79058E+01   0.16522E-03
   0.79108E+01   0.16545E-03
   0.79158E+01   0.16569E-03
   0.79208E+01   0.16593E-03
   0.79258E+01   0.16616E-03
   0.79308E+01   0.16640E-03
   0.79358E+01   0.16664E-03
   0.79408E+01   0.16688E-03
   0.79458E+01   0.16711E-03
   0.79508E+01   0.16735E-03
   0.79558E+01   0.16759E-03
   0.79608E+01   0.16783E-03
   0.79658E+01   0.16807E-03
   0.79708E+01   0.16830E-03
   0.79758E+01   0.16854E-03
   0.79808E+01   0.16878E-03
   0.79858E+01   0.16902E-03
   0.79908E+01   0.16926E-03
   0.79958E+01   0.16950E-03
   0.80008E+01   0.16974E-03
   0.80058E+01   0.16997E-03
   0.80108E+01   0.17021E-03
   0.80158E+01   0.17045E-03
   0.80208E+01   0.17069E-03
   0.80258E+01   0.17093E-03
   0.80308E+01   0.17117E-03
   0.80358E+01   0.17141E-03
   0.80408E+01   0.17165E-03
   0.80458E+01   0.17189E-03
   0.80508E+01   0.17213E-03
   0.80558E+01   0.17237E-03
   0.80608E+01   0.17261E-03
   0.80658E+01   0.17285E-03
   0.80708E+01   0.17309E-03
   0.80758E+01   0.17333E-03
   0.80808E+01   0.17357E-03
   0.80858E+01   0.17381E-03
   0.80908E+01   0.17405E-03
   0.80958E+01   0.17429E-03
   0.81008E+01   0.17453E-03
   0.81058E+01   0.17477E-03
   0.81108E+01   0.17501E-03
   0.81158E+01   0.17525E-03
   0.81208E+01   0.17549E-03
   0.81258E+01   0.17573E-03
   0.81308E+01   0.17597E-03
   0.81358E+01   0.17622E-03
   0.81408E+01   0.17646E-03
   0.81458E+01   0.17670E-03
   0.81508E+01   0.17694E-03
   0.81558E+01   0.17718E-03
   0.81608E+01   0.17742E-03
   0.81658E+01   0.17766E-03
   0.81708E+01   0.17790E-03
   0.81758E+01   0.17815E-03
   0.81808E+01   0.17839E-03
   0.81858E+01   0.17863E-03
   0.81908E+01   0.17887E-03
   0.81958E+01   0.17911E-03
   0.82008E+01   0.17936E-03
   0.82058E+01   0.17960E-03
   0.82108E+01   0.17984E-03
   0.82158E+01   0.18008E-03
   0.82208E+01   0.18033E-03
   0.82258E+01   0.18057E-03
   0.82308E+01   0.18081E-03
   0.82358E+01   0.18105E-03
   0.82408E+01   0.18129E-03
   0.82458E+01   0.18154E-03
   0.82508E+01   0.18178E-03
   0.82558E+01   0.18202E-03
   0.82608E+01   0.18227E-03
   0.82658E+01   0.18251E-03
   0.82708E+01   0.18275E-03
   0.82758E+01   0.18300E-03
   0.82808E+01   0.18324E-03
   0.82858E+01   0.18348E-03
   0.82908E+01   0.18373E-03
   0.82958E+01   0.18397E-03
   0.83008E+01   0.18421E-03
   0.83058E+01   0.18446E-03
   0.83108E+01   0.18470E-03
   0.83158E+01   0.18494E-03
   0.83208E+01   0.18519E-03
   0.83258E+01   0.18543E-03
   0.83308E+01   0.18568E-03
   0.83358E+01   0.18592E-03
   0.83408E+01   0.18616E-03
   0.83458E+01   0.18641E-03
   0.83508E+01   0.18665E-03
   0.83558E+01   0.18690E-03
   0.83608E+01   0.18714E-03
   0.83658E+01   0.18739E-03
   0.83708E+01   0.18763E-03
   0.83758E+01   0.18788E-03
   0.83808E+01   0.18812E-03
   0.83858E+01   0.18837E-03
   0.83908E+01   0.18861E-03
   0.83958E+01   0.18885E-03
   0.84008E+01   0.18910E-03
   0.84058E+01   0.18934E-03
   0.84108E+01   0.18959E-03
   0.84158E+01   0.18983E-03
   0.84208E+01   0.19008E-03
   0.84258E+01   0.19033E-03
   0.84308E+01   0.19057E-03
   0.84358E+01   0.19082E-03
   0.84408E+01   0.19107E-03
   0.84458E+01   0.19131E-03
   0.84508E+01   0.19155E-03
   0.84558E+01   0.19180E-03
   0.84608E+01   0.19204E-03
   0.84658E+01   0.19229E-03
   0.84708E+01   0.19254E-03
   0.84758E+01   0.19278E-03
   0.84808E+01   0.19303E-03
   0.84858E+01   0.19328E-03
   0.84908E+01   0.19352E-03
   0.84958E+01   0.19377E-03
   0.85008E+01   0.19401E-03
   0.85058E+01   0.19426E-03
   0.85108E+01   0.19451E-03
   0.85158E+01   0.19475E-03
   0.85208E+01   0.19500E-03
   0.85258E+01   0.19525E-03
   0.85308E+01   0.19549E-03
   0.85358E+01   0.19574E-03
   0.85408E+01   0.19599E-03
   0.85458E+01   0.19623E-03
   0.85508E+01   0.19648E-03
   0.85558E+01   0.19673E-03
   0.85608E+01   0.19697E-03
   0.85658E+01   0.19722E-03
   0.85708E+01   0.19747E-03
   0.85758E+01   0.19772E-03
   0.85808E+01   0.19796E-03
   0.85858E+01   0.19821E-03
   0.85908E+01   0.19846E-03
   0.85958E+01   0.19871E-03
   0.86008E+01   0.19895E-03
   0.86058E+01   0.19920E-03
   0.86108E+01   0.19945E-03
   0.86158E+01   0.19969E-03
   0.86208E+01   0.19994E-03
   0.86258E+01   0.20019E-03
   0.86308E+01   0.20044E-03
   0.86358E+01   0.20068E-03
   0.86408E+01   0.20093E-03
   0.86458E+01   0.20118E-03
   0.86508E+01   0.20143E-03
   0.86558E+01   0.20168E-03
   0.86608E+01   0.20193E-03
   0.86658E+01   0.20217E-03
   0.86708E+01   0.20242E-03
   0.86758E+01   0.20267E-03
   0.86808E+01   0.20292E-03
   0.86858E+01   0.20317E-03
   0.86908E+01   0.20341E-03
   0.86958E+01   0.20366E-03
   0.87008E+01   0.20391E-03
   0.87058E+01   0.20416E-03
   0.87108E+01   0.20441E-03
   0.87158E+01   0.20466E-03
   0.87208E+01   0.20491E-03
   0.87258E+01   0.20515E-03
   0.87308E+01   0.20540E-03
   0.87358E+01   0.20565E-03
   0.87408E+01   0.20590E-03
   0.87458E+01   0.20615E-03
   0.87508E+01   0.20640E-03
   0.87558E+01   0.20665E-03
   0.87608E+01   0.20689E-03
   0.87658E+01   0.20714E-03
   0.87708E+01   0.20739E-03
   0.87758E+01   0.20764E-03
   0.87808E+01   0.20789E-03
   0.87858E+01   0.20814E-03
   0.87908E+01   0.20839E-03
   0.87958E+01   0.20864E-03
   0.88008E+01   0.20889E-03
   0.88058E+01   0.20914E-03
   0.88108E+01   0.20939E-03
   0.88158E+01   0.20964E-03
   0.88208E+01   0.20989E-03
   0.88258E+01   0.21014E-03
   0.88308E+01   0.21039E-03
   0.88358E+01   0.21063E-03
   0.88408E+01   0.21089E-03
   0.88458E+01   0.21113E-03
   0.88508E+01   0.21138E-03
   0.88558E+01   0.21163E-03
   0.88608E+01   0.21188E-03
   0.88658E+01   0.21213E-03
   0.88708E+01   0.21238E-03
   0.88758E+01   0.21264E-03
   0.88808E+01   0.21288E-03
   0.88858E+01   0.21313E-03
   0.88908E+01   0.21338E-03
   0.88958E+01   0.21363E-03
   0.89008E+01   0.21388E-03
   0.89058E+01   0.21413E-03
   0.89108E+01   0.21438E-03
   0.89158E+01   0.21463E-03
   0.89208E+01   0.21488E-03
   0.89258E+01   0.21513E-03
   0.89308E+01   0.21538E-03
   0.89358E+01   0.21564E-03
   0.89408E+01   0.21589E-03
   0.89458E+01   0.21614E-03
   0.89508E+01   0.21639E-03
   0.89558E+01   0.21664E-03
   0.89608E+01   0.21689E-03
   0.89658E+01   0.21714E-03
   0.89708E+01   0.21739E-03
   0.89758E+01   0.21764E-03
   0.89808E+01   0.21789E-03
   0.89858E+01   0.21814E-03
   0.89908E+01   0.21839E-03
   0.89958E+01   0.21864E-03
   0.90008E+01   0.21889E-03
   0.90058E+01   0.21914E-03
   0.90108E+01   0.21939E-03
   0.90158E+01   0.21965E-03
   0.90208E+01   0.21990E-03
   0.90258E+01   0.22015E-03
   0.90308E+01   0.22040E-03
   0.90358E+01   0.22065E-03
   0.90408E+01   0.22090E-03
   0.90458E+01   0.22115E-03
   0.90508E+01   0.22140E-03
   0.90558E+01   0.22165E-03
   0.90608E+01   0.22190E-03
   0.90658E+01   0.22215E-03
   0.90708E+01   0.22240E-03
   0.90758E+01   0.22266E-03
   0.90808E+01   0.22291E-03
   0.90858E+01   0.22316E-03
   0.90908E+01   0.22341E-03
   0.90958E+01   0.22366E-03
   0.91008E+01   0.22391E-03
   0.91058E+01   0.22416E-03
   0.91108E+01   0.22441E-03
   0.91158E+01   0.22466E-03
   0.91208E+01   0.22492E-03
   0.91258E+01   0.22517E-03
   0.91308E+01   0.22542E-03
   0.91358E+01   0.22567E-03
   0.91408E+01   0.22592E-03
   0.91458E+01   0.22617E-03
   0.91508E+01   0.22643E-03
   0.91558E+01   0.22668E-03
   0.91608E+01   0.22693E-03
   0.91658E+01   0.22718E-03
   0.91708E+01   0.22743E-03
   0.91758E+01   0.22768E-03
   0.91808E+01   0.22793E-03
   0.91858E+01   0.22818E-03
   0.91908E+01   0.22843E-03
   0.91958E+01   0.22869E-03
   0.92008E+01   0.22894E-03
   0.92058E+01   0.22919E-03
   0.92108E+01   0.22944E-03
   0.92158E+01   0.22969E-03
   0.92208E+01   0.22995E-03
   0.92258E+01   0.23020E-03
   0.92308E+01   0.23045E-03
   0.92358E+01   0.23070E-03
   0.92408E+01   0.23095E-03
   0.92458E+01   0.23120E-03
   0.92508E+01   0.23145E-03
   0.92558E+01   0.23170E-03
   0.92608E+01   0.23196E-03
   0.92658E+01   0.23221E-03
   0.92708E+01   0.23246E-03
   0.92758E+01   0.23271E-03
   0.92808E+01   0.23297E-03
   0.92858E+01   0.23322E-03
   0.92908E+01   0.23347E-03
   0.92958E+01   0.23372E-03
   0.93008E+01   0.23397E-03
   0.93058E+01   0.23422E-03
   0.93108E+01   0.23448E-03
   0.93158E+01   0.23473E-03
   0.93208E+01   0.23498E-03
   0.93258E+01   0.23523E-03
   0.93308E+01   0.23548E-03
   0.93358E+01   0.23573E-03
   0.93408E+01   0.23599E-03
   0.93458E+01   0.23624E-03
   0.93508E+01   0.23649E-03
   0.93558E+01   0.23674E-03
   0.93608E+01   0.23699E-03
   0.93658E+01   0.23725E-03
   0.93708E+01   0.23750E-03
   0.93758E+01   0.23775E-03
   0.93808E+01   0.23800E-03
   0.93858E+01   0.23825E-03
   0.93908E+01   0.23850E-03
   0.93958E+01   0.23876E-03
   0.94008E+01   0.23901E-03
   0.94058E+01   0.23926E-03
   0.94108E+01   0.23951E-03
   0.94158E+01   0.23977E-03
   0.94208E+01   0.24002E-03
   0.94258E+01   0.24027E-03
   0.94308E+01   0.24052E-03
   0.94358E+01   0.24077E-03
   0.94408E+01   0.24102E-03
   0.94458E+01   0.24127E-03
   0.94508E+01   0.24153E-03
   0.94558E+01   0.24178E-03
   0.94608E+01   0.24203E-03
   0.94658E+01   0.24228E-03
   0.94708E+01   0.24253E-03
   0.94758E+01   0.24279E-03
   0.94808E+01   0.24304E-03
   0.94858E+01   0.24329E-03
   0.94908E+01   0.24354E-03
   0.94958E+01   0.24379E-03
   0.95008E+01   0.24405E-03
   0.95058E+01   0.24430E-03
   0.95108E+01   0.24455E-03
   0.95158E+01   0.24480E-03
   0.95208E+01   0.24505E-03
   0.95258E+01   0.24530E-03
   0.95308E+01   0.24556E-03
   0.95358E+01   0.24581E-03
   0.95408E+01   0.24606E-03
   0.95458E+01   0.24631E-03
   0.95508E+01   0.24656E-03
   0.95558E+01   0.24682E-03
   0.95608E+01   0.24707E-03
   0.95658E+01   0.24732E-03
   0.95708E+01   0.24757E-03
   0.95758E+01   0.24782E-03
   0.95808E+01   0.24807E-03
   0.95858E+01   0.24832E-03
   0.95908E+01   0.24858E-03
   0.95958E+01   0.24883E-03
   0.96008E+01   0.24908E-03
   0.96058E+01   0.24933E-03
   0.96108E+01   0.24958E-03
   0.96158E+01   0.24984E-03
   0.96208E+01   0.25009E-03
   0.96258E+01   0.25034E-03
   0.96308E+01   0.25059E-03
   0.96358E+01   0.25084E-03
   0.96408E+01   0.25109E-03
   0.96458E+01   0.25134E-03
   0.96508E+01   0.25160E-03
   0.96558E+01   0.25185E-03
   0.96608E+01   0.25210E-03
   0.96658E+01   0.25235E-03
   0.96708E+01   0.25260E-03
   0.96758E+01   0.25286E-03
   0.96808E+01   0.25311E-03
   0.96858E+01   0.25336E-03
   0.96908E+01   0.25361E-03
   0.96958E+01   0.25386E-03
   0.97008E+01   0.25411E-03
   0.97058E+01   0.25436E-03
   0.97108E+01   0.25461E-03
   0.97158E+01   0.25486E-03
   0.97208E+01   0.25512E-03
   0.97258E+01   0.25537E-03
   0.97308E+01   0.25562E-03
   0.97358E+01   0.25587E-03
   0.97408E+01   0.25612E-03
   0.97458E+01   0.25637E-03
   0.97508E+01   0.25662E-03
   0.97558E+01   0.25687E-03
   0.97608E+01   0.25713E-03
   0.97658E+01   0.25738E-03
   0.97708E+01   0.25763E-03
   0.97758E+01   0.25788E-03
   0.97808E+01   0.25813E-03
   0.97858E+01   0.25838E-03
   0.97908E+01   0.25863E-03
   0.97958E+01   0.25888E-03
   0.98008E+01   0.25914E-03
   0.98058E+01   0.25939E-03
   0.98108E+01   0.25964E-03
   0.98158E+01   0.25989E-03
   0.98208E+01   0.26014E-03
   0.98258E+01   0.26039E-03
   0.98308E+01   0.26064E-03
   0.98358E+01   0.26089E-03
   0.98408E+01   0.26114E-03
   0.98458E+01   0.26139E-03
   0.98508E+01   0.26164E-03
   0.98558E+01   0.26190E-03
   0.98608E+01   0.26215E-03
   0.98658E+01   0.26240E-03
   0.98708E+01   0.26265E-03
   0.98758E+01   0.26290E-03
   0.98808E+01   0.26315E-03
   0.98858E+01   0.26340E-03
   0.98908E+01   0.26365E-03
   0.98958E+01   0.26390E-03
   0.99008E+01   0.26415E-03
   0.99058E+01   0.26440E-03
   0.99108E+01   0.26465E-03
   0.99158E+01   0.26490E-03
   0.99208E+01   0.26515E-03
   0.99258E+01   0.26540E-03
   0.99308E+01   0.26565E-03
   0.99358E+01   0.26590E-03
   0.99408E+01   0.26615E-03
   0.99458E+01   0.26640E-03
   0.99508E+01   0.26665E-03
   0.99558E+01   0.26690E-03
   0.99608E+01   0.26715E-03
   0.99658E+01   0.26740E-03
   0.99708E+01   0.26765E-03
   0.99758E+01   0.26790E-03
   0.99808E+01   0.26815E-03
   0.99858E+01   0.26840E-03
   0.99908E+01   0.26865E-03
   0.99958E+01   0.26890E-03
   0.10001E+02   0.26915E-03
   0.10006E+02   0.26940E-03
   0.10011E+02   0.26965E-03
   0.10016E+02   0.26990E-03
   0.10021E+02   0.27015E-03
   0.10026E+02   0.27040E-03
   0.10031E+02   0.27065E-03
   0.10036E+02   0.27090E-03
   0.10041E+02   0.27115E-03
   0.10046E+02   0.27140E-03
   0.10051E+02   0.27165E-03
   0.10056E+02   0.27189E-03
   0.10061E+02   0.27214E-03
   0.10066E+02   0.27239E-03
   0.10071E+02   0.27264E-03
   0.10076E+02   0.27289E-03
   0.10081E+02   0.27314E-03
   0.10086E+02   0.27339E-03
   0.10091E+02   0.27364E-03
   0.10096E+02   0.27389E-03
   0.10101E+02   0.27414E-03
   0.10106E+02   0.27439E-03
   0.10111E+02   0.27463E-03
   0.10116E+02   0.27488E-03
   0.10121E+02   0.27513E-03
   0.10126E+02   0.27538E-03
   0.10131E+02   0.27563E-03
   0.10136E+02   0.27588E-03
   0.10141E+02   0.27613E-03
   0.10146E+02   0.27637E-03
   0.10151E+02   0.27662E-03
   0.10156E+02   0.27687E-03
   0.10161E+02   0.27712E-03
   0.10166E+02   0.27737E-03
   0.10171E+02   0.27762E-03
   0.10176E+02   0.27786E-03
   0.10181E+02   0.27811E-03
   0.10186E+02   0.27836E-03
   0.10191E+02   0.27861E-03
   0.10196E+02   0.27886E-03
   0.10201E+02   0.27910E-03
   0.10206E+02   0.27935E-03
   0.10211E+02   0.27960E-03
   0.10216E+02   0.27985E-03
   0.10221E+02   0.28010E-03
   0.10226E+02   0.28035E-03
   0.10231E+02   0.28059E-03
   0.10236E+02   0.28084E-03
   0.10241E+02   0.28109E-03
   0.10246E+02   0.28133E-03
   0.10251E+02   0.28158E-03
   0.10256E+02   0.28183E-03
   0.10261E+02   0.28208E-03
   0.10266E+02   0.28232E-03
   0.10271E+02   0.28257E-03
   0.10276E+02   0.28282E-03
   0.10281E+02   0.28307E-03
   0.10286E+02   0.28331E-03
   0.10291E+02   0.28356E-03
   0.10296E+02   0.28381E-03
   0.10301E+02   0.28405E-03
   0.10306E+02   0.28430E-03
   0.10311E+02   0.28455E-03
   0.10316E+02   0.28479E-03
   0.10321E+02   0.28504E-03
   0.10326E+02   0.28529E-03
   0.10331E+02   0.28554E-03
   0.10336E+02   0.28578E-03
   0.10341E+02   0.28603E-03
   0.10346E+02   0.28627E-03
   0.10351E+02   0.28652E-03
   0.10356E+02   0.28677E-03
   0.10361E+02   0.28701E-03
   0.10366E+02   0.28726E-03
   0.10371E+02   0.28750E-03
   0.10376E+02   0.28775E-03
   0.10381E+02   0.28800E-03
   0.10386E+02   0.28824E-03
   0.10391E+02   0.28849E-03
   0.10396E+02   0.28874E-03
   0.10401E+02   0.28898E-03
   0.10406E+02   0.28923E-03
   0.10411E+02   0.28947E-03
   0.10416E+02   0.28972E-03
   0.10421E+02   0.28996E-03
   0.10426E+02   0.29021E-03
   0.10431E+02   0.29045E-03
   0.10436E+02   0.29070E-03
   0.10441E+02   0.29094E-03
   0.10446E+02   0.29119E-03
   0.10451E+02   0.29143E-03
   0.10456E+02   0.29168E-03
   0.10461E+02   0.29192E-03
   0.10466E+02   0.29217E-03
   0.10471E+02   0.29241E-03
   0.10476E+02   0.29266E-03
   0.10481E+02   0.29290E-03
   0.10486E+02   0.29315E-03
   0.10491E+02   0.29339E-03
   0.10496E+02   0.29364E-03
   0.10501E+02   0.29388E-03
   0.10506E+02   0.29413E-03
   0.10511E+02   0.29437E-03
   0.10516E+02   0.29461E-03
   0.10521E+02   0.29486E-03
   0.10526E+02   0.29510E-03
   0.10531E+02   0.29535E-03
   0.10536E+02   0.29559E-03
   0.10541E+02   0.29583E-03
   0.10546E+02   0.29608E-03
   0.10551E+02   0.29632E-03
   0.10556E+02   0.29657E-03
   0.10561E+02   0.29681E-03
   0.10566E+02   0.29705E-03
   0.10571E+02   0.29730E-03
   0.10576E+02   0.29754E-03
   0.10581E+02   0.29778E-03
   0.10586E+02   0.29803E-03
   0.10591E+02   0.29827E-03
   0.10596E+02   0.29851E-03
   0.10601E+02   0.29875E-03
   0.10606E+02   0.29900E-03
   0.10611E+02   0.29924E-03
   0.10616E+02   0.29948E-03
   0.10621E+02   0.29973E-03
   0.10626E+02   0.29997E-03
   0.10631E+02   0.30021E-03
   0.10636E+02   0.30045E-03
   0.10641E+02   0.30069E-03
   0.10646E+02   0.30094E-03
   0.10651E+02   0.30118E-03
   0.10656E+02   0.30142E-03
   0.10661E+02   0.30167E-03
   0.10666E+02   0.30191E-03
   0.10671E+02   0.30215E-03
   0.10676E+02   0.30239E-03
   0.10681E+02   0.30263E-03
   0.10686E+02   0.30287E-03
   0.10691E+02   0.30311E-03
   0.10696E+02   0.30336E-03
   0.10701E+02   0.30360E-03
   0.10706E+02   0.30384E-03
   0.10711E+02   0.30408E-03
   0.10716E+02   0.30432E-03
   0.10721E+02   0.30456E-03
   0.10726E+02   0.30481E-03
   0.10731E+02   0.30505E-03
   0.10736E+02   0.30529E-03
   0.10741E+02   0.30553E-03
   0.10746E+02   0.30577E-03
   0.10751E+02   0.30601E-03
   0.10756E+02   0.30625E-03
   0.10761E+02   0.30649E-03
   0.10766E+02   0.30673E-03
   0.10771E+02   0.30697E-03
   0.10776E+02   0.30721E-03
   0.10781E+02   0.30745E-03
   0.10786E+02   0.30769E-03
   0.10791E+02   0.30793E-03
   0.10796E+02   0.30817E-03
   0.10801E+02   0.30841E-03
   0.10806E+02   0.30865E-03
   0.10811E+02   0.30889E-03
   0.10816E+02   0.30913E-03
   0.10821E+02   0.30937E-03
   0.10826E+02   0.30961E-03
   0.10831E+02   0.30985E-03
   0.10836E+02   0.31009E-03
   0.10841E+02   0.31033E-03
   0.10846E+02   0.31056E-03
   0.10851E+02   0.31080E-03
   0.10856E+02   0.31104E-03
   0.10861E+02   0.31128E-03
   0.10866E+02   0.31152E-03
   0.10871E+02   0.31176E-03
   0.10876E+02   0.31200E-03
   0.10881E+02   0.31224E-03
   0.10886E+02   0.31247E-03
   0.10891E+02   0.31271E-03
   0.10896E+02   0.31295E-03
   0.10901E+02   0.31319E-03
   0.10906E+02   0.31342E-03
   0.10911E+02   0.31366E-03
   0.10916E+02   0.31390E-03
   0.10921E+02   0.31414E-03
   0.10926E+02   0.31438E-03
   0.10931E+02   0.31461E-03
   0.10936E+02   0.31485E-03
   0.10941E+02   0.31509E-03
   0.10946E+02   0.31532E-03
   0.10951E+02   0.31556E-03
   0.10956E+02   0.31580E-03
   0.10961E+02   0.31604E-03
   0.10966E+02   0.31627E-03
   0.10971E+02   0.31651E-03
   0.10976E+02   0.31675E-03
   0.10981E+02   0.31698E-03
   0.10986E+02   0.31722E-03
   0.10991E+02   0.31746E-03
   0.10996E+02   0.31769E-03
   0.11001E+02   0.31793E-03
   0.11006E+02   0.31816E-03
   0.11011E+02   0.31840E-03
   0.11016E+02   0.31863E-03
   0.11021E+02   0.31887E-03
   0.11026E+02   0.31911E-03
   0.11031E+02   0.31934E-03
   0.11036E+02   0.31958E-03
   0.11041E+02   0.31981E-03
   0.11046E+02   0.32005E-03
   0.11051E+02   0.32028E-03
   0.11056E+02   0.32052E-03
   0.11061E+02   0.32075E-03
   0.11066E+02   0.32099E-03
   0.11071E+02   0.32122E-03
   0.11076E+02   0.32146E-03
   0.11081E+02   0.32169E-03
   0.11086E+02   0.32193E-03
   0.11091E+02   0.32216E-03
   0.11096E+02   0.32239E-03
   0.11101E+02   0.32263E-03
   0.11106E+02   0.32286E-03
   0.11111E+02   0.32310E-03
   0.11116E+02   0.32333E-03
   0.11121E+02   0.32356E-03
   0.11126E+02   0.32380E-03
   0.11131E+02   0.32403E-03
   0.11136E+02   0.32426E-03
   0.11141E+02   0.32450E-03
   0.11146E+02   0.32473E-03
   0.11151E+02   0.32496E-03
   0.11156E+02   0.32520E-03
   0.11161E+02   0.32543E-03
   0.11166E+02   0.32566E-03
   0.11171E+02   0.32589E-03
   0.11176E+02   0.32613E-03
   0.11181E+02   0.32636E-03
   0.11186E+02   0.32659E-03
   0.11191E+02   0.32682E-03
   0.11196E+02   0.32706E-03
   0.11201E+02   0.32729E-03
   0.11206E+02   0.32752E-03
   0.11211E+02   0.32775E-03
   0.11216E+02   0.32798E-03
   0.11221E+02   0.32821E-03
   0.11226E+02   0.32844E-03
   0.11231E+02   0.32868E-03
   0.11236E+02   0.32891E-03
   0.11241E+02   0.32914E-03
   0.11246E+02   0.32937E-03
   0.11251E+02   0.32960E-03
   0.11256E+02   0.32983E-03
   0.11261E+02   0.33006E-03
   0.11266E+02   0.33029E-03
   0.11271E+02   0.33052E-03
   0.11276E+02   0.33075E-03
   0.11281E+02   0.33098E-03
   0.11286E+02   0.33121E-03
   0.11291E+02   0.33144E-03
   0.11296E+02   0.33167E-03
   0.11301E+02   0.33190E-03
   0.11306E+02   0.33213E-03
   0.11311E+02   0.33236E-03
   0.11316E+02   0.33259E-03
   0.11321E+02   0.33282E-03
   0.11326E+02   0.33305E-03
   0.11331E+02   0.33328E-03
   0.11336E+02   0.33351E-03
   0.11341E+02   0.33374E-03
   0.11346E+02   0.33396E-03
   0.11351E+02   0.33419E-03
   0.11356E+02   0.33442E-03
   0.11361E+02   0.33465E-03
   0.11366E+02   0.33488E-03
   0.11371E+02   0.33510E-03
   0.11376E+02   0.33533E-03
   0.11381E+02   0.33556E-03
   0.11386E+02   0.33579E-03
   0.11391E+02   0.33602E-03
   0.11396E+02   0.33625E-03
   0.11401E+02   0.33647E-03
   0.11406E+02   0.33670E-03
   0.11411E+02   0.33692E-03
   0.11416E+02   0.33715E-03
   0.11421E+02   0.33738E-03
   0.11426E+02   0.33761E-03
   0.11431E+02   0.33783E-03
   0.11436E+02   0.33806E-03
   0.11441E+02   0.33829E-03
   0.11446E+02   0.33851E-03
   0.11451E+02   0.33874E-03
   0.11456E+02   0.33896E-03
   0.11461E+02   0.33919E-03
   0.11466E+02   0.33942E-03
   0.11471E+02   0.33964E-03
   0.11476E+02   0.33987E-03
   0.11481E+02   0.34009E-03
   0.11486E+02   0.34032E-03
   0.11491E+02   0.34054E-03
   0.11496E+02   0.34077E-03
   0.11501E+02   0.34099E-03
   0.11506E+02   0.34122E-03
   0.11511E+02   0.34144E-03
   0.11516E+02   0.34167E-03
   0.11521E+02   0.34189E-03
   0.11526E+02   0.34212E-03
   0.11531E+02   0.34234E-03
   0.11536E+02   0.34257E-03
   0.11541E+02   0.34279E-03
   0.11546E+02   0.34301E-03
   0.11551E+02   0.34324E-03
   0.11556E+02   0.34346E-03
   0.11561E+02   0.34368E-03
   0.11566E+02   0.34391E-03
   0.11571E+02   0.34413E-03
   0.11576E+02   0.34435E-03
   0.11581E+02   0.34458E-03
   0.11586E+02   0.34480E-03
   0.11591E+02   0.34502E-03
   0.11596E+02   0.34525E-03
   0.11601E+02   0.34547E-03
   0.11606E+02   0.34569E-03
   0.11611E+02   0.34591E-03
   0.11616E+02   0.34613E-03
   0.11621E+02   0.34636E-03
   0.11626E+02   0.34658E-03
   0.11631E+02   0.34680E-03
   0.11636E+02   0.34702E-03
   0.11641E+02   0.34724E-03
   0.11646E+02   0.34746E-03
   0.11651E+02   0.34768E-03
   0.11656E+02   0.34791E-03
   0.11661E+02   0.34813E-03
   0.11666E+02   0.34835E-03
   0.11671E+02   0.34857E-03
   0.11676E+02   0.34879E-03
   0.11681E+02   0.34901E-03
   0.11686E+02   0.34923E-03
   0.11691E+02   0.34945E-03
   0.11696E+02   0.34967E-03
   0.11701E+02   0.34989E-03
   0.11706E+02   0.35011E-03
   0.11711E+02   0.35033E-03
   0.11716E+02   0.35055E-03
   0.11721E+02   0.35077E-03
   0.11726E+02   0.35099E-03
   0.11731E+02   0.35121E-03
   0.11736E+02   0.35142E-03
   0.11741E+02   0.35164E-03
   0.11746E+02   0.35186E-03
   0.11751E+02   0.35208E-03
   0.11756E+02   0.35230E-03
   0.11761E+02   0.35252E-03
   0.11766E+02   0.35273E-03
   0.11771E+02   0.35295E-03
   0.11776E+02   0.35317E-03
   0.11781E+02   0.35339E-03
   0.11786E+02   0.35360E-03
   0.11791E+02   0.35382E-03
   0.11796E+02   0.35404E-03
   0.11801E+02   0.35426E-03
   0.11806E+02   0.35447E-03
   0.11811E+02   0.35469E-03
   0.11816E+02   0.35491E-03
   0.11821E+02   0.35512E-03
   0.11826E+02   0.35534E-03
   0.11831E+02   0.35556E-03
   0.11836E+02   0.35577E-03
   0.11841E+02   0.35599E-03
   0.11846E+02   0.35620E-03
   0.11851E+02   0.35642E-03
   0.11856E+02   0.35663E-03
   0.11861E+02   0.35685E-03
   0.11866E+02   0.35707E-03
   0.11871E+02   0.35728E-03
   0.11876E+02   0.35750E-03
   0.11881E+02   0.35771E-03
   0.11886E+02   0.35792E-03
   0.11891E+02   0.35814E-03
   0.11896E+02   0.35835E-03
   0.11901E+02   0.35857E-03
   0.11906E+02   0.35878E-03
   0.11911E+02   0.35900E-03
   0.11916E+02   0.35921E-03
   0.11921E+02   0.35942E-03
   0.11926E+02   0.35964E-03
   0.11931E+02   0.35985E-03
   0.11936E+02   0.36006E-03
   0.11941E+02   0.36028E-03
   0.11946E+02   0.36049E-03
   0.11951E+02   0.36070E-03
   0.11956E+02   0.36092E-03
   0.11961E+02   0.36113E-03
   0.11966E+02   0.36134E-03
   0.11971E+02   0.36155E-03
   0.11976E+02   0.36176E-03
   0.11981E+02   0.36198E-03
   0.11986E+02   0.36219E-03
   0.11991E+02   0.36240E-03
   0.11996E+02   0.36261E-03
   0.12001E+02   0.36282E-03
   0.12006E+02   0.36303E-03
   0.12011E+02   0.36325E-03
   0.12016E+02   0.36346E-03
   0.12021E+02   0.36367E-03
   0.12026E+02   0.36388E-03
   0.12031E+02   0.36409E-03
   0.12036E+02   0.36430E-03
   0.12041E+02   0.36451E-03
   0.12046E+02   0.36472E-03
   0.12051E+02   0.36493E-03
   0.12056E+02   0.36514E-03
   0.12061E+02   0.36535E-03
   0.12066E+02   0.36556E-03
   0.12071E+02   0.36576E-03
   0.12076E+02   0.36597E-03
   0.12081E+02   0.36618E-03
   0.12086E+02   0.36639E-03
   0.12091E+02   0.36660E-03
   0.12096E+02   0.36681E-03
   0.12101E+02   0.36702E-03
   0.12106E+02   0.36723E-03
   0.12111E+02   0.36743E-03
   0.12116E+02   0.36764E-03
   0.12121E+02   0.36785E-03
   0.12126E+02   0.36806E-03
   0.12131E+02   0.36826E-03
   0.12136E+02   0.36847E-03
   0.12141E+02   0.36868E-03
   0.12146E+02   0.36889E-03
   0.12151E+02   0.36909E-03
   0.12156E+02   0.36930E-03
   0.12161E+02   0.36950E-03
   0.12166E+02   0.36971E-03
   0.12171E+02   0.36992E-03
   0.12176E+02   0.37012E-03
   0.12181E+02   0.37033E-03
   0.12186E+02   0.37053E-03
   0.12191E+02   0.37074E-03
   0.12196E+02   0.37094E-03
   0.12201E+02   0.37115E-03
   0.12206E+02   0.37136E-03
   0.12211E+02   0.37156E-03
   0.12216E+02   0.37176E-03
   0.12221E+02   0.37197E-03
   0.12226E+02   0.37217E-03
   0.12231E+02   0.37238E-03
   0.12236E+02   0.37258E-03
   0.12241E+02   0.37279E-03
   0.12246E+02   0.37299E-03
   0.12251E+02   0.37319E-03
   0.12256E+02   0.37340E-03
   0.12261E+02   0.37360E-03
   0.12266E+02   0.37380E-03
   0.12271E+02   0.37401E-03
   0.12276E+02   0.37421E-03
   0.12281E+02   0.37441E-03
   0.12286E+02   0.37461E-03
   0.12291E+02   0.37482E-03
   0.12296E+02   0.37502E-03
   0.12301E+02   0.37522E-03
   0.12306E+02   0.37542E-03
   0.12311E+02   0.37563E-03
   0.12316E+02   0.37583E-03
   0.12321E+02   0.37603E-03
   0.12326E+02   0.37623E-03
   0.12331E+02   0.37643E-03
   0.12336E+02   0.37663E-03
   0.12341E+02   0.37683E-03
   0.12346E+02   0.37703E-03
   0.12351E+02   0.37723E-03
   0.12356E+02   0.37743E-03
   0.12361E+02   0.37763E-03
   0.12366E+02   0.37783E-03
   0.12371E+02   0.37803E-03
   0.12376E+02   0.37823E-03
   0.12381E+02   0.37843E-03
   0.12386E+02   0.37863E-03
   0.12391E+02   0.37883E-03
   0.12396E+02   0.37903E-03
   0.12401E+02   0.37923E-03
   0.12406E+02   0.37943E-03
   0.12411E+02   0.37963E-03
   0.12416E+02   0.37982E-03
   0.12421E+02   0.38002E-03
   0.12426E+02   0.38022E-03
   0.12431E+02   0.38042E-03
   0.12436E+02   0.38062E-03
   0.12441E+02   0.38081E-03
   0.12446E+02   0.38101E-03
   0.12451E+02   0.38121E-03
   0.12456E+02   0.38140E-03
   0.12461E+02   0.38160E-03
   0.12466E+02   0.38180E-03
   0.12471E+02   0.38199E-03
   0.12476E+02   0.38219E-03
   0.12481E+02   0.38239E-03
   0.12486E+02   0.38258E-03
   0.12491E+02   0.38278E-03
   0.12496E+02   0.38297E-03
   0.12501E+02   0.38317E-03
   0.12506E+02   0.38336E-03
   0.12511E+02   0.38356E-03
   0.12516E+02   0.38375E-03
   0.12521E+02   0.38395E-03
   0.12526E+02   0.38414E-03
   0.12531E+02   0.38434E-03
   0.12536E+02   0.38453E-03
   0.12541E+02   0.38473E-03
   0.12546E+02   0.38492E-03
   0.12551E+02   0.38511E-03
   0.12556E+02   0.38531E-03
   0.12561E+02   0.38550E-03
   0.12566E+02   0.38570E-03
   0.12571E+02   0.38589E-03
   0.12576E+02   0.38608E-03
   0.12581E+02   0.38627E-03
   0.12586E+02   0.38647E-03
   0.12591E+02   0.38666E-03
   0.12596E+02   0.38685E-03
   0.12601E+02   0.38704E-03
   0.12606E+02   0.38723E-03
   0.12611E+02   0.38743E-03
   0.12616E+02   0.38762E-03
   0.12621E+02   0.38781E-03
   0.12626E+02   0.38800E-03
   0.12631E+02   0.38819E-03
   0.12636E+02   0.38838E-03
   0.12641E+02   0.38857E-03
   0.12646E+02   0.38876E-03
   0.12651E+02   0.38895E-03
   0.12656E+02   0.38914E-03
   0.12661E+02   0.38933E-03
   0.12666E+02   0.38952E-03
   0.12671E+02   0.38971E-03
   0.12676E+02   0.38990E-03
   0.12681E+02   0.39009E-03
   0.12686E+02   0.39028E-03
   0.12691E+02   0.39047E-03
   0.12696E+02   0.39066E-03
   0.12701E+02   0.39085E-03
   0.12706E+02   0.39104E-03
   0.12711E+02   0.39122E-03
   0.12716E+02   0.39141E-03
   0.12721E+02   0.39160E-03
   0.12726E+02   0.39179E-03
   0.12731E+02   0.39198E-03
   0.12736E+02   0.39216E-03
   0.12741E+02   0.39235E-03
   0.12746E+02   0.39254E-03
   0.12751E+02   0.39272E-03
   0.12756E+02   0.39291E-03
   0.12761E+02   0.39310E-03
   0.12766E+02   0.39328E-03
   0.12771E+02   0.39347E-03
   0.12776E+02   0.39365E-03
   0.12781E+02   0.39384E-03
   0.12786E+02   0.39403E-03
   0.12791E+02   0.39421E-03
   0.12796E+02   0.39440E-03
   0.12801E+02   0.39458E-03
   0.12806E+02   0.39477E-03
   0.12811E+02   0.39495E-03
   0.12816E+02   0.39514E-03
   0.12821E+02   0.39532E-03
   0.12826E+02   0.39550E-03
   0.12831E+02   0.39569E-03
   0.12836E+02   0.39587E-03
   0.12841E+02   0.39606E-03
   0.12846E+02   0.39624E-03
   0.12851E+02   0.39642E-03
   0.12856E+02   0.39661E-03
   0.12861E+02   0.39679E-03
   0.12866E+02   0.39697E-03
   0.12871E+02   0.39715E-03
   0.12876E+02   0.39734E-03
   0.12881E+02   0.39752E-03
   0.12886E+02   0.39770E-03
   0.12891E+02   0.39788E-03
   0.12896E+02   0.39806E-03
   0.12901E+02   0.39825E-03
   0.12906E+02   0.39843E-03
   0.12911E+02   0.39861E-03
   0.12916E+02   0.39879E-03
   0.12921E+02   0.39897E-03
   0.12926E+02   0.39915E-03
   0.12931E+02   0.39933E-03
   0.12936E+02   0.39951E-03
   0.12941E+02   0.39969E-03
   0.12946E+02   0.39987E-03
   0.12951E+02   0.40005E-03
   0.12956E+02   0.40023E-03
   0.12961E+02   0.40041E-03
   0.12966E+02   0.40059E-03
   0.12971E+02   0.40077E-03
   0.12976E+02   0.40094E-03
   0.12981E+02   0.40112E-03
   0.12986E+02   0.40130E-03
   0.12991E+02   0.40148E-03
   0.12996E+02   0.40166E-03
   0.13001E+02   0.40184E-03
   0.13006E+02   0.40201E-03
   0.13011E+02   0.40219E-03
   0.13016E+02   0.40237E-03
   0.13021E+02   0.40254E-03
   0.13026E+02   0.40272E-03
   0.13031E+02   0.40290E-03
   0.13036E+02   0.40308E-03
   0.13041E+02   0.40325E-03
   0.13046E+02   0.40343E-03
   0.13051E+02   0.40360E-03
   0.13056E+02   0.40378E-03
   0.13061E+02   0.40395E-03
   0.13066E+02   0.40413E-03
   0.13071E+02   0.40430E-03
   0.13076E+02   0.40448E-03
   0.13081E+02   0.40466E-03
   0.13086E+02   0.40483E-03
   0.13091E+02   0.40500E-03
   0.13096E+02   0.40518E-03
   0.13101E+02   0.40535E-03
   0.13106E+02   0.40553E-03
   0.13111E+02   0.40570E-03
   0.13116E+02   0.40587E-03
   0.13121E+02   0.40605E-03
   0.13126E+02   0.40622E-03
   0.13131E+02   0.40639E-03
   0.13136E+02   0.40657E-03
   0.13141E+02   0.40674E-03
   0.13146E+02   0.40691E-03
   0.13151E+02   0.40708E-03
   0.13156E+02   0.40725E-03
   0.13161E+02   0.40743E-03
   0.13166E+02   0.40760E-03
   0.13171E+02   0.40777E-03
   0.13176E+02   0.40794E-03
   0.13181E+02   0.40811E-03
   0.13186E+02   0.40828E-03
   0.13191E+02   0.40845E-03
   0.13196E+02   0.40862E-03
   0.13201E+02   0.40879E-03
   0.13206E+02   0.40896E-03
   0.13211E+02   0.40913E-03
   0.13216E+02   0.40930E-03
   0.13221E+02   0.40947E-03
   0.13226E+02   0.40964E-03
   0.13231E+02   0.40981E-03
   0.13236E+02   0.40998E-03
   0.13241E+02   0.41015E-03
   0.13246E+02   0.41032E-03
   0.13251E+02   0.41049E-03
   0.13256E+02   0.41065E-03
   0.13261E+02   0.41082E-03
   0.13266E+02   0.41099E-03
   0.13271E+02   0.41116E-03
   0.13276E+02   0.41132E-03
   0.13281E+02   0.41149E-03
   0.13286E+02   0.41166E-03
   0.13291E+02   0.41183E-03
   0.13296E+02   0.41199E-03
   0.13301E+02   0.41216E-03
   0.13306E+02   0.41233E-03
   0.13311E+02   0.41249E-03
   0.13316E+02   0.41266E-03
   0.13321E+02   0.41282E-03
   0.13326E+02   0.41299E-03
   0.13331E+02   0.41315E-03
   0.13336E+02   0.41332E-03
   0.13341E+02   0.41348E-03
   0.13346E+02   0.41365E-03
   0.13351E+02   0.41381E-03
   0.13356E+02   0.41398E-03
   0.13361E+02   0.41414E-03
   0.13366E+02   0.41431E-03
   0.13371E+02   0.41447E-03
   0.13376E+02   0.41463E-03
   0.13381E+02   0.41480E-03
   0.13386E+02   0.41496E-03
   0.13391E+02   0.41512E-03
   0.13396E+02   0.41528E-03
   0.13401E+02   0.41545E-03
   0.13406E+02   0.41561E-03
   0.13411E+02   0.41577E-03
   0.13416E+02   0.41593E-03
   0.13421E+02   0.41610E-03
   0.13426E+02   0.41626E-03
   0.13431E+02   0.41642E-03
   0.13436E+02   0.41658E-03
   0.13441E+02   0.41674E-03
   0.13446E+02   0.41690E-03
   0.13451E+02   0.41706E-03
   0.13456E+02   0.41722E-03
   0.13461E+02   0.41738E-03
   0.13466E+02   0.41754E-03
   0.13471E+02   0.41770E-03
   0.13476E+02   0.41786E-03
   0.13481E+02   0.41802E-03
   0.13486E+02   0.41818E-03
   0.13491E+02   0.41834E-03
   0.13496E+02   0.41850E-03
   0.13501E+02   0.41866E-03
   0.13506E+02   0.41882E-03
   0.13511E+02   0.41898E-03
   0.13516E+02   0.41913E-03
   0.13521E+02   0.41929E-03
   0.13526E+02   0.41945E-03
   0.13531E+02   0.41961E-03
   0.13536E+02   0.41976E-03
   0.13541E+02   0.41992E-03
   0.13546E+02   0.42008E-03
   0.13551E+02   0.42023E-03
   0.13556E+02   0.42039E-03
   0.13561E+02   0.42055E-03
   0.13566E+02   0.42070E-03
   0.13571E+02   0.42086E-03
   0.13576E+02   0.42101E-03
   0.13581E+02   0.42117E-03
   0.13586E+02   0.42133E-03
   0.13591E+02   0.42148E-03
   0.13596E+02   0.42164E-03
   0.13601E+02   0.42179E-03
   0.13606E+02   0.42194E-03
   0.13611E+02   0.42210E-03
   0.13616E+02   0.42225E-03
   0.13621E+02   0.42241E-03
   0.13626E+02   0.42256E-03
   0.13631E+02   0.42271E-03
   0.13636E+02   0.42287E-03
   0.13641E+02   0.42302E-03
   0.13646E+02   0.42317E-03
   0.13651E+02   0.42333E-03
   0.13656E+02   0.42348E-03
   0.13661E+02   0.42363E-03
   0.13666E+02   0.42378E-03
   0.13671E+02   0.42393E-03
   0.13676E+02   0.42409E-03
   0.13681E+02   0.42424E-03
   0.13686E+02   0.42439E-03
   0.13691E+02   0.42454E-03
   0.13696E+02   0.42469E-03
   0.13701E+02   0.42484E-03
   0.13706E+02   0.42499E-03
   0.13711E+02   0.42514E-03
   0.13716E+02   0.42529E-03
   0.13721E+02   0.42544E-03
   0.13726E+02   0.42559E-03
   0.13731E+02   0.42574E-03
   0.13736E+02   0.42589E-03
   0.13741E+02   0.42604E-03
   0.13746E+02   0.42619E-03
   0.13751E+02   0.42634E-03
   0.13756E+02   0.42649E-03
   0.13761E+02   0.42663E-03
   0.13766E+02   0.42678E-03
   0.13771E+02   0.42693E-03
   0.13776E+02   0.42708E-03
   0.13781E+02   0.42723E-03
   0.13786E+02   0.42737E-03
   0.13791E+02   0.42752E-03
   0.13796E+02   0.42767E-03
   0.13801E+02   0.42781E-03
   0.13806E+02   0.42796E-03
   0.13811E+02   0.42811E-03
   0.13816E+02   0.42825E-03
   0.13821E+02   0.42840E-03
   0.13826E+02   0.42854E-03
   0.13831E+02   0.42869E-03
   0.13836E+02   0.42883E-03
   0.13841E+02   0.42898E-03
   0.13846E+02   0.42913E-03
   0.13851E+02   0.42927E-03
   0.13856E+02   0.42941E-03
   0.13861E+02   0.42956E-03
   0.13866E+02   0.42970E-03
   0.13871E+02   0.42985E-03
   0.13876E+02   0.42999E-03
   0.13881E+02   0.43013E-03
   0.13886E+02   0.43028E-03
   0.13891E+02   0.43042E-03
   0.13896E+02   0.43056E-03
   0.13901E+02   0.43070E-03
   0.13906E+02   0.43085E-03
   0.13911E+02   0.43099E-03
   0.13916E+02   0.43113E-03
   0.13921E+02   0.43127E-03
   0.13926E+02   0.43142E-03
   0.13931E+02   0.43156E-03
   0.13936E+02   0.43170E-03
   0.13941E+02   0.43184E-03
   0.13946E+02   0.43198E-03
   0.13951E+02   0.43212E-03
   0.13956E+02   0.43226E-03
   0.13961E+02   0.43240E-03
   0.13966E+02   0.43254E-03
   0.13971E+02   0.43268E-03
   0.13976E+02   0.43282E-03
   0.13981E+02   0.43296E-03
   0.13986E+02   0.43310E-03
   0.13991E+02   0.43324E-03
   0.13996E+02   0.43338E-03
   0.14001E+02   0.43352E-03
   0.14006E+02   0.43365E-03
   0.14011E+02   0.43379E-03
   0.14016E+02   0.43393E-03
   0.14021E+02   0.43407E-03
   0.14026E+02   0.43421E-03
   0.14031E+02   0.43434E-03
   0.14036E+02   0.43448E-03
   0.14041E+02   0.43462E-03
   0.14046E+02   0.43475E-03
   0.14051E+02   0.43489E-03
   0.14056E+02   0.43503E-03
   0.14061E+02   0.43516E-03
   0.14066E+02   0.43530E-03
   0.14071E+02   0.43543E-03
   0.14076E+02   0.43557E-03
   0.14081E+02   0.43570E-03
   0.14086E+02   0.43584E-03
   0.14091E+02   0.43597E-03
   0.14096E+02   0.43611E-03
   0.14101E+02   0.43624E-03
   0.14106E+02   0.43638E-03
   0.14111E+02   0.43651E-03
   0.14116E+02   0.43665E-03
   0.14121E+02   0.43678E-03
   0.14126E+02   0.43691E-03
   0.14131E+02   0.43705E-03
   0.14136E+02   0.43718E-03
   0.14141E+02   0.43731E-03
   0.14146E+02   0.43744E-03
   0.14151E+02   0.43758E-03
   0.14156E+02   0.43771E-03
   0.14161E+02   0.43784E-03
   0.14166E+02   0.43797E-03
   0.14171E+02   0.43810E-03
   0.14176E+02   0.43824E-03
   0.14181E+02   0.43837E-03
   0.14186E+02   0.43850E-03
   0.14191E+02   0.43863E-03
   0.14196E+02   0.43876E-03
   0.14201E+02   0.43889E-03
   0.14206E+02   0.43902E-03
   0.14211E+02   0.43915E-03
   0.14216E+02   0.43928E-03
   0.14221E+02   0.43941E-03
   0.14226E+02   0.43954E-03
   0.14231E+02   0.43967E-03
   0.14236E+02   0.43980E-03
   0.14241E+02   0.43992E-03
   0.14246E+02   0.44005E-03
   0.14251E+02   0.44018E-03
   0.14256E+02   0.44031E-03
   0.14261E+02   0.44044E-03
   0.14266E+02   0.44056E-03
   0.14271E+02   0.44069E-03
   0.14276E+02   0.44082E-03
   0.14281E+02   0.44095E-03
   0.14286E+02   0.44107E-03
   0.14291E+02   0.44120E-03
   0.14296E+02   0.44133E-03
   0.14301E+02   0.44145E-03
   0.14306E+02   0.44158E-03
   0.14311E+02   0.44170E-03
   0.14316E+02   0.44183E-03
   0.14321E+02   0.44196E-03
   0.14326E+02   0.44208E-03
   0.14331E+02   0.44221E-03
   0.14336E+02   0.44233E-03
   0.14341E+02   0.44246E-03
   0.14346E+02   0.44258E-03
   0.14351E+02   0.44270E-03
   0.14356E+02   0.44283E-03
   0.14361E+02   0.44295E-03
   0.14366E+02   0.44307E-03
   0.14371E+02   0.44320E-03
   0.14376E+02   0.44332E-03
   0.14381E+02   0.44344E-03
   0.14386E+02   0.44357E-03
   0.14391E+02   0.44369E-03
   0.14396E+02   0.44381E-03
   0.14401E+02   0.44393E-03
   0.14406E+02   0.44405E-03
   0.14411E+02   0.44418E-03
   0.14416E+02   0.44430E-03
   0.14421E+02   0.44442E-03
   0.14426E+02   0.44454E-03
   0.14431E+02   0.44466E-03
   0.14436E+02   0.44478E-03
   0.14441E+02   0.44490E-03
   0.14446E+02   0.44502E-03
   0.14451E+02   0.44514E-03
   0.14456E+02   0.44526E-03
   0.14461E+02   0.44538E-03
   0.14466E+02   0.44550E-03
   0.14471E+02   0.44562E-03
   0.14476E+02   0.44574E-03
   0.14481E+02   0.44586E-03
   0.14486E+02   0.44598E-03
   0.14491E+02   0.44609E-03
   0.14496E+02   0.44621E-03
   0.14501E+02   0.44633E-03
   0.14506E+02   0.44645E-03
   0.14511E+02   0.44657E-03
   0.14516E+02   0.44668E-03
   0.14521E+02   0.44680E-03
   0.14526E+02   0.44692E-03
   0.14531E+02   0.44703E-03
   0.14536E+02   0.44715E-03
   0.14541E+02   0.44727E-03
   0.14546E+02   0.44738E-03
   0.14551E+02   0.44750E-03
   0.14556E+02   0.44761E-03
   0.14561E+02   0.44773E-03
   0.14566E+02   0.44784E-03
   0.14571E+02   0.44796E-03
   0.14576E+02   0.44807E-03
   0.14581E+02   0.44819E-03
   0.14586E+02   0.44830E-03
   0.14591E+02   0.44842E-03
   0.14596E+02   0.44853E-03
   0.14601E+02   0.44864E-03
   0.14606E+02   0.44876E-03
   0.14611E+02   0.44887E-03
   0.14616E+02   0.44898E-03
   0.14621E+02   0.44910E-03
   0.14626E+02   0.44921E-03
   0.14631E+02   0.44932E-03
   0.14636E+02   0.44943E-03
   0.14641E+02   0.44955E-03
   0.14646E+02   0.44966E-03
   0.14651E+02   0.44977E-03
   0.14656E+02   0.44988E-03
   0.14661E+02   0.44999E-03
   0.14666E+02   0.45010E-03
   0.14671E+02   0.45021E-03
   0.14676E+02   0.45032E-03
   0.14681E+02   0.45043E-03
   0.14686E+02   0.45054E-03
   0.14691E+02   0.45065E-03
   0.14696E+02   0.45076E-03
   0.14701E+02   0.45087E-03
   0.14706E+02   0.45098E-03
   0.14711E+02   0.45109E-03
   0.14716E+02   0.45120E-03
   0.14721E+02   0.45131E-03
   0.14726E+02   0.45142E-03
   0.14731E+02   0.45153E-03
   0.14736E+02   0.45163E-03
   0.14741E+02   0.45174E-03
   0.14746E+02   0.45185E-03
   0.14751E+02   0.45196E-03
   0.14756E+02   0.45206E-03
   0.14761E+02   0.45217E-03
   0.14766E+02   0.45228E-03
   0.14771E+02   0.45238E-03
   0.14776E+02   0.45249E-03
   0.14781E+02   0.45260E-03
   0.14786E+02   0.45270E-03
   0.14791E+02   0.45281E-03
   0.14796E+02   0.45291E-03
   0.14801E+02   0.45302E-03
   0.14806E+02   0.45313E-03
   0.14811E+02   0.45323E-03
   0.14816E+02   0.45334E-03
   0.14821E+02   0.45344E-03
   0.14826E+02   0.45354E-03
   0.14831E+02   0.45365E-03
   0.14836E+02   0.45375E-03
   0.14841E+02   0.45386E-03
   0.14846E+02   0.45396E-03
   0.14851E+02   0.45406E-03
   0.14856E+02   0.45417E-03
   0.14861E+02   0.45427E-03
   0.14866E+02   0.45437E-03
   0.14871E+02   0.45447E-03
   0.14876E+02   0.45458E-03
   0.14881E+02   0.45468E-03
   0.14886E+02   0.45478E-03
   0.14891E+02   0.45488E-03
   0.14896E+02   0.45498E-03
   0.14901E+02   0.45508E-03
   0.14906E+02   0.45518E-03
   0.14911E+02   0.45529E-03
   0.14916E+02   0.45539E-03
   0.14921E+02   0.45549E-03
   0.14926E+02   0.45559E-03
   0.14931E+02   0.45569E-03
   0.14936E+02   0.45579E-03
   0.14941E+02   0.45589E-03
   0.14946E+02   0.45599E-03
   0.14951E+02   0.45608E-03
   0.14956E+02   0.45618E-03
   0.14961E+02   0.45628E-03
   0.14966E+02   0.45638E-03
   0.14971E+02   0.45648E-03
   0.14976E+02   0.45658E-03
   0.14981E+02   0.45668E-03
   0.14986E+02   0.45677E-03
   0.14991E+02   0.45687E-03
   0.14996E+02   0.45697E-03
   0.15001E+02   0.45707E-03
   0.15006E+02   0.45716E-03
   0.15011E+02   0.45726E-03
   0.15016E+02   0.45736E-03
   0.15021E+02   0.45745E-03
   0.15026E+02   0.45755E-03
   0.15031E+02   0.45764E-03
   0.15036E+02   0.45774E-03
   0.15041E+02   0.45784E-03
   0.15046E+02   0.45793E-03
   0.15051E+02   0.45803E-03
   0.15056E+02   0.45812E-03
   0.15061E+02   0.45821E-03
   0.15066E+02   0.45831E-03
   0.15071E+02   0.45840E-03
   0.15076E+02   0.45850E-03
   0.15081E+02   0.45859E-03
   0.15086E+02   0.45868E-03
   0.15091E+02   0.45878E-03
   0.15096E+02   0.45887E-03
   0.15101E+02   0.45896E-03
   0.15106E+02   0.45906E-03
   0.15111E+02   0.45915E-03
   0.15116E+02   0.45924E-03
   0.15121E+02   0.45933E-03
   0.15126E+02   0.45943E-03
   0.15131E+02   0.45952E-03
   0.15136E+02   0.45961E-03
   0.15141E+02   0.45970E-03
   0.15146E+02   0.45979E-03
   0.15151E+02   0.45988E-03
   0.15156E+02   0.45997E-03
   0.15161E+02   0.46006E-03
   0.15166E+02   0.46015E-03
   0.15171E+02   0.46024E-03
   0.15176E+02   0.46033E-03
   0.15181E+02   0.46042E-03
   0.15186E+02   0.46051E-03
   0.15191E+02   0.46060E-03
   0.15196E+02   0.46069E-03
   0.15201E+02   0.46078E-03
   0.15206E+02   0.46087E-03
   0.15211E+02   0.46096E-03
   0.15216E+02   0.46104E-03
   0.15221E+02   0.46113E-03
   0.15226E+02   0.46122E-03
   0.15231E+02   0.46131E-03
   0.15236E+02   0.46139E-03
   0.15241E+02   0.46148E-03
   0.15246E+02   0.46157E-03
   0.15251E+02   0.46166E-03
   0.15256E+02   0.46174E-03
   0.15261E+02   0.46183E-03
   0.15266E+02   0.46192E-03
   0.15271E+02   0.46200E-03
   0.15276E+02   0.46209E-03
   0.15281E+02   0.46217E-03
   0.15286E+02   0.46226E-03
   0.15291E+02   0.46234E-03
   0.15296E+02   0.46243E-03
   0.15301E+02   0.46251E-03
   0.15306E+02   0.46260E-03
   0.15311E+02   0.46268E-03
   0.15316E+02   0.46277E-03
   0.15321E+02   0.46285E-03
   0.15326E+02   0.46293E-03
   0.15331E+02   0.46302E-03
   0.15336E+02   0.46310E-03
   0.15341E+02   0.46318E-03
   0.15346E+02   0.46327E-03
   0.15351E+02   0.46335E-03
   0.15356E+02   0.46343E-03
   0.15361E+02   0.46351E-03
   0.15366E+02   0.46360E-03
   0.15371E+02   0.46368E-03
   0.15376E+02   0.46376E-03
   0.15381E+02   0.46384E-03
   0.15386E+02   0.46392E-03
   0.15391E+02   0.46400E-03
   0.15396E+02   0.46408E-03
   0.15401E+02   0.46417E-03
   0.15406E+02   0.46425E-03
   0.15411E+02   0.46433E-03
   0.15416E+02   0.46441E-03
   0.15421E+02   0.46449E-03
   0.15426E+02   0.46457E-03
   0.15431E+02   0.46465E-03
   0.15436E+02   0.46472E-03
   0.15441E+02   0.46480E-03
   0.15446E+02   0.46488E-03
   0.15451E+02   0.46496E-03
   0.15456E+02   0.46504E-03
   0.15461E+02   0.46512E-03
   0.15466E+02   0.46520E-03
   0.15471E+02   0.46527E-03
   0.15476E+02   0.46535E-03
   0.15481E+02   0.46543E-03
   0.15486E+02   0.46551E-03
   0.15491E+02   0.46558E-03
   0.15496E+02   0.46566E-03
   0.15501E+02   0.46574E-03
   0.15506E+02   0.46581E-03
   0.15511E+02   0.46589E-03
   0.15516E+02   0.46597E-03
   0.15521E+02   0.46604E-03
   0.15526E+02   0.46612E-03
   0.15531E+02   0.46619E-03
   0.15536E+02   0.46627E-03
   0.15541E+02   0.46634E-03
   0.15546E+02   0.46642E-03
   0.15551E+02   0.46649E-03
   0.15556E+02   0.46657E-03
   0.15561E+02   0.46664E-03
   0.15566E+02   0.46671E-03
   0.15571E+02   0.46679E-03
   0.15576E+02   0.46686E-03
   0.15581E+02   0.46694E-03
   0.15586E+02   0.46701E-03
   0.15591E+02   0.46708E-03
   0.15596E+02   0.46716E-03
   0.15601E+02   0.46723E-03
   0.15606E+02   0.46730E-03
   0.15611E+02   0.46737E-03
   0.15616E+02   0.46744E-03
   0.15621E+02   0.46752E-03
   0.15626E+02   0.46759E-03
   0.15631E+02   0.46766E-03
   0.15636E+02   0.46773E-03
   0.15641E+02   0.46780E-03
   0.15646E+02   0.46787E-03
   0.15651E+02   0.46794E-03
   0.15656E+02   0.46801E-03
   0.15661E+02   0.46808E-03
   0.15666E+02   0.46815E-03
   0.15671E+02   0.46822E-03
   0.15676E+02   0.46829E-03
   0.15681E+02   0.46836E-03
   0.15686E+02   0.46843E-03
   0.15691E+02   0.46850E-03
   0.15696E+02   0.46857E-03
   0.15701E+02   0.46864E-03
   0.15706E+02   0.46871E-03
   0.15711E+02   0.46878E-03
   0.15716E+02   0.46884E-03
   0.15721E+02   0.46891E-03
   0.15726E+02   0.46898E-03
   0.15731E+02   0.46905E-03
   0.15736E+02   0.46911E-03
   0.15741E+02   0.46918E-03
   0.15746E+02   0.46925E-03
   0.15751E+02   0.46931E-03
   0.15756E+02   0.46938E-03
   0.15761E+02   0.46945E-03
   0.15766E+02   0.46951E-03
   0.15771E+02   0.46958E-03
   0.15776E+02   0.46965E-03
   0.15781E+02   0.46971E-03
   0.15786E+02   0.46978E-03
   0.15791E+02   0.46984E-03
   0.15796E+02   0.46991E-03
   0.15801E+02   0.46997E-03
   0.15806E+02   0.47004E-03
   0.15811E+02   0.47010E-03
   0.15816E+02   0.47016E-03
   0.15821E+02   0.47023E-03
   0.15826E+02   0.47029E-03
   0.15831E+02   0.47036E-03
   0.15836E+02   0.47042E-03
   0.15841E+02   0.47048E-03
   0.15846E+02   0.47055E-03
   0.15851E+02   0.47061E-03
   0.15856E+02   0.47067E-03
   0.15861E+02   0.47073E-03
   0.15866E+02   0.47080E-03
   0.15871E+02   0.47086E-03
   0.15876E+02   0.47092E-03
   0.15881E+02   0.47098E-03
   0.15886E+02   0.47104E-03
   0.15891E+02   0.47110E-03
   0.15896E+02   0.47116E-03
   0.15901E+02   0.47123E-03
   0.15906E+02   0.47129E-03
   0.15911E+02   0.47135E-03
   0.15916E+02   0.47141E-03
   0.15921E+02   0.47147E-03
   0.15926E+02   0.47153E-03
   0.15931E+02   0.47159E-03
   0.15936E+02   0.47165E-03
   0.15941E+02   0.47171E-03
   0.15946E+02   0.47177E-03
   0.15951E+02   0.47182E-03
   0.15956E+02   0.47188E-03
   0.15961E+02   0.47194E-03
   0.15966E+02   0.47200E-03
   0.15971E+02   0.47206E-03
   0.15976E+02   0.47212E-03
   0.15981E+02   0.47217E-03
   0.15986E+02   0.47223E-03
   0.15991E+02   0.47229E-03
   0.15996E+02   0.47235E-03
   0.16001E+02   0.47240E-03
   0.16006E+02   0.47246E-03
   0.16011E+02   0.47252E-03
   0.16016E+02   0.47257E-03
   0.16021E+02   0.47263E-03
   0.16026E+02   0.47269E-03
   0.16031E+02   0.47274E-03
   0.16036E+02   0.47280E-03
   0.16041E+02   0.47285E-03
   0.16046E+02   0.47291E-03
   0.16051E+02   0.47296E-03
   0.16056E+02   0.47302E-03
   0.16061E+02   0.47307E-03
   0.16066E+02   0.47313E-03
   0.16071E+02   0.47318E-03
   0.16076E+02   0.47324E-03
   0.16081E+02   0.47329E-03
   0.16086E+02   0.47334E-03
   0.16091E+02   0.47340E-03
   0.16096E+02   0.47345E-03
   0.16101E+02   0.47351E-03
   0.16106E+02   0.47356E-03
   0.16111E+02   0.47361E-03
   0.16116E+02   0.47366E-03
   0.16121E+02   0.47372E-03
   0.16126E+02   0.47377E-03
   0.16131E+02   0.47382E-03
   0.16136E+02   0.47387E-03
   0.16141E+02   0.47393E-03
   0.16146E+02   0.47398E-03
   0.16151E+02   0.47403E-03
   0.16156E+02   0.47408E-03
   0.16161E+02   0.47413E-03
   0.16166E+02   0.47418E-03
   0.16171E+02   0.47423E-03
   0.16176E+02   0.47428E-03
   0.16181E+02   0.47433E-03
   0.16186E+02   0.47438E-03
   0.16191E+02   0.47443E-03
   0.16196E+02   0.47448E-03
   0.16201E+02   0.47453E-03
   0.16206E+02   0.47458E-03
   0.16211E+02   0.47463E-03
   0.16216E+02   0.47468E-03
   0.16221E+02   0.47473E-03
   0.16226E+02   0.47478E-03
   0.16231E+02   0.47483E-03
   0.16236E+02   0.47487E-03
   0.16241E+02   0.47492E-03
   0.16246E+02   0.47497E-03
   0.16251E+02   0.47502E-03
   0.16256E+02   0.47507E-03
   0.16261E+02   0.47511E-03
   0.16266E+02   0.47516E-03
   0.16271E+02   0.47521E-03
   0.16276E+02   0.47526E-03
   0.16281E+02   0.47530E-03
   0.16286E+02   0.47535E-03
   0.16291E+02   0.47539E-03
   0.16296E+02   0.47544E-03
   0.16301E+02   0.47549E-03
   0.16306E+02   0.47553E-03
   0.16311E+02   0.47558E-03
   0.16316E+02   0.47562E-03
   0.16321E+02   0.47567E-03
   0.16326E+02   0.47571E-03
   0.16331E+02   0.47576E-03
   0.16336E+02   0.47580E-03
   0.16341E+02   0.47585E-03
   0.16346E+02   0.47589E-03
   0.16351E+02   0.47594E-03
   0.16356E+02   0.47598E-03
   0.16361E+02   0.47602E-03
   0.16366E+02   0.47607E-03
   0.16371E+02   0.47611E-03
   0.16376E+02   0.47615E-03
   0.16381E+02   0.47620E-03
   0.16386E+02   0.47624E-03
   0.16391E+02   0.47628E-03
   0.16396E+02   0.47633E-03
   0.16401E+02   0.47637E-03
   0.16406E+02   0.47641E-03
   0.16411E+02   0.47645E-03
   0.16416E+02   0.47649E-03
   0.16421E+02   0.47654E-03
   0.16426E+02   0.47658E-03
   0.16431E+02   0.47662E-03
   0.16436E+02   0.47666E-03
   0.16441E+02   0.47670E-03
   0.16446E+02   0.47674E-03
   0.16451E+02   0.47678E-03
   0.16456E+02   0.47682E-03
   0.16461E+02   0.47686E-03
   0.16466E+02   0.47690E-03
   0.16471E+02   0.47694E-03
   0.16476E+02   0.47698E-03
   0.16481E+02   0.47702E-03
   0.16486E+02   0.47706E-03
   0.16491E+02   0.47710E-03
   0.16496E+02   0.47714E-03
   0.16501E+02   0.47718E-03
   0.16506E+02   0.47722E-03
   0.16511E+02   0.47726E-03
   0.16516E+02   0.47730E-03
   0.16521E+02   0.47733E-03
   0.16526E+02   0.47737E-03
   0.16531E+02   0.47741E-03
   0.16536E+02   0.47745E-03
   0.16541E+02   0.47748E-03
   0.16546E+02   0.47752E-03
   0.16551E+02   0.47756E-03
   0.16556E+02   0.47760E-03
   0.16561E+02   0.47763E-03
   0.16566E+02   0.47767E-03
   0.16571E+02   0.47771E-03
   0.16576E+02   0.47774E-03
   0.16581E+02   0.47778E-03
   0.16586E+02   0.47782E-03
   0.16591E+02   0.47785E-03
   0.16596E+02   0.47789E-03
   0.16601E+02   0.47792E-03
   0.16606E+02   0.47796E-03
   0.16611E+02   0.47799E-03
   0.16616E+02   0.47803E-03
   0.16621E+02   0.47806E-03
   0.16626E+02   0.47810E-03
   0.16631E+02   0.47813E-03
   0.16636E+02   0.47817E-03
   0.16641E+02   0.47820E-03
   0.16646E+02   0.47823E-03
   0.16651E+02   0.47827E-03
   0.16656E+02   0.47830E-03
   0.16661E+02   0.47834E-03
   0.16666E+02   0.47837E-03
   0.16671E+02   0.47840E-03
   0.16676E+02   0.47843E-03
   0.16681E+02   0.47847E-03
   0.16686E+02   0.47850E-03
   0.16691E+02   0.47853E-03
   0.16696E+02   0.47857E-03
   0.16701E+02   0.47860E-03
   0.16706E+02   0.47863E-03
   0.16711E+02   0.47866E-03
   0.16716E+02   0.47869E-03
   0.16721E+02   0.47872E-03
   0.16726E+02   0.47876E-03
   0.16731E+02   0.47879E-03
   0.16736E+02   0.47882E-03
   0.16741E+02   0.47885E-03
   0.16746E+02   0.47888E-03
   0.16751E+02   0.47891E-03
   0.16756E+02   0.47894E-03
   0.16761E+02   0.47897E-03
   0.16766E+02   0.47900E-03
   0.16771E+02   0.47903E-03
   0.16776E+02   0.47906E-03
   0.16781E+02   0.47909E-03
   0.16786E+02   0.47912E-03
   0.16791E+02   0.47915E-03
   0.16796E+02   0.47918E-03
   0.16801E+02   0.47921E-03
   0.16806E+02   0.47924E-03
   0.16811E+02   0.47926E-03
   0.16816E+02   0.47929E-03
   0.16821E+02   0.47932E-03
   0.16826E+02   0.47935E-03
   0.16831E+02   0.47938E-03
   0.16836E+02   0.47940E-03
   0.16841E+02   0.47943E-03
   0.16846E+02   0.47946E-03
   0.16851E+02   0.47949E-03
   0.16856E+02   0.47951E-03
   0.16861E+02   0.47954E-03
   0.16866E+02   0.47957E-03
   0.16871E+02   0.47960E-03
   0.16876E+02   0.47962E-03
   0.16881E+02   0.47965E-03
   0.16886E+02   0.47967E-03
   0.16891E+02   0.47970E-03
   0.16896E+02   0.47973E-03
   0.16901E+02   0.47975E-03
   0.16906E+02   0.47978E-03
   0.16911E+02   0.47980E-03
   0.16916E+02   0.47983E-03
   0.16921E+02   0.47985E-03
   0.16926E+02   0.47988E-03
   0.16931E+02   0.47990E-03
   0.16936E+02   0.47993E-03
   0.16941E+02   0.47995E-03
   0.16946E+02   0.47998E-03
   0.16951E+02   0.48000E-03
   0.16956E+02   0.48003E-03
   0.16961E+02   0.48005E-03
   0.16966E+02   0.48007E-03
   0.16971E+02   0.48010E-03
   0.16976E+02   0.48012E-03
   0.16981E+02   0.48015E-03
   0.16986E+02   0.48017E-03
   0.16991E+02   0.48019E-03
   0.16996E+02   0.48021E-03
   0.17001E+02   0.48024E-03
   0.17006E+02   0.48026E-03
   0.17011E+02   0.48028E-03
   0.17016E+02   0.48030E-03
   0.17021E+02   0.48033E-03
   0.17026E+02   0.48035E-03
   0.17031E+02   0.48037E-03
   0.17036E+02   0.48039E-03
   0.17041E+02   0.48041E-03
   0.17046E+02   0.48044E-03
   0.17051E+02   0.48046E-03
   0.17056E+02   0.48048E-03
   0.17061E+02   0.48050E-03
   0.17066E+02   0.48052E-03
   0.17071E+02   0.48054E-03
   0.17076E+02   0.48056E-03
   0.17081E+02   0.48058E-03
   0.17086E+02   0.48060E-03
   0.17091E+02   0.48062E-03
   0.17096E+02   0.48064E-03
   0.17101E+02   0.48066E-03
   0.17106E+02   0.48068E-03
   0.17111E+02   0.48070E-03
   0.17116E+02   0.48072E-03
   0.17121E+02   0.48074E-03
   0.17126E+02   0.48076E-03
   0.17131E+02   0.48078E-03
   0.17136E+02   0.48080E-03
   0.17141E+02   0.48082E-03
   0.17146E+02   0.48083E-03
   0.17151E+02   0.48085E-03
   0.17156E+02   0.48087E-03
   0.17161E+02   0.48089E-03
   0.17166E+02   0.48091E-03
   0.17171E+02   0.48093E-03
   0.17176E+02   0.48094E-03
   0.17181E+02   0.48096E-03
   0.17186E+02   0.48098E-03
   0.17191E+02   0.48100E-03
   0.17196E+02   0.48101E-03
   0.17201E+02   0.48103E-03
   0.17206E+02   0.48105E-03
   0.17211E+02   0.48106E-03
   0.17216E+02   0.48108E-03
   0.17221E+02   0.48110E-03
   0.17226E+02   0.48111E-03
   0.17231E+02   0.48113E-03
   0.17236E+02   0.48115E-03
   0.17241E+02   0.48116E-03
   0.17246E+02   0.48118E-03
   0.17251E+02   0.48119E-03
   0.17256E+02   0.48121E-03
   0.17261E+02   0.48122E-03
   0.17266E+02   0.48124E-03
   0.17271E+02   0.48126E-03
   0.17276E+02   0.48127E-03
   0.17281E+02   0.48129E-03
   0.17286E+02   0.48130E-03
   0.17291E+02   0.48132E-03
   0.17296E+02   0.48133E-03
   0.17301E+02   0.48134E-03
   0.17306E+02   0.48136E-03
   0.17311E+02   0.48137E-03
   0.17316E+02   0.48139E-03
   0.17321E+02   0.48140E-03
   0.17326E+02   0.48141E-03
   0.17331E+02   0.48143E-03
   0.17336E+02   0.48144E-03
   0.17341E+02   0.48145E-03
   0.17346E+02   0.48147E-03
   0.17351E+02   0.48148E-03
   0.17356E+02   0.48149E-03
   0.17361E+02   0.48151E-03
   0.17366E+02   0.48152E-03
   0.17371E+02   0.48153E-03
   0.17376E+02   0.48155E-03
   0.17381E+02   0.48156E-03
   0.17386E+02   0.48157E-03
   0.17391E+02   0.48158E-03
   0.17396E+02   0.48159E-03
   0.17401E+02   0.48161E-03
   0.17406E+02   0.48162E-03
   0.17411E+02   0.48163E-03
   0.17416E+02   0.48164E-03
   0.17421E+02   0.48165E-03
   0.17426E+02   0.48166E-03
   0.17431E+02   0.48167E-03
   0.17436E+02   0.48169E-03
   0.17441E+02   0.48170E-03
   0.17446E+02   0.48171E-03
   0.17451E+02   0.48172E-03
   0.17456E+02   0.48173E-03
   0.17461E+02   0.48174E-03
   0.17466E+02   0.48175E-03
   0.17471E+02   0.48176E-03
   0.17476E+02   0.48177E-03
   0.17481E+02   0.48178E-03
   0.17486E+02   0.48179E-03
   0.17491E+02   0.48180E-03
   0.17496E+02   0.48181E-03
   0.17501E+02   0.48182E-03
   0.17506E+02   0.48183E-03
   0.17511E+02   0.48184E-03
   0.17516E+02   0.48185E-03
   0.17521E+02   0.48186E-03
   0.17526E+02   0.48187E-03
   0.17531E+02   0.48187E-03
   0.17536E+02   0.48188E-03
   0.17541E+02   0.48189E-03
   0.17546E+02   0.48190E-03
   0.17551E+02   0.48191E-03
   0.17556E+02   0.48192E-03
   0.17561E+02   0.48193E-03
   0.17566E+02   0.48193E-03
   0.17571E+02   0.48194E-03
   0.17576E+02   0.48195E-03
   0.17581E+02   0.48196E-03
   0.17586E+02   0.48196E-03
   0.17591E+02   0.48197E-03
   0.17596E+02   0.48198E-03
   0.17601E+02   0.48199E-03
   0.17606E+02   0.48199E-03
   0.17611E+02   0.48200E-03
   0.17616E+02   0.48201E-03
   0.17621E+02   0.48202E-03
   0.17626E+02   0.48202E-03
   0.17631E+02   0.48203E-03
   0.17636E+02   0.48204E-03
   0.17641E+02   0.48204E-03
   0.17646E+02   0.48205E-03
   0.17651E+02   0.48205E-03
   0.17656E+02   0.48206E-03
   0.17661E+02   0.48207E-03
   0.17666E+02   0.48207E-03
   0.17671E+02   0.48208E-03
   0.17676E+02   0.48209E-03
   0.17681E+02   0.48209E-03
   0.17686E+02   0.48210E-03
   0.17691E+02   0.48210E-03
   0.17696E+02   0.48211E-03
   0.17701E+02   0.48211E-03
   0.17706E+02   0.48212E-03
   0.17711E+02   0.48212E-03
   0.17716E+02   0.48213E-03
   0.17721E+02   0.48213E-03
   0.17726E+02   0.48214E-03
   0.17731E+02   0.48214E-03
   0.17736E+02   0.48215E-03
   0.17741E+02   0.48215E-03
   0.17746E+02   0.48216E-03
   0.17751E+02   0.48216E-03
   0.17756E+02   0.48217E-03
   0.17761E+02   0.48217E-03
   0.17766E+02   0.48217E-03
   0.17771E+02   0.48218E-03
   0.17776E+02   0.48218E-03
   0.17781E+02   0.48219E-03
   0.17786E+02   0.48219E-03
   0.17791E+02   0.48219E-03
   0.17796E+02   0.48220E-03
   0.17801E+02   0.48220E-03
   0.17806E+02   0.48220E-03
   0.17811E+02   0.48221E-03
   0.17816E+02   0.48221E-03
   0.17821E+02   0.48221E-03
   0.17826E+02   0.48222E-03
   0.17831E+02   0.48222E-03
   0.17836E+02   0.48222E-03
   0.17841E+02   0.48223E-03
   0.17846E+02   0.48223E-03
   0.17851E+02   0.48223E-03
   0.17856E+02   0.48224E-03
   0.17861E+02   0.48224E-03
   0.17866E+02   0.48224E-03
   0.17871E+02   0.48224E-03
   0.17876E+02   0.48225E-03
   0.17881E+02   0.48225E-03
   0.17886E+02   0.48225E-03
   0.17891E+02   0.48225E-03
   0.17896E+02   0.48225E-03
   0.17901E+02   0.48226E-03
   0.17906E+02   0.48226E-03
   0.17911E+02   0.48226E-03
   0.17916E+02   0.48226E-03
   0.17921E+02   0.48226E-03
   0.17926E+02   0.48227E-03
   0.17931E+02   0.48227E-03
   0.17936E+02   0.48227E-03
   0.17941E+02   0.48227E-03
   0.17946E+02   0.48227E-03
   0.17951E+02   0.48227E-03
   0.17956E+02   0.48227E-03
   0.17961E+02   0.48228E-03
   0.17966E+02   0.48228E-03
   0.17971E+02   0.48228E-03
   0.17976E+02   0.48228E-03
   0.17981E+02   0.48228E-03
   0.17986E+02   0.48228E-03
   0.17991E+02   0.48228E-03
   0.17996E+02   0.48228E-03
   0.18001E+02   0.48228E-03
   0.18006E+02   0.48228E-03
   0.18011E+02   0.48229E-03
   0.18016E+02   0.48229E-03
   0.18021E+02   0.48229E-03
   0.18026E+02   0.48229E-03
   0.18031E+02   0.48229E-03
   0.18036E+02   0.48229E-03
   0.18041E+02   0.48229E-03
   0.18046E+02   0.48229E-03
   0.18051E+02   0.48229E-03
   0.18056E+02   0.48229E-03
   0.18061E+02   0.48229E-03
   0.18066E+02   0.48229E-03
   0.18071E+02   0.48229E-03
   0.18076E+02   0.48229E-03
   0.18081E+02   0.48229E-03
   0.18086E+02   0.48229E-03
   0.18091E+02   0.48229E-03
   0.18096E+02   0.48229E-03
   0.18101E+02   0.48229E-03
   0.18106E+02   0.48229E-03
   0.18111E+02   0.48229E-03
   0.18116E+02   0.48229E-03
   0.18121E+02   0.48229E-03


   0.59999E-02   0.10000E-07
   0.11000E-01   0.10002E-07
   0.16000E-01   0.10005E-07
   0.21000E-01   0.10012E-07
   0.26000E-01   0.10023E-07
   0.30999E-01   0.10038E-07
   0.35999E-01   0.10059E-07
   0.40999E-01   0.10088E-07
   0.45999E-01   0.10124E-07
   0.50999E-01   0.10168E-07
   0.55999E-01   0.10223E-07
   0.60999E-01   0.10288E-07
   0.65999E-01   0.10365E-07
   0.70999E-01   0.10454E-07
   0.75999E-01   0.10556E-07
   0.80998E-01   0.10673E-07
   0.85998E-01   0.10806E-07
   0.90998E-01   0.10955E-07
   0.95998E-01   0.11121E-07
   0.10100E+00   0.11305E-07
   0.10600E+00   0.11509E-07
   0.11100E+00   0.11733E-07
   0.11600E+00   0.11977E-07
   0.12100E+00   0.12244E-07
   0.12600E+00   0.12534E-07
   0.13100E+00   0.12848E-07
   0.13600E+00   0.13186E-07
   0.14100E+00   0.13551E-07
   0.14600E+00   0.13942E-07
   0.15100E+00   0.14361E-07
   0.15600E+00   0.14809E-07
   0.16100E+00   0.15286E-07
   0.16600E+00   0.15794E-07
   0.17100E+00   0.16333E-07
   0.17600E+00   0.16905E-07
   0.18100E+00   0.17511E-07
   0.18600E+00   0.18150E-07
   0.19100E+00   0.18826E-07
   0.19600E+00   0.19537E-07
   0.20100E+00   0.20286E-07
   0.20600E+00   0.21072E-07
   0.21100E+00   0.21898E-07
   0.21600E+00   0.22764E-07
   0.22100E+00   0.23671E-07
   0.22600E+00   0.24620E-07
   0.23100E+00   0.25612E-07
   0.23600E+00   0.26648E-07
   0.24100E+00   0.27729E-07
   0.24600E+00   0.28855E-07
   0.25100E+00   0.30029E-07
   0.25599E+00   0.31250E-07
   0.26099E+00   0.32519E-07
   0.26599E+00   0.33838E-07
   0.27099E+00   0.35208E-07
   0.27599E+00   0.36629E-07
   0.28099E+00   0.38103E-07
   0.28599E+00   0.39630E-07
   0.29099E+00   0.41211E-07
   0.29599E+00   0.42847E-07
   0.30099E+00   0.44540E-07
   0.30599E+00   0.46290E-07
   0.31099E+00   0.48098E-07
   0.31599E+00   0.49966E-07
   0.32099E+00   0.51893E-07
   0.32599E+00   0.53881E-07
   0.33099E+00   0.55931E-07
   0.33599E+00   0.58044E-07
   0.34099E+00   0.60221E-07
   0.34599E+00   0.62463E-07
   0.35099E+00   0.64770E-07
   0.35599E+00   0.67144E-07
   0.36099E+00   0.69586E-07
   0.36599E+00   0.72097E-07
   0.37099E+00   0.74676E-07
   0.37599E+00   0.77327E-07
   0.38099E+00   0.80048E-07
   0.38599E+00   0.82843E-07
   0.39099E+00   0.85710E-07
   0.39599E+00   0.88652E-07
   0.40099E+00   0.91669E-07
   0.40599E+00   0.94762E-07
   0.41099E+00   0.97932E-07
   0.41599E+00   0.10118E-06
   0.42099E+00   0.10451E-06
   0.42599E+00   0.10791E-06
   0.43099E+00   0.11138E-06
   0.43599E+00   0.11494E-06
   0.44099E+00   0.11857E-06
   0.44599E+00   0.12229E-06
   0.45099E+00   0.12609E-06
   0.45599E+00   0.12998E-06
   0.46099E+00   0.13396E-06
   0.46599E+00   0.13802E-06
   0.47099E+00   0.14217E-06
   0.47599E+00   0.14641E-06
   0.48099E+00   0.15074E-06
   0.48599E+00   0.15516E-06
   0.49099E+00   0.15967E-06
   0.49599E+00   0.16427E-06
   0.50099E+00   0.16897E-06
   0.50599E+00   0.17377E-06
   0.51099E+00   0.17865E-06
   0.51599E+00   0.18364E-06
   0.52099E+00   0.18872E-06
   0.52599E+00   0.19390E-06
   0.53099E+00   0.19918E-06
   0.53599E+00   0.20457E-06
   0.54099E+00   0.21005E-06
   0.54599E+00   0.21563E-06
   0.55099E+00   0.22132E-06
   0.55599E+00   0.22711E-06
   0.56099E+00   0.23301E-06
   0.56599E+00   0.23902E-06
   0.57099E+00   0.24513E-06
   0.57599E+00   0.25134E-06
   0.58099E+00   0.25767E-06
   0.58599E+00   0.26411E-06
   0.59099E+00   0.27066E-06
   0.59599E+00   0.27732E-06
   0.60099E+00   0.28409E-06
   0.60599E+00   0.29098E-06
   0.61099E+00   0.29798E-06
   0.61599E+00   0.30509E-06
   0.62099E+00   0.31232E-06
   0.62599E+00   0.31967E-06
   0.63099E+00   0.32714E-06
   0.63599E+00   0.33473E-06
   0.64099E+00   0.34244E-06
   0.64599E+00   0.35027E-06
   0.65099E+00   0.35822E-06
   0.65599E+00   0.36629E-06
   0.66099E+00   0.37449E-06
   0.66599E+00   0.38282E-06
   0.67099E+00   0.39126E-06
   0.67599E+00   0.39984E-06
   0.68099E+00   0.40853E-06
   0.68599E+00   0.41731E-06
   0.69099E+00   0.42621E-06
   0.69599E+00   0.43524E-06
   0.70099E+00   0.44440E-06
   0.70599E+00   0.45369E-06
   0.71099E+00   0.46312E-06
   0.71599E+00   0.47268E-06
   0.72099E+00   0.48237E-06
   0.72599E+00   0.49220E-06
   0.73099E+00   0.50216E-06
   0.73599E+00   0.51227E-06
   0.74099E+00   0.52251E-06
   0.74599E+00   0.53288E-06
   0.75099E+00   0.54340E-06
   0.75598E+00   0.55407E-06
   0.76098E+00   0.56487E-06
   0.76598E+00   0.57581E-06
   0.77098E+00   0.58690E-06
   0.77598E+00   0.59814E-06
   0.78098E+00   0.60952E-06
   0.78598E+00   0.62104E-06
   0.79098E+00   0.63272E-06
   0.79598E+00   0.64454E-06
   0.80098E+00   0.65651E-06
   0.80598E+00   0.66863E-06
   0.81098E+00   0.68091E-06
   0.81598E+00   0.69333E-06
   0.82098E+00   0.70591E-06
   0.82598E+00   0.71865E-06
   0.83098E+00   0.73153E-06
   0.83598E+00   0.74458E-06
   0.84098E+00   0.75778E-06
   0.84598E+00   0.77114E-06
   0.85098E+00   0.78466E-06
   0.85598E+00   0.79834E-06
   0.86098E+00   0.81217E-06
   0.86598E+00   0.82617E-06
   0.87098E+00   0.84034E-06
   0.87598E+00   0.85466E-06
   0.88098E+00   0.86916E-06
   0.88598E+00   0.88381E-06
   0.89098E+00   0.89863E-06
   0.89598E+00   0.91362E-06
   0.90098E+00   0.92878E-06
   0.90598E+00   0.94411E-06
   0.91098E+00   0.95961E-06
   0.91598E+00   0.97528E-06
   0.92098E+00   0.99112E-06
   0.92598E+00   0.10071E-05
   0.93098E+00   0.10232E-05
   0.93598E+00   0.10395E-05
   0.94098E+00   0.10559E-05
   0.94598E+00   0.10726E-05
   0.95098E+00   0.10894E-05
   0.95598E+00   0.11064E-05
   0.96098E+00   0.11235E-05
   0.96598E+00   0.11409E-05
   0.97098E+00   0.11584E-05
   0.97598E+00   0.11761E-05
   0.98098E+00   0.11940E-05
   0.98598E+00   0.12121E-05
   0.99098E+00   0.12303E-05
   0.99598E+00   0.12488E-05
   0.10010E+01   0.12674E-05
   0.10060E+01   0.12862E-05
   0.10110E+01   0.13052E-05
   0.10160E+01   0.13244E-05
   0.10210E+01   0.13438E-05
   0.10260E+01   0.13634E-05
   0.10310E+01   0.13831E-05
   0.10360E+01   0.14031E-05
   0.10410E+01   0.14232E-05
   0.10460E+01   0.14436E-05
   0.10510E+01   0.14641E-05
   0.10560E+01   0.14849E-05
   0.10610E+01   0.15058E-05
   0.10660E+01   0.15269E-05
   0.10710E+01   0.15483E-05
   0.10760E+01   0.15698E-05
   0.10810E+01   0.15915E-05
   0.10860E+01   0.16135E-05
   0.10910E+01   0.16356E-05
   0.10960E+01   0.16580E-05
   0.11010E+01   0.16805E-05
   0.11060E+01   0.17033E-05
   0.11110E+01   0.17262E-05
   0.11160E+01   0.17494E-05
   0.11210E+01   0.17728E-05
   0.11260E+01   0.17964E-05
   0.11310E+01   0.18202E-05
   0.11360E+01   0.18442E-05
   0.11410E+01   0.18684E-05
   0.11460E+01   0.18928E-05
   0.11510E+01   0.19175E-05
   0.11560E+01   0.19423E-05
   0.11610E+01   0.19674E-05
   0.11660E+01   0.19927E-05
   0.11710E+01   0.20182E-05
   0.11760E+01   0.20440E-05
   0.11810E+01   0.20699E-05
   0.11860E+01   0.20961E-05
   0.11910E+01   0.21225E-05
   0.11960E+01   0.21491E-05
   0.12010E+01   0.21759E-05
   0.12060E+01   0.22028E-05
   0.12110E+01   0.22299E-05
   0.12160E+01   0.22572E-05
   0.12210E+01   0.22848E-05
   0.12260E+01   0.23125E-05
   0.12310E+01   0.23405E-05
   0.12360E+01   0.23688E-05
   0.12410E+01   0.23972E-05
   0.12460E+01   0.24258E-05
   0.12510E+01   0.24546E-05
   0.12560E+01   0.24836E-05
   0.12610E+01   0.25128E-05
   0.12660E+01   0.25423E-05
   0.12710E+01   0.25720E-05
   0.12760E+01   0.26020E-05
   0.12810E+01   0.26322E-05
   0.12860E+01   0.26626E-05
   0.12910E+01   0.26933E-05
   0.12960E+01   0.27242E-05
   0.13010E+01   0.27553E-05
   0.13060E+01   0.27867E-05
   0.13110E+01   0.28183E-05
   0.13160E+01   0.28502E-05
   0.13210E+01   0.28823E-05
   0.13260E+01   0.29146E-05
   0.13310E+01   0.29472E-05
   0.13360E+01   0.29800E-05
   0.13410E+01   0.30131E-05
   0.13460E+01   0.30465E-05
   0.13510E+01   0.30800E-05
   0.13560E+01   0.31139E-05
   0.13610E+01   0.31480E-05
   0.13660E+01   0.31823E-05
   0.13710E+01   0.32169E-05
   0.13760E+01   0.32517E-05
   0.13810E+01   0.32868E-05
   0.13860E+01   0.33222E-05
   0.13910E+01   0.33578E-05
   0.13960E+01   0.33936E-05
   0.14010E+01   0.34297E-05
   0.14060E+01   0.34661E-05
   0.14110E+01   0.35028E-05
   0.14160E+01   0.35397E-05
   0.14210E+01   0.35768E-05
   0.14260E+01   0.36142E-05
   0.14310E+01   0.36519E-05
   0.14360E+01   0.36899E-05
   0.14410E+01   0.37281E-05
   0.14460E+01   0.37666E-05
   0.14510E+01   0.38053E-05
   0.14560E+01   0.38443E-05
   0.14610E+01   0.38836E-05
   0.14660E+01   0.39232E-05
   0.14710E+01   0.39630E-05
   0.14760E+01   0.40031E-05
   0.14810E+01   0.40435E-05
   0.14860E+01   0.40841E-05
   0.14910E+01   0.41250E-05
   0.14960E+01   0.41661E-05
   0.15010E+01   0.42073E-05
   0.15060E+01   0.42489E-05
   0.15110E+01   0.42907E-05
   0.15160E+01   0.43328E-05
   0.15210E+01   0.43752E-05
   0.15260E+01   0.44178E-05
   0.15310E+01   0.44608E-05
   0.15360E+01   0.45040E-05
   0.15410E+01   0.45475E-05
   0.15460E+01   0.45913E-05
   0.15510E+01   0.46353E-05
   0.15560E+01   0.46797E-05
   0.15610E+01   0.47241E-05
   0.15660E+01   0.47687E-05
   0.15710E+01   0.48136E-05
   0.15760E+01   0.48588E-05
   0.15810E+01   0.49043E-05
   0.15860E+01   0.49500E-05
   0.15910E+01   0.49961E-05
   0.15960E+01   0.50424E-05
   0.16010E+01   0.50891E-05
   0.16060E+01   0.51360E-05
   0.16110E+01   0.51832E-05
   0.16160E+01   0.52308E-05
   0.16210E+01   0.52786E-05
   0.16260E+01   0.53267E-05
   0.16310E+01   0.53751E-05
   0.16360E+01   0.54238E-05
   0.16410E+01   0.54728E-05
   0.16460E+01   0.55221E-05
   0.16510E+01   0.55717E-05
   0.16560E+01   0.56216E-05
   0.16610E+01   0.56718E-05
   0.16660E+01   0.57223E-05
   0.16710E+01   0.57731E-05
   0.16760E+01   0.58242E-05
   0.16810E+01   0.58756E-05
   0.16860E+01   0.59274E-05
   0.16910E+01   0.59794E-05
   0.16960E+01   0.60318E-05
   0.17010E+01   0.60844E-05
   0.17060E+01   0.61374E-05
   0.17110E+01   0.61904E-05
   0.17160E+01   0.62438E-05
   0.17210E+01   0.62974E-05
   0.17260E+01   0.63514E-05
   0.17310E+01   0.64056E-05
   0.17360E+01   0.64602E-05
   0.17410E+01   0.65151E-05
   0.17460E+01   0.65703E-05
   0.17510E+01   0.66259E-05
   0.17560E+01   0.66817E-05
   0.17610E+01   0.67379E-05
   0.17660E+01   0.67944E-05
   0.17710E+01   0.68512E-05
   0.17760E+01   0.69083E-05
   0.17810E+01   0.69658E-05
   0.17860E+01   0.70236E-05
   0.17910E+01   0.70817E-05
   0.17960E+01   0.71401E-05
   0.18010E+01   0.71988E-05
   0.18060E+01   0.72579E-05
   0.18110E+01   0.73173E-05
   0.18160E+01   0.73771E-05
   0.18210E+01   0.74371E-05
   0.18260E+01   0.74975E-05
   0.18310E+01   0.75583E-05
   0.18360E+01   0.76193E-05
   0.18410E+01   0.76807E-05
   0.18460E+01   0.77424E-05
   0.18510E+01   0.78040E-05
   0.18560E+01   0.78660E-05
   0.18610E+01   0.79283E-05
   0.18660E+01   0.79909E-05
   0.18710E+01   0.80539E-05
   0.18760E+01   0.81172E-05
   0.18810E+01   0.81809E-05
   0.18860E+01   0.82449E-05
   0.18910E+01   0.83092E-05
   0.18960E+01   0.83739E-05
   0.19010E+01   0.84387E-05
   0.19060E+01   0.85037E-05
   0.19110E+01   0.85691E-05
   0.19160E+01   0.86348E-05
   0.19210E+01   0.87009E-05
   0.19260E+01   0.87673E-05
   0.19310E+01   0.88341E-05
   0.19360E+01   0.89012E-05
   0.19410E+01   0.89687E-05
   0.19460E+01   0.90365E-05
   0.19510E+01   0.91046E-05
   0.19560E+01   0.91731E-05
   0.19610E+01   0.92420E-05
   0.19660E+01   0.93112E-05
   0.19710E+01   0.93808E-05
   0.19760E+01   0.94507E-05
   0.19810E+01   0.95209E-05
   0.19860E+01   0.95916E-05
   0.19910E+01   0.96626E-05
   0.19960E+01   0.97339E-05
   0.20010E+01   0.98056E-05
   0.20060E+01   0.98777E-05
   0.20110E+01   0.99501E-05
   0.20160E+01   0.10023E-04
   0.20210E+01   0.10096E-04
   0.20260E+01   0.10170E-04
   0.20310E+01   0.10243E-04
   0.20360E+01   0.10318E-04
   0.20410E+01   0.10392E-04
   0.20460E+01   0.10467E-04
   0.20510E+01   0.10543E-04
   0.20560E+01   0.10618E-04
   0.20610E+01   0.10694E-04
   0.20660E+01   0.10771E-04
   0.20710E+01   0.10848E-04
   0.20760E+01   0.10924E-04
   0.20810E+01   0.11002E-04
   0.20860E+01   0.11079E-04
   0.20910E+01   0.11157E-04
   0.20960E+01   0.11235E-04
   0.21010E+01   0.11313E-04
   0.21060E+01   0.11392E-04
   0.21110E+01   0.11471E-04
   0.21160E+01   0.11550E-04
   0.21210E+01   0.11630E-04
   0.21260E+01   0.11710E-04
   0.21310E+01   0.11790E-04
   0.21360E+01   0.11871E-04
   0.21410E+01   0.11952E-04
   0.21460E+01   0.12033E-04
   0.21510E+01   0.12115E-04
   0.21560E+01   0.12198E-04
   0.21610E+01   0.12280E-04
   0.21660E+01   0.12363E-04
   0.21710E+01   0.12447E-04
   0.21760E+01   0.12531E-04
   0.21810E+01   0.12615E-04
   0.21860E+01   0.12699E-04
   0.21910E+01   0.12784E-04
   0.21960E+01   0.12870E-04
   0.22010E+01   0.12956E-04
   0.22060E+01   0.13042E-04
   0.22110E+01   0.13128E-04
   0.22160E+01   0.13215E-04
   0.22210E+01   0.13302E-04
   0.22260E+01   0.13390E-04
   0.22310E+01   0.13478E-04
   0.22360E+01   0.13566E-04
   0.22410E+01   0.13655E-04
   0.22460E+01   0.13744E-04
   0.22510E+01   0.13833E-04
   0.22560E+01   0.13923E-04
   0.22610E+01   0.14013E-04
   0.22660E+01   0.14103E-04
   0.22710E+01   0.14194E-04
   0.22760E+01   0.14285E-04
   0.22810E+01   0.14377E-04
   0.22860E+01   0.14469E-04
   0.22910E+01   0.14562E-04
   0.22960E+01   0.14654E-04
   0.23010E+01   0.14748E-04
   0.23060E+01   0.14841E-04
   0.23110E+01   0.14936E-04
   0.23160E+01   0.15030E-04
   0.23210E+01   0.15124E-04
   0.23260E+01   0.15219E-04
   0.23310E+01   0.15314E-04
   0.23360E+01   0.15410E-04
   0.23410E+01   0.15506E-04
   0.23460E+01   0.15602E-04
   0.23510E+01   0.15699E-04
   0.23560E+01   0.15796E-04
   0.23610E+01   0.15893E-04
   0.23660E+01   0.15991E-04
   0.23710E+01   0.16090E-04
   0.23760E+01   0.16188E-04
   0.23810E+01   0.16287E-04
   0.23860E+01   0.16387E-04
   0.23910E+01   0.16486E-04
   0.23960E+01   0.16586E-04
   0.24010E+01   0.16686E-04
   0.24060E+01   0.16787E-04
   0.24110E+01   0.16889E-04
   0.24160E+01   0.16990E-04
   0.24210E+01   0.17092E-04
   0.24260E+01   0.17195E-04
   0.24310E+01   0.17298E-04
   0.24360E+01   0.17401E-04
   0.24410E+01   0.17505E-04
   0.24460E+01   0.17609E-04
   0.24510E+01   0.17714E-04
   0.24560E+01   0.17819E-04
   0.24610E+01   0.17924E-04
   0.24660E+01   0.18030E-04
   0.24710E+01   0.18136E-04
   0.24760E+01   0.18243E-04
   0.24810E+01   0.18350E-04
   0.24860E+01   0.18458E-04
   0.24910E+01   0.18566E-04
   0.24960E+01   0.18675E-04
   0.25010E+01   0.18783E-04
   0.25059E+01   0.18893E-04
   0.25109E+01   0.19003E-04
   0.25159E+01   0.19113E-04
   0.25209E+01   0.19223E-04
   0.25259E+01   0.19333E-04
   0.25309E+01   0.19443E-04
   0.25359E+01   0.19554E-04
   0.25409E+01   0.19665E-04
   0.25459E+01   0.19777E-04
   0.25509E+01   0.19889E-04
   0.25559E+01   0.20001E-04
   0.25609E+01   0.20114E-04
   0.25659E+01   0.20228E-04
   0.25709E+01   0.20341E-04
   0.25759E+01   0.20456E-04
   0.25809E+01   0.20570E-04
   0.25859E+01   0.20685E-04
   0.25909E+01   0.20801E-04
   0.25959E+01   0.20917E-04
   0.26009E+01   0.21033E-04
   0.26059E+01   0.21150E-04
   0.26109E+01   0.21268E-04
   0.26159E+01   0.21385E-04
   0.26209E+01   0.21504E-04
   0.26259E+01   0.21622E-04
   0.26309E+01   0.21742E-04
   0.26359E+01   0.21861E-04
   0.26409E+01   0.21981E-04
   0.26459E+01   0.22102E-04
   0.26509E+01   0.22223E-04
   0.26559E+01   0.22344E-04
   0.26609E+01   0.22465E-04
   0.26659E+01   0.22587E-04
   0.26709E+01   0.22709E-04
   0.26759E+01   0.22832E-04
   0.26809E+01   0.22955E-04
   0.26859E+01   0.23078E-04
   0.26909E+01   0.23202E-04
   0.26959E+01   0.23327E-04
   0.27009E+01   0.23452E-04
   0.27059E+01   0.23577E-04
   0.27109E+01   0.23703E-04
   0.27159E+01   0.23828E-04
   0.27209E+01   0.23954E-04
   0.27259E+01   0.24081E-04
   0.27309E+01   0.24207E-04
   0.27359E+01   0.24335E-04
   0.27409E+01   0.24463E-04
   0.27459E+01   0.24591E-04
   0.27509E+01   0.24720E-04
   0.27559E+01   0.24849E-04
   0.27609E+01   0.24979E-04
   0.27659E+01   0.25109E-04
   0.27709E+01   0.25239E-04
   0.27759E+01   0.25371E-04
   0.27809E+01   0.25502E-04
   0.27859E+01   0.25633E-04
   0.27909E+01   0.25765E-04
   0.27959E+01   0.25898E-04
   0.28009E+01   0.26031E-04
   0.28059E+01   0.26164E-04
   0.28109E+01   0.26298E-04
   0.28159E+01   0.26432E-04
   0.28209E+01   0.26567E-04
   0.28259E+01   0.26702E-04
   0.28309E+01   0.26838E-04
   0.28359E+01   0.26974E-04
   0.28409E+01   0.27111E-04
   0.28459E+01   0.27248E-04
   0.28509E+01   0.27385E-04
   0.28559E+01   0.27523E-04
   0.28609E+01   0.27662E-04
   0.28659E+01   0.27801E-04
   0.28709E+01   0.27941E-04
   0.28759E+01   0.28081E-04
   0.28809E+01   0.28221E-04
   0.28859E+01   0.28362E-04
   0.28909E+01   0.28502E-04
   0.28959E+01   0.28643E-04
   0.29009E+01   0.28785E-04
   0.29059E+01   0.28926E-04
   0.29109E+01   0.29068E-04
   0.29159E+01   0.29210E-04
   0.29209E+01   0.29353E-04
   0.29259E+01   0.29496E-04
   0.29309E+01   0.29640E-04
   0.29359E+01   0.29784E-04
   0.29409E+01   0.29929E-04
   0.29459E+01   0.30074E-04
   0.29509E+01   0.30220E-04
   0.29559E+01   0.30366E-04
   0.29609E+01   0.30513E-04
   0.29659E+01   0.30660E-04
   0.29709E+01   0.30808E-04
   0.29759E+01   0.30956E-04
   0.29809E+01   0.31105E-04
   0.29859E+01   0.31254E-04
   0.29909E+01   0.31404E-04
   0.29959E+01   0.31554E-04
   0.30009E+01   0.31705E-04
   0.30059E+01   0.31856E-04
   0.30109E+01   0.32008E-04
   0.30159E+01   0.32160E-04
   0.30209E+01   0.32312E-04
   0.30259E+01   0.32465E-04
   0.30309E+01   0.32618E-04
   0.30359E+01   0.32771E-04
   0.30409E+01   0.32925E-04
   0.30459E+01   0.33080E-04
   0.30509E+01   0.33234E-04
   0.30559E+01   0.33388E-04
   0.30609E+01   0.33543E-04
   0.30659E+01   0.33699E-04
   0.30709E+01   0.33855E-04
   0.30759E+01   0.34011E-04
   0.30809E+01   0.34168E-04
   0.30859E+01   0.34326E-04
   0.30909E+01   0.34484E-04
   0.30959E+01   0.34643E-04
   0.31009E+01   0.34802E-04
   0.31059E+01   0.34961E-04
   0.31109E+01   0.35121E-04
   0.31159E+01   0.35282E-04
   0.31209E+01   0.35443E-04
   0.31259E+01   0.35605E-04
   0.31309E+01   0.35766E-04
   0.31359E+01   0.35928E-04
   0.31409E+01   0.36091E-04
   0.31459E+01   0.36254E-04
   0.31509E+01   0.36417E-04
   0.31559E+01   0.36581E-04
   0.31609E+01   0.36746E-04
   0.31659E+01   0.36911E-04
   0.31709E+01   0.37076E-04
   0.31759E+01   0.37242E-04
   0.31809E+01   0.37409E-04
   0.31859E+01   0.37576E-04
   0.31909E+01   0.37744E-04
   0.31959E+01   0.37912E-04
   0.32009E+01   0.38080E-04
   0.32059E+01   0.38249E-04
   0.32109E+01   0.38418E-04
   0.32159E+01   0.38587E-04
   0.32209E+01   0.38757E-04
   0.32259E+01   0.38927E-04
   0.32309E+01   0.39098E-04
   0.32359E+01   0.39269E-04
   0.32409E+01   0.39440E-04
   0.32459E+01   0.39611E-04
   0.32509E+01   0.39783E-04
   0.32559E+01   0.39956E-04
   0.32609E+01   0.40129E-04
   0.32659E+01   0.40302E-04
   0.32709E+01   0.40476E-04
   0.32759E+01   0.40651E-04
   0.32809E+01   0.40826E-04
   0.32859E+01   0.41002E-04
   0.32909E+01   0.41178E-04
   0.32959E+01   0.41355E-04
   0.33009E+01   0.41532E-04
   0.33059E+01   0.41710E-04
   0.33109E+01   0.41888E-04
   0.33159E+01   0.42067E-04
   0.33209E+01   0.42247E-04
   0.33259E+01   0.42427E-04
   0.33309E+01   0.42607E-04
   0.33359E+01   0.42788E-04
   0.33409E+01   0.42970E-04
   0.33459E+01   0.43151E-04
   0.33509E+01   0.43333E-04
   0.33559E+01   0.43514E-04
   0.33609E+01   0.43696E-04
   0.33659E+01   0.43878E-04
   0.33709E+01   0.44061E-04
   0.33759E+01   0.44244E-04
   0.33809E+01   0.44428E-04
   0.33859E+01   0.44613E-04
   0.33909E+01   0.44798E-04
   0.33959E+01   0.44983E-04
   0.34009E+01   0.45169E-04
   0.34059E+01   0.45356E-04
   0.34109E+01   0.45543E-04
   0.34159E+01   0.45730E-04
   0.34209E+01   0.45919E-04
   0.34259E+01   0.46107E-04
   0.34309E+01   0.46297E-04
   0.34359E+01   0.46487E-04
   0.34409E+01   0.46677E-04
   0.34459E+01   0.46867E-04
   0.34509E+01   0.47058E-04
   0.34559E+01   0.47249E-04
   0.34609E+01   0.47441E-04
   0.34659E+01   0.47633E-04
   0.34709E+01   0.47826E-04
   0.34759E+01   0.48019E-04
   0.34809E+01   0.48213E-04
   0.34859E+01   0.48408E-04
   0.34909E+01   0.48603E-04
   0.34959E+01   0.48798E-04
   0.35009E+01   0.48993E-04
   0.35059E+01   0.49188E-04
   0.35109E+01   0.49384E-04
   0.35159E+01   0.49581E-04
   0.35209E+01   0.49778E-04
   0.35259E+01   0.49975E-04
   0.35309E+01   0.50174E-04
   0.35359E+01   0.50372E-04
   0.35409E+01   0.50571E-04
   0.35459E+01   0.50770E-04
   0.35509E+01   0.50969E-04
   0.35559E+01   0.51169E-04
   0.35609E+01   0.51370E-04
   0.35659E+01   0.51571E-04
   0.35709E+01   0.51773E-04
   0.35759E+01   0.51975E-04
   0.35809E+01   0.52178E-04
   0.35859E+01   0.52381E-04
   0.35909E+01   0.52585E-04
   0.35959E+01   0.52790E-04
   0.36009E+01   0.52995E-04
   0.36059E+01   0.53201E-04
   0.36109E+01   0.53407E-04
   0.36159E+01   0.53614E-04
   0.36209E+01   0.53821E-04
   0.36259E+01   0.54029E-04
   0.36309E+01   0.54238E-04
   0.36359E+01   0.54445E-04
   0.36409E+01   0.54652E-04
   0.36459E+01   0.54860E-04
   0.36509E+01   0.55069E-04
   0.36559E+01   0.55278E-04
   0.36609E+01   0.55487E-04
   0.36659E+01   0.55697E-04
   0.36709E+01   0.55908E-04
   0.36759E+01   0.56119E-04
   0.36809E+01   0.56331E-04
   0.36859E+01   0.56544E-04
   0.36909E+01   0.56757E-04
   0.36959E+01   0.56970E-04
   0.37009E+01   0.57184E-04
   0.37059E+01   0.57399E-04
   0.37109E+01   0.57614E-04
   0.37159E+01   0.57830E-04
   0.37209E+01   0.58047E-04
   0.37259E+01   0.58264E-04
   0.37309E+01   0.58480E-04
   0.37359E+01   0.58698E-04
   0.37409E+01   0.58915E-04
   0.37459E+01   0.59134E-04
   0.37509E+01   0.59353E-04
   0.37559E+01   0.59572E-04
   0.37609E+01   0.59792E-04
   0.37659E+01   0.60013E-04
   0.37709E+01   0.60232E-04
   0.37759E+01   0.60453E-04
   0.37809E+01   0.60674E-04
   0.37859E+01   0.60895E-04
   0.37909E+01   0.61117E-04
   0.37959E+01   0.61340E-04
   0.38009E+01   0.61563E-04
   0.38059E+01   0.61787E-04
   0.38109E+01   0.62012E-04
   0.38159E+01   0.62237E-04
   0.38209E+01   0.62461E-04
   0.38259E+01   0.62686E-04
   0.38309E+01   0.62912E-04
   0.38359E+01   0.63138E-04
   0.38409E+01   0.63365E-04
   0.38459E+01   0.63593E-04
   0.38509E+01   0.63821E-04
   0.38559E+01   0.64049E-04
   0.38609E+01   0.64279E-04
   0.38659E+01   0.64508E-04
   0.38709E+01   0.64739E-04
   0.38759E+01   0.64970E-04
   0.38809E+01   0.65202E-04
   0.38859E+01   0.65434E-04
   0.38909E+01   0.65667E-04
   0.38959E+01   0.65899E-04
   0.39009E+01   0.66131E-04
   0.39059E+01   0.66364E-04
   0.39109E+01   0.66597E-04
   0.39159E+01   0.66830E-04
   0.39209E+01   0.67063E-04
   0.39259E+01   0.67298E-04
   0.39309E+01   0.67533E-04
   0.39359E+01   0.67768E-04
   0.39409E+01   0.68004E-04
   0.39459E+01   0.68241E-04
   0.39509E+01   0.68478E-04
   0.39559E+01   0.68716E-04
   0.39609E+01   0.68955E-04
   0.39659E+01   0.69194E-04
   0.39709E+01   0.69433E-04
   0.39759E+01   0.69674E-04
   0.39809E+01   0.69915E-04
   0.39859E+01   0.70156E-04
   0.39909E+01   0.70398E-04
   0.39959E+01   0.70640E-04
   0.40009E+01   0.70882E-04
   0.40059E+01   0.71124E-04
   0.40109E+01   0.71368E-04
   0.40159E+01   0.71612E-04
   0.40209E+01   0.71854E-04
   0.40259E+01   0.72098E-04
   0.40309E+01   0.72342E-04
   0.40359E+01   0.72587E-04
   0.40409E+01   0.72832E-04
   0.40459E+01   0.73078E-04
   0.40509E+01   0.73325E-04
   0.40559E+01   0.73572E-04
   0.40609E+01   0.73820E-04
   0.40659E+01   0.74068E-04
   0.40709E+01   0.74317E-04
   0.40759E+01   0.74566E-04
   0.40809E+01   0.74815E-04
   0.40859E+01   0.75065E-04
   0.40909E+01   0.75315E-04
   0.40959E+01   0.75566E-04
   0.41009E+01   0.75817E-04
   0.41059E+01   0.76069E-04
   0.41109E+01   0.76322E-04
   0.41159E+01   0.76575E-04
   0.41209E+01   0.76829E-04
   0.41259E+01   0.77084E-04
   0.41309E+01   0.77339E-04
   0.41359E+01   0.77593E-04
   0.41409E+01   0.77848E-04
   0.41459E+01   0.78103E-04
   0.41509E+01   0.78359E-04
   0.41559E+01   0.78616E-04
   0.41609E+01   0.78872E-04
   0.41659E+01   0.79128E-04
   0.41709E+01   0.79385E-04
   0.41759E+01   0.79643E-04
   0.41809E+01   0.79901E-04
   0.41859E+01   0.80160E-04
   0.41909E+01   0.80420E-04
   0.41959E+01   0.80680E-04
   0.42009E+01   0.80941E-04
   0.42059E+01   0.81202E-04
   0.42109E+01   0.81464E-04
   0.42159E+01   0.81727E-04
   0.42209E+01   0.81990E-04
   0.42259E+01   0.82254E-04
   0.42309E+01   0.82518E-04
   0.42359E+01   0.82784E-04
   0.42409E+01   0.83048E-04
   0.42459E+01   0.83313E-04
   0.42509E+01   0.83579E-04
   0.42559E+01   0.83843E-04
   0.42609E+01   0.84109E-04
   0.42659E+01   0.84374E-04
   0.42709E+01   0.84641E-04
   0.42759E+01   0.84908E-04
   0.42809E+01   0.85176E-04
   0.42859E+01   0.85444E-04
   0.42909E+01   0.85713E-04
   0.42959E+01   0.85982E-04
   0.43009E+01   0.86252E-04
   0.43059E+01   0.86523E-04
   0.43109E+01   0.86795E-04
   0.43159E+01   0.87067E-04
   0.43209E+01   0.87338E-04
   0.43259E+01   0.87610E-04
   0.43309E+01   0.87883E-04
   0.43359E+01   0.88156E-04
   0.43409E+01   0.88430E-04
   0.43459E+01   0.88705E-04
   0.43509E+01   0.88980E-04
   0.43559E+01   0.89256E-04
   0.43609E+01   0.89532E-04
   0.43659E+01   0.89808E-04
   0.43709E+01   0.90083E-04
   0.43759E+01   0.90360E-04
   0.43809E+01   0.90637E-04
   0.43859E+01   0.90914E-04
   0.43909E+01   0.91193E-04
   0.43959E+01   0.91472E-04
   0.44009E+01   0.91750E-04
   0.44059E+01   0.92029E-04
   0.44109E+01   0.92308E-04
   0.44159E+01   0.92588E-04
   0.44209E+01   0.92869E-04
   0.44259E+01   0.93150E-04
   0.44309E+01   0.93432E-04
   0.44359E+01   0.93715E-04
   0.44409E+01   0.93999E-04
   0.44459E+01   0.94282E-04
   0.44509E+01   0.94567E-04
   0.44559E+01   0.94852E-04
   0.44609E+01   0.95138E-04
   0.44659E+01   0.95425E-04
   0.44709E+01   0.95711E-04
   0.44759E+01   0.95996E-04
   0.44809E+01   0.96281E-04
   0.44859E+01   0.96567E-04
   0.44909E+01   0.96853E-04
   0.44959E+01   0.97140E-04
   0.45009E+01   0.97428E-04
   0.45059E+01   0.97716E-04
   0.45109E+01   0.98005E-04
   0.45159E+01   0.98294E-04
   0.45209E+01   0.98584E-04
   0.45259E+01   0.98875E-04
   0.45309E+01   0.99167E-04
   0.45359E+01   0.99459E-04
   0.45409E+01   0.99752E-04
   0.45459E+01   0.10004E-03
   0.45509E+01   0.10034E-03
   0.45559E+01   0.10063E-03
   0.45609E+01   0.10092E-03
   0.45659E+01   0.10122E-03
   0.45709E+01   0.10151E-03
   0.45759E+01   0.10181E-03
   0.45809E+01   0.10211E-03
   0.45859E+01   0.10240E-03
   0.45909E+01   0.10270E-03
   0.45959E+01   0.10299E-03
   0.46009E+01   0.10329E-03
   0.46059E+01   0.10359E-03
   0.46109E+01   0.10389E-03
   0.46159E+01   0.10418E-03
   0.46209E+01   0.10448E-03
   0.46259E+01   0.10478E-03
   0.46309E+01   0.10508E-03
   0.46359E+01   0.10538E-03
   0.46409E+01   0.10568E-03
   0.46459E+01   0.10598E-03
   0.46509E+01   0.10629E-03
   0.46559E+01   0.10659E-03
   0.46609E+01   0.10689E-03
   0.46659E+01   0.10720E-03
   0.46709E+01   0.10750E-03
   0.46759E+01   0.10781E-03
   0.46809E+01   0.10811E-03
   0.46859E+01   0.10842E-03
   0.46909E+01   0.10872E-03
   0.46959E+01   0.10903E-03
   0.47009E+01   0.10933E-03
   0.47059E+01   0.10964E-03
   0.47109E+01   0.10994E-03
   0.47159E+01   0.11025E-03
   0.47209E+01   0.11056E-03
   0.47259E+01   0.11087E-03
   0.47309E+01   0.11118E-03
   0.47359E+01   0.11149E-03
   0.47409E+01   0.11180E-03
   0.47459E+01   0.11211E-03
   0.47509E+01   0.11242E-03
   0.47559E+01   0.11273E-03
   0.47609E+01   0.11304E-03
   0.47659E+01   0.11336E-03
   0.47709E+01   0.11367E-03
   0.47759E+01   0.11398E-03
   0.47809E+01   0.11430E-03
   0.47859E+01   0.11461E-03
   0.47909E+01   0.11492E-03
   0.47959E+01   0.11524E-03
   0.48009E+01   0.11555E-03
   0.48059E+01   0.11587E-03
   0.48109E+01   0.11618E-03
   0.48159E+01   0.11650E-03
   0.48209E+01   0.11681E-03
   0.48259E+01   0.11713E-03
   0.48309E+01   0.11745E-03
   0.48359E+01   0.11777E-03
   0.48409E+01   0.11809E-03
   0.48459E+01   0.11841E-03
   0.48509E+01   0.11872E-03
   0.48559E+01   0.11904E-03
   0.48609E+01   0.11937E-03
   0.48659E+01   0.11969E-03
   0.48709E+01   0.12001E-03
   0.48759E+01   0.12033E-03
   0.48809E+01   0.12066E-03
   0.48859E+01   0.12098E-03
   0.48909E+01   0.12130E-03
   0.48959E+01   0.12162E-03
   0.49009E+01   0.12195E-03
   0.49059E+01   0.12227E-03
   0.49109E+01   0.12259E-03
   0.49159E+01   0.12292E-03
   0.49209E+01   0.12324E-03
   0.49259E+01   0.12357E-03
   0.49309E+01   0.12389E-03
   0.49359E+01   0.12422E-03
   0.49409E+01   0.12455E-03
   0.49459E+01   0.12488E-03
   0.49509E+01   0.12521E-03
   0.49559E+01   0.12554E-03
   0.49609E+01   0.12587E-03
   0.49659E+01   0.12620E-03
   0.49709E+01   0.12653E-03
   0.49759E+01   0.12686E-03
   0.49809E+01   0.12719E-03
   0.49859E+01   0.12752E-03
   0.49909E+01   0.12785E-03
   0.49959E+01   0.12818E-03
   0.50009E+01   0.12851E-03
   0.50059E+01   0.12884E-03
   0.50109E+01   0.12918E-03
   0.50159E+01   0.12951E-03
   0.50209E+01   0.12985E-03
   0.50259E+01   0.13018E-03
   0.50309E+01   0.13052E-03
   0.50359E+01   0.13085E-03
   0.50409E+01   0.13119E-03
   0.50459E+01   0.13152E-03
   0.50509E+01   0.13186E-03
   0.50559E+01   0.13220E-03
   0.50609E+01   0.13254E-03
   0.50659E+01   0.13288E-03
   0.50709E+01   0.13321E-03
   0.50759E+01   0.13355E-03
   0.50809E+01   0.13389E-03
   0.50859E+01   0.13423E-03
   0.50909E+01   0.13457E-03
   0.50959E+01   0.13491E-03
   0.51009E+01   0.13525E-03
   0.51059E+01   0.13559E-03
   0.51109E+01   0.13593E-03
   0.51159E+01   0.13628E-03
   0.51209E+01   0.13662E-03
   0.51259E+01   0.13696E-03
   0.51309E+01   0.13730E-03
   0.51359E+01   0.13765E-03
   0.51409E+01   0.13799E-03
   0.51459E+01   0.13834E-03
   0.51509E+01   0.13868E-03
   0.51559E+01   0.13903E-03
   0.51609E+01   0.13938E-03
   0.51659E+01   0.13973E-03
   0.51709E+01   0.14008E-03
   0.51759E+01   0.14042E-03
   0.51809E+01   0.14077E-03
   0.51859E+01   0.14111E-03
   0.51909E+01   0.14146E-03
   0.51959E+01   0.14181E-03
   0.52009E+01   0.14216E-03
   0.52059E+01   0.14251E-03
   0.52109E+01   0.14286E-03
   0.52159E+01   0.14321E-03
   0.52209E+01   0.14356E-03
   0.52259E+01   0.14391E-03
   0.52309E+01   0.14426E-03
   0.52359E+01   0.14462E-03
   0.52409E+01   0.14497E-03
   0.52459E+01   0.14532E-03
   0.52509E+01   0.14567E-03
   0.52559E+01   0.14603E-03
   0.52609E+01   0.14638E-03
   0.52659E+01   0.14674E-03
   0.52709E+01   0.14709E-03
   0.52759E+01   0.14745E-03
   0.52809E+01   0.14780E-03
   0.52859E+01   0.14816E-03
   0.52909E+01   0.14851E-03
   0.52959E+01   0.14887E-03
   0.53009E+01   0.14923E-03
   0.53059E+01   0.14958E-03
   0.53109E+01   0.14994E-03
   0.53159E+01   0.15030E-03
   0.53209E+01   0.15066E-03
   0.53259E+01   0.15102E-03
   0.53309E+01   0.15138E-03
   0.53359E+01   0.15174E-03
   0.53409E+01   0.15210E-03
   0.53459E+01   0.15246E-03
   0.53509E+01   0.15283E-03
   0.53559E+01   0.15319E-03
   0.53609E+01   0.15355E-03
   0.53659E+01   0.15391E-03
   0.53709E+01   0.15427E-03
   0.53759E+01   0.15463E-03
   0.53809E+01   0.15500E-03
   0.53859E+01   0.15536E-03
   0.53909E+01   0.15573E-03
   0.53959E+01   0.15609E-03
   0.54009E+01   0.15646E-03
   0.54059E+01   0.15682E-03
   0.54109E+01   0.15719E-03
   0.54159E+01   0.15756E-03
   0.54209E+01   0.15792E-03
   0.54259E+01   0.15829E-03
   0.54309E+01   0.15866E-03
   0.54359E+01   0.15903E-03
   0.54409E+01   0.15940E-03
   0.54459E+01   0.15976E-03
   0.54509E+01   0.16013E-03
   0.54559E+01   0.16050E-03
   0.54609E+01   0.16087E-03
   0.54659E+01   0.16124E-03
   0.54709E+01   0.16161E-03
   0.54759E+01   0.16198E-03
   0.54809E+01   0.16235E-03
   0.54859E+01   0.16273E-03
   0.54909E+01   0.16310E-03
   0.54959E+01   0.16347E-03
   0.55009E+01   0.16384E-03
   0.55059E+01   0.16422E-03
   0.55109E+01   0.16459E-03
   0.55159E+01   0.16497E-03
   0.55209E+01   0.16534E-03
   0.55259E+01   0.16572E-03
   0.55309E+01   0.16609E-03
   0.55359E+01   0.16647E-03
   0.55409E+01   0.16684E-03
   0.55459E+01   0.16722E-03
   0.55509E+01   0.16759E-03
   0.55559E+01   0.16797E-03
   0.55609E+01   0.16835E-03
   0.55659E+01   0.16872E-03
   0.55709E+01   0.16910E-03
   0.55759E+01   0.16948E-03
   0.55809E+01   0.16986E-03
   0.55859E+01   0.17024E-03
   0.55909E+01   0.17062E-03
   0.55959E+01   0.17100E-03
   0.56009E+01   0.17138E-03
   0.56059E+01   0.17177E-03
   0.56109E+01   0.17215E-03
   0.56159E+01   0.17253E-03
   0.56209E+01   0.17291E-03
   0.56259E+01   0.17329E-03
   0.56309E+01   0.17367E-03
   0.56359E+01   0.17405E-03
   0.56409E+01   0.17444E-03
   0.56459E+01   0.17482E-03
   0.56509E+01   0.17520E-03
   0.56559E+01   0.17559E-03
   0.56609E+01   0.17598E-03
   0.56659E+01   0.17636E-03
   0.56709E+01   0.17675E-03
   0.56759E+01   0.17713E-03
   0.56809E+01   0.17752E-03
   0.56859E+01   0.17791E-03
   0.56909E+01   0.17829E-03
   0.56959E+01   0.17868E-03
   0.57009E+01   0.17907E-03
   0.57059E+01   0.17946E-03
   0.57109E+01   0.17984E-03
   0.57159E+01   0.18023E-03
   0.57209E+01   0.18062E-03
   0.57259E+01   0.18101E-03
   0.57309E+01   0.18140E-03
   0.57359E+01   0.18179E-03
   0.57409E+01   0.18218E-03
   0.57459E+01   0.18257E-03
   0.57509E+01   0.18296E-03
   0.57559E+01   0.18335E-03
   0.57609E+01   0.18375E-03
   0.57659E+01   0.18414E-03
   0.57709E+01   0.18454E-03
   0.57759E+01   0.18493E-03
   0.57809E+01   0.18532E-03
   0.57859E+01   0.18571E-03
   0.57909E+01   0.18611E-03
   0.57959E+01   0.18650E-03
   0.58009E+01   0.18689E-03
   0.58059E+01   0.18729E-03
   0.58109E+01   0.18768E-03
   0.58159E+01   0.18808E-03
   0.58209E+01   0.18848E-03
   0.58259E+01   0.18887E-03
   0.58309E+01   0.18927E-03
   0.58359E+01   0.18967E-03
   0.58409E+01   0.19007E-03
   0.58459E+01   0.19047E-03
   0.58509E+01   0.19086E-03
   0.58559E+01   0.19126E-03
   0.58609E+01   0.19166E-03
   0.58659E+01   0.19206E-03
   0.58709E+01   0.19246E-03
   0.58759E+01   0.19286E-03
   0.58809E+01   0.19326E-03
   0.58859E+01   0.19366E-03
   0.58909E+01   0.19406E-03
   0.58959E+01   0.19446E-03
   0.59009E+01   0.19486E-03
   0.59059E+01   0.19526E-03
   0.59109E+01   0.19567E-03
   0.59159E+01   0.19607E-03
   0.59209E+01   0.19647E-03
   0.59259E+01   0.19688E-03
   0.59309E+01   0.19728E-03
   0.59359E+01   0.19769E-03
   0.59409E+01   0.19809E-03
   0.59459E+01   0.19850E-03
   0.59509E+01   0.19890E-03
   0.59559E+01   0.19931E-03
   0.59609E+01   0.19971E-03
   0.59659E+01   0.20011E-03
   0.59709E+01   0.20052E-03
   0.59759E+01   0.20093E-03
   0.59809E+01   0.20133E-03
   0.59859E+01   0.20174E-03
   0.59909E+01   0.20215E-03
   0.59959E+01   0.20256E-03
   0.60009E+01   0.20297E-03
   0.60059E+01   0.20338E-03
   0.60109E+01   0.20379E-03
   0.60159E+01   0.20420E-03
   0.60209E+01   0.20461E-03
   0.60259E+01   0.20501E-03
   0.60309E+01   0.20542E-03
   0.60359E+01   0.20583E-03
   0.60409E+01   0.20624E-03
   0.60459E+01   0.20665E-03
   0.60509E+01   0.20707E-03
   0.60559E+01   0.20748E-03
   0.60609E+01   0.20789E-03
   0.60659E+01   0.20830E-03
   0.60709E+01   0.20871E-03
   0.60759E+01   0.20913E-03
   0.60809E+01   0.20954E-03
   0.60859E+01   0.20996E-03
   0.60909E+01   0.21037E-03
   0.60959E+01   0.21079E-03
   0.61009E+01   0.21120E-03
   0.61059E+01   0.21161E-03
   0.61109E+01   0.21203E-03
   0.61159E+01   0.21244E-03
   0.61209E+01   0.21286E-03
   0.61259E+01   0.21327E-03
   0.61309E+01   0.21369E-03
   0.61359E+01   0.21411E-03
   0.61409E+01   0.21452E-03
   0.61459E+01   0.21494E-03
   0.61509E+01   0.21536E-03
   0.61559E+01   0.21578E-03
   0.61609E+01   0.21620E-03
   0.61659E+01   0.21662E-03
   0.61709E+01   0.21704E-03
   0.61759E+01   0.21745E-03
   0.61809E+01   0.21787E-03
   0.61859E+01   0.21829E-03
   0.61909E+01   0.21871E-03
   0.61959E+01   0.21913E-03
   0.62009E+01   0.21955E-03
   0.62059E+01   0.21997E-03
   0.62109E+01   0.22039E-03
   0.62159E+01   0.22081E-03
   0.62209E+01   0.22124E-03
   0.62259E+01   0.22166E-03
   0.62309E+01   0.22208E-03
   0.62359E+01   0.22250E-03
   0.62409E+01   0.22293E-03
   0.62459E+01   0.22335E-03
   0.62509E+01   0.22378E-03
   0.62559E+01   0.22420E-03
   0.62609E+01   0.22462E-03
   0.62659E+01   0.22505E-03
   0.62709E+01   0.22547E-03
   0.62759E+01   0.22590E-03
   0.62809E+01   0.22632E-03
   0.62859E+01   0.22674E-03
   0.62909E+01   0.22717E-03
   0.62959E+01   0.22760E-03
   0.63009E+01   0.22802E-03
   0.63059E+01   0.22845E-03
   0.63109E+01   0.22888E-03
   0.63159E+01   0.22931E-03
   0.63209E+01   0.22974E-03
   0.63259E+01   0.23016E-03
   0.63309E+01   0.23059E-03
   0.63359E+01   0.23102E-03
   0.63409E+01   0.23144E-03
   0.63459E+01   0.23187E-03
   0.63509E+01   0.23230E-03
   0.63559E+01   0.23273E-03
   0.63609E+01   0.23316E-03
   0.63659E+01   0.23359E-03
   0.63709E+01   0.23402E-03
   0.63759E+01   0.23445E-03
   0.63809E+01   0.23488E-03
   0.63859E+01   0.23531E-03
   0.63909E+01   0.23575E-03
   0.63959E+01   0.23618E-03
   0.64009E+01   0.23661E-03
   0.64059E+01   0.23704E-03
   0.64109E+01   0.23747E-03
   0.64159E+01   0.23790E-03
   0.64209E+01   0.23834E-03
   0.64259E+01   0.23877E-03
   0.64309E+01   0.23920E-03
   0.64359E+01   0.23964E-03
   0.64409E+01   0.24007E-03
   0.64459E+01   0.24050E-03
   0.64509E+01   0.24094E-03
   0.64559E+01   0.24137E-03
   0.64609E+01   0.24181E-03
   0.64659E+01   0.24225E-03
   0.64709E+01   0.24269E-03
   0.64759E+01   0.24312E-03
   0.64809E+01   0.24355E-03
   0.64859E+01   0.24399E-03
   0.64909E+01   0.24442E-03
   0.64959E+01   0.24486E-03
   0.65009E+01   0.24530E-03
   0.65059E+01   0.24573E-03
   0.65109E+01   0.24617E-03
   0.65159E+01   0.24661E-03
   0.65209E+01   0.24705E-03
   0.65259E+01   0.24749E-03
   0.65309E+01   0.24793E-03
   0.65359E+01   0.24837E-03
   0.65409E+01   0.24881E-03
   0.65459E+01   0.24925E-03
   0.65509E+01   0.24968E-03
   0.65559E+01   0.25012E-03
   0.65609E+01   0.25056E-03
   0.65659E+01   0.25100E-03
   0.65709E+01   0.25144E-03
   0.65759E+01   0.25188E-03
   0.65809E+01   0.25232E-03
   0.65859E+01   0.25277E-03
   0.65909E+01   0.25321E-03
   0.65959E+01   0.25365E-03
   0.66009E+01   0.25409E-03
   0.66059E+01   0.25453E-03
   0.66109E+01   0.25498E-03
   0.66159E+01   0.25542E-03
   0.66209E+01   0.25586E-03
   0.66259E+01   0.25631E-03
   0.66309E+01   0.25675E-03
   0.66359E+01   0.25719E-03
   0.66409E+01   0.25763E-03
   0.66459E+01   0.25808E-03
   0.66509E+01   0.25852E-03
   0.66559E+01   0.25897E-03
   0.66609E+01   0.25941E-03
   0.66659E+01   0.25986E-03
   0.66709E+01   0.26030E-03
   0.66759E+01   0.26075E-03
   0.66809E+01   0.26120E-03
   0.66859E+01   0.26164E-03
   0.66909E+01   0.26209E-03
   0.66959E+01   0.26253E-03
   0.67009E+01   0.26298E-03
   0.67059E+01   0.26342E-03
   0.67109E+01   0.26387E-03
   0.67159E+01   0.26432E-03
   0.67209E+01   0.26477E-03
   0.67259E+01   0.26521E-03
   0.67309E+01   0.26566E-03
   0.67359E+01   0.26611E-03
   0.67409E+01   0.26656E-03
   0.67459E+01   0.26701E-03
   0.67509E+01   0.26746E-03
   0.67559E+01   0.26791E-03
   0.67609E+01   0.26835E-03
   0.67659E+01   0.26880E-03
   0.67709E+01   0.26925E-03
   0.67759E+01   0.26970E-03
   0.67809E+01   0.27015E-03
   0.67859E+01   0.27060E-03
   0.67909E+01   0.27105E-03
   0.67959E+01   0.27150E-03
   0.68009E+01   0.27195E-03
   0.68059E+01   0.27240E-03
   0.68109E+01   0.27286E-03
   0.68159E+01   0.27331E-03
   0.68209E+01   0.27376E-03
   0.68259E+01   0.27421E-03
   0.68309E+01   0.27466E-03
   0.68359E+01   0.27511E-03
   0.68409E+01   0.27557E-03
   0.68459E+01   0.27602E-03
   0.68509E+01   0.27647E-03
   0.68559E+01   0.27692E-03
   0.68609E+01   0.27738E-03
   0.68659E+01   0.27783E-03
   0.68709E+01   0.27829E-03
   0.68759E+01   0.27874E-03
   0.68809E+01   0.27919E-03
   0.68859E+01   0.27965E-03
   0.68909E+01   0.28010E-03
   0.68959E+01   0.28056E-03
   0.69009E+01   0.28101E-03
   0.69059E+01   0.28147E-03
   0.69109E+01   0.28192E-03
   0.69159E+01   0.28238E-03
   0.69209E+01   0.28283E-03
   0.69259E+01   0.28329E-03
   0.69309E+01   0.28374E-03
   0.69359E+01   0.28420E-03
   0.69409E+01   0.28466E-03
   0.69459E+01   0.28511E-03
   0.69509E+01   0.28557E-03
   0.69559E+01   0.28603E-03
   0.69609E+01   0.28649E-03
   0.69659E+01   0.28694E-03
   0.69709E+01   0.28740E-03
   0.69759E+01   0.28785E-03
   0.69809E+01   0.28831E-03
   0.69859E+01   0.28877E-03
   0.69909E+01   0.28923E-03
   0.69959E+01   0.28969E-03
   0.70009E+01   0.29015E-03
   0.70059E+01   0.29061E-03
   0.70109E+01   0.29106E-03
   0.70159E+01   0.29152E-03
   0.70209E+01   0.29198E-03
   0.70259E+01   0.29244E-03
   0.70309E+01   0.29290E-03
   0.70359E+01   0.29336E-03
   0.70409E+01   0.29382E-03
   0.70459E+01   0.29428E-03
   0.70509E+01   0.29474E-03
   0.70559E+01   0.29520E-03
   0.70609E+01   0.29566E-03
   0.70659E+01   0.29612E-03
   0.70709E+01   0.29658E-03
   0.70759E+01   0.29704E-03
   0.70809E+01   0.29750E-03
   0.70859E+01   0.29797E-03
   0.70909E+01   0.29843E-03
   0.70959E+01   0.29889E-03
   0.71009E+01   0.29935E-03
   0.71059E+01   0.29981E-03
   0.71109E+01   0.30027E-03
   0.71159E+01   0.30073E-03
   0.71209E+01   0.30119E-03
   0.71259E+01   0.30166E-03
   0.71309E+01   0.30212E-03
   0.71359E+01   0.30258E-03
   0.71409E+01   0.30305E-03
   0.71459E+01   0.30351E-03
   0.71509E+01   0.30398E-03
   0.71559E+01   0.30444E-03
   0.71609E+01   0.30490E-03
   0.71659E+01   0.30536E-03
   0.71709E+01   0.30583E-03
   0.71759E+01   0.30629E-03
   0.71809E+01   0.30676E-03
   0.71859E+01   0.30722E-03
   0.71909E+01   0.30768E-03
   0.71959E+01   0.30815E-03
   0.72009E+01   0.30861E-03
   0.72059E+01   0.30908E-03
   0.72109E+01   0.30955E-03
   0.72159E+01   0.31001E-03
   0.72209E+01   0.31048E-03
   0.72259E+01   0.31094E-03
   0.72309E+01   0.31141E-03
   0.72359E+01   0.31187E-03
   0.72409E+01   0.31234E-03
   0.72459E+01   0.31280E-03
   0.72509E+01   0.31327E-03
   0.72559E+01   0.31373E-03
   0.72609E+01   0.31420E-03
   0.72659E+01   0.31467E-03
   0.72709E+01   0.31514E-03
   0.72759E+01   0.31561E-03
   0.72809E+01   0.31607E-03
   0.72859E+01   0.31654E-03
   0.72909E+01   0.31700E-03
   0.72959E+01   0.31747E-03
   0.73009E+01   0.31793E-03
   0.73059E+01   0.31840E-03
   0.73109E+01   0.31887E-03
   0.73159E+01   0.31934E-03
   0.73209E+01   0.31981E-03
   0.73259E+01   0.32028E-03
   0.73309E+01   0.32074E-03
   0.73359E+01   0.32121E-03
   0.73409E+01   0.32168E-03
   0.73459E+01   0.32215E-03
   0.73509E+01   0.32262E-03
   0.73559E+01   0.32309E-03
   0.73609E+01   0.32355E-03
   0.73659E+01   0.32402E-03
   0.73709E+01   0.32449E-03
   0.73759E+01   0.32496E-03
   0.73809E+01   0.32543E-03
   0.73859E+01   0.32590E-03
   0.73909E+01   0.32637E-03
   0.73959E+01   0.32684E-03
   0.74009E+01   0.32731E-03
   0.74059E+01   0.32778E-03
   0.74109E+01   0.32825E-03
   0.74159E+01   0.32872E-03
   0.74209E+01   0.32919E-03
   0.74259E+01   0.32966E-03
   0.74309E+01   0.33013E-03
   0.74359E+01   0.33060E-03
   0.74409E+01   0.33107E-03
   0.74459E+01   0.33154E-03
   0.74509E+01   0.33201E-03
   0.74559E+01   0.33249E-03
   0.74609E+01   0.33296E-03
   0.74659E+01   0.33343E-03
   0.74709E+01   0.33390E-03
   0.74759E+01   0.33437E-03
   0.74809E+01   0.33484E-03
   0.74859E+01   0.33531E-03
   0.74909E+01   0.33578E-03
   0.74959E+01   0.33625E-03
   0.75009E+01   0.33672E-03
   0.75058E+01   0.33719E-03
   0.75108E+01   0.33767E-03
   0.75158E+01   0.33814E-03
   0.75208E+01   0.33861E-03
   0.75258E+01   0.33909E-03
   0.75308E+01   0.33956E-03
   0.75358E+01   0.34003E-03
   0.75408E+01   0.34050E-03
   0.75458E+01   0.34097E-03
   0.75508E+01   0.34144E-03
   0.75558E+01   0.34191E-03
   0.75608E+01   0.34239E-03
   0.75658E+01   0.34286E-03
   0.75708E+01   0.34334E-03
   0.75758E+01   0.34381E-03
   0.75808E+01   0.34428E-03
   0.75858E+01   0.34476E-03
   0.75908E+01   0.34523E-03
   0.75958E+01   0.34570E-03
   0.76008E+01   0.34617E-03
   0.76058E+01   0.34665E-03
   0.76108E+01   0.34712E-03
   0.76158E+01   0.34759E-03
   0.76208E+01   0.34807E-03
   0.76258E+01   0.34854E-03
   0.76308E+01   0.34902E-03
   0.76358E+01   0.34949E-03
   0.76408E+01   0.34997E-03
   0.76458E+01   0.35044E-03
   0.76508E+01   0.35091E-03
   0.76558E+01   0.35139E-03
   0.76608E+01   0.35186E-03
   0.76658E+01   0.35233E-03
   0.76708E+01   0.35281E-03
   0.76758E+01   0.35328E-03
   0.76808E+01   0.35375E-03
   0.76858E+01   0.35423E-03
   0.76908E+01   0.35471E-03
   0.76958E+01   0.35518E-03
   0.77008E+01   0.35566E-03
   0.77058E+01   0.35613E-03
   0.77108E+01   0.35660E-03
   0.77158E+01   0.35708E-03
   0.77208E+01   0.35755E-03
   0.77258E+01   0.35803E-03
   0.77308E+01   0.35850E-03
   0.77358E+01   0.35898E-03
   0.77408E+01   0.35945E-03
   0.77458E+01   0.35993E-03
   0.77508E+01   0.36040E-03
   0.77558E+01   0.36088E-03
   0.77608E+01   0.36136E-03
   0.77658E+01   0.36183E-03
   0.77708E+01   0.36231E-03
   0.77758E+01   0.36278E-03
   0.77808E+01   0.36326E-03
   0.77858E+01   0.36373E-03
   0.77908E+01   0.36421E-03
   0.77958E+01   0.36468E-03
   0.78008E+01   0.36516E-03
   0.78058E+01   0.36563E-03
   0.78108E+01   0.36611E-03
   0.78158E+01   0.36659E-03
   0.78208E+01   0.36706E-03
   0.78258E+01   0.36754E-03
   0.78308E+01   0.36801E-03
   0.78358E+01   0.36849E-03
   0.78408E+01   0.36896E-03
   0.78458E+01   0.36944E-03
   0.78508E+01   0.36991E-03
   0.78558E+01   0.37039E-03
   0.78608E+01   0.37087E-03
   0.78658E+01   0.37135E-03
   0.78708E+01   0.37182E-03
   0.78758E+01   0.37230E-03
   0.78808E+01   0.37277E-03
   0.78858E+01   0.37325E-03
   0.78908E+01   0.37373E-03
   0.78958E+01   0.37420E-03
   0.79008E+01   0.37468E-03
   0.79058E+01   0.37515E-03
   0.79108E+01   0.37563E-03
   0.79158E+01   0.37611E-03
   0.79208E+01   0.37658E-03
   0.79258E+01   0.37706E-03
   0.79308E+01   0.37754E-03
   0.79358E+01   0.37801E-03
   0.79408E+01   0.37849E-03
   0.79458E+01   0.37897E-03
   0.79508E+01   0.37944E-03
   0.79558E+01   0.37992E-03
   0.79608E+01   0.38039E-03
   0.79658E+01   0.38087E-03
   0.79708E+01   0.38135E-03
   0.79758E+01   0.38182E-03
   0.79808E+01   0.38230E-03
   0.79858E+01   0.38278E-03
   0.79908E+01   0.38326E-03
   0.79958E+01   0.38373E-03
   0.80008E+01   0.38421E-03
   0.80058E+01   0.38468E-03
   0.80108E+01   0.38516E-03
   0.80158E+01   0.38563E-03
   0.80208E+01   0.38611E-03
   0.80258E+01   0.38659E-03
   0.80308E+01   0.38707E-03
   0.80358E+01   0.38754E-03
   0.80408E+01   0.38802E-03
   0.80458E+01   0.38850E-03
   0.80508E+01   0.38897E-03
   0.80558E+01   0.38945E-03
   0.80608E+01   0.38993E-03
   0.80658E+01   0.39040E-03
   0.80708E+01   0.39088E-03
   0.80758E+01   0.39135E-03
   0.80808E+01   0.39183E-03
   0.80858E+01   0.39231E-03
   0.80908E+01   0.39279E-03
   0.80958E+01   0.39327E-03
   0.81008E+01   0.39374E-03
   0.81058E+01   0.39422E-03
   0.81108E+01   0.39469E-03
   0.81158E+01   0.39517E-03
   0.81208E+01   0.39564E-03
   0.81258E+01   0.39612E-03
   0.81308E+01   0.39660E-03
   0.81358E+01   0.39708E-03
   0.81408E+01   0.39755E-03
   0.81458E+01   0.39803E-03
   0.81508E+01   0.39851E-03
   0.81558E+01   0.39898E-03
   0.81608E+01   0.39946E-03
   0.81658E+01   0.39993E-03
   0.81708E+01   0.40041E-03
   0.81758E+01   0.40089E-03
   0.81808E+01   0.40136E-03
   0.81858E+01   0.40184E-03
   0.81908E+01   0.40231E-03
   0.81958E+01   0.40279E-03
   0.82008E+01   0.40327E-03
   0.82058E+01   0.40374E-03
   0.82108E+01   0.40422E-03
   0.82158E+01   0.40469E-03
   0.82208E+01   0.40517E-03
   0.82258E+01   0.40564E-03
   0.82308E+01   0.40612E-03
   0.82358E+01   0.40660E-03
   0.82408E+01   0.40707E-03
   0.82458E+01   0.40755E-03
   0.82508E+01   0.40803E-03
   0.82558E+01   0.40850E-03
   0.82608E+01   0.40898E-03
   0.82658E+01   0.40945E-03
   0.82708E+01   0.40993E-03
   0.82758E+01   0.41040E-03
   0.82808E+01   0.41088E-03
   0.82858E+01   0.41135E-03
   0.82908E+01   0.41183E-03
   0.82958E+01   0.41230E-03
   0.83008E+01   0.41278E-03
   0.83058E+01   0.41326E-03
   0.83108E+01   0.41373E-03
   0.83158E+01   0.41421E-03
   0.83208E+01   0.41468E-03
   0.83258E+01   0.41516E-03
   0.83308E+01   0.41563E-03
   0.83358E+01   0.41611E-03
   0.83408E+01   0.41658E-03
   0.83458E+01   0.41706E-03
   0.83508E+01   0.41753E-03
   0.83558E+01   0.41801E-03
   0.83608E+01   0.41848E-03
   0.83658E+01   0.41896E-03
   0.83708E+01   0.41943E-03
   0.83758E+01   0.41991E-03
   0.83808E+01   0.42038E-03
   0.83858E+01   0.42085E-03
   0.83908E+01   0.42133E-03
   0.83958E+01   0.42180E-03
   0.84008E+01   0.42228E-03
   0.84058E+01   0.42275E-03
   0.84108E+01   0.42323E-03
   0.84158E+01   0.42370E-03
   0.84208E+01   0.42418E-03
   0.84258E+01   0.42465E-03
   0.84308E+01   0.42512E-03
   0.84358E+01   0.42560E-03
   0.84408E+01   0.42607E-03
   0.84458E+01   0.42654E-03
   0.84508E+01   0.42702E-03
   0.84558E+01   0.42749E-03
   0.84608E+01   0.42797E-03
   0.84658E+01   0.42844E-03
   0.84708E+01   0.42892E-03
   0.84758E+01   0.42939E-03
   0.84808E+01   0.42986E-03
   0.84858E+01   0.43033E-03
   0.84908E+01   0.43080E-03
   0.84958E+01   0.43128E-03
   0.85008E+01   0.43175E-03
   0.85058E+01   0.43222E-03
   0.85108E+01   0.43270E-03
   0.85158E+01   0.43317E-03
   0.85208E+01   0.43364E-03
   0.85258E+01   0.43411E-03
   0.85308E+01   0.43459E-03
   0.85358E+01   0.43506E-03
   0.85408E+01   0.43553E-03
   0.85458E+01   0.43600E-03
   0.85508E+01   0.43647E-03
   0.85558E+01   0.43694E-03
   0.85608E+01   0.43742E-03
   0.85658E+01   0.43789E-03
   0.85708E+01   0.43836E-03
   0.85758E+01   0.43884E-03
   0.85808E+01   0.43931E-03
   0.85858E+01   0.43978E-03
   0.85908E+01   0.44025E-03
   0.85958E+01   0.44072E-03
   0.86008E+01   0.44119E-03
   0.86058E+01   0.44166E-03
   0.86108E+01   0.44213E-03
   0.86158E+01   0.44261E-03
   0.86208E+01   0.44308E-03
   0.86258E+01   0.44355E-03
   0.86308E+01   0.44402E-03
   0.86358E+01   0.44449E-03
   0.86408E+01   0.44496E-03
   0.86458E+01   0.44543E-03
   0.86508E+01   0.44590E-03
   0.86558E+01   0.44637E-03
   0.86608E+01   0.44684E-03
   0.86658E+01   0.44731E-03
   0.86708E+01   0.44778E-03
   0.86758E+01   0.44825E-03
   0.86808E+01   0.44872E-03
   0.86858E+01   0.44919E-03
   0.86908E+01   0.44966E-03
   0.86958E+01   0.45012E-03
   0.87008E+01   0.45059E-03
   0.87058E+01   0.45106E-03
   0.87108E+01   0.45153E-03
   0.87158E+01   0.45200E-03
   0.87208E+01   0.45247E-03
   0.87258E+01   0.45294E-03
   0.87308E+01   0.45341E-03
   0.87358E+01   0.45388E-03
   0.87408E+01   0.45434E-03
   0.87458E+01   0.45481E-03
   0.87508E+01   0.45528E-03
   0.87558E+01   0.45575E-03
   0.87608E+01   0.45622E-03
   0.87658E+01   0.45668E-03
   0.87708E+01   0.45715E-03
   0.87758E+01   0.45762E-03
   0.87808E+01   0.45809E-03
   0.87858E+01   0.45856E-03
   0.87908E+01   0.45902E-03
   0.87958E+01   0.45949E-03
   0.88008E+01   0.45995E-03
   0.88058E+01   0.46042E-03
   0.88108E+01   0.46089E-03
   0.88158E+01   0.46136E-03
   0.88208E+01   0.46182E-03
   0.88258E+01   0.46229E-03
   0.88308E+01   0.46275E-03
   0.88358E+01   0.46322E-03
   0.88408E+01   0.46368E-03
   0.88458E+01   0.46415E-03
   0.88508E+01   0.46461E-03
   0.88558E+01   0.46508E-03
   0.88608E+01   0.46555E-03
   0.88658E+01   0.46601E-03
   0.88708E+01   0.46648E-03
   0.88758E+01   0.46694E-03
   0.88808E+01   0.46740E-03
   0.88858E+01   0.46787E-03
   0.88908E+01   0.46833E-03
   0.88958E+01   0.46880E-03
   0.89008E+01   0.46926E-03
   0.89058E+01   0.46972E-03
   0.89108E+01   0.47019E-03
   0.89158E+01   0.47065E-03
   0.89208E+01   0.47112E-03
   0.89258E+01   0.47158E-03
   0.89308E+01   0.47204E-03
   0.89358E+01   0.47250E-03
   0.89408E+01   0.47297E-03
   0.89458E+01   0.47343E-03
   0.89508E+01   0.47389E-03
   0.89558E+01   0.47436E-03
   0.89608E+01   0.47482E-03
   0.89658E+01   0.47528E-03
   0.89708E+01   0.47574E-03
   0.89758E+01   0.47620E-03
   0.89808E+01   0.47666E-03
   0.89858E+01   0.47713E-03
   0.89908E+01   0.47759E-03
   0.89958E+01   0.47805E-03
   0.90008E+01   0.47851E-03
   0.90058E+01   0.47897E-03
   0.90108E+01   0.47943E-03
   0.90158E+01   0.47989E-03
   0.90208E+01   0.48035E-03
   0.90258E+01   0.48081E-03
   0.90308E+01   0.48127E-03
   0.90358E+01   0.48173E-03
   0.90408E+01   0.48219E-03
   0.90458E+01   0.48265E-03
   0.90508E+01   0.48311E-03
   0.90558E+01   0.48357E-03
   0.90608E+01   0.48403E-03
   0.90658E+01   0.48449E-03
   0.90708E+01   0.48495E-03
   0.90758E+01   0.48540E-03
   0.90808E+01   0.48586E-03
   0.90858E+01   0.48632E-03
   0.90908E+01   0.48678E-03
   0.90958E+01   0.48724E-03
   0.91008E+01   0.48769E-03
   0.91058E+01   0.48815E-03
   0.91108E+01   0.48861E-03
   0.91158E+01   0.48907E-03
   0.91208E+01   0.48952E-03
   0.91258E+01   0.48998E-03
   0.91308E+01   0.49044E-03
   0.91358E+01   0.49089E-03
   0.91408E+01   0.49135E-03
   0.91458E+01   0.49181E-03
   0.91508E+01   0.49226E-03
   0.91558E+01   0.49272E-03
   0.91608E+01   0.49317E-03
   0.91658E+01   0.49363E-03
   0.91708E+01   0.49408E-03
   0.91758E+01   0.49454E-03
   0.91808E+01   0.49499E-03
   0.91858E+01   0.49545E-03
   0.91908E+01   0.49590E-03
   0.91958E+01   0.49636E-03
   0.92008E+01   0.49681E-03
   0.92058E+01   0.49726E-03
   0.92108E+01   0.49772E-03
   0.92158E+01   0.49817E-03
   0.92208E+01   0.49862E-03
   0.92258E+01   0.49908E-03
   0.92308E+01   0.49953E-03
   0.92358E+01   0.49998E-03
   0.92408E+01   0.50044E-03
   0.92458E+01   0.50089E-03
   0.92508E+01   0.50134E-03
   0.92558E+01   0.50179E-03
   0.92608E+01   0.50224E-03
   0.92658E+01   0.50269E-03
   0.92708E+01   0.50314E-03
   0.92758E+01   0.50360E-03
   0.92808E+01   0.50405E-03
   0.92858E+01   0.50450E-03
   0.92908E+01   0.50495E-03
   0.92958E+01   0.50540E-03
   0.93008E+01   0.50585E-03
   0.93058E+01   0.50630E-03
   0.93108E+01   0.50675E-03
   0.93158E+01   0.50720E-03
   0.93208E+01   0.50765E-03
   0.93258E+01   0.50809E-03
   0.93308E+01   0.50854E-03
   0.93358E+01   0.50899E-03
   0.93408E+01   0.50944E-03
   0.93458E+01   0.50989E-03
   0.93508E+01   0.51034E-03
   0.93558E+01   0.51078E-03
   0.93608E+01   0.51123E-03
   0.93658E+01   0.51168E-03
   0.93708E+01   0.51213E-03
   0.93758E+01   0.51258E-03
   0.93808E+01   0.51302E-03
   0.93858E+01   0.51347E-03
   0.93908E+01   0.51391E-03
   0.93958E+01   0.51436E-03
   0.94008E+01   0.51480E-03
   0.94058E+01   0.51525E-03
   0.94108E+01   0.51569E-03
   0.94158E+01   0.51614E-03
   0.94208E+01   0.51658E-03
   0.94258E+01   0.51703E-03
   0.94308E+01   0.51747E-03
   0.94358E+01   0.51792E-03
   0.94408E+01   0.51836E-03
   0.94458E+01   0.51881E-03
   0.94508E+01   0.51925E-03
   0.94558E+01   0.51969E-03
   0.94608E+01   0.52014E-03
   0.94658E+01   0.52058E-03
   0.94708E+01   0.52102E-03
   0.94758E+01   0.52146E-03
   0.94808E+01   0.52191E-03
   0.94858E+01   0.52235E-03
   0.94908E+01   0.52279E-03
   0.94958E+01   0.52323E-03
   0.95008E+01   0.52367E-03
   0.95058E+01   0.52411E-03
   0.95108E+01   0.52456E-03
   0.95158E+01   0.52500E-03
   0.95208E+01   0.52544E-03
   0.95258E+01   0.52588E-03
   0.95308E+01   0.52632E-03
   0.95358E+01   0.52675E-03
   0.95408E+01   0.52719E-03
   0.95458E+01   0.52763E-03
   0.95508E+01   0.52807E-03
   0.95558E+01   0.52851E-03
   0.95608E+01   0.52895E-03
   0.95658E+01   0.52939E-03
   0.95708E+01   0.52982E-03
   0.95758E+01   0.53026E-03
   0.95808E+01   0.53070E-03
   0.95858E+01   0.53114E-03
   0.95908E+01   0.53158E-03
   0.95958E+01   0.53201E-03
   0.96008E+01   0.53245E-03
   0.96058E+01   0.53288E-03
   0.96108E+01   0.53332E-03
   0.96158E+01   0.53375E-03
   0.96208E+01   0.53419E-03
   0.96258E+01   0.53463E-03
   0.96308E+01   0.53506E-03
   0.96358E+01   0.53550E-03
   0.96408E+01   0.53593E-03
   0.96458E+01   0.53636E-03
   0.96508E+01   0.53680E-03
   0.96558E+01   0.53723E-03
   0.96608E+01   0.53766E-03
   0.96658E+01   0.53810E-03
   0.96708E+01   0.53853E-03
   0.96758E+01   0.53896E-03
   0.96808E+01   0.53940E-03
   0.96858E+01   0.53983E-03
   0.96908E+01   0.54026E-03
   0.96958E+01   0.54069E-03
   0.97008E+01   0.54112E-03
   0.97058E+01   0.54155E-03
   0.97108E+01   0.54198E-03
   0.97158E+01   0.54241E-03
   0.97208E+01   0.54284E-03
   0.97258E+01   0.54328E-03
   0.97308E+01   0.54370E-03
   0.97358E+01   0.54413E-03
   0.97408E+01   0.54456E-03
   0.97458E+01   0.54499E-03
   0.97508E+01   0.54542E-03
   0.97558E+01   0.54585E-03
   0.97608E+01   0.54628E-03
   0.97658E+01   0.54671E-03
   0.97708E+01   0.54713E-03
   0.97758E+01   0.54756E-03
   0.97808E+01   0.54799E-03
   0.97858E+01   0.54841E-03
   0.97908E+01   0.54884E-03
   0.97958E+01   0.54927E-03
   0.98008E+01   0.54969E-03
   0.98058E+01   0.55012E-03
   0.98108E+01   0.55054E-03
   0.98158E+01   0.55097E-03
   0.98208E+01   0.55139E-03
   0.98258E+01   0.55182E-03
   0.98308E+01   0.55224E-03
   0.98358E+01   0.55266E-03
   0.98408E+01   0.55309E-03
   0.98458E+01   0.55351E-03
   0.98508E+01   0.55394E-03
   0.98558E+01   0.55436E-03
   0.98608E+01   0.55478E-03
   0.98658E+01   0.55520E-03
   0.98708E+01   0.55562E-03
   0.98758E+01   0.55605E-03
   0.98808E+01   0.55647E-03
   0.98858E+01   0.55689E-03
   0.98908E+01   0.55731E-03
   0.98958E+01   0.55773E-03
   0.99008E+01   0.55815E-03
   0.99058E+01   0.55857E-03
   0.99108E+01   0.55899E-03
   0.99158E+01   0.55941E-03
   0.99208E+01   0.55983E-03
   0.99258E+01   0.56025E-03
   0.99308E+01   0.56067E-03
   0.99358E+01   0.56108E-03
   0.99408E+01   0.56150E-03
   0.99458E+01   0.56192E-03
   0.99508E+01   0.56233E-03
   0.99558E+01   0.56275E-03
   0.99608E+01   0.56317E-03
   0.99658E+01   0.56359E-03
   0.99708E+01   0.56400E-03
   0.99758E+01   0.56442E-03
   0.99808E+01   0.56483E-03
   0.99858E+01   0.56525E-03
   0.99908E+01   0.56566E-03
   0.99958E+01   0.56608E-03
   0.10001E+02   0.56649E-03
   0.10006E+02   0.56691E-03
   0.10011E+02   0.56732E-03
   0.10016E+02   0.56773E-03
   0.10021E+02   0.56815E-03
   0.10026E+02   0.56856E-03
   0.10031E+02   0.56897E-03
   0.10036E+02   0.56938E-03
   0.10041E+02   0.56980E-03
   0.10046E+02   0.57021E-03
   0.10051E+02   0.57062E-03
   0.10056E+02   0.57103E-03
   0.10061E+02   0.57144E-03
   0.10066E+02   0.57185E-03
   0.10071E+02   0.57226E-03
   0.10076E+02   0.57267E-03
   0.10081E+02   0.57308E-03
   0.10086E+02   0.57349E-03
   0.10091E+02   0.57390E-03
   0.10096E+02   0.57431E-03
   0.10101E+02   0.57471E-03
   0.10106E+02   0.57512E-03
   0.10111E+02   0.57553E-03
   0.10116E+02   0.57594E-03
   0.10121E+02   0.57634E-03
   0.10126E+02   0.57675E-03
   0.10131E+02   0.57716E-03
   0.10136E+02   0.57756E-03
   0.10141E+02   0.57797E-03
   0.10146E+02   0.57837E-03
   0.10151E+02   0.57878E-03
   0.10156E+02   0.57918E-03
   0.10161E+02   0.57959E-03
   0.10166E+02   0.57999E-03
   0.10171E+02   0.58040E-03
   0.10176E+02   0.58080E-03
   0.10181E+02   0.58120E-03
   0.10186E+02   0.58160E-03
   0.10191E+02   0.58201E-03
   0.10196E+02   0.58241E-03
   0.10201E+02   0.58281E-03
   0.10206E+02   0.58321E-03
   0.10211E+02   0.58361E-03
   0.10216E+02   0.58401E-03
   0.10221E+02   0.58441E-03
   0.10226E+02   0.58481E-03
   0.10231E+02   0.58521E-03
   0.10236E+02   0.58561E-03
   0.10241E+02   0.58601E-03
   0.10246E+02   0.58641E-03
   0.10251E+02   0.58681E-03
   0.10256E+02   0.58721E-03
   0.10261E+02   0.58761E-03
   0.10266E+02   0.58800E-03
   0.10271E+02   0.58840E-03
   0.10276E+02   0.58880E-03
   0.10281E+02   0.58919E-03
   0.10286E+02   0.58959E-03
   0.10291E+02   0.58999E-03
   0.10296E+02   0.59038E-03
   0.10301E+02   0.59078E-03
   0.10306E+02   0.59117E-03
   0.10311E+02   0.59157E-03
   0.10316E+02   0.59196E-03
   0.10321E+02   0.59236E-03
   0.10326E+02   0.59275E-03
   0.10331E+02   0.59314E-03
   0.10336E+02   0.59353E-03
   0.10341E+02   0.59393E-03
   0.10346E+02   0.59432E-03
   0.10351E+02   0.59471E-03
   0.10356E+02   0.59510E-03
   0.10361E+02   0.59550E-03
   0.10366E+02   0.59589E-03
   0.10371E+02   0.59628E-03
   0.10376E+02   0.59667E-03
   0.10381E+02   0.59706E-03
   0.10386E+02   0.59744E-03
   0.10391E+02   0.59783E-03
   0.10396E+02   0.59822E-03
   0.10401E+02   0.59861E-03
   0.10406E+02   0.59900E-03
   0.10411E+02   0.59939E-03
   0.10416E+02   0.59977E-03
   0.10421E+02   0.60016E-03
   0.10426E+02   0.60055E-03
   0.10431E+02   0.60094E-03
   0.10436E+02   0.60132E-03
   0.10441E+02   0.60171E-03
   0.10446E+02   0.60209E-03
   0.10451E+02   0.60248E-03
   0.10456E+02   0.60286E-03
   0.10461E+02   0.60324E-03
   0.10466E+02   0.60363E-03
   0.10471E+02   0.60401E-03
   0.10476E+02   0.60440E-03
   0.10481E+02   0.60478E-03
   0.10486E+02   0.60516E-03
   0.10491E+02   0.60554E-03
   0.10496E+02   0.60592E-03
   0.10501E+02   0.60631E-03
   0.10506E+02   0.60669E-03
   0.10511E+02   0.60707E-03
   0.10516E+02   0.60745E-03
   0.10521E+02   0.60783E-03
   0.10526E+02   0.60821E-03
   0.10531E+02   0.60859E-03
   0.10536E+02   0.60896E-03
   0.10541E+02   0.60934E-03
   0.10546E+02   0.60972E-03
   0.10551E+02   0.61010E-03
   0.10556E+02   0.61048E-03
   0.10561E+02   0.61085E-03
   0.10566E+02   0.61123E-03
   0.10571E+02   0.61161E-03
   0.10576E+02   0.61198E-03
   0.10581E+02   0.61236E-03
   0.10586E+02   0.61273E-03
   0.10591E+02   0.61311E-03
   0.10596E+02   0.61348E-03
   0.10601E+02   0.61386E-03
   0.10606E+02   0.61423E-03
   0.10611E+02   0.61460E-03
   0.10616E+02   0.61498E-03
   0.10621E+02   0.61535E-03
   0.10626E+02   0.61572E-03
   0.10631E+02   0.61609E-03
   0.10636E+02   0.61646E-03
   0.10641E+02   0.61683E-03
   0.10646E+02   0.61721E-03
   0.10651E+02   0.61758E-03
   0.10656E+02   0.61795E-03
   0.10661E+02   0.61831E-03
   0.10666E+02   0.61868E-03
   0.10671E+02   0.61905E-03
   0.10676E+02   0.61942E-03
   0.10681E+02   0.61979E-03
   0.10686E+02   0.62016E-03
   0.10691E+02   0.62053E-03
   0.10696E+02   0.62089E-03
   0.10701E+02   0.62126E-03
   0.10706E+02   0.62163E-03
   0.10711E+02   0.62199E-03
   0.10716E+02   0.62236E-03
   0.10721E+02   0.62272E-03
   0.10726E+02   0.62309E-03
   0.10731E+02   0.62345E-03
   0.10736E+02   0.62382E-03
   0.10741E+02   0.62418E-03
   0.10746E+02   0.62454E-03
   0.10751E+02   0.62491E-03
   0.10756E+02   0.62527E-03
   0.10761E+02   0.62563E-03
   0.10766E+02   0.62599E-03
   0.10771E+02   0.62635E-03
   0.10776E+02   0.62671E-03
   0.10781E+02   0.62707E-03
   0.10786E+02   0.62743E-03
   0.10791E+02   0.62780E-03
   0.10796E+02   0.62815E-03
   0.10801E+02   0.62851E-03
   0.10806E+02   0.62887E-03
   0.10811E+02   0.62923E-03
   0.10816E+02   0.62959E-03
   0.10821E+02   0.62994E-03
   0.10826E+02   0.63030E-03
   0.10831E+02   0.63066E-03
   0.10836E+02   0.63101E-03
   0.10841E+02   0.63137E-03
   0.10846E+02   0.63172E-03
   0.10851E+02   0.63208E-03
   0.10856E+02   0.63244E-03
   0.10861E+02   0.63279E-03
   0.10866E+02   0.63314E-03
   0.10871E+02   0.63350E-03
   0.10876E+02   0.63385E-03
   0.10881E+02   0.63420E-03
   0.10886E+02   0.63455E-03
   0.10891E+02   0.63491E-03
   0.10896E+02   0.63526E-03
   0.10901E+02   0.63561E-03
   0.10906E+02   0.63596E-03
   0.10911E+02   0.63631E-03
   0.10916E+02   0.63666E-03
   0.10921E+02   0.63701E-03
   0.10926E+02   0.63736E-03
   0.10931E+02   0.63771E-03
   0.10936E+02   0.63806E-03
   0.10941E+02   0.63840E-03
   0.10946E+02   0.63875E-03
   0.10951E+02   0.63910E-03
   0.10956E+02   0.63945E-03
   0.10961E+02   0.63979E-03
   0.10966E+02   0.64014E-03
   0.10971E+02   0.64048E-03
   0.10976E+02   0.64083E-03
   0.10981E+02   0.64117E-03
   0.10986E+02   0.64152E-03
   0.10991E+02   0.64186E-03
   0.10996E+02   0.64221E-03
   0.11001E+02   0.64255E-03
   0.11006E+02   0.64289E-03
   0.11011E+02   0.64323E-03
   0.11016E+02   0.64358E-03
   0.11021E+02   0.64392E-03
   0.11026E+02   0.64426E-03
   0.11031E+02   0.64460E-03
   0.11036E+02   0.64494E-03
   0.11041E+02   0.64528E-03
   0.11046E+02   0.64562E-03
   0.11051E+02   0.64596E-03
   0.11056E+02   0.64630E-03
   0.11061E+02   0.64664E-03
   0.11066E+02   0.64697E-03
   0.11071E+02   0.64731E-03
   0.11076E+02   0.64765E-03
   0.11081E+02   0.64798E-03
   0.11086E+02   0.64832E-03
   0.11091E+02   0.64866E-03
   0.11096E+02   0.64899E-03
   0.11101E+02   0.64933E-03
   0.11106E+02   0.64966E-03
   0.11111E+02   0.65000E-03
   0.11116E+02   0.65033E-03
   0.11121E+02   0.65066E-03
   0.11126E+02   0.65100E-03
   0.11131E+02   0.65133E-03
   0.11136E+02   0.65166E-03
   0.11141E+02   0.65199E-03
   0.11146E+02   0.65232E-03
   0.11151E+02   0.65266E-03
   0.11156E+02   0.65299E-03
   0.11161E+02   0.65332E-03
   0.11166E+02   0.65365E-03
   0.11171E+02   0.65397E-03
   0.11176E+02   0.65430E-03
   0.11181E+02   0.65463E-03
   0.11186E+02   0.65496E-03
   0.11191E+02   0.65529E-03
   0.11196E+02   0.65562E-03
   0.11201E+02   0.65594E-03
   0.11206E+02   0.65627E-03
   0.11211E+02   0.65659E-03
   0.11216E+02   0.65692E-03
   0.11221E+02   0.65725E-03
   0.11226E+02   0.65757E-03
   0.11231E+02   0.65789E-03
   0.11236E+02   0.65822E-03
   0.11241E+02   0.65854E-03
   0.11246E+02   0.65886E-03
   0.11251E+02   0.65919E-03
   0.11256E+02   0.65951E-03
   0.11261E+02   0.65983E-03
   0.11266E+02   0.66015E-03
   0.11271E+02   0.66047E-03
   0.11276E+02   0.66079E-03
   0.11281E+02   0.66111E-03
   0.11286E+02   0.66143E-03
   0.11291E+02   0.66175E-03
   0.11296E+02   0.66207E-03
   0.11301E+02   0.66239E-03
   0.11306E+02   0.66271E-03
   0.11311E+02   0.66302E-03
   0.11316E+02   0.66334E-03
   0.11321E+02   0.66366E-03
   0.11326E+02   0.66397E-03
   0.11331E+02   0.66429E-03
   0.11336E+02   0.66460E-03
   0.11341E+02   0.66492E-03
   0.11346E+02   0.66523E-03
   0.11351E+02   0.66555E-03
   0.11356E+02   0.66586E-03
   0.11361E+02   0.66617E-03
   0.11366E+02   0.66649E-03
   0.11371E+02   0.66680E-03
   0.11376E+02   0.66711E-03
   0.11381E+02   0.66742E-03
   0.11386E+02   0.66773E-03
   0.11391E+02   0.66804E-03
   0.11396E+02   0.66835E-03
   0.11401E+02   0.66866E-03
   0.11406E+02   0.66897E-03
   0.11411E+02   0.66928E-03
   0.11416E+02   0.66959E-03
   0.11421E+02   0.66990E-03
   0.11426E+02   0.67020E-03
   0.11431E+02   0.67051E-03
   0.11436E+02   0.67082E-03
   0.11441E+02   0.67113E-03
   0.11446E+02   0.67143E-03
   0.11451E+02   0.67174E-03
   0.11456E+02   0.67204E-03
   0.11461E+02   0.67235E-03
   0.11466E+02   0.67265E-03
   0.11471E+02   0.67296E-03
   0.11476E+02   0.67326E-03
   0.11481E+02   0.67356E-03
   0.11486E+02   0.67386E-03
   0.11491E+02   0.67416E-03
   0.11496E+02   0.67447E-03
   0.11501E+02   0.67477E-03
   0.11506E+02   0.67507E-03
   0.11511E+02   0.67537E-03
   0.11516E+02   0.67567E-03
   0.11521E+02   0.67597E-03
   0.11526E+02   0.67627E-03
   0.11531E+02   0.67657E-03
   0.11536E+02   0.67686E-03
   0.11541E+02   0.67716E-03
   0.11546E+02   0.67746E-03
   0.11551E+02   0.67775E-03
   0.11556E+02   0.67805E-03
   0.11561E+02   0.67835E-03
   0.11566E+02   0.67864E-03
   0.11571E+02   0.67894E-03
   0.11576E+02   0.67923E-03
   0.11581E+02   0.67953E-03
   0.11586E+02   0.67982E-03
   0.11591E+02   0.68011E-03
   0.11596E+02   0.68040E-03
   0.11601E+02   0.68070E-03
   0.11606E+02   0.68099E-03
   0.11611E+02   0.68128E-03
   0.11616E+02   0.68157E-03
   0.11621E+02   0.68186E-03
   0.11626E+02   0.68215E-03
   0.11631E+02   0.68244E-03
   0.11636E+02   0.68273E-03
   0.11641E+02   0.68302E-03
   0.11646E+02   0.68331E-03
   0.11651E+02   0.68359E-03
   0.11656E+02   0.68388E-03
   0.11661E+02   0.68417E-03
   0.11666E+02   0.68446E-03
   0.11671E+02   0.68474E-03
   0.11676E+02   0.68503E-03
   0.11681E+02   0.68531E-03
   0.11686E+02   0.68560E-03
   0.11691E+02   0.68588E-03
   0.11696E+02   0.68617E-03
   0.11701E+02   0.68645E-03
   0.11706E+02   0.68673E-03
   0.11711E+02   0.68701E-03
   0.11716E+02   0.68729E-03
   0.11721E+02   0.68758E-03
   0.11726E+02   0.68786E-03
   0.11731E+02   0.68814E-03
   0.11736E+02   0.68842E-03
   0.11741E+02   0.68870E-03
   0.11746E+02   0.68898E-03
   0.11751E+02   0.68926E-03
   0.11756E+02   0.68954E-03
   0.11761E+02   0.68982E-03
   0.11766E+02   0.69009E-03
   0.11771E+02   0.69037E-03
   0.11776E+02   0.69065E-03
   0.11781E+02   0.69092E-03
   0.11786E+02   0.69120E-03
   0.11791E+02   0.69147E-03
   0.11796E+02   0.69175E-03
   0.11801E+02   0.69202E-03
   0.11806E+02   0.69230E-03
   0.11811E+02   0.69257E-03
   0.11816E+02   0.69284E-03
   0.11821E+02   0.69312E-03
   0.11826E+02   0.69339E-03
   0.11831E+02   0.69366E-03
   0.11836E+02   0.69393E-03
   0.11841E+02   0.69420E-03
   0.11846E+02   0.69447E-03
   0.11851E+02   0.69474E-03
   0.11856E+02   0.69501E-03
   0.11861E+02   0.69528E-03
   0.11866E+02   0.69555E-03
   0.11871E+02   0.69582E-03
   0.11876E+02   0.69609E-03
   0.11881E+02   0.69635E-03
   0.11886E+02   0.69662E-03
   0.11891E+02   0.69689E-03
   0.11896E+02   0.69715E-03
   0.11901E+02   0.69742E-03
   0.11906E+02   0.69768E-03
   0.11911E+02   0.69795E-03
   0.11916E+02   0.69821E-03
   0.11921E+02   0.69847E-03
   0.11926E+02   0.69874E-03
   0.11931E+02   0.69900E-03
   0.11936E+02   0.69926E-03
   0.11941E+02   0.69952E-03
   0.11946E+02   0.69979E-03
   0.11951E+02   0.70005E-03
   0.11956E+02   0.70031E-03
   0.11961E+02   0.70057E-03
   0.11966E+02   0.70083E-03
   0.11971E+02   0.70109E-03
   0.11976E+02   0.70134E-03
   0.11981E+02   0.70160E-03
   0.11986E+02   0.70186E-03
   0.11991E+02   0.70212E-03
   0.11996E+02   0.70237E-03
   0.12001E+02   0.70263E-03
   0.12006E+02   0.70289E-03
   0.12011E+02   0.70314E-03
   0.12016E+02   0.70340E-03
   0.12021E+02   0.70365E-03
   0.12026E+02   0.70391E-03
   0.12031E+02   0.70416E-03
   0.12036E+02   0.70441E-03
   0.12041E+02   0.70466E-03
   0.12046E+02   0.70492E-03
   0.12051E+02   0.70517E-03
   0.12056E+02   0.70542E-03
   0.12061E+02   0.70567E-03
   0.12066E+02   0.70592E-03
   0.12071E+02   0.70617E-03
   0.12076E+02   0.70642E-03
   0.12081E+02   0.70667E-03
   0.12086E+02   0.70692E-03
   0.12091E+02   0.70717E-03
   0.12096E+02   0.70741E-03
   0.12101E+02   0.70766E-03
   0.12106E+02   0.70791E-03
   0.12111E+02   0.70815E-03
   0.12116E+02   0.70840E-03
   0.12121E+02   0.70865E-03
   0.12126E+02   0.70889E-03
   0.12131E+02   0.70914E-03
   0.12136E+02   0.70938E-03
   0.12141E+02   0.70962E-03
   0.12146E+02   0.70987E-03
   0.12151E+02   0.71011E-03
   0.12156E+02   0.71035E-03
   0.12161E+02   0.71059E-03
   0.12166E+02   0.71083E-03
   0.12171E+02   0.71107E-03
   0.12176E+02   0.71131E-03
   0.12181E+02   0.71155E-03
   0.12186E+02   0.71179E-03
   0.12191E+02   0.71203E-03
   0.12196E+02   0.71227E-03
   0.12201E+02   0.71251E-03
   0.12206E+02   0.71275E-03
   0.12211E+02   0.71298E-03
   0.12216E+02   0.71322E-03
   0.12221E+02   0.71346E-03
   0.12226E+02   0.71369E-03
   0.12231E+02   0.71393E-03
   0.12236E+02   0.71416E-03
   0.12241E+02   0.71440E-03
   0.12246E+02   0.71463E-03
   0.12251E+02   0.71486E-03
   0.12256E+02   0.71510E-03
   0.12261E+02   0.71533E-03
   0.12266E+02   0.71556E-03
   0.12271E+02   0.71579E-03
   0.12276E+02   0.71602E-03
   0.12281E+02   0.71626E-03
   0.12286E+02   0.71649E-03
   0.12291E+02   0.71672E-03
   0.12296E+02   0.71695E-03
   0.12301E+02   0.71717E-03
   0.12306E+02   0.71740E-03
   0.12311E+02   0.71763E-03
   0.12316E+02   0.71786E-03
   0.12321E+02   0.71808E-03
   0.12326E+02   0.71831E-03
   0.12331E+02   0.71854E-03
   0.12336E+02   0.71876E-03
   0.12341E+02   0.71899E-03
   0.12346E+02   0.71921E-03
   0.12351E+02   0.71944E-03
   0.12356E+02   0.71966E-03
   0.12361E+02   0.71988E-03
   0.12366E+02   0.72011E-03
   0.12371E+02   0.72033E-03
   0.12376E+02   0.72055E-03
   0.12381E+02   0.72077E-03
   0.12386E+02   0.72099E-03
   0.12391E+02   0.72121E-03
   0.12396E+02   0.72143E-03
   0.12401E+02   0.72165E-03
   0.12406E+02   0.72187E-03
   0.12411E+02   0.72209E-03
   0.12416E+02   0.72231E-03
   0.12421E+02   0.72253E-03
   0.12426E+02   0.72274E-03
   0.12431E+02   0.72296E-03
   0.12436E+02   0.72318E-03
   0.12441E+02   0.72339E-03
   0.12446E+02   0.72361E-03
   0.12451E+02   0.72382E-03
   0.12456E+02   0.72404E-03
   0.12461E+02   0.72425E-03
   0.12466E+02   0.72446E-03
   0.12471E+02   0.72468E-03
   0.12476E+02   0.72489E-03
   0.12481E+02   0.72510E-03
   0.12486E+02   0.72531E-03
   0.12491E+02   0.72553E-03
   0.12496E+02   0.72574E-03
   0.12501E+02   0.72595E-03
   0.12506E+02   0.72616E-03
   0.12511E+02   0.72637E-03
   0.12516E+02   0.72657E-03
   0.12521E+02   0.72678E-03
   0.12526E+02   0.72699E-03
   0.12531E+02   0.72720E-03
   0.12536E+02   0.72741E-03
   0.12541E+02   0.72761E-03
   0.12546E+02   0.72782E-03
   0.12551E+02   0.72802E-03
   0.12556E+02   0.72823E-03
   0.12561E+02   0.72843E-03
   0.12566E+02   0.72864E-03
   0.12571E+02   0.72884E-03
   0.12576E+02   0.72905E-03
   0.12581E+02   0.72925E-03
   0.12586E+02   0.72945E-03
   0.12591E+02   0.72965E-03
   0.12596E+02   0.72986E-03
   0.12601E+02   0.73006E-03
   0.12606E+02   0.73026E-03
   0.12611E+02   0.73046E-03
   0.12616E+02   0.73066E-03
   0.12621E+02   0.73086E-03
   0.12626E+02   0.73105E-03
   0.12631E+02   0.73125E-03
   0.12636E+02   0.73145E-03
   0.12641E+02   0.73165E-03
   0.12646E+02   0.73185E-03
   0.12651E+02   0.73204E-03
   0.12656E+02   0.73224E-03
   0.12661E+02   0.73243E-03
   0.12666E+02   0.73263E-03
   0.12671E+02   0.73282E-03
   0.12676E+02   0.73302E-03
   0.12681E+02   0.73321E-03
   0.12686E+02   0.73340E-03
   0.12691E+02   0.73360E-03
   0.12696E+02   0.73379E-03
   0.12701E+02   0.73398E-03
   0.12706E+02   0.73417E-03
   0.12711E+02   0.73436E-03
   0.12716E+02   0.73455E-03
   0.12721E+02   0.73474E-03
   0.12726E+02   0.73493E-03
   0.12731E+02   0.73512E-03
   0.12736E+02   0.73531E-03
   0.12741E+02   0.73550E-03
   0.12746E+02   0.73569E-03
   0.12751E+02   0.73587E-03
   0.12756E+02   0.73606E-03
   0.12761E+02   0.73625E-03
   0.12766E+02   0.73643E-03
   0.12771E+02   0.73662E-03
   0.12776E+02   0.73680E-03
   0.12781E+02   0.73699E-03
   0.12786E+02   0.73717E-03
   0.12791E+02   0.73736E-03
   0.12796E+02   0.73754E-03
   0.12801E+02   0.73772E-03
   0.12806E+02   0.73790E-03
   0.12811E+02   0.73809E-03
   0.12816E+02   0.73827E-03
   0.12821E+02   0.73845E-03
   0.12826E+02   0.73863E-03
   0.12831E+02   0.73881E-03
   0.12836E+02   0.73899E-03
   0.12841E+02   0.73917E-03
   0.12846E+02   0.73935E-03
   0.12851E+02   0.73952E-03
   0.12856E+02   0.73970E-03
   0.12861E+02   0.73988E-03
   0.12866E+02   0.74005E-03
   0.12871E+02   0.74023E-03
   0.12876E+02   0.74041E-03
   0.12881E+02   0.74058E-03
   0.12886E+02   0.74076E-03
   0.12891E+02   0.74093E-03
   0.12896E+02   0.74110E-03
   0.12901E+02   0.74128E-03
   0.12906E+02   0.74145E-03
   0.12911E+02   0.74162E-03
   0.12916E+02   0.74180E-03
   0.12921E+02   0.74197E-03
   0.12926E+02   0.74214E-03
   0.12931E+02   0.74231E-03
   0.12936E+02   0.74248E-03
   0.12941E+02   0.74265E-03
   0.12946E+02   0.74282E-03
   0.12951E+02   0.74299E-03
   0.12956E+02   0.74316E-03
   0.12961E+02   0.74333E-03
   0.12966E+02   0.74349E-03
   0.12971E+02   0.74366E-03
   0.12976E+02   0.74383E-03
   0.12981E+02   0.74399E-03
   0.12986E+02   0.74416E-03
   0.12991E+02   0.74432E-03
   0.12996E+02   0.74449E-03
   0.13001E+02   0.74465E-03
   0.13006E+02   0.74482E-03
   0.13011E+02   0.74498E-03
   0.13016E+02   0.74514E-03
   0.13021E+02   0.74531E-03
   0.13026E+02   0.74547E-03
   0.13031E+02   0.74563E-03
   0.13036E+02   0.74579E-03
   0.13041E+02   0.74595E-03
   0.13046E+02   0.74611E-03
   0.13051E+02   0.74627E-03
   0.13056E+02   0.74643E-03
   0.13061E+02   0.74659E-03
   0.13066E+02   0.74675E-03
   0.13071E+02   0.74691E-03
   0.13076E+02   0.74706E-03
   0.13081E+02   0.74722E-03
   0.13086E+02   0.74738E-03
   0.13091E+02   0.74753E-03
   0.13096E+02   0.74769E-03
   0.13101E+02   0.74784E-03
   0.13106E+02   0.74800E-03
   0.13111E+02   0.74815E-03
   0.13116E+02   0.74831E-03
   0.13121E+02   0.74846E-03
   0.13126E+02   0.74861E-03
   0.13131E+02   0.74877E-03
   0.13136E+02   0.74892E-03
   0.13141E+02   0.74907E-03
   0.13146E+02   0.74922E-03
   0.13151E+02   0.74937E-03
   0.13156E+02   0.74952E-03
   0.13161E+02   0.74967E-03
   0.13166E+02   0.74982E-03
   0.13171E+02   0.74997E-03
   0.13176E+02   0.75012E-03
   0.13181E+02   0.75027E-03
   0.13186E+02   0.75042E-03
   0.13191E+02   0.75056E-03
   0.13196E+02   0.75071E-03
   0.13201E+02   0.75086E-03
   0.13206E+02   0.75100E-03
   0.13211E+02   0.75115E-03
   0.13216E+02   0.75129E-03
   0.13221E+02   0.75144E-03
   0.13226E+02   0.75158E-03
   0.13231E+02   0.75173E-03
   0.13236E+02   0.75187E-03
   0.13241E+02   0.75201E-03
   0.13246E+02   0.75215E-03
   0.13251E+02   0.75230E-03
   0.13256E+02   0.75244E-03
   0.13261E+02   0.75258E-03
   0.13266E+02   0.75272E-03
   0.13271E+02   0.75286E-03
   0.13276E+02   0.75300E-03
   0.13281E+02   0.75314E-03
   0.13286E+02   0.75328E-03
   0.13291E+02   0.75342E-03
   0.13296E+02   0.75355E-03
   0.13301E+02   0.75369E-03
   0.13306E+02   0.75383E-03
   0.13311E+02   0.75396E-03
   0.13316E+02   0.75410E-03
   0.13321E+02   0.75424E-03
   0.13326E+02   0.75437E-03
   0.13331E+02   0.75451E-03
   0.13336E+02   0.75464E-03
   0.13341E+02   0.75477E-03
   0.13346E+02   0.75491E-03
   0.13351E+02   0.75504E-03
   0.13356E+02   0.75517E-03
   0.13361E+02   0.75531E-03
   0.13366E+02   0.75544E-03
   0.13371E+02   0.75557E-03
   0.13376E+02   0.75570E-03
   0.13381E+02   0.75583E-03
   0.13386E+02   0.75596E-03
   0.13391E+02   0.75609E-03
   0.13396E+02   0.75622E-03
   0.13401E+02   0.75635E-03
   0.13406E+02   0.75648E-03
   0.13411E+02   0.75660E-03
   0.13416E+02   0.75673E-03
   0.13421E+02   0.75686E-03
   0.13426E+02   0.75699E-03
   0.13431E+02   0.75711E-03
   0.13436E+02   0.75724E-03
   0.13441E+02   0.75736E-03
   0.13446E+02   0.75749E-03
   0.13451E+02   0.75761E-03
   0.13456E+02   0.75774E-03
   0.13461E+02   0.75786E-03
   0.13466E+02   0.75798E-03
   0.13471E+02   0.75810E-03
   0.13476E+02   0.75823E-03
   0.13481E+02   0.75835E-03
   0.13486E+02   0.75847E-03
   0.13491E+02   0.75859E-03
   0.13496E+02   0.75871E-03
   0.13501E+02   0.75883E-03
   0.13506E+02   0.75895E-03
   0.13511E+02   0.75907E-03
   0.13516E+02   0.75919E-03
   0.13521E+02   0.75931E-03
   0.13526E+02   0.75942E-03
   0.13531E+02   0.75954E-03
   0.13536E+02   0.75966E-03
   0.13541E+02   0.75978E-03
   0.13546E+02   0.75989E-03
   0.13551E+02   0.76001E-03
   0.13556E+02   0.76012E-03
   0.13561E+02   0.76024E-03
   0.13566E+02   0.76035E-03
   0.13571E+02   0.76047E-03
   0.13576E+02   0.76058E-03
   0.13581E+02   0.76069E-03
   0.13586E+02   0.76081E-03
   0.13591E+02   0.76092E-03
   0.13596E+02   0.76103E-03
   0.13601E+02   0.76114E-03
   0.13606E+02   0.76125E-03
   0.13611E+02   0.76136E-03
   0.13616E+02   0.76147E-03
   0.13621E+02   0.76158E-03
   0.13626E+02   0.76169E-03
   0.13631E+02   0.76180E-03
   0.13636E+02   0.76191E-03
   0.13641E+02   0.76202E-03
   0.13646E+02   0.76213E-03
   0.13651E+02   0.76223E-03
   0.13656E+02   0.76234E-03
   0.13661E+02   0.76245E-03
   0.13666E+02   0.76255E-03
   0.13671E+02   0.76266E-03
   0.13676E+02   0.76276E-03
   0.13681E+02   0.76287E-03
   0.13686E+02   0.76297E-03
   0.13691E+02   0.76308E-03
   0.13696E+02   0.76318E-03
   0.13701E+02   0.76328E-03
   0.13706E+02   0.76339E-03
   0.13711E+02   0.76349E-03
   0.13716E+02   0.76359E-03
   0.13721E+02   0.76369E-03
   0.13726E+02   0.76379E-03
   0.13731E+02   0.76389E-03
   0.13736E+02   0.76399E-03
   0.13741E+02   0.76409E-03
   0.13746E+02   0.76419E-03
   0.13751E+02   0.76429E-03
   0.13756E+02   0.76439E-03
   0.13761E+02   0.76449E-03
   0.13766E+02   0.76459E-03
   0.13771E+02   0.76468E-03
   0.13776E+02   0.76478E-03
   0.13781E+02   0.76488E-03
   0.13786E+02   0.76497E-03
   0.13791E+02   0.76507E-03
   0.13796E+02   0.76516E-03
   0.13801E+02   0.76526E-03
   0.13806E+02   0.76535E-03
   0.13811E+02   0.76545E-03
   0.13816E+02   0.76554E-03
   0.13821E+02   0.76563E-03
   0.13826E+02   0.76573E-03
   0.13831E+02   0.76582E-03
   0.13836E+02   0.76591E-03
   0.13841E+02   0.76600E-03
   0.13846E+02   0.76609E-03
   0.13851E+02   0.76619E-03
   0.13856E+02   0.76628E-03
   0.13861E+02   0.76637E-03
   0.13866E+02   0.76646E-03
   0.13871E+02   0.76654E-03
   0.13876E+02   0.76663E-03
   0.13881E+02   0.76672E-03
   0.13886E+02   0.76681E-03
   0.13891E+02   0.76690E-03
   0.13896E+02   0.76698E-03
   0.13901E+02   0.76707E-03
   0.13906E+02   0.76716E-03
   0.13911E+02   0.76724E-03
   0.13916E+02   0.76733E-03
   0.13921E+02   0.76741E-03
   0.13926E+02   0.76750E-03
   0.13931E+02   0.76758E-03
   0.13936E+02   0.76767E-03
   0.13941E+02   0.76775E-03
   0.13946E+02   0.76783E-03
   0.13951E+02   0.76792E-03
   0.13956E+02   0.76800E-03
   0.13961E+02   0.76808E-03
   0.13966E+02   0.76816E-03
   0.13971E+02   0.76825E-03
   0.13976E+02   0.76833E-03
   0.13981E+02   0.76841E-03
   0.13986E+02   0.76849E-03
   0.13991E+02   0.76857E-03
   0.13996E+02   0.76865E-03
   0.14001E+02   0.76872E-03
   0.14006E+02   0.76880E-03
   0.14011E+02   0.76888E-03
   0.14016E+02   0.76896E-03
   0.14021E+02   0.76904E-03
   0.14026E+02   0.76911E-03
   0.14031E+02   0.76919E-03
   0.14036E+02   0.76927E-03
   0.14041E+02   0.76934E-03
   0.14046E+02   0.76942E-03
   0.14051E+02   0.76949E-03
   0.14056E+02   0.76957E-03
   0.14061E+02   0.76964E-03
   0.14066E+02   0.76971E-03
   0.14071E+02   0.76979E-03
   0.14076E+02   0.76986E-03
   0.14081E+02   0.76993E-03
   0.14086E+02   0.77001E-03
   0.14091E+02   0.77008E-03
   0.14096E+02   0.77015E-03
   0.14101E+02   0.77022E-03
   0.14106E+02   0.77029E-03
   0.14111E+02   0.77036E-03
   0.14116E+02   0.77043E-03
   0.14121E+02   0.77050E-03
   0.14126E+02   0.77057E-03
   0.14131E+02   0.77064E-03
   0.14136E+02   0.77071E-03
   0.14141E+02   0.77078E-03
   0.14146E+02   0.77084E-03
   0.14151E+02   0.77091E-03
   0.14156E+02   0.77098E-03
   0.14161E+02   0.77104E-03
   0.14166E+02   0.77111E-03
   0.14171E+02   0.77118E-03
   0.14176E+02   0.77124E-03
   0.14181E+02   0.77131E-03
   0.14186E+02   0.77137E-03
   0.14191E+02   0.77144E-03
   0.14196E+02   0.77150E-03
   0.14201E+02   0.77156E-03
   0.14206E+02   0.77163E-03
   0.14211E+02   0.77169E-03
   0.14216E+02   0.77175E-03
   0.14221E+02   0.77182E-03
   0.14226E+02   0.77188E-03
   0.14231E+02   0.77194E-03
   0.14236E+02   0.77200E-03
   0.14241E+02   0.77206E-03
   0.14246E+02   0.77212E-03
   0.14251E+02   0.77218E-03
   0.14256E+02   0.77224E-03
   0.14261E+02   0.77230E-03
   0.14266E+02   0.77236E-03
   0.14271E+02   0.77242E-03
   0.14276E+02   0.77248E-03
   0.14281E+02   0.77253E-03
   0.14286E+02   0.77259E-03
   0.14291E+02   0.77265E-03
   0.14296E+02   0.77271E-03
   0.14301E+02   0.77276E-03
   0.14306E+02   0.77282E-03
   0.14311E+02   0.77287E-03
   0.14316E+02   0.77293E-03
   0.14321E+02   0.77298E-03
   0.14326E+02   0.77304E-03
   0.14331E+02   0.77309E-03
   0.14336E+02   0.77315E-03
   0.14341E+02   0.77320E-03
   0.14346E+02   0.77325E-03
   0.14351E+02   0.77331E-03
   0.14356E+02   0.77336E-03
   0.14361E+02   0.77341E-03
   0.14366E+02   0.77346E-03
   0.14371E+02   0.77351E-03
   0.14376E+02   0.77357E-03
   0.14381E+02   0.77362E-03
   0.14386E+02   0.77367E-03
   0.14391E+02   0.77372E-03
   0.14396E+02   0.77377E-03
   0.14401E+02   0.77382E-03
   0.14406E+02   0.77387E-03
   0.14411E+02   0.77391E-03
   0.14416E+02   0.77396E-03
   0.14421E+02   0.77401E-03
   0.14426E+02   0.77406E-03
   0.14431E+02   0.77411E-03
   0.14436E+02   0.77415E-03
   0.14441E+02   0.77420E-03
   0.14446E+02   0.77425E-03
   0.14451E+02   0.77429E-03
   0.14456E+02   0.77434E-03
   0.14461E+02   0.77438E-03
   0.14466E+02   0.77443E-03
   0.14471E+02   0.77447E-03
   0.14476E+02   0.77452E-03
   0.14481E+02   0.77456E-03
   0.14486E+02   0.77461E-03
   0.14491E+02   0.77465E-03
   0.14496E+02   0.77469E-03
   0.14501E+02   0.77473E-03
   0.14506E+02   0.77478E-03
   0.14511E+02   0.77482E-03
   0.14516E+02   0.77486E-03
   0.14521E+02   0.77490E-03
   0.14526E+02   0.77494E-03
   0.14531E+02   0.77498E-03
   0.14536E+02   0.77502E-03
   0.14541E+02   0.77506E-03
   0.14546E+02   0.77510E-03
   0.14551E+02   0.77514E-03
   0.14556E+02   0.77518E-03
   0.14561E+02   0.77522E-03
   0.14566E+02   0.77526E-03
   0.14571E+02   0.77530E-03
   0.14576E+02   0.77534E-03
   0.14581E+02   0.77537E-03
   0.14586E+02   0.77541E-03
   0.14591E+02   0.77545E-03
   0.14596E+02   0.77548E-03
   0.14601E+02   0.77552E-03
   0.14606E+02   0.77556E-03
   0.14611E+02   0.77559E-03
   0.14616E+02   0.77563E-03
   0.14621E+02   0.77566E-03
   0.14626E+02   0.77570E-03
   0.14631E+02   0.77573E-03
   0.14636E+02   0.77577E-03
   0.14641E+02   0.77580E-03
   0.14646E+02   0.77583E-03
   0.14651E+02   0.77587E-03
   0.14656E+02   0.77590E-03
   0.14661E+02   0.77593E-03
   0.14666E+02   0.77596E-03
   0.14671E+02   0.77600E-03
   0.14676E+02   0.77603E-03
   0.14681E+02   0.77606E-03
   0.14686E+02   0.77609E-03
   0.14691E+02   0.77612E-03
   0.14696E+02   0.77615E-03
   0.14701E+02   0.77618E-03
   0.14706E+02   0.77621E-03
   0.14711E+02   0.77624E-03
   0.14716E+02   0.77627E-03
   0.14721E+02   0.77630E-03
   0.14726E+02   0.77633E-03
   0.14731E+02   0.77636E-03
   0.14736E+02   0.77639E-03
   0.14741E+02   0.77641E-03
   0.14746E+02   0.77644E-03
   0.14751E+02   0.77647E-03
   0.14756E+02   0.77650E-03
   0.14761E+02   0.77652E-03
   0.14766E+02   0.77655E-03
   0.14771E+02   0.77657E-03
   0.14776E+02   0.77660E-03
   0.14781E+02   0.77663E-03
   0.14786E+02   0.77665E-03
   0.14791E+02   0.77668E-03
   0.14796E+02   0.77670E-03
   0.14801E+02   0.77673E-03
   0.14806E+02   0.77675E-03
   0.14811E+02   0.77677E-03
   0.14816E+02   0.77680E-03
   0.14821E+02   0.77682E-03
   0.14826E+02   0.77684E-03
   0.14831E+02   0.77687E-03
   0.14836E+02   0.77689E-03
   0.14841E+02   0.77691E-03
   0.14846E+02   0.77693E-03
   0.14851E+02   0.77696E-03
   0.14856E+02   0.77698E-03
   0.14861E+02   0.77700E-03
   0.14866E+02   0.77702E-03
   0.14871E+02   0.77704E-03
   0.14876E+02   0.77706E-03
   0.14881E+02   0.77708E-03
   0.14886E+02   0.77710E-03
   0.14891E+02   0.77712E-03
   0.14896E+02   0.77714E-03
   0.14901E+02   0.77716E-03
   0.14906E+02   0.77718E-03
   0.14911E+02   0.77719E-03
   0.14916E+02   0.77721E-03
   0.14921E+02   0.77723E-03
   0.14926E+02   0.77725E-03
   0.14931E+02   0.77727E-03
   0.14936E+02   0.77728E-03
   0.14941E+02   0.77730E-03
   0.14946E+02   0.77732E-03
   0.14951E+02   0.77733E-03
   0.14956E+02   0.77735E-03
   0.14961E+02   0.77737E-03
   0.14966E+02   0.77738E-03
   0.14971E+02   0.77740E-03
   0.14976E+02   0.77741E-03
   0.14981E+02   0.77743E-03
   0.14986E+02   0.77744E-03
   0.14991E+02   0.77746E-03
   0.14996E+02   0.77747E-03
   0.15001E+02   0.77749E-03
   0.15006E+02   0.77750E-03
   0.15011E+02   0.77751E-03
   0.15016E+02   0.77753E-03
   0.15021E+02   0.77754E-03
   0.15026E+02   0.77755E-03
   0.15031E+02   0.77757E-03
   0.15036E+02   0.77758E-03
   0.15041E+02   0.77759E-03
   0.15046E+02   0.77760E-03
   0.15051E+02   0.77762E-03
   0.15056E+02   0.77763E-03
   0.15061E+02   0.77764E-03
   0.15066E+02   0.77765E-03
   0.15071E+02   0.77766E-03
   0.15076E+02   0.77767E-03
   0.15081E+02   0.77768E-03
   0.15086E+02   0.77769E-03
   0.15091E+02   0.77770E-03
   0.15096E+02   0.77771E-03
   0.15101E+02   0.77772E-03
   0.15106E+02   0.77773E-03
   0.15111E+02   0.77774E-03
   0.15116E+02   0.77775E-03
   0.15121E+02   0.77776E-03
   0.15126E+02   0.77777E-03
   0.15131E+02   0.77778E-03
   0.15136E+02   0.77779E-03
   0.15141E+02   0.77779E-03
   0.15146E+02   0.77780E-03
   0.15151E+02   0.77781E-03
   0.15156E+02   0.77782E-03
   0.15161E+02   0.77783E-03
   0.15166E+02   0.77783E-03
   0.15171E+02   0.77784E-03
   0.15176E+02   0.77785E-03
   0.15181E+02   0.77785E-03
   0.15186E+02   0.77786E-03
   0.15191E+02   0.77787E-03
   0.15196E+02   0.77787E-03
   0.15201E+02   0.77788E-03
   0.15206E+02   0.77788E-03
   0.15211E+02   0.77789E-03
   0.15216E+02   0.77789E-03
   0.15221E+02   0.77790E-03
   0.15226E+02   0.77791E-03
   0.15231E+02   0.77791E-03
   0.15236E+02   0.77791E-03
   0.15241E+02   0.77792E-03
   0.15246E+02   0.77792E-03
   0.15251E+02   0.77793E-03
   0.15256E+02   0.77793E-03
   0.15261E+02   0.77794E-03
   0.15266E+02   0.77794E-03
   0.15271E+02   0.77794E-03
   0.15276E+02   0.77795E-03
   0.15281E+02   0.77795E-03
   0.15286E+02   0.77795E-03
   0.15291E+02   0.77796E-03
   0.15296E+02   0.77796E-03
   0.15301E+02   0.77796E-03
   0.15306E+02   0.77796E-03
   0.15311E+02   0.77797E-03
   0.15316E+02   0.77797E-03
   0.15321E+02   0.77797E-03
   0.15326E+02   0.77797E-03
   0.15331E+02   0.77798E-03
   0.15336E+02   0.77798E-03
   0.15341E+02   0.77798E-03
   0.15346E+02   0.77798E-03
   0.15351E+02   0.77798E-03
   0.15356E+02   0.77798E-03
   0.15361E+02   0.77799E-03
   0.15366E+02   0.77799E-03
   0.15371E+02   0.77799E-03
   0.15376E+02   0.77799E-03
   0.15381E+02   0.77799E-03
   0.15386E+02   0.77799E-03
   0.15391E+02   0.77799E-03
   0.15396E+02   0.77799E-03
   0.15401E+02   0.77799E-03
   0.15406E+02   0.77799E-03
   0.15411E+02   0.77799E-03
   0.15416E+02   0.77799E-03
   0.15421E+02   0.77799E-03
   0.15426E+02   0.77799E-03
   0.15431E+02   0.77799E-03
   0.15436E+02   0.77799E-03
   0.15441E+02   0.77799E-03
   0.15446E+02   0.77799E-03
   0.15451E+02   0.77799E-03


   0.59999E-02   0.10001E-07
   0.11000E-01   0.10004E-07
   0.16000E-01   0.10012E-07
   0.21000E-01   0.10028E-07
   0.26000E-01   0.10053E-07
   0.30999E-01   0.10089E-07
   0.35999E-01   0.10140E-07
   0.40999E-01   0.10206E-07
   0.45999E-01   0.10291E-07
   0.50999E-01   0.10396E-07
   0.55999E-01   0.10524E-07
   0.60999E-01   0.10676E-07
   0.65999E-01   0.10856E-07
   0.70999E-01   0.11066E-07
   0.75999E-01   0.11307E-07
   0.80998E-01   0.11582E-07
   0.85998E-01   0.11893E-07
   0.90998E-01   0.12243E-07
   0.95998E-01   0.12633E-07
   0.10100E+00   0.13066E-07
   0.10600E+00   0.13544E-07
   0.11100E+00   0.14069E-07
   0.11600E+00   0.14644E-07
   0.12100E+00   0.15271E-07
   0.12600E+00   0.15952E-07
   0.13100E+00   0.16689E-07
   0.13600E+00   0.17484E-07
   0.14100E+00   0.18340E-07
   0.14600E+00   0.19259E-07
   0.15100E+00   0.20243E-07
   0.15600E+00   0.21295E-07
   0.16100E+00   0.22416E-07
   0.16600E+00   0.23608E-07
   0.17100E+00   0.24875E-07
   0.17600E+00   0.26219E-07
   0.18100E+00   0.27641E-07
   0.18600E+00   0.29143E-07
   0.19100E+00   0.30729E-07
   0.19600E+00   0.32400E-07
   0.20100E+00   0.34158E-07
   0.20600E+00   0.36006E-07
   0.21100E+00   0.37946E-07
   0.21600E+00   0.39980E-07
   0.22100E+00   0.42110E-07
   0.22600E+00   0.44339E-07
   0.23100E+00   0.46669E-07
   0.23600E+00   0.49102E-07
   0.24100E+00   0.51640E-07
   0.24600E+00   0.54286E-07
   0.25100E+00   0.57041E-07
   0.25599E+00   0.59909E-07
   0.26099E+00   0.62891E-07
   0.26599E+00   0.65989E-07
   0.27099E+00   0.69206E-07
   0.27599E+00   0.72544E-07
   0.28099E+00   0.76005E-07
   0.28599E+00   0.79591E-07
   0.29099E+00   0.83305E-07
   0.29599E+00   0.87149E-07
   0.30099E+00   0.91125E-07
   0.30599E+00   0.95235E-07
   0.31099E+00   0.99482E-07
   0.31599E+00   0.10387E-06
   0.32099E+00   0.10839E-06
   0.32599E+00   0.11306E-06
   0.33099E+00   0.11788E-06
   0.33599E+00   0.12284E-06
   0.34099E+00   0.12796E-06
   0.34599E+00   0.13322E-06
   0.35099E+00   0.13864E-06
   0.35599E+00   0.14422E-06
   0.36099E+00   0.14995E-06
   0.36599E+00   0.15585E-06
   0.37099E+00   0.16191E-06
   0.37599E+00   0.16813E-06
   0.38099E+00   0.17452E-06
   0.38599E+00   0.18109E-06
   0.39099E+00   0.18782E-06
   0.39599E+00   0.19473E-06
   0.40099E+00   0.20182E-06
   0.40599E+00   0.20908E-06
   0.41099E+00   0.21653E-06
   0.41599E+00   0.22416E-06
   0.42099E+00   0.23197E-06
   0.42599E+00   0.23997E-06
   0.43099E+00   0.24817E-06
   0.43599E+00   0.25655E-06
   0.44099E+00   0.26513E-06
   0.44599E+00   0.27391E-06
   0.45099E+00   0.28289E-06
   0.45599E+00   0.29206E-06
   0.46099E+00   0.30144E-06
   0.46599E+00   0.31103E-06
   0.47099E+00   0.32082E-06
   0.47599E+00   0.33083E-06
   0.48099E+00   0.34104E-06
   0.48599E+00   0.35148E-06
   0.49099E+00   0.36212E-06
   0.49599E+00   0.37299E-06
   0.50099E+00   0.38408E-06
   0.50599E+00   0.39539E-06
   0.51099E+00   0.40693E-06
   0.51599E+00   0.41870E-06
   0.52099E+00   0.43069E-06
   0.52599E+00   0.44292E-06
   0.53099E+00   0.45538E-06
   0.53599E+00   0.46808E-06
   0.54099E+00   0.48102E-06
   0.54599E+00   0.49420E-06
   0.55099E+00   0.50761E-06
   0.55599E+00   0.52119E-06
   0.56099E+00   0.53501E-06
   0.56599E+00   0.54908E-06
   0.57099E+00   0.56341E-06
   0.57599E+00   0.57798E-06
   0.58099E+00   0.59281E-06
   0.58599E+00   0.60790E-06
   0.59099E+00   0.62325E-06
   0.59599E+00   0.63886E-06
   0.60099E+00   0.65473E-06
   0.60599E+00   0.67087E-06
   0.61099E+00   0.68728E-06
   0.61599E+00   0.70389E-06
   0.62099E+00   0.72076E-06
   0.62599E+00   0.73790E-06
   0.63099E+00   0.75532E-06
   0.63599E+00   0.77302E-06
   0.64099E+00   0.79100E-06
   0.64599E+00   0.80926E-06
   0.65099E+00   0.82781E-06
   0.65599E+00   0.84664E-06
   0.66099E+00   0.86577E-06
   0.66599E+00   0.88518E-06
   0.67099E+00   0.90489E-06
   0.67599E+00   0.92489E-06
   0.68099E+00   0.94519E-06
   0.68599E+00   0.96580E-06
   0.69099E+00   0.98670E-06
   0.69599E+00   0.10079E-05
   0.70099E+00   0.10294E-05
   0.70599E+00   0.10513E-05
   0.71099E+00   0.10734E-05
   0.71599E+00   0.10958E-05
   0.72099E+00   0.11186E-05
   0.72599E+00   0.11417E-05
   0.73099E+00   0.11651E-05
   0.73599E+00   0.11888E-05
   0.74099E+00   0.12129E-05
   0.74599E+00   0.12373E-05
   0.75099E+00   0.12620E-05
   0.75598E+00   0.12870E-05
   0.76098E+00   0.13124E-05
   0.76598E+00   0.13381E-05
   0.77098E+00   0.13641E-05
   0.77598E+00   0.13905E-05
   0.78098E+00   0.14172E-05
   0.78598E+00   0.14443E-05
   0.79098E+00   0.14717E-05
   0.79598E+00   0.14995E-05
   0.80098E+00   0.15276E-05
   0.80598E+00   0.15561E-05
   0.81098E+00   0.15849E-05
   0.81598E+00   0.16141E-05
   0.82098E+00   0.16436E-05
   0.82598E+00   0.16735E-05
   0.83098E+00   0.17038E-05
   0.83598E+00   0.17345E-05
   0.84098E+00   0.17655E-05
   0.84598E+00   0.17968E-05
   0.85098E+00   0.18286E-05
   0.85598E+00   0.18607E-05
   0.86098E+00   0.18932E-05
   0.86598E+00   0.19261E-05
   0.87098E+00   0.19594E-05
   0.87598E+00   0.19930E-05
   0.88098E+00   0.20270E-05
   0.88598E+00   0.20615E-05
   0.89098E+00   0.20963E-05
   0.89598E+00   0.21315E-05
   0.90098E+00   0.21671E-05
   0.90598E+00   0.22031E-05
   0.91098E+00   0.22395E-05
   0.91598E+00   0.22763E-05
   0.92098E+00   0.23135E-05
   0.92598E+00   0.23511E-05
   0.93098E+00   0.23891E-05
   0.93598E+00   0.24276E-05
   0.94098E+00   0.24664E-05
   0.94598E+00   0.25056E-05
   0.95098E+00   0.25451E-05
   0.95598E+00   0.25850E-05
   0.96098E+00   0.26253E-05
   0.96598E+00   0.26661E-05
   0.97098E+00   0.27072E-05
   0.97598E+00   0.27488E-05
   0.98098E+00   0.27909E-05
   0.98598E+00   0.28333E-05
   0.99098E+00   0.28762E-05
   0.99598E+00   0.29195E-05
   0.10010E+01   0.29633E-05
   0.10060E+01   0.30075E-05
   0.10110E+01   0.30521E-05
   0.10160E+01   0.30972E-05
   0.10210E+01   0.31427E-05
   0.10260E+01   0.31883E-05
   0.10310E+01   0.32344E-05
   0.10360E+01   0.32810E-05
   0.10410E+01   0.33280E-05
   0.10460E+01   0.33754E-05
   0.10510E+01   0.34234E-05
   0.10560E+01   0.34717E-05
   0.10610E+01   0.35206E-05
   0.10660E+01   0.35699E-05
   0.10710E+01   0.36196E-05
   0.10760E+01   0.36698E-05
   0.10810E+01   0.37205E-05
   0.10860E+01   0.37717E-05
   0.10910E+01   0.38234E-05
   0.10960E+01   0.38755E-05
   0.11010E+01   0.39281E-05
   0.11060E+01   0.39811E-05
   0.11110E+01   0.40347E-05
   0.11160E+01   0.40887E-05
   0.11210E+01   0.41433E-05
   0.11260E+01   0.41983E-05
   0.11310E+01   0.42538E-05
   0.11360E+01   0.43098E-05
   0.11410E+01   0.43663E-05
   0.11460E+01   0.44233E-05
   0.11510E+01   0.44808E-05
   0.11560E+01   0.45388E-05
   0.11610E+01   0.45973E-05
   0.11660E+01   0.46563E-05
   0.11710E+01   0.47158E-05
   0.11760E+01   0.47758E-05
   0.11810E+01   0.48363E-05
   0.11860E+01   0.48974E-05
   0.11910E+01   0.49587E-05
   0.11960E+01   0.50205E-05
   0.12010E+01   0.50828E-05
   0.12060E+01   0.51456E-05
   0.12110E+01   0.52090E-05
   0.12160E+01   0.52728E-05
   0.12210E+01   0.53372E-05
   0.12260E+01   0.54022E-05
   0.12310E+01   0.54676E-05
   0.12360E+01   0.55336E-05
   0.12410E+01   0.56001E-05
   0.12460E+01   0.56672E-05
   0.12510E+01   0.57348E-05
   0.12560E+01   0.58030E-05
   0.12610E+01   0.58717E-05
   0.12660E+01   0.59409E-05
   0.12710E+01   0.60107E-05
   0.12760E+01   0.60811E-05
   0.12810E+01   0.61520E-05
   0.12860E+01   0.62234E-05
   0.12910E+01   0.62954E-05
   0.12960E+01   0.63680E-05
   0.13010E+01   0.64411E-05
   0.13060E+01   0.65148E-05
   0.13110E+01   0.65891E-05
   0.13160E+01   0.66639E-05
   0.13210E+01   0.67393E-05
   0.13260E+01   0.68153E-05
   0.13310E+01   0.68919E-05
   0.13360E+01   0.69686E-05
   0.13410E+01   0.70457E-05
   0.13460E+01   0.71235E-05
   0.13510E+01   0.72018E-05
   0.13560E+01   0.72807E-05
   0.13610E+01   0.73602E-05
   0.13660E+01   0.74403E-05
   0.13710E+01   0.75210E-05
   0.13760E+01   0.76023E-05
   0.13810E+01   0.76841E-05
   0.13860E+01   0.77666E-05
   0.13910E+01   0.78493E-05
   0.13960E+01   0.79325E-05
   0.14010E+01   0.80164E-05
   0.14060E+01   0.81008E-05
   0.14110E+01   0.81859E-05
   0.14160E+01   0.82715E-05
   0.14210E+01   0.83578E-05
   0.14260E+01   0.84446E-05
   0.14310E+01   0.85321E-05
   0.14360E+01   0.86202E-05
   0.14410E+01   0.87089E-05
   0.14460E+01   0.87982E-05
   0.14510E+01   0.88882E-05
   0.14560E+01   0.89787E-05
   0.14610E+01   0.90699E-05
   0.14660E+01   0.91618E-05
   0.14710E+01   0.92542E-05
   0.14760E+01   0.93473E-05
   0.14810E+01   0.94410E-05
   0.14860E+01   0.95353E-05
   0.14910E+01   0.96303E-05
   0.14960E+01   0.97259E-05
   0.15010E+01   0.98222E-05
   0.15060E+01   0.99191E-05
   0.15110E+01   0.10017E-04
   0.15160E+01   0.10115E-04
   0.15210E+01   0.10214E-04
   0.15260E+01   0.10313E-04
   0.15310E+01   0.10413E-04
   0.15360E+01   0.10514E-04
   0.15410E+01   0.10616E-04
   0.15460E+01   0.10718E-04
   0.15510E+01   0.10821E-04
   0.15560E+01   0.10924E-04
   0.15610E+01   0.11028E-04
   0.15660E+01   0.11133E-04
   0.15710E+01   0.11237E-04
   0.15760E+01   0.11343E-04
   0.15810E+01   0.11449E-04
   0.15860E+01   0.11556E-04
   0.15910E+01   0.11663E-04
   0.15960E+01   0.11771E-04
   0.16010E+01   0.11879E-04
   0.16060E+01   0.11988E-04
   0.16110E+01   0.12098E-04
   0.16160E+01   0.12208E-04
   0.16210E+01   0.12319E-04
   0.16260E+01   0.12431E-04
   0.16310E+01   0.12543E-04
   0.16360E+01   0.12656E-04
   0.16410E+01   0.12770E-04
   0.16460E+01   0.12884E-04
   0.16510E+01   0.12999E-04
   0.16560E+01   0.13115E-04
   0.16610E+01   0.13232E-04
   0.16660E+01   0.13349E-04
   0.16710E+01   0.13467E-04
   0.16760E+01   0.13586E-04
   0.16810E+01   0.13705E-04
   0.16860E+01   0.13825E-04
   0.16910E+01   0.13946E-04
   0.16960E+01   0.14067E-04
   0.17010E+01   0.14190E-04
   0.17060E+01   0.14313E-04
   0.17110E+01   0.14436E-04
   0.17160E+01   0.14561E-04
   0.17210E+01   0.14686E-04
   0.17260E+01   0.14811E-04
   0.17310E+01   0.14937E-04
   0.17360E+01   0.15064E-04
   0.17410E+01   0.15191E-04
   0.17460E+01   0.15319E-04
   0.17510E+01   0.15448E-04
   0.17560E+01   0.15578E-04
   0.17610E+01   0.15708E-04
   0.17660E+01   0.15839E-04
   0.17710E+01   0.15971E-04
   0.17760E+01   0.16104E-04
   0.17810E+01   0.16237E-04
   0.17860E+01   0.16371E-04
   0.17910E+01   0.16506E-04
   0.17960E+01   0.16642E-04
   0.18010E+01   0.16778E-04
   0.18060E+01   0.16915E-04
   0.18110E+01   0.17052E-04
   0.18160E+01   0.17190E-04
   0.18210E+01   0.17328E-04
   0.18260E+01   0.17468E-04
   0.18310E+01   0.17608E-04
   0.18360E+01   0.17748E-04
   0.18410E+01   0.17890E-04
   0.18460E+01   0.18032E-04
   0.18510E+01   0.18175E-04
   0.18560E+01   0.18319E-04
   0.18610E+01   0.18464E-04
   0.18660E+01   0.18609E-04
   0.18710E+01   0.18754E-04
   0.18760E+01   0.18901E-04
   0.18810E+01   0.19048E-04
   0.18860E+01   0.19196E-04
   0.18910E+01   0.19344E-04
   0.18960E+01   0.19494E-04
   0.19010E+01   0.19644E-04
   0.19060E+01   0.19795E-04
   0.19110E+01   0.19947E-04
   0.19160E+01   0.20099E-04
   0.19210E+01   0.20253E-04
   0.19260E+01   0.20407E-04
   0.19310E+01   0.20562E-04
   0.19360E+01   0.20718E-04
   0.19410E+01   0.20874E-04
   0.19460E+01   0.21032E-04
   0.19510E+01   0.21190E-04
   0.19560E+01   0.21349E-04
   0.19610E+01   0.21509E-04
   0.19660E+01   0.21669E-04
   0.19710E+01   0.21831E-04
   0.19760E+01   0.21993E-04
   0.19810E+01   0.22156E-04
   0.19860E+01   0.22320E-04
   0.19910E+01   0.22485E-04
   0.19960E+01   0.22650E-04
   0.20010E+01   0.22817E-04
   0.20060E+01   0.22982E-04
   0.20110E+01   0.23148E-04
   0.20160E+01   0.23315E-04
   0.20210E+01   0.23483E-04
   0.20260E+01   0.23651E-04
   0.20310E+01   0.23821E-04
   0.20360E+01   0.23991E-04
   0.20410E+01   0.24162E-04
   0.20460E+01   0.24334E-04
   0.20510E+01   0.24507E-04
   0.20560E+01   0.24681E-04
   0.20610E+01   0.24855E-04
   0.20660E+01   0.25031E-04
   0.20710E+01   0.25207E-04
   0.20760E+01   0.25384E-04
   0.20810E+01   0.25562E-04
   0.20860E+01   0.25741E-04
   0.20910E+01   0.25920E-04
   0.20960E+01   0.26101E-04
   0.21010E+01   0.26282E-04
   0.21060E+01   0.26464E-04
   0.21110E+01   0.26648E-04
   0.21160E+01   0.26832E-04
   0.21210E+01   0.27016E-04
   0.21260E+01   0.27202E-04
   0.21310E+01   0.27388E-04
   0.21360E+01   0.27574E-04
   0.21410E+01   0.27762E-04
   0.21460E+01   0.27950E-04
   0.21510E+01   0.28139E-04
   0.21560E+01   0.28329E-04
   0.21610E+01   0.28520E-04
   0.21660E+01   0.28712E-04
   0.21710E+01   0.28905E-04
   0.21760E+01   0.29098E-04
   0.21810E+01   0.29291E-04
   0.21860E+01   0.29485E-04
   0.21910E+01   0.29680E-04
   0.21960E+01   0.29876E-04
   0.22010E+01   0.30073E-04
   0.22060E+01   0.30271E-04
   0.22110E+01   0.30469E-04
   0.22160E+01   0.30669E-04
   0.22210E+01   0.30869E-04
   0.22260E+01   0.31070E-04
   0.22310E+01   0.31272E-04
   0.22360E+01   0.31475E-04
   0.22410E+01   0.31679E-04
   0.22460E+01   0.31883E-04
   0.22510E+01   0.32088E-04
   0.22560E+01   0.32294E-04
   0.22610E+01   0.32500E-04
   0.22660E+01   0.32708E-04
   0.22710E+01   0.32916E-04
   0.22760E+01   0.33126E-04
   0.22810E+01   0.33336E-04
   0.22860E+01   0.33547E-04
   0.22910E+01   0.33759E-04
   0.22960E+01   0.33973E-04
   0.23010E+01   0.34187E-04
   0.23060E+01   0.34401E-04
   0.23110E+01   0.34617E-04
   0.23160E+01   0.34834E-04
   0.23210E+01   0.35052E-04
   0.23260E+01   0.35271E-04
   0.23310E+01   0.35490E-04
   0.23360E+01   0.35711E-04
   0.23410E+01   0.35932E-04
   0.23460E+01   0.36153E-04
   0.23510E+01   0.36375E-04
   0.23560E+01   0.36598E-04
   0.23610E+01   0.36820E-04
   0.23660E+01   0.37044E-04
   0.23710E+01   0.37268E-04
   0.23760E+01   0.37494E-04
   0.23810E+01   0.37720E-04
   0.23860E+01   0.37948E-04
   0.23910E+01   0.38176E-04
   0.23960E+01   0.38406E-04
   0.24010E+01   0.38636E-04
   0.24060E+01   0.38867E-04
   0.24110E+01   0.39099E-04
   0.24160E+01   0.39333E-04
   0.24210E+01   0.39567E-04
   0.24260E+01   0.39802E-04
   0.24310E+01   0.40038E-04
   0.24360E+01   0.40275E-04
   0.24410E+01   0.40513E-04
   0.24460E+01   0.40752E-04
   0.24510E+01   0.40992E-04
   0.24560E+01   0.41233E-04
   0.24610E+01   0.41475E-04
   0.24660E+01   0.41717E-04
   0.24710E+01   0.41960E-04
   0.24760E+01   0.42204E-04
   0.24810E+01   0.42449E-04
   0.24860E+01   0.42694E-04
   0.24910E+01   0.42941E-04
   0.24960E+01   0.43187E-04
   0.25010E+01   0.43434E-04
   0.25059E+01   0.43682E-04
   0.25109E+01   0.43931E-04
   0.25159E+01   0.44181E-04
   0.25209E+01   0.44432E-04
   0.25259E+01   0.44684E-04
   0.25309E+01   0.44937E-04
   0.25359E+01   0.45191E-04
   0.25409E+01   0.45446E-04
   0.25459E+01   0.45702E-04
   0.25509E+01   0.45959E-04
   0.25559E+01   0.46217E-04
   0.25609E+01   0.46476E-04
   0.25659E+01   0.46736E-04
   0.25709E+01   0.46996E-04
   0.25759E+01   0.47256E-04
   0.25809E+01   0.47518E-04
   0.25859E+01   0.47781E-04
   0.25909E+01   0.48045E-04
   0.25959E+01   0.48310E-04
   0.26009E+01   0.48576E-04
   0.26059E+01   0.48842E-04
   0.26109E+01   0.49110E-04
   0.26159E+01   0.49379E-04
   0.26209E+01   0.49649E-04
   0.26259E+01   0.49920E-04
   0.26309E+01   0.50192E-04
   0.26359E+01   0.50465E-04
   0.26409E+01   0.50737E-04
   0.26459E+01   0.51011E-04
   0.26509E+01   0.51285E-04
   0.26559E+01   0.51560E-04
   0.26609E+01   0.51837E-04
   0.26659E+01   0.52113E-04
   0.26709E+01   0.52390E-04
   0.26759E+01   0.52668E-04
   0.26809E+01   0.52948E-04
   0.26859E+01   0.53228E-04
   0.26909E+01   0.53509E-04
   0.26959E+01   0.53791E-04
   0.27009E+01   0.54075E-04
   0.27059E+01   0.54359E-04
   0.27109E+01   0.54645E-04
   0.27159E+01   0.54931E-04
   0.27209E+01   0.55219E-04
   0.27259E+01   0.55508E-04
   0.27309E+01   0.55797E-04
   0.27359E+01   0.56088E-04
   0.27409E+01   0.56380E-04
   0.27459E+01   0.56673E-04
   0.27509E+01   0.56967E-04
   0.27559E+01   0.57262E-04
   0.27609E+01   0.57557E-04
   0.27659E+01   0.57853E-04
   0.27709E+01   0.58149E-04
   0.27759E+01   0.58445E-04
   0.27809E+01   0.58742E-04
   0.27859E+01   0.59040E-04
   0.27909E+01   0.59339E-04
   0.27959E+01   0.59639E-04
   0.28009E+01   0.59940E-04
   0.28059E+01   0.60243E-04
   0.28109E+01   0.60546E-04
   0.28159E+01   0.60850E-04
   0.28209E+01   0.61156E-04
   0.28259E+01   0.61463E-04
   0.28309E+01   0.61770E-04
   0.28359E+01   0.62079E-04
   0.28409E+01   0.62389E-04
   0.28459E+01   0.62700E-04
   0.28509E+01   0.63012E-04
   0.28559E+01   0.63323E-04
   0.28609E+01   0.63636E-04
   0.28659E+01   0.63950E-04
   0.28709E+01   0.64265E-04
   0.28759E+01   0.64581E-04
   0.28809E+01   0.64898E-04
   0.28859E+01   0.65217E-04
   0.28909E+01   0.65536E-04
   0.28959E+01   0.65856E-04
   0.29009E+01   0.66178E-04
   0.29059E+01   0.66498E-04
   0.29109E+01   0.66820E-04
   0.29159E+01   0.67142E-04
   0.29209E+01   0.67466E-04
   0.29259E+01   0.67791E-04
   0.29309E+01   0.68117E-04
   0.29359E+01   0.68444E-04
   0.29409E+01   0.68771E-04
   0.29459E+01   0.69099E-04
   0.29509E+01   0.69428E-04
   0.29559E+01   0.69758E-04
   0.29609E+01   0.70089E-04
   0.29659E+01   0.70421E-04
   0.29709E+01   0.70754E-04
   0.29759E+01   0.71089E-04
   0.29809E+01   0.71424E-04
   0.29859E+01   0.71761E-04
   0.29909E+01   0.72099E-04
   0.29959E+01   0.72438E-04
   0.30009E+01   0.72778E-04
   0.30059E+01   0.73119E-04
   0.30109E+01   0.73462E-04
   0.30159E+01   0.73805E-04
   0.30209E+01   0.74150E-04
   0.30259E+01   0.74495E-04
   0.30309E+01   0.74838E-04
   0.30359E+01   0.75182E-04
   0.30409E+01   0.75527E-04
   0.30459E+01   0.75874E-04
   0.30509E+01   0.76221E-04
   0.30559E+01   0.76570E-04
   0.30609E+01   0.76919E-04
   0.30659E+01   0.77270E-04
   0.30709E+01   0.77622E-04
   0.30759E+01   0.77976E-04
   0.30809E+01   0.78330E-04
   0.30859E+01   0.78685E-04
   0.30909E+01   0.79042E-04
   0.30959E+01   0.79400E-04
   0.31009E+01   0.79759E-04
   0.31059E+01   0.80119E-04
   0.31109E+01   0.80479E-04
   0.31159E+01   0.80839E-04
   0.31209E+01   0.81201E-04
   0.31259E+01   0.81564E-04
   0.31309E+01   0.81928E-04
   0.31359E+01   0.82294E-04
   0.31409E+01   0.82660E-04
   0.31459E+01   0.83026E-04
   0.31509E+01   0.83392E-04
   0.31559E+01   0.83760E-04
   0.31609E+01   0.84128E-04
   0.31659E+01   0.84498E-04
   0.31709E+01   0.84869E-04
   0.31759E+01   0.85241E-04
   0.31809E+01   0.85614E-04
   0.31859E+01   0.85989E-04
   0.31909E+01   0.86364E-04
   0.31959E+01   0.86739E-04
   0.32009E+01   0.87116E-04
   0.32059E+01   0.87493E-04
   0.32109E+01   0.87871E-04
   0.32159E+01   0.88251E-04
   0.32209E+01   0.88632E-04
   0.32259E+01   0.89014E-04
   0.32309E+01   0.89398E-04
   0.32359E+01   0.89782E-04
   0.32409E+01   0.90168E-04
   0.32459E+01   0.90555E-04
   0.32509E+01   0.90943E-04
   0.32559E+01   0.91332E-04
   0.32609E+01   0.91720E-04
   0.32659E+01   0.92109E-04
   0.32709E+01   0.92498E-04
   0.32759E+01   0.92887E-04
   0.32809E+01   0.93278E-04
   0.32859E+01   0.93670E-04
   0.32909E+01   0.94063E-04
   0.32959E+01   0.94457E-04
   0.33009E+01   0.94852E-04
   0.33059E+01   0.95249E-04
   0.33109E+01   0.95647E-04
   0.33159E+01   0.96046E-04
   0.33209E+01   0.96446E-04
   0.33259E+01   0.96847E-04
   0.33309E+01   0.97250E-04
   0.33359E+01   0.97654E-04
   0.33409E+01   0.98059E-04
   0.33459E+01   0.98465E-04
   0.33509E+01   0.98871E-04
   0.33559E+01   0.99277E-04
   0.33609E+01   0.99685E-04
   0.33659E+01   0.10009E-03
   0.33709E+01   0.10050E-03
   0.33759E+01   0.10091E-03
   0.33809E+01   0.10132E-03
   0.33859E+01   0.10173E-03
   0.33909E+01   0.10214E-03
   0.33959E+01   0.10256E-03
   0.34009E+01   0.10297E-03
   0.34059E+01   0.10339E-03
   0.34109E+01   0.10381E-03
   0.34159E+01   0.10423E-03
   0.34209E+01   0.10465E-03
   0.34259E+01   0.10506E-03
   0.34309E+01   0.10548E-03
   0.34359E+01   0.10591E-03
   0.34409E+01   0.10633E-03
   0.34459E+01   0.10675E-03
   0.34509E+01   0.10718E-03
   0.34559E+01   0.10760E-03
   0.34609E+01   0.10803E-03
   0.34659E+01   0.10846E-03
   0.34709E+01   0.10889E-03
   0.34759E+01   0.10932E-03
   0.34809E+01   0.10975E-03
   0.34859E+01   0.11018E-03
   0.34909E+01   0.11061E-03
   0.34959E+01   0.11105E-03
   0.35009E+01   0.11148E-03
   0.35059E+01   0.11191E-03
   0.35109E+01   0.11235E-03
   0.35159E+01   0.11278E-03
   0.35209E+01   0.11322E-03
   0.35259E+01   0.11366E-03
   0.35309E+01   0.11410E-03
   0.35359E+01   0.11454E-03
   0.35409E+01   0.11498E-03
   0.35459E+01   0.11543E-03
   0.35509E+01   0.11587E-03
   0.35559E+01   0.11632E-03
   0.35609E+01   0.11676E-03
   0.35659E+01   0.11721E-03
   0.35709E+01   0.11766E-03
   0.35759E+01   0.11811E-03
   0.35809E+01   0.11856E-03
   0.35859E+01   0.11901E-03
   0.35909E+01   0.11946E-03
   0.35959E+01   0.11991E-03
   0.36009E+01   0.12036E-03
   0.36059E+01   0.12081E-03
   0.36109E+01   0.12127E-03
   0.36159E+01   0.12172E-03
   0.36209E+01   0.12218E-03
   0.36259E+01   0.12264E-03
   0.36309E+01   0.12310E-03
   0.36359E+01   0.12356E-03
   0.36409E+01   0.12402E-03
   0.36459E+01   0.12448E-03
   0.36509E+01   0.12494E-03
   0.36559E+01   0.12541E-03
   0.36609E+01   0.12587E-03
   0.36659E+01   0.12634E-03
   0.36709E+01   0.12681E-03
   0.36759E+01   0.12728E-03
   0.36809E+01   0.12774E-03
   0.36859E+01   0.12821E-03
   0.36909E+01   0.12868E-03
   0.36959E+01   0.12915E-03
   0.37009E+01   0.12962E-03
   0.37059E+01   0.13010E-03
   0.37109E+01   0.13057E-03
   0.37159E+01   0.13104E-03
   0.37209E+01   0.13152E-03
   0.37259E+01   0.13199E-03
   0.37309E+01   0.13247E-03
   0.37359E+01   0.13295E-03
   0.37409E+01   0.13343E-03
   0.37459E+01   0.13391E-03
   0.37509E+01   0.13439E-03
   0.37559E+01   0.13488E-03
   0.37609E+01   0.13536E-03
   0.37659E+01   0.13585E-03
   0.37709E+01   0.13634E-03
   0.37759E+01   0.13683E-03
   0.37809E+01   0.13731E-03
   0.37859E+01   0.13780E-03
   0.37909E+01   0.13828E-03
   0.37959E+01   0.13877E-03
   0.38009E+01   0.13926E-03
   0.38059E+01   0.13975E-03
   0.38109E+01   0.14024E-03
   0.38159E+01   0.14074E-03
   0.38209E+01   0.14123E-03
   0.38259E+01   0.14173E-03
   0.38309E+01   0.14223E-03
   0.38359E+01   0.14273E-03
   0.38409E+01   0.14323E-03
   0.38459E+01   0.14372E-03
   0.38509E+01   0.14423E-03
   0.38559E+01   0.14473E-03
   0.38609E+01   0.14523E-03
   0.38659E+01   0.14573E-03
   0.38709E+01   0.14624E-03
   0.38759E+01   0.14674E-03
   0.38809E+01   0.14725E-03
   0.38859E+01   0.14775E-03
   0.38909E+01   0.14826E-03
   0.38959E+01   0.14877E-03
   0.39009E+01   0.14928E-03
   0.39059E+01   0.14979E-03
   0.39109E+01   0.15030E-03
   0.39159E+01   0.15081E-03
   0.39209E+01   0.15132E-03
   0.39259E+01   0.15184E-03
   0.39309E+01   0.15235E-03
   0.39359E+01   0.15287E-03
   0.39409E+01   0.15339E-03
   0.39459E+01   0.15391E-03
   0.39509E+01   0.15443E-03
   0.39559E+01   0.15495E-03
   0.39609E+01   0.15547E-03
   0.39659E+01   0.15599E-03
   0.39709E+01   0.15651E-03
   0.39759E+01   0.15704E-03
   0.39809E+01   0.15756E-03
   0.39859E+01   0.15808E-03
   0.39909E+01   0.15861E-03
   0.39959E+01   0.15913E-03
   0.40009E+01   0.15966E-03
   0.40059E+01   0.16019E-03
   0.40109E+01   0.16072E-03
   0.40159E+01   0.16125E-03
   0.40209E+01   0.16178E-03
   0.40259E+01   0.16232E-03
   0.40309E+01   0.16285E-03
   0.40359E+01   0.16339E-03
   0.40409E+01   0.16393E-03
   0.40459E+01   0.16446E-03
   0.40509E+01   0.16500E-03
   0.40559E+01   0.16554E-03
   0.40609E+01   0.16608E-03
   0.40659E+01   0.16661E-03
   0.40709E+01   0.16715E-03
   0.40759E+01   0.16770E-03
   0.40809E+01   0.16824E-03
   0.40859E+01   0.16878E-03
   0.40909E+01   0.16933E-03
   0.40959E+01   0.16987E-03
   0.41009E+01   0.17042E-03
   0.41059E+01   0.17097E-03
   0.41109E+01   0.17151E-03
   0.41159E+01   0.17206E-03
   0.41209E+01   0.17261E-03
   0.41259E+01   0.17316E-03
   0.41309E+01   0.17372E-03
   0.41359E+01   0.17427E-03
   0.41409E+01   0.17483E-03
   0.41459E+01   0.17538E-03
   0.41509E+01   0.17594E-03
   0.41559E+01   0.17649E-03
   0.41609E+01   0.17705E-03
   0.41659E+01   0.17760E-03
   0.41709E+01   0.17816E-03
   0.41759E+01   0.17872E-03
   0.41809E+01   0.17928E-03
   0.41859E+01   0.17984E-03
   0.41909E+01   0.18040E-03
   0.41959E+01   0.18097E-03
   0.42009E+01   0.18153E-03
   0.42059E+01   0.18210E-03
   0.42109E+01   0.18267E-03
   0.42159E+01   0.18324E-03
   0.42209E+01   0.18381E-03
   0.42259E+01   0.18438E-03
   0.42309E+01   0.18495E-03
   0.42359E+01   0.18551E-03
   0.42409E+01   0.18608E-03
   0.42459E+01   0.18665E-03
   0.42509E+01   0.18723E-03
   0.42559E+01   0.18780E-03
   0.42609E+01   0.18837E-03
   0.42659E+01   0.18895E-03
   0.42709E+01   0.18953E-03
   0.42759E+01   0.19011E-03
   0.42809E+01   0.19069E-03
   0.42859E+01   0.19127E-03
   0.42909E+01   0.19185E-03
   0.42959E+01   0.19243E-03
   0.43009E+01   0.19301E-03
   0.43059E+01   0.19359E-03
   0.43109E+01   0.19418E-03
   0.43159E+01   0.19476E-03
   0.43209E+01   0.19535E-03
   0.43259E+01   0.19593E-03
   0.43309E+01   0.19652E-03
   0.43359E+01   0.19711E-03
   0.43409E+01   0.19770E-03
   0.43459E+01   0.19828E-03
   0.43509E+01   0.19887E-03
   0.43559E+01   0.19946E-03
   0.43609E+01   0.20006E-03
   0.43659E+01   0.20065E-03
   0.43709E+01   0.20125E-03
   0.43759E+01   0.20184E-03
   0.43809E+01   0.20244E-03
   0.43859E+01   0.20304E-03
   0.43909E+01   0.20364E-03
   0.43959E+01   0.20424E-03
   0.44009E+01   0.20484E-03
   0.44059E+01   0.20543E-03
   0.44109E+01   0.20603E-03
   0.44159E+01   0.20663E-03
   0.44209E+01   0.20723E-03
   0.44259E+01   0.20784E-03
   0.44309E+01   0.20844E-03
   0.44359E+01   0.20905E-03
   0.44409E+01   0.20965E-03
   0.44459E+01   0.21026E-03
   0.44509E+01   0.21087E-03
   0.44559E+01   0.21148E-03
   0.44609E+01   0.21209E-03
   0.44659E+01   0.21270E-03
   0.44709E+01   0.21331E-03
   0.44759E+01   0.21393E-03
   0.44809E+01   0.21454E-03
   0.44859E+01   0.21515E-03
   0.44909E+01   0.21576E-03
   0.44959E+01   0.21638E-03
   0.45009E+01   0.21699E-03
   0.45059E+01   0.21761E-03
   0.45109E+01   0.21823E-03
   0.45159E+01   0.21885E-03
   0.45209E+01   0.21947E-03
   0.45259E+01   0.22009E-03
   0.45309E+01   0.22071E-03
   0.45359E+01   0.22133E-03
   0.45409E+01   0.22196E-03
   0.45459E+01   0.22258E-03
   0.45509E+01   0.22321E-03
   0.45559E+01   0.22384E-03
   0.45609E+01   0.22446E-03
   0.45659E+01   0.22509E-03
   0.45709E+01   0.22571E-03
   0.45759E+01   0.22634E-03
   0.45809E+01   0.22697E-03
   0.45859E+01   0.22760E-03
   0.45909E+01   0.22823E-03
   0.45959E+01   0.22886E-03
   0.46009E+01   0.22949E-03
   0.46059E+01   0.23013E-03
   0.46109E+01   0.23076E-03
   0.46159E+01   0.23140E-03
   0.46209E+01   0.23204E-03
   0.46259E+01   0.23268E-03
   0.46309E+01   0.23332E-03
   0.46359E+01   0.23396E-03
   0.46409E+01   0.23459E-03
   0.46459E+01   0.23523E-03
   0.46509E+01   0.23587E-03
   0.46559E+01   0.23651E-03
   0.46609E+01   0.23715E-03
   0.46659E+01   0.23780E-03
   0.46709E+01   0.23844E-03
   0.46759E+01   0.23909E-03
   0.46809E+01   0.23973E-03
   0.46859E+01   0.24038E-03
   0.46909E+01   0.24103E-03
   0.46959E+01   0.24167E-03
   0.47009E+01   0.24232E-03
   0.47059E+01   0.24298E-03
   0.47109E+01   0.24363E-03
   0.47159E+01   0.24428E-03
   0.47209E+01   0.24493E-03
   0.47259E+01   0.24558E-03
   0.47309E+01   0.24624E-03
   0.47359E+01   0.24689E-03
   0.47409E+01   0.24754E-03
   0.47459E+01   0.24820E-03
   0.47509E+01   0.24885E-03
   0.47559E+01   0.24951E-03
   0.47609E+01   0.25017E-03
   0.47659E+01   0.25083E-03
   0.47709E+01   0.25149E-03
   0.47759E+01   0.25216E-03
   0.47809E+01   0.25282E-03
   0.47859E+01   0.25348E-03
   0.47909E+01   0.25414E-03
   0.47959E+01   0.25481E-03
   0.48009E+01   0.25547E-03
   0.48059E+01   0.25613E-03
   0.48109E+01   0.25680E-03
   0.48159E+01   0.25746E-03
   0.48209E+01   0.25813E-03
   0.48259E+01   0.25880E-03
   0.48309E+01   0.25947E-03
   0.48359E+01   0.26014E-03
   0.48409E+01   0.26081E-03
   0.48459E+01   0.26149E-03
   0.48509E+01   0.26216E-03
   0.48559E+01   0.26283E-03
   0.48609E+01   0.26351E-03
   0.48659E+01   0.26418E-03
   0.48709E+01   0.26485E-03
   0.48759E+01   0.26553E-03
   0.48809E+01   0.26621E-03
   0.48859E+01   0.26688E-03
   0.48909E+01   0.26756E-03
   0.48959E+01   0.26824E-03
   0.49009E+01   0.26892E-03
   0.49059E+01   0.26960E-03
   0.49109E+01   0.27028E-03
   0.49159E+01   0.27096E-03
   0.49209E+01   0.27165E-03
   0.49259E+01   0.27233E-03
   0.49309E+01   0.27302E-03
   0.49359E+01   0.27371E-03
   0.49409E+01   0.27439E-03
   0.49459E+01   0.27507E-03
   0.49509E+01   0.27576E-03
   0.49559E+01   0.27644E-03
   0.49609E+01   0.27713E-03
   0.49659E+01   0.27782E-03
   0.49709E+01   0.27851E-03
   0.49759E+01   0.27920E-03
   0.49809E+01   0.27990E-03
   0.49859E+01   0.28059E-03
   0.49909E+01   0.28128E-03
   0.49959E+01   0.28198E-03
   0.50009E+01   0.28267E-03
   0.50059E+01   0.28337E-03
   0.50109E+01   0.28406E-03
   0.50159E+01   0.28476E-03
   0.50209E+01   0.28545E-03
   0.50259E+01   0.28615E-03
   0.50309E+01   0.28685E-03
   0.50359E+01   0.28755E-03
   0.50409E+01   0.28825E-03
   0.50459E+01   0.28895E-03
   0.50509E+01   0.28965E-03
   0.50559E+01   0.29035E-03
   0.50609E+01   0.29106E-03
   0.50659E+01   0.29176E-03
   0.50709E+01   0.29247E-03
   0.50759E+01   0.29318E-03
   0.50809E+01   0.29388E-03
   0.50859E+01   0.29459E-03
   0.50909E+01   0.29529E-03
   0.50959E+01   0.29599E-03
   0.51009E+01   0.29670E-03
   0.51059E+01   0.29741E-03
   0.51109E+01   0.29812E-03
   0.51159E+01   0.29883E-03
   0.51209E+01   0.29954E-03
   0.51259E+01   0.30026E-03
   0.51309E+01   0.30097E-03
   0.51359E+01   0.30169E-03
   0.51409E+01   0.30240E-03
   0.51459E+01   0.30311E-03
   0.51509E+01   0.30383E-03
   0.51559E+01   0.30454E-03
   0.51609E+01   0.30526E-03
   0.51659E+01   0.30597E-03
   0.51709E+01   0.30669E-03
   0.51759E+01   0.30741E-03
   0.51809E+01   0.30813E-03
   0.51859E+01   0.30885E-03
   0.51909E+01   0.30957E-03
   0.51959E+01   0.31029E-03
   0.52009E+01   0.31101E-03
   0.52059E+01   0.31174E-03
   0.52109E+01   0.31246E-03
   0.52159E+01   0.31319E-03
   0.52209E+01   0.31391E-03
   0.52259E+01   0.31464E-03
   0.52309E+01   0.31536E-03
   0.52359E+01   0.31608E-03
   0.52409E+01   0.31681E-03
   0.52459E+01   0.31754E-03
   0.52509E+01   0.31826E-03
   0.52559E+01   0.31899E-03
   0.52609E+01   0.31972E-03
   0.52659E+01   0.32046E-03
   0.52709E+01   0.32119E-03
   0.52759E+01   0.32192E-03
   0.52809E+01   0.32266E-03
   0.52859E+01   0.32339E-03
   0.52909E+01   0.32412E-03
   0.52959E+01   0.32485E-03
   0.53009E+01   0.32558E-03
   0.53059E+01   0.32632E-03
   0.53109E+01   0.32705E-03
   0.53159E+01   0.32779E-03
   0.53209E+01   0.32853E-03
   0.53259E+01   0.32927E-03
   0.53309E+01   0.33001E-03
   0.53359E+01   0.33075E-03
   0.53409E+01   0.33149E-03
   0.53459E+01   0.33223E-03
   0.53509E+01   0.33297E-03
   0.53559E+01   0.33371E-03
   0.53609E+01   0.33445E-03
   0.53659E+01   0.33519E-03
   0.53709E+01   0.33593E-03
   0.53759E+01   0.33667E-03
   0.53809E+01   0.33742E-03
   0.53859E+01   0.33816E-03
   0.53909E+01   0.33891E-03
   0.53959E+01   0.33966E-03
   0.54009E+01   0.34040E-03
   0.54059E+01   0.34116E-03
   0.54109E+01   0.34191E-03
   0.54159E+01   0.34266E-03
   0.54209E+01   0.34340E-03
   0.54259E+01   0.34415E-03
   0.54309E+01   0.34490E-03
   0.54359E+01   0.34565E-03
   0.54409E+01   0.34640E-03
   0.54459E+01   0.34715E-03
   0.54509E+01   0.34791E-03
   0.54559E+01   0.34866E-03
   0.54609E+01   0.34942E-03
   0.54659E+01   0.35017E-03
   0.54709E+01   0.35093E-03
   0.54759E+01   0.35168E-03
   0.54809E+01   0.35244E-03
   0.54859E+01   0.35320E-03
   0.54909E+01   0.35395E-03
   0.54959E+01   0.35471E-03
   0.55009E+01   0.35547E-03
   0.55059E+01   0.35623E-03
   0.55109E+01   0.35699E-03
   0.55159E+01   0.35775E-03
   0.55209E+01   0.35851E-03
   0.55259E+01   0.35927E-03
   0.55309E+01   0.36003E-03
   0.55359E+01   0.36080E-03
   0.55409E+01   0.36156E-03
   0.55459E+01   0.36233E-03
   0.55509E+01   0.36309E-03
   0.55559E+01   0.36385E-03
   0.55609E+01   0.36461E-03
   0.55659E+01   0.36538E-03
   0.55709E+01   0.36614E-03
   0.55759E+01   0.36691E-03
   0.55809E+01   0.36768E-03
   0.55859E+01   0.36845E-03
   0.55909E+01   0.36922E-03
   0.55959E+01   0.36999E-03
   0.56009E+01   0.37076E-03
   0.56059E+01   0.37153E-03
   0.56109E+01   0.37229E-03
   0.56159E+01   0.37306E-03
   0.56209E+01   0.37383E-03
   0.56259E+01   0.37460E-03
   0.56309E+01   0.37538E-03
   0.56359E+01   0.37615E-03
   0.56409E+01   0.37692E-03
   0.56459E+01   0.37770E-03
   0.56509E+01   0.37847E-03
   0.56559E+01   0.37925E-03
   0.56609E+01   0.38003E-03
   0.56659E+01   0.38080E-03
   0.56709E+01   0.38158E-03
   0.56759E+01   0.38236E-03
   0.56809E+01   0.38313E-03
   0.56859E+01   0.38391E-03
   0.56909E+01   0.38468E-03
   0.56959E+01   0.38546E-03
   0.57009E+01   0.38624E-03
   0.57059E+01   0.38702E-03
   0.57109E+01   0.38780E-03
   0.57159E+01   0.38859E-03
   0.57209E+01   0.38937E-03
   0.57259E+01   0.39015E-03
   0.57309E+01   0.39094E-03
   0.57359E+01   0.39172E-03
   0.57409E+01   0.39250E-03
   0.57459E+01   0.39328E-03
   0.57509E+01   0.39406E-03
   0.57559E+01   0.39485E-03
   0.57609E+01   0.39564E-03
   0.57659E+01   0.39642E-03
   0.57709E+01   0.39721E-03
   0.57759E+01   0.39799E-03
   0.57809E+01   0.39878E-03
   0.57859E+01   0.39957E-03
   0.57909E+01   0.40036E-03
   0.57959E+01   0.40115E-03
   0.58009E+01   0.40194E-03
   0.58059E+01   0.40273E-03
   0.58109E+01   0.40351E-03
   0.58159E+01   0.40430E-03
   0.58209E+01   0.40509E-03
   0.58259E+01   0.40588E-03
   0.58309E+01   0.40667E-03
   0.58359E+01   0.40747E-03
   0.58409E+01   0.40826E-03
   0.58459E+01   0.40906E-03
   0.58509E+01   0.40986E-03
   0.58559E+01   0.41065E-03
   0.58609E+01   0.41144E-03
   0.58659E+01   0.41223E-03
   0.58709E+01   0.41302E-03
   0.58759E+01   0.41382E-03
   0.58809E+01   0.41462E-03
   0.58859E+01   0.41541E-03
   0.58909E+01   0.41621E-03
   0.58959E+01   0.41701E-03
   0.59009E+01   0.41781E-03
   0.59059E+01   0.41861E-03
   0.59109E+01   0.41941E-03
   0.59159E+01   0.42020E-03
   0.59209E+01   0.42100E-03
   0.59259E+01   0.42180E-03
   0.59309E+01   0.42260E-03
   0.59359E+01   0.42340E-03
   0.59409E+01   0.42420E-03
   0.59459E+01   0.42500E-03
   0.59509E+01   0.42580E-03
   0.59559E+01   0.42661E-03
   0.59609E+01   0.42741E-03
   0.59659E+01   0.42822E-03
   0.59709E+01   0.42902E-03
   0.59759E+01   0.42983E-03
   0.59809E+01   0.43063E-03
   0.59859E+01   0.43143E-03
   0.59909E+01   0.43223E-03
   0.59959E+01   0.43304E-03
   0.60009E+01   0.43384E-03
   0.60059E+01   0.43465E-03
   0.60109E+01   0.43546E-03
   0.60159E+01   0.43627E-03
   0.60209E+01   0.43708E-03
   0.60259E+01   0.43789E-03
   0.60309E+01   0.43869E-03
   0.60359E+01   0.43950E-03
   0.60409E+01   0.44031E-03
   0.60459E+01   0.44111E-03
   0.60509E+01   0.44192E-03
   0.60559E+01   0.44274E-03
   0.60609E+01   0.44354E-03
   0.60659E+01   0.44435E-03
   0.60709E+01   0.44517E-03
   0.60759E+01   0.44598E-03
   0.60809E+01   0.44679E-03
   0.60859E+01   0.44760E-03
   0.60909E+01   0.44842E-03
   0.60959E+01   0.44923E-03
   0.61009E+01   0.45004E-03
   0.61059E+01   0.45085E-03
   0.61109E+01   0.45166E-03
   0.61159E+01   0.45248E-03
   0.61209E+01   0.45329E-03
   0.61259E+01   0.45411E-03
   0.61309E+01   0.45493E-03
   0.61359E+01   0.45575E-03
   0.61409E+01   0.45656E-03
   0.61459E+01   0.45737E-03
   0.61509E+01   0.45819E-03
   0.61559E+01   0.45900E-03
   0.61609E+01   0.45982E-03
   0.61659E+01   0.46064E-03
   0.61709E+01   0.46146E-03
   0.61759E+01   0.46227E-03
   0.61809E+01   0.46309E-03
   0.61859E+01   0.46391E-03
   0.61909E+01   0.46473E-03
   0.61959E+01   0.46555E-03
   0.62009E+01   0.46637E-03
   0.62059E+01   0.46719E-03
   0.62109E+01   0.46801E-03
   0.62159E+01   0.46883E-03
   0.62209E+01   0.46965E-03
   0.62259E+01   0.47047E-03
   0.62309E+01   0.47129E-03
   0.62359E+01   0.47211E-03
   0.62409E+01   0.47293E-03
   0.62459E+01   0.47376E-03
   0.62509E+01   0.47459E-03
   0.62559E+01   0.47541E-03
   0.62609E+01   0.47623E-03
   0.62659E+01   0.47705E-03
   0.62709E+01   0.47787E-03
   0.62759E+01   0.47869E-03
   0.62809E+01   0.47952E-03
   0.62859E+01   0.48034E-03
   0.62909E+01   0.48117E-03
   0.62959E+01   0.48200E-03
   0.63009E+01   0.48282E-03
   0.63059E+01   0.48365E-03
   0.63109E+01   0.48447E-03
   0.63159E+01   0.48530E-03
   0.63209E+01   0.48612E-03
   0.63259E+01   0.48695E-03
   0.63309E+01   0.48777E-03
   0.63359E+01   0.48860E-03
   0.63409E+01   0.48943E-03
   0.63459E+01   0.49026E-03
   0.63509E+01   0.49108E-03
   0.63559E+01   0.49192E-03
   0.63609E+01   0.49275E-03
   0.63659E+01   0.49357E-03
   0.63709E+01   0.49440E-03
   0.63759E+01   0.49523E-03
   0.63809E+01   0.49605E-03
   0.63859E+01   0.49688E-03
   0.63909E+01   0.49771E-03
   0.63959E+01   0.49854E-03
   0.64009E+01   0.49938E-03
   0.64059E+01   0.50021E-03
   0.64109E+01   0.50104E-03
   0.64159E+01   0.50187E-03
   0.64209E+01   0.50270E-03
   0.64259E+01   0.50353E-03
   0.64309E+01   0.50436E-03
   0.64359E+01   0.50519E-03
   0.64409E+01   0.50602E-03
   0.64459E+01   0.50686E-03
   0.64509E+01   0.50769E-03
   0.64559E+01   0.50852E-03
   0.64609E+01   0.50936E-03
   0.64659E+01   0.51019E-03
   0.64709E+01   0.51102E-03
   0.64759E+01   0.51186E-03
   0.64809E+01   0.51269E-03
   0.64859E+01   0.51352E-03
   0.64909E+01   0.51435E-03
   0.64959E+01   0.51518E-03
   0.65009E+01   0.51602E-03
   0.65059E+01   0.51686E-03
   0.65109E+01   0.51769E-03
   0.65159E+01   0.51853E-03
   0.65209E+01   0.51937E-03
   0.65259E+01   0.52020E-03
   0.65309E+01   0.52103E-03
   0.65359E+01   0.52187E-03
   0.65409E+01   0.52270E-03
   0.65459E+01   0.52354E-03
   0.65509E+01   0.52438E-03
   0.65559E+01   0.52521E-03
   0.65609E+01   0.52605E-03
   0.65659E+01   0.52689E-03
   0.65709E+01   0.52772E-03
   0.65759E+01   0.52856E-03
   0.65809E+01   0.52940E-03
   0.65859E+01   0.53023E-03
   0.65909E+01   0.53107E-03
   0.65959E+01   0.53190E-03
   0.66009E+01   0.53274E-03
   0.66059E+01   0.53358E-03
   0.66109E+01   0.53442E-03
   0.66159E+01   0.53526E-03
   0.66209E+01   0.53610E-03
   0.66259E+01   0.53694E-03
   0.66309E+01   0.53777E-03
   0.66359E+01   0.53861E-03
   0.66409E+01   0.53945E-03
   0.66459E+01   0.54028E-03
   0.66509E+01   0.54112E-03
   0.66559E+01   0.54196E-03
   0.66609E+01   0.54281E-03
   0.66659E+01   0.54365E-03
   0.66709E+01   0.54449E-03
   0.66759E+01   0.54533E-03
   0.66809E+01   0.54616E-03
   0.66859E+01   0.54700E-03
   0.66909E+01   0.54784E-03
   0.66959E+01   0.54868E-03
   0.67009E+01   0.54952E-03
   0.67059E+01   0.55036E-03
   0.67109E+01   0.55120E-03
   0.67159E+01   0.55205E-03
   0.67209E+01   0.55289E-03
   0.67259E+01   0.55373E-03
   0.67309E+01   0.55457E-03
   0.67359E+01   0.55541E-03
   0.67409E+01   0.55625E-03
   0.67459E+01   0.55709E-03
   0.67509E+01   0.55793E-03
   0.67559E+01   0.55877E-03
   0.67609E+01   0.55961E-03
   0.67659E+01   0.56046E-03
   0.67709E+01   0.56130E-03
   0.67759E+01   0.56214E-03
   0.67809E+01   0.56298E-03
   0.67859E+01   0.56382E-03
   0.67909E+01   0.56466E-03
   0.67959E+01   0.56550E-03
   0.68009E+01   0.56635E-03
   0.68059E+01   0.56719E-03
   0.68109E+01   0.56803E-03
   0.68159E+01   0.56887E-03
   0.68209E+01   0.56972E-03
   0.68259E+01   0.57056E-03
   0.68309E+01   0.57140E-03
   0.68359E+01   0.57225E-03
   0.68409E+01   0.57309E-03
   0.68459E+01   0.57393E-03
   0.68509E+01   0.57477E-03
   0.68559E+01   0.57561E-03
   0.68609E+01   0.57646E-03
   0.68659E+01   0.57730E-03
   0.68709E+01   0.57815E-03
   0.68759E+01   0.57899E-03
   0.68809E+01   0.57983E-03
   0.68859E+01   0.58067E-03
   0.68909E+01   0.58151E-03
   0.68959E+01   0.58236E-03
   0.69009E+01   0.58320E-03
   0.69059E+01   0.58404E-03
   0.69109E+01   0.58489E-03
   0.69159E+01   0.58573E-03
   0.69209E+01   0.58657E-03
   0.69259E+01   0.58742E-03
   0.69309E+01   0.58826E-03
   0.69359E+01   0.58910E-03
   0.69409E+01   0.58994E-03
   0.69459E+01   0.59078E-03
   0.69509E+01   0.59163E-03
   0.69559E+01   0.59247E-03
   0.69609E+01   0.59331E-03
   0.69659E+01   0.59416E-03
   0.69709E+01   0.59501E-03
   0.69759E+01   0.59584E-03
   0.69809E+01   0.59668E-03
   0.69859E+01   0.59753E-03
   0.69909E+01   0.59837E-03
   0.69959E+01   0.59921E-03
   0.70009E+01   0.60006E-03
   0.70059E+01   0.60090E-03
   0.70109E+01   0.60174E-03
   0.70159E+01   0.60259E-03
   0.70209E+01   0.60343E-03
   0.70259E+01   0.60427E-03
   0.70309E+01   0.60511E-03
   0.70359E+01   0.60596E-03
   0.70409E+01   0.60680E-03
   0.70459E+01   0.60764E-03
   0.70509E+01   0.60848E-03
   0.70559E+01   0.60932E-03
   0.70609E+01   0.61017E-03
   0.70659E+01   0.61102E-03
   0.70709E+01   0.61186E-03
   0.70759E+01   0.61270E-03
   0.70809E+01   0.61354E-03
   0.70859E+01   0.61438E-03
   0.70909E+01   0.61522E-03
   0.70959E+01   0.61606E-03
   0.71009E+01   0.61691E-03
   0.71059E+01   0.61775E-03
   0.71109E+01   0.61860E-03
   0.71159E+01   0.61944E-03
   0.71209E+01   0.62027E-03
   0.71259E+01   0.62112E-03
   0.71309E+01   0.62196E-03
   0.71359E+01   0.62280E-03
   0.71409E+01   0.62364E-03
   0.71459E+01   0.62448E-03
   0.71509E+01   0.62533E-03
   0.71559E+01   0.62617E-03
   0.71609E+01   0.62701E-03
   0.71659E+01   0.62785E-03
   0.71709E+01   0.62869E-03
   0.71759E+01   0.62953E-03
   0.71809E+01   0.63037E-03
   0.71859E+01   0.63121E-03
   0.71909E+01   0.63206E-03
   0.71959E+01   0.63290E-03
   0.72009E+01   0.63374E-03
   0.72059E+01   0.63459E-03
   0.72109E+01   0.63542E-03
   0.72159E+01   0.63626E-03
   0.72209E+01   0.63710E-03
   0.72259E+01   0.63794E-03
   0.72309E+01   0.63878E-03
   0.72359E+01   0.63962E-03
   0.72409E+01   0.64046E-03
   0.72459E+01   0.64130E-03
   0.72509E+01   0.64214E-03
   0.72559E+01   0.64298E-03
   0.72609E+01   0.64382E-03
   0.72659E+01   0.64466E-03
   0.72709E+01   0.64550E-03
   0.72759E+01   0.64634E-03
   0.72809E+01   0.64718E-03
   0.72859E+01   0.64802E-03
   0.72909E+01   0.64886E-03
   0.72959E+01   0.64970E-03
   0.73009E+01   0.65054E-03
   0.73059E+01   0.65137E-03
   0.73109E+01   0.65221E-03
   0.73159E+01   0.65304E-03
   0.73209E+01   0.65388E-03
   0.73259E+01   0.65472E-03
   0.73309E+01   0.65556E-03
   0.73359E+01   0.65640E-03
   0.73409E+01   0.65724E-03
   0.73459E+01   0.65807E-03
   0.73509E+01   0.65891E-03
   0.73559E+01   0.65975E-03
   0.73609E+01   0.66058E-03
   0.73659E+01   0.66142E-03
   0.73709E+01   0.66225E-03
   0.73759E+01   0.66309E-03
   0.73809E+01   0.66393E-03
   0.73859E+01   0.66477E-03
   0.73909E+01   0.66560E-03
   0.73959E+01   0.66644E-03
   0.74009E+01   0.66727E-03
   0.74059E+01   0.66810E-03
   0.74109E+01   0.66894E-03
   0.74159E+01   0.66977E-03
   0.74209E+01   0.67061E-03
   0.74259E+01   0.67145E-03
   0.74309E+01   0.67228E-03
   0.74359E+01   0.67311E-03
   0.74409E+01   0.67395E-03
   0.74459E+01   0.67478E-03
   0.74509E+01   0.67561E-03
   0.74559E+01   0.67645E-03
   0.74609E+01   0.67728E-03
   0.74659E+01   0.67811E-03
   0.74709E+01   0.67895E-03
   0.74759E+01   0.67978E-03
   0.74809E+01   0.68061E-03
   0.74859E+01   0.68144E-03
   0.74909E+01   0.68227E-03
   0.74959E+01   0.68310E-03
   0.75009E+01   0.68394E-03
   0.75058E+01   0.68477E-03
   0.75108E+01   0.68560E-03
   0.75158E+01   0.68644E-03
   0.75208E+01   0.68727E-03
   0.75258E+01   0.68809E-03
   0.75308E+01   0.68892E-03
   0.75358E+01   0.68975E-03
   0.75408E+01   0.69058E-03
   0.75458E+01   0.69141E-03
   0.75508E+01   0.69224E-03
   0.75558E+01   0.69307E-03
   0.75608E+01   0.69390E-03
   0.75658E+01   0.69473E-03
   0.75708E+01   0.69556E-03
   0.75758E+01   0.69639E-03
   0.75808E+01   0.69721E-03
   0.75858E+01   0.69804E-03
   0.75908E+01   0.69887E-03
   0.75958E+01   0.69970E-03
   0.76008E+01   0.70053E-03
   0.76058E+01   0.70136E-03
   0.76108E+01   0.70218E-03
   0.76158E+01   0.70301E-03
   0.76208E+01   0.70383E-03
   0.76258E+01   0.70466E-03
   0.76308E+01   0.70548E-03
   0.76358E+01   0.70631E-03
   0.76408E+01   0.70714E-03
   0.76458E+01   0.70796E-03
   0.76508E+01   0.70879E-03
   0.76558E+01   0.70961E-03
   0.76608E+01   0.71043E-03
   0.76658E+01   0.71126E-03
   0.76708E+01   0.71208E-03
   0.76758E+01   0.71290E-03
   0.76808E+01   0.71373E-03
   0.76858E+01   0.71455E-03
   0.76908E+01   0.71538E-03
   0.76958E+01   0.71620E-03
   0.77008E+01   0.71701E-03
   0.77058E+01   0.71783E-03
   0.77108E+01   0.71866E-03
   0.77158E+01   0.71948E-03
   0.77208E+01   0.72030E-03
   0.77258E+01   0.72112E-03
   0.77308E+01   0.72194E-03
   0.77358E+01   0.72276E-03
   0.77408E+01   0.72358E-03
   0.77458E+01   0.72440E-03
   0.77508E+01   0.72522E-03
   0.77558E+01   0.72603E-03
   0.77608E+01   0.72685E-03
   0.77658E+01   0.72767E-03
   0.77708E+01   0.72849E-03
   0.77758E+01   0.72931E-03
   0.77808E+01   0.73012E-03
   0.77858E+01   0.73094E-03
   0.77908E+01   0.73175E-03
   0.77958E+01   0.73257E-03
   0.78008E+01   0.73338E-03
   0.78058E+01   0.73420E-03
   0.78108E+01   0.73502E-03
   0.78158E+01   0.73583E-03
   0.78208E+01   0.73664E-03
   0.78258E+01   0.73745E-03
   0.78308E+01   0.73827E-03
   0.78358E+01   0.73908E-03
   0.78408E+01   0.73990E-03
   0.78458E+01   0.74071E-03
   0.78508E+01   0.74152E-03
   0.78558E+01   0.74234E-03
   0.78608E+01   0.74315E-03
   0.78658E+01   0.74396E-03
   0.78708E+01   0.74477E-03
   0.78758E+01   0.74558E-03
   0.78808E+01   0.74639E-03
   0.78858E+01   0.74720E-03
   0.78908E+01   0.74801E-03
   0.78958E+01   0.74882E-03
   0.79008E+01   0.74963E-03
   0.79058E+01   0.75043E-03
   0.79108E+01   0.75124E-03
   0.79158E+01   0.75205E-03
   0.79208E+01   0.75286E-03
   0.79258E+01   0.75366E-03
   0.79308E+01   0.75447E-03
   0.79358E+01   0.75528E-03
   0.79408E+01   0.75608E-03
   0.79458E+01   0.75689E-03
   0.79508E+01   0.75769E-03
   0.79558E+01   0.75849E-03
   0.79608E+01   0.75930E-03
   0.79658E+01   0.76010E-03
   0.79708E+01   0.76091E-03
   0.79758E+01   0.76171E-03
   0.79808E+01   0.76252E-03
   0.79858E+01   0.76332E-03
   0.79908E+01   0.76412E-03
   0.79958E+01   0.76492E-03
   0.80008E+01   0.76572E-03
   0.80058E+01   0.76652E-03
   0.80108E+01   0.76732E-03
   0.80158E+01   0.76813E-03
   0.80208E+01   0.76892E-03
   0.80258E+01   0.76972E-03
   0.80308E+01   0.77052E-03
   0.80358E+01   0.77132E-03
   0.80408E+01   0.77212E-03
   0.80458E+01   0.77291E-03
   0.80508E+01   0.77371E-03
   0.80558E+01   0.77451E-03
   0.80608E+01   0.77531E-03
   0.80658E+01   0.77610E-03
   0.80708E+01   0.77690E-03
   0.80758E+01   0.77769E-03
   0.80808E+01   0.77849E-03
   0.80858E+01   0.77928E-03
   0.80908E+01   0.78008E-03
   0.80958E+01   0.78087E-03
   0.81008E+01   0.78166E-03
   0.81058E+01   0.78245E-03
   0.81108E+01   0.78324E-03
   0.81158E+01   0.78404E-03
   0.81208E+01   0.78483E-03
   0.81258E+01   0.78562E-03
   0.81308E+01   0.78641E-03
   0.81358E+01   0.78720E-03
   0.81408E+01   0.78799E-03
   0.81458E+01   0.78878E-03
   0.81508E+01   0.78956E-03
   0.81558E+01   0.79035E-03
   0.81608E+01   0.79114E-03
   0.81658E+01   0.79193E-03
   0.81708E+01   0.79272E-03
   0.81758E+01   0.79350E-03
   0.81808E+01   0.79428E-03
   0.81858E+01   0.79507E-03
   0.81908E+01   0.79585E-03
   0.81958E+01   0.79664E-03
   0.82008E+01   0.79742E-03
   0.82058E+01   0.79821E-03
   0.82108E+01   0.79899E-03
   0.82158E+01   0.79977E-03
   0.82208E+01   0.80055E-03
   0.82258E+01   0.80133E-03
   0.82308E+01   0.80211E-03
   0.82358E+01   0.80289E-03
   0.82408E+01   0.80368E-03
   0.82458E+01   0.80446E-03
   0.82508E+01   0.80524E-03
   0.82558E+01   0.80601E-03
   0.82608E+01   0.80679E-03
   0.82658E+01   0.80757E-03
   0.82708E+01   0.80834E-03
   0.82758E+01   0.80912E-03
   0.82808E+01   0.80990E-03
   0.82858E+01   0.81067E-03
   0.82908E+01   0.81145E-03
   0.82958E+01   0.81222E-03
   0.83008E+01   0.81300E-03
   0.83058E+01   0.81377E-03
   0.83108E+01   0.81454E-03
   0.83158E+01   0.81532E-03
   0.83208E+01   0.81609E-03
   0.83258E+01   0.81686E-03
   0.83308E+01   0.81763E-03
   0.83358E+01   0.81840E-03
   0.83408E+01   0.81917E-03
   0.83458E+01   0.81994E-03
   0.83508E+01   0.82071E-03
   0.83558E+01   0.82148E-03
   0.83608E+01   0.82225E-03
   0.83658E+01   0.82301E-03
   0.83708E+01   0.82378E-03
   0.83758E+01   0.82454E-03
   0.83808E+01   0.82531E-03
   0.83858E+01   0.82608E-03
   0.83908E+01   0.82684E-03
   0.83958E+01   0.82761E-03
   0.84008E+01   0.82837E-03
   0.84058E+01   0.82913E-03
   0.84108E+01   0.82989E-03
   0.84158E+01   0.83066E-03
   0.84208E+01   0.83142E-03
   0.84258E+01   0.83218E-03
   0.84308E+01   0.83295E-03
   0.84358E+01   0.83370E-03
   0.84408E+01   0.83446E-03
   0.84458E+01   0.83522E-03
   0.84508E+01   0.83598E-03
   0.84558E+01   0.83674E-03
   0.84608E+01   0.83750E-03
   0.84658E+01   0.83825E-03
   0.84708E+01   0.83901E-03
   0.84758E+01   0.83976E-03
   0.84808E+01   0.84052E-03
   0.84858E+01   0.84127E-03
   0.84908E+01   0.84203E-03
   0.84958E+01   0.84278E-03
   0.85008E+01   0.84354E-03
   0.85058E+01   0.84429E-03
   0.85108E+01   0.84504E-03
   0.85158E+01   0.84579E-03
   0.85208E+01   0.84654E-03
   0.85258E+01   0.84729E-03
   0.85308E+01   0.84804E-03
   0.85358E+01   0.84879E-03
   0.85408E+01   0.84954E-03
   0.85458E+01   0.85028E-03
   0.85508E+01   0.85103E-03
   0.85558E+01   0.85178E-03
   0.85608E+01   0.85252E-03
   0.85658E+01   0.85327E-03
   0.85708E+01   0.85402E-03
   0.85758E+01   0.85476E-03
   0.85808E+01   0.85551E-03
   0.85858E+01   0.85625E-03
   0.85908E+01   0.85699E-03
   0.85958E+01   0.85773E-03
   0.86008E+01   0.85847E-03
   0.86058E+01   0.85922E-03
   0.86108E+01   0.85996E-03
   0.86158E+01   0.86069E-03
   0.86208E+01   0.86143E-03
   0.86258E+01   0.86217E-03
   0.86308E+01   0.86291E-03
   0.86358E+01   0.86365E-03
   0.86408E+01   0.86438E-03
   0.86458E+01   0.86512E-03
   0.86508E+01   0.86585E-03
   0.86558E+01   0.86659E-03
   0.86608E+01   0.86732E-03
   0.86658E+01   0.86805E-03
   0.86708E+01   0.86879E-03
   0.86758E+01   0.86952E-03
   0.86808E+01   0.87026E-03
   0.86858E+01   0.87099E-03
   0.86908E+01   0.87171E-03
   0.86958E+01   0.87244E-03
   0.87008E+01   0.87317E-03
   0.87058E+01   0.87391E-03
   0.87108E+01   0.87463E-03
   0.87158E+01   0.87536E-03
   0.87208E+01   0.87609E-03
   0.87258E+01   0.87681E-03
   0.87308E+01   0.87754E-03
   0.87358E+01   0.87826E-03
   0.87408E+01   0.87899E-03
   0.87458E+01   0.87971E-03
   0.87508E+01   0.88044E-03
   0.87558E+01   0.88115E-03
   0.87608E+01   0.88187E-03
   0.87658E+01   0.88260E-03
   0.87708E+01   0.88332E-03
   0.87758E+01   0.88404E-03
   0.87808E+01   0.88476E-03
   0.87858E+01   0.88547E-03
   0.87908E+01   0.88619E-03
   0.87958E+01   0.88691E-03
   0.88008E+01   0.88763E-03
   0.88058E+01   0.88834E-03
   0.88108E+01   0.88906E-03
   0.88158E+01   0.88977E-03
   0.88208E+01   0.89049E-03
   0.88258E+01   0.89120E-03
   0.88308E+01   0.89191E-03
   0.88358E+01   0.89262E-03
   0.88408E+01   0.89333E-03
   0.88458E+01   0.89405E-03
   0.88508E+01   0.89476E-03
   0.88558E+01   0.89546E-03
   0.88608E+01   0.89617E-03
   0.88658E+01   0.89688E-03
   0.88708E+01   0.89759E-03
   0.88758E+01   0.89829E-03
   0.88808E+01   0.89900E-03
   0.88858E+01   0.89971E-03
   0.88908E+01   0.90041E-03
   0.88958E+01   0.90111E-03
   0.89008E+01   0.90181E-03
   0.89058E+01   0.90252E-03
   0.89108E+01   0.90322E-03
   0.89158E+01   0.90392E-03
   0.89208E+01   0.90462E-03
   0.89258E+01   0.90532E-03
   0.89308E+01   0.90602E-03
   0.89358E+01   0.90672E-03
   0.89408E+01   0.90742E-03
   0.89458E+01   0.90811E-03
   0.89508E+01   0.90881E-03
   0.89558E+01   0.90951E-03
   0.89608E+01   0.91020E-03
   0.89658E+01   0.91089E-03
   0.89708E+01   0.91159E-03
   0.89758E+01   0.91228E-03
   0.89808E+01   0.91298E-03
   0.89858E+01   0.91367E-03
   0.89908E+01   0.91436E-03
   0.89958E+01   0.91504E-03
   0.90008E+01   0.91573E-03
   0.90058E+01   0.91642E-03
   0.90108E+01   0.91711E-03
   0.90158E+01   0.91780E-03
   0.90208E+01   0.91849E-03
   0.90258E+01   0.91917E-03
   0.90308E+01   0.91986E-03
   0.90358E+01   0.92054E-03
   0.90408E+01   0.92123E-03
   0.90458E+01   0.92191E-03
   0.90508E+01   0.92259E-03
   0.90558E+01   0.92327E-03
   0.90608E+01   0.92395E-03
   0.90658E+01   0.92463E-03
   0.90708E+01   0.92531E-03
   0.90758E+01   0.92599E-03
   0.90808E+01   0.92667E-03
   0.90858E+01   0.92734E-03
   0.90908E+01   0.92802E-03
   0.90958E+01   0.92870E-03
   0.91008E+01   0.92937E-03
   0.91058E+01   0.93005E-03
   0.91108E+01   0.93072E-03
   0.91158E+01   0.93139E-03
   0.91208E+01   0.93207E-03
   0.91258E+01   0.93274E-03
   0.91308E+01   0.93341E-03
   0.91358E+01   0.93408E-03
   0.91408E+01   0.93475E-03
   0.91458E+01   0.93541E-03
   0.91508E+01   0.93608E-03
   0.91558E+01   0.93675E-03
   0.91608E+01   0.93741E-03
   0.91658E+01   0.93808E-03
   0.91708E+01   0.93874E-03
   0.91758E+01   0.93941E-03
   0.91808E+01   0.94007E-03
   0.91858E+01   0.94073E-03
   0.91908E+01   0.94139E-03
   0.91958E+01   0.94205E-03
   0.92008E+01   0.94272E-03
   0.92058E+01   0.94338E-03
   0.92108E+01   0.94403E-03
   0.92158E+01   0.94469E-03
   0.92208E+01   0.94535E-03
   0.92258E+01   0.94600E-03
   0.92308E+01   0.94666E-03
   0.92358E+01   0.94731E-03
   0.92408E+01   0.94797E-03
   0.92458E+01   0.94862E-03
   0.92508E+01   0.94927E-03
   0.92558E+01   0.94992E-03
   0.92608E+01   0.95058E-03
   0.92658E+01   0.95123E-03
   0.92708E+01   0.95188E-03
   0.92758E+01   0.95252E-03
   0.92808E+01   0.95317E-03
   0.92858E+01   0.95382E-03
   0.92908E+01   0.95447E-03
   0.92958E+01   0.95511E-03
   0.93008E+01   0.95576E-03
   0.93058E+01   0.95640E-03
   0.93108E+01   0.95704E-03
   0.93158E+01   0.95768E-03
   0.93208E+01   0.95833E-03
   0.93258E+01   0.95897E-03
   0.93308E+01   0.95961E-03
   0.93358E+01   0.96025E-03
   0.93408E+01   0.96088E-03
   0.93458E+01   0.96152E-03
   0.93508E+01   0.96216E-03
   0.93558E+01   0.96280E-03
   0.93608E+01   0.96343E-03
   0.93658E+01   0.96407E-03
   0.93708E+01   0.96470E-03
   0.93758E+01   0.96533E-03
   0.93808E+01   0.96597E-03
   0.93858E+01   0.96660E-03
   0.93908E+01   0.96723E-03
   0.93958E+01   0.96786E-03
   0.94008E+01   0.96849E-03
   0.94058E+01   0.96911E-03
   0.94108E+01   0.96974E-03
   0.94158E+01   0.97037E-03
   0.94208E+01   0.97099E-03
   0.94258E+01   0.97162E-03
   0.94308E+01   0.97224E-03
   0.94358E+01   0.97287E-03
   0.94408E+01   0.97349E-03
   0.94458E+01   0.97411E-03
   0.94508E+01   0.97473E-03
   0.94558E+01   0.97535E-03
   0.94608E+01   0.97597E-03
   0.94658E+01   0.97659E-03
   0.94708E+01   0.97721E-03
   0.94758E+01   0.97783E-03
   0.94808E+01   0.97845E-03
   0.94858E+01   0.97906E-03
   0.94908E+01   0.97967E-03
   0.94958E+01   0.98029E-03
   0.95008E+01   0.98091E-03
   0.95058E+01   0.98152E-03
   0.95108E+01   0.98212E-03
   0.95158E+01   0.98274E-03
   0.95208E+01   0.98335E-03
   0.95258E+01   0.98395E-03
   0.95308E+01   0.98456E-03
   0.95358E+01   0.98517E-03
   0.95408E+01   0.98578E-03
   0.95458E+01   0.98638E-03
   0.95508E+01   0.98699E-03
   0.95558E+01   0.98759E-03
   0.95608E+01   0.98820E-03
   0.95658E+01   0.98880E-03
   0.95708E+01   0.98940E-03
   0.95758E+01   0.99000E-03
   0.95808E+01   0.99060E-03
   0.95858E+01   0.99120E-03
   0.95908E+01   0.99180E-03
   0.95958E+01   0.99239E-03
   0.96008E+01   0.99299E-03
   0.96058E+01   0.99358E-03
   0.96108E+01   0.99418E-03
   0.96158E+01   0.99478E-03
   0.96208E+01   0.99537E-03
   0.96258E+01   0.99596E-03
   0.96308E+01   0.99655E-03
   0.96358E+01   0.99714E-03
   0.96408E+01   0.99773E-03
   0.96458E+01   0.99832E-03
   0.96508E+01   0.99891E-03
   0.96558E+01   0.99950E-03
   0.96608E+01   0.10001E-02
   0.96658E+01   0.10007E-02
   0.96708E+01   0.10013E-02
   0.96758E+01   0.10018E-02
   0.96808E+01   0.10024E-02
   0.96858E+01   0.10030E-02
   0.96908E+01   0.10036E-02
   0.96958E+01   0.10042E-02
   0.97008E+01   0.10047E-02
   0.97058E+01   0.10053E-02
   0.97108E+01   0.10059E-02
   0.97158E+01   0.10065E-02
   0.97208E+01   0.10071E-02
   0.97258E+01   0.10076E-02
   0.97308E+01   0.10082E-02
   0.97358E+01   0.10088E-02
   0.97408E+01   0.10093E-02
   0.97458E+01   0.10099E-02
   0.97508E+01   0.10105E-02
   0.97558E+01   0.10111E-02
   0.97608E+01   0.10116E-02
   0.97658E+01   0.10122E-02
   0.97708E+01   0.10128E-02
   0.97758E+01   0.10133E-02
   0.97808E+01   0.10139E-02
   0.97858E+01   0.10145E-02
   0.97908E+01   0.10150E-02
   0.97958E+01   0.10156E-02
   0.98008E+01   0.10162E-02
   0.98058E+01   0.10167E-02
   0.98108E+01   0.10173E-02
   0.98158E+01   0.10178E-02
   0.98208E+01   0.10184E-02
   0.98258E+01   0.10190E-02
   0.98308E+01   0.10195E-02
   0.98358E+01   0.10201E-02
   0.98408E+01   0.10206E-02
   0.98458E+01   0.10212E-02
   0.98508E+01   0.10217E-02
   0.98558E+01   0.10223E-02
   0.98608E+01   0.10228E-02
   0.98658E+01   0.10234E-02
   0.98708E+01   0.10239E-02
   0.98758E+01   0.10245E-02
   0.98808E+01   0.10250E-02
   0.98858E+01   0.10256E-02
   0.98908E+01   0.10261E-02
   0.98958E+01   0.10267E-02
   0.99008E+01   0.10272E-02
   0.99058E+01   0.10278E-02
   0.99108E+01   0.10283E-02
   0.99158E+01   0.10288E-02
   0.99208E+01   0.10294E-02
   0.99258E+01   0.10299E-02
   0.99308E+01   0.10305E-02
   0.99358E+01   0.10310E-02
   0.99408E+01   0.10315E-02
   0.99458E+01   0.10321E-02
   0.99508E+01   0.10326E-02
   0.99558E+01   0.10332E-02
   0.99608E+01   0.10337E-02
   0.99658E+01   0.10342E-02
   0.99708E+01   0.10348E-02
   0.99758E+01   0.10353E-02
   0.99808E+01   0.10358E-02
   0.99858E+01   0.10363E-02
   0.99908E+01   0.10369E-02
   0.99958E+01   0.10374E-02
   0.10001E+02   0.10379E-02
   0.10006E+02   0.10385E-02
   0.10011E+02   0.10390E-02
   0.10016E+02   0.10395E-02
   0.10021E+02   0.10400E-02
   0.10026E+02   0.10406E-02
   0.10031E+02   0.10411E-02
   0.10036E+02   0.10416E-02
   0.10041E+02   0.10421E-02
   0.10046E+02   0.10426E-02
   0.10051E+02   0.10432E-02
   0.10056E+02   0.10437E-02
   0.10061E+02   0.10442E-02
   0.10066E+02   0.10447E-02
   0.10071E+02   0.10452E-02
   0.10076E+02   0.10457E-02
   0.10081E+02   0.10462E-02
   0.10086E+02   0.10468E-02
   0.10091E+02   0.10473E-02
   0.10096E+02   0.10478E-02
   0.10101E+02   0.10483E-02
   0.10106E+02   0.10488E-02
   0.10111E+02   0.10493E-02
   0.10116E+02   0.10498E-02
   0.10121E+02   0.10503E-02
   0.10126E+02   0.10508E-02
   0.10131E+02   0.10513E-02
   0.10136E+02   0.10518E-02
   0.10141E+02   0.10523E-02
   0.10146E+02   0.10528E-02
   0.10151E+02   0.10533E-02
   0.10156E+02   0.10538E-02
   0.10161E+02   0.10543E-02
   0.10166E+02   0.10548E-02
   0.10171E+02   0.10553E-02
   0.10176E+02   0.10558E-02
   0.10181E+02   0.10563E-02
   0.10186E+02   0.10568E-02
   0.10191E+02   0.10573E-02
   0.10196E+02   0.10578E-02
   0.10201E+02   0.10583E-02
   0.10206E+02   0.10588E-02
   0.10211E+02   0.10593E-02
   0.10216E+02   0.10598E-02
   0.10221E+02   0.10602E-02
   0.10226E+02   0.10607E-02
   0.10231E+02   0.10612E-02
   0.10236E+02   0.10617E-02
   0.10241E+02   0.10622E-02
   0.10246E+02   0.10627E-02
   0.10251E+02   0.10631E-02
   0.10256E+02   0.10636E-02
   0.10261E+02   0.10641E-02
   0.10266E+02   0.10646E-02
   0.10271E+02   0.10651E-02
   0.10276E+02   0.10655E-02
   0.10281E+02   0.10660E-02
   0.10286E+02   0.10665E-02
   0.10291E+02   0.10670E-02
   0.10296E+02   0.10674E-02
   0.10301E+02   0.10679E-02
   0.10306E+02   0.10684E-02
   0.10311E+02   0.10689E-02
   0.10316E+02   0.10693E-02
   0.10321E+02   0.10698E-02
   0.10326E+02   0.10703E-02
   0.10331E+02   0.10707E-02
   0.10336E+02   0.10712E-02
   0.10341E+02   0.10717E-02
   0.10346E+02   0.10721E-02
   0.10351E+02   0.10726E-02
   0.10356E+02   0.10731E-02
   0.10361E+02   0.10735E-02
   0.10366E+02   0.10740E-02
   0.10371E+02   0.10744E-02
   0.10376E+02   0.10749E-02
   0.10381E+02   0.10753E-02
   0.10386E+02   0.10758E-02
   0.10391E+02   0.10763E-02
   0.10396E+02   0.10767E-02
   0.10401E+02   0.10772E-02
   0.10406E+02   0.10776E-02
   0.10411E+02   0.10781E-02
   0.10416E+02   0.10785E-02
   0.10421E+02   0.10790E-02
   0.10426E+02   0.10794E-02
   0.10431E+02   0.10799E-02
   0.10436E+02   0.10803E-02
   0.10441E+02   0.10808E-02
   0.10446E+02   0.10812E-02
   0.10451E+02   0.10817E-02
   0.10456E+02   0.10821E-02
   0.10461E+02   0.10825E-02
   0.10466E+02   0.10830E-02
   0.10471E+02   0.10834E-02
   0.10476E+02   0.10839E-02
   0.10481E+02   0.10843E-02
   0.10486E+02   0.10847E-02
   0.10491E+02   0.10852E-02
   0.10496E+02   0.10856E-02
   0.10501E+02   0.10861E-02
   0.10506E+02   0.10865E-02
   0.10511E+02   0.10869E-02
   0.10516E+02   0.10874E-02
   0.10521E+02   0.10878E-02
   0.10526E+02   0.10882E-02
   0.10531E+02   0.10887E-02
   0.10536E+02   0.10891E-02
   0.10541E+02   0.10895E-02
   0.10546E+02   0.10899E-02
   0.10551E+02   0.10904E-02
   0.10556E+02   0.10908E-02
   0.10561E+02   0.10912E-02
   0.10566E+02   0.10916E-02
   0.10571E+02   0.10921E-02
   0.10576E+02   0.10925E-02
   0.10581E+02   0.10929E-02
   0.10586E+02   0.10933E-02
   0.10591E+02   0.10937E-02
   0.10596E+02   0.10942E-02
   0.10601E+02   0.10946E-02
   0.10606E+02   0.10950E-02
   0.10611E+02   0.10954E-02
   0.10616E+02   0.10958E-02
   0.10621E+02   0.10962E-02
   0.10626E+02   0.10966E-02
   0.10631E+02   0.10971E-02
   0.10636E+02   0.10975E-02
   0.10641E+02   0.10979E-02
   0.10646E+02   0.10983E-02
   0.10651E+02   0.10987E-02
   0.10656E+02   0.10991E-02
   0.10661E+02   0.10995E-02
   0.10666E+02   0.10999E-02
   0.10671E+02   0.11003E-02
   0.10676E+02   0.11007E-02
   0.10681E+02   0.11011E-02
   0.10686E+02   0.11015E-02
   0.10691E+02   0.11019E-02
   0.10696E+02   0.11023E-02
   0.10701E+02   0.11027E-02
   0.10706E+02   0.11031E-02
   0.10711E+02   0.11035E-02
   0.10716E+02   0.11039E-02
   0.10721E+02   0.11043E-02
   0.10726E+02   0.11047E-02
   0.10731E+02   0.11051E-02
   0.10736E+02   0.11055E-02
   0.10741E+02   0.11059E-02
   0.10746E+02   0.11062E-02
   0.10751E+02   0.11066E-02
   0.10756E+02   0.11070E-02
   0.10761E+02   0.11074E-02
   0.10766E+02   0.11078E-02
   0.10771E+02   0.11082E-02
   0.10776E+02   0.11086E-02
   0.10781E+02   0.11089E-02
   0.10786E+02   0.11093E-02
   0.10791E+02   0.11097E-02
   0.10796E+02   0.11101E-02
   0.10801E+02   0.11105E-02
   0.10806E+02   0.11108E-02
   0.10811E+02   0.11112E-02
   0.10816E+02   0.11116E-02
   0.10821E+02   0.11120E-02
   0.10826E+02   0.11123E-02
   0.10831E+02   0.11127E-02
   0.10836E+02   0.11131E-02
   0.10841E+02   0.11135E-02
   0.10846E+02   0.11138E-02
   0.10851E+02   0.11142E-02
   0.10856E+02   0.11146E-02
   0.10861E+02   0.11149E-02
   0.10866E+02   0.11153E-02
   0.10871E+02   0.11157E-02
   0.10876E+02   0.11160E-02
   0.10881E+02   0.11164E-02
   0.10886E+02   0.11168E-02
   0.10891E+02   0.11171E-02
   0.10896E+02   0.11175E-02
   0.10901E+02   0.11179E-02
   0.10906E+02   0.11182E-02
   0.10911E+02   0.11186E-02
   0.10916E+02   0.11189E-02
   0.10921E+02   0.11193E-02
   0.10926E+02   0.11196E-02
   0.10931E+02   0.11200E-02
   0.10936E+02   0.11203E-02
   0.10941E+02   0.11207E-02
   0.10946E+02   0.11210E-02
   0.10951E+02   0.11214E-02
   0.10956E+02   0.11217E-02
   0.10961E+02   0.11221E-02
   0.10966E+02   0.11224E-02
   0.10971E+02   0.11228E-02
   0.10976E+02   0.11231E-02
   0.10981E+02   0.11235E-02
   0.10986E+02   0.11238E-02
   0.10991E+02   0.11242E-02
   0.10996E+02   0.11245E-02
   0.11001E+02   0.11249E-02
   0.11006E+02   0.11252E-02
   0.11011E+02   0.11255E-02
   0.11016E+02   0.11259E-02
   0.11021E+02   0.11262E-02
   0.11026E+02   0.11265E-02
   0.11031E+02   0.11269E-02
   0.11036E+02   0.11272E-02
   0.11041E+02   0.11276E-02
   0.11046E+02   0.11279E-02
   0.11051E+02   0.11282E-02
   0.11056E+02   0.11285E-02
   0.11061E+02   0.11289E-02
   0.11066E+02   0.11292E-02
   0.11071E+02   0.11295E-02
   0.11076E+02   0.11299E-02
   0.11081E+02   0.11302E-02
   0.11086E+02   0.11305E-02
   0.11091E+02   0.11308E-02
   0.11096E+02   0.11312E-02
   0.11101E+02   0.11315E-02
   0.11106E+02   0.11318E-02
   0.11111E+02   0.11321E-02
   0.11116E+02   0.11324E-02
   0.11121E+02   0.11328E-02
   0.11126E+02   0.11331E-02
   0.11131E+02   0.11334E-02
   0.11136E+02   0.11337E-02
   0.11141E+02   0.11340E-02
   0.11146E+02   0.11343E-02
   0.11151E+02   0.11347E-02
   0.11156E+02   0.11350E-02
   0.11161E+02   0.11353E-02
   0.11166E+02   0.11356E-02
   0.11171E+02   0.11359E-02
   0.11176E+02   0.11362E-02
   0.11181E+02   0.11365E-02
   0.11186E+02   0.11368E-02
   0.11191E+02   0.11371E-02
   0.11196E+02   0.11374E-02
   0.11201E+02   0.11377E-02
   0.11206E+02   0.11380E-02
   0.11211E+02   0.11383E-02
   0.11216E+02   0.11386E-02
   0.11221E+02   0.11389E-02
   0.11226E+02   0.11392E-02
   0.11231E+02   0.11395E-02
   0.11236E+02   0.11398E-02
   0.11241E+02   0.11401E-02
   0.11246E+02   0.11404E-02
   0.11251E+02   0.11407E-02
   0.11256E+02   0.11410E-02
   0.11261E+02   0.11413E-02
   0.11266E+02   0.11416E-02
   0.11271E+02   0.11419E-02
   0.11276E+02   0.11422E-02
   0.11281E+02   0.11425E-02
   0.11286E+02   0.11428E-02
   0.11291E+02   0.11431E-02
   0.11296E+02   0.11433E-02
   0.11301E+02   0.11436E-02
   0.11306E+02   0.11439E-02
   0.11311E+02   0.11442E-02
   0.11316E+02   0.11445E-02
   0.11321E+02   0.11448E-02
   0.11326E+02   0.11450E-02
   0.11331E+02   0.11453E-02
   0.11336E+02   0.11456E-02
   0.11341E+02   0.11459E-02
   0.11346E+02   0.11461E-02
   0.11351E+02   0.11464E-02
   0.11356E+02   0.11467E-02
   0.11361E+02   0.11470E-02
   0.11366E+02   0.11472E-02
   0.11371E+02   0.11475E-02
   0.11376E+02   0.11478E-02
   0.11381E+02   0.11481E-02
   0.11386E+02   0.11483E-02
   0.11391E+02   0.11486E-02
   0.11396E+02   0.11489E-02
   0.11401E+02   0.11491E-02
   0.11406E+02   0.11494E-02
   0.11411E+02   0.11497E-02
   0.11416E+02   0.11499E-02
   0.11421E+02   0.11502E-02
   0.11426E+02   0.11505E-02
   0.11431E+02   0.11507E-02
   0.11436E+02   0.11510E-02
   0.11441E+02   0.11512E-02
   0.11446E+02   0.11515E-02
   0.11451E+02   0.11518E-02
   0.11456E+02   0.11520E-02
   0.11461E+02   0.11523E-02
   0.11466E+02   0.11525E-02
   0.11471E+02   0.11528E-02
   0.11476E+02   0.11530E-02
   0.11481E+02   0.11533E-02
   0.11486E+02   0.11535E-02
   0.11491E+02   0.11538E-02
   0.11496E+02   0.11540E-02
   0.11501E+02   0.11543E-02
   0.11506E+02   0.11545E-02
   0.11511E+02   0.11548E-02
   0.11516E+02   0.11550E-02
   0.11521E+02   0.11553E-02
   0.11526E+02   0.11555E-02
   0.11531E+02   0.11558E-02
   0.11536E+02   0.11560E-02
   0.11541E+02   0.11562E-02
   0.11546E+02   0.11565E-02
   0.11551E+02   0.11567E-02
   0.11556E+02   0.11570E-02
   0.11561E+02   0.11572E-02
   0.11566E+02   0.11574E-02
   0.11571E+02   0.11577E-02
   0.11576E+02   0.11579E-02
   0.11581E+02   0.11581E-02
   0.11586E+02   0.11584E-02
   0.11591E+02   0.11586E-02
   0.11596E+02   0.11588E-02
   0.11601E+02   0.11591E-02
   0.11606E+02   0.11593E-02
   0.11611E+02   0.11595E-02
   0.11616E+02   0.11598E-02
   0.11621E+02   0.11600E-02
   0.11626E+02   0.11602E-02
   0.11631E+02   0.11604E-02
   0.11636E+02   0.11607E-02
   0.11641E+02   0.11609E-02
   0.11646E+02   0.11611E-02
   0.11651E+02   0.11613E-02
   0.11656E+02   0.11615E-02
   0.11661E+02   0.11618E-02
   0.11666E+02   0.11620E-02
   0.11671E+02   0.11622E-02
   0.11676E+02   0.11624E-02
   0.11681E+02   0.11626E-02
   0.11686E+02   0.11629E-02
   0.11691E+02   0.11631E-02
   0.11696E+02   0.11633E-02
   0.11701E+02   0.11635E-02
   0.11706E+02   0.11637E-02
   0.11711E+02   0.11639E-02
   0.11716E+02   0.11641E-02
   0.11721E+02   0.11643E-02
   0.11726E+02   0.11646E-02
   0.11731E+02   0.11648E-02
   0.11736E+02   0.11650E-02
   0.11741E+02   0.11652E-02
   0.11746E+02   0.11654E-02
   0.11751E+02   0.11656E-02
   0.11756E+02   0.11658E-02
   0.11761E+02   0.11660E-02
   0.11766E+02   0.11662E-02
   0.11771E+02   0.11664E-02
   0.11776E+02   0.11666E-02
   0.11781E+02   0.11668E-02
   0.11786E+02   0.11670E-02
   0.11791E+02   0.11672E-02
   0.11796E+02   0.11674E-02
   0.11801E+02   0.11676E-02
   0.11806E+02   0.11678E-02
   0.11811E+02   0.11680E-02
   0.11816E+02   0.11682E-02
   0.11821E+02   0.11684E-02
   0.11826E+02   0.11685E-02
   0.11831E+02   0.11687E-02
   0.11836E+02   0.11689E-02
   0.11841E+02   0.11691E-02
   0.11846E+02   0.11693E-02
   0.11851E+02   0.11695E-02
   0.11856E+02   0.11697E-02
   0.11861E+02   0.11699E-02
   0.11866E+02   0.11700E-02
   0.11871E+02   0.11702E-02
   0.11876E+02   0.11704E-02
   0.11881E+02   0.11706E-02
   0.11886E+02   0.11708E-02
   0.11891E+02   0.11710E-02
   0.11896E+02   0.11711E-02
   0.11901E+02   0.11713E-02
   0.11906E+02   0.11715E-02
   0.11911E+02   0.11717E-02
   0.11916E+02   0.11718E-02
   0.11921E+02   0.11720E-02
   0.11926E+02   0.11722E-02
   0.11931E+02   0.11724E-02
   0.11936E+02   0.11725E-02
   0.11941E+02   0.11727E-02
   0.11946E+02   0.11729E-02
   0.11951E+02   0.11731E-02
   0.11956E+02   0.11732E-02
   0.11961E+02   0.11734E-02
   0.11966E+02   0.11736E-02
   0.11971E+02   0.11737E-02
   0.11976E+02   0.11739E-02
   0.11981E+02   0.11741E-02
   0.11986E+02   0.11742E-02
   0.11991E+02   0.11744E-02
   0.11996E+02   0.11745E-02
   0.12001E+02   0.11747E-02
   0.12006E+02   0.11749E-02
   0.12011E+02   0.11750E-02
   0.12016E+02   0.11752E-02
   0.12021E+02   0.11753E-02
   0.12026E+02   0.11755E-02
   0.12031E+02   0.11757E-02
   0.12036E+02   0.11758E-02
   0.12041E+02   0.11760E-02
   0.12046E+02   0.11761E-02
   0.12051E+02   0.11763E-02
   0.12056E+02   0.11764E-02
   0.12061E+02   0.11766E-02
   0.12066E+02   0.11767E-02
   0.12071E+02   0.11769E-02
   0.12076E+02   0.11770E-02
   0.12081E+02   0.11772E-02
   0.12086E+02   0.11773E-02
   0.12091E+02   0.11775E-02
   0.12096E+02   0.11776E-02
   0.12101E+02   0.11778E-02
   0.12106E+02   0.11779E-02
   0.12111E+02   0.11781E-02
   0.12116E+02   0.11782E-02
   0.12121E+02   0.11783E-02
   0.12126E+02   0.11785E-02
   0.12131E+02   0.11786E-02
   0.12136E+02   0.11788E-02
   0.12141E+02   0.11789E-02
   0.12146E+02   0.11790E-02
   0.12151E+02   0.11792E-02
   0.12156E+02   0.11793E-02
   0.12161E+02   0.11795E-02
   0.12166E+02   0.11796E-02
   0.12171E+02   0.11797E-02
   0.12176E+02   0.11799E-02
   0.12181E+02   0.11800E-02
   0.12186E+02   0.11801E-02
   0.12191E+02   0.11803E-02
   0.12196E+02   0.11804E-02
   0.12201E+02   0.11805E-02
   0.12206E+02   0.11806E-02
   0.12211E+02   0.11808E-02
   0.12216E+02   0.11809E-02
   0.12221E+02   0.11810E-02
   0.12226E+02   0.11812E-02
   0.12231E+02   0.11813E-02
   0.12236E+02   0.11814E-02
   0.12241E+02   0.11815E-02
   0.12246E+02   0.11816E-02
   0.12251E+02   0.11818E-02
   0.12256E+02   0.11819E-02
   0.12261E+02   0.11820E-02
   0.12266E+02   0.11821E-02
   0.12271E+02   0.11822E-02
   0.12276E+02   0.11824E-02
   0.12281E+02   0.11825E-02
   0.12286E+02   0.11826E-02
   0.12291E+02   0.11827E-02
   0.12296E+02   0.11828E-02
   0.12301E+02   0.11829E-02
   0.12306E+02   0.11831E-02
   0.12311E+02   0.11832E-02
   0.12316E+02   0.11833E-02
   0.12321E+02   0.11834E-02
   0.12326E+02   0.11835E-02
   0.12331E+02   0.11836E-02
   0.12336E+02   0.11837E-02
   0.12341E+02   0.11838E-02
   0.12346E+02   0.11839E-02
   0.12351E+02   0.11840E-02
   0.12356E+02   0.11842E-02
   0.12361E+02   0.11843E-02
   0.12366E+02   0.11844E-02
   0.12371E+02   0.11845E-02
   0.12376E+02   0.11846E-02
   0.12381E+02   0.11847E-02
   0.12386E+02   0.11848E-02
   0.12391E+02   0.11849E-02
   0.12396E+02   0.11850E-02
   0.12401E+02   0.11851E-02
   0.12406E+02   0.11852E-02
   0.12411E+02   0.11853E-02
   0.12416E+02   0.11854E-02
   0.12421E+02   0.11855E-02
   0.12426E+02   0.11856E-02
   0.12431E+02   0.11857E-02
   0.12436E+02   0.11858E-02
   0.12441E+02   0.11858E-02
   0.12446E+02   0.11859E-02
   0.12451E+02   0.11860E-02
   0.12456E+02   0.11861E-02
   0.12461E+02   0.11862E-02
   0.12466E+02   0.11863E-02
   0.12471E+02   0.11864E-02
   0.12476E+02   0.11865E-02
   0.12481E+02   0.11866E-02
   0.12486E+02   0.11867E-02
   0.12491E+02   0.11867E-02
   0.12496E+02   0.11868E-02
   0.12501E+02   0.11869E-02
   0.12506E+02   0.11870E-02
   0.12511E+02   0.11871E-02
   0.12516E+02   0.11872E-02
   0.12521E+02   0.11873E-02
   0.12526E+02   0.11873E-02
   0.12531E+02   0.11874E-02
   0.12536E+02   0.11875E-02
   0.12541E+02   0.11876E-02
   0.12546E+02   0.11877E-02
   0.12551E+02   0.11877E-02
   0.12556E+02   0.11878E-02
   0.12561E+02   0.11879E-02
   0.12566E+02   0.11880E-02
   0.12571E+02   0.11880E-02
   0.12576E+02   0.11881E-02
   0.12581E+02   0.11882E-02
   0.12586E+02   0.11883E-02
   0.12591E+02   0.11883E-02
   0.12596E+02   0.11884E-02
   0.12601E+02   0.11885E-02
   0.12606E+02   0.11886E-02
   0.12611E+02   0.11886E-02
   0.12616E+02   0.11887E-02
   0.12621E+02   0.11888E-02
   0.12626E+02   0.11888E-02
   0.12631E+02   0.11889E-02
   0.12636E+02   0.11890E-02
   0.12641E+02   0.11890E-02
   0.12646E+02   0.11891E-02
   0.12651E+02   0.11892E-02
   0.12656E+02   0.11892E-02
   0.12661E+02   0.11893E-02
   0.12666E+02   0.11894E-02
   0.12671E+02   0.11894E-02
   0.12676E+02   0.11895E-02
   0.12681E+02   0.11895E-02
   0.12686E+02   0.11896E-02
   0.12691E+02   0.11897E-02
   0.12696E+02   0.11897E-02
   0.12701E+02   0.11898E-02
   0.12706E+02   0.11898E-02
   0.12711E+02   0.11899E-02
   0.12716E+02   0.11900E-02
   0.12721E+02   0.11900E-02
   0.12726E+02   0.11901E-02
   0.12731E+02   0.11901E-02
   0.12736E+02   0.11902E-02
   0.12741E+02   0.11902E-02
   0.12746E+02   0.11903E-02
   0.12751E+02   0.11903E-02
   0.12756E+02   0.11904E-02
   0.12761E+02   0.11904E-02
   0.12766E+02   0.11905E-02
   0.12771E+02   0.11905E-02
   0.12776E+02   0.11906E-02
   0.12781E+02   0.11906E-02
   0.12786E+02   0.11907E-02
   0.12791E+02   0.11907E-02
   0.12796E+02   0.11908E-02
   0.12801E+02   0.11908E-02
   0.12806E+02   0.11909E-02
   0.12811E+02   0.11909E-02
   0.12816E+02   0.11910E-02
   0.12821E+02   0.11910E-02
   0.12826E+02   0.11911E-02
   0.12831E+02   0.11911E-02
   0.12836E+02   0.11911E-02
   0.12841E+02   0.11912E-02
   0.12846E+02   0.11912E-02
   0.12851E+02   0.11913E-02
   0.12856E+02   0.11913E-02
   0.12861E+02   0.11913E-02
   0.12866E+02   0.11914E-02
   0.12871E+02   0.11914E-02
   0.12876E+02   0.11915E-02
   0.12881E+02   0.11915E-02
   0.12886E+02   0.11915E-02
   0.12891E+02   0.11916E-02
   0.12896E+02   0.11916E-02
   0.12901E+02   0.11916E-02
   0.12906E+02   0.11917E-02
   0.12911E+02   0.11917E-02
   0.12916E+02   0.11918E-02
   0.12921E+02   0.11918E-02
   0.12926E+02   0.11918E-02
   0.12931E+02   0.11919E-02
   0.12936E+02   0.11919E-02
   0.12941E+02   0.11919E-02
   0.12946E+02   0.11919E-02
   0.12951E+02   0.11920E-02
   0.12956E+02   0.11920E-02
   0.12961E+02   0.11920E-02
   0.12966E+02   0.11921E-02
   0.12971E+02   0.11921E-02
   0.12976E+02   0.11921E-02
   0.12981E+02   0.11921E-02
   0.12986E+02   0.11922E-02
   0.12991E+02   0.11922E-02
   0.12996E+02   0.11922E-02
   0.13001E+02   0.11923E-02
   0.13006E+02   0.11923E-02
   0.13011E+02   0.11923E-02
   0.13016E+02   0.11923E-02
   0.13021E+02   0.11924E-02
   0.13026E+02   0.11924E-02
   0.13031E+02   0.11924E-02
   0.13036E+02   0.11924E-02
   0.13041E+02   0.11924E-02
   0.13046E+02   0.11925E-02
   0.13051E+02   0.11925E-02
   0.13056E+02   0.11925E-02
   0.13061E+02   0.11925E-02
   0.13066E+02   0.11925E-02
   0.13071E+02   0.11926E-02
   0.13076E+02   0.11926E-02
   0.13081E+02   0.11926E-02
   0.13086E+02   0.11926E-02
   0.13091E+02   0.11926E-02
   0.13096E+02   0.11927E-02
   0.13101E+02   0.11927E-02
   0.13106E+02   0.11927E-02
   0.13111E+02   0.11927E-02
   0.13116E+02   0.11927E-02
   0.13121E+02   0.11927E-02
   0.13126E+02   0.11927E-02
   0.13131E+02   0.11928E-02
   0.13136E+02   0.11928E-02
   0.13141E+02   0.11928E-02
   0.13146E+02   0.11928E-02
   0.13151E+02   0.11928E-02
   0.13156E+02   0.11928E-02
   0.13161E+02   0.11928E-02
   0.13166E+02   0.11928E-02
   0.13171E+02   0.11929E-02
   0.13176E+02   0.11929E-02
   0.13181E+02   0.11929E-02
   0.13186E+02   0.11929E-02
   0.13191E+02   0.11929E-02
   0.13196E+02   0.11929E-02
   0.13201E+02   0.11929E-02
   0.13206E+02   0.11929E-02
   0.13211E+02   0.11929E-02
   0.13216E+02   0.11929E-02
   0.13221E+02   0.11930E-02
   0.13226E+02   0.11930E-02
   0.13231E+02   0.11930E-02
   0.13236E+02   0.11930E-02
   0.13241E+02   0.11930E-02
   0.13246E+02   0.11930E-02
   0.13251E+02   0.11930E-02
   0.13256E+02   0.11930E-02
   0.13261E+02   0.11930E-02
   0.13266E+02   0.11930E-02
   0.13271E+02   0.11930E-02
   0.13276E+02   0.11930E-02
   0.13281E+02   0.11930E-02
   0.13286E+02   0.11930E-02
   0.13291E+02   0.11930E-02
   0.13296E+02   0.11930E-02
   0.13301E+02   0.11930E-02
   0.13306E+02   0.11930E-02
   0.13311E+02   0.11930E-02
   0.13316E+02   0.11930E-02
   0.13321E+02   0.11930E-02
   0.13326E+02   0.11930E-02
   0.13331E+02   0.11930E-02
   0.13336E+02   0.11930E-02
   0.13341E+02   0.11930E-02
   0.13346E+02   0.11930E-02
   0.13351E+02   0.11931E-02
   0.13356E+02   0.11931E-02
   0.13361E+02   0.11931E-02
   0.13366E+02   0.11931E-02
   0.13371E+02   0.11931E-02
   0.13376E+02   0.11931E-02
   0.13381E+02   0.11931E-02
   0.13386E+02   0.11931E-02
   0.13391E+02   0.11931E-02
   0.13396E+02   0.11931E-02


   0.59999E-02   0.10001E-07
   0.11000E-01   0.10009E-07
   0.16000E-01   0.10028E-07
   0.21000E-01   0.10062E-07
   0.26000E-01   0.10117E-07
   0.30999E-01   0.10199E-07
   0.35999E-01   0.10311E-07
   0.40999E-01   0.10460E-07
   0.45999E-01   0.10649E-07
   0.50999E-01   0.10885E-07
   0.55999E-01   0.11171E-07
   0.60999E-01   0.11513E-07
   0.65999E-01   0.11917E-07
   0.70999E-01   0.12386E-07
   0.75999E-01   0.12927E-07
   0.80998E-01   0.13543E-07
   0.85998E-01   0.14241E-07
   0.90998E-01   0.15024E-07
   0.95998E-01   0.15898E-07
   0.10100E+00   0.16869E-07
   0.10600E+00   0.17940E-07
   0.11100E+00   0.19118E-07
   0.11600E+00   0.20406E-07
   0.12100E+00   0.21810E-07
   0.12600E+00   0.23336E-07
   0.13100E+00   0.24987E-07
   0.13600E+00   0.26770E-07
   0.14100E+00   0.28688E-07
   0.14600E+00   0.30747E-07
   0.15100E+00   0.32953E-07
   0.15600E+00   0.35309E-07
   0.16100E+00   0.37821E-07
   0.16600E+00   0.40495E-07
   0.17100E+00   0.43323E-07
   0.17600E+00   0.46318E-07
   0.18100E+00   0.49489E-07
   0.18600E+00   0.52840E-07
   0.19100E+00   0.56377E-07
   0.19600E+00   0.60103E-07
   0.20100E+00   0.64024E-07
   0.20600E+00   0.68145E-07
   0.21100E+00   0.72472E-07
   0.21600E+00   0.77008E-07
   0.22100E+00   0.81759E-07
   0.22600E+00   0.86730E-07
   0.23100E+00   0.91926E-07
   0.23600E+00   0.97352E-07
   0.24100E+00   0.10301E-06
   0.24600E+00   0.10891E-06
   0.25100E+00   0.11506E-06
   0.25599E+00   0.12145E-06
   0.26099E+00   0.12810E-06
   0.26599E+00   0.13501E-06
   0.27099E+00   0.14219E-06
   0.27599E+00   0.14963E-06
   0.28099E+00   0.15735E-06
   0.28599E+00   0.16535E-06
   0.29099E+00   0.17363E-06
   0.29599E+00   0.18221E-06
   0.30099E+00   0.19107E-06
   0.30599E+00   0.20024E-06
   0.31099E+00   0.20971E-06
   0.31599E+00   0.21949E-06
   0.32099E+00   0.22959E-06
   0.32599E+00   0.24000E-06
   0.33099E+00   0.25074E-06
   0.33599E+00   0.26181E-06
   0.34099E+00   0.27321E-06
   0.34599E+00   0.28495E-06
   0.35099E+00   0.29704E-06
   0.35599E+00   0.30947E-06
   0.36099E+00   0.32226E-06
   0.36599E+00   0.33541E-06
   0.37099E+00   0.34893E-06
   0.37599E+00   0.36281E-06
   0.38099E+00   0.37707E-06
   0.38599E+00   0.39170E-06
   0.39099E+00   0.40672E-06
   0.39599E+00   0.42213E-06
   0.40099E+00   0.43794E-06
   0.40599E+00   0.45414E-06
   0.41099E+00   0.47074E-06
   0.41599E+00   0.48776E-06
   0.42099E+00   0.50519E-06
   0.42599E+00   0.52304E-06
   0.43099E+00   0.54131E-06
   0.43599E+00   0.56001E-06
   0.44099E+00   0.57915E-06
   0.44599E+00   0.59872E-06
   0.45099E+00   0.61874E-06
   0.45599E+00   0.63920E-06
   0.46099E+00   0.66012E-06
   0.46599E+00   0.68150E-06
   0.47099E+00   0.70335E-06
   0.47599E+00   0.72566E-06
   0.48099E+00   0.74844E-06
   0.48599E+00   0.77171E-06
   0.49099E+00   0.79545E-06
   0.49599E+00   0.81969E-06
   0.50099E+00   0.84442E-06
   0.50599E+00   0.86965E-06
   0.51099E+00   0.89538E-06
   0.51599E+00   0.92162E-06
   0.52099E+00   0.94837E-06
   0.52599E+00   0.97564E-06
   0.53099E+00   0.10034E-05
   0.53599E+00   0.10318E-05
   0.54099E+00   0.10606E-05
   0.54599E+00   0.10900E-05
   0.55099E+00   0.11200E-05
   0.55599E+00   0.11504E-05
   0.56099E+00   0.11815E-05
   0.56599E+00   0.12131E-05
   0.57099E+00   0.12452E-05
   0.57599E+00   0.12780E-05
   0.58099E+00   0.13113E-05
   0.58599E+00   0.13452E-05
   0.59099E+00   0.13796E-05
   0.59599E+00   0.14147E-05
   0.60099E+00   0.14503E-05
   0.60599E+00   0.14866E-05
   0.61099E+00   0.15234E-05
   0.61599E+00   0.15609E-05
   0.62099E+00   0.15989E-05
   0.62599E+00   0.16376E-05
   0.63099E+00   0.16769E-05
   0.63599E+00   0.17169E-05
   0.64099E+00   0.17574E-05
   0.64599E+00   0.17983E-05
   0.65099E+00   0.18396E-05
   0.65599E+00   0.18816E-05
   0.66099E+00   0.19243E-05
   0.66599E+00   0.19676E-05
   0.67099E+00   0.20115E-05
   0.67599E+00   0.20561E-05
   0.68099E+00   0.21014E-05
   0.68599E+00   0.21474E-05
   0.69099E+00   0.21940E-05
   0.69599E+00   0.22413E-05
   0.70099E+00   0.22893E-05
   0.70599E+00   0.23379E-05
   0.71099E+00   0.23873E-05
   0.71599E+00   0.24374E-05
   0.72099E+00   0.24882E-05
   0.72599E+00   0.25396E-05
   0.73099E+00   0.25918E-05
   0.73599E+00   0.26448E-05
   0.74099E+00   0.26984E-05
   0.74599E+00   0.27528E-05
   0.75099E+00   0.28079E-05
   0.75598E+00   0.28637E-05
   0.76098E+00   0.29203E-05
   0.76598E+00   0.29776E-05
   0.77098E+00   0.30357E-05
   0.77598E+00   0.30945E-05
   0.78098E+00   0.31542E-05
   0.78598E+00   0.32145E-05
   0.79098E+00   0.32757E-05
   0.79598E+00   0.33376E-05
   0.80098E+00   0.34003E-05
   0.80598E+00   0.34638E-05
   0.81098E+00   0.35281E-05
   0.81598E+00   0.35932E-05
   0.82098E+00   0.36591E-05
   0.82598E+00   0.37258E-05
   0.83098E+00   0.37933E-05
   0.83598E+00   0.38616E-05
   0.84098E+00   0.39308E-05
   0.84598E+00   0.40007E-05
   0.85098E+00   0.40716E-05
   0.85598E+00   0.41432E-05
   0.86098E+00   0.42157E-05
   0.86598E+00   0.42890E-05
   0.87098E+00   0.43632E-05
   0.87598E+00   0.44383E-05
   0.88098E+00   0.45142E-05
   0.88598E+00   0.45909E-05
   0.89098E+00   0.46686E-05
   0.89598E+00   0.47471E-05
   0.90098E+00   0.48264E-05
   0.90598E+00   0.49063E-05
   0.91098E+00   0.49871E-05
   0.91598E+00   0.50688E-05
   0.92098E+00   0.51514E-05
   0.92598E+00   0.52348E-05
   0.93098E+00   0.53192E-05
   0.93598E+00   0.54045E-05
   0.94098E+00   0.54907E-05
   0.94598E+00   0.55779E-05
   0.95098E+00   0.56659E-05
   0.95598E+00   0.57549E-05
   0.96098E+00   0.58448E-05
   0.96598E+00   0.59357E-05
   0.97098E+00   0.60275E-05
   0.97598E+00   0.61203E-05
   0.98098E+00   0.62140E-05
   0.98598E+00   0.63086E-05
   0.99098E+00   0.64037E-05
   0.99598E+00   0.64997E-05
   0.10010E+01   0.65966E-05
   0.10060E+01   0.66945E-05
   0.10110E+01   0.67933E-05
   0.10160E+01   0.68932E-05
   0.10210E+01   0.69940E-05
   0.10260E+01   0.70958E-05
   0.10310E+01   0.71987E-05
   0.10360E+01   0.73025E-05
   0.10410E+01   0.74073E-05
   0.10460E+01   0.75132E-05
   0.10510E+01   0.76200E-05
   0.10560E+01   0.77279E-05
   0.10610E+01   0.78368E-05
   0.10660E+01   0.79468E-05
   0.10710E+01   0.80577E-05
   0.10760E+01   0.81698E-05
   0.10810E+01   0.82828E-05
   0.10860E+01   0.83969E-05
   0.10910E+01   0.85121E-05
   0.10960E+01   0.86283E-05
   0.11010E+01   0.87452E-05
   0.11060E+01   0.88630E-05
   0.11110E+01   0.89818E-05
   0.11160E+01   0.91018E-05
   0.11210E+01   0.92228E-05
   0.11260E+01   0.93449E-05
   0.11310E+01   0.94681E-05
   0.11360E+01   0.95924E-05
   0.11410E+01   0.97178E-05
   0.11460E+01   0.98443E-05
   0.11510E+01   0.99719E-05
   0.11560E+01   0.10101E-04
   0.11610E+01   0.10230E-04
   0.11660E+01   0.10361E-04
   0.11710E+01   0.10493E-04
   0.11760E+01   0.10627E-04
   0.11810E+01   0.10761E-04
   0.11860E+01   0.10896E-04
   0.11910E+01   0.11033E-04
   0.11960E+01   0.11171E-04
   0.12010E+01   0.11310E-04
   0.12060E+01   0.11450E-04
   0.12110E+01   0.11591E-04
   0.12160E+01   0.11734E-04
   0.12210E+01   0.11877E-04
   0.12260E+01   0.12022E-04
   0.12310E+01   0.12168E-04
   0.12360E+01   0.12315E-04
   0.12410E+01   0.12464E-04
   0.12460E+01   0.12612E-04
   0.12510E+01   0.12762E-04
   0.12560E+01   0.12913E-04
   0.12610E+01   0.13065E-04
   0.12660E+01   0.13219E-04
   0.12710E+01   0.13372E-04
   0.12760E+01   0.13527E-04
   0.12810E+01   0.13684E-04
   0.12860E+01   0.13841E-04
   0.12910E+01   0.14000E-04
   0.12960E+01   0.14160E-04
   0.13010E+01   0.14321E-04
   0.13060E+01   0.14484E-04
   0.13110E+01   0.14647E-04
   0.13160E+01   0.14812E-04
   0.13210E+01   0.14978E-04
   0.13260E+01   0.15146E-04
   0.13310E+01   0.15315E-04
   0.13360E+01   0.15485E-04
   0.13410E+01   0.15656E-04
   0.13460E+01   0.15828E-04
   0.13510E+01   0.16002E-04
   0.13560E+01   0.16177E-04
   0.13610E+01   0.16354E-04
   0.13660E+01   0.16532E-04
   0.13710E+01   0.16711E-04
   0.13760E+01   0.16891E-04
   0.13810E+01   0.17073E-04
   0.13860E+01   0.17256E-04
   0.13910E+01   0.17440E-04
   0.13960E+01   0.17626E-04
   0.14010E+01   0.17813E-04
   0.14060E+01   0.18001E-04
   0.14110E+01   0.18191E-04
   0.14160E+01   0.18381E-04
   0.14210E+01   0.18572E-04
   0.14260E+01   0.18765E-04
   0.14310E+01   0.18959E-04
   0.14360E+01   0.19155E-04
   0.14410E+01   0.19352E-04
   0.14460E+01   0.19550E-04
   0.14510E+01   0.19750E-04
   0.14560E+01   0.19949E-04
   0.14610E+01   0.20150E-04
   0.14660E+01   0.20353E-04
   0.14710E+01   0.20557E-04
   0.14760E+01   0.20762E-04
   0.14810E+01   0.20968E-04
   0.14860E+01   0.21176E-04
   0.14910E+01   0.21386E-04
   0.14960E+01   0.21596E-04
   0.15010E+01   0.21809E-04
   0.15060E+01   0.22022E-04
   0.15110E+01   0.22237E-04
   0.15160E+01   0.22454E-04
   0.15210E+01   0.22671E-04
   0.15260E+01   0.22891E-04
   0.15310E+01   0.23112E-04
   0.15360E+01   0.23334E-04
   0.15410E+01   0.23557E-04
   0.15460E+01   0.23782E-04
   0.15510E+01   0.24008E-04
   0.15560E+01   0.24235E-04
   0.15610E+01   0.24463E-04
   0.15660E+01   0.24693E-04
   0.15710E+01   0.24924E-04
   0.15760E+01   0.25157E-04
   0.15810E+01   0.25391E-04
   0.15860E+01   0.25627E-04
   0.15910E+01   0.25864E-04
   0.15960E+01   0.26103E-04
   0.16010E+01   0.26344E-04
   0.16060E+01   0.26585E-04
   0.16110E+01   0.26829E-04
   0.16160E+01   0.27073E-04
   0.16210E+01   0.27320E-04
   0.16260E+01   0.27568E-04
   0.16310E+01   0.27817E-04
   0.16360E+01   0.28068E-04
   0.16410E+01   0.28318E-04
   0.16460E+01   0.28571E-04
   0.16510E+01   0.28824E-04
   0.16560E+01   0.29080E-04
   0.16610E+01   0.29337E-04
   0.16660E+01   0.29595E-04
   0.16710E+01   0.29855E-04
   0.16760E+01   0.30115E-04
   0.16810E+01   0.30377E-04
   0.16860E+01   0.30640E-04
   0.16910E+01   0.30905E-04
   0.16960E+01   0.31172E-04
   0.17010E+01   0.31440E-04
   0.17060E+01   0.31710E-04
   0.17110E+01   0.31981E-04
   0.17160E+01   0.32254E-04
   0.17210E+01   0.32528E-04
   0.17260E+01   0.32804E-04
   0.17310E+01   0.33082E-04
   0.17360E+01   0.33361E-04
   0.17410E+01   0.33642E-04
   0.17460E+01   0.33924E-04
   0.17510E+01   0.34209E-04
   0.17560E+01   0.34494E-04
   0.17610E+01   0.34782E-04
   0.17660E+01   0.35071E-04
   0.17710E+01   0.35361E-04
   0.17760E+01   0.35654E-04
   0.17810E+01   0.35948E-04
   0.17860E+01   0.36242E-04
   0.17910E+01   0.36538E-04
   0.17960E+01   0.36835E-04
   0.18010E+01   0.37134E-04
   0.18060E+01   0.37433E-04
   0.18110E+01   0.37733E-04
   0.18160E+01   0.38036E-04
   0.18210E+01   0.38339E-04
   0.18260E+01   0.38645E-04
   0.18310E+01   0.38952E-04
   0.18360E+01   0.39261E-04
   0.18410E+01   0.39571E-04
   0.18460E+01   0.39883E-04
   0.18510E+01   0.40197E-04
   0.18560E+01   0.40513E-04
   0.18610E+01   0.40830E-04
   0.18660E+01   0.41149E-04
   0.18710E+01   0.41469E-04
   0.18760E+01   0.41792E-04
   0.18810E+01   0.42116E-04
   0.18860E+01   0.42442E-04
   0.18910E+01   0.42769E-04
   0.18960E+01   0.43097E-04
   0.19010E+01   0.43426E-04
   0.19060E+01   0.43757E-04
   0.19110E+01   0.44090E-04
   0.19160E+01   0.44425E-04
   0.19210E+01   0.44762E-04
   0.19260E+01   0.45100E-04
   0.19310E+01   0.45440E-04
   0.19360E+01   0.45781E-04
   0.19410E+01   0.46125E-04
   0.19460E+01   0.46470E-04
   0.19510E+01   0.46817E-04
   0.19560E+01   0.47163E-04
   0.19610E+01   0.47511E-04
   0.19660E+01   0.47861E-04
   0.19710E+01   0.48213E-04
   0.19760E+01   0.48567E-04
   0.19810E+01   0.48922E-04
   0.19860E+01   0.49279E-04
   0.19910E+01   0.49638E-04
   0.19960E+01   0.49997E-04
   0.20010E+01   0.50358E-04
   0.20060E+01   0.50721E-04
   0.20110E+01   0.51085E-04
   0.20160E+01   0.51452E-04
   0.20210E+01   0.51820E-04
   0.20260E+01   0.52190E-04
   0.20310E+01   0.52561E-04
   0.20360E+01   0.52935E-04
   0.20410E+01   0.53310E-04
   0.20460E+01   0.53688E-04
   0.20510E+01   0.54067E-04
   0.20560E+01   0.54448E-04
   0.20610E+01   0.54830E-04
   0.20660E+01   0.55215E-04
   0.20710E+01   0.55602E-04
   0.20760E+01   0.55990E-04
   0.20810E+01   0.56380E-04
   0.20860E+01   0.56772E-04
   0.20910E+01   0.57166E-04
   0.20960E+01   0.57557E-04
   0.21010E+01   0.57950E-04
   0.21060E+01   0.58345E-04
   0.21110E+01   0.58742E-04
   0.21160E+01   0.59141E-04
   0.21210E+01   0.59542E-04
   0.21260E+01   0.59944E-04
   0.21310E+01   0.60349E-04
   0.21360E+01   0.60755E-04
   0.21410E+01   0.61164E-04
   0.21460E+01   0.61574E-04
   0.21510E+01   0.61986E-04
   0.21560E+01   0.62400E-04
   0.21610E+01   0.62816E-04
   0.21660E+01   0.63234E-04
   0.21710E+01   0.63654E-04
   0.21760E+01   0.64076E-04
   0.21810E+01   0.64499E-04
   0.21860E+01   0.64923E-04
   0.21910E+01   0.65349E-04
   0.21960E+01   0.65776E-04
   0.22010E+01   0.66206E-04
   0.22060E+01   0.66637E-04
   0.22110E+01   0.67071E-04
   0.22160E+01   0.67506E-04
   0.22210E+01   0.67943E-04
   0.22260E+01   0.68379E-04
   0.22310E+01   0.68817E-04
   0.22360E+01   0.69257E-04
   0.22410E+01   0.69700E-04
   0.22460E+01   0.70144E-04
   0.22510E+01   0.70590E-04
   0.22560E+01   0.71038E-04
   0.22610E+01   0.71488E-04
   0.22660E+01   0.71940E-04
   0.22710E+01   0.72394E-04
   0.22760E+01   0.72848E-04
   0.22810E+01   0.73304E-04
   0.22860E+01   0.73762E-04
   0.22910E+01   0.74222E-04
   0.22960E+01   0.74684E-04
   0.23010E+01   0.75148E-04
   0.23060E+01   0.75613E-04
   0.23110E+01   0.76081E-04
   0.23160E+01   0.76551E-04
   0.23210E+01   0.77024E-04
   0.23260E+01   0.77498E-04
   0.23310E+01   0.77974E-04
   0.23360E+01   0.78452E-04
   0.23410E+01   0.78932E-04
   0.23460E+01   0.79412E-04
   0.23510E+01   0.79893E-04
   0.23560E+01   0.80375E-04
   0.23610E+01   0.80858E-04
   0.23660E+01   0.81343E-04
   0.23710E+01   0.81830E-04
   0.23760E+01   0.82319E-04
   0.23810E+01   0.82810E-04
   0.23860E+01   0.83303E-04
   0.23910E+01   0.83798E-04
   0.23960E+01   0.84295E-04
   0.24010E+01   0.84795E-04
   0.24060E+01   0.85296E-04
   0.24110E+01   0.85799E-04
   0.24160E+01   0.86305E-04
   0.24210E+01   0.86813E-04
   0.24260E+01   0.87322E-04
   0.24310E+01   0.87834E-04
   0.24360E+01   0.88348E-04
   0.24410E+01   0.88862E-04
   0.24460E+01   0.89378E-04
   0.24510E+01   0.89896E-04
   0.24560E+01   0.90416E-04
   0.24610E+01   0.90937E-04
   0.24660E+01   0.91458E-04
   0.24710E+01   0.91980E-04
   0.24760E+01   0.92505E-04
   0.24810E+01   0.93032E-04
   0.24860E+01   0.93561E-04
   0.24910E+01   0.94092E-04
   0.24960E+01   0.94626E-04
   0.25010E+01   0.95161E-04
   0.25059E+01   0.95699E-04
   0.25109E+01   0.96239E-04
   0.25159E+01   0.96780E-04
   0.25209E+01   0.97321E-04
   0.25259E+01   0.97865E-04
   0.25309E+01   0.98411E-04
   0.25359E+01   0.98959E-04
   0.25409E+01   0.99509E-04
   0.25459E+01   0.10006E-03
   0.25509E+01   0.10062E-03
   0.25559E+01   0.10117E-03
   0.25609E+01   0.10173E-03
   0.25659E+01   0.10229E-03
   0.25709E+01   0.10285E-03
   0.25759E+01   0.10342E-03
   0.25809E+01   0.10398E-03
   0.25859E+01   0.10455E-03
   0.25909E+01   0.10511E-03
   0.25959E+01   0.10568E-03
   0.26009E+01   0.10625E-03
   0.26059E+01   0.10682E-03
   0.26109E+01   0.10740E-03
   0.26159E+01   0.10797E-03
   0.26209E+01   0.10855E-03
   0.26259E+01   0.10913E-03
   0.26309E+01   0.10972E-03
   0.26359E+01   0.11030E-03
   0.26409E+01   0.11089E-03
   0.26459E+01   0.11148E-03
   0.26509E+01   0.11207E-03
   0.26559E+01   0.11266E-03
   0.26609E+01   0.11326E-03
   0.26659E+01   0.11386E-03
   0.26709E+01   0.11446E-03
   0.26759E+01   0.11506E-03
   0.26809E+01   0.11566E-03
   0.26859E+01   0.11626E-03
   0.26909E+01   0.11686E-03
   0.26959E+01   0.11746E-03
   0.27009E+01   0.11807E-03
   0.27059E+01   0.11868E-03
   0.27109E+01   0.11929E-03
   0.27159E+01   0.11991E-03
   0.27209E+01   0.12052E-03
   0.27259E+01   0.12114E-03
   0.27309E+01   0.12176E-03
   0.27359E+01   0.12238E-03
   0.27409E+01   0.12301E-03
   0.27459E+01   0.12363E-03
   0.27509E+01   0.12426E-03
   0.27559E+01   0.12489E-03
   0.27609E+01   0.12552E-03
   0.27659E+01   0.12615E-03
   0.27709E+01   0.12679E-03
   0.27759E+01   0.12743E-03
   0.27809E+01   0.12807E-03
   0.27859E+01   0.12871E-03
   0.27909E+01   0.12935E-03
   0.27959E+01   0.12999E-03
   0.28009E+01   0.13064E-03
   0.28059E+01   0.13128E-03
   0.28109E+01   0.13193E-03
   0.28159E+01   0.13258E-03
   0.28209E+01   0.13323E-03
   0.28259E+01   0.13389E-03
   0.28309E+01   0.13454E-03
   0.28359E+01   0.13520E-03
   0.28409E+01   0.13586E-03
   0.28459E+01   0.13653E-03
   0.28509E+01   0.13719E-03
   0.28559E+01   0.13786E-03
   0.28609E+01   0.13853E-03
   0.28659E+01   0.13920E-03
   0.28709E+01   0.13988E-03
   0.28759E+01   0.14055E-03
   0.28809E+01   0.14123E-03
   0.28859E+01   0.14191E-03
   0.28909E+01   0.14258E-03
   0.28959E+01   0.14326E-03
   0.29009E+01   0.14394E-03
   0.29059E+01   0.14463E-03
   0.29109E+01   0.14531E-03
   0.29159E+01   0.14600E-03
   0.29209E+01   0.14669E-03
   0.29259E+01   0.14738E-03
   0.29309E+01   0.14808E-03
   0.29359E+01   0.14877E-03
   0.29409E+01   0.14947E-03
   0.29459E+01   0.15018E-03
   0.29509E+01   0.15088E-03
   0.29559E+01   0.15158E-03
   0.29609E+01   0.15229E-03
   0.29659E+01   0.15300E-03
   0.29709E+01   0.15371E-03
   0.29759E+01   0.15442E-03
   0.29809E+01   0.15513E-03
   0.29859E+01   0.15584E-03
   0.29909E+01   0.15656E-03
   0.29959E+01   0.15728E-03
   0.30009E+01   0.15800E-03
   0.30059E+01   0.15872E-03
   0.30109E+01   0.15945E-03
   0.30159E+01   0.16017E-03
   0.30209E+01   0.16090E-03
   0.30259E+01   0.16162E-03
   0.30309E+01   0.16236E-03
   0.30359E+01   0.16309E-03
   0.30409E+01   0.16383E-03
   0.30459E+01   0.16456E-03
   0.30509E+01   0.16530E-03
   0.30559E+01   0.16605E-03
   0.30609E+01   0.16679E-03
   0.30659E+01   0.16754E-03
   0.30709E+01   0.16829E-03
   0.30759E+01   0.16904E-03
   0.30809E+01   0.16978E-03
   0.30859E+01   0.17053E-03
   0.30909E+01   0.17128E-03
   0.30959E+01   0.17204E-03
   0.31009E+01   0.17279E-03
   0.31059E+01   0.17355E-03
   0.31109E+01   0.17431E-03
   0.31159E+01   0.17508E-03
   0.31209E+01   0.17584E-03
   0.31259E+01   0.17661E-03
   0.31309E+01   0.17738E-03
   0.31359E+01   0.17816E-03
   0.31409E+01   0.17893E-03
   0.31459E+01   0.17971E-03
   0.31509E+01   0.18048E-03
   0.31559E+01   0.18126E-03
   0.31609E+01   0.18204E-03
   0.31659E+01   0.18282E-03
   0.31709E+01   0.18360E-03
   0.31759E+01   0.18439E-03
   0.31809E+01   0.18517E-03
   0.31859E+01   0.18596E-03
   0.31909E+01   0.18675E-03
   0.31959E+01   0.18755E-03
   0.32009E+01   0.18834E-03
   0.32059E+01   0.18914E-03
   0.32109E+01   0.18994E-03
   0.32159E+01   0.19074E-03
   0.32209E+01   0.19154E-03
   0.32259E+01   0.19234E-03
   0.32309E+01   0.19315E-03
   0.32359E+01   0.19396E-03
   0.32409E+01   0.19477E-03
   0.32459E+01   0.19559E-03
   0.32509E+01   0.19640E-03
   0.32559E+01   0.19721E-03
   0.32609E+01   0.19803E-03
   0.32659E+01   0.19884E-03
   0.32709E+01   0.19966E-03
   0.32759E+01   0.20048E-03
   0.32809E+01   0.20131E-03
   0.32859E+01   0.20213E-03
   0.32909E+01   0.20296E-03
   0.32959E+01   0.20379E-03
   0.33009E+01   0.20462E-03
   0.33059E+01   0.20546E-03
   0.33109E+01   0.20630E-03
   0.33159E+01   0.20714E-03
   0.33209E+01   0.20798E-03
   0.33259E+01   0.20882E-03
   0.33309E+01   0.20966E-03
   0.33359E+01   0.21051E-03
   0.33409E+01   0.21135E-03
   0.33459E+01   0.21219E-03
   0.33509E+01   0.21304E-03
   0.33559E+01   0.21389E-03
   0.33609E+01   0.21475E-03
   0.33659E+01   0.21561E-03
   0.33709E+01   0.21646E-03
   0.33759E+01   0.21733E-03
   0.33809E+01   0.21819E-03
   0.33859E+01   0.21905E-03
   0.33909E+01   0.21991E-03
   0.33959E+01   0.22078E-03
   0.34009E+01   0.22165E-03
   0.34059E+01   0.22252E-03
   0.34109E+01   0.22340E-03
   0.34159E+01   0.22427E-03
   0.34209E+01   0.22514E-03
   0.34259E+01   0.22602E-03
   0.34309E+01   0.22690E-03
   0.34359E+01   0.22778E-03
   0.34409E+01   0.22866E-03
   0.34459E+01   0.22954E-03
   0.34509E+01   0.23043E-03
   0.34559E+01   0.23132E-03
   0.34609E+01   0.23221E-03
   0.34659E+01   0.23310E-03
   0.34709E+01   0.23400E-03
   0.34759E+01   0.23489E-03
   0.34809E+01   0.23580E-03
   0.34859E+01   0.23670E-03
   0.34909E+01   0.23760E-03
   0.34959E+01   0.23850E-03
   0.35009E+01   0.23940E-03
   0.35059E+01   0.24031E-03
   0.35109E+01   0.24121E-03
   0.35159E+01   0.24212E-03
   0.35209E+01   0.24303E-03
   0.35259E+01   0.24394E-03
   0.35309E+01   0.24486E-03
   0.35359E+01   0.24578E-03
   0.35409E+01   0.24670E-03
   0.35459E+01   0.24762E-03
   0.35509E+01   0.24855E-03
   0.35559E+01   0.24947E-03
   0.35609E+01   0.25040E-03
   0.35659E+01   0.25133E-03
   0.35709E+01   0.25226E-03
   0.35759E+01   0.25319E-03
   0.35809E+01   0.25412E-03
   0.35859E+01   0.25505E-03
   0.35909E+01   0.25599E-03
   0.35959E+01   0.25693E-03
   0.36009E+01   0.25787E-03
   0.36059E+01   0.25881E-03
   0.36109E+01   0.25975E-03
   0.36159E+01   0.26070E-03
   0.36209E+01   0.26164E-03
   0.36259E+01   0.26259E-03
   0.36309E+01   0.26355E-03
   0.36359E+01   0.26450E-03
   0.36409E+01   0.26546E-03
   0.36459E+01   0.26642E-03
   0.36509E+01   0.26738E-03
   0.36559E+01   0.26833E-03
   0.36609E+01   0.26929E-03
   0.36659E+01   0.27025E-03
   0.36709E+01   0.27121E-03
   0.36759E+01   0.27218E-03
   0.36809E+01   0.27314E-03
   0.36859E+01   0.27412E-03
   0.36909E+01   0.27509E-03
   0.36959E+01   0.27606E-03
   0.37009E+01   0.27704E-03
   0.37059E+01   0.27802E-03
   0.37109E+01   0.27900E-03
   0.37159E+01   0.27998E-03
   0.37209E+01   0.28097E-03
   0.37259E+01   0.28195E-03
   0.37309E+01   0.28293E-03
   0.37359E+01   0.28391E-03
   0.37409E+01   0.28490E-03
   0.37459E+01   0.28589E-03
   0.37509E+01   0.28689E-03
   0.37559E+01   0.28788E-03
   0.37609E+01   0.28888E-03
   0.37659E+01   0.28987E-03
   0.37709E+01   0.29087E-03
   0.37759E+01   0.29187E-03
   0.37809E+01   0.29288E-03
   0.37859E+01   0.29389E-03
   0.37909E+01   0.29490E-03
   0.37959E+01   0.29591E-03
   0.38009E+01   0.29691E-03
   0.38059E+01   0.29793E-03
   0.38109E+01   0.29893E-03
   0.38159E+01   0.29995E-03
   0.38209E+01   0.30096E-03
   0.38259E+01   0.30198E-03
   0.38309E+01   0.30300E-03
   0.38359E+01   0.30402E-03
   0.38409E+01   0.30504E-03
   0.38459E+01   0.30607E-03
   0.38509E+01   0.30710E-03
   0.38559E+01   0.30813E-03
   0.38609E+01   0.30916E-03
   0.38659E+01   0.31019E-03
   0.38709E+01   0.31122E-03
   0.38759E+01   0.31225E-03
   0.38809E+01   0.31329E-03
   0.38859E+01   0.31432E-03
   0.38909E+01   0.31536E-03
   0.38959E+01   0.31641E-03
   0.39009E+01   0.31745E-03
   0.39059E+01   0.31850E-03
   0.39109E+01   0.31954E-03
   0.39159E+01   0.32059E-03
   0.39209E+01   0.32164E-03
   0.39259E+01   0.32269E-03
   0.39309E+01   0.32375E-03
   0.39359E+01   0.32481E-03
   0.39409E+01   0.32586E-03
   0.39459E+01   0.32692E-03
   0.39509E+01   0.32798E-03
   0.39559E+01   0.32904E-03
   0.39609E+01   0.33010E-03
   0.39659E+01   0.33116E-03
   0.39709E+01   0.33222E-03
   0.39759E+01   0.33329E-03
   0.39809E+01   0.33436E-03
   0.39859E+01   0.33543E-03
   0.39909E+01   0.33651E-03
   0.39959E+01   0.33759E-03
   0.40009E+01   0.33867E-03
   0.40059E+01   0.33975E-03
   0.40109E+01   0.34082E-03
   0.40159E+01   0.34190E-03
   0.40209E+01   0.34297E-03
   0.40259E+01   0.34406E-03
   0.40309E+01   0.34514E-03
   0.40359E+01   0.34623E-03
   0.40409E+01   0.34732E-03
   0.40459E+01   0.34841E-03
   0.40509E+01   0.34950E-03
   0.40559E+01   0.35060E-03
   0.40609E+01   0.35169E-03
   0.40659E+01   0.35279E-03
   0.40709E+01   0.35389E-03
   0.40759E+01   0.35499E-03
   0.40809E+01   0.35608E-03
   0.40859E+01   0.35719E-03
   0.40909E+01   0.35829E-03
   0.40959E+01   0.35940E-03
   0.41009E+01   0.36050E-03
   0.41059E+01   0.36161E-03
   0.41109E+01   0.36272E-03
   0.41159E+01   0.36383E-03
   0.41209E+01   0.36494E-03
   0.41259E+01   0.36606E-03
   0.41309E+01   0.36718E-03
   0.41359E+01   0.36830E-03
   0.41409E+01   0.36943E-03
   0.41459E+01   0.37055E-03
   0.41509E+01   0.37167E-03
   0.41559E+01   0.37279E-03
   0.41609E+01   0.37391E-03
   0.41659E+01   0.37504E-03
   0.41709E+01   0.37616E-03
   0.41759E+01   0.37729E-03
   0.41809E+01   0.37843E-03
   0.41859E+01   0.37956E-03
   0.41909E+01   0.38070E-03
   0.41959E+01   0.38184E-03
   0.42009E+01   0.38298E-03
   0.42059E+01   0.38412E-03
   0.42109E+01   0.38526E-03
   0.42159E+01   0.38640E-03
   0.42209E+01   0.38754E-03
   0.42259E+01   0.38868E-03
   0.42309E+01   0.38983E-03
   0.42359E+01   0.39098E-03
   0.42409E+01   0.39213E-03
   0.42459E+01   0.39328E-03
   0.42509E+01   0.39443E-03
   0.42559E+01   0.39559E-03
   0.42609E+01   0.39675E-03
   0.42659E+01   0.39791E-03
   0.42709E+01   0.39907E-03
   0.42759E+01   0.40023E-03
   0.42809E+01   0.40139E-03
   0.42859E+01   0.40255E-03
   0.42909E+01   0.40371E-03
   0.42959E+01   0.40487E-03
   0.43009E+01   0.40604E-03
   0.43059E+01   0.40721E-03
   0.43109E+01   0.40838E-03
   0.43159E+01   0.40955E-03
   0.43209E+01   0.41073E-03
   0.43259E+01   0.41191E-03
   0.43309E+01   0.41309E-03
   0.43359E+01   0.41426E-03
   0.43409E+01   0.41543E-03
   0.43459E+01   0.41661E-03
   0.43509E+01   0.41779E-03
   0.43559E+01   0.41897E-03
   0.43609E+01   0.42016E-03
   0.43659E+01   0.42135E-03
   0.43709E+01   0.42254E-03
   0.43759E+01   0.42372E-03
   0.43809E+01   0.42491E-03
   0.43859E+01   0.42611E-03
   0.43909E+01   0.42730E-03
   0.43959E+01   0.42850E-03
   0.44009E+01   0.42969E-03
   0.44059E+01   0.43089E-03
   0.44109E+01   0.43209E-03
   0.44159E+01   0.43329E-03
   0.44209E+01   0.43448E-03
   0.44259E+01   0.43568E-03
   0.44309E+01   0.43689E-03
   0.44359E+01   0.43809E-03
   0.44409E+01   0.43930E-03
   0.44459E+01   0.44051E-03
   0.44509E+01   0.44173E-03
   0.44559E+01   0.44294E-03
   0.44609E+01   0.44415E-03
   0.44659E+01   0.44536E-03
   0.44709E+01   0.44657E-03
   0.44759E+01   0.44778E-03
   0.44809E+01   0.44900E-03
   0.44859E+01   0.45022E-03
   0.44909E+01   0.45144E-03
   0.44959E+01   0.45267E-03
   0.45009E+01   0.45389E-03
   0.45059E+01   0.45512E-03
   0.45109E+01   0.45634E-03
   0.45159E+01   0.45757E-03
   0.45209E+01   0.45880E-03
   0.45259E+01   0.46002E-03
   0.45309E+01   0.46125E-03
   0.45359E+01   0.46248E-03
   0.45409E+01   0.46372E-03
   0.45459E+01   0.46495E-03
   0.45509E+01   0.46618E-03
   0.45559E+01   0.46742E-03
   0.45609E+01   0.46866E-03
   0.45659E+01   0.46990E-03
   0.45709E+01   0.47115E-03
   0.45759E+01   0.47239E-03
   0.45809E+01   0.47364E-03
   0.45859E+01   0.47488E-03
   0.45909E+01   0.47612E-03
   0.45959E+01   0.47736E-03
   0.46009E+01   0.47861E-03
   0.46059E+01   0.47986E-03
   0.46109E+01   0.48111E-03
   0.46159E+01   0.48236E-03
   0.46209E+01   0.48362E-03
   0.46259E+01   0.48488E-03
   0.46309E+01   0.48614E-03
   0.46359E+01   0.48740E-03
   0.46409E+01   0.48865E-03
   0.46459E+01   0.48990E-03
   0.46509E+01   0.49116E-03
   0.46559E+01   0.49243E-03
   0.46609E+01   0.49369E-03
   0.46659E+01   0.49496E-03
   0.46709E+01   0.49622E-03
   0.46759E+01   0.49749E-03
   0.46809E+01   0.49875E-03
   0.46859E+01   0.50003E-03
   0.46909E+01   0.50130E-03
   0.46959E+01   0.50258E-03
   0.47009E+01   0.50385E-03
   0.47059E+01   0.50512E-03
   0.47109E+01   0.50639E-03
   0.47159E+01   0.50766E-03
   0.47209E+01   0.50894E-03
   0.47259E+01   0.51022E-03
   0.47309E+01   0.51150E-03
   0.47359E+01   0.51278E-03
   0.47409E+01   0.51407E-03
   0.47459E+01   0.51536E-03
   0.47509E+01   0.51664E-03
   0.47559E+01   0.51792E-03
   0.47609E+01   0.51920E-03
   0.47659E+01   0.52049E-03
   0.47709E+01   0.52178E-03
   0.47759E+01   0.52307E-03
   0.47809E+01   0.52436E-03
   0.47859E+01   0.52565E-03
   0.47909E+01   0.52695E-03
   0.47959E+01   0.52824E-03
   0.48009E+01   0.52954E-03
   0.48059E+01   0.53084E-03
   0.48109E+01   0.53214E-03
   0.48159E+01   0.53343E-03
   0.48209E+01   0.53473E-03
   0.48259E+01   0.53603E-03
   0.48309E+01   0.53733E-03
   0.48359E+01   0.53863E-03
   0.48409E+01   0.53994E-03
   0.48459E+01   0.54124E-03
   0.48509E+01   0.54255E-03
   0.48559E+01   0.54387E-03
   0.48609E+01   0.54518E-03
   0.48659E+01   0.54648E-03
   0.48709E+01   0.54779E-03
   0.48759E+01   0.54910E-03
   0.48809E+01   0.55041E-03
   0.48859E+01   0.55172E-03
   0.48909E+01   0.55304E-03
   0.48959E+01   0.55435E-03
   0.49009E+01   0.55567E-03
   0.49059E+01   0.55699E-03
   0.49109E+01   0.55831E-03
   0.49159E+01   0.55964E-03
   0.49209E+01   0.56095E-03
   0.49259E+01   0.56227E-03
   0.49309E+01   0.56359E-03
   0.49359E+01   0.56492E-03
   0.49409E+01   0.56624E-03
   0.49459E+01   0.56757E-03
   0.49509E+01   0.56889E-03
   0.49559E+01   0.57022E-03
   0.49609E+01   0.57155E-03
   0.49659E+01   0.57289E-03
   0.49709E+01   0.57422E-03
   0.49759E+01   0.57555E-03
   0.49809E+01   0.57688E-03
   0.49859E+01   0.57821E-03
   0.49909E+01   0.57954E-03
   0.49959E+01   0.58088E-03
   0.50009E+01   0.58221E-03
   0.50059E+01   0.58355E-03
   0.50109E+01   0.58490E-03
   0.50159E+01   0.58624E-03
   0.50209E+01   0.58758E-03
   0.50259E+01   0.58892E-03
   0.50309E+01   0.59026E-03
   0.50359E+01   0.59160E-03
   0.50409E+01   0.59294E-03
   0.50459E+01   0.59429E-03
   0.50509E+01   0.59564E-03
   0.50559E+01   0.59698E-03
   0.50609E+01   0.59833E-03
   0.50659E+01   0.59968E-03
   0.50709E+01   0.60103E-03
   0.50759E+01   0.60238E-03
   0.50809E+01   0.60373E-03
   0.50859E+01   0.60508E-03
   0.50909E+01   0.60644E-03
   0.50959E+01   0.60779E-03
   0.51009E+01   0.60914E-03
   0.51059E+01   0.61049E-03
   0.51109E+01   0.61185E-03
   0.51159E+01   0.61321E-03
   0.51209E+01   0.61457E-03
   0.51259E+01   0.61594E-03
   0.51309E+01   0.61730E-03
   0.51359E+01   0.61865E-03
   0.51409E+01   0.62001E-03
   0.51459E+01   0.62137E-03
   0.51509E+01   0.62273E-03
   0.51559E+01   0.62410E-03
   0.51609E+01   0.62547E-03
   0.51659E+01   0.62683E-03
   0.51709E+01   0.62820E-03
   0.51759E+01   0.62957E-03
   0.51809E+01   0.63094E-03
   0.51859E+01   0.63231E-03
   0.51909E+01   0.63367E-03
   0.51959E+01   0.63505E-03
   0.52009E+01   0.63641E-03
   0.52059E+01   0.63778E-03
   0.52109E+01   0.63915E-03
   0.52159E+01   0.64053E-03
   0.52209E+01   0.64191E-03
   0.52259E+01   0.64328E-03
   0.52309E+01   0.64467E-03
   0.52359E+01   0.64604E-03
   0.52409E+01   0.64741E-03
   0.52459E+01   0.64878E-03
   0.52509E+01   0.65016E-03
   0.52559E+01   0.65154E-03
   0.52609E+01   0.65292E-03
   0.52659E+01   0.65431E-03
   0.52709E+01   0.65569E-03
   0.52759E+01   0.65708E-03
   0.52809E+01   0.65846E-03
   0.52859E+01   0.65985E-03
   0.52909E+01   0.66123E-03
   0.52959E+01   0.66261E-03
   0.53009E+01   0.66400E-03
   0.53059E+01   0.66539E-03
   0.53109E+01   0.66677E-03
   0.53159E+01   0.66816E-03
   0.53209E+01   0.66955E-03
   0.53259E+01   0.67094E-03
   0.53309E+01   0.67234E-03
   0.53359E+01   0.67374E-03
   0.53409E+01   0.67513E-03
   0.53459E+01   0.67651E-03
   0.53509E+01   0.67790E-03
   0.53559E+01   0.67930E-03
   0.53609E+01   0.68069E-03
   0.53659E+01   0.68209E-03
   0.53709E+01   0.68349E-03
   0.53759E+01   0.68488E-03
   0.53809E+01   0.68628E-03
   0.53859E+01   0.68768E-03
   0.53909E+01   0.68907E-03
   0.53959E+01   0.69047E-03
   0.54009E+01   0.69187E-03
   0.54059E+01   0.69327E-03
   0.54109E+01   0.69467E-03
   0.54159E+01   0.69607E-03
   0.54209E+01   0.69747E-03
   0.54259E+01   0.69888E-03
   0.54309E+01   0.70028E-03
   0.54359E+01   0.70169E-03
   0.54409E+01   0.70309E-03
   0.54459E+01   0.70449E-03
   0.54509E+01   0.70589E-03
   0.54559E+01   0.70730E-03
   0.54609E+01   0.70870E-03
   0.54659E+01   0.71011E-03
   0.54709E+01   0.71152E-03
   0.54759E+01   0.71294E-03
   0.54809E+01   0.71435E-03
   0.54859E+01   0.71575E-03
   0.54909E+01   0.71716E-03
   0.54959E+01   0.71856E-03
   0.55009E+01   0.71998E-03
   0.55059E+01   0.72139E-03
   0.55109E+01   0.72280E-03
   0.55159E+01   0.72422E-03
   0.55209E+01   0.72563E-03
   0.55259E+01   0.72705E-03
   0.55309E+01   0.72846E-03
   0.55359E+01   0.72987E-03
   0.55409E+01   0.73129E-03
   0.55459E+01   0.73270E-03
   0.55509E+01   0.73411E-03
   0.55559E+01   0.73553E-03
   0.55609E+01   0.73695E-03
   0.55659E+01   0.73837E-03
   0.55709E+01   0.73979E-03
   0.55759E+01   0.74121E-03
   0.55809E+01   0.74262E-03
   0.55859E+01   0.74404E-03
   0.55909E+01   0.74546E-03
   0.55959E+01   0.74687E-03
   0.56009E+01   0.74830E-03
   0.56059E+01   0.74972E-03
   0.56109E+01   0.75114E-03
   0.56159E+01   0.75257E-03
   0.56209E+01   0.75399E-03
   0.56259E+01   0.75541E-03
   0.56309E+01   0.75683E-03
   0.56359E+01   0.75825E-03
   0.56409E+01   0.75968E-03
   0.56459E+01   0.76110E-03
   0.56509E+01   0.76252E-03
   0.56559E+01   0.76395E-03
   0.56609E+01   0.76538E-03
   0.56659E+01   0.76681E-03
   0.56709E+01   0.76823E-03
   0.56759E+01   0.76965E-03
   0.56809E+01   0.77108E-03
   0.56859E+01   0.77250E-03
   0.56909E+01   0.77393E-03
   0.56959E+01   0.77536E-03
   0.57009E+01   0.77679E-03
   0.57059E+01   0.77822E-03
   0.57109E+01   0.77965E-03
   0.57159E+01   0.78108E-03
   0.57209E+01   0.78251E-03
   0.57259E+01   0.78394E-03
   0.57309E+01   0.78537E-03
   0.57359E+01   0.78680E-03
   0.57409E+01   0.78823E-03
   0.57459E+01   0.78966E-03
   0.57509E+01   0.79109E-03
   0.57559E+01   0.79253E-03
   0.57609E+01   0.79397E-03
   0.57659E+01   0.79540E-03
   0.57709E+01   0.79683E-03
   0.57759E+01   0.79825E-03
   0.57809E+01   0.79969E-03
   0.57859E+01   0.80112E-03
   0.57909E+01   0.80256E-03
   0.57959E+01   0.80400E-03
   0.58009E+01   0.80544E-03
   0.58059E+01   0.80687E-03
   0.58109E+01   0.80830E-03
   0.58159E+01   0.80973E-03
   0.58209E+01   0.81117E-03
   0.58259E+01   0.81260E-03
   0.58309E+01   0.81404E-03
   0.58359E+01   0.81548E-03
   0.58409E+01   0.81691E-03
   0.58459E+01   0.81835E-03
   0.58509E+01   0.81979E-03
   0.58559E+01   0.82123E-03
   0.58609E+01   0.82267E-03
   0.58659E+01   0.82410E-03
   0.58709E+01   0.82554E-03
   0.58759E+01   0.82697E-03
   0.58809E+01   0.82841E-03
   0.58859E+01   0.82986E-03
   0.58909E+01   0.83130E-03
   0.58959E+01   0.83273E-03
   0.59009E+01   0.83417E-03
   0.59059E+01   0.83560E-03
   0.59109E+01   0.83704E-03
   0.59159E+01   0.83848E-03
   0.59209E+01   0.83992E-03
   0.59259E+01   0.84136E-03
   0.59309E+01   0.84280E-03
   0.59359E+01   0.84425E-03
   0.59409E+01   0.84568E-03
   0.59459E+01   0.84712E-03
   0.59509E+01   0.84856E-03
   0.59559E+01   0.85000E-03
   0.59609E+01   0.85144E-03
   0.59659E+01   0.85288E-03
   0.59709E+01   0.85432E-03
   0.59759E+01   0.85577E-03
   0.59809E+01   0.85722E-03
   0.59859E+01   0.85866E-03
   0.59909E+01   0.86009E-03
   0.59959E+01   0.86153E-03
   0.60009E+01   0.86297E-03
   0.60059E+01   0.86441E-03
   0.60109E+01   0.86586E-03
   0.60159E+01   0.86730E-03
   0.60209E+01   0.86875E-03
   0.60259E+01   0.87018E-03
   0.60309E+01   0.87162E-03
   0.60359E+01   0.87306E-03
   0.60409E+01   0.87451E-03
   0.60459E+01   0.87595E-03
   0.60509E+01   0.87739E-03
   0.60559E+01   0.87883E-03
   0.60609E+01   0.88028E-03
   0.60659E+01   0.88172E-03
   0.60709E+01   0.88316E-03
   0.60759E+01   0.88460E-03
   0.60809E+01   0.88604E-03
   0.60859E+01   0.88748E-03
   0.60909E+01   0.88892E-03
   0.60959E+01   0.89037E-03
   0.61009E+01   0.89181E-03
   0.61059E+01   0.89326E-03
   0.61109E+01   0.89470E-03
   0.61159E+01   0.89613E-03
   0.61209E+01   0.89757E-03
   0.61259E+01   0.89902E-03
   0.61309E+01   0.90046E-03
   0.61359E+01   0.90190E-03
   0.61409E+01   0.90334E-03
   0.61459E+01   0.90479E-03
   0.61509E+01   0.90623E-03
   0.61559E+01   0.90767E-03
   0.61609E+01   0.90911E-03
   0.61659E+01   0.91055E-03
   0.61709E+01   0.91199E-03
   0.61759E+01   0.91343E-03
   0.61809E+01   0.91488E-03
   0.61859E+01   0.91632E-03
   0.61909E+01   0.91777E-03
   0.61959E+01   0.91920E-03
   0.62009E+01   0.92064E-03
   0.62059E+01   0.92208E-03
   0.62109E+01   0.92352E-03
   0.62159E+01   0.92496E-03
   0.62209E+01   0.92641E-03
   0.62259E+01   0.92785E-03
   0.62309E+01   0.92929E-03
   0.62359E+01   0.93073E-03
   0.62409E+01   0.93217E-03
   0.62459E+01   0.93361E-03
   0.62509E+01   0.93505E-03
   0.62559E+01   0.93648E-03
   0.62609E+01   0.93793E-03
   0.62659E+01   0.93937E-03
   0.62709E+01   0.94081E-03
   0.62759E+01   0.94225E-03
   0.62809E+01   0.94368E-03
   0.62859E+01   0.94512E-03
   0.62909E+01   0.94656E-03
   0.62959E+01   0.94799E-03
   0.63009E+01   0.94944E-03
   0.63059E+01   0.95088E-03
   0.63109E+01   0.95232E-03
   0.63159E+01   0.95375E-03
   0.63209E+01   0.95519E-03
   0.63259E+01   0.95662E-03
   0.63309E+01   0.95806E-03
   0.63359E+01   0.95950E-03
   0.63409E+01   0.96093E-03
   0.63459E+01   0.96237E-03
   0.63509E+01   0.96381E-03
   0.63559E+01   0.96525E-03
   0.63609E+01   0.96668E-03
   0.63659E+01   0.96811E-03
   0.63709E+01   0.96954E-03
   0.63759E+01   0.97098E-03
   0.63809E+01   0.97242E-03
   0.63859E+01   0.97386E-03
   0.63909E+01   0.97529E-03
   0.63959E+01   0.97672E-03
   0.64009E+01   0.97815E-03
   0.64059E+01   0.97958E-03
   0.64109E+01   0.98102E-03
   0.64159E+01   0.98245E-03
   0.64209E+01   0.98388E-03
   0.64259E+01   0.98532E-03
   0.64309E+01   0.98675E-03
   0.64359E+01   0.98818E-03
   0.64409E+01   0.98961E-03
   0.64459E+01   0.99104E-03
   0.64509E+01   0.99247E-03
   0.64559E+01   0.99390E-03
   0.64609E+01   0.99533E-03
   0.64659E+01   0.99676E-03
   0.64709E+01   0.99820E-03
   0.64759E+01   0.99962E-03
   0.64809E+01   0.10010E-02
   0.64859E+01   0.10025E-02
   0.64909E+01   0.10039E-02
   0.64959E+01   0.10053E-02
   0.65009E+01   0.10068E-02
   0.65059E+01   0.10082E-02
   0.65109E+01   0.10096E-02
   0.65159E+01   0.10110E-02
   0.65209E+01   0.10125E-02
   0.65259E+01   0.10139E-02
   0.65309E+01   0.10153E-02
   0.65359E+01   0.10167E-02
   0.65409E+01   0.10182E-02
   0.65459E+01   0.10196E-02
   0.65509E+01   0.10210E-02
   0.65559E+01   0.10224E-02
   0.65609E+01   0.10238E-02
   0.65659E+01   0.10253E-02
   0.65709E+01   0.10267E-02
   0.65759E+01   0.10281E-02
   0.65809E+01   0.10295E-02
   0.65859E+01   0.10310E-02
   0.65909E+01   0.10324E-02
   0.65959E+01   0.10338E-02
   0.66009E+01   0.10352E-02
   0.66059E+01   0.10366E-02
   0.66109E+01   0.10380E-02
   0.66159E+01   0.10395E-02
   0.66209E+01   0.10409E-02
   0.66259E+01   0.10423E-02
   0.66309E+01   0.10437E-02
   0.66359E+01   0.10451E-02
   0.66409E+01   0.10465E-02
   0.66459E+01   0.10480E-02
   0.66509E+01   0.10494E-02
   0.66559E+01   0.10508E-02
   0.66609E+01   0.10522E-02
   0.66659E+01   0.10536E-02
   0.66709E+01   0.10550E-02
   0.66759E+01   0.10564E-02
   0.66809E+01   0.10578E-02
   0.66859E+01   0.10593E-02
   0.66909E+01   0.10607E-02
   0.66959E+01   0.10621E-02
   0.67009E+01   0.10635E-02
   0.67059E+01   0.10649E-02
   0.67109E+01   0.10663E-02
   0.67159E+01   0.10677E-02
   0.67209E+01   0.10691E-02
   0.67259E+01   0.10705E-02
   0.67309E+01   0.10719E-02
   0.67359E+01   0.10733E-02
   0.67409E+01   0.10747E-02
   0.67459E+01   0.10761E-02
   0.67509E+01   0.10775E-02
   0.67559E+01   0.10789E-02
   0.67609E+01   0.10803E-02
   0.67659E+01   0.10818E-02
   0.67709E+01   0.10832E-02
   0.67759E+01   0.10846E-02
   0.67809E+01   0.10860E-02
   0.67859E+01   0.10874E-02
   0.67909E+01   0.10887E-02
   0.67959E+01   0.10901E-02
   0.68009E+01   0.10915E-02
   0.68059E+01   0.10929E-02
   0.68109E+01   0.10943E-02
   0.68159E+01   0.10957E-02
   0.68209E+01   0.10971E-02
   0.68259E+01   0.10985E-02
   0.68309E+01   0.10999E-02
   0.68359E+01   0.11013E-02
   0.68409E+01   0.11027E-02
   0.68459E+01   0.11041E-02
   0.68509E+01   0.11055E-02
   0.68559E+01   0.11069E-02
   0.68609E+01   0.11083E-02
   0.68659E+01   0.11097E-02
   0.68709E+01   0.11110E-02
   0.68759E+01   0.11124E-02
   0.68809E+01   0.11138E-02
   0.68859E+01   0.11152E-02
   0.68909E+01   0.11166E-02
   0.68959E+01   0.11180E-02
   0.69009E+01   0.11194E-02
   0.69059E+01   0.11207E-02
   0.69109E+01   0.11221E-02
   0.69159E+01   0.11235E-02
   0.69209E+01   0.11249E-02
   0.69259E+01   0.11263E-02
   0.69309E+01   0.11276E-02
   0.69359E+01   0.11290E-02
   0.69409E+01   0.11304E-02
   0.69459E+01   0.11318E-02
   0.69509E+01   0.11332E-02
   0.69559E+01   0.11345E-02
   0.69609E+01   0.11359E-02
   0.69659E+01   0.11373E-02
   0.69709E+01   0.11387E-02
   0.69759E+01   0.11400E-02
   0.69809E+01   0.11414E-02
   0.69859E+01   0.11428E-02
   0.69909E+01   0.11441E-02
   0.69959E+01   0.11455E-02
   0.70009E+01   0.11469E-02
   0.70059E+01   0.11483E-02
   0.70109E+01   0.11496E-02
   0.70159E+01   0.11510E-02
   0.70209E+01   0.11524E-02
   0.70259E+01   0.11537E-02
   0.70309E+01   0.11551E-02
   0.70359E+01   0.11564E-02
   0.70409E+01   0.11578E-02
   0.70459E+01   0.11592E-02
   0.70509E+01   0.11605E-02
   0.70559E+01   0.11619E-02
   0.70609E+01   0.11633E-02
   0.70659E+01   0.11646E-02
   0.70709E+01   0.11660E-02
   0.70759E+01   0.11673E-02
   0.70809E+01   0.11687E-02
   0.70859E+01   0.11700E-02
   0.70909E+01   0.11714E-02
   0.70959E+01   0.11728E-02
   0.71009E+01   0.11741E-02
   0.71059E+01   0.11755E-02
   0.71109E+01   0.11768E-02
   0.71159E+01   0.11782E-02
   0.71209E+01   0.11795E-02
   0.71259E+01   0.11809E-02
   0.71309E+01   0.11822E-02
   0.71359E+01   0.11835E-02
   0.71409E+01   0.11849E-02
   0.71459E+01   0.11862E-02
   0.71509E+01   0.11876E-02
   0.71559E+01   0.11889E-02
   0.71609E+01   0.11903E-02
   0.71659E+01   0.11916E-02
   0.71709E+01   0.11930E-02
   0.71759E+01   0.11943E-02
   0.71809E+01   0.11956E-02
   0.71859E+01   0.11970E-02
   0.71909E+01   0.11983E-02
   0.71959E+01   0.11996E-02
   0.72009E+01   0.12010E-02
   0.72059E+01   0.12023E-02
   0.72109E+01   0.12036E-02
   0.72159E+01   0.12050E-02
   0.72209E+01   0.12063E-02
   0.72259E+01   0.12076E-02
   0.72309E+01   0.12090E-02
   0.72359E+01   0.12103E-02
   0.72409E+01   0.12116E-02
   0.72459E+01   0.12130E-02
   0.72509E+01   0.12143E-02
   0.72559E+01   0.12156E-02
   0.72609E+01   0.12169E-02
   0.72659E+01   0.12182E-02
   0.72709E+01   0.12196E-02
   0.72759E+01   0.12209E-02
   0.72809E+01   0.12222E-02
   0.72859E+01   0.12235E-02
   0.72909E+01   0.12248E-02
   0.72959E+01   0.12262E-02
   0.73009E+01   0.12275E-02
   0.73059E+01   0.12288E-02
   0.73109E+01   0.12301E-02
   0.73159E+01   0.12314E-02
   0.73209E+01   0.12327E-02
   0.73259E+01   0.12340E-02
   0.73309E+01   0.12354E-02
   0.73359E+01   0.12367E-02
   0.73409E+01   0.12380E-02
   0.73459E+01   0.12393E-02
   0.73509E+01   0.12406E-02
   0.73559E+01   0.12419E-02
   0.73609E+01   0.12432E-02
   0.73659E+01   0.12445E-02
   0.73709E+01   0.12458E-02
   0.73759E+01   0.12471E-02
   0.73809E+01   0.12484E-02
   0.73859E+01   0.12497E-02
   0.73909E+01   0.12510E-02
   0.73959E+01   0.12523E-02
   0.74009E+01   0.12536E-02
   0.74059E+01   0.12549E-02
   0.74109E+01   0.12562E-02
   0.74159E+01   0.12575E-02
   0.74209E+01   0.12587E-02
   0.74259E+01   0.12600E-02
   0.74309E+01   0.12613E-02
   0.74359E+01   0.12626E-02
   0.74409E+01   0.12639E-02
   0.74459E+01   0.12652E-02
   0.74509E+01   0.12665E-02
   0.74559E+01   0.12677E-02
   0.74609E+01   0.12690E-02
   0.74659E+01   0.12703E-02
   0.74709E+01   0.12716E-02
   0.74759E+01   0.12729E-02
   0.74809E+01   0.12741E-02
   0.74859E+01   0.12754E-02
   0.74909E+01   0.12767E-02
   0.74959E+01   0.12780E-02
   0.75009E+01   0.12792E-02
   0.75058E+01   0.12805E-02
   0.75108E+01   0.12818E-02
   0.75158E+01   0.12830E-02
   0.75208E+01   0.12843E-02
   0.75258E+01   0.12856E-02
   0.75308E+01   0.12868E-02
   0.75358E+01   0.12881E-02
   0.75408E+01   0.12894E-02
   0.75458E+01   0.12906E-02
   0.75508E+01   0.12919E-02
   0.75558E+01   0.12932E-02
   0.75608E+01   0.12944E-02
   0.75658E+01   0.12957E-02
   0.75708E+01   0.12969E-02
   0.75758E+01   0.12982E-02
   0.75808E+01   0.12994E-02
   0.75858E+01   0.13007E-02
   0.75908E+01   0.13019E-02
   0.75958E+01   0.13032E-02
   0.76008E+01   0.13044E-02
   0.76058E+01   0.13057E-02
   0.76108E+01   0.13069E-02
   0.76158E+01   0.13082E-02
   0.76208E+01   0.13094E-02
   0.76258E+01   0.13107E-02
   0.76308E+01   0.13119E-02
   0.76358E+01   0.13131E-02
   0.76408E+01   0.13144E-02
   0.76458E+01   0.13156E-02
   0.76508E+01   0.13169E-02
   0.76558E+01   0.13181E-02
   0.76608E+01   0.13193E-02
   0.76658E+01   0.13206E-02
   0.76708E+01   0.13218E-02
   0.76758E+01   0.13230E-02
   0.76808E+01   0.13242E-02
   0.76858E+01   0.13255E-02
   0.76908E+01   0.13267E-02
   0.76958E+01   0.13279E-02
   0.77008E+01   0.13291E-02
   0.77058E+01   0.13304E-02
   0.77108E+01   0.13316E-02
   0.77158E+01   0.13328E-02
   0.77208E+01   0.13340E-02
   0.77258E+01   0.13352E-02
   0.77308E+01   0.13365E-02
   0.77358E+01   0.13377E-02
   0.77408E+01   0.13389E-02
   0.77458E+01   0.13401E-02
   0.77508E+01   0.13413E-02
   0.77558E+01   0.13425E-02
   0.77608E+01   0.13437E-02
   0.77658E+01   0.13449E-02
   0.77708E+01   0.13461E-02
   0.77758E+01   0.13474E-02
   0.77808E+01   0.13486E-02
   0.77858E+01   0.13497E-02
   0.77908E+01   0.13509E-02
   0.77958E+01   0.13522E-02
   0.78008E+01   0.13534E-02
   0.78058E+01   0.13545E-02
   0.78108E+01   0.13557E-02
   0.78158E+01   0.13569E-02
   0.78208E+01   0.13581E-02
   0.78258E+01   0.13593E-02
   0.78308E+01   0.13605E-02
   0.78358E+01   0.13617E-02
   0.78408E+01   0.13629E-02
   0.78458E+01   0.13641E-02
   0.78508E+01   0.13652E-02
   0.78558E+01   0.13664E-02
   0.78608E+01   0.13676E-02
   0.78658E+01   0.13688E-02
   0.78708E+01   0.13700E-02
   0.78758E+01   0.13711E-02
   0.78808E+01   0.13723E-02
   0.78858E+01   0.13735E-02
   0.78908E+01   0.13747E-02
   0.78958E+01   0.13758E-02
   0.79008E+01   0.13770E-02
   0.79058E+01   0.13782E-02
   0.79108E+01   0.13793E-02
   0.79158E+01   0.13805E-02
   0.79208E+01   0.13817E-02
   0.79258E+01   0.13828E-02
   0.79308E+01   0.13840E-02
   0.79358E+01   0.13852E-02
   0.79408E+01   0.13863E-02
   0.79458E+01   0.13875E-02
   0.79508E+01   0.13886E-02
   0.79558E+01   0.13898E-02
   0.79608E+01   0.13909E-02
   0.79658E+01   0.13921E-02
   0.79708E+01   0.13933E-02
   0.79758E+01   0.13944E-02
   0.79808E+01   0.13955E-02
   0.79858E+01   0.13967E-02
   0.79908E+01   0.13978E-02
   0.79958E+01   0.13990E-02
   0.80008E+01   0.14001E-02
   0.80058E+01   0.14013E-02
   0.80108E+01   0.14024E-02
   0.80158E+01   0.14035E-02
   0.80208E+01   0.14047E-02
   0.80258E+01   0.14058E-02
   0.80308E+01   0.14069E-02
   0.80358E+01   0.14081E-02
   0.80408E+01   0.14092E-02
   0.80458E+01   0.14103E-02
   0.80508E+01   0.14115E-02
   0.80558E+01   0.14126E-02
   0.80608E+01   0.14137E-02
   0.80658E+01   0.14148E-02
   0.80708E+01   0.14160E-02
   0.80758E+01   0.14171E-02
   0.80808E+01   0.14182E-02
   0.80858E+01   0.14193E-02
   0.80908E+01   0.14204E-02
   0.80958E+01   0.14215E-02
   0.81008E+01   0.14226E-02
   0.81058E+01   0.14238E-02
   0.81108E+01   0.14249E-02
   0.81158E+01   0.14260E-02
   0.81208E+01   0.14271E-02
   0.81258E+01   0.14282E-02
   0.81308E+01   0.14293E-02
   0.81358E+01   0.14304E-02
   0.81408E+01   0.14315E-02
   0.81458E+01   0.14326E-02
   0.81508E+01   0.14337E-02
   0.81558E+01   0.14348E-02
   0.81608E+01   0.14359E-02
   0.81658E+01   0.14370E-02
   0.81708E+01   0.14381E-02
   0.81758E+01   0.14391E-02
   0.81808E+01   0.14402E-02
   0.81858E+01   0.14413E-02
   0.81908E+01   0.14424E-02
   0.81958E+01   0.14435E-02
   0.82008E+01   0.14446E-02
   0.82058E+01   0.14456E-02
   0.82108E+01   0.14467E-02
   0.82158E+01   0.14478E-02
   0.82208E+01   0.14489E-02
   0.82258E+01   0.14499E-02
   0.82308E+01   0.14510E-02
   0.82358E+01   0.14521E-02
   0.82408E+01   0.14532E-02
   0.82458E+01   0.14542E-02
   0.82508E+01   0.14553E-02
   0.82558E+01   0.14564E-02
   0.82608E+01   0.14574E-02
   0.82658E+01   0.14585E-02
   0.82708E+01   0.14595E-02
   0.82758E+01   0.14606E-02
   0.82808E+01   0.14617E-02
   0.82858E+01   0.14627E-02
   0.82908E+01   0.14638E-02
   0.82958E+01   0.14648E-02
   0.83008E+01   0.14659E-02
   0.83058E+01   0.14669E-02
   0.83108E+01   0.14680E-02
   0.83158E+01   0.14690E-02
   0.83208E+01   0.14701E-02
   0.83258E+01   0.14711E-02
   0.83308E+01   0.14721E-02
   0.83358E+01   0.14732E-02
   0.83408E+01   0.14742E-02
   0.83458E+01   0.14753E-02
   0.83508E+01   0.14763E-02
   0.83558E+01   0.14773E-02
   0.83608E+01   0.14783E-02
   0.83658E+01   0.14794E-02
   0.83708E+01   0.14804E-02
   0.83758E+01   0.14814E-02
   0.83808E+01   0.14825E-02
   0.83858E+01   0.14835E-02
   0.83908E+01   0.14845E-02
   0.83958E+01   0.14855E-02
   0.84008E+01   0.14865E-02
   0.84058E+01   0.14875E-02
   0.84108E+01   0.14886E-02
   0.84158E+01   0.14896E-02
   0.84208E+01   0.14906E-02
   0.84258E+01   0.14916E-02
   0.84308E+01   0.14926E-02
   0.84358E+01   0.14936E-02
   0.84408E+01   0.14946E-02
   0.84458E+01   0.14956E-02
   0.84508E+01   0.14966E-02
   0.84558E+01   0.14976E-02
   0.84608E+01   0.14986E-02
   0.84658E+01   0.14996E-02
   0.84708E+01   0.15006E-02
   0.84758E+01   0.15016E-02
   0.84808E+01   0.15026E-02
   0.84858E+01   0.15036E-02
   0.84908E+01   0.15046E-02
   0.84958E+01   0.15056E-02
   0.85008E+01   0.15065E-02
   0.85058E+01   0.15075E-02
   0.85108E+01   0.15085E-02
   0.85158E+01   0.15095E-02
   0.85208E+01   0.15105E-02
   0.85258E+01   0.15114E-02
   0.85308E+01   0.15124E-02
   0.85358E+01   0.15134E-02
   0.85408E+01   0.15144E-02
   0.85458E+01   0.15153E-02
   0.85508E+01   0.15163E-02
   0.85558E+01   0.15173E-02
   0.85608E+01   0.15182E-02
   0.85658E+01   0.15192E-02
   0.85708E+01   0.15202E-02
   0.85758E+01   0.15211E-02
   0.85808E+01   0.15221E-02
   0.85858E+01   0.15230E-02
   0.85908E+01   0.15240E-02
   0.85958E+01   0.15249E-02
   0.86008E+01   0.15259E-02
   0.86058E+01   0.15268E-02
   0.86108E+01   0.15278E-02
   0.86158E+01   0.15287E-02
   0.86208E+01   0.15297E-02
   0.86258E+01   0.15306E-02
   0.86308E+01   0.15316E-02
   0.86358E+01   0.15325E-02
   0.86408E+01   0.15334E-02
   0.86458E+01   0.15344E-02
   0.86508E+01   0.15353E-02
   0.86558E+01   0.15362E-02
   0.86608E+01   0.15372E-02
   0.86658E+01   0.15381E-02
   0.86708E+01   0.15390E-02
   0.86758E+01   0.15399E-02
   0.86808E+01   0.15409E-02
   0.86858E+01   0.15418E-02
   0.86908E+01   0.15427E-02
   0.86958E+01   0.15436E-02
   0.87008E+01   0.15445E-02
   0.87058E+01   0.15455E-02
   0.87108E+01   0.15464E-02
   0.87158E+01   0.15473E-02
   0.87208E+01   0.15482E-02
   0.87258E+01   0.15491E-02
   0.87308E+01   0.15500E-02
   0.87358E+01   0.15509E-02
   0.87408E+01   0.15518E-02
   0.87458E+01   0.15527E-02
   0.87508E+01   0.15536E-02
   0.87558E+01   0.15545E-02
   0.87608E+01   0.15554E-02
   0.87658E+01   0.15563E-02
   0.87708E+01   0.15572E-02
   0.87758E+01   0.15581E-02
   0.87808E+01   0.15590E-02
   0.87858E+01   0.15599E-02
   0.87908E+01   0.15607E-02
   0.87958E+01   0.15616E-02
   0.88008E+01   0.15625E-02
   0.88058E+01   0.15634E-02
   0.88108E+01   0.15643E-02
   0.88158E+01   0.15651E-02
   0.88208E+01   0.15660E-02
   0.88258E+01   0.15669E-02
   0.88308E+01   0.15678E-02
   0.88358E+01   0.15686E-02
   0.88408E+01   0.15695E-02
   0.88458E+01   0.15704E-02
   0.88508E+01   0.15712E-02
   0.88558E+01   0.15721E-02
   0.88608E+01   0.15730E-02
   0.88658E+01   0.15738E-02
   0.88708E+01   0.15747E-02
   0.88758E+01   0.15755E-02
   0.88808E+01   0.15764E-02
   0.88858E+01   0.15772E-02
   0.88908E+01   0.15781E-02
   0.88958E+01   0.15789E-02
   0.89008E+01   0.15798E-02
   0.89058E+01   0.15806E-02
   0.89108E+01   0.15815E-02
   0.89158E+01   0.15823E-02
   0.89208E+01   0.15831E-02
   0.89258E+01   0.15840E-02
   0.89308E+01   0.15848E-02
   0.89358E+01   0.15856E-02
   0.89408E+01   0.15865E-02
   0.89458E+01   0.15873E-02
   0.89508E+01   0.15881E-02
   0.89558E+01   0.15890E-02
   0.89608E+01   0.15898E-02
   0.89658E+01   0.15906E-02
   0.89708E+01   0.15914E-02
   0.89758E+01   0.15922E-02
   0.89808E+01   0.15931E-02
   0.89858E+01   0.15939E-02
   0.89908E+01   0.15947E-02
   0.89958E+01   0.15955E-02
   0.90008E+01   0.15963E-02
   0.90058E+01   0.15971E-02
   0.90108E+01   0.15979E-02
   0.90158E+01   0.15987E-02
   0.90208E+01   0.15995E-02
   0.90258E+01   0.16003E-02
   0.90308E+01   0.16011E-02
   0.90358E+01   0.16019E-02
   0.90408E+01   0.16027E-02
   0.90458E+01   0.16035E-02
   0.90508E+01   0.16043E-02
   0.90558E+01   0.16051E-02
   0.90608E+01   0.16059E-02
   0.90658E+01   0.16067E-02
   0.90708E+01   0.16075E-02
   0.90758E+01   0.16082E-02
   0.90808E+01   0.16090E-02
   0.90858E+01   0.16098E-02
   0.90908E+01   0.16106E-02
   0.90958E+01   0.16114E-02
   0.91008E+01   0.16121E-02
   0.91058E+01   0.16129E-02
   0.91108E+01   0.16137E-02
   0.91158E+01   0.16144E-02
   0.91208E+01   0.16152E-02
   0.91258E+01   0.16160E-02
   0.91308E+01   0.16167E-02
   0.91358E+01   0.16175E-02
   0.91408E+01   0.16183E-02
   0.91458E+01   0.16190E-02
   0.91508E+01   0.16198E-02
   0.91558E+01   0.16205E-02
   0.91608E+01   0.16213E-02
   0.91658E+01   0.16220E-02
   0.91708E+01   0.16228E-02
   0.91758E+01   0.16235E-02
   0.91808E+01   0.16243E-02
   0.91858E+01   0.16250E-02
   0.91908E+01   0.16257E-02
   0.91958E+01   0.16265E-02
   0.92008E+01   0.16272E-02
   0.92058E+01   0.16280E-02
   0.92108E+01   0.16287E-02
   0.92158E+01   0.16294E-02
   0.92208E+01   0.16302E-02
   0.92258E+01   0.16309E-02
   0.92308E+01   0.16316E-02
   0.92358E+01   0.16323E-02
   0.92408E+01   0.16331E-02
   0.92458E+01   0.16338E-02
   0.92508E+01   0.16345E-02
   0.92558E+01   0.16352E-02
   0.92608E+01   0.16359E-02
   0.92658E+01   0.16366E-02
   0.92708E+01   0.16373E-02
   0.92758E+01   0.16381E-02
   0.92808E+01   0.16388E-02
   0.92858E+01   0.16395E-02
   0.92908E+01   0.16402E-02
   0.92958E+01   0.16409E-02
   0.93008E+01   0.16416E-02
   0.93058E+01   0.16423E-02
   0.93108E+01   0.16430E-02
   0.93158E+01   0.16437E-02
   0.93208E+01   0.16444E-02
   0.93258E+01   0.16451E-02
   0.93308E+01   0.16457E-02
   0.93358E+01   0.16464E-02
   0.93408E+01   0.16471E-02
   0.93458E+01   0.16478E-02
   0.93508E+01   0.16485E-02
   0.93558E+01   0.16492E-02
   0.93608E+01   0.16498E-02
   0.93658E+01   0.16505E-02
   0.93708E+01   0.16512E-02
   0.93758E+01   0.16519E-02
   0.93808E+01   0.16525E-02
   0.93858E+01   0.16532E-02
   0.93908E+01   0.16539E-02
   0.93958E+01   0.16545E-02
   0.94008E+01   0.16552E-02
   0.94058E+01   0.16559E-02
   0.94108E+01   0.16565E-02
   0.94158E+01   0.16572E-02
   0.94208E+01   0.16578E-02
   0.94258E+01   0.16585E-02
   0.94308E+01   0.16591E-02
   0.94358E+01   0.16598E-02
   0.94408E+01   0.16605E-02
   0.94458E+01   0.16611E-02
   0.94508E+01   0.16617E-02
   0.94558E+01   0.16624E-02
   0.94608E+01   0.16630E-02
   0.94658E+01   0.16637E-02
   0.94708E+01   0.16643E-02
   0.94758E+01   0.16649E-02
   0.94808E+01   0.16656E-02
   0.94858E+01   0.16662E-02
   0.94908E+01   0.16668E-02
   0.94958E+01   0.16675E-02
   0.95008E+01   0.16681E-02
   0.95058E+01   0.16687E-02
   0.95108E+01   0.16693E-02
   0.95158E+01   0.16700E-02
   0.95208E+01   0.16706E-02
   0.95258E+01   0.16712E-02
   0.95308E+01   0.16718E-02
   0.95358E+01   0.16724E-02
   0.95408E+01   0.16730E-02
   0.95458E+01   0.16737E-02
   0.95508E+01   0.16743E-02
   0.95558E+01   0.16749E-02
   0.95608E+01   0.16755E-02
   0.95658E+01   0.16761E-02
   0.95708E+01   0.16767E-02
   0.95758E+01   0.16773E-02
   0.95808E+01   0.16779E-02
   0.95858E+01   0.16785E-02
   0.95908E+01   0.16791E-02
   0.95958E+01   0.16797E-02
   0.96008E+01   0.16802E-02
   0.96058E+01   0.16808E-02
   0.96108E+01   0.16814E-02
   0.96158E+01   0.16820E-02
   0.96208E+01   0.16826E-02
   0.96258E+01   0.16832E-02
   0.96308E+01   0.16837E-02
   0.96358E+01   0.16843E-02
   0.96408E+01   0.16849E-02
   0.96458E+01   0.16855E-02
   0.96508E+01   0.16860E-02
   0.96558E+01   0.16866E-02
   0.96608E+01   0.16872E-02
   0.96658E+01   0.16877E-02
   0.96708E+01   0.16883E-02
   0.96758E+01   0.16889E-02
   0.96808E+01   0.16894E-02
   0.96858E+01   0.16900E-02
   0.96908E+01   0.16905E-02
   0.96958E+01   0.16911E-02
   0.97008E+01   0.16917E-02
   0.97058E+01   0.16922E-02
   0.97108E+01   0.16928E-02
   0.97158E+01   0.16933E-02
   0.97208E+01   0.16939E-02
   0.97258E+01   0.16944E-02
   0.97308E+01   0.16949E-02
   0.97358E+01   0.16955E-02
   0.97408E+01   0.16960E-02
   0.97458E+01   0.16966E-02
   0.97508E+01   0.16971E-02
   0.97558E+01   0.16976E-02
   0.97608E+01   0.16982E-02
   0.97658E+01   0.16987E-02
   0.97708E+01   0.16992E-02
   0.97758E+01   0.16997E-02
   0.97808E+01   0.17003E-02
   0.97858E+01   0.17008E-02
   0.97908E+01   0.17013E-02
   0.97958E+01   0.17018E-02
   0.98008E+01   0.17023E-02
   0.98058E+01   0.17029E-02
   0.98108E+01   0.17034E-02
   0.98158E+01   0.17039E-02
   0.98208E+01   0.17044E-02
   0.98258E+01   0.17049E-02
   0.98308E+01   0.17054E-02
   0.98358E+01   0.17059E-02
   0.98408E+01   0.17064E-02
   0.98458E+01   0.17069E-02
   0.98508E+01   0.17074E-02
   0.98558E+01   0.17079E-02
   0.98608E+01   0.17084E-02
   0.98658E+01   0.17089E-02
   0.98708E+01   0.17094E-02
   0.98758E+01   0.17099E-02
   0.98808E+01   0.17104E-02
   0.98858E+01   0.17108E-02
   0.98908E+01   0.17113E-02
   0.98958E+01   0.17118E-02
   0.99008E+01   0.17123E-02
   0.99058E+01   0.17128E-02
   0.99108E+01   0.17132E-02
   0.99158E+01   0.17137E-02
   0.99208E+01   0.17142E-02
   0.99258E+01   0.17147E-02
   0.99308E+01   0.17151E-02
   0.99358E+01   0.17156E-02
   0.99408E+01   0.17161E-02
   0.99458E+01   0.17165E-02
   0.99508E+01   0.17170E-02
   0.99558E+01   0.17175E-02
   0.99608E+01   0.17179E-02
   0.99658E+01   0.17184E-02
   0.99708E+01   0.17188E-02
   0.99758E+01   0.17193E-02
   0.99808E+01   0.17197E-02
   0.99858E+01   0.17202E-02
   0.99908E+01   0.17206E-02
   0.99958E+01   0.17211E-02
   0.10001E+02   0.17215E-02
   0.10006E+02   0.17220E-02
   0.10011E+02   0.17224E-02
   0.10016E+02   0.17228E-02
   0.10021E+02   0.17233E-02
   0.10026E+02   0.17237E-02
   0.10031E+02   0.17241E-02
   0.10036E+02   0.17246E-02
   0.10041E+02   0.17250E-02
   0.10046E+02   0.17254E-02
   0.10051E+02   0.17259E-02
   0.10056E+02   0.17263E-02
   0.10061E+02   0.17267E-02
   0.10066E+02   0.17271E-02
   0.10071E+02   0.17276E-02
   0.10076E+02   0.17280E-02
   0.10081E+02   0.17284E-02
   0.10086E+02   0.17288E-02
   0.10091E+02   0.17292E-02
   0.10096E+02   0.17296E-02
   0.10101E+02   0.17300E-02
   0.10106E+02   0.17304E-02
   0.10111E+02   0.17309E-02
   0.10116E+02   0.17313E-02
   0.10121E+02   0.17317E-02
   0.10126E+02   0.17321E-02
   0.10131E+02   0.17325E-02
   0.10136E+02   0.17329E-02
   0.10141E+02   0.17332E-02
   0.10146E+02   0.17336E-02
   0.10151E+02   0.17340E-02
   0.10156E+02   0.17344E-02
   0.10161E+02   0.17348E-02
   0.10166E+02   0.17352E-02
   0.10171E+02   0.17356E-02
   0.10176E+02   0.17360E-02
   0.10181E+02   0.17363E-02
   0.10186E+02   0.17367E-02
   0.10191E+02   0.17371E-02
   0.10196E+02   0.17375E-02
   0.10201E+02   0.17379E-02
   0.10206E+02   0.17382E-02
   0.10211E+02   0.17386E-02
   0.10216E+02   0.17390E-02
   0.10221E+02   0.17393E-02
   0.10226E+02   0.17397E-02
   0.10231E+02   0.17401E-02
   0.10236E+02   0.17404E-02
   0.10241E+02   0.17408E-02
   0.10246E+02   0.17411E-02
   0.10251E+02   0.17415E-02
   0.10256E+02   0.17419E-02
   0.10261E+02   0.17422E-02
   0.10266E+02   0.17426E-02
   0.10271E+02   0.17429E-02
   0.10276E+02   0.17433E-02
   0.10281E+02   0.17436E-02
   0.10286E+02   0.17440E-02
   0.10291E+02   0.17443E-02
   0.10296E+02   0.17446E-02
   0.10301E+02   0.17450E-02
   0.10306E+02   0.17453E-02
   0.10311E+02   0.17457E-02
   0.10316E+02   0.17460E-02
   0.10321E+02   0.17463E-02
   0.10326E+02   0.17467E-02
   0.10331E+02   0.17470E-02
   0.10336E+02   0.17473E-02
   0.10341E+02   0.17476E-02
   0.10346E+02   0.17480E-02
   0.10351E+02   0.17483E-02
   0.10356E+02   0.17486E-02
   0.10361E+02   0.17489E-02
   0.10366E+02   0.17492E-02
   0.10371E+02   0.17496E-02
   0.10376E+02   0.17499E-02
   0.10381E+02   0.17502E-02
   0.10386E+02   0.17505E-02
   0.10391E+02   0.17508E-02
   0.10396E+02   0.17511E-02
   0.10401E+02   0.17514E-02
   0.10406E+02   0.17517E-02
   0.10411E+02   0.17520E-02
   0.10416E+02   0.17523E-02
   0.10421E+02   0.17526E-02
   0.10426E+02   0.17529E-02
   0.10431E+02   0.17532E-02
   0.10436E+02   0.17535E-02
   0.10441E+02   0.17538E-02
   0.10446E+02   0.17541E-02
   0.10451E+02   0.17544E-02
   0.10456E+02   0.17547E-02
   0.10461E+02   0.17550E-02
   0.10466E+02   0.17553E-02
   0.10471E+02   0.17556E-02
   0.10476E+02   0.17558E-02
   0.10481E+02   0.17561E-02
   0.10486E+02   0.17564E-02
   0.10491E+02   0.17567E-02
   0.10496E+02   0.17569E-02
   0.10501E+02   0.17572E-02
   0.10506E+02   0.17575E-02
   0.10511E+02   0.17578E-02
   0.10516E+02   0.17580E-02
   0.10521E+02   0.17583E-02
   0.10526E+02   0.17586E-02
   0.10531E+02   0.17588E-02
   0.10536E+02   0.17591E-02
   0.10541E+02   0.17594E-02
   0.10546E+02   0.17596E-02
   0.10551E+02   0.17599E-02
   0.10556E+02   0.17601E-02
   0.10561E+02   0.17604E-02
   0.10566E+02   0.17606E-02
   0.10571E+02   0.17609E-02
   0.10576E+02   0.17611E-02
   0.10581E+02   0.17614E-02
   0.10586E+02   0.17616E-02
   0.10591E+02   0.17619E-02
   0.10596E+02   0.17621E-02
   0.10601E+02   0.17624E-02
   0.10606E+02   0.17626E-02
   0.10611E+02   0.17628E-02
   0.10616E+02   0.17631E-02
   0.10621E+02   0.17633E-02
   0.10626E+02   0.17635E-02
   0.10631E+02   0.17638E-02
   0.10636E+02   0.17640E-02
   0.10641E+02   0.17642E-02
   0.10646E+02   0.17645E-02
   0.10651E+02   0.17647E-02
   0.10656E+02   0.17649E-02
   0.10661E+02   0.17651E-02
   0.10666E+02   0.17654E-02
   0.10671E+02   0.17656E-02
   0.10676E+02   0.17658E-02
   0.10681E+02   0.17660E-02
   0.10686E+02   0.17662E-02
   0.10691E+02   0.17665E-02
   0.10696E+02   0.17667E-02
   0.10701E+02   0.17669E-02
   0.10706E+02   0.17671E-02
   0.10711E+02   0.17673E-02
   0.10716E+02   0.17675E-02
   0.10721E+02   0.17677E-02
   0.10726E+02   0.17679E-02
   0.10731E+02   0.17681E-02
   0.10736E+02   0.17683E-02
   0.10741E+02   0.17685E-02
   0.10746E+02   0.17687E-02
   0.10751E+02   0.17689E-02
   0.10756E+02   0.17691E-02
   0.10761E+02   0.17693E-02
   0.10766E+02   0.17695E-02
   0.10771E+02   0.17697E-02
   0.10776E+02   0.17699E-02
   0.10781E+02   0.17701E-02
   0.10786E+02   0.17702E-02
   0.10791E+02   0.17704E-02
   0.10796E+02   0.17706E-02
   0.10801E+02   0.17708E-02
   0.10806E+02   0.17710E-02
   0.10811E+02   0.17712E-02
   0.10816E+02   0.17713E-02
   0.10821E+02   0.17715E-02
   0.10826E+02   0.17717E-02
   0.10831E+02   0.17719E-02
   0.10836E+02   0.17720E-02
   0.10841E+02   0.17722E-02
   0.10846E+02   0.17724E-02
   0.10851E+02   0.17725E-02
   0.10856E+02   0.17727E-02
   0.10861E+02   0.17729E-02
   0.10866E+02   0.17730E-02
   0.10871E+02   0.17732E-02
   0.10876E+02   0.17734E-02
   0.10881E+02   0.17735E-02
   0.10886E+02   0.17737E-02
   0.10891E+02   0.17738E-02
   0.10896E+02   0.17740E-02
   0.10901E+02   0.17741E-02
   0.10906E+02   0.17743E-02
   0.10911E+02   0.17744E-02
   0.10916E+02   0.17746E-02
   0.10921E+02   0.17747E-02
   0.10926E+02   0.17749E-02
   0.10931E+02   0.17750E-02
   0.10936E+02   0.17752E-02
   0.10941E+02   0.17753E-02
   0.10946E+02   0.17755E-02
   0.10951E+02   0.17756E-02
   0.10956E+02   0.17757E-02
   0.10961E+02   0.17759E-02
   0.10966E+02   0.17760E-02
   0.10971E+02   0.17761E-02
   0.10976E+02   0.17763E-02
   0.10981E+02   0.17764E-02
   0.10986E+02   0.17765E-02
   0.10991E+02   0.17767E-02
   0.10996E+02   0.17768E-02
   0.11001E+02   0.17769E-02
   0.11006E+02   0.17771E-02
   0.11011E+02   0.17772E-02
   0.11016E+02   0.17773E-02
   0.11021E+02   0.17774E-02
   0.11026E+02   0.17775E-02
   0.11031E+02   0.17777E-02
   0.11036E+02   0.17778E-02
   0.11041E+02   0.17779E-02
   0.11046E+02   0.17780E-02
   0.11051E+02   0.17781E-02
   0.11056E+02   0.17782E-02
   0.11061E+02   0.17783E-02
   0.11066E+02   0.17785E-02
   0.11071E+02   0.17786E-02
   0.11076E+02   0.17787E-02
   0.11081E+02   0.17788E-02
   0.11086E+02   0.17789E-02
   0.11091E+02   0.17790E-02
   0.11096E+02   0.17791E-02
   0.11101E+02   0.17792E-02
   0.11106E+02   0.17793E-02
   0.11111E+02   0.17794E-02
   0.11116E+02   0.17795E-02
   0.11121E+02   0.17796E-02
   0.11126E+02   0.17797E-02
   0.11131E+02   0.17798E-02
   0.11136E+02   0.17799E-02
   0.11141E+02   0.17800E-02
   0.11146E+02   0.17801E-02
   0.11151E+02   0.17801E-02
   0.11156E+02   0.17802E-02
   0.11161E+02   0.17803E-02
   0.11166E+02   0.17804E-02
   0.11171E+02   0.17805E-02
   0.11176E+02   0.17806E-02
   0.11181E+02   0.17807E-02
   0.11186E+02   0.17807E-02
   0.11191E+02   0.17808E-02
   0.11196E+02   0.17809E-02
   0.11201E+02   0.17810E-02
   0.11206E+02   0.17811E-02
   0.11211E+02   0.17811E-02
   0.11216E+02   0.17812E-02
   0.11221E+02   0.17813E-02
   0.11226E+02   0.17813E-02
   0.11231E+02   0.17814E-02
   0.11236E+02   0.17815E-02
   0.11241E+02   0.17816E-02
   0.11246E+02   0.17816E-02
   0.11251E+02   0.17817E-02
   0.11256E+02   0.17818E-02
   0.11261E+02   0.17818E-02
   0.11266E+02   0.17819E-02
   0.11271E+02   0.17820E-02
   0.11276E+02   0.17820E-02
   0.11281E+02   0.17821E-02
   0.11286E+02   0.17821E-02
   0.11291E+02   0.17822E-02
   0.11296E+02   0.17823E-02
   0.11301E+02   0.17823E-02
   0.11306E+02   0.17824E-02
   0.11311E+02   0.17824E-02
   0.11316E+02   0.17825E-02
   0.11321E+02   0.17825E-02
   0.11326E+02   0.17826E-02
   0.11331E+02   0.17826E-02
   0.11336E+02   0.17827E-02
   0.11341E+02   0.17827E-02
   0.11346E+02   0.17828E-02
   0.11351E+02   0.17828E-02
   0.11356E+02   0.17829E-02
   0.11361E+02   0.17829E-02
   0.11366E+02   0.17830E-02
   0.11371E+02   0.17830E-02
   0.11376E+02   0.17830E-02
   0.11381E+02   0.17831E-02
   0.11386E+02   0.17831E-02
   0.11391E+02   0.17832E-02
   0.11396E+02   0.17832E-02
   0.11401E+02   0.17832E-02
   0.11406E+02   0.17833E-02
   0.11411E+02   0.17833E-02
   0.11416E+02   0.17833E-02
   0.11421E+02   0.17834E-02
   0.11426E+02   0.17834E-02
   0.11431E+02   0.17834E-02
   0.11436E+02   0.17835E-02
   0.11441E+02   0.17835E-02
   0.11446E+02   0.17835E-02
   0.11451E+02   0.17836E-02
   0.11456E+02   0.17836E-02
   0.11461E+02   0.17836E-02
   0.11466E+02   0.17836E-02
   0.11471E+02   0.17837E-02
   0.11476E+02   0.17837E-02
   0.11481E+02   0.17837E-02
   0.11486E+02   0.17837E-02
   0.11491E+02   0.17838E-02
   0.11496E+02   0.17838E-02
   0.11501E+02   0.17838E-02
   0.11506E+02   0.17838E-02
   0.11511E+02   0.17838E-02
   0.11516E+02   0.17839E-02
   0.11521E+02   0.17839E-02
   0.11526E+02   0.17839E-02
   0.11531E+02   0.17839E-02
   0.11536E+02   0.17839E-02
   0.11541E+02   0.17839E-02
   0.11546E+02   0.17840E-02
   0.11551E+02   0.17840E-02
   0.11556E+02   0.17840E-02
   0.11561E+02   0.17840E-02
   0.11566E+02   0.17840E-02
   0.11571E+02   0.17840E-02
   0.11576E+02   0.17840E-02
   0.11581E+02   0.17840E-02
   0.11586E+02   0.17841E-02
   0.11591E+02   0.17841E-02
   0.11596E+02   0.17841E-02
   0.11601E+02   0.17841E-02
   0.11606E+02   0.17841E-02
   0.11611E+02   0.17841E-02
   0.11616E+02   0.17841E-02
   0.11621E+02   0.17841E-02
   0.11626E+02   0.17841E-02
   0.11631E+02   0.17841E-02
   0.11636E+02   0.17841E-02
   0.11641E+02   0.17841E-02
   0.11646E+02   0.17841E-02
   0.11651E+02   0.17841E-02
   0.11656E+02   0.17841E-02
   0.11661E+02   0.17841E-02
   0.11666E+02   0.17841E-02
   0.11671E+02   0.17841E-02
   0.11676E+02   0.17841E-02
   0.11681E+02   0.17841E-02
   0.11686E+02   0.17841E-02
   0.11691E+02   0.17841E-02
   0.11696E+02   0.17841E-02
   0.11701E+02   0.17841E-02
   0.11706E+02   0.17841E-02
   0.11711E+02   0.17841E-02


   0.59999E-02   0.10003E-07
   0.11000E-01   0.10019E-07
   0.16000E-01   0.10060E-07
   0.21000E-01   0.10135E-07
   0.26000E-01   0.10256E-07
   0.30999E-01   0.10434E-07
   0.35999E-01   0.10679E-07
   0.40999E-01   0.11003E-07
   0.45999E-01   0.11417E-07
   0.50999E-01   0.11931E-07
   0.55999E-01   0.12556E-07
   0.60999E-01   0.13303E-07
   0.65999E-01   0.14184E-07
   0.70999E-01   0.15209E-07
   0.75999E-01   0.16389E-07
   0.80998E-01   0.17734E-07
   0.85998E-01   0.19257E-07
   0.90998E-01   0.20967E-07
   0.95998E-01   0.22876E-07
   0.10100E+00   0.24995E-07
   0.10600E+00   0.27334E-07
   0.11100E+00   0.29904E-07
   0.11600E+00   0.32717E-07
   0.12100E+00   0.35783E-07
   0.12600E+00   0.39113E-07
   0.13100E+00   0.42718E-07
   0.13600E+00   0.46609E-07
   0.14100E+00   0.50797E-07
   0.14600E+00   0.55293E-07
   0.15100E+00   0.60107E-07
   0.15600E+00   0.65251E-07
   0.16100E+00   0.70736E-07
   0.16600E+00   0.76572E-07
   0.17100E+00   0.82771E-07
   0.17600E+00   0.89343E-07
   0.18100E+00   0.96299E-07
   0.18600E+00   0.10365E-06
   0.19100E+00   0.11141E-06
   0.19600E+00   0.11958E-06
   0.20100E+00   0.12818E-06
   0.20600E+00   0.13722E-06
   0.21100E+00   0.14671E-06
   0.21600E+00   0.15667E-06
   0.22100E+00   0.16709E-06
   0.22600E+00   0.17799E-06
   0.23100E+00   0.18939E-06
   0.23600E+00   0.20130E-06
   0.24100E+00   0.21371E-06
   0.24600E+00   0.22666E-06
   0.25100E+00   0.24006E-06
   0.25599E+00   0.25399E-06
   0.26099E+00   0.26848E-06
   0.26599E+00   0.28353E-06
   0.27099E+00   0.29916E-06
   0.27599E+00   0.31538E-06
   0.28099E+00   0.33220E-06
   0.28599E+00   0.34962E-06
   0.29099E+00   0.36767E-06
   0.29599E+00   0.38634E-06
   0.30099E+00   0.40566E-06
   0.30599E+00   0.42563E-06
   0.31099E+00   0.44627E-06
   0.31599E+00   0.46757E-06
   0.32099E+00   0.48957E-06
   0.32599E+00   0.51226E-06
   0.33099E+00   0.53565E-06
   0.33599E+00   0.55977E-06
   0.34099E+00   0.58461E-06
   0.34599E+00   0.61019E-06
   0.35099E+00   0.63652E-06
   0.35599E+00   0.66361E-06
   0.36099E+00   0.69148E-06
   0.36599E+00   0.72012E-06
   0.37099E+00   0.74956E-06
   0.37599E+00   0.77981E-06
   0.38099E+00   0.81087E-06
   0.38599E+00   0.84275E-06
   0.39099E+00   0.87548E-06
   0.39599E+00   0.90905E-06
   0.40099E+00   0.94348E-06
   0.40599E+00   0.97877E-06
   0.41099E+00   0.10150E-05
   0.41599E+00   0.10520E-05
   0.42099E+00   0.10900E-05
   0.42599E+00   0.11289E-05
   0.43099E+00   0.11687E-05
   0.43599E+00   0.12094E-05
   0.44099E+00   0.12509E-05
   0.44599E+00   0.12934E-05
   0.45099E+00   0.13368E-05
   0.45599E+00   0.13812E-05
   0.46099E+00   0.14265E-05
   0.46599E+00   0.14729E-05
   0.47099E+00   0.15202E-05
   0.47599E+00   0.15686E-05
   0.48099E+00   0.16180E-05
   0.48599E+00   0.16684E-05
   0.49099E+00   0.17199E-05
   0.49599E+00   0.17725E-05
   0.50099E+00   0.18261E-05
   0.50599E+00   0.18808E-05
   0.51099E+00   0.19366E-05
   0.51599E+00   0.19935E-05
   0.52099E+00   0.20515E-05
   0.52599E+00   0.21106E-05
   0.53099E+00   0.21708E-05
   0.53599E+00   0.22323E-05
   0.54099E+00   0.22948E-05
   0.54599E+00   0.23586E-05
   0.55099E+00   0.24235E-05
   0.55599E+00   0.24896E-05
   0.56099E+00   0.25569E-05
   0.56599E+00   0.26254E-05
   0.57099E+00   0.26951E-05
   0.57599E+00   0.27661E-05
   0.58099E+00   0.28383E-05
   0.58599E+00   0.29117E-05
   0.59099E+00   0.29864E-05
   0.59599E+00   0.30624E-05
   0.60099E+00   0.31397E-05
   0.60599E+00   0.32183E-05
   0.61099E+00   0.32982E-05
   0.61599E+00   0.33794E-05
   0.62099E+00   0.34619E-05
   0.62599E+00   0.35458E-05
   0.63099E+00   0.36310E-05
   0.63599E+00   0.37176E-05
   0.64099E+00   0.38056E-05
   0.64599E+00   0.38949E-05
   0.65099E+00   0.39857E-05
   0.65599E+00   0.40778E-05
   0.66099E+00   0.41714E-05
   0.66599E+00   0.42663E-05
   0.67099E+00   0.43628E-05
   0.67599E+00   0.44606E-05
   0.68099E+00   0.45599E-05
   0.68599E+00   0.46607E-05
   0.69099E+00   0.47630E-05
   0.69599E+00   0.48668E-05
   0.70099E+00   0.49720E-05
   0.70599E+00   0.50778E-05
   0.71099E+00   0.51848E-05
   0.71599E+00   0.52934E-05
   0.72099E+00   0.54035E-05
   0.72599E+00   0.55151E-05
   0.73099E+00   0.56282E-05
   0.73599E+00   0.57430E-05
   0.74099E+00   0.58593E-05
   0.74599E+00   0.59771E-05
   0.75099E+00   0.60966E-05
   0.75598E+00   0.62177E-05
   0.76098E+00   0.63403E-05
   0.76598E+00   0.64646E-05
   0.77098E+00   0.65906E-05
   0.77598E+00   0.67182E-05
   0.78098E+00   0.68474E-05
   0.78598E+00   0.69783E-05
   0.79098E+00   0.71109E-05
   0.79598E+00   0.72451E-05
   0.80098E+00   0.73811E-05
   0.80598E+00   0.75187E-05
   0.81098E+00   0.76581E-05
   0.81598E+00   0.77992E-05
   0.82098E+00   0.79421E-05
   0.82598E+00   0.80867E-05
   0.83098E+00   0.82331E-05
   0.83598E+00   0.83812E-05
   0.84098E+00   0.85311E-05
   0.84598E+00   0.86828E-05
   0.85098E+00   0.88364E-05
   0.85598E+00   0.89917E-05
   0.86098E+00   0.91489E-05
   0.86598E+00   0.93078E-05
   0.87098E+00   0.94687E-05
   0.87598E+00   0.96314E-05
   0.88098E+00   0.97960E-05
   0.88598E+00   0.99624E-05
   0.89098E+00   0.10131E-04
   0.89598E+00   0.10301E-04
   0.90098E+00   0.10472E-04
   0.90598E+00   0.10645E-04
   0.91098E+00   0.10821E-04
   0.91598E+00   0.10998E-04
   0.92098E+00   0.11177E-04
   0.92598E+00   0.11358E-04
   0.93098E+00   0.11541E-04
   0.93598E+00   0.11725E-04
   0.94098E+00   0.11912E-04
   0.94598E+00   0.12101E-04
   0.95098E+00   0.12292E-04
   0.95598E+00   0.12485E-04
   0.96098E+00   0.12680E-04
   0.96598E+00   0.12877E-04
   0.97098E+00   0.13075E-04
   0.97598E+00   0.13274E-04
   0.98098E+00   0.13476E-04
   0.98598E+00   0.13680E-04
   0.99098E+00   0.13886E-04
   0.99598E+00   0.14094E-04
   0.10010E+01   0.14304E-04
   0.10060E+01   0.14516E-04
   0.10110E+01   0.14730E-04
   0.10160E+01   0.14947E-04
   0.10210E+01   0.15166E-04
   0.10260E+01   0.15386E-04
   0.10310E+01   0.15609E-04
   0.10360E+01   0.15834E-04
   0.10410E+01   0.16062E-04
   0.10460E+01   0.16291E-04
   0.10510E+01   0.16523E-04
   0.10560E+01   0.16756E-04
   0.10610E+01   0.16991E-04
   0.10660E+01   0.17228E-04
   0.10710E+01   0.17467E-04
   0.10760E+01   0.17709E-04
   0.10810E+01   0.17953E-04
   0.10860E+01   0.18199E-04
   0.10910E+01   0.18448E-04
   0.10960E+01   0.18699E-04
   0.11010E+01   0.18952E-04
   0.11060E+01   0.19207E-04
   0.11110E+01   0.19465E-04
   0.11160E+01   0.19725E-04
   0.11210E+01   0.19987E-04
   0.11260E+01   0.20252E-04
   0.11310E+01   0.20519E-04
   0.11360E+01   0.20788E-04
   0.11410E+01   0.21060E-04
   0.11460E+01   0.21334E-04
   0.11510E+01   0.21611E-04
   0.11560E+01   0.21890E-04
   0.11610E+01   0.22172E-04
   0.11660E+01   0.22456E-04
   0.11710E+01   0.22742E-04
   0.11760E+01   0.23028E-04
   0.11810E+01   0.23318E-04
   0.11860E+01   0.23609E-04
   0.11910E+01   0.23902E-04
   0.11960E+01   0.24198E-04
   0.12010E+01   0.24495E-04
   0.12060E+01   0.24796E-04
   0.12110E+01   0.25098E-04
   0.12160E+01   0.25404E-04
   0.12210E+01   0.25711E-04
   0.12260E+01   0.26022E-04
   0.12310E+01   0.26334E-04
   0.12360E+01   0.26650E-04
   0.12410E+01   0.26968E-04
   0.12460E+01   0.27288E-04
   0.12510E+01   0.27611E-04
   0.12560E+01   0.27937E-04
   0.12610E+01   0.28265E-04
   0.12660E+01   0.28596E-04
   0.12710E+01   0.28930E-04
   0.12760E+01   0.29266E-04
   0.12810E+01   0.29605E-04
   0.12860E+01   0.29946E-04
   0.12910E+01   0.30290E-04
   0.12960E+01   0.30637E-04
   0.13010E+01   0.30987E-04
   0.13060E+01   0.31339E-04
   0.13110E+01   0.31693E-04
   0.13160E+01   0.32049E-04
   0.13210E+01   0.32408E-04
   0.13260E+01   0.32769E-04
   0.13310E+01   0.33133E-04
   0.13360E+01   0.33500E-04
   0.13410E+01   0.33870E-04
   0.13460E+01   0.34240E-04
   0.13510E+01   0.34612E-04
   0.13560E+01   0.34988E-04
   0.13610E+01   0.35366E-04
   0.13660E+01   0.35747E-04
   0.13710E+01   0.36130E-04
   0.13760E+01   0.36517E-04
   0.13810E+01   0.36906E-04
   0.13860E+01   0.37298E-04
   0.13910E+01   0.37693E-04
   0.13960E+01   0.38091E-04
   0.14010E+01   0.38492E-04
   0.14060E+01   0.38895E-04
   0.14110E+01   0.39302E-04
   0.14160E+01   0.39711E-04
   0.14210E+01   0.40123E-04
   0.14260E+01   0.40536E-04
   0.14310E+01   0.40953E-04
   0.14360E+01   0.41371E-04
   0.14410E+01   0.41793E-04
   0.14460E+01   0.42218E-04
   0.14510E+01   0.42646E-04
   0.14560E+01   0.43077E-04
   0.14610E+01   0.43510E-04
   0.14660E+01   0.43947E-04
   0.14710E+01   0.44387E-04
   0.14760E+01   0.44829E-04
   0.14810E+01   0.45275E-04
   0.14860E+01   0.45723E-04
   0.14910E+01   0.46175E-04
   0.14960E+01   0.46629E-04
   0.15010E+01   0.47084E-04
   0.15060E+01   0.47542E-04
   0.15110E+01   0.48002E-04
   0.15160E+01   0.48466E-04
   0.15210E+01   0.48933E-04
   0.15260E+01   0.49403E-04
   0.15310E+01   0.49873E-04
   0.15360E+01   0.50347E-04
   0.15410E+01   0.50824E-04
   0.15460E+01   0.51304E-04
   0.15510E+01   0.51787E-04
   0.15560E+01   0.52274E-04
   0.15610E+01   0.52763E-04
   0.15660E+01   0.53255E-04
   0.15710E+01   0.53751E-04
   0.15760E+01   0.54250E-04
   0.15810E+01   0.54752E-04
   0.15860E+01   0.55257E-04
   0.15910E+01   0.55766E-04
   0.15960E+01   0.56277E-04
   0.16010E+01   0.56792E-04
   0.16060E+01   0.57310E-04
   0.16110E+01   0.57832E-04
   0.16160E+01   0.58356E-04
   0.16210E+01   0.58884E-04
   0.16260E+01   0.59413E-04
   0.16310E+01   0.59945E-04
   0.16360E+01   0.60479E-04
   0.16410E+01   0.61014E-04
   0.16460E+01   0.61552E-04
   0.16510E+01   0.62093E-04
   0.16560E+01   0.62637E-04
   0.16610E+01   0.63185E-04
   0.16660E+01   0.63736E-04
   0.16710E+01   0.64290E-04
   0.16760E+01   0.64848E-04
   0.16810E+01   0.65409E-04
   0.16860E+01   0.65973E-04
   0.16910E+01   0.66541E-04
   0.16960E+01   0.67112E-04
   0.17010E+01   0.67687E-04
   0.17060E+01   0.68265E-04
   0.17110E+01   0.68846E-04
   0.17160E+01   0.69428E-04
   0.17210E+01   0.70014E-04
   0.17260E+01   0.70602E-04
   0.17310E+01   0.71194E-04
   0.17360E+01   0.71790E-04
   0.17410E+01   0.72389E-04
   0.17460E+01   0.72991E-04
   0.17510E+01   0.73597E-04
   0.17560E+01   0.74206E-04
   0.17610E+01   0.74819E-04
   0.17660E+01   0.75432E-04
   0.17710E+01   0.76048E-04
   0.17760E+01   0.76667E-04
   0.17810E+01   0.77289E-04
   0.17860E+01   0.77915E-04
   0.17910E+01   0.78545E-04
   0.17960E+01   0.79178E-04
   0.18010E+01   0.79814E-04
   0.18060E+01   0.80451E-04
   0.18110E+01   0.81091E-04
   0.18160E+01   0.81736E-04
   0.18210E+01   0.82383E-04
   0.18260E+01   0.83035E-04
   0.18310E+01   0.83689E-04
   0.18360E+01   0.84348E-04
   0.18410E+01   0.85010E-04
   0.18460E+01   0.85675E-04
   0.18510E+01   0.86345E-04
   0.18560E+01   0.87018E-04
   0.18610E+01   0.87694E-04
   0.18660E+01   0.88374E-04
   0.18710E+01   0.89058E-04
   0.18760E+01   0.89745E-04
   0.18810E+01   0.90437E-04
   0.18860E+01   0.91125E-04
   0.18910E+01   0.91815E-04
   0.18960E+01   0.92509E-04
   0.19010E+01   0.93207E-04
   0.19060E+01   0.93908E-04
   0.19110E+01   0.94613E-04
   0.19160E+01   0.95322E-04
   0.19210E+01   0.96034E-04
   0.19260E+01   0.96751E-04
   0.19310E+01   0.97471E-04
   0.19360E+01   0.98194E-04
   0.19410E+01   0.98922E-04
   0.19460E+01   0.99653E-04
   0.19510E+01   0.10039E-03
   0.19560E+01   0.10113E-03
   0.19610E+01   0.10187E-03
   0.19660E+01   0.10261E-03
   0.19710E+01   0.10336E-03
   0.19760E+01   0.10411E-03
   0.19810E+01   0.10486E-03
   0.19860E+01   0.10562E-03
   0.19910E+01   0.10638E-03
   0.19960E+01   0.10714E-03
   0.20010E+01   0.10791E-03
   0.20060E+01   0.10867E-03
   0.20110E+01   0.10945E-03
   0.20160E+01   0.11022E-03
   0.20210E+01   0.11100E-03
   0.20260E+01   0.11178E-03
   0.20310E+01   0.11257E-03
   0.20360E+01   0.11336E-03
   0.20410E+01   0.11415E-03
   0.20460E+01   0.11495E-03
   0.20510E+01   0.11575E-03
   0.20560E+01   0.11655E-03
   0.20610E+01   0.11736E-03
   0.20660E+01   0.11817E-03
   0.20710E+01   0.11898E-03
   0.20760E+01   0.11980E-03
   0.20810E+01   0.12062E-03
   0.20860E+01   0.12145E-03
   0.20910E+01   0.12228E-03
   0.20960E+01   0.12312E-03
   0.21010E+01   0.12395E-03
   0.21060E+01   0.12479E-03
   0.21110E+01   0.12563E-03
   0.21160E+01   0.12647E-03
   0.21210E+01   0.12732E-03
   0.21260E+01   0.12816E-03
   0.21310E+01   0.12902E-03
   0.21360E+01   0.12987E-03
   0.21410E+01   0.13073E-03
   0.21460E+01   0.13160E-03
   0.21510E+01   0.13247E-03
   0.21560E+01   0.13334E-03
   0.21610E+01   0.13422E-03
   0.21660E+01   0.13510E-03
   0.21710E+01   0.13598E-03
   0.21760E+01   0.13687E-03
   0.21810E+01   0.13776E-03
   0.21860E+01   0.13866E-03
   0.21910E+01   0.13955E-03
   0.21960E+01   0.14045E-03
   0.22010E+01   0.14136E-03
   0.22060E+01   0.14226E-03
   0.22110E+01   0.14317E-03
   0.22160E+01   0.14408E-03
   0.22210E+01   0.14499E-03
   0.22260E+01   0.14591E-03
   0.22310E+01   0.14684E-03
   0.22360E+01   0.14776E-03
   0.22410E+01   0.14870E-03
   0.22460E+01   0.14963E-03
   0.22510E+01   0.15057E-03
   0.22560E+01   0.15151E-03
   0.22610E+01   0.15245E-03
   0.22660E+01   0.15340E-03
   0.22710E+01   0.15435E-03
   0.22760E+01   0.15531E-03
   0.22810E+01   0.15627E-03
   0.22860E+01   0.15724E-03
   0.22910E+01   0.15820E-03
   0.22960E+01   0.15918E-03
   0.23010E+01   0.16015E-03
   0.23060E+01   0.16112E-03
   0.23110E+01   0.16210E-03
   0.23160E+01   0.16309E-03
   0.23210E+01   0.16407E-03
   0.23260E+01   0.16506E-03
   0.23310E+01   0.16605E-03
   0.23360E+01   0.16704E-03
   0.23410E+01   0.16804E-03
   0.23460E+01   0.16905E-03
   0.23510E+01   0.17006E-03
   0.23560E+01   0.17107E-03
   0.23610E+01   0.17209E-03
   0.23660E+01   0.17311E-03
   0.23710E+01   0.17414E-03
   0.23760E+01   0.17517E-03
   0.23810E+01   0.17620E-03
   0.23860E+01   0.17723E-03
   0.23910E+01   0.17827E-03
   0.23960E+01   0.17930E-03
   0.24010E+01   0.18034E-03
   0.24060E+01   0.18139E-03
   0.24110E+01   0.18244E-03
   0.24160E+01   0.18349E-03
   0.24210E+01   0.18455E-03
   0.24260E+01   0.18561E-03
   0.24310E+01   0.18667E-03
   0.24360E+01   0.18774E-03
   0.24410E+01   0.18882E-03
   0.24460E+01   0.18989E-03
   0.24510E+01   0.19097E-03
   0.24560E+01   0.19206E-03
   0.24610E+01   0.19314E-03
   0.24660E+01   0.19424E-03
   0.24710E+01   0.19533E-03
   0.24760E+01   0.19643E-03
   0.24810E+01   0.19753E-03
   0.24860E+01   0.19863E-03
   0.24910E+01   0.19974E-03
   0.24960E+01   0.20085E-03
   0.25010E+01   0.20197E-03
   0.25059E+01   0.20308E-03
   0.25109E+01   0.20420E-03
   0.25159E+01   0.20532E-03
   0.25209E+01   0.20645E-03
   0.25259E+01   0.20758E-03
   0.25309E+01   0.20872E-03
   0.25359E+01   0.20986E-03
   0.25409E+01   0.21101E-03
   0.25459E+01   0.21216E-03
   0.25509E+01   0.21331E-03
   0.25559E+01   0.21447E-03
   0.25609E+01   0.21564E-03
   0.25659E+01   0.21679E-03
   0.25709E+01   0.21795E-03
   0.25759E+01   0.21912E-03
   0.25809E+01   0.22028E-03
   0.25859E+01   0.22146E-03
   0.25909E+01   0.22263E-03
   0.25959E+01   0.22382E-03
   0.26009E+01   0.22500E-03
   0.26059E+01   0.22619E-03
   0.26109E+01   0.22739E-03
   0.26159E+01   0.22859E-03
   0.26209E+01   0.22979E-03
   0.26259E+01   0.23100E-03
   0.26309E+01   0.23221E-03
   0.26359E+01   0.23342E-03
   0.26409E+01   0.23464E-03
   0.26459E+01   0.23586E-03
   0.26509E+01   0.23707E-03
   0.26559E+01   0.23830E-03
   0.26609E+01   0.23952E-03
   0.26659E+01   0.24076E-03
   0.26709E+01   0.24199E-03
   0.26759E+01   0.24323E-03
   0.26809E+01   0.24448E-03
   0.26859E+01   0.24572E-03
   0.26909E+01   0.24697E-03
   0.26959E+01   0.24822E-03
   0.27009E+01   0.24948E-03
   0.27059E+01   0.25075E-03
   0.27109E+01   0.25201E-03
   0.27159E+01   0.25329E-03
   0.27209E+01   0.25456E-03
   0.27259E+01   0.25584E-03
   0.27309E+01   0.25712E-03
   0.27359E+01   0.25840E-03
   0.27409E+01   0.25968E-03
   0.27459E+01   0.26097E-03
   0.27509E+01   0.26226E-03
   0.27559E+01   0.26355E-03
   0.27609E+01   0.26485E-03
   0.27659E+01   0.26616E-03
   0.27709E+01   0.26746E-03
   0.27759E+01   0.26878E-03
   0.27809E+01   0.27010E-03
   0.27859E+01   0.27142E-03
   0.27909E+01   0.27274E-03
   0.27959E+01   0.27407E-03
   0.28009E+01   0.27540E-03
   0.28059E+01   0.27673E-03
   0.28109E+01   0.27806E-03
   0.28159E+01   0.27940E-03
   0.28209E+01   0.28074E-03
   0.28259E+01   0.28208E-03
   0.28309E+01   0.28344E-03
   0.28359E+01   0.28479E-03
   0.28409E+01   0.28615E-03
   0.28459E+01   0.28751E-03
   0.28509E+01   0.28887E-03
   0.28559E+01   0.29024E-03
   0.28609E+01   0.29161E-03
   0.28659E+01   0.29299E-03
   0.28709E+01   0.29437E-03
   0.28759E+01   0.29576E-03
   0.28809E+01   0.29714E-03
   0.28859E+01   0.29853E-03
   0.28909E+01   0.29992E-03
   0.28959E+01   0.30131E-03
   0.29009E+01   0.30271E-03
   0.29059E+01   0.30411E-03
   0.29109E+01   0.30551E-03
   0.29159E+01   0.30692E-03
   0.29209E+01   0.30834E-03
   0.29259E+01   0.30976E-03
   0.29309E+01   0.31118E-03
   0.29359E+01   0.31261E-03
   0.29409E+01   0.31404E-03
   0.29459E+01   0.31548E-03
   0.29509E+01   0.31692E-03
   0.29559E+01   0.31835E-03
   0.29609E+01   0.31979E-03
   0.29659E+01   0.32123E-03
   0.29709E+01   0.32267E-03
   0.29759E+01   0.32413E-03
   0.29809E+01   0.32558E-03
   0.29859E+01   0.32704E-03
   0.29909E+01   0.32851E-03
   0.29959E+01   0.32998E-03
   0.30009E+01   0.33145E-03
   0.30059E+01   0.33292E-03
   0.30109E+01   0.33440E-03
   0.30159E+01   0.33588E-03
   0.30209E+01   0.33737E-03
   0.30259E+01   0.33885E-03
   0.30309E+01   0.34034E-03
   0.30359E+01   0.34183E-03
   0.30409E+01   0.34333E-03
   0.30459E+01   0.34483E-03
   0.30509E+01   0.34633E-03
   0.30559E+01   0.34784E-03
   0.30609E+01   0.34935E-03
   0.30659E+01   0.35086E-03
   0.30709E+01   0.35238E-03
   0.30759E+01   0.35391E-03
   0.30809E+01   0.35544E-03
   0.30859E+01   0.35697E-03
   0.30909E+01   0.35851E-03
   0.30959E+01   0.36004E-03
   0.31009E+01   0.36157E-03
   0.31059E+01   0.36311E-03
   0.31109E+01   0.36465E-03
   0.31159E+01   0.36620E-03
   0.31209E+01   0.36775E-03
   0.31259E+01   0.36930E-03
   0.31309E+01   0.37086E-03
   0.31359E+01   0.37243E-03
   0.31409E+01   0.37400E-03
   0.31459E+01   0.37557E-03
   0.31509E+01   0.37714E-03
   0.31559E+01   0.37872E-03
   0.31609E+01   0.38030E-03
   0.31659E+01   0.38188E-03
   0.31709E+01   0.38346E-03
   0.31759E+01   0.38505E-03
   0.31809E+01   0.38664E-03
   0.31859E+01   0.38824E-03
   0.31909E+01   0.38984E-03
   0.31959E+01   0.39144E-03
   0.32009E+01   0.39304E-03
   0.32059E+01   0.39465E-03
   0.32109E+01   0.39627E-03
   0.32159E+01   0.39789E-03
   0.32209E+01   0.39952E-03
   0.32259E+01   0.40115E-03
   0.32309E+01   0.40277E-03
   0.32359E+01   0.40440E-03
   0.32409E+01   0.40603E-03
   0.32459E+01   0.40766E-03
   0.32509E+01   0.40929E-03
   0.32559E+01   0.41094E-03
   0.32609E+01   0.41258E-03
   0.32659E+01   0.41423E-03
   0.32709E+01   0.41589E-03
   0.32759E+01   0.41755E-03
   0.32809E+01   0.41922E-03
   0.32859E+01   0.42088E-03
   0.32909E+01   0.42255E-03
   0.32959E+01   0.42421E-03
   0.33009E+01   0.42588E-03
   0.33059E+01   0.42755E-03
   0.33109E+01   0.42923E-03
   0.33159E+01   0.43091E-03
   0.33209E+01   0.43260E-03
   0.33259E+01   0.43429E-03
   0.33309E+01   0.43598E-03
   0.33359E+01   0.43768E-03
   0.33409E+01   0.43938E-03
   0.33459E+01   0.44108E-03
   0.33509E+01   0.44279E-03
   0.33559E+01   0.44451E-03
   0.33609E+01   0.44622E-03
   0.33659E+01   0.44793E-03
   0.33709E+01   0.44965E-03
   0.33759E+01   0.45136E-03
   0.33809E+01   0.45309E-03
   0.33859E+01   0.45481E-03
   0.33909E+01   0.45654E-03
   0.33959E+01   0.45828E-03
   0.34009E+01   0.46002E-03
   0.34059E+01   0.46176E-03
   0.34109E+01   0.46352E-03
   0.34159E+01   0.46527E-03
   0.34209E+01   0.46702E-03
   0.34259E+01   0.46876E-03
   0.34309E+01   0.47051E-03
   0.34359E+01   0.47227E-03
   0.34409E+01   0.47403E-03
   0.34459E+01   0.47580E-03
   0.34509E+01   0.47757E-03
   0.34559E+01   0.47934E-03
   0.34609E+01   0.48112E-03
   0.34659E+01   0.48290E-03
   0.34709E+01   0.48468E-03
   0.34759E+01   0.48647E-03
   0.34809E+01   0.48826E-03
   0.34859E+01   0.49005E-03
   0.34909E+01   0.49184E-03
   0.34959E+01   0.49364E-03
   0.35009E+01   0.49544E-03
   0.35059E+01   0.49724E-03
   0.35109E+01   0.49904E-03
   0.35159E+01   0.50085E-03
   0.35209E+01   0.50266E-03
   0.35259E+01   0.50448E-03
   0.35309E+01   0.50631E-03
   0.35359E+01   0.50813E-03
   0.35409E+01   0.50997E-03
   0.35459E+01   0.51178E-03
   0.35509E+01   0.51361E-03
   0.35559E+01   0.51544E-03
   0.35609E+01   0.51727E-03
   0.35659E+01   0.51911E-03
   0.35709E+01   0.52095E-03
   0.35759E+01   0.52280E-03
   0.35809E+01   0.52466E-03
   0.35859E+01   0.52651E-03
   0.35909E+01   0.52836E-03
   0.35959E+01   0.53023E-03
   0.36009E+01   0.53209E-03
   0.36059E+01   0.53395E-03
   0.36109E+01   0.53581E-03
   0.36159E+01   0.53768E-03
   0.36209E+01   0.53956E-03
   0.36259E+01   0.54143E-03
   0.36309E+01   0.54330E-03
   0.36359E+01   0.54518E-03
   0.36409E+01   0.54707E-03
   0.36459E+01   0.54896E-03
   0.36509E+01   0.55085E-03
   0.36559E+01   0.55276E-03
   0.36609E+01   0.55465E-03
   0.36659E+01   0.55655E-03
   0.36709E+01   0.55844E-03
   0.36759E+01   0.56034E-03
   0.36809E+01   0.56225E-03
   0.36859E+01   0.56416E-03
   0.36909E+01   0.56607E-03
   0.36959E+01   0.56799E-03
   0.37009E+01   0.56992E-03
   0.37059E+01   0.57185E-03
   0.37109E+01   0.57377E-03
   0.37159E+01   0.57570E-03
   0.37209E+01   0.57763E-03
   0.37259E+01   0.57956E-03
   0.37309E+01   0.58149E-03
   0.37359E+01   0.58343E-03
   0.37409E+01   0.58537E-03
   0.37459E+01   0.58732E-03
   0.37509E+01   0.58926E-03
   0.37559E+01   0.59121E-03
   0.37609E+01   0.59317E-03
   0.37659E+01   0.59513E-03
   0.37709E+01   0.59710E-03
   0.37759E+01   0.59906E-03
   0.37809E+01   0.60102E-03
   0.37859E+01   0.60298E-03
   0.37909E+01   0.60494E-03
   0.37959E+01   0.60691E-03
   0.38009E+01   0.60889E-03
   0.38059E+01   0.61087E-03
   0.38109E+01   0.61285E-03
   0.38159E+01   0.61484E-03
   0.38209E+01   0.61684E-03
   0.38259E+01   0.61883E-03
   0.38309E+01   0.62081E-03
   0.38359E+01   0.62280E-03
   0.38409E+01   0.62479E-03
   0.38459E+01   0.62679E-03
   0.38509E+01   0.62879E-03
   0.38559E+01   0.63080E-03
   0.38609E+01   0.63281E-03
   0.38659E+01   0.63482E-03
   0.38709E+01   0.63684E-03
   0.38759E+01   0.63885E-03
   0.38809E+01   0.64088E-03
   0.38859E+01   0.64289E-03
   0.38909E+01   0.64491E-03
   0.38959E+01   0.64694E-03
   0.39009E+01   0.64896E-03
   0.39059E+01   0.65099E-03
   0.39109E+01   0.65302E-03
   0.39159E+01   0.65506E-03
   0.39209E+01   0.65710E-03
   0.39259E+01   0.65915E-03
   0.39309E+01   0.66120E-03
   0.39359E+01   0.66326E-03
   0.39409E+01   0.66530E-03
   0.39459E+01   0.66734E-03
   0.39509E+01   0.66939E-03
   0.39559E+01   0.67144E-03
   0.39609E+01   0.67350E-03
   0.39659E+01   0.67557E-03
   0.39709E+01   0.67764E-03
   0.39759E+01   0.67971E-03
   0.39809E+01   0.68178E-03
   0.39859E+01   0.68385E-03
   0.39909E+01   0.68592E-03
   0.39959E+01   0.68800E-03
   0.40009E+01   0.69007E-03
   0.40059E+01   0.69216E-03
   0.40109E+01   0.69423E-03
   0.40159E+01   0.69632E-03
   0.40209E+01   0.69841E-03
   0.40259E+01   0.70050E-03
   0.40309E+01   0.70260E-03
   0.40359E+01   0.70470E-03
   0.40409E+01   0.70681E-03
   0.40459E+01   0.70891E-03
   0.40509E+01   0.71100E-03
   0.40559E+01   0.71310E-03
   0.40609E+01   0.71520E-03
   0.40659E+01   0.71731E-03
   0.40709E+01   0.71943E-03
   0.40759E+01   0.72155E-03
   0.40809E+01   0.72367E-03
   0.40859E+01   0.72579E-03
   0.40909E+01   0.72792E-03
   0.40959E+01   0.73003E-03
   0.41009E+01   0.73216E-03
   0.41059E+01   0.73428E-03
   0.41109E+01   0.73641E-03
   0.41159E+01   0.73855E-03
   0.41209E+01   0.74068E-03
   0.41259E+01   0.74282E-03
   0.41309E+01   0.74496E-03
   0.41359E+01   0.74711E-03
   0.41409E+01   0.74926E-03
   0.41459E+01   0.75141E-03
   0.41509E+01   0.75356E-03
   0.41559E+01   0.75570E-03
   0.41609E+01   0.75785E-03
   0.41659E+01   0.76000E-03
   0.41709E+01   0.76216E-03
   0.41759E+01   0.76432E-03
   0.41809E+01   0.76649E-03
   0.41859E+01   0.76867E-03
   0.41909E+01   0.77084E-03
   0.41959E+01   0.77299E-03
   0.42009E+01   0.77516E-03
   0.42059E+01   0.77733E-03
   0.42109E+01   0.77950E-03
   0.42159E+01   0.78168E-03
   0.42209E+01   0.78387E-03
   0.42259E+01   0.78604E-03
   0.42309E+01   0.78823E-03
   0.42359E+01   0.79042E-03
   0.42409E+01   0.79261E-03
   0.42459E+01   0.79480E-03
   0.42509E+01   0.79699E-03
   0.42559E+01   0.79918E-03
   0.42609E+01   0.80137E-03
   0.42659E+01   0.80356E-03
   0.42709E+01   0.80577E-03
   0.42759E+01   0.80797E-03
   0.42809E+01   0.81018E-03
   0.42859E+01   0.81240E-03
   0.42909E+01   0.81461E-03
   0.42959E+01   0.81681E-03
   0.43009E+01   0.81902E-03
   0.43059E+01   0.82123E-03
   0.43109E+01   0.82344E-03
   0.43159E+01   0.82566E-03
   0.43209E+01   0.82789E-03
   0.43259E+01   0.83011E-03
   0.43309E+01   0.83234E-03
   0.43359E+01   0.83457E-03
   0.43409E+01   0.83679E-03
   0.43459E+01   0.83902E-03
   0.43509E+01   0.84125E-03
   0.43559E+01   0.84348E-03
   0.43609E+01   0.84571E-03
   0.43659E+01   0.84794E-03
   0.43709E+01   0.85018E-03
   0.43759E+01   0.85243E-03
   0.43809E+01   0.85468E-03
   0.43859E+01   0.85693E-03
   0.43909E+01   0.85918E-03
   0.43959E+01   0.86142E-03
   0.44009E+01   0.86366E-03
   0.44059E+01   0.86591E-03
   0.44109E+01   0.86816E-03
   0.44159E+01   0.87042E-03
   0.44209E+01   0.87269E-03
   0.44259E+01   0.87495E-03
   0.44309E+01   0.87721E-03
   0.44359E+01   0.87946E-03
   0.44409E+01   0.88172E-03
   0.44459E+01   0.88399E-03
   0.44509E+01   0.88626E-03
   0.44559E+01   0.88853E-03
   0.44609E+01   0.89080E-03
   0.44659E+01   0.89307E-03
   0.44709E+01   0.89535E-03
   0.44759E+01   0.89763E-03
   0.44809E+01   0.89991E-03
   0.44859E+01   0.90218E-03
   0.44909E+01   0.90446E-03
   0.44959E+01   0.90674E-03
   0.45009E+01   0.90902E-03
   0.45059E+01   0.91130E-03
   0.45109E+01   0.91360E-03
   0.45159E+01   0.91589E-03
   0.45209E+01   0.91819E-03
   0.45259E+01   0.92047E-03
   0.45309E+01   0.92276E-03
   0.45359E+01   0.92505E-03
   0.45409E+01   0.92734E-03
   0.45459E+01   0.92964E-03
   0.45509E+01   0.93195E-03
   0.45559E+01   0.93425E-03
   0.45609E+01   0.93655E-03
   0.45659E+01   0.93886E-03
   0.45709E+01   0.94116E-03
   0.45759E+01   0.94347E-03
   0.45809E+01   0.94578E-03
   0.45859E+01   0.94808E-03
   0.45909E+01   0.95039E-03
   0.45959E+01   0.95270E-03
   0.46009E+01   0.95502E-03
   0.46059E+01   0.95734E-03
   0.46109E+01   0.95967E-03
   0.46159E+01   0.96198E-03
   0.46209E+01   0.96429E-03
   0.46259E+01   0.96661E-03
   0.46309E+01   0.96893E-03
   0.46359E+01   0.97126E-03
   0.46409E+01   0.97359E-03
   0.46459E+01   0.97591E-03
   0.46509E+01   0.97824E-03
   0.46559E+01   0.98058E-03
   0.46609E+01   0.98290E-03
   0.46659E+01   0.98523E-03
   0.46709E+01   0.98757E-03
   0.46759E+01   0.98990E-03
   0.46809E+01   0.99224E-03
   0.46859E+01   0.99457E-03
   0.46909E+01   0.99692E-03
   0.46959E+01   0.99926E-03
   0.47009E+01   0.10016E-02
   0.47059E+01   0.10040E-02
   0.47109E+01   0.10063E-02
   0.47159E+01   0.10086E-02
   0.47209E+01   0.10110E-02
   0.47259E+01   0.10133E-02
   0.47309E+01   0.10157E-02
   0.47359E+01   0.10180E-02
   0.47409E+01   0.10204E-02
   0.47459E+01   0.10227E-02
   0.47509E+01   0.10251E-02
   0.47559E+01   0.10274E-02
   0.47609E+01   0.10298E-02
   0.47659E+01   0.10321E-02
   0.47709E+01   0.10345E-02
   0.47759E+01   0.10369E-02
   0.47809E+01   0.10392E-02
   0.47859E+01   0.10416E-02
   0.47909E+01   0.10440E-02
   0.47959E+01   0.10463E-02
   0.48009E+01   0.10487E-02
   0.48059E+01   0.10510E-02
   0.48109E+01   0.10534E-02
   0.48159E+01   0.10558E-02
   0.48209E+01   0.10582E-02
   0.48259E+01   0.10605E-02
   0.48309E+01   0.10629E-02
   0.48359E+01   0.10653E-02
   0.48409E+01   0.10676E-02
   0.48459E+01   0.10700E-02
   0.48509E+01   0.10724E-02
   0.48559E+01   0.10748E-02
   0.48609E+01   0.10771E-02
   0.48659E+01   0.10795E-02
   0.48709E+01   0.10819E-02
   0.48759E+01   0.10843E-02
   0.48809E+01   0.10866E-02
   0.48859E+01   0.10890E-02
   0.48909E+01   0.10914E-02
   0.48959E+01   0.10938E-02
   0.49009E+01   0.10962E-02
   0.49059E+01   0.10986E-02
   0.49109E+01   0.11010E-02
   0.49159E+01   0.11033E-02
   0.49209E+01   0.11057E-02
   0.49259E+01   0.11081E-02
   0.49309E+01   0.11105E-02
   0.49359E+01   0.11129E-02
   0.49409E+01   0.11153E-02
   0.49459E+01   0.11177E-02
   0.49509E+01   0.11201E-02
   0.49559E+01   0.11225E-02
   0.49609E+01   0.11248E-02
   0.49659E+01   0.11272E-02
   0.49709E+01   0.11296E-02
   0.49759E+01   0.11320E-02
   0.49809E+01   0.11344E-02
   0.49859E+01   0.11368E-02
   0.49909E+01   0.11392E-02
   0.49959E+01   0.11416E-02
   0.50009E+01   0.11440E-02
   0.50059E+01   0.11464E-02
   0.50109E+01   0.11488E-02
   0.50159E+01   0.11512E-02
   0.50209E+01   0.11536E-02
   0.50259E+01   0.11560E-02
   0.50309E+01   0.11584E-02
   0.50359E+01   0.11608E-02
   0.50409E+01   0.11632E-02
   0.50459E+01   0.11656E-02
   0.50509E+01   0.11680E-02
   0.50559E+01   0.11704E-02
   0.50609E+01   0.11729E-02
   0.50659E+01   0.11753E-02
   0.50709E+01   0.11777E-02
   0.50759E+01   0.11801E-02
   0.50809E+01   0.11825E-02
   0.50859E+01   0.11849E-02
   0.50909E+01   0.11873E-02
   0.50959E+01   0.11897E-02
   0.51009E+01   0.11921E-02
   0.51059E+01   0.11945E-02
   0.51109E+01   0.11970E-02
   0.51159E+01   0.11994E-02
   0.51209E+01   0.12018E-02
   0.51259E+01   0.12042E-02
   0.51309E+01   0.12066E-02
   0.51359E+01   0.12090E-02
   0.51409E+01   0.12114E-02
   0.51459E+01   0.12139E-02
   0.51509E+01   0.12163E-02
   0.51559E+01   0.12187E-02
   0.51609E+01   0.12211E-02
   0.51659E+01   0.12235E-02
   0.51709E+01   0.12259E-02
   0.51759E+01   0.12283E-02
   0.51809E+01   0.12308E-02
   0.51859E+01   0.12332E-02
   0.51909E+01   0.12356E-02
   0.51959E+01   0.12380E-02
   0.52009E+01   0.12404E-02
   0.52059E+01   0.12429E-02
   0.52109E+01   0.12453E-02
   0.52159E+01   0.12477E-02
   0.52209E+01   0.12501E-02
   0.52259E+01   0.12525E-02
   0.52309E+01   0.12550E-02
   0.52359E+01   0.12574E-02
   0.52409E+01   0.12598E-02
   0.52459E+01   0.12622E-02
   0.52509E+01   0.12646E-02
   0.52559E+01   0.12671E-02
   0.52609E+01   0.12695E-02
   0.52659E+01   0.12719E-02
   0.52709E+01   0.12743E-02
   0.52759E+01   0.12768E-02
   0.52809E+01   0.12792E-02
   0.52859E+01   0.12816E-02
   0.52909E+01   0.12840E-02
   0.52959E+01   0.12864E-02
   0.53009E+01   0.12889E-02
   0.53059E+01   0.12913E-02
   0.53109E+01   0.12937E-02
   0.53159E+01   0.12961E-02
   0.53209E+01   0.12986E-02
   0.53259E+01   0.13010E-02
   0.53309E+01   0.13034E-02
   0.53359E+01   0.13058E-02
   0.53409E+01   0.13083E-02
   0.53459E+01   0.13107E-02
   0.53509E+01   0.13131E-02
   0.53559E+01   0.13155E-02
   0.53609E+01   0.13179E-02
   0.53659E+01   0.13204E-02
   0.53709E+01   0.13228E-02
   0.53759E+01   0.13252E-02
   0.53809E+01   0.13276E-02
   0.53859E+01   0.13300E-02
   0.53909E+01   0.13325E-02
   0.53959E+01   0.13349E-02
   0.54009E+01   0.13373E-02
   0.54059E+01   0.13397E-02
   0.54109E+01   0.13422E-02
   0.54159E+01   0.13446E-02
   0.54209E+01   0.13470E-02
   0.54259E+01   0.13494E-02
   0.54309E+01   0.13518E-02
   0.54359E+01   0.13543E-02
   0.54409E+01   0.13567E-02
   0.54459E+01   0.13591E-02
   0.54509E+01   0.13615E-02
   0.54559E+01   0.13640E-02
   0.54609E+01   0.13664E-02
   0.54659E+01   0.13688E-02
   0.54709E+01   0.13712E-02
   0.54759E+01   0.13736E-02
   0.54809E+01   0.13761E-02
   0.54859E+01   0.13785E-02
   0.54909E+01   0.13809E-02
   0.54959E+01   0.13833E-02
   0.55009E+01   0.13857E-02
   0.55059E+01   0.13882E-02
   0.55109E+01   0.13906E-02
   0.55159E+01   0.13930E-02
   0.55209E+01   0.13954E-02
   0.55259E+01   0.13978E-02
   0.55309E+01   0.14002E-02
   0.55359E+01   0.14027E-02
   0.55409E+01   0.14051E-02
   0.55459E+01   0.14075E-02
   0.55509E+01   0.14099E-02
   0.55559E+01   0.14123E-02
   0.55609E+01   0.14147E-02
   0.55659E+01   0.14171E-02
   0.55709E+01   0.14196E-02
   0.55759E+01   0.14220E-02
   0.55809E+01   0.14244E-02
   0.55859E+01   0.14268E-02
   0.55909E+01   0.14292E-02
   0.55959E+01   0.14316E-02
   0.56009E+01   0.14340E-02
   0.56059E+01   0.14364E-02
   0.56109E+01   0.14388E-02
   0.56159E+01   0.14412E-02
   0.56209E+01   0.14437E-02
   0.56259E+01   0.14461E-02
   0.56309E+01   0.14485E-02
   0.56359E+01   0.14509E-02
   0.56409E+01   0.14533E-02
   0.56459E+01   0.14557E-02
   0.56509E+01   0.14581E-02
   0.56559E+01   0.14605E-02
   0.56609E+01   0.14629E-02
   0.56659E+01   0.14653E-02
   0.56709E+01   0.14677E-02
   0.56759E+01   0.14701E-02
   0.56809E+01   0.14725E-02
   0.56859E+01   0.14749E-02
   0.56909E+01   0.14773E-02
   0.56959E+01   0.14797E-02
   0.57009E+01   0.14821E-02
   0.57059E+01   0.14845E-02
   0.57109E+01   0.14869E-02
   0.57159E+01   0.14893E-02
   0.57209E+01   0.14917E-02
   0.57259E+01   0.14941E-02
   0.57309E+01   0.14965E-02
   0.57359E+01   0.14989E-02
   0.57409E+01   0.15013E-02
   0.57459E+01   0.15036E-02
   0.57509E+01   0.15060E-02
   0.57559E+01   0.15084E-02
   0.57609E+01   0.15108E-02
   0.57659E+01   0.15132E-02
   0.57709E+01   0.15156E-02
   0.57759E+01   0.15180E-02
   0.57809E+01   0.15204E-02
   0.57859E+01   0.15228E-02
   0.57909E+01   0.15252E-02
   0.57959E+01   0.15275E-02
   0.58009E+01   0.15299E-02
   0.58059E+01   0.15323E-02
   0.58109E+01   0.15347E-02
   0.58159E+01   0.15371E-02
   0.58209E+01   0.15394E-02
   0.58259E+01   0.15418E-02
   0.58309E+01   0.15442E-02
   0.58359E+01   0.15466E-02
   0.58409E+01   0.15489E-02
   0.58459E+01   0.15513E-02
   0.58509E+01   0.15537E-02
   0.58559E+01   0.15561E-02
   0.58609E+01   0.15584E-02
   0.58659E+01   0.15608E-02
   0.58709E+01   0.15632E-02
   0.58759E+01   0.15655E-02
   0.58809E+01   0.15679E-02
   0.58859E+01   0.15703E-02
   0.58909E+01   0.15727E-02
   0.58959E+01   0.15750E-02
   0.59009E+01   0.15774E-02
   0.59059E+01   0.15797E-02
   0.59109E+01   0.15821E-02
   0.59159E+01   0.15845E-02
   0.59209E+01   0.15868E-02
   0.59259E+01   0.15892E-02
   0.59309E+01   0.15915E-02
   0.59359E+01   0.15939E-02
   0.59409E+01   0.15963E-02
   0.59459E+01   0.15986E-02
   0.59509E+01   0.16010E-02
   0.59559E+01   0.16033E-02
   0.59609E+01   0.16057E-02
   0.59659E+01   0.16080E-02
   0.59709E+01   0.16104E-02
   0.59759E+01   0.16127E-02
   0.59809E+01   0.16151E-02
   0.59859E+01   0.16174E-02
   0.59909E+01   0.16197E-02
   0.59959E+01   0.16221E-02
   0.60009E+01   0.16244E-02
   0.60059E+01   0.16268E-02
   0.60109E+01   0.16291E-02
   0.60159E+01   0.16314E-02
   0.60209E+01   0.16338E-02
   0.60259E+01   0.16361E-02
   0.60309E+01   0.16384E-02
   0.60359E+01   0.16408E-02
   0.60409E+01   0.16431E-02
   0.60459E+01   0.16454E-02
   0.60509E+01   0.16478E-02
   0.60559E+01   0.16501E-02
   0.60609E+01   0.16524E-02
   0.60659E+01   0.16547E-02
   0.60709E+01   0.16571E-02
   0.60759E+01   0.16594E-02
   0.60809E+01   0.16617E-02
   0.60859E+01   0.16640E-02
   0.60909E+01   0.16663E-02
   0.60959E+01   0.16686E-02
   0.61009E+01   0.16710E-02
   0.61059E+01   0.16733E-02
   0.61109E+01   0.16756E-02
   0.61159E+01   0.16779E-02
   0.61209E+01   0.16802E-02
   0.61259E+01   0.16825E-02
   0.61309E+01   0.16848E-02
   0.61359E+01   0.16871E-02
   0.61409E+01   0.16894E-02
   0.61459E+01   0.16917E-02
   0.61509E+01   0.16940E-02
   0.61559E+01   0.16963E-02
   0.61609E+01   0.16986E-02
   0.61659E+01   0.17009E-02
   0.61709E+01   0.17032E-02
   0.61759E+01   0.17055E-02
   0.61809E+01   0.17078E-02
   0.61859E+01   0.17101E-02
   0.61909E+01   0.17123E-02
   0.61959E+01   0.17146E-02
   0.62009E+01   0.17169E-02
   0.62059E+01   0.17192E-02
   0.62109E+01   0.17215E-02
   0.62159E+01   0.17238E-02
   0.62209E+01   0.17260E-02
   0.62259E+01   0.17283E-02
   0.62309E+01   0.17306E-02
   0.62359E+01   0.17329E-02
   0.62409E+01   0.17351E-02
   0.62459E+01   0.17374E-02
   0.62509E+01   0.17397E-02
   0.62559E+01   0.17419E-02
   0.62609E+01   0.17442E-02
   0.62659E+01   0.17465E-02
   0.62709E+01   0.17487E-02
   0.62759E+01   0.17510E-02
   0.62809E+01   0.17532E-02
   0.62859E+01   0.17555E-02
   0.62909E+01   0.17577E-02
   0.62959E+01   0.17600E-02
   0.63009E+01   0.17622E-02
   0.63059E+01   0.17645E-02
   0.63109E+01   0.17667E-02
   0.63159E+01   0.17690E-02
   0.63209E+01   0.17712E-02
   0.63259E+01   0.17735E-02
   0.63309E+01   0.17757E-02
   0.63359E+01   0.17779E-02
   0.63409E+01   0.17802E-02
   0.63459E+01   0.17824E-02
   0.63509E+01   0.17847E-02
   0.63559E+01   0.17869E-02
   0.63609E+01   0.17891E-02
   0.63659E+01   0.17913E-02
   0.63709E+01   0.17936E-02
   0.63759E+01   0.17958E-02
   0.63809E+01   0.17980E-02
   0.63859E+01   0.18002E-02
   0.63909E+01   0.18025E-02
   0.63959E+01   0.18047E-02
   0.64009E+01   0.18069E-02
   0.64059E+01   0.18091E-02
   0.64109E+01   0.18113E-02
   0.64159E+01   0.18135E-02
   0.64209E+01   0.18157E-02
   0.64259E+01   0.18179E-02
   0.64309E+01   0.18201E-02
   0.64359E+01   0.18223E-02
   0.64409E+01   0.18245E-02
   0.64459E+01   0.18267E-02
   0.64509E+01   0.18289E-02
   0.64559E+01   0.18311E-02
   0.64609E+01   0.18333E-02
   0.64659E+01   0.18355E-02
   0.64709E+01   0.18377E-02
   0.64759E+01   0.18399E-02
   0.64809E+01   0.18420E-02
   0.64859E+01   0.18442E-02
   0.64909E+01   0.18464E-02
   0.64959E+01   0.18486E-02
   0.65009E+01   0.18507E-02
   0.65059E+01   0.18529E-02
   0.65109E+01   0.18551E-02
   0.65159E+01   0.18573E-02
   0.65209E+01   0.18594E-02
   0.65259E+01   0.18616E-02
   0.65309E+01   0.18637E-02
   0.65359E+01   0.18659E-02
   0.65409E+01   0.18681E-02
   0.65459E+01   0.18702E-02
   0.65509E+01   0.18724E-02
   0.65559E+01   0.18745E-02
   0.65609E+01   0.18767E-02
   0.65659E+01   0.18788E-02
   0.65709E+01   0.18810E-02
   0.65759E+01   0.18831E-02
   0.65809E+01   0.18852E-02
   0.65859E+01   0.18874E-02
   0.65909E+01   0.18895E-02
   0.65959E+01   0.18916E-02
   0.66009E+01   0.18938E-02
   0.66059E+01   0.18959E-02
   0.66109E+01   0.18980E-02
   0.66159E+01   0.19001E-02
   0.66209E+01   0.19023E-02
   0.66259E+01   0.19044E-02
   0.66309E+01   0.19065E-02
   0.66359E+01   0.19086E-02
   0.66409E+01   0.19107E-02
   0.66459E+01   0.19128E-02
   0.66509E+01   0.19150E-02
   0.66559E+01   0.19171E-02
   0.66609E+01   0.19192E-02
   0.66659E+01   0.19213E-02
   0.66709E+01   0.19234E-02
   0.66759E+01   0.19255E-02
   0.66809E+01   0.19276E-02
   0.66859E+01   0.19296E-02
   0.66909E+01   0.19317E-02
   0.66959E+01   0.19338E-02
   0.67009E+01   0.19359E-02
   0.67059E+01   0.19380E-02
   0.67109E+01   0.19401E-02
   0.67159E+01   0.19421E-02
   0.67209E+01   0.19442E-02
   0.67259E+01   0.19463E-02
   0.67309E+01   0.19484E-02
   0.67359E+01   0.19504E-02
   0.67409E+01   0.19525E-02
   0.67459E+01   0.19546E-02
   0.67509E+01   0.19566E-02
   0.67559E+01   0.19587E-02
   0.67609E+01   0.19607E-02
   0.67659E+01   0.19628E-02
   0.67709E+01   0.19648E-02
   0.67759E+01   0.19669E-02
   0.67809E+01   0.19689E-02
   0.67859E+01   0.19710E-02
   0.67909E+01   0.19730E-02
   0.67959E+01   0.19751E-02
   0.68009E+01   0.19771E-02
   0.68059E+01   0.19791E-02
   0.68109E+01   0.19812E-02
   0.68159E+01   0.19832E-02
   0.68209E+01   0.19852E-02
   0.68259E+01   0.19872E-02
   0.68309E+01   0.19893E-02
   0.68359E+01   0.19913E-02
   0.68409E+01   0.19933E-02
   0.68459E+01   0.19953E-02
   0.68509E+01   0.19973E-02
   0.68559E+01   0.19993E-02
   0.68609E+01   0.20013E-02
   0.68659E+01   0.20033E-02
   0.68709E+01   0.20053E-02
   0.68759E+01   0.20073E-02
   0.68809E+01   0.20093E-02
   0.68859E+01   0.20113E-02
   0.68909E+01   0.20133E-02
   0.68959E+01   0.20153E-02
   0.69009E+01   0.20173E-02
   0.69059E+01   0.20193E-02
   0.69109E+01   0.20212E-02
   0.69159E+01   0.20232E-02
   0.69209E+01   0.20252E-02
   0.69259E+01   0.20272E-02
   0.69309E+01   0.20291E-02
   0.69359E+01   0.20311E-02
   0.69409E+01   0.20331E-02
   0.69459E+01   0.20350E-02
   0.69509E+01   0.20370E-02
   0.69559E+01   0.20389E-02
   0.69609E+01   0.20409E-02
   0.69659E+01   0.20428E-02
   0.69709E+01   0.20448E-02
   0.69759E+01   0.20467E-02
   0.69809E+01   0.20487E-02
   0.69859E+01   0.20506E-02
   0.69909E+01   0.20525E-02
   0.69959E+01   0.20545E-02
   0.70009E+01   0.20564E-02
   0.70059E+01   0.20583E-02
   0.70109E+01   0.20603E-02
   0.70159E+01   0.20622E-02
   0.70209E+01   0.20641E-02
   0.70259E+01   0.20660E-02
   0.70309E+01   0.20680E-02
   0.70359E+01   0.20699E-02
   0.70409E+01   0.20718E-02
   0.70459E+01   0.20737E-02
   0.70509E+01   0.20756E-02
   0.70559E+01   0.20775E-02
   0.70609E+01   0.20794E-02
   0.70659E+01   0.20813E-02
   0.70709E+01   0.20832E-02
   0.70759E+01   0.20851E-02
   0.70809E+01   0.20869E-02
   0.70859E+01   0.20888E-02
   0.70909E+01   0.20907E-02
   0.70959E+01   0.20926E-02
   0.71009E+01   0.20945E-02
   0.71059E+01   0.20963E-02
   0.71109E+01   0.20982E-02
   0.71159E+01   0.21001E-02
   0.71209E+01   0.21019E-02
   0.71259E+01   0.21038E-02
   0.71309E+01   0.21056E-02
   0.71359E+01   0.21075E-02
   0.71409E+01   0.21093E-02
   0.71459E+01   0.21112E-02
   0.71509E+01   0.21130E-02
   0.71559E+01   0.21149E-02
   0.71609E+01   0.21167E-02
   0.71659E+01   0.21186E-02
   0.71709E+01   0.21204E-02
   0.71759E+01   0.21222E-02
   0.71809E+01   0.21241E-02
   0.71859E+01   0.21259E-02
   0.71909E+01   0.21277E-02
   0.71959E+01   0.21295E-02
   0.72009E+01   0.21313E-02
   0.72059E+01   0.21332E-02
   0.72109E+01   0.21350E-02
   0.72159E+01   0.21368E-02
   0.72209E+01   0.21386E-02
   0.72259E+01   0.21404E-02
   0.72309E+01   0.21422E-02
   0.72359E+01   0.21440E-02
   0.72409E+01   0.21458E-02
   0.72459E+01   0.21476E-02
   0.72509E+01   0.21493E-02
   0.72559E+01   0.21511E-02
   0.72609E+01   0.21529E-02
   0.72659E+01   0.21547E-02
   0.72709E+01   0.21565E-02
   0.72759E+01   0.21582E-02
   0.72809E+01   0.21600E-02
   0.72859E+01   0.21618E-02
   0.72909E+01   0.21635E-02
   0.72959E+01   0.21653E-02
   0.73009E+01   0.21670E-02
   0.73059E+01   0.21688E-02
   0.73109E+01   0.21706E-02
   0.73159E+01   0.21723E-02
   0.73209E+01   0.21740E-02
   0.73259E+01   0.21758E-02
   0.73309E+01   0.21775E-02
   0.73359E+01   0.21793E-02
   0.73409E+01   0.21810E-02
   0.73459E+01   0.21827E-02
   0.73509E+01   0.21845E-02
   0.73559E+01   0.21862E-02
   0.73609E+01   0.21879E-02
   0.73659E+01   0.21896E-02
   0.73709E+01   0.21913E-02
   0.73759E+01   0.21930E-02
   0.73809E+01   0.21947E-02
   0.73859E+01   0.21964E-02
   0.73909E+01   0.21981E-02
   0.73959E+01   0.21998E-02
   0.74009E+01   0.22015E-02
   0.74059E+01   0.22032E-02
   0.74109E+01   0.22049E-02
   0.74159E+01   0.22066E-02
   0.74209E+01   0.22083E-02
   0.74259E+01   0.22100E-02
   0.74309E+01   0.22116E-02
   0.74359E+01   0.22133E-02
   0.74409E+01   0.22150E-02
   0.74459E+01   0.22166E-02
   0.74509E+01   0.22183E-02
   0.74559E+01   0.22200E-02
   0.74609E+01   0.22216E-02
   0.74659E+01   0.22233E-02
   0.74709E+01   0.22249E-02
   0.74759E+01   0.22266E-02
   0.74809E+01   0.22282E-02
   0.74859E+01   0.22298E-02
   0.74909E+01   0.22315E-02
   0.74959E+01   0.22331E-02
   0.75009E+01   0.22348E-02
   0.75058E+01   0.22364E-02
   0.75108E+01   0.22380E-02
   0.75158E+01   0.22396E-02
   0.75208E+01   0.22412E-02
   0.75258E+01   0.22429E-02
   0.75308E+01   0.22445E-02
   0.75358E+01   0.22461E-02
   0.75408E+01   0.22477E-02
   0.75458E+01   0.22493E-02
   0.75508E+01   0.22509E-02
   0.75558E+01   0.22525E-02
   0.75608E+01   0.22541E-02
   0.75658E+01   0.22556E-02
   0.75708E+01   0.22572E-02
   0.75758E+01   0.22588E-02
   0.75808E+01   0.22604E-02
   0.75858E+01   0.22620E-02
   0.75908E+01   0.22635E-02
   0.75958E+01   0.22651E-02
   0.76008E+01   0.22667E-02
   0.76058E+01   0.22682E-02
   0.76108E+01   0.22698E-02
   0.76158E+01   0.22714E-02
   0.76208E+01   0.22729E-02
   0.76258E+01   0.22745E-02
   0.76308E+01   0.22760E-02
   0.76358E+01   0.22775E-02
   0.76408E+01   0.22791E-02
   0.76458E+01   0.22806E-02
   0.76508E+01   0.22821E-02
   0.76558E+01   0.22837E-02
   0.76608E+01   0.22852E-02
   0.76658E+01   0.22867E-02
   0.76708E+01   0.22882E-02
   0.76758E+01   0.22898E-02
   0.76808E+01   0.22913E-02
   0.76858E+01   0.22928E-02
   0.76908E+01   0.22943E-02
   0.76958E+01   0.22958E-02
   0.77008E+01   0.22973E-02
   0.77058E+01   0.22988E-02
   0.77108E+01   0.23003E-02
   0.77158E+01   0.23018E-02
   0.77208E+01   0.23032E-02
   0.77258E+01   0.23047E-02
   0.77308E+01   0.23062E-02
   0.77358E+01   0.23077E-02
   0.77408E+01   0.23092E-02
   0.77458E+01   0.23106E-02
   0.77508E+01   0.23121E-02
   0.77558E+01   0.23135E-02
   0.77608E+01   0.23150E-02
   0.77658E+01   0.23165E-02
   0.77708E+01   0.23179E-02
   0.77758E+01   0.23194E-02
   0.77808E+01   0.23208E-02
   0.77858E+01   0.23222E-02
   0.77908E+01   0.23237E-02
   0.77958E+01   0.23251E-02
   0.78008E+01   0.23265E-02
   0.78058E+01   0.23280E-02
   0.78108E+01   0.23294E-02
   0.78158E+01   0.23308E-02
   0.78208E+01   0.23322E-02
   0.78258E+01   0.23336E-02
   0.78308E+01   0.23350E-02
   0.78358E+01   0.23365E-02
   0.78408E+01   0.23379E-02
   0.78458E+01   0.23393E-02
   0.78508E+01   0.23407E-02
   0.78558E+01   0.23421E-02
   0.78608E+01   0.23434E-02
   0.78658E+01   0.23448E-02
   0.78708E+01   0.23462E-02
   0.78758E+01   0.23476E-02
   0.78808E+01   0.23490E-02
   0.78858E+01   0.23503E-02
   0.78908E+01   0.23517E-02
   0.78958E+01   0.23531E-02
   0.79008E+01   0.23544E-02
   0.79058E+01   0.23558E-02
   0.79108E+01   0.23571E-02
   0.79158E+01   0.23585E-02
   0.79208E+01   0.23598E-02
   0.79258E+01   0.23612E-02
   0.79308E+01   0.23625E-02
   0.79358E+01   0.23639E-02
   0.79408E+01   0.23652E-02
   0.79458E+01   0.23665E-02
   0.79508E+01   0.23679E-02
   0.79558E+01   0.23692E-02
   0.79608E+01   0.23705E-02
   0.79658E+01   0.23718E-02
   0.79708E+01   0.23731E-02
   0.79758E+01   0.23744E-02
   0.79808E+01   0.23757E-02
   0.79858E+01   0.23770E-02
   0.79908E+01   0.23783E-02
   0.79958E+01   0.23796E-02
   0.80008E+01   0.23809E-02
   0.80058E+01   0.23822E-02
   0.80108E+01   0.23835E-02
   0.80158E+01   0.23848E-02
   0.80208E+01   0.23861E-02
   0.80258E+01   0.23873E-02
   0.80308E+01   0.23886E-02
   0.80358E+01   0.23899E-02
   0.80408E+01   0.23912E-02
   0.80458E+01   0.23924E-02
   0.80508E+01   0.23937E-02
   0.80558E+01   0.23949E-02
   0.80608E+01   0.23962E-02
   0.80658E+01   0.23974E-02
   0.80708E+01   0.23987E-02
   0.80758E+01   0.23999E-02
   0.80808E+01   0.24011E-02
   0.80858E+01   0.24024E-02
   0.80908E+01   0.24036E-02
   0.80958E+01   0.24048E-02
   0.81008E+01   0.24061E-02
   0.81058E+01   0.24073E-02
   0.81108E+01   0.24085E-02
   0.81158E+01   0.24097E-02
   0.81208E+01   0.24109E-02
   0.81258E+01   0.24121E-02
   0.81308E+01   0.24133E-02
   0.81358E+01   0.24145E-02
   0.81408E+01   0.24157E-02
   0.81458E+01   0.24169E-02
   0.81508E+01   0.24181E-02
   0.81558E+01   0.24193E-02
   0.81608E+01   0.24205E-02
   0.81658E+01   0.24216E-02
   0.81708E+01   0.24228E-02
   0.81758E+01   0.24240E-02
   0.81808E+01   0.24251E-02
   0.81858E+01   0.24263E-02
   0.81908E+01   0.24275E-02
   0.81958E+01   0.24286E-02
   0.82008E+01   0.24298E-02
   0.82058E+01   0.24309E-02
   0.82108E+01   0.24321E-02
   0.82158E+01   0.24332E-02
   0.82208E+01   0.24343E-02
   0.82258E+01   0.24355E-02
   0.82308E+01   0.24366E-02
   0.82358E+01   0.24377E-02
   0.82408E+01   0.24389E-02
   0.82458E+01   0.24400E-02
   0.82508E+01   0.24411E-02
   0.82558E+01   0.24422E-02
   0.82608E+01   0.24433E-02
   0.82658E+01   0.24444E-02
   0.82708E+01   0.24455E-02
   0.82758E+01   0.24466E-02
   0.82808E+01   0.24477E-02
   0.82858E+01   0.24488E-02
   0.82908E+01   0.24499E-02
   0.82958E+01   0.24510E-02
   0.83008E+01   0.24521E-02
   0.83058E+01   0.24532E-02
   0.83108E+01   0.24542E-02
   0.83158E+01   0.24553E-02
   0.83208E+01   0.24564E-02
   0.83258E+01   0.24574E-02
   0.83308E+01   0.24585E-02
   0.83358E+01   0.24595E-02
   0.83408E+01   0.24606E-02
   0.83458E+01   0.24616E-02
   0.83508E+01   0.24627E-02
   0.83558E+01   0.24637E-02
   0.83608E+01   0.24648E-02
   0.83658E+01   0.24658E-02
   0.83708E+01   0.24669E-02
   0.83758E+01   0.24679E-02
   0.83808E+01   0.24689E-02
   0.83858E+01   0.24699E-02
   0.83908E+01   0.24709E-02
   0.83958E+01   0.24720E-02
   0.84008E+01   0.24730E-02
   0.84058E+01   0.24740E-02
   0.84108E+01   0.24750E-02
   0.84158E+01   0.24760E-02
   0.84208E+01   0.24770E-02
   0.84258E+01   0.24780E-02
   0.84308E+01   0.24790E-02
   0.84358E+01   0.24799E-02
   0.84408E+01   0.24809E-02
   0.84458E+01   0.24819E-02
   0.84508E+01   0.24829E-02
   0.84558E+01   0.24839E-02
   0.84608E+01   0.24848E-02
   0.84658E+01   0.24858E-02
   0.84708E+01   0.24868E-02
   0.84758E+01   0.24877E-02
   0.84808E+01   0.24887E-02
   0.84858E+01   0.24896E-02
   0.84908E+01   0.24906E-02
   0.84958E+01   0.24915E-02
   0.85008E+01   0.24925E-02
   0.85058E+01   0.24934E-02
   0.85108E+01   0.24943E-02
   0.85158E+01   0.24953E-02
   0.85208E+01   0.24962E-02
   0.85258E+01   0.24971E-02
   0.85308E+01   0.24980E-02
   0.85358E+01   0.24989E-02
   0.85408E+01   0.24999E-02
   0.85458E+01   0.25008E-02
   0.85508E+01   0.25017E-02
   0.85558E+01   0.25026E-02
   0.85608E+01   0.25035E-02
   0.85658E+01   0.25044E-02
   0.85708E+01   0.25053E-02
   0.85758E+01   0.25061E-02
   0.85808E+01   0.25070E-02
   0.85858E+01   0.25079E-02
   0.85908E+01   0.25088E-02
   0.85958E+01   0.25097E-02
   0.86008E+01   0.25105E-02
   0.86058E+01   0.25114E-02
   0.86108E+01   0.25123E-02
   0.86158E+01   0.25131E-02
   0.86208E+01   0.25140E-02
   0.86258E+01   0.25148E-02
   0.86308E+01   0.25157E-02
   0.86358E+01   0.25165E-02
   0.86408E+01   0.25174E-02
   0.86458E+01   0.25182E-02
   0.86508E+01   0.25191E-02
   0.86558E+01   0.25199E-02
   0.86608E+01   0.25207E-02
   0.86658E+01   0.25215E-02
   0.86708E+01   0.25224E-02
   0.86758E+01   0.25232E-02
   0.86808E+01   0.25240E-02
   0.86858E+01   0.25248E-02
   0.86908E+01   0.25256E-02
   0.86958E+01   0.25264E-02
   0.87008E+01   0.25272E-02
   0.87058E+01   0.25280E-02
   0.87108E+01   0.25288E-02
   0.87158E+01   0.25296E-02
   0.87208E+01   0.25304E-02
   0.87258E+01   0.25312E-02
   0.87308E+01   0.25320E-02
   0.87358E+01   0.25327E-02
   0.87408E+01   0.25335E-02
   0.87458E+01   0.25343E-02
   0.87508E+01   0.25350E-02
   0.87558E+01   0.25358E-02
   0.87608E+01   0.25366E-02
   0.87658E+01   0.25373E-02
   0.87708E+01   0.25381E-02
   0.87758E+01   0.25388E-02
   0.87808E+01   0.25396E-02
   0.87858E+01   0.25403E-02
   0.87908E+01   0.25411E-02
   0.87958E+01   0.25418E-02
   0.88008E+01   0.25425E-02
   0.88058E+01   0.25433E-02
   0.88108E+01   0.25440E-02
   0.88158E+01   0.25447E-02
   0.88208E+01   0.25454E-02
   0.88258E+01   0.25461E-02
   0.88308E+01   0.25469E-02
   0.88358E+01   0.25476E-02
   0.88408E+01   0.25483E-02
   0.88458E+01   0.25490E-02
   0.88508E+01   0.25497E-02
   0.88558E+01   0.25504E-02
   0.88608E+01   0.25511E-02
   0.88658E+01   0.25518E-02
   0.88708E+01   0.25524E-02
   0.88758E+01   0.25531E-02
   0.88808E+01   0.25538E-02
   0.88858E+01   0.25545E-02
   0.88908E+01   0.25551E-02
   0.88958E+01   0.25558E-02
   0.89008E+01   0.25565E-02
   0.89058E+01   0.25571E-02
   0.89108E+01   0.25578E-02
   0.89158E+01   0.25585E-02
   0.89208E+01   0.25591E-02
   0.89258E+01   0.25598E-02
   0.89308E+01   0.25604E-02
   0.89358E+01   0.25610E-02
   0.89408E+01   0.25617E-02
   0.89458E+01   0.25623E-02
   0.89508E+01   0.25630E-02
   0.89558E+01   0.25636E-02
   0.89608E+01   0.25642E-02
   0.89658E+01   0.25648E-02
   0.89708E+01   0.25654E-02
   0.89758E+01   0.25661E-02
   0.89808E+01   0.25667E-02
   0.89858E+01   0.25673E-02
   0.89908E+01   0.25679E-02
   0.89958E+01   0.25685E-02
   0.90008E+01   0.25691E-02
   0.90058E+01   0.25697E-02
   0.90108E+01   0.25703E-02
   0.90158E+01   0.25709E-02
   0.90208E+01   0.25715E-02
   0.90258E+01   0.25720E-02
   0.90308E+01   0.25726E-02
   0.90358E+01   0.25732E-02
   0.90408E+01   0.25738E-02
   0.90458E+01   0.25743E-02
   0.90508E+01   0.25749E-02
   0.90558E+01   0.25755E-02
   0.90608E+01   0.25760E-02
   0.90658E+01   0.25766E-02
   0.90708E+01   0.25771E-02
   0.90758E+01   0.25777E-02
   0.90808E+01   0.25782E-02
   0.90858E+01   0.25788E-02
   0.90908E+01   0.25793E-02
   0.90958E+01   0.25799E-02
   0.91008E+01   0.25804E-02
   0.91058E+01   0.25809E-02
   0.91108E+01   0.25815E-02
   0.91158E+01   0.25820E-02
   0.91208E+01   0.25825E-02
   0.91258E+01   0.25830E-02
   0.91308E+01   0.25835E-02
   0.91358E+01   0.25841E-02
   0.91408E+01   0.25846E-02
   0.91458E+01   0.25851E-02
   0.91508E+01   0.25856E-02
   0.91558E+01   0.25861E-02
   0.91608E+01   0.25866E-02
   0.91658E+01   0.25871E-02
   0.91708E+01   0.25876E-02
   0.91758E+01   0.25880E-02
   0.91808E+01   0.25885E-02
   0.91858E+01   0.25890E-02
   0.91908E+01   0.25895E-02
   0.91958E+01   0.25900E-02
   0.92008E+01   0.25904E-02
   0.92058E+01   0.25909E-02
   0.92108E+01   0.25914E-02
   0.92158E+01   0.25918E-02
   0.92208E+01   0.25923E-02
   0.92258E+01   0.25927E-02
   0.92308E+01   0.25932E-02
   0.92358E+01   0.25936E-02
   0.92408E+01   0.25941E-02
   0.92458E+01   0.25945E-02
   0.92508E+01   0.25950E-02
   0.92558E+01   0.25954E-02
   0.92608E+01   0.25959E-02
   0.92658E+01   0.25963E-02
   0.92708E+01   0.25967E-02
   0.92758E+01   0.25971E-02
   0.92808E+01   0.25976E-02
   0.92858E+01   0.25980E-02
   0.92908E+01   0.25984E-02
   0.92958E+01   0.25988E-02
   0.93008E+01   0.25992E-02
   0.93058E+01   0.25996E-02
   0.93108E+01   0.26000E-02
   0.93158E+01   0.26004E-02
   0.93208E+01   0.26008E-02
   0.93258E+01   0.26012E-02
   0.93308E+01   0.26016E-02
   0.93358E+01   0.26020E-02
   0.93408E+01   0.26024E-02
   0.93458E+01   0.26028E-02
   0.93508E+01   0.26032E-02
   0.93558E+01   0.26035E-02
   0.93608E+01   0.26039E-02
   0.93658E+01   0.26043E-02
   0.93708E+01   0.26047E-02
   0.93758E+01   0.26050E-02
   0.93808E+01   0.26054E-02
   0.93858E+01   0.26058E-02
   0.93908E+01   0.26061E-02
   0.93958E+01   0.26065E-02
   0.94008E+01   0.26068E-02
   0.94058E+01   0.26072E-02
   0.94108E+01   0.26075E-02
   0.94158E+01   0.26079E-02
   0.94208E+01   0.26082E-02
   0.94258E+01   0.26085E-02
   0.94308E+01   0.26089E-02
   0.94358E+01   0.26092E-02
   0.94408E+01   0.26095E-02
   0.94458E+01   0.26099E-02
   0.94508E+01   0.26102E-02
   0.94558E+01   0.26105E-02
   0.94608E+01   0.26108E-02
   0.94658E+01   0.26111E-02
   0.94708E+01   0.26114E-02
   0.94758E+01   0.26118E-02
   0.94808E+01   0.26121E-02
   0.94858E+01   0.26124E-02
   0.94908E+01   0.26127E-02
   0.94958E+01   0.26130E-02
   0.95008E+01   0.26133E-02
   0.95058E+01   0.26136E-02
   0.95108E+01   0.26138E-02
   0.95158E+01   0.26141E-02
   0.95208E+01   0.26144E-02
   0.95258E+01   0.26147E-02
   0.95308E+01   0.26150E-02
   0.95358E+01   0.26153E-02
   0.95408E+01   0.26155E-02
   0.95458E+01   0.26158E-02
   0.95508E+01   0.26161E-02
   0.95558E+01   0.26163E-02
   0.95608E+01   0.26166E-02
   0.95658E+01   0.26169E-02
   0.95708E+01   0.26171E-02
   0.95758E+01   0.26174E-02
   0.95808E+01   0.26176E-02
   0.95858E+01   0.26179E-02
   0.95908E+01   0.26181E-02
   0.95958E+01   0.26184E-02
   0.96008E+01   0.26186E-02
   0.96058E+01   0.26189E-02
   0.96108E+01   0.26191E-02
   0.96158E+01   0.26193E-02
   0.96208E+01   0.26196E-02
   0.96258E+01   0.26198E-02
   0.96308E+01   0.26200E-02
   0.96358E+01   0.26202E-02
   0.96408E+01   0.26205E-02
   0.96458E+01   0.26207E-02
   0.96508E+01   0.26209E-02
   0.96558E+01   0.26211E-02
   0.96608E+01   0.26213E-02
   0.96658E+01   0.26215E-02
   0.96708E+01   0.26217E-02
   0.96758E+01   0.26219E-02
   0.96808E+01   0.26221E-02
   0.96858E+01   0.26223E-02
   0.96908E+01   0.26225E-02
   0.96958E+01   0.26227E-02
   0.97008E+01   0.26229E-02
   0.97058E+01   0.26231E-02
   0.97108E+01   0.26233E-02
   0.97158E+01   0.26235E-02
   0.97208E+01   0.26237E-02
   0.97258E+01   0.26239E-02
   0.97308E+01   0.26240E-02
   0.97358E+01   0.26242E-02
   0.97408E+01   0.26244E-02
   0.97458E+01   0.26245E-02
   0.97508E+01   0.26247E-02
   0.97558E+01   0.26249E-02
   0.97608E+01   0.26250E-02
   0.97658E+01   0.26252E-02
   0.97708E+01   0.26254E-02
   0.97758E+01   0.26255E-02
   0.97808E+01   0.26257E-02
   0.97858E+01   0.26258E-02
   0.97908E+01   0.26260E-02
   0.97958E+01   0.26261E-02
   0.98008E+01   0.26263E-02
   0.98058E+01   0.26264E-02
   0.98108E+01   0.26266E-02
   0.98158E+01   0.26267E-02
   0.98208E+01   0.26268E-02
   0.98258E+01   0.26270E-02
   0.98308E+01   0.26271E-02
   0.98358E+01   0.26272E-02
   0.98408E+01   0.26274E-02
   0.98458E+01   0.26275E-02
   0.98508E+01   0.26276E-02
   0.98558E+01   0.26277E-02
   0.98608E+01   0.26279E-02
   0.98658E+01   0.26280E-02
   0.98708E+01   0.26281E-02
   0.98758E+01   0.26282E-02
   0.98808E+01   0.26283E-02
   0.98858E+01   0.26284E-02
   0.98908E+01   0.26285E-02
   0.98958E+01   0.26286E-02
   0.99008E+01   0.26287E-02
   0.99058E+01   0.26288E-02
   0.99108E+01   0.26289E-02
   0.99158E+01   0.26290E-02
   0.99208E+01   0.26291E-02
   0.99258E+01   0.26292E-02
   0.99308E+01   0.26293E-02
   0.99358E+01   0.26294E-02
   0.99408E+01   0.26295E-02
   0.99458E+01   0.26296E-02
   0.99508E+01   0.26297E-02
   0.99558E+01   0.26297E-02
   0.99608E+01   0.26298E-02
   0.99658E+01   0.26299E-02
   0.99708E+01   0.26300E-02
   0.99758E+01   0.26301E-02
   0.99808E+01   0.26301E-02
   0.99858E+01   0.26302E-02
   0.99908E+01   0.26303E-02
   0.99958E+01   0.26303E-02
   0.10001E+02   0.26304E-02
   0.10006E+02   0.26305E-02
   0.10011E+02   0.26305E-02
   0.10016E+02   0.26306E-02
   0.10021E+02   0.26306E-02
   0.10026E+02   0.26307E-02
   0.10031E+02   0.26308E-02
   0.10036E+02   0.26308E-02
   0.10041E+02   0.26309E-02
   0.10046E+02   0.26309E-02
   0.10051E+02   0.26310E-02
   0.10056E+02   0.26310E-02
   0.10061E+02   0.26311E-02
   0.10066E+02   0.26311E-02
   0.10071E+02   0.26311E-02
   0.10076E+02   0.26312E-02
   0.10081E+02   0.26312E-02
   0.10086E+02   0.26313E-02
   0.10091E+02   0.26313E-02
   0.10096E+02   0.26313E-02
   0.10101E+02   0.26314E-02
   0.10106E+02   0.26314E-02
   0.10111E+02   0.26314E-02
   0.10116E+02   0.26315E-02
   0.10121E+02   0.26315E-02
   0.10126E+02   0.26315E-02
   0.10131E+02   0.26316E-02
   0.10136E+02   0.26316E-02
   0.10141E+02   0.26316E-02
   0.10146E+02   0.26316E-02
   0.10151E+02   0.26316E-02
   0.10156E+02   0.26317E-02
   0.10161E+02   0.26317E-02
   0.10166E+02   0.26317E-02
   0.10171E+02   0.26317E-02
   0.10176E+02   0.26317E-02
   0.10181E+02   0.26317E-02
   0.10186E+02   0.26318E-02
   0.10191E+02   0.26318E-02
   0.10196E+02   0.26318E-02
   0.10201E+02   0.26318E-02
   0.10206E+02   0.26318E-02
   0.10211E+02   0.26318E-02
   0.10216E+02   0.26318E-02
   0.10221E+02   0.26318E-02
   0.10226E+02   0.26318E-02
   0.10231E+02   0.26318E-02
   0.10236E+02   0.26318E-02
   0.10241E+02   0.26318E-02
   0.10246E+02   0.26318E-02
   0.10251E+02   0.26319E-02
   0.10256E+02   0.26319E-02
   0.10261E+02   0.26319E-02
   0.10266E+02   0.26319E-02
   0.10271E+02   0.26319E-02
   0.10276E+02   0.26319E-02
   0.10281E+02   0.26319E-02


   0.59999E-02   0.10007E-07
   0.11000E-01   0.10042E-07
   0.16000E-01   0.10128E-07
   0.21000E-01   0.10289E-07
   0.26000E-01   0.10548E-07
   0.30999E-01   0.10929E-07
   0.35999E-01   0.11455E-07
   0.40999E-01   0.12150E-07
   0.45999E-01   0.13036E-07
   0.50999E-01   0.14137E-07
   0.55999E-01   0.15477E-07
   0.60999E-01   0.17079E-07
   0.65999E-01   0.18967E-07
   0.70999E-01   0.21163E-07
   0.75999E-01   0.23691E-07
   0.80998E-01   0.26575E-07
   0.85998E-01   0.29837E-07
   0.90998E-01   0.33502E-07
   0.95998E-01   0.37593E-07
   0.10100E+00   0.42133E-07
   0.10600E+00   0.47145E-07
   0.11100E+00   0.52654E-07
   0.11600E+00   0.58681E-07
   0.12100E+00   0.65251E-07
   0.12600E+00   0.72388E-07
   0.13100E+00   0.80113E-07
   0.13600E+00   0.88452E-07
   0.14100E+00   0.97427E-07
   0.14600E+00   0.10706E-06
   0.15100E+00   0.11738E-06
   0.15600E+00   0.12840E-06
   0.16100E+00   0.14016E-06
   0.16600E+00   0.15266E-06
   0.17100E+00   0.16595E-06
   0.17600E+00   0.18003E-06
   0.18100E+00   0.19494E-06
   0.18600E+00   0.21069E-06
   0.19100E+00   0.22731E-06
   0.19600E+00   0.24483E-06
   0.20100E+00   0.26326E-06
   0.20600E+00   0.28264E-06
   0.21100E+00   0.30298E-06
   0.21600E+00   0.32430E-06
   0.22100E+00   0.34664E-06
   0.22600E+00   0.37001E-06
   0.23100E+00   0.39443E-06
   0.23600E+00   0.41994E-06
   0.24100E+00   0.44655E-06
   0.24600E+00   0.47429E-06
   0.25100E+00   0.50318E-06
   0.25599E+00   0.53325E-06
   0.26099E+00   0.56451E-06
   0.26599E+00   0.59699E-06
   0.27099E+00   0.63072E-06
   0.27599E+00   0.66571E-06
   0.28099E+00   0.70200E-06
   0.28599E+00   0.73960E-06
   0.29099E+00   0.77854E-06
   0.29599E+00   0.81884E-06
   0.30099E+00   0.86052E-06
   0.30599E+00   0.90361E-06
   0.31099E+00   0.94814E-06
   0.31599E+00   0.99412E-06
   0.32099E+00   0.10416E-05
   0.32599E+00   0.10905E-05
   0.33099E+00   0.11410E-05
   0.33599E+00   0.11931E-05
   0.34099E+00   0.12467E-05
   0.34599E+00   0.13019E-05
   0.35099E+00   0.13587E-05
   0.35599E+00   0.14171E-05
   0.36099E+00   0.14773E-05
   0.36599E+00   0.15391E-05
   0.37099E+00   0.16026E-05
   0.37599E+00   0.16679E-05
   0.38099E+00   0.17349E-05
   0.38599E+00   0.18037E-05
   0.39099E+00   0.18743E-05
   0.39599E+00   0.19467E-05
   0.40099E+00   0.20203E-05
   0.40599E+00   0.20956E-05
   0.41099E+00   0.21727E-05
   0.41599E+00   0.22518E-05
   0.42099E+00   0.23328E-05
   0.42599E+00   0.24157E-05
   0.43099E+00   0.25006E-05
   0.43599E+00   0.25875E-05
   0.44099E+00   0.26764E-05
   0.44599E+00   0.27673E-05
   0.45099E+00   0.28603E-05
   0.45599E+00   0.29554E-05
   0.46099E+00   0.30526E-05
   0.46599E+00   0.31519E-05
   0.47099E+00   0.32534E-05
   0.47599E+00   0.33571E-05
   0.48099E+00   0.34630E-05
   0.48599E+00   0.35710E-05
   0.49099E+00   0.36814E-05
   0.49599E+00   0.37940E-05
   0.50099E+00   0.39089E-05
   0.50599E+00   0.40261E-05
   0.51099E+00   0.41456E-05
   0.51599E+00   0.42676E-05
   0.52099E+00   0.43919E-05
   0.52599E+00   0.45186E-05
   0.53099E+00   0.46477E-05
   0.53599E+00   0.47793E-05
   0.54099E+00   0.49134E-05
   0.54599E+00   0.50500E-05
   0.55099E+00   0.51891E-05
   0.55599E+00   0.53307E-05
   0.56099E+00   0.54749E-05
   0.56599E+00   0.56217E-05
   0.57099E+00   0.57712E-05
   0.57599E+00   0.59232E-05
   0.58099E+00   0.60780E-05
   0.58599E+00   0.62354E-05
   0.59099E+00   0.63955E-05
   0.59599E+00   0.65584E-05
   0.60099E+00   0.67240E-05
   0.60599E+00   0.68924E-05
   0.61099E+00   0.70636E-05
   0.61599E+00   0.72376E-05
   0.62099E+00   0.74145E-05
   0.62599E+00   0.75942E-05
   0.63099E+00   0.77761E-05
   0.63599E+00   0.79608E-05
   0.64099E+00   0.81484E-05
   0.64599E+00   0.83389E-05
   0.65099E+00   0.85324E-05
   0.65599E+00   0.87289E-05
   0.66099E+00   0.89284E-05
   0.66599E+00   0.91310E-05
   0.67099E+00   0.93366E-05
   0.67599E+00   0.95453E-05
   0.68099E+00   0.97572E-05
   0.68599E+00   0.99721E-05
   0.69099E+00   0.10190E-04
   0.69599E+00   0.10412E-04
   0.70099E+00   0.10636E-04
   0.70599E+00   0.10864E-04
   0.71099E+00   0.11093E-04
   0.71599E+00   0.11326E-04
   0.72099E+00   0.11561E-04
   0.72599E+00   0.11801E-04
   0.73099E+00   0.12043E-04
   0.73599E+00   0.12289E-04
   0.74099E+00   0.12538E-04
   0.74599E+00   0.12791E-04
   0.75099E+00   0.13047E-04
   0.75598E+00   0.13306E-04
   0.76098E+00   0.13569E-04
   0.76598E+00   0.13836E-04
   0.77098E+00   0.14105E-04
   0.77598E+00   0.14379E-04
   0.78098E+00   0.14656E-04
   0.78598E+00   0.14936E-04
   0.79098E+00   0.15220E-04
   0.79598E+00   0.15508E-04
   0.80098E+00   0.15798E-04
   0.80598E+00   0.16091E-04
   0.81098E+00   0.16389E-04
   0.81598E+00   0.16690E-04
   0.82098E+00   0.16994E-04
   0.82598E+00   0.17303E-04
   0.83098E+00   0.17615E-04
   0.83598E+00   0.17931E-04
   0.84098E+00   0.18250E-04
   0.84598E+00   0.18574E-04
   0.85098E+00   0.18901E-04
   0.85598E+00   0.19233E-04
   0.86098E+00   0.19568E-04
   0.86598E+00   0.19907E-04
   0.87098E+00   0.20250E-04
   0.87598E+00   0.20597E-04
   0.88098E+00   0.20948E-04
   0.88598E+00   0.21303E-04
   0.89098E+00   0.21662E-04
   0.89598E+00   0.22025E-04
   0.90098E+00   0.22392E-04
   0.90598E+00   0.22763E-04
   0.91098E+00   0.23139E-04
   0.91598E+00   0.23516E-04
   0.92098E+00   0.23897E-04
   0.92598E+00   0.24282E-04
   0.93098E+00   0.24671E-04
   0.93598E+00   0.25063E-04
   0.94098E+00   0.25459E-04
   0.94598E+00   0.25859E-04
   0.95098E+00   0.26263E-04
   0.95598E+00   0.26672E-04
   0.96098E+00   0.27084E-04
   0.96598E+00   0.27502E-04
   0.97098E+00   0.27923E-04
   0.97598E+00   0.28349E-04
   0.98098E+00   0.28780E-04
   0.98598E+00   0.29214E-04
   0.99098E+00   0.29653E-04
   0.99598E+00   0.30097E-04
   0.10010E+01   0.30545E-04
   0.10060E+01   0.30998E-04
   0.10110E+01   0.31455E-04
   0.10160E+01   0.31916E-04
   0.10210E+01   0.32383E-04
   0.10260E+01   0.32854E-04
   0.10310E+01   0.33329E-04
   0.10360E+01   0.33809E-04
   0.10410E+01   0.34294E-04
   0.10460E+01   0.34783E-04
   0.10510E+01   0.35277E-04
   0.10560E+01   0.35773E-04
   0.10610E+01   0.36274E-04
   0.10660E+01   0.36780E-04
   0.10710E+01   0.37291E-04
   0.10760E+01   0.37806E-04
   0.10810E+01   0.38327E-04
   0.10860E+01   0.38849E-04
   0.10910E+01   0.39375E-04
   0.10960E+01   0.39906E-04
   0.11010E+01   0.40442E-04
   0.11060E+01   0.40983E-04
   0.11110E+01   0.41529E-04
   0.11160E+01   0.42079E-04
   0.11210E+01   0.42635E-04
   0.11260E+01   0.43196E-04
   0.11310E+01   0.43762E-04
   0.11360E+01   0.44332E-04
   0.11410E+01   0.44908E-04
   0.11460E+01   0.45489E-04
   0.11510E+01   0.46075E-04
   0.11560E+01   0.46666E-04
   0.11610E+01   0.47259E-04
   0.11660E+01   0.47858E-04
   0.11710E+01   0.48461E-04
   0.11760E+01   0.49070E-04
   0.11810E+01   0.49684E-04
   0.11860E+01   0.50303E-04
   0.11910E+01   0.50928E-04
   0.11960E+01   0.51557E-04
   0.12010E+01   0.52192E-04
   0.12060E+01   0.52833E-04
   0.12110E+01   0.53478E-04
   0.12160E+01   0.54129E-04
   0.12210E+01   0.54785E-04
   0.12260E+01   0.55447E-04
   0.12310E+01   0.56111E-04
   0.12360E+01   0.56778E-04
   0.12410E+01   0.57452E-04
   0.12460E+01   0.58131E-04
   0.12510E+01   0.58815E-04
   0.12560E+01   0.59504E-04
   0.12610E+01   0.60196E-04
   0.12660E+01   0.60894E-04
   0.12710E+01   0.61597E-04
   0.12760E+01   0.62305E-04
   0.12810E+01   0.63019E-04
   0.12860E+01   0.63739E-04
   0.12910E+01   0.64464E-04
   0.12960E+01   0.65195E-04
   0.13010E+01   0.65932E-04
   0.13060E+01   0.66674E-04
   0.13110E+01   0.67422E-04
   0.13160E+01   0.68176E-04
   0.13210E+01   0.68935E-04
   0.13260E+01   0.69701E-04
   0.13310E+01   0.70472E-04
   0.13360E+01   0.71249E-04
   0.13410E+01   0.72031E-04
   0.13460E+01   0.72819E-04
   0.13510E+01   0.73610E-04
   0.13560E+01   0.74406E-04
   0.13610E+01   0.75204E-04
   0.13660E+01   0.76007E-04
   0.13710E+01   0.76816E-04
   0.13760E+01   0.77630E-04
   0.13810E+01   0.78451E-04
   0.13860E+01   0.79277E-04
   0.13910E+01   0.80109E-04
   0.13960E+01   0.80948E-04
   0.14010E+01   0.81792E-04
   0.14060E+01   0.82643E-04
   0.14110E+01   0.83500E-04
   0.14160E+01   0.84362E-04
   0.14210E+01   0.85231E-04
   0.14260E+01   0.86106E-04
   0.14310E+01   0.86986E-04
   0.14360E+01   0.87869E-04
   0.14410E+01   0.88758E-04
   0.14460E+01   0.89654E-04
   0.14510E+01   0.90555E-04
   0.14560E+01   0.91463E-04
   0.14610E+01   0.92377E-04
   0.14660E+01   0.93298E-04
   0.14710E+01   0.94224E-04
   0.14760E+01   0.95157E-04
   0.14810E+01   0.96091E-04
   0.14860E+01   0.97030E-04
   0.14910E+01   0.97976E-04
   0.14960E+01   0.98928E-04
   0.15010E+01   0.99886E-04
   0.15060E+01   0.10085E-03
   0.15110E+01   0.10182E-03
   0.15160E+01   0.10279E-03
   0.15210E+01   0.10377E-03
   0.15260E+01   0.10476E-03
   0.15310E+01   0.10575E-03
   0.15360E+01   0.10675E-03
   0.15410E+01   0.10775E-03
   0.15460E+01   0.10877E-03
   0.15510E+01   0.10978E-03
   0.15560E+01   0.11081E-03
   0.15610E+01   0.11184E-03
   0.15660E+01   0.11288E-03
   0.15710E+01   0.11392E-03
   0.15760E+01   0.11498E-03
   0.15810E+01   0.11603E-03
   0.15860E+01   0.11710E-03
   0.15910E+01   0.11816E-03
   0.15960E+01   0.11923E-03
   0.16010E+01   0.12030E-03
   0.16060E+01   0.12138E-03
   0.16110E+01   0.12246E-03
   0.16160E+01   0.12356E-03
   0.16210E+01   0.12466E-03
   0.16260E+01   0.12576E-03
   0.16310E+01   0.12687E-03
   0.16360E+01   0.12799E-03
   0.16410E+01   0.12912E-03
   0.16460E+01   0.13025E-03
   0.16510E+01   0.13140E-03
   0.16560E+01   0.13254E-03
   0.16610E+01   0.13370E-03
   0.16660E+01   0.13485E-03
   0.16710E+01   0.13602E-03
   0.16760E+01   0.13719E-03
   0.16810E+01   0.13836E-03
   0.16860E+01   0.13955E-03
   0.16910E+01   0.14074E-03
   0.16960E+01   0.14192E-03
   0.17010E+01   0.14312E-03
   0.17060E+01   0.14433E-03
   0.17110E+01   0.14554E-03
   0.17160E+01   0.14675E-03
   0.17210E+01   0.14798E-03
   0.17260E+01   0.14921E-03
   0.17310E+01   0.15045E-03
   0.17360E+01   0.15169E-03
   0.17410E+01   0.15293E-03
   0.17460E+01   0.15419E-03
   0.17510E+01   0.15545E-03
   0.17560E+01   0.15672E-03
   0.17610E+01   0.15800E-03
   0.17660E+01   0.15928E-03
   0.17710E+01   0.16057E-03
   0.17760E+01   0.16187E-03
   0.17810E+01   0.16318E-03
   0.17860E+01   0.16449E-03
   0.17910E+01   0.16580E-03
   0.17960E+01   0.16712E-03
   0.18010E+01   0.16844E-03
   0.18060E+01   0.16976E-03
   0.18110E+01   0.17110E-03
   0.18160E+01   0.17244E-03
   0.18210E+01   0.17379E-03
   0.18260E+01   0.17515E-03
   0.18310E+01   0.17651E-03
   0.18360E+01   0.17788E-03
   0.18410E+01   0.17926E-03
   0.18460E+01   0.18065E-03
   0.18510E+01   0.18204E-03
   0.18560E+01   0.18344E-03
   0.18610E+01   0.18485E-03
   0.18660E+01   0.18626E-03
   0.18710E+01   0.18768E-03
   0.18760E+01   0.18910E-03
   0.18810E+01   0.19053E-03
   0.18860E+01   0.19196E-03
   0.18910E+01   0.19340E-03
   0.18960E+01   0.19484E-03
   0.19010E+01   0.19630E-03
   0.19060E+01   0.19776E-03
   0.19110E+01   0.19922E-03
   0.19160E+01   0.20070E-03
   0.19210E+01   0.20218E-03
   0.19260E+01   0.20367E-03
   0.19310E+01   0.20516E-03
   0.19360E+01   0.20666E-03
   0.19410E+01   0.20817E-03
   0.19460E+01   0.20968E-03
   0.19510E+01   0.21121E-03
   0.19560E+01   0.21274E-03
   0.19610E+01   0.21428E-03
   0.19660E+01   0.21582E-03
   0.19710E+01   0.21737E-03
   0.19760E+01   0.21892E-03
   0.19810E+01   0.22048E-03
   0.19860E+01   0.22204E-03
   0.19910E+01   0.22361E-03
   0.19960E+01   0.22518E-03
   0.20010E+01   0.22677E-03
   0.20060E+01   0.22836E-03
   0.20110E+01   0.22996E-03
   0.20160E+01   0.23157E-03
   0.20210E+01   0.23318E-03
   0.20260E+01   0.23481E-03
   0.20310E+01   0.23644E-03
   0.20360E+01   0.23808E-03
   0.20410E+01   0.23973E-03
   0.20460E+01   0.24137E-03
   0.20510E+01   0.24302E-03
   0.20560E+01   0.24467E-03
   0.20610E+01   0.24633E-03
   0.20660E+01   0.24800E-03
   0.20710E+01   0.24968E-03
   0.20760E+01   0.25137E-03
   0.20810E+01   0.25306E-03
   0.20860E+01   0.25476E-03
   0.20910E+01   0.25647E-03
   0.20960E+01   0.25819E-03
   0.21010E+01   0.25990E-03
   0.21060E+01   0.26163E-03
   0.21110E+01   0.26336E-03
   0.21160E+01   0.26511E-03
   0.21210E+01   0.26686E-03
   0.21260E+01   0.26862E-03
   0.21310E+01   0.27037E-03
   0.21360E+01   0.27214E-03
   0.21410E+01   0.27391E-03
   0.21460E+01   0.27569E-03
   0.21510E+01   0.27748E-03
   0.21560E+01   0.27926E-03
   0.21610E+01   0.28106E-03
   0.21660E+01   0.28286E-03
   0.21710E+01   0.28468E-03
   0.21760E+01   0.28650E-03
   0.21810E+01   0.28833E-03
   0.21860E+01   0.29017E-03
   0.21910E+01   0.29201E-03
   0.21960E+01   0.29387E-03
   0.22010E+01   0.29573E-03
   0.22060E+01   0.29760E-03
   0.22110E+01   0.29946E-03
   0.22160E+01   0.30132E-03
   0.22210E+01   0.30320E-03
   0.22260E+01   0.30508E-03
   0.22310E+01   0.30697E-03
   0.22360E+01   0.30888E-03
   0.22410E+01   0.31078E-03
   0.22460E+01   0.31270E-03
   0.22510E+01   0.31463E-03
   0.22560E+01   0.31656E-03
   0.22610E+01   0.31850E-03
   0.22660E+01   0.32044E-03
   0.22710E+01   0.32239E-03
   0.22760E+01   0.32435E-03
   0.22810E+01   0.32631E-03
   0.22860E+01   0.32827E-03
   0.22910E+01   0.33025E-03
   0.22960E+01   0.33223E-03
   0.23010E+01   0.33422E-03
   0.23060E+01   0.33621E-03
   0.23110E+01   0.33821E-03
   0.23160E+01   0.34022E-03
   0.23210E+01   0.34223E-03
   0.23260E+01   0.34426E-03
   0.23310E+01   0.34629E-03
   0.23360E+01   0.34833E-03
   0.23410E+01   0.35038E-03
   0.23460E+01   0.35244E-03
   0.23510E+01   0.35450E-03
   0.23560E+01   0.35656E-03
   0.23610E+01   0.35862E-03
   0.23660E+01   0.36069E-03
   0.23710E+01   0.36277E-03
   0.23760E+01   0.36486E-03
   0.23810E+01   0.36695E-03
   0.23860E+01   0.36906E-03
   0.23910E+01   0.37117E-03
   0.23960E+01   0.37329E-03
   0.24010E+01   0.37542E-03
   0.24060E+01   0.37756E-03
   0.24110E+01   0.37970E-03
   0.24160E+01   0.38185E-03
   0.24210E+01   0.38400E-03
   0.24260E+01   0.38615E-03
   0.24310E+01   0.38831E-03
   0.24360E+01   0.39048E-03
   0.24410E+01   0.39265E-03
   0.24460E+01   0.39484E-03
   0.24510E+01   0.39703E-03
   0.24560E+01   0.39924E-03
   0.24610E+01   0.40144E-03
   0.24660E+01   0.40365E-03
   0.24710E+01   0.40587E-03
   0.24760E+01   0.40810E-03
   0.24810E+01   0.41033E-03
   0.24860E+01   0.41258E-03
   0.24910E+01   0.41482E-03
   0.24960E+01   0.41707E-03
   0.25010E+01   0.41933E-03
   0.25059E+01   0.42159E-03
   0.25109E+01   0.42385E-03
   0.25159E+01   0.42613E-03
   0.25209E+01   0.42841E-03
   0.25259E+01   0.43070E-03
   0.25309E+01   0.43300E-03
   0.25359E+01   0.43532E-03
   0.25409E+01   0.43764E-03
   0.25459E+01   0.43996E-03
   0.25509E+01   0.44229E-03
   0.25559E+01   0.44462E-03
   0.25609E+01   0.44695E-03
   0.25659E+01   0.44928E-03
   0.25709E+01   0.45163E-03
   0.25759E+01   0.45399E-03
   0.25809E+01   0.45635E-03
   0.25859E+01   0.45873E-03
   0.25909E+01   0.46111E-03
   0.25959E+01   0.46350E-03
   0.26009E+01   0.46589E-03
   0.26059E+01   0.46829E-03
   0.26109E+01   0.47070E-03
   0.26159E+01   0.47312E-03
   0.26209E+01   0.47553E-03
   0.26259E+01   0.47795E-03
   0.26309E+01   0.48038E-03
   0.26359E+01   0.48282E-03
   0.26409E+01   0.48526E-03
   0.26459E+01   0.48770E-03
   0.26509E+01   0.49016E-03
   0.26559E+01   0.49262E-03
   0.26609E+01   0.49509E-03
   0.26659E+01   0.49758E-03
   0.26709E+01   0.50007E-03
   0.26759E+01   0.50257E-03
   0.26809E+01   0.50508E-03
   0.26859E+01   0.50757E-03
   0.26909E+01   0.51007E-03
   0.26959E+01   0.51258E-03
   0.27009E+01   0.51510E-03
   0.27059E+01   0.51762E-03
   0.27109E+01   0.52016E-03
   0.27159E+01   0.52271E-03
   0.27209E+01   0.52526E-03
   0.27259E+01   0.52782E-03
   0.27309E+01   0.53038E-03
   0.27359E+01   0.53295E-03
   0.27409E+01   0.53553E-03
   0.27459E+01   0.53810E-03
   0.27509E+01   0.54069E-03
   0.27559E+01   0.54328E-03
   0.27609E+01   0.54588E-03
   0.27659E+01   0.54849E-03
   0.27709E+01   0.55110E-03
   0.27759E+01   0.55371E-03
   0.27809E+01   0.55634E-03
   0.27859E+01   0.55897E-03
   0.27909E+01   0.56162E-03
   0.27959E+01   0.56427E-03
   0.28009E+01   0.56694E-03
   0.28059E+01   0.56959E-03
   0.28109E+01   0.57224E-03
   0.28159E+01   0.57491E-03
   0.28209E+01   0.57758E-03
   0.28259E+01   0.58026E-03
   0.28309E+01   0.58295E-03
   0.28359E+01   0.58565E-03
   0.28409E+01   0.58836E-03
   0.28459E+01   0.59107E-03
   0.28509E+01   0.59379E-03
   0.28559E+01   0.59652E-03
   0.28609E+01   0.59925E-03
   0.28659E+01   0.60197E-03
   0.28709E+01   0.60471E-03
   0.28759E+01   0.60745E-03
   0.28809E+01   0.61020E-03
   0.28859E+01   0.61297E-03
   0.28909E+01   0.61573E-03
   0.28959E+01   0.61850E-03
   0.29009E+01   0.62127E-03
   0.29059E+01   0.62406E-03
   0.29109E+01   0.62686E-03
   0.29159E+01   0.62966E-03
   0.29209E+01   0.63246E-03
   0.29259E+01   0.63527E-03
   0.29309E+01   0.63807E-03
   0.29359E+01   0.64088E-03
   0.29409E+01   0.64371E-03
   0.29459E+01   0.64654E-03
   0.29509E+01   0.64938E-03
   0.29559E+01   0.65223E-03
   0.29609E+01   0.65509E-03
   0.29659E+01   0.65796E-03
   0.29709E+01   0.66082E-03
   0.29759E+01   0.66368E-03
   0.29809E+01   0.66655E-03
   0.29859E+01   0.66942E-03
   0.29909E+01   0.67231E-03
   0.29959E+01   0.67520E-03
   0.30009E+01   0.67811E-03
   0.30059E+01   0.68102E-03
   0.30109E+01   0.68393E-03
   0.30159E+01   0.68685E-03
   0.30209E+01   0.68978E-03
   0.30259E+01   0.69272E-03
   0.30309E+01   0.69565E-03
   0.30359E+01   0.69858E-03
   0.30409E+01   0.70153E-03
   0.30459E+01   0.70448E-03
   0.30509E+01   0.70743E-03
   0.30559E+01   0.71039E-03
   0.30609E+01   0.71336E-03
   0.30659E+01   0.71635E-03
   0.30709E+01   0.71934E-03
   0.30759E+01   0.72234E-03
   0.30809E+01   0.72534E-03
   0.30859E+01   0.72833E-03
   0.30909E+01   0.73132E-03
   0.30959E+01   0.73433E-03
   0.31009E+01   0.73734E-03
   0.31059E+01   0.74037E-03
   0.31109E+01   0.74340E-03
   0.31159E+01   0.74644E-03
   0.31209E+01   0.74949E-03
   0.31259E+01   0.75253E-03
   0.31309E+01   0.75559E-03
   0.31359E+01   0.75864E-03
   0.31409E+01   0.76170E-03
   0.31459E+01   0.76477E-03
   0.31509E+01   0.76784E-03
   0.31559E+01   0.77092E-03
   0.31609E+01   0.77400E-03
   0.31659E+01   0.77709E-03
   0.31709E+01   0.78019E-03
   0.31759E+01   0.78330E-03
   0.31809E+01   0.78642E-03
   0.31859E+01   0.78954E-03
   0.31909E+01   0.79266E-03
   0.31959E+01   0.79577E-03
   0.32009E+01   0.79889E-03
   0.32059E+01   0.80203E-03
   0.32109E+01   0.80517E-03
   0.32159E+01   0.80832E-03
   0.32209E+01   0.81148E-03
   0.32259E+01   0.81465E-03
   0.32309E+01   0.81782E-03
   0.32359E+01   0.82099E-03
   0.32409E+01   0.82415E-03
   0.32459E+01   0.82733E-03
   0.32509E+01   0.83051E-03
   0.32559E+01   0.83370E-03
   0.32609E+01   0.83690E-03
   0.32659E+01   0.84010E-03
   0.32709E+01   0.84331E-03
   0.32759E+01   0.84652E-03
   0.32809E+01   0.84975E-03
   0.32859E+01   0.85298E-03
   0.32909E+01   0.85621E-03
   0.32959E+01   0.85944E-03
   0.33009E+01   0.86267E-03
   0.33059E+01   0.86590E-03
   0.33109E+01   0.86915E-03
   0.33159E+01   0.87241E-03
   0.33209E+01   0.87568E-03
   0.33259E+01   0.87895E-03
   0.33309E+01   0.88224E-03
   0.33359E+01   0.88551E-03
   0.33409E+01   0.88878E-03
   0.33459E+01   0.89206E-03
   0.33509E+01   0.89535E-03
   0.33559E+01   0.89865E-03
   0.33609E+01   0.90195E-03
   0.33659E+01   0.90526E-03
   0.33709E+01   0.90857E-03
   0.33759E+01   0.91189E-03
   0.33809E+01   0.91522E-03
   0.33859E+01   0.91854E-03
   0.33909E+01   0.92187E-03
   0.33959E+01   0.92521E-03
   0.34009E+01   0.92854E-03
   0.34059E+01   0.93188E-03
   0.34109E+01   0.93523E-03
   0.34159E+01   0.93859E-03
   0.34209E+01   0.94196E-03
   0.34259E+01   0.94534E-03
   0.34309E+01   0.94873E-03
   0.34359E+01   0.95209E-03
   0.34409E+01   0.95546E-03
   0.34459E+01   0.95884E-03
   0.34509E+01   0.96223E-03
   0.34559E+01   0.96562E-03
   0.34609E+01   0.96903E-03
   0.34659E+01   0.97244E-03
   0.34709E+01   0.97585E-03
   0.34759E+01   0.97927E-03
   0.34809E+01   0.98269E-03
   0.34859E+01   0.98611E-03
   0.34909E+01   0.98953E-03
   0.34959E+01   0.99297E-03
   0.35009E+01   0.99640E-03
   0.35059E+01   0.99984E-03
   0.35109E+01   0.10033E-02
   0.35159E+01   0.10068E-02
   0.35209E+01   0.10102E-02
   0.35259E+01   0.10137E-02
   0.35309E+01   0.10171E-02
   0.35359E+01   0.10206E-02
   0.35409E+01   0.10241E-02
   0.35459E+01   0.10275E-02
   0.35509E+01   0.10310E-02
   0.35559E+01   0.10345E-02
   0.35609E+01   0.10380E-02
   0.35659E+01   0.10415E-02
   0.35709E+01   0.10450E-02
   0.35759E+01   0.10485E-02
   0.35809E+01   0.10520E-02
   0.35859E+01   0.10556E-02
   0.35909E+01   0.10591E-02
   0.35959E+01   0.10626E-02
   0.36009E+01   0.10661E-02
   0.36059E+01   0.10697E-02
   0.36109E+01   0.10732E-02
   0.36159E+01   0.10768E-02
   0.36209E+01   0.10803E-02
   0.36259E+01   0.10839E-02
   0.36309E+01   0.10874E-02
   0.36359E+01   0.10910E-02
   0.36409E+01   0.10945E-02
   0.36459E+01   0.10981E-02
   0.36509E+01   0.11017E-02
   0.36559E+01   0.11053E-02
   0.36609E+01   0.11089E-02
   0.36659E+01   0.11124E-02
   0.36709E+01   0.11160E-02
   0.36759E+01   0.11196E-02
   0.36809E+01   0.11232E-02
   0.36859E+01   0.11268E-02
   0.36909E+01   0.11304E-02
   0.36959E+01   0.11340E-02
   0.37009E+01   0.11377E-02
   0.37059E+01   0.11413E-02
   0.37109E+01   0.11449E-02
   0.37159E+01   0.11485E-02
   0.37209E+01   0.11521E-02
   0.37259E+01   0.11558E-02
   0.37309E+01   0.11594E-02
   0.37359E+01   0.11630E-02
   0.37409E+01   0.11667E-02
   0.37459E+01   0.11704E-02
   0.37509E+01   0.11740E-02
   0.37559E+01   0.11776E-02
   0.37609E+01   0.11813E-02
   0.37659E+01   0.11850E-02
   0.37709E+01   0.11886E-02
   0.37759E+01   0.11923E-02
   0.37809E+01   0.11960E-02
   0.37859E+01   0.11997E-02
   0.37909E+01   0.12034E-02
   0.37959E+01   0.12070E-02
   0.38009E+01   0.12107E-02
   0.38059E+01   0.12144E-02
   0.38109E+01   0.12181E-02
   0.38159E+01   0.12218E-02
   0.38209E+01   0.12255E-02
   0.38259E+01   0.12293E-02
   0.38309E+01   0.12330E-02
   0.38359E+01   0.12367E-02
   0.38409E+01   0.12404E-02
   0.38459E+01   0.12441E-02
   0.38509E+01   0.12478E-02
   0.38559E+01   0.12516E-02
   0.38609E+01   0.12553E-02
   0.38659E+01   0.12591E-02
   0.38709E+01   0.12628E-02
   0.38759E+01   0.12665E-02
   0.38809E+01   0.12703E-02
   0.38859E+01   0.12740E-02
   0.38909E+01   0.12778E-02
   0.38959E+01   0.12815E-02
   0.39009E+01   0.12853E-02
   0.39059E+01   0.12891E-02
   0.39109E+01   0.12928E-02
   0.39159E+01   0.12966E-02
   0.39209E+01   0.13004E-02
   0.39259E+01   0.13041E-02
   0.39309E+01   0.13079E-02
   0.39359E+01   0.13117E-02
   0.39409E+01   0.13155E-02
   0.39459E+01   0.13193E-02
   0.39509E+01   0.13231E-02
   0.39559E+01   0.13269E-02
   0.39609E+01   0.13307E-02
   0.39659E+01   0.13344E-02
   0.39709E+01   0.13383E-02
   0.39759E+01   0.13421E-02
   0.39809E+01   0.13459E-02
   0.39859E+01   0.13497E-02
   0.39909E+01   0.13535E-02
   0.39959E+01   0.13573E-02
   0.40009E+01   0.13612E-02
   0.40059E+01   0.13650E-02
   0.40109E+01   0.13688E-02
   0.40159E+01   0.13726E-02
   0.40209E+01   0.13765E-02
   0.40259E+01   0.13803E-02
   0.40309E+01   0.13842E-02
   0.40359E+01   0.13880E-02
   0.40409E+01   0.13918E-02
   0.40459E+01   0.13957E-02
   0.40509E+01   0.13995E-02
   0.40559E+01   0.14034E-02
   0.40609E+01   0.14072E-02
   0.40659E+01   0.14111E-02
   0.40709E+01   0.14150E-02
   0.40759E+01   0.14188E-02
   0.40809E+01   0.14227E-02
   0.40859E+01   0.14265E-02
   0.40909E+01   0.14304E-02
   0.40959E+01   0.14343E-02
   0.41009E+01   0.14382E-02
   0.41059E+01   0.14421E-02
   0.41109E+01   0.14460E-02
   0.41159E+01   0.14498E-02
   0.41209E+01   0.14537E-02
   0.41259E+01   0.14576E-02
   0.41309E+01   0.14615E-02
   0.41359E+01   0.14654E-02
   0.41409E+01   0.14693E-02
   0.41459E+01   0.14732E-02
   0.41509E+01   0.14771E-02
   0.41559E+01   0.14810E-02
   0.41609E+01   0.14849E-02
   0.41659E+01   0.14888E-02
   0.41709E+01   0.14927E-02
   0.41759E+01   0.14966E-02
   0.41809E+01   0.15005E-02
   0.41859E+01   0.15044E-02
   0.41909E+01   0.15083E-02
   0.41959E+01   0.15123E-02
   0.42009E+01   0.15162E-02
   0.42059E+01   0.15201E-02
   0.42109E+01   0.15240E-02
   0.42159E+01   0.15280E-02
   0.42209E+01   0.15319E-02
   0.42259E+01   0.15358E-02
   0.42309E+01   0.15397E-02
   0.42359E+01   0.15437E-02
   0.42409E+01   0.15476E-02
   0.42459E+01   0.15516E-02
   0.42509E+01   0.15555E-02
   0.42559E+01   0.15595E-02
   0.42609E+01   0.15634E-02
   0.42659E+01   0.15674E-02
   0.42709E+01   0.15713E-02
   0.42759E+01   0.15752E-02
   0.42809E+01   0.15792E-02
   0.42859E+01   0.15832E-02
   0.42909E+01   0.15871E-02
   0.42959E+01   0.15911E-02
   0.43009E+01   0.15950E-02
   0.43059E+01   0.15990E-02
   0.43109E+01   0.16030E-02
   0.43159E+01   0.16069E-02
   0.43209E+01   0.16109E-02
   0.43259E+01   0.16149E-02
   0.43309E+01   0.16188E-02
   0.43359E+01   0.16228E-02
   0.43409E+01   0.16268E-02
   0.43459E+01   0.16307E-02
   0.43509E+01   0.16347E-02
   0.43559E+01   0.16387E-02
   0.43609E+01   0.16427E-02
   0.43659E+01   0.16467E-02
   0.43709E+01   0.16507E-02
   0.43759E+01   0.16546E-02
   0.43809E+01   0.16586E-02
   0.43859E+01   0.16626E-02
   0.43909E+01   0.16666E-02
   0.43959E+01   0.16706E-02
   0.44009E+01   0.16746E-02
   0.44059E+01   0.16786E-02
   0.44109E+01   0.16826E-02
   0.44159E+01   0.16865E-02
   0.44209E+01   0.16905E-02
   0.44259E+01   0.16945E-02
   0.44309E+01   0.16985E-02
   0.44359E+01   0.17025E-02
   0.44409E+01   0.17066E-02
   0.44459E+01   0.17106E-02
   0.44509E+01   0.17145E-02
   0.44559E+01   0.17185E-02
   0.44609E+01   0.17225E-02
   0.44659E+01   0.17266E-02
   0.44709E+01   0.17306E-02
   0.44759E+01   0.17346E-02
   0.44809E+01   0.17386E-02
   0.44859E+01   0.17426E-02
   0.44909E+01   0.17466E-02
   0.44959E+01   0.17506E-02
   0.45009E+01   0.17546E-02
   0.45059E+01   0.17586E-02
   0.45109E+01   0.17627E-02
   0.45159E+01   0.17667E-02
   0.45209E+01   0.17707E-02
   0.45259E+01   0.17747E-02
   0.45309E+01   0.17787E-02
   0.45359E+01   0.17827E-02
   0.45409E+01   0.17868E-02
   0.45459E+01   0.17908E-02
   0.45509E+01   0.17948E-02
   0.45559E+01   0.17988E-02
   0.45609E+01   0.18028E-02
   0.45659E+01   0.18068E-02
   0.45709E+01   0.18109E-02
   0.45759E+01   0.18149E-02
   0.45809E+01   0.18189E-02
   0.45859E+01   0.18229E-02
   0.45909E+01   0.18270E-02
   0.45959E+01   0.18310E-02
   0.46009E+01   0.18350E-02
   0.46059E+01   0.18390E-02
   0.46109E+01   0.18431E-02
   0.46159E+01   0.18471E-02
   0.46209E+01   0.18511E-02
   0.46259E+01   0.18551E-02
   0.46309E+01   0.18592E-02
   0.46359E+01   0.18632E-02
   0.46409E+01   0.18672E-02
   0.46459E+01   0.18712E-02
   0.46509E+01   0.18753E-02
   0.46559E+01   0.18793E-02
   0.46609E+01   0.18833E-02
   0.46659E+01   0.18873E-02
   0.46709E+01   0.18914E-02
   0.46759E+01   0.18954E-02
   0.46809E+01   0.18994E-02
   0.46859E+01   0.19035E-02
   0.46909E+01   0.19075E-02
   0.46959E+01   0.19115E-02
   0.47009E+01   0.19156E-02
   0.47059E+01   0.19196E-02
   0.47109E+01   0.19236E-02
   0.47159E+01   0.19276E-02
   0.47209E+01   0.19317E-02
   0.47259E+01   0.19357E-02
   0.47309E+01   0.19397E-02
   0.47359E+01   0.19438E-02
   0.47409E+01   0.19478E-02
   0.47459E+01   0.19518E-02
   0.47509E+01   0.19558E-02
   0.47559E+01   0.19599E-02
   0.47609E+01   0.19639E-02
   0.47659E+01   0.19679E-02
   0.47709E+01   0.19720E-02
   0.47759E+01   0.19760E-02
   0.47809E+01   0.19800E-02
   0.47859E+01   0.19840E-02
   0.47909E+01   0.19880E-02
   0.47959E+01   0.19921E-02
   0.48009E+01   0.19961E-02
   0.48059E+01   0.20001E-02
   0.48109E+01   0.20041E-02
   0.48159E+01   0.20082E-02
   0.48209E+01   0.20122E-02
   0.48259E+01   0.20162E-02
   0.48309E+01   0.20202E-02
   0.48359E+01   0.20243E-02
   0.48409E+01   0.20283E-02
   0.48459E+01   0.20323E-02
   0.48509E+01   0.20363E-02
   0.48559E+01   0.20403E-02
   0.48609E+01   0.20444E-02
   0.48659E+01   0.20484E-02
   0.48709E+01   0.20524E-02
   0.48759E+01   0.20564E-02
   0.48809E+01   0.20604E-02
   0.48859E+01   0.20644E-02
   0.48909E+01   0.20684E-02
   0.48959E+01   0.20725E-02
   0.49009E+01   0.20765E-02
   0.49059E+01   0.20805E-02
   0.49109E+01   0.20845E-02
   0.49159E+01   0.20885E-02
   0.49209E+01   0.20925E-02
   0.49259E+01   0.20965E-02
   0.49309E+01   0.21005E-02
   0.49359E+01   0.21045E-02
   0.49409E+01   0.21085E-02
   0.49459E+01   0.21126E-02
   0.49509E+01   0.21166E-02
   0.49559E+01   0.21206E-02
   0.49609E+01   0.21246E-02
   0.49659E+01   0.21286E-02
   0.49709E+01   0.21326E-02
   0.49759E+01   0.21366E-02
   0.49809E+01   0.21406E-02
   0.49859E+01   0.21446E-02
   0.49909E+01   0.21486E-02
   0.49959E+01   0.21525E-02
   0.50009E+01   0.21565E-02
   0.50059E+01   0.21605E-02
   0.50109E+01   0.21645E-02
   0.50159E+01   0.21685E-02
   0.50209E+01   0.21725E-02
   0.50259E+01   0.21765E-02
   0.50309E+01   0.21805E-02
   0.50359E+01   0.21845E-02
   0.50409E+01   0.21884E-02
   0.50459E+01   0.21924E-02
   0.50509E+01   0.21964E-02
   0.50559E+01   0.22004E-02
   0.50609E+01   0.22044E-02
   0.50659E+01   0.22083E-02
   0.50709E+01   0.22123E-02
   0.50759E+01   0.22163E-02
   0.50809E+01   0.22202E-02
   0.50859E+01   0.22242E-02
   0.50909E+01   0.22282E-02
   0.50959E+01   0.22321E-02
   0.51009E+01   0.22361E-02
   0.51059E+01   0.22401E-02
   0.51109E+01   0.22440E-02
   0.51159E+01   0.22480E-02
   0.51209E+01   0.22519E-02
   0.51259E+01   0.22559E-02
   0.51309E+01   0.22598E-02
   0.51359E+01   0.22638E-02
   0.51409E+01   0.22677E-02
   0.51459E+01   0.22717E-02
   0.51509E+01   0.22756E-02
   0.51559E+01   0.22796E-02
   0.51609E+01   0.22835E-02
   0.51659E+01   0.22875E-02
   0.51709E+01   0.22914E-02
   0.51759E+01   0.22953E-02
   0.51809E+01   0.22993E-02
   0.51859E+01   0.23032E-02
   0.51909E+01   0.23072E-02
   0.51959E+01   0.23111E-02
   0.52009E+01   0.23150E-02
   0.52059E+01   0.23189E-02
   0.52109E+01   0.23228E-02
   0.52159E+01   0.23268E-02
   0.52209E+01   0.23307E-02
   0.52259E+01   0.23346E-02
   0.52309E+01   0.23385E-02
   0.52359E+01   0.23424E-02
   0.52409E+01   0.23463E-02
   0.52459E+01   0.23502E-02
   0.52509E+01   0.23541E-02
   0.52559E+01   0.23580E-02
   0.52609E+01   0.23619E-02
   0.52659E+01   0.23658E-02
   0.52709E+01   0.23697E-02
   0.52759E+01   0.23736E-02
   0.52809E+01   0.23775E-02
   0.52859E+01   0.23814E-02
   0.52909E+01   0.23853E-02
   0.52959E+01   0.23892E-02
   0.53009E+01   0.23931E-02
   0.53059E+01   0.23970E-02
   0.53109E+01   0.24008E-02
   0.53159E+01   0.24047E-02
   0.53209E+01   0.24086E-02
   0.53259E+01   0.24124E-02
   0.53309E+01   0.24163E-02
   0.53359E+01   0.24202E-02
   0.53409E+01   0.24240E-02
   0.53459E+01   0.24279E-02
   0.53509E+01   0.24318E-02
   0.53559E+01   0.24356E-02
   0.53609E+01   0.24395E-02
   0.53659E+01   0.24433E-02
   0.53709E+01   0.24471E-02
   0.53759E+01   0.24510E-02
   0.53809E+01   0.24548E-02
   0.53859E+01   0.24587E-02
   0.53909E+01   0.24625E-02
   0.53959E+01   0.24663E-02
   0.54009E+01   0.24702E-02
   0.54059E+01   0.24740E-02
   0.54109E+01   0.24778E-02
   0.54159E+01   0.24816E-02
   0.54209E+01   0.24855E-02
   0.54259E+01   0.24893E-02
   0.54309E+01   0.24931E-02
   0.54359E+01   0.24969E-02
   0.54409E+01   0.25007E-02
   0.54459E+01   0.25045E-02
   0.54509E+01   0.25083E-02
   0.54559E+01   0.25121E-02
   0.54609E+01   0.25159E-02
   0.54659E+01   0.25197E-02
   0.54709E+01   0.25235E-02
   0.54759E+01   0.25273E-02
   0.54809E+01   0.25311E-02
   0.54859E+01   0.25348E-02
   0.54909E+01   0.25386E-02
   0.54959E+01   0.25424E-02
   0.55009E+01   0.25462E-02
   0.55059E+01   0.25499E-02
   0.55109E+01   0.25537E-02
   0.55159E+01   0.25575E-02
   0.55209E+01   0.25612E-02
   0.55259E+01   0.25650E-02
   0.55309E+01   0.25687E-02
   0.55359E+01   0.25725E-02
   0.55409E+01   0.25762E-02
   0.55459E+01   0.25800E-02
   0.55509E+01   0.25837E-02
   0.55559E+01   0.25874E-02
   0.55609E+01   0.25912E-02
   0.55659E+01   0.25949E-02
   0.55709E+01   0.25986E-02
   0.55759E+01   0.26023E-02
   0.55809E+01   0.26061E-02
   0.55859E+01   0.26098E-02
   0.55909E+01   0.26135E-02
   0.55959E+01   0.26172E-02
   0.56009E+01   0.26209E-02
   0.56059E+01   0.26246E-02
   0.56109E+01   0.26283E-02
   0.56159E+01   0.26320E-02
   0.56209E+01   0.26357E-02
   0.56259E+01   0.26394E-02
   0.56309E+01   0.26430E-02
   0.56359E+01   0.26467E-02
   0.56409E+01   0.26504E-02
   0.56459E+01   0.26541E-02
   0.56509E+01   0.26577E-02
   0.56559E+01   0.26614E-02
   0.56609E+01   0.26651E-02
   0.56659E+01   0.26687E-02
   0.56709E+01   0.26724E-02
   0.56759E+01   0.26760E-02
   0.56809E+01   0.26797E-02
   0.56859E+01   0.26833E-02
   0.56909E+01   0.26869E-02
   0.56959E+01   0.26906E-02
   0.57009E+01   0.26942E-02
   0.57059E+01   0.26978E-02
   0.57109E+01   0.27015E-02
   0.57159E+01   0.27051E-02
   0.57209E+01   0.27087E-02
   0.57259E+01   0.27123E-02
   0.57309E+01   0.27159E-02
   0.57359E+01   0.27195E-02
   0.57409E+01   0.27231E-02
   0.57459E+01   0.27267E-02
   0.57509E+01   0.27303E-02
   0.57559E+01   0.27339E-02
   0.57609E+01   0.27375E-02
   0.57659E+01   0.27410E-02
   0.57709E+01   0.27446E-02
   0.57759E+01   0.27482E-02
   0.57809E+01   0.27517E-02
   0.57859E+01   0.27553E-02
   0.57909E+01   0.27589E-02
   0.57959E+01   0.27624E-02
   0.58009E+01   0.27660E-02
   0.58059E+01   0.27695E-02
   0.58109E+01   0.27731E-02
   0.58159E+01   0.27766E-02
   0.58209E+01   0.27801E-02
   0.58259E+01   0.27837E-02
   0.58309E+01   0.27872E-02
   0.58359E+01   0.27907E-02
   0.58409E+01   0.27942E-02
   0.58459E+01   0.27977E-02
   0.58509E+01   0.28012E-02
   0.58559E+01   0.28048E-02
   0.58609E+01   0.28083E-02
   0.58659E+01   0.28117E-02
   0.58709E+01   0.28152E-02
   0.58759E+01   0.28187E-02
   0.58809E+01   0.28222E-02
   0.58859E+01   0.28257E-02
   0.58909E+01   0.28292E-02
   0.58959E+01   0.28326E-02
   0.59009E+01   0.28361E-02
   0.59059E+01   0.28395E-02
   0.59109E+01   0.28430E-02
   0.59159E+01   0.28464E-02
   0.59209E+01   0.28499E-02
   0.59259E+01   0.28533E-02
   0.59309E+01   0.28568E-02
   0.59359E+01   0.28602E-02
   0.59409E+01   0.28636E-02
   0.59459E+01   0.28670E-02
   0.59509E+01   0.28705E-02
   0.59559E+01   0.28739E-02
   0.59609E+01   0.28773E-02
   0.59659E+01   0.28807E-02
   0.59709E+01   0.28841E-02
   0.59759E+01   0.28875E-02
   0.59809E+01   0.28909E-02
   0.59859E+01   0.28943E-02
   0.59909E+01   0.28976E-02
   0.59959E+01   0.29010E-02
   0.60009E+01   0.29044E-02
   0.60059E+01   0.29078E-02
   0.60109E+01   0.29111E-02
   0.60159E+01   0.29145E-02
   0.60209E+01   0.29178E-02
   0.60259E+01   0.29212E-02
   0.60309E+01   0.29245E-02
   0.60359E+01   0.29279E-02
   0.60409E+01   0.29312E-02
   0.60459E+01   0.29345E-02
   0.60509E+01   0.29378E-02
   0.60559E+01   0.29411E-02
   0.60609E+01   0.29445E-02
   0.60659E+01   0.29478E-02
   0.60709E+01   0.29511E-02
   0.60759E+01   0.29544E-02
   0.60809E+01   0.29577E-02
   0.60859E+01   0.29610E-02
   0.60909E+01   0.29642E-02
   0.60959E+01   0.29675E-02
   0.61009E+01   0.29708E-02
   0.61059E+01   0.29741E-02
   0.61109E+01   0.29773E-02
   0.61159E+01   0.29806E-02
   0.61209E+01   0.29838E-02
   0.61259E+01   0.29871E-02
   0.61309E+01   0.29903E-02
   0.61359E+01   0.29936E-02
   0.61409E+01   0.29968E-02
   0.61459E+01   0.30000E-02
   0.61509E+01   0.30032E-02
   0.61559E+01   0.30065E-02
   0.61609E+01   0.30097E-02
   0.61659E+01   0.30129E-02
   0.61709E+01   0.30161E-02
   0.61759E+01   0.30193E-02
   0.61809E+01   0.30225E-02
   0.61859E+01   0.30256E-02
   0.61909E+01   0.30288E-02
   0.61959E+01   0.30320E-02
   0.62009E+01   0.30352E-02
   0.62059E+01   0.30383E-02
   0.62109E+01   0.30415E-02
   0.62159E+01   0.30447E-02
   0.62209E+01   0.30478E-02
   0.62259E+01   0.30509E-02
   0.62309E+01   0.30541E-02
   0.62359E+01   0.30572E-02
   0.62409E+01   0.30603E-02
   0.62459E+01   0.30634E-02
   0.62509E+01   0.30666E-02
   0.62559E+01   0.30697E-02
   0.62609E+01   0.30728E-02
   0.62659E+01   0.30759E-02
   0.62709E+01   0.30790E-02
   0.62759E+01   0.30821E-02
   0.62809E+01   0.30851E-02
   0.62859E+01   0.30882E-02
   0.62909E+01   0.30913E-02
   0.62959E+01   0.30944E-02
   0.63009E+01   0.30974E-02
   0.63059E+01   0.31005E-02
   0.63109E+01   0.31035E-02
   0.63159E+01   0.31066E-02
   0.63209E+01   0.31096E-02
   0.63259E+01   0.31126E-02
   0.63309E+01   0.31157E-02
   0.63359E+01   0.31187E-02
   0.63409E+01   0.31217E-02
   0.63459E+01   0.31247E-02
   0.63509E+01   0.31277E-02
   0.63559E+01   0.31307E-02
   0.63609E+01   0.31337E-02
   0.63659E+01   0.31367E-02
   0.63709E+01   0.31397E-02
   0.63759E+01   0.31427E-02
   0.63809E+01   0.31457E-02
   0.63859E+01   0.31486E-02
   0.63909E+01   0.31516E-02
   0.63959E+01   0.31545E-02
   0.64009E+01   0.31575E-02
   0.64059E+01   0.31604E-02
   0.64109E+01   0.31634E-02
   0.64159E+01   0.31663E-02
   0.64209E+01   0.31692E-02
   0.64259E+01   0.31721E-02
   0.64309E+01   0.31750E-02
   0.64359E+01   0.31780E-02
   0.64409E+01   0.31809E-02
   0.64459E+01   0.31837E-02
   0.64509E+01   0.31866E-02
   0.64559E+01   0.31895E-02
   0.64609E+01   0.31924E-02
   0.64659E+01   0.31953E-02
   0.64709E+01   0.31981E-02
   0.64759E+01   0.32010E-02
   0.64809E+01   0.32039E-02
   0.64859E+01   0.32067E-02
   0.64909E+01   0.32096E-02
   0.64959E+01   0.32124E-02
   0.65009E+01   0.32152E-02
   0.65059E+01   0.32180E-02
   0.65109E+01   0.32209E-02
   0.65159E+01   0.32237E-02
   0.65209E+01   0.32265E-02
   0.65259E+01   0.32293E-02
   0.65309E+01   0.32321E-02
   0.65359E+01   0.32349E-02
   0.65409E+01   0.32377E-02
   0.65459E+01   0.32404E-02
   0.65509E+01   0.32432E-02
   0.65559E+01   0.32460E-02
   0.65609E+01   0.32487E-02
   0.65659E+01   0.32515E-02
   0.65709E+01   0.32542E-02
   0.65759E+01   0.32570E-02
   0.65809E+01   0.32597E-02
   0.65859E+01   0.32624E-02
   0.65909E+01   0.32652E-02
   0.65959E+01   0.32679E-02
   0.66009E+01   0.32706E-02
   0.66059E+01   0.32733E-02
   0.66109E+01   0.32760E-02
   0.66159E+01   0.32787E-02
   0.66209E+01   0.32814E-02
   0.66259E+01   0.32841E-02
   0.66309E+01   0.32867E-02
   0.66359E+01   0.32894E-02
   0.66409E+01   0.32920E-02
   0.66459E+01   0.32947E-02
   0.66509E+01   0.32974E-02
   0.66559E+01   0.33000E-02
   0.66609E+01   0.33026E-02
   0.66659E+01   0.33053E-02
   0.66709E+01   0.33079E-02
   0.66759E+01   0.33105E-02
   0.66809E+01   0.33131E-02
   0.66859E+01   0.33157E-02
   0.66909E+01   0.33183E-02
   0.66959E+01   0.33209E-02
   0.67009E+01   0.33235E-02
   0.67059E+01   0.33261E-02
   0.67109E+01   0.33287E-02
   0.67159E+01   0.33312E-02
   0.67209E+01   0.33338E-02
   0.67259E+01   0.33364E-02
   0.67309E+01   0.33389E-02
   0.67359E+01   0.33415E-02
   0.67409E+01   0.33440E-02
   0.67459E+01   0.33465E-02
   0.67509E+01   0.33491E-02
   0.67559E+01   0.33516E-02
   0.67609E+01   0.33541E-02
   0.67659E+01   0.33566E-02
   0.67709E+01   0.33591E-02
   0.67759E+01   0.33616E-02
   0.67809E+01   0.33641E-02
   0.67859E+01   0.33666E-02
   0.67909E+01   0.33690E-02
   0.67959E+01   0.33715E-02
   0.68009E+01   0.33740E-02
   0.68059E+01   0.33764E-02
   0.68109E+01   0.33789E-02
   0.68159E+01   0.33813E-02
   0.68209E+01   0.33837E-02
   0.68259E+01   0.33862E-02
   0.68309E+01   0.33886E-02
   0.68359E+01   0.33910E-02
   0.68409E+01   0.33934E-02
   0.68459E+01   0.33958E-02
   0.68509E+01   0.33982E-02
   0.68559E+01   0.34006E-02
   0.68609E+01   0.34030E-02
   0.68659E+01   0.34054E-02
   0.68709E+01   0.34077E-02
   0.68759E+01   0.34101E-02
   0.68809E+01   0.34125E-02
   0.68859E+01   0.34148E-02
   0.68909E+01   0.34172E-02
   0.68959E+01   0.34195E-02
   0.69009E+01   0.34218E-02
   0.69059E+01   0.34242E-02
   0.69109E+01   0.34265E-02
   0.69159E+01   0.34288E-02
   0.69209E+01   0.34311E-02
   0.69259E+01   0.34334E-02
   0.69309E+01   0.34357E-02
   0.69359E+01   0.34380E-02
   0.69409E+01   0.34403E-02
   0.69459E+01   0.34425E-02
   0.69509E+01   0.34448E-02
   0.69559E+01   0.34471E-02
   0.69609E+01   0.34493E-02
   0.69659E+01   0.34516E-02
   0.69709E+01   0.34538E-02
   0.69759E+01   0.34560E-02
   0.69809E+01   0.34583E-02
   0.69859E+01   0.34605E-02
   0.69909E+01   0.34627E-02
   0.69959E+01   0.34649E-02
   0.70009E+01   0.34671E-02
   0.70059E+01   0.34693E-02
   0.70109E+01   0.34715E-02
   0.70159E+01   0.34737E-02
   0.70209E+01   0.34759E-02
   0.70259E+01   0.34780E-02
   0.70309E+01   0.34802E-02
   0.70359E+01   0.34824E-02
   0.70409E+01   0.34845E-02
   0.70459E+01   0.34867E-02
   0.70509E+01   0.34888E-02
   0.70559E+01   0.34909E-02
   0.70609E+01   0.34930E-02
   0.70659E+01   0.34952E-02
   0.70709E+01   0.34973E-02
   0.70759E+01   0.34994E-02
   0.70809E+01   0.35015E-02
   0.70859E+01   0.35036E-02
   0.70909E+01   0.35057E-02
   0.70959E+01   0.35077E-02
   0.71009E+01   0.35098E-02
   0.71059E+01   0.35119E-02
   0.71109E+01   0.35139E-02
   0.71159E+01   0.35160E-02
   0.71209E+01   0.35180E-02
   0.71259E+01   0.35200E-02
   0.71309E+01   0.35221E-02
   0.71359E+01   0.35241E-02
   0.71409E+01   0.35261E-02
   0.71459E+01   0.35281E-02
   0.71509E+01   0.35301E-02
   0.71559E+01   0.35321E-02
   0.71609E+01   0.35341E-02
   0.71659E+01   0.35361E-02
   0.71709E+01   0.35381E-02
   0.71759E+01   0.35401E-02
   0.71809E+01   0.35420E-02
   0.71859E+01   0.35440E-02
   0.71909E+01   0.35459E-02
   0.71959E+01   0.35479E-02
   0.72009E+01   0.35498E-02
   0.72059E+01   0.35517E-02
   0.72109E+01   0.35537E-02
   0.72159E+01   0.35556E-02
   0.72209E+01   0.35575E-02
   0.72259E+01   0.35594E-02
   0.72309E+01   0.35613E-02
   0.72359E+01   0.35632E-02
   0.72409E+01   0.35651E-02
   0.72459E+01   0.35669E-02
   0.72509E+01   0.35688E-02
   0.72559E+01   0.35707E-02
   0.72609E+01   0.35725E-02
   0.72659E+01   0.35744E-02
   0.72709E+01   0.35762E-02
   0.72759E+01   0.35781E-02
   0.72809E+01   0.35799E-02
   0.72859E+01   0.35817E-02
   0.72909E+01   0.35835E-02
   0.72959E+01   0.35854E-02
   0.73009E+01   0.35872E-02
   0.73059E+01   0.35890E-02
   0.73109E+01   0.35908E-02
   0.73159E+01   0.35925E-02
   0.73209E+01   0.35943E-02
   0.73259E+01   0.35961E-02
   0.73309E+01   0.35979E-02
   0.73359E+01   0.35996E-02
   0.73409E+01   0.36014E-02
   0.73459E+01   0.36031E-02
   0.73509E+01   0.36048E-02
   0.73559E+01   0.36066E-02
   0.73609E+01   0.36083E-02
   0.73659E+01   0.36100E-02
   0.73709E+01   0.36117E-02
   0.73759E+01   0.36134E-02
   0.73809E+01   0.36151E-02
   0.73859E+01   0.36168E-02
   0.73909E+01   0.36185E-02
   0.73959E+01   0.36202E-02
   0.74009E+01   0.36218E-02
   0.74059E+01   0.36235E-02
   0.74109E+01   0.36252E-02
   0.74159E+01   0.36268E-02
   0.74209E+01   0.36285E-02
   0.74259E+01   0.36301E-02
   0.74309E+01   0.36317E-02
   0.74359E+01   0.36334E-02
   0.74409E+01   0.36350E-02
   0.74459E+01   0.36366E-02
   0.74509E+01   0.36382E-02
   0.74559E+01   0.36398E-02
   0.74609E+01   0.36414E-02
   0.74659E+01   0.36430E-02
   0.74709E+01   0.36445E-02
   0.74759E+01   0.36461E-02
   0.74809E+01   0.36477E-02
   0.74859E+01   0.36492E-02
   0.74909E+01   0.36508E-02
   0.74959E+01   0.36523E-02
   0.75009E+01   0.36539E-02
   0.75058E+01   0.36554E-02
   0.75108E+01   0.36569E-02
   0.75158E+01   0.36584E-02
   0.75208E+01   0.36599E-02
   0.75258E+01   0.36614E-02
   0.75308E+01   0.36629E-02
   0.75358E+01   0.36644E-02
   0.75408E+01   0.36659E-02
   0.75458E+01   0.36674E-02
   0.75508E+01   0.36689E-02
   0.75558E+01   0.36703E-02
   0.75608E+01   0.36718E-02
   0.75658E+01   0.36732E-02
   0.75708E+01   0.36747E-02
   0.75758E+01   0.36761E-02
   0.75808E+01   0.36776E-02
   0.75858E+01   0.36790E-02
   0.75908E+01   0.36804E-02
   0.75958E+01   0.36818E-02
   0.76008E+01   0.36832E-02
   0.76058E+01   0.36846E-02
   0.76108E+01   0.36860E-02
   0.76158E+01   0.36874E-02
   0.76208E+01   0.36888E-02
   0.76258E+01   0.36902E-02
   0.76308E+01   0.36915E-02
   0.76358E+01   0.36929E-02
   0.76408E+01   0.36942E-02
   0.76458E+01   0.36956E-02
   0.76508E+01   0.36969E-02
   0.76558E+01   0.36983E-02
   0.76608E+01   0.36996E-02
   0.76658E+01   0.37009E-02
   0.76708E+01   0.37022E-02
   0.76758E+01   0.37035E-02
   0.76808E+01   0.37048E-02
   0.76858E+01   0.37061E-02
   0.76908E+01   0.37074E-02
   0.76958E+01   0.37087E-02
   0.77008E+01   0.37100E-02
   0.77058E+01   0.37113E-02
   0.77108E+01   0.37125E-02
   0.77158E+01   0.37138E-02
   0.77208E+01   0.37150E-02
   0.77258E+01   0.37163E-02
   0.77308E+01   0.37175E-02
   0.77358E+01   0.37187E-02
   0.77408E+01   0.37200E-02
   0.77458E+01   0.37212E-02
   0.77508E+01   0.37224E-02
   0.77558E+01   0.37236E-02
   0.77608E+01   0.37248E-02
   0.77658E+01   0.37260E-02
   0.77708E+01   0.37272E-02
   0.77758E+01   0.37284E-02
   0.77808E+01   0.37295E-02
   0.77858E+01   0.37307E-02
   0.77908E+01   0.37319E-02
   0.77958E+01   0.37330E-02
   0.78008E+01   0.37342E-02
   0.78058E+01   0.37353E-02
   0.78108E+01   0.37365E-02
   0.78158E+01   0.37376E-02
   0.78208E+01   0.37387E-02
   0.78258E+01   0.37398E-02
   0.78308E+01   0.37409E-02
   0.78358E+01   0.37420E-02
   0.78408E+01   0.37431E-02
   0.78458E+01   0.37442E-02
   0.78508E+01   0.37453E-02
   0.78558E+01   0.37464E-02
   0.78608E+01   0.37475E-02
   0.78658E+01   0.37485E-02
   0.78708E+01   0.37496E-02
   0.78758E+01   0.37506E-02
   0.78808E+01   0.37517E-02
   0.78858E+01   0.37527E-02
   0.78908E+01   0.37538E-02
   0.78958E+01   0.37548E-02
   0.79008E+01   0.37558E-02
   0.79058E+01   0.37568E-02
   0.79108E+01   0.37578E-02
   0.79158E+01   0.37588E-02
   0.79208E+01   0.37598E-02
   0.79258E+01   0.37608E-02
   0.79308E+01   0.37618E-02
   0.79358E+01   0.37628E-02
   0.79408E+01   0.37638E-02
   0.79458E+01   0.37647E-02
   0.79508E+01   0.37657E-02
   0.79558E+01   0.37666E-02
   0.79608E+01   0.37676E-02
   0.79658E+01   0.37685E-02
   0.79708E+01   0.37695E-02
   0.79758E+01   0.37704E-02
   0.79808E+01   0.37713E-02
   0.79858E+01   0.37722E-02
   0.79908E+01   0.37732E-02
   0.79958E+01   0.37741E-02
   0.80008E+01   0.37750E-02
   0.80058E+01   0.37759E-02
   0.80108E+01   0.37767E-02
   0.80158E+01   0.37776E-02
   0.80208E+01   0.37785E-02
   0.80258E+01   0.37794E-02
   0.80308E+01   0.37802E-02
   0.80358E+01   0.37811E-02
   0.80408E+01   0.37819E-02
   0.80458E+01   0.37828E-02
   0.80508E+01   0.37836E-02
   0.80558E+01   0.37845E-02
   0.80608E+01   0.37853E-02
   0.80658E+01   0.37861E-02
   0.80708E+01   0.37869E-02
   0.80758E+01   0.37877E-02
   0.80808E+01   0.37885E-02
   0.80858E+01   0.37893E-02
   0.80908E+01   0.37901E-02
   0.80958E+01   0.37909E-02
   0.81008E+01   0.37917E-02
   0.81058E+01   0.37925E-02
   0.81108E+01   0.37932E-02
   0.81158E+01   0.37940E-02
   0.81208E+01   0.37948E-02
   0.81258E+01   0.37955E-02
   0.81308E+01   0.37963E-02
   0.81358E+01   0.37970E-02
   0.81408E+01   0.37977E-02
   0.81458E+01   0.37985E-02
   0.81508E+01   0.37992E-02
   0.81558E+01   0.37999E-02
   0.81608E+01   0.38006E-02
   0.81658E+01   0.38013E-02
   0.81708E+01   0.38020E-02
   0.81758E+01   0.38027E-02
   0.81808E+01   0.38034E-02
   0.81858E+01   0.38041E-02
   0.81908E+01   0.38047E-02
   0.81958E+01   0.38054E-02
   0.82008E+01   0.38061E-02
   0.82058E+01   0.38067E-02
   0.82108E+01   0.38074E-02
   0.82158E+01   0.38081E-02
   0.82208E+01   0.38087E-02
   0.82258E+01   0.38093E-02
   0.82308E+01   0.38100E-02
   0.82358E+01   0.38106E-02
   0.82408E+01   0.38112E-02
   0.82458E+01   0.38118E-02
   0.82508E+01   0.38124E-02
   0.82558E+01   0.38130E-02
   0.82608E+01   0.38136E-02
   0.82658E+01   0.38142E-02
   0.82708E+01   0.38148E-02
   0.82758E+01   0.38154E-02
   0.82808E+01   0.38160E-02
   0.82858E+01   0.38165E-02
   0.82908E+01   0.38171E-02
   0.82958E+01   0.38177E-02
   0.83008E+01   0.38182E-02
   0.83058E+01   0.38188E-02
   0.83108E+01   0.38193E-02
   0.83158E+01   0.38199E-02
   0.83208E+01   0.38204E-02
   0.83258E+01   0.38209E-02
   0.83308E+01   0.38215E-02
   0.83358E+01   0.38220E-02
   0.83408E+01   0.38225E-02
   0.83458E+01   0.38230E-02
   0.83508E+01   0.38235E-02
   0.83558E+01   0.38240E-02
   0.83608E+01   0.38245E-02
   0.83658E+01   0.38250E-02
   0.83708E+01   0.38255E-02
   0.83758E+01   0.38259E-02
   0.83808E+01   0.38264E-02
   0.83858E+01   0.38269E-02
   0.83908E+01   0.38273E-02
   0.83958E+01   0.38278E-02
   0.84008E+01   0.38282E-02
   0.84058E+01   0.38287E-02
   0.84108E+01   0.38291E-02
   0.84158E+01   0.38296E-02
   0.84208E+01   0.38300E-02
   0.84258E+01   0.38304E-02
   0.84308E+01   0.38308E-02
   0.84358E+01   0.38313E-02
   0.84408E+01   0.38317E-02
   0.84458E+01   0.38321E-02
   0.84508E+01   0.38325E-02
   0.84558E+01   0.38329E-02
   0.84608E+01   0.38333E-02
   0.84658E+01   0.38337E-02
   0.84708E+01   0.38340E-02
   0.84758E+01   0.38344E-02
   0.84808E+01   0.38348E-02
   0.84858E+01   0.38352E-02
   0.84908E+01   0.38355E-02
   0.84958E+01   0.38359E-02
   0.85008E+01   0.38362E-02
   0.85058E+01   0.38366E-02
   0.85108E+01   0.38369E-02
   0.85158E+01   0.38373E-02
   0.85208E+01   0.38376E-02
   0.85258E+01   0.38379E-02
   0.85308E+01   0.38383E-02
   0.85358E+01   0.38386E-02
   0.85408E+01   0.38389E-02
   0.85458E+01   0.38392E-02
   0.85508E+01   0.38395E-02
   0.85558E+01   0.38398E-02
   0.85608E+01   0.38401E-02
   0.85658E+01   0.38404E-02
   0.85708E+01   0.38407E-02
   0.85758E+01   0.38410E-02
   0.85808E+01   0.38413E-02
   0.85858E+01   0.38415E-02
   0.85908E+01   0.38418E-02
   0.85958E+01   0.38421E-02
   0.86008E+01   0.38424E-02
   0.86058E+01   0.38426E-02
   0.86108E+01   0.38429E-02
   0.86158E+01   0.38431E-02
   0.86208E+01   0.38434E-02
   0.86258E+01   0.38436E-02
   0.86308E+01   0.38438E-02
   0.86358E+01   0.38441E-02
   0.86408E+01   0.38443E-02
   0.86458E+01   0.38445E-02
   0.86508E+01   0.38448E-02
   0.86558E+01   0.38450E-02
   0.86608E+01   0.38452E-02
   0.86658E+01   0.38454E-02
   0.86708E+01   0.38456E-02
   0.86758E+01   0.38458E-02
   0.86808E+01   0.38460E-02
   0.86858E+01   0.38462E-02
   0.86908E+01   0.38464E-02
   0.86958E+01   0.38466E-02
   0.87008E+01   0.38467E-02
   0.87058E+01   0.38469E-02
   0.87108E+01   0.38471E-02
   0.87158E+01   0.38473E-02
   0.87208E+01   0.38474E-02
   0.87258E+01   0.38476E-02
   0.87308E+01   0.38478E-02
   0.87358E+01   0.38479E-02
   0.87408E+01   0.38481E-02
   0.87458E+01   0.38482E-02
   0.87508E+01   0.38484E-02
   0.87558E+01   0.38485E-02
   0.87608E+01   0.38486E-02
   0.87658E+01   0.38488E-02
   0.87708E+01   0.38489E-02
   0.87758E+01   0.38490E-02
   0.87808E+01   0.38491E-02
   0.87858E+01   0.38493E-02
   0.87908E+01   0.38494E-02
   0.87958E+01   0.38495E-02
   0.88008E+01   0.38496E-02
   0.88058E+01   0.38497E-02
   0.88108E+01   0.38498E-02
   0.88158E+01   0.38499E-02
   0.88208E+01   0.38500E-02
   0.88258E+01   0.38501E-02
   0.88308E+01   0.38502E-02
   0.88358E+01   0.38503E-02
   0.88408E+01   0.38504E-02
   0.88458E+01   0.38505E-02
   0.88508E+01   0.38505E-02
   0.88558E+01   0.38506E-02
   0.88608E+01   0.38507E-02
   0.88658E+01   0.38508E-02
   0.88708E+01   0.38508E-02
   0.88758E+01   0.38509E-02
   0.88808E+01   0.38510E-02
   0.88858E+01   0.38510E-02
   0.88908E+01   0.38511E-02
   0.88958E+01   0.38511E-02
   0.89008E+01   0.38512E-02
   0.89058E+01   0.38512E-02
   0.89108E+01   0.38513E-02
   0.89158E+01   0.38513E-02
   0.89208E+01   0.38514E-02
   0.89258E+01   0.38514E-02
   0.89308E+01   0.38514E-02
   0.89358E+01   0.38515E-02
   0.89408E+01   0.38515E-02
   0.89458E+01   0.38515E-02
   0.89508E+01   0.38516E-02
   0.89558E+01   0.38516E-02
   0.89608E+01   0.38516E-02
   0.89658E+01   0.38516E-02
   0.89708E+01   0.38516E-02
   0.89758E+01   0.38517E-02
   0.89808E+01   0.38517E-02
   0.89858E+01   0.38517E-02
   0.89908E+01   0.38517E-02
   0.89958E+01   0.38517E-02
   0.90008E+01   0.38517E-02
   0.90058E+01   0.38517E-02
   0.90108E+01   0.38517E-02
   0.90158E+01   0.38517E-02
   0.90208E+01   0.38518E-02
   0.90258E+01   0.38518E-02
   0.90308E+01   0.38518E-02
   0.90358E+01   0.38518E-02
   0.90408E+01   0.38518E-02
   0.90458E+01   0.38518E-02
   0.90508E+01   0.38518E-02


   0.59999E-02   0.10014E-07
   0.11000E-01   0.10089E-07
   0.16000E-01   0.10273E-07
   0.21000E-01   0.10616E-07
   0.26000E-01   0.11169E-07
   0.30999E-01   0.11982E-07
   0.35999E-01   0.13104E-07
   0.40999E-01   0.14585E-07
   0.45999E-01   0.16475E-07
   0.50999E-01   0.18825E-07
   0.55999E-01   0.21683E-07
   0.60999E-01   0.25100E-07
   0.65999E-01   0.29126E-07
   0.70999E-01   0.33810E-07
   0.75999E-01   0.39203E-07
   0.80998E-01   0.45354E-07
   0.85998E-01   0.52314E-07
   0.90998E-01   0.60131E-07
   0.95998E-01   0.68857E-07
   0.10100E+00   0.78541E-07
   0.10600E+00   0.89232E-07
   0.11100E+00   0.10098E-06
   0.11600E+00   0.11384E-06
   0.12100E+00   0.12785E-06
   0.12600E+00   0.14308E-06
   0.13100E+00   0.15955E-06
   0.13600E+00   0.17734E-06
   0.14100E+00   0.19648E-06
   0.14600E+00   0.21703E-06
   0.15100E+00   0.23904E-06
   0.15600E+00   0.26256E-06
   0.16100E+00   0.28763E-06
   0.16600E+00   0.31430E-06
   0.17100E+00   0.34264E-06
   0.17600E+00   0.37268E-06
   0.18100E+00   0.40448E-06
   0.18600E+00   0.43808E-06
   0.19100E+00   0.47354E-06
   0.19600E+00   0.51090E-06
   0.20100E+00   0.55022E-06
   0.20600E+00   0.59155E-06
   0.21100E+00   0.63488E-06
   0.21600E+00   0.68005E-06
   0.22100E+00   0.72737E-06
   0.22600E+00   0.77687E-06
   0.23100E+00   0.82862E-06
   0.23600E+00   0.88265E-06
   0.24100E+00   0.93902E-06
   0.24600E+00   0.99778E-06
   0.25100E+00   0.10590E-05
   0.25599E+00   0.11227E-05
   0.26099E+00   0.11889E-05
   0.26599E+00   0.12577E-05
   0.27099E+00   0.13291E-05
   0.27599E+00   0.14033E-05
   0.28099E+00   0.14801E-05
   0.28599E+00   0.15598E-05
   0.29099E+00   0.16423E-05
   0.29599E+00   0.17276E-05
   0.30099E+00   0.18159E-05
   0.30599E+00   0.19072E-05
   0.31099E+00   0.20016E-05
   0.31599E+00   0.20990E-05
   0.32099E+00   0.21995E-05
   0.32599E+00   0.23032E-05
   0.33099E+00   0.24101E-05
   0.33599E+00   0.25204E-05
   0.34099E+00   0.26339E-05
   0.34599E+00   0.27508E-05
   0.35099E+00   0.28712E-05
   0.35599E+00   0.29950E-05
   0.36099E+00   0.31224E-05
   0.36599E+00   0.32534E-05
   0.37099E+00   0.33879E-05
   0.37599E+00   0.35262E-05
   0.38099E+00   0.36682E-05
   0.38599E+00   0.38138E-05
   0.39099E+00   0.39626E-05
   0.39599E+00   0.41153E-05
   0.40099E+00   0.42720E-05
   0.40599E+00   0.44325E-05
   0.41099E+00   0.45971E-05
   0.41599E+00   0.47657E-05
   0.42099E+00   0.49385E-05
   0.42599E+00   0.51153E-05
   0.43099E+00   0.52964E-05
   0.43599E+00   0.54818E-05
   0.44099E+00   0.56714E-05
   0.44599E+00   0.58654E-05
   0.45099E+00   0.60637E-05
   0.45599E+00   0.62666E-05
   0.46099E+00   0.64739E-05
   0.46599E+00   0.66858E-05
   0.47099E+00   0.69022E-05
   0.47599E+00   0.71234E-05
   0.48099E+00   0.73492E-05
   0.48599E+00   0.75797E-05
   0.49099E+00   0.78151E-05
   0.49599E+00   0.80552E-05
   0.50099E+00   0.83003E-05
   0.50599E+00   0.85503E-05
   0.51099E+00   0.88053E-05
   0.51599E+00   0.90654E-05
   0.52099E+00   0.93305E-05
   0.52599E+00   0.96008E-05
   0.53099E+00   0.98763E-05
   0.53599E+00   0.10157E-04
   0.54099E+00   0.10443E-04
   0.54599E+00   0.10734E-04
   0.55099E+00   0.11031E-04
   0.55599E+00   0.11331E-04
   0.56099E+00   0.11637E-04
   0.56599E+00   0.11948E-04
   0.57099E+00   0.12264E-04
   0.57599E+00   0.12586E-04
   0.58099E+00   0.12913E-04
   0.58599E+00   0.13244E-04
   0.59099E+00   0.13582E-04
   0.59599E+00   0.13925E-04
   0.60099E+00   0.14274E-04
   0.60599E+00   0.14629E-04
   0.61099E+00   0.14990E-04
   0.61599E+00   0.15357E-04
   0.62099E+00   0.15730E-04
   0.62599E+00   0.16109E-04
   0.63099E+00   0.16494E-04
   0.63599E+00   0.16885E-04
   0.64099E+00   0.17282E-04
   0.64599E+00   0.17686E-04
   0.65099E+00   0.18096E-04
   0.65599E+00   0.18512E-04
   0.66099E+00   0.18935E-04
   0.66599E+00   0.19364E-04
   0.67099E+00   0.19800E-04
   0.67599E+00   0.20242E-04
   0.68099E+00   0.20690E-04
   0.68599E+00   0.21146E-04
   0.69099E+00   0.21608E-04
   0.69599E+00   0.22077E-04
   0.70099E+00   0.22552E-04
   0.70599E+00   0.23034E-04
   0.71099E+00   0.23524E-04
   0.71599E+00   0.24020E-04
   0.72099E+00   0.24521E-04
   0.72599E+00   0.25029E-04
   0.73099E+00   0.25544E-04
   0.73599E+00   0.26066E-04
   0.74099E+00   0.26595E-04
   0.74599E+00   0.27131E-04
   0.75099E+00   0.27674E-04
   0.75598E+00   0.28222E-04
   0.76098E+00   0.28776E-04
   0.76598E+00   0.29337E-04
   0.77098E+00   0.29906E-04
   0.77598E+00   0.30483E-04
   0.78098E+00   0.31067E-04
   0.78598E+00   0.31658E-04
   0.79098E+00   0.32257E-04
   0.79598E+00   0.32863E-04
   0.80098E+00   0.33478E-04
   0.80598E+00   0.34100E-04
   0.81098E+00   0.34729E-04
   0.81598E+00   0.35367E-04
   0.82098E+00   0.36012E-04
   0.82598E+00   0.36665E-04
   0.83098E+00   0.37327E-04
   0.83598E+00   0.37995E-04
   0.84098E+00   0.38669E-04
   0.84598E+00   0.39351E-04
   0.85098E+00   0.40042E-04
   0.85598E+00   0.40740E-04
   0.86098E+00   0.41446E-04
   0.86598E+00   0.42161E-04
   0.87098E+00   0.42884E-04
   0.87598E+00   0.43616E-04
   0.88098E+00   0.44356E-04
   0.88598E+00   0.45104E-04
   0.89098E+00   0.45861E-04
   0.89598E+00   0.46626E-04
   0.90098E+00   0.47400E-04
   0.90598E+00   0.48183E-04
   0.91098E+00   0.48973E-04
   0.91598E+00   0.49767E-04
   0.92098E+00   0.50571E-04
   0.92598E+00   0.51382E-04
   0.93098E+00   0.52203E-04
   0.93598E+00   0.53033E-04
   0.94098E+00   0.53871E-04
   0.94598E+00   0.54714E-04
   0.95098E+00   0.55567E-04
   0.95598E+00   0.56428E-04
   0.96098E+00   0.57298E-04
   0.96598E+00   0.58178E-04
   0.97098E+00   0.59067E-04
   0.97598E+00   0.59965E-04
   0.98098E+00   0.60872E-04
   0.98598E+00   0.61788E-04
   0.99098E+00   0.62714E-04
   0.99598E+00   0.63649E-04
   0.10010E+01   0.64594E-04
   0.10060E+01   0.65548E-04
   0.10110E+01   0.66511E-04
   0.10160E+01   0.67485E-04
   0.10210E+01   0.68467E-04
   0.10260E+01   0.69460E-04
   0.10310E+01   0.70462E-04
   0.10360E+01   0.71470E-04
   0.10410E+01   0.72487E-04
   0.10460E+01   0.73513E-04
   0.10510E+01   0.74542E-04
   0.10560E+01   0.75581E-04
   0.10610E+01   0.76630E-04
   0.10660E+01   0.77689E-04
   0.10710E+01   0.78758E-04
   0.10760E+01   0.79838E-04
   0.10810E+01   0.80927E-04
   0.10860E+01   0.82026E-04
   0.10910E+01   0.83135E-04
   0.10960E+01   0.84255E-04
   0.11010E+01   0.85385E-04
   0.11060E+01   0.86525E-04
   0.11110E+01   0.87676E-04
   0.11160E+01   0.88837E-04
   0.11210E+01   0.90004E-04
   0.11260E+01   0.91180E-04
   0.11310E+01   0.92367E-04
   0.11360E+01   0.93564E-04
   0.11410E+01   0.94772E-04
   0.11460E+01   0.95990E-04
   0.11510E+01   0.97220E-04
   0.11560E+01   0.98459E-04
   0.11610E+01   0.99710E-04
   0.11660E+01   0.10096E-03
   0.11710E+01   0.10223E-03
   0.11760E+01   0.10350E-03
   0.11810E+01   0.10479E-03
   0.11860E+01   0.10608E-03
   0.11910E+01   0.10739E-03
   0.11960E+01   0.10871E-03
   0.12010E+01   0.11003E-03
   0.12060E+01   0.11137E-03
   0.12110E+01   0.11271E-03
   0.12160E+01   0.11407E-03
   0.12210E+01   0.11543E-03
   0.12260E+01   0.11681E-03
   0.12310E+01   0.11820E-03
   0.12360E+01   0.11960E-03
   0.12410E+01   0.12102E-03
   0.12460E+01   0.12244E-03
   0.12510E+01   0.12388E-03
   0.12560E+01   0.12532E-03
   0.12610E+01   0.12678E-03
   0.12660E+01   0.12825E-03
   0.12710E+01   0.12973E-03
   0.12760E+01   0.13121E-03
   0.12810E+01   0.13270E-03
   0.12860E+01   0.13419E-03
   0.12910E+01   0.13571E-03
   0.12960E+01   0.13723E-03
   0.13010E+01   0.13876E-03
   0.13060E+01   0.14031E-03
   0.13110E+01   0.14187E-03
   0.13160E+01   0.14344E-03
   0.13210E+01   0.14502E-03
   0.13260E+01   0.14662E-03
   0.13310E+01   0.14822E-03
   0.13360E+01   0.14984E-03
   0.13410E+01   0.15147E-03
   0.13460E+01   0.15310E-03
   0.13510E+01   0.15475E-03
   0.13560E+01   0.15641E-03
   0.13610E+01   0.15808E-03
   0.13660E+01   0.15977E-03
   0.13710E+01   0.16146E-03
   0.13760E+01   0.16316E-03
   0.13810E+01   0.16487E-03
   0.13860E+01   0.16659E-03
   0.13910E+01   0.16832E-03
   0.13960E+01   0.17007E-03
   0.14010E+01   0.17183E-03
   0.14060E+01   0.17360E-03
   0.14110E+01   0.17538E-03
   0.14160E+01   0.17717E-03
   0.14210E+01   0.17897E-03
   0.14260E+01   0.18078E-03
   0.14310E+01   0.18261E-03
   0.14360E+01   0.18445E-03
   0.14410E+01   0.18630E-03
   0.14460E+01   0.18817E-03
   0.14510E+01   0.19005E-03
   0.14560E+01   0.19194E-03
   0.14610E+01   0.19384E-03
   0.14660E+01   0.19574E-03
   0.14710E+01   0.19766E-03
   0.14760E+01   0.19958E-03
   0.14810E+01   0.20152E-03
   0.14860E+01   0.20346E-03
   0.14910E+01   0.20542E-03
   0.14960E+01   0.20740E-03
   0.15010E+01   0.20938E-03
   0.15060E+01   0.21138E-03
   0.15110E+01   0.21340E-03
   0.15160E+01   0.21542E-03
   0.15210E+01   0.21746E-03
   0.15260E+01   0.21952E-03
   0.15310E+01   0.22158E-03
   0.15360E+01   0.22365E-03
   0.15410E+01   0.22574E-03
   0.15460E+01   0.22784E-03
   0.15510E+01   0.22993E-03
   0.15560E+01   0.23205E-03
   0.15610E+01   0.23417E-03
   0.15660E+01   0.23631E-03
   0.15710E+01   0.23846E-03
   0.15760E+01   0.24062E-03
   0.15810E+01   0.24280E-03
   0.15860E+01   0.24499E-03
   0.15910E+01   0.24720E-03
   0.15960E+01   0.24941E-03
   0.16010E+01   0.25163E-03
   0.16060E+01   0.25387E-03
   0.16110E+01   0.25612E-03
   0.16160E+01   0.25839E-03
   0.16210E+01   0.26067E-03
   0.16260E+01   0.26296E-03
   0.16310E+01   0.26527E-03
   0.16360E+01   0.26757E-03
   0.16410E+01   0.26989E-03
   0.16460E+01   0.27222E-03
   0.16510E+01   0.27456E-03
   0.16560E+01   0.27691E-03
   0.16610E+01   0.27928E-03
   0.16660E+01   0.28166E-03
   0.16710E+01   0.28405E-03
   0.16760E+01   0.28646E-03
   0.16810E+01   0.28888E-03
   0.16860E+01   0.29132E-03
   0.16910E+01   0.29377E-03
   0.16960E+01   0.29624E-03
   0.17010E+01   0.29872E-03
   0.17060E+01   0.30120E-03
   0.17110E+01   0.30369E-03
   0.17160E+01   0.30618E-03
   0.17210E+01   0.30869E-03
   0.17260E+01   0.31122E-03
   0.17310E+01   0.31376E-03
   0.17360E+01   0.31631E-03
   0.17410E+01   0.31888E-03
   0.17460E+01   0.32147E-03
   0.17510E+01   0.32406E-03
   0.17560E+01   0.32667E-03
   0.17610E+01   0.32928E-03
   0.17660E+01   0.33191E-03
   0.17710E+01   0.33456E-03
   0.17760E+01   0.33722E-03
   0.17810E+01   0.33990E-03
   0.17860E+01   0.34257E-03
   0.17910E+01   0.34526E-03
   0.17960E+01   0.34796E-03
   0.18010E+01   0.35068E-03
   0.18060E+01   0.35340E-03
   0.18110E+01   0.35613E-03
   0.18160E+01   0.35888E-03
   0.18210E+01   0.36165E-03
   0.18260E+01   0.36443E-03
   0.18310E+01   0.36722E-03
   0.18360E+01   0.37003E-03
   0.18410E+01   0.37286E-03
   0.18460E+01   0.37570E-03
   0.18510E+01   0.37856E-03
   0.18560E+01   0.38140E-03
   0.18610E+01   0.38426E-03
   0.18660E+01   0.38712E-03
   0.18710E+01   0.39001E-03
   0.18760E+01   0.39291E-03
   0.18810E+01   0.39582E-03
   0.18860E+01   0.39876E-03
   0.18910E+01   0.40170E-03
   0.18960E+01   0.40467E-03
   0.19010E+01   0.40764E-03
   0.19060E+01   0.41062E-03
   0.19110E+01   0.41362E-03
   0.19160E+01   0.41663E-03
   0.19210E+01   0.41965E-03
   0.19260E+01   0.42267E-03
   0.19310E+01   0.42571E-03
   0.19360E+01   0.42876E-03
   0.19410E+01   0.43183E-03
   0.19460E+01   0.43491E-03
   0.19510E+01   0.43800E-03
   0.19560E+01   0.44110E-03
   0.19610E+01   0.44422E-03
   0.19660E+01   0.44735E-03
   0.19710E+01   0.45050E-03
   0.19760E+01   0.45367E-03
   0.19810E+01   0.45685E-03
   0.19860E+01   0.46005E-03
   0.19910E+01   0.46324E-03
   0.19960E+01   0.46645E-03
   0.20010E+01   0.46965E-03
   0.20060E+01   0.47288E-03
   0.20110E+01   0.47612E-03
   0.20160E+01   0.47937E-03
   0.20210E+01   0.48265E-03
   0.20260E+01   0.48593E-03
   0.20310E+01   0.48924E-03
   0.20360E+01   0.49256E-03
   0.20410E+01   0.49588E-03
   0.20460E+01   0.49922E-03
   0.20510E+01   0.50258E-03
   0.20560E+01   0.50593E-03
   0.20610E+01   0.50929E-03
   0.20660E+01   0.51267E-03
   0.20710E+01   0.51607E-03
   0.20760E+01   0.51948E-03
   0.20810E+01   0.52291E-03
   0.20860E+01   0.52634E-03
   0.20910E+01   0.52979E-03
   0.20960E+01   0.53325E-03
   0.21010E+01   0.53673E-03
   0.21060E+01   0.54022E-03
   0.21110E+01   0.54374E-03
   0.21160E+01   0.54724E-03
   0.21210E+01   0.55076E-03
   0.21260E+01   0.55430E-03
   0.21310E+01   0.55784E-03
   0.21360E+01   0.56139E-03
   0.21410E+01   0.56496E-03
   0.21460E+01   0.56855E-03
   0.21510E+01   0.57215E-03
   0.21560E+01   0.57577E-03
   0.21610E+01   0.57941E-03
   0.21660E+01   0.58306E-03
   0.21710E+01   0.58672E-03
   0.21760E+01   0.59037E-03
   0.21810E+01   0.59403E-03
   0.21860E+01   0.59771E-03
   0.21910E+01   0.60141E-03
   0.21960E+01   0.60512E-03
   0.22010E+01   0.60885E-03
   0.22060E+01   0.61259E-03
   0.22110E+01   0.61634E-03
   0.22160E+01   0.62011E-03
   0.22210E+01   0.62388E-03
   0.22260E+01   0.62768E-03
   0.22310E+01   0.63149E-03
   0.22360E+01   0.63530E-03
   0.22410E+01   0.63912E-03
   0.22460E+01   0.64296E-03
   0.22510E+01   0.64682E-03
   0.22560E+01   0.65067E-03
   0.22610E+01   0.65454E-03
   0.22660E+01   0.65843E-03
   0.22710E+01   0.66233E-03
   0.22760E+01   0.66626E-03
   0.22810E+01   0.67020E-03
   0.22860E+01   0.67415E-03
   0.22910E+01   0.67809E-03
   0.22960E+01   0.68203E-03
   0.23010E+01   0.68600E-03
   0.23060E+01   0.68998E-03
   0.23110E+01   0.69397E-03
   0.23160E+01   0.69799E-03
   0.23210E+01   0.70202E-03
   0.23260E+01   0.70607E-03
   0.23310E+01   0.71012E-03
   0.23360E+01   0.71418E-03
   0.23410E+01   0.71827E-03
   0.23460E+01   0.72236E-03
   0.23510E+01   0.72645E-03
   0.23560E+01   0.73056E-03
   0.23610E+01   0.73468E-03
   0.23660E+01   0.73882E-03
   0.23710E+01   0.74296E-03
   0.23760E+01   0.74711E-03
   0.23810E+01   0.75128E-03
   0.23860E+01   0.75548E-03
   0.23910E+01   0.75968E-03
   0.23960E+01   0.76391E-03
   0.24010E+01   0.76813E-03
   0.24060E+01   0.77234E-03
   0.24110E+01   0.77657E-03
   0.24160E+01   0.78082E-03
   0.24210E+01   0.78509E-03
   0.24260E+01   0.78937E-03
   0.24310E+01   0.79367E-03
   0.24360E+01   0.79799E-03
   0.24410E+01   0.80232E-03
   0.24460E+01   0.80665E-03
   0.24510E+01   0.81099E-03
   0.24560E+01   0.81533E-03
   0.24610E+01   0.81969E-03
   0.24660E+01   0.82406E-03
   0.24710E+01   0.82845E-03
   0.24760E+01   0.83286E-03
   0.24810E+01   0.83727E-03
   0.24860E+01   0.84169E-03
   0.24910E+01   0.84613E-03
   0.24960E+01   0.85059E-03
   0.25010E+01   0.85507E-03
   0.25059E+01   0.85954E-03
   0.25109E+01   0.86402E-03
   0.25159E+01   0.86850E-03
   0.25209E+01   0.87299E-03
   0.25259E+01   0.87751E-03
   0.25309E+01   0.88204E-03
   0.25359E+01   0.88659E-03
   0.25409E+01   0.89115E-03
   0.25459E+01   0.89574E-03
   0.25509E+01   0.90032E-03
   0.25559E+01   0.90490E-03
   0.25609E+01   0.90948E-03
   0.25659E+01   0.91408E-03
   0.25709E+01   0.91870E-03
   0.25759E+01   0.92334E-03
   0.25809E+01   0.92800E-03
   0.25859E+01   0.93266E-03
   0.25909E+01   0.93733E-03
   0.25959E+01   0.94202E-03
   0.26009E+01   0.94672E-03
   0.26059E+01   0.95142E-03
   0.26109E+01   0.95613E-03
   0.26159E+01   0.96086E-03
   0.26209E+01   0.96559E-03
   0.26259E+01   0.97033E-03
   0.26309E+01   0.97509E-03
   0.26359E+01   0.97986E-03
   0.26409E+01   0.98466E-03
   0.26459E+01   0.98948E-03
   0.26509E+01   0.99430E-03
   0.26559E+01   0.99909E-03
   0.26609E+01   0.10039E-02
   0.26659E+01   0.10087E-02
   0.26709E+01   0.10136E-02
   0.26759E+01   0.10184E-02
   0.26809E+01   0.10233E-02
   0.26859E+01   0.10282E-02
   0.26909E+01   0.10331E-02
   0.26959E+01   0.10380E-02
   0.27009E+01   0.10430E-02
   0.27059E+01   0.10479E-02
   0.27109E+01   0.10528E-02
   0.27159E+01   0.10578E-02
   0.27209E+01   0.10627E-02
   0.27259E+01   0.10677E-02
   0.27309E+01   0.10727E-02
   0.27359E+01   0.10777E-02
   0.27409E+01   0.10827E-02
   0.27459E+01   0.10877E-02
   0.27509E+01   0.10927E-02
   0.27559E+01   0.10978E-02
   0.27609E+01   0.11028E-02
   0.27659E+01   0.11079E-02
   0.27709E+01   0.11129E-02
   0.27759E+01   0.11180E-02
   0.27809E+01   0.11231E-02
   0.27859E+01   0.11282E-02
   0.27909E+01   0.11334E-02
   0.27959E+01   0.11385E-02
   0.28009E+01   0.11436E-02
   0.28059E+01   0.11487E-02
   0.28109E+01   0.11539E-02
   0.28159E+01   0.11591E-02
   0.28209E+01   0.11642E-02
   0.28259E+01   0.11694E-02
   0.28309E+01   0.11746E-02
   0.28359E+01   0.11798E-02
   0.28409E+01   0.11851E-02
   0.28459E+01   0.11903E-02
   0.28509E+01   0.11955E-02
   0.28559E+01   0.12007E-02
   0.28609E+01   0.12060E-02
   0.28659E+01   0.12113E-02
   0.28709E+01   0.12166E-02
   0.28759E+01   0.12219E-02
   0.28809E+01   0.12272E-02
   0.28859E+01   0.12325E-02
   0.28909E+01   0.12378E-02
   0.28959E+01   0.12431E-02
   0.29009E+01   0.12484E-02
   0.29059E+01   0.12538E-02
   0.29109E+01   0.12591E-02
   0.29159E+01   0.12645E-02
   0.29209E+01   0.12699E-02
   0.29259E+01   0.12753E-02
   0.29309E+01   0.12807E-02
   0.29359E+01   0.12861E-02
   0.29409E+01   0.12915E-02
   0.29459E+01   0.12969E-02
   0.29509E+01   0.13024E-02
   0.29559E+01   0.13078E-02
   0.29609E+01   0.13133E-02
   0.29659E+01   0.13188E-02
   0.29709E+01   0.13242E-02
   0.29759E+01   0.13297E-02
   0.29809E+01   0.13352E-02
   0.29859E+01   0.13407E-02
   0.29909E+01   0.13462E-02
   0.29959E+01   0.13517E-02
   0.30009E+01   0.13573E-02
   0.30059E+01   0.13628E-02
   0.30109E+01   0.13684E-02
   0.30159E+01   0.13739E-02
   0.30209E+01   0.13795E-02
   0.30259E+01   0.13851E-02
   0.30309E+01   0.13907E-02
   0.30359E+01   0.13963E-02
   0.30409E+01   0.14019E-02
   0.30459E+01   0.14075E-02
   0.30509E+01   0.14131E-02
   0.30559E+01   0.14188E-02
   0.30609E+01   0.14244E-02
   0.30659E+01   0.14300E-02
   0.30709E+01   0.14357E-02
   0.30759E+01   0.14414E-02
   0.30809E+01   0.14470E-02
   0.30859E+01   0.14527E-02
   0.30909E+01   0.14584E-02
   0.30959E+01   0.14641E-02
   0.31009E+01   0.14698E-02
   0.31059E+01   0.14756E-02
   0.31109E+01   0.14813E-02
   0.31159E+01   0.14870E-02
   0.31209E+01   0.14928E-02
   0.31259E+01   0.14985E-02
   0.31309E+01   0.15043E-02
   0.31359E+01   0.15101E-02
   0.31409E+01   0.15159E-02
   0.31459E+01   0.15216E-02
   0.31509E+01   0.15274E-02
   0.31559E+01   0.15332E-02
   0.31609E+01   0.15391E-02
   0.31659E+01   0.15449E-02
   0.31709E+01   0.15507E-02
   0.31759E+01   0.15566E-02
   0.31809E+01   0.15624E-02
   0.31859E+01   0.15682E-02
   0.31909E+01   0.15741E-02
   0.31959E+01   0.15800E-02
   0.32009E+01   0.15859E-02
   0.32059E+01   0.15918E-02
   0.32109E+01   0.15977E-02
   0.32159E+01   0.16036E-02
   0.32209E+01   0.16095E-02
   0.32259E+01   0.16154E-02
   0.32309E+01   0.16213E-02
   0.32359E+01   0.16272E-02
   0.32409E+01   0.16332E-02
   0.32459E+01   0.16392E-02
   0.32509E+01   0.16451E-02
   0.32559E+01   0.16511E-02
   0.32609E+01   0.16570E-02
   0.32659E+01   0.16630E-02
   0.32709E+01   0.16690E-02
   0.32759E+01   0.16750E-02
   0.32809E+01   0.16810E-02
   0.32859E+01   0.16870E-02
   0.32909E+01   0.16930E-02
   0.32959E+01   0.16990E-02
   0.33009E+01   0.17051E-02
   0.33059E+01   0.17111E-02
   0.33109E+01   0.17171E-02
   0.33159E+01   0.17232E-02
   0.33209E+01   0.17293E-02
   0.33259E+01   0.17354E-02
   0.33309E+01   0.17414E-02
   0.33359E+01   0.17475E-02
   0.33409E+01   0.17536E-02
   0.33459E+01   0.17597E-02
   0.33509E+01   0.17658E-02
   0.33559E+01   0.17719E-02
   0.33609E+01   0.17780E-02
   0.33659E+01   0.17841E-02
   0.33709E+01   0.17902E-02
   0.33759E+01   0.17964E-02
   0.33809E+01   0.18025E-02
   0.33859E+01   0.18087E-02
   0.33909E+01   0.18148E-02
   0.33959E+01   0.18210E-02
   0.34009E+01   0.18272E-02
   0.34059E+01   0.18333E-02
   0.34109E+01   0.18395E-02
   0.34159E+01   0.18457E-02
   0.34209E+01   0.18519E-02
   0.34259E+01   0.18581E-02
   0.34309E+01   0.18643E-02
   0.34359E+01   0.18705E-02
   0.34409E+01   0.18767E-02
   0.34459E+01   0.18829E-02
   0.34509E+01   0.18892E-02
   0.34559E+01   0.18954E-02
   0.34609E+01   0.19016E-02
   0.34659E+01   0.19079E-02
   0.34709E+01   0.19142E-02
   0.34759E+01   0.19204E-02
   0.34809E+01   0.19267E-02
   0.34859E+01   0.19329E-02
   0.34909E+01   0.19392E-02
   0.34959E+01   0.19455E-02
   0.35009E+01   0.19518E-02
   0.35059E+01   0.19581E-02
   0.35109E+01   0.19644E-02
   0.35159E+01   0.19707E-02
   0.35209E+01   0.19770E-02
   0.35259E+01   0.19833E-02
   0.35309E+01   0.19896E-02
   0.35359E+01   0.19960E-02
   0.35409E+01   0.20023E-02
   0.35459E+01   0.20086E-02
   0.35509E+01   0.20150E-02
   0.35559E+01   0.20213E-02
   0.35609E+01   0.20277E-02
   0.35659E+01   0.20340E-02
   0.35709E+01   0.20404E-02
   0.35759E+01   0.20468E-02
   0.35809E+01   0.20532E-02
   0.35859E+01   0.20595E-02
   0.35909E+01   0.20659E-02
   0.35959E+01   0.20723E-02
   0.36009E+01   0.20787E-02
   0.36059E+01   0.20851E-02
   0.36109E+01   0.20915E-02
   0.36159E+01   0.20979E-02
   0.36209E+01   0.21043E-02
   0.36259E+01   0.21107E-02
   0.36309E+01   0.21171E-02
   0.36359E+01   0.21236E-02
   0.36409E+01   0.21300E-02
   0.36459E+01   0.21365E-02
   0.36509E+01   0.21429E-02
   0.36559E+01   0.21493E-02
   0.36609E+01   0.21558E-02
   0.36659E+01   0.21622E-02
   0.36709E+01   0.21687E-02
   0.36759E+01   0.21752E-02
   0.36809E+01   0.21816E-02
   0.36859E+01   0.21881E-02
   0.36909E+01   0.21945E-02
   0.36959E+01   0.22010E-02
   0.37009E+01   0.22075E-02
   0.37059E+01   0.22140E-02
   0.37109E+01   0.22205E-02
   0.37159E+01   0.22270E-02
   0.37209E+01   0.22335E-02
   0.37259E+01   0.22400E-02
   0.37309E+01   0.22465E-02
   0.37359E+01   0.22530E-02
   0.37409E+01   0.22595E-02
   0.37459E+01   0.22660E-02
   0.37509E+01   0.22725E-02
   0.37559E+01   0.22790E-02
   0.37609E+01   0.22855E-02
   0.37659E+01   0.22921E-02
   0.37709E+01   0.22986E-02
   0.37759E+01   0.23052E-02
   0.37809E+01   0.23117E-02
   0.37859E+01   0.23182E-02
   0.37909E+01   0.23248E-02
   0.37959E+01   0.23313E-02
   0.38009E+01   0.23379E-02
   0.38059E+01   0.23445E-02
   0.38109E+01   0.23510E-02
   0.38159E+01   0.23575E-02
   0.38209E+01   0.23641E-02
   0.38259E+01   0.23707E-02
   0.38309E+01   0.23773E-02
   0.38359E+01   0.23838E-02
   0.38409E+01   0.23904E-02
   0.38459E+01   0.23969E-02
   0.38509E+01   0.24035E-02
   0.38559E+01   0.24101E-02
   0.38609E+01   0.24167E-02
   0.38659E+01   0.24233E-02
   0.38709E+01   0.24299E-02
   0.38759E+01   0.24365E-02
   0.38809E+01   0.24431E-02
   0.38859E+01   0.24497E-02
   0.38909E+01   0.24563E-02
   0.38959E+01   0.24629E-02
   0.39009E+01   0.24695E-02
   0.39059E+01   0.24761E-02
   0.39109E+01   0.24827E-02
   0.39159E+01   0.24893E-02
   0.39209E+01   0.24959E-02
   0.39259E+01   0.25025E-02
   0.39309E+01   0.25091E-02
   0.39359E+01   0.25158E-02
   0.39409E+01   0.25224E-02
   0.39459E+01   0.25290E-02
   0.39509E+01   0.25356E-02
   0.39559E+01   0.25422E-02
   0.39609E+01   0.25489E-02
   0.39659E+01   0.25555E-02
   0.39709E+01   0.25621E-02
   0.39759E+01   0.25687E-02
   0.39809E+01   0.25754E-02
   0.39859E+01   0.25820E-02
   0.39909E+01   0.25887E-02
   0.39959E+01   0.25953E-02
   0.40009E+01   0.26019E-02
   0.40059E+01   0.26086E-02
   0.40109E+01   0.26152E-02
   0.40159E+01   0.26218E-02
   0.40209E+01   0.26285E-02
   0.40259E+01   0.26351E-02
   0.40309E+01   0.26418E-02
   0.40359E+01   0.26484E-02
   0.40409E+01   0.26551E-02
   0.40459E+01   0.26617E-02
   0.40509E+01   0.26684E-02
   0.40559E+01   0.26750E-02
   0.40609E+01   0.26816E-02
   0.40659E+01   0.26883E-02
   0.40709E+01   0.26950E-02
   0.40759E+01   0.27016E-02
   0.40809E+01   0.27083E-02
   0.40859E+01   0.27149E-02
   0.40909E+01   0.27216E-02
   0.40959E+01   0.27282E-02
   0.41009E+01   0.27349E-02
   0.41059E+01   0.27415E-02
   0.41109E+01   0.27482E-02
   0.41159E+01   0.27548E-02
   0.41209E+01   0.27615E-02
   0.41259E+01   0.27681E-02
   0.41309E+01   0.27748E-02
   0.41359E+01   0.27815E-02
   0.41409E+01   0.27881E-02
   0.41459E+01   0.27948E-02
   0.41509E+01   0.28014E-02
   0.41559E+01   0.28081E-02
   0.41609E+01   0.28148E-02
   0.41659E+01   0.28214E-02
   0.41709E+01   0.28281E-02
   0.41759E+01   0.28347E-02
   0.41809E+01   0.28414E-02
   0.41859E+01   0.28480E-02
   0.41909E+01   0.28547E-02
   0.41959E+01   0.28613E-02
   0.42009E+01   0.28680E-02
   0.42059E+01   0.28746E-02
   0.42109E+01   0.28813E-02
   0.42159E+01   0.28879E-02
   0.42209E+01   0.28946E-02
   0.42259E+01   0.29013E-02
   0.42309E+01   0.29079E-02
   0.42359E+01   0.29145E-02
   0.42409E+01   0.29212E-02
   0.42459E+01   0.29279E-02
   0.42509E+01   0.29345E-02
   0.42559E+01   0.29411E-02
   0.42609E+01   0.29478E-02
   0.42659E+01   0.29544E-02
   0.42709E+01   0.29611E-02
   0.42759E+01   0.29677E-02
   0.42809E+01   0.29744E-02
   0.42859E+01   0.29810E-02
   0.42909E+01   0.29876E-02
   0.42959E+01   0.29943E-02
   0.43009E+01   0.30009E-02
   0.43059E+01   0.30076E-02
   0.43109E+01   0.30142E-02
   0.43159E+01   0.30208E-02
   0.43209E+01   0.30275E-02
   0.43259E+01   0.30341E-02
   0.43309E+01   0.30407E-02
   0.43359E+01   0.30473E-02
   0.43409E+01   0.30539E-02
   0.43459E+01   0.30605E-02
   0.43509E+01   0.30672E-02
   0.43559E+01   0.30738E-02
   0.43609E+01   0.30804E-02
   0.43659E+01   0.30870E-02
   0.43709E+01   0.30936E-02
   0.43759E+01   0.31002E-02
   0.43809E+01   0.31069E-02
   0.43859E+01   0.31135E-02
   0.43909E+01   0.31201E-02
   0.43959E+01   0.31267E-02
   0.44009E+01   0.31333E-02
   0.44059E+01   0.31398E-02
   0.44109E+01   0.31465E-02
   0.44159E+01   0.31530E-02
   0.44209E+01   0.31596E-02
   0.44259E+01   0.31662E-02
   0.44309E+01   0.31728E-02
   0.44359E+01   0.31794E-02
   0.44409E+01   0.31860E-02
   0.44459E+01   0.31925E-02
   0.44509E+01   0.31991E-02
   0.44559E+01   0.32057E-02
   0.44609E+01   0.32122E-02
   0.44659E+01   0.32188E-02
   0.44709E+01   0.32254E-02
   0.44759E+01   0.32319E-02
   0.44809E+01   0.32385E-02
   0.44859E+01   0.32450E-02
   0.44909E+01   0.32516E-02
   0.44959E+01   0.32581E-02
   0.45009E+01   0.32647E-02
   0.45059E+01   0.32712E-02
   0.45109E+01   0.32778E-02
   0.45159E+01   0.32843E-02
   0.45209E+01   0.32908E-02
   0.45259E+01   0.32974E-02
   0.45309E+01   0.33039E-02
   0.45359E+01   0.33104E-02
   0.45409E+01   0.33169E-02
   0.45459E+01   0.33234E-02
   0.45509E+01   0.33299E-02
   0.45559E+01   0.33364E-02
   0.45609E+01   0.33430E-02
   0.45659E+01   0.33495E-02
   0.45709E+01   0.33560E-02
   0.45759E+01   0.33624E-02
   0.45809E+01   0.33689E-02
   0.45859E+01   0.33754E-02
   0.45909E+01   0.33819E-02
   0.45959E+01   0.33884E-02
   0.46009E+01   0.33948E-02
   0.46059E+01   0.34013E-02
   0.46109E+01   0.34078E-02
   0.46159E+01   0.34143E-02
   0.46209E+01   0.34207E-02
   0.46259E+01   0.34272E-02
   0.46309E+01   0.34336E-02
   0.46359E+01   0.34401E-02
   0.46409E+01   0.34465E-02
   0.46459E+01   0.34529E-02
   0.46509E+01   0.34594E-02
   0.46559E+01   0.34658E-02
   0.46609E+01   0.34722E-02
   0.46659E+01   0.34786E-02
   0.46709E+01   0.34850E-02
   0.46759E+01   0.34914E-02
   0.46809E+01   0.34979E-02
   0.46859E+01   0.35043E-02
   0.46909E+01   0.35107E-02
   0.46959E+01   0.35170E-02
   0.47009E+01   0.35234E-02
   0.47059E+01   0.35298E-02
   0.47109E+01   0.35362E-02
   0.47159E+01   0.35426E-02
   0.47209E+01   0.35489E-02
   0.47259E+01   0.35553E-02
   0.47309E+01   0.35617E-02
   0.47359E+01   0.35680E-02
   0.47409E+01   0.35744E-02
   0.47459E+01   0.35807E-02
   0.47509E+01   0.35870E-02
   0.47559E+01   0.35934E-02
   0.47609E+01   0.35997E-02
   0.47659E+01   0.36060E-02
   0.47709E+01   0.36123E-02
   0.47759E+01   0.36186E-02
   0.47809E+01   0.36249E-02
   0.47859E+01   0.36312E-02
   0.47909E+01   0.36375E-02
   0.47959E+01   0.36438E-02
   0.48009E+01   0.36501E-02
   0.48059E+01   0.36564E-02
   0.48109E+01   0.36626E-02
   0.48159E+01   0.36689E-02
   0.48209E+01   0.36751E-02
   0.48259E+01   0.36814E-02
   0.48309E+01   0.36877E-02
   0.48359E+01   0.36939E-02
   0.48409E+01   0.37001E-02
   0.48459E+01   0.37064E-02
   0.48509E+01   0.37126E-02
   0.48559E+01   0.37188E-02
   0.48609E+01   0.37250E-02
   0.48659E+01   0.37312E-02
   0.48709E+01   0.37374E-02
   0.48759E+01   0.37436E-02
   0.48809E+01   0.37498E-02
   0.48859E+01   0.37560E-02
   0.48909E+01   0.37622E-02
   0.48959E+01   0.37683E-02
   0.49009E+01   0.37745E-02
   0.49059E+01   0.37807E-02
   0.49109E+01   0.37868E-02
   0.49159E+01   0.37929E-02
   0.49209E+01   0.37991E-02
   0.49259E+01   0.38052E-02
   0.49309E+01   0.38113E-02
   0.49359E+01   0.38175E-02
   0.49409E+01   0.38236E-02
   0.49459E+01   0.38297E-02
   0.49509E+01   0.38358E-02
   0.49559E+01   0.38419E-02
   0.49609E+01   0.38480E-02
   0.49659E+01   0.38540E-02
   0.49709E+01   0.38601E-02
   0.49759E+01   0.38662E-02
   0.49809E+01   0.38722E-02
   0.49859E+01   0.38783E-02
   0.49909E+01   0.38843E-02
   0.49959E+01   0.38903E-02
   0.50009E+01   0.38964E-02
   0.50059E+01   0.39024E-02
   0.50109E+01   0.39084E-02
   0.50159E+01   0.39144E-02
   0.50209E+01   0.39204E-02
   0.50259E+01   0.39264E-02
   0.50309E+01   0.39324E-02
   0.50359E+01   0.39384E-02
   0.50409E+01   0.39443E-02
   0.50459E+01   0.39503E-02
   0.50509E+01   0.39563E-02
   0.50559E+01   0.39622E-02
   0.50609E+01   0.39681E-02
   0.50659E+01   0.39741E-02
   0.50709E+01   0.39800E-02
   0.50759E+01   0.39859E-02
   0.50809E+01   0.39918E-02
   0.50859E+01   0.39977E-02
   0.50909E+01   0.40037E-02
   0.50959E+01   0.40095E-02
   0.51009E+01   0.40154E-02
   0.51059E+01   0.40213E-02
   0.51109E+01   0.40271E-02
   0.51159E+01   0.40330E-02
   0.51209E+01   0.40389E-02
   0.51259E+01   0.40447E-02
   0.51309E+01   0.40505E-02
   0.51359E+01   0.40564E-02
   0.51409E+01   0.40622E-02
   0.51459E+01   0.40680E-02
   0.51509E+01   0.40738E-02
   0.51559E+01   0.40796E-02
   0.51609E+01   0.40853E-02
   0.51659E+01   0.40911E-02
   0.51709E+01   0.40969E-02
   0.51759E+01   0.41027E-02
   0.51809E+01   0.41084E-02
   0.51859E+01   0.41141E-02
   0.51909E+01   0.41199E-02
   0.51959E+01   0.41256E-02
   0.52009E+01   0.41313E-02
   0.52059E+01   0.41370E-02
   0.52109E+01   0.41427E-02
   0.52159E+01   0.41484E-02
   0.52209E+01   0.41541E-02
   0.52259E+01   0.41598E-02
   0.52309E+01   0.41654E-02
   0.52359E+01   0.41711E-02
   0.52409E+01   0.41768E-02
   0.52459E+01   0.41824E-02
   0.52509E+01   0.41880E-02
   0.52559E+01   0.41937E-02
   0.52609E+01   0.41993E-02
   0.52659E+01   0.42049E-02
   0.52709E+01   0.42105E-02
   0.52759E+01   0.42161E-02
   0.52809E+01   0.42217E-02
   0.52859E+01   0.42272E-02
   0.52909E+01   0.42328E-02
   0.52959E+01   0.42383E-02
   0.53009E+01   0.42439E-02
   0.53059E+01   0.42494E-02
   0.53109E+01   0.42549E-02
   0.53159E+01   0.42605E-02
   0.53209E+01   0.42660E-02
   0.53259E+01   0.42715E-02
   0.53309E+01   0.42769E-02
   0.53359E+01   0.42824E-02
   0.53409E+01   0.42879E-02
   0.53459E+01   0.42933E-02
   0.53509E+01   0.42988E-02
   0.53559E+01   0.43043E-02
   0.53609E+01   0.43097E-02
   0.53659E+01   0.43151E-02
   0.53709E+01   0.43205E-02
   0.53759E+01   0.43259E-02
   0.53809E+01   0.43313E-02
   0.53859E+01   0.43367E-02
   0.53909E+01   0.43421E-02
   0.53959E+01   0.43475E-02
   0.54009E+01   0.43528E-02
   0.54059E+01   0.43581E-02
   0.54109E+01   0.43635E-02
   0.54159E+01   0.43688E-02
   0.54209E+01   0.43741E-02
   0.54259E+01   0.43794E-02
   0.54309E+01   0.43848E-02
   0.54359E+01   0.43900E-02
   0.54409E+01   0.43953E-02
   0.54459E+01   0.44006E-02
   0.54509E+01   0.44059E-02
   0.54559E+01   0.44111E-02
   0.54609E+01   0.44163E-02
   0.54659E+01   0.44216E-02
   0.54709E+01   0.44268E-02
   0.54759E+01   0.44320E-02
   0.54809E+01   0.44372E-02
   0.54859E+01   0.44424E-02
   0.54909E+01   0.44476E-02
   0.54959E+01   0.44527E-02
   0.55009E+01   0.44579E-02
   0.55059E+01   0.44630E-02
   0.55109E+01   0.44682E-02
   0.55159E+01   0.44733E-02
   0.55209E+01   0.44784E-02
   0.55259E+01   0.44835E-02
   0.55309E+01   0.44886E-02
   0.55359E+01   0.44937E-02
   0.55409E+01   0.44988E-02
   0.55459E+01   0.45039E-02
   0.55509E+01   0.45089E-02
   0.55559E+01   0.45140E-02
   0.55609E+01   0.45190E-02
   0.55659E+01   0.45240E-02
   0.55709E+01   0.45290E-02
   0.55759E+01   0.45341E-02
   0.55809E+01   0.45391E-02
   0.55859E+01   0.45440E-02
   0.55909E+01   0.45490E-02
   0.55959E+01   0.45540E-02
   0.56009E+01   0.45589E-02
   0.56059E+01   0.45639E-02
   0.56109E+01   0.45688E-02
   0.56159E+01   0.45737E-02
   0.56209E+01   0.45786E-02
   0.56259E+01   0.45835E-02
   0.56309E+01   0.45884E-02
   0.56359E+01   0.45933E-02
   0.56409E+01   0.45982E-02
   0.56459E+01   0.46030E-02
   0.56509E+01   0.46079E-02
   0.56559E+01   0.46127E-02
   0.56609E+01   0.46175E-02
   0.56659E+01   0.46224E-02
   0.56709E+01   0.46272E-02
   0.56759E+01   0.46319E-02
   0.56809E+01   0.46367E-02
   0.56859E+01   0.46415E-02
   0.56909E+01   0.46462E-02
   0.56959E+01   0.46510E-02
   0.57009E+01   0.46557E-02
   0.57059E+01   0.46604E-02
   0.57109E+01   0.46652E-02
   0.57159E+01   0.46699E-02
   0.57209E+01   0.46746E-02
   0.57259E+01   0.46792E-02
   0.57309E+01   0.46839E-02
   0.57359E+01   0.46886E-02
   0.57409E+01   0.46932E-02
   0.57459E+01   0.46979E-02
   0.57509E+01   0.47025E-02
   0.57559E+01   0.47071E-02
   0.57609E+01   0.47117E-02
   0.57659E+01   0.47163E-02
   0.57709E+01   0.47209E-02
   0.57759E+01   0.47255E-02
   0.57809E+01   0.47300E-02
   0.57859E+01   0.47346E-02
   0.57909E+01   0.47391E-02
   0.57959E+01   0.47436E-02
   0.58009E+01   0.47481E-02
   0.58059E+01   0.47526E-02
   0.58109E+01   0.47571E-02
   0.58159E+01   0.47616E-02
   0.58209E+01   0.47661E-02
   0.58259E+01   0.47705E-02
   0.58309E+01   0.47750E-02
   0.58359E+01   0.47794E-02
   0.58409E+01   0.47838E-02
   0.58459E+01   0.47882E-02
   0.58509E+01   0.47926E-02
   0.58559E+01   0.47970E-02
   0.58609E+01   0.48014E-02
   0.58659E+01   0.48057E-02
   0.58709E+01   0.48101E-02
   0.58759E+01   0.48144E-02
   0.58809E+01   0.48188E-02
   0.58859E+01   0.48231E-02
   0.58909E+01   0.48274E-02
   0.58959E+01   0.48317E-02
   0.59009E+01   0.48359E-02
   0.59059E+01   0.48402E-02
   0.59109E+01   0.48445E-02
   0.59159E+01   0.48487E-02
   0.59209E+01   0.48530E-02
   0.59259E+01   0.48572E-02
   0.59309E+01   0.48614E-02
   0.59359E+01   0.48656E-02
   0.59409E+01   0.48698E-02
   0.59459E+01   0.48740E-02
   0.59509E+01   0.48781E-02
   0.59559E+01   0.48823E-02
   0.59609E+01   0.48864E-02
   0.59659E+01   0.48905E-02
   0.59709E+01   0.48947E-02
   0.59759E+01   0.48988E-02
   0.59809E+01   0.49028E-02
   0.59859E+01   0.49069E-02
   0.59909E+01   0.49110E-02
   0.59959E+01   0.49150E-02
   0.60009E+01   0.49191E-02
   0.60059E+01   0.49231E-02
   0.60109E+01   0.49271E-02
   0.60159E+01   0.49312E-02
   0.60209E+01   0.49352E-02
   0.60259E+01   0.49391E-02
   0.60309E+01   0.49431E-02
   0.60359E+01   0.49471E-02
   0.60409E+01   0.49510E-02
   0.60459E+01   0.49550E-02
   0.60509E+01   0.49589E-02
   0.60559E+01   0.49628E-02
   0.60609E+01   0.49667E-02
   0.60659E+01   0.49706E-02
   0.60709E+01   0.49744E-02
   0.60759E+01   0.49783E-02
   0.60809E+01   0.49822E-02
   0.60859E+01   0.49860E-02
   0.60909E+01   0.49898E-02
   0.60959E+01   0.49936E-02
   0.61009E+01   0.49974E-02
   0.61059E+01   0.50012E-02
   0.61109E+01   0.50050E-02
   0.61159E+01   0.50088E-02
   0.61209E+01   0.50125E-02
   0.61259E+01   0.50163E-02
   0.61309E+01   0.50200E-02
   0.61359E+01   0.50237E-02
   0.61409E+01   0.50274E-02
   0.61459E+01   0.50311E-02
   0.61509E+01   0.50348E-02
   0.61559E+01   0.50385E-02
   0.61609E+01   0.50421E-02
   0.61659E+01   0.50458E-02
   0.61709E+01   0.50494E-02
   0.61759E+01   0.50530E-02
   0.61809E+01   0.50566E-02
   0.61859E+01   0.50602E-02
   0.61909E+01   0.50638E-02
   0.61959E+01   0.50674E-02
   0.62009E+01   0.50709E-02
   0.62059E+01   0.50745E-02
   0.62109E+01   0.50780E-02
   0.62159E+01   0.50815E-02
   0.62209E+01   0.50850E-02
   0.62259E+01   0.50885E-02
   0.62309E+01   0.50920E-02
   0.62359E+01   0.50955E-02
   0.62409E+01   0.50989E-02
   0.62459E+01   0.51024E-02
   0.62509E+01   0.51058E-02
   0.62559E+01   0.51092E-02
   0.62609E+01   0.51126E-02
   0.62659E+01   0.51160E-02
   0.62709E+01   0.51194E-02
   0.62759E+01   0.51228E-02
   0.62809E+01   0.51262E-02
   0.62859E+01   0.51295E-02
   0.62909E+01   0.51328E-02
   0.62959E+01   0.51362E-02
   0.63009E+01   0.51395E-02
   0.63059E+01   0.51428E-02
   0.63109E+01   0.51460E-02
   0.63159E+01   0.51493E-02
   0.63209E+01   0.51526E-02
   0.63259E+01   0.51558E-02
   0.63309E+01   0.51591E-02
   0.63359E+01   0.51623E-02
   0.63409E+01   0.51655E-02
   0.63459E+01   0.51687E-02
   0.63509E+01   0.51719E-02
   0.63559E+01   0.51751E-02
   0.63609E+01   0.51782E-02
   0.63659E+01   0.51814E-02
   0.63709E+01   0.51845E-02
   0.63759E+01   0.51876E-02
   0.63809E+01   0.51907E-02
   0.63859E+01   0.51938E-02
   0.63909E+01   0.51969E-02
   0.63959E+01   0.52000E-02
   0.64009E+01   0.52030E-02
   0.64059E+01   0.52061E-02
   0.64109E+01   0.52091E-02
   0.64159E+01   0.52121E-02
   0.64209E+01   0.52151E-02
   0.64259E+01   0.52181E-02
   0.64309E+01   0.52211E-02
   0.64359E+01   0.52241E-02
   0.64409E+01   0.52271E-02
   0.64459E+01   0.52300E-02
   0.64509E+01   0.52329E-02
   0.64559E+01   0.52359E-02
   0.64609E+01   0.52388E-02
   0.64659E+01   0.52417E-02
   0.64709E+01   0.52445E-02
   0.64759E+01   0.52474E-02
   0.64809E+01   0.52503E-02
   0.64859E+01   0.52531E-02
   0.64909E+01   0.52560E-02
   0.64959E+01   0.52588E-02
   0.65009E+01   0.52616E-02
   0.65059E+01   0.52644E-02
   0.65109E+01   0.52672E-02
   0.65159E+01   0.52700E-02
   0.65209E+01   0.52727E-02
   0.65259E+01   0.52755E-02
   0.65309E+01   0.52782E-02
   0.65359E+01   0.52809E-02
   0.65409E+01   0.52836E-02
   0.65459E+01   0.52863E-02
   0.65509E+01   0.52890E-02
   0.65559E+01   0.52917E-02
   0.65609E+01   0.52943E-02
   0.65659E+01   0.52970E-02
   0.65709E+01   0.52996E-02
   0.65759E+01   0.53022E-02
   0.65809E+01   0.53049E-02
   0.65859E+01   0.53074E-02
   0.65909E+01   0.53100E-02
   0.65959E+01   0.53126E-02
   0.66009E+01   0.53152E-02
   0.66059E+01   0.53177E-02
   0.66109E+01   0.53202E-02
   0.66159E+01   0.53228E-02
   0.66209E+01   0.53253E-02
   0.66259E+01   0.53278E-02
   0.66309E+01   0.53303E-02
   0.66359E+01   0.53327E-02
   0.66409E+01   0.53352E-02
   0.66459E+01   0.53376E-02
   0.66509E+01   0.53401E-02
   0.66559E+01   0.53425E-02
   0.66609E+01   0.53449E-02
   0.66659E+01   0.53473E-02
   0.66709E+01   0.53497E-02
   0.66759E+01   0.53521E-02
   0.66809E+01   0.53544E-02
   0.66859E+01   0.53568E-02
   0.66909E+01   0.53591E-02
   0.66959E+01   0.53615E-02
   0.67009E+01   0.53638E-02
   0.67059E+01   0.53661E-02
   0.67109E+01   0.53684E-02
   0.67159E+01   0.53706E-02
   0.67209E+01   0.53729E-02
   0.67259E+01   0.53752E-02
   0.67309E+01   0.53774E-02
   0.67359E+01   0.53796E-02
   0.67409E+01   0.53818E-02
   0.67459E+01   0.53840E-02
   0.67509E+01   0.53862E-02
   0.67559E+01   0.53884E-02
   0.67609E+01   0.53906E-02
   0.67659E+01   0.53927E-02
   0.67709E+01   0.53949E-02
   0.67759E+01   0.53970E-02
   0.67809E+01   0.53991E-02
   0.67859E+01   0.54012E-02
   0.67909E+01   0.54033E-02
   0.67959E+01   0.54054E-02
   0.68009E+01   0.54075E-02
   0.68059E+01   0.54095E-02
   0.68109E+01   0.54116E-02
   0.68159E+01   0.54136E-02
   0.68209E+01   0.54157E-02
   0.68259E+01   0.54177E-02
   0.68309E+01   0.54197E-02
   0.68359E+01   0.54216E-02
   0.68409E+01   0.54236E-02
   0.68459E+01   0.54256E-02
   0.68509E+01   0.54275E-02
   0.68559E+01   0.54295E-02
   0.68609E+01   0.54314E-02
   0.68659E+01   0.54333E-02
   0.68709E+01   0.54352E-02
   0.68759E+01   0.54371E-02
   0.68809E+01   0.54390E-02
   0.68859E+01   0.54408E-02
   0.68909E+01   0.54427E-02
   0.68959E+01   0.54445E-02
   0.69009E+01   0.54464E-02
   0.69059E+01   0.54482E-02
   0.69109E+01   0.54500E-02
   0.69159E+01   0.54518E-02
   0.69209E+01   0.54536E-02
   0.69259E+01   0.54553E-02
   0.69309E+01   0.54571E-02
   0.69359E+01   0.54589E-02
   0.69409E+01   0.54606E-02
   0.69459E+01   0.54623E-02
   0.69509E+01   0.54640E-02
   0.69559E+01   0.54657E-02
   0.69609E+01   0.54674E-02
   0.69659E+01   0.54691E-02
   0.69709E+01   0.54708E-02
   0.69759E+01   0.54724E-02
   0.69809E+01   0.54741E-02
   0.69859E+01   0.54757E-02
   0.69909E+01   0.54773E-02
   0.69959E+01   0.54789E-02
   0.70009E+01   0.54805E-02
   0.70059E+01   0.54821E-02
   0.70109E+01   0.54837E-02
   0.70159E+01   0.54852E-02
   0.70209E+01   0.54868E-02
   0.70259E+01   0.54883E-02
   0.70309E+01   0.54898E-02
   0.70359E+01   0.54914E-02
   0.70409E+01   0.54929E-02
   0.70459E+01   0.54944E-02
   0.70509E+01   0.54958E-02
   0.70559E+01   0.54973E-02
   0.70609E+01   0.54988E-02
   0.70659E+01   0.55002E-02
   0.70709E+01   0.55017E-02
   0.70759E+01   0.55031E-02
   0.70809E+01   0.55045E-02
   0.70859E+01   0.55059E-02
   0.70909E+01   0.55073E-02
   0.70959E+01   0.55087E-02
   0.71009E+01   0.55100E-02
   0.71059E+01   0.55114E-02
   0.71109E+01   0.55128E-02
   0.71159E+01   0.55141E-02
   0.71209E+01   0.55154E-02
   0.71259E+01   0.55167E-02
   0.71309E+01   0.55180E-02
   0.71359E+01   0.55193E-02
   0.71409E+01   0.55206E-02
   0.71459E+01   0.55219E-02
   0.71509E+01   0.55231E-02
   0.71559E+01   0.55244E-02
   0.71609E+01   0.55256E-02
   0.71659E+01   0.55269E-02
   0.71709E+01   0.55281E-02
   0.71759E+01   0.55293E-02
   0.71809E+01   0.55305E-02
   0.71859E+01   0.55317E-02
   0.71909E+01   0.55328E-02
   0.71959E+01   0.55340E-02
   0.72009E+01   0.55352E-02
   0.72059E+01   0.55363E-02
   0.72109E+01   0.55374E-02
   0.72159E+01   0.55385E-02
   0.72209E+01   0.55397E-02
   0.72259E+01   0.55408E-02
   0.72309E+01   0.55418E-02
   0.72359E+01   0.55429E-02
   0.72409E+01   0.55440E-02
   0.72459E+01   0.55451E-02
   0.72509E+01   0.55461E-02
   0.72559E+01   0.55471E-02
   0.72609E+01   0.55482E-02
   0.72659E+01   0.55492E-02
   0.72709E+01   0.55502E-02
   0.72759E+01   0.55512E-02
   0.72809E+01   0.55522E-02
   0.72859E+01   0.55531E-02
   0.72909E+01   0.55541E-02
   0.72959E+01   0.55551E-02
   0.73009E+01   0.55560E-02
   0.73059E+01   0.55569E-02
   0.73109E+01   0.55579E-02
   0.73159E+01   0.55588E-02
   0.73209E+01   0.55597E-02
   0.73259E+01   0.55606E-02
   0.73309E+01   0.55615E-02
   0.73359E+01   0.55623E-02
   0.73409E+01   0.55632E-02
   0.73459E+01   0.55641E-02
   0.73509E+01   0.55649E-02
   0.73559E+01   0.55657E-02
   0.73609E+01   0.55666E-02
   0.73659E+01   0.55674E-02
   0.73709E+01   0.55682E-02
   0.73759E+01   0.55690E-02
   0.73809E+01   0.55698E-02
   0.73859E+01   0.55705E-02
   0.73909E+01   0.55713E-02
   0.73959E+01   0.55721E-02
   0.74009E+01   0.55728E-02
   0.74059E+01   0.55735E-02
   0.74109E+01   0.55743E-02
   0.74159E+01   0.55750E-02
   0.74209E+01   0.55757E-02
   0.74259E+01   0.55764E-02
   0.74309E+01   0.55771E-02
   0.74359E+01   0.55778E-02
   0.74409E+01   0.55785E-02
   0.74459E+01   0.55791E-02
   0.74509E+01   0.55798E-02
   0.74559E+01   0.55804E-02
   0.74609E+01   0.55811E-02
   0.74659E+01   0.55817E-02
   0.74709E+01   0.55823E-02
   0.74759E+01   0.55829E-02
   0.74809E+01   0.55835E-02
   0.74859E+01   0.55841E-02
   0.74909E+01   0.55847E-02
   0.74959E+01   0.55853E-02
   0.75009E+01   0.55858E-02
   0.75058E+01   0.55864E-02
   0.75108E+01   0.55869E-02
   0.75158E+01   0.55875E-02
   0.75208E+01   0.55880E-02
   0.75258E+01   0.55885E-02
   0.75308E+01   0.55890E-02
   0.75358E+01   0.55895E-02
   0.75408E+01   0.55900E-02
   0.75458E+01   0.55905E-02
   0.75508E+01   0.55910E-02
   0.75558E+01   0.55915E-02
   0.75608E+01   0.55920E-02
   0.75658E+01   0.55924E-02
   0.75708E+01   0.55929E-02
   0.75758E+01   0.55933E-02
   0.75808E+01   0.55937E-02
   0.75858E+01   0.55942E-02
   0.75908E+01   0.55946E-02
   0.75958E+01   0.55950E-02
   0.76008E+01   0.55954E-02
   0.76058E+01   0.55958E-02
   0.76108E+01   0.55961E-02
   0.76158E+01   0.55965E-02
   0.76208E+01   0.55969E-02
   0.76258E+01   0.55973E-02
   0.76308E+01   0.55976E-02
   0.76358E+01   0.55980E-02
   0.76408E+01   0.55983E-02
   0.76458E+01   0.55986E-02
   0.76508E+01   0.55989E-02
   0.76558E+01   0.55993E-02
   0.76608E+01   0.55996E-02
   0.76658E+01   0.55999E-02
   0.76708E+01   0.56002E-02
   0.76758E+01   0.56004E-02
   0.76808E+01   0.56007E-02
   0.76858E+01   0.56010E-02
   0.76908E+01   0.56013E-02
   0.76958E+01   0.56015E-02
   0.77008E+01   0.56018E-02
   0.77058E+01   0.56020E-02
   0.77108E+01   0.56023E-02
   0.77158E+01   0.56025E-02
   0.77208E+01   0.56027E-02
   0.77258E+01   0.56029E-02
   0.77308E+01   0.56032E-02
   0.77358E+01   0.56034E-02
   0.77408E+01   0.56036E-02
   0.77458E+01   0.56038E-02
   0.77508E+01   0.56039E-02
   0.77558E+01   0.56041E-02
   0.77608E+01   0.56043E-02
   0.77658E+01   0.56045E-02
   0.77708E+01   0.56046E-02
   0.77758E+01   0.56048E-02
   0.77808E+01   0.56049E-02
   0.77858E+01   0.56051E-02
   0.77908E+01   0.56052E-02
   0.77958E+01   0.56054E-02
   0.78008E+01   0.56055E-02
   0.78058E+01   0.56056E-02
   0.78108E+01   0.56057E-02
   0.78158E+01   0.56058E-02
   0.78208E+01   0.56059E-02
   0.78258E+01   0.56060E-02
   0.78308E+01   0.56061E-02
   0.78358E+01   0.56062E-02
   0.78408E+01   0.56063E-02
   0.78458E+01   0.56064E-02
   0.78508E+01   0.56065E-02
   0.78558E+01   0.56065E-02
   0.78608E+01   0.56066E-02
   0.78658E+01   0.56067E-02
   0.78708E+01   0.56067E-02
   0.78758E+01   0.56068E-02
   0.78808E+01   0.56068E-02
   0.78858E+01   0.56069E-02
   0.78908E+01   0.56069E-02
   0.78958E+01   0.56070E-02
   0.79008E+01   0.56070E-02
   0.79058E+01   0.56070E-02
   0.79108E+01   0.56071E-02
   0.79158E+01   0.56071E-02
   0.79208E+01   0.56071E-02
   0.79258E+01   0.56071E-02
   0.79308E+01   0.56072E-02
   0.79358E+01   0.56072E-02
   0.79408E+01   0.56072E-02
   0.79458E+01   0.56072E-02
   0.79508E+01   0.56072E-02
   0.79558E+01   0.56072E-02
   0.79608E+01   0.56072E-02
   0.79658E+01   0.56072E-02
   0.79708E+01   0.56072E-02


   0.59999E-02   0.10030E-07
   0.11000E-01   0.10188E-07
   0.16000E-01   0.10577E-07
   0.21000E-01   0.11305E-07
   0.26000E-01   0.12478E-07
   0.30999E-01   0.14199E-07
   0.35999E-01   0.16577E-07
   0.40999E-01   0.19715E-07
   0.45999E-01   0.23721E-07
   0.50999E-01   0.28699E-07
   0.55999E-01   0.34755E-07
   0.60999E-01   0.41996E-07
   0.65999E-01   0.50526E-07
   0.70999E-01   0.60452E-07
   0.75999E-01   0.71879E-07
   0.80998E-01   0.84913E-07
   0.85998E-01   0.99660E-07
   0.90998E-01   0.11622E-06
   0.95998E-01   0.13471E-06
   0.10100E+00   0.15523E-06
   0.10600E+00   0.17789E-06
   0.11100E+00   0.20278E-06
   0.11600E+00   0.23003E-06
   0.12100E+00   0.25972E-06
   0.12600E+00   0.29198E-06
   0.13100E+00   0.32690E-06
   0.13600E+00   0.36458E-06
   0.14100E+00   0.40515E-06
   0.14600E+00   0.44869E-06
   0.15100E+00   0.49533E-06
   0.15600E+00   0.54515E-06
   0.16100E+00   0.59827E-06
   0.16600E+00   0.65480E-06
   0.17100E+00   0.71484E-06
   0.17600E+00   0.77849E-06
   0.18100E+00   0.84587E-06
   0.18600E+00   0.91707E-06
   0.19100E+00   0.99221E-06
   0.19600E+00   0.10714E-05
   0.20100E+00   0.11547E-05
   0.20600E+00   0.12423E-05
   0.21100E+00   0.13342E-05
   0.21600E+00   0.14306E-05
   0.22100E+00   0.15315E-05
   0.22600E+00   0.16371E-05
   0.23100E+00   0.17476E-05
   0.23600E+00   0.18628E-05
   0.24100E+00   0.19831E-05
   0.24600E+00   0.21080E-05
   0.25100E+00   0.22379E-05
   0.25599E+00   0.23732E-05
   0.26099E+00   0.25138E-05
   0.26599E+00   0.26599E-05
   0.27099E+00   0.28116E-05
   0.27599E+00   0.29690E-05
   0.28099E+00   0.31322E-05
   0.28599E+00   0.33013E-05
   0.29099E+00   0.34765E-05
   0.29599E+00   0.36577E-05
   0.30099E+00   0.38452E-05
   0.30599E+00   0.40391E-05
   0.31099E+00   0.42393E-05
   0.31599E+00   0.44459E-05
   0.32099E+00   0.46579E-05
   0.32599E+00   0.48766E-05
   0.33099E+00   0.51021E-05
   0.33599E+00   0.53345E-05
   0.34099E+00   0.55740E-05
   0.34599E+00   0.58206E-05
   0.35099E+00   0.60744E-05
   0.35599E+00   0.63355E-05
   0.36099E+00   0.66041E-05
   0.36599E+00   0.68802E-05
   0.37099E+00   0.71640E-05
   0.37599E+00   0.74555E-05
   0.38099E+00   0.77549E-05
   0.38599E+00   0.80622E-05
   0.39099E+00   0.83777E-05
   0.39599E+00   0.87012E-05
   0.40099E+00   0.90331E-05
   0.40599E+00   0.93733E-05
   0.41099E+00   0.97220E-05
   0.41599E+00   0.10079E-04
   0.42099E+00   0.10445E-04
   0.42599E+00   0.10820E-04
   0.43099E+00   0.11204E-04
   0.43599E+00   0.11597E-04
   0.44099E+00   0.11998E-04
   0.44599E+00   0.12409E-04
   0.45099E+00   0.12829E-04
   0.45599E+00   0.13257E-04
   0.46099E+00   0.13694E-04
   0.46599E+00   0.14141E-04
   0.47099E+00   0.14598E-04
   0.47599E+00   0.15064E-04
   0.48099E+00   0.15540E-04
   0.48599E+00   0.16026E-04
   0.49099E+00   0.16522E-04
   0.49599E+00   0.17029E-04
   0.50099E+00   0.17546E-04
   0.50599E+00   0.18073E-04
   0.51099E+00   0.18611E-04
   0.51599E+00   0.19159E-04
   0.52099E+00   0.19718E-04
   0.52599E+00   0.20288E-04
   0.53099E+00   0.20869E-04
   0.53599E+00   0.21461E-04
   0.54099E+00   0.22064E-04
   0.54599E+00   0.22678E-04
   0.55099E+00   0.23303E-04
   0.55599E+00   0.23936E-04
   0.56099E+00   0.24580E-04
   0.56599E+00   0.25236E-04
   0.57099E+00   0.25903E-04
   0.57599E+00   0.26583E-04
   0.58099E+00   0.27274E-04
   0.58599E+00   0.27976E-04
   0.59099E+00   0.28688E-04
   0.59599E+00   0.29412E-04
   0.60099E+00   0.30149E-04
   0.60599E+00   0.30897E-04
   0.61099E+00   0.31658E-04
   0.61599E+00   0.32432E-04
   0.62099E+00   0.33218E-04
   0.62599E+00   0.34017E-04
   0.63099E+00   0.34829E-04
   0.63599E+00   0.35654E-04
   0.64099E+00   0.36492E-04
   0.64599E+00   0.37343E-04
   0.65099E+00   0.38207E-04
   0.65599E+00   0.39085E-04
   0.66099E+00   0.39976E-04
   0.66599E+00   0.40881E-04
   0.67099E+00   0.41799E-04
   0.67599E+00   0.42732E-04
   0.68099E+00   0.43678E-04
   0.68599E+00   0.44638E-04
   0.69099E+00   0.45612E-04
   0.69599E+00   0.46601E-04
   0.70099E+00   0.47600E-04
   0.70599E+00   0.48612E-04
   0.71099E+00   0.49639E-04
   0.71599E+00   0.50674E-04
   0.72099E+00   0.51723E-04
   0.72599E+00   0.52786E-04
   0.73099E+00   0.53864E-04
   0.73599E+00   0.54957E-04
   0.74099E+00   0.56065E-04
   0.74599E+00   0.57188E-04
   0.75099E+00   0.58326E-04
   0.75598E+00   0.59479E-04
   0.76098E+00   0.60648E-04
   0.76598E+00   0.61832E-04
   0.77098E+00   0.63031E-04
   0.77598E+00   0.64247E-04
   0.78098E+00   0.65478E-04
   0.78598E+00   0.66725E-04
   0.79098E+00   0.67988E-04
   0.79598E+00   0.69261E-04
   0.80098E+00   0.70550E-04
   0.80598E+00   0.71855E-04
   0.81098E+00   0.73177E-04
   0.81598E+00   0.74515E-04
   0.82098E+00   0.75869E-04
   0.82598E+00   0.77240E-04
   0.83098E+00   0.78627E-04
   0.83598E+00   0.80032E-04
   0.84098E+00   0.81453E-04
   0.84598E+00   0.82883E-04
   0.85098E+00   0.84328E-04
   0.85598E+00   0.85791E-04
   0.86098E+00   0.87270E-04
   0.86598E+00   0.88767E-04
   0.87098E+00   0.90282E-04
   0.87598E+00   0.91813E-04
   0.88098E+00   0.93357E-04
   0.88598E+00   0.94916E-04
   0.89098E+00   0.96493E-04
   0.89598E+00   0.98088E-04
   0.90098E+00   0.99701E-04
   0.90598E+00   0.10133E-03
   0.91098E+00   0.10298E-03
   0.91598E+00   0.10465E-03
   0.92098E+00   0.10633E-03
   0.92598E+00   0.10804E-03
   0.93098E+00   0.10976E-03
   0.93598E+00   0.11150E-03
   0.94098E+00   0.11326E-03
   0.94598E+00   0.11504E-03
   0.95098E+00   0.11684E-03
   0.95598E+00   0.11865E-03
   0.96098E+00   0.12046E-03
   0.96598E+00   0.12230E-03
   0.97098E+00   0.12415E-03
   0.97598E+00   0.12602E-03
   0.98098E+00   0.12791E-03
   0.98598E+00   0.12982E-03
   0.99098E+00   0.13175E-03
   0.99598E+00   0.13370E-03
   0.10010E+01   0.13567E-03
   0.10060E+01   0.13766E-03
   0.10110E+01   0.13966E-03
   0.10160E+01   0.14169E-03
   0.10210E+01   0.14374E-03
   0.10260E+01   0.14581E-03
   0.10310E+01   0.14789E-03
   0.10360E+01   0.14999E-03
   0.10410E+01   0.15211E-03
   0.10460E+01   0.15425E-03
   0.10510E+01   0.15641E-03
   0.10560E+01   0.15858E-03
   0.10610E+01   0.16077E-03
   0.10660E+01   0.16298E-03
   0.10710E+01   0.16521E-03
   0.10760E+01   0.16745E-03
   0.10810E+01   0.16972E-03
   0.10860E+01   0.17202E-03
   0.10910E+01   0.17433E-03
   0.10960E+01   0.17665E-03
   0.11010E+01   0.17900E-03
   0.11060E+01   0.18136E-03
   0.11110E+01   0.18375E-03
   0.11160E+01   0.18615E-03
   0.11210E+01   0.18858E-03
   0.11260E+01   0.19103E-03
   0.11310E+01   0.19351E-03
   0.11360E+01   0.19600E-03
   0.11410E+01   0.19852E-03
   0.11460E+01   0.20106E-03
   0.11510E+01   0.20361E-03
   0.11560E+01   0.20617E-03
   0.11610E+01   0.20875E-03
   0.11660E+01   0.21135E-03
   0.11710E+01   0.21397E-03
   0.11760E+01   0.21661E-03
   0.11810E+01   0.21928E-03
   0.11860E+01   0.22197E-03
   0.11910E+01   0.22468E-03
   0.11960E+01   0.22741E-03
   0.12010E+01   0.23017E-03
   0.12060E+01   0.23295E-03
   0.12110E+01   0.23575E-03
   0.12160E+01   0.23858E-03
   0.12210E+01   0.24141E-03
   0.12260E+01   0.24427E-03
   0.12310E+01   0.24715E-03
   0.12360E+01   0.25004E-03
   0.12410E+01   0.25295E-03
   0.12460E+01   0.25589E-03
   0.12510E+01   0.25884E-03
   0.12560E+01   0.26182E-03
   0.12610E+01   0.26483E-03
   0.12660E+01   0.26786E-03
   0.12710E+01   0.27091E-03
   0.12760E+01   0.27397E-03
   0.12810E+01   0.27706E-03
   0.12860E+01   0.28017E-03
   0.12910E+01   0.28330E-03
   0.12960E+01   0.28646E-03
   0.13010E+01   0.28964E-03
   0.13060E+01   0.29285E-03
   0.13110E+01   0.29608E-03
   0.13160E+01   0.29932E-03
   0.13210E+01   0.30258E-03
   0.13260E+01   0.30586E-03
   0.13310E+01   0.30916E-03
   0.13360E+01   0.31248E-03
   0.13410E+01   0.31582E-03
   0.13460E+01   0.31919E-03
   0.13510E+01   0.32258E-03
   0.13560E+01   0.32600E-03
   0.13610E+01   0.32944E-03
   0.13660E+01   0.33291E-03
   0.13710E+01   0.33640E-03
   0.13760E+01   0.33992E-03
   0.13810E+01   0.34346E-03
   0.13860E+01   0.34702E-03
   0.13910E+01   0.35058E-03
   0.13960E+01   0.35416E-03
   0.14010E+01   0.35776E-03
   0.14060E+01   0.36139E-03
   0.14110E+01   0.36505E-03
   0.14160E+01   0.36874E-03
   0.14210E+01   0.37245E-03
   0.14260E+01   0.37618E-03
   0.14310E+01   0.37994E-03
   0.14360E+01   0.38371E-03
   0.14410E+01   0.38751E-03
   0.14460E+01   0.39133E-03
   0.14510E+01   0.39518E-03
   0.14560E+01   0.39906E-03
   0.14610E+01   0.40294E-03
   0.14660E+01   0.40684E-03
   0.14710E+01   0.41077E-03
   0.14760E+01   0.41473E-03
   0.14810E+01   0.41870E-03
   0.14860E+01   0.42269E-03
   0.14910E+01   0.42671E-03
   0.14960E+01   0.43075E-03
   0.15010E+01   0.43482E-03
   0.15060E+01   0.43892E-03
   0.15110E+01   0.44305E-03
   0.15160E+01   0.44720E-03
   0.15210E+01   0.45139E-03
   0.15260E+01   0.45559E-03
   0.15310E+01   0.45977E-03
   0.15360E+01   0.46399E-03
   0.15410E+01   0.46823E-03
   0.15460E+01   0.47250E-03
   0.15510E+01   0.47680E-03
   0.15560E+01   0.48112E-03
   0.15610E+01   0.48548E-03
   0.15660E+01   0.48986E-03
   0.15710E+01   0.49427E-03
   0.15760E+01   0.49868E-03
   0.15810E+01   0.50313E-03
   0.15860E+01   0.50760E-03
   0.15910E+01   0.51209E-03
   0.15960E+01   0.51659E-03
   0.16010E+01   0.52112E-03
   0.16060E+01   0.52567E-03
   0.16110E+01   0.53026E-03
   0.16160E+01   0.53486E-03
   0.16210E+01   0.53948E-03
   0.16260E+01   0.54413E-03
   0.16310E+01   0.54880E-03
   0.16360E+01   0.55351E-03
   0.16410E+01   0.55824E-03
   0.16460E+01   0.56300E-03
   0.16510E+01   0.56779E-03
   0.16560E+01   0.57258E-03
   0.16610E+01   0.57738E-03
   0.16660E+01   0.58220E-03
   0.16710E+01   0.58705E-03
   0.16760E+01   0.59193E-03
   0.16810E+01   0.59684E-03
   0.16860E+01   0.60177E-03
   0.16910E+01   0.60674E-03
   0.16960E+01   0.61174E-03
   0.17010E+01   0.61676E-03
   0.17060E+01   0.62179E-03
   0.17110E+01   0.62685E-03
   0.17160E+01   0.63191E-03
   0.17210E+01   0.63700E-03
   0.17260E+01   0.64211E-03
   0.17310E+01   0.64726E-03
   0.17360E+01   0.65243E-03
   0.17410E+01   0.65763E-03
   0.17460E+01   0.66284E-03
   0.17510E+01   0.66808E-03
   0.17560E+01   0.67335E-03
   0.17610E+01   0.67865E-03
   0.17660E+01   0.68398E-03
   0.17710E+01   0.68933E-03
   0.17760E+01   0.69468E-03
   0.17810E+01   0.70006E-03
   0.17860E+01   0.70545E-03
   0.17910E+01   0.71086E-03
   0.17960E+01   0.71631E-03
   0.18010E+01   0.72179E-03
   0.18060E+01   0.72730E-03
   0.18110E+01   0.73283E-03
   0.18160E+01   0.73840E-03
   0.18210E+01   0.74400E-03
   0.18260E+01   0.74960E-03
   0.18310E+01   0.75519E-03
   0.18360E+01   0.76082E-03
   0.18410E+01   0.76648E-03
   0.18460E+01   0.77217E-03
   0.18510E+01   0.77788E-03
   0.18560E+01   0.78363E-03
   0.18610E+01   0.78939E-03
   0.18660E+01   0.79518E-03
   0.18710E+01   0.80099E-03
   0.18760E+01   0.80684E-03
   0.18810E+01   0.81271E-03
   0.18860E+01   0.81858E-03
   0.18910E+01   0.82448E-03
   0.18960E+01   0.83040E-03
   0.19010E+01   0.83633E-03
   0.19060E+01   0.84230E-03
   0.19110E+01   0.84830E-03
   0.19160E+01   0.85432E-03
   0.19210E+01   0.86038E-03
   0.19260E+01   0.86647E-03
   0.19310E+01   0.87259E-03
   0.19360E+01   0.87869E-03
   0.19410E+01   0.88480E-03
   0.19460E+01   0.89095E-03
   0.19510E+01   0.89712E-03
   0.19560E+01   0.90333E-03
   0.19610E+01   0.90957E-03
   0.19660E+01   0.91585E-03
   0.19710E+01   0.92212E-03
   0.19760E+01   0.92843E-03
   0.19810E+01   0.93477E-03
   0.19860E+01   0.94110E-03
   0.19910E+01   0.94746E-03
   0.19960E+01   0.95385E-03
   0.20010E+01   0.96027E-03
   0.20060E+01   0.96670E-03
   0.20110E+01   0.97315E-03
   0.20160E+01   0.97964E-03
   0.20210E+01   0.98616E-03
   0.20260E+01   0.99271E-03
   0.20310E+01   0.99930E-03
   0.20360E+01   0.10059E-02
   0.20410E+01   0.10125E-02
   0.20460E+01   0.10191E-02
   0.20510E+01   0.10257E-02
   0.20560E+01   0.10324E-02
   0.20610E+01   0.10391E-02
   0.20660E+01   0.10458E-02
   0.20710E+01   0.10526E-02
   0.20760E+01   0.10593E-02
   0.20810E+01   0.10661E-02
   0.20860E+01   0.10729E-02
   0.20910E+01   0.10797E-02
   0.20960E+01   0.10866E-02
   0.21010E+01   0.10934E-02
   0.21060E+01   0.11004E-02
   0.21110E+01   0.11073E-02
   0.21160E+01   0.11142E-02
   0.21210E+01   0.11212E-02
   0.21260E+01   0.11282E-02
   0.21310E+01   0.11352E-02
   0.21360E+01   0.11423E-02
   0.21410E+01   0.11493E-02
   0.21460E+01   0.11564E-02
   0.21510E+01   0.11634E-02
   0.21560E+01   0.11706E-02
   0.21610E+01   0.11777E-02
   0.21660E+01   0.11849E-02
   0.21710E+01   0.11922E-02
   0.21760E+01   0.11994E-02
   0.21810E+01   0.12066E-02
   0.21860E+01   0.12138E-02
   0.21910E+01   0.12211E-02
   0.21960E+01   0.12284E-02
   0.22010E+01   0.12358E-02
   0.22060E+01   0.12431E-02
   0.22110E+01   0.12505E-02
   0.22160E+01   0.12579E-02
   0.22210E+01   0.12653E-02
   0.22260E+01   0.12727E-02
   0.22310E+01   0.12802E-02
   0.22360E+01   0.12877E-02
   0.22410E+01   0.12951E-02
   0.22460E+01   0.13027E-02
   0.22510E+01   0.13102E-02
   0.22560E+01   0.13178E-02
   0.22610E+01   0.13254E-02
   0.22660E+01   0.13330E-02
   0.22710E+01   0.13406E-02
   0.22760E+01   0.13482E-02
   0.22810E+01   0.13559E-02
   0.22860E+01   0.13636E-02
   0.22910E+01   0.13713E-02
   0.22960E+01   0.13791E-02
   0.23010E+01   0.13868E-02
   0.23060E+01   0.13946E-02
   0.23110E+01   0.14024E-02
   0.23160E+01   0.14102E-02
   0.23210E+01   0.14181E-02
   0.23260E+01   0.14259E-02
   0.23310E+01   0.14338E-02
   0.23360E+01   0.14417E-02
   0.23410E+01   0.14497E-02
   0.23460E+01   0.14576E-02
   0.23510E+01   0.14656E-02
   0.23560E+01   0.14736E-02
   0.23610E+01   0.14816E-02
   0.23660E+01   0.14896E-02
   0.23710E+01   0.14977E-02
   0.23760E+01   0.15057E-02
   0.23810E+01   0.15139E-02
   0.23860E+01   0.15220E-02
   0.23910E+01   0.15301E-02
   0.23960E+01   0.15383E-02
   0.24010E+01   0.15464E-02
   0.24060E+01   0.15546E-02
   0.24110E+01   0.15628E-02
   0.24160E+01   0.15711E-02
   0.24210E+01   0.15793E-02
   0.24260E+01   0.15876E-02
   0.24310E+01   0.15959E-02
   0.24360E+01   0.16042E-02
   0.24410E+01   0.16126E-02
   0.24460E+01   0.16209E-02
   0.24510E+01   0.16293E-02
   0.24560E+01   0.16377E-02
   0.24610E+01   0.16461E-02
   0.24660E+01   0.16546E-02
   0.24710E+01   0.16630E-02
   0.24760E+01   0.16715E-02
   0.24810E+01   0.16800E-02
   0.24860E+01   0.16885E-02
   0.24910E+01   0.16970E-02
   0.24960E+01   0.17056E-02
   0.25010E+01   0.17141E-02
   0.25059E+01   0.17227E-02
   0.25109E+01   0.17314E-02
   0.25159E+01   0.17400E-02
   0.25209E+01   0.17486E-02
   0.25259E+01   0.17573E-02
   0.25309E+01   0.17659E-02
   0.25359E+01   0.17747E-02
   0.25409E+01   0.17834E-02
   0.25459E+01   0.17922E-02
   0.25509E+01   0.18010E-02
   0.25559E+01   0.18097E-02
   0.25609E+01   0.18185E-02
   0.25659E+01   0.18273E-02
   0.25709E+01   0.18361E-02
   0.25759E+01   0.18450E-02
   0.25809E+01   0.18539E-02
   0.25859E+01   0.18628E-02
   0.25909E+01   0.18717E-02
   0.25959E+01   0.18806E-02
   0.26009E+01   0.18895E-02
   0.26059E+01   0.18985E-02
   0.26109E+01   0.19075E-02
   0.26159E+01   0.19165E-02
   0.26209E+01   0.19255E-02
   0.26259E+01   0.19346E-02
   0.26309E+01   0.19436E-02
   0.26359E+01   0.19526E-02
   0.26409E+01   0.19617E-02
   0.26459E+01   0.19708E-02
   0.26509E+01   0.19800E-02
   0.26559E+01   0.19891E-02
   0.26609E+01   0.19983E-02
   0.26659E+01   0.20074E-02
   0.26709E+01   0.20166E-02
   0.26759E+01   0.20258E-02
   0.26809E+01   0.20350E-02
   0.26859E+01   0.20443E-02
   0.26909E+01   0.20535E-02
   0.26959E+01   0.20628E-02
   0.27009E+01   0.20722E-02
   0.27059E+01   0.20815E-02
   0.27109E+01   0.20907E-02
   0.27159E+01   0.21001E-02
   0.27209E+01   0.21094E-02
   0.27259E+01   0.21188E-02
   0.27309E+01   0.21282E-02
   0.27359E+01   0.21377E-02
   0.27409E+01   0.21470E-02
   0.27459E+01   0.21565E-02
   0.27509E+01   0.21659E-02
   0.27559E+01   0.21754E-02
   0.27609E+01   0.21849E-02
   0.27659E+01   0.21944E-02
   0.27709E+01   0.22039E-02
   0.27759E+01   0.22135E-02
   0.27809E+01   0.22230E-02
   0.27859E+01   0.22325E-02
   0.27909E+01   0.22421E-02
   0.27959E+01   0.22517E-02
   0.28009E+01   0.22614E-02
   0.28059E+01   0.22710E-02
   0.28109E+01   0.22806E-02
   0.28159E+01   0.22903E-02
   0.28209E+01   0.22999E-02
   0.28259E+01   0.23096E-02
   0.28309E+01   0.23193E-02
   0.28359E+01   0.23291E-02
   0.28409E+01   0.23388E-02
   0.28459E+01   0.23485E-02
   0.28509E+01   0.23583E-02
   0.28559E+01   0.23681E-02
   0.28609E+01   0.23778E-02
   0.28659E+01   0.23876E-02
   0.28709E+01   0.23975E-02
   0.28759E+01   0.24073E-02
   0.28809E+01   0.24171E-02
   0.28859E+01   0.24270E-02
   0.28909E+01   0.24368E-02
   0.28959E+01   0.24467E-02
   0.29009E+01   0.24567E-02
   0.29059E+01   0.24666E-02
   0.29109E+01   0.24765E-02
   0.29159E+01   0.24864E-02
   0.29209E+01   0.24964E-02
   0.29259E+01   0.25063E-02
   0.29309E+01   0.25163E-02
   0.29359E+01   0.25263E-02
   0.29409E+01   0.25363E-02
   0.29459E+01   0.25463E-02
   0.29509E+01   0.25563E-02
   0.29559E+01   0.25664E-02
   0.29609E+01   0.25764E-02
   0.29659E+01   0.25865E-02
   0.29709E+01   0.25967E-02
   0.29759E+01   0.26067E-02
   0.29809E+01   0.26168E-02
   0.29859E+01   0.26269E-02
   0.29909E+01   0.26371E-02
   0.29959E+01   0.26472E-02
   0.30009E+01   0.26574E-02
   0.30059E+01   0.26676E-02
   0.30109E+01   0.26777E-02
   0.30159E+01   0.26879E-02
   0.30209E+01   0.26981E-02
   0.30259E+01   0.27083E-02
   0.30309E+01   0.27186E-02
   0.30359E+01   0.27288E-02
   0.30409E+01   0.27390E-02
   0.30459E+01   0.27493E-02
   0.30509E+01   0.27595E-02
   0.30559E+01   0.27698E-02
   0.30609E+01   0.27801E-02
   0.30659E+01   0.27904E-02
   0.30709E+01   0.28007E-02
   0.30759E+01   0.28110E-02
   0.30809E+01   0.28214E-02
   0.30859E+01   0.28317E-02
   0.30909E+01   0.28421E-02
   0.30959E+01   0.28525E-02
   0.31009E+01   0.28628E-02
   0.31059E+01   0.28732E-02
   0.31109E+01   0.28836E-02
   0.31159E+01   0.28940E-02
   0.31209E+01   0.29044E-02
   0.31259E+01   0.29149E-02
   0.31309E+01   0.29253E-02
   0.31359E+01   0.29357E-02
   0.31409E+01   0.29462E-02
   0.31459E+01   0.29566E-02
   0.31509E+01   0.29671E-02
   0.31559E+01   0.29776E-02
   0.31609E+01   0.29881E-02
   0.31659E+01   0.29986E-02
   0.31709E+01   0.30091E-02
   0.31759E+01   0.30196E-02
   0.31809E+01   0.30302E-02
   0.31859E+01   0.30407E-02
   0.31909E+01   0.30513E-02
   0.31959E+01   0.30618E-02
   0.32009E+01   0.30724E-02
   0.32059E+01   0.30830E-02
   0.32109E+01   0.30935E-02
   0.32159E+01   0.31041E-02
   0.32209E+01   0.31148E-02
   0.32259E+01   0.31254E-02
   0.32309E+01   0.31359E-02
   0.32359E+01   0.31465E-02
   0.32409E+01   0.31572E-02
   0.32459E+01   0.31679E-02
   0.32509E+01   0.31785E-02
   0.32559E+01   0.31891E-02
   0.32609E+01   0.31997E-02
   0.32659E+01   0.32104E-02
   0.32709E+01   0.32211E-02
   0.32759E+01   0.32318E-02
   0.32809E+01   0.32425E-02
   0.32859E+01   0.32531E-02
   0.32909E+01   0.32639E-02
   0.32959E+01   0.32745E-02
   0.33009E+01   0.32853E-02
   0.33059E+01   0.32960E-02
   0.33109E+01   0.33068E-02
   0.33159E+01   0.33175E-02
   0.33209E+01   0.33282E-02
   0.33259E+01   0.33390E-02
   0.33309E+01   0.33497E-02
   0.33359E+01   0.33605E-02
   0.33409E+01   0.33712E-02
   0.33459E+01   0.33820E-02
   0.33509E+01   0.33928E-02
   0.33559E+01   0.34036E-02
   0.33609E+01   0.34144E-02
   0.33659E+01   0.34252E-02
   0.33709E+01   0.34359E-02
   0.33759E+01   0.34467E-02
   0.33809E+01   0.34575E-02
   0.33859E+01   0.34684E-02
   0.33909E+01   0.34792E-02
   0.33959E+01   0.34900E-02
   0.34009E+01   0.35008E-02
   0.34059E+01   0.35117E-02
   0.34109E+01   0.35225E-02
   0.34159E+01   0.35333E-02
   0.34209E+01   0.35442E-02
   0.34259E+01   0.35550E-02
   0.34309E+01   0.35659E-02
   0.34359E+01   0.35767E-02
   0.34409E+01   0.35876E-02
   0.34459E+01   0.35985E-02
   0.34509E+01   0.36093E-02
   0.34559E+01   0.36202E-02
   0.34609E+01   0.36311E-02
   0.34659E+01   0.36420E-02
   0.34709E+01   0.36529E-02
   0.34759E+01   0.36637E-02
   0.34809E+01   0.36746E-02
   0.34859E+01   0.36855E-02
   0.34909E+01   0.36964E-02
   0.34959E+01   0.37073E-02
   0.35009E+01   0.37183E-02
   0.35059E+01   0.37291E-02
   0.35109E+01   0.37400E-02
   0.35159E+01   0.37509E-02
   0.35209E+01   0.37619E-02
   0.35259E+01   0.37728E-02
   0.35309E+01   0.37837E-02
   0.35359E+01   0.37946E-02
   0.35409E+01   0.38056E-02
   0.35459E+01   0.38165E-02
   0.35509E+01   0.38274E-02
   0.35559E+01   0.38384E-02
   0.35609E+01   0.38493E-02
   0.35659E+01   0.38602E-02
   0.35709E+01   0.38711E-02
   0.35759E+01   0.38821E-02
   0.35809E+01   0.38930E-02
   0.35859E+01   0.39039E-02
   0.35909E+01   0.39149E-02
   0.35959E+01   0.39258E-02
   0.36009E+01   0.39368E-02
   0.36059E+01   0.39477E-02
   0.36109E+01   0.39586E-02
   0.36159E+01   0.39695E-02
   0.36209E+01   0.39805E-02
   0.36259E+01   0.39915E-02
   0.36309E+01   0.40025E-02
   0.36359E+01   0.40134E-02
   0.36409E+01   0.40243E-02
   0.36459E+01   0.40353E-02
   0.36509E+01   0.40462E-02
   0.36559E+01   0.40572E-02
   0.36609E+01   0.40681E-02
   0.36659E+01   0.40791E-02
   0.36709E+01   0.40900E-02
   0.36759E+01   0.41010E-02
   0.36809E+01   0.41120E-02
   0.36859E+01   0.41229E-02
   0.36909E+01   0.41338E-02
   0.36959E+01   0.41447E-02
   0.37009E+01   0.41557E-02
   0.37059E+01   0.41667E-02
   0.37109E+01   0.41776E-02
   0.37159E+01   0.41885E-02
   0.37209E+01   0.41995E-02
   0.37259E+01   0.42104E-02
   0.37309E+01   0.42214E-02
   0.37359E+01   0.42323E-02
   0.37409E+01   0.42432E-02
   0.37459E+01   0.42542E-02
   0.37509E+01   0.42651E-02
   0.37559E+01   0.42760E-02
   0.37609E+01   0.42869E-02
   0.37659E+01   0.42978E-02
   0.37709E+01   0.43088E-02
   0.37759E+01   0.43197E-02
   0.37809E+01   0.43306E-02
   0.37859E+01   0.43415E-02
   0.37909E+01   0.43524E-02
   0.37959E+01   0.43633E-02
   0.38009E+01   0.43743E-02
   0.38059E+01   0.43851E-02
   0.38109E+01   0.43960E-02
   0.38159E+01   0.44069E-02
   0.38209E+01   0.44178E-02
   0.38259E+01   0.44287E-02
   0.38309E+01   0.44396E-02
   0.38359E+01   0.44505E-02
   0.38409E+01   0.44613E-02
   0.38459E+01   0.44722E-02
   0.38509E+01   0.44831E-02
   0.38559E+01   0.44940E-02
   0.38609E+01   0.45048E-02
   0.38659E+01   0.45157E-02
   0.38709E+01   0.45266E-02
   0.38759E+01   0.45374E-02
   0.38809E+01   0.45482E-02
   0.38859E+01   0.45591E-02
   0.38909E+01   0.45699E-02
   0.38959E+01   0.45808E-02
   0.39009E+01   0.45916E-02
   0.39059E+01   0.46024E-02
   0.39109E+01   0.46132E-02
   0.39159E+01   0.46241E-02
   0.39209E+01   0.46349E-02
   0.39259E+01   0.46457E-02
   0.39309E+01   0.46565E-02
   0.39359E+01   0.46673E-02
   0.39409E+01   0.46781E-02
   0.39459E+01   0.46889E-02
   0.39509E+01   0.46996E-02
   0.39559E+01   0.47104E-02
   0.39609E+01   0.47212E-02
   0.39659E+01   0.47320E-02
   0.39709E+01   0.47427E-02
   0.39759E+01   0.47534E-02
   0.39809E+01   0.47642E-02
   0.39859E+01   0.47750E-02
   0.39909E+01   0.47857E-02
   0.39959E+01   0.47964E-02
   0.40009E+01   0.48071E-02
   0.40059E+01   0.48178E-02
   0.40109E+01   0.48286E-02
   0.40159E+01   0.48392E-02
   0.40209E+01   0.48499E-02
   0.40259E+01   0.48606E-02
   0.40309E+01   0.48713E-02
   0.40359E+01   0.48820E-02
   0.40409E+01   0.48926E-02
   0.40459E+01   0.49033E-02
   0.40509E+01   0.49140E-02
   0.40559E+01   0.49246E-02
   0.40609E+01   0.49352E-02
   0.40659E+01   0.49458E-02
   0.40709E+01   0.49565E-02
   0.40759E+01   0.49671E-02
   0.40809E+01   0.49777E-02
   0.40859E+01   0.49883E-02
   0.40909E+01   0.49989E-02
   0.40959E+01   0.50094E-02
   0.41009E+01   0.50200E-02
   0.41059E+01   0.50305E-02
   0.41109E+01   0.50411E-02
   0.41159E+01   0.50517E-02
   0.41209E+01   0.50622E-02
   0.41259E+01   0.50727E-02
   0.41309E+01   0.50832E-02
   0.41359E+01   0.50937E-02
   0.41409E+01   0.51043E-02
   0.41459E+01   0.51148E-02
   0.41509E+01   0.51252E-02
   0.41559E+01   0.51357E-02
   0.41609E+01   0.51462E-02
   0.41659E+01   0.51566E-02
   0.41709E+01   0.51671E-02
   0.41759E+01   0.51775E-02
   0.41809E+01   0.51880E-02
   0.41859E+01   0.51984E-02
   0.41909E+01   0.52088E-02
   0.41959E+01   0.52192E-02
   0.42009E+01   0.52296E-02
   0.42059E+01   0.52400E-02
   0.42109E+01   0.52503E-02
   0.42159E+01   0.52607E-02
   0.42209E+01   0.52711E-02
   0.42259E+01   0.52814E-02
   0.42309E+01   0.52917E-02
   0.42359E+01   0.53020E-02
   0.42409E+01   0.53123E-02
   0.42459E+01   0.53226E-02
   0.42509E+01   0.53329E-02
   0.42559E+01   0.53432E-02
   0.42609E+01   0.53535E-02
   0.42659E+01   0.53637E-02
   0.42709E+01   0.53739E-02
   0.42759E+01   0.53842E-02
   0.42809E+01   0.53944E-02
   0.42859E+01   0.54046E-02
   0.42909E+01   0.54148E-02
   0.42959E+01   0.54249E-02
   0.43009E+01   0.54351E-02
   0.43059E+01   0.54453E-02
   0.43109E+01   0.54554E-02
   0.43159E+01   0.54656E-02
   0.43209E+01   0.54757E-02
   0.43259E+01   0.54858E-02
   0.43309E+01   0.54959E-02
   0.43359E+01   0.55060E-02
   0.43409E+01   0.55161E-02
   0.43459E+01   0.55262E-02
   0.43509E+01   0.55362E-02
   0.43559E+01   0.55462E-02
   0.43609E+01   0.55563E-02
   0.43659E+01   0.55663E-02
   0.43709E+01   0.55763E-02
   0.43759E+01   0.55863E-02
   0.43809E+01   0.55963E-02
   0.43859E+01   0.56063E-02
   0.43909E+01   0.56162E-02
   0.43959E+01   0.56261E-02
   0.44009E+01   0.56361E-02
   0.44059E+01   0.56460E-02
   0.44109E+01   0.56559E-02
   0.44159E+01   0.56658E-02
   0.44209E+01   0.56757E-02
   0.44259E+01   0.56855E-02
   0.44309E+01   0.56953E-02
   0.44359E+01   0.57052E-02
   0.44409E+01   0.57150E-02
   0.44459E+01   0.57248E-02
   0.44509E+01   0.57346E-02
   0.44559E+01   0.57444E-02
   0.44609E+01   0.57542E-02
   0.44659E+01   0.57639E-02
   0.44709E+01   0.57736E-02
   0.44759E+01   0.57834E-02
   0.44809E+01   0.57931E-02
   0.44859E+01   0.58028E-02
   0.44909E+01   0.58125E-02
   0.44959E+01   0.58221E-02
   0.45009E+01   0.58318E-02
   0.45059E+01   0.58414E-02
   0.45109E+01   0.58510E-02
   0.45159E+01   0.58607E-02
   0.45209E+01   0.58703E-02
   0.45259E+01   0.58798E-02
   0.45309E+01   0.58894E-02
   0.45359E+01   0.58989E-02
   0.45409E+01   0.59085E-02
   0.45459E+01   0.59180E-02
   0.45509E+01   0.59275E-02
   0.45559E+01   0.59370E-02
   0.45609E+01   0.59464E-02
   0.45659E+01   0.59559E-02
   0.45709E+01   0.59653E-02
   0.45759E+01   0.59747E-02
   0.45809E+01   0.59842E-02
   0.45859E+01   0.59936E-02
   0.45909E+01   0.60029E-02
   0.45959E+01   0.60123E-02
   0.46009E+01   0.60216E-02
   0.46059E+01   0.60310E-02
   0.46109E+01   0.60403E-02
   0.46159E+01   0.60496E-02
   0.46209E+01   0.60589E-02
   0.46259E+01   0.60681E-02
   0.46309E+01   0.60774E-02
   0.46359E+01   0.60866E-02
   0.46409E+01   0.60959E-02
   0.46459E+01   0.61051E-02
   0.46509E+01   0.61142E-02
   0.46559E+01   0.61234E-02
   0.46609E+01   0.61326E-02
   0.46659E+01   0.61417E-02
   0.46709E+01   0.61508E-02
   0.46759E+01   0.61599E-02
   0.46809E+01   0.61690E-02
   0.46859E+01   0.61781E-02
   0.46909E+01   0.61871E-02
   0.46959E+01   0.61962E-02
   0.47009E+01   0.62052E-02
   0.47059E+01   0.62142E-02
   0.47109E+01   0.62232E-02
   0.47159E+01   0.62321E-02
   0.47209E+01   0.62411E-02
   0.47259E+01   0.62500E-02
   0.47309E+01   0.62589E-02
   0.47359E+01   0.62678E-02
   0.47409E+01   0.62767E-02
   0.47459E+01   0.62855E-02
   0.47509E+01   0.62944E-02
   0.47559E+01   0.63032E-02
   0.47609E+01   0.63120E-02
   0.47659E+01   0.63208E-02
   0.47709E+01   0.63296E-02
   0.47759E+01   0.63383E-02
   0.47809E+01   0.63470E-02
   0.47859E+01   0.63557E-02
   0.47909E+01   0.63644E-02
   0.47959E+01   0.63731E-02
   0.48009E+01   0.63818E-02
   0.48059E+01   0.63904E-02
   0.48109E+01   0.63991E-02
   0.48159E+01   0.64076E-02
   0.48209E+01   0.64162E-02
   0.48259E+01   0.64248E-02
   0.48309E+01   0.64334E-02
   0.48359E+01   0.64419E-02
   0.48409E+01   0.64504E-02
   0.48459E+01   0.64589E-02
   0.48509E+01   0.64674E-02
   0.48559E+01   0.64758E-02
   0.48609E+01   0.64842E-02
   0.48659E+01   0.64927E-02
   0.48709E+01   0.65011E-02
   0.48759E+01   0.65094E-02
   0.48809E+01   0.65178E-02
   0.48859E+01   0.65261E-02
   0.48909E+01   0.65344E-02
   0.48959E+01   0.65427E-02
   0.49009E+01   0.65510E-02
   0.49059E+01   0.65593E-02
   0.49109E+01   0.65675E-02
   0.49159E+01   0.65757E-02
   0.49209E+01   0.65840E-02
   0.49259E+01   0.65921E-02
   0.49309E+01   0.66003E-02
   0.49359E+01   0.66084E-02
   0.49409E+01   0.66165E-02
   0.49459E+01   0.66247E-02
   0.49509E+01   0.66328E-02
   0.49559E+01   0.66408E-02
   0.49609E+01   0.66489E-02
   0.49659E+01   0.66569E-02
   0.49709E+01   0.66649E-02
   0.49759E+01   0.66729E-02
   0.49809E+01   0.66808E-02
   0.49859E+01   0.66888E-02
   0.49909E+01   0.66967E-02
   0.49959E+01   0.67046E-02
   0.50009E+01   0.67125E-02
   0.50059E+01   0.67203E-02
   0.50109E+01   0.67282E-02
   0.50159E+01   0.67360E-02
   0.50209E+01   0.67438E-02
   0.50259E+01   0.67516E-02
   0.50309E+01   0.67594E-02
   0.50359E+01   0.67671E-02
   0.50409E+01   0.67748E-02
   0.50459E+01   0.67825E-02
   0.50509E+01   0.67902E-02
   0.50559E+01   0.67979E-02
   0.50609E+01   0.68055E-02
   0.50659E+01   0.68131E-02
   0.50709E+01   0.68207E-02
   0.50759E+01   0.68283E-02
   0.50809E+01   0.68358E-02
   0.50859E+01   0.68434E-02
   0.50909E+01   0.68509E-02
   0.50959E+01   0.68584E-02
   0.51009E+01   0.68658E-02
   0.51059E+01   0.68733E-02
   0.51109E+01   0.68807E-02
   0.51159E+01   0.68881E-02
   0.51209E+01   0.68955E-02
   0.51259E+01   0.69028E-02
   0.51309E+01   0.69102E-02
   0.51359E+01   0.69175E-02
   0.51409E+01   0.69248E-02
   0.51459E+01   0.69321E-02
   0.51509E+01   0.69393E-02
   0.51559E+01   0.69466E-02
   0.51609E+01   0.69538E-02
   0.51659E+01   0.69610E-02
   0.51709E+01   0.69682E-02
   0.51759E+01   0.69753E-02
   0.51809E+01   0.69824E-02
   0.51859E+01   0.69895E-02
   0.51909E+01   0.69966E-02
   0.51959E+01   0.70037E-02
   0.52009E+01   0.70107E-02
   0.52059E+01   0.70177E-02
   0.52109E+01   0.70248E-02
   0.52159E+01   0.70317E-02
   0.52209E+01   0.70386E-02
   0.52259E+01   0.70456E-02
   0.52309E+01   0.70525E-02
   0.52359E+01   0.70594E-02
   0.52409E+01   0.70662E-02
   0.52459E+01   0.70731E-02
   0.52509E+01   0.70799E-02
   0.52559E+01   0.70867E-02
   0.52609E+01   0.70935E-02
   0.52659E+01   0.71002E-02
   0.52709E+01   0.71069E-02
   0.52759E+01   0.71137E-02
   0.52809E+01   0.71204E-02
   0.52859E+01   0.71270E-02
   0.52909E+01   0.71337E-02
   0.52959E+01   0.71403E-02
   0.53009E+01   0.71468E-02
   0.53059E+01   0.71534E-02
   0.53109E+01   0.71600E-02
   0.53159E+01   0.71665E-02
   0.53209E+01   0.71730E-02
   0.53259E+01   0.71795E-02
   0.53309E+01   0.71860E-02
   0.53359E+01   0.71924E-02
   0.53409E+01   0.71988E-02
   0.53459E+01   0.72052E-02
   0.53509E+01   0.72116E-02
   0.53559E+01   0.72180E-02
   0.53609E+01   0.72243E-02
   0.53659E+01   0.72306E-02
   0.53709E+01   0.72369E-02
   0.53759E+01   0.72431E-02
   0.53809E+01   0.72493E-02
   0.53859E+01   0.72555E-02
   0.53909E+01   0.72617E-02
   0.53959E+01   0.72679E-02
   0.54009E+01   0.72740E-02
   0.54059E+01   0.72802E-02
   0.54109E+01   0.72863E-02
   0.54159E+01   0.72923E-02
   0.54209E+01   0.72984E-02
   0.54259E+01   0.73044E-02
   0.54309E+01   0.73104E-02
   0.54359E+01   0.73164E-02
   0.54409E+01   0.73224E-02
   0.54459E+01   0.73283E-02
   0.54509E+01   0.73342E-02
   0.54559E+01   0.73401E-02
   0.54609E+01   0.73460E-02
   0.54659E+01   0.73518E-02
   0.54709E+01   0.73577E-02
   0.54759E+01   0.73635E-02
   0.54809E+01   0.73693E-02
   0.54859E+01   0.73750E-02
   0.54909E+01   0.73807E-02
   0.54959E+01   0.73864E-02
   0.55009E+01   0.73921E-02
   0.55059E+01   0.73978E-02
   0.55109E+01   0.74034E-02
   0.55159E+01   0.74091E-02
   0.55209E+01   0.74146E-02
   0.55259E+01   0.74202E-02
   0.55309E+01   0.74258E-02
   0.55359E+01   0.74313E-02
   0.55409E+01   0.74368E-02
   0.55459E+01   0.74423E-02
   0.55509E+01   0.74477E-02
   0.55559E+01   0.74531E-02
   0.55609E+01   0.74586E-02
   0.55659E+01   0.74639E-02
   0.55709E+01   0.74693E-02
   0.55759E+01   0.74746E-02
   0.55809E+01   0.74799E-02
   0.55859E+01   0.74852E-02
   0.55909E+01   0.74905E-02
   0.55959E+01   0.74958E-02
   0.56009E+01   0.75010E-02
   0.56059E+01   0.75062E-02
   0.56109E+01   0.75113E-02
   0.56159E+01   0.75165E-02
   0.56209E+01   0.75216E-02
   0.56259E+01   0.75267E-02
   0.56309E+01   0.75318E-02
   0.56359E+01   0.75368E-02
   0.56409E+01   0.75419E-02
   0.56459E+01   0.75469E-02
   0.56509E+01   0.75519E-02
   0.56559E+01   0.75568E-02
   0.56609E+01   0.75618E-02
   0.56659E+01   0.75667E-02
   0.56709E+01   0.75716E-02
   0.56759E+01   0.75765E-02
   0.56809E+01   0.75813E-02
   0.56859E+01   0.75861E-02
   0.56909E+01   0.75909E-02
   0.56959E+01   0.75957E-02
   0.57009E+01   0.76005E-02
   0.57059E+01   0.76052E-02
   0.57109E+01   0.76099E-02
   0.57159E+01   0.76146E-02
   0.57209E+01   0.76192E-02
   0.57259E+01   0.76239E-02
   0.57309E+01   0.76285E-02
   0.57359E+01   0.76331E-02
   0.57409E+01   0.76376E-02
   0.57459E+01   0.76422E-02
   0.57509E+01   0.76467E-02
   0.57559E+01   0.76512E-02
   0.57609E+01   0.76557E-02
   0.57659E+01   0.76602E-02
   0.57709E+01   0.76646E-02
   0.57759E+01   0.76690E-02
   0.57809E+01   0.76734E-02
   0.57859E+01   0.76777E-02
   0.57909E+01   0.76821E-02
   0.57959E+01   0.76864E-02
   0.58009E+01   0.76907E-02
   0.58059E+01   0.76949E-02
   0.58109E+01   0.76992E-02
   0.58159E+01   0.77034E-02
   0.58209E+01   0.77076E-02
   0.58259E+01   0.77118E-02
   0.58309E+01   0.77159E-02
   0.58359E+01   0.77201E-02
   0.58409E+01   0.77242E-02
   0.58459E+01   0.77282E-02
   0.58509E+01   0.77323E-02
   0.58559E+01   0.77363E-02
   0.58609E+01   0.77404E-02
   0.58659E+01   0.77443E-02
   0.58709E+01   0.77483E-02
   0.58759E+01   0.77523E-02
   0.58809E+01   0.77562E-02
   0.58859E+01   0.77601E-02
   0.58909E+01   0.77640E-02
   0.58959E+01   0.77678E-02
   0.59009E+01   0.77716E-02
   0.59059E+01   0.77755E-02
   0.59109E+01   0.77792E-02
   0.59159E+01   0.77830E-02
   0.59209E+01   0.77867E-02
   0.59259E+01   0.77905E-02
   0.59309E+01   0.77942E-02
   0.59359E+01   0.77978E-02
   0.59409E+01   0.78015E-02
   0.59459E+01   0.78051E-02
   0.59509E+01   0.78087E-02
   0.59559E+01   0.78123E-02
   0.59609E+01   0.78158E-02
   0.59659E+01   0.78194E-02
   0.59709E+01   0.78229E-02
   0.59759E+01   0.78264E-02
   0.59809E+01   0.78298E-02
   0.59859E+01   0.78333E-02
   0.59909E+01   0.78367E-02
   0.59959E+01   0.78401E-02
   0.60009E+01   0.78435E-02
   0.60059E+01   0.78468E-02
   0.60109E+01   0.78502E-02
   0.60159E+01   0.78535E-02
   0.60209E+01   0.78568E-02
   0.60259E+01   0.78600E-02
   0.60309E+01   0.78633E-02
   0.60359E+01   0.78665E-02
   0.60409E+01   0.78697E-02
   0.60459E+01   0.78728E-02
   0.60509E+01   0.78760E-02
   0.60559E+01   0.78791E-02
   0.60609E+01   0.78822E-02
   0.60659E+01   0.78853E-02
   0.60709E+01   0.78884E-02
   0.60759E+01   0.78914E-02
   0.60809E+01   0.78945E-02
   0.60859E+01   0.78975E-02
   0.60909E+01   0.79004E-02
   0.60959E+01   0.79034E-02
   0.61009E+01   0.79063E-02
   0.61059E+01   0.79092E-02
   0.61109E+01   0.79121E-02
   0.61159E+01   0.79150E-02
   0.61209E+01   0.79178E-02
   0.61259E+01   0.79207E-02
   0.61309E+01   0.79235E-02
   0.61359E+01   0.79262E-02
   0.61409E+01   0.79290E-02
   0.61459E+01   0.79317E-02
   0.61509E+01   0.79344E-02
   0.61559E+01   0.79371E-02
   0.61609E+01   0.79398E-02
   0.61659E+01   0.79424E-02
   0.61709E+01   0.79451E-02
   0.61759E+01   0.79477E-02
   0.61809E+01   0.79503E-02
   0.61859E+01   0.79528E-02
   0.61909E+01   0.79554E-02
   0.61959E+01   0.79579E-02
   0.62009E+01   0.79604E-02
   0.62059E+01   0.79629E-02
   0.62109E+01   0.79653E-02
   0.62159E+01   0.79678E-02
   0.62209E+01   0.79702E-02
   0.62259E+01   0.79726E-02
   0.62309E+01   0.79749E-02
   0.62359E+01   0.79773E-02
   0.62409E+01   0.79796E-02
   0.62459E+01   0.79819E-02
   0.62509E+01   0.79842E-02
   0.62559E+01   0.79865E-02
   0.62609E+01   0.79887E-02
   0.62659E+01   0.79910E-02
   0.62709E+01   0.79932E-02
   0.62759E+01   0.79954E-02
   0.62809E+01   0.79975E-02
   0.62859E+01   0.79997E-02
   0.62909E+01   0.80018E-02
   0.62959E+01   0.80039E-02
   0.63009E+01   0.80060E-02
   0.63059E+01   0.80081E-02
   0.63109E+01   0.80101E-02
   0.63159E+01   0.80121E-02
   0.63209E+01   0.80141E-02
   0.63259E+01   0.80161E-02
   0.63309E+01   0.80181E-02
   0.63359E+01   0.80200E-02
   0.63409E+01   0.80220E-02
   0.63459E+01   0.80239E-02
   0.63509E+01   0.80257E-02
   0.63559E+01   0.80276E-02
   0.63609E+01   0.80294E-02
   0.63659E+01   0.80313E-02
   0.63709E+01   0.80331E-02
   0.63759E+01   0.80349E-02
   0.63809E+01   0.80366E-02
   0.63859E+01   0.80384E-02
   0.63909E+01   0.80401E-02
   0.63959E+01   0.80418E-02
   0.64009E+01   0.80435E-02
   0.64059E+01   0.80452E-02
   0.64109E+01   0.80468E-02
   0.64159E+01   0.80484E-02
   0.64209E+01   0.80501E-02
   0.64259E+01   0.80516E-02
   0.64309E+01   0.80532E-02
   0.64359E+01   0.80548E-02
   0.64409E+01   0.80563E-02
   0.64459E+01   0.80578E-02
   0.64509E+01   0.80593E-02
   0.64559E+01   0.80608E-02
   0.64609E+01   0.80622E-02
   0.64659E+01   0.80637E-02
   0.64709E+01   0.80651E-02
   0.64759E+01   0.80665E-02
   0.64809E+01   0.80679E-02
   0.64859E+01   0.80693E-02
   0.64909E+01   0.80706E-02
   0.64959E+01   0.80720E-02
   0.65009E+01   0.80733E-02
   0.65059E+01   0.80746E-02
   0.65109E+01   0.80759E-02
   0.65159E+01   0.80771E-02
   0.65209E+01   0.80784E-02
   0.65259E+01   0.80796E-02
   0.65309E+01   0.80808E-02
   0.65359E+01   0.80820E-02
   0.65409E+01   0.80832E-02
   0.65459E+01   0.80843E-02
   0.65509E+01   0.80854E-02
   0.65559E+01   0.80866E-02
   0.65609E+01   0.80877E-02
   0.65659E+01   0.80888E-02
   0.65709E+01   0.80898E-02
   0.65759E+01   0.80909E-02
   0.65809E+01   0.80919E-02
   0.65859E+01   0.80929E-02
   0.65909E+01   0.80939E-02
   0.65959E+01   0.80949E-02
   0.66009E+01   0.80959E-02
   0.66059E+01   0.80968E-02
   0.66109E+01   0.80978E-02
   0.66159E+01   0.80987E-02
   0.66209E+01   0.80996E-02
   0.66259E+01   0.81005E-02
   0.66309E+01   0.81014E-02
   0.66359E+01   0.81022E-02
   0.66409E+01   0.81030E-02
   0.66459E+01   0.81039E-02
   0.66509E+01   0.81047E-02
   0.66559E+01   0.81055E-02
   0.66609E+01   0.81063E-02
   0.66659E+01   0.81070E-02
   0.66709E+01   0.81078E-02
   0.66759E+01   0.81085E-02
   0.66809E+01   0.81092E-02
   0.66859E+01   0.81099E-02
   0.66909E+01   0.81106E-02
   0.66959E+01   0.81113E-02
   0.67009E+01   0.81119E-02
   0.67059E+01   0.81126E-02
   0.67109E+01   0.81132E-02
   0.67159E+01   0.81138E-02
   0.67209E+01   0.81144E-02
   0.67259E+01   0.81150E-02
   0.67309E+01   0.81156E-02
   0.67359E+01   0.81161E-02
   0.67409E+01   0.81167E-02
   0.67459E+01   0.81172E-02
   0.67509E+01   0.81177E-02
   0.67559E+01   0.81182E-02
   0.67609E+01   0.81187E-02
   0.67659E+01   0.81192E-02
   0.67709E+01   0.81197E-02
   0.67759E+01   0.81201E-02
   0.67809E+01   0.81205E-02
   0.67859E+01   0.81210E-02
   0.67909E+01   0.81214E-02
   0.67959E+01   0.81218E-02
   0.68009E+01   0.81222E-02
   0.68059E+01   0.81225E-02
   0.68109E+01   0.81229E-02
   0.68159E+01   0.81232E-02
   0.68209E+01   0.81236E-02
   0.68259E+01   0.81239E-02
   0.68309E+01   0.81242E-02
   0.68359E+01   0.81245E-02
   0.68409E+01   0.81248E-02
   0.68459E+01   0.81251E-02
   0.68509E+01   0.81254E-02
   0.68559E+01   0.81256E-02
   0.68609E+01   0.81259E-02
   0.68659E+01   0.81261E-02
   0.68709E+01   0.81263E-02
   0.68759E+01   0.81265E-02
   0.68809E+01   0.81267E-02
   0.68859E+01   0.81269E-02
   0.68909E+01   0.81271E-02
   0.68959E+01   0.81273E-02
   0.69009E+01   0.81275E-02
   0.69059E+01   0.81276E-02
   0.69109E+01   0.81278E-02
   0.69159E+01   0.81279E-02
   0.69209E+01   0.81280E-02
   0.69259E+01   0.81281E-02
   0.69309E+01   0.81283E-02
   0.69359E+01   0.81284E-02
   0.69409E+01   0.81285E-02
   0.69459E+01   0.81285E-02
   0.69509E+01   0.81286E-02
   0.69559E+01   0.81287E-02
   0.69609E+01   0.81288E-02
   0.69659E+01   0.81288E-02
   0.69709E+01   0.81289E-02
   0.69759E+01   0.81289E-02
   0.69809E+01   0.81290E-02
   0.69859E+01   0.81290E-02
   0.69909E+01   0.81290E-02
   0.69959E+01   0.81290E-02
   0.70009E+01   0.81291E-02
   0.70059E+01   0.81291E-02
   0.70109E+01   0.81291E-02
   0.70159E+01   0.81291E-02
   0.70209E+01   0.81291E-02
   0.70259E+01   0.81291E-02
   0.70309E+01   0.81291E-02


   0.59999E-02   0.10064E-07
   0.11000E-01   0.10396E-07
   0.16000E-01   0.11218E-07
   0.21000E-01   0.12754E-07
   0.26000E-01   0.15227E-07
   0.30999E-01   0.18860E-07
   0.35999E-01   0.23875E-07
   0.40999E-01   0.30496E-07
   0.45999E-01   0.38947E-07
   0.50999E-01   0.49449E-07
   0.55999E-01   0.62226E-07
   0.60999E-01   0.77502E-07
   0.65999E-01   0.95498E-07
   0.70999E-01   0.11644E-06
   0.75999E-01   0.14055E-06
   0.80998E-01   0.16805E-06
   0.85998E-01   0.19916E-06
   0.90998E-01   0.23410E-06
   0.95998E-01   0.27311E-06
   0.10100E+00   0.31640E-06
   0.10600E+00   0.36420E-06
   0.11100E+00   0.41672E-06
   0.11600E+00   0.47419E-06
   0.12100E+00   0.53684E-06
   0.12600E+00   0.60489E-06
   0.13100E+00   0.67856E-06
   0.13600E+00   0.75807E-06
   0.14100E+00   0.84365E-06
   0.14600E+00   0.93552E-06
   0.15100E+00   0.10339E-05
   0.15600E+00   0.11390E-05
   0.16100E+00   0.12511E-05
   0.16600E+00   0.13703E-05
   0.17100E+00   0.14970E-05
   0.17600E+00   0.16313E-05
   0.18100E+00   0.17734E-05
   0.18600E+00   0.19237E-05
   0.19100E+00   0.20822E-05
   0.19600E+00   0.22492E-05
   0.20100E+00   0.24250E-05
   0.20600E+00   0.26097E-05
   0.21100E+00   0.28037E-05
   0.21600E+00   0.30070E-05
   0.22100E+00   0.32200E-05
   0.22600E+00   0.34428E-05
   0.23100E+00   0.36757E-05
   0.23600E+00   0.39190E-05
   0.24100E+00   0.41727E-05
   0.24600E+00   0.44372E-05
   0.25100E+00   0.47127E-05
   0.25599E+00   0.49994E-05
   0.26099E+00   0.52975E-05
   0.26599E+00   0.56072E-05
   0.27099E+00   0.59288E-05
   0.27599E+00   0.62625E-05
   0.28099E+00   0.66085E-05
   0.28599E+00   0.69667E-05
   0.29099E+00   0.73362E-05
   0.29599E+00   0.77187E-05
   0.30099E+00   0.81142E-05
   0.30599E+00   0.85232E-05
   0.31099E+00   0.89457E-05
   0.31599E+00   0.93795E-05
   0.32099E+00   0.98267E-05
   0.32599E+00   0.10288E-04
   0.33099E+00   0.10764E-04
   0.33599E+00   0.11254E-04
   0.34099E+00   0.11759E-04
   0.34599E+00   0.12280E-04
   0.35099E+00   0.12815E-04
   0.35599E+00   0.13366E-04
   0.36099E+00   0.13933E-04
   0.36599E+00   0.14515E-04
   0.37099E+00   0.15114E-04
   0.37599E+00   0.15729E-04
   0.38099E+00   0.16360E-04
   0.38599E+00   0.17009E-04
   0.39099E+00   0.17674E-04
   0.39599E+00   0.18357E-04
   0.40099E+00   0.19057E-04
   0.40599E+00   0.19775E-04
   0.41099E+00   0.20510E-04
   0.41599E+00   0.21264E-04
   0.42099E+00   0.22036E-04
   0.42599E+00   0.22827E-04
   0.43099E+00   0.23637E-04
   0.43599E+00   0.24465E-04
   0.44099E+00   0.25309E-04
   0.44599E+00   0.26172E-04
   0.45099E+00   0.27055E-04
   0.45599E+00   0.27957E-04
   0.46099E+00   0.28880E-04
   0.46599E+00   0.29822E-04
   0.47099E+00   0.30785E-04
   0.47599E+00   0.31769E-04
   0.48099E+00   0.32773E-04
   0.48599E+00   0.33799E-04
   0.49099E+00   0.34846E-04
   0.49599E+00   0.35915E-04
   0.50099E+00   0.37005E-04
   0.50599E+00   0.38116E-04
   0.51099E+00   0.39242E-04
   0.51599E+00   0.40391E-04
   0.52099E+00   0.41563E-04
   0.52599E+00   0.42757E-04
   0.53099E+00   0.43974E-04
   0.53599E+00   0.45214E-04
   0.54099E+00   0.46477E-04
   0.54599E+00   0.47765E-04
   0.55099E+00   0.49074E-04
   0.55599E+00   0.50403E-04
   0.56099E+00   0.51755E-04
   0.56599E+00   0.53132E-04
   0.57099E+00   0.54533E-04
   0.57599E+00   0.55960E-04
   0.58099E+00   0.57411E-04
   0.58599E+00   0.58887E-04
   0.59099E+00   0.60389E-04
   0.59599E+00   0.61916E-04
   0.60099E+00   0.63469E-04
   0.60599E+00   0.65048E-04
   0.61099E+00   0.66654E-04
   0.61599E+00   0.68286E-04
   0.62099E+00   0.69945E-04
   0.62599E+00   0.71630E-04
   0.63099E+00   0.73343E-04
   0.63599E+00   0.75083E-04
   0.64099E+00   0.76851E-04
   0.64599E+00   0.78629E-04
   0.65099E+00   0.80431E-04
   0.65599E+00   0.82261E-04
   0.66099E+00   0.84120E-04
   0.66599E+00   0.86006E-04
   0.67099E+00   0.87921E-04
   0.67599E+00   0.89865E-04
   0.68099E+00   0.91838E-04
   0.68599E+00   0.93840E-04
   0.69099E+00   0.95871E-04
   0.69599E+00   0.97932E-04
   0.70099E+00   0.10002E-03
   0.70599E+00   0.10214E-03
   0.71099E+00   0.10429E-03
   0.71599E+00   0.10648E-03
   0.72099E+00   0.10869E-03
   0.72599E+00   0.11092E-03
   0.73099E+00   0.11319E-03
   0.73599E+00   0.11548E-03
   0.74099E+00   0.11781E-03
   0.74599E+00   0.12016E-03
   0.75099E+00   0.12255E-03
   0.75598E+00   0.12497E-03
   0.76098E+00   0.12741E-03
   0.76598E+00   0.12988E-03
   0.77098E+00   0.13238E-03
   0.77598E+00   0.13491E-03
   0.78098E+00   0.13748E-03
   0.78598E+00   0.14008E-03
   0.79098E+00   0.14271E-03
   0.79598E+00   0.14538E-03
   0.80098E+00   0.14806E-03
   0.80598E+00   0.15079E-03
   0.81098E+00   0.15354E-03
   0.81598E+00   0.15633E-03
   0.82098E+00   0.15915E-03
   0.82598E+00   0.16201E-03
   0.83098E+00   0.16490E-03
   0.83598E+00   0.16783E-03
   0.84098E+00   0.17080E-03
   0.84598E+00   0.17379E-03
   0.85098E+00   0.17683E-03
   0.85598E+00   0.17988E-03
   0.86098E+00   0.18297E-03
   0.86598E+00   0.18607E-03
   0.87098E+00   0.18922E-03
   0.87598E+00   0.19240E-03
   0.88098E+00   0.19561E-03
   0.88598E+00   0.19886E-03
   0.89098E+00   0.20215E-03
   0.89598E+00   0.20547E-03
   0.90098E+00   0.20884E-03
   0.90598E+00   0.21224E-03
   0.91098E+00   0.21568E-03
   0.91598E+00   0.21915E-03
   0.92098E+00   0.22267E-03
   0.92598E+00   0.22620E-03
   0.93098E+00   0.22978E-03
   0.93598E+00   0.23339E-03
   0.94098E+00   0.23704E-03
   0.94598E+00   0.24070E-03
   0.95098E+00   0.24441E-03
   0.95598E+00   0.24815E-03
   0.96098E+00   0.25193E-03
   0.96598E+00   0.25575E-03
   0.97098E+00   0.25961E-03
   0.97598E+00   0.26351E-03
   0.98098E+00   0.26745E-03
   0.98598E+00   0.27142E-03
   0.99098E+00   0.27542E-03
   0.99598E+00   0.27946E-03
   0.10010E+01   0.28355E-03
   0.10060E+01   0.28767E-03
   0.10110E+01   0.29184E-03
   0.10160E+01   0.29605E-03
   0.10210E+01   0.30029E-03
   0.10260E+01   0.30455E-03
   0.10310E+01   0.30886E-03
   0.10360E+01   0.31320E-03
   0.10410E+01   0.31757E-03
   0.10460E+01   0.32198E-03
   0.10510E+01   0.32643E-03
   0.10560E+01   0.33092E-03
   0.10610E+01   0.33546E-03
   0.10660E+01   0.34004E-03
   0.10710E+01   0.34466E-03
   0.10760E+01   0.34933E-03
   0.10810E+01   0.35403E-03
   0.10860E+01   0.35879E-03
   0.10910E+01   0.36357E-03
   0.10960E+01   0.36838E-03
   0.11010E+01   0.37321E-03
   0.11060E+01   0.37808E-03
   0.11110E+01   0.38300E-03
   0.11160E+01   0.38796E-03
   0.11210E+01   0.39296E-03
   0.11260E+01   0.39802E-03
   0.11310E+01   0.40311E-03
   0.11360E+01   0.40825E-03
   0.11410E+01   0.41341E-03
   0.11460E+01   0.41862E-03
   0.11510E+01   0.42387E-03
   0.11560E+01   0.42917E-03
   0.11610E+01   0.43451E-03
   0.11660E+01   0.43987E-03
   0.11710E+01   0.44527E-03
   0.11760E+01   0.45072E-03
   0.11810E+01   0.45621E-03
   0.11860E+01   0.46173E-03
   0.11910E+01   0.46729E-03
   0.11960E+01   0.47289E-03
   0.12010E+01   0.47855E-03
   0.12060E+01   0.48425E-03
   0.12110E+01   0.48999E-03
   0.12160E+01   0.49579E-03
   0.12210E+01   0.50163E-03
   0.12260E+01   0.50752E-03
   0.12310E+01   0.51343E-03
   0.12360E+01   0.51935E-03
   0.12410E+01   0.52531E-03
   0.12460E+01   0.53133E-03
   0.12510E+01   0.53739E-03
   0.12560E+01   0.54350E-03
   0.12610E+01   0.54966E-03
   0.12660E+01   0.55587E-03
   0.12710E+01   0.56213E-03
   0.12760E+01   0.56841E-03
   0.12810E+01   0.57474E-03
   0.12860E+01   0.58112E-03
   0.12910E+01   0.58754E-03
   0.12960E+01   0.59397E-03
   0.13010E+01   0.60045E-03
   0.13060E+01   0.60698E-03
   0.13110E+01   0.61356E-03
   0.13160E+01   0.62019E-03
   0.13210E+01   0.62684E-03
   0.13260E+01   0.63354E-03
   0.13310E+01   0.64029E-03
   0.13360E+01   0.64710E-03
   0.13410E+01   0.65395E-03
   0.13460E+01   0.66085E-03
   0.13510E+01   0.66780E-03
   0.13560E+01   0.67476E-03
   0.13610E+01   0.68173E-03
   0.13660E+01   0.68876E-03
   0.13710E+01   0.69584E-03
   0.13760E+01   0.70298E-03
   0.13810E+01   0.71016E-03
   0.13860E+01   0.71740E-03
   0.13910E+01   0.72469E-03
   0.13960E+01   0.73202E-03
   0.14010E+01   0.73938E-03
   0.14060E+01   0.74679E-03
   0.14110E+01   0.75421E-03
   0.14160E+01   0.76168E-03
   0.14210E+01   0.76920E-03
   0.14260E+01   0.77677E-03
   0.14310E+01   0.78439E-03
   0.14360E+01   0.79207E-03
   0.14410E+01   0.79976E-03
   0.14460E+01   0.80751E-03
   0.14510E+01   0.81531E-03
   0.14560E+01   0.82317E-03
   0.14610E+01   0.83107E-03
   0.14660E+01   0.83898E-03
   0.14710E+01   0.84694E-03
   0.14760E+01   0.85493E-03
   0.14810E+01   0.86296E-03
   0.14860E+01   0.87105E-03
   0.14910E+01   0.87919E-03
   0.14960E+01   0.88739E-03
   0.15010E+01   0.89564E-03
   0.15060E+01   0.90395E-03
   0.15110E+01   0.91228E-03
   0.15160E+01   0.92061E-03
   0.15210E+01   0.92898E-03
   0.15260E+01   0.93741E-03
   0.15310E+01   0.94590E-03
   0.15360E+01   0.95444E-03
   0.15410E+01   0.96303E-03
   0.15460E+01   0.97165E-03
   0.15510E+01   0.98032E-03
   0.15560E+01   0.98904E-03
   0.15610E+01   0.99782E-03
   0.15660E+01   0.10066E-02
   0.15710E+01   0.10154E-02
   0.15760E+01   0.10243E-02
   0.15810E+01   0.10332E-02
   0.15860E+01   0.10422E-02
   0.15910E+01   0.10512E-02
   0.15960E+01   0.10603E-02
   0.16010E+01   0.10694E-02
   0.16060E+01   0.10786E-02
   0.16110E+01   0.10878E-02
   0.16160E+01   0.10970E-02
   0.16210E+01   0.11063E-02
   0.16260E+01   0.11156E-02
   0.16310E+01   0.11250E-02
   0.16360E+01   0.11344E-02
   0.16410E+01   0.11439E-02
   0.16460E+01   0.11534E-02
   0.16510E+01   0.11629E-02
   0.16560E+01   0.11725E-02
   0.16610E+01   0.11822E-02
   0.16660E+01   0.11918E-02
   0.16710E+01   0.12016E-02
   0.16760E+01   0.12113E-02
   0.16810E+01   0.12211E-02
   0.16860E+01   0.12310E-02
   0.16910E+01   0.12409E-02
   0.16960E+01   0.12508E-02
   0.17010E+01   0.12608E-02
   0.17060E+01   0.12709E-02
   0.17110E+01   0.12810E-02
   0.17160E+01   0.12910E-02
   0.17210E+01   0.13012E-02
   0.17260E+01   0.13114E-02
   0.17310E+01   0.13216E-02
   0.17360E+01   0.13319E-02
   0.17410E+01   0.13423E-02
   0.17460E+01   0.13527E-02
   0.17510E+01   0.13631E-02
   0.17560E+01   0.13735E-02
   0.17610E+01   0.13840E-02
   0.17660E+01   0.13946E-02
   0.17710E+01   0.14052E-02
   0.17760E+01   0.14158E-02
   0.17810E+01   0.14265E-02
   0.17860E+01   0.14372E-02
   0.17910E+01   0.14480E-02
   0.17960E+01   0.14589E-02
   0.18010E+01   0.14697E-02
   0.18060E+01   0.14806E-02
   0.18110E+01   0.14915E-02
   0.18160E+01   0.15024E-02
   0.18210E+01   0.15135E-02
   0.18260E+01   0.15246E-02
   0.18310E+01   0.15357E-02
   0.18360E+01   0.15469E-02
   0.18410E+01   0.15580E-02
   0.18460E+01   0.15692E-02
   0.18510E+01   0.15805E-02
   0.18560E+01   0.15918E-02
   0.18610E+01   0.16032E-02
   0.18660E+01   0.16146E-02
   0.18710E+01   0.16261E-02
   0.18760E+01   0.16376E-02
   0.18810E+01   0.16491E-02
   0.18860E+01   0.16607E-02
   0.18910E+01   0.16723E-02
   0.18960E+01   0.16839E-02
   0.19010E+01   0.16956E-02
   0.19060E+01   0.17073E-02
   0.19110E+01   0.17191E-02
   0.19160E+01   0.17310E-02
   0.19210E+01   0.17428E-02
   0.19260E+01   0.17547E-02
   0.19310E+01   0.17666E-02
   0.19360E+01   0.17786E-02
   0.19410E+01   0.17906E-02
   0.19460E+01   0.18027E-02
   0.19510E+01   0.18148E-02
   0.19560E+01   0.18270E-02
   0.19610E+01   0.18392E-02
   0.19660E+01   0.18514E-02
   0.19710E+01   0.18637E-02
   0.19760E+01   0.18760E-02
   0.19810E+01   0.18883E-02
   0.19860E+01   0.19007E-02
   0.19910E+01   0.19132E-02
   0.19960E+01   0.19257E-02
   0.20010E+01   0.19382E-02
   0.20060E+01   0.19507E-02
   0.20110E+01   0.19633E-02
   0.20160E+01   0.19759E-02
   0.20210E+01   0.19886E-02
   0.20260E+01   0.20014E-02
   0.20310E+01   0.20141E-02
   0.20360E+01   0.20269E-02
   0.20410E+01   0.20397E-02
   0.20460E+01   0.20526E-02
   0.20510E+01   0.20655E-02
   0.20560E+01   0.20785E-02
   0.20610E+01   0.20914E-02
   0.20660E+01   0.21045E-02
   0.20710E+01   0.21176E-02
   0.20760E+01   0.21307E-02
   0.20810E+01   0.21438E-02
   0.20860E+01   0.21570E-02
   0.20910E+01   0.21702E-02
   0.20960E+01   0.21834E-02
   0.21010E+01   0.21968E-02
   0.21060E+01   0.22102E-02
   0.21110E+01   0.22235E-02
   0.21160E+01   0.22369E-02
   0.21210E+01   0.22503E-02
   0.21260E+01   0.22638E-02
   0.21310E+01   0.22774E-02
   0.21360E+01   0.22909E-02
   0.21410E+01   0.23045E-02
   0.21460E+01   0.23182E-02
   0.21510E+01   0.23319E-02
   0.21560E+01   0.23456E-02
   0.21610E+01   0.23593E-02
   0.21660E+01   0.23731E-02
   0.21710E+01   0.23869E-02
   0.21760E+01   0.24008E-02
   0.21810E+01   0.24147E-02
   0.21860E+01   0.24286E-02
   0.21910E+01   0.24425E-02
   0.21960E+01   0.24565E-02
   0.22010E+01   0.24706E-02
   0.22060E+01   0.24847E-02
   0.22110E+01   0.24988E-02
   0.22160E+01   0.25130E-02
   0.22210E+01   0.25271E-02
   0.22260E+01   0.25413E-02
   0.22310E+01   0.25556E-02
   0.22360E+01   0.25698E-02
   0.22410E+01   0.25842E-02
   0.22460E+01   0.25986E-02
   0.22510E+01   0.26130E-02
   0.22560E+01   0.26274E-02
   0.22610E+01   0.26418E-02
   0.22660E+01   0.26563E-02
   0.22710E+01   0.26708E-02
   0.22760E+01   0.26854E-02
   0.22810E+01   0.27001E-02
   0.22860E+01   0.27146E-02
   0.22910E+01   0.27293E-02
   0.22960E+01   0.27440E-02
   0.23010E+01   0.27587E-02
   0.23060E+01   0.27735E-02
   0.23110E+01   0.27883E-02
   0.23160E+01   0.28032E-02
   0.23210E+01   0.28180E-02
   0.23260E+01   0.28329E-02
   0.23310E+01   0.28478E-02
   0.23360E+01   0.28627E-02
   0.23410E+01   0.28777E-02
   0.23460E+01   0.28928E-02
   0.23510E+01   0.29078E-02
   0.23560E+01   0.29229E-02
   0.23610E+01   0.29380E-02
   0.23660E+01   0.29531E-02
   0.23710E+01   0.29683E-02
   0.23760E+01   0.29836E-02
   0.23810E+01   0.29988E-02
   0.23860E+01   0.30141E-02
   0.23910E+01   0.30294E-02
   0.23960E+01   0.30447E-02
   0.24010E+01   0.30600E-02
   0.24060E+01   0.30755E-02
   0.24110E+01   0.30910E-02
   0.24160E+01   0.31064E-02
   0.24210E+01   0.31218E-02
   0.24260E+01   0.31373E-02
   0.24310E+01   0.31529E-02
   0.24360E+01   0.31685E-02
   0.24410E+01   0.31841E-02
   0.24460E+01   0.31997E-02
   0.24510E+01   0.32153E-02
   0.24560E+01   0.32310E-02
   0.24610E+01   0.32467E-02
   0.24660E+01   0.32625E-02
   0.24710E+01   0.32783E-02
   0.24760E+01   0.32941E-02
   0.24810E+01   0.33099E-02
   0.24860E+01   0.33257E-02
   0.24910E+01   0.33416E-02
   0.24960E+01   0.33575E-02
   0.25010E+01   0.33735E-02
   0.25059E+01   0.33894E-02
   0.25109E+01   0.34054E-02
   0.25159E+01   0.34214E-02
   0.25209E+01   0.34374E-02
   0.25259E+01   0.34535E-02
   0.25309E+01   0.34696E-02
   0.25359E+01   0.34857E-02
   0.25409E+01   0.35019E-02
   0.25459E+01   0.35180E-02
   0.25509E+01   0.35342E-02
   0.25559E+01   0.35505E-02
   0.25609E+01   0.35668E-02
   0.25659E+01   0.35830E-02
   0.25709E+01   0.35993E-02
   0.25759E+01   0.36156E-02
   0.25809E+01   0.36320E-02
   0.25859E+01   0.36484E-02
   0.25909E+01   0.36648E-02
   0.25959E+01   0.36812E-02
   0.26009E+01   0.36976E-02
   0.26059E+01   0.37141E-02
   0.26109E+01   0.37306E-02
   0.26159E+01   0.37471E-02
   0.26209E+01   0.37637E-02
   0.26259E+01   0.37802E-02
   0.26309E+01   0.37968E-02
   0.26359E+01   0.38134E-02
   0.26409E+01   0.38301E-02
   0.26459E+01   0.38467E-02
   0.26509E+01   0.38634E-02
   0.26559E+01   0.38800E-02
   0.26609E+01   0.38968E-02
   0.26659E+01   0.39135E-02
   0.26709E+01   0.39303E-02
   0.26759E+01   0.39471E-02
   0.26809E+01   0.39639E-02
   0.26859E+01   0.39807E-02
   0.26909E+01   0.39975E-02
   0.26959E+01   0.40144E-02
   0.27009E+01   0.40314E-02
   0.27059E+01   0.40483E-02
   0.27109E+01   0.40652E-02
   0.27159E+01   0.40821E-02
   0.27209E+01   0.40991E-02
   0.27259E+01   0.41161E-02
   0.27309E+01   0.41331E-02
   0.27359E+01   0.41501E-02
   0.27409E+01   0.41671E-02
   0.27459E+01   0.41842E-02
   0.27509E+01   0.42013E-02
   0.27559E+01   0.42184E-02
   0.27609E+01   0.42355E-02
   0.27659E+01   0.42526E-02
   0.27709E+01   0.42697E-02
   0.27759E+01   0.42869E-02
   0.27809E+01   0.43041E-02
   0.27859E+01   0.43213E-02
   0.27909E+01   0.43385E-02
   0.27959E+01   0.43557E-02
   0.28009E+01   0.43730E-02
   0.28059E+01   0.43903E-02
   0.28109E+01   0.44076E-02
   0.28159E+01   0.44249E-02
   0.28209E+01   0.44422E-02
   0.28259E+01   0.44595E-02
   0.28309E+01   0.44769E-02
   0.28359E+01   0.44943E-02
   0.28409E+01   0.45116E-02
   0.28459E+01   0.45290E-02
   0.28509E+01   0.45464E-02
   0.28559E+01   0.45638E-02
   0.28609E+01   0.45813E-02
   0.28659E+01   0.45987E-02
   0.28709E+01   0.46161E-02
   0.28759E+01   0.46336E-02
   0.28809E+01   0.46511E-02
   0.28859E+01   0.46686E-02
   0.28909E+01   0.46862E-02
   0.28959E+01   0.47037E-02
   0.29009E+01   0.47212E-02
   0.29059E+01   0.47388E-02
   0.29109E+01   0.47564E-02
   0.29159E+01   0.47740E-02
   0.29209E+01   0.47916E-02
   0.29259E+01   0.48091E-02
   0.29309E+01   0.48268E-02
   0.29359E+01   0.48445E-02
   0.29409E+01   0.48621E-02
   0.29459E+01   0.48797E-02
   0.29509E+01   0.48974E-02
   0.29559E+01   0.49151E-02
   0.29609E+01   0.49328E-02
   0.29659E+01   0.49505E-02
   0.29709E+01   0.49682E-02
   0.29759E+01   0.49859E-02
   0.29809E+01   0.50036E-02
   0.29859E+01   0.50214E-02
   0.29909E+01   0.50391E-02
   0.29959E+01   0.50567E-02
   0.30009E+01   0.50745E-02
   0.30059E+01   0.50923E-02
   0.30109E+01   0.51101E-02
   0.30159E+01   0.51278E-02
   0.30209E+01   0.51456E-02
   0.30259E+01   0.51634E-02
   0.30309E+01   0.51812E-02
   0.30359E+01   0.51991E-02
   0.30409E+01   0.52169E-02
   0.30459E+01   0.52346E-02
   0.30509E+01   0.52525E-02
   0.30559E+01   0.52704E-02
   0.30609E+01   0.52882E-02
   0.30659E+01   0.53060E-02
   0.30709E+01   0.53239E-02
   0.30759E+01   0.53417E-02
   0.30809E+01   0.53596E-02
   0.30859E+01   0.53775E-02
   0.30909E+01   0.53953E-02
   0.30959E+01   0.54132E-02
   0.31009E+01   0.54311E-02
   0.31059E+01   0.54491E-02
   0.31109E+01   0.54669E-02
   0.31159E+01   0.54848E-02
   0.31209E+01   0.55027E-02
   0.31259E+01   0.55206E-02
   0.31309E+01   0.55386E-02
   0.31359E+01   0.55565E-02
   0.31409E+01   0.55743E-02
   0.31459E+01   0.55923E-02
   0.31509E+01   0.56102E-02
   0.31559E+01   0.56281E-02
   0.31609E+01   0.56460E-02
   0.31659E+01   0.56639E-02
   0.31709E+01   0.56819E-02
   0.31759E+01   0.56998E-02
   0.31809E+01   0.57177E-02
   0.31859E+01   0.57357E-02
   0.31909E+01   0.57536E-02
   0.31959E+01   0.57716E-02
   0.32009E+01   0.57895E-02
   0.32059E+01   0.58074E-02
   0.32109E+01   0.58253E-02
   0.32159E+01   0.58433E-02
   0.32209E+01   0.58612E-02
   0.32259E+01   0.58791E-02
   0.32309E+01   0.58971E-02
   0.32359E+01   0.59150E-02
   0.32409E+01   0.59330E-02
   0.32459E+01   0.59509E-02
   0.32509E+01   0.59688E-02
   0.32559E+01   0.59867E-02
   0.32609E+01   0.60047E-02
   0.32659E+01   0.60226E-02
   0.32709E+01   0.60405E-02
   0.32759E+01   0.60585E-02
   0.32809E+01   0.60764E-02
   0.32859E+01   0.60943E-02
   0.32909E+01   0.61122E-02
   0.32959E+01   0.61301E-02
   0.33009E+01   0.61480E-02
   0.33059E+01   0.61660E-02
   0.33109E+01   0.61838E-02
   0.33159E+01   0.62017E-02
   0.33209E+01   0.62196E-02
   0.33259E+01   0.62375E-02
   0.33309E+01   0.62554E-02
   0.33359E+01   0.62733E-02
   0.33409E+01   0.62911E-02
   0.33459E+01   0.63090E-02
   0.33509E+01   0.63269E-02
   0.33559E+01   0.63447E-02
   0.33609E+01   0.63626E-02
   0.33659E+01   0.63805E-02
   0.33709E+01   0.63983E-02
   0.33759E+01   0.64162E-02
   0.33809E+01   0.64340E-02
   0.33859E+01   0.64518E-02
   0.33909E+01   0.64697E-02
   0.33959E+01   0.64875E-02
   0.34009E+01   0.65052E-02
   0.34059E+01   0.65230E-02
   0.34109E+01   0.65409E-02
   0.34159E+01   0.65586E-02
   0.34209E+01   0.65763E-02
   0.34259E+01   0.65941E-02
   0.34309E+01   0.66119E-02
   0.34359E+01   0.66296E-02
   0.34409E+01   0.66474E-02
   0.34459E+01   0.66651E-02
   0.34509E+01   0.66829E-02
   0.34559E+01   0.67005E-02
   0.34609E+01   0.67182E-02
   0.34659E+01   0.67359E-02
   0.34709E+01   0.67536E-02
   0.34759E+01   0.67712E-02
   0.34809E+01   0.67889E-02
   0.34859E+01   0.68065E-02
   0.34909E+01   0.68242E-02
   0.34959E+01   0.68418E-02
   0.35009E+01   0.68594E-02
   0.35059E+01   0.68770E-02
   0.35109E+01   0.68946E-02
   0.35159E+01   0.69122E-02
   0.35209E+01   0.69297E-02
   0.35259E+01   0.69473E-02
   0.35309E+01   0.69649E-02
   0.35359E+01   0.69824E-02
   0.35409E+01   0.69999E-02
   0.35459E+01   0.70174E-02
   0.35509E+01   0.70350E-02
   0.35559E+01   0.70524E-02
   0.35609E+01   0.70699E-02
   0.35659E+01   0.70874E-02
   0.35709E+01   0.71048E-02
   0.35759E+01   0.71223E-02
   0.35809E+01   0.71396E-02
   0.35859E+01   0.71571E-02
   0.35909E+01   0.71745E-02
   0.35959E+01   0.71918E-02
   0.36009E+01   0.72092E-02
   0.36059E+01   0.72266E-02
   0.36109E+01   0.72439E-02
   0.36159E+01   0.72612E-02
   0.36209E+01   0.72785E-02
   0.36259E+01   0.72958E-02
   0.36309E+01   0.73130E-02
   0.36359E+01   0.73302E-02
   0.36409E+01   0.73475E-02
   0.36459E+01   0.73647E-02
   0.36509E+01   0.73819E-02
   0.36559E+01   0.73991E-02
   0.36609E+01   0.74162E-02
   0.36659E+01   0.74334E-02
   0.36709E+01   0.74505E-02
   0.36759E+01   0.74676E-02
   0.36809E+01   0.74848E-02
   0.36859E+01   0.75019E-02
   0.36909E+01   0.75189E-02
   0.36959E+01   0.75360E-02
   0.37009E+01   0.75530E-02
   0.37059E+01   0.75700E-02
   0.37109E+01   0.75869E-02
   0.37159E+01   0.76039E-02
   0.37209E+01   0.76209E-02
   0.37259E+01   0.76378E-02
   0.37309E+01   0.76547E-02
   0.37359E+01   0.76716E-02
   0.37409E+01   0.76884E-02
   0.37459E+01   0.77053E-02
   0.37509E+01   0.77221E-02
   0.37559E+01   0.77389E-02
   0.37609E+01   0.77557E-02
   0.37659E+01   0.77724E-02
   0.37709E+01   0.77892E-02
   0.37759E+01   0.78060E-02
   0.37809E+01   0.78227E-02
   0.37859E+01   0.78393E-02
   0.37909E+01   0.78560E-02
   0.37959E+01   0.78727E-02
   0.38009E+01   0.78892E-02
   0.38059E+01   0.79059E-02
   0.38109E+01   0.79225E-02
   0.38159E+01   0.79390E-02
   0.38209E+01   0.79556E-02
   0.38259E+01   0.79721E-02
   0.38309E+01   0.79886E-02
   0.38359E+01   0.80050E-02
   0.38409E+01   0.80215E-02
   0.38459E+01   0.80380E-02
   0.38509E+01   0.80543E-02
   0.38559E+01   0.80707E-02
   0.38609E+01   0.80870E-02
   0.38659E+01   0.81033E-02
   0.38709E+01   0.81196E-02
   0.38759E+01   0.81359E-02
   0.38809E+01   0.81522E-02
   0.38859E+01   0.81683E-02
   0.38909E+01   0.81846E-02
   0.38959E+01   0.82008E-02
   0.39009E+01   0.82169E-02
   0.39059E+01   0.82330E-02
   0.39109E+01   0.82491E-02
   0.39159E+01   0.82652E-02
   0.39209E+01   0.82812E-02
   0.39259E+01   0.82973E-02
   0.39309E+01   0.83133E-02
   0.39359E+01   0.83292E-02
   0.39409E+01   0.83451E-02
   0.39459E+01   0.83611E-02
   0.39509E+01   0.83770E-02
   0.39559E+01   0.83928E-02
   0.39609E+01   0.84087E-02
   0.39659E+01   0.84245E-02
   0.39709E+01   0.84403E-02
   0.39759E+01   0.84561E-02
   0.39809E+01   0.84718E-02
   0.39859E+01   0.84875E-02
   0.39909E+01   0.85032E-02
   0.39959E+01   0.85189E-02
   0.40009E+01   0.85345E-02
   0.40059E+01   0.85501E-02
   0.40109E+01   0.85657E-02
   0.40159E+01   0.85812E-02
   0.40209E+01   0.85967E-02
   0.40259E+01   0.86122E-02
   0.40309E+01   0.86276E-02
   0.40359E+01   0.86430E-02
   0.40409E+01   0.86585E-02
   0.40459E+01   0.86738E-02
   0.40509E+01   0.86891E-02
   0.40559E+01   0.87044E-02
   0.40609E+01   0.87197E-02
   0.40659E+01   0.87349E-02
   0.40709E+01   0.87502E-02
   0.40759E+01   0.87653E-02
   0.40809E+01   0.87804E-02
   0.40859E+01   0.87956E-02
   0.40909E+01   0.88107E-02
   0.40959E+01   0.88257E-02
   0.41009E+01   0.88408E-02
   0.41059E+01   0.88558E-02
   0.41109E+01   0.88707E-02
   0.41159E+01   0.88857E-02
   0.41209E+01   0.89006E-02
   0.41259E+01   0.89155E-02
   0.41309E+01   0.89303E-02
   0.41359E+01   0.89452E-02
   0.41409E+01   0.89599E-02
   0.41459E+01   0.89747E-02
   0.41509E+01   0.89894E-02
   0.41559E+01   0.90041E-02
   0.41609E+01   0.90187E-02
   0.41659E+01   0.90334E-02
   0.41709E+01   0.90479E-02
   0.41759E+01   0.90625E-02
   0.41809E+01   0.90771E-02
   0.41859E+01   0.90915E-02
   0.41909E+01   0.91060E-02
   0.41959E+01   0.91204E-02
   0.42009E+01   0.91348E-02
   0.42059E+01   0.91492E-02
   0.42109E+01   0.91635E-02
   0.42159E+01   0.91777E-02
   0.42209E+01   0.91920E-02
   0.42259E+01   0.92062E-02
   0.42309E+01   0.92204E-02
   0.42359E+01   0.92345E-02
   0.42409E+01   0.92486E-02
   0.42459E+01   0.92627E-02
   0.42509E+01   0.92768E-02
   0.42559E+01   0.92908E-02
   0.42609E+01   0.93047E-02
   0.42659E+01   0.93187E-02
   0.42709E+01   0.93326E-02
   0.42759E+01   0.93465E-02
   0.42809E+01   0.93603E-02
   0.42859E+01   0.93741E-02
   0.42909E+01   0.93879E-02
   0.42959E+01   0.94016E-02
   0.43009E+01   0.94153E-02
   0.43059E+01   0.94290E-02
   0.43109E+01   0.94426E-02
   0.43159E+01   0.94561E-02
   0.43209E+01   0.94697E-02
   0.43259E+01   0.94832E-02
   0.43309E+01   0.94967E-02
   0.43359E+01   0.95101E-02
   0.43409E+01   0.95235E-02
   0.43459E+01   0.95369E-02
   0.43509E+01   0.95502E-02
   0.43559E+01   0.95635E-02
   0.43609E+01   0.95768E-02
   0.43659E+01   0.95900E-02
   0.43709E+01   0.96031E-02
   0.43759E+01   0.96163E-02
   0.43809E+01   0.96294E-02
   0.43859E+01   0.96425E-02
   0.43909E+01   0.96555E-02
   0.43959E+01   0.96685E-02
   0.44009E+01   0.96814E-02
   0.44059E+01   0.96944E-02
   0.44109E+01   0.97073E-02
   0.44159E+01   0.97201E-02
   0.44209E+01   0.97329E-02
   0.44259E+01   0.97457E-02
   0.44309E+01   0.97584E-02
   0.44359E+01   0.97711E-02
   0.44409E+01   0.97838E-02
   0.44459E+01   0.97964E-02
   0.44509E+01   0.98089E-02
   0.44559E+01   0.98215E-02
   0.44609E+01   0.98340E-02
   0.44659E+01   0.98464E-02
   0.44709E+01   0.98589E-02
   0.44759E+01   0.98713E-02
   0.44809E+01   0.98836E-02
   0.44859E+01   0.98959E-02
   0.44909E+01   0.99082E-02
   0.44959E+01   0.99204E-02
   0.45009E+01   0.99326E-02
   0.45059E+01   0.99447E-02
   0.45109E+01   0.99568E-02
   0.45159E+01   0.99689E-02
   0.45209E+01   0.99810E-02
   0.45259E+01   0.99929E-02
   0.45309E+01   0.10005E-01
   0.45359E+01   0.10017E-01
   0.45409E+01   0.10029E-01
   0.45459E+01   0.10041E-01
   0.45509E+01   0.10052E-01
   0.45559E+01   0.10064E-01
   0.45609E+01   0.10076E-01
   0.45659E+01   0.10087E-01
   0.45709E+01   0.10099E-01
   0.45759E+01   0.10111E-01
   0.45809E+01   0.10122E-01
   0.45859E+01   0.10134E-01
   0.45909E+01   0.10145E-01
   0.45959E+01   0.10157E-01
   0.46009E+01   0.10168E-01
   0.46059E+01   0.10179E-01
   0.46109E+01   0.10191E-01
   0.46159E+01   0.10202E-01
   0.46209E+01   0.10213E-01
   0.46259E+01   0.10224E-01
   0.46309E+01   0.10235E-01
   0.46359E+01   0.10247E-01
   0.46409E+01   0.10258E-01
   0.46459E+01   0.10269E-01
   0.46509E+01   0.10280E-01
   0.46559E+01   0.10291E-01
   0.46609E+01   0.10301E-01
   0.46659E+01   0.10312E-01
   0.46709E+01   0.10323E-01
   0.46759E+01   0.10334E-01
   0.46809E+01   0.10345E-01
   0.46859E+01   0.10355E-01
   0.46909E+01   0.10366E-01
   0.46959E+01   0.10377E-01
   0.47009E+01   0.10387E-01
   0.47059E+01   0.10398E-01
   0.47109E+01   0.10408E-01
   0.47159E+01   0.10418E-01
   0.47209E+01   0.10429E-01
   0.47259E+01   0.10439E-01
   0.47309E+01   0.10450E-01
   0.47359E+01   0.10460E-01
   0.47409E+01   0.10470E-01
   0.47459E+01   0.10480E-01
   0.47509E+01   0.10490E-01
   0.47559E+01   0.10500E-01
   0.47609E+01   0.10510E-01
   0.47659E+01   0.10520E-01
   0.47709E+01   0.10530E-01
   0.47759E+01   0.10540E-01
   0.47809E+01   0.10550E-01
   0.47859E+01   0.10560E-01
   0.47909E+01   0.10570E-01
   0.47959E+01   0.10580E-01
   0.48009E+01   0.10589E-01
   0.48059E+01   0.10599E-01
   0.48109E+01   0.10609E-01
   0.48159E+01   0.10618E-01
   0.48209E+01   0.10628E-01
   0.48259E+01   0.10637E-01
   0.48309E+01   0.10647E-01
   0.48359E+01   0.10656E-01
   0.48409E+01   0.10665E-01
   0.48459E+01   0.10675E-01
   0.48509E+01   0.10684E-01
   0.48559E+01   0.10693E-01
   0.48609E+01   0.10703E-01
   0.48659E+01   0.10712E-01
   0.48709E+01   0.10721E-01
   0.48759E+01   0.10730E-01
   0.48809E+01   0.10739E-01
   0.48859E+01   0.10748E-01
   0.48909E+01   0.10757E-01
   0.48959E+01   0.10766E-01
   0.49009E+01   0.10775E-01
   0.49059E+01   0.10783E-01
   0.49109E+01   0.10792E-01
   0.49159E+01   0.10801E-01
   0.49209E+01   0.10810E-01
   0.49259E+01   0.10818E-01
   0.49309E+01   0.10827E-01
   0.49359E+01   0.10835E-01
   0.49409E+01   0.10844E-01
   0.49459E+01   0.10852E-01
   0.49509E+01   0.10861E-01
   0.49559E+01   0.10869E-01
   0.49609E+01   0.10877E-01
   0.49659E+01   0.10886E-01
   0.49709E+01   0.10894E-01
   0.49759E+01   0.10902E-01
   0.49809E+01   0.10910E-01
   0.49859E+01   0.10919E-01
   0.49909E+01   0.10927E-01
   0.49959E+01   0.10935E-01
   0.50009E+01   0.10943E-01
   0.50059E+01   0.10951E-01
   0.50109E+01   0.10958E-01
   0.50159E+01   0.10966E-01
   0.50209E+01   0.10974E-01
   0.50259E+01   0.10982E-01
   0.50309E+01   0.10990E-01
   0.50359E+01   0.10997E-01
   0.50409E+01   0.11005E-01
   0.50459E+01   0.11013E-01
   0.50509E+01   0.11020E-01
   0.50559E+01   0.11028E-01
   0.50609E+01   0.11035E-01
   0.50659E+01   0.11043E-01
   0.50709E+01   0.11050E-01
   0.50759E+01   0.11057E-01
   0.50809E+01   0.11065E-01
   0.50859E+01   0.11072E-01
   0.50909E+01   0.11079E-01
   0.50959E+01   0.11086E-01
   0.51009E+01   0.11093E-01
   0.51059E+01   0.11100E-01
   0.51109E+01   0.11107E-01
   0.51159E+01   0.11114E-01
   0.51209E+01   0.11121E-01
   0.51259E+01   0.11128E-01
   0.51309E+01   0.11135E-01
   0.51359E+01   0.11142E-01
   0.51409E+01   0.11149E-01
   0.51459E+01   0.11156E-01
   0.51509E+01   0.11162E-01
   0.51559E+01   0.11169E-01
   0.51609E+01   0.11176E-01
   0.51659E+01   0.11182E-01
   0.51709E+01   0.11189E-01
   0.51759E+01   0.11195E-01
   0.51809E+01   0.11202E-01
   0.51859E+01   0.11208E-01
   0.51909E+01   0.11214E-01
   0.51959E+01   0.11221E-01
   0.52009E+01   0.11227E-01
   0.52059E+01   0.11233E-01
   0.52109E+01   0.11239E-01
   0.52159E+01   0.11245E-01
   0.52209E+01   0.11252E-01
   0.52259E+01   0.11258E-01
   0.52309E+01   0.11264E-01
   0.52359E+01   0.11270E-01
   0.52409E+01   0.11276E-01
   0.52459E+01   0.11281E-01
   0.52509E+01   0.11287E-01
   0.52559E+01   0.11293E-01
   0.52609E+01   0.11299E-01
   0.52659E+01   0.11305E-01
   0.52709E+01   0.11310E-01
   0.52759E+01   0.11316E-01
   0.52809E+01   0.11321E-01
   0.52859E+01   0.11327E-01
   0.52909E+01   0.11332E-01
   0.52959E+01   0.11338E-01
   0.53009E+01   0.11343E-01
   0.53059E+01   0.11349E-01
   0.53109E+01   0.11354E-01
   0.53159E+01   0.11359E-01
   0.53209E+01   0.11365E-01
   0.53259E+01   0.11370E-01
   0.53309E+01   0.11375E-01
   0.53359E+01   0.11380E-01
   0.53409E+01   0.11385E-01
   0.53459E+01   0.11390E-01
   0.53509E+01   0.11395E-01
   0.53559E+01   0.11400E-01
   0.53609E+01   0.11405E-01
   0.53659E+01   0.11410E-01
   0.53709E+01   0.11415E-01
   0.53759E+01   0.11420E-01
   0.53809E+01   0.11425E-01
   0.53859E+01   0.11429E-01
   0.53909E+01   0.11434E-01
   0.53959E+01   0.11439E-01
   0.54009E+01   0.11443E-01
   0.54059E+01   0.11448E-01
   0.54109E+01   0.11452E-01
   0.54159E+01   0.11457E-01
   0.54209E+01   0.11461E-01
   0.54259E+01   0.11466E-01
   0.54309E+01   0.11470E-01
   0.54359E+01   0.11474E-01
   0.54409E+01   0.11479E-01
   0.54459E+01   0.11483E-01
   0.54509E+01   0.11487E-01
   0.54559E+01   0.11491E-01
   0.54609E+01   0.11495E-01
   0.54659E+01   0.11500E-01
   0.54709E+01   0.11504E-01
   0.54759E+01   0.11508E-01
   0.54809E+01   0.11512E-01
   0.54859E+01   0.11515E-01
   0.54909E+01   0.11519E-01
   0.54959E+01   0.11523E-01
   0.55009E+01   0.11527E-01
   0.55059E+01   0.11531E-01
   0.55109E+01   0.11535E-01
   0.55159E+01   0.11538E-01
   0.55209E+01   0.11542E-01
   0.55259E+01   0.11546E-01
   0.55309E+01   0.11549E-01
   0.55359E+01   0.11553E-01
   0.55409E+01   0.11556E-01
   0.55459E+01   0.11560E-01
   0.55509E+01   0.11563E-01
   0.55559E+01   0.11566E-01
   0.55609E+01   0.11570E-01
   0.55659E+01   0.11573E-01
   0.55709E+01   0.11576E-01
   0.55759E+01   0.11580E-01
   0.55809E+01   0.11583E-01
   0.55859E+01   0.11586E-01
   0.55909E+01   0.11589E-01
   0.55959E+01   0.11592E-01
   0.56009E+01   0.11595E-01
   0.56059E+01   0.11598E-01
   0.56109E+01   0.11601E-01
   0.56159E+01   0.11604E-01
   0.56209E+01   0.11607E-01
   0.56259E+01   0.11610E-01
   0.56309E+01   0.11613E-01
   0.56359E+01   0.11616E-01
   0.56409E+01   0.11618E-01
   0.56459E+01   0.11621E-01
   0.56509E+01   0.11624E-01
   0.56559E+01   0.11627E-01
   0.56609E+01   0.11629E-01
   0.56659E+01   0.11632E-01
   0.56709E+01   0.11634E-01
   0.56759E+01   0.11637E-01
   0.56809E+01   0.11639E-01
   0.56859E+01   0.11642E-01
   0.56909E+01   0.11644E-01
   0.56959E+01   0.11647E-01
   0.57009E+01   0.11649E-01
   0.57059E+01   0.11651E-01
   0.57109E+01   0.11653E-01
   0.57159E+01   0.11656E-01
   0.57209E+01   0.11658E-01
   0.57259E+01   0.11660E-01
   0.57309E+01   0.11662E-01
   0.57359E+01   0.11664E-01
   0.57409E+01   0.11666E-01
   0.57459E+01   0.11668E-01
   0.57509E+01   0.11671E-01
   0.57559E+01   0.11672E-01
   0.57609E+01   0.11674E-01
   0.57659E+01   0.11676E-01
   0.57709E+01   0.11678E-01
   0.57759E+01   0.11680E-01
   0.57809E+01   0.11682E-01
   0.57859E+01   0.11684E-01
   0.57909E+01   0.11685E-01
   0.57959E+01   0.11687E-01
   0.58009E+01   0.11689E-01
   0.58059E+01   0.11691E-01
   0.58109E+01   0.11692E-01
   0.58159E+01   0.11694E-01
   0.58209E+01   0.11695E-01
   0.58259E+01   0.11697E-01
   0.58309E+01   0.11698E-01
   0.58359E+01   0.11700E-01
   0.58409E+01   0.11701E-01
   0.58459E+01   0.11703E-01
   0.58509E+01   0.11704E-01
   0.58559E+01   0.11705E-01
   0.58609E+01   0.11707E-01
   0.58659E+01   0.11708E-01
   0.58709E+01   0.11709E-01
   0.58759E+01   0.11711E-01
   0.58809E+01   0.11712E-01
   0.58859E+01   0.11713E-01
   0.58909E+01   0.11714E-01
   0.58959E+01   0.11715E-01
   0.59009E+01   0.11716E-01
   0.59059E+01   0.11718E-01
   0.59109E+01   0.11719E-01
   0.59159E+01   0.11720E-01
   0.59209E+01   0.11721E-01
   0.59259E+01   0.11722E-01
   0.59309E+01   0.11722E-01
   0.59359E+01   0.11723E-01
   0.59409E+01   0.11724E-01
   0.59459E+01   0.11725E-01
   0.59509E+01   0.11726E-01
   0.59559E+01   0.11727E-01
   0.59609E+01   0.11728E-01
   0.59659E+01   0.11728E-01
   0.59709E+01   0.11729E-01
   0.59759E+01   0.11730E-01
   0.59809E+01   0.11731E-01
   0.59859E+01   0.11731E-01
   0.59909E+01   0.11732E-01
   0.59959E+01   0.11733E-01
   0.60009E+01   0.11733E-01
   0.60059E+01   0.11734E-01
   0.60109E+01   0.11734E-01
   0.60159E+01   0.11735E-01
   0.60209E+01   0.11735E-01
   0.60259E+01   0.11736E-01
   0.60309E+01   0.11736E-01
   0.60359E+01   0.11737E-01
   0.60409E+01   0.11737E-01
   0.60459E+01   0.11738E-01
   0.60509E+01   0.11738E-01
   0.60559E+01   0.11738E-01
   0.60609E+01   0.11739E-01
   0.60659E+01   0.11739E-01
   0.60709E+01   0.11739E-01
   0.60759E+01   0.11740E-01
   0.60809E+01   0.11740E-01
   0.60859E+01   0.11740E-01
   0.60909E+01   0.11740E-01
   0.60959E+01   0.11741E-01
   0.61009E+01   0.11741E-01
   0.61059E+01   0.11741E-01
   0.61109E+01   0.11741E-01
   0.61159E+01   0.11741E-01
   0.61209E+01   0.11741E-01
   0.61259E+01   0.11742E-01
   0.61309E+01   0.11742E-01
   0.61359E+01   0.11742E-01
   0.61409E+01   0.11742E-01
   0.61459E+01   0.11742E-01
   0.61509E+01   0.11742E-01
   0.61559E+01   0.11742E-01
   0.61609E+01   0.11742E-01
   0.61659E+01   0.11742E-01
   0.61709E+01   0.11742E-01
   0.61759E+01   0.11742E-01
   0.61809E+01   0.11742E-01
   0.61859E+01   0.11742E-01
   0.61909E+01   0.11742E-01
   0.61959E+01   0.11742E-01


   0.59999E-02   0.10135E-07
   0.11000E-01   0.10836E-07
   0.16000E-01   0.12572E-07
   0.21000E-01   0.15815E-07
   0.26000E-01   0.21036E-07
   0.30999E-01   0.28705E-07
   0.35999E-01   0.39295E-07
   0.40999E-01   0.53275E-07
   0.45999E-01   0.71116E-07
   0.50999E-01   0.93290E-07
   0.55999E-01   0.12027E-06
   0.60999E-01   0.15252E-06
   0.65999E-01   0.19052E-06
   0.70999E-01   0.23473E-06
   0.75999E-01   0.28563E-06
   0.80998E-01   0.34369E-06
   0.85998E-01   0.40937E-06
   0.90998E-01   0.48316E-06
   0.95998E-01   0.56552E-06
   0.10100E+00   0.65692E-06
   0.10600E+00   0.75783E-06
   0.11100E+00   0.86872E-06
   0.11600E+00   0.99007E-06
   0.12100E+00   0.11223E-05
   0.12600E+00   0.12660E-05
   0.13100E+00   0.14216E-05
   0.13600E+00   0.15894E-05
   0.14100E+00   0.17701E-05
   0.14600E+00   0.19641E-05
   0.15100E+00   0.21718E-05
   0.15600E+00   0.23937E-05
   0.16100E+00   0.26304E-05
   0.16600E+00   0.28822E-05
   0.17100E+00   0.31496E-05
   0.17600E+00   0.34331E-05
   0.18100E+00   0.37332E-05
   0.18600E+00   0.40504E-05
   0.19100E+00   0.43851E-05
   0.19600E+00   0.47377E-05
   0.20100E+00   0.51088E-05
   0.20600E+00   0.54989E-05
   0.21100E+00   0.59084E-05
   0.21600E+00   0.63377E-05
   0.22100E+00   0.67874E-05
   0.22600E+00   0.72578E-05
   0.23100E+00   0.77496E-05
   0.23600E+00   0.82631E-05
   0.24100E+00   0.87989E-05
   0.24600E+00   0.93574E-05
   0.25100E+00   0.99390E-05
   0.25599E+00   0.10544E-04
   0.26099E+00   0.11174E-04
   0.26599E+00   0.11828E-04
   0.27099E+00   0.12507E-04
   0.27599E+00   0.13211E-04
   0.28099E+00   0.13940E-04
   0.28599E+00   0.14688E-04
   0.29099E+00   0.15463E-04
   0.29599E+00   0.16265E-04
   0.30099E+00   0.17094E-04
   0.30599E+00   0.17952E-04
   0.31099E+00   0.18838E-04
   0.31599E+00   0.19752E-04
   0.32099E+00   0.20697E-04
   0.32599E+00   0.21671E-04
   0.33099E+00   0.22675E-04
   0.33599E+00   0.23711E-04
   0.34099E+00   0.24777E-04
   0.34599E+00   0.25875E-04
   0.35099E+00   0.27006E-04
   0.35599E+00   0.28169E-04
   0.36099E+00   0.29365E-04
   0.36599E+00   0.30595E-04
   0.37099E+00   0.31859E-04
   0.37599E+00   0.33158E-04
   0.38099E+00   0.34491E-04
   0.38599E+00   0.35860E-04
   0.39099E+00   0.37265E-04
   0.39599E+00   0.38706E-04
   0.40099E+00   0.40185E-04
   0.40599E+00   0.41699E-04
   0.41099E+00   0.43245E-04
   0.41599E+00   0.44828E-04
   0.42099E+00   0.46451E-04
   0.42599E+00   0.48112E-04
   0.43099E+00   0.49813E-04
   0.43599E+00   0.51554E-04
   0.44099E+00   0.53335E-04
   0.44599E+00   0.55157E-04
   0.45099E+00   0.57009E-04
   0.45599E+00   0.58901E-04
   0.46099E+00   0.60835E-04
   0.46599E+00   0.62811E-04
   0.47099E+00   0.64831E-04
   0.47599E+00   0.66893E-04
   0.48099E+00   0.68999E-04
   0.48599E+00   0.71150E-04
   0.49099E+00   0.73345E-04
   0.49599E+00   0.75585E-04
   0.50099E+00   0.77870E-04
   0.50599E+00   0.80190E-04
   0.51099E+00   0.82557E-04
   0.51599E+00   0.84971E-04
   0.52099E+00   0.87432E-04
   0.52599E+00   0.89941E-04
   0.53099E+00   0.92498E-04
   0.53599E+00   0.95104E-04
   0.54099E+00   0.97758E-04
   0.54599E+00   0.10046E-03
   0.55099E+00   0.10322E-03
   0.55599E+00   0.10602E-03
   0.56099E+00   0.10888E-03
   0.56599E+00   0.11178E-03
   0.57099E+00   0.11473E-03
   0.57599E+00   0.11772E-03
   0.58099E+00   0.12075E-03
   0.58599E+00   0.12383E-03
   0.59099E+00   0.12696E-03
   0.59599E+00   0.13015E-03
   0.60099E+00   0.13339E-03
   0.60599E+00   0.13668E-03
   0.61099E+00   0.14003E-03
   0.61599E+00   0.14344E-03
   0.62099E+00   0.14690E-03
   0.62599E+00   0.15042E-03
   0.63099E+00   0.15399E-03
   0.63599E+00   0.15762E-03
   0.64099E+00   0.16131E-03
   0.64599E+00   0.16506E-03
   0.65099E+00   0.16884E-03
   0.65599E+00   0.17269E-03
   0.66099E+00   0.17659E-03
   0.66599E+00   0.18055E-03
   0.67099E+00   0.18455E-03
   0.67599E+00   0.18860E-03
   0.68099E+00   0.19272E-03
   0.68599E+00   0.19690E-03
   0.69099E+00   0.20114E-03
   0.69599E+00   0.20544E-03
   0.70099E+00   0.20980E-03
   0.70599E+00   0.21422E-03
   0.71099E+00   0.21871E-03
   0.71599E+00   0.22324E-03
   0.72099E+00   0.22783E-03
   0.72599E+00   0.23249E-03
   0.73099E+00   0.23721E-03
   0.73599E+00   0.24200E-03
   0.74099E+00   0.24685E-03
   0.74599E+00   0.25177E-03
   0.75099E+00   0.25676E-03
   0.75598E+00   0.26178E-03
   0.76098E+00   0.26686E-03
   0.76598E+00   0.27201E-03
   0.77098E+00   0.27721E-03
   0.77598E+00   0.28247E-03
   0.78098E+00   0.28780E-03
   0.78598E+00   0.29320E-03
   0.79098E+00   0.29867E-03
   0.79598E+00   0.30421E-03
   0.80098E+00   0.30981E-03
   0.80598E+00   0.31549E-03
   0.81098E+00   0.32124E-03
   0.81598E+00   0.32706E-03
   0.82098E+00   0.33295E-03
   0.82598E+00   0.33888E-03
   0.83098E+00   0.34485E-03
   0.83598E+00   0.35089E-03
   0.84098E+00   0.35700E-03
   0.84598E+00   0.36318E-03
   0.85098E+00   0.36944E-03
   0.85598E+00   0.37577E-03
   0.86098E+00   0.38218E-03
   0.86598E+00   0.38866E-03
   0.87098E+00   0.39521E-03
   0.87598E+00   0.40181E-03
   0.88098E+00   0.40848E-03
   0.88598E+00   0.41523E-03
   0.89098E+00   0.42206E-03
   0.89598E+00   0.42896E-03
   0.90098E+00   0.43591E-03
   0.90598E+00   0.44292E-03
   0.91098E+00   0.45001E-03
   0.91598E+00   0.45718E-03
   0.92098E+00   0.46439E-03
   0.92598E+00   0.47168E-03
   0.93098E+00   0.47905E-03
   0.93598E+00   0.48650E-03
   0.94098E+00   0.49403E-03
   0.94598E+00   0.50164E-03
   0.95098E+00   0.50933E-03
   0.95598E+00   0.51710E-03
   0.96098E+00   0.52495E-03
   0.96598E+00   0.53281E-03
   0.97098E+00   0.54073E-03
   0.97598E+00   0.54874E-03
   0.98098E+00   0.55682E-03
   0.98598E+00   0.56500E-03
   0.99098E+00   0.57325E-03
   0.99598E+00   0.58159E-03
   0.10010E+01   0.59001E-03
   0.10060E+01   0.59852E-03
   0.10110E+01   0.60707E-03
   0.10160E+01   0.61571E-03
   0.10210E+01   0.62443E-03
   0.10260E+01   0.63323E-03
   0.10310E+01   0.64206E-03
   0.10360E+01   0.65097E-03
   0.10410E+01   0.65998E-03
   0.10460E+01   0.66907E-03
   0.10510E+01   0.67821E-03
   0.10560E+01   0.68743E-03
   0.10610E+01   0.69674E-03
   0.10660E+01   0.70613E-03
   0.10710E+01   0.71562E-03
   0.10760E+01   0.72519E-03
   0.10810E+01   0.73486E-03
   0.10860E+01   0.74456E-03
   0.10910E+01   0.75429E-03
   0.10960E+01   0.76411E-03
   0.11010E+01   0.77402E-03
   0.11060E+01   0.78402E-03
   0.11110E+01   0.79411E-03
   0.11160E+01   0.80429E-03
   0.11210E+01   0.81456E-03
   0.11260E+01   0.82491E-03
   0.11310E+01   0.83532E-03
   0.11360E+01   0.84581E-03
   0.11410E+01   0.85632E-03
   0.11460E+01   0.86693E-03
   0.11510E+01   0.87764E-03
   0.11560E+01   0.88844E-03
   0.11610E+01   0.89933E-03
   0.11660E+01   0.91027E-03
   0.11710E+01   0.92129E-03
   0.11760E+01   0.93241E-03
   0.11810E+01   0.94363E-03
   0.11860E+01   0.95494E-03
   0.11910E+01   0.96628E-03
   0.11960E+01   0.97770E-03
   0.12010E+01   0.98918E-03
   0.12060E+01   0.10007E-02
   0.12110E+01   0.10124E-02
   0.12160E+01   0.10241E-02
   0.12210E+01   0.10360E-02
   0.12260E+01   0.10479E-02
   0.12310E+01   0.10600E-02
   0.12360E+01   0.10721E-02
   0.12410E+01   0.10842E-02
   0.12460E+01   0.10964E-02
   0.12510E+01   0.11087E-02
   0.12560E+01   0.11211E-02
   0.12610E+01   0.11336E-02
   0.12660E+01   0.11462E-02
   0.12710E+01   0.11588E-02
   0.12760E+01   0.11715E-02
   0.12810E+01   0.11844E-02
   0.12860E+01   0.11973E-02
   0.12910E+01   0.12102E-02
   0.12960E+01   0.12233E-02
   0.13010E+01   0.12364E-02
   0.13060E+01   0.12496E-02
   0.13110E+01   0.12629E-02
   0.13160E+01   0.12762E-02
   0.13210E+01   0.12897E-02
   0.13260E+01   0.13033E-02
   0.13310E+01   0.13170E-02
   0.13360E+01   0.13306E-02
   0.13410E+01   0.13443E-02
   0.13460E+01   0.13582E-02
   0.13510E+01   0.13721E-02
   0.13560E+01   0.13862E-02
   0.13610E+01   0.14003E-02
   0.13660E+01   0.14145E-02
   0.13710E+01   0.14288E-02
   0.13760E+01   0.14432E-02
   0.13810E+01   0.14576E-02
   0.13860E+01   0.14721E-02
   0.13910E+01   0.14867E-02
   0.13960E+01   0.15013E-02
   0.14010E+01   0.15161E-02
   0.14060E+01   0.15309E-02
   0.14110E+01   0.15459E-02
   0.14160E+01   0.15610E-02
   0.14210E+01   0.15760E-02
   0.14260E+01   0.15912E-02
   0.14310E+01   0.16064E-02
   0.14360E+01   0.16217E-02
   0.14410E+01   0.16371E-02
   0.14460E+01   0.16526E-02
   0.14510E+01   0.16683E-02
   0.14560E+01   0.16839E-02
   0.14610E+01   0.16997E-02
   0.14660E+01   0.17155E-02
   0.14710E+01   0.17314E-02
   0.14760E+01   0.17473E-02
   0.14810E+01   0.17634E-02
   0.14860E+01   0.17796E-02
   0.14910E+01   0.17958E-02
   0.14960E+01   0.18121E-02
   0.15010E+01   0.18286E-02
   0.15060E+01   0.18450E-02
   0.15110E+01   0.18615E-02
   0.15160E+01   0.18781E-02
   0.15210E+01   0.18948E-02
   0.15260E+01   0.19116E-02
   0.15310E+01   0.19286E-02
   0.15360E+01   0.19456E-02
   0.15410E+01   0.19626E-02
   0.15460E+01   0.19797E-02
   0.15510E+01   0.19968E-02
   0.15560E+01   0.20141E-02
   0.15610E+01   0.20315E-02
   0.15660E+01   0.20489E-02
   0.15710E+01   0.20665E-02
   0.15760E+01   0.20841E-02
   0.15810E+01   0.21017E-02
   0.15860E+01   0.21195E-02
   0.15910E+01   0.21373E-02
   0.15960E+01   0.21552E-02
   0.16010E+01   0.21732E-02
   0.16060E+01   0.21913E-02
   0.16110E+01   0.22095E-02
   0.16160E+01   0.22278E-02
   0.16210E+01   0.22460E-02
   0.16260E+01   0.22644E-02
   0.16310E+01   0.22828E-02
   0.16360E+01   0.23014E-02
   0.16410E+01   0.23200E-02
   0.16460E+01   0.23387E-02
   0.16510E+01   0.23576E-02
   0.16560E+01   0.23764E-02
   0.16610E+01   0.23953E-02
   0.16660E+01   0.24143E-02
   0.16710E+01   0.24334E-02
   0.16760E+01   0.24525E-02
   0.16810E+01   0.24718E-02
   0.16860E+01   0.24912E-02
   0.16910E+01   0.25106E-02
   0.16960E+01   0.25300E-02
   0.17010E+01   0.25495E-02
   0.17060E+01   0.25691E-02
   0.17110E+01   0.25889E-02
   0.17160E+01   0.26087E-02
   0.17210E+01   0.26286E-02
   0.17260E+01   0.26484E-02
   0.17310E+01   0.26684E-02
   0.17360E+01   0.26885E-02
   0.17410E+01   0.27087E-02
   0.17460E+01   0.27289E-02
   0.17510E+01   0.27492E-02
   0.17560E+01   0.27697E-02
   0.17610E+01   0.27901E-02
   0.17660E+01   0.28106E-02
   0.17710E+01   0.28312E-02
   0.17760E+01   0.28518E-02
   0.17810E+01   0.28726E-02
   0.17860E+01   0.28935E-02
   0.17910E+01   0.29145E-02
   0.17960E+01   0.29354E-02
   0.18010E+01   0.29564E-02
   0.18060E+01   0.29775E-02
   0.18110E+01   0.29987E-02
   0.18160E+01   0.30200E-02
   0.18210E+01   0.30414E-02
   0.18260E+01   0.30628E-02
   0.18310E+01   0.30842E-02
   0.18360E+01   0.31057E-02
   0.18410E+01   0.31273E-02
   0.18460E+01   0.31490E-02
   0.18510E+01   0.31709E-02
   0.18560E+01   0.31928E-02
   0.18610E+01   0.32146E-02
   0.18660E+01   0.32365E-02
   0.18710E+01   0.32586E-02
   0.18760E+01   0.32807E-02
   0.18810E+01   0.33029E-02
   0.18860E+01   0.33252E-02
   0.18910E+01   0.33475E-02
   0.18960E+01   0.33699E-02
   0.19010E+01   0.33924E-02
   0.19060E+01   0.34149E-02
   0.19110E+01   0.34375E-02
   0.19160E+01   0.34602E-02
   0.19210E+01   0.34829E-02
   0.19260E+01   0.35056E-02
   0.19310E+01   0.35285E-02
   0.19360E+01   0.35514E-02
   0.19410E+01   0.35745E-02
   0.19460E+01   0.35976E-02
   0.19510E+01   0.36206E-02
   0.19560E+01   0.36438E-02
   0.19610E+01   0.36670E-02
   0.19660E+01   0.36903E-02
   0.19710E+01   0.37137E-02
   0.19760E+01   0.37372E-02
   0.19810E+01   0.37607E-02
   0.19860E+01   0.37842E-02
   0.19910E+01   0.38078E-02
   0.19960E+01   0.38315E-02
   0.20010E+01   0.38554E-02
   0.20060E+01   0.38793E-02
   0.20110E+01   0.39031E-02
   0.20160E+01   0.39270E-02
   0.20210E+01   0.39510E-02
   0.20260E+01   0.39752E-02
   0.20310E+01   0.39993E-02
   0.20360E+01   0.40235E-02
   0.20410E+01   0.40478E-02
   0.20460E+01   0.40721E-02
   0.20510E+01   0.40964E-02
   0.20560E+01   0.41209E-02
   0.20610E+01   0.41454E-02
   0.20660E+01   0.41701E-02
   0.20710E+01   0.41946E-02
   0.20760E+01   0.42192E-02
   0.20810E+01   0.42440E-02
   0.20860E+01   0.42689E-02
   0.20910E+01   0.42937E-02
   0.20960E+01   0.43186E-02
   0.21010E+01   0.43435E-02
   0.21060E+01   0.43686E-02
   0.21110E+01   0.43936E-02
   0.21160E+01   0.44188E-02
   0.21210E+01   0.44441E-02
   0.21260E+01   0.44692E-02
   0.21310E+01   0.44945E-02
   0.21360E+01   0.45198E-02
   0.21410E+01   0.45453E-02
   0.21460E+01   0.45708E-02
   0.21510E+01   0.45962E-02
   0.21560E+01   0.46218E-02
   0.21610E+01   0.46474E-02
   0.21660E+01   0.46731E-02
   0.21710E+01   0.46989E-02
   0.21760E+01   0.47247E-02
   0.21810E+01   0.47505E-02
   0.21860E+01   0.47763E-02
   0.21910E+01   0.48023E-02
   0.21960E+01   0.48283E-02
   0.22010E+01   0.48544E-02
   0.22060E+01   0.48804E-02
   0.22110E+01   0.49065E-02
   0.22160E+01   0.49327E-02
   0.22210E+01   0.49590E-02
   0.22260E+01   0.49853E-02
   0.22310E+01   0.50116E-02
   0.22360E+01   0.50380E-02
   0.22410E+01   0.50643E-02
   0.22460E+01   0.50908E-02
   0.22510E+01   0.51174E-02
   0.22560E+01   0.51439E-02
   0.22610E+01   0.51704E-02
   0.22660E+01   0.51971E-02
   0.22710E+01   0.52239E-02
   0.22760E+01   0.52506E-02
   0.22810E+01   0.52775E-02
   0.22860E+01   0.53043E-02
   0.22910E+01   0.53312E-02
   0.22960E+01   0.53581E-02
   0.23010E+01   0.53851E-02
   0.23060E+01   0.54123E-02
   0.23110E+01   0.54392E-02
   0.23160E+01   0.54663E-02
   0.23210E+01   0.54935E-02
   0.23260E+01   0.55207E-02
   0.23310E+01   0.55480E-02
   0.23360E+01   0.55752E-02
   0.23410E+01   0.56025E-02
   0.23460E+01   0.56299E-02
   0.23510E+01   0.56573E-02
   0.23560E+01   0.56847E-02
   0.23610E+01   0.57120E-02
   0.23660E+01   0.57395E-02
   0.23710E+01   0.57671E-02
   0.23760E+01   0.57947E-02
   0.23810E+01   0.58222E-02
   0.23860E+01   0.58498E-02
   0.23910E+01   0.58775E-02
   0.23960E+01   0.59053E-02
   0.24010E+01   0.59331E-02
   0.24060E+01   0.59608E-02
   0.24110E+01   0.59887E-02
   0.24160E+01   0.60165E-02
   0.24210E+01   0.60444E-02
   0.24260E+01   0.60724E-02
   0.24310E+01   0.61003E-02
   0.24360E+01   0.61282E-02
   0.24410E+01   0.61563E-02
   0.24460E+01   0.61844E-02
   0.24510E+01   0.62125E-02
   0.24560E+01   0.62406E-02
   0.24610E+01   0.62687E-02
   0.24660E+01   0.62969E-02
   0.24710E+01   0.63252E-02
   0.24760E+01   0.63534E-02
   0.24810E+01   0.63816E-02
   0.24860E+01   0.64099E-02
   0.24910E+01   0.64383E-02
   0.24960E+01   0.64667E-02
   0.25010E+01   0.64950E-02
   0.25059E+01   0.65234E-02
   0.25109E+01   0.65518E-02
   0.25159E+01   0.65803E-02
   0.25209E+01   0.66088E-02
   0.25259E+01   0.66372E-02
   0.25309E+01   0.66658E-02
   0.25359E+01   0.66944E-02
   0.25409E+01   0.67230E-02
   0.25459E+01   0.67515E-02
   0.25509E+01   0.67801E-02
   0.25559E+01   0.68089E-02
   0.25609E+01   0.68376E-02
   0.25659E+01   0.68662E-02
   0.25709E+01   0.68950E-02
   0.25759E+01   0.69237E-02
   0.25809E+01   0.69525E-02
   0.25859E+01   0.69814E-02
   0.25909E+01   0.70101E-02
   0.25959E+01   0.70389E-02
   0.26009E+01   0.70678E-02
   0.26059E+01   0.70968E-02
   0.26109E+01   0.71256E-02
   0.26159E+01   0.71545E-02
   0.26209E+01   0.71834E-02
   0.26259E+01   0.72124E-02
   0.26309E+01   0.72413E-02
   0.26359E+01   0.72702E-02
   0.26409E+01   0.72992E-02
   0.26459E+01   0.73283E-02
   0.26509E+01   0.73574E-02
   0.26559E+01   0.73863E-02
   0.26609E+01   0.74154E-02
   0.26659E+01   0.74445E-02
   0.26709E+01   0.74736E-02
   0.26759E+01   0.75027E-02
   0.26809E+01   0.75317E-02
   0.26859E+01   0.75609E-02
   0.26909E+01   0.75901E-02
   0.26959E+01   0.76192E-02
   0.27009E+01   0.76483E-02
   0.27059E+01   0.76776E-02
   0.27109E+01   0.77068E-02
   0.27159E+01   0.77359E-02
   0.27209E+01   0.77650E-02
   0.27259E+01   0.77942E-02
   0.27309E+01   0.78235E-02
   0.27359E+01   0.78526E-02
   0.27409E+01   0.78818E-02
   0.27459E+01   0.79111E-02
   0.27509E+01   0.79403E-02
   0.27559E+01   0.79695E-02
   0.27609E+01   0.79988E-02
   0.27659E+01   0.80280E-02
   0.27709E+01   0.80573E-02
   0.27759E+01   0.80865E-02
   0.27809E+01   0.81157E-02
   0.27859E+01   0.81450E-02
   0.27909E+01   0.81744E-02
   0.27959E+01   0.82036E-02
   0.28009E+01   0.82328E-02
   0.28059E+01   0.82621E-02
   0.28109E+01   0.82914E-02
   0.28159E+01   0.83207E-02
   0.28209E+01   0.83499E-02
   0.28259E+01   0.83792E-02
   0.28309E+01   0.84086E-02
   0.28359E+01   0.84378E-02
   0.28409E+01   0.84670E-02
   0.28459E+01   0.84964E-02
   0.28509E+01   0.85257E-02
   0.28559E+01   0.85550E-02
   0.28609E+01   0.85842E-02
   0.28659E+01   0.86135E-02
   0.28709E+01   0.86428E-02
   0.28759E+01   0.86720E-02
   0.28809E+01   0.87012E-02
   0.28859E+01   0.87305E-02
   0.28909E+01   0.87598E-02
   0.28959E+01   0.87890E-02
   0.29009E+01   0.88182E-02
   0.29059E+01   0.88475E-02
   0.29109E+01   0.88768E-02
   0.29159E+01   0.89059E-02
   0.29209E+01   0.89352E-02
   0.29259E+01   0.89645E-02
   0.29309E+01   0.89936E-02
   0.29359E+01   0.90228E-02
   0.29409E+01   0.90519E-02
   0.29459E+01   0.90812E-02
   0.29509E+01   0.91103E-02
   0.29559E+01   0.91394E-02
   0.29609E+01   0.91686E-02
   0.29659E+01   0.91978E-02
   0.29709E+01   0.92268E-02
   0.29759E+01   0.92560E-02
   0.29809E+01   0.92851E-02
   0.29859E+01   0.93141E-02
   0.29909E+01   0.93431E-02
   0.29959E+01   0.93721E-02
   0.30009E+01   0.94012E-02
   0.30059E+01   0.94301E-02
   0.30109E+01   0.94591E-02
   0.30159E+01   0.94882E-02
   0.30209E+01   0.95172E-02
   0.30259E+01   0.95462E-02
   0.30309E+01   0.95751E-02
   0.30359E+01   0.96041E-02
   0.30409E+01   0.96329E-02
   0.30459E+01   0.96618E-02
   0.30509E+01   0.96907E-02
   0.30559E+01   0.97196E-02
   0.30609E+01   0.97484E-02
   0.30659E+01   0.97771E-02
   0.30709E+01   0.98060E-02
   0.30759E+01   0.98347E-02
   0.30809E+01   0.98634E-02
   0.30859E+01   0.98922E-02
   0.30909E+01   0.99210E-02
   0.30959E+01   0.99496E-02
   0.31009E+01   0.99783E-02
   0.31059E+01   0.10007E-01
   0.31109E+01   0.10036E-01
   0.31159E+01   0.10064E-01
   0.31209E+01   0.10093E-01
   0.31259E+01   0.10121E-01
   0.31309E+01   0.10150E-01
   0.31359E+01   0.10178E-01
   0.31409E+01   0.10207E-01
   0.31459E+01   0.10235E-01
   0.31509E+01   0.10264E-01
   0.31559E+01   0.10292E-01
   0.31609E+01   0.10320E-01
   0.31659E+01   0.10349E-01
   0.31709E+01   0.10377E-01
   0.31759E+01   0.10405E-01
   0.31809E+01   0.10434E-01
   0.31859E+01   0.10462E-01
   0.31909E+01   0.10490E-01
   0.31959E+01   0.10518E-01
   0.32009E+01   0.10546E-01
   0.32059E+01   0.10575E-01
   0.32109E+01   0.10603E-01
   0.32159E+01   0.10631E-01
   0.32209E+01   0.10659E-01
   0.32259E+01   0.10687E-01
   0.32309E+01   0.10715E-01
   0.32359E+01   0.10743E-01
   0.32409E+01   0.10771E-01
   0.32459E+01   0.10798E-01
   0.32509E+01   0.10826E-01
   0.32559E+01   0.10854E-01
   0.32609E+01   0.10882E-01
   0.32659E+01   0.10909E-01
   0.32709E+01   0.10937E-01
   0.32759E+01   0.10965E-01
   0.32809E+01   0.10992E-01
   0.32859E+01   0.11020E-01
   0.32909E+01   0.11048E-01
   0.32959E+01   0.11075E-01
   0.33009E+01   0.11102E-01
   0.33059E+01   0.11130E-01
   0.33109E+01   0.11157E-01
   0.33159E+01   0.11185E-01
   0.33209E+01   0.11212E-01
   0.33259E+01   0.11239E-01
   0.33309E+01   0.11267E-01
   0.33359E+01   0.11294E-01
   0.33409E+01   0.11321E-01
   0.33459E+01   0.11348E-01
   0.33509E+01   0.11375E-01
   0.33559E+01   0.11402E-01
   0.33609E+01   0.11429E-01
   0.33659E+01   0.11456E-01
   0.33709E+01   0.11483E-01
   0.33759E+01   0.11510E-01
   0.33809E+01   0.11537E-01
   0.33859E+01   0.11563E-01
   0.33909E+01   0.11590E-01
   0.33959E+01   0.11617E-01
   0.34009E+01   0.11643E-01
   0.34059E+01   0.11670E-01
   0.34109E+01   0.11697E-01
   0.34159E+01   0.11723E-01
   0.34209E+01   0.11749E-01
   0.34259E+01   0.11776E-01
   0.34309E+01   0.11802E-01
   0.34359E+01   0.11829E-01
   0.34409E+01   0.11855E-01
   0.34459E+01   0.11881E-01
   0.34509E+01   0.11907E-01
   0.34559E+01   0.11933E-01
   0.34609E+01   0.11960E-01
   0.34659E+01   0.11986E-01
   0.34709E+01   0.12012E-01
   0.34759E+01   0.12038E-01
   0.34809E+01   0.12063E-01
   0.34859E+01   0.12089E-01
   0.34909E+01   0.12115E-01
   0.34959E+01   0.12141E-01
   0.35009E+01   0.12166E-01
   0.35059E+01   0.12192E-01
   0.35109E+01   0.12218E-01
   0.35159E+01   0.12243E-01
   0.35209E+01   0.12269E-01
   0.35259E+01   0.12294E-01
   0.35309E+01   0.12319E-01
   0.35359E+01   0.12345E-01
   0.35409E+01   0.12370E-01
   0.35459E+01   0.12395E-01
   0.35509E+01   0.12420E-01
   0.35559E+01   0.12446E-01
   0.35609E+01   0.12471E-01
   0.35659E+01   0.12496E-01
   0.35709E+01   0.12521E-01
   0.35759E+01   0.12546E-01
   0.35809E+01   0.12570E-01
   0.35859E+01   0.12595E-01
   0.35909E+01   0.12620E-01
   0.35959E+01   0.12645E-01
   0.36009E+01   0.12669E-01
   0.36059E+01   0.12694E-01
   0.36109E+01   0.12718E-01
   0.36159E+01   0.12743E-01
   0.36209E+01   0.12767E-01
   0.36259E+01   0.12791E-01
   0.36309E+01   0.12816E-01
   0.36359E+01   0.12840E-01
   0.36409E+01   0.12864E-01
   0.36459E+01   0.12888E-01
   0.36509E+01   0.12912E-01
   0.36559E+01   0.12936E-01
   0.36609E+01   0.12960E-01
   0.36659E+01   0.12984E-01
   0.36709E+01   0.13008E-01
   0.36759E+01   0.13031E-01
   0.36809E+01   0.13055E-01
   0.36859E+01   0.13078E-01
   0.36909E+01   0.13102E-01
   0.36959E+01   0.13126E-01
   0.37009E+01   0.13149E-01
   0.37059E+01   0.13172E-01
   0.37109E+01   0.13196E-01
   0.37159E+01   0.13219E-01
   0.37209E+01   0.13242E-01
   0.37259E+01   0.13265E-01
   0.37309E+01   0.13288E-01
   0.37359E+01   0.13311E-01
   0.37409E+01   0.13334E-01
   0.37459E+01   0.13357E-01
   0.37509E+01   0.13380E-01
   0.37559E+01   0.13402E-01
   0.37609E+01   0.13425E-01
   0.37659E+01   0.13448E-01
   0.37709E+01   0.13470E-01
   0.37759E+01   0.13493E-01
   0.37809E+01   0.13515E-01
   0.37859E+01   0.13537E-01
   0.37909E+01   0.13560E-01
   0.37959E+01   0.13582E-01
   0.38009E+01   0.13604E-01
   0.38059E+01   0.13626E-01
   0.38109E+01   0.13648E-01
   0.38159E+01   0.13670E-01
   0.38209E+01   0.13692E-01
   0.38259E+01   0.13714E-01
   0.38309E+01   0.13735E-01
   0.38359E+01   0.13757E-01
   0.38409E+01   0.13779E-01
   0.38459E+01   0.13800E-01
   0.38509E+01   0.13822E-01
   0.38559E+01   0.13843E-01
   0.38609E+01   0.13864E-01
   0.38659E+01   0.13885E-01
   0.38709E+01   0.13907E-01
   0.38759E+01   0.13928E-01
   0.38809E+01   0.13949E-01
   0.38859E+01   0.13970E-01
   0.38909E+01   0.13991E-01
   0.38959E+01   0.14011E-01
   0.39009E+01   0.14032E-01
   0.39059E+01   0.14053E-01
   0.39109E+01   0.14074E-01
   0.39159E+01   0.14094E-01
   0.39209E+01   0.14115E-01
   0.39259E+01   0.14135E-01
   0.39309E+01   0.14155E-01
   0.39359E+01   0.14175E-01
   0.39409E+01   0.14196E-01
   0.39459E+01   0.14216E-01
   0.39509E+01   0.14236E-01
   0.39559E+01   0.14256E-01
   0.39609E+01   0.14276E-01
   0.39659E+01   0.14295E-01
   0.39709E+01   0.14315E-01
   0.39759E+01   0.14335E-01
   0.39809E+01   0.14354E-01
   0.39859E+01   0.14374E-01
   0.39909E+01   0.14393E-01
   0.39959E+01   0.14413E-01
   0.40009E+01   0.14432E-01
   0.40059E+01   0.14451E-01
   0.40109E+01   0.14471E-01
   0.40159E+01   0.14490E-01
   0.40209E+01   0.14509E-01
   0.40259E+01   0.14527E-01
   0.40309E+01   0.14546E-01
   0.40359E+01   0.14565E-01
   0.40409E+01   0.14584E-01
   0.40459E+01   0.14602E-01
   0.40509E+01   0.14621E-01
   0.40559E+01   0.14639E-01
   0.40609E+01   0.14658E-01
   0.40659E+01   0.14676E-01
   0.40709E+01   0.14694E-01
   0.40759E+01   0.14713E-01
   0.40809E+01   0.14731E-01
   0.40859E+01   0.14749E-01
   0.40909E+01   0.14767E-01
   0.40959E+01   0.14785E-01
   0.41009E+01   0.14802E-01
   0.41059E+01   0.14820E-01
   0.41109E+01   0.14838E-01
   0.41159E+01   0.14855E-01
   0.41209E+01   0.14873E-01
   0.41259E+01   0.14890E-01
   0.41309E+01   0.14908E-01
   0.41359E+01   0.14925E-01
   0.41409E+01   0.14942E-01
   0.41459E+01   0.14959E-01
   0.41509E+01   0.14976E-01
   0.41559E+01   0.14993E-01
   0.41609E+01   0.15010E-01
   0.41659E+01   0.15027E-01
   0.41709E+01   0.15043E-01
   0.41759E+01   0.15060E-01
   0.41809E+01   0.15077E-01
   0.41859E+01   0.15093E-01
   0.41909E+01   0.15110E-01
   0.41959E+01   0.15126E-01
   0.42009E+01   0.15142E-01
   0.42059E+01   0.15158E-01
   0.42109E+01   0.15174E-01
   0.42159E+01   0.15190E-01
   0.42209E+01   0.15206E-01
   0.42259E+01   0.15222E-01
   0.42309E+01   0.15238E-01
   0.42359E+01   0.15254E-01
   0.42409E+01   0.15269E-01
   0.42459E+01   0.15285E-01
   0.42509E+01   0.15300E-01
   0.42559E+01   0.15316E-01
   0.42609E+01   0.15331E-01
   0.42659E+01   0.15346E-01
   0.42709E+01   0.15361E-01
   0.42759E+01   0.15376E-01
   0.42809E+01   0.15391E-01
   0.42859E+01   0.15406E-01
   0.42909E+01   0.15421E-01
   0.42959E+01   0.15436E-01
   0.43009E+01   0.15450E-01
   0.43059E+01   0.15465E-01
   0.43109E+01   0.15479E-01
   0.43159E+01   0.15494E-01
   0.43209E+01   0.15508E-01
   0.43259E+01   0.15522E-01
   0.43309E+01   0.15537E-01
   0.43359E+01   0.15551E-01
   0.43409E+01   0.15565E-01
   0.43459E+01   0.15579E-01
   0.43509E+01   0.15592E-01
   0.43559E+01   0.15606E-01
   0.43609E+01   0.15620E-01
   0.43659E+01   0.15634E-01
   0.43709E+01   0.15647E-01
   0.43759E+01   0.15661E-01
   0.43809E+01   0.15674E-01
   0.43859E+01   0.15687E-01
   0.43909E+01   0.15700E-01
   0.43959E+01   0.15714E-01
   0.44009E+01   0.15727E-01
   0.44059E+01   0.15740E-01
   0.44109E+01   0.15752E-01
   0.44159E+01   0.15765E-01
   0.44209E+01   0.15778E-01
   0.44259E+01   0.15791E-01
   0.44309E+01   0.15803E-01
   0.44359E+01   0.15816E-01
   0.44409E+01   0.15828E-01
   0.44459E+01   0.15840E-01
   0.44509E+01   0.15853E-01
   0.44559E+01   0.15865E-01
   0.44609E+01   0.15877E-01
   0.44659E+01   0.15889E-01
   0.44709E+01   0.15901E-01
   0.44759E+01   0.15913E-01
   0.44809E+01   0.15925E-01
   0.44859E+01   0.15936E-01
   0.44909E+01   0.15948E-01
   0.44959E+01   0.15959E-01
   0.45009E+01   0.15971E-01
   0.45059E+01   0.15982E-01
   0.45109E+01   0.15994E-01
   0.45159E+01   0.16005E-01
   0.45209E+01   0.16016E-01
   0.45259E+01   0.16027E-01
   0.45309E+01   0.16038E-01
   0.45359E+01   0.16049E-01
   0.45409E+01   0.16060E-01
   0.45459E+01   0.16070E-01
   0.45509E+01   0.16081E-01
   0.45559E+01   0.16092E-01
   0.45609E+01   0.16102E-01
   0.45659E+01   0.16113E-01
   0.45709E+01   0.16123E-01
   0.45759E+01   0.16133E-01
   0.45809E+01   0.16144E-01
   0.45859E+01   0.16154E-01
   0.45909E+01   0.16164E-01
   0.45959E+01   0.16174E-01
   0.46009E+01   0.16184E-01
   0.46059E+01   0.16193E-01
   0.46109E+01   0.16203E-01
   0.46159E+01   0.16213E-01
   0.46209E+01   0.16222E-01
   0.46259E+01   0.16232E-01
   0.46309E+01   0.16241E-01
   0.46359E+01   0.16251E-01
   0.46409E+01   0.16260E-01
   0.46459E+01   0.16269E-01
   0.46509E+01   0.16278E-01
   0.46559E+01   0.16287E-01
   0.46609E+01   0.16296E-01
   0.46659E+01   0.16305E-01
   0.46709E+01   0.16314E-01
   0.46759E+01   0.16322E-01
   0.46809E+01   0.16331E-01
   0.46859E+01   0.16340E-01
   0.46909E+01   0.16348E-01
   0.46959E+01   0.16357E-01
   0.47009E+01   0.16365E-01
   0.47059E+01   0.16373E-01
   0.47109E+01   0.16381E-01
   0.47159E+01   0.16389E-01
   0.47209E+01   0.16397E-01
   0.47259E+01   0.16405E-01
   0.47309E+01   0.16413E-01
   0.47359E+01   0.16421E-01
   0.47409E+01   0.16429E-01
   0.47459E+01   0.16436E-01
   0.47509E+01   0.16444E-01
   0.47559E+01   0.16452E-01
   0.47609E+01   0.16459E-01
   0.47659E+01   0.16466E-01
   0.47709E+01   0.16474E-01
   0.47759E+01   0.16481E-01
   0.47809E+01   0.16488E-01
   0.47859E+01   0.16495E-01
   0.47909E+01   0.16502E-01
   0.47959E+01   0.16509E-01
   0.48009E+01   0.16516E-01
   0.48059E+01   0.16523E-01
   0.48109E+01   0.16529E-01
   0.48159E+01   0.16536E-01
   0.48209E+01   0.16542E-01
   0.48259E+01   0.16549E-01
   0.48309E+01   0.16555E-01
   0.48359E+01   0.16562E-01
   0.48409E+01   0.16568E-01
   0.48459E+01   0.16574E-01
   0.48509E+01   0.16580E-01
   0.48559E+01   0.16586E-01
   0.48609E+01   0.16592E-01
   0.48659E+01   0.16598E-01
   0.48709E+01   0.16604E-01
   0.48759E+01   0.16610E-01
   0.48809E+01   0.16615E-01
   0.48859E+01   0.16621E-01
   0.48909E+01   0.16627E-01
   0.48959E+01   0.16632E-01
   0.49009E+01   0.16637E-01
   0.49059E+01   0.16643E-01
   0.49109E+01   0.16648E-01
   0.49159E+01   0.16653E-01
   0.49209E+01   0.16658E-01
   0.49259E+01   0.16664E-01
   0.49309E+01   0.16669E-01
   0.49359E+01   0.16673E-01
   0.49409E+01   0.16678E-01
   0.49459E+01   0.16683E-01
   0.49509E+01   0.16688E-01
   0.49559E+01   0.16693E-01
   0.49609E+01   0.16697E-01
   0.49659E+01   0.16702E-01
   0.49709E+01   0.16706E-01
   0.49759E+01   0.16711E-01
   0.49809E+01   0.16715E-01
   0.49859E+01   0.16719E-01
   0.49909E+01   0.16723E-01
   0.49959E+01   0.16728E-01
   0.50009E+01   0.16732E-01
   0.50059E+01   0.16736E-01
   0.50109E+01   0.16740E-01
   0.50159E+01   0.16743E-01
   0.50209E+01   0.16747E-01
   0.50259E+01   0.16751E-01
   0.50309E+01   0.16755E-01
   0.50359E+01   0.16758E-01
   0.50409E+01   0.16762E-01
   0.50459E+01   0.16765E-01
   0.50509E+01   0.16769E-01
   0.50559E+01   0.16772E-01
   0.50609E+01   0.16776E-01
   0.50659E+01   0.16779E-01
   0.50709E+01   0.16782E-01
   0.50759E+01   0.16785E-01
   0.50809E+01   0.16788E-01
   0.50859E+01   0.16791E-01
   0.50909E+01   0.16794E-01
   0.50959E+01   0.16797E-01
   0.51009E+01   0.16800E-01
   0.51059E+01   0.16803E-01
   0.51109E+01   0.16806E-01
   0.51159E+01   0.16808E-01
   0.51209E+01   0.16811E-01
   0.51259E+01   0.16813E-01
   0.51309E+01   0.16816E-01
   0.51359E+01   0.16818E-01
   0.51409E+01   0.16821E-01
   0.51459E+01   0.16823E-01
   0.51509E+01   0.16825E-01
   0.51559E+01   0.16828E-01
   0.51609E+01   0.16830E-01
   0.51659E+01   0.16832E-01
   0.51709E+01   0.16834E-01
   0.51759E+01   0.16836E-01
   0.51809E+01   0.16838E-01
   0.51859E+01   0.16840E-01
   0.51909E+01   0.16842E-01
   0.51959E+01   0.16844E-01
   0.52009E+01   0.16845E-01
   0.52059E+01   0.16847E-01
   0.52109E+01   0.16849E-01
   0.52159E+01   0.16850E-01
   0.52209E+01   0.16852E-01
   0.52259E+01   0.16854E-01
   0.52309E+01   0.16855E-01
   0.52359E+01   0.16856E-01
   0.52409E+01   0.16858E-01
   0.52459E+01   0.16859E-01
   0.52509E+01   0.16860E-01
   0.52559E+01   0.16862E-01
   0.52609E+01   0.16863E-01
   0.52659E+01   0.16864E-01
   0.52709E+01   0.16865E-01
   0.52759E+01   0.16866E-01
   0.52809E+01   0.16867E-01
   0.52859E+01   0.16868E-01
   0.52909E+01   0.16869E-01
   0.52959E+01   0.16870E-01
   0.53009E+01   0.16871E-01
   0.53059E+01   0.16872E-01
   0.53109E+01   0.16872E-01
   0.53159E+01   0.16873E-01
   0.53209E+01   0.16874E-01
   0.53259E+01   0.16875E-01
   0.53309E+01   0.16875E-01
   0.53359E+01   0.16876E-01
   0.53409E+01   0.16876E-01
   0.53459E+01   0.16877E-01
   0.53509E+01   0.16877E-01
   0.53559E+01   0.16878E-01
   0.53609E+01   0.16878E-01
   0.53659E+01   0.16879E-01
   0.53709E+01   0.16879E-01
   0.53759E+01   0.16879E-01
   0.53809E+01   0.16880E-01
   0.53859E+01   0.16880E-01
   0.53909E+01   0.16880E-01
   0.53959E+01   0.16880E-01
   0.54009E+01   0.16880E-01
   0.54059E+01   0.16881E-01
   0.54109E+01   0.16881E-01
   0.54159E+01   0.16881E-01
   0.54209E+01   0.16881E-01
   0.54259E+01   0.16881E-01
   0.54309E+01   0.16881E-01
   0.54359E+01   0.16881E-01
   0.54409E+01   0.16881E-01
   0.54459E+01   0.16881E-01
   0.54509E+01   0.16881E-01
   0.54559E+01   0.16881E-01


   0.59999E-02   0.10286E-07
   0.11000E-01   0.11774E-07
   0.16000E-01   0.15462E-07
   0.21000E-01   0.22351E-07
   0.26000E-01   0.33442E-07
   0.30999E-01   0.49734E-07
   0.35999E-01   0.72229E-07
   0.40999E-01   0.10193E-06
   0.45999E-01   0.13983E-06
   0.50999E-01   0.18693E-06
   0.55999E-01   0.24424E-06
   0.60999E-01   0.31275E-06
   0.65999E-01   0.39347E-06
   0.70999E-01   0.48739E-06
   0.75999E-01   0.59507E-06
   0.80998E-01   0.71780E-06
   0.85998E-01   0.85667E-06
   0.90998E-01   0.10126E-05
   0.95998E-01   0.11868E-05
   0.10100E+00   0.13800E-05
   0.10600E+00   0.15933E-05
   0.11100E+00   0.18277E-05
   0.11600E+00   0.20843E-05
   0.12100E+00   0.23639E-05
   0.12600E+00   0.26676E-05
   0.13100E+00   0.29964E-05
   0.13600E+00   0.33513E-05
   0.14100E+00   0.37332E-05
   0.14600E+00   0.41433E-05
   0.15100E+00   0.45824E-05
   0.15600E+00   0.50516E-05
   0.16100E+00   0.55518E-05
   0.16600E+00   0.60841E-05
   0.17100E+00   0.66494E-05
   0.17600E+00   0.72488E-05
   0.18100E+00   0.78832E-05
   0.18600E+00   0.85537E-05
   0.19100E+00   0.92612E-05
   0.19600E+00   0.10007E-04
   0.20100E+00   0.10791E-04
   0.20600E+00   0.11616E-04
   0.21100E+00   0.12481E-04
   0.21600E+00   0.13389E-04
   0.22100E+00   0.14340E-04
   0.22600E+00   0.15334E-04
   0.23100E+00   0.16374E-04
   0.23600E+00   0.17459E-04
   0.24100E+00   0.18592E-04
   0.24600E+00   0.19773E-04
   0.25100E+00   0.20995E-04
   0.25599E+00   0.22266E-04
   0.26099E+00   0.23587E-04
   0.26599E+00   0.24959E-04
   0.27099E+00   0.26377E-04
   0.27599E+00   0.27849E-04
   0.28099E+00   0.29375E-04
   0.28599E+00   0.30957E-04
   0.29099E+00   0.32595E-04
   0.29599E+00   0.34290E-04
   0.30099E+00   0.36043E-04
   0.30599E+00   0.37855E-04
   0.31099E+00   0.39728E-04
   0.31599E+00   0.41662E-04
   0.32099E+00   0.43658E-04
   0.32599E+00   0.45717E-04
   0.33099E+00   0.47841E-04
   0.33599E+00   0.50029E-04
   0.34099E+00   0.52284E-04
   0.34599E+00   0.54605E-04
   0.35099E+00   0.56995E-04
   0.35599E+00   0.59454E-04
   0.36099E+00   0.61983E-04
   0.36599E+00   0.64583E-04
   0.37099E+00   0.67248E-04
   0.37599E+00   0.69980E-04
   0.38099E+00   0.72785E-04
   0.38599E+00   0.75665E-04
   0.39099E+00   0.78621E-04
   0.39599E+00   0.81635E-04
   0.40099E+00   0.84723E-04
   0.40599E+00   0.87889E-04
   0.41099E+00   0.91134E-04
   0.41599E+00   0.94459E-04
   0.42099E+00   0.97865E-04
   0.42599E+00   0.10135E-03
   0.43099E+00   0.10492E-03
   0.43599E+00   0.10858E-03
   0.44099E+00   0.11232E-03
   0.44599E+00   0.11614E-03
   0.45099E+00   0.12004E-03
   0.45599E+00   0.12402E-03
   0.46099E+00   0.12809E-03
   0.46599E+00   0.13224E-03
   0.47099E+00   0.13649E-03
   0.47599E+00   0.14083E-03
   0.48099E+00   0.14526E-03
   0.48599E+00   0.14978E-03
   0.49099E+00   0.15440E-03
   0.49599E+00   0.15911E-03
   0.50099E+00   0.16390E-03
   0.50599E+00   0.16877E-03
   0.51099E+00   0.17374E-03
   0.51599E+00   0.17880E-03
   0.52099E+00   0.18395E-03
   0.52599E+00   0.18919E-03
   0.53099E+00   0.19453E-03
   0.53599E+00   0.19997E-03
   0.54099E+00   0.20552E-03
   0.54599E+00   0.21117E-03
   0.55099E+00   0.21692E-03
   0.55599E+00   0.22278E-03
   0.56099E+00   0.22875E-03
   0.56599E+00   0.23482E-03
   0.57099E+00   0.24100E-03
   0.57599E+00   0.24729E-03
   0.58099E+00   0.25366E-03
   0.58599E+00   0.26013E-03
   0.59099E+00   0.26667E-03
   0.59599E+00   0.27333E-03
   0.60099E+00   0.28010E-03
   0.60599E+00   0.28698E-03
   0.61099E+00   0.29398E-03
   0.61599E+00   0.30110E-03
   0.62099E+00   0.30833E-03
   0.62599E+00   0.31567E-03
   0.63099E+00   0.32313E-03
   0.63599E+00   0.33068E-03
   0.64099E+00   0.33835E-03
   0.64599E+00   0.34614E-03
   0.65099E+00   0.35405E-03
   0.65599E+00   0.36208E-03
   0.66099E+00   0.37022E-03
   0.66599E+00   0.37845E-03
   0.67099E+00   0.38679E-03
   0.67599E+00   0.39527E-03
   0.68099E+00   0.40386E-03
   0.68599E+00   0.41254E-03
   0.69099E+00   0.42135E-03
   0.69599E+00   0.43029E-03
   0.70099E+00   0.43936E-03
   0.70599E+00   0.44856E-03
   0.71099E+00   0.45789E-03
   0.71599E+00   0.46735E-03
   0.72099E+00   0.47695E-03
   0.72599E+00   0.48666E-03
   0.73099E+00   0.49641E-03
   0.73599E+00   0.50629E-03
   0.74099E+00   0.51631E-03
   0.74599E+00   0.52646E-03
   0.75099E+00   0.53676E-03
   0.75598E+00   0.54719E-03
   0.76098E+00   0.55775E-03
   0.76598E+00   0.56846E-03
   0.77098E+00   0.57930E-03
   0.77598E+00   0.59024E-03
   0.78098E+00   0.60132E-03
   0.78598E+00   0.61254E-03
   0.79098E+00   0.62384E-03
   0.79598E+00   0.63527E-03
   0.80098E+00   0.64684E-03
   0.80598E+00   0.65856E-03
   0.81098E+00   0.67042E-03
   0.81598E+00   0.68238E-03
   0.82098E+00   0.69448E-03
   0.82598E+00   0.70673E-03
   0.83098E+00   0.71913E-03
   0.83598E+00   0.73168E-03
   0.84098E+00   0.74438E-03
   0.84598E+00   0.75722E-03
   0.85098E+00   0.77013E-03
   0.85598E+00   0.78313E-03
   0.86098E+00   0.79629E-03
   0.86598E+00   0.80961E-03
   0.87098E+00   0.82307E-03
   0.87598E+00   0.83669E-03
   0.88098E+00   0.85047E-03
   0.88598E+00   0.86441E-03
   0.89098E+00   0.87845E-03
   0.89598E+00   0.89263E-03
   0.90098E+00   0.90689E-03
   0.90598E+00   0.92130E-03
   0.91098E+00   0.93586E-03
   0.91598E+00   0.95058E-03
   0.92098E+00   0.96547E-03
   0.92598E+00   0.98045E-03
   0.93098E+00   0.99559E-03
   0.93598E+00   0.10109E-02
   0.94098E+00   0.10264E-02
   0.94598E+00   0.10420E-02
   0.95098E+00   0.10577E-02
   0.95598E+00   0.10735E-02
   0.96098E+00   0.10895E-02
   0.96598E+00   0.11056E-02
   0.97098E+00   0.11219E-02
   0.97598E+00   0.11383E-02
   0.98098E+00   0.11549E-02
   0.98598E+00   0.11717E-02
   0.99098E+00   0.11887E-02
   0.99598E+00   0.12057E-02
   0.10010E+01   0.12228E-02
   0.10060E+01   0.12401E-02
   0.10110E+01   0.12575E-02
   0.10160E+01   0.12751E-02
   0.10210E+01   0.12929E-02
   0.10260E+01   0.13108E-02
   0.10310E+01   0.13289E-02
   0.10360E+01   0.13471E-02
   0.10410E+01   0.13655E-02
   0.10460E+01   0.13839E-02
   0.10510E+01   0.14026E-02
   0.10560E+01   0.14214E-02
   0.10610E+01   0.14402E-02
   0.10660E+01   0.14593E-02
   0.10710E+01   0.14786E-02
   0.10760E+01   0.14980E-02
   0.10810E+01   0.15176E-02
   0.10860E+01   0.15374E-02
   0.10910E+01   0.15571E-02
   0.10960E+01   0.15771E-02
   0.11010E+01   0.15972E-02
   0.11060E+01   0.16175E-02
   0.11110E+01   0.16380E-02
   0.11160E+01   0.16586E-02
   0.11210E+01   0.16794E-02
   0.11260E+01   0.17003E-02
   0.11310E+01   0.17213E-02
   0.11360E+01   0.17425E-02
   0.11410E+01   0.17638E-02
   0.11460E+01   0.17853E-02
   0.11510E+01   0.18069E-02
   0.11560E+01   0.18287E-02
   0.11610E+01   0.18507E-02
   0.11660E+01   0.18729E-02
   0.11710E+01   0.18951E-02
   0.11760E+01   0.19174E-02
   0.11810E+01   0.19399E-02
   0.11860E+01   0.19626E-02
   0.11910E+01   0.19855E-02
   0.11960E+01   0.20086E-02
   0.12010E+01   0.20318E-02
   0.12060E+01   0.20551E-02
   0.12110E+01   0.20785E-02
   0.12160E+01   0.21021E-02
   0.12210E+01   0.21258E-02
   0.12260E+01   0.21498E-02
   0.12310E+01   0.21738E-02
   0.12360E+01   0.21981E-02
   0.12410E+01   0.22225E-02
   0.12460E+01   0.22470E-02
   0.12510E+01   0.22716E-02
   0.12560E+01   0.22964E-02
   0.12610E+01   0.23213E-02
   0.12660E+01   0.23464E-02
   0.12710E+01   0.23718E-02
   0.12760E+01   0.23973E-02
   0.12810E+01   0.24229E-02
   0.12860E+01   0.24485E-02
   0.12910E+01   0.24744E-02
   0.12960E+01   0.25004E-02
   0.13010E+01   0.25266E-02
   0.13060E+01   0.25529E-02
   0.13110E+01   0.25794E-02
   0.13160E+01   0.26061E-02
   0.13210E+01   0.26329E-02
   0.13260E+01   0.26598E-02
   0.13310E+01   0.26868E-02
   0.13360E+01   0.27140E-02
   0.13410E+01   0.27414E-02
   0.13460E+01   0.27690E-02
   0.13510E+01   0.27968E-02
   0.13560E+01   0.28245E-02
   0.13610E+01   0.28524E-02
   0.13660E+01   0.28805E-02
   0.13710E+01   0.29089E-02
   0.13760E+01   0.29373E-02
   0.13810E+01   0.29659E-02
   0.13860E+01   0.29945E-02
   0.13910E+01   0.30234E-02
   0.13960E+01   0.30524E-02
   0.14010E+01   0.30815E-02
   0.14060E+01   0.31108E-02
   0.14110E+01   0.31403E-02
   0.14160E+01   0.31700E-02
   0.14210E+01   0.31997E-02
   0.14260E+01   0.32295E-02
   0.14310E+01   0.32595E-02
   0.14360E+01   0.32897E-02
   0.14410E+01   0.33201E-02
   0.14460E+01   0.33506E-02
   0.14510E+01   0.33811E-02
   0.14560E+01   0.34118E-02
   0.14610E+01   0.34427E-02
   0.14660E+01   0.34737E-02
   0.14710E+01   0.35049E-02
   0.14760E+01   0.35363E-02
   0.14810E+01   0.35678E-02
   0.14860E+01   0.35994E-02
   0.14910E+01   0.36311E-02
   0.14960E+01   0.36629E-02
   0.15010E+01   0.36950E-02
   0.15060E+01   0.37273E-02
   0.15110E+01   0.37597E-02
   0.15160E+01   0.37920E-02
   0.15210E+01   0.38246E-02
   0.15260E+01   0.38574E-02
   0.15310E+01   0.38902E-02
   0.15360E+01   0.39233E-02
   0.15410E+01   0.39565E-02
   0.15460E+01   0.39897E-02
   0.15510E+01   0.40230E-02
   0.15560E+01   0.40566E-02
   0.15610E+01   0.40903E-02
   0.15660E+01   0.41242E-02
   0.15710E+01   0.41581E-02
   0.15760E+01   0.41921E-02
   0.15810E+01   0.42263E-02
   0.15860E+01   0.42607E-02
   0.15910E+01   0.42953E-02
   0.15960E+01   0.43299E-02
   0.16010E+01   0.43646E-02
   0.16060E+01   0.43995E-02
   0.16110E+01   0.44346E-02
   0.16160E+01   0.44697E-02
   0.16210E+01   0.45051E-02
   0.16260E+01   0.45406E-02
   0.16310E+01   0.45760E-02
   0.16360E+01   0.46116E-02
   0.16410E+01   0.46474E-02
   0.16460E+01   0.46835E-02
   0.16510E+01   0.47196E-02
   0.16560E+01   0.47557E-02
   0.16610E+01   0.47919E-02
   0.16660E+01   0.48284E-02
   0.16710E+01   0.48650E-02
   0.16760E+01   0.49017E-02
   0.16810E+01   0.49386E-02
   0.16860E+01   0.49755E-02
   0.16910E+01   0.50125E-02
   0.16960E+01   0.50497E-02
   0.17010E+01   0.50871E-02
   0.17060E+01   0.51247E-02
   0.17110E+01   0.51621E-02
   0.17160E+01   0.51997E-02
   0.17210E+01   0.52376E-02
   0.17260E+01   0.52755E-02
   0.17310E+01   0.53136E-02
   0.17360E+01   0.53517E-02
   0.17410E+01   0.53899E-02
   0.17460E+01   0.54283E-02
   0.17510E+01   0.54668E-02
   0.17560E+01   0.55056E-02
   0.17610E+01   0.55445E-02
   0.17660E+01   0.55832E-02
   0.17710E+01   0.56221E-02
   0.17760E+01   0.56613E-02
   0.17810E+01   0.57005E-02
   0.17860E+01   0.57399E-02
   0.17910E+01   0.57793E-02
   0.17960E+01   0.58189E-02
   0.18010E+01   0.58585E-02
   0.18060E+01   0.58983E-02
   0.18110E+01   0.59383E-02
   0.18160E+01   0.59782E-02
   0.18210E+01   0.60182E-02
   0.18260E+01   0.60585E-02
   0.18310E+01   0.60989E-02
   0.18360E+01   0.61393E-02
   0.18410E+01   0.61798E-02
   0.18460E+01   0.62204E-02
   0.18510E+01   0.62612E-02
   0.18560E+01   0.63021E-02
   0.18610E+01   0.63431E-02
   0.18660E+01   0.63840E-02
   0.18710E+01   0.64251E-02
   0.18760E+01   0.64664E-02
   0.18810E+01   0.65079E-02
   0.18860E+01   0.65492E-02
   0.18910E+01   0.65906E-02
   0.18960E+01   0.66323E-02
   0.19010E+01   0.66741E-02
   0.19060E+01   0.67160E-02
   0.19110E+01   0.67579E-02
   0.19160E+01   0.67998E-02
   0.19210E+01   0.68419E-02
   0.19260E+01   0.68842E-02
   0.19310E+01   0.69267E-02
   0.19360E+01   0.69689E-02
   0.19410E+01   0.70114E-02
   0.19460E+01   0.70540E-02
   0.19510E+01   0.70968E-02
   0.19560E+01   0.71394E-02
   0.19610E+01   0.71823E-02
   0.19660E+01   0.72252E-02
   0.19710E+01   0.72682E-02
   0.19760E+01   0.73115E-02
   0.19810E+01   0.73545E-02
   0.19860E+01   0.73977E-02
   0.19910E+01   0.74412E-02
   0.19960E+01   0.74846E-02
   0.20010E+01   0.75281E-02
   0.20060E+01   0.75716E-02
   0.20110E+01   0.76154E-02
   0.20160E+01   0.76592E-02
   0.20210E+01   0.77032E-02
   0.20260E+01   0.77471E-02
   0.20310E+01   0.77910E-02
   0.20360E+01   0.78351E-02
   0.20410E+01   0.78795E-02
   0.20460E+01   0.79236E-02
   0.20510E+01   0.79679E-02
   0.20560E+01   0.80123E-02
   0.20610E+01   0.80568E-02
   0.20660E+01   0.81013E-02
   0.20710E+01   0.81459E-02
   0.20760E+01   0.81905E-02
   0.20810E+01   0.82353E-02
   0.20860E+01   0.82803E-02
   0.20910E+01   0.83250E-02
   0.20960E+01   0.83700E-02
   0.21010E+01   0.84151E-02
   0.21060E+01   0.84602E-02
   0.21110E+01   0.85053E-02
   0.21160E+01   0.85505E-02
   0.21210E+01   0.85958E-02
   0.21260E+01   0.86413E-02
   0.21310E+01   0.86866E-02
   0.21360E+01   0.87319E-02
   0.21410E+01   0.87775E-02
   0.21460E+01   0.88231E-02
   0.21510E+01   0.88687E-02
   0.21560E+01   0.89144E-02
   0.21610E+01   0.89601E-02
   0.21660E+01   0.90060E-02
   0.21710E+01   0.90518E-02
   0.21760E+01   0.90976E-02
   0.21810E+01   0.91436E-02
   0.21860E+01   0.91898E-02
   0.21910E+01   0.92357E-02
   0.21960E+01   0.92818E-02
   0.22010E+01   0.93280E-02
   0.22060E+01   0.93743E-02
   0.22110E+01   0.94205E-02
   0.22160E+01   0.94667E-02
   0.22210E+01   0.95130E-02
   0.22260E+01   0.95596E-02
   0.22310E+01   0.96059E-02
   0.22360E+01   0.96524E-02
   0.22410E+01   0.96990E-02
   0.22460E+01   0.97456E-02
   0.22510E+01   0.97921E-02
   0.22560E+01   0.98388E-02
   0.22610E+01   0.98855E-02
   0.22660E+01   0.99324E-02
   0.22710E+01   0.99790E-02
   0.22760E+01   0.10026E-01
   0.22810E+01   0.10073E-01
   0.22860E+01   0.10120E-01
   0.22910E+01   0.10166E-01
   0.22960E+01   0.10213E-01
   0.23010E+01   0.10260E-01
   0.23060E+01   0.10308E-01
   0.23110E+01   0.10355E-01
   0.23160E+01   0.10402E-01
   0.23210E+01   0.10449E-01
   0.23260E+01   0.10496E-01
   0.23310E+01   0.10543E-01
   0.23360E+01   0.10590E-01
   0.23410E+01   0.10637E-01
   0.23460E+01   0.10685E-01
   0.23510E+01   0.10732E-01
   0.23560E+01   0.10779E-01
   0.23610E+01   0.10827E-01
   0.23660E+01   0.10874E-01
   0.23710E+01   0.10921E-01
   0.23760E+01   0.10969E-01
   0.23810E+01   0.11016E-01
   0.23860E+01   0.11063E-01
   0.23910E+01   0.11111E-01
   0.23960E+01   0.11158E-01
   0.24010E+01   0.11206E-01
   0.24060E+01   0.11253E-01
   0.24110E+01   0.11301E-01
   0.24160E+01   0.11348E-01
   0.24210E+01   0.11396E-01
   0.24260E+01   0.11443E-01
   0.24310E+01   0.11491E-01
   0.24360E+01   0.11538E-01
   0.24410E+01   0.11586E-01
   0.24460E+01   0.11633E-01
   0.24510E+01   0.11681E-01
   0.24560E+01   0.11728E-01
   0.24610E+01   0.11776E-01
   0.24660E+01   0.11824E-01
   0.24710E+01   0.11871E-01
   0.24760E+01   0.11919E-01
   0.24810E+01   0.11966E-01
   0.24860E+01   0.12014E-01
   0.24910E+01   0.12061E-01
   0.24960E+01   0.12109E-01
   0.25010E+01   0.12156E-01
   0.25059E+01   0.12204E-01
   0.25109E+01   0.12251E-01
   0.25159E+01   0.12299E-01
   0.25209E+01   0.12347E-01
   0.25259E+01   0.12394E-01
   0.25309E+01   0.12442E-01
   0.25359E+01   0.12489E-01
   0.25409E+01   0.12537E-01
   0.25459E+01   0.12584E-01
   0.25509E+01   0.12632E-01
   0.25559E+01   0.12679E-01
   0.25609E+01   0.12726E-01
   0.25659E+01   0.12774E-01
   0.25709E+01   0.12821E-01
   0.25759E+01   0.12869E-01
   0.25809E+01   0.12916E-01
   0.25859E+01   0.12964E-01
   0.25909E+01   0.13011E-01
   0.25959E+01   0.13058E-01
   0.26009E+01   0.13106E-01
   0.26059E+01   0.13153E-01
   0.26109E+01   0.13200E-01
   0.26159E+01   0.13247E-01
   0.26209E+01   0.13294E-01
   0.26259E+01   0.13342E-01
   0.26309E+01   0.13389E-01
   0.26359E+01   0.13436E-01
   0.26409E+01   0.13483E-01
   0.26459E+01   0.13530E-01
   0.26509E+01   0.13577E-01
   0.26559E+01   0.13624E-01
   0.26609E+01   0.13671E-01
   0.26659E+01   0.13718E-01
   0.26709E+01   0.13765E-01
   0.26759E+01   0.13812E-01
   0.26809E+01   0.13859E-01
   0.26859E+01   0.13906E-01
   0.26909E+01   0.13952E-01
   0.26959E+01   0.13999E-01
   0.27009E+01   0.14046E-01
   0.27059E+01   0.14093E-01
   0.27109E+01   0.14139E-01
   0.27159E+01   0.14186E-01
   0.27209E+01   0.14233E-01
   0.27259E+01   0.14279E-01
   0.27309E+01   0.14326E-01
   0.27359E+01   0.14372E-01
   0.27409E+01   0.14419E-01
   0.27459E+01   0.14465E-01
   0.27509E+01   0.14511E-01
   0.27559E+01   0.14557E-01
   0.27609E+01   0.14604E-01
   0.27659E+01   0.14650E-01
   0.27709E+01   0.14696E-01
   0.27759E+01   0.14742E-01
   0.27809E+01   0.14788E-01
   0.27859E+01   0.14834E-01
   0.27909E+01   0.14880E-01
   0.27959E+01   0.14926E-01
   0.28009E+01   0.14971E-01
   0.28059E+01   0.15017E-01
   0.28109E+01   0.15063E-01
   0.28159E+01   0.15108E-01
   0.28209E+01   0.15154E-01
   0.28259E+01   0.15199E-01
   0.28309E+01   0.15245E-01
   0.28359E+01   0.15290E-01
   0.28409E+01   0.15335E-01
   0.28459E+01   0.15381E-01
   0.28509E+01   0.15426E-01
   0.28559E+01   0.15471E-01
   0.28609E+01   0.15516E-01
   0.28659E+01   0.15561E-01
   0.28709E+01   0.15606E-01
   0.28759E+01   0.15651E-01
   0.28809E+01   0.15696E-01
   0.28859E+01   0.15740E-01
   0.28909E+01   0.15785E-01
   0.28959E+01   0.15830E-01
   0.29009E+01   0.15874E-01
   0.29059E+01   0.15919E-01
   0.29109E+01   0.15963E-01
   0.29159E+01   0.16007E-01
   0.29209E+01   0.16052E-01
   0.29259E+01   0.16096E-01
   0.29309E+01   0.16140E-01
   0.29359E+01   0.16184E-01
   0.29409E+01   0.16228E-01
   0.29459E+01   0.16272E-01
   0.29509E+01   0.16316E-01
   0.29559E+01   0.16359E-01
   0.29609E+01   0.16403E-01
   0.29659E+01   0.16447E-01
   0.29709E+01   0.16490E-01
   0.29759E+01   0.16534E-01
   0.29809E+01   0.16577E-01
   0.29859E+01   0.16620E-01
   0.29909E+01   0.16663E-01
   0.29959E+01   0.16707E-01
   0.30009E+01   0.16750E-01
   0.30059E+01   0.16793E-01
   0.30109E+01   0.16835E-01
   0.30159E+01   0.16878E-01
   0.30209E+01   0.16921E-01
   0.30259E+01   0.16963E-01
   0.30309E+01   0.17006E-01
   0.30359E+01   0.17048E-01
   0.30409E+01   0.17091E-01
   0.30459E+01   0.17133E-01
   0.30509E+01   0.17175E-01
   0.30559E+01   0.17217E-01
   0.30609E+01   0.17259E-01
   0.30659E+01   0.17301E-01
   0.30709E+01   0.17343E-01
   0.30759E+01   0.17384E-01
   0.30809E+01   0.17426E-01
   0.30859E+01   0.17467E-01
   0.30909E+01   0.17509E-01
   0.30959E+01   0.17550E-01
   0.31009E+01   0.17591E-01
   0.31059E+01   0.17632E-01
   0.31109E+01   0.17673E-01
   0.31159E+01   0.17714E-01
   0.31209E+01   0.17755E-01
   0.31259E+01   0.17796E-01
   0.31309E+01   0.17837E-01
   0.31359E+01   0.17877E-01
   0.31409E+01   0.17917E-01
   0.31459E+01   0.17958E-01
   0.31509E+01   0.17998E-01
   0.31559E+01   0.18038E-01
   0.31609E+01   0.18078E-01
   0.31659E+01   0.18118E-01
   0.31709E+01   0.18157E-01
   0.31759E+01   0.18197E-01
   0.31809E+01   0.18237E-01
   0.31859E+01   0.18276E-01
   0.31909E+01   0.18316E-01
   0.31959E+01   0.18355E-01
   0.32009E+01   0.18394E-01
   0.32059E+01   0.18433E-01
   0.32109E+01   0.18472E-01
   0.32159E+01   0.18511E-01
   0.32209E+01   0.18549E-01
   0.32259E+01   0.18588E-01
   0.32309E+01   0.18626E-01
   0.32359E+01   0.18665E-01
   0.32409E+01   0.18703E-01
   0.32459E+01   0.18741E-01
   0.32509E+01   0.18779E-01
   0.32559E+01   0.18817E-01
   0.32609E+01   0.18855E-01
   0.32659E+01   0.18892E-01
   0.32709E+01   0.18930E-01
   0.32759E+01   0.18967E-01
   0.32809E+01   0.19005E-01
   0.32859E+01   0.19042E-01
   0.32909E+01   0.19079E-01
   0.32959E+01   0.19116E-01
   0.33009E+01   0.19153E-01
   0.33059E+01   0.19189E-01
   0.33109E+01   0.19226E-01
   0.33159E+01   0.19262E-01
   0.33209E+01   0.19299E-01
   0.33259E+01   0.19335E-01
   0.33309E+01   0.19371E-01
   0.33359E+01   0.19407E-01
   0.33409E+01   0.19443E-01
   0.33459E+01   0.19479E-01
   0.33509E+01   0.19514E-01
   0.33559E+01   0.19550E-01
   0.33609E+01   0.19585E-01
   0.33659E+01   0.19620E-01
   0.33709E+01   0.19655E-01
   0.33759E+01   0.19690E-01
   0.33809E+01   0.19725E-01
   0.33859E+01   0.19760E-01
   0.33909E+01   0.19795E-01
   0.33959E+01   0.19829E-01
   0.34009E+01   0.19864E-01
   0.34059E+01   0.19898E-01
   0.34109E+01   0.19932E-01
   0.34159E+01   0.19966E-01
   0.34209E+01   0.20000E-01
   0.34259E+01   0.20033E-01
   0.34309E+01   0.20067E-01
   0.34359E+01   0.20100E-01
   0.34409E+01   0.20134E-01
   0.34459E+01   0.20167E-01
   0.34509E+01   0.20200E-01
   0.34559E+01   0.20233E-01
   0.34609E+01   0.20266E-01
   0.34659E+01   0.20298E-01
   0.34709E+01   0.20331E-01
   0.34759E+01   0.20363E-01
   0.34809E+01   0.20395E-01
   0.34859E+01   0.20427E-01
   0.34909E+01   0.20459E-01
   0.34959E+01   0.20491E-01
   0.35009E+01   0.20523E-01
   0.35059E+01   0.20554E-01
   0.35109E+01   0.20586E-01
   0.35159E+01   0.20617E-01
   0.35209E+01   0.20648E-01
   0.35259E+01   0.20679E-01
   0.35309E+01   0.20710E-01
   0.35359E+01   0.20741E-01
   0.35409E+01   0.20772E-01
   0.35459E+01   0.20802E-01
   0.35509E+01   0.20832E-01
   0.35559E+01   0.20862E-01
   0.35609E+01   0.20892E-01
   0.35659E+01   0.20922E-01
   0.35709E+01   0.20952E-01
   0.35759E+01   0.20982E-01
   0.35809E+01   0.21011E-01
   0.35859E+01   0.21041E-01
   0.35909E+01   0.21070E-01
   0.35959E+01   0.21099E-01
   0.36009E+01   0.21128E-01
   0.36059E+01   0.21157E-01
   0.36109E+01   0.21185E-01
   0.36159E+01   0.21214E-01
   0.36209E+01   0.21242E-01
   0.36259E+01   0.21270E-01
   0.36309E+01   0.21298E-01
   0.36359E+01   0.21326E-01
   0.36409E+01   0.21354E-01
   0.36459E+01   0.21382E-01
   0.36509E+01   0.21409E-01
   0.36559E+01   0.21437E-01
   0.36609E+01   0.21464E-01
   0.36659E+01   0.21491E-01
   0.36709E+01   0.21518E-01
   0.36759E+01   0.21544E-01
   0.36809E+01   0.21571E-01
   0.36859E+01   0.21598E-01
   0.36909E+01   0.21624E-01
   0.36959E+01   0.21650E-01
   0.37009E+01   0.21676E-01
   0.37059E+01   0.21702E-01
   0.37109E+01   0.21728E-01
   0.37159E+01   0.21753E-01
   0.37209E+01   0.21779E-01
   0.37259E+01   0.21804E-01
   0.37309E+01   0.21829E-01
   0.37359E+01   0.21854E-01
   0.37409E+01   0.21879E-01
   0.37459E+01   0.21904E-01
   0.37509E+01   0.21929E-01
   0.37559E+01   0.21953E-01
   0.37609E+01   0.21977E-01
   0.37659E+01   0.22002E-01
   0.37709E+01   0.22026E-01
   0.37759E+01   0.22050E-01
   0.37809E+01   0.22073E-01
   0.37859E+01   0.22097E-01
   0.37909E+01   0.22120E-01
   0.37959E+01   0.22144E-01
   0.38009E+01   0.22167E-01
   0.38059E+01   0.22190E-01
   0.38109E+01   0.22213E-01
   0.38159E+01   0.22235E-01
   0.38209E+01   0.22258E-01
   0.38259E+01   0.22280E-01
   0.38309E+01   0.22302E-01
   0.38359E+01   0.22325E-01
   0.38409E+01   0.22346E-01
   0.38459E+01   0.22368E-01
   0.38509E+01   0.22390E-01
   0.38559E+01   0.22411E-01
   0.38609E+01   0.22433E-01
   0.38659E+01   0.22454E-01
   0.38709E+01   0.22475E-01
   0.38759E+01   0.22496E-01
   0.38809E+01   0.22517E-01
   0.38859E+01   0.22538E-01
   0.38909E+01   0.22558E-01
   0.38959E+01   0.22578E-01
   0.39009E+01   0.22599E-01
   0.39059E+01   0.22619E-01
   0.39109E+01   0.22639E-01
   0.39159E+01   0.22658E-01
   0.39209E+01   0.22678E-01
   0.39259E+01   0.22697E-01
   0.39309E+01   0.22717E-01
   0.39359E+01   0.22736E-01
   0.39409E+01   0.22755E-01
   0.39459E+01   0.22774E-01
   0.39509E+01   0.22793E-01
   0.39559E+01   0.22811E-01
   0.39609E+01   0.22829E-01
   0.39659E+01   0.22848E-01
   0.39709E+01   0.22866E-01
   0.39759E+01   0.22884E-01
   0.39809E+01   0.22902E-01
   0.39859E+01   0.22919E-01
   0.39909E+01   0.22937E-01
   0.39959E+01   0.22954E-01
   0.40009E+01   0.22972E-01
   0.40059E+01   0.22989E-01
   0.40109E+01   0.23006E-01
   0.40159E+01   0.23023E-01
   0.40209E+01   0.23039E-01
   0.40259E+01   0.23056E-01
   0.40309E+01   0.23072E-01
   0.40359E+01   0.23089E-01
   0.40409E+01   0.23105E-01
   0.40459E+01   0.23121E-01
   0.40509E+01   0.23136E-01
   0.40559E+01   0.23152E-01
   0.40609E+01   0.23168E-01
   0.40659E+01   0.23183E-01
   0.40709E+01   0.23198E-01
   0.40759E+01   0.23213E-01
   0.40809E+01   0.23228E-01
   0.40859E+01   0.23243E-01
   0.40909E+01   0.23258E-01
   0.40959E+01   0.23272E-01
   0.41009E+01   0.23287E-01
   0.41059E+01   0.23301E-01
   0.41109E+01   0.23315E-01
   0.41159E+01   0.23329E-01
   0.41209E+01   0.23343E-01
   0.41259E+01   0.23357E-01
   0.41309E+01   0.23370E-01
   0.41359E+01   0.23384E-01
   0.41409E+01   0.23397E-01
   0.41459E+01   0.23410E-01
   0.41509E+01   0.23423E-01
   0.41559E+01   0.23436E-01
   0.41609E+01   0.23449E-01
   0.41659E+01   0.23461E-01
   0.41709E+01   0.23474E-01
   0.41759E+01   0.23486E-01
   0.41809E+01   0.23498E-01
   0.41859E+01   0.23510E-01
   0.41909E+01   0.23522E-01
   0.41959E+01   0.23534E-01
   0.42009E+01   0.23546E-01
   0.42059E+01   0.23557E-01
   0.42109E+01   0.23568E-01
   0.42159E+01   0.23580E-01
   0.42209E+01   0.23591E-01
   0.42259E+01   0.23602E-01
   0.42309E+01   0.23613E-01
   0.42359E+01   0.23623E-01
   0.42409E+01   0.23634E-01
   0.42459E+01   0.23644E-01
   0.42509E+01   0.23654E-01
   0.42559E+01   0.23665E-01
   0.42609E+01   0.23675E-01
   0.42659E+01   0.23684E-01
   0.42709E+01   0.23694E-01
   0.42759E+01   0.23704E-01
   0.42809E+01   0.23713E-01
   0.42859E+01   0.23723E-01
   0.42909E+01   0.23732E-01
   0.42959E+01   0.23741E-01
   0.43009E+01   0.23750E-01
   0.43059E+01   0.23759E-01
   0.43109E+01   0.23768E-01
   0.43159E+01   0.23776E-01
   0.43209E+01   0.23785E-01
   0.43259E+01   0.23793E-01
   0.43309E+01   0.23801E-01
   0.43359E+01   0.23809E-01
   0.43409E+01   0.23817E-01
   0.43459E+01   0.23825E-01
   0.43509E+01   0.23833E-01
   0.43559E+01   0.23840E-01
   0.43609E+01   0.23848E-01
   0.43659E+01   0.23855E-01
   0.43709E+01   0.23862E-01
   0.43759E+01   0.23870E-01
   0.43809E+01   0.23877E-01
   0.43859E+01   0.23883E-01
   0.43909E+01   0.23890E-01
   0.43959E+01   0.23897E-01
   0.44009E+01   0.23903E-01
   0.44059E+01   0.23910E-01
   0.44109E+01   0.23916E-01
   0.44159E+01   0.23922E-01
   0.44209E+01   0.23928E-01
   0.44259E+01   0.23934E-01
   0.44309E+01   0.23940E-01
   0.44359E+01   0.23946E-01
   0.44409E+01   0.23951E-01
   0.44459E+01   0.23957E-01
   0.44509E+01   0.23962E-01
   0.44559E+01   0.23967E-01
   0.44609E+01   0.23972E-01
   0.44659E+01   0.23978E-01
   0.44709E+01   0.23982E-01
   0.44759E+01   0.23987E-01
   0.44809E+01   0.23992E-01
   0.44859E+01   0.23997E-01
   0.44909E+01   0.24001E-01
   0.44959E+01   0.24005E-01
   0.45009E+01   0.24010E-01
   0.45059E+01   0.24014E-01
   0.45109E+01   0.24018E-01
   0.45159E+01   0.24022E-01
   0.45209E+01   0.24026E-01
   0.45259E+01   0.24030E-01
   0.45309E+01   0.24033E-01
   0.45359E+01   0.24037E-01
   0.45409E+01   0.24040E-01
   0.45459E+01   0.24044E-01
   0.45509E+01   0.24047E-01
   0.45559E+01   0.24050E-01
   0.45609E+01   0.24053E-01
   0.45659E+01   0.24056E-01
   0.45709E+01   0.24059E-01
   0.45759E+01   0.24062E-01
   0.45809E+01   0.24065E-01
   0.45859E+01   0.24067E-01
   0.45909E+01   0.24070E-01
   0.45959E+01   0.24072E-01
   0.46009E+01   0.24075E-01
   0.46059E+01   0.24077E-01
   0.46109E+01   0.24079E-01
   0.46159E+01   0.24081E-01
   0.46209E+01   0.24083E-01
   0.46259E+01   0.24085E-01
   0.46309E+01   0.24087E-01
   0.46359E+01   0.24089E-01
   0.46409E+01   0.24091E-01
   0.46459E+01   0.24092E-01
   0.46509E+01   0.24094E-01
   0.46559E+01   0.24095E-01
   0.46609E+01   0.24097E-01
   0.46659E+01   0.24098E-01
   0.46709E+01   0.24099E-01
   0.46759E+01   0.24100E-01
   0.46809E+01   0.24102E-01
   0.46859E+01   0.24103E-01
   0.46909E+01   0.24104E-01
   0.46959E+01   0.24104E-01
   0.47009E+01   0.24105E-01
   0.47059E+01   0.24106E-01
   0.47109E+01   0.24107E-01
   0.47159E+01   0.24107E-01
   0.47209E+01   0.24108E-01
   0.47259E+01   0.24109E-01
   0.47309E+01   0.24109E-01
   0.47359E+01   0.24110E-01
   0.47409E+01   0.24110E-01
   0.47459E+01   0.24110E-01
   0.47509E+01   0.24111E-01
   0.47559E+01   0.24111E-01
   0.47609E+01   0.24111E-01
   0.47659E+01   0.24111E-01
   0.47709E+01   0.24111E-01
   0.47759E+01   0.24112E-01
   0.47809E+01   0.24112E-01
   0.47859E+01   0.24112E-01
   0.47909E+01   0.24112E-01
   0.47959E+01   0.24112E-01
   0.48009E+01   0.24112E-01


   0.59999E-02   0.10607E-07
   0.11000E-01   0.13758E-07
   0.16000E-01   0.21570E-07
   0.21000E-01   0.36164E-07
   0.26000E-01   0.59657E-07
   0.30999E-01   0.94170E-07
   0.35999E-01   0.14182E-06
   0.40999E-01   0.20473E-06
   0.45999E-01   0.28501E-06
   0.50999E-01   0.38480E-06
   0.55999E-01   0.50619E-06
   0.60999E-01   0.65132E-06
   0.65999E-01   0.82230E-06
   0.70999E-01   0.10213E-05
   0.75999E-01   0.12503E-05
   0.80998E-01   0.15116E-05
   0.85998E-01   0.18071E-05
   0.90998E-01   0.21392E-05
   0.95998E-01   0.25098E-05
   0.10100E+00   0.29211E-05
   0.10600E+00   0.33751E-05
   0.11100E+00   0.38742E-05
   0.11600E+00   0.44202E-05
   0.12100E+00   0.50154E-05
   0.12600E+00   0.56614E-05
   0.13100E+00   0.63579E-05
   0.13600E+00   0.71096E-05
   0.14100E+00   0.79188E-05
   0.14600E+00   0.87873E-05
   0.15100E+00   0.97175E-05
   0.15600E+00   0.10711E-04
   0.16100E+00   0.11771E-04
   0.16600E+00   0.12898E-04
   0.17100E+00   0.14096E-04
   0.17600E+00   0.15366E-04
   0.18100E+00   0.16710E-04
   0.18600E+00   0.18130E-04
   0.19100E+00   0.19628E-04
   0.19600E+00   0.21208E-04
   0.20100E+00   0.22870E-04
   0.20600E+00   0.24616E-04
   0.21100E+00   0.26450E-04
   0.21600E+00   0.28372E-04
   0.22100E+00   0.30386E-04
   0.22600E+00   0.32490E-04
   0.23100E+00   0.34677E-04
   0.23600E+00   0.36961E-04
   0.24100E+00   0.39343E-04
   0.24600E+00   0.41827E-04
   0.25100E+00   0.44413E-04
   0.25599E+00   0.47102E-04
   0.26099E+00   0.49888E-04
   0.26599E+00   0.52782E-04
   0.27099E+00   0.55786E-04
   0.27599E+00   0.58904E-04
   0.28099E+00   0.62137E-04
   0.28599E+00   0.65487E-04
   0.29099E+00   0.68956E-04
   0.29599E+00   0.72546E-04
   0.30099E+00   0.76260E-04
   0.30599E+00   0.80099E-04
   0.31099E+00   0.84066E-04
   0.31599E+00   0.88162E-04
   0.32099E+00   0.92390E-04
   0.32599E+00   0.96752E-04
   0.33099E+00   0.10125E-03
   0.33599E+00   0.10589E-03
   0.34099E+00   0.11066E-03
   0.34599E+00   0.11555E-03
   0.35099E+00   0.12058E-03
   0.35599E+00   0.12573E-03
   0.36099E+00   0.13102E-03
   0.36599E+00   0.13647E-03
   0.37099E+00   0.14206E-03
   0.37599E+00   0.14780E-03
   0.38099E+00   0.15371E-03
   0.38599E+00   0.15976E-03
   0.39099E+00   0.16598E-03
   0.39599E+00   0.17236E-03
   0.40099E+00   0.17890E-03
   0.40599E+00   0.18560E-03
   0.41099E+00   0.19244E-03
   0.41599E+00   0.19945E-03
   0.42099E+00   0.20663E-03
   0.42599E+00   0.21398E-03
   0.43099E+00   0.22150E-03
   0.43599E+00   0.22921E-03
   0.44099E+00   0.23708E-03
   0.44599E+00   0.24508E-03
   0.45099E+00   0.25327E-03
   0.45599E+00   0.26164E-03
   0.46099E+00   0.27020E-03
   0.46599E+00   0.27891E-03
   0.47099E+00   0.28780E-03
   0.47599E+00   0.29688E-03
   0.48099E+00   0.30615E-03
   0.48599E+00   0.31562E-03
   0.49099E+00   0.32529E-03
   0.49599E+00   0.33515E-03
   0.50099E+00   0.34522E-03
   0.50599E+00   0.35549E-03
   0.51099E+00   0.36596E-03
   0.51599E+00   0.37654E-03
   0.52099E+00   0.38730E-03
   0.52599E+00   0.39827E-03
   0.53099E+00   0.40945E-03
   0.53599E+00   0.42084E-03
   0.54099E+00   0.43245E-03
   0.54599E+00   0.44427E-03
   0.55099E+00   0.45631E-03
   0.55599E+00   0.46858E-03
   0.56099E+00   0.48105E-03
   0.56599E+00   0.49370E-03
   0.57099E+00   0.50657E-03
   0.57599E+00   0.51968E-03
   0.58099E+00   0.53293E-03
   0.58599E+00   0.54640E-03
   0.59099E+00   0.56010E-03
   0.59599E+00   0.57403E-03
   0.60099E+00   0.58820E-03
   0.60599E+00   0.60255E-03
   0.61099E+00   0.61712E-03
   0.61599E+00   0.63194E-03
   0.62099E+00   0.64700E-03
   0.62599E+00   0.66230E-03
   0.63099E+00   0.67785E-03
   0.63599E+00   0.69365E-03
   0.64099E+00   0.70960E-03
   0.64599E+00   0.72573E-03
   0.65099E+00   0.74209E-03
   0.65599E+00   0.75870E-03
   0.66099E+00   0.77557E-03
   0.66599E+00   0.79269E-03
   0.67099E+00   0.81008E-03
   0.67599E+00   0.82772E-03
   0.68099E+00   0.84562E-03
   0.68599E+00   0.86370E-03
   0.69099E+00   0.88203E-03
   0.69599E+00   0.90052E-03
   0.70099E+00   0.91928E-03
   0.70599E+00   0.93830E-03
   0.71099E+00   0.95760E-03
   0.71599E+00   0.97715E-03
   0.72099E+00   0.99690E-03
   0.72599E+00   0.10169E-02
   0.73099E+00   0.10372E-02
   0.73599E+00   0.10578E-02
   0.74099E+00   0.10787E-02
   0.74599E+00   0.10997E-02
   0.75099E+00   0.11209E-02
   0.75598E+00   0.11423E-02
   0.76098E+00   0.11641E-02
   0.76598E+00   0.11861E-02
   0.77098E+00   0.12084E-02
   0.77598E+00   0.12311E-02
   0.78098E+00   0.12539E-02
   0.78598E+00   0.12770E-02
   0.79098E+00   0.13002E-02
   0.79598E+00   0.13238E-02
   0.80098E+00   0.13476E-02
   0.80598E+00   0.13717E-02
   0.81098E+00   0.13961E-02
   0.81598E+00   0.14208E-02
   0.82098E+00   0.14457E-02
   0.82598E+00   0.14709E-02
   0.83098E+00   0.14964E-02
   0.83598E+00   0.15220E-02
   0.84098E+00   0.15480E-02
   0.84598E+00   0.15741E-02
   0.85098E+00   0.16006E-02
   0.85598E+00   0.16274E-02
   0.86098E+00   0.16544E-02
   0.86598E+00   0.16818E-02
   0.87098E+00   0.17095E-02
   0.87598E+00   0.17372E-02
   0.88098E+00   0.17652E-02
   0.88598E+00   0.17936E-02
   0.89098E+00   0.18222E-02
   0.89598E+00   0.18512E-02
   0.90098E+00   0.18804E-02
   0.90598E+00   0.19099E-02
   0.91098E+00   0.19397E-02
   0.91598E+00   0.19696E-02
   0.92098E+00   0.19999E-02
   0.92598E+00   0.20305E-02
   0.93098E+00   0.20613E-02
   0.93598E+00   0.20924E-02
   0.94098E+00   0.21238E-02
   0.94598E+00   0.21556E-02
   0.95098E+00   0.21875E-02
   0.95598E+00   0.22197E-02
   0.96098E+00   0.22521E-02
   0.96598E+00   0.22848E-02
   0.97098E+00   0.23179E-02
   0.97598E+00   0.23514E-02
   0.98098E+00   0.23850E-02
   0.98598E+00   0.24189E-02
   0.99098E+00   0.24530E-02
   0.99598E+00   0.24874E-02
   0.10010E+01   0.25222E-02
   0.10060E+01   0.25572E-02
   0.10110E+01   0.25925E-02
   0.10160E+01   0.26281E-02
   0.10210E+01   0.26641E-02
   0.10260E+01   0.27001E-02
   0.10310E+01   0.27364E-02
   0.10360E+01   0.27731E-02
   0.10410E+01   0.28100E-02
   0.10460E+01   0.28474E-02
   0.10510E+01   0.28851E-02
   0.10560E+01   0.29227E-02
   0.10610E+01   0.29607E-02
   0.10660E+01   0.29990E-02
   0.10710E+01   0.30377E-02
   0.10760E+01   0.30766E-02
   0.10810E+01   0.31158E-02
   0.10860E+01   0.31554E-02
   0.10910E+01   0.31951E-02
   0.10960E+01   0.32351E-02
   0.11010E+01   0.32753E-02
   0.11060E+01   0.33159E-02
   0.11110E+01   0.33568E-02
   0.11160E+01   0.33982E-02
   0.11210E+01   0.34394E-02
   0.11260E+01   0.34810E-02
   0.11310E+01   0.35230E-02
   0.11360E+01   0.35653E-02
   0.11410E+01   0.36079E-02
   0.11460E+01   0.36508E-02
   0.11510E+01   0.36938E-02
   0.11560E+01   0.37371E-02
   0.11610E+01   0.37807E-02
   0.11660E+01   0.38246E-02
   0.11710E+01   0.38688E-02
   0.11760E+01   0.39134E-02
   0.11810E+01   0.39582E-02
   0.11860E+01   0.40030E-02
   0.11910E+01   0.40482E-02
   0.11960E+01   0.40938E-02
   0.12010E+01   0.41398E-02
   0.12060E+01   0.41860E-02
   0.12110E+01   0.42322E-02
   0.12160E+01   0.42788E-02
   0.12210E+01   0.43258E-02
   0.12260E+01   0.43730E-02
   0.12310E+01   0.44205E-02
   0.12360E+01   0.44684E-02
   0.12410E+01   0.45164E-02
   0.12460E+01   0.45645E-02
   0.12510E+01   0.46130E-02
   0.12560E+01   0.46619E-02
   0.12610E+01   0.47112E-02
   0.12660E+01   0.47606E-02
   0.12710E+01   0.48100E-02
   0.12760E+01   0.48599E-02
   0.12810E+01   0.49101E-02
   0.12860E+01   0.49605E-02
   0.12910E+01   0.50113E-02
   0.12960E+01   0.50622E-02
   0.13010E+01   0.51134E-02
   0.13060E+01   0.51648E-02
   0.13110E+01   0.52165E-02
   0.13160E+01   0.52687E-02
   0.13210E+01   0.53207E-02
   0.13260E+01   0.53731E-02
   0.13310E+01   0.54258E-02
   0.13360E+01   0.54790E-02
   0.13410E+01   0.55323E-02
   0.13460E+01   0.55859E-02
   0.13510E+01   0.56396E-02
   0.13560E+01   0.56936E-02
   0.13610E+01   0.57479E-02
   0.13660E+01   0.58025E-02
   0.13710E+01   0.58574E-02
   0.13760E+01   0.59123E-02
   0.13810E+01   0.59675E-02
   0.13860E+01   0.60230E-02
   0.13910E+01   0.60790E-02
   0.13960E+01   0.61350E-02
   0.14010E+01   0.61912E-02
   0.14060E+01   0.62477E-02
   0.14110E+01   0.63044E-02
   0.14160E+01   0.63615E-02
   0.14210E+01   0.64189E-02
   0.14260E+01   0.64763E-02
   0.14310E+01   0.65339E-02
   0.14360E+01   0.65919E-02
   0.14410E+01   0.66502E-02
   0.14460E+01   0.67084E-02
   0.14510E+01   0.67669E-02
   0.14560E+01   0.68258E-02
   0.14610E+01   0.68849E-02
   0.14660E+01   0.69444E-02
   0.14710E+01   0.70039E-02
   0.14760E+01   0.70637E-02
   0.14810E+01   0.71237E-02
   0.14860E+01   0.71840E-02
   0.14910E+01   0.72447E-02
   0.14960E+01   0.73051E-02
   0.15010E+01   0.73660E-02
   0.15060E+01   0.74273E-02
   0.15110E+01   0.74887E-02
   0.15160E+01   0.75501E-02
   0.15210E+01   0.76119E-02
   0.15260E+01   0.76738E-02
   0.15310E+01   0.77361E-02
   0.15360E+01   0.77987E-02
   0.15410E+01   0.78612E-02
   0.15460E+01   0.79239E-02
   0.15510E+01   0.79871E-02
   0.15560E+01   0.80504E-02
   0.15610E+01   0.81137E-02
   0.15660E+01   0.81774E-02
   0.15710E+01   0.82414E-02
   0.15760E+01   0.83055E-02
   0.15810E+01   0.83700E-02
   0.15860E+01   0.84345E-02
   0.15910E+01   0.84991E-02
   0.15960E+01   0.85641E-02
   0.16010E+01   0.86295E-02
   0.16060E+01   0.86946E-02
   0.16110E+01   0.87601E-02
   0.16160E+01   0.88259E-02
   0.16210E+01   0.88919E-02
   0.16260E+01   0.89579E-02
   0.16310E+01   0.90241E-02
   0.16360E+01   0.90905E-02
   0.16410E+01   0.91573E-02
   0.16460E+01   0.92239E-02
   0.16510E+01   0.92907E-02
   0.16560E+01   0.93580E-02
   0.16610E+01   0.94253E-02
   0.16660E+01   0.94930E-02
   0.16710E+01   0.95606E-02
   0.16760E+01   0.96284E-02
   0.16810E+01   0.96966E-02
   0.16860E+01   0.97650E-02
   0.16910E+01   0.98332E-02
   0.16960E+01   0.99018E-02
   0.17010E+01   0.99707E-02
   0.17060E+01   0.10040E-01
   0.17110E+01   0.10109E-01
   0.17160E+01   0.10178E-01
   0.17210E+01   0.10247E-01
   0.17260E+01   0.10317E-01
   0.17310E+01   0.10387E-01
   0.17360E+01   0.10456E-01
   0.17410E+01   0.10527E-01
   0.17460E+01   0.10597E-01
   0.17510E+01   0.10667E-01
   0.17560E+01   0.10737E-01
   0.17610E+01   0.10808E-01
   0.17660E+01   0.10879E-01
   0.17710E+01   0.10950E-01
   0.17760E+01   0.11021E-01
   0.17810E+01   0.11092E-01
   0.17860E+01   0.11163E-01
   0.17910E+01   0.11235E-01
   0.17960E+01   0.11306E-01
   0.18010E+01   0.11378E-01
   0.18060E+01   0.11450E-01
   0.18110E+01   0.11522E-01
   0.18160E+01   0.11594E-01
   0.18210E+01   0.11667E-01
   0.18260E+01   0.11739E-01
   0.18310E+01   0.11811E-01
   0.18360E+01   0.11884E-01
   0.18410E+01   0.11957E-01
   0.18460E+01   0.12029E-01
   0.18510E+01   0.12102E-01
   0.18560E+01   0.12176E-01
   0.18610E+01   0.12249E-01
   0.18660E+01   0.12322E-01
   0.18710E+01   0.12396E-01
   0.18760E+01   0.12469E-01
   0.18810E+01   0.12543E-01
   0.18860E+01   0.12617E-01
   0.18910E+01   0.12690E-01
   0.18960E+01   0.12764E-01
   0.19010E+01   0.12838E-01
   0.19060E+01   0.12912E-01
   0.19110E+01   0.12987E-01
   0.19160E+01   0.13061E-01
   0.19210E+01   0.13136E-01
   0.19260E+01   0.13210E-01
   0.19310E+01   0.13285E-01
   0.19360E+01   0.13359E-01
   0.19410E+01   0.13434E-01
   0.19460E+01   0.13509E-01
   0.19510E+01   0.13584E-01
   0.19560E+01   0.13659E-01
   0.19610E+01   0.13734E-01
   0.19660E+01   0.13809E-01
   0.19710E+01   0.13885E-01
   0.19760E+01   0.13960E-01
   0.19810E+01   0.14035E-01
   0.19860E+01   0.14111E-01
   0.19910E+01   0.14186E-01
   0.19960E+01   0.14262E-01
   0.20010E+01   0.14337E-01
   0.20060E+01   0.14413E-01
   0.20110E+01   0.14489E-01
   0.20160E+01   0.14565E-01
   0.20210E+01   0.14641E-01
   0.20260E+01   0.14717E-01
   0.20310E+01   0.14793E-01
   0.20360E+01   0.14868E-01
   0.20410E+01   0.14945E-01
   0.20460E+01   0.15021E-01
   0.20510E+01   0.15097E-01
   0.20560E+01   0.15173E-01
   0.20610E+01   0.15250E-01
   0.20660E+01   0.15326E-01
   0.20710E+01   0.15402E-01
   0.20760E+01   0.15479E-01
   0.20810E+01   0.15555E-01
   0.20860E+01   0.15632E-01
   0.20910E+01   0.15708E-01
   0.20960E+01   0.15785E-01
   0.21010E+01   0.15861E-01
   0.21060E+01   0.15938E-01
   0.21110E+01   0.16014E-01
   0.21160E+01   0.16091E-01
   0.21210E+01   0.16167E-01
   0.21260E+01   0.16244E-01
   0.21310E+01   0.16320E-01
   0.21360E+01   0.16397E-01
   0.21410E+01   0.16473E-01
   0.21460E+01   0.16550E-01
   0.21510E+01   0.16627E-01
   0.21560E+01   0.16704E-01
   0.21610E+01   0.16780E-01
   0.21660E+01   0.16857E-01
   0.21710E+01   0.16934E-01
   0.21760E+01   0.17011E-01
   0.21810E+01   0.17087E-01
   0.21860E+01   0.17164E-01
   0.21910E+01   0.17241E-01
   0.21960E+01   0.17317E-01
   0.22010E+01   0.17394E-01
   0.22060E+01   0.17471E-01
   0.22110E+01   0.17547E-01
   0.22160E+01   0.17624E-01
   0.22210E+01   0.17700E-01
   0.22260E+01   0.17777E-01
   0.22310E+01   0.17853E-01
   0.22360E+01   0.17930E-01
   0.22410E+01   0.18007E-01
   0.22460E+01   0.18083E-01
   0.22510E+01   0.18159E-01
   0.22560E+01   0.18236E-01
   0.22610E+01   0.18312E-01
   0.22660E+01   0.18388E-01
   0.22710E+01   0.18465E-01
   0.22760E+01   0.18541E-01
   0.22810E+01   0.18617E-01
   0.22860E+01   0.18693E-01
   0.22910E+01   0.18770E-01
   0.22960E+01   0.18846E-01
   0.23010E+01   0.18922E-01
   0.23060E+01   0.18998E-01
   0.23110E+01   0.19074E-01
   0.23160E+01   0.19150E-01
   0.23210E+01   0.19225E-01
   0.23260E+01   0.19301E-01
   0.23310E+01   0.19377E-01
   0.23360E+01   0.19453E-01
   0.23410E+01   0.19528E-01
   0.23460E+01   0.19604E-01
   0.23510E+01   0.19679E-01
   0.23560E+01   0.19755E-01
   0.23610E+01   0.19830E-01
   0.23660E+01   0.19905E-01
   0.23710E+01   0.19980E-01
   0.23760E+01   0.20055E-01
   0.23810E+01   0.20131E-01
   0.23860E+01   0.20205E-01
   0.23910E+01   0.20280E-01
   0.23960E+01   0.20355E-01
   0.24010E+01   0.20430E-01
   0.24060E+01   0.20504E-01
   0.24110E+01   0.20579E-01
   0.24160E+01   0.20653E-01
   0.24210E+01   0.20728E-01
   0.24260E+01   0.20802E-01
   0.24310E+01   0.20876E-01
   0.24360E+01   0.20950E-01
   0.24410E+01   0.21024E-01
   0.24460E+01   0.21098E-01
   0.24510E+01   0.21172E-01
   0.24560E+01   0.21246E-01
   0.24610E+01   0.21319E-01
   0.24660E+01   0.21393E-01
   0.24710E+01   0.21466E-01
   0.24760E+01   0.21539E-01
   0.24810E+01   0.21613E-01
   0.24860E+01   0.21685E-01
   0.24910E+01   0.21758E-01
   0.24960E+01   0.21831E-01
   0.25010E+01   0.21904E-01
   0.25059E+01   0.21977E-01
   0.25109E+01   0.22049E-01
   0.25159E+01   0.22121E-01
   0.25209E+01   0.22194E-01
   0.25259E+01   0.22266E-01
   0.25309E+01   0.22338E-01
   0.25359E+01   0.22409E-01
   0.25409E+01   0.22481E-01
   0.25459E+01   0.22553E-01
   0.25509E+01   0.22624E-01
   0.25559E+01   0.22696E-01
   0.25609E+01   0.22767E-01
   0.25659E+01   0.22838E-01
   0.25709E+01   0.22909E-01
   0.25759E+01   0.22979E-01
   0.25809E+01   0.23050E-01
   0.25859E+01   0.23120E-01
   0.25909E+01   0.23191E-01
   0.25959E+01   0.23261E-01
   0.26009E+01   0.23331E-01
   0.26059E+01   0.23401E-01
   0.26109E+01   0.23470E-01
   0.26159E+01   0.23540E-01
   0.26209E+01   0.23610E-01
   0.26259E+01   0.23679E-01
   0.26309E+01   0.23748E-01
   0.26359E+01   0.23817E-01
   0.26409E+01   0.23886E-01
   0.26459E+01   0.23954E-01
   0.26509E+01   0.24023E-01
   0.26559E+01   0.24091E-01
   0.26609E+01   0.24160E-01
   0.26659E+01   0.24227E-01
   0.26709E+01   0.24295E-01
   0.26759E+01   0.24363E-01
   0.26809E+01   0.24431E-01
   0.26859E+01   0.24498E-01
   0.26909E+01   0.24565E-01
   0.26959E+01   0.24632E-01
   0.27009E+01   0.24699E-01
   0.27059E+01   0.24765E-01
   0.27109E+01   0.24832E-01
   0.27159E+01   0.24898E-01
   0.27209E+01   0.24964E-01
   0.27259E+01   0.25030E-01
   0.27309E+01   0.25095E-01
   0.27359E+01   0.25161E-01
   0.27409E+01   0.25226E-01
   0.27459E+01   0.25292E-01
   0.27509E+01   0.25356E-01
   0.27559E+01   0.25421E-01
   0.27609E+01   0.25486E-01
   0.27659E+01   0.25550E-01
   0.27709E+01   0.25614E-01
   0.27759E+01   0.25678E-01
   0.27809E+01   0.25742E-01
   0.27859E+01   0.25806E-01
   0.27909E+01   0.25869E-01
   0.27959E+01   0.25933E-01
   0.28009E+01   0.25996E-01
   0.28059E+01   0.26058E-01
   0.28109E+01   0.26121E-01
   0.28159E+01   0.26183E-01
   0.28209E+01   0.26246E-01
   0.28259E+01   0.26308E-01
   0.28309E+01   0.26370E-01
   0.28359E+01   0.26431E-01
   0.28409E+01   0.26493E-01
   0.28459E+01   0.26554E-01
   0.28509E+01   0.26615E-01
   0.28559E+01   0.26676E-01
   0.28609E+01   0.26736E-01
   0.28659E+01   0.26796E-01
   0.28709E+01   0.26857E-01
   0.28759E+01   0.26917E-01
   0.28809E+01   0.26976E-01
   0.28859E+01   0.27036E-01
   0.28909E+01   0.27095E-01
   0.28959E+01   0.27154E-01
   0.29009E+01   0.27213E-01
   0.29059E+01   0.27271E-01
   0.29109E+01   0.27329E-01
   0.29159E+01   0.27388E-01
   0.29209E+01   0.27445E-01
   0.29259E+01   0.27503E-01
   0.29309E+01   0.27560E-01
   0.29359E+01   0.27618E-01
   0.29409E+01   0.27675E-01
   0.29459E+01   0.27731E-01
   0.29509E+01   0.27788E-01
   0.29559E+01   0.27844E-01
   0.29609E+01   0.27900E-01
   0.29659E+01   0.27956E-01
   0.29709E+01   0.28012E-01
   0.29759E+01   0.28067E-01
   0.29809E+01   0.28122E-01
   0.29859E+01   0.28177E-01
   0.29909E+01   0.28232E-01
   0.29959E+01   0.28286E-01
   0.30009E+01   0.28340E-01
   0.30059E+01   0.28394E-01
   0.30109E+01   0.28448E-01
   0.30159E+01   0.28501E-01
   0.30209E+01   0.28554E-01
   0.30259E+01   0.28607E-01
   0.30309E+01   0.28660E-01
   0.30359E+01   0.28713E-01
   0.30409E+01   0.28765E-01
   0.30459E+01   0.28817E-01
   0.30509E+01   0.28869E-01
   0.30559E+01   0.28920E-01
   0.30609E+01   0.28971E-01
   0.30659E+01   0.29022E-01
   0.30709E+01   0.29073E-01
   0.30759E+01   0.29124E-01
   0.30809E+01   0.29174E-01
   0.30859E+01   0.29224E-01
   0.30909E+01   0.29273E-01
   0.30959E+01   0.29323E-01
   0.31009E+01   0.29372E-01
   0.31059E+01   0.29421E-01
   0.31109E+01   0.29470E-01
   0.31159E+01   0.29518E-01
   0.31209E+01   0.29567E-01
   0.31259E+01   0.29614E-01
   0.31309E+01   0.29662E-01
   0.31359E+01   0.29710E-01
   0.31409E+01   0.29757E-01
   0.31459E+01   0.29803E-01
   0.31509E+01   0.29850E-01
   0.31559E+01   0.29897E-01
   0.31609E+01   0.29943E-01
   0.31659E+01   0.29989E-01
   0.31709E+01   0.30034E-01
   0.31759E+01   0.30080E-01
   0.31809E+01   0.30125E-01
   0.31859E+01   0.30170E-01
   0.31909E+01   0.30214E-01
   0.31959E+01   0.30258E-01
   0.32009E+01   0.30302E-01
   0.32059E+01   0.30346E-01
   0.32109E+01   0.30390E-01
   0.32159E+01   0.30433E-01
   0.32209E+01   0.30476E-01
   0.32259E+01   0.30519E-01
   0.32309E+01   0.30561E-01
   0.32359E+01   0.30603E-01
   0.32409E+01   0.30645E-01
   0.32459E+01   0.30687E-01
   0.32509E+01   0.30728E-01
   0.32559E+01   0.30769E-01
   0.32609E+01   0.30810E-01
   0.32659E+01   0.30851E-01
   0.32709E+01   0.30891E-01
   0.32759E+01   0.30931E-01
   0.32809E+01   0.30971E-01
   0.32859E+01   0.31011E-01
   0.32909E+01   0.31050E-01
   0.32959E+01   0.31089E-01
   0.33009E+01   0.31128E-01
   0.33059E+01   0.31166E-01
   0.33109E+01   0.31204E-01
   0.33159E+01   0.31243E-01
   0.33209E+01   0.31280E-01
   0.33259E+01   0.31318E-01
   0.33309E+01   0.31355E-01
   0.33359E+01   0.31392E-01
   0.33409E+01   0.31428E-01
   0.33459E+01   0.31464E-01
   0.33509E+01   0.31500E-01
   0.33559E+01   0.31536E-01
   0.33609E+01   0.31572E-01
   0.33659E+01   0.31607E-01
   0.33709E+01   0.31642E-01
   0.33759E+01   0.31677E-01
   0.33809E+01   0.31711E-01
   0.33859E+01   0.31745E-01
   0.33909E+01   0.31779E-01
   0.33959E+01   0.31813E-01
   0.34009E+01   0.31846E-01
   0.34059E+01   0.31879E-01
   0.34109E+01   0.31912E-01
   0.34159E+01   0.31945E-01
   0.34209E+01   0.31977E-01
   0.34259E+01   0.32009E-01
   0.34309E+01   0.32041E-01
   0.34359E+01   0.32072E-01
   0.34409E+01   0.32103E-01
   0.34459E+01   0.32134E-01
   0.34509E+01   0.32165E-01
   0.34559E+01   0.32195E-01
   0.34609E+01   0.32226E-01
   0.34659E+01   0.32255E-01
   0.34709E+01   0.32285E-01
   0.34759E+01   0.32314E-01
   0.34809E+01   0.32343E-01
   0.34859E+01   0.32372E-01
   0.34909E+01   0.32401E-01
   0.34959E+01   0.32429E-01
   0.35009E+01   0.32457E-01
   0.35059E+01   0.32485E-01
   0.35109E+01   0.32512E-01
   0.35159E+01   0.32539E-01
   0.35209E+01   0.32566E-01
   0.35259E+01   0.32593E-01
   0.35309E+01   0.32619E-01
   0.35359E+01   0.32646E-01
   0.35409E+01   0.32671E-01
   0.35459E+01   0.32697E-01
   0.35509E+01   0.32722E-01
   0.35559E+01   0.32748E-01
   0.35609E+01   0.32772E-01
   0.35659E+01   0.32797E-01
   0.35709E+01   0.32821E-01
   0.35759E+01   0.32846E-01
   0.35809E+01   0.32869E-01
   0.35859E+01   0.32893E-01
   0.35909E+01   0.32916E-01
   0.35959E+01   0.32939E-01
   0.36009E+01   0.32962E-01
   0.36059E+01   0.32985E-01
   0.36109E+01   0.33007E-01
   0.36159E+01   0.33029E-01
   0.36209E+01   0.33051E-01
   0.36259E+01   0.33072E-01
   0.36309E+01   0.33093E-01
   0.36359E+01   0.33114E-01
   0.36409E+01   0.33135E-01
   0.36459E+01   0.33155E-01
   0.36509E+01   0.33176E-01
   0.36559E+01   0.33195E-01
   0.36609E+01   0.33215E-01
   0.36659E+01   0.33235E-01
   0.36709E+01   0.33254E-01
   0.36759E+01   0.33273E-01
   0.36809E+01   0.33292E-01
   0.36859E+01   0.33310E-01
   0.36909E+01   0.33328E-01
   0.36959E+01   0.33346E-01
   0.37009E+01   0.33364E-01
   0.37059E+01   0.33381E-01
   0.37109E+01   0.33399E-01
   0.37159E+01   0.33416E-01
   0.37209E+01   0.33432E-01
   0.37259E+01   0.33449E-01
   0.37309E+01   0.33465E-01
   0.37359E+01   0.33481E-01
   0.37409E+01   0.33497E-01
   0.37459E+01   0.33512E-01
   0.37509E+01   0.33528E-01
   0.37559E+01   0.33543E-01
   0.37609E+01   0.33558E-01
   0.37659E+01   0.33572E-01
   0.37709E+01   0.33587E-01
   0.37759E+01   0.33601E-01
   0.37809E+01   0.33615E-01
   0.37859E+01   0.33628E-01
   0.37909E+01   0.33642E-01
   0.37959E+01   0.33655E-01
   0.38009E+01   0.33668E-01
   0.38059E+01   0.33681E-01
   0.38109E+01   0.33693E-01
   0.38159E+01   0.33706E-01
   0.38209E+01   0.33718E-01
   0.38259E+01   0.33730E-01
   0.38309E+01   0.33741E-01
   0.38359E+01   0.33753E-01
   0.38409E+01   0.33764E-01
   0.38459E+01   0.33775E-01
   0.38509E+01   0.33786E-01
   0.38559E+01   0.33796E-01
   0.38609E+01   0.33807E-01
   0.38659E+01   0.33817E-01
   0.38709E+01   0.33827E-01
   0.38759E+01   0.33836E-01
   0.38809E+01   0.33846E-01
   0.38859E+01   0.33855E-01
   0.38909E+01   0.33864E-01
   0.38959E+01   0.33873E-01
   0.39009E+01   0.33882E-01
   0.39059E+01   0.33890E-01
   0.39109E+01   0.33898E-01
   0.39159E+01   0.33907E-01
   0.39209E+01   0.33914E-01
   0.39259E+01   0.33922E-01
   0.39309E+01   0.33930E-01
   0.39359E+01   0.33937E-01
   0.39409E+01   0.33944E-01
   0.39459E+01   0.33951E-01
   0.39509E+01   0.33957E-01
   0.39559E+01   0.33964E-01
   0.39609E+01   0.33970E-01
   0.39659E+01   0.33976E-01
   0.39709E+01   0.33982E-01
   0.39759E+01   0.33988E-01
   0.39809E+01   0.33994E-01
   0.39859E+01   0.33999E-01
   0.39909E+01   0.34005E-01
   0.39959E+01   0.34010E-01
   0.40009E+01   0.34015E-01
   0.40059E+01   0.34019E-01
   0.40109E+01   0.34024E-01
   0.40159E+01   0.34028E-01
   0.40209E+01   0.34032E-01
   0.40259E+01   0.34037E-01
   0.40309E+01   0.34040E-01
   0.40359E+01   0.34044E-01
   0.40409E+01   0.34048E-01
   0.40459E+01   0.34051E-01
   0.40509E+01   0.34054E-01
   0.40559E+01   0.34058E-01
   0.40609E+01   0.34061E-01
   0.40659E+01   0.34063E-01
   0.40709E+01   0.34066E-01
   0.40759E+01   0.34069E-01
   0.40809E+01   0.34071E-01
   0.40859E+01   0.34073E-01
   0.40909E+01   0.34076E-01
   0.40959E+01   0.34078E-01
   0.41009E+01   0.34079E-01
   0.41059E+01   0.34081E-01
   0.41109E+01   0.34083E-01
   0.41159E+01   0.34084E-01
   0.41209E+01   0.34086E-01
   0.41259E+01   0.34087E-01
   0.41309E+01   0.34088E-01
   0.41359E+01   0.34089E-01
   0.41409E+01   0.34090E-01
   0.41459E+01   0.34091E-01
   0.41509E+01   0.34092E-01
   0.41559E+01   0.34093E-01
   0.41609E+01   0.34093E-01
   0.41659E+01   0.34094E-01
   0.41709E+01   0.34094E-01
   0.41759E+01   0.34094E-01
   0.41809E+01   0.34095E-01
   0.41859E+01   0.34095E-01
   0.41909E+01   0.34095E-01
   0.41959E+01   0.34095E-01
   0.42009E+01   0.34095E-01
   0.42059E+01   0.34095E-01
   0.42109E+01   0.34095E-01


   0.59999E-02   0.11291E-07
   0.11000E-01   0.17986E-07
   0.16000E-01   0.34589E-07
   0.21000E-01   0.65604E-07
   0.26000E-01   0.11553E-06
   0.30999E-01   0.18888E-06
   0.35999E-01   0.29015E-06
   0.40999E-01   0.42385E-06
   0.45999E-01   0.59447E-06
   0.50999E-01   0.80653E-06
   0.55999E-01   0.10645E-05
   0.60999E-01   0.13730E-05
   0.65999E-01   0.17363E-05
   0.70999E-01   0.21591E-05
   0.75999E-01   0.26459E-05
   0.80998E-01   0.32011E-05
   0.85998E-01   0.38293E-05
   0.90998E-01   0.45350E-05
   0.95998E-01   0.53226E-05
   0.10100E+00   0.61967E-05
   0.10600E+00   0.71617E-05
   0.11100E+00   0.82222E-05
   0.11600E+00   0.93827E-05
   0.12100E+00   0.10648E-04
   0.12600E+00   0.12022E-04
   0.13100E+00   0.13509E-04
   0.13600E+00   0.15115E-04
   0.14100E+00   0.16843E-04
   0.14600E+00   0.18697E-04
   0.15100E+00   0.20684E-04
   0.15600E+00   0.22806E-04
   0.16100E+00   0.25069E-04
   0.16600E+00   0.27477E-04
   0.17100E+00   0.30024E-04
   0.17600E+00   0.32723E-04
   0.18100E+00   0.35579E-04
   0.18600E+00   0.38597E-04
   0.19100E+00   0.41782E-04
   0.19600E+00   0.45138E-04
   0.20100E+00   0.48670E-04
   0.20600E+00   0.52382E-04
   0.21100E+00   0.56278E-04
   0.21600E+00   0.60364E-04
   0.22100E+00   0.64638E-04
   0.22600E+00   0.69084E-04
   0.23100E+00   0.73732E-04
   0.23600E+00   0.78585E-04
   0.24100E+00   0.83648E-04
   0.24600E+00   0.88925E-04
   0.25100E+00   0.94422E-04
   0.25599E+00   0.10014E-03
   0.26099E+00   0.10606E-03
   0.26599E+00   0.11220E-03
   0.27099E+00   0.11859E-03
   0.27599E+00   0.12522E-03
   0.28099E+00   0.13209E-03
   0.28599E+00   0.13920E-03
   0.29099E+00   0.14658E-03
   0.29599E+00   0.15421E-03
   0.30099E+00   0.16210E-03
   0.30599E+00   0.17026E-03
   0.31099E+00   0.17869E-03
   0.31599E+00   0.18739E-03
   0.32099E+00   0.19636E-03
   0.32599E+00   0.20552E-03
   0.33099E+00   0.21496E-03
   0.33599E+00   0.22470E-03
   0.34099E+00   0.23472E-03
   0.34599E+00   0.24505E-03
   0.35099E+00   0.25568E-03
   0.35599E+00   0.26662E-03
   0.36099E+00   0.27787E-03
   0.36599E+00   0.28943E-03
   0.37099E+00   0.30131E-03
   0.37599E+00   0.31347E-03
   0.38099E+00   0.32595E-03
   0.38599E+00   0.33876E-03
   0.39099E+00   0.35191E-03
   0.39599E+00   0.36531E-03
   0.40099E+00   0.37905E-03
   0.40599E+00   0.39313E-03
   0.41099E+00   0.40756E-03
   0.41599E+00   0.42235E-03
   0.42099E+00   0.43748E-03
   0.42599E+00   0.45292E-03
   0.43099E+00   0.46872E-03
   0.43599E+00   0.48489E-03
   0.44099E+00   0.50144E-03
   0.44599E+00   0.51837E-03
   0.45099E+00   0.53568E-03
   0.45599E+00   0.55336E-03
   0.46099E+00   0.57133E-03
   0.46599E+00   0.58961E-03
   0.47099E+00   0.60828E-03
   0.47599E+00   0.62734E-03
   0.48099E+00   0.64681E-03
   0.48599E+00   0.66670E-03
   0.49099E+00   0.68699E-03
   0.49599E+00   0.70770E-03
   0.50099E+00   0.72882E-03
   0.50599E+00   0.75027E-03
   0.51099E+00   0.77213E-03
   0.51599E+00   0.79429E-03
   0.52099E+00   0.81688E-03
   0.52599E+00   0.83991E-03
   0.53099E+00   0.86338E-03
   0.53599E+00   0.88728E-03
   0.54099E+00   0.91153E-03
   0.54599E+00   0.93623E-03
   0.55099E+00   0.96139E-03
   0.55599E+00   0.98701E-03
   0.56099E+00   0.10131E-02
   0.56599E+00   0.10394E-02
   0.57099E+00   0.10663E-02
   0.57599E+00   0.10934E-02
   0.58099E+00   0.11211E-02
   0.58599E+00   0.11492E-02
   0.59099E+00   0.11778E-02
   0.59599E+00   0.12069E-02
   0.60099E+00   0.12365E-02
   0.60599E+00   0.12664E-02
   0.61099E+00   0.12967E-02
   0.61599E+00   0.13274E-02
   0.62099E+00   0.13586E-02
   0.62599E+00   0.13904E-02
   0.63099E+00   0.14226E-02
   0.63599E+00   0.14552E-02
   0.64099E+00   0.14884E-02
   0.64599E+00   0.15220E-02
   0.65099E+00   0.15560E-02
   0.65599E+00   0.15904E-02
   0.66099E+00   0.16254E-02
   0.66599E+00   0.16608E-02
   0.67099E+00   0.16966E-02
   0.67599E+00   0.17331E-02
   0.68099E+00   0.17700E-02
   0.68599E+00   0.18075E-02
   0.69099E+00   0.18452E-02
   0.69599E+00   0.18834E-02
   0.70099E+00   0.19221E-02
   0.70599E+00   0.19614E-02
   0.71099E+00   0.20012E-02
   0.71599E+00   0.20414E-02
   0.72099E+00   0.20822E-02
   0.72599E+00   0.21235E-02
   0.73099E+00   0.21651E-02
   0.73599E+00   0.22073E-02
   0.74099E+00   0.22499E-02
   0.74599E+00   0.22931E-02
   0.75099E+00   0.23368E-02
   0.75598E+00   0.23811E-02
   0.76098E+00   0.24259E-02
   0.76598E+00   0.24709E-02
   0.77098E+00   0.25164E-02
   0.77598E+00   0.25626E-02
   0.78098E+00   0.26093E-02
   0.78598E+00   0.26566E-02
   0.79098E+00   0.27044E-02
   0.79598E+00   0.27524E-02
   0.80098E+00   0.28010E-02
   0.80598E+00   0.28502E-02
   0.81098E+00   0.28999E-02
   0.81598E+00   0.29501E-02
   0.82098E+00   0.30009E-02
   0.82598E+00   0.30523E-02
   0.83098E+00   0.31039E-02
   0.83598E+00   0.31560E-02
   0.84098E+00   0.32087E-02
   0.84598E+00   0.32620E-02
   0.85098E+00   0.33160E-02
   0.85598E+00   0.33705E-02
   0.86098E+00   0.34251E-02
   0.86598E+00   0.34803E-02
   0.87098E+00   0.35362E-02
   0.87598E+00   0.35926E-02
   0.88098E+00   0.36495E-02
   0.88598E+00   0.37070E-02
   0.89098E+00   0.37648E-02
   0.89598E+00   0.38232E-02
   0.90098E+00   0.38820E-02
   0.90598E+00   0.39415E-02
   0.91098E+00   0.40016E-02
   0.91598E+00   0.40623E-02
   0.92098E+00   0.41231E-02
   0.92598E+00   0.41845E-02
   0.93098E+00   0.42465E-02
   0.93598E+00   0.43092E-02
   0.94098E+00   0.43723E-02
   0.94598E+00   0.44360E-02
   0.95098E+00   0.44999E-02
   0.95598E+00   0.45645E-02
   0.96098E+00   0.46295E-02
   0.96598E+00   0.46952E-02
   0.97098E+00   0.47615E-02
   0.97598E+00   0.48281E-02
   0.98098E+00   0.48951E-02
   0.98598E+00   0.49627E-02
   0.99098E+00   0.50310E-02
   0.99598E+00   0.50997E-02
   0.10010E+01   0.51687E-02
   0.10060E+01   0.52383E-02
   0.10110E+01   0.53085E-02
   0.10160E+01   0.53792E-02
   0.10210E+01   0.54505E-02
   0.10260E+01   0.55224E-02
   0.10310E+01   0.55946E-02
   0.10360E+01   0.56672E-02
   0.10410E+01   0.57404E-02
   0.10460E+01   0.58144E-02
   0.10510E+01   0.58887E-02
   0.10560E+01   0.59632E-02
   0.10610E+01   0.60384E-02
   0.10660E+01   0.61143E-02
   0.10710E+01   0.61906E-02
   0.10760E+01   0.62674E-02
   0.10810E+01   0.63446E-02
   0.10860E+01   0.64222E-02
   0.10910E+01   0.65004E-02
   0.10960E+01   0.65793E-02
   0.11010E+01   0.66582E-02
   0.11060E+01   0.67376E-02
   0.11110E+01   0.68178E-02
   0.11160E+01   0.68986E-02
   0.11210E+01   0.69798E-02
   0.11260E+01   0.70613E-02
   0.11310E+01   0.71433E-02
   0.11360E+01   0.72258E-02
   0.11410E+01   0.73089E-02
   0.11460E+01   0.73927E-02
   0.11510E+01   0.74764E-02
   0.11560E+01   0.75607E-02
   0.11610E+01   0.76458E-02
   0.11660E+01   0.77313E-02
   0.11710E+01   0.78169E-02
   0.11760E+01   0.79032E-02
   0.11810E+01   0.79898E-02
   0.11860E+01   0.80771E-02
   0.11910E+01   0.81651E-02
   0.11960E+01   0.82529E-02
   0.12010E+01   0.83414E-02
   0.12060E+01   0.84306E-02
   0.12110E+01   0.85204E-02
   0.12160E+01   0.86101E-02
   0.12210E+01   0.87004E-02
   0.12260E+01   0.87915E-02
   0.12310E+01   0.88829E-02
   0.12360E+01   0.89746E-02
   0.12410E+01   0.90665E-02
   0.12460E+01   0.91590E-02
   0.12510E+01   0.92523E-02
   0.12560E+01   0.93455E-02
   0.12610E+01   0.94392E-02
   0.12660E+01   0.95336E-02
   0.12710E+01   0.96284E-02
   0.12760E+01   0.97233E-02
   0.12810E+01   0.98189E-02
   0.12860E+01   0.99148E-02
   0.12910E+01   0.10011E-01
   0.12960E+01   0.10109E-01
   0.13010E+01   0.10205E-01
   0.13060E+01   0.10303E-01
   0.13110E+01   0.10401E-01
   0.13160E+01   0.10500E-01
   0.13210E+01   0.10598E-01
   0.13260E+01   0.10697E-01
   0.13310E+01   0.10797E-01
   0.13360E+01   0.10897E-01
   0.13410E+01   0.10997E-01
   0.13460E+01   0.11098E-01
   0.13510E+01   0.11200E-01
   0.13560E+01   0.11301E-01
   0.13610E+01   0.11403E-01
   0.13660E+01   0.11505E-01
   0.13710E+01   0.11608E-01
   0.13760E+01   0.11711E-01
   0.13810E+01   0.11814E-01
   0.13860E+01   0.11918E-01
   0.13910E+01   0.12022E-01
   0.13960E+01   0.12126E-01
   0.14010E+01   0.12231E-01
   0.14060E+01   0.12337E-01
   0.14110E+01   0.12442E-01
   0.14160E+01   0.12548E-01
   0.14210E+01   0.12654E-01
   0.14260E+01   0.12761E-01
   0.14310E+01   0.12867E-01
   0.14360E+01   0.12975E-01
   0.14410E+01   0.13082E-01
   0.14460E+01   0.13190E-01
   0.14510E+01   0.13298E-01
   0.14560E+01   0.13407E-01
   0.14610E+01   0.13516E-01
   0.14660E+01   0.13625E-01
   0.14710E+01   0.13734E-01
   0.14760E+01   0.13844E-01
   0.14810E+01   0.13954E-01
   0.14860E+01   0.14065E-01
   0.14910E+01   0.14175E-01
   0.14960E+01   0.14287E-01
   0.15010E+01   0.14398E-01
   0.15060E+01   0.14509E-01
   0.15110E+01   0.14621E-01
   0.15160E+01   0.14733E-01
   0.15210E+01   0.14845E-01
   0.15260E+01   0.14958E-01
   0.15310E+01   0.15071E-01
   0.15360E+01   0.15184E-01
   0.15410E+01   0.15297E-01
   0.15460E+01   0.15411E-01
   0.15510E+01   0.15525E-01
   0.15560E+01   0.15639E-01
   0.15610E+01   0.15754E-01
   0.15660E+01   0.15868E-01
   0.15710E+01   0.15983E-01
   0.15760E+01   0.16098E-01
   0.15810E+01   0.16214E-01
   0.15860E+01   0.16329E-01
   0.15910E+01   0.16445E-01
   0.15960E+01   0.16561E-01
   0.16010E+01   0.16677E-01
   0.16060E+01   0.16794E-01
   0.16110E+01   0.16911E-01
   0.16160E+01   0.17027E-01
   0.16210E+01   0.17144E-01
   0.16260E+01   0.17262E-01
   0.16310E+01   0.17379E-01
   0.16360E+01   0.17497E-01
   0.16410E+01   0.17615E-01
   0.16460E+01   0.17733E-01
   0.16510E+01   0.17851E-01
   0.16560E+01   0.17970E-01
   0.16610E+01   0.18088E-01
   0.16660E+01   0.18207E-01
   0.16710E+01   0.18326E-01
   0.16760E+01   0.18445E-01
   0.16810E+01   0.18564E-01
   0.16860E+01   0.18684E-01
   0.16910E+01   0.18803E-01
   0.16960E+01   0.18923E-01
   0.17010E+01   0.19043E-01
   0.17060E+01   0.19162E-01
   0.17110E+01   0.19283E-01
   0.17160E+01   0.19403E-01
   0.17210E+01   0.19523E-01
   0.17260E+01   0.19643E-01
   0.17310E+01   0.19764E-01
   0.17360E+01   0.19885E-01
   0.17410E+01   0.20006E-01
   0.17460E+01   0.20127E-01
   0.17510E+01   0.20248E-01
   0.17560E+01   0.20369E-01
   0.17610E+01   0.20491E-01
   0.17660E+01   0.20612E-01
   0.17710E+01   0.20733E-01
   0.17760E+01   0.20855E-01
   0.17810E+01   0.20976E-01
   0.17860E+01   0.21098E-01
   0.17910E+01   0.21220E-01
   0.17960E+01   0.21341E-01
   0.18010E+01   0.21463E-01
   0.18060E+01   0.21585E-01
   0.18110E+01   0.21707E-01
   0.18160E+01   0.21829E-01
   0.18210E+01   0.21951E-01
   0.18260E+01   0.22074E-01
   0.18310E+01   0.22196E-01
   0.18360E+01   0.22318E-01
   0.18410E+01   0.22440E-01
   0.18460E+01   0.22562E-01
   0.18510E+01   0.22685E-01
   0.18560E+01   0.22807E-01
   0.18610E+01   0.22929E-01
   0.18660E+01   0.23052E-01
   0.18710E+01   0.23174E-01
   0.18760E+01   0.23296E-01
   0.18810E+01   0.23419E-01
   0.18860E+01   0.23541E-01
   0.18910E+01   0.23664E-01
   0.18960E+01   0.23786E-01
   0.19010E+01   0.23908E-01
   0.19060E+01   0.24031E-01
   0.19110E+01   0.24153E-01
   0.19160E+01   0.24275E-01
   0.19210E+01   0.24397E-01
   0.19260E+01   0.24519E-01
   0.19310E+01   0.24642E-01
   0.19360E+01   0.24763E-01
   0.19410E+01   0.24885E-01
   0.19460E+01   0.25008E-01
   0.19510E+01   0.25129E-01
   0.19560E+01   0.25251E-01
   0.19610E+01   0.25373E-01
   0.19660E+01   0.25495E-01
   0.19710E+01   0.25616E-01
   0.19760E+01   0.25738E-01
   0.19810E+01   0.25859E-01
   0.19860E+01   0.25981E-01
   0.19910E+01   0.26102E-01
   0.19960E+01   0.26224E-01
   0.20010E+01   0.26345E-01
   0.20060E+01   0.26466E-01
   0.20110E+01   0.26587E-01
   0.20160E+01   0.26708E-01
   0.20210E+01   0.26829E-01
   0.20260E+01   0.26950E-01
   0.20310E+01   0.27071E-01
   0.20360E+01   0.27191E-01
   0.20410E+01   0.27311E-01
   0.20460E+01   0.27431E-01
   0.20510E+01   0.27551E-01
   0.20560E+01   0.27672E-01
   0.20610E+01   0.27791E-01
   0.20660E+01   0.27911E-01
   0.20710E+01   0.28030E-01
   0.20760E+01   0.28150E-01
   0.20810E+01   0.28269E-01
   0.20860E+01   0.28388E-01
   0.20910E+01   0.28508E-01
   0.20960E+01   0.28626E-01
   0.21010E+01   0.28745E-01
   0.21060E+01   0.28863E-01
   0.21110E+01   0.28982E-01
   0.21160E+01   0.29100E-01
   0.21210E+01   0.29218E-01
   0.21260E+01   0.29336E-01
   0.21310E+01   0.29453E-01
   0.21360E+01   0.29571E-01
   0.21410E+01   0.29688E-01
   0.21460E+01   0.29805E-01
   0.21510E+01   0.29922E-01
   0.21560E+01   0.30038E-01
   0.21610E+01   0.30155E-01
   0.21660E+01   0.30271E-01
   0.21710E+01   0.30387E-01
   0.21760E+01   0.30503E-01
   0.21810E+01   0.30619E-01
   0.21860E+01   0.30734E-01
   0.21910E+01   0.30849E-01
   0.21960E+01   0.30964E-01
   0.22010E+01   0.31079E-01
   0.22060E+01   0.31193E-01
   0.22110E+01   0.31308E-01
   0.22160E+01   0.31422E-01
   0.22210E+01   0.31535E-01
   0.22260E+01   0.31649E-01
   0.22310E+01   0.31762E-01
   0.22360E+01   0.31875E-01
   0.22410E+01   0.31988E-01
   0.22460E+01   0.32100E-01
   0.22510E+01   0.32212E-01
   0.22560E+01   0.32324E-01
   0.22610E+01   0.32436E-01
   0.22660E+01   0.32547E-01
   0.22710E+01   0.32658E-01
   0.22760E+01   0.32769E-01
   0.22810E+01   0.32879E-01
   0.22860E+01   0.32989E-01
   0.22910E+01   0.33100E-01
   0.22960E+01   0.33209E-01
   0.23010E+01   0.33319E-01
   0.23060E+01   0.33427E-01
   0.23110E+01   0.33536E-01
   0.23160E+01   0.33645E-01
   0.23210E+01   0.33753E-01
   0.23260E+01   0.33861E-01
   0.23310E+01   0.33969E-01
   0.23360E+01   0.34076E-01
   0.23410E+01   0.34183E-01
   0.23460E+01   0.34289E-01
   0.23510E+01   0.34396E-01
   0.23560E+01   0.34502E-01
   0.23610E+01   0.34607E-01
   0.23660E+01   0.34713E-01
   0.23710E+01   0.34818E-01
   0.23760E+01   0.34922E-01
   0.23810E+01   0.35026E-01
   0.23860E+01   0.35130E-01
   0.23910E+01   0.35234E-01
   0.23960E+01   0.35337E-01
   0.24010E+01   0.35440E-01
   0.24060E+01   0.35543E-01
   0.24110E+01   0.35645E-01
   0.24160E+01   0.35747E-01
   0.24210E+01   0.35849E-01
   0.24260E+01   0.35949E-01
   0.24310E+01   0.36050E-01
   0.24360E+01   0.36151E-01
   0.24410E+01   0.36251E-01
   0.24460E+01   0.36350E-01
   0.24510E+01   0.36450E-01
   0.24560E+01   0.36548E-01
   0.24610E+01   0.36647E-01
   0.24660E+01   0.36745E-01
   0.24710E+01   0.36843E-01
   0.24760E+01   0.36940E-01
   0.24810E+01   0.37037E-01
   0.24860E+01   0.37134E-01
   0.24910E+01   0.37230E-01
   0.24960E+01   0.37326E-01
   0.25010E+01   0.37421E-01
   0.25059E+01   0.37516E-01
   0.25109E+01   0.37611E-01
   0.25159E+01   0.37705E-01
   0.25209E+01   0.37799E-01
   0.25259E+01   0.37892E-01
   0.25309E+01   0.37985E-01
   0.25359E+01   0.38078E-01
   0.25409E+01   0.38170E-01
   0.25459E+01   0.38262E-01
   0.25509E+01   0.38353E-01
   0.25559E+01   0.38444E-01
   0.25609E+01   0.38535E-01
   0.25659E+01   0.38625E-01
   0.25709E+01   0.38715E-01
   0.25759E+01   0.38804E-01
   0.25809E+01   0.38893E-01
   0.25859E+01   0.38981E-01
   0.25909E+01   0.39069E-01
   0.25959E+01   0.39157E-01
   0.26009E+01   0.39244E-01
   0.26059E+01   0.39331E-01
   0.26109E+01   0.39417E-01
   0.26159E+01   0.39503E-01
   0.26209E+01   0.39588E-01
   0.26259E+01   0.39673E-01
   0.26309E+01   0.39758E-01
   0.26359E+01   0.39842E-01
   0.26409E+01   0.39925E-01
   0.26459E+01   0.40008E-01
   0.26509E+01   0.40091E-01
   0.26559E+01   0.40173E-01
   0.26609E+01   0.40255E-01
   0.26659E+01   0.40337E-01
   0.26709E+01   0.40418E-01
   0.26759E+01   0.40499E-01
   0.26809E+01   0.40579E-01
   0.26859E+01   0.40658E-01
   0.26909E+01   0.40737E-01
   0.26959E+01   0.40816E-01
   0.27009E+01   0.40894E-01
   0.27059E+01   0.40972E-01
   0.27109E+01   0.41049E-01
   0.27159E+01   0.41126E-01
   0.27209E+01   0.41203E-01
   0.27259E+01   0.41279E-01
   0.27309E+01   0.41354E-01
   0.27359E+01   0.41429E-01
   0.27409E+01   0.41504E-01
   0.27459E+01   0.41578E-01
   0.27509E+01   0.41651E-01
   0.27559E+01   0.41725E-01
   0.27609E+01   0.41797E-01
   0.27659E+01   0.41869E-01
   0.27709E+01   0.41941E-01
   0.27759E+01   0.42012E-01
   0.27809E+01   0.42083E-01
   0.27859E+01   0.42153E-01
   0.27909E+01   0.42223E-01
   0.27959E+01   0.42292E-01
   0.28009E+01   0.42361E-01
   0.28059E+01   0.42429E-01
   0.28109E+01   0.42497E-01
   0.28159E+01   0.42565E-01
   0.28209E+01   0.42632E-01
   0.28259E+01   0.42698E-01
   0.28309E+01   0.42764E-01
   0.28359E+01   0.42829E-01
   0.28409E+01   0.42894E-01
   0.28459E+01   0.42959E-01
   0.28509E+01   0.43023E-01
   0.28559E+01   0.43086E-01
   0.28609E+01   0.43150E-01
   0.28659E+01   0.43212E-01
   0.28709E+01   0.43274E-01
   0.28759E+01   0.43336E-01
   0.28809E+01   0.43397E-01
   0.28859E+01   0.43457E-01
   0.28909E+01   0.43517E-01
   0.28959E+01   0.43577E-01
   0.29009E+01   0.43636E-01
   0.29059E+01   0.43695E-01
   0.29109E+01   0.43753E-01
   0.29159E+01   0.43810E-01
   0.29209E+01   0.43868E-01
   0.29259E+01   0.43925E-01
   0.29309E+01   0.43981E-01
   0.29359E+01   0.44037E-01
   0.29409E+01   0.44092E-01
   0.29459E+01   0.44147E-01
   0.29509E+01   0.44201E-01
   0.29559E+01   0.44254E-01
   0.29609E+01   0.44308E-01
   0.29659E+01   0.44361E-01
   0.29709E+01   0.44413E-01
   0.29759E+01   0.44465E-01
   0.29809E+01   0.44516E-01
   0.29859E+01   0.44567E-01
   0.29909E+01   0.44618E-01
   0.29959E+01   0.44668E-01
   0.30009E+01   0.44717E-01
   0.30059E+01   0.44766E-01
   0.30109E+01   0.44815E-01
   0.30159E+01   0.44862E-01
   0.30209E+01   0.44910E-01
   0.30259E+01   0.44957E-01
   0.30309E+01   0.45003E-01
   0.30359E+01   0.45049E-01
   0.30409E+01   0.45095E-01
   0.30459E+01   0.45140E-01
   0.30509E+01   0.45185E-01
   0.30559E+01   0.45229E-01
   0.30609E+01   0.45272E-01
   0.30659E+01   0.45315E-01
   0.30709E+01   0.45358E-01
   0.30759E+01   0.45400E-01
   0.30809E+01   0.45442E-01
   0.30859E+01   0.45483E-01
   0.30909E+01   0.45524E-01
   0.30959E+01   0.45564E-01
   0.31009E+01   0.45604E-01
   0.31059E+01   0.45644E-01
   0.31109E+01   0.45682E-01
   0.31159E+01   0.45721E-01
   0.31209E+01   0.45759E-01
   0.31259E+01   0.45796E-01
   0.31309E+01   0.45833E-01
   0.31359E+01   0.45870E-01
   0.31409E+01   0.45906E-01
   0.31459E+01   0.45941E-01
   0.31509E+01   0.45977E-01
   0.31559E+01   0.46011E-01
   0.31609E+01   0.46045E-01
   0.31659E+01   0.46079E-01
   0.31709E+01   0.46113E-01
   0.31759E+01   0.46145E-01
   0.31809E+01   0.46178E-01
   0.31859E+01   0.46210E-01
   0.31909E+01   0.46241E-01
   0.31959E+01   0.46272E-01
   0.32009E+01   0.46303E-01
   0.32059E+01   0.46333E-01
   0.32109E+01   0.46362E-01
   0.32159E+01   0.46392E-01
   0.32209E+01   0.46420E-01
   0.32259E+01   0.46449E-01
   0.32309E+01   0.46477E-01
   0.32359E+01   0.46504E-01
   0.32409E+01   0.46531E-01
   0.32459E+01   0.46557E-01
   0.32509E+01   0.46584E-01
   0.32559E+01   0.46609E-01
   0.32609E+01   0.46634E-01
   0.32659E+01   0.46659E-01
   0.32709E+01   0.46684E-01
   0.32759E+01   0.46708E-01
   0.32809E+01   0.46731E-01
   0.32859E+01   0.46755E-01
   0.32909E+01   0.46777E-01
   0.32959E+01   0.46800E-01
   0.33009E+01   0.46821E-01
   0.33059E+01   0.46843E-01
   0.33109E+01   0.46864E-01
   0.33159E+01   0.46885E-01
   0.33209E+01   0.46905E-01
   0.33259E+01   0.46925E-01
   0.33309E+01   0.46944E-01
   0.33359E+01   0.46963E-01
   0.33409E+01   0.46982E-01
   0.33459E+01   0.47000E-01
   0.33509E+01   0.47018E-01
   0.33559E+01   0.47035E-01
   0.33609E+01   0.47052E-01
   0.33659E+01   0.47069E-01
   0.33709E+01   0.47085E-01
   0.33759E+01   0.47101E-01
   0.33809E+01   0.47117E-01
   0.33859E+01   0.47132E-01
   0.33909E+01   0.47147E-01
   0.33959E+01   0.47161E-01
   0.34009E+01   0.47175E-01
   0.34059E+01   0.47189E-01
   0.34109E+01   0.47202E-01
   0.34159E+01   0.47215E-01
   0.34209E+01   0.47228E-01
   0.34259E+01   0.47240E-01
   0.34309E+01   0.47252E-01
   0.34359E+01   0.47263E-01
   0.34409E+01   0.47274E-01
   0.34459E+01   0.47285E-01
   0.34509E+01   0.47296E-01
   0.34559E+01   0.47306E-01
   0.34609E+01   0.47316E-01
   0.34659E+01   0.47325E-01
   0.34709E+01   0.47334E-01
   0.34759E+01   0.47343E-01
   0.34809E+01   0.47352E-01
   0.34859E+01   0.47360E-01
   0.34909E+01   0.47368E-01
   0.34959E+01   0.47375E-01
   0.35009E+01   0.47383E-01
   0.35059E+01   0.47390E-01
   0.35109E+01   0.47396E-01
   0.35159E+01   0.47403E-01
   0.35209E+01   0.47409E-01
   0.35259E+01   0.47415E-01
   0.35309E+01   0.47420E-01
   0.35359E+01   0.47425E-01
   0.35409E+01   0.47430E-01
   0.35459E+01   0.47435E-01
   0.35509E+01   0.47439E-01
   0.35559E+01   0.47444E-01
   0.35609E+01   0.47448E-01
   0.35659E+01   0.47451E-01
   0.35709E+01   0.47455E-01
   0.35759E+01   0.47458E-01
   0.35809E+01   0.47461E-01
   0.35859E+01   0.47464E-01
   0.35909E+01   0.47466E-01
   0.35959E+01   0.47469E-01
   0.36009E+01   0.47471E-01
   0.36059E+01   0.47473E-01
   0.36109E+01   0.47475E-01
   0.36159E+01   0.47476E-01
   0.36209E+01   0.47477E-01
   0.36259E+01   0.47479E-01
   0.36309E+01   0.47480E-01
   0.36359E+01   0.47481E-01
   0.36409E+01   0.47481E-01
   0.36459E+01   0.47482E-01
   0.36509E+01   0.47482E-01
   0.36559E+01   0.47483E-01
   0.36609E+01   0.47483E-01
   0.36659E+01   0.47483E-01
   0.36709E+01   0.47483E-01
   0.36759E+01   0.47483E-01


   0.59999E-02   0.12791E-07
   0.11000E-01   0.27267E-07
   0.16000E-01   0.63163E-07
   0.21000E-01   0.13022E-06
   0.26000E-01   0.23817E-06
   0.30999E-01   0.39675E-06
   0.35999E-01   0.61569E-06
   0.40999E-01   0.90475E-06
   0.45999E-01   0.12736E-05
   0.50999E-01   0.17321E-05
   0.55999E-01   0.22899E-05
   0.60999E-01   0.29567E-05
   0.65999E-01   0.37424E-05
   0.70999E-01   0.46565E-05
   0.75999E-01   0.57090E-05
   0.80998E-01   0.69094E-05
   0.85998E-01   0.82675E-05
   0.90998E-01   0.97932E-05
   0.95998E-01   0.11496E-04
   0.10100E+00   0.13386E-04
   0.10600E+00   0.15472E-04
   0.11100E+00   0.17765E-04
   0.11600E+00   0.20274E-04
   0.12100E+00   0.23003E-04
   0.12600E+00   0.25939E-04
   0.13100E+00   0.29116E-04
   0.13600E+00   0.32546E-04
   0.14100E+00   0.36237E-04
   0.14600E+00   0.40199E-04
   0.15100E+00   0.44443E-04
   0.15600E+00   0.48977E-04
   0.16100E+00   0.53811E-04
   0.16600E+00   0.58955E-04
   0.17100E+00   0.64419E-04
   0.17600E+00   0.70211E-04
   0.18100E+00   0.76342E-04
   0.18600E+00   0.82821E-04
   0.19100E+00   0.89658E-04
   0.19600E+00   0.96863E-04
   0.20100E+00   0.10444E-03
   0.20600E+00   0.11238E-03
   0.21100E+00   0.12070E-03
   0.21600E+00   0.12943E-03
   0.22100E+00   0.13857E-03
   0.22600E+00   0.14814E-03
   0.23100E+00   0.15812E-03
   0.23600E+00   0.16849E-03
   0.24100E+00   0.17930E-03
   0.24600E+00   0.19058E-03
   0.25100E+00   0.20232E-03
   0.25599E+00   0.21453E-03
   0.26099E+00   0.22724E-03
   0.26599E+00   0.24038E-03
   0.27099E+00   0.25402E-03
   0.27599E+00   0.26817E-03
   0.28099E+00   0.28285E-03
   0.28599E+00   0.29805E-03
   0.29099E+00   0.31380E-03
   0.29599E+00   0.33009E-03
   0.30099E+00   0.34695E-03
   0.30599E+00   0.36427E-03
   0.31099E+00   0.38208E-03
   0.31599E+00   0.40045E-03
   0.32099E+00   0.41941E-03
   0.32599E+00   0.43897E-03
   0.33099E+00   0.45914E-03
   0.33599E+00   0.47993E-03
   0.34099E+00   0.50135E-03
   0.34599E+00   0.52341E-03
   0.35099E+00   0.54609E-03
   0.35599E+00   0.56933E-03
   0.36099E+00   0.59321E-03
   0.36599E+00   0.61761E-03
   0.37099E+00   0.64269E-03
   0.37599E+00   0.66846E-03
   0.38099E+00   0.69491E-03
   0.38599E+00   0.72208E-03
   0.39099E+00   0.74984E-03
   0.39599E+00   0.77829E-03
   0.40099E+00   0.80748E-03
   0.40599E+00   0.83740E-03
   0.41099E+00   0.86803E-03
   0.41599E+00   0.89923E-03
   0.42099E+00   0.93117E-03
   0.42599E+00   0.96374E-03
   0.43099E+00   0.99708E-03
   0.43599E+00   0.10312E-02
   0.44099E+00   0.10661E-02
   0.44599E+00   0.11018E-02
   0.45099E+00   0.11383E-02
   0.45599E+00   0.11754E-02
   0.46099E+00   0.12132E-02
   0.46599E+00   0.12517E-02
   0.47099E+00   0.12911E-02
   0.47599E+00   0.13313E-02
   0.48099E+00   0.13724E-02
   0.48599E+00   0.14141E-02
   0.49099E+00   0.14567E-02
   0.49599E+00   0.15001E-02
   0.50099E+00   0.15442E-02
   0.50599E+00   0.15891E-02
   0.51099E+00   0.16348E-02
   0.51599E+00   0.16813E-02
   0.52099E+00   0.17287E-02
   0.52599E+00   0.17771E-02
   0.53099E+00   0.18263E-02
   0.53599E+00   0.18760E-02
   0.54099E+00   0.19266E-02
   0.54599E+00   0.19781E-02
   0.55099E+00   0.20305E-02
   0.55599E+00   0.20839E-02
   0.56099E+00   0.21380E-02
   0.56599E+00   0.21931E-02
   0.57099E+00   0.22488E-02
   0.57599E+00   0.23055E-02
   0.58099E+00   0.23631E-02
   0.58599E+00   0.24215E-02
   0.59099E+00   0.24809E-02
   0.59599E+00   0.25412E-02
   0.60099E+00   0.26026E-02
   0.60599E+00   0.26645E-02
   0.61099E+00   0.27272E-02
   0.61599E+00   0.27909E-02
   0.62099E+00   0.28557E-02
   0.62599E+00   0.29215E-02
   0.63099E+00   0.29880E-02
   0.63599E+00   0.30552E-02
   0.64099E+00   0.31235E-02
   0.64599E+00   0.31927E-02
   0.65099E+00   0.32628E-02
   0.65599E+00   0.33339E-02
   0.66099E+00   0.34061E-02
   0.66599E+00   0.34790E-02
   0.67099E+00   0.35525E-02
   0.67599E+00   0.36272E-02
   0.68099E+00   0.37029E-02
   0.68599E+00   0.37797E-02
   0.69099E+00   0.38573E-02
   0.69599E+00   0.39355E-02
   0.70099E+00   0.40148E-02
   0.70599E+00   0.40952E-02
   0.71099E+00   0.41765E-02
   0.71599E+00   0.42588E-02
   0.72099E+00   0.43418E-02
   0.72599E+00   0.44258E-02
   0.73099E+00   0.45106E-02
   0.73599E+00   0.45966E-02
   0.74099E+00   0.46838E-02
   0.74599E+00   0.47713E-02
   0.75099E+00   0.48597E-02
   0.75598E+00   0.49494E-02
   0.76098E+00   0.50402E-02
   0.76598E+00   0.51319E-02
   0.77098E+00   0.52246E-02
   0.77598E+00   0.53180E-02
   0.78098E+00   0.54124E-02
   0.78598E+00   0.55078E-02
   0.79098E+00   0.56043E-02
   0.79598E+00   0.57014E-02
   0.80098E+00   0.57992E-02
   0.80598E+00   0.58983E-02
   0.81098E+00   0.59985E-02
   0.81598E+00   0.60996E-02
   0.82098E+00   0.62013E-02
   0.82598E+00   0.63041E-02
   0.83098E+00   0.64081E-02
   0.83598E+00   0.65129E-02
   0.84098E+00   0.66188E-02
   0.84598E+00   0.67253E-02
   0.85098E+00   0.68326E-02
   0.85598E+00   0.69412E-02
   0.86098E+00   0.70509E-02
   0.86598E+00   0.71609E-02
   0.87098E+00   0.72720E-02
   0.87598E+00   0.73842E-02
   0.88098E+00   0.74973E-02
   0.88598E+00   0.76116E-02
   0.89098E+00   0.77264E-02
   0.89598E+00   0.78420E-02
   0.90098E+00   0.79589E-02
   0.90598E+00   0.80768E-02
   0.91098E+00   0.81949E-02
   0.91598E+00   0.83143E-02
   0.92098E+00   0.84349E-02
   0.92598E+00   0.85564E-02
   0.93098E+00   0.86784E-02
   0.93598E+00   0.88015E-02
   0.94098E+00   0.89254E-02
   0.94598E+00   0.90507E-02
   0.95098E+00   0.91764E-02
   0.95598E+00   0.93028E-02
   0.96098E+00   0.94305E-02
   0.96598E+00   0.95590E-02
   0.97098E+00   0.96880E-02
   0.97598E+00   0.98182E-02
   0.98098E+00   0.99491E-02
   0.98598E+00   0.10081E-01
   0.99098E+00   0.10214E-01
   0.99598E+00   0.10347E-01
   0.10010E+01   0.10482E-01
   0.10060E+01   0.10618E-01
   0.10110E+01   0.10753E-01
   0.10160E+01   0.10891E-01
   0.10210E+01   0.11028E-01
   0.10260E+01   0.11167E-01
   0.10310E+01   0.11307E-01
   0.10360E+01   0.11447E-01
   0.10410E+01   0.11588E-01
   0.10460E+01   0.11730E-01
   0.10510E+01   0.11872E-01
   0.10560E+01   0.12016E-01
   0.10610E+01   0.12161E-01
   0.10660E+01   0.12305E-01
   0.10710E+01   0.12451E-01
   0.10760E+01   0.12598E-01
   0.10810E+01   0.12746E-01
   0.10860E+01   0.12894E-01
   0.10910E+01   0.13043E-01
   0.10960E+01   0.13193E-01
   0.11010E+01   0.13343E-01
   0.11060E+01   0.13495E-01
   0.11110E+01   0.13647E-01
   0.11160E+01   0.13800E-01
   0.11210E+01   0.13953E-01
   0.11260E+01   0.14107E-01
   0.11310E+01   0.14262E-01
   0.11360E+01   0.14418E-01
   0.11410E+01   0.14574E-01
   0.11460E+01   0.14732E-01
   0.11510E+01   0.14890E-01
   0.11560E+01   0.15048E-01
   0.11610E+01   0.15208E-01
   0.11660E+01   0.15367E-01
   0.11710E+01   0.15527E-01
   0.11760E+01   0.15689E-01
   0.11810E+01   0.15851E-01
   0.11860E+01   0.16014E-01
   0.11910E+01   0.16177E-01
   0.11960E+01   0.16341E-01
   0.12010E+01   0.16505E-01
   0.12060E+01   0.16671E-01
   0.12110E+01   0.16837E-01
   0.12160E+01   0.17003E-01
   0.12210E+01   0.17170E-01
   0.12260E+01   0.17338E-01
   0.12310E+01   0.17506E-01
   0.12360E+01   0.17675E-01
   0.12410E+01   0.17845E-01
   0.12460E+01   0.18015E-01
   0.12510E+01   0.18185E-01
   0.12560E+01   0.18357E-01
   0.12610E+01   0.18528E-01
   0.12660E+01   0.18700E-01
   0.12710E+01   0.18874E-01
   0.12760E+01   0.19047E-01
   0.12810E+01   0.19221E-01
   0.12860E+01   0.19395E-01
   0.12910E+01   0.19570E-01
   0.12960E+01   0.19746E-01
   0.13010E+01   0.19922E-01
   0.13060E+01   0.20098E-01
   0.13110E+01   0.20275E-01
   0.13160E+01   0.20453E-01
   0.13210E+01   0.20630E-01
   0.13260E+01   0.20809E-01
   0.13310E+01   0.20988E-01
   0.13360E+01   0.21167E-01
   0.13410E+01   0.21347E-01
   0.13460E+01   0.21527E-01
   0.13510E+01   0.21708E-01
   0.13560E+01   0.21889E-01
   0.13610E+01   0.22070E-01
   0.13660E+01   0.22252E-01
   0.13710E+01   0.22434E-01
   0.13760E+01   0.22617E-01
   0.13810E+01   0.22800E-01
   0.13860E+01   0.22984E-01
   0.13910E+01   0.23167E-01
   0.13960E+01   0.23352E-01
   0.14010E+01   0.23536E-01
   0.14060E+01   0.23721E-01
   0.14110E+01   0.23906E-01
   0.14160E+01   0.24091E-01
   0.14210E+01   0.24277E-01
   0.14260E+01   0.24464E-01
   0.14310E+01   0.24650E-01
   0.14360E+01   0.24837E-01
   0.14410E+01   0.25024E-01
   0.14460E+01   0.25211E-01
   0.14510E+01   0.25399E-01
   0.14560E+01   0.25586E-01
   0.14610E+01   0.25775E-01
   0.14660E+01   0.25962E-01
   0.14710E+01   0.26151E-01
   0.14760E+01   0.26340E-01
   0.14810E+01   0.26529E-01
   0.14860E+01   0.26718E-01
   0.14910E+01   0.26907E-01
   0.14960E+01   0.27097E-01
   0.15010E+01   0.27287E-01
   0.15060E+01   0.27477E-01
   0.15110E+01   0.27667E-01
   0.15160E+01   0.27857E-01
   0.15210E+01   0.28048E-01
   0.15260E+01   0.28238E-01
   0.15310E+01   0.28429E-01
   0.15360E+01   0.28620E-01
   0.15410E+01   0.28811E-01
   0.15460E+01   0.29002E-01
   0.15510E+01   0.29193E-01
   0.15560E+01   0.29384E-01
   0.15610E+01   0.29576E-01
   0.15660E+01   0.29767E-01
   0.15710E+01   0.29959E-01
   0.15760E+01   0.30151E-01
   0.15810E+01   0.30343E-01
   0.15860E+01   0.30534E-01
   0.15910E+01   0.30725E-01
   0.15960E+01   0.30918E-01
   0.16010E+01   0.31109E-01
   0.16060E+01   0.31302E-01
   0.16110E+01   0.31493E-01
   0.16160E+01   0.31685E-01
   0.16210E+01   0.31877E-01
   0.16260E+01   0.32069E-01
   0.16310E+01   0.32260E-01
   0.16360E+01   0.32452E-01
   0.16410E+01   0.32644E-01
   0.16460E+01   0.32835E-01
   0.16510E+01   0.33027E-01
   0.16560E+01   0.33218E-01
   0.16610E+01   0.33410E-01
   0.16660E+01   0.33601E-01
   0.16710E+01   0.33793E-01
   0.16760E+01   0.33984E-01
   0.16810E+01   0.34175E-01
   0.16860E+01   0.34366E-01
   0.16910E+01   0.34557E-01
   0.16960E+01   0.34748E-01
   0.17010E+01   0.34938E-01
   0.17060E+01   0.35130E-01
   0.17110E+01   0.35320E-01
   0.17160E+01   0.35511E-01
   0.17210E+01   0.35700E-01
   0.17260E+01   0.35890E-01
   0.17310E+01   0.36080E-01
   0.17360E+01   0.36269E-01
   0.17410E+01   0.36458E-01
   0.17460E+01   0.36648E-01
   0.17510E+01   0.36836E-01
   0.17560E+01   0.37025E-01
   0.17610E+01   0.37213E-01
   0.17660E+01   0.37402E-01
   0.17710E+01   0.37589E-01
   0.17760E+01   0.37777E-01
   0.17810E+01   0.37964E-01
   0.17860E+01   0.38151E-01
   0.17910E+01   0.38338E-01
   0.17960E+01   0.38525E-01
   0.18010E+01   0.38711E-01
   0.18060E+01   0.38897E-01
   0.18110E+01   0.39083E-01
   0.18160E+01   0.39269E-01
   0.18210E+01   0.39454E-01
   0.18260E+01   0.39638E-01
   0.18310E+01   0.39823E-01
   0.18360E+01   0.40007E-01
   0.18410E+01   0.40191E-01
   0.18460E+01   0.40374E-01
   0.18510E+01   0.40557E-01
   0.18560E+01   0.40739E-01
   0.18610E+01   0.40921E-01
   0.18660E+01   0.41103E-01
   0.18710E+01   0.41285E-01
   0.18760E+01   0.41466E-01
   0.18810E+01   0.41647E-01
   0.18860E+01   0.41826E-01
   0.18910E+01   0.42007E-01
   0.18960E+01   0.42186E-01
   0.19010E+01   0.42366E-01
   0.19060E+01   0.42544E-01
   0.19110E+01   0.42722E-01
   0.19160E+01   0.42900E-01
   0.19210E+01   0.43077E-01
   0.19260E+01   0.43254E-01
   0.19310E+01   0.43430E-01
   0.19360E+01   0.43605E-01
   0.19410E+01   0.43781E-01
   0.19460E+01   0.43956E-01
   0.19510E+01   0.44131E-01
   0.19560E+01   0.44304E-01
   0.19610E+01   0.44477E-01
   0.19660E+01   0.44650E-01
   0.19710E+01   0.44823E-01
   0.19760E+01   0.44995E-01
   0.19810E+01   0.45166E-01
   0.19860E+01   0.45337E-01
   0.19910E+01   0.45506E-01
   0.19960E+01   0.45676E-01
   0.20010E+01   0.45845E-01
   0.20060E+01   0.46014E-01
   0.20110E+01   0.46182E-01
   0.20160E+01   0.46349E-01
   0.20210E+01   0.46516E-01
   0.20260E+01   0.46682E-01
   0.20310E+01   0.46847E-01
   0.20360E+01   0.47012E-01
   0.20410E+01   0.47177E-01
   0.20460E+01   0.47341E-01
   0.20510E+01   0.47504E-01
   0.20560E+01   0.47667E-01
   0.20610E+01   0.47829E-01
   0.20660E+01   0.47990E-01
   0.20710E+01   0.48151E-01
   0.20760E+01   0.48311E-01
   0.20810E+01   0.48470E-01
   0.20860E+01   0.48629E-01
   0.20910E+01   0.48788E-01
   0.20960E+01   0.48945E-01
   0.21010E+01   0.49102E-01
   0.21060E+01   0.49258E-01
   0.21110E+01   0.49413E-01
   0.21160E+01   0.49568E-01
   0.21210E+01   0.49722E-01
   0.21260E+01   0.49875E-01
   0.21310E+01   0.50028E-01
   0.21360E+01   0.50180E-01
   0.21410E+01   0.50331E-01
   0.21460E+01   0.50481E-01
   0.21510E+01   0.50632E-01
   0.21560E+01   0.50781E-01
   0.21610E+01   0.50930E-01
   0.21660E+01   0.51078E-01
   0.21710E+01   0.51225E-01
   0.21760E+01   0.51371E-01
   0.21810E+01   0.51517E-01
   0.21860E+01   0.51662E-01
   0.21910E+01   0.51807E-01
   0.21960E+01   0.51950E-01
   0.22010E+01   0.52093E-01
   0.22060E+01   0.52235E-01
   0.22110E+01   0.52377E-01
   0.22160E+01   0.52517E-01
   0.22210E+01   0.52657E-01
   0.22260E+01   0.52796E-01
   0.22310E+01   0.52935E-01
   0.22360E+01   0.53072E-01
   0.22410E+01   0.53209E-01
   0.22460E+01   0.53345E-01
   0.22510E+01   0.53480E-01
   0.22560E+01   0.53614E-01
   0.22610E+01   0.53748E-01
   0.22660E+01   0.53880E-01
   0.22710E+01   0.54012E-01
   0.22760E+01   0.54143E-01
   0.22810E+01   0.54274E-01
   0.22860E+01   0.54403E-01
   0.22910E+01   0.54532E-01
   0.22960E+01   0.54660E-01
   0.23010E+01   0.54787E-01
   0.23060E+01   0.54914E-01
   0.23110E+01   0.55039E-01
   0.23160E+01   0.55164E-01
   0.23210E+01   0.55288E-01
   0.23260E+01   0.55411E-01
   0.23310E+01   0.55533E-01
   0.23360E+01   0.55655E-01
   0.23410E+01   0.55775E-01
   0.23460E+01   0.55895E-01
   0.23510E+01   0.56014E-01
   0.23560E+01   0.56132E-01
   0.23610E+01   0.56249E-01
   0.23660E+01   0.56366E-01
   0.23710E+01   0.56481E-01
   0.23760E+01   0.56596E-01
   0.23810E+01   0.56710E-01
   0.23860E+01   0.56823E-01
   0.23910E+01   0.56936E-01
   0.23960E+01   0.57047E-01
   0.24010E+01   0.57157E-01
   0.24060E+01   0.57267E-01
   0.24110E+01   0.57376E-01
   0.24160E+01   0.57484E-01
   0.24210E+01   0.57591E-01
   0.24260E+01   0.57697E-01
   0.24310E+01   0.57803E-01
   0.24360E+01   0.57907E-01
   0.24410E+01   0.58011E-01
   0.24460E+01   0.58113E-01
   0.24510E+01   0.58215E-01
   0.24560E+01   0.58317E-01
   0.24610E+01   0.58417E-01
   0.24660E+01   0.58516E-01
   0.24710E+01   0.58615E-01
   0.24760E+01   0.58712E-01
   0.24810E+01   0.58809E-01
   0.24860E+01   0.58905E-01
   0.24910E+01   0.59000E-01
   0.24960E+01   0.59094E-01
   0.25010E+01   0.59187E-01
   0.25059E+01   0.59280E-01
   0.25109E+01   0.59371E-01
   0.25159E+01   0.59462E-01
   0.25209E+01   0.59551E-01
   0.25259E+01   0.59640E-01
   0.25309E+01   0.59728E-01
   0.25359E+01   0.59815E-01
   0.25409E+01   0.59902E-01
   0.25459E+01   0.59987E-01
   0.25509E+01   0.60072E-01
   0.25559E+01   0.60155E-01
   0.25609E+01   0.60238E-01
   0.25659E+01   0.60320E-01
   0.25709E+01   0.60401E-01
   0.25759E+01   0.60482E-01
   0.25809E+01   0.60561E-01
   0.25859E+01   0.60640E-01
   0.25909E+01   0.60717E-01
   0.25959E+01   0.60794E-01
   0.26009E+01   0.60870E-01
   0.26059E+01   0.60945E-01
   0.26109E+01   0.61020E-01
   0.26159E+01   0.61093E-01
   0.26209E+01   0.61165E-01
   0.26259E+01   0.61237E-01
   0.26309E+01   0.61308E-01
   0.26359E+01   0.61378E-01
   0.26409E+01   0.61447E-01
   0.26459E+01   0.61515E-01
   0.26509E+01   0.61583E-01
   0.26559E+01   0.61649E-01
   0.26609E+01   0.61715E-01
   0.26659E+01   0.61780E-01
   0.26709E+01   0.61844E-01
   0.26759E+01   0.61907E-01
   0.26809E+01   0.61969E-01
   0.26859E+01   0.62031E-01
   0.26909E+01   0.62092E-01
   0.26959E+01   0.62151E-01
   0.27009E+01   0.62210E-01
   0.27059E+01   0.62268E-01
   0.27109E+01   0.62326E-01
   0.27159E+01   0.62382E-01
   0.27209E+01   0.62438E-01
   0.27259E+01   0.62493E-01
   0.27309E+01   0.62546E-01
   0.27359E+01   0.62600E-01
   0.27409E+01   0.62652E-01
   0.27459E+01   0.62703E-01
   0.27509E+01   0.62754E-01
   0.27559E+01   0.62804E-01
   0.27609E+01   0.62853E-01
   0.27659E+01   0.62901E-01
   0.27709E+01   0.62949E-01
   0.27759E+01   0.62996E-01
   0.27809E+01   0.63042E-01
   0.27859E+01   0.63087E-01
   0.27909E+01   0.63131E-01
   0.27959E+01   0.63175E-01
   0.28009E+01   0.63218E-01
   0.28059E+01   0.63260E-01
   0.28109E+01   0.63301E-01
   0.28159E+01   0.63342E-01
   0.28209E+01   0.63381E-01
   0.28259E+01   0.63420E-01
   0.28309E+01   0.63458E-01
   0.28359E+01   0.63496E-01
   0.28409E+01   0.63533E-01
   0.28459E+01   0.63569E-01
   0.28509E+01   0.63604E-01
   0.28559E+01   0.63638E-01
   0.28609E+01   0.63672E-01
   0.28659E+01   0.63705E-01
   0.28709E+01   0.63737E-01
   0.28759E+01   0.63769E-01
   0.28809E+01   0.63800E-01
   0.28859E+01   0.63830E-01
   0.28909E+01   0.63859E-01
   0.28959E+01   0.63888E-01
   0.29009E+01   0.63916E-01
   0.29059E+01   0.63944E-01
   0.29109E+01   0.63970E-01
   0.29159E+01   0.63996E-01
   0.29209E+01   0.64021E-01
   0.29259E+01   0.64046E-01
   0.29309E+01   0.64070E-01
   0.29359E+01   0.64093E-01
   0.29409E+01   0.64116E-01
   0.29459E+01   0.64138E-01
   0.29509E+01   0.64159E-01
   0.29559E+01   0.64180E-01
   0.29609E+01   0.64200E-01
   0.29659E+01   0.64219E-01
   0.29709E+01   0.64238E-01
   0.29759E+01   0.64256E-01
   0.29809E+01   0.64273E-01
   0.29859E+01   0.64290E-01
   0.29909E+01   0.64307E-01
   0.29959E+01   0.64322E-01
   0.30009E+01   0.64338E-01
   0.30059E+01   0.64352E-01
   0.30109E+01   0.64366E-01
   0.30159E+01   0.64379E-01
   0.30209E+01   0.64392E-01
   0.30259E+01   0.64405E-01
   0.30309E+01   0.64416E-01
   0.30359E+01   0.64428E-01
   0.30409E+01   0.64438E-01
   0.30459E+01   0.64449E-01
   0.30509E+01   0.64458E-01
   0.30559E+01   0.64467E-01
   0.30609E+01   0.64476E-01
   0.30659E+01   0.64484E-01
   0.30709E+01   0.64492E-01
   0.30759E+01   0.64499E-01
   0.30809E+01   0.64506E-01
   0.30859E+01   0.64512E-01
   0.30909E+01   0.64518E-01
   0.30959E+01   0.64524E-01
   0.31009E+01   0.64529E-01
   0.31059E+01   0.64533E-01
   0.31109E+01   0.64538E-01
   0.31159E+01   0.64542E-01
   0.31209E+01   0.64545E-01
   0.31259E+01   0.64548E-01
   0.31309E+01   0.64551E-01
   0.31359E+01   0.64553E-01
   0.31409E+01   0.64555E-01
   0.31459E+01   0.64557E-01
   0.31509E+01   0.64559E-01
   0.31559E+01   0.64560E-01
   0.31609E+01   0.64561E-01
   0.31659E+01   0.64562E-01
   0.31709E+01   0.64562E-01
   0.31759E+01   0.64563E-01
   0.31809E+01   0.64563E-01
   0.31859E+01   0.64563E-01
   0.31909E+01   0.64563E-01


   0.59999E-02   0.16085E-07
   0.11000E-01   0.47642E-07
   0.16000E-01   0.12590E-06
   0.21000E-01   0.27208E-06
   0.26000E-01   0.50741E-06
   0.30999E-01   0.85311E-06
   0.35999E-01   0.13304E-05
   0.40999E-01   0.19606E-05
   0.45999E-01   0.27648E-05
   0.50999E-01   0.37643E-05
   0.55999E-01   0.49802E-05
   0.60999E-01   0.64340E-05
   0.65999E-01   0.81467E-05
   0.70999E-01   0.10140E-04
   0.75999E-01   0.12434E-04
   0.80998E-01   0.15035E-04
   0.85998E-01   0.17975E-04
   0.90998E-01   0.21277E-04
   0.95998E-01   0.24963E-04
   0.10100E+00   0.29053E-04
   0.10600E+00   0.33569E-04
   0.11100E+00   0.38532E-04
   0.11600E+00   0.43963E-04
   0.12100E+00   0.49882E-04
   0.12600E+00   0.56312E-04
   0.13100E+00   0.63267E-04
   0.13600E+00   0.70742E-04
   0.14100E+00   0.78788E-04
   0.14600E+00   0.87425E-04
   0.15100E+00   0.96674E-04
   0.15600E+00   0.10656E-03
   0.16100E+00   0.11709E-03
   0.16600E+00   0.12831E-03
   0.17100E+00   0.14021E-03
   0.17600E+00   0.15284E-03
   0.18100E+00   0.16620E-03
   0.18600E+00   0.18024E-03
   0.19100E+00   0.19503E-03
   0.19600E+00   0.21054E-03
   0.20100E+00   0.22687E-03
   0.20600E+00   0.24402E-03
   0.21100E+00   0.26204E-03
   0.21600E+00   0.28092E-03
   0.22100E+00   0.30070E-03
   0.22600E+00   0.32140E-03
   0.23100E+00   0.34303E-03
   0.23600E+00   0.36561E-03
   0.24100E+00   0.38906E-03
   0.24600E+00   0.41347E-03
   0.25100E+00   0.43875E-03
   0.25599E+00   0.46505E-03
   0.26099E+00   0.49240E-03
   0.26599E+00   0.52082E-03
   0.27099E+00   0.55033E-03
   0.27599E+00   0.58082E-03
   0.28099E+00   0.61241E-03
   0.28599E+00   0.64515E-03
   0.29099E+00   0.67904E-03
   0.29599E+00   0.71408E-03
   0.30099E+00   0.75012E-03
   0.30599E+00   0.78733E-03
   0.31099E+00   0.82562E-03
   0.31599E+00   0.86517E-03
   0.32099E+00   0.90598E-03
   0.32599E+00   0.94809E-03
   0.33099E+00   0.99151E-03
   0.33599E+00   0.10361E-02
   0.34099E+00   0.10817E-02
   0.34599E+00   0.11286E-02
   0.35099E+00   0.11768E-02
   0.35599E+00   0.12265E-02
   0.36099E+00   0.12776E-02
   0.36599E+00   0.13298E-02
   0.37099E+00   0.13835E-02
   0.37599E+00   0.14386E-02
   0.38099E+00   0.14949E-02
   0.38599E+00   0.15526E-02
   0.39099E+00   0.16116E-02
   0.39599E+00   0.16721E-02
   0.40099E+00   0.17341E-02
   0.40599E+00   0.17977E-02
   0.41099E+00   0.18628E-02
   0.41599E+00   0.19288E-02
   0.42099E+00   0.19964E-02
   0.42599E+00   0.20656E-02
   0.43099E+00   0.21365E-02
   0.43599E+00   0.22087E-02
   0.44099E+00   0.22826E-02
   0.44599E+00   0.23577E-02
   0.45099E+00   0.24344E-02
   0.45599E+00   0.25125E-02
   0.46099E+00   0.25923E-02
   0.46599E+00   0.26738E-02
   0.47099E+00   0.27570E-02
   0.47599E+00   0.28414E-02
   0.48099E+00   0.29272E-02
   0.48599E+00   0.30148E-02
   0.49099E+00   0.31043E-02
   0.49599E+00   0.31952E-02
   0.50099E+00   0.32878E-02
   0.50599E+00   0.33817E-02
   0.51099E+00   0.34774E-02
   0.51599E+00   0.35747E-02
   0.52099E+00   0.36737E-02
   0.52599E+00   0.37746E-02
   0.53099E+00   0.38767E-02
   0.53599E+00   0.39803E-02
   0.54099E+00   0.40859E-02
   0.54599E+00   0.41934E-02
   0.55099E+00   0.43023E-02
   0.55599E+00   0.44125E-02
   0.56099E+00   0.45247E-02
   0.56599E+00   0.46388E-02
   0.57099E+00   0.47545E-02
   0.57599E+00   0.48720E-02
   0.58099E+00   0.49909E-02
   0.58599E+00   0.51114E-02
   0.59099E+00   0.52339E-02
   0.59599E+00   0.53584E-02
   0.60099E+00   0.54838E-02
   0.60599E+00   0.56110E-02
   0.61099E+00   0.57403E-02
   0.61599E+00   0.58712E-02
   0.62099E+00   0.60040E-02
   0.62599E+00   0.61382E-02
   0.63099E+00   0.62739E-02
   0.63599E+00   0.64117E-02
   0.64099E+00   0.65515E-02
   0.64599E+00   0.66921E-02
   0.65099E+00   0.68347E-02
   0.65599E+00   0.69796E-02
   0.66099E+00   0.71261E-02
   0.66599E+00   0.72738E-02
   0.67099E+00   0.74236E-02
   0.67599E+00   0.75750E-02
   0.68099E+00   0.77285E-02
   0.68599E+00   0.78832E-02
   0.69099E+00   0.80394E-02
   0.69599E+00   0.81978E-02
   0.70099E+00   0.83582E-02
   0.70599E+00   0.85193E-02
   0.71099E+00   0.86827E-02
   0.71599E+00   0.88477E-02
   0.72099E+00   0.90147E-02
   0.72599E+00   0.91829E-02
   0.73099E+00   0.93527E-02
   0.73599E+00   0.95248E-02
   0.74099E+00   0.96976E-02
   0.74599E+00   0.98723E-02
   0.75099E+00   0.10049E-01
   0.75598E+00   0.10228E-01
   0.76098E+00   0.10408E-01
   0.76598E+00   0.10589E-01
   0.77098E+00   0.10773E-01
   0.77598E+00   0.10958E-01
   0.78098E+00   0.11144E-01
   0.78598E+00   0.11333E-01
   0.79098E+00   0.11523E-01
   0.79598E+00   0.11714E-01
   0.80098E+00   0.11907E-01
   0.80598E+00   0.12102E-01
   0.81098E+00   0.12298E-01
   0.81598E+00   0.12495E-01
   0.82098E+00   0.12695E-01
   0.82598E+00   0.12896E-01
   0.83098E+00   0.13098E-01
   0.83598E+00   0.13303E-01
   0.84098E+00   0.13509E-01
   0.84598E+00   0.13716E-01
   0.85098E+00   0.13924E-01
   0.85598E+00   0.14135E-01
   0.86098E+00   0.14347E-01
   0.86598E+00   0.14560E-01
   0.87098E+00   0.14775E-01
   0.87598E+00   0.14991E-01
   0.88098E+00   0.15208E-01
   0.88598E+00   0.15428E-01
   0.89098E+00   0.15647E-01
   0.89598E+00   0.15869E-01
   0.90098E+00   0.16094E-01
   0.90598E+00   0.16318E-01
   0.91098E+00   0.16544E-01
   0.91598E+00   0.16772E-01
   0.92098E+00   0.17001E-01
   0.92598E+00   0.17232E-01
   0.93098E+00   0.17464E-01
   0.93598E+00   0.17697E-01
   0.94098E+00   0.17932E-01
   0.94598E+00   0.18168E-01
   0.95098E+00   0.18404E-01
   0.95598E+00   0.18643E-01
   0.96098E+00   0.18883E-01
   0.96598E+00   0.19124E-01
   0.97098E+00   0.19366E-01
   0.97598E+00   0.19609E-01
   0.98098E+00   0.19854E-01
   0.98598E+00   0.20101E-01
   0.99098E+00   0.20347E-01
   0.99598E+00   0.20595E-01
   0.10010E+01   0.20845E-01
   0.10060E+01   0.21095E-01
   0.10110E+01   0.21347E-01
   0.10160E+01   0.21601E-01
   0.10210E+01   0.21855E-01
   0.10260E+01   0.22110E-01
   0.10310E+01   0.22366E-01
   0.10360E+01   0.22624E-01
   0.10410E+01   0.22883E-01
   0.10460E+01   0.23142E-01
   0.10510E+01   0.23403E-01
   0.10560E+01   0.23664E-01
   0.10610E+01   0.23927E-01
   0.10660E+01   0.24190E-01
   0.10710E+01   0.24455E-01
   0.10760E+01   0.24721E-01
   0.10810E+01   0.24987E-01
   0.10860E+01   0.25255E-01
   0.10910E+01   0.25523E-01
   0.10960E+01   0.25792E-01
   0.11010E+01   0.26062E-01
   0.11060E+01   0.26333E-01
   0.11110E+01   0.26605E-01
   0.11160E+01   0.26878E-01
   0.11210E+01   0.27152E-01
   0.11260E+01   0.27426E-01
   0.11310E+01   0.27701E-01
   0.11360E+01   0.27977E-01
   0.11410E+01   0.28253E-01
   0.11460E+01   0.28531E-01
   0.11510E+01   0.28809E-01
   0.11560E+01   0.29088E-01
   0.11610E+01   0.29368E-01
   0.11660E+01   0.29648E-01
   0.11710E+01   0.29929E-01
   0.11760E+01   0.30210E-01
   0.11810E+01   0.30492E-01
   0.11860E+01   0.30775E-01
   0.11910E+01   0.31058E-01
   0.11960E+01   0.31342E-01
   0.12010E+01   0.31626E-01
   0.12060E+01   0.31911E-01
   0.12110E+01   0.32197E-01
   0.12160E+01   0.32484E-01
   0.12210E+01   0.32770E-01
   0.12260E+01   0.33058E-01
   0.12310E+01   0.33345E-01
   0.12360E+01   0.33633E-01
   0.12410E+01   0.33921E-01
   0.12460E+01   0.34210E-01
   0.12510E+01   0.34499E-01
   0.12560E+01   0.34789E-01
   0.12610E+01   0.35079E-01
   0.12660E+01   0.35369E-01
   0.12710E+01   0.35660E-01
   0.12760E+01   0.35950E-01
   0.12810E+01   0.36242E-01
   0.12860E+01   0.36533E-01
   0.12910E+01   0.36825E-01
   0.12960E+01   0.37117E-01
   0.13010E+01   0.37409E-01
   0.13060E+01   0.37701E-01
   0.13110E+01   0.37994E-01
   0.13160E+01   0.38286E-01
   0.13210E+01   0.38579E-01
   0.13260E+01   0.38872E-01
   0.13310E+01   0.39166E-01
   0.13360E+01   0.39458E-01
   0.13410E+01   0.39751E-01
   0.13460E+01   0.40045E-01
   0.13510E+01   0.40338E-01
   0.13560E+01   0.40631E-01
   0.13610E+01   0.40926E-01
   0.13660E+01   0.41219E-01
   0.13710E+01   0.41512E-01
   0.13760E+01   0.41805E-01
   0.13810E+01   0.42098E-01
   0.13860E+01   0.42391E-01
   0.13910E+01   0.42684E-01
   0.13960E+01   0.42977E-01
   0.14010E+01   0.43269E-01
   0.14060E+01   0.43562E-01
   0.14110E+01   0.43854E-01
   0.14160E+01   0.44147E-01
   0.14210E+01   0.44439E-01
   0.14260E+01   0.44731E-01
   0.14310E+01   0.45023E-01
   0.14360E+01   0.45314E-01
   0.14410E+01   0.45605E-01
   0.14460E+01   0.45896E-01
   0.14510E+01   0.46187E-01
   0.14560E+01   0.46477E-01
   0.14610E+01   0.46767E-01
   0.14660E+01   0.47057E-01
   0.14710E+01   0.47345E-01
   0.14760E+01   0.47634E-01
   0.14810E+01   0.47923E-01
   0.14860E+01   0.48211E-01
   0.14910E+01   0.48498E-01
   0.14960E+01   0.48786E-01
   0.15010E+01   0.49072E-01
   0.15060E+01   0.49359E-01
   0.15110E+01   0.49645E-01
   0.15160E+01   0.49930E-01
   0.15210E+01   0.50216E-01
   0.15260E+01   0.50500E-01
   0.15310E+01   0.50783E-01
   0.15360E+01   0.51066E-01
   0.15410E+01   0.51349E-01
   0.15460E+01   0.51632E-01
   0.15510E+01   0.51914E-01
   0.15560E+01   0.52194E-01
   0.15610E+01   0.52474E-01
   0.15660E+01   0.52754E-01
   0.15710E+01   0.53033E-01
   0.15760E+01   0.53311E-01
   0.15810E+01   0.53588E-01
   0.15860E+01   0.53866E-01
   0.15910E+01   0.54142E-01
   0.15960E+01   0.54417E-01
   0.16010E+01   0.54692E-01
   0.16060E+01   0.54966E-01
   0.16110E+01   0.55238E-01
   0.16160E+01   0.55511E-01
   0.16210E+01   0.55782E-01
   0.16260E+01   0.56053E-01
   0.16310E+01   0.56324E-01
   0.16360E+01   0.56592E-01
   0.16410E+01   0.56861E-01
   0.16460E+01   0.57128E-01
   0.16510E+01   0.57395E-01
   0.16560E+01   0.57661E-01
   0.16610E+01   0.57927E-01
   0.16660E+01   0.58191E-01
   0.16710E+01   0.58454E-01
   0.16760E+01   0.58717E-01
   0.16810E+01   0.58978E-01
   0.16860E+01   0.59237E-01
   0.16910E+01   0.59497E-01
   0.16960E+01   0.59755E-01
   0.17010E+01   0.60012E-01
   0.17060E+01   0.60268E-01
   0.17110E+01   0.60523E-01
   0.17160E+01   0.60777E-01
   0.17210E+01   0.61031E-01
   0.17260E+01   0.61283E-01
   0.17310E+01   0.61534E-01
   0.17360E+01   0.61784E-01
   0.17410E+01   0.62033E-01
   0.17460E+01   0.62281E-01
   0.17510E+01   0.62528E-01
   0.17560E+01   0.62774E-01
   0.17610E+01   0.63018E-01
   0.17660E+01   0.63261E-01
   0.17710E+01   0.63503E-01
   0.17760E+01   0.63744E-01
   0.17810E+01   0.63984E-01
   0.17860E+01   0.64222E-01
   0.17910E+01   0.64459E-01
   0.17960E+01   0.64696E-01
   0.18010E+01   0.64931E-01
   0.18060E+01   0.65165E-01
   0.18110E+01   0.65398E-01
   0.18160E+01   0.65629E-01
   0.18210E+01   0.65859E-01
   0.18260E+01   0.66088E-01
   0.18310E+01   0.66315E-01
   0.18360E+01   0.66541E-01
   0.18410E+01   0.66767E-01
   0.18460E+01   0.66991E-01
   0.18510E+01   0.67213E-01
   0.18560E+01   0.67435E-01
   0.18610E+01   0.67654E-01
   0.18660E+01   0.67873E-01
   0.18710E+01   0.68091E-01
   0.18760E+01   0.68307E-01
   0.18810E+01   0.68522E-01
   0.18860E+01   0.68735E-01
   0.18910E+01   0.68946E-01
   0.18960E+01   0.69157E-01
   0.19010E+01   0.69367E-01
   0.19060E+01   0.69575E-01
   0.19110E+01   0.69781E-01
   0.19160E+01   0.69986E-01
   0.19210E+01   0.70190E-01
   0.19260E+01   0.70392E-01
   0.19310E+01   0.70594E-01
   0.19360E+01   0.70793E-01
   0.19410E+01   0.70991E-01
   0.19460E+01   0.71188E-01
   0.19510E+01   0.71384E-01
   0.19560E+01   0.71578E-01
   0.19610E+01   0.71770E-01
   0.19660E+01   0.71961E-01
   0.19710E+01   0.72151E-01
   0.19760E+01   0.72340E-01
   0.19810E+01   0.72527E-01
   0.19860E+01   0.72712E-01
   0.19910E+01   0.72896E-01
   0.19960E+01   0.73079E-01
   0.20010E+01   0.73260E-01
   0.20060E+01   0.73439E-01
   0.20110E+01   0.73618E-01
   0.20160E+01   0.73794E-01
   0.20210E+01   0.73970E-01
   0.20260E+01   0.74143E-01
   0.20310E+01   0.74315E-01
   0.20360E+01   0.74486E-01
   0.20410E+01   0.74655E-01
   0.20460E+01   0.74822E-01
   0.20510E+01   0.74989E-01
   0.20560E+01   0.75153E-01
   0.20610E+01   0.75316E-01
   0.20660E+01   0.75478E-01
   0.20710E+01   0.75638E-01
   0.20760E+01   0.75797E-01
   0.20810E+01   0.75954E-01
   0.20860E+01   0.76109E-01
   0.20910E+01   0.76264E-01
   0.20960E+01   0.76417E-01
   0.21010E+01   0.76568E-01
   0.21060E+01   0.76718E-01
   0.21110E+01   0.76866E-01
   0.21160E+01   0.77013E-01
   0.21210E+01   0.77158E-01
   0.21260E+01   0.77302E-01
   0.21310E+01   0.77445E-01
   0.21360E+01   0.77586E-01
   0.21410E+01   0.77725E-01
   0.21460E+01   0.77862E-01
   0.21510E+01   0.77999E-01
   0.21560E+01   0.78133E-01
   0.21610E+01   0.78266E-01
   0.21660E+01   0.78398E-01
   0.21710E+01   0.78529E-01
   0.21760E+01   0.78657E-01
   0.21810E+01   0.78784E-01
   0.21860E+01   0.78910E-01
   0.21910E+01   0.79034E-01
   0.21960E+01   0.79157E-01
   0.22010E+01   0.79278E-01
   0.22060E+01   0.79397E-01
   0.22110E+01   0.79515E-01
   0.22160E+01   0.79632E-01
   0.22210E+01   0.79748E-01
   0.22260E+01   0.79862E-01
   0.22310E+01   0.79974E-01
   0.22360E+01   0.80084E-01
   0.22410E+01   0.80194E-01
   0.22460E+01   0.80301E-01
   0.22510E+01   0.80408E-01
   0.22560E+01   0.80513E-01
   0.22610E+01   0.80616E-01
   0.22660E+01   0.80718E-01
   0.22710E+01   0.80818E-01
   0.22760E+01   0.80917E-01
   0.22810E+01   0.81014E-01
   0.22860E+01   0.81110E-01
   0.22910E+01   0.81205E-01
   0.22960E+01   0.81298E-01
   0.23010E+01   0.81389E-01
   0.23060E+01   0.81480E-01
   0.23110E+01   0.81568E-01
   0.23160E+01   0.81656E-01
   0.23210E+01   0.81742E-01
   0.23260E+01   0.81827E-01
   0.23310E+01   0.81910E-01
   0.23360E+01   0.81991E-01
   0.23410E+01   0.82071E-01
   0.23460E+01   0.82150E-01
   0.23510E+01   0.82228E-01
   0.23560E+01   0.82304E-01
   0.23610E+01   0.82378E-01
   0.23660E+01   0.82452E-01
   0.23710E+01   0.82523E-01
   0.23760E+01   0.82594E-01
   0.23810E+01   0.82663E-01
   0.23860E+01   0.82731E-01
   0.23910E+01   0.82797E-01
   0.23960E+01   0.82862E-01
   0.24010E+01   0.82926E-01
   0.24060E+01   0.82988E-01
   0.24110E+01   0.83050E-01
   0.24160E+01   0.83109E-01
   0.24210E+01   0.83168E-01
   0.24260E+01   0.83225E-01
   0.24310E+01   0.83281E-01
   0.24360E+01   0.83335E-01
   0.24410E+01   0.83388E-01
   0.24460E+01   0.83440E-01
   0.24510E+01   0.83491E-01
   0.24560E+01   0.83540E-01
   0.24610E+01   0.83589E-01
   0.24660E+01   0.83636E-01
   0.24710E+01   0.83682E-01
   0.24760E+01   0.83726E-01
   0.24810E+01   0.83770E-01
   0.24860E+01   0.83812E-01
   0.24910E+01   0.83853E-01
   0.24960E+01   0.83893E-01
   0.25010E+01   0.83931E-01
   0.25059E+01   0.83969E-01
   0.25109E+01   0.84005E-01
   0.25159E+01   0.84040E-01
   0.25209E+01   0.84074E-01
   0.25259E+01   0.84107E-01
   0.25309E+01   0.84139E-01
   0.25359E+01   0.84170E-01
   0.25409E+01   0.84199E-01
   0.25459E+01   0.84228E-01
   0.25509E+01   0.84256E-01
   0.25559E+01   0.84282E-01
   0.25609E+01   0.84307E-01
   0.25659E+01   0.84332E-01
   0.25709E+01   0.84355E-01
   0.25759E+01   0.84378E-01
   0.25809E+01   0.84399E-01
   0.25859E+01   0.84420E-01
   0.25909E+01   0.84439E-01
   0.25959E+01   0.84458E-01
   0.26009E+01   0.84475E-01
   0.26059E+01   0.84492E-01
   0.26109E+01   0.84508E-01
   0.26159E+01   0.84523E-01
   0.26209E+01   0.84537E-01
   0.26259E+01   0.84550E-01
   0.26309E+01   0.84563E-01
   0.26359E+01   0.84574E-01
   0.26409E+01   0.84585E-01
   0.26459E+01   0.84595E-01
   0.26509E+01   0.84604E-01
   0.26559E+01   0.84613E-01
   0.26609E+01   0.84621E-01
   0.26659E+01   0.84628E-01
   0.26709E+01   0.84634E-01
   0.26759E+01   0.84640E-01
   0.26809E+01   0.84645E-01
   0.26859E+01   0.84650E-01
   0.26909E+01   0.84654E-01
   0.26959E+01   0.84657E-01
   0.27009E+01   0.84660E-01
   0.27059E+01   0.84662E-01
   0.27109E+01   0.84664E-01
   0.27159E+01   0.84666E-01
   0.27209E+01   0.84667E-01
   0.27259E+01   0.84668E-01
   0.27309E+01   0.84668E-01
   0.27359E+01   0.84668E-01
   0.27409E+01   0.84668E-01


   0.59999E-02   0.23569E-07
   0.11000E-01   0.93936E-07
   0.16000E-01   0.26843E-06
   0.21000E-01   0.59440E-06
   0.26000E-01   0.11192E-05
   0.30999E-01   0.18900E-05
   0.35999E-01   0.29544E-05
   0.40999E-01   0.43595E-05
   0.45999E-01   0.61511E-05
   0.50999E-01   0.83684E-05
   0.55999E-01   0.11066E-04
   0.60999E-01   0.14291E-04
   0.65999E-01   0.18091E-04
   0.70999E-01   0.22512E-04
   0.75999E-01   0.27602E-04
   0.80998E-01   0.33408E-04
   0.85998E-01   0.39976E-04
   0.90998E-01   0.47355E-04
   0.95998E-01   0.55590E-04
   0.10100E+00   0.64730E-04
   0.10600E+00   0.74821E-04
   0.11100E+00   0.85910E-04
   0.11600E+00   0.97971E-04
   0.12100E+00   0.11109E-03
   0.12600E+00   0.12528E-03
   0.13100E+00   0.14064E-03
   0.13600E+00   0.15722E-03
   0.14100E+00   0.17507E-03
   0.14600E+00   0.19422E-03
   0.15100E+00   0.21474E-03
   0.15600E+00   0.23666E-03
   0.16100E+00   0.26003E-03
   0.16600E+00   0.28488E-03
   0.17100E+00   0.31115E-03
   0.17600E+00   0.33898E-03
   0.18100E+00   0.36826E-03
   0.18600E+00   0.39919E-03
   0.19100E+00   0.43184E-03
   0.19600E+00   0.46624E-03
   0.20100E+00   0.50229E-03
   0.20600E+00   0.54015E-03
   0.21100E+00   0.57989E-03
   0.21600E+00   0.62155E-03
   0.22100E+00   0.66514E-03
   0.22600E+00   0.71047E-03
   0.23100E+00   0.75765E-03
   0.23600E+00   0.80688E-03
   0.24100E+00   0.85823E-03
   0.24600E+00   0.91176E-03
   0.25100E+00   0.96752E-03
   0.25599E+00   0.10253E-02
   0.26099E+00   0.10849E-02
   0.26599E+00   0.11469E-02
   0.27099E+00   0.12111E-02
   0.27599E+00   0.12778E-02
   0.28099E+00   0.13467E-02
   0.28599E+00   0.14180E-02
   0.29099E+00   0.14918E-02
   0.29599E+00   0.15676E-02
   0.30099E+00   0.16458E-02
   0.30599E+00   0.17265E-02
   0.31099E+00   0.18099E-02
   0.31599E+00   0.18960E-02
   0.32099E+00   0.19844E-02
   0.32599E+00   0.20749E-02
   0.33099E+00   0.21683E-02
   0.33599E+00   0.22646E-02
   0.34099E+00   0.23633E-02
   0.34599E+00   0.24648E-02
   0.35099E+00   0.25686E-02
   0.35599E+00   0.26754E-02
   0.36099E+00   0.27847E-02
   0.36599E+00   0.28971E-02
   0.37099E+00   0.30124E-02
   0.37599E+00   0.31297E-02
   0.38099E+00   0.32500E-02
   0.38599E+00   0.33736E-02
   0.39099E+00   0.35003E-02
   0.39599E+00   0.36295E-02
   0.40099E+00   0.37613E-02
   0.40599E+00   0.38962E-02
   0.41099E+00   0.40340E-02
   0.41599E+00   0.41750E-02
   0.42099E+00   0.43184E-02
   0.42599E+00   0.44646E-02
   0.43099E+00   0.46143E-02
   0.43599E+00   0.47674E-02
   0.44099E+00   0.49225E-02
   0.44599E+00   0.50809E-02
   0.45099E+00   0.52427E-02
   0.45599E+00   0.54075E-02
   0.46099E+00   0.55749E-02
   0.46599E+00   0.57451E-02
   0.47099E+00   0.59188E-02
   0.47599E+00   0.60959E-02
   0.48099E+00   0.62749E-02
   0.48599E+00   0.64576E-02
   0.49099E+00   0.66440E-02
   0.49599E+00   0.68332E-02
   0.50099E+00   0.70251E-02
   0.50599E+00   0.72200E-02
   0.51099E+00   0.74186E-02
   0.51599E+00   0.76198E-02
   0.52099E+00   0.78238E-02
   0.52599E+00   0.80316E-02
   0.53099E+00   0.82422E-02
   0.53599E+00   0.84555E-02
   0.54099E+00   0.86719E-02
   0.54599E+00   0.88919E-02
   0.55099E+00   0.91145E-02
   0.55599E+00   0.93401E-02
   0.56099E+00   0.95697E-02
   0.56599E+00   0.98010E-02
   0.57099E+00   0.10036E-01
   0.57599E+00   0.10274E-01
   0.58099E+00   0.10515E-01
   0.58599E+00   0.10759E-01
   0.59099E+00   0.11006E-01
   0.59599E+00   0.11256E-01
   0.60099E+00   0.11509E-01
   0.60599E+00   0.11765E-01
   0.61099E+00   0.12023E-01
   0.61599E+00   0.12286E-01
   0.62099E+00   0.12551E-01
   0.62599E+00   0.12819E-01
   0.63099E+00   0.13090E-01
   0.63599E+00   0.13365E-01
   0.64099E+00   0.13641E-01
   0.64599E+00   0.13921E-01
   0.65099E+00   0.14204E-01
   0.65599E+00   0.14488E-01
   0.66099E+00   0.14777E-01
   0.66599E+00   0.15068E-01
   0.67099E+00   0.15362E-01
   0.67599E+00   0.15659E-01
   0.68099E+00   0.15958E-01
   0.68599E+00   0.16260E-01
   0.69099E+00   0.16566E-01
   0.69599E+00   0.16873E-01
   0.70099E+00   0.17184E-01
   0.70599E+00   0.17497E-01
   0.71099E+00   0.17812E-01
   0.71599E+00   0.18131E-01
   0.72099E+00   0.18452E-01
   0.72599E+00   0.18776E-01
   0.73099E+00   0.19101E-01
   0.73599E+00   0.19430E-01
   0.74099E+00   0.19762E-01
   0.74599E+00   0.20094E-01
   0.75099E+00   0.20431E-01
   0.75598E+00   0.20769E-01
   0.76098E+00   0.21111E-01
   0.76598E+00   0.21455E-01
   0.77098E+00   0.21801E-01
   0.77598E+00   0.22150E-01
   0.78098E+00   0.22500E-01
   0.78598E+00   0.22854E-01
   0.79098E+00   0.23209E-01
   0.79598E+00   0.23566E-01
   0.80098E+00   0.23927E-01
   0.80598E+00   0.24289E-01
   0.81098E+00   0.24653E-01
   0.81598E+00   0.25019E-01
   0.82098E+00   0.25387E-01
   0.82598E+00   0.25757E-01
   0.83098E+00   0.26130E-01
   0.83598E+00   0.26504E-01
   0.84098E+00   0.26880E-01
   0.84598E+00   0.27257E-01
   0.85098E+00   0.27638E-01
   0.85598E+00   0.28018E-01
   0.86098E+00   0.28402E-01
   0.86598E+00   0.28789E-01
   0.87098E+00   0.29176E-01
   0.87598E+00   0.29566E-01
   0.88098E+00   0.29957E-01
   0.88598E+00   0.30350E-01
   0.89098E+00   0.30745E-01
   0.89598E+00   0.31142E-01
   0.90098E+00   0.31539E-01
   0.90598E+00   0.31939E-01
   0.91098E+00   0.32339E-01
   0.91598E+00   0.32742E-01
   0.92098E+00   0.33145E-01
   0.92598E+00   0.33552E-01
   0.93098E+00   0.33958E-01
   0.93598E+00   0.34366E-01
   0.94098E+00   0.34775E-01
   0.94598E+00   0.35185E-01
   0.95098E+00   0.35597E-01
   0.95598E+00   0.36009E-01
   0.96098E+00   0.36423E-01
   0.96598E+00   0.36838E-01
   0.97098E+00   0.37255E-01
   0.97598E+00   0.37672E-01
   0.98098E+00   0.38090E-01
   0.98598E+00   0.38508E-01
   0.99098E+00   0.38929E-01
   0.99598E+00   0.39350E-01
   0.10010E+01   0.39773E-01
   0.10060E+01   0.40196E-01
   0.10110E+01   0.40620E-01
   0.10160E+01   0.41045E-01
   0.10210E+01   0.41470E-01
   0.10260E+01   0.41896E-01
   0.10310E+01   0.42322E-01
   0.10360E+01   0.42749E-01
   0.10410E+01   0.43178E-01
   0.10460E+01   0.43605E-01
   0.10510E+01   0.44035E-01
   0.10560E+01   0.44464E-01
   0.10610E+01   0.44894E-01
   0.10660E+01   0.45324E-01
   0.10710E+01   0.45754E-01
   0.10760E+01   0.46186E-01
   0.10810E+01   0.46617E-01
   0.10860E+01   0.47049E-01
   0.10910E+01   0.47480E-01
   0.10960E+01   0.47911E-01
   0.11010E+01   0.48343E-01
   0.11060E+01   0.48774E-01
   0.11110E+01   0.49207E-01
   0.11160E+01   0.49640E-01
   0.11210E+01   0.50072E-01
   0.11260E+01   0.50504E-01
   0.11310E+01   0.50936E-01
   0.11360E+01   0.51368E-01
   0.11410E+01   0.51800E-01
   0.11460E+01   0.52231E-01
   0.11510E+01   0.52661E-01
   0.11560E+01   0.53093E-01
   0.11610E+01   0.53523E-01
   0.11660E+01   0.53955E-01
   0.11710E+01   0.54386E-01
   0.11760E+01   0.54817E-01
   0.11810E+01   0.55247E-01
   0.11860E+01   0.55677E-01
   0.11910E+01   0.56106E-01
   0.11960E+01   0.56535E-01
   0.12010E+01   0.56963E-01
   0.12060E+01   0.57390E-01
   0.12110E+01   0.57816E-01
   0.12160E+01   0.58241E-01
   0.12210E+01   0.58666E-01
   0.12260E+01   0.59089E-01
   0.12310E+01   0.59513E-01
   0.12360E+01   0.59936E-01
   0.12410E+01   0.60357E-01
   0.12460E+01   0.60779E-01
   0.12510E+01   0.61199E-01
   0.12560E+01   0.61618E-01
   0.12610E+01   0.62038E-01
   0.12660E+01   0.62455E-01
   0.12710E+01   0.62872E-01
   0.12760E+01   0.63287E-01
   0.12810E+01   0.63703E-01
   0.12860E+01   0.64117E-01
   0.12910E+01   0.64530E-01
   0.12960E+01   0.64941E-01
   0.13010E+01   0.65352E-01
   0.13060E+01   0.65762E-01
   0.13110E+01   0.66169E-01
   0.13160E+01   0.66575E-01
   0.13210E+01   0.66981E-01
   0.13260E+01   0.67385E-01
   0.13310E+01   0.67788E-01
   0.13360E+01   0.68189E-01
   0.13410E+01   0.68589E-01
   0.13460E+01   0.68988E-01
   0.13510E+01   0.69385E-01
   0.13560E+01   0.69781E-01
   0.13610E+01   0.70174E-01
   0.13660E+01   0.70567E-01
   0.13710E+01   0.70958E-01
   0.13760E+01   0.71347E-01
   0.13810E+01   0.71735E-01
   0.13860E+01   0.72121E-01
   0.13910E+01   0.72506E-01
   0.13960E+01   0.72889E-01
   0.14010E+01   0.73270E-01
   0.14060E+01   0.73650E-01
   0.14110E+01   0.74027E-01
   0.14160E+01   0.74405E-01
   0.14210E+01   0.74780E-01
   0.14260E+01   0.75152E-01
   0.14310E+01   0.75523E-01
   0.14360E+01   0.75892E-01
   0.14410E+01   0.76259E-01
   0.14460E+01   0.76626E-01
   0.14510E+01   0.76990E-01
   0.14560E+01   0.77351E-01
   0.14610E+01   0.77711E-01
   0.14660E+01   0.78069E-01
   0.14710E+01   0.78424E-01
   0.14760E+01   0.78778E-01
   0.14810E+01   0.79129E-01
   0.14860E+01   0.79480E-01
   0.14910E+01   0.79828E-01
   0.14960E+01   0.80174E-01
   0.15010E+01   0.80518E-01
   0.15060E+01   0.80859E-01
   0.15110E+01   0.81198E-01
   0.15160E+01   0.81535E-01
   0.15210E+01   0.81870E-01
   0.15260E+01   0.82202E-01
   0.15310E+01   0.82533E-01
   0.15360E+01   0.82861E-01
   0.15410E+01   0.83187E-01
   0.15460E+01   0.83512E-01
   0.15510E+01   0.83834E-01
   0.15560E+01   0.84154E-01
   0.15610E+01   0.84472E-01
   0.15660E+01   0.84787E-01
   0.15710E+01   0.85101E-01
   0.15760E+01   0.85412E-01
   0.15810E+01   0.85720E-01
   0.15860E+01   0.86027E-01
   0.15910E+01   0.86330E-01
   0.15960E+01   0.86632E-01
   0.16010E+01   0.86930E-01
   0.16060E+01   0.87227E-01
   0.16110E+01   0.87522E-01
   0.16160E+01   0.87814E-01
   0.16210E+01   0.88104E-01
   0.16260E+01   0.88391E-01
   0.16310E+01   0.88676E-01
   0.16360E+01   0.88959E-01
   0.16410E+01   0.89239E-01
   0.16460E+01   0.89516E-01
   0.16510E+01   0.89791E-01
   0.16560E+01   0.90063E-01
   0.16610E+01   0.90333E-01
   0.16660E+01   0.90600E-01
   0.16710E+01   0.90865E-01
   0.16760E+01   0.91128E-01
   0.16810E+01   0.91388E-01
   0.16860E+01   0.91646E-01
   0.16910E+01   0.91901E-01
   0.16960E+01   0.92154E-01
   0.17010E+01   0.92404E-01
   0.17060E+01   0.92651E-01
   0.17110E+01   0.92897E-01
   0.17160E+01   0.93140E-01
   0.17210E+01   0.93379E-01
   0.17260E+01   0.93618E-01
   0.17310E+01   0.93852E-01
   0.17360E+01   0.94084E-01
   0.17410E+01   0.94314E-01
   0.17460E+01   0.94542E-01
   0.17510E+01   0.94767E-01
   0.17560E+01   0.94988E-01
   0.17610E+01   0.95209E-01
   0.17660E+01   0.95426E-01
   0.17710E+01   0.95641E-01
   0.17760E+01   0.95853E-01
   0.17810E+01   0.96063E-01
   0.17860E+01   0.96270E-01
   0.17910E+01   0.96475E-01
   0.17960E+01   0.96677E-01
   0.18010E+01   0.96876E-01
   0.18060E+01   0.97073E-01
   0.18110E+01   0.97266E-01
   0.18160E+01   0.97459E-01
   0.18210E+01   0.97648E-01
   0.18260E+01   0.97835E-01
   0.18310E+01   0.98020E-01
   0.18360E+01   0.98202E-01
   0.18410E+01   0.98382E-01
   0.18460E+01   0.98559E-01
   0.18510E+01   0.98733E-01
   0.18560E+01   0.98905E-01
   0.18610E+01   0.99075E-01
   0.18660E+01   0.99242E-01
   0.18710E+01   0.99406E-01
   0.18760E+01   0.99567E-01
   0.18810E+01   0.99727E-01
   0.18860E+01   0.99883E-01
   0.18910E+01   0.10004E+00
   0.18960E+01   0.10019E+00
   0.19010E+01   0.10034E+00
   0.19060E+01   0.10049E+00
   0.19110E+01   0.10063E+00
   0.19160E+01   0.10077E+00
   0.19210E+01   0.10091E+00
   0.19260E+01   0.10105E+00
   0.19310E+01   0.10118E+00
   0.19360E+01   0.10132E+00
   0.19410E+01   0.10145E+00
   0.19460E+01   0.10158E+00
   0.19510E+01   0.10170E+00
   0.19560E+01   0.10182E+00
   0.19610E+01   0.10194E+00
   0.19660E+01   0.10206E+00
   0.19710E+01   0.10218E+00
   0.19760E+01   0.10229E+00
   0.19810E+01   0.10240E+00
   0.19860E+01   0.10251E+00
   0.19910E+01   0.10262E+00
   0.19960E+01   0.10272E+00
   0.20010E+01   0.10283E+00
   0.20060E+01   0.10292E+00
   0.20110E+01   0.10302E+00
   0.20160E+01   0.10312E+00
   0.20210E+01   0.10321E+00
   0.20260E+01   0.10330E+00
   0.20310E+01   0.10339E+00
   0.20360E+01   0.10348E+00
   0.20410E+01   0.10356E+00
   0.20460E+01   0.10364E+00
   0.20510E+01   0.10372E+00
   0.20560E+01   0.10380E+00
   0.20610E+01   0.10388E+00
   0.20660E+01   0.10395E+00
   0.20710E+01   0.10402E+00
   0.20760E+01   0.10409E+00
   0.20810E+01   0.10416E+00
   0.20860E+01   0.10423E+00
   0.20910E+01   0.10429E+00
   0.20960E+01   0.10435E+00
   0.21010E+01   0.10441E+00
   0.21060E+01   0.10447E+00
   0.21110E+01   0.10453E+00
   0.21160E+01   0.10458E+00
   0.21210E+01   0.10463E+00
   0.21260E+01   0.10468E+00
   0.21310E+01   0.10473E+00
   0.21360E+01   0.10478E+00
   0.21410E+01   0.10482E+00
   0.21460E+01   0.10487E+00
   0.21510E+01   0.10491E+00
   0.21560E+01   0.10495E+00
   0.21610E+01   0.10498E+00
   0.21660E+01   0.10502E+00
   0.21710E+01   0.10506E+00
   0.21760E+01   0.10509E+00
   0.21810E+01   0.10512E+00
   0.21860E+01   0.10515E+00
   0.21910E+01   0.10518E+00
   0.21960E+01   0.10520E+00
   0.22010E+01   0.10523E+00
   0.22060E+01   0.10525E+00
   0.22110E+01   0.10527E+00
   0.22160E+01   0.10529E+00
   0.22210E+01   0.10531E+00
   0.22260E+01   0.10533E+00
   0.22310E+01   0.10535E+00
   0.22360E+01   0.10536E+00
   0.22410E+01   0.10538E+00
   0.22460E+01   0.10539E+00
   0.22510E+01   0.10540E+00
   0.22560E+01   0.10541E+00
   0.22610E+01   0.10542E+00
   0.22660E+01   0.10543E+00
   0.22710E+01   0.10544E+00
   0.22760E+01   0.10544E+00
   0.22810E+01   0.10545E+00
   0.22860E+01   0.10545E+00
   0.22910E+01   0.10546E+00
   0.22960E+01   0.10546E+00
   0.23010E+01   0.10546E+00
   0.23060E+01   0.10546E+00
   0.23110E+01   0.10547E+00
   0.23160E+01   0.10547E+00
   0.23210E+01   0.10547E+00
   0.23260E+01   0.10547E+00


   0.59999E-02   0.41276E-07
   0.11000E-01   0.20347E-06
   0.16000E-01   0.60569E-06
   0.21000E-01   0.13570E-05
   0.26000E-01   0.25666E-05
   0.30999E-01   0.43435E-05
   0.35999E-01   0.67811E-05
   0.40999E-01   0.99958E-05
   0.45999E-01   0.14098E-04
   0.50999E-01   0.19197E-04
   0.55999E-01   0.25401E-04
   0.60999E-01   0.32817E-04
   0.65999E-01   0.41554E-04
   0.70999E-01   0.51721E-04
   0.75999E-01   0.63373E-04
   0.80998E-01   0.76654E-04
   0.85998E-01   0.91679E-04
   0.90998E-01   0.10856E-03
   0.95998E-01   0.12740E-03
   0.10100E+00   0.14830E-03
   0.10600E+00   0.17139E-03
   0.11100E+00   0.19672E-03
   0.11600E+00   0.22425E-03
   0.12100E+00   0.25412E-03
   0.12600E+00   0.28657E-03
   0.13100E+00   0.32170E-03
   0.13600E+00   0.35961E-03
   0.14100E+00   0.40042E-03
   0.14600E+00   0.44404E-03
   0.15100E+00   0.49064E-03
   0.15600E+00   0.54014E-03
   0.16100E+00   0.59290E-03
   0.16600E+00   0.64905E-03
   0.17100E+00   0.70843E-03
   0.17600E+00   0.77132E-03
   0.18100E+00   0.83790E-03
   0.18600E+00   0.90781E-03
   0.19100E+00   0.98144E-03
   0.19600E+00   0.10587E-02
   0.20100E+00   0.11400E-02
   0.20600E+00   0.12254E-02
   0.21100E+00   0.13146E-02
   0.21600E+00   0.14074E-02
   0.22100E+00   0.15047E-02
   0.22600E+00   0.16063E-02
   0.23100E+00   0.17121E-02
   0.23600E+00   0.18225E-02
   0.24100E+00   0.19369E-02
   0.24600E+00   0.20556E-02
   0.25100E+00   0.21792E-02
   0.25599E+00   0.23077E-02
   0.26099E+00   0.24400E-02
   0.26599E+00   0.25772E-02
   0.27099E+00   0.27196E-02
   0.27599E+00   0.28667E-02
   0.28099E+00   0.30182E-02
   0.28599E+00   0.31748E-02
   0.29099E+00   0.33363E-02
   0.29599E+00   0.35033E-02
   0.30099E+00   0.36741E-02
   0.30599E+00   0.38506E-02
   0.31099E+00   0.40328E-02
   0.31599E+00   0.42199E-02
   0.32099E+00   0.44118E-02
   0.32599E+00   0.46089E-02
   0.33099E+00   0.48117E-02
   0.33599E+00   0.50193E-02
   0.34099E+00   0.52322E-02
   0.34599E+00   0.54513E-02
   0.35099E+00   0.56744E-02
   0.35599E+00   0.59037E-02
   0.36099E+00   0.61385E-02
   0.36599E+00   0.63782E-02
   0.37099E+00   0.66231E-02
   0.37599E+00   0.68746E-02
   0.38099E+00   0.71301E-02
   0.38599E+00   0.73918E-02
   0.39099E+00   0.76593E-02
   0.39599E+00   0.79317E-02
   0.40099E+00   0.82096E-02
   0.40599E+00   0.84939E-02
   0.41099E+00   0.87822E-02
   0.41599E+00   0.90771E-02
   0.42099E+00   0.93760E-02
   0.42599E+00   0.96814E-02
   0.43099E+00   0.99928E-02
   0.43599E+00   0.10309E-01
   0.44099E+00   0.10631E-01
   0.44599E+00   0.10959E-01
   0.45099E+00   0.11291E-01
   0.45599E+00   0.11629E-01
   0.46099E+00   0.11972E-01
   0.46599E+00   0.12321E-01
   0.47099E+00   0.12674E-01
   0.47599E+00   0.13033E-01
   0.48099E+00   0.13398E-01
   0.48599E+00   0.13768E-01
   0.49099E+00   0.14144E-01
   0.49599E+00   0.14523E-01
   0.50099E+00   0.14909E-01
   0.50599E+00   0.15299E-01
   0.51099E+00   0.15695E-01
   0.51599E+00   0.16095E-01
   0.52099E+00   0.16501E-01
   0.52599E+00   0.16912E-01
   0.53099E+00   0.17328E-01
   0.53599E+00   0.17750E-01
   0.54099E+00   0.18175E-01
   0.54599E+00   0.18606E-01
   0.55099E+00   0.19042E-01
   0.55599E+00   0.19482E-01
   0.56099E+00   0.19926E-01
   0.56599E+00   0.20376E-01
   0.57099E+00   0.20829E-01
   0.57599E+00   0.21288E-01
   0.58099E+00   0.21751E-01
   0.58599E+00   0.22220E-01
   0.59099E+00   0.22691E-01
   0.59599E+00   0.23165E-01
   0.60099E+00   0.23646E-01
   0.60599E+00   0.24130E-01
   0.61099E+00   0.24619E-01
   0.61599E+00   0.25111E-01
   0.62099E+00   0.25607E-01
   0.62599E+00   0.26107E-01
   0.63099E+00   0.26612E-01
   0.63599E+00   0.27120E-01
   0.64099E+00   0.27631E-01
   0.64599E+00   0.28146E-01
   0.65099E+00   0.28665E-01
   0.65599E+00   0.29188E-01
   0.66099E+00   0.29714E-01
   0.66599E+00   0.30244E-01
   0.67099E+00   0.30777E-01
   0.67599E+00   0.31312E-01
   0.68099E+00   0.31850E-01
   0.68599E+00   0.32393E-01
   0.69099E+00   0.32940E-01
   0.69599E+00   0.33488E-01
   0.70099E+00   0.34039E-01
   0.70599E+00   0.34594E-01
   0.71099E+00   0.35151E-01
   0.71599E+00   0.35709E-01
   0.72099E+00   0.36271E-01
   0.72599E+00   0.36835E-01
   0.73099E+00   0.37404E-01
   0.73599E+00   0.37975E-01
   0.74099E+00   0.38547E-01
   0.74599E+00   0.39123E-01
   0.75099E+00   0.39700E-01
   0.75598E+00   0.40278E-01
   0.76098E+00   0.40859E-01
   0.76598E+00   0.41441E-01
   0.77098E+00   0.42025E-01
   0.77598E+00   0.42613E-01
   0.78098E+00   0.43201E-01
   0.78598E+00   0.43791E-01
   0.79098E+00   0.44384E-01
   0.79598E+00   0.44976E-01
   0.80098E+00   0.45570E-01
   0.80598E+00   0.46164E-01
   0.81098E+00   0.46762E-01
   0.81598E+00   0.47360E-01
   0.82098E+00   0.47958E-01
   0.82598E+00   0.48559E-01
   0.83098E+00   0.49159E-01
   0.83598E+00   0.49760E-01
   0.84098E+00   0.50361E-01
   0.84598E+00   0.50965E-01
   0.85098E+00   0.51569E-01
   0.85598E+00   0.52173E-01
   0.86098E+00   0.52777E-01
   0.86598E+00   0.53384E-01
   0.87098E+00   0.53988E-01
   0.87598E+00   0.54592E-01
   0.88098E+00   0.55197E-01
   0.88598E+00   0.55804E-01
   0.89098E+00   0.56409E-01
   0.89598E+00   0.57015E-01
   0.90098E+00   0.57620E-01
   0.90598E+00   0.58224E-01
   0.91098E+00   0.58831E-01
   0.91598E+00   0.59435E-01
   0.92098E+00   0.60039E-01
   0.92598E+00   0.60642E-01
   0.93098E+00   0.61244E-01
   0.93598E+00   0.61848E-01
   0.94098E+00   0.62451E-01
   0.94598E+00   0.63051E-01
   0.95098E+00   0.63651E-01
   0.95598E+00   0.64249E-01
   0.96098E+00   0.64846E-01
   0.96598E+00   0.65445E-01
   0.97098E+00   0.66040E-01
   0.97598E+00   0.66635E-01
   0.98098E+00   0.67229E-01
   0.98598E+00   0.67821E-01
   0.99098E+00   0.68412E-01
   0.99598E+00   0.69000E-01
   0.10010E+01   0.69589E-01
   0.10060E+01   0.70176E-01
   0.10110E+01   0.70761E-01
   0.10160E+01   0.71344E-01
   0.10210E+01   0.71926E-01
   0.10260E+01   0.72506E-01
   0.10310E+01   0.73083E-01
   0.10360E+01   0.73658E-01
   0.10410E+01   0.74231E-01
   0.10460E+01   0.74805E-01
   0.10510E+01   0.75375E-01
   0.10560E+01   0.75944E-01
   0.10610E+01   0.76510E-01
   0.10660E+01   0.77073E-01
   0.10710E+01   0.77633E-01
   0.10760E+01   0.78193E-01
   0.10810E+01   0.78749E-01
   0.10860E+01   0.79304E-01
   0.10910E+01   0.79856E-01
   0.10960E+01   0.80405E-01
   0.11010E+01   0.80952E-01
   0.11060E+01   0.81494E-01
   0.11110E+01   0.82035E-01
   0.11160E+01   0.82573E-01
   0.11210E+01   0.83108E-01
   0.11260E+01   0.83641E-01
   0.11310E+01   0.84169E-01
   0.11360E+01   0.84696E-01
   0.11410E+01   0.85220E-01
   0.11460E+01   0.85741E-01
   0.11510E+01   0.86259E-01
   0.11560E+01   0.86773E-01
   0.11610E+01   0.87285E-01
   0.11660E+01   0.87793E-01
   0.11710E+01   0.88300E-01
   0.11760E+01   0.88802E-01
   0.11810E+01   0.89302E-01
   0.11860E+01   0.89798E-01
   0.11910E+01   0.90292E-01
   0.11960E+01   0.90781E-01
   0.12010E+01   0.91267E-01
   0.12060E+01   0.91750E-01
   0.12110E+01   0.92230E-01
   0.12160E+01   0.92706E-01
   0.12210E+01   0.93180E-01
   0.12260E+01   0.93648E-01
   0.12310E+01   0.94113E-01
   0.12360E+01   0.94575E-01
   0.12410E+01   0.95033E-01
   0.12460E+01   0.95488E-01
   0.12510E+01   0.95939E-01
   0.12560E+01   0.96386E-01
   0.12610E+01   0.96831E-01
   0.12660E+01   0.97270E-01
   0.12710E+01   0.97705E-01
   0.12760E+01   0.98138E-01
   0.12810E+01   0.98567E-01
   0.12860E+01   0.98991E-01
   0.12910E+01   0.99414E-01
   0.12960E+01   0.99830E-01
   0.13010E+01   0.10024E+00
   0.13060E+01   0.10065E+00
   0.13110E+01   0.10106E+00
   0.13160E+01   0.10146E+00
   0.13210E+01   0.10186E+00
   0.13260E+01   0.10225E+00
   0.13310E+01   0.10264E+00
   0.13360E+01   0.10303E+00
   0.13410E+01   0.10341E+00
   0.13460E+01   0.10379E+00
   0.13510E+01   0.10416E+00
   0.13560E+01   0.10453E+00
   0.13610E+01   0.10490E+00
   0.13660E+01   0.10526E+00
   0.13710E+01   0.10562E+00
   0.13760E+01   0.10597E+00
   0.13810E+01   0.10632E+00
   0.13860E+01   0.10667E+00
   0.13910E+01   0.10701E+00
   0.13960E+01   0.10735E+00
   0.14010E+01   0.10768E+00
   0.14060E+01   0.10801E+00
   0.14110E+01   0.10834E+00
   0.14160E+01   0.10866E+00
   0.14210E+01   0.10898E+00
   0.14260E+01   0.10929E+00
   0.14310E+01   0.10960E+00
   0.14360E+01   0.10991E+00
   0.14410E+01   0.11021E+00
   0.14460E+01   0.11050E+00
   0.14510E+01   0.11080E+00
   0.14560E+01   0.11108E+00
   0.14610E+01   0.11137E+00
   0.14660E+01   0.11165E+00
   0.14710E+01   0.11193E+00
   0.14760E+01   0.11220E+00
   0.14810E+01   0.11247E+00
   0.14860E+01   0.11273E+00
   0.14910E+01   0.11299E+00
   0.14960E+01   0.11325E+00
   0.15010E+01   0.11350E+00
   0.15060E+01   0.11375E+00
   0.15110E+01   0.11400E+00
   0.15160E+01   0.11424E+00
   0.15210E+01   0.11447E+00
   0.15260E+01   0.11471E+00
   0.15310E+01   0.11493E+00
   0.15360E+01   0.11516E+00
   0.15410E+01   0.11538E+00
   0.15460E+01   0.11560E+00
   0.15510E+01   0.11581E+00
   0.15560E+01   0.11602E+00
   0.15610E+01   0.11622E+00
   0.15660E+01   0.11642E+00
   0.15710E+01   0.11662E+00
   0.15760E+01   0.11682E+00
   0.15810E+01   0.11701E+00
   0.15860E+01   0.11719E+00
   0.15910E+01   0.11737E+00
   0.15960E+01   0.11755E+00
   0.16010E+01   0.11773E+00
   0.16060E+01   0.11790E+00
   0.16110E+01   0.11807E+00
   0.16160E+01   0.11823E+00
   0.16210E+01   0.11839E+00
   0.16260E+01   0.11855E+00
   0.16310E+01   0.11870E+00
   0.16360E+01   0.11885E+00
   0.16410E+01   0.11899E+00
   0.16460E+01   0.11914E+00
   0.16510E+01   0.11927E+00
   0.16560E+01   0.11941E+00
   0.16610E+01   0.11954E+00
   0.16660E+01   0.11967E+00
   0.16710E+01   0.11980E+00
   0.16760E+01   0.11992E+00
   0.16810E+01   0.12003E+00
   0.16860E+01   0.12015E+00
   0.16910E+01   0.12026E+00
   0.16960E+01   0.12037E+00
   0.17010E+01   0.12047E+00
   0.17060E+01   0.12058E+00
   0.17110E+01   0.12067E+00
   0.17160E+01   0.12077E+00
   0.17210E+01   0.12086E+00
   0.17260E+01   0.12095E+00
   0.17310E+01   0.12104E+00
   0.17360E+01   0.12112E+00
   0.17410E+01   0.12120E+00
   0.17460E+01   0.12128E+00
   0.17510E+01   0.12135E+00
   0.17560E+01   0.12142E+00
   0.17610E+01   0.12149E+00
   0.17660E+01   0.12155E+00
   0.17710E+01   0.12162E+00
   0.17760E+01   0.12168E+00
   0.17810E+01   0.12173E+00
   0.17860E+01   0.12179E+00
   0.17910E+01   0.12184E+00
   0.17960E+01   0.12189E+00
   0.18010E+01   0.12194E+00
   0.18060E+01   0.12198E+00
   0.18110E+01   0.12202E+00
   0.18160E+01   0.12206E+00
   0.18210E+01   0.12210E+00
   0.18260E+01   0.12214E+00
   0.18310E+01   0.12217E+00
   0.18360E+01   0.12220E+00
   0.18410E+01   0.12223E+00
   0.18460E+01   0.12225E+00
   0.18510E+01   0.12228E+00
   0.18560E+01   0.12230E+00
   0.18610E+01   0.12232E+00
   0.18660E+01   0.12234E+00
   0.18710E+01   0.12235E+00
   0.18760E+01   0.12237E+00
   0.18810E+01   0.12238E+00
   0.18860E+01   0.12239E+00
   0.18910E+01   0.12240E+00
   0.18960E+01   0.12241E+00
   0.19010E+01   0.12242E+00
   0.19060E+01   0.12242E+00
   0.19110E+01   0.12243E+00
   0.19160E+01   0.12243E+00
   0.19210E+01   0.12243E+00
   0.19260E+01   0.12243E+00
   0.19310E+01   0.12243E+00
   0.19360E+01   0.12243E+00


   0.59999E-02   0.85129E-07
   0.11000E-01   0.47475E-06
   0.16000E-01   0.14380E-05
   0.21000E-01   0.32331E-05
   0.26000E-01   0.61229E-05
   0.30999E-01   0.10368E-04
   0.35999E-01   0.16230E-04
   0.40999E-01   0.23968E-04
   0.45999E-01   0.33843E-04
   0.50999E-01   0.46117E-04
   0.55999E-01   0.61049E-04
   0.60999E-01   0.78900E-04
   0.65999E-01   0.99883E-04
   0.70999E-01   0.12403E-03
   0.75999E-01   0.15184E-03
   0.80998E-01   0.18356E-03
   0.85998E-01   0.21944E-03
   0.90998E-01   0.25975E-03
   0.95998E-01   0.30453E-03
   0.10100E+00   0.35412E-03
   0.10600E+00   0.40853E-03
   0.11100E+00   0.46832E-03
   0.11600E+00   0.53345E-03
   0.12100E+00   0.60437E-03
   0.12600E+00   0.68141E-03
   0.13100E+00   0.76420E-03
   0.13600E+00   0.85305E-03
   0.14100E+00   0.94867E-03
   0.14600E+00   0.10512E-02
   0.15100E+00   0.11599E-02
   0.15600E+00   0.12758E-02
   0.16100E+00   0.13988E-02
   0.16600E+00   0.15296E-02
   0.17100E+00   0.16675E-02
   0.17600E+00   0.18129E-02
   0.18100E+00   0.19668E-02
   0.18600E+00   0.21285E-02
   0.19100E+00   0.22978E-02
   0.19600E+00   0.24755E-02
   0.20100E+00   0.26620E-02
   0.20600E+00   0.28567E-02
   0.21100E+00   0.30601E-02
   0.21600E+00   0.32729E-02
   0.22100E+00   0.34933E-02
   0.22600E+00   0.37230E-02
   0.23100E+00   0.39613E-02
   0.23600E+00   0.42087E-02
   0.24100E+00   0.44662E-02
   0.24600E+00   0.47317E-02
   0.25100E+00   0.50078E-02
   0.25599E+00   0.52919E-02
   0.26099E+00   0.55857E-02
   0.26599E+00   0.58903E-02
   0.27099E+00   0.62032E-02
   0.27599E+00   0.65268E-02
   0.28099E+00   0.68587E-02
   0.28599E+00   0.72006E-02
   0.29099E+00   0.75518E-02
   0.29599E+00   0.79137E-02
   0.30099E+00   0.82840E-02
   0.30599E+00   0.86643E-02
   0.31099E+00   0.90539E-02
   0.31599E+00   0.94535E-02
   0.32099E+00   0.98615E-02
   0.32599E+00   0.10280E-01
   0.33099E+00   0.10708E-01
   0.33599E+00   0.11146E-01
   0.34099E+00   0.11593E-01
   0.34599E+00   0.12050E-01
   0.35099E+00   0.12516E-01
   0.35599E+00   0.12990E-01
   0.36099E+00   0.13474E-01
   0.36599E+00   0.13966E-01
   0.37099E+00   0.14469E-01
   0.37599E+00   0.14980E-01
   0.38099E+00   0.15498E-01
   0.38599E+00   0.16028E-01
   0.39099E+00   0.16566E-01
   0.39599E+00   0.17113E-01
   0.40099E+00   0.17669E-01
   0.40599E+00   0.18232E-01
   0.41099E+00   0.18804E-01
   0.41599E+00   0.19385E-01
   0.42099E+00   0.19972E-01
   0.42599E+00   0.20569E-01
   0.43099E+00   0.21173E-01
   0.43599E+00   0.21784E-01
   0.44099E+00   0.22402E-01
   0.44599E+00   0.23028E-01
   0.45099E+00   0.23662E-01
   0.45599E+00   0.24302E-01
   0.46099E+00   0.24951E-01
   0.46599E+00   0.25606E-01
   0.47099E+00   0.26268E-01
   0.47599E+00   0.26934E-01
   0.48099E+00   0.27610E-01
   0.48599E+00   0.28291E-01
   0.49099E+00   0.28979E-01
   0.49599E+00   0.29672E-01
   0.50099E+00   0.30371E-01
   0.50599E+00   0.31075E-01
   0.51099E+00   0.31785E-01
   0.51599E+00   0.32500E-01
   0.52099E+00   0.33220E-01
   0.52599E+00   0.33947E-01
   0.53099E+00   0.34679E-01
   0.53599E+00   0.35413E-01
   0.54099E+00   0.36153E-01
   0.54599E+00   0.36896E-01
   0.55099E+00   0.37643E-01
   0.55599E+00   0.38397E-01
   0.56099E+00   0.39153E-01
   0.56599E+00   0.39912E-01
   0.57099E+00   0.40676E-01
   0.57599E+00   0.41444E-01
   0.58099E+00   0.42212E-01
   0.58599E+00   0.42983E-01
   0.59099E+00   0.43757E-01
   0.59599E+00   0.44538E-01
   0.60099E+00   0.45319E-01
   0.60599E+00   0.46103E-01
   0.61099E+00   0.46889E-01
   0.61599E+00   0.47675E-01
   0.62099E+00   0.48463E-01
   0.62599E+00   0.49254E-01
   0.63099E+00   0.50046E-01
   0.63599E+00   0.50840E-01
   0.64099E+00   0.51635E-01
   0.64599E+00   0.52429E-01
   0.65099E+00   0.53225E-01
   0.65599E+00   0.54021E-01
   0.66099E+00   0.54817E-01
   0.66599E+00   0.55615E-01
   0.67099E+00   0.56411E-01
   0.67599E+00   0.57209E-01
   0.68099E+00   0.58005E-01
   0.68599E+00   0.58802E-01
   0.69099E+00   0.59598E-01
   0.69599E+00   0.60394E-01
   0.70099E+00   0.61188E-01
   0.70599E+00   0.61983E-01
   0.71099E+00   0.62776E-01
   0.71599E+00   0.63569E-01
   0.72099E+00   0.64358E-01
   0.72599E+00   0.65148E-01
   0.73099E+00   0.65934E-01
   0.73599E+00   0.66721E-01
   0.74099E+00   0.67505E-01
   0.74599E+00   0.68290E-01
   0.75099E+00   0.69071E-01
   0.75598E+00   0.69848E-01
   0.76098E+00   0.70622E-01
   0.76598E+00   0.71396E-01
   0.77098E+00   0.72167E-01
   0.77598E+00   0.72935E-01
   0.78098E+00   0.73701E-01
   0.78598E+00   0.74463E-01
   0.79098E+00   0.75223E-01
   0.79598E+00   0.75978E-01
   0.80098E+00   0.76729E-01
   0.80598E+00   0.77480E-01
   0.81098E+00   0.78226E-01
   0.81598E+00   0.78967E-01
   0.82098E+00   0.79708E-01
   0.82598E+00   0.80442E-01
   0.83098E+00   0.81171E-01
   0.83598E+00   0.81898E-01
   0.84098E+00   0.82621E-01
   0.84598E+00   0.83341E-01
   0.85098E+00   0.84053E-01
   0.85598E+00   0.84763E-01
   0.86098E+00   0.85470E-01
   0.86598E+00   0.86171E-01
   0.87098E+00   0.86868E-01
   0.87598E+00   0.87561E-01
   0.88098E+00   0.88249E-01
   0.88598E+00   0.88932E-01
   0.89098E+00   0.89611E-01
   0.89598E+00   0.90283E-01
   0.90098E+00   0.90952E-01
   0.90598E+00   0.91617E-01
   0.91098E+00   0.92274E-01
   0.91598E+00   0.92927E-01
   0.92098E+00   0.93575E-01
   0.92598E+00   0.94218E-01
   0.93098E+00   0.94854E-01
   0.93598E+00   0.95488E-01
   0.94098E+00   0.96117E-01
   0.94598E+00   0.96738E-01
   0.95098E+00   0.97355E-01
   0.95598E+00   0.97967E-01
   0.96098E+00   0.98571E-01
   0.96598E+00   0.99170E-01
   0.97098E+00   0.99762E-01
   0.97598E+00   0.10035E+00
   0.98098E+00   0.10093E+00
   0.98598E+00   0.10151E+00
   0.99098E+00   0.10208E+00
   0.99598E+00   0.10264E+00
   0.10010E+01   0.10320E+00
   0.10060E+01   0.10375E+00
   0.10110E+01   0.10430E+00
   0.10160E+01   0.10484E+00
   0.10210E+01   0.10538E+00
   0.10260E+01   0.10591E+00
   0.10310E+01   0.10643E+00
   0.10360E+01   0.10695E+00
   0.10410E+01   0.10745E+00
   0.10460E+01   0.10796E+00
   0.10510E+01   0.10846E+00
   0.10560E+01   0.10895E+00
   0.10610E+01   0.10944E+00
   0.10660E+01   0.10992E+00
   0.10710E+01   0.11039E+00
   0.10760E+01   0.11086E+00
   0.10810E+01   0.11132E+00
   0.10860E+01   0.11178E+00
   0.10910E+01   0.11223E+00
   0.10960E+01   0.11267E+00
   0.11010E+01   0.11311E+00
   0.11060E+01   0.11354E+00
   0.11110E+01   0.11396E+00
   0.11160E+01   0.11438E+00
   0.11210E+01   0.11479E+00
   0.11260E+01   0.11520E+00
   0.11310E+01   0.11560E+00
   0.11360E+01   0.11600E+00
   0.11410E+01   0.11638E+00
   0.11460E+01   0.11677E+00
   0.11510E+01   0.11714E+00
   0.11560E+01   0.11751E+00
   0.11610E+01   0.11788E+00
   0.11660E+01   0.11824E+00
   0.11710E+01   0.11859E+00
   0.11760E+01   0.11894E+00
   0.11810E+01   0.11928E+00
   0.11860E+01   0.11961E+00
   0.11910E+01   0.11994E+00
   0.11960E+01   0.12026E+00
   0.12010E+01   0.12058E+00
   0.12060E+01   0.12089E+00
   0.12110E+01   0.12120E+00
   0.12160E+01   0.12149E+00
   0.12210E+01   0.12179E+00
   0.12260E+01   0.12208E+00
   0.12310E+01   0.12236E+00
   0.12360E+01   0.12263E+00
   0.12410E+01   0.12291E+00
   0.12460E+01   0.12317E+00
   0.12510E+01   0.12343E+00
   0.12560E+01   0.12368E+00
   0.12610E+01   0.12393E+00
   0.12660E+01   0.12417E+00
   0.12710E+01   0.12441E+00
   0.12760E+01   0.12464E+00
   0.12810E+01   0.12487E+00
   0.12860E+01   0.12509E+00
   0.12910E+01   0.12531E+00
   0.12960E+01   0.12552E+00
   0.13010E+01   0.12572E+00
   0.13060E+01   0.12592E+00
   0.13110E+01   0.12611E+00
   0.13160E+01   0.12630E+00
   0.13210E+01   0.12649E+00
   0.13260E+01   0.12667E+00
   0.13310E+01   0.12684E+00
   0.13360E+01   0.12701E+00
   0.13410E+01   0.12717E+00
   0.13460E+01   0.12733E+00
   0.13510E+01   0.12749E+00
   0.13560E+01   0.12764E+00
   0.13610E+01   0.12778E+00
   0.13660E+01   0.12792E+00
   0.13710E+01   0.12806E+00
   0.13760E+01   0.12819E+00
   0.13810E+01   0.12832E+00
   0.13860E+01   0.12844E+00
   0.13910E+01   0.12856E+00
   0.13960E+01   0.12867E+00
   0.14010E+01   0.12878E+00
   0.14060E+01   0.12888E+00
   0.14110E+01   0.12898E+00
   0.14160E+01   0.12908E+00
   0.14210E+01   0.12917E+00
   0.14260E+01   0.12926E+00
   0.14310E+01   0.12934E+00
   0.14360E+01   0.12942E+00
   0.14410E+01   0.12950E+00
   0.14460E+01   0.12957E+00
   0.14510E+01   0.12964E+00
   0.14560E+01   0.12971E+00
   0.14610E+01   0.12977E+00
   0.14660E+01   0.12983E+00
   0.14710E+01   0.12988E+00
   0.14760E+01   0.12993E+00
   0.14810E+01   0.12998E+00
   0.14860E+01   0.13002E+00
   0.14910E+01   0.13006E+00
   0.14960E+01   0.13010E+00
   0.15010E+01   0.13014E+00
   0.15060E+01   0.13017E+00
   0.15110E+01   0.13020E+00
   0.15160E+01   0.13023E+00
   0.15210E+01   0.13025E+00
   0.15260E+01   0.13027E+00
   0.15310E+01   0.13029E+00
   0.15360E+01   0.13031E+00
   0.15410E+01   0.13032E+00
   0.15460E+01   0.13033E+00
   0.15510E+01   0.13035E+00
   0.15560E+01   0.13035E+00
   0.15610E+01   0.13036E+00
   0.15660E+01   0.13037E+00
   0.15710E+01   0.13037E+00
   0.15760E+01   0.13037E+00
   0.15810E+01   0.13037E+00
   0.15860E+01   0.13037E+00
   0.15910E+01   0.13037E+00


   0.59999E-02   0.20030E-06
   0.11000E-01   0.11872E-05
   0.16000E-01   0.36345E-05
   0.21000E-01   0.82061E-05
   0.26000E-01   0.15566E-04
   0.30999E-01   0.26377E-04
   0.35999E-01   0.41289E-04
   0.40999E-01   0.60885E-04
   0.45999E-01   0.85894E-04
   0.50999E-01   0.11693E-03
   0.55999E-01   0.15440E-03
   0.60999E-01   0.19900E-03
   0.65999E-01   0.25154E-03
   0.70999E-01   0.31267E-03
   0.75999E-01   0.38225E-03
   0.80998E-01   0.46144E-03
   0.85998E-01   0.55094E-03
   0.90998E-01   0.65088E-03
   0.95998E-01   0.76158E-03
   0.10100E+00   0.88387E-03
   0.10600E+00   0.10186E-02
   0.11100E+00   0.11649E-02
   0.11600E+00   0.13249E-02
   0.12100E+00   0.14974E-02
   0.12600E+00   0.16836E-02
   0.13100E+00   0.18845E-02
   0.13600E+00   0.20989E-02
   0.14100E+00   0.23282E-02
   0.14600E+00   0.25724E-02
   0.15100E+00   0.28323E-02
   0.15600E+00   0.31068E-02
   0.16100E+00   0.33986E-02
   0.16600E+00   0.37053E-02
   0.17100E+00   0.40274E-02
   0.17600E+00   0.43669E-02
   0.18100E+00   0.47218E-02
   0.18600E+00   0.50938E-02
   0.19100E+00   0.54815E-02
   0.19600E+00   0.58867E-02
   0.20100E+00   0.63095E-02
   0.20600E+00   0.67486E-02
   0.21100E+00   0.72039E-02
   0.21600E+00   0.76773E-02
   0.22100E+00   0.81672E-02
   0.22600E+00   0.86717E-02
   0.23100E+00   0.91919E-02
   0.23600E+00   0.97307E-02
   0.24100E+00   0.10285E-01
   0.24600E+00   0.10856E-01
   0.25100E+00   0.11442E-01
   0.25599E+00   0.12044E-01
   0.26099E+00   0.12663E-01
   0.26599E+00   0.13298E-01
   0.27099E+00   0.13947E-01
   0.27599E+00   0.14611E-01
   0.28099E+00   0.15288E-01
   0.28599E+00   0.15982E-01
   0.29099E+00   0.16689E-01
   0.29599E+00   0.17409E-01
   0.30099E+00   0.18143E-01
   0.30599E+00   0.18891E-01
   0.31099E+00   0.19651E-01
   0.31599E+00   0.20425E-01
   0.32099E+00   0.21209E-01
   0.32599E+00   0.22006E-01
   0.33099E+00   0.22815E-01
   0.33599E+00   0.23636E-01
   0.34099E+00   0.24468E-01
   0.34599E+00   0.25311E-01
   0.35099E+00   0.26164E-01
   0.35599E+00   0.27027E-01
   0.36099E+00   0.27898E-01
   0.36599E+00   0.28780E-01
   0.37099E+00   0.29671E-01
   0.37599E+00   0.30565E-01
   0.38099E+00   0.31470E-01
   0.38599E+00   0.32383E-01
   0.39099E+00   0.33303E-01
   0.39599E+00   0.34230E-01
   0.40099E+00   0.35164E-01
   0.40599E+00   0.36100E-01
   0.41099E+00   0.37046E-01
   0.41599E+00   0.37996E-01
   0.42099E+00   0.38950E-01
   0.42599E+00   0.39906E-01
   0.43099E+00   0.40869E-01
   0.43599E+00   0.41835E-01
   0.44099E+00   0.42805E-01
   0.44599E+00   0.43774E-01
   0.45099E+00   0.44745E-01
   0.45599E+00   0.45719E-01
   0.46099E+00   0.46701E-01
   0.46599E+00   0.47681E-01
   0.47099E+00   0.48663E-01
   0.47599E+00   0.49647E-01
   0.48099E+00   0.50626E-01
   0.48599E+00   0.51607E-01
   0.49099E+00   0.52585E-01
   0.49599E+00   0.53564E-01
   0.50099E+00   0.54543E-01
   0.50599E+00   0.55518E-01
   0.51099E+00   0.56494E-01
   0.51599E+00   0.57470E-01
   0.52099E+00   0.58440E-01
   0.52599E+00   0.59411E-01
   0.53099E+00   0.60377E-01
   0.53599E+00   0.61342E-01
   0.54099E+00   0.62302E-01
   0.54599E+00   0.63260E-01
   0.55099E+00   0.64213E-01
   0.55599E+00   0.65164E-01
   0.56099E+00   0.66105E-01
   0.56599E+00   0.67044E-01
   0.57099E+00   0.67981E-01
   0.57599E+00   0.68911E-01
   0.58099E+00   0.69837E-01
   0.58599E+00   0.70759E-01
   0.59099E+00   0.71673E-01
   0.59599E+00   0.72582E-01
   0.60099E+00   0.73483E-01
   0.60599E+00   0.74382E-01
   0.61099E+00   0.75274E-01
   0.61599E+00   0.76162E-01
   0.62099E+00   0.77038E-01
   0.62599E+00   0.77912E-01
   0.63099E+00   0.78778E-01
   0.63599E+00   0.79637E-01
   0.64099E+00   0.80489E-01
   0.64599E+00   0.81332E-01
   0.65099E+00   0.82172E-01
   0.65599E+00   0.83000E-01
   0.66099E+00   0.83822E-01
   0.66599E+00   0.84640E-01
   0.67099E+00   0.85446E-01
   0.67599E+00   0.86244E-01
   0.68099E+00   0.87038E-01
   0.68599E+00   0.87820E-01
   0.69099E+00   0.88595E-01
   0.69599E+00   0.89363E-01
   0.70099E+00   0.90122E-01
   0.70599E+00   0.90874E-01
   0.71099E+00   0.91618E-01
   0.71599E+00   0.92354E-01
   0.72099E+00   0.93079E-01
   0.72599E+00   0.93800E-01
   0.73099E+00   0.94510E-01
   0.73599E+00   0.95212E-01
   0.74099E+00   0.95902E-01
   0.74599E+00   0.96589E-01
   0.75099E+00   0.97265E-01
   0.75598E+00   0.97933E-01
   0.76098E+00   0.98590E-01
   0.76598E+00   0.99240E-01
   0.77098E+00   0.99883E-01
   0.77598E+00   0.10052E+00
   0.78098E+00   0.10114E+00
   0.78598E+00   0.10176E+00
   0.79098E+00   0.10236E+00
   0.79598E+00   0.10296E+00
   0.80098E+00   0.10355E+00
   0.80598E+00   0.10413E+00
   0.81098E+00   0.10471E+00
   0.81598E+00   0.10527E+00
   0.82098E+00   0.10583E+00
   0.82598E+00   0.10637E+00
   0.83098E+00   0.10691E+00
   0.83598E+00   0.10744E+00
   0.84098E+00   0.10796E+00
   0.84598E+00   0.10847E+00
   0.85098E+00   0.10897E+00
   0.85598E+00   0.10947E+00
   0.86098E+00   0.10996E+00
   0.86598E+00   0.11044E+00
   0.87098E+00   0.11090E+00
   0.87598E+00   0.11137E+00
   0.88098E+00   0.11182E+00
   0.88598E+00   0.11226E+00
   0.89098E+00   0.11270E+00
   0.89598E+00   0.11313E+00
   0.90098E+00   0.11355E+00
   0.90598E+00   0.11396E+00
   0.91098E+00   0.11437E+00
   0.91598E+00   0.11477E+00
   0.92098E+00   0.11515E+00
   0.92598E+00   0.11553E+00
   0.93098E+00   0.11591E+00
   0.93598E+00   0.11627E+00
   0.94098E+00   0.11663E+00
   0.94598E+00   0.11698E+00
   0.95098E+00   0.11732E+00
   0.95598E+00   0.11766E+00
   0.96098E+00   0.11798E+00
   0.96598E+00   0.11830E+00
   0.97098E+00   0.11861E+00
   0.97598E+00   0.11892E+00
   0.98098E+00   0.11922E+00
   0.98598E+00   0.11951E+00
   0.99098E+00   0.11979E+00
   0.99598E+00   0.12006E+00
   0.10010E+01   0.12033E+00
   0.10060E+01   0.12059E+00
   0.10110E+01   0.12085E+00
   0.10160E+01   0.12110E+00
   0.10210E+01   0.12134E+00
   0.10260E+01   0.12157E+00
   0.10310E+01   0.12180E+00
   0.10360E+01   0.12202E+00
   0.10410E+01   0.12223E+00
   0.10460E+01   0.12244E+00
   0.10510E+01   0.12264E+00
   0.10560E+01   0.12283E+00
   0.10610E+01   0.12302E+00
   0.10660E+01   0.12320E+00
   0.10710E+01   0.12338E+00
   0.10760E+01   0.12355E+00
   0.10810E+01   0.12371E+00
   0.10860E+01   0.12387E+00
   0.10910E+01   0.12402E+00
   0.10960E+01   0.12417E+00
   0.11010E+01   0.12431E+00
   0.11060E+01   0.12445E+00
   0.11110E+01   0.12458E+00
   0.11160E+01   0.12470E+00
   0.11210E+01   0.12482E+00
   0.11260E+01   0.12493E+00
   0.11310E+01   0.12504E+00
   0.11360E+01   0.12515E+00
   0.11410E+01   0.12524E+00
   0.11460E+01   0.12534E+00
   0.11510E+01   0.12543E+00
   0.11560E+01   0.12551E+00
   0.11610E+01   0.12559E+00
   0.11660E+01   0.12566E+00
   0.11710E+01   0.12573E+00
   0.11760E+01   0.12580E+00
   0.11810E+01   0.12586E+00
   0.11860E+01   0.12592E+00
   0.11910E+01   0.12597E+00
   0.11960E+01   0.12602E+00
   0.12010E+01   0.12607E+00
   0.12060E+01   0.12611E+00
   0.12110E+01   0.12615E+00
   0.12160E+01   0.12618E+00
   0.12210E+01   0.12622E+00
   0.12260E+01   0.12624E+00
   0.12310E+01   0.12627E+00
   0.12360E+01   0.12629E+00
   0.12410E+01   0.12631E+00
   0.12460E+01   0.12633E+00
   0.12510E+01   0.12634E+00
   0.12560E+01   0.12635E+00
   0.12610E+01   0.12636E+00
   0.12660E+01   0.12637E+00
   0.12710E+01   0.12637E+00
   0.12760E+01   0.12637E+00
   0.12810E+01   0.12638E+00
   0.12860E+01   0.12638E+00
   0.12910E+01   0.12638E+00


   0.59999E-02   0.52664E-06
   0.11000E-01   0.32059E-05
   0.16000E-01   0.98501E-05
   0.21000E-01   0.22261E-04
   0.26000E-01   0.42141E-04
   0.30999E-01   0.71275E-04
   0.35999E-01   0.11123E-03
   0.40999E-01   0.16372E-03
   0.45999E-01   0.23064E-03
   0.50999E-01   0.31283E-03
   0.55999E-01   0.41249E-03
   0.60999E-01   0.53025E-03
   0.65999E-01   0.66811E-03
   0.70999E-01   0.82680E-03
   0.75999E-01   0.10085E-02
   0.80998E-01   0.12132E-02
   0.85998E-01   0.14428E-02
   0.90998E-01   0.16970E-02
   0.95998E-01   0.19772E-02
   0.10100E+00   0.22842E-02
   0.10600E+00   0.26172E-02
   0.11100E+00   0.29799E-02
   0.11600E+00   0.33709E-02
   0.12100E+00   0.37908E-02
   0.12600E+00   0.42387E-02
   0.13100E+00   0.47163E-02
   0.13600E+00   0.52222E-02
   0.14100E+00   0.57586E-02
   0.14600E+00   0.63231E-02
   0.15100E+00   0.69153E-02
   0.15600E+00   0.75363E-02
   0.16100E+00   0.81854E-02
   0.16600E+00   0.88622E-02
   0.17100E+00   0.95695E-02
   0.17600E+00   0.10301E-01
   0.18100E+00   0.11058E-01
   0.18600E+00   0.11842E-01
   0.19100E+00   0.12649E-01
   0.19600E+00   0.13482E-01
   0.20100E+00   0.14335E-01
   0.20600E+00   0.15213E-01
   0.21100E+00   0.16110E-01
   0.21600E+00   0.17029E-01
   0.22100E+00   0.17964E-01
   0.22600E+00   0.18922E-01
   0.23100E+00   0.19896E-01
   0.23600E+00   0.20887E-01
   0.24100E+00   0.21893E-01
   0.24600E+00   0.22913E-01
   0.25100E+00   0.23949E-01
   0.25599E+00   0.24998E-01
   0.26099E+00   0.26054E-01
   0.26599E+00   0.27122E-01
   0.27099E+00   0.28203E-01
   0.27599E+00   0.29294E-01
   0.28099E+00   0.30389E-01
   0.28599E+00   0.31490E-01
   0.29099E+00   0.32595E-01
   0.29599E+00   0.33711E-01
   0.30099E+00   0.34832E-01
   0.30599E+00   0.35955E-01
   0.31099E+00   0.37079E-01
   0.31599E+00   0.38207E-01
   0.32099E+00   0.39333E-01
   0.32599E+00   0.40459E-01
   0.33099E+00   0.41583E-01
   0.33599E+00   0.42705E-01
   0.34099E+00   0.43828E-01
   0.34599E+00   0.44947E-01
   0.35099E+00   0.46063E-01
   0.35599E+00   0.47176E-01
   0.36099E+00   0.48284E-01
   0.36599E+00   0.49387E-01
   0.37099E+00   0.50484E-01
   0.37599E+00   0.51575E-01
   0.38099E+00   0.52665E-01
   0.38599E+00   0.53748E-01
   0.39099E+00   0.54824E-01
   0.39599E+00   0.55893E-01
   0.40099E+00   0.56955E-01
   0.40599E+00   0.58009E-01
   0.41099E+00   0.59051E-01
   0.41599E+00   0.60082E-01
   0.42099E+00   0.61104E-01
   0.42599E+00   0.62118E-01
   0.43099E+00   0.63124E-01
   0.43599E+00   0.64119E-01
   0.44099E+00   0.65104E-01
   0.44599E+00   0.66080E-01
   0.45099E+00   0.67041E-01
   0.45599E+00   0.67992E-01
   0.46099E+00   0.68933E-01
   0.46599E+00   0.69865E-01
   0.47099E+00   0.70786E-01
   0.47599E+00   0.71698E-01
   0.48099E+00   0.72594E-01
   0.48599E+00   0.73481E-01
   0.49099E+00   0.74354E-01
   0.49599E+00   0.75218E-01
   0.50099E+00   0.76073E-01
   0.50599E+00   0.76912E-01
   0.51099E+00   0.77739E-01
   0.51599E+00   0.78557E-01
   0.52099E+00   0.79363E-01
   0.52599E+00   0.80158E-01
   0.53099E+00   0.80938E-01
   0.53599E+00   0.81708E-01
   0.54099E+00   0.82469E-01
   0.54599E+00   0.83216E-01
   0.55099E+00   0.83950E-01
   0.55599E+00   0.84674E-01
   0.56099E+00   0.85388E-01
   0.56599E+00   0.86089E-01
   0.57099E+00   0.86777E-01
   0.57599E+00   0.87456E-01
   0.58099E+00   0.88124E-01
   0.58599E+00   0.88777E-01
   0.59099E+00   0.89420E-01
   0.59599E+00   0.90054E-01
   0.60099E+00   0.90675E-01
   0.60599E+00   0.91286E-01
   0.61099E+00   0.91887E-01
   0.61599E+00   0.92475E-01
   0.62099E+00   0.93052E-01
   0.62599E+00   0.93620E-01
   0.63099E+00   0.94175E-01
   0.63599E+00   0.94721E-01
   0.64099E+00   0.95258E-01
   0.64599E+00   0.95782E-01
   0.65099E+00   0.96298E-01
   0.65599E+00   0.96800E-01
   0.66099E+00   0.97295E-01
   0.66599E+00   0.97777E-01
   0.67099E+00   0.98251E-01
   0.67599E+00   0.98713E-01
   0.68099E+00   0.99168E-01
   0.68599E+00   0.99610E-01
   0.69099E+00   0.10004E+00
   0.69599E+00   0.10047E+00
   0.70099E+00   0.10088E+00
   0.70599E+00   0.10129E+00
   0.71099E+00   0.10169E+00
   0.71599E+00   0.10207E+00
   0.72099E+00   0.10245E+00
   0.72599E+00   0.10282E+00
   0.73099E+00   0.10318E+00
   0.73599E+00   0.10353E+00
   0.74099E+00   0.10387E+00
   0.74599E+00   0.10421E+00
   0.75099E+00   0.10453E+00
   0.75598E+00   0.10485E+00
   0.76098E+00   0.10516E+00
   0.76598E+00   0.10546E+00
   0.77098E+00   0.10575E+00
   0.77598E+00   0.10603E+00
   0.78098E+00   0.10631E+00
   0.78598E+00   0.10657E+00
   0.79098E+00   0.10683E+00
   0.79598E+00   0.10709E+00
   0.80098E+00   0.10733E+00
   0.80598E+00   0.10757E+00
   0.81098E+00   0.10780E+00
   0.81598E+00   0.10802E+00
   0.82098E+00   0.10824E+00
   0.82598E+00   0.10844E+00
   0.83098E+00   0.10864E+00
   0.83598E+00   0.10884E+00
   0.84098E+00   0.10903E+00
   0.84598E+00   0.10921E+00
   0.85098E+00   0.10938E+00
   0.85598E+00   0.10955E+00
   0.86098E+00   0.10971E+00
   0.86598E+00   0.10986E+00
   0.87098E+00   0.11001E+00
   0.87598E+00   0.11016E+00
   0.88098E+00   0.11029E+00
   0.88598E+00   0.11042E+00
   0.89098E+00   0.11055E+00
   0.89598E+00   0.11067E+00
   0.90098E+00   0.11078E+00
   0.90598E+00   0.11089E+00
   0.91098E+00   0.11099E+00
   0.91598E+00   0.11109E+00
   0.92098E+00   0.11118E+00
   0.92598E+00   0.11126E+00
   0.93098E+00   0.11135E+00
   0.93598E+00   0.11142E+00
   0.94098E+00   0.11150E+00
   0.94598E+00   0.11156E+00
   0.95098E+00   0.11163E+00
   0.95598E+00   0.11168E+00
   0.96098E+00   0.11174E+00
   0.96598E+00   0.11179E+00
   0.97098E+00   0.11183E+00
   0.97598E+00   0.11188E+00
   0.98098E+00   0.11192E+00
   0.98598E+00   0.11195E+00
   0.99098E+00   0.11198E+00
   0.99598E+00   0.11201E+00
   0.10010E+01   0.11203E+00
   0.10060E+01   0.11205E+00
   0.10110E+01   0.11207E+00
   0.10160E+01   0.11209E+00
   0.10210E+01   0.11210E+00
   0.10260E+01   0.11211E+00
   0.10310E+01   0.11212E+00
   0.10360E+01   0.11213E+00
   0.10410E+01   0.11213E+00
   0.10460E+01   0.11213E+00
   0.10510E+01   0.11213E+00
   0.10560E+01   0.11213E+00


   0.59999E-02   0.15062E-05
   0.11000E-01   0.92655E-05
   0.16000E-01   0.28360E-04
   0.21000E-01   0.63807E-04
   0.26000E-01   0.12066E-03
   0.30999E-01   0.20311E-03
   0.35999E-01   0.31544E-03
   0.40999E-01   0.46243E-03
   0.45999E-01   0.64730E-03
   0.50999E-01   0.87258E-03
   0.55999E-01   0.11424E-02
   0.60999E-01   0.14570E-02
   0.65999E-01   0.18194E-02
   0.70999E-01   0.22321E-02
   0.75999E-01   0.26941E-02
   0.80998E-01   0.32091E-02
   0.85998E-01   0.37730E-02
   0.90998E-01   0.43877E-02
   0.95998E-01   0.50509E-02
   0.10100E+00   0.57623E-02
   0.10600E+00   0.65207E-02
   0.11100E+00   0.73255E-02
   0.11600E+00   0.81760E-02
   0.12100E+00   0.90713E-02
   0.12600E+00   0.10008E-01
   0.13100E+00   0.10980E-01
   0.13600E+00   0.11988E-01
   0.14100E+00   0.13026E-01
   0.14600E+00   0.14097E-01
   0.15100E+00   0.15191E-01
   0.15600E+00   0.16311E-01
   0.16100E+00   0.17456E-01
   0.16600E+00   0.18618E-01
   0.17100E+00   0.19796E-01
   0.17600E+00   0.20990E-01
   0.18100E+00   0.22194E-01
   0.18600E+00   0.23407E-01
   0.19100E+00   0.24628E-01
   0.19600E+00   0.25848E-01
   0.20100E+00   0.27071E-01
   0.20600E+00   0.28296E-01
   0.21100E+00   0.29522E-01
   0.21600E+00   0.30742E-01
   0.22100E+00   0.31958E-01
   0.22600E+00   0.33171E-01
   0.23100E+00   0.34379E-01
   0.23600E+00   0.35576E-01
   0.24100E+00   0.36767E-01
   0.24600E+00   0.37950E-01
   0.25100E+00   0.39119E-01
   0.25599E+00   0.40280E-01
   0.26099E+00   0.41428E-01
   0.26599E+00   0.42562E-01
   0.27099E+00   0.43683E-01
   0.27599E+00   0.44788E-01
   0.28099E+00   0.45880E-01
   0.28599E+00   0.46960E-01
   0.29099E+00   0.48021E-01
   0.29599E+00   0.49070E-01
   0.30099E+00   0.50105E-01
   0.30599E+00   0.51122E-01
   0.31099E+00   0.52125E-01
   0.31599E+00   0.53114E-01
   0.32099E+00   0.54084E-01
   0.32599E+00   0.55039E-01
   0.33099E+00   0.55980E-01
   0.33599E+00   0.56904E-01
   0.34099E+00   0.57810E-01
   0.34599E+00   0.58702E-01
   0.35099E+00   0.59579E-01
   0.35599E+00   0.60441E-01
   0.36099E+00   0.61284E-01
   0.36599E+00   0.62112E-01
   0.37099E+00   0.62926E-01
   0.37599E+00   0.63726E-01
   0.38099E+00   0.64512E-01
   0.38599E+00   0.65280E-01
   0.39099E+00   0.66033E-01
   0.39599E+00   0.66772E-01
   0.40099E+00   0.67497E-01
   0.40599E+00   0.68211E-01
   0.41099E+00   0.68911E-01
   0.41599E+00   0.69597E-01
   0.42099E+00   0.70268E-01
   0.42599E+00   0.70924E-01
   0.43099E+00   0.71567E-01
   0.43599E+00   0.72197E-01
   0.44099E+00   0.72814E-01
   0.44599E+00   0.73420E-01
   0.45099E+00   0.74014E-01
   0.45599E+00   0.74595E-01
   0.46099E+00   0.75165E-01
   0.46599E+00   0.75722E-01
   0.47099E+00   0.76267E-01
   0.47599E+00   0.76803E-01
   0.48099E+00   0.77327E-01
   0.48599E+00   0.77839E-01
   0.49099E+00   0.78337E-01
   0.49599E+00   0.78825E-01
   0.50099E+00   0.79302E-01
   0.50599E+00   0.79768E-01
   0.51099E+00   0.80225E-01
   0.51599E+00   0.80672E-01
   0.52099E+00   0.81108E-01
   0.52599E+00   0.81534E-01
   0.53099E+00   0.81951E-01
   0.53599E+00   0.82358E-01
   0.54099E+00   0.82754E-01
   0.54599E+00   0.83140E-01
   0.55099E+00   0.83518E-01
   0.55599E+00   0.83887E-01
   0.56099E+00   0.84247E-01
   0.56599E+00   0.84599E-01
   0.57099E+00   0.84940E-01
   0.57599E+00   0.85273E-01
   0.58099E+00   0.85597E-01
   0.58599E+00   0.85913E-01
   0.59099E+00   0.86220E-01
   0.59599E+00   0.86520E-01
   0.60099E+00   0.86811E-01
   0.60599E+00   0.87095E-01
   0.61099E+00   0.87370E-01
   0.61599E+00   0.87638E-01
   0.62099E+00   0.87897E-01
   0.62599E+00   0.88150E-01
   0.63099E+00   0.88394E-01
   0.63599E+00   0.88632E-01
   0.64099E+00   0.88863E-01
   0.64599E+00   0.89086E-01
   0.65099E+00   0.89302E-01
   0.65599E+00   0.89512E-01
   0.66099E+00   0.89714E-01
   0.66599E+00   0.89910E-01
   0.67099E+00   0.90100E-01
   0.67599E+00   0.90282E-01
   0.68099E+00   0.90459E-01
   0.68599E+00   0.90629E-01
   0.69099E+00   0.90794E-01
   0.69599E+00   0.90952E-01
   0.70099E+00   0.91105E-01
   0.70599E+00   0.91251E-01
   0.71099E+00   0.91392E-01
   0.71599E+00   0.91527E-01
   0.72099E+00   0.91657E-01
   0.72599E+00   0.91781E-01
   0.73099E+00   0.91900E-01
   0.73599E+00   0.92013E-01
   0.74099E+00   0.92121E-01
   0.74599E+00   0.92225E-01
   0.75099E+00   0.92323E-01
   0.75598E+00   0.92416E-01
   0.76098E+00   0.92504E-01
   0.76598E+00   0.92588E-01
   0.77098E+00   0.92667E-01
   0.77598E+00   0.92742E-01
   0.78098E+00   0.92812E-01
   0.78598E+00   0.92879E-01
   0.79098E+00   0.92940E-01
   0.79598E+00   0.92998E-01
   0.80098E+00   0.93052E-01
   0.80598E+00   0.93102E-01
   0.81098E+00   0.93149E-01
   0.81598E+00   0.93191E-01
   0.82098E+00   0.93230E-01
   0.82598E+00   0.93266E-01
   0.83098E+00   0.93299E-01
   0.83598E+00   0.93328E-01
   0.84098E+00   0.93354E-01
   0.84598E+00   0.93377E-01
   0.85098E+00   0.93397E-01
   0.85598E+00   0.93415E-01
   0.86098E+00   0.93430E-01
   0.86598E+00   0.93443E-01
   0.87098E+00   0.93453E-01
   0.87598E+00   0.93461E-01
   0.88098E+00   0.93468E-01
   0.88598E+00   0.93472E-01
   0.89098E+00   0.93475E-01
   0.89598E+00   0.93477E-01
   0.90098E+00   0.93478E-01
   0.90598E+00   0.93478E-01


   0.59999E-02   0.45895E-05
   0.11000E-01   0.28141E-04
   0.16000E-01   0.85870E-04
   0.21000E-01   0.19199E-03
   0.26000E-01   0.35830E-03
   0.30999E-01   0.59683E-03
   0.35999E-01   0.91453E-03
   0.40999E-01   0.13185E-02
   0.45999E-01   0.18096E-02
   0.50999E-01   0.23905E-02
   0.55999E-01   0.30621E-02
   0.60999E-01   0.38202E-02
   0.65999E-01   0.46627E-02
   0.70999E-01   0.55811E-02
   0.75999E-01   0.65704E-02
   0.80998E-01   0.76219E-02
   0.85998E-01   0.87297E-02
   0.90998E-01   0.98866E-02
   0.95998E-01   0.11075E-01
   0.10100E+00   0.12299E-01
   0.10600E+00   0.13544E-01
   0.11100E+00   0.14810E-01
   0.11600E+00   0.16087E-01
   0.12100E+00   0.17369E-01
   0.12600E+00   0.18652E-01
   0.13100E+00   0.19932E-01
   0.13600E+00   0.21208E-01
   0.14100E+00   0.22470E-01
   0.14600E+00   0.23717E-01
   0.15100E+00   0.24948E-01
   0.15600E+00   0.26160E-01
   0.16100E+00   0.27356E-01
   0.16600E+00   0.28532E-01
   0.17100E+00   0.29684E-01
   0.17600E+00   0.30816E-01
   0.18100E+00   0.31926E-01
   0.18600E+00   0.33011E-01
   0.19100E+00   0.34076E-01
   0.19600E+00   0.35117E-01
   0.20100E+00   0.36134E-01
   0.20600E+00   0.37133E-01
   0.21100E+00   0.38106E-01
   0.21600E+00   0.39059E-01
   0.22100E+00   0.39993E-01
   0.22600E+00   0.40906E-01
   0.23100E+00   0.41800E-01
   0.23600E+00   0.42672E-01
   0.24100E+00   0.43525E-01
   0.24600E+00   0.44360E-01
   0.25100E+00   0.45175E-01
   0.25599E+00   0.45970E-01
   0.26099E+00   0.46748E-01
   0.26599E+00   0.47507E-01
   0.27099E+00   0.48248E-01
   0.27599E+00   0.48976E-01
   0.28099E+00   0.49687E-01
   0.28599E+00   0.50379E-01
   0.29099E+00   0.51060E-01
   0.29599E+00   0.51725E-01
   0.30099E+00   0.52375E-01
   0.30599E+00   0.53010E-01
   0.31099E+00   0.53634E-01
   0.31599E+00   0.54244E-01
   0.32099E+00   0.54841E-01
   0.32599E+00   0.55423E-01
   0.33099E+00   0.55995E-01
   0.33599E+00   0.56555E-01
   0.34099E+00   0.57102E-01
   0.34599E+00   0.57638E-01
   0.35099E+00   0.58163E-01
   0.35599E+00   0.58675E-01
   0.36099E+00   0.59177E-01
   0.36599E+00   0.59669E-01
   0.37099E+00   0.60150E-01
   0.37599E+00   0.60622E-01
   0.38099E+00   0.61083E-01
   0.38599E+00   0.61534E-01
   0.39099E+00   0.61975E-01
   0.39599E+00   0.62408E-01
   0.40099E+00   0.62831E-01
   0.40599E+00   0.63245E-01
   0.41099E+00   0.63651E-01
   0.41599E+00   0.64047E-01
   0.42099E+00   0.64435E-01
   0.42599E+00   0.64815E-01
   0.43099E+00   0.65187E-01
   0.43599E+00   0.65551E-01
   0.44099E+00   0.65907E-01
   0.44599E+00   0.66255E-01
   0.45099E+00   0.66596E-01
   0.45599E+00   0.66929E-01
   0.46099E+00   0.67254E-01
   0.46599E+00   0.67571E-01
   0.47099E+00   0.67882E-01
   0.47599E+00   0.68184E-01
   0.48099E+00   0.68480E-01
   0.48599E+00   0.68769E-01
   0.49099E+00   0.69050E-01
   0.49599E+00   0.69325E-01
   0.50099E+00   0.69594E-01
   0.50599E+00   0.69856E-01
   0.51099E+00   0.70112E-01
   0.51599E+00   0.70362E-01
   0.52099E+00   0.70606E-01
   0.52599E+00   0.70843E-01
   0.53099E+00   0.71075E-01
   0.53599E+00   0.71301E-01
   0.54099E+00   0.71521E-01
   0.54599E+00   0.71735E-01
   0.55099E+00   0.71944E-01
   0.55599E+00   0.72147E-01
   0.56099E+00   0.72344E-01
   0.56599E+00   0.72535E-01
   0.57099E+00   0.72722E-01
   0.57599E+00   0.72903E-01
   0.58099E+00   0.73079E-01
   0.58599E+00   0.73250E-01
   0.59099E+00   0.73415E-01
   0.59599E+00   0.73576E-01
   0.60099E+00   0.73732E-01
   0.60599E+00   0.73883E-01
   0.61099E+00   0.74029E-01
   0.61599E+00   0.74170E-01
   0.62099E+00   0.74307E-01
   0.62599E+00   0.74439E-01
   0.63099E+00   0.74567E-01
   0.63599E+00   0.74690E-01
   0.64099E+00   0.74809E-01
   0.64599E+00   0.74924E-01
   0.65099E+00   0.75034E-01
   0.65599E+00   0.75140E-01
   0.66099E+00   0.75242E-01
   0.66599E+00   0.75340E-01
   0.67099E+00   0.75434E-01
   0.67599E+00   0.75523E-01
   0.68099E+00   0.75610E-01
   0.68599E+00   0.75692E-01
   0.69099E+00   0.75771E-01
   0.69599E+00   0.75846E-01
   0.70099E+00   0.75917E-01
   0.70599E+00   0.75985E-01
   0.71099E+00   0.76050E-01
   0.71599E+00   0.76111E-01
   0.72099E+00   0.76169E-01
   0.72599E+00   0.76224E-01
   0.73099E+00   0.76275E-01
   0.73599E+00   0.76323E-01
   0.74099E+00   0.76368E-01
   0.74599E+00   0.76411E-01
   0.75099E+00   0.76450E-01
   0.75598E+00   0.76487E-01
   0.76098E+00   0.76520E-01
   0.76598E+00   0.76552E-01
   0.77098E+00   0.76580E-01
   0.77598E+00   0.76606E-01
   0.78098E+00   0.76630E-01
   0.78598E+00   0.76651E-01
   0.79098E+00   0.76670E-01
   0.79598E+00   0.76687E-01
   0.80098E+00   0.76702E-01
   0.80598E+00   0.76715E-01
   0.81098E+00   0.76726E-01
   0.81598E+00   0.76735E-01
   0.82098E+00   0.76742E-01
   0.82598E+00   0.76748E-01
   0.83098E+00   0.76753E-01
   0.83598E+00   0.76756E-01
   0.84098E+00   0.76758E-01
   0.84598E+00   0.76759E-01
   0.85098E+00   0.76760E-01
   0.85598E+00   0.76760E-01


   0.59999E-02   0.14521E-04
   0.11000E-01   0.88266E-04
   0.16000E-01   0.26455E-03
   0.21000E-01   0.57485E-03
   0.26000E-01   0.10401E-02
   0.30999E-01   0.16704E-02
   0.35999E-01   0.24569E-02
   0.40999E-01   0.33859E-02
   0.45999E-01   0.44349E-02
   0.50999E-01   0.55852E-02
   0.55999E-01   0.68066E-02
   0.60999E-01   0.80769E-02
   0.65999E-01   0.93817E-02
   0.70999E-01   0.10694E-01
   0.75999E-01   0.12001E-01
   0.80998E-01   0.13297E-01
   0.85998E-01   0.14571E-01
   0.90998E-01   0.15819E-01
   0.95998E-01   0.17037E-01
   0.10100E+00   0.18223E-01
   0.10600E+00   0.19372E-01
   0.11100E+00   0.20484E-01
   0.11600E+00   0.21562E-01
   0.12100E+00   0.22605E-01
   0.12600E+00   0.23616E-01
   0.13100E+00   0.24595E-01
   0.13600E+00   0.25541E-01
   0.14100E+00   0.26458E-01
   0.14600E+00   0.27350E-01
   0.15100E+00   0.28213E-01
   0.15600E+00   0.29054E-01
   0.16100E+00   0.29871E-01
   0.16600E+00   0.30664E-01
   0.17100E+00   0.31437E-01
   0.17600E+00   0.32191E-01
   0.18100E+00   0.32926E-01
   0.18600E+00   0.33641E-01
   0.19100E+00   0.34341E-01
   0.19600E+00   0.35024E-01
   0.20100E+00   0.35689E-01
   0.20600E+00   0.36343E-01
   0.21100E+00   0.36981E-01
   0.21600E+00   0.37605E-01
   0.22100E+00   0.38216E-01
   0.22600E+00   0.38817E-01
   0.23100E+00   0.39406E-01
   0.23600E+00   0.39981E-01
   0.24100E+00   0.40546E-01
   0.24600E+00   0.41098E-01
   0.25100E+00   0.41640E-01
   0.25599E+00   0.42172E-01
   0.26099E+00   0.42695E-01
   0.26599E+00   0.43208E-01
   0.27099E+00   0.43713E-01
   0.27599E+00   0.44207E-01
   0.28099E+00   0.44695E-01
   0.28599E+00   0.45172E-01
   0.29099E+00   0.45641E-01
   0.29599E+00   0.46103E-01
   0.30099E+00   0.46557E-01
   0.30599E+00   0.47003E-01
   0.31099E+00   0.47443E-01
   0.31599E+00   0.47874E-01
   0.32099E+00   0.48300E-01
   0.32599E+00   0.48718E-01
   0.33099E+00   0.49130E-01
   0.33599E+00   0.49535E-01
   0.34099E+00   0.49932E-01
   0.34599E+00   0.50324E-01
   0.35099E+00   0.50710E-01
   0.35599E+00   0.51091E-01
   0.36099E+00   0.51464E-01
   0.36599E+00   0.51830E-01
   0.37099E+00   0.52191E-01
   0.37599E+00   0.52546E-01
   0.38099E+00   0.52895E-01
   0.38599E+00   0.53239E-01
   0.39099E+00   0.53578E-01
   0.39599E+00   0.53911E-01
   0.40099E+00   0.54239E-01
   0.40599E+00   0.54561E-01
   0.41099E+00   0.54878E-01
   0.41599E+00   0.55189E-01
   0.42099E+00   0.55496E-01
   0.42599E+00   0.55798E-01
   0.43099E+00   0.56096E-01
   0.43599E+00   0.56388E-01
   0.44099E+00   0.56675E-01
   0.44599E+00   0.56958E-01
   0.45099E+00   0.57235E-01
   0.45599E+00   0.57508E-01
   0.46099E+00   0.57777E-01
   0.46599E+00   0.58041E-01
   0.47099E+00   0.58300E-01
   0.47599E+00   0.58554E-01
   0.48099E+00   0.58804E-01
   0.48599E+00   0.59050E-01
   0.49099E+00   0.59291E-01
   0.49599E+00   0.59527E-01
   0.50099E+00   0.59759E-01
   0.50599E+00   0.59988E-01
   0.51099E+00   0.60212E-01
   0.51599E+00   0.60431E-01
   0.52099E+00   0.60646E-01
   0.52599E+00   0.60858E-01
   0.53099E+00   0.61066E-01
   0.53599E+00   0.61270E-01
   0.54099E+00   0.61469E-01
   0.54599E+00   0.61664E-01
   0.55099E+00   0.61856E-01
   0.55599E+00   0.62044E-01
   0.56099E+00   0.62227E-01
   0.56599E+00   0.62407E-01
   0.57099E+00   0.62583E-01
   0.57599E+00   0.62755E-01
   0.58099E+00   0.62923E-01
   0.58599E+00   0.63088E-01
   0.59099E+00   0.63250E-01
   0.59599E+00   0.63407E-01
   0.60099E+00   0.63562E-01
   0.60599E+00   0.63712E-01
   0.61099E+00   0.63860E-01
   0.61599E+00   0.64003E-01
   0.62099E+00   0.64142E-01
   0.62599E+00   0.64278E-01
   0.63099E+00   0.64411E-01
   0.63599E+00   0.64541E-01
   0.64099E+00   0.64668E-01
   0.64599E+00   0.64791E-01
   0.65099E+00   0.64910E-01
   0.65599E+00   0.65027E-01
   0.66099E+00   0.65140E-01
   0.66599E+00   0.65251E-01
   0.67099E+00   0.65357E-01
   0.67599E+00   0.65461E-01
   0.68099E+00   0.65562E-01
   0.68599E+00   0.65659E-01
   0.69099E+00   0.65754E-01
   0.69599E+00   0.65846E-01
   0.70099E+00   0.65934E-01
   0.70599E+00   0.66020E-01
   0.71099E+00   0.66103E-01
   0.71599E+00   0.66183E-01
   0.72099E+00   0.66260E-01
   0.72599E+00   0.66334E-01
   0.73099E+00   0.66406E-01
   0.73599E+00   0.66475E-01
   0.74099E+00   0.66541E-01
   0.74599E+00   0.66605E-01
   0.75099E+00   0.66666E-01
   0.75598E+00   0.66725E-01
   0.76098E+00   0.66781E-01
   0.76598E+00   0.66835E-01
   0.77098E+00   0.66886E-01
   0.77598E+00   0.66934E-01
   0.78098E+00   0.66981E-01
   0.78598E+00   0.67025E-01
   0.79098E+00   0.67066E-01
   0.79598E+00   0.67106E-01
   0.80098E+00   0.67143E-01
   0.80598E+00   0.67178E-01
   0.81098E+00   0.67211E-01
   0.81598E+00   0.67242E-01
   0.82098E+00   0.67271E-01
   0.82598E+00   0.67298E-01
   0.83098E+00   0.67323E-01
   0.83598E+00   0.67346E-01
   0.84098E+00   0.67367E-01
   0.84598E+00   0.67387E-01
   0.85098E+00   0.67404E-01
   0.85598E+00   0.67420E-01
   0.86098E+00   0.67435E-01
   0.86598E+00   0.67448E-01
   0.87098E+00   0.67459E-01
   0.87598E+00   0.67469E-01
   0.88098E+00   0.67478E-01
   0.88598E+00   0.67485E-01
   0.89098E+00   0.67491E-01
   0.89598E+00   0.67496E-01
   0.90098E+00   0.67500E-01
   0.90598E+00   0.67503E-01
   0.91098E+00   0.67505E-01
   0.91598E+00   0.67506E-01
   0.92098E+00   0.67506E-01
   0.92598E+00   0.67507E-01


   0.59999E-02   0.46733E-04
   0.11000E-01   0.27362E-03
   0.16000E-01   0.77340E-03
   0.21000E-01   0.15605E-02
   0.26000E-01   0.25963E-02
   0.30999E-01   0.38010E-02
   0.35999E-01   0.51015E-02
   0.40999E-01   0.64268E-02
   0.45999E-01   0.77379E-02
   0.50999E-01   0.90103E-02
   0.55999E-01   0.10233E-01
   0.60999E-01   0.11396E-01
   0.65999E-01   0.12495E-01
   0.70999E-01   0.13542E-01
   0.75999E-01   0.14536E-01
   0.80998E-01   0.15483E-01
   0.85998E-01   0.16390E-01
   0.90998E-01   0.17258E-01
   0.95998E-01   0.18091E-01
   0.10100E+00   0.18894E-01
   0.10600E+00   0.19670E-01
   0.11100E+00   0.20422E-01
   0.11600E+00   0.21151E-01
   0.12100E+00   0.21860E-01
   0.12600E+00   0.22553E-01
   0.13100E+00   0.23227E-01
   0.13600E+00   0.23888E-01
   0.14100E+00   0.24534E-01
   0.14600E+00   0.25166E-01
   0.15100E+00   0.25786E-01
   0.15600E+00   0.26395E-01
   0.16100E+00   0.26994E-01
   0.16600E+00   0.27582E-01
   0.17100E+00   0.28161E-01
   0.17600E+00   0.28731E-01
   0.18100E+00   0.29294E-01
   0.18600E+00   0.29849E-01
   0.19100E+00   0.30395E-01
   0.19600E+00   0.30933E-01
   0.20100E+00   0.31465E-01
   0.20600E+00   0.31994E-01
   0.21100E+00   0.32517E-01
   0.21600E+00   0.33031E-01
   0.22100E+00   0.33541E-01
   0.22600E+00   0.34045E-01
   0.23100E+00   0.34544E-01
   0.23600E+00   0.35037E-01
   0.24100E+00   0.35526E-01
   0.24600E+00   0.36010E-01
   0.25100E+00   0.36488E-01
   0.25599E+00   0.36962E-01
   0.26099E+00   0.37432E-01
   0.26599E+00   0.37897E-01
   0.27099E+00   0.38358E-01
   0.27599E+00   0.38814E-01
   0.28099E+00   0.39266E-01
   0.28599E+00   0.39713E-01
   0.29099E+00   0.40155E-01
   0.29599E+00   0.40595E-01
   0.30099E+00   0.41031E-01
   0.30599E+00   0.41462E-01
   0.31099E+00   0.41888E-01
   0.31599E+00   0.42313E-01
   0.32099E+00   0.42733E-01
   0.32599E+00   0.43149E-01
   0.33099E+00   0.43561E-01
   0.33599E+00   0.43969E-01
   0.34099E+00   0.44375E-01
   0.34599E+00   0.44775E-01
   0.35099E+00   0.45174E-01
   0.35599E+00   0.45567E-01
   0.36099E+00   0.45958E-01
   0.36599E+00   0.46343E-01
   0.37099E+00   0.46727E-01
   0.37599E+00   0.47104E-01
   0.38099E+00   0.47480E-01
   0.38599E+00   0.47851E-01
   0.39099E+00   0.48219E-01
   0.39599E+00   0.48585E-01
   0.40099E+00   0.48945E-01
   0.40599E+00   0.49302E-01
   0.41099E+00   0.49656E-01
   0.41599E+00   0.50006E-01
   0.42099E+00   0.50353E-01
   0.42599E+00   0.50696E-01
   0.43099E+00   0.51037E-01
   0.43599E+00   0.51372E-01
   0.44099E+00   0.51704E-01
   0.44599E+00   0.52034E-01
   0.45099E+00   0.52360E-01
   0.45599E+00   0.52684E-01
   0.46099E+00   0.53002E-01
   0.46599E+00   0.53317E-01
   0.47099E+00   0.53629E-01
   0.47599E+00   0.53939E-01
   0.48099E+00   0.54244E-01
   0.48599E+00   0.54545E-01
   0.49099E+00   0.54843E-01
   0.49599E+00   0.55138E-01
   0.50099E+00   0.55430E-01
   0.50599E+00   0.55719E-01
   0.51099E+00   0.56004E-01
   0.51599E+00   0.56285E-01
   0.52099E+00   0.56562E-01
   0.52599E+00   0.56836E-01
   0.53099E+00   0.57107E-01
   0.53599E+00   0.57376E-01
   0.54099E+00   0.57641E-01
   0.54599E+00   0.57903E-01
   0.55099E+00   0.58160E-01
   0.55599E+00   0.58414E-01
   0.56099E+00   0.58665E-01
   0.56599E+00   0.58913E-01
   0.57099E+00   0.59158E-01
   0.57599E+00   0.59400E-01
   0.58099E+00   0.59638E-01
   0.58599E+00   0.59872E-01
   0.59099E+00   0.60103E-01
   0.59599E+00   0.60331E-01
   0.60099E+00   0.60555E-01
   0.60599E+00   0.60777E-01
   0.61099E+00   0.60997E-01
   0.61599E+00   0.61211E-01
   0.62099E+00   0.61423E-01
   0.62599E+00   0.61631E-01
   0.63099E+00   0.61837E-01
   0.63599E+00   0.62040E-01
   0.64099E+00   0.62240E-01
   0.64599E+00   0.62435E-01
   0.65099E+00   0.62628E-01
   0.65599E+00   0.62818E-01
   0.66099E+00   0.63005E-01
   0.66599E+00   0.63189E-01
   0.67099E+00   0.63368E-01
   0.67599E+00   0.63546E-01
   0.68099E+00   0.63721E-01
   0.68599E+00   0.63892E-01
   0.69099E+00   0.64059E-01
   0.69599E+00   0.64224E-01
   0.70099E+00   0.64387E-01
   0.70599E+00   0.64546E-01
   0.71099E+00   0.64702E-01
   0.71599E+00   0.64855E-01
   0.72099E+00   0.65005E-01
   0.72599E+00   0.65152E-01
   0.73099E+00   0.65297E-01
   0.73599E+00   0.65438E-01
   0.74099E+00   0.65576E-01
   0.74599E+00   0.65712E-01
   0.75099E+00   0.65845E-01
   0.75598E+00   0.65974E-01
   0.76098E+00   0.66101E-01
   0.76598E+00   0.66225E-01
   0.77098E+00   0.66346E-01
   0.77598E+00   0.66465E-01
   0.78098E+00   0.66581E-01
   0.78598E+00   0.66694E-01
   0.79098E+00   0.66804E-01
   0.79598E+00   0.66912E-01
   0.80098E+00   0.67017E-01
   0.80598E+00   0.67119E-01
   0.81098E+00   0.67218E-01
   0.81598E+00   0.67315E-01
   0.82098E+00   0.67409E-01
   0.82598E+00   0.67501E-01
   0.83098E+00   0.67590E-01
   0.83598E+00   0.67677E-01
   0.84098E+00   0.67761E-01
   0.84598E+00   0.67843E-01
   0.85098E+00   0.67922E-01
   0.85598E+00   0.67998E-01
   0.86098E+00   0.68073E-01
   0.86598E+00   0.68144E-01
   0.87098E+00   0.68214E-01
   0.87598E+00   0.68281E-01
   0.88098E+00   0.68346E-01
   0.88598E+00   0.68409E-01
   0.89098E+00   0.68469E-01
   0.89598E+00   0.68527E-01
   0.90098E+00   0.68583E-01
   0.90598E+00   0.68636E-01
   0.91098E+00   0.68688E-01
   0.91598E+00   0.68737E-01
   0.92098E+00   0.68784E-01
   0.92598E+00   0.68829E-01
   0.93098E+00   0.68872E-01
   0.93598E+00   0.68913E-01
   0.94098E+00   0.68952E-01
   0.94598E+00   0.68989E-01
   0.95098E+00   0.69025E-01
   0.95598E+00   0.69058E-01
   0.96098E+00   0.69089E-01
   0.96598E+00   0.69119E-01
   0.97098E+00   0.69147E-01
   0.97598E+00   0.69173E-01
   0.98098E+00   0.69197E-01
   0.98598E+00   0.69220E-01
   0.99098E+00   0.69241E-01
   0.99598E+00   0.69260E-01
   0.10010E+01   0.69278E-01
   0.10060E+01   0.69294E-01
   0.10110E+01   0.69309E-01
   0.10160E+01   0.69323E-01
   0.10210E+01   0.69335E-01
   0.10260E+01   0.69346E-01
   0.10310E+01   0.69355E-01
   0.10360E+01   0.69363E-01
   0.10410E+01   0.69371E-01
   0.10460E+01   0.69377E-01
   0.10510E+01   0.69382E-01
   0.10560E+01   0.69386E-01
   0.10610E+01   0.69389E-01
   0.10660E+01   0.69391E-01
   0.10710E+01   0.69393E-01
   0.10760E+01   0.69393E-01
   0.10810E+01   0.69394E-01
   0.10860E+01   0.69394E-01


   0.59999E-02   0.14376E-03
   0.11000E-01   0.76186E-03
   0.16000E-01   0.18398E-02
   0.21000E-01   0.31462E-02
   0.26000E-01   0.44732E-02
   0.30999E-01   0.57245E-02
   0.35999E-01   0.68722E-02
   0.40999E-01   0.79233E-02
   0.45999E-01   0.88875E-02
   0.50999E-01   0.97876E-02
   0.55999E-01   0.10627E-01
   0.60999E-01   0.11426E-01
   0.65999E-01   0.12192E-01
   0.70999E-01   0.12924E-01
   0.75999E-01   0.13634E-01
   0.80998E-01   0.14321E-01
   0.85998E-01   0.14992E-01
   0.90998E-01   0.15650E-01
   0.95998E-01   0.16295E-01
   0.10100E+00   0.16930E-01
   0.10600E+00   0.17558E-01
   0.11100E+00   0.18177E-01
   0.11600E+00   0.18790E-01
   0.12100E+00   0.19396E-01
   0.12600E+00   0.19994E-01
   0.13100E+00   0.20590E-01
   0.13600E+00   0.21181E-01
   0.14100E+00   0.21767E-01
   0.14600E+00   0.22350E-01
   0.15100E+00   0.22928E-01
   0.15600E+00   0.23505E-01
   0.16100E+00   0.24076E-01
   0.16600E+00   0.24645E-01
   0.17100E+00   0.25211E-01
   0.17600E+00   0.25777E-01
   0.18100E+00   0.26340E-01
   0.18600E+00   0.26900E-01
   0.19100E+00   0.27460E-01
   0.19600E+00   0.28015E-01
   0.20100E+00   0.28569E-01
   0.20600E+00   0.29120E-01
   0.21100E+00   0.29668E-01
   0.21600E+00   0.30215E-01
   0.22100E+00   0.30759E-01
   0.22600E+00   0.31301E-01
   0.23100E+00   0.31838E-01
   0.23600E+00   0.32373E-01
   0.24100E+00   0.32908E-01
   0.24600E+00   0.33442E-01
   0.25100E+00   0.33973E-01
   0.25599E+00   0.34502E-01
   0.26099E+00   0.35028E-01
   0.26599E+00   0.35550E-01
   0.27099E+00   0.36071E-01
   0.27599E+00   0.36588E-01
   0.28099E+00   0.37100E-01
   0.28599E+00   0.37614E-01
   0.29099E+00   0.38124E-01
   0.29599E+00   0.38631E-01
   0.30099E+00   0.39136E-01
   0.30599E+00   0.39638E-01
   0.31099E+00   0.40137E-01
   0.31599E+00   0.40634E-01
   0.32099E+00   0.41127E-01
   0.32599E+00   0.41617E-01
   0.33099E+00   0.42106E-01
   0.33599E+00   0.42591E-01
   0.34099E+00   0.43073E-01
   0.34599E+00   0.43553E-01
   0.35099E+00   0.44029E-01
   0.35599E+00   0.44501E-01
   0.36099E+00   0.44971E-01
   0.36599E+00   0.45439E-01
   0.37099E+00   0.45903E-01
   0.37599E+00   0.46363E-01
   0.38099E+00   0.46822E-01
   0.38599E+00   0.47276E-01
   0.39099E+00   0.47729E-01
   0.39599E+00   0.48178E-01
   0.40099E+00   0.48622E-01
   0.40599E+00   0.49063E-01
   0.41099E+00   0.49502E-01
   0.41599E+00   0.49937E-01
   0.42099E+00   0.50370E-01
   0.42599E+00   0.50799E-01
   0.43099E+00   0.51226E-01
   0.43599E+00   0.51649E-01
   0.44099E+00   0.52069E-01
   0.44599E+00   0.52483E-01
   0.45099E+00   0.52893E-01
   0.45599E+00   0.53300E-01
   0.46099E+00   0.53703E-01
   0.46599E+00   0.54104E-01
   0.47099E+00   0.54501E-01
   0.47599E+00   0.54895E-01
   0.48099E+00   0.55285E-01
   0.48599E+00   0.55671E-01
   0.49099E+00   0.56054E-01
   0.49599E+00   0.56433E-01
   0.50099E+00   0.56809E-01
   0.50599E+00   0.57182E-01
   0.51099E+00   0.57551E-01
   0.51599E+00   0.57916E-01
   0.52099E+00   0.58277E-01
   0.52599E+00   0.58635E-01
   0.53099E+00   0.58988E-01
   0.53599E+00   0.59339E-01
   0.54099E+00   0.59686E-01
   0.54599E+00   0.60029E-01
   0.55099E+00   0.60369E-01
   0.55599E+00   0.60704E-01
   0.56099E+00   0.61039E-01
   0.56599E+00   0.61370E-01
   0.57099E+00   0.61697E-01
   0.57599E+00   0.62020E-01
   0.58099E+00   0.62340E-01
   0.58599E+00   0.62655E-01
   0.59099E+00   0.62967E-01
   0.59599E+00   0.63276E-01
   0.60099E+00   0.63580E-01
   0.60599E+00   0.63881E-01
   0.61099E+00   0.64178E-01
   0.61599E+00   0.64471E-01
   0.62099E+00   0.64760E-01
   0.62599E+00   0.65046E-01
   0.63099E+00   0.65328E-01
   0.63599E+00   0.65606E-01
   0.64099E+00   0.65881E-01
   0.64599E+00   0.66152E-01
   0.65099E+00   0.66419E-01
   0.65599E+00   0.66683E-01
   0.66099E+00   0.66943E-01
   0.66599E+00   0.67200E-01
   0.67099E+00   0.67453E-01
   0.67599E+00   0.67701E-01
   0.68099E+00   0.67945E-01
   0.68599E+00   0.68186E-01
   0.69099E+00   0.68423E-01
   0.69599E+00   0.68657E-01
   0.70099E+00   0.68887E-01
   0.70599E+00   0.69114E-01
   0.71099E+00   0.69338E-01
   0.71599E+00   0.69558E-01
   0.72099E+00   0.69774E-01
   0.72599E+00   0.69988E-01
   0.73099E+00   0.70198E-01
   0.73599E+00   0.70403E-01
   0.74099E+00   0.70605E-01
   0.74599E+00   0.70804E-01
   0.75099E+00   0.70999E-01
   0.75598E+00   0.71192E-01
   0.76098E+00   0.71380E-01
   0.76598E+00   0.71565E-01
   0.77098E+00   0.71746E-01
   0.77598E+00   0.71925E-01
   0.78098E+00   0.72100E-01
   0.78598E+00   0.72272E-01
   0.79098E+00   0.72440E-01
   0.79598E+00   0.72605E-01
   0.80098E+00   0.72767E-01
   0.80598E+00   0.72925E-01
   0.81098E+00   0.73080E-01
   0.81598E+00   0.73232E-01
   0.82098E+00   0.73380E-01
   0.82598E+00   0.73526E-01
   0.83098E+00   0.73668E-01
   0.83598E+00   0.73807E-01
   0.84098E+00   0.73942E-01
   0.84598E+00   0.74075E-01
   0.85098E+00   0.74205E-01
   0.85598E+00   0.74331E-01
   0.86098E+00   0.74455E-01
   0.86598E+00   0.74575E-01
   0.87098E+00   0.74692E-01
   0.87598E+00   0.74807E-01
   0.88098E+00   0.74918E-01
   0.88598E+00   0.75027E-01
   0.89098E+00   0.75132E-01
   0.89598E+00   0.75235E-01
   0.90098E+00   0.75335E-01
   0.90598E+00   0.75432E-01
   0.91098E+00   0.75526E-01
   0.91598E+00   0.75617E-01
   0.92098E+00   0.75705E-01
   0.92598E+00   0.75791E-01
   0.93098E+00   0.75874E-01
   0.93598E+00   0.75954E-01
   0.94098E+00   0.76031E-01
   0.94598E+00   0.76106E-01
   0.95098E+00   0.76178E-01
   0.95598E+00   0.76248E-01
   0.96098E+00   0.76315E-01
   0.96598E+00   0.76379E-01
   0.97098E+00   0.76441E-01
   0.97598E+00   0.76501E-01
   0.98098E+00   0.76558E-01
   0.98598E+00   0.76613E-01
   0.99098E+00   0.76665E-01
   0.99598E+00   0.76715E-01
   0.10010E+01   0.76763E-01
   0.10060E+01   0.76808E-01
   0.10110E+01   0.76851E-01
   0.10160E+01   0.76893E-01
   0.10210E+01   0.76931E-01
   0.10260E+01   0.76968E-01
   0.10310E+01   0.77003E-01
   0.10360E+01   0.77036E-01
   0.10410E+01   0.77066E-01
   0.10460E+01   0.77095E-01
   0.10510E+01   0.77122E-01
   0.10560E+01   0.77147E-01
   0.10610E+01   0.77170E-01
   0.10660E+01   0.77191E-01
   0.10710E+01   0.77211E-01
   0.10760E+01   0.77229E-01
   0.10810E+01   0.77245E-01
   0.10860E+01   0.77260E-01
   0.10910E+01   0.77273E-01
   0.10960E+01   0.77284E-01
   0.11010E+01   0.77295E-01
   0.11060E+01   0.77304E-01
   0.11110E+01   0.77311E-01
   0.11160E+01   0.77318E-01
   0.11210E+01   0.77323E-01
   0.11260E+01   0.77327E-01
   0.11310E+01   0.77330E-01
   0.11360E+01   0.77333E-01
   0.11410E+01   0.77334E-01
   0.11460E+01   0.77335E-01
   0.11510E+01   0.77336E-01
   0.11560E+01   0.77336E-01




==> anc/Figure6/Plot_M_R_mixed.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Aug  6 10:35:50 2021

@author: Benutzer01
"""
import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

figw=6 #5.8#14#5.
figh=4#8#5.
 
lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})

data = []
data.append(np.genfromtxt('1outM_R_m10_m6_y0.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y10.dat')) #'a1_2_282_eps1.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y100.dat'))
data.append(np.genfromtxt('1outM_R_m10_m6_y1000.dat'))
data.append(np.genfromtxt('1outM_R_2fermiInt_m10_m6_y0.dat'))
data.append(np.genfromtxt('1outM_R_2fermiInt_m10_m6_y10.dat'))
data.append(np.genfromtxt('1outM_R_2fermiInt_m10_m6_y20.dat'))
data.append(np.genfromtxt('1outM_R_2fermiInt_m10_m6_y50.dat'))
data.append(np.genfromtxt('1outM_R_2fermiInt_m10_m6_y100.dat'))
data.append(np.genfromtxt('1outM_R.dat'))

fig, ax = plt.subplots(figsize=(figw,figh),dpi=400)


xdat = np.linspace(0,500,1000)
ax.plot(xdat, 3/8*xdat, "--", color= 'black',linewidth=1.5)
ax.plot(xdat, 4/9*xdat, "-", color= 'black')

x0 = data[0][:,0]
xplot0 = x0[0:19]
M0= data[0][:,1]
Mplot0 = M0[0:19]

x10 = data[5][:,0]
xplot10 = x10[0:18]
M10= data[5][:,1]
Mplot10 = M10[0:18]

x20 = data[6][:,0]
xplot20 = x20[0:16]
M20= data[6][:,1]
Mplot20 = M20[0:16]

x50 = data[7][:,0]
xplot50 = x50[0:15]
M50= data[7][:,1]
Mplot50 = M50[0:15]

x100 = data[8][:,0]
xplot100 = x100[0:14]
M100= data[8][:,1]
Mplot100 = M100[0:14]


ax.plot(data[0][:,0], data[0][:,1], color= 'blue',linestyle = '--', alpha =0.4)#'#006cf6')#'#00a9df')	
ax.plot(xplot0, Mplot0, label = "$ y=0$" , color= 'blue')
#ax.plot(data[1][:,0], data[1][:,1], label = "$ y=10$" , color= '#5fa052')	
#ax.plot(data[2][:,0], data[2][:,1], label = "$ y=100$" , color= '#e87e00')	
#ax.plot(data[3][:,0], data[3][:,1], label = "$ y=1000$" , color= '#d30000')	
#ax.plot(data[4][:,0], data[4][:,1], label = "$ 2fermi y=0$" , color= '#00a9df')	
ax.plot(data[5][:,0], data[5][:,1],linestyle = '--', color= '#00d2d8', alpha=0.4)	#5fa052 #00cdea
ax.plot(xplot10, Mplot10, label = "$ y=10$" , color= '#00d2d8', linewidth=1.7)

ax.plot(data[6][:,0], data[6][:,1], linestyle = '--', alpha=0.4, color= '#e752ff')#'#e87e00')	
ax.plot(xplot20, Mplot20, label = "$ y=20$" ,color= '#e752ff')

ax.plot(data[7][:,0], data[7][:,1],linestyle = '--', alpha=0.4, color= 'red')#'#d30000')
ax.plot(xplot50, Mplot50, label = "$ y=50$" ,color= 'red')

ax.plot(data[8][:,0], data[8][:,1], linestyle = '--', alpha=0.4, color= 'purple')	
ax.plot(xplot100, Mplot100, label = "$ y=100$" ,color= 'purple')

#ax.plot(data[9][:,0], data[9][:,1], label = "$ y=100$" , color= 'tab:orange')	


#ax.vlines(x=0.3475,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')  # cusps
#ax.vlines(x=0.60,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.vlines(x=0.7925,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.hlines(xmin=0.3475, xmax=0.7925, y=-0.08613, ls=':', color='#5fa052')

#ax.vlines(x=0.4475,  ymin=-5, ymax=-0.08898, ls=':', color=clr[2])#'#de0c62')  # maxima
#ax.vlines(x=0.7325,  ymin=-5, ymax=-0.08831, ls=':', color=clr[2])#'#de0c62')

#ax.vlines(x=0.315,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])    #in out
#ax.vlines(x=0.508,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])
#ax.hlines(xmin=0.315, xmax=0.508, y=-0.06692, ls=':', color=clr[2])

#ax.vlines(x=0.740,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])   # in out
#ax.vlines(x=0.890,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])
#ax.hlines(xmin=0.740, xmax=0.890, y=-0.06489, ls=':', color=clr[2])
    
#ax.text(0.338, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.58, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.37, -0.0893, r'$r_{\mathrm{max}}$', fontsize=14)
#ax.text(0.65, -0.0887, r'$r_{\mathrm{max}}$', fontsize=14)
#plt.rcParams['mathtext.rm'] = 'Modern'#'stix:italic' 

#ax.text(0.07,3, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
 #        r'mixed EoS star' , fontsize=15,
 #        bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(5E-2,1E+2)#0,25)
ax.set_xscale('log')

ax.set_ylabel(r'$M^{\prime}$ ', fontsize=18, usetex=True)
ax.set_ylim(1E-4,10)#2E+1)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='lower left', fontsize=16, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("M_R_mixed_m10_m6_test2int_stablee_blue.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)

==> anc/Figure6/Plot_P_R_mixed_with_dashed.py <==

import matplotlib as mpl  
#mpl.use("pgf")
#mpl.rc('font',family='Times New Roman')
#mpl.rc('font',family='Computer Modern')
#mpl.rc('font',family='Serif')
import matplotlib.pyplot as plt
from matplotlib import rcParams  
from matplotlib import rc 
import matplotlib.colors as mcolors
import numpy as np
import pandas as pd

figw=6 #5.8#14#5.
figh=4#8#5.

lss = ['-', '--', '-.', ':']
clr = ['tab:red','tab:blue', 'tab:orange', 'tab:green' , 'tab:brown' , 'tab:purple']
clr0 = ['css:darkred']
cteal = ['css:teal']
cteal1 = ['xkcd:teal']
cteal2 = ['#528B8B']
clr1 = mcolors.CSS4_COLORS


# change font
#rcParams['mathtext.fontset'] = 'custom'
#rcParams['mathtext.it'] = 'Arial:italic'
#rcParams['mathtext.rm'] = 'Arial'
#rc('font', **{'family': 'serif', 'serif': ['Computer Modern']})
#rc('text', usetex=True)

rcParams['text.usetex'] = True
rcParams['font.family'] = 'serif' 
rcParams['font.serif'] = ['Computer Modern']

rcParams['axes.labelsize']=10
#rcParams['axes.labelweight']=600
rcParams['axes.linewidth']=1
rcParams['lines.markersize']=6

rcParams['xtick.labelsize']=14
rcParams['ytick.labelsize']=14

plt.rcParams.update({
    "font.family": "serif",  # use serif/main font for text elements
    "text.usetex": True,     # use inline math for ticks
    "pgf.rcfonts": False,    # don't setup fonts from rc parameters
    "pgf.preamble": "\n".join([
        # r"\usepackage{url}",            # load additional packages
         r"\usepackage{unicode-math}",   # unicode math setup
         r"\setmainfont{Computer Modern}",  # serif font via preamble
    ])
})


data = []
data.append(np.genfromtxt('1outP0_R_m10_m6_y0.dat'))
data.append(np.genfromtxt('1outP0_R_m10_m6_y10.dat')) #'a1_2_282_eps1.dat'))
data.append(np.genfromtxt('1outP0_R_m10_m6_y100.dat'))
data.append(np.genfromtxt('1outP0_R_m10_m6_y1000.dat'))
data.append(np.genfromtxt('1outP0_R_2fermiInt_m10_m6_y0.dat'))
data.append(np.genfromtxt('1outP0_R_2fermiInt_m10_m6_y10.dat'))
data.append(np.genfromtxt('1outP0_R_2fermiInt_m10_m6_y20.dat'))
data.append(np.genfromtxt('1outP0_R_2fermiInt_m10_m6_y50.dat'))
data.append(np.genfromtxt('1outP0_R_2fermiInt_m10_m6_y100.dat'))

fig, ax = plt.subplots(figsize=(figw,figh),dpi=400)


x0 = data[0][:,0]
xplot0 = x0[0:51]#19]
M0= data[0][:,1]
Mplot0 = M0[0:51]#19]

x10 = data[5][:,0]
xplot10 = x10[0:18]
M10= data[5][:,1]
Mplot10 = M10[0:18]

x20 = data[6][:,0]
xplot20 = x20[0:16]
M20= data[6][:,1]
Mplot20 = M20[0:16]

x50 = data[7][:,0]
xplot50 = x50[0:15]
M50= data[7][:,1]
Mplot50 = M50[0:15]

x100 = data[8][:,0]
xplot100 = x100[0:14]
M100= data[8][:,1]
Mplot100 = M100[0:14]


ax.plot(data[4][:,0], data[4][:,1], color= 'blue',linestyle = '--', alpha =0.4)#'#006cf6')#'#00a9df')	
ax.plot(xplot0, Mplot0, label = "$ y=0$" , color= 'blue')
#ax.plot(data[1][:,0], data[1][:,1], label = "$ y=10$" , color= '#5fa052')	
#ax.plot(data[2][:,0], data[2][:,1], label = "$ y=100$" , color= '#e87e00')	
#ax.plot(data[3][:,0], data[3][:,1], label = "$ y=1000$" , color= '#d30000')	
#ax.plot(data[4][:,0], data[4][:,1], label = "$ 2fermi y=0$" , color= '#00a9df')	
ax.plot(data[5][:,0], data[5][:,1],linestyle = '--', color= '#00d2d8', alpha=0.4)	#5fa052 #00cdea
ax.plot(xplot10, Mplot10, label = "$ y=10$" , color= '#00d2d8', linewidth=1.7)

ax.plot(data[6][:,0], data[6][:,1], linestyle = '--', alpha=0.4, color= '#e752ff')#'#e87e00')	
ax.plot(xplot20, Mplot20, label = "$ y=20$" ,color= '#e752ff')

ax.plot(data[7][:,0], data[7][:,1],linestyle = '--', alpha=0.4, color= 'red')#'#d30000')
ax.plot(xplot50, Mplot50, label = "$ y=50$" ,color= 'red')

ax.plot(data[8][:,0], data[8][:,1], linestyle = '--', alpha=0.4, color= 'purple')	
ax.plot(xplot100, Mplot100, label = "$ y=100$" ,color= 'purple')

#ax.vlines(x=0.3475,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')  # cusps
#ax.vlines(x=0.60,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.vlines(x=0.7925,  ymin=-5, ymax=-0.08613, ls=':', color='#5fa052')
#ax.hlines(xmin=0.3475, xmax=0.7925, y=-0.08613, ls=':', color='#5fa052')

#ax.vlines(x=0.4475,  ymin=-5, ymax=-0.08898, ls=':', color=clr[2])#'#de0c62')  # maxima
#ax.vlines(x=0.7325,  ymin=-5, ymax=-0.08831, ls=':', color=clr[2])#'#de0c62')

#ax.vlines(x=0.315,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])    #in out
#ax.vlines(x=0.508,  ymin=-5, ymax=-0.06692, ls=':', color=clr[2])
#ax.hlines(xmin=0.315, xmax=0.508, y=-0.06692, ls=':', color=clr[2])

#ax.vlines(x=0.740,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])   # in out
#ax.vlines(x=0.890,  ymin=-5, ymax=-0.06489, ls=':', color=clr[2])
#ax.hlines(xmin=0.740, xmax=0.890, y=-0.06489, ls=':', color=clr[2])
    
#ax.text(0.338, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.58, -0.0859, r'$r_{\mathrm{cusp}}$', fontsize=14)
#ax.text(0.37, -0.0893, r'$r_{\mathrm{max}}$', fontsize=14)
#ax.text(0.65, -0.0887, r'$r_{\mathrm{max}}$', fontsize=14)
#plt.rcParams['mathtext.rm'] = 'Modern'#'stix:italic' 

#ax.text(0.83,2E+1, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'$a_1 = 0$' , fontsize=15 )
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})
#ax.text(0.12,60, #0.22 0.05, 0.12, #'$\epsilon  = 0$' "\n" 
#         r'$\epsilon_{core} = 10^{-4} $' "\n" 
#         r'$m_{shell} = 10^{-6}m_N$' , fontsize=15  ) #"\n" )
#         r'mixed EoS star' , fontsize=15,
#         bbox={'facecolor': 'white', 'alpha': 0.3, 'pad': 6})

ax.set_xlabel(r'$R^{\prime}$', fontsize=18)
ax.set_xlim(1E-1,1E+2)
ax.set_xscale('log')

ax.set_ylabel(r'$P^{\prime}_{C}$ ', fontsize=18, usetex=True)
ax.set_ylim(1E-12,1.5E+3)#-0.39,0.29)#-0.0999,-0.0996)#0)#1.3)   09965
ax.set_yscale('log')

#ax.set_title(r"The effective potential of Schwarzschild spacetime")

ax.legend(loc='lower left', fontsize=16, frameon=True)#, mode = "expand", ncol = 3)

ax.minorticks_on()



plt.savefig("P0_R_mixed_m10_m6_test2int_blueee.pdf",dpi=300,bbox_inches='tight',pad_inches=0.015,transparent=False)


==> anc/Figure7/1outC_R_2fermiInt_m10_m6_y0.dat <==
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.59999E-02   0.16667E-05
   0.23086E+02   0.10105E-04
   0.18126E+02   0.26591E-04
   0.15451E+02   0.50328E-04
   0.13396E+02   0.89012E-04
   0.11711E+02   0.15228E-03
   0.10286E+02   0.25578E-03
   0.90508E+01   0.42539E-03
   0.79758E+01   0.70274E-03
   0.70309E+01   0.11559E-02
   0.61959E+01   0.18946E-02
   0.54609E+01   0.30905E-02
   0.48009E+01   0.50211E-02
   0.42109E+01   0.80956E-02
   0.36759E+01   0.12914E-01
   0.31909E+01   0.20228E-01
   0.27409E+01   0.30891E-01
   0.23260E+01   0.45354E-01
   0.19360E+01   0.63228E-01
   0.15910E+01   0.81958E-01
   0.12910E+01   0.97893E-01
   0.10560E+01   0.10618E+00
   0.90598E+00   0.10320E+00
   0.85598E+00   0.89706E-01
   0.93098E+00   0.72566E-01
   0.10860E+01   0.63944E-01
   0.11560E+01   0.66873E-01


==> anc/Figure7/1outC_R_2fermiInt_m10_m6_y10.dat <==
   0.23176E+02   0.12856E-04
   0.19121E+02   0.31483E-04
   0.16756E+02   0.60325E-04
   0.14931E+02   0.11013E-03
   0.13466E+02   0.19622E-03
   0.12251E+02   0.34614E-03
   0.11236E+02   0.60893E-03
   0.10381E+02   0.10724E-02
   0.96558E+01   0.18937E-02
   0.90408E+01   0.33512E-02
   0.85058E+01   0.59403E-02
   0.80308E+01   0.10503E-01
   0.75858E+01   0.18419E-01
   0.71309E+01   0.31742E-01
   0.66259E+01   0.52921E-01
   0.60259E+01   0.83598E-01
   0.53109E+01   0.12212E+00
   0.45209E+01   0.16137E+00
   0.37509E+01   0.19090E+00
   0.31159E+01   0.20239E+00
   0.27209E+01   0.19295E+00
   0.26459E+01   0.16845E+00
   0.28859E+01   0.14693E+00
   0.31359E+01   0.14459E+00
   0.31659E+01   0.15207E+00
   0.30909E+01   0.15686E+00


==> anc/Figure7/1outC_R_2fermiInt_m10_m6_y100.dat <==
   0.67201E+02   0.81477E-04
   0.65701E+02   0.27086E-03
   0.64951E+02   0.58658E-03
   0.64451E+02   0.11608E-02
   0.63951E+02   0.22160E-02
   0.63451E+02   0.41497E-02
   0.62851E+02   0.76666E-02
   0.62001E+02   0.13975E-01
   0.60701E+02   0.24967E-01
   0.58551E+02   0.43282E-01
   0.55251E+02   0.71323E-01
   0.50351E+02   0.10932E+00
   0.44101E+02   0.15172E+00
   0.37201E+02   0.18818E+00
   0.30901E+02   0.20818E+00
   0.26351E+02   0.20657E+00
   0.24401E+02   0.18629E+00
   0.25451E+02   0.16150E+00
   0.28001E+02   0.15173E+00
   0.29001E+02   0.15747E+00
   0.28551E+02   0.16391E+00
   0.28001E+02   0.16536E+00
   0.27801E+02   0.16400E+00
   0.27851E+02   0.16308E+00


==> anc/Figure7/1outC_R_2fermiInt_m10_m6_y20.dat <==
   0.22851E+02   0.34346E-04
   0.20421E+02   0.77517E-04
   0.18861E+02   0.15127E-03
   0.17661E+02   0.28373E-03
   0.16711E+02   0.52252E-03
   0.15931E+02   0.95522E-03
   0.15291E+02   0.17395E-02
   0.14751E+02   0.31617E-02
   0.14271E+02   0.57329E-02
   0.13821E+02   0.10339E-01
   0.13351E+02   0.18446E-01
   0.12811E+02   0.32215E-01
   0.12101E+02   0.54297E-01
   0.11151E+02   0.86363E-01
   0.99209E+01   0.12647E+00
   0.84909E+01   0.16692E+00
   0.70709E+01   0.19656E+00
   0.58909E+01   0.20732E+00
   0.51709E+01   0.19661E+00
   0.50509E+01   0.17178E+00
   0.55009E+01   0.15135E+00
   0.59309E+01   0.15026E+00
   0.59709E+01   0.15785E+00
   0.58509E+01   0.16181E+00
   0.57509E+01   0.16214E+00


==> anc/Figure7/1outC_R_2fermiInt_m10_m6_y50.dat <==
   0.37561E+02   0.64075E-04
   0.35961E+02   0.15535E-03
   0.34961E+02   0.31651E-03
   0.34221E+02   0.61093E-03
   0.33641E+02   0.11507E-02
   0.33141E+02   0.21428E-02
   0.32681E+02   0.39589E-02
   0.32221E+02   0.72579E-02
   0.31661E+02   0.13179E-01
   0.30921E+02   0.23520E-01
   0.29801E+02   0.40833E-01
   0.28121E+02   0.67656E-01
   0.25701E+02   0.10452E+00
   0.22581E+02   0.14674E+00
   0.19101E+02   0.18432E+00
   0.15861E+02   0.20645E+00
   0.13441E+02   0.20738E+00
   0.12301E+02   0.18868E+00
   0.12681E+02   0.16318E+00
   0.13981E+02   0.15117E+00
   0.14581E+02   0.15615E+00
   0.14401E+02   0.16293E+00
   0.14101E+02   0.16498E+00
   0.14001E+02   0.16353E+00
   0.14021E+02   0.16223E+00


==> anc/Figure7/1outC_R_incomp_fermi_down_rc005_huge.dat <==
   0.18010E+00   0.29251E-02
   0.23300E+02   0.75721E-03
   0.19550E+02   0.30872E-02
   0.18480E+02   0.50202E-02
   0.17900E+02   0.66757E-02
   0.17500E+02   0.81581E-02
   0.17210E+02   0.95069E-02
   0.16990E+02   0.10738E-01
   0.16800E+02   0.11886E-01
   0.16640E+02   0.12959E-01
   0.16510E+02   0.13976E-01
   0.16390E+02   0.14939E-01
   0.16280E+02   0.15854E-01
   0.16180E+02   0.16731E-01
   0.16100E+02   0.17562E-01
   0.16010E+02   0.18379E-01
   0.15940E+02   0.19143E-01
   0.15870E+02   0.19894E-01
   0.15810E+02   0.20613E-01
   0.15750E+02   0.21316E-01
   0.15690E+02   0.22003E-01
   0.15640E+02   0.22660E-01
   0.15590E+02   0.23301E-01
   0.15540E+02   0.23936E-01
   0.15490E+02   0.24554E-01
   0.15450E+02   0.25144E-01
   0.15410E+02   0.25719E-01
   0.15370E+02   0.26290E-01
   0.15330E+02   0.26849E-01
   0.15290E+02   0.27403E-01
   0.15260E+02   0.27926E-01
   0.15220E+02   0.28459E-01
   0.15190E+02   0.28972E-01
   0.15160E+02   0.29471E-01
   0.15130E+02   0.29960E-01
   0.15090E+02   0.30470E-01
   0.15060E+02   0.30957E-01
   0.15040E+02   0.31400E-01
   0.15010E+02   0.31877E-01
   0.14980E+02   0.32337E-01
   0.14950E+02   0.32796E-01
   0.14930E+02   0.33223E-01
   0.14900E+02   0.33669E-01
   0.14880E+02   0.34093E-01
   0.14860E+02   0.34501E-01
   0.14830E+02   0.34938E-01
   0.14810E+02   0.35340E-01
   0.14790E+02   0.35738E-01
   0.14770E+02   0.36143E-01
   0.14750E+02   0.36532E-01
   0.14720E+02   0.36946E-01
   0.14700E+02   0.37331E-01
   0.14680E+02   0.37711E-01
   0.14660E+02   0.38088E-01
   0.14640E+02   0.38460E-01
   0.14630E+02   0.38804E-01
   0.14610E+02   0.39176E-01
   0.14590E+02   0.39540E-01
   0.14570E+02   0.39899E-01
   0.14550E+02   0.40253E-01
   0.14540E+02   0.40587E-01
   0.14520E+02   0.40935E-01
   0.14500E+02   0.41283E-01
   0.14480E+02   0.41635E-01
   0.14470E+02   0.41956E-01
   0.14450E+02   0.42295E-01
   0.14440E+02   0.42605E-01
   0.14420E+02   0.42943E-01
   0.14400E+02   0.43274E-01
   0.14390E+02   0.43580E-01
   0.14370E+02   0.43911E-01
   0.14360E+02   0.44215E-01
   0.14350E+02   0.44507E-01
   0.14330E+02   0.44829E-01
   0.14320E+02   0.45118E-01
   0.14300E+02   0.45444E-01
   0.14290E+02   0.45730E-01
   0.14280E+02   0.46018E-01
   0.14260E+02   0.46327E-01
   0.14250E+02   0.46614E-01
   0.14240E+02   0.46889E-01
   0.14220E+02   0.47198E-01
   0.14210E+02   0.47477E-01
   0.14200E+02   0.47752E-01
   0.14180E+02   0.48055E-01
   0.14170E+02   0.48323E-01
   0.14160E+02   0.48591E-01
   0.14150E+02   0.48860E-01
   0.14140E+02   0.49128E-01
   0.14120E+02   0.49428E-01
   0.14110E+02   0.49687E-01
   0.14100E+02   0.49949E-01
   0.14090E+02   0.50201E-01
   0.14080E+02   0.50461E-01
   0.14070E+02   0.50727E-01
   0.14050E+02   0.51007E-01
   0.14040E+02   0.51265E-01
   0.14030E+02   0.51515E-01
   0.14020E+02   0.51765E-01
   0.14010E+02   0.52013E-01
   0.14000E+02   0.52257E-01
   0.13990E+02   0.52507E-01
   0.13980E+02   0.52750E-01
   0.13970E+02   0.53001E-01
   0.13960E+02   0.53238E-01
   0.13950E+02   0.53482E-01
   0.13940E+02   0.53724E-01
   0.13930E+02   0.53960E-01
   0.13920E+02   0.54202E-01
   0.13910E+02   0.54433E-01
   0.13900E+02   0.54673E-01
   0.13890E+02   0.54902E-01
   0.13880E+02   0.55141E-01
   0.13870E+02   0.55368E-01
   0.13860E+02   0.55601E-01
   0.13850E+02   0.55828E-01
   0.13840E+02   0.56057E-01
   0.13830E+02   0.56287E-01
   0.13820E+02   0.56519E-01
   0.13810E+02   0.56741E-01
   0.13810E+02   0.56933E-01
   0.13790E+02   0.57193E-01
   0.13790E+02   0.57378E-01
   0.13780E+02   0.57604E-01
   0.13770E+02   0.57826E-01
   0.13760E+02   0.58051E-01
   0.13750E+02   0.58263E-01
   0.13740E+02   0.58485E-01
   0.13740E+02   0.58656E-01
   0.13720E+02   0.58920E-01
   0.13720E+02   0.59091E-01
   0.13710E+02   0.59307E-01
   0.13700E+02   0.59525E-01
   0.13690E+02   0.59735E-01
   0.13680E+02   0.59955E-01
   0.13680E+02   0.60122E-01
   0.13670E+02   0.60333E-01
   0.13660E+02   0.60543E-01
   0.13650E+02   0.60753E-01
   0.13640E+02   0.60966E-01
   0.13640E+02   0.61127E-01
   0.13630E+02   0.61342E-01
   0.13620E+02   0.61550E-01
   0.13610E+02   0.61751E-01
   0.13600E+02   0.61960E-01
   0.13600E+02   0.62127E-01
   0.13590E+02   0.62325E-01
   0.13580E+02   0.62538E-01
   0.13570E+02   0.62732E-01
   0.13570E+02   0.62892E-01
   0.13560E+02   0.63093E-01
   0.13550E+02   0.63301E-01
   0.13540E+02   0.63500E-01
   0.13540E+02   0.63645E-01
   0.13530E+02   0.63849E-01
   0.13520E+02   0.64059E-01
   0.13520E+02   0.64195E-01
   0.13510E+02   0.64403E-01
   0.13500E+02   0.64598E-01
   0.13500E+02   0.64749E-01
   0.13490E+02   0.64945E-01
   0.13480E+02   0.65140E-01
   0.13470E+02   0.65341E-01
   0.13470E+02   0.65487E-01
   0.13460E+02   0.65680E-01
   0.13450E+02   0.65873E-01
   0.13450E+02   0.66020E-01
   0.13440E+02   0.66209E-01
   0.13430E+02   0.66402E-01
   0.13430E+02   0.66548E-01
   0.13420E+02   0.66743E-01
   0.13410E+02   0.66928E-01
   0.13410E+02   0.67073E-01
   0.13400E+02   0.67259E-01
   0.13390E+02   0.67448E-01
   0.13390E+02   0.67591E-01
   0.13380E+02   0.67782E-01
   0.13370E+02   0.67966E-01
   0.13370E+02   0.68106E-01
   0.13360E+02   0.68295E-01
   0.13350E+02   0.68474E-01
   0.13350E+02   0.68621E-01
   0.13340E+02   0.68803E-01
   0.13340E+02   0.68935E-01
   0.13330E+02   0.69116E-01
   0.13320E+02   0.69308E-01
   0.13320E+02   0.69434E-01
   0.13310E+02   0.69612E-01
   0.13310E+02   0.69754E-01
   0.13300E+02   0.69936E-01
   0.13290E+02   0.70106E-01
   0.13290E+02   0.70249E-01
   0.13280E+02   0.70434E-01
   0.13280E+02   0.70556E-01
   0.13270E+02   0.70741E-01
   0.13260E+02   0.70921E-01
   0.13260E+02   0.71048E-01
   0.13250E+02   0.71230E-01
   0.13250E+02   0.71358E-01
   0.13240E+02   0.71538E-01
   0.13230E+02   0.71706E-01
   0.13230E+02   0.71835E-01
   0.13220E+02   0.72024E-01
   0.13220E+02   0.72149E-01
   0.13210E+02   0.72318E-01
   0.13210E+02   0.72441E-01
   0.13200E+02   0.72624E-01
   0.13200E+02   0.72740E-01
   0.13190E+02   0.72914E-01
   0.13180E+02   0.73095E-01
   0.13180E+02   0.73216E-01
   0.13170E+02   0.73388E-01
   0.13170E+02   0.73507E-01
   0.13160E+02   0.73689E-01
   0.13160E+02   0.73808E-01
   0.13150E+02   0.73976E-01
   0.13150E+02   0.74098E-01
   0.13140E+02   0.74269E-01
   0.13140E+02   0.74393E-01
   0.13130E+02   0.74562E-01
   0.13120E+02   0.74734E-01
   0.13120E+02   0.74853E-01
   0.13110E+02   0.75019E-01
   0.13110E+02   0.75132E-01
   0.13100E+02   0.75306E-01
   0.13100E+02   0.75423E-01
   0.13090E+02   0.75584E-01
   0.13090E+02   0.75704E-01
   0.13080E+02   0.75875E-01
   0.13080E+02   0.75992E-01
   0.13070E+02   0.76162E-01
   0.13070E+02   0.76265E-01
   0.13060E+02   0.76440E-01
   0.13060E+02   0.76553E-01
   0.13050E+02   0.76717E-01
   0.13050E+02   0.76830E-01
   0.13040E+02   0.76999E-01
   0.13040E+02   0.77115E-01
   0.13030E+02   0.77275E-01
   0.13030E+02   0.77389E-01
   0.13020E+02   0.77552E-01
   0.13020E+02   0.77664E-01
   0.13010E+02   0.77825E-01
   0.13010E+02   0.77936E-01
   0.13000E+02   0.78100E-01
   0.13000E+02   0.78203E-01
   0.12990E+02   0.78380E-01
   0.12990E+02   0.78480E-01
   0.12980E+02   0.78644E-01
   0.12980E+02   0.78750E-01
   0.12980E+02   0.78862E-01
   0.12970E+02   0.79025E-01
   0.12960E+02   0.79187E-01
   0.12960E+02   0.79291E-01
   0.12960E+02   0.79403E-01
   0.12950E+02   0.79556E-01
   0.12950E+02   0.79661E-01
   0.12940E+02   0.79817E-01
   0.12940E+02   0.79925E-01
   0.12930E+02   0.80088E-01
   0.12930E+02   0.80197E-01
   0.12920E+02   0.80360E-01
   0.12920E+02   0.80454E-01
   0.12910E+02   0.80622E-01
   0.12910E+02   0.80717E-01
   0.12900E+02   0.80880E-01
   0.12900E+02   0.80981E-01
   0.12890E+02   0.81139E-01
   0.12890E+02   0.81249E-01
   0.12890E+02   0.81339E-01
   0.12880E+02   0.81499E-01
   0.12880E+02   0.81598E-01
   0.12870E+02   0.81766E-01
   0.12870E+02   0.81854E-01
   0.12860E+02   0.82024E-01
   0.12860E+02   0.82123E-01
   0.12860E+02   0.82211E-01
   0.12850E+02   0.82378E-01
   0.12850E+02   0.82462E-01
   0.12840E+02   0.82633E-01
   0.12840E+02   0.82725E-01
   0.12830E+02   0.82884E-01
   0.12830E+02   0.82980E-01
   0.12820E+02   0.83138E-01
   0.12820E+02   0.83236E-01
   0.12820E+02   0.83333E-01
   0.12810E+02   0.83486E-01
   0.12810E+02   0.83579E-01
   0.12800E+02   0.83738E-01
   0.12800E+02   0.83830E-01
   0.12800E+02   0.83923E-01
   0.12790E+02   0.84079E-01
   0.12790E+02   0.84175E-01
   0.12780E+02   0.84328E-01
   0.12780E+02   0.84425E-01
   0.12770E+02   0.84583E-01
   0.12770E+02   0.84671E-01
   0.12770E+02   0.84766E-01
   0.12760E+02   0.84918E-01
   0.12760E+02   0.85011E-01
   0.12750E+02   0.85166E-01
   0.12750E+02   0.85251E-01
   0.12750E+02   0.85347E-01
   0.12740E+02   0.85497E-01
   0.12740E+02   0.85592E-01
   0.12730E+02   0.85755E-01
   0.12730E+02   0.85839E-01
   0.12730E+02   0.85924E-01
   0.12720E+02   0.86079E-01
   0.12720E+02   0.86168E-01
   0.12710E+02   0.86326E-01
   0.12710E+02   0.86410E-01
   0.12710E+02   0.86492E-01
   0.12700E+02   0.86652E-01
   0.12700E+02   0.86739E-01
   0.12690E+02   0.86906E-01
   0.12690E+02   0.86977E-01
   0.12690E+02   0.87069E-01
   0.12680E+02   0.87221E-01
   0.12680E+02   0.87304E-01
   0.12670E+02   0.87466E-01
   0.12670E+02   0.87549E-01
   0.12670E+02   0.87628E-01
   0.12660E+02   0.87787E-01
   0.12660E+02   0.87864E-01
   0.12650E+02   0.88021E-01
   0.12650E+02   0.88114E-01
   0.12650E+02   0.88196E-01
   0.12640E+02   0.88351E-01
   0.12640E+02   0.88428E-01
   0.12640E+02   0.88508E-01
   0.12630E+02   0.88663E-01
   0.12630E+02   0.88753E-01
   0.12620E+02   0.88903E-01
   0.12620E+02   0.88986E-01
   0.12620E+02   0.89061E-01
   0.12610E+02   0.89214E-01
   0.12610E+02   0.89303E-01
   0.12610E+02   0.89382E-01
   0.12600E+02   0.89528E-01
   0.12600E+02   0.89622E-01
   0.12600E+02   0.89695E-01
   0.12590E+02   0.89847E-01
   0.12590E+02   0.89929E-01
   0.12580E+02   0.90076E-01
   0.12580E+02   0.90162E-01
   0.12580E+02   0.90242E-01
   0.12570E+02   0.90394E-01
   0.12570E+02   0.90466E-01
   0.12570E+02   0.90547E-01
   0.12560E+02   0.90703E-01
   0.12560E+02   0.90787E-01
   0.12550E+02   0.90928E-01
   0.12550E+02   0.91006E-01
   0.12550E+02   0.91087E-01
   0.12540E+02   0.91229E-01
   0.12540E+02   0.91309E-01
   0.12540E+02   0.91393E-01
   0.12530E+02   0.91546E-01
   0.12530E+02   0.91615E-01
   0.12530E+02   0.91694E-01
   0.12520E+02   0.91844E-01
   0.12520E+02   0.91925E-01
   0.12520E+02   0.92003E-01
   0.12510E+02   0.92155E-01
   0.12510E+02   0.92229E-01
   0.12510E+02   0.92307E-01
   0.12500E+02   0.92456E-01
   0.12500E+02   0.92527E-01
   0.12500E+02   0.92606E-01
   0.12490E+02   0.92752E-01
   0.12490E+02   0.92826E-01
   0.12490E+02   0.92904E-01
   0.12480E+02   0.93049E-01
   0.12480E+02   0.93125E-01
   0.12480E+02   0.93204E-01
   0.12470E+02   0.93349E-01
   0.12470E+02   0.93421E-01
   0.12460E+02   0.93578E-01
   0.12460E+02   0.93641E-01
   0.12460E+02   0.93722E-01
   0.12460E+02   0.93804E-01
   0.12450E+02   0.93942E-01
   0.12450E+02   0.94014E-01
   0.12450E+02   0.94090E-01
   0.12440E+02   0.94241E-01
   0.12440E+02   0.94310E-01
   0.12430E+02   0.94462E-01
   0.12430E+02   0.94532E-01
   0.12430E+02   0.94604E-01
   0.12420E+02   0.94753E-01
   0.12420E+02   0.94820E-01
   0.12420E+02   0.94892E-01
   0.12420E+02   0.94968E-01
   0.12410E+02   0.95120E-01
   0.12410E+02   0.95185E-01
   0.12410E+02   0.95262E-01
   0.12400E+02   0.95399E-01
   0.12400E+02   0.95469E-01
   0.12400E+02   0.95543E-01
   0.12390E+02   0.95693E-01
   0.12390E+02   0.95760E-01
   0.12390E+02   0.95836E-01
   0.12380E+02   0.95980E-01
   0.12380E+02   0.96052E-01
   0.12380E+02   0.96122E-01
   0.12370E+02   0.96269E-01
   0.12370E+02   0.96336E-01
   0.12370E+02   0.96410E-01
   0.12360E+02   0.96552E-01
   0.12360E+02   0.96621E-01
   0.12360E+02   0.96688E-01
   0.12350E+02   0.96836E-01
   0.12350E+02   0.96905E-01
   0.12350E+02   0.96971E-01
   0.12340E+02   0.97124E-01
   0.12340E+02   0.97188E-01
   0.12340E+02   0.97259E-01
   0.12330E+02   0.97404E-01
   0.12330E+02   0.97472E-01
   0.12330E+02   0.97539E-01
   0.12330E+02   0.97603E-01
   0.12320E+02   0.97746E-01
   0.12320E+02   0.97820E-01
   0.12320E+02   0.97885E-01
   0.12310E+02   0.98033E-01
   0.12310E+02   0.98100E-01
   0.12310E+02   0.98156E-01
   0.12310E+02   0.98244E-01
   0.12300E+02   0.98377E-01
   0.12300E+02   0.98443E-01
   0.12290E+02   0.98582E-01
   0.12290E+02   0.98658E-01
   0.12290E+02   0.98721E-01
   0.12290E+02   0.98777E-01
   0.12280E+02   0.98924E-01
   0.12280E+02   0.98993E-01
   0.12280E+02   0.99069E-01
   0.12270E+02   0.99204E-01
   0.12270E+02   0.99277E-01
   0.12270E+02   0.99335E-01
   0.12270E+02   0.99395E-01
   0.12260E+02   0.99542E-01
   0.12260E+02   0.99599E-01
   0.12260E+02   0.99673E-01
   0.12250E+02   0.99816E-01
   0.12250E+02   0.99881E-01
   0.12250E+02   0.99943E-01
   0.12240E+02   0.10009E+00
   0.12240E+02   0.10016E+00
   0.12240E+02   0.10022E+00
   0.12240E+02   0.10028E+00
   0.12230E+02   0.10043E+00
   0.12230E+02   0.10048E+00
   0.12230E+02   0.10056E+00
   0.12220E+02   0.10070E+00
   0.12220E+02   0.10076E+00
   0.12220E+02   0.10082E+00
   0.12210E+02   0.10096E+00
   0.12210E+02   0.10103E+00
   0.12210E+02   0.10109E+00
   0.12210E+02   0.10115E+00
   0.12200E+02   0.10129E+00
   0.12200E+02   0.10136E+00
   0.12200E+02   0.10141E+00
   0.12190E+02   0.10157E+00
   0.12190E+02   0.10162E+00
   0.12190E+02   0.10169E+00
   0.12190E+02   0.10175E+00
   0.12180E+02   0.10190E+00
   0.12180E+02   0.10196E+00
   0.12180E+02   0.10202E+00
   0.12180E+02   0.10208E+00
   0.12170E+02   0.10222E+00
   0.12170E+02   0.10228E+00
   0.12170E+02   0.10234E+00
   0.12160E+02   0.10249E+00
   0.12160E+02   0.10255E+00
   0.12160E+02   0.10261E+00
   0.12160E+02   0.10266E+00
   0.12150E+02   0.10281E+00
   0.12150E+02   0.10287E+00
   0.12150E+02   0.10293E+00
   0.12140E+02   0.10307E+00
   0.12140E+02   0.10313E+00
   0.12140E+02   0.10320E+00
   0.12140E+02   0.10325E+00
   0.12130E+02   0.10340E+00
   0.12130E+02   0.10345E+00
   0.12130E+02   0.10351E+00
   0.12120E+02   0.10365E+00
   0.12120E+02   0.10373E+00
   0.12120E+02   0.10378E+00
   0.12120E+02   0.10383E+00
   0.12110E+02   0.10398E+00
   0.12110E+02   0.10404E+00
   0.12110E+02   0.10409E+00
   0.12110E+02   0.10415E+00
   0.12100E+02   0.10429E+00
   0.12100E+02   0.10436E+00
   0.12100E+02   0.10441E+00
   0.12090E+02   0.10455E+00
   0.12090E+02   0.10462E+00
   0.12090E+02   0.10467E+00
   0.12090E+02   0.10472E+00
   0.12080E+02   0.10486E+00
   0.12080E+02   0.10492E+00
   0.12080E+02   0.10498E+00
   0.12080E+02   0.10504E+00
   0.12070E+02   0.10518E+00
   0.12070E+02   0.10524E+00
   0.12070E+02   0.10530E+00
   0.12070E+02   0.10536E+00
   0.12060E+02   0.10550E+00
   0.12060E+02   0.10555E+00
   0.12060E+02   0.10561E+00
   0.12060E+02   0.10566E+00
   0.12050E+02   0.10581E+00
   0.12050E+02   0.10587E+00
   0.12050E+02   0.10591E+00
   0.12040E+02   0.10607E+00
   0.12040E+02   0.10612E+00
   0.12040E+02   0.10617E+00
   0.12040E+02   0.10622E+00
   0.12030E+02   0.10637E+00
   0.12030E+02   0.10643E+00
   0.12030E+02   0.10648E+00
   0.12030E+02   0.10654E+00
   0.12020E+02   0.10667E+00
   0.12020E+02   0.10674E+00
   0.12020E+02   0.10679E+00
   0.12020E+02   0.10685E+00
   0.12010E+02   0.10698E+00
   0.12010E+02   0.10703E+00
   0.12010E+02   0.10709E+00
   0.12010E+02   0.10715E+00
   0.12000E+02   0.10728E+00
   0.12000E+02   0.10735E+00
   0.12000E+02   0.10740E+00
   0.12000E+02   0.10745E+00
   0.11990E+02   0.10760E+00
   0.11990E+02   0.10764E+00
   0.11990E+02   0.10770E+00
   0.11990E+02   0.10775E+00
   0.11980E+02   0.10790E+00
   0.11980E+02   0.10795E+00
   0.11980E+02   0.10800E+00
   0.11970E+02   0.10814E+00
   0.11970E+02   0.10821E+00
   0.11970E+02   0.10826E+00
   0.11970E+02   0.10831E+00
   0.11960E+02   0.10845E+00
   0.11960E+02   0.10850E+00
   0.11960E+02   0.10855E+00
   0.11960E+02   0.10860E+00
   0.11960E+02   0.10867E+00
   0.11950E+02   0.10881E+00
   0.11950E+02   0.10885E+00
   0.11950E+02   0.10892E+00
   0.11950E+02   0.10896E+00
   0.11940E+02   0.10910E+00
   0.11940E+02   0.10915E+00
   0.11940E+02   0.10920E+00
   0.11940E+02   0.10926E+00
   0.11930E+02   0.10939E+00
   0.11930E+02   0.10945E+00
   0.11930E+02   0.10951E+00
   0.11920E+02   0.10964E+00
   0.11920E+02   0.10969E+00
   0.11920E+02   0.10974E+00
   0.11920E+02   0.10979E+00
   0.11920E+02   0.10984E+00
   0.11910E+02   0.10999E+00
   0.11910E+02   0.11003E+00
   0.11910E+02   0.11010E+00
   0.11910E+02   0.11014E+00
   0.11900E+02   0.11028E+00
   0.11900E+02   0.11034E+00
   0.11900E+02   0.11038E+00
   0.11900E+02   0.11043E+00
   0.11890E+02   0.11058E+00
   0.11890E+02   0.11063E+00
   0.11890E+02   0.11068E+00
   0.11890E+02   0.11073E+00
   0.11880E+02   0.11087E+00
   0.11880E+02   0.11093E+00
   0.11880E+02   0.11098E+00
   0.11880E+02   0.11102E+00
   0.11870E+02   0.11115E+00
   0.11870E+02   0.11122E+00
   0.11870E+02   0.11126E+00
   0.11870E+02   0.11131E+00
   0.11870E+02   0.11135E+00
   0.11860E+02   0.11150E+00
   0.11860E+02   0.11156E+00
   0.11860E+02   0.11160E+00
   0.11860E+02   0.11165E+00
   0.11850E+02   0.11179E+00
   0.11850E+02   0.11184E+00
   0.11850E+02   0.11189E+00
   0.11850E+02   0.11195E+00
   0.11840E+02   0.11208E+00
   0.11840E+02   0.11213E+00
   0.11840E+02   0.11218E+00
   0.11840E+02   0.11223E+00
   0.11830E+02   0.11237E+00
   0.11830E+02   0.11242E+00
   0.11830E+02   0.11246E+00
   0.11830E+02   0.11252E+00
   0.11830E+02   0.11255E+00
   0.11820E+02   0.11270E+00
   0.11820E+02   0.11275E+00
   0.11820E+02   0.11280E+00
   0.11820E+02   0.11285E+00
   0.11810E+02   0.11298E+00
   0.11810E+02   0.11304E+00
   0.11810E+02   0.11308E+00
   0.11810E+02   0.11312E+00
   0.11800E+02   0.11327E+00
   0.11800E+02   0.11332E+00
   0.11800E+02   0.11336E+00
   0.11800E+02   0.11340E+00
   0.11800E+02   0.11346E+00
   0.11790E+02   0.11360E+00
   0.11790E+02   0.11365E+00
   0.11790E+02   0.11371E+00
   0.11790E+02   0.11374E+00
   0.11780E+02   0.11389E+00
   0.11780E+02   0.11392E+00
   0.11780E+02   0.11398E+00
   0.11780E+02   0.11402E+00
   0.11780E+02   0.11407E+00
   0.11770E+02   0.11421E+00
   0.11770E+02   0.11426E+00
   0.11770E+02   0.11431E+00
   0.11770E+02   0.11435E+00
   0.11760E+02   0.11450E+00
   0.11760E+02   0.11454E+00
   0.11760E+02   0.11458E+00
   0.11760E+02   0.11462E+00
   0.11760E+02   0.11468E+00
   0.11750E+02   0.11482E+00
   0.11750E+02   0.11488E+00
   0.11750E+02   0.11490E+00
   0.11750E+02   0.11495E+00
   0.11740E+02   0.11510E+00
   0.11740E+02   0.11514E+00
   0.11740E+02   0.11519E+00
   0.11740E+02   0.11523E+00
   0.11740E+02   0.11528E+00
   0.11730E+02   0.11543E+00
   0.11730E+02   0.11546E+00
   0.11730E+02   0.11551E+00
   0.11730E+02   0.11556E+00
   0.11720E+02   0.11569E+00
   0.11720E+02   0.11575E+00
   0.11720E+02   0.11579E+00
   0.11720E+02   0.11584E+00
   0.11720E+02   0.11588E+00
   0.11710E+02   0.11601E+00
   0.11710E+02   0.11606E+00
   0.11710E+02   0.11611E+00
   0.11710E+02   0.11616E+00
   0.11710E+02   0.11620E+00
   0.11700E+02   0.11634E+00
   0.11700E+02   0.11638E+00
   0.11700E+02   0.11642E+00
   0.11700E+02   0.11647E+00
   0.11690E+02   0.11661E+00
   0.11690E+02   0.11666E+00
   0.11690E+02   0.11669E+00
   0.11690E+02   0.11674E+00
   0.11680E+02   0.11688E+00
   0.11680E+02   0.11693E+00
   0.11680E+02   0.11697E+00
   0.11680E+02   0.11701E+00
   0.11680E+02   0.11706E+00
   0.11670E+02   0.11721E+00
   0.11670E+02   0.11724E+00
   0.11670E+02   0.11729E+00
   0.11670E+02   0.11733E+00
   0.11670E+02   0.11738E+00
   0.11660E+02   0.11752E+00
   0.11660E+02   0.11756E+00
   0.11660E+02   0.11760E+00
   0.11660E+02   0.11764E+00
   0.11660E+02   0.11769E+00
   0.11650E+02   0.11783E+00
   0.11650E+02   0.11787E+00
   0.11650E+02   0.11792E+00
   0.11650E+02   0.11796E+00
   0.11640E+02   0.11810E+00
   0.11640E+02   0.11814E+00
   0.11640E+02   0.11818E+00
   0.11640E+02   0.11824E+00
   0.11640E+02   0.11827E+00
   0.11630E+02   0.11841E+00
   0.11630E+02   0.11845E+00
   0.11630E+02   0.11850E+00
   0.11630E+02   0.11853E+00
   0.11630E+02   0.11858E+00
   0.11620E+02   0.11872E+00
   0.11620E+02   0.11878E+00
   0.11620E+02   0.11881E+00
   0.11620E+02   0.11885E+00
   0.11620E+02   0.11889E+00
   0.11610E+02   0.11903E+00
   0.11610E+02   0.11907E+00
   0.11610E+02   0.11912E+00
   0.11610E+02   0.11915E+00
   0.11610E+02   0.11919E+00
   0.11600E+02   0.11934E+00
   0.11600E+02   0.11938E+00
   0.11600E+02   0.11943E+00
   0.11600E+02   0.11946E+00
   0.11600E+02   0.11950E+00
   0.11590E+02   0.11965E+00
   0.11590E+02   0.11968E+00
   0.11590E+02   0.11973E+00
   0.11590E+02   0.11976E+00
   0.11580E+02   0.11991E+00
   0.11580E+02   0.11995E+00
   0.11580E+02   0.11999E+00
   0.11580E+02   0.12005E+00
   0.11580E+02   0.12008E+00
   0.11580E+02   0.12011E+00
   0.11570E+02   0.12026E+00
   0.11570E+02   0.12030E+00
   0.11570E+02   0.12033E+00
   0.11570E+02   0.12038E+00
   0.11560E+02   0.12052E+00
   0.11560E+02   0.12056E+00
   0.11560E+02   0.12061E+00
   0.11560E+02   0.12065E+00
   0.11560E+02   0.12069E+00
   0.11550E+02   0.12083E+00
   0.11550E+02   0.12087E+00
   0.11550E+02   0.12091E+00
   0.11550E+02   0.12095E+00
   0.11550E+02   0.12098E+00
   0.11540E+02   0.12113E+00
   0.11540E+02   0.12118E+00
   0.11540E+02   0.12121E+00
   0.11540E+02   0.12124E+00
   0.11540E+02   0.12128E+00
   0.11530E+02   0.12142E+00
   0.11530E+02   0.12147E+00
   0.11530E+02   0.12151E+00
   0.11530E+02   0.12155E+00
   0.11530E+02   0.12159E+00
   0.11530E+02   0.12163E+00
   0.11520E+02   0.12177E+00
   0.11520E+02   0.12181E+00
   0.11520E+02   0.12184E+00
   0.11520E+02   0.12188E+00
   0.11520E+02   0.12192E+00
   0.11510E+02   0.12208E+00
   0.11510E+02   0.12210E+00
   0.11510E+02   0.12215E+00
   0.11510E+02   0.12219E+00
   0.11500E+02   0.12232E+00
   0.11500E+02   0.12237E+00
   0.11500E+02   0.12241E+00
   0.11500E+02   0.12244E+00
   0.11500E+02   0.12247E+00
   0.11500E+02   0.12251E+00
   0.11490E+02   0.12266E+00
   0.11490E+02   0.12270E+00
   0.11490E+02   0.12274E+00
   0.11490E+02   0.12277E+00
   0.11490E+02   0.12281E+00
   0.11480E+02   0.12296E+00
   0.11480E+02   0.12301E+00
   0.11480E+02   0.12302E+00
   0.11480E+02   0.12307E+00
   0.11480E+02   0.12311E+00
   0.11470E+02   0.12325E+00
   0.11470E+02   0.12330E+00
   0.11470E+02   0.12332E+00
   0.11470E+02   0.12337E+00
   0.11470E+02   0.12340E+00
   0.11460E+02   0.12355E+00
   0.11460E+02   0.12358E+00
   0.11460E+02   0.12363E+00
   0.11460E+02   0.12366E+00
   0.11460E+02   0.12370E+00
   0.11460E+02   0.12373E+00
   0.11450E+02   0.12387E+00
   0.11450E+02   0.12390E+00
   0.11450E+02   0.12395E+00
   0.11450E+02   0.12399E+00
   0.11450E+02   0.12402E+00
   0.11440E+02   0.12417E+00
   0.11440E+02   0.12421E+00
   0.11440E+02   0.12425E+00
   0.11440E+02   0.12428E+00
   0.11440E+02   0.12431E+00
   0.11430E+02   0.12447E+00
   0.11430E+02   0.12450E+00
   0.11430E+02   0.12453E+00
   0.11430E+02   0.12458E+00
   0.11430E+02   0.12460E+00
   0.11420E+02   0.12474E+00
   0.11420E+02   0.12479E+00
   0.11420E+02   0.12484E+00
   0.11420E+02   0.12487E+00
   0.11420E+02   0.12489E+00
   0.11420E+02   0.12494E+00
   0.11410E+02   0.12508E+00
   0.11410E+02   0.12512E+00
   0.11410E+02   0.12515E+00
   0.11410E+02   0.12519E+00
   0.11410E+02   0.12522E+00
   0.11400E+02   0.12537E+00
   0.11400E+02   0.12541E+00
   0.11400E+02   0.12544E+00
   0.11400E+02   0.12547E+00
   0.11400E+02   0.12552E+00
   0.11400E+02   0.12554E+00
   0.11390E+02   0.12569E+00
   0.11390E+02   0.12572E+00
   0.11390E+02   0.12576E+00
   0.11390E+02   0.12580E+00
   0.11390E+02   0.12583E+00
   0.11380E+02   0.12598E+00
   0.11380E+02   0.12600E+00
   0.11380E+02   0.12605E+00
   0.11380E+02   0.12608E+00
   0.11380E+02   0.12611E+00
   0.11370E+02   0.12627E+00
   0.11370E+02   0.12631E+00
   0.11370E+02   0.12633E+00
   0.11370E+02   0.12637E+00
   0.11370E+02   0.12641E+00
   0.11370E+02   0.12644E+00
   0.11360E+02   0.12657E+00
   0.11360E+02   0.12661E+00
   0.11360E+02   0.12665E+00
   0.11360E+02   0.12669E+00
   0.11360E+02   0.12673E+00
   0.11350E+02   0.12687E+00
   0.11350E+02   0.12690E+00
   0.11350E+02   0.12694E+00
   0.11350E+02   0.12697E+00
   0.11350E+02   0.12701E+00
   0.11350E+02   0.12704E+00
   0.11340E+02   0.12719E+00
   0.11340E+02   0.12722E+00
   0.11340E+02   0.12725E+00
   0.11340E+02   0.12730E+00
   0.11340E+02   0.12733E+00
   0.11330E+02   0.12747E+00
   0.11330E+02   0.12750E+00
   0.11330E+02   0.12754E+00
   0.11330E+02   0.12758E+00
   0.11330E+02   0.12760E+00
   0.11330E+02   0.12764E+00
   0.11320E+02   0.12779E+00
   0.11320E+02   0.12783E+00
   0.11320E+02   0.12786E+00
   0.11320E+02   0.12790E+00
   0.11320E+02   0.12792E+00
   0.11310E+02   0.12806E+00
   0.11310E+02   0.12810E+00
   0.11310E+02   0.12813E+00
   0.11310E+02   0.12816E+00
   0.11310E+02   0.12820E+00
   0.11310E+02   0.12823E+00
   0.11310E+02   0.12826E+00
   0.11300E+02   0.12842E+00
   0.11300E+02   0.12845E+00
   0.11300E+02   0.12849E+00
   0.11300E+02   0.12851E+00
   0.11300E+02   0.12855E+00
   0.11290E+02   0.12869E+00
   0.11290E+02   0.12873E+00
   0.11290E+02   0.12876E+00
   0.11290E+02   0.12879E+00
   0.11290E+02   0.12882E+00
   0.11290E+02   0.12887E+00
   0.11290E+02   0.12890E+00
   0.11280E+02   0.12903E+00
   0.11280E+02   0.12908E+00
   0.11280E+02   0.12910E+00
   0.11280E+02   0.12913E+00
   0.11270E+02   0.12929E+00
   0.11270E+02   0.12931E+00
   0.11270E+02   0.12935E+00
   0.11270E+02   0.12938E+00
   0.11270E+02   0.12942E+00
   0.11270E+02   0.12945E+00
   0.11270E+02   0.12948E+00
   0.11260E+02   0.12962E+00
   0.11260E+02   0.12967E+00
   0.11260E+02   0.12968E+00
   0.11260E+02   0.12973E+00
   0.11260E+02   0.12976E+00
   0.11250E+02   0.12990E+00
   0.11250E+02   0.12993E+00
   0.11250E+02   0.12997E+00
   0.11250E+02   0.13001E+00
   0.11250E+02   0.13003E+00
   0.11250E+02   0.13006E+00
   0.11240E+02   0.13021E+00
   0.11240E+02   0.13025E+00
   0.11240E+02   0.13027E+00
   0.11240E+02   0.13030E+00
   0.11240E+02   0.13034E+00
   0.11230E+02   0.13048E+00
   0.11230E+02   0.13051E+00
   0.11230E+02   0.13055E+00
   0.11230E+02   0.13058E+00
   0.11230E+02   0.13061E+00
   0.11230E+02   0.13064E+00
   0.11230E+02   0.13067E+00
   0.11220E+02   0.13082E+00
   0.11220E+02   0.13084E+00
   0.11220E+02   0.13088E+00
   0.11220E+02   0.13092E+00
   0.11220E+02   0.13095E+00
   0.11210E+02   0.13109E+00
   0.11210E+02   0.13112E+00
   0.11210E+02   0.13115E+00
   0.11210E+02   0.13118E+00
   0.11210E+02   0.13122E+00
   0.11210E+02   0.13125E+00
   0.11210E+02   0.13128E+00
   0.11200E+02   0.13143E+00
   0.11200E+02   0.13146E+00
   0.11200E+02   0.13149E+00
   0.11200E+02   0.13152E+00
   0.11200E+02   0.13155E+00
   0.11190E+02   0.13171E+00
   0.11190E+02   0.13173E+00
   0.11190E+02   0.13176E+00
   0.11190E+02   0.13179E+00
   0.11190E+02   0.13182E+00
   0.11190E+02   0.13186E+00
   0.11180E+02   0.13200E+00
   0.11180E+02   0.13203E+00
   0.11180E+02   0.13206E+00
   0.11180E+02   0.13209E+00
   0.11180E+02   0.13212E+00
   0.11180E+02   0.13216E+00
   0.11170E+02   0.13230E+00
   0.11170E+02   0.13232E+00
   0.11170E+02   0.13237E+00
   0.11170E+02   0.13239E+00
   0.11170E+02   0.13244E+00
   0.11170E+02   0.13246E+00
   0.11170E+02   0.13249E+00
   0.11160E+02   0.13263E+00
   0.11160E+02   0.13267E+00
   0.11160E+02   0.13268E+00
   0.11160E+02   0.13272E+00
   0.11160E+02   0.13275E+00
   0.11150E+02   0.13289E+00
   0.11150E+02   0.13294E+00
   0.11150E+02   0.13296E+00
   0.11150E+02   0.13299E+00
   0.11150E+02   0.13303E+00
   0.11150E+02   0.13305E+00
   0.11140E+02   0.13320E+00
   0.11140E+02   0.13323E+00
   0.11140E+02   0.13326E+00
   0.11140E+02   0.13329E+00
   0.11140E+02   0.13332E+00
   0.11140E+02   0.13335E+00
   0.11130E+02   0.13349E+00
   0.11130E+02   0.13353E+00
   0.11130E+02   0.13355E+00
   0.11130E+02   0.13359E+00
   0.11130E+02   0.13362E+00
   0.11130E+02   0.13365E+00
   0.11130E+02   0.13368E+00
   0.11120E+02   0.13383E+00
   0.11120E+02   0.13385E+00
   0.11120E+02   0.13388E+00
   0.11120E+02   0.13390E+00
   0.11120E+02   0.13394E+00
   0.11110E+02   0.13409E+00
   0.11110E+02   0.13411E+00
   0.11110E+02   0.13415E+00
   0.11110E+02   0.13418E+00
   0.11110E+02   0.13420E+00
   0.11110E+02   0.13422E+00
   0.11110E+02   0.13427E+00
   0.11100E+02   0.13442E+00
   0.11100E+02   0.13444E+00
   0.11100E+02   0.13447E+00
   0.11100E+02   0.13450E+00
   0.11100E+02   0.13453E+00
   0.11100E+02   0.13456E+00
   0.11090E+02   0.13470E+00
   0.11090E+02   0.13474E+00
   0.11090E+02   0.13476E+00
   0.11090E+02   0.13479E+00
   0.11090E+02   0.13482E+00
   0.11090E+02   0.13485E+00
   0.11090E+02   0.13488E+00
   0.11080E+02   0.13502E+00
   0.11080E+02   0.13505E+00
   0.11080E+02   0.13509E+00
   0.11080E+02   0.13512E+00
   0.11080E+02   0.13514E+00
   0.11070E+02   0.13528E+00
   0.11070E+02   0.13533E+00
   0.11070E+02   0.13535E+00
   0.11070E+02   0.13539E+00
   0.11070E+02   0.13541E+00
   0.11070E+02   0.13544E+00
   0.11070E+02   0.13547E+00
   0.11060E+02   0.13561E+00
   0.11060E+02   0.13564E+00
   0.11060E+02   0.13567E+00
   0.11060E+02   0.13570E+00
   0.11060E+02   0.13572E+00
   0.11060E+02   0.13575E+00
   0.11050E+02   0.13592E+00
   0.11050E+02   0.13593E+00
   0.11050E+02   0.13595E+00
   0.11050E+02   0.13599E+00
   0.11050E+02   0.13601E+00
   0.11050E+02   0.13604E+00
   0.11050E+02   0.13608E+00
   0.11040E+02   0.13622E+00
   0.11040E+02   0.13626E+00
   0.11040E+02   0.13628E+00
   0.11040E+02   0.13630E+00
   0.11040E+02   0.13632E+00
   0.11040E+02   0.13637E+00
   0.11030E+02   0.13650E+00
   0.11030E+02   0.13655E+00
   0.11030E+02   0.13656E+00
   0.11030E+02   0.13660E+00
   0.11030E+02   0.13661E+00
   0.11030E+02   0.13665E+00
   0.11030E+02   0.13667E+00
   0.11020E+02   0.13683E+00
   0.11020E+02   0.13685E+00
   0.11020E+02   0.13688E+00
   0.11020E+02   0.13691E+00
   0.11020E+02   0.13694E+00
   0.11020E+02   0.13696E+00
   0.11010E+02   0.13710E+00
   0.11010E+02   0.13714E+00
   0.11010E+02   0.13718E+00
   0.11010E+02   0.13719E+00
   0.11010E+02   0.13722E+00
   0.11010E+02   0.13726E+00
   0.11010E+02   0.13728E+00
   0.11000E+02   0.13743E+00
   0.11000E+02   0.13745E+00
   0.11000E+02   0.13748E+00
   0.11000E+02   0.13752E+00
   0.11000E+02   0.13754E+00
   0.11000E+02   0.13756E+00
   0.10990E+02   0.13771E+00
   0.10990E+02   0.13774E+00
   0.10990E+02   0.13777E+00
   0.10990E+02   0.13779E+00
   0.10990E+02   0.13782E+00
   0.10990E+02   0.13785E+00
   0.10980E+02   0.13799E+00
   0.10980E+02   0.13803E+00
   0.10980E+02   0.13805E+00
   0.10980E+02   0.13809E+00
   0.10980E+02   0.13810E+00
   0.10980E+02   0.13813E+00
   0.10980E+02   0.13815E+00
   0.10970E+02   0.13830E+00
   0.10970E+02   0.13834E+00
   0.10970E+02   0.13836E+00
   0.10970E+02   0.13839E+00
   0.10970E+02   0.13842E+00
   0.10970E+02   0.13844E+00
   0.10970E+02   0.13847E+00
   0.10960E+02   0.13861E+00
   0.10960E+02   0.13865E+00
   0.10960E+02   0.13868E+00
   0.10960E+02   0.13870E+00
   0.10960E+02   0.13872E+00
   0.10960E+02   0.13875E+00
   0.10950E+02   0.13890E+00
   0.10950E+02   0.13893E+00
   0.10950E+02   0.13896E+00
   0.10950E+02   0.13898E+00
   0.10950E+02   0.13901E+00
   0.10950E+02   0.13903E+00
   0.10950E+02   0.13906E+00
   0.10940E+02   0.13921E+00
   0.10940E+02   0.13925E+00
   0.10940E+02   0.13926E+00
   0.10940E+02   0.13929E+00
   0.10940E+02   0.13931E+00
   0.10940E+02   0.13933E+00
   0.10940E+02   0.13937E+00
   0.10930E+02   0.13952E+00
   0.10930E+02   0.13954E+00
   0.10930E+02   0.13957E+00
   0.10930E+02   0.13959E+00
   0.10930E+02   0.13962E+00
   0.10930E+02   0.13963E+00
   0.10930E+02   0.13967E+00
   0.10920E+02   0.13983E+00
   0.10920E+02   0.13985E+00
   0.10920E+02   0.13987E+00
   0.10920E+02   0.13990E+00
   0.10920E+02   0.13992E+00
   0.10920E+02   0.13995E+00
   0.10920E+02   0.13999E+00
   0.10910E+02   0.14013E+00
   0.10910E+02   0.14016E+00
   0.10910E+02   0.14017E+00
   0.10910E+02   0.14020E+00
   0.10910E+02   0.14022E+00
   0.10910E+02   0.14026E+00
   0.10900E+02   0.14042E+00
   0.10900E+02   0.14043E+00
   0.10900E+02   0.14045E+00
   0.10900E+02   0.14048E+00
   0.10900E+02   0.14051E+00
   0.10900E+02   0.14053E+00
   0.10900E+02   0.14057E+00
   0.10890E+02   0.14071E+00
   0.10890E+02   0.14074E+00
   0.10890E+02   0.14075E+00
   0.10890E+02   0.14078E+00
   0.10890E+02   0.14081E+00
   0.10890E+02   0.14084E+00
   0.10890E+02   0.14087E+00
   0.10880E+02   0.14101E+00
   0.10880E+02   0.14104E+00
   0.10880E+02   0.14106E+00
   0.10880E+02   0.14109E+00
   0.10880E+02   0.14110E+00
   0.10880E+02   0.14114E+00
   0.10880E+02   0.14116E+00
   0.10870E+02   0.14131E+00
   0.10870E+02   0.14134E+00
   0.10870E+02   0.14136E+00
   0.10870E+02   0.14139E+00
   0.10870E+02   0.14141E+00
   0.10870E+02   0.14144E+00
   0.10860E+02   0.14159E+00
   0.10860E+02   0.14160E+00
   0.10860E+02   0.14164E+00
   0.10860E+02   0.14166E+00
   0.10860E+02   0.14168E+00
   0.10860E+02   0.14171E+00
   0.10860E+02   0.14174E+00
   0.10860E+02   0.14176E+00
   0.10850E+02   0.14190E+00
   0.10850E+02   0.14194E+00
   0.10850E+02   0.14197E+00
   0.10850E+02   0.14198E+00
   0.10850E+02   0.14203E+00
   0.10850E+02   0.14203E+00
   0.10840E+02   0.14219E+00
   0.10840E+02   0.14222E+00
   0.10840E+02   0.14224E+00
   0.10840E+02   0.14226E+00
   0.10840E+02   0.14229E+00
   0.10840E+02   0.14231E+00
   0.10840E+02   0.14234E+00
   0.10840E+02   0.14236E+00
   0.10830E+02   0.14251E+00
   0.10830E+02   0.14254E+00
   0.10830E+02   0.14257E+00
   0.10830E+02   0.14258E+00
   0.10830E+02   0.14261E+00
   0.10830E+02   0.14262E+00
   0.10820E+02   0.14279E+00
   0.10820E+02   0.14281E+00
   0.10820E+02   0.14283E+00
   0.10820E+02   0.14287E+00
   0.10820E+02   0.14288E+00
   0.10820E+02   0.14291E+00
   0.10820E+02   0.14293E+00
   0.10820E+02   0.14294E+00
   0.10810E+02   0.14309E+00
   0.10810E+02   0.14314E+00
   0.10810E+02   0.14315E+00
   0.10810E+02   0.14318E+00
   0.10810E+02   0.14319E+00
   0.10810E+02   0.14321E+00
   0.10800E+02   0.14338E+00
   0.10800E+02   0.14340E+00
   0.10800E+02   0.14341E+00
   0.10800E+02   0.14346E+00
   0.10800E+02   0.14347E+00
   0.10800E+02   0.14349E+00
   0.10800E+02   0.14352E+00
   0.10800E+02   0.14353E+00
   0.10790E+02   0.14370E+00
   0.10790E+02   0.14373E+00
   0.10790E+02   0.14375E+00
   0.10790E+02   0.14376E+00
   0.10790E+02   0.14377E+00
   0.10790E+02   0.14381E+00
   0.10780E+02   0.14397E+00
   0.10780E+02   0.14398E+00
   0.10780E+02   0.14400E+00
   0.10780E+02   0.14405E+00
   0.10780E+02   0.14406E+00
   0.10780E+02   0.14408E+00
   0.10780E+02   0.14410E+00
   0.10770E+02   0.14425E+00
   0.10770E+02   0.14429E+00
   0.10770E+02   0.14432E+00
   0.10770E+02   0.14433E+00
   0.10770E+02   0.14435E+00
   0.10770E+02   0.14436E+00
   0.10770E+02   0.14440E+00
   0.10770E+02   0.14442E+00
   0.10760E+02   0.14457E+00
   0.10760E+02   0.14460E+00
   0.10760E+02   0.14463E+00
   0.10760E+02   0.14464E+00
   0.10760E+02   0.14466E+00
   0.10760E+02   0.14467E+00
   0.10760E+02   0.14471E+00
   0.10750E+02   0.14487E+00
   0.10750E+02   0.14490E+00
   0.10750E+02   0.14492E+00
   0.10750E+02   0.14493E+00
   0.10750E+02   0.14494E+00
   0.10750E+02   0.14498E+00
   0.10750E+02   0.14500E+00
   0.10750E+02   0.14501E+00
   0.10740E+02   0.14519E+00
   0.10740E+02   0.14521E+00
   0.10740E+02   0.14523E+00
   0.10740E+02   0.14524E+00
   0.10740E+02   0.14526E+00
   0.10740E+02   0.14529E+00
   0.10740E+02   0.14532E+00
   0.10730E+02   0.14548E+00
   0.10730E+02   0.14550E+00
   0.10730E+02   0.14551E+00
   0.10730E+02   0.14553E+00
   0.10730E+02   0.14555E+00
   0.10730E+02   0.14559E+00
   0.10730E+02   0.14558E+00
   0.10730E+02   0.14564E+00
   0.10720E+02   0.14580E+00
   0.10720E+02   0.14581E+00
   0.10720E+02   0.14582E+00
   0.10720E+02   0.14584E+00
   0.10720E+02   0.14586E+00
   0.10720E+02   0.14590E+00
   0.10710E+02   0.14605E+00
   0.10710E+02   0.14607E+00
   0.10710E+02   0.14609E+00
   0.10710E+02   0.14611E+00
   0.10710E+02   0.14614E+00
   0.10710E+02   0.14617E+00
   0.10710E+02   0.14616E+00
   0.10710E+02   0.14620E+00
   0.10700E+02   0.14638E+00
   0.10700E+02   0.14639E+00
   0.10700E+02   0.14640E+00
   0.10700E+02   0.14642E+00
   0.10700E+02   0.14644E+00
   0.10700E+02   0.14647E+00
   0.10700E+02   0.14649E+00
   0.10700E+02   0.14652E+00
   0.10690E+02   0.14666E+00
   0.10690E+02   0.14669E+00
   0.10690E+02   0.14670E+00
   0.10690E+02   0.14673E+00
   0.10690E+02   0.14676E+00
   0.10690E+02   0.14676E+00
   0.10690E+02   0.14681E+00
   0.10680E+02   0.14696E+00
   0.10680E+02   0.14698E+00
   0.10680E+02   0.14699E+00
   0.10680E+02   0.14701E+00
   0.10680E+02   0.14703E+00
   0.10680E+02   0.14707E+00
   0.10680E+02   0.14708E+00
   0.10670E+02   0.14725E+00
   0.10670E+02   0.14726E+00
   0.10670E+02   0.14728E+00
   0.10670E+02   0.14729E+00
   0.10670E+02   0.14732E+00
   0.10670E+02   0.14733E+00
   0.10670E+02   0.14736E+00
   0.10670E+02   0.14740E+00
   0.10660E+02   0.14754E+00
   0.10660E+02   0.14756E+00
   0.10660E+02   0.14759E+00
   0.10660E+02   0.14761E+00
   0.10660E+02   0.14763E+00
   0.10660E+02   0.14766E+00
   0.10660E+02   0.14768E+00
   0.10650E+02   0.14783E+00
   0.10650E+02   0.14785E+00
   0.10650E+02   0.14787E+00
   0.10650E+02   0.14789E+00
   0.10650E+02   0.14791E+00
   0.10650E+02   0.14793E+00
   0.10650E+02   0.14795E+00
   0.10650E+02   0.14798E+00
   0.10640E+02   0.14813E+00
   0.10640E+02   0.14816E+00
   0.10640E+02   0.14818E+00
   0.10640E+02   0.14820E+00
   0.10640E+02   0.14822E+00
   0.10640E+02   0.14824E+00
   0.10640E+02   0.14827E+00
   0.10630E+02   0.14841E+00
   0.10630E+02   0.14842E+00
   0.10630E+02   0.14845E+00
   0.10630E+02   0.14847E+00
   0.10630E+02   0.14850E+00
   0.10630E+02   0.14852E+00
   0.10630E+02   0.14854E+00
   0.10630E+02   0.14856E+00
   0.10620E+02   0.14872E+00
   0.10620E+02   0.14876E+00
   0.10620E+02   0.14875E+00
   0.10620E+02   0.14878E+00
   0.10620E+02   0.14881E+00
   0.10620E+02   0.14882E+00
   0.10620E+02   0.14885E+00
   0.10610E+02   0.14899E+00
   0.10610E+02   0.14902E+00
   0.10610E+02   0.14904E+00
   0.10610E+02   0.14906E+00
   0.10610E+02   0.14908E+00
   0.10610E+02   0.14910E+00
   0.10610E+02   0.14913E+00
   0.10610E+02   0.14914E+00
   0.10600E+02   0.14930E+00
   0.10600E+02   0.14933E+00
   0.10600E+02   0.14934E+00
   0.10600E+02   0.14937E+00
   0.10600E+02   0.14939E+00
   0.10600E+02   0.14941E+00
   0.10600E+02   0.14943E+00
   0.10600E+02   0.14943E+00
   0.10590E+02   0.14960E+00
   0.10590E+02   0.14962E+00
   0.10590E+02   0.14964E+00
   0.10590E+02   0.14966E+00
   0.10590E+02   0.14968E+00
   0.10590E+02   0.14971E+00
   0.10590E+02   0.14973E+00
   0.10590E+02   0.14974E+00
   0.10580E+02   0.14991E+00
   0.10580E+02   0.14992E+00
   0.10580E+02   0.14994E+00
   0.10580E+02   0.14997E+00
   0.10580E+02   0.14998E+00
   0.10580E+02   0.15001E+00
   0.10580E+02   0.15002E+00
   0.10580E+02   0.15004E+00
   0.10570E+02   0.15020E+00
   0.10570E+02   0.15022E+00
   0.10570E+02   0.15023E+00
   0.10570E+02   0.15026E+00
   0.10570E+02   0.15028E+00
   0.10570E+02   0.15031E+00
   0.10570E+02   0.15032E+00
   0.10570E+02   0.15033E+00
   0.10560E+02   0.15051E+00
   0.10560E+02   0.15052E+00
   0.10560E+02   0.15054E+00
   0.10560E+02   0.15057E+00
   0.10560E+02   0.15059E+00
   0.10560E+02   0.15059E+00
   0.10560E+02   0.15062E+00
   0.10550E+02   0.15077E+00
   0.10550E+02   0.15079E+00
   0.10550E+02   0.15081E+00
   0.10550E+02   0.15084E+00
   0.10550E+02   0.15086E+00
   0.10550E+02   0.15088E+00
   0.10550E+02   0.15089E+00
   0.10550E+02   0.15091E+00
   0.10550E+02   0.15094E+00
   0.10540E+02   0.15110E+00
   0.10540E+02   0.15112E+00
   0.10540E+02   0.15114E+00
   0.10540E+02   0.15116E+00
   0.10540E+02   0.15117E+00
   0.10540E+02   0.15118E+00
   0.10540E+02   0.15121E+00
   0.10530E+02   0.15136E+00
   0.10530E+02   0.15139E+00
   0.10530E+02   0.15141E+00
   0.10530E+02   0.15143E+00
   0.10530E+02   0.15146E+00
   0.10530E+02   0.15148E+00
   0.10530E+02   0.15148E+00
   0.10530E+02   0.15151E+00
   0.10530E+02   0.15154E+00
   0.10520E+02   0.15169E+00
   0.10520E+02   0.15172E+00
   0.10520E+02   0.15173E+00
   0.10520E+02   0.15175E+00
   0.10520E+02   0.15177E+00
   0.10520E+02   0.15178E+00
   0.10520E+02   0.15180E+00
   0.10510E+02   0.15196E+00
   0.10510E+02   0.15197E+00
   0.10510E+02   0.15199E+00
   0.10510E+02   0.15202E+00
   0.10510E+02   0.15205E+00
   0.10510E+02   0.15205E+00
   0.10510E+02   0.15206E+00
   0.10510E+02   0.15209E+00
   0.10500E+02   0.15226E+00
   0.10500E+02   0.15227E+00
   0.10500E+02   0.15230E+00
   0.10500E+02   0.15233E+00
   0.10500E+02   0.15233E+00
   0.10500E+02   0.15235E+00
   0.10500E+02   0.15236E+00
   0.10500E+02   0.15238E+00
   0.10490E+02   0.15254E+00
   0.10490E+02   0.15257E+00
   0.10490E+02   0.15258E+00
   0.10490E+02   0.15260E+00
   0.10490E+02   0.15263E+00
   0.10490E+02   0.15263E+00
   0.10490E+02   0.15266E+00
   0.10490E+02   0.15267E+00
   0.10480E+02   0.15284E+00
   0.10480E+02   0.15286E+00
   0.10480E+02   0.15288E+00
   0.10480E+02   0.15291E+00
   0.10480E+02   0.15292E+00
   0.10480E+02   0.15294E+00
   0.10480E+02   0.15294E+00
   0.10480E+02   0.15296E+00
   0.10470E+02   0.15312E+00
   0.10470E+02   0.15315E+00
   0.10470E+02   0.15317E+00
   0.10470E+02   0.15319E+00
   0.10470E+02   0.15320E+00
   0.10470E+02   0.15322E+00
   0.10470E+02   0.15324E+00
   0.10470E+02   0.15326E+00
   0.10470E+02   0.15327E+00
   0.10460E+02   0.15344E+00
   0.10460E+02   0.15346E+00
   0.10460E+02   0.15348E+00
   0.10460E+02   0.15349E+00
   0.10460E+02   0.15352E+00
   0.10460E+02   0.15353E+00
   0.10460E+02   0.15355E+00
   0.10460E+02   0.15355E+00
   0.10450E+02   0.15372E+00
   0.10450E+02   0.15375E+00
   0.10450E+02   0.15376E+00
   0.10450E+02   0.15379E+00
   0.10450E+02   0.15379E+00
   0.10450E+02   0.15381E+00
   0.10450E+02   0.15382E+00
   0.10450E+02   0.15385E+00
   0.10440E+02   0.15401E+00
   0.10440E+02   0.15403E+00
   0.10440E+02   0.15406E+00
   0.10440E+02   0.15407E+00
   0.10440E+02   0.15410E+00
   0.10440E+02   0.15411E+00
   0.10440E+02   0.15413E+00
   0.10440E+02   0.15413E+00
   0.10430E+02   0.15429E+00
   0.10430E+02   0.15432E+00
   0.10430E+02   0.15435E+00
   0.10430E+02   0.15435E+00
   0.10430E+02   0.15436E+00
   0.10430E+02   0.15439E+00
   0.10430E+02   0.15440E+00
   0.10430E+02   0.15444E+00
   0.10420E+02   0.15459E+00
   0.10420E+02   0.15461E+00
   0.10420E+02   0.15464E+00
   0.10420E+02   0.15463E+00
   0.10420E+02   0.15467E+00
   0.10420E+02   0.15469E+00
   0.10420E+02   0.15470E+00
   0.10420E+02   0.15471E+00
   0.10410E+02   0.15487E+00
   0.10410E+02   0.15489E+00
   0.10410E+02   0.15492E+00
   0.10410E+02   0.15493E+00
   0.10410E+02   0.15494E+00
   0.10410E+02   0.15495E+00
   0.10410E+02   0.15498E+00
   0.10410E+02   0.15499E+00
   0.10410E+02   0.15501E+00
   0.10400E+02   0.15519E+00
   0.10400E+02   0.15521E+00
   0.10400E+02   0.15521E+00
   0.10400E+02   0.15523E+00
   0.10400E+02   0.15526E+00
   0.10400E+02   0.15526E+00
   0.10400E+02   0.15529E+00
   0.10400E+02   0.15530E+00
   0.10390E+02   0.15546E+00
   0.10390E+02   0.15548E+00
   0.10390E+02   0.15551E+00
   0.10390E+02   0.15552E+00
   0.10390E+02   0.15553E+00
   0.10390E+02   0.15554E+00
   0.10390E+02   0.15557E+00
   0.10390E+02   0.15557E+00
   0.10390E+02   0.15560E+00
   0.10380E+02   0.15577E+00
   0.10380E+02   0.15579E+00
   0.10380E+02   0.15580E+00
   0.10380E+02   0.15582E+00
   0.10380E+02   0.15584E+00
   0.10380E+02   0.15585E+00
   0.10380E+02   0.15586E+00
   0.10380E+02   0.15588E+00
   0.10370E+02   0.15605E+00
   0.10370E+02   0.15608E+00
   0.10370E+02   0.15609E+00
   0.10370E+02   0.15610E+00
   0.10370E+02   0.15611E+00
   0.10370E+02   0.15613E+00
   0.10370E+02   0.15616E+00
   0.10370E+02   0.15617E+00
   0.10360E+02   0.15634E+00
   0.10360E+02   0.15635E+00
   0.10360E+02   0.15636E+00
   0.10360E+02   0.15638E+00
   0.10360E+02   0.15641E+00
   0.10360E+02   0.15642E+00
   0.10360E+02   0.15643E+00
   0.10360E+02   0.15645E+00
   0.10360E+02   0.15647E+00
   0.10350E+02   0.15664E+00
   0.10350E+02   0.15666E+00
   0.10350E+02   0.15668E+00
   0.10350E+02   0.15669E+00
   0.10350E+02   0.15669E+00
   0.10350E+02   0.15671E+00
   0.10350E+02   0.15674E+00
   0.10350E+02   0.15675E+00
   0.10350E+02   0.15677E+00
   0.10340E+02   0.15693E+00
   0.10340E+02   0.15694E+00
   0.10340E+02   0.15696E+00
   0.10340E+02   0.15699E+00
   0.10340E+02   0.15700E+00
   0.10340E+02   0.15702E+00
   0.10340E+02   0.15702E+00
   0.10340E+02   0.15705E+00
   0.10330E+02   0.15721E+00
   0.10330E+02   0.15723E+00
   0.10330E+02   0.15725E+00
   0.10330E+02   0.15726E+00
   0.10330E+02   0.15727E+00
   0.10330E+02   0.15728E+00
   0.10330E+02   0.15731E+00
   0.10330E+02   0.15733E+00
   0.10330E+02   0.15734E+00
   0.10320E+02   0.15751E+00
   0.10320E+02   0.15752E+00
   0.10320E+02   0.15755E+00
   0.10320E+02   0.15756E+00
   0.10320E+02   0.15758E+00
   0.10320E+02   0.15759E+00
   0.10320E+02   0.15760E+00
   0.10320E+02   0.15762E+00
   0.10310E+02   0.15779E+00
   0.10310E+02   0.15782E+00
   0.10310E+02   0.15782E+00
   0.10310E+02   0.15783E+00
   0.10310E+02   0.15786E+00
   0.10310E+02   0.15787E+00
   0.10310E+02   0.15789E+00
   0.10310E+02   0.15791E+00
   0.10310E+02   0.15792E+00
   0.10300E+02   0.15810E+00
   0.10300E+02   0.15809E+00
   0.10300E+02   0.15812E+00
   0.10300E+02   0.15813E+00
   0.10300E+02   0.15815E+00
   0.10300E+02   0.15816E+00
   0.10300E+02   0.15818E+00
   0.10300E+02   0.15820E+00
   0.10290E+02   0.15835E+00
   0.10290E+02   0.15838E+00
   0.10290E+02   0.15840E+00
   0.10290E+02   0.15840E+00
   0.10290E+02   0.15842E+00
   0.10290E+02   0.15845E+00
   0.10290E+02   0.15846E+00
   0.10290E+02   0.15848E+00
   0.10290E+02   0.15849E+00
   0.10280E+02   0.15866E+00
   0.10280E+02   0.15867E+00
   0.10280E+02   0.15868E+00
   0.10280E+02   0.15870E+00
   0.10280E+02   0.15872E+00
   0.10280E+02   0.15873E+00
   0.10280E+02   0.15874E+00
   0.10280E+02   0.15877E+00
   0.10270E+02   0.15893E+00
   0.10270E+02   0.15895E+00
   0.10270E+02   0.15898E+00
   0.10270E+02   0.15898E+00
   0.10270E+02   0.15899E+00
   0.10270E+02   0.15902E+00
   0.10270E+02   0.15903E+00
   0.10270E+02   0.15904E+00
   0.10270E+02   0.15907E+00
   0.10270E+02   0.15908E+00
   0.10260E+02   0.15925E+00
   0.10260E+02   0.15924E+00
   0.10260E+02   0.15927E+00
   0.10260E+02   0.15930E+00
   0.10260E+02   0.15931E+00
   0.10260E+02   0.15932E+00
   0.10260E+02   0.15932E+00
   0.10260E+02   0.15935E+00
   0.10250E+02   0.15952E+00
   0.10250E+02   0.15953E+00
   0.10250E+02   0.15955E+00
   0.10250E+02   0.15956E+00
   0.10250E+02   0.15957E+00
   0.10250E+02   0.15960E+00
   0.10250E+02   0.15961E+00
   0.10250E+02   0.15963E+00
   0.10250E+02   0.15965E+00
   0.10240E+02   0.15981E+00
   0.10240E+02   0.15982E+00
   0.10240E+02   0.15984E+00
   0.10240E+02   0.15986E+00
   0.10240E+02   0.15988E+00
   0.10240E+02   0.15989E+00
   0.10240E+02   0.15990E+00
   0.10240E+02   0.15992E+00
   0.10240E+02   0.15994E+00
   0.10230E+02   0.16010E+00
   0.10230E+02   0.16013E+00
   0.10230E+02   0.16013E+00
   0.10230E+02   0.16014E+00
   0.10230E+02   0.16016E+00
   0.10230E+02   0.16018E+00
   0.10230E+02   0.16019E+00
   0.10230E+02   0.16020E+00
   0.10230E+02   0.16023E+00
   0.10230E+02   0.16024E+00
   0.10220E+02   0.16040E+00
   0.10220E+02   0.16042E+00
   0.10220E+02   0.16045E+00
   0.10220E+02   0.16046E+00
   0.10220E+02   0.16046E+00
   0.10220E+02   0.16048E+00
   0.10220E+02   0.16050E+00
   0.10220E+02   0.16053E+00
   0.10210E+02   0.16068E+00
   0.10210E+02   0.16070E+00
   0.10210E+02   0.16071E+00
   0.10210E+02   0.16072E+00
   0.10210E+02   0.16075E+00
   0.10210E+02   0.16076E+00
   0.10210E+02   0.16077E+00
   0.10210E+02   0.16080E+00
   0.10210E+02   0.16080E+00
   0.10210E+02   0.16082E+00
   0.10200E+02   0.16098E+00
   0.10200E+02   0.16100E+00
   0.10200E+02   0.16103E+00
   0.10200E+02   0.16105E+00
   0.10200E+02   0.16105E+00
   0.10200E+02   0.16106E+00
   0.10200E+02   0.16108E+00
   0.10200E+02   0.16110E+00
   0.10190E+02   0.16126E+00
   0.10190E+02   0.16128E+00
   0.10190E+02   0.16128E+00
   0.10190E+02   0.16129E+00
   0.10190E+02   0.16132E+00
   0.10190E+02   0.16133E+00
   0.10190E+02   0.16134E+00
   0.10190E+02   0.16137E+00
   0.10190E+02   0.16138E+00
   0.10190E+02   0.16139E+00
   0.10180E+02   0.16154E+00
   0.10180E+02   0.16159E+00
   0.10180E+02   0.16159E+00
   0.10180E+02   0.16163E+00
   0.10180E+02   0.16163E+00
   0.10180E+02   0.16164E+00
   0.10180E+02   0.16164E+00
   0.10180E+02   0.16166E+00
   0.10170E+02   0.16183E+00
   0.10170E+02   0.16185E+00
   0.10170E+02   0.16185E+00
   0.10170E+02   0.16187E+00
   0.10170E+02   0.16189E+00
   0.10170E+02   0.16191E+00
   0.10170E+02   0.16192E+00
   0.10170E+02   0.16194E+00
   0.10170E+02   0.16195E+00
   0.10160E+02   0.16212E+00
   0.10160E+02   0.16212E+00
   0.10160E+02   0.16214E+00
   0.10160E+02   0.16218E+00
   0.10160E+02   0.16218E+00
   0.10160E+02   0.16219E+00
   0.10160E+02   0.16222E+00
   0.10160E+02   0.16222E+00
   0.10160E+02   0.16223E+00
   0.10150E+02   0.16240E+00
   0.10150E+02   0.16241E+00
   0.10150E+02   0.16242E+00
   0.10150E+02   0.16243E+00
   0.10150E+02   0.16245E+00
   0.10150E+02   0.16247E+00
   0.10150E+02   0.16247E+00
   0.10150E+02   0.16251E+00
   0.10150E+02   0.16252E+00
   0.10140E+02   0.16268E+00
   0.10140E+02   0.16269E+00
   0.10140E+02   0.16270E+00
   0.10140E+02   0.16274E+00
   0.10140E+02   0.16277E+00
   0.10140E+02   0.16275E+00
   0.10140E+02   0.16277E+00
   0.10140E+02   0.16279E+00
   0.10140E+02   0.16279E+00
   0.10140E+02   0.16281E+00
   0.10130E+02   0.16299E+00
   0.10130E+02   0.16300E+00
   0.10130E+02   0.16300E+00
   0.10130E+02   0.16301E+00
   0.10130E+02   0.16304E+00
   0.10130E+02   0.16304E+00
   0.10130E+02   0.16306E+00
   0.10130E+02   0.16309E+00
   0.10130E+02   0.16309E+00
   0.10120E+02   0.16325E+00
   0.10120E+02   0.16327E+00
   0.10120E+02   0.16329E+00
   0.10120E+02   0.16331E+00
   0.10120E+02   0.16333E+00
   0.10120E+02   0.16333E+00
   0.10120E+02   0.16336E+00
   0.10120E+02   0.16336E+00
   0.10120E+02   0.16338E+00
   0.10110E+02   0.16355E+00
   0.10110E+02   0.16357E+00
   0.10110E+02   0.16357E+00
   0.10110E+02   0.16358E+00
   0.10110E+02   0.16360E+00
   0.10110E+02   0.16361E+00
   0.10110E+02   0.16362E+00
   0.10110E+02   0.16363E+00
   0.10110E+02   0.16365E+00
   0.10100E+02   0.16382E+00
   0.10100E+02   0.16383E+00
   0.10100E+02   0.16384E+00
   0.10100E+02   0.16387E+00
   0.10100E+02   0.16390E+00
   0.10100E+02   0.16389E+00
   0.10100E+02   0.16392E+00
   0.10100E+02   0.16394E+00
   0.10100E+02   0.16394E+00
   0.10100E+02   0.16396E+00
   0.10090E+02   0.16413E+00
   0.10090E+02   0.16414E+00
   0.10090E+02   0.16414E+00
   0.10090E+02   0.16416E+00
   0.10090E+02   0.16418E+00
   0.10090E+02   0.16419E+00
   0.10090E+02   0.16420E+00
   0.10090E+02   0.16423E+00
   0.10090E+02   0.16424E+00
   0.10080E+02   0.16440E+00
   0.10080E+02   0.16442E+00
   0.10080E+02   0.16443E+00
   0.10080E+02   0.16445E+00
   0.10080E+02   0.16446E+00
   0.10080E+02   0.16447E+00
   0.10080E+02   0.16448E+00
   0.10080E+02   0.16451E+00
   0.10080E+02   0.16451E+00
   0.10070E+02   0.16469E+00
   0.10070E+02   0.16470E+00
   0.10070E+02   0.16470E+00
   0.10070E+02   0.16471E+00
   0.10070E+02   0.16474E+00
   0.10070E+02   0.16475E+00
   0.10070E+02   0.16477E+00
   0.10070E+02   0.16478E+00
   0.10070E+02   0.16480E+00
   0.10070E+02   0.16480E+00
   0.10060E+02   0.16496E+00
   0.10060E+02   0.16497E+00
   0.10060E+02   0.16500E+00
   0.10060E+02   0.16502E+00
   0.10060E+02   0.16503E+00
   0.10060E+02   0.16503E+00
   0.10060E+02   0.16506E+00
   0.10060E+02   0.16506E+00
   0.10060E+02   0.16508E+00
   0.10050E+02   0.16525E+00
   0.10050E+02   0.16528E+00
   0.10050E+02   0.16527E+00
   0.10050E+02   0.16528E+00
   0.10050E+02   0.16529E+00
   0.10050E+02   0.16532E+00
   0.10050E+02   0.16532E+00
   0.10050E+02   0.16534E+00
   0.10050E+02   0.16537E+00
   0.10050E+02   0.16537E+00
   0.10040E+02   0.16553E+00
   0.10040E+02   0.16556E+00
   0.10040E+02   0.16556E+00
   0.10040E+02   0.16558E+00
   0.10040E+02   0.16560E+00
   0.10040E+02   0.16559E+00
   0.10040E+02   0.16562E+00
   0.10040E+02   0.16563E+00
   0.10040E+02   0.16566E+00
   0.10030E+02   0.16582E+00
   0.10030E+02   0.16585E+00
   0.10030E+02   0.16584E+00
   0.10030E+02   0.16585E+00
   0.10030E+02   0.16586E+00
   0.10030E+02   0.16589E+00
   0.10030E+02   0.16589E+00
   0.10030E+02   0.16591E+00
   0.10030E+02   0.16593E+00
   0.10030E+02   0.16595E+00
   0.10020E+02   0.16610E+00
   0.10020E+02   0.16611E+00
   0.10020E+02   0.16614E+00
   0.10020E+02   0.16615E+00
   0.10020E+02   0.16616E+00
   0.10020E+02   0.16617E+00
   0.10020E+02   0.16619E+00
   0.10020E+02   0.16620E+00
   0.10020E+02   0.16622E+00
   0.10010E+02   0.16638E+00
   0.10010E+02   0.16640E+00
   0.10010E+02   0.16641E+00
   0.10010E+02   0.16641E+00
   0.10010E+02   0.16643E+00
   0.10010E+02   0.16645E+00
   0.10010E+02   0.16645E+00
   0.10010E+02   0.16647E+00
   0.10010E+02   0.16650E+00
   0.10010E+02   0.16650E+00
   0.10000E+02   0.16667E+00
   0.10000E+02   0.16668E+00
   0.10000E+02   0.16670E+00
   0.10000E+02   0.16672E+00
   0.10000E+02   0.16673E+00
   0.10000E+02   0.16674E+00
   0.10000E+02   0.16675E+00
   0.10000E+02   0.16677E+00
   0.10000E+02   0.16678E+00
   0.10000E+02   0.16678E+00
   0.99901E+01   0.16696E+00
   0.99901E+01   0.16698E+00
   0.99901E+01   0.16698E+00
   0.99901E+01   0.16699E+00
   0.99901E+01   0.16700E+00
   0.99901E+01   0.16701E+00
   0.99901E+01   0.16704E+00
   0.99901E+01   0.16705E+00
   0.99901E+01   0.16707E+00
   0.99801E+01   0.16724E+00
   0.99801E+01   0.16725E+00
   0.99801E+01   0.16726E+00
   0.99801E+01   0.16728E+00
   0.99801E+01   0.16729E+00
   0.99801E+01   0.16730E+00
   0.99801E+01   0.16731E+00
   0.99801E+01   0.16732E+00
   0.99801E+01   0.16735E+00
   0.99801E+01   0.16735E+00
   0.99801E+01   0.16736E+00
   0.99701E+01   0.16754E+00
   0.99701E+01   0.16755E+00
   0.99701E+01   0.16756E+00
   0.99701E+01   0.16757E+00
   0.99701E+01   0.16759E+00
   0.99701E+01   0.16759E+00
   0.99701E+01   0.16762E+00
   0.99701E+01   0.16764E+00
   0.99701E+01   0.16764E+00
   0.99601E+01   0.16781E+00
   0.99601E+01   0.16781E+00
   0.99601E+01   0.16784E+00
   0.99601E+01   0.16786E+00
   0.99601E+01   0.16786E+00
   0.99601E+01   0.16788E+00
   0.99601E+01   0.16789E+00
   0.99601E+01   0.16790E+00
   0.99601E+01   0.16793E+00
   0.99601E+01   0.16793E+00
   0.99601E+01   0.16794E+00
   0.99501E+01   0.16811E+00
   0.99501E+01   0.16811E+00
   0.99501E+01   0.16813E+00
   0.99501E+01   0.16814E+00
   0.99501E+01   0.16816E+00
   0.99501E+01   0.16816E+00
   0.99501E+01   0.16819E+00
   0.99501E+01   0.16820E+00
   0.99401E+01   0.16836E+00
   0.99401E+01   0.16837E+00
   0.99401E+01   0.16839E+00
   0.99401E+01   0.16840E+00
   0.99401E+01   0.16842E+00
   0.99401E+01   0.16843E+00
   0.99401E+01   0.16844E+00
   0.99401E+01   0.16845E+00
   0.99401E+01   0.16846E+00
   0.99401E+01   0.16848E+00
   0.99401E+01   0.16849E+00
   0.99301E+01   0.16868E+00
   0.99301E+01   0.16869E+00
   0.99301E+01   0.16869E+00
   0.99301E+01   0.16869E+00
   0.99301E+01   0.16871E+00
   0.99301E+01   0.16871E+00
   0.99301E+01   0.16873E+00
   0.99301E+01   0.16874E+00
   0.99301E+01   0.16876E+00
   0.99201E+01   0.16892E+00
   0.99201E+01   0.16893E+00
   0.99201E+01   0.16896E+00
   0.99201E+01   0.16897E+00
   0.99201E+01   0.16898E+00
   0.99201E+01   0.16900E+00
   0.99201E+01   0.16900E+00
   0.99201E+01   0.16902E+00
   0.99201E+01   0.16903E+00
   0.99201E+01   0.16904E+00
   0.99101E+01   0.16921E+00
   0.99101E+01   0.16925E+00
   0.99101E+01   0.16925E+00
   0.99101E+01   0.16925E+00
   0.99101E+01   0.16925E+00
   0.99101E+01   0.16927E+00
   0.99101E+01   0.16928E+00
   0.99101E+01   0.16930E+00
   0.99101E+01   0.16932E+00
   0.99101E+01   0.16933E+00
   0.99001E+01   0.16948E+00
   0.99001E+01   0.16949E+00
   0.99001E+01   0.16950E+00
   0.99001E+01   0.16953E+00
   0.99001E+01   0.16953E+00
   0.99001E+01   0.16955E+00
   0.99001E+01   0.16956E+00
   0.99001E+01   0.16957E+00
   0.99001E+01   0.16957E+00
   0.98901E+01   0.16977E+00
   0.98901E+01   0.16978E+00
   0.98901E+01   0.16979E+00
   0.98901E+01   0.16982E+00
   0.98901E+01   0.16981E+00
   0.98901E+01   0.16982E+00
   0.98901E+01   0.16984E+00
   0.98901E+01   0.16985E+00
   0.98901E+01   0.16986E+00
   0.98901E+01   0.16987E+00
   0.98901E+01   0.16988E+00
   0.98801E+01   0.17005E+00
   0.98801E+01   0.17005E+00
   0.98801E+01   0.17007E+00
   0.98801E+01   0.17009E+00
   0.98801E+01   0.17010E+00
   0.98801E+01   0.17011E+00
   0.98801E+01   0.17012E+00
   0.98801E+01   0.17013E+00
   0.98801E+01   0.17014E+00
   0.98801E+01   0.17015E+00
   0.98701E+01   0.17033E+00
   0.98701E+01   0.17035E+00
   0.98701E+01   0.17036E+00
   0.98701E+01   0.17039E+00
   0.98701E+01   0.17038E+00
   0.98701E+01   0.17040E+00
   0.98701E+01   0.17040E+00
   0.98701E+01   0.17042E+00
   0.98701E+01   0.17043E+00
   0.98701E+01   0.17044E+00
   0.98601E+01   0.17061E+00
   0.98601E+01   0.17063E+00
   0.98601E+01   0.17064E+00
   0.98601E+01   0.17064E+00
   0.98601E+01   0.17066E+00
   0.98601E+01   0.17067E+00
   0.98601E+01   0.17068E+00
   0.98601E+01   0.17069E+00
   0.98601E+01   0.17069E+00
   0.98601E+01   0.17072E+00
   0.98501E+01   0.17090E+00
   0.98501E+01   0.17091E+00
   0.98501E+01   0.17092E+00
   0.98501E+01   0.17094E+00
   0.98501E+01   0.17093E+00
   0.98501E+01   0.17094E+00
   0.98501E+01   0.17096E+00
   0.98501E+01   0.17096E+00
   0.98501E+01   0.17098E+00
   0.98501E+01   0.17099E+00
   0.98401E+01   0.17116E+00
   0.98401E+01   0.17117E+00
   0.98401E+01   0.17119E+00
   0.98401E+01   0.17121E+00
   0.98401E+01   0.17122E+00
   0.98401E+01   0.17123E+00
   0.98401E+01   0.17123E+00
   0.98401E+01   0.17124E+00
   0.98401E+01   0.17124E+00
   0.98401E+01   0.17126E+00
   0.98401E+01   0.17127E+00
   0.98301E+01   0.17146E+00
   0.98301E+01   0.17147E+00
   0.98301E+01   0.17148E+00
   0.98301E+01   0.17149E+00
   0.98301E+01   0.17148E+00
   0.98301E+01   0.17151E+00
   0.98301E+01   0.17152E+00
   0.98301E+01   0.17153E+00
   0.98301E+01   0.17155E+00
   0.98201E+01   0.17172E+00
   0.98201E+01   0.17173E+00
   0.98201E+01   0.17174E+00
   0.98201E+01   0.17175E+00
   0.98201E+01   0.17176E+00
   0.98201E+01   0.17178E+00
   0.98201E+01   0.17179E+00
   0.98201E+01   0.17181E+00
   0.98201E+01   0.17182E+00
   0.98201E+01   0.17182E+00
   0.98201E+01   0.17182E+00
   0.98101E+01   0.17201E+00
   0.98101E+01   0.17202E+00
   0.98101E+01   0.17203E+00
   0.98101E+01   0.17204E+00
   0.98101E+01   0.17204E+00
   0.98101E+01   0.17206E+00
   0.98101E+01   0.17207E+00
   0.98101E+01   0.17208E+00
   0.98101E+01   0.17209E+00
   0.98101E+01   0.17211E+00
   0.98001E+01   0.17227E+00
   0.98001E+01   0.17228E+00
   0.98001E+01   0.17231E+00
   0.98001E+01   0.17231E+00
   0.98001E+01   0.17232E+00
   0.98001E+01   0.17234E+00
   0.98001E+01   0.17235E+00
   0.98001E+01   0.17236E+00
   0.98001E+01   0.17237E+00
   0.98001E+01   0.17237E+00
   0.98001E+01   0.17238E+00
   0.97901E+01   0.17257E+00
   0.97901E+01   0.17259E+00
   0.97901E+01   0.17260E+00
   0.97901E+01   0.17261E+00
   0.97901E+01   0.17261E+00
   0.97901E+01   0.17262E+00
   0.97901E+01   0.17263E+00
   0.97901E+01   0.17265E+00
   0.97901E+01   0.17265E+00
   0.97801E+01   0.17284E+00
   0.97801E+01   0.17283E+00
   0.97801E+01   0.17284E+00
   0.97801E+01   0.17287E+00
   0.97801E+01   0.17287E+00
   0.97801E+01   0.17288E+00
   0.97801E+01   0.17289E+00
   0.97801E+01   0.17291E+00
   0.97801E+01   0.17292E+00
   0.97801E+01   0.17293E+00
   0.97801E+01   0.17293E+00
   0.97701E+01   0.17313E+00
   0.97701E+01   0.17313E+00
   0.97701E+01   0.17315E+00
   0.97701E+01   0.17316E+00
   0.97701E+01   0.17317E+00
   0.97701E+01   0.17317E+00
   0.97701E+01   0.17318E+00
   0.97701E+01   0.17320E+00
   0.97701E+01   0.17321E+00
   0.97701E+01   0.17321E+00
   0.97701E+01   0.17322E+00
   0.97601E+01   0.17340E+00
   0.97601E+01   0.17341E+00
   0.97601E+01   0.17343E+00
   0.97601E+01   0.17343E+00
   0.97601E+01   0.17344E+00
   0.97601E+01   0.17346E+00
   0.97601E+01   0.17347E+00
   0.97601E+01   0.17348E+00
   0.97601E+01   0.17348E+00
   0.97601E+01   0.17348E+00
   0.97501E+01   0.17367E+00
   0.97501E+01   0.17369E+00
   0.97501E+01   0.17370E+00
   0.97501E+01   0.17372E+00
   0.97501E+01   0.17371E+00
   0.97501E+01   0.17372E+00
   0.97501E+01   0.17375E+00
   0.97501E+01   0.17375E+00
   0.97501E+01   0.17376E+00
   0.97501E+01   0.17377E+00
   0.97501E+01   0.17377E+00
   0.97401E+01   0.17395E+00
   0.97401E+01   0.17395E+00
   0.97401E+01   0.17397E+00
   0.97401E+01   0.17399E+00
   0.97401E+01   0.17398E+00
   0.97401E+01   0.17400E+00
   0.97401E+01   0.17402E+00
   0.97401E+01   0.17403E+00
   0.97401E+01   0.17404E+00
   0.97401E+01   0.17403E+00
   0.97301E+01   0.17422E+00
   0.97301E+01   0.17423E+00
   0.97301E+01   0.17424E+00
   0.97301E+01   0.17426E+00
   0.97301E+01   0.17426E+00
   0.97301E+01   0.17427E+00
   0.97301E+01   0.17429E+00
   0.97301E+01   0.17431E+00
   0.97301E+01   0.17433E+00
   0.97301E+01   0.17433E+00
   0.97301E+01   0.17433E+00
   0.97201E+01   0.17451E+00
   0.97201E+01   0.17450E+00
   0.97201E+01   0.17452E+00
   0.97201E+01   0.17454E+00
   0.97201E+01   0.17453E+00
   0.97201E+01   0.17454E+00
   0.97201E+01   0.17457E+00
   0.97201E+01   0.17457E+00
   0.97201E+01   0.17458E+00
   0.97201E+01   0.17458E+00
   0.97101E+01   0.17477E+00
   0.97101E+01   0.17479E+00
   0.97101E+01   0.17480E+00
   0.97101E+01   0.17481E+00
   0.97101E+01   0.17481E+00
   0.97101E+01   0.17482E+00
   0.97101E+01   0.17483E+00
   0.97101E+01   0.17484E+00
   0.97101E+01   0.17487E+00
   0.97101E+01   0.17488E+00
   0.97101E+01   0.17488E+00
   0.97001E+01   0.17506E+00
   0.97001E+01   0.17506E+00
   0.97001E+01   0.17507E+00
   0.97001E+01   0.17509E+00
   0.97001E+01   0.17509E+00
   0.97001E+01   0.17509E+00
   0.97001E+01   0.17512E+00
   0.97001E+01   0.17513E+00
   0.97001E+01   0.17513E+00
   0.97001E+01   0.17514E+00
   0.96901E+01   0.17531E+00
   0.96901E+01   0.17534E+00
   0.96901E+01   0.17534E+00
   0.96901E+01   0.17535E+00
   0.96901E+01   0.17536E+00
   0.96901E+01   0.17536E+00
   0.96901E+01   0.17538E+00
   0.96901E+01   0.17538E+00
   0.96901E+01   0.17540E+00
   0.96901E+01   0.17543E+00
   0.96901E+01   0.17544E+00
   0.96801E+01   0.17561E+00
   0.96801E+01   0.17561E+00
   0.96801E+01   0.17562E+00
   0.96801E+01   0.17563E+00
   0.96801E+01   0.17565E+00
   0.96801E+01   0.17565E+00
   0.96801E+01   0.17566E+00
   0.96801E+01   0.17568E+00
   0.96801E+01   0.17568E+00
   0.96801E+01   0.17569E+00
   0.96801E+01   0.17568E+00
   0.96701E+01   0.17588E+00
   0.96701E+01   0.17589E+00
   0.96701E+01   0.17590E+00
   0.96701E+01   0.17592E+00
   0.96701E+01   0.17591E+00
   0.96701E+01   0.17592E+00
   0.96701E+01   0.17594E+00
   0.96701E+01   0.17594E+00
   0.96701E+01   0.17595E+00
   0.96701E+01   0.17598E+00
   0.96601E+01   0.17617E+00
   0.96601E+01   0.17617E+00
   0.96601E+01   0.17616E+00
   0.96601E+01   0.17617E+00
   0.96601E+01   0.17620E+00
   0.96601E+01   0.17619E+00
   0.96601E+01   0.17619E+00
   0.96601E+01   0.17621E+00
   0.96601E+01   0.17623E+00
   0.96601E+01   0.17624E+00
   0.96601E+01   0.17624E+00
   0.96601E+01   0.17624E+00
   0.96501E+01   0.17642E+00
   0.96501E+01   0.17643E+00
   0.96501E+01   0.17645E+00
   0.96501E+01   0.17645E+00
   0.96501E+01   0.17646E+00
   0.96501E+01   0.17646E+00
   0.96501E+01   0.17648E+00
   0.96501E+01   0.17650E+00
   0.96501E+01   0.17650E+00
   0.96501E+01   0.17652E+00
   0.96401E+01   0.17671E+00
   0.96401E+01   0.17671E+00
   0.96401E+01   0.17671E+00
   0.96401E+01   0.17672E+00
   0.96401E+01   0.17673E+00
   0.96401E+01   0.17674E+00
   0.96401E+01   0.17674E+00
   0.96401E+01   0.17676E+00
   0.96401E+01   0.17678E+00
   0.96401E+01   0.17678E+00
   0.96401E+01   0.17679E+00
   0.96301E+01   0.17698E+00
   0.96301E+01   0.17699E+00
   0.96301E+01   0.17699E+00
   0.96301E+01   0.17701E+00
   0.96301E+01   0.17701E+00
   0.96301E+01   0.17701E+00
   0.96301E+01   0.17703E+00
   0.96301E+01   0.17702E+00
   0.96301E+01   0.17704E+00
   0.96301E+01   0.17704E+00
   0.96201E+01   0.17725E+00
   0.96201E+01   0.17726E+00
   0.96201E+01   0.17726E+00
   0.96201E+01   0.17726E+00
   0.96201E+01   0.17726E+00
   0.96201E+01   0.17728E+00
   0.96201E+01   0.17729E+00
   0.96201E+01   0.17730E+00
   0.96201E+01   0.17730E+00
   0.96201E+01   0.17732E+00
   0.96201E+01   0.17732E+00
   0.96101E+01   0.17751E+00
   0.96101E+01   0.17752E+00
   0.96101E+01   0.17753E+00
   0.96101E+01   0.17753E+00
   0.96101E+01   0.17756E+00
   0.96101E+01   0.17755E+00
   0.96101E+01   0.17755E+00
   0.96101E+01   0.17757E+00
   0.96101E+01   0.17757E+00
   0.96101E+01   0.17759E+00
   0.96101E+01   0.17760E+00
   0.96001E+01   0.17779E+00
   0.96001E+01   0.17780E+00
   0.96001E+01   0.17780E+00
   0.96001E+01   0.17782E+00
   0.96001E+01   0.17781E+00
   0.96001E+01   0.17782E+00
   0.96001E+01   0.17783E+00
   0.96001E+01   0.17784E+00
   0.96001E+01   0.17785E+00
   0.96001E+01   0.17787E+00
   0.96001E+01   0.17786E+00
   0.95901E+01   0.17805E+00
   0.95901E+01   0.17807E+00
   0.95901E+01   0.17808E+00
   0.95901E+01   0.17808E+00
   0.95901E+01   0.17810E+00
   0.95901E+01   0.17810E+00
   0.95901E+01   0.17810E+00
   0.95901E+01   0.17812E+00
   0.95901E+01   0.17812E+00
   0.95901E+01   0.17813E+00
   0.95901E+01   0.17815E+00
   0.95901E+01   0.17816E+00
   0.95901E+01   0.17817E+00
   0.95801E+01   0.17836E+00
   0.95801E+01   0.17837E+00
   0.95801E+01   0.17838E+00
   0.95801E+01   0.17838E+00
   0.95801E+01   0.17838E+00
   0.95801E+01   0.17839E+00
   0.95801E+01   0.17840E+00
   0.95801E+01   0.17841E+00
   0.95801E+01   0.17841E+00
   0.95701E+01   0.17860E+00
   0.95701E+01   0.17860E+00
   0.95701E+01   0.17863E+00
   0.95701E+01   0.17862E+00
   0.95701E+01   0.17865E+00
   0.95701E+01   0.17865E+00
   0.95701E+01   0.17865E+00
   0.95701E+01   0.17865E+00
   0.95701E+01   0.17867E+00
   0.95701E+01   0.17868E+00
   0.95701E+01   0.17870E+00
   0.95701E+01   0.17872E+00
   0.95601E+01   0.17889E+00
   0.95601E+01   0.17891E+00
   0.95601E+01   0.17891E+00
   0.95601E+01   0.17891E+00
   0.95601E+01   0.17892E+00
   0.95601E+01   0.17892E+00
   0.95601E+01   0.17893E+00
   0.95601E+01   0.17894E+00
   0.95601E+01   0.17896E+00
   0.95601E+01   0.17896E+00
   0.95501E+01   0.17913E+00
   0.95501E+01   0.17915E+00
   0.95501E+01   0.17916E+00
   0.95501E+01   0.17917E+00
   0.95501E+01   0.17917E+00
   0.95501E+01   0.17920E+00
   0.95501E+01   0.17920E+00
   0.95501E+01   0.17920E+00
   0.95501E+01   0.17920E+00
   0.95501E+01   0.17922E+00
   0.95501E+01   0.17923E+00
   0.95401E+01   0.17941E+00
   0.95401E+01   0.17943E+00
   0.95401E+01   0.17943E+00
   0.95401E+01   0.17944E+00
   0.95401E+01   0.17945E+00
   0.95401E+01   0.17946E+00
   0.95401E+01   0.17947E+00
   0.95401E+01   0.17947E+00
   0.95401E+01   0.17947E+00
   0.95401E+01   0.17949E+00
   0.95401E+01   0.17950E+00
   0.95301E+01   0.17967E+00
   0.95301E+01   0.17967E+00
   0.95301E+01   0.17969E+00
   0.95301E+01   0.17970E+00
   0.95301E+01   0.17971E+00
   0.95301E+01   0.17972E+00
   0.95301E+01   0.17973E+00
   0.95301E+01   0.17973E+00
   0.95301E+01   0.17973E+00
   0.95301E+01   0.17974E+00
   0.95301E+01   0.17976E+00
   0.95301E+01   0.17976E+00
   0.95201E+01   0.17996E+00
   0.95201E+01   0.17997E+00
   0.95201E+01   0.17998E+00
   0.95201E+01   0.17999E+00
   0.95201E+01   0.17999E+00
   0.95201E+01   0.18000E+00
   0.95201E+01   0.18001E+00
   0.95201E+01   0.18002E+00
   0.95201E+01   0.18002E+00
   0.95201E+01   0.18003E+00
   0.95201E+01   0.18003E+00
   0.95201E+01   0.18003E+00
   0.95101E+01   0.18023E+00
   0.95101E+01   0.18024E+00
   0.95101E+01   0.18024E+00
   0.95101E+01   0.18026E+00
   0.95101E+01   0.18026E+00
   0.95101E+01   0.18027E+00
   0.95101E+01   0.18028E+00
   0.95101E+01   0.18028E+00
   0.95101E+01   0.18030E+00
   0.95101E+01   0.18029E+00
   0.95101E+01   0.18031E+00
   0.95001E+01   0.18050E+00
   0.95001E+01   0.18050E+00
   0.95001E+01   0.18052E+00
   0.95001E+01   0.18053E+00
   0.95001E+01   0.18052E+00
   0.95001E+01   0.18054E+00
   0.95001E+01   0.18055E+00
   0.95001E+01   0.18056E+00
   0.95001E+01   0.18057E+00
   0.95001E+01   0.18058E+00
   0.95001E+01   0.18057E+00
   0.94901E+01   0.18076E+00
   0.94901E+01   0.18078E+00
   0.94901E+01   0.18079E+00
   0.94901E+01   0.18080E+00
   0.94901E+01   0.18081E+00
   0.94901E+01   0.18080E+00
   0.94901E+01   0.18082E+00
   0.94901E+01   0.18082E+00
   0.94901E+01   0.18082E+00
   0.94901E+01   0.18083E+00
   0.94901E+01   0.18084E+00
   0.94801E+01   0.18103E+00
   0.94801E+01   0.18104E+00
   0.94801E+01   0.18104E+00
   0.94801E+01   0.18105E+00
   0.94801E+01   0.18106E+00
   0.94801E+01   0.18107E+00
   0.94801E+01   0.18107E+00
   0.94801E+01   0.18110E+00
   0.94801E+01   0.18110E+00
   0.94801E+01   0.18111E+00
   0.94801E+01   0.18111E+00
   0.94701E+01   0.18129E+00
   0.94701E+01   0.18129E+00
   0.94701E+01   0.18131E+00
   0.94701E+01   0.18132E+00
   0.94701E+01   0.18134E+00
   0.94701E+01   0.18135E+00
   0.94701E+01   0.18134E+00
   0.94701E+01   0.18135E+00
   0.94701E+01   0.18134E+00
   0.94701E+01   0.18136E+00
   0.94701E+01   0.18137E+00
   0.94601E+01   0.18156E+00
   0.94601E+01   0.18156E+00
   0.94601E+01   0.18157E+00
   0.94601E+01   0.18158E+00
   0.94601E+01   0.18159E+00
   0.94601E+01   0.18161E+00
   0.94601E+01   0.18160E+00
   0.94601E+01   0.18162E+00
   0.94601E+01   0.18163E+00
   0.94601E+01   0.18164E+00
   0.94601E+01   0.18165E+00
   0.94601E+01   0.18164E+00
   0.94501E+01   0.18182E+00
   0.94501E+01   0.18182E+00
   0.94501E+01   0.18184E+00
   0.94501E+01   0.18185E+00
   0.94501E+01   0.18185E+00
   0.94501E+01   0.18187E+00
   0.94501E+01   0.18187E+00
   0.94501E+01   0.18190E+00
   0.94501E+01   0.18189E+00
   0.94501E+01   0.18191E+00
   0.94501E+01   0.18191E+00
   0.94501E+01   0.18191E+00
   0.94401E+01   0.18211E+00
   0.94401E+01   0.18211E+00
   0.94401E+01   0.18212E+00
   0.94401E+01   0.18212E+00
   0.94401E+01   0.18214E+00
   0.94401E+01   0.18213E+00
   0.94401E+01   0.18213E+00
   0.94401E+01   0.18215E+00
   0.94401E+01   0.18217E+00
   0.94401E+01   0.18217E+00
   0.94401E+01   0.18217E+00
   0.94301E+01   0.18237E+00
   0.94301E+01   0.18236E+00
   0.94301E+01   0.18238E+00
   0.94301E+01   0.18239E+00
   0.94301E+01   0.18240E+00
   0.94301E+01   0.18240E+00
   0.94301E+01   0.18241E+00
   0.94301E+01   0.18242E+00
   0.94301E+01   0.18243E+00
   0.94301E+01   0.18243E+00
   0.94301E+01   0.18244E+00
   0.94301E+01   0.18245E+00
   0.94201E+01   0.18265E+00
   0.94201E+01   0.18265E+00
   0.94201E+01   0.18266E+00
   0.94201E+01   0.18266E+00
   0.94201E+01   0.18267E+00
   0.94201E+01   0.18267E+00
   0.94201E+01   0.18267E+00
   0.94201E+01   0.18269E+00
   0.94201E+01   0.18271E+00
   0.94201E+01   0.18272E+00
   0.94201E+01   0.18271E+00
   0.94201E+01   0.18271E+00
   0.94101E+01   0.18291E+00
   0.94101E+01   0.18292E+00
   0.94101E+01   0.18292E+00
   0.94101E+01   0.18293E+00
   0.94101E+01   0.18294E+00
   0.94101E+01   0.18295E+00
   0.94101E+01   0.18296E+00
   0.94101E+01   0.18296E+00
   0.94101E+01   0.18297E+00
   0.94101E+01   0.18297E+00
   0.94101E+01   0.18299E+00
   0.94101E+01   0.18299E+00
   0.94001E+01   0.18319E+00
   0.94001E+01   0.18320E+00
   0.94001E+01   0.18320E+00
   0.94001E+01   0.18320E+00
   0.94001E+01   0.18322E+00
   0.94001E+01   0.18322E+00
   0.94001E+01   0.18324E+00
   0.94001E+01   0.18324E+00
   0.94001E+01   0.18327E+00
   0.94001E+01   0.18326E+00
   0.94001E+01   0.18325E+00
   0.93901E+01   0.18344E+00
   0.93901E+01   0.18344E+00
   0.93901E+01   0.18345E+00
   0.93901E+01   0.18347E+00
   0.93901E+01   0.18347E+00
   0.93901E+01   0.18347E+00
   0.93901E+01   0.18349E+00
   0.93901E+01   0.18349E+00
   0.93901E+01   0.18349E+00
   0.93901E+01   0.18352E+00
   0.93901E+01   0.18351E+00
   0.93901E+01   0.18351E+00
   0.93801E+01   0.18371E+00
   0.93801E+01   0.18372E+00
   0.93801E+01   0.18373E+00
   0.93801E+01   0.18374E+00
   0.93801E+01   0.18374E+00
   0.93801E+01   0.18375E+00
   0.93801E+01   0.18377E+00
   0.93801E+01   0.18377E+00
   0.93801E+01   0.18379E+00
   0.93801E+01   0.18377E+00
   0.93801E+01   0.18377E+00
   0.93701E+01   0.18397E+00
   0.93701E+01   0.18397E+00
   0.93701E+01   0.18398E+00
   0.93701E+01   0.18398E+00
   0.93701E+01   0.18400E+00
   0.93701E+01   0.18399E+00
   0.93701E+01   0.18400E+00
   0.93701E+01   0.18402E+00
   0.93701E+01   0.18401E+00
   0.93701E+01   0.18401E+00
   0.93701E+01   0.18403E+00
   0.93701E+01   0.18405E+00
   0.93601E+01   0.18424E+00
   0.93601E+01   0.18425E+00
   0.93601E+01   0.18424E+00
   0.93601E+01   0.18425E+00
   0.93601E+01   0.18424E+00
   0.93601E+01   0.18426E+00
   0.93601E+01   0.18427E+00
   0.93601E+01   0.18429E+00
   0.93601E+01   0.18429E+00
   0.93601E+01   0.18432E+00
   0.93601E+01   0.18431E+00
   0.93601E+01   0.18431E+00
   0.93501E+01   0.18451E+00
   0.93501E+01   0.18451E+00
   0.93501E+01   0.18451E+00
   0.93501E+01   0.18451E+00
   0.93501E+01   0.18452E+00
   0.93501E+01   0.18453E+00
   0.93501E+01   0.18454E+00
   0.93501E+01   0.18454E+00
   0.93501E+01   0.18454E+00
   0.93501E+01   0.18453E+00
   0.93501E+01   0.18457E+00
   0.93401E+01   0.18476E+00
   0.93401E+01   0.18476E+00
   0.93401E+01   0.18477E+00
   0.93401E+01   0.18477E+00
   0.93401E+01   0.18478E+00
   0.93401E+01   0.18478E+00
   0.93401E+01   0.18478E+00
   0.93401E+01   0.18481E+00
   0.93401E+01   0.18482E+00
   0.93401E+01   0.18484E+00
   0.93401E+01   0.18484E+00
   0.93401E+01   0.18484E+00
   0.93401E+01   0.18484E+00
   0.93301E+01   0.18505E+00
   0.93301E+01   0.18505E+00
   0.93301E+01   0.18505E+00
   0.93301E+01   0.18505E+00
   0.93301E+01   0.18506E+00
   0.93301E+01   0.18506E+00
   0.93301E+01   0.18508E+00
   0.93301E+01   0.18507E+00
   0.93301E+01   0.18508E+00
   0.93301E+01   0.18507E+00
   0.93201E+01   0.18528E+00
   0.93201E+01   0.18529E+00
   0.93201E+01   0.18529E+00
   0.93201E+01   0.18531E+00
   0.93201E+01   0.18531E+00
   0.93201E+01   0.18531E+00
   0.93201E+01   0.18531E+00
   0.93201E+01   0.18532E+00
   0.93201E+01   0.18533E+00
   0.93201E+01   0.18533E+00
   0.93201E+01   0.18537E+00
   0.93201E+01   0.18536E+00
   0.93201E+01   0.18536E+00
   0.93101E+01   0.18555E+00
   0.93101E+01   0.18558E+00
   0.93101E+01   0.18558E+00
   0.93101E+01   0.18558E+00
   0.93101E+01   0.18559E+00
   0.93101E+01   0.18558E+00
   0.93101E+01   0.18559E+00
   0.93101E+01   0.18560E+00
   0.93101E+01   0.18561E+00
   0.93101E+01   0.18561E+00
   0.93101E+01   0.18561E+00
   0.93101E+01   0.18561E+00
   0.93001E+01   0.18582E+00
   0.93001E+01   0.18583E+00
   0.93001E+01   0.18583E+00
   0.93001E+01   0.18584E+00
   0.93001E+01   0.18583E+00
   0.93001E+01   0.18585E+00
   0.93001E+01   0.18583E+00
   0.93001E+01   0.18587E+00
   0.93001E+01   0.18587E+00
   0.93001E+01   0.18587E+00
   0.93001E+01   0.18587E+00
   0.93001E+01   0.18588E+00
   0.93001E+01   0.18588E+00
   0.92901E+01   0.18609E+00
   0.92901E+01   0.18610E+00
   0.92901E+01   0.18610E+00
   0.92901E+01   0.18609E+00
   0.92901E+01   0.18611E+00
   0.92901E+01   0.18611E+00
   0.92901E+01   0.18612E+00
   0.92901E+01   0.18612E+00
   0.92901E+01   0.18612E+00
   0.92901E+01   0.18614E+00
   0.92901E+01   0.18615E+00
   0.92901E+01   0.18615E+00
   0.92801E+01   0.18635E+00
   0.92801E+01   0.18636E+00
   0.92801E+01   0.18636E+00
   0.92801E+01   0.18635E+00
   0.92801E+01   0.18636E+00
   0.92801E+01   0.18637E+00
   0.92801E+01   0.18638E+00
   0.92801E+01   0.18639E+00
   0.92801E+01   0.18639E+00
   0.92801E+01   0.18639E+00
   0.92701E+01   0.18659E+00
   0.92701E+01   0.18660E+00
   0.92701E+01   0.18661E+00
   0.92701E+01   0.18663E+00
   0.92701E+01   0.18663E+00
   0.92701E+01   0.18663E+00
   0.92701E+01   0.18663E+00
   0.92701E+01   0.18662E+00
   0.92701E+01   0.18664E+00
   0.92701E+01   0.18665E+00
   0.92701E+01   0.18665E+00
   0.92701E+01   0.18665E+00
   0.92701E+01   0.18666E+00
   0.92601E+01   0.18687E+00
   0.92601E+01   0.18687E+00
   0.92601E+01   0.18688E+00
   0.92601E+01   0.18689E+00
   0.92601E+01   0.18688E+00
   0.92601E+01   0.18689E+00
   0.92601E+01   0.18689E+00
   0.92601E+01   0.18691E+00
   0.92601E+01   0.18691E+00
   0.92601E+01   0.18692E+00
   0.92601E+01   0.18691E+00
   0.92501E+01   0.18711E+00
   0.92501E+01   0.18712E+00
   0.92501E+01   0.18711E+00
   0.92501E+01   0.18714E+00
   0.92501E+01   0.18714E+00
   0.92501E+01   0.18714E+00
   0.92501E+01   0.18715E+00
   0.92501E+01   0.18715E+00
   0.92501E+01   0.18716E+00
   0.92501E+01   0.18716E+00
   0.92501E+01   0.18717E+00
   0.92501E+01   0.18717E+00
   0.92501E+01   0.18717E+00
   0.92501E+01   0.18718E+00
   0.92401E+01   0.18741E+00
   0.92401E+01   0.18740E+00
   0.92401E+01   0.18741E+00
   0.92401E+01   0.18742E+00
   0.92401E+01   0.18740E+00
   0.92401E+01   0.18742E+00
   0.92401E+01   0.18743E+00
   0.92401E+01   0.18744E+00
   0.92401E+01   0.18744E+00
   0.92401E+01   0.18745E+00
   0.92401E+01   0.18744E+00
   0.92301E+01   0.18765E+00
   0.92301E+01   0.18766E+00
   0.92301E+01   0.18767E+00
   0.92301E+01   0.18767E+00
   0.92301E+01   0.18768E+00
   0.92301E+01   0.18768E+00
   0.92301E+01   0.18768E+00
   0.92301E+01   0.18769E+00
   0.92301E+01   0.18769E+00
   0.92301E+01   0.18770E+00
   0.92301E+01   0.18770E+00
   0.92301E+01   0.18769E+00
   0.92301E+01   0.18770E+00
   0.92201E+01   0.18792E+00
   0.92201E+01   0.18792E+00
   0.92201E+01   0.18793E+00
   0.92201E+01   0.18793E+00
   0.92201E+01   0.18792E+00
   0.92201E+01   0.18793E+00
   0.92201E+01   0.18794E+00
   0.92201E+01   0.18796E+00
   0.92201E+01   0.18797E+00
   0.92201E+01   0.18796E+00
   0.92201E+01   0.18796E+00
   0.92201E+01   0.18798E+00
   0.92201E+01   0.18798E+00
   0.92201E+01   0.18799E+00
   0.92101E+01   0.18819E+00
   0.92101E+01   0.18820E+00
   0.92101E+01   0.18820E+00
   0.92101E+01   0.18820E+00
   0.92101E+01   0.18821E+00
   0.92101E+01   0.18819E+00
   0.92101E+01   0.18821E+00
   0.92101E+01   0.18820E+00
   0.92101E+01   0.18821E+00
   0.92001E+01   0.18841E+00
   0.92001E+01   0.18841E+00
   0.92001E+01   0.18843E+00
   0.92001E+01   0.18843E+00
   0.92001E+01   0.18845E+00
   0.92001E+01   0.18844E+00
   0.92001E+01   0.18845E+00
   0.92001E+01   0.18846E+00
   0.92001E+01   0.18848E+00
   0.92001E+01   0.18849E+00
   0.92001E+01   0.18847E+00
   0.92001E+01   0.18848E+00
   0.92001E+01   0.18849E+00
   0.92001E+01   0.18848E+00
   0.91901E+01   0.18868E+00
   0.91901E+01   0.18871E+00
   0.91901E+01   0.18871E+00
   0.91901E+01   0.18871E+00
   0.91901E+01   0.18872E+00
   0.91901E+01   0.18871E+00
   0.91901E+01   0.18871E+00
   0.91901E+01   0.18872E+00
   0.91901E+01   0.18871E+00
   0.91901E+01   0.18872E+00
   0.91901E+01   0.18872E+00
   0.91801E+01   0.18893E+00
   0.91801E+01   0.18895E+00
   0.91801E+01   0.18894E+00
   0.91801E+01   0.18896E+00
   0.91801E+01   0.18897E+00
   0.91801E+01   0.18897E+00
   0.91801E+01   0.18896E+00
   0.91801E+01   0.18898E+00
   0.91801E+01   0.18898E+00
   0.91801E+01   0.18898E+00
   0.91801E+01   0.18898E+00
   0.91801E+01   0.18898E+00
   0.91801E+01   0.18900E+00
   0.91701E+01   0.18920E+00
   0.91701E+01   0.18921E+00
   0.91701E+01   0.18922E+00
   0.91701E+01   0.18923E+00
   0.91701E+01   0.18924E+00
   0.91701E+01   0.18924E+00
   0.91701E+01   0.18923E+00
   0.91701E+01   0.18923E+00
   0.91701E+01   0.18924E+00
   0.91701E+01   0.18924E+00
   0.91701E+01   0.18924E+00
   0.91701E+01   0.18924E+00
   0.91701E+01   0.18924E+00
   0.91601E+01   0.18946E+00
   0.91601E+01   0.18947E+00
   0.91601E+01   0.18947E+00
   0.91601E+01   0.18947E+00
   0.91601E+01   0.18948E+00
   0.91601E+01   0.18947E+00
   0.91601E+01   0.18949E+00
   0.91601E+01   0.18950E+00
   0.91601E+01   0.18949E+00
   0.91601E+01   0.18949E+00
   0.91601E+01   0.18949E+00
   0.91601E+01   0.18951E+00
   0.91501E+01   0.18972E+00
   0.91501E+01   0.18973E+00
   0.91501E+01   0.18974E+00
   0.91501E+01   0.18975E+00
   0.91501E+01   0.18976E+00
   0.91501E+01   0.18976E+00
   0.91501E+01   0.18975E+00
   0.91501E+01   0.18975E+00
   0.91501E+01   0.18975E+00
   0.91501E+01   0.18975E+00
   0.91501E+01   0.18977E+00
   0.91501E+01   0.18977E+00
   0.91501E+01   0.18977E+00
   0.91401E+01   0.18998E+00
   0.91401E+01   0.18999E+00
   0.91401E+01   0.18998E+00
   0.91401E+01   0.18998E+00
   0.91401E+01   0.18999E+00
   0.91401E+01   0.19000E+00
   0.91401E+01   0.19002E+00
   0.91401E+01   0.19002E+00
   0.91401E+01   0.19001E+00
   0.91401E+01   0.19000E+00
   0.91401E+01   0.19002E+00
   0.91401E+01   0.19002E+00
   0.91301E+01   0.19023E+00
   0.91301E+01   0.19023E+00
   0.91301E+01   0.19024E+00
   0.91301E+01   0.19027E+00
   0.91301E+01   0.19026E+00
   0.91301E+01   0.19028E+00
   0.91301E+01   0.19026E+00
   0.91301E+01   0.19027E+00
   0.91301E+01   0.19026E+00
   0.91301E+01   0.19026E+00
   0.91301E+01   0.19026E+00
   0.91301E+01   0.19028E+00
   0.91301E+01   0.19028E+00
   0.91201E+01   0.19048E+00
   0.91201E+01   0.19050E+00
   0.91201E+01   0.19050E+00
   0.91201E+01   0.19049E+00
   0.91201E+01   0.19050E+00
   0.91201E+01   0.19050E+00
   0.91201E+01   0.19052E+00
   0.91201E+01   0.19052E+00
   0.91201E+01   0.19051E+00
   0.91201E+01   0.19050E+00
   0.91201E+01   0.19052E+00
   0.91201E+01   0.19053E+00
   0.91101E+01   0.19074E+00
   0.91101E+01   0.19074E+00
   0.91101E+01   0.19074E+00
   0.91101E+01   0.19077E+00
   0.91101E+01   0.19077E+00
   0.91101E+01   0.19078E+00
   0.91101E+01   0.19078E+00
   0.91101E+01   0.19077E+00
   0.91101E+01   0.19077E+00
   0.91101E+01   0.19079E+00
   0.91101E+01   0.19077E+00
   0.91101E+01   0.19078E+00
   0.91101E+01   0.19079E+00
   0.91001E+01   0.19099E+00
   0.91001E+01   0.19100E+00
   0.91001E+01   0.19101E+00
   0.91001E+01   0.19101E+00
   0.91001E+01   0.19101E+00
   0.91001E+01   0.19102E+00
   0.91001E+01   0.19104E+00
   0.91001E+01   0.19103E+00
   0.91001E+01   0.19102E+00
   0.91001E+01   0.19101E+00
   0.91001E+01   0.19104E+00
   0.91001E+01   0.19104E+00
   0.90901E+01   0.19125E+00
   0.90901E+01   0.19125E+00
   0.90901E+01   0.19125E+00
   0.90901E+01   0.19128E+00
   0.90901E+01   0.19128E+00
   0.90901E+01   0.19129E+00
   0.90901E+01   0.19129E+00
   0.90901E+01   0.19129E+00
   0.90901E+01   0.19128E+00
   0.90901E+01   0.19129E+00
   0.90901E+01   0.19128E+00
   0.90901E+01   0.19129E+00
   0.90901E+01   0.19130E+00
   0.90801E+01   0.19151E+00
   0.90801E+01   0.19151E+00
   0.90801E+01   0.19151E+00
   0.90801E+01   0.19151E+00
   0.90801E+01   0.19153E+00
   0.90801E+01   0.19154E+00
   0.90801E+01   0.19155E+00
   0.90801E+01   0.19154E+00
   0.90801E+01   0.19154E+00
   0.90801E+01   0.19154E+00
   0.90801E+01   0.19155E+00
   0.90801E+01   0.19156E+00
   0.90801E+01   0.19157E+00
   0.90801E+01   0.19155E+00
   0.90701E+01   0.19177E+00
   0.90701E+01   0.19178E+00
   0.90701E+01   0.19178E+00
   0.90701E+01   0.19179E+00
   0.90701E+01   0.19179E+00
   0.90701E+01   0.19179E+00
   0.90701E+01   0.19179E+00
   0.90701E+01   0.19179E+00
   0.90701E+01   0.19180E+00
   0.90701E+01   0.19180E+00
   0.90701E+01   0.19180E+00
   0.90701E+01   0.19181E+00
   0.90601E+01   0.19203E+00
   0.90601E+01   0.19203E+00
   0.90601E+01   0.19202E+00
   0.90601E+01   0.19204E+00
   0.90601E+01   0.19205E+00
   0.90601E+01   0.19206E+00
   0.90601E+01   0.19206E+00
   0.90601E+01   0.19206E+00
   0.90601E+01   0.19205E+00
   0.90601E+01   0.19207E+00
   0.90601E+01   0.19209E+00
   0.90601E+01   0.19208E+00
   0.90601E+01   0.19207E+00
   0.90501E+01   0.19229E+00
   0.90501E+01   0.19230E+00
   0.90501E+01   0.19229E+00
   0.90501E+01   0.19230E+00
   0.90501E+01   0.19232E+00
   0.90501E+01   0.19232E+00
   0.90501E+01   0.19232E+00
   0.90501E+01   0.19231E+00
   0.90501E+01   0.19231E+00
   0.90501E+01   0.19231E+00
   0.90501E+01   0.19232E+00
   0.90501E+01   0.19232E+00
   0.90501E+01   0.19233E+00
   0.90401E+01   0.19255E+00
   0.90401E+01   0.19253E+00
   0.90401E+01   0.19254E+00
   0.90401E+01   0.19255E+00
   0.90401E+01   0.19257E+00
   0.90401E+01   0.19256E+00
   0.90401E+01   0.19256E+00
   0.90401E+01   0.19255E+00
   0.90401E+01   0.19255E+00
   0.90401E+01   0.19256E+00
   0.90401E+01   0.19258E+00
   0.90401E+01   0.19257E+00
   0.90401E+01   0.19257E+00
   0.90301E+01   0.19280E+00
   0.90301E+01   0.19281E+00
   0.90301E+01   0.19281E+00
   0.90301E+01   0.19280E+00
   0.90301E+01   0.19280E+00
   0.90301E+01   0.19282E+00
   0.90301E+01   0.19282E+00
   0.90301E+01   0.19280E+00
   0.90301E+01   0.19280E+00
   0.90301E+01   0.19281E+00
   0.90301E+01   0.19281E+00
   0.90301E+01   0.19281E+00
   0.90301E+01   0.19283E+00
   0.90201E+01   0.19303E+00
   0.90201E+01   0.19303E+00
   0.90201E+01   0.19304E+00
   0.90201E+01   0.19307E+00
   0.90201E+01   0.19306E+00
   0.90201E+01   0.19306E+00
   0.90201E+01   0.19305E+00
   0.90201E+01   0.19305E+00
   0.90201E+01   0.19305E+00
   0.90201E+01   0.19308E+00
   0.90201E+01   0.19307E+00
   0.90201E+01   0.19307E+00
   0.90201E+01   0.19308E+00
   0.90101E+01   0.19330E+00
   0.90101E+01   0.19332E+00
   0.90101E+01   0.19332E+00
   0.90101E+01   0.19331E+00
   0.90101E+01   0.19331E+00
   0.90101E+01   0.19332E+00
   0.90101E+01   0.19331E+00
   0.90101E+01   0.19331E+00
   0.90101E+01   0.19331E+00
   0.90101E+01   0.19332E+00
   0.90101E+01   0.19330E+00
   0.90101E+01   0.19332E+00
   0.90001E+01   0.19353E+00
   0.90001E+01   0.19354E+00
   0.90001E+01   0.19354E+00
   0.90001E+01   0.19355E+00
   0.90001E+01   0.19356E+00
   0.90001E+01   0.19356E+00
   0.90001E+01   0.19355E+00
   0.90001E+01   0.19356E+00
   0.90001E+01   0.19355E+00
   0.90001E+01   0.19356E+00
   0.90001E+01   0.19357E+00
   0.90001E+01   0.19357E+00
   0.90001E+01   0.19357E+00
   0.89901E+01   0.19380E+00
   0.89901E+01   0.19380E+00
   0.89901E+01   0.19381E+00
   0.89901E+01   0.19382E+00
   0.89901E+01   0.19381E+00
   0.89901E+01   0.19382E+00
   0.89901E+01   0.19382E+00
   0.89901E+01   0.19382E+00
   0.89901E+01   0.19382E+00
   0.89901E+01   0.19383E+00
   0.89901E+01   0.19382E+00
   0.89901E+01   0.19382E+00
   0.89901E+01   0.19383E+00
   0.89801E+01   0.19404E+00
   0.89801E+01   0.19404E+00
   0.89801E+01   0.19404E+00
   0.89801E+01   0.19406E+00
   0.89801E+01   0.19405E+00
   0.89801E+01   0.19406E+00
   0.89801E+01   0.19406E+00
   0.89801E+01   0.19406E+00
   0.89801E+01   0.19407E+00
   0.89801E+01   0.19406E+00
   0.89801E+01   0.19406E+00
   0.89801E+01   0.19406E+00
   0.89801E+01   0.19407E+00
   0.89801E+01   0.19409E+00
   0.89701E+01   0.19430E+00
   0.89701E+01   0.19431E+00
   0.89701E+01   0.19431E+00
   0.89701E+01   0.19431E+00
   0.89701E+01   0.19433E+00
   0.89701E+01   0.19433E+00
   0.89701E+01   0.19433E+00
   0.89701E+01   0.19432E+00
   0.89701E+01   0.19432E+00
   0.89701E+01   0.19433E+00
   0.89701E+01   0.19431E+00
   0.89701E+01   0.19433E+00
   0.89701E+01   0.19433E+00
   0.89601E+01   0.19454E+00
   0.89601E+01   0.19455E+00
   0.89601E+01   0.19455E+00
   0.89601E+01   0.19455E+00
   0.89601E+01   0.19454E+00
   0.89601E+01   0.19455E+00
   0.89601E+01   0.19456E+00
   0.89601E+01   0.19456E+00
   0.89601E+01   0.19457E+00
   0.89601E+01   0.19456E+00
   0.89601E+01   0.19458E+00
   0.89601E+01   0.19458E+00
   0.89601E+01   0.19459E+00
   0.89601E+01   0.19459E+00
   0.89501E+01   0.19481E+00
   0.89501E+01   0.19479E+00
   0.89501E+01   0.19480E+00
   0.89501E+01   0.19482E+00
   0.89501E+01   0.19483E+00
   0.89501E+01   0.19483E+00
   0.89501E+01   0.19482E+00
   0.89501E+01   0.19481E+00
   0.89501E+01   0.19481E+00
   0.89501E+01   0.19481E+00
   0.89501E+01   0.19482E+00
   0.89501E+01   0.19483E+00
   0.89401E+01   0.19505E+00
   0.89401E+01   0.19505E+00
   0.89401E+01   0.19505E+00
   0.89401E+01   0.19505E+00
   0.89401E+01   0.19505E+00
   0.89401E+01   0.19505E+00
   0.89401E+01   0.19505E+00
   0.89401E+01   0.19506E+00
   0.89401E+01   0.19506E+00
   0.89401E+01   0.19505E+00
   0.89401E+01   0.19506E+00
   0.89401E+01   0.19506E+00
   0.89301E+01   0.19529E+00
   0.89301E+01   0.19529E+00
   0.89301E+01   0.19529E+00
   0.89301E+01   0.19528E+00
   0.89301E+01   0.19531E+00
   0.89301E+01   0.19531E+00
   0.89301E+01   0.19533E+00
   0.89301E+01   0.19532E+00
   0.89301E+01   0.19531E+00
   0.89301E+01   0.19530E+00
   0.89301E+01   0.19531E+00
   0.89301E+01   0.19531E+00
   0.89301E+01   0.19531E+00
   0.89301E+01   0.19533E+00
   0.89301E+01   0.19533E+00
   0.89201E+01   0.19555E+00
   0.89201E+01   0.19555E+00
   0.89201E+01   0.19555E+00
   0.89201E+01   0.19555E+00
   0.89201E+01   0.19554E+00
   0.89201E+01   0.19556E+00
   0.89201E+01   0.19557E+00
   0.89201E+01   0.19556E+00
   0.89201E+01   0.19555E+00
   0.89201E+01   0.19556E+00
   0.89201E+01   0.19556E+00
   0.89101E+01   0.19578E+00
   0.89101E+01   0.19578E+00
   0.89101E+01   0.19578E+00
   0.89101E+01   0.19578E+00
   0.89101E+01   0.19579E+00
   0.89101E+01   0.19580E+00
   0.89101E+01   0.19582E+00
   0.89101E+01   0.19582E+00
   0.89101E+01   0.19582E+00
   0.89101E+01   0.19580E+00
   0.89101E+01   0.19580E+00
   0.89101E+01   0.19581E+00
   0.89101E+01   0.19581E+00
   0.89101E+01   0.19582E+00
   0.89101E+01   0.19582E+00
   0.89001E+01   0.19604E+00
   0.89001E+01   0.19605E+00
   0.89001E+01   0.19604E+00
   0.89001E+01   0.19605E+00
   0.89001E+01   0.19603E+00
   0.89001E+01   0.19605E+00
   0.89001E+01   0.19606E+00
   0.89001E+01   0.19606E+00
   0.89001E+01   0.19606E+00
   0.89001E+01   0.19606E+00
   0.89001E+01   0.19606E+00
   0.89001E+01   0.19607E+00
   0.89001E+01   0.19607E+00
   0.89001E+01   0.19607E+00
   0.88901E+01   0.19629E+00
   0.88901E+01   0.19630E+00
   0.88901E+01   0.19630E+00
   0.88901E+01   0.19631E+00
   0.88901E+01   0.19630E+00
   0.88901E+01   0.19631E+00
   0.88901E+01   0.19630E+00
   0.88901E+01   0.19630E+00
   0.88901E+01   0.19631E+00
   0.88901E+01   0.19631E+00
   0.88901E+01   0.19632E+00
   0.88901E+01   0.19632E+00
   0.88901E+01   0.19631E+00
   0.88801E+01   0.19655E+00
   0.88801E+01   0.19653E+00
   0.88801E+01   0.19655E+00
   0.88801E+01   0.19655E+00
   0.88801E+01   0.19655E+00
   0.88801E+01   0.19656E+00
   0.88801E+01   0.19657E+00
   0.88801E+01   0.19656E+00
   0.88801E+01   0.19657E+00
   0.88801E+01   0.19658E+00
   0.88801E+01   0.19658E+00
   0.88801E+01   0.19658E+00
   0.88801E+01   0.19657E+00
   0.88801E+01   0.19656E+00
   0.88701E+01   0.19679E+00
   0.88701E+01   0.19680E+00
   0.88701E+01   0.19681E+00
   0.88701E+01   0.19681E+00
   0.88701E+01   0.19681E+00
   0.88701E+01   0.19680E+00
   0.88701E+01   0.19680E+00
   0.88701E+01   0.19681E+00
   0.88701E+01   0.19680E+00
   0.88701E+01   0.19681E+00
   0.88701E+01   0.19681E+00
   0.88701E+01   0.19681E+00
   0.88701E+01   0.19682E+00
   0.88601E+01   0.19702E+00
   0.88601E+01   0.19704E+00
   0.88601E+01   0.19703E+00
   0.88601E+01   0.19704E+00
   0.88601E+01   0.19704E+00
   0.88601E+01   0.19705E+00
   0.88601E+01   0.19704E+00
   0.88601E+01   0.19705E+00
   0.88601E+01   0.19704E+00
   0.88601E+01   0.19706E+00
   0.88601E+01   0.19706E+00
   0.88601E+01   0.19706E+00
   0.88601E+01   0.19705E+00
   0.88501E+01   0.19728E+00
   0.88501E+01   0.19728E+00
   0.88501E+01   0.19730E+00
   0.88501E+01   0.19729E+00
   0.88501E+01   0.19729E+00
   0.88501E+01   0.19730E+00
   0.88501E+01   0.19729E+00
   0.88501E+01   0.19729E+00
   0.88501E+01   0.19729E+00
   0.88501E+01   0.19728E+00
   0.88501E+01   0.19729E+00
   0.88501E+01   0.19728E+00
   0.88501E+01   0.19730E+00
   0.88501E+01   0.19729E+00
   0.88401E+01   0.19751E+00
   0.88401E+01   0.19751E+00
   0.88401E+01   0.19753E+00
   0.88401E+01   0.19753E+00
   0.88401E+01   0.19753E+00
   0.88401E+01   0.19754E+00
   0.88401E+01   0.19754E+00
   0.88401E+01   0.19753E+00
   0.88401E+01   0.19753E+00
   0.88401E+01   0.19754E+00
   0.88401E+01   0.19753E+00
   0.88401E+01   0.19754E+00
   0.88401E+01   0.19755E+00
   0.88401E+01   0.19756E+00
   0.88401E+01   0.19757E+00
   0.88301E+01   0.19777E+00
   0.88301E+01   0.19777E+00
   0.88301E+01   0.19778E+00
   0.88301E+01   0.19778E+00
   0.88301E+01   0.19777E+00
   0.88301E+01   0.19777E+00
   0.88301E+01   0.19777E+00
   0.88301E+01   0.19778E+00
   0.88301E+01   0.19776E+00
   0.88301E+01   0.19778E+00
   0.88301E+01   0.19777E+00
   0.88201E+01   0.19800E+00
   0.88201E+01   0.19799E+00
   0.88201E+01   0.19798E+00
   0.88201E+01   0.19801E+00
   0.88201E+01   0.19801E+00
   0.88201E+01   0.19802E+00
   0.88201E+01   0.19803E+00
   0.88201E+01   0.19802E+00
   0.88201E+01   0.19803E+00
   0.88201E+01   0.19802E+00
   0.88201E+01   0.19803E+00
   0.88201E+01   0.19802E+00
   0.88201E+01   0.19802E+00
   0.88201E+01   0.19805E+00
   0.88201E+01   0.19805E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19827E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88101E+01   0.19826E+00
   0.88001E+01   0.19849E+00
   0.88001E+01   0.19849E+00
   0.88001E+01   0.19849E+00
   0.88001E+01   0.19849E+00
   0.88001E+01   0.19850E+00
   0.88001E+01   0.19851E+00
   0.88001E+01   0.19851E+00
   0.88001E+01   0.19850E+00
   0.88001E+01   0.19851E+00
   0.88001E+01   0.19850E+00
   0.88001E+01   0.19851E+00
   0.88001E+01   0.19849E+00
   0.88001E+01   0.19851E+00
   0.88001E+01   0.19853E+00
   0.88001E+01   0.19854E+00
   0.87901E+01   0.19875E+00
   0.87901E+01   0.19875E+00
   0.87901E+01   0.19876E+00
   0.87901E+01   0.19876E+00
   0.87901E+01   0.19876E+00
   0.87901E+01   0.19876E+00
   0.87901E+01   0.19876E+00
   0.87901E+01   0.19876E+00
   0.87901E+01   0.19876E+00
   0.87901E+01   0.19875E+00
   0.87901E+01   0.19875E+00
   0.87901E+01   0.19874E+00
   0.87901E+01   0.19874E+00
   0.87801E+01   0.19899E+00
   0.87801E+01   0.19898E+00
   0.87801E+01   0.19898E+00
   0.87801E+01   0.19899E+00
   0.87801E+01   0.19899E+00
   0.87801E+01   0.19898E+00
   0.87801E+01   0.19898E+00
   0.87801E+01   0.19899E+00
   0.87801E+01   0.19898E+00
   0.87801E+01   0.19899E+00
   0.87801E+01   0.19898E+00
   0.87801E+01   0.19899E+00
   0.87801E+01   0.19902E+00
   0.87801E+01   0.19902E+00
   0.87801E+01   0.19901E+00
   0.87801E+01   0.19901E+00
   0.87701E+01   0.19925E+00
   0.87701E+01   0.19925E+00
   0.87701E+01   0.19923E+00
   0.87701E+01   0.19925E+00
   0.87701E+01   0.19923E+00
   0.87701E+01   0.19924E+00
   0.87701E+01   0.19924E+00
   0.87701E+01   0.19923E+00
   0.87701E+01   0.19922E+00
   0.87701E+01   0.19922E+00
   0.87701E+01   0.19922E+00
   0.87701E+01   0.19923E+00
   0.87601E+01   0.19947E+00
   0.87601E+01   0.19946E+00
   0.87601E+01   0.19948E+00
   0.87601E+01   0.19947E+00
   0.87601E+01   0.19947E+00
   0.87601E+01   0.19947E+00
   0.87601E+01   0.19946E+00
   0.87601E+01   0.19945E+00
   0.87601E+01   0.19947E+00
   0.87601E+01   0.19947E+00
   0.87601E+01   0.19949E+00
   0.87601E+01   0.19949E+00
   0.87601E+01   0.19949E+00
   0.87501E+01   0.19970E+00
   0.87501E+01   0.19971E+00
   0.87501E+01   0.19971E+00
   0.87501E+01   0.19972E+00
   0.87501E+01   0.19972E+00
   0.87501E+01   0.19972E+00
   0.87501E+01   0.19970E+00
   0.87501E+01   0.19972E+00
   0.87501E+01   0.19972E+00
   0.87501E+01   0.19972E+00
   0.87501E+01   0.19971E+00
   0.87501E+01   0.19972E+00
   0.87501E+01   0.19971E+00
   0.87501E+01   0.19972E+00
   0.87501E+01   0.19972E+00
   0.87401E+01   0.19995E+00
   0.87401E+01   0.19996E+00
   0.87401E+01   0.19994E+00
   0.87401E+01   0.19995E+00
   0.87401E+01   0.19995E+00
   0.87401E+01   0.19994E+00
   0.87401E+01   0.19994E+00
   0.87401E+01   0.19994E+00
   0.87401E+01   0.19994E+00
   0.87401E+01   0.19996E+00
   0.87401E+01   0.19997E+00
   0.87401E+01   0.19996E+00
   0.87401E+01   0.19995E+00
   0.87301E+01   0.20018E+00
   0.87301E+01   0.20019E+00
   0.87301E+01   0.20021E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20020E+00
   0.87301E+01   0.20021E+00
   0.87201E+01   0.20044E+00
   0.87201E+01   0.20043E+00
   0.87201E+01   0.20043E+00
   0.87201E+01   0.20042E+00
   0.87201E+01   0.20042E+00
   0.87201E+01   0.20042E+00
   0.87201E+01   0.20042E+00
   0.87201E+01   0.20042E+00
   0.87201E+01   0.20044E+00
   0.87201E+01   0.20043E+00
   0.87201E+01   0.20044E+00
   0.87201E+01   0.20044E+00
   0.87201E+01   0.20045E+00
   0.87201E+01   0.20045E+00
   0.87201E+01   0.20047E+00
   0.87101E+01   0.20069E+00
   0.87101E+01   0.20067E+00
   0.87101E+01   0.20068E+00
   0.87101E+01   0.20068E+00
   0.87101E+01   0.20067E+00
   0.87101E+01   0.20067E+00
   0.87101E+01   0.20067E+00
   0.87101E+01   0.20068E+00
   0.87101E+01   0.20068E+00
   0.87101E+01   0.20068E+00
   0.87101E+01   0.20069E+00
   0.87101E+01   0.20070E+00
   0.87101E+01   0.20069E+00
   0.87001E+01   0.20092E+00
   0.87001E+01   0.20092E+00
   0.87001E+01   0.20092E+00
   0.87001E+01   0.20092E+00
   0.87001E+01   0.20092E+00
   0.87001E+01   0.20092E+00
   0.87001E+01   0.20093E+00
   0.87001E+01   0.20093E+00
   0.87001E+01   0.20094E+00
   0.87001E+01   0.20093E+00
   0.87001E+01   0.20093E+00
   0.87001E+01   0.20094E+00
   0.87001E+01   0.20095E+00
   0.87001E+01   0.20094E+00
   0.86901E+01   0.20117E+00
   0.86901E+01   0.20115E+00
   0.86901E+01   0.20117E+00
   0.86901E+01   0.20116E+00
   0.86901E+01   0.20115E+00
   0.86901E+01   0.20115E+00
   0.86901E+01   0.20115E+00
   0.86901E+01   0.20117E+00
   0.86901E+01   0.20116E+00
   0.86901E+01   0.20116E+00
   0.86901E+01   0.20119E+00
   0.86901E+01   0.20118E+00
   0.86901E+01   0.20117E+00
   0.86901E+01   0.20118E+00
   0.86801E+01   0.20140E+00
   0.86801E+01   0.20141E+00
   0.86801E+01   0.20140E+00
   0.86801E+01   0.20140E+00
   0.86801E+01   0.20139E+00
   0.86801E+01   0.20141E+00
   0.86801E+01   0.20140E+00
   0.86801E+01   0.20140E+00
   0.86801E+01   0.20141E+00
   0.86801E+01   0.20140E+00
   0.86801E+01   0.20141E+00
   0.86801E+01   0.20142E+00
   0.86801E+01   0.20142E+00
   0.86801E+01   0.20141E+00
   0.86801E+01   0.20140E+00
   0.86701E+01   0.20164E+00
   0.86701E+01   0.20163E+00
   0.86701E+01   0.20163E+00
   0.86701E+01   0.20162E+00
   0.86701E+01   0.20162E+00
   0.86701E+01   0.20163E+00
   0.86701E+01   0.20164E+00
   0.86701E+01   0.20164E+00
   0.86701E+01   0.20165E+00
   0.86701E+01   0.20164E+00
   0.86701E+01   0.20165E+00
   0.86701E+01   0.20164E+00
   0.86701E+01   0.20164E+00
   0.86601E+01   0.20186E+00
   0.86601E+01   0.20187E+00
   0.86601E+01   0.20188E+00
   0.86601E+01   0.20187E+00
   0.86601E+01   0.20188E+00
   0.86601E+01   0.20187E+00
   0.86601E+01   0.20186E+00
   0.86601E+01   0.20186E+00
   0.86601E+01   0.20185E+00
   0.86601E+01   0.20188E+00
   0.86601E+01   0.20188E+00
   0.86601E+01   0.20188E+00
   0.86601E+01   0.20187E+00
   0.86601E+01   0.20187E+00
   0.86601E+01   0.20186E+00
   0.86501E+01   0.20210E+00
   0.86501E+01   0.20211E+00
   0.86501E+01   0.20210E+00
   0.86501E+01   0.20209E+00
   0.86501E+01   0.20209E+00
   0.86501E+01   0.20210E+00
   0.86501E+01   0.20212E+00
   0.86501E+01   0.20212E+00
   0.86501E+01   0.20211E+00
   0.86501E+01   0.20212E+00
   0.86501E+01   0.20212E+00
   0.86501E+01   0.20211E+00
   0.86501E+01   0.20211E+00
   0.86501E+01   0.20210E+00
   0.86401E+01   0.20234E+00
   0.86401E+01   0.20235E+00
   0.86401E+01   0.20236E+00
   0.86401E+01   0.20235E+00
   0.86401E+01   0.20233E+00
   0.86401E+01   0.20234E+00
   0.86401E+01   0.20233E+00
   0.86401E+01   0.20235E+00
   0.86401E+01   0.20236E+00
   0.86401E+01   0.20236E+00
   0.86401E+01   0.20235E+00
   0.86401E+01   0.20234E+00
   0.86401E+01   0.20233E+00
   0.86301E+01   0.20256E+00
   0.86301E+01   0.20258E+00
   0.86301E+01   0.20256E+00
   0.86301E+01   0.20255E+00
   0.86301E+01   0.20256E+00
   0.86301E+01   0.20257E+00
   0.86301E+01   0.20259E+00
   0.86301E+01   0.20258E+00
   0.86301E+01   0.20257E+00
   0.86301E+01   0.20258E+00
   0.86301E+01   0.20259E+00
   0.86301E+01   0.20257E+00
   0.86301E+01   0.20257E+00
   0.86301E+01   0.20257E+00
   0.86301E+01   0.20258E+00
   0.86301E+01   0.20259E+00
   0.86201E+01   0.20283E+00
   0.86201E+01   0.20284E+00
   0.86201E+01   0.20283E+00
   0.86201E+01   0.20282E+00
   0.86201E+01   0.20281E+00
   0.86201E+01   0.20282E+00
   0.86201E+01   0.20283E+00
   0.86201E+01   0.20283E+00
   0.86201E+01   0.20282E+00
   0.86201E+01   0.20281E+00
   0.86201E+01   0.20280E+00
   0.86201E+01   0.20280E+00
   0.86101E+01   0.20304E+00
   0.86101E+01   0.20304E+00
   0.86101E+01   0.20304E+00
   0.86101E+01   0.20304E+00
   0.86101E+01   0.20304E+00
   0.86101E+01   0.20305E+00
   0.86101E+01   0.20306E+00
   0.86101E+01   0.20304E+00
   0.86101E+01   0.20305E+00
   0.86101E+01   0.20305E+00
   0.86101E+01   0.20306E+00
   0.86101E+01   0.20305E+00
   0.86101E+01   0.20304E+00
   0.86101E+01   0.20305E+00
   0.86101E+01   0.20306E+00
   0.86101E+01   0.20305E+00
   0.86001E+01   0.20330E+00
   0.86001E+01   0.20330E+00
   0.86001E+01   0.20329E+00
   0.86001E+01   0.20329E+00
   0.86001E+01   0.20329E+00
   0.86001E+01   0.20331E+00
   0.86001E+01   0.20330E+00
   0.86001E+01   0.20329E+00
   0.86001E+01   0.20329E+00
   0.86001E+01   0.20328E+00
   0.86001E+01   0.20328E+00
   0.86001E+01   0.20329E+00
   0.86001E+01   0.20328E+00
   0.86001E+01   0.20328E+00
   0.86001E+01   0.20328E+00
   0.86001E+01   0.20329E+00
   0.85901E+01   0.20352E+00
   0.85901E+01   0.20353E+00
   0.85901E+01   0.20352E+00
   0.85901E+01   0.20351E+00
   0.85901E+01   0.20352E+00
   0.85901E+01   0.20350E+00
   0.85901E+01   0.20352E+00
   0.85901E+01   0.20350E+00
   0.85901E+01   0.20351E+00
   0.85901E+01   0.20351E+00
   0.85901E+01   0.20352E+00
   0.85901E+01   0.20351E+00
   0.85801E+01   0.20376E+00
   0.85801E+01   0.20376E+00
   0.85801E+01   0.20377E+00
   0.85801E+01   0.20376E+00
   0.85801E+01   0.20377E+00
   0.85801E+01   0.20378E+00
   0.85801E+01   0.20377E+00
   0.85801E+01   0.20376E+00
   0.85801E+01   0.20375E+00
   0.85801E+01   0.20375E+00
   0.85801E+01   0.20376E+00
   0.85801E+01   0.20374E+00
   0.85801E+01   0.20373E+00
   0.85801E+01   0.20374E+00
   0.85801E+01   0.20374E+00
   0.85701E+01   0.20398E+00
   0.85701E+01   0.20399E+00
   0.85701E+01   0.20398E+00
   0.85701E+01   0.20398E+00
   0.85701E+01   0.20398E+00
   0.85701E+01   0.20398E+00
   0.85701E+01   0.20398E+00
   0.85701E+01   0.20397E+00
   0.85701E+01   0.20397E+00
   0.85701E+01   0.20397E+00
   0.85701E+01   0.20397E+00
   0.85701E+01   0.20398E+00
   0.85701E+01   0.20398E+00
   0.85701E+01   0.20397E+00
   0.85701E+01   0.20399E+00
   0.85601E+01   0.20424E+00
   0.85601E+01   0.20424E+00
   0.85601E+01   0.20424E+00
   0.85601E+01   0.20423E+00
   0.85601E+01   0.20423E+00
   0.85601E+01   0.20422E+00
   0.85601E+01   0.20422E+00
   0.85601E+01   0.20423E+00
   0.85601E+01   0.20422E+00
   0.85601E+01   0.20421E+00
   0.85601E+01   0.20420E+00
   0.85601E+01   0.20420E+00
   0.85601E+01   0.20420E+00
   0.85601E+01   0.20421E+00
   0.85501E+01   0.20444E+00
   0.85501E+01   0.20445E+00
   0.85501E+01   0.20444E+00
   0.85501E+01   0.20444E+00
   0.85501E+01   0.20444E+00
   0.85501E+01   0.20445E+00
   0.85501E+01   0.20445E+00
   0.85501E+01   0.20444E+00
   0.85501E+01   0.20444E+00
   0.85501E+01   0.20445E+00
   0.85501E+01   0.20445E+00
   0.85501E+01   0.20443E+00
   0.85501E+01   0.20445E+00
   0.85501E+01   0.20446E+00
   0.85501E+01   0.20448E+00
   0.85501E+01   0.20446E+00
   0.85401E+01   0.20470E+00
   0.85401E+01   0.20470E+00
   0.85401E+01   0.20469E+00
   0.85401E+01   0.20466E+00
   0.85401E+01   0.20468E+00
   0.85401E+01   0.20468E+00
   0.85401E+01   0.20468E+00
   0.85401E+01   0.20468E+00
   0.85401E+01   0.20467E+00
   0.85401E+01   0.20467E+00
   0.85401E+01   0.20468E+00
   0.85401E+01   0.20468E+00
   0.85401E+01   0.20468E+00
   0.85401E+01   0.20468E+00
   0.85301E+01   0.20491E+00
   0.85301E+01   0.20492E+00
   0.85301E+01   0.20491E+00
   0.85301E+01   0.20489E+00
   0.85301E+01   0.20490E+00
   0.85301E+01   0.20490E+00
   0.85301E+01   0.20491E+00
   0.85301E+01   0.20490E+00
   0.85301E+01   0.20489E+00
   0.85301E+01   0.20491E+00
   0.85301E+01   0.20492E+00
   0.85301E+01   0.20492E+00
   0.85301E+01   0.20493E+00
   0.85301E+01   0.20492E+00
   0.85201E+01   0.20516E+00
   0.85201E+01   0.20515E+00
   0.85201E+01   0.20514E+00
   0.85201E+01   0.20513E+00
   0.85201E+01   0.20514E+00
   0.85201E+01   0.20515E+00
   0.85201E+01   0.20515E+00
   0.85201E+01   0.20514E+00
   0.85201E+01   0.20515E+00
   0.85201E+01   0.20514E+00
   0.85201E+01   0.20514E+00
   0.85201E+01   0.20514E+00
   0.85201E+01   0.20514E+00
   0.85201E+01   0.20514E+00
   0.85201E+01   0.20513E+00
   0.85101E+01   0.20537E+00
   0.85101E+01   0.20537E+00
   0.85101E+01   0.20537E+00
   0.85101E+01   0.20536E+00
   0.85101E+01   0.20537E+00
   0.85101E+01   0.20537E+00
   0.85101E+01   0.20536E+00
   0.85101E+01   0.20537E+00
   0.85101E+01   0.20537E+00
   0.85101E+01   0.20538E+00
   0.85101E+01   0.20540E+00
   0.85101E+01   0.20540E+00
   0.85101E+01   0.20539E+00
   0.85101E+01   0.20538E+00
   0.85101E+01   0.20537E+00
   0.85101E+01   0.20537E+00
   0.85001E+01   0.20561E+00
   0.85001E+01   0.20561E+00
   0.85001E+01   0.20561E+00
   0.85001E+01   0.20562E+00
   0.85001E+01   0.20562E+00
   0.85001E+01   0.20562E+00
   0.85001E+01   0.20561E+00
   0.85001E+01   0.20561E+00
   0.85001E+01   0.20561E+00
   0.85001E+01   0.20561E+00
   0.85001E+01   0.20560E+00
   0.85001E+01   0.20560E+00
   0.85001E+01   0.20560E+00
   0.85001E+01   0.20561E+00
   0.85001E+01   0.20561E+00
   0.84901E+01   0.20585E+00
   0.84901E+01   0.20584E+00
   0.84901E+01   0.20585E+00
   0.84901E+01   0.20584E+00
   0.84901E+01   0.20583E+00
   0.84901E+01   0.20584E+00
   0.84901E+01   0.20586E+00
   0.84901E+01   0.20586E+00
   0.84901E+01   0.20587E+00
   0.84901E+01   0.20587E+00
   0.84901E+01   0.20585E+00
   0.84901E+01   0.20583E+00
   0.84901E+01   0.20583E+00
   0.84801E+01   0.20606E+00
   0.84801E+01   0.20608E+00
   0.84801E+01   0.20606E+00
   0.84801E+01   0.20607E+00
   0.84801E+01   0.20610E+00
   0.84801E+01   0.20608E+00
   0.84801E+01   0.20607E+00
   0.84801E+01   0.20607E+00
   0.84801E+01   0.20608E+00
   0.84801E+01   0.20608E+00
   0.84801E+01   0.20608E+00
   0.84801E+01   0.20607E+00
   0.84801E+01   0.20607E+00
   0.84801E+01   0.20607E+00
   0.84801E+01   0.20607E+00
   0.84801E+01   0.20606E+00
   0.84701E+01   0.20631E+00
   0.84701E+01   0.20629E+00
   0.84701E+01   0.20631E+00
   0.84701E+01   0.20631E+00
   0.84701E+01   0.20630E+00
   0.84701E+01   0.20631E+00
   0.84701E+01   0.20631E+00
   0.84701E+01   0.20632E+00
   0.84701E+01   0.20630E+00
   0.84701E+01   0.20629E+00
   0.84701E+01   0.20628E+00
   0.84701E+01   0.20628E+00
   0.84701E+01   0.20630E+00
   0.84701E+01   0.20627E+00
   0.84601E+01   0.20651E+00
   0.84601E+01   0.20654E+00
   0.84601E+01   0.20654E+00
   0.84601E+01   0.20653E+00
   0.84601E+01   0.20653E+00
   0.84601E+01   0.20653E+00
   0.84601E+01   0.20653E+00
   0.84601E+01   0.20653E+00
   0.84601E+01   0.20653E+00
   0.84601E+01   0.20653E+00
   0.84601E+01   0.20653E+00
   0.84601E+01   0.20652E+00
   0.84601E+01   0.20651E+00
   0.84601E+01   0.20652E+00
   0.84601E+01   0.20650E+00
   0.84501E+01   0.20673E+00
   0.84501E+01   0.20676E+00
   0.84501E+01   0.20676E+00
   0.84501E+01   0.20677E+00
   0.84501E+01   0.20678E+00
   0.84501E+01   0.20677E+00
   0.84501E+01   0.20676E+00
   0.84501E+01   0.20675E+00
   0.84501E+01   0.20674E+00
   0.84501E+01   0.20674E+00
   0.84501E+01   0.20673E+00
   0.84501E+01   0.20674E+00
   0.84501E+01   0.20673E+00
   0.84501E+01   0.20674E+00
   0.84501E+01   0.20675E+00
   0.84401E+01   0.20699E+00
   0.84401E+01   0.20698E+00
   0.84401E+01   0.20700E+00
   0.84401E+01   0.20698E+00
   0.84401E+01   0.20698E+00
   0.84401E+01   0.20699E+00
   0.84401E+01   0.20698E+00
   0.84401E+01   0.20699E+00
   0.84401E+01   0.20699E+00
   0.84401E+01   0.20697E+00
   0.84401E+01   0.20697E+00
   0.84401E+01   0.20696E+00
   0.84401E+01   0.20694E+00
   0.84401E+01   0.20695E+00
   0.84401E+01   0.20695E+00
   0.84301E+01   0.20721E+00
   0.84301E+01   0.20722E+00
   0.84301E+01   0.20722E+00
   0.84301E+01   0.20722E+00
   0.84301E+01   0.20721E+00
   0.84301E+01   0.20719E+00
   0.84301E+01   0.20719E+00
   0.84301E+01   0.20719E+00
   0.84301E+01   0.20720E+00
   0.84301E+01   0.20719E+00
   0.84301E+01   0.20719E+00
   0.84301E+01   0.20719E+00
   0.84301E+01   0.20721E+00
   0.84301E+01   0.20720E+00
   0.84301E+01   0.20721E+00
   0.84201E+01   0.20744E+00
   0.84201E+01   0.20743E+00
   0.84201E+01   0.20742E+00
   0.84201E+01   0.20743E+00
   0.84201E+01   0.20742E+00
   0.84201E+01   0.20742E+00
   0.84201E+01   0.20744E+00
   0.84201E+01   0.20742E+00
   0.84201E+01   0.20742E+00
   0.84201E+01   0.20741E+00
   0.84201E+01   0.20741E+00
   0.84201E+01   0.20742E+00
   0.84201E+01   0.20742E+00
   0.84201E+01   0.20743E+00
   0.84201E+01   0.20743E+00
   0.84101E+01   0.20768E+00
   0.84101E+01   0.20766E+00
   0.84101E+01   0.20766E+00
   0.84101E+01   0.20765E+00
   0.84101E+01   0.20763E+00
   0.84101E+01   0.20763E+00
   0.84101E+01   0.20765E+00
   0.84101E+01   0.20765E+00
   0.84101E+01   0.20765E+00
   0.84101E+01   0.20764E+00
   0.84101E+01   0.20763E+00
   0.84101E+01   0.20764E+00
   0.84101E+01   0.20764E+00
   0.84101E+01   0.20765E+00
   0.84101E+01   0.20764E+00
   0.84001E+01   0.20789E+00
   0.84001E+01   0.20790E+00
   0.84001E+01   0.20788E+00
   0.84001E+01   0.20789E+00
   0.84001E+01   0.20788E+00
   0.84001E+01   0.20789E+00
   0.84001E+01   0.20789E+00
   0.84001E+01   0.20788E+00
   0.84001E+01   0.20788E+00
   0.84001E+01   0.20787E+00
   0.84001E+01   0.20788E+00
   0.84001E+01   0.20788E+00
   0.84001E+01   0.20788E+00
   0.84001E+01   0.20787E+00
   0.84001E+01   0.20787E+00
   0.83901E+01   0.20811E+00
   0.83901E+01   0.20810E+00
   0.83901E+01   0.20809E+00
   0.83901E+01   0.20809E+00
   0.83901E+01   0.20809E+00
   0.83901E+01   0.20810E+00
   0.83901E+01   0.20811E+00
   0.83901E+01   0.20810E+00
   0.83901E+01   0.20809E+00
   0.83901E+01   0.20809E+00
   0.83901E+01   0.20810E+00
   0.83901E+01   0.20810E+00
   0.83901E+01   0.20808E+00
   0.83901E+01   0.20809E+00
   0.83901E+01   0.20809E+00
   0.83901E+01   0.20809E+00
   0.83801E+01   0.20835E+00
   0.83801E+01   0.20835E+00
   0.83801E+01   0.20835E+00
   0.83801E+01   0.20834E+00
   0.83801E+01   0.20833E+00
   0.83801E+01   0.20833E+00
   0.83801E+01   0.20833E+00
   0.83801E+01   0.20834E+00
   0.83801E+01   0.20833E+00
   0.83801E+01   0.20833E+00
   0.83801E+01   0.20833E+00
   0.83801E+01   0.20833E+00
   0.83801E+01   0.20832E+00
   0.83801E+01   0.20832E+00
   0.83801E+01   0.20829E+00
   0.83701E+01   0.20855E+00
   0.83701E+01   0.20855E+00
   0.83701E+01   0.20855E+00
   0.83701E+01   0.20855E+00
   0.83701E+01   0.20855E+00
   0.83701E+01   0.20854E+00
   0.83701E+01   0.20854E+00
   0.83701E+01   0.20856E+00
   0.83701E+01   0.20856E+00
   0.83701E+01   0.20855E+00
   0.83701E+01   0.20855E+00
   0.83701E+01   0.20854E+00
   0.83701E+01   0.20853E+00
   0.83701E+01   0.20854E+00
   0.83701E+01   0.20854E+00
   0.83601E+01   0.20879E+00
   0.83601E+01   0.20878E+00
   0.83601E+01   0.20878E+00
   0.83601E+01   0.20878E+00
   0.83601E+01   0.20879E+00
   0.83601E+01   0.20879E+00
   0.83601E+01   0.20880E+00
   0.83601E+01   0.20879E+00
   0.83601E+01   0.20877E+00
   0.83601E+01   0.20878E+00
   0.83601E+01   0.20877E+00
   0.83601E+01   0.20876E+00
   0.83601E+01   0.20875E+00
   0.83601E+01   0.20875E+00
   0.83601E+01   0.20876E+00
   0.83601E+01   0.20877E+00
   0.83501E+01   0.20901E+00
   0.83501E+01   0.20900E+00
   0.83501E+01   0.20899E+00
   0.83501E+01   0.20900E+00
   0.83501E+01   0.20900E+00
   0.83501E+01   0.20901E+00
   0.83501E+01   0.20900E+00
   0.83501E+01   0.20899E+00
   0.83501E+01   0.20898E+00
   0.83501E+01   0.20898E+00
   0.83501E+01   0.20899E+00
   0.83501E+01   0.20899E+00
   0.83501E+01   0.20897E+00
   0.83501E+01   0.20897E+00
   0.83401E+01   0.20923E+00
   0.83401E+01   0.20923E+00
   0.83401E+01   0.20923E+00
   0.83401E+01   0.20922E+00
   0.83401E+01   0.20923E+00
   0.83401E+01   0.20923E+00
   0.83401E+01   0.20922E+00
   0.83401E+01   0.20922E+00
   0.83401E+01   0.20922E+00
   0.83401E+01   0.20921E+00
   0.83401E+01   0.20921E+00
   0.83401E+01   0.20919E+00
   0.83401E+01   0.20920E+00
   0.83401E+01   0.20920E+00
   0.83401E+01   0.20919E+00
   0.83401E+01   0.20918E+00
   0.83301E+01   0.20942E+00
   0.83301E+01   0.20945E+00
   0.83301E+01   0.20944E+00
   0.83301E+01   0.20944E+00
   0.83301E+01   0.20943E+00
   0.83301E+01   0.20943E+00
   0.83301E+01   0.20942E+00
   0.83301E+01   0.20943E+00
   0.83301E+01   0.20942E+00
   0.83301E+01   0.20943E+00
   0.83301E+01   0.20942E+00
   0.83301E+01   0.20941E+00
   0.83301E+01   0.20943E+00
   0.83301E+01   0.20943E+00
   0.83301E+01   0.20944E+00
   0.83301E+01   0.20944E+00
   0.83201E+01   0.20969E+00
   0.83201E+01   0.20969E+00
   0.83201E+01   0.20969E+00
   0.83201E+01   0.20967E+00
   0.83201E+01   0.20966E+00
   0.83201E+01   0.20965E+00
   0.83201E+01   0.20965E+00
   0.83201E+01   0.20964E+00
   0.83201E+01   0.20964E+00
   0.83201E+01   0.20964E+00
   0.83201E+01   0.20963E+00
   0.83201E+01   0.20962E+00
   0.83201E+01   0.20963E+00
   0.83201E+01   0.20962E+00
   0.83101E+01   0.20989E+00
   0.83101E+01   0.20989E+00
   0.83101E+01   0.20989E+00
   0.83101E+01   0.20987E+00
   0.83101E+01   0.20987E+00
   0.83101E+01   0.20987E+00
   0.83101E+01   0.20988E+00
   0.83101E+01   0.20988E+00
   0.83101E+01   0.20987E+00
   0.83101E+01   0.20988E+00
   0.83101E+01   0.20989E+00
   0.83101E+01   0.20988E+00
   0.83101E+01   0.20990E+00
   0.83101E+01   0.20991E+00
   0.83101E+01   0.20990E+00
   0.83101E+01   0.20988E+00
   0.83001E+01   0.21012E+00
   0.83001E+01   0.21011E+00
   0.83001E+01   0.21011E+00
   0.83001E+01   0.21009E+00
   0.83001E+01   0.21009E+00
   0.83001E+01   0.21009E+00
   0.83001E+01   0.21010E+00
   0.83001E+01   0.21008E+00
   0.83001E+01   0.21007E+00
   0.83001E+01   0.21007E+00
   0.83001E+01   0.21009E+00
   0.83001E+01   0.21009E+00
   0.83001E+01   0.21009E+00
   0.83001E+01   0.21008E+00
   0.83001E+01   0.21008E+00
   0.82901E+01   0.21033E+00
   0.82901E+01   0.21032E+00
   0.82901E+01   0.21032E+00
   0.82901E+01   0.21033E+00
   0.82901E+01   0.21032E+00
   0.82901E+01   0.21032E+00
   0.82901E+01   0.21033E+00
   0.82901E+01   0.21033E+00
   0.82901E+01   0.21032E+00
   0.82901E+01   0.21032E+00
   0.82901E+01   0.21034E+00
   0.82901E+01   0.21033E+00
   0.82901E+01   0.21031E+00
   0.82901E+01   0.21031E+00
   0.82901E+01   0.21030E+00
   0.82901E+01   0.21029E+00
   0.82801E+01   0.21054E+00
   0.82801E+01   0.21054E+00
   0.82801E+01   0.21054E+00
   0.82801E+01   0.21054E+00
   0.82801E+01   0.21053E+00
   0.82801E+01   0.21053E+00
   0.82801E+01   0.21052E+00
   0.82801E+01   0.21053E+00
   0.82801E+01   0.21053E+00
   0.82801E+01   0.21053E+00
   0.82801E+01   0.21053E+00
   0.82801E+01   0.21052E+00
   0.82801E+01   0.21052E+00
   0.82801E+01   0.21052E+00
   0.82801E+01   0.21050E+00
   0.82801E+01   0.21052E+00
   0.82801E+01   0.21052E+00
   0.82701E+01   0.21076E+00
   0.82701E+01   0.21077E+00
   0.82701E+01   0.21076E+00
   0.82701E+01   0.21077E+00
   0.82701E+01   0.21077E+00
   0.82701E+01   0.21078E+00
   0.82701E+01   0.21078E+00
   0.82701E+01   0.21076E+00
   0.82701E+01   0.21076E+00
   0.82701E+01   0.21075E+00
   0.82701E+01   0.21075E+00
   0.82701E+01   0.21074E+00
   0.82701E+01   0.21073E+00
   0.82701E+01   0.21073E+00
   0.82601E+01   0.21100E+00
   0.82601E+01   0.21099E+00
   0.82601E+01   0.21097E+00
   0.82601E+01   0.21098E+00
   0.82601E+01   0.21097E+00
   0.82601E+01   0.21097E+00
   0.82601E+01   0.21098E+00
   0.82601E+01   0.21097E+00
   0.82601E+01   0.21097E+00
   0.82601E+01   0.21097E+00
   0.82601E+01   0.21096E+00
   0.82601E+01   0.21096E+00
   0.82601E+01   0.21097E+00
   0.82601E+01   0.21096E+00
   0.82601E+01   0.21096E+00
   0.82601E+01   0.21096E+00
   0.82601E+01   0.21096E+00
   0.82501E+01   0.21121E+00
   0.82501E+01   0.21122E+00
   0.82501E+01   0.21122E+00
   0.82501E+01   0.21123E+00
   0.82501E+01   0.21121E+00
   0.82501E+01   0.21121E+00
   0.82501E+01   0.21120E+00
   0.82501E+01   0.21120E+00
   0.82501E+01   0.21120E+00
   0.82501E+01   0.21120E+00
   0.82501E+01   0.21119E+00
   0.82501E+01   0.21119E+00
   0.82501E+01   0.21119E+00
   0.82501E+01   0.21119E+00
   0.82501E+01   0.21118E+00
   0.82401E+01   0.21143E+00
   0.82401E+01   0.21143E+00
   0.82401E+01   0.21143E+00
   0.82401E+01   0.21143E+00
   0.82401E+01   0.21143E+00
   0.82401E+01   0.21142E+00
   0.82401E+01   0.21142E+00
   0.82401E+01   0.21140E+00
   0.82401E+01   0.21140E+00
   0.82401E+01   0.21141E+00
   0.82401E+01   0.21140E+00
   0.82401E+01   0.21141E+00
   0.82401E+01   0.21142E+00
   0.82401E+01   0.21141E+00
   0.82401E+01   0.21141E+00
   0.82401E+01   0.21142E+00
   0.82401E+01   0.21142E+00
   0.82301E+01   0.21167E+00
   0.82301E+01   0.21166E+00
   0.82301E+01   0.21166E+00
   0.82301E+01   0.21165E+00
   0.82301E+01   0.21165E+00
   0.82301E+01   0.21165E+00
   0.82301E+01   0.21164E+00
   0.82301E+01   0.21163E+00
   0.82301E+01   0.21163E+00
   0.82301E+01   0.21162E+00
   0.82301E+01   0.21163E+00
   0.82301E+01   0.21163E+00
   0.82301E+01   0.21163E+00
   0.82301E+01   0.21162E+00
   0.82301E+01   0.21161E+00
   0.82201E+01   0.21186E+00
   0.82201E+01   0.21186E+00
   0.82201E+01   0.21185E+00
   0.82201E+01   0.21185E+00
   0.82201E+01   0.21184E+00
   0.82201E+01   0.21185E+00
   0.82201E+01   0.21184E+00
   0.82201E+01   0.21184E+00
   0.82201E+01   0.21185E+00
   0.82201E+01   0.21186E+00
   0.82201E+01   0.21184E+00
   0.82201E+01   0.21184E+00
   0.82201E+01   0.21187E+00
   0.82201E+01   0.21185E+00
   0.82201E+01   0.21182E+00
   0.82201E+01   0.21183E+00
   0.82101E+01   0.21205E+00
   0.82101E+01   0.21209E+00
   0.82101E+01   0.21208E+00
   0.82101E+01   0.21208E+00
   0.82101E+01   0.21206E+00
   0.82101E+01   0.21204E+00
   0.82101E+01   0.21204E+00
   0.82101E+01   0.21205E+00
   0.82101E+01   0.21205E+00
   0.82101E+01   0.21206E+00
   0.82101E+01   0.21205E+00
   0.82101E+01   0.21205E+00
   0.82101E+01   0.21204E+00
   0.82101E+01   0.21206E+00
   0.82101E+01   0.21204E+00
   0.82101E+01   0.21204E+00
   0.82101E+01   0.21203E+00
   0.82001E+01   0.21230E+00
   0.82001E+01   0.21229E+00
   0.82001E+01   0.21228E+00
   0.82001E+01   0.21229E+00
   0.82001E+01   0.21230E+00
   0.82001E+01   0.21229E+00
   0.82001E+01   0.21229E+00
   0.82001E+01   0.21229E+00
   0.82001E+01   0.21228E+00
   0.82001E+01   0.21226E+00
   0.82001E+01   0.21225E+00
   0.82001E+01   0.21225E+00
   0.82001E+01   0.21225E+00
   0.81901E+01   0.21250E+00
   0.81901E+01   0.21251E+00
   0.81901E+01   0.21250E+00
   0.81901E+01   0.21249E+00
   0.81901E+01   0.21248E+00
   0.81901E+01   0.21248E+00
   0.81901E+01   0.21249E+00
   0.81901E+01   0.21250E+00
   0.81901E+01   0.21250E+00
   0.81901E+01   0.21249E+00
   0.81901E+01   0.21248E+00
   0.81901E+01   0.21250E+00
   0.81901E+01   0.21248E+00
   0.81901E+01   0.21247E+00
   0.81901E+01   0.21246E+00
   0.81901E+01   0.21245E+00
   0.81901E+01   0.21247E+00
   0.81801E+01   0.21272E+00
   0.81801E+01   0.21271E+00
   0.81801E+01   0.21272E+00
   0.81801E+01   0.21272E+00
   0.81801E+01   0.21271E+00
   0.81801E+01   0.21271E+00
   0.81801E+01   0.21270E+00
   0.81801E+01   0.21269E+00
   0.81801E+01   0.21267E+00
   0.81801E+01   0.21269E+00
   0.81801E+01   0.21268E+00
   0.81801E+01   0.21269E+00
   0.81801E+01   0.21269E+00
   0.81801E+01   0.21268E+00
   0.81801E+01   0.21268E+00
   0.81801E+01   0.21266E+00
   0.81801E+01   0.21267E+00
   0.81701E+01   0.21293E+00
   0.81701E+01   0.21294E+00
   0.81701E+01   0.21294E+00
   0.81701E+01   0.21292E+00
   0.81701E+01   0.21291E+00
   0.81701E+01   0.21291E+00
   0.81701E+01   0.21290E+00
   0.81701E+01   0.21289E+00
   0.81701E+01   0.21288E+00
   0.81701E+01   0.21289E+00
   0.81701E+01   0.21290E+00
   0.81701E+01   0.21290E+00
   0.81701E+01   0.21289E+00
   0.81701E+01   0.21290E+00
   0.81701E+01   0.21290E+00
   0.81701E+01   0.21289E+00
   0.81601E+01   0.21315E+00
   0.81601E+01   0.21314E+00
   0.81601E+01   0.21313E+00
   0.81601E+01   0.21312E+00
   0.81601E+01   0.21311E+00
   0.81601E+01   0.21312E+00
   0.81601E+01   0.21312E+00
   0.81601E+01   0.21312E+00
   0.81601E+01   0.21311E+00
   0.81601E+01   0.21313E+00
   0.81601E+01   0.21311E+00
   0.81601E+01   0.21312E+00
   0.81601E+01   0.21311E+00
   0.81601E+01   0.21310E+00
   0.81601E+01   0.21311E+00
   0.81601E+01   0.21310E+00
   0.81501E+01   0.21335E+00
   0.81501E+01   0.21334E+00
   0.81501E+01   0.21333E+00
   0.81501E+01   0.21332E+00
   0.81501E+01   0.21332E+00
   0.81501E+01   0.21333E+00
   0.81501E+01   0.21332E+00
   0.81501E+01   0.21333E+00
   0.81501E+01   0.21333E+00
   0.81501E+01   0.21334E+00
   0.81501E+01   0.21334E+00
   0.81501E+01   0.21332E+00
   0.81501E+01   0.21332E+00
   0.81501E+01   0.21331E+00
   0.81501E+01   0.21330E+00
   0.81401E+01   0.21356E+00
   0.81401E+01   0.21357E+00
   0.81401E+01   0.21356E+00
   0.81401E+01   0.21356E+00
   0.81401E+01   0.21355E+00
   0.81401E+01   0.21354E+00
   0.81401E+01   0.21355E+00
   0.81401E+01   0.21354E+00
   0.81401E+01   0.21355E+00
   0.81401E+01   0.21353E+00
   0.81401E+01   0.21352E+00
   0.81401E+01   0.21353E+00
   0.81401E+01   0.21352E+00
   0.81401E+01   0.21353E+00
   0.81401E+01   0.21351E+00
   0.81401E+01   0.21350E+00
   0.81301E+01   0.21375E+00
   0.81301E+01   0.21376E+00
   0.81301E+01   0.21376E+00
   0.81301E+01   0.21376E+00
   0.81301E+01   0.21377E+00
   0.81301E+01   0.21377E+00
   0.81301E+01   0.21377E+00
   0.81301E+01   0.21377E+00
   0.81301E+01   0.21377E+00
   0.81301E+01   0.21376E+00
   0.81301E+01   0.21376E+00
   0.81301E+01   0.21374E+00
   0.81301E+01   0.21374E+00
   0.81301E+01   0.21373E+00
   0.81301E+01   0.21373E+00
   0.81301E+01   0.21374E+00
   0.81201E+01   0.21399E+00
   0.81201E+01   0.21398E+00
   0.81201E+01   0.21398E+00
   0.81201E+01   0.21397E+00
   0.81201E+01   0.21397E+00
   0.81201E+01   0.21397E+00
   0.81201E+01   0.21397E+00
   0.81201E+01   0.21396E+00
   0.81201E+01   0.21395E+00
   0.81201E+01   0.21397E+00
   0.81201E+01   0.21394E+00
   0.81201E+01   0.21393E+00
   0.81201E+01   0.21393E+00
   0.81201E+01   0.21393E+00
   0.81201E+01   0.21392E+00
   0.81201E+01   0.21394E+00
   0.81201E+01   0.21394E+00
   0.81101E+01   0.21420E+00
   0.81101E+01   0.21420E+00
   0.81101E+01   0.21421E+00
   0.81101E+01   0.21421E+00
   0.81101E+01   0.21419E+00
   0.81101E+01   0.21419E+00
   0.81101E+01   0.21417E+00
   0.81101E+01   0.21416E+00
   0.81101E+01   0.21416E+00
   0.81101E+01   0.21416E+00
   0.81101E+01   0.21417E+00
   0.81101E+01   0.21416E+00
   0.81101E+01   0.21415E+00
   0.81101E+01   0.21417E+00
   0.81101E+01   0.21415E+00
   0.81101E+01   0.21415E+00
   0.81001E+01   0.21441E+00
   0.81001E+01   0.21440E+00
   0.81001E+01   0.21439E+00
   0.81001E+01   0.21439E+00
   0.81001E+01   0.21439E+00
   0.81001E+01   0.21438E+00
   0.81001E+01   0.21438E+00
   0.81001E+01   0.21437E+00
   0.81001E+01   0.21436E+00
   0.81001E+01   0.21437E+00
   0.81001E+01   0.21438E+00
   0.81001E+01   0.21438E+00
   0.81001E+01   0.21436E+00
   0.81001E+01   0.21436E+00
   0.81001E+01   0.21437E+00
   0.81001E+01   0.21438E+00
   0.80901E+01   0.21463E+00
   0.80901E+01   0.21461E+00
   0.80901E+01   0.21459E+00
   0.80901E+01   0.21461E+00
   0.80901E+01   0.21460E+00
   0.80901E+01   0.21459E+00
   0.80901E+01   0.21460E+00
   0.80901E+01   0.21460E+00
   0.80901E+01   0.21459E+00
   0.80901E+01   0.21459E+00
   0.80901E+01   0.21459E+00
   0.80901E+01   0.21458E+00
   0.80901E+01   0.21458E+00
   0.80901E+01   0.21458E+00
   0.80901E+01   0.21457E+00
   0.80901E+01   0.21456E+00
   0.80901E+01   0.21457E+00
   0.80801E+01   0.21483E+00
   0.80801E+01   0.21482E+00
   0.80801E+01   0.21480E+00
   0.80801E+01   0.21481E+00
   0.80801E+01   0.21479E+00
   0.80801E+01   0.21480E+00
   0.80801E+01   0.21480E+00
   0.80801E+01   0.21481E+00
   0.80801E+01   0.21481E+00
   0.80801E+01   0.21480E+00
   0.80801E+01   0.21480E+00
   0.80801E+01   0.21479E+00
   0.80801E+01   0.21478E+00
   0.80801E+01   0.21478E+00
   0.80801E+01   0.21478E+00
   0.80701E+01   0.21502E+00
   0.80701E+01   0.21502E+00
   0.80701E+01   0.21503E+00
   0.80701E+01   0.21503E+00
   0.80701E+01   0.21501E+00
   0.80701E+01   0.21502E+00
   0.80701E+01   0.21503E+00
   0.80701E+01   0.21502E+00
   0.80701E+01   0.21502E+00
   0.80701E+01   0.21502E+00
   0.80701E+01   0.21501E+00
   0.80701E+01   0.21500E+00
   0.80701E+01   0.21500E+00
   0.80701E+01   0.21500E+00
   0.80701E+01   0.21499E+00
   0.80701E+01   0.21498E+00
   0.80701E+01   0.21497E+00
   0.80601E+01   0.21524E+00
   0.80601E+01   0.21525E+00
   0.80601E+01   0.21524E+00
   0.80601E+01   0.21524E+00
   0.80601E+01   0.21523E+00
   0.80601E+01   0.21525E+00
   0.80601E+01   0.21524E+00
   0.80601E+01   0.21520E+00
   0.80601E+01   0.21521E+00
   0.80601E+01   0.21521E+00
   0.80601E+01   0.21521E+00
   0.80601E+01   0.21519E+00
   0.80601E+01   0.21519E+00
   0.80601E+01   0.21520E+00
   0.80601E+01   0.21519E+00
   0.80601E+01   0.21520E+00
   0.80601E+01   0.21517E+00
   0.80501E+01   0.21544E+00
   0.80501E+01   0.21545E+00
   0.80501E+01   0.21545E+00
   0.80501E+01   0.21545E+00
   0.80501E+01   0.21544E+00
   0.80501E+01   0.21544E+00
   0.80501E+01   0.21544E+00
   0.80501E+01   0.21544E+00
   0.80501E+01   0.21542E+00
   0.80501E+01   0.21541E+00
   0.80501E+01   0.21541E+00
   0.80501E+01   0.21539E+00
   0.80501E+01   0.21539E+00
   0.80501E+01   0.21539E+00
   0.80501E+01   0.21539E+00
   0.80501E+01   0.21539E+00
   0.80401E+01   0.21565E+00
   0.80401E+01   0.21564E+00
   0.80401E+01   0.21563E+00
   0.80401E+01   0.21562E+00
   0.80401E+01   0.21563E+00
   0.80401E+01   0.21562E+00
   0.80401E+01   0.21563E+00
   0.80401E+01   0.21563E+00
   0.80401E+01   0.21562E+00
   0.80401E+01   0.21562E+00
   0.80401E+01   0.21562E+00
   0.80401E+01   0.21563E+00
   0.80401E+01   0.21562E+00
   0.80401E+01   0.21562E+00
   0.80401E+01   0.21563E+00
   0.80401E+01   0.21561E+00
   0.80401E+01   0.21559E+00
   0.80301E+01   0.21586E+00
   0.80301E+01   0.21585E+00
   0.80301E+01   0.21584E+00
   0.80301E+01   0.21584E+00
   0.80301E+01   0.21582E+00
   0.80301E+01   0.21583E+00
   0.80301E+01   0.21583E+00
   0.80301E+01   0.21582E+00
   0.80301E+01   0.21582E+00
   0.80301E+01   0.21581E+00
   0.80301E+01   0.21582E+00
   0.80301E+01   0.21582E+00
   0.80301E+01   0.21581E+00
   0.80301E+01   0.21579E+00
   0.80301E+01   0.21579E+00
   0.80301E+01   0.21579E+00
   0.80301E+01   0.21579E+00
   0.80201E+01   0.21606E+00
   0.80201E+01   0.21606E+00
   0.80201E+01   0.21606E+00
   0.80201E+01   0.21605E+00
   0.80201E+01   0.21604E+00
   0.80201E+01   0.21604E+00
   0.80201E+01   0.21606E+00
   0.80201E+01   0.21605E+00
   0.80201E+01   0.21604E+00
   0.80201E+01   0.21602E+00
   0.80201E+01   0.21601E+00
   0.80201E+01   0.21601E+00
   0.80201E+01   0.21601E+00
   0.80201E+01   0.21601E+00
   0.80201E+01   0.21599E+00
   0.80201E+01   0.21600E+00
   0.80101E+01   0.21625E+00
   0.80101E+01   0.21626E+00
   0.80101E+01   0.21626E+00
   0.80101E+01   0.21625E+00
   0.80101E+01   0.21624E+00
   0.80101E+01   0.21625E+00
   0.80101E+01   0.21624E+00
   0.80101E+01   0.21624E+00
   0.80101E+01   0.21623E+00
   0.80101E+01   0.21622E+00
   0.80101E+01   0.21621E+00
   0.80101E+01   0.21623E+00
   0.80101E+01   0.21623E+00
   0.80101E+01   0.21622E+00
   0.80101E+01   0.21622E+00
   0.80101E+01   0.21620E+00
   0.80101E+01   0.21620E+00
   0.80001E+01   0.21646E+00
   0.80001E+01   0.21647E+00
   0.80001E+01   0.21645E+00
   0.80001E+01   0.21646E+00
   0.80001E+01   0.21645E+00
   0.80001E+01   0.21643E+00
   0.80001E+01   0.21643E+00
   0.80001E+01   0.21643E+00
   0.80001E+01   0.21643E+00
   0.80001E+01   0.21642E+00
   0.80001E+01   0.21641E+00
   0.80001E+01   0.21642E+00
   0.80001E+01   0.21641E+00
   0.80001E+01   0.21641E+00
   0.80001E+01   0.21641E+00
   0.80001E+01   0.21641E+00
   0.79901E+01   0.21668E+00
   0.79901E+01   0.21668E+00
   0.79901E+01   0.21667E+00
   0.79901E+01   0.21666E+00
   0.79901E+01   0.21663E+00
   0.79901E+01   0.21663E+00
   0.79901E+01   0.21663E+00
   0.79901E+01   0.21664E+00
   0.79901E+01   0.21665E+00
   0.79901E+01   0.21665E+00
   0.79901E+01   0.21664E+00
   0.79901E+01   0.21663E+00
   0.79901E+01   0.21662E+00
   0.79901E+01   0.21661E+00
   0.79901E+01   0.21661E+00
   0.79901E+01   0.21661E+00
   0.79801E+01   0.21687E+00
   0.79801E+01   0.21686E+00
   0.79801E+01   0.21686E+00
   0.79801E+01   0.21685E+00
   0.79801E+01   0.21685E+00
   0.79801E+01   0.21685E+00
   0.79801E+01   0.21686E+00
   0.79801E+01   0.21685E+00
   0.79801E+01   0.21683E+00
   0.79801E+01   0.21683E+00
   0.79801E+01   0.21684E+00
   0.79801E+01   0.21684E+00
   0.79801E+01   0.21683E+00
   0.79801E+01   0.21683E+00
   0.79801E+01   0.21682E+00
   0.79801E+01   0.21680E+00
   0.79801E+01   0.21680E+00
   0.79701E+01   0.21707E+00
   0.79801E+01   0.21679E+00
   0.79701E+01   0.21706E+00
   0.79701E+01   0.21706E+00
   0.79701E+01   0.21705E+00
   0.79701E+01   0.21706E+00
   0.79701E+01   0.21706E+00
   0.79701E+01   0.21705E+00
   0.79701E+01   0.21705E+00
   0.79701E+01   0.21705E+00
   0.79701E+01   0.21704E+00
   0.79701E+01   0.21702E+00
   0.79701E+01   0.21701E+00
   0.79701E+01   0.21700E+00
   0.79701E+01   0.21701E+00
   0.79701E+01   0.21700E+00
   0.79701E+01   0.21699E+00
   0.79701E+01   0.21700E+00
   0.79601E+01   0.21727E+00
   0.79601E+01   0.21727E+00
   0.79601E+01   0.21727E+00
   0.79601E+01   0.21726E+00
   0.79601E+01   0.21726E+00
   0.79601E+01   0.21726E+00
   0.79601E+01   0.21724E+00
   0.79601E+01   0.21724E+00
   0.79601E+01   0.21723E+00
   0.79601E+01   0.21722E+00
   0.79601E+01   0.21721E+00
   0.79601E+01   0.21722E+00
   0.79601E+01   0.21721E+00
   0.79601E+01   0.21721E+00
   0.79601E+01   0.21722E+00
   0.79601E+01   0.21723E+00
   0.79601E+01   0.21721E+00
   0.79501E+01   0.21749E+00
   0.79501E+01   0.21747E+00
   0.79501E+01   0.21748E+00
   0.79501E+01   0.21747E+00
   0.79501E+01   0.21745E+00
   0.79501E+01   0.21744E+00
   0.79501E+01   0.21743E+00
   0.79501E+01   0.21743E+00
   0.79501E+01   0.21742E+00
   0.79501E+01   0.21742E+00
   0.79501E+01   0.21743E+00
   0.79501E+01   0.21744E+00
   0.79501E+01   0.21743E+00
   0.79501E+01   0.21742E+00
   0.79501E+01   0.21743E+00
   0.79501E+01   0.21741E+00
   0.79401E+01   0.21768E+00
   0.79401E+01   0.21767E+00
   0.79401E+01   0.21767E+00
   0.79401E+01   0.21765E+00
   0.79401E+01   0.21764E+00
   0.79401E+01   0.21763E+00
   0.79401E+01   0.21764E+00
   0.79401E+01   0.21765E+00
   0.79401E+01   0.21764E+00
   0.79401E+01   0.21763E+00
   0.79401E+01   0.21764E+00
   0.79401E+01   0.21766E+00
   0.79401E+01   0.21764E+00
   0.79401E+01   0.21764E+00
   0.79401E+01   0.21763E+00
   0.79401E+01   0.21761E+00
   0.79401E+01   0.21760E+00
   0.79301E+01   0.21787E+00
   0.79301E+01   0.21785E+00
   0.79301E+01   0.21786E+00
   0.79301E+01   0.21785E+00
   0.79301E+01   0.21785E+00
   0.79301E+01   0.21785E+00
   0.79301E+01   0.21785E+00
   0.79301E+01   0.21785E+00
   0.79301E+01   0.21786E+00
   0.79301E+01   0.21785E+00
   0.79301E+01   0.21784E+00
   0.79301E+01   0.21782E+00
   0.79301E+01   0.21781E+00
   0.79301E+01   0.21781E+00
   0.79301E+01   0.21781E+00
   0.79301E+01   0.21780E+00
   0.79301E+01   0.21779E+00
   0.79201E+01   0.21805E+00
   0.79201E+01   0.21806E+00
   0.79201E+01   0.21807E+00
   0.79201E+01   0.21807E+00
   0.79201E+01   0.21808E+00
   0.79201E+01   0.21807E+00
   0.79201E+01   0.21806E+00
   0.79201E+01   0.21806E+00
   0.79201E+01   0.21805E+00
   0.79201E+01   0.21803E+00
   0.79201E+01   0.21802E+00
   0.79201E+01   0.21802E+00
   0.79201E+01   0.21802E+00
   0.79201E+01   0.21802E+00
   0.79201E+01   0.21801E+00
   0.79201E+01   0.21800E+00
   0.79201E+01   0.21799E+00
   0.79101E+01   0.21827E+00
   0.79101E+01   0.21826E+00
   0.79101E+01   0.21826E+00
   0.79101E+01   0.21827E+00
   0.79101E+01   0.21825E+00
   0.79101E+01   0.21825E+00
   0.79101E+01   0.21825E+00
   0.79101E+01   0.21824E+00
   0.79101E+01   0.21823E+00
   0.79101E+01   0.21821E+00
   0.79101E+01   0.21820E+00
   0.79101E+01   0.21820E+00
   0.79101E+01   0.21820E+00
   0.79101E+01   0.21820E+00
   0.79101E+01   0.21822E+00
   0.79101E+01   0.21822E+00
   0.79101E+01   0.21822E+00
   0.79101E+01   0.21822E+00
   0.79001E+01   0.21848E+00
   0.79101E+01   0.21819E+00
   0.79001E+01   0.21846E+00
   0.79001E+01   0.21845E+00
   0.79001E+01   0.21844E+00
   0.79001E+01   0.21842E+00
   0.79001E+01   0.21843E+00
   0.79001E+01   0.21843E+00
   0.79001E+01   0.21843E+00
   0.79001E+01   0.21842E+00
   0.79001E+01   0.21841E+00
   0.79001E+01   0.21841E+00
   0.79001E+01   0.21841E+00
   0.79001E+01   0.21841E+00
   0.79001E+01   0.21840E+00
   0.78901E+01   0.21866E+00
   0.78901E+01   0.21866E+00
   0.78901E+01   0.21865E+00
   0.78901E+01   0.21865E+00
   0.78901E+01   0.21864E+00
   0.78901E+01   0.21863E+00
   0.78901E+01   0.21863E+00
   0.78901E+01   0.21862E+00
   0.78901E+01   0.21862E+00
   0.78901E+01   0.21863E+00
   0.78901E+01   0.21864E+00
   0.78901E+01   0.21865E+00
   0.78901E+01   0.21864E+00
   0.78901E+01   0.21862E+00
   0.78901E+01   0.21861E+00
   0.78901E+01   0.21860E+00
   0.78901E+01   0.21859E+00
   0.78901E+01   0.21858E+00
   0.78901E+01   0.21858E+00
   0.78801E+01   0.21885E+00
   0.78801E+01   0.21886E+00
   0.78801E+01   0.21885E+00
   0.78801E+01   0.21885E+00
   0.78801E+01   0.21885E+00
   0.78801E+01   0.21884E+00
   0.78801E+01   0.21884E+00
   0.78801E+01   0.21883E+00
   0.78801E+01   0.21882E+00
   0.78801E+01   0.21882E+00
   0.78801E+01   0.21880E+00
   0.78801E+01   0.21879E+00
   0.78801E+01   0.21879E+00
   0.78801E+01   0.21878E+00
   0.78801E+01   0.21879E+00
   0.78801E+01   0.21877E+00
   0.78701E+01   0.21905E+00
   0.78701E+01   0.21905E+00
   0.78701E+01   0.21906E+00
   0.78701E+01   0.21906E+00
   0.78701E+01   0.21907E+00
   0.78701E+01   0.21906E+00
   0.78701E+01   0.21905E+00
   0.78701E+01   0.21904E+00
   0.78701E+01   0.21902E+00
   0.78701E+01   0.21901E+00
   0.78701E+01   0.21900E+00
   0.78701E+01   0.21900E+00
   0.78701E+01   0.21899E+00
   0.78701E+01   0.21900E+00
   0.78701E+01   0.21900E+00
   0.78701E+01   0.21899E+00
   0.78701E+01   0.21898E+00
   0.78701E+01   0.21899E+00
   0.78601E+01   0.21926E+00
   0.78601E+01   0.21924E+00
   0.78601E+01   0.21924E+00
   0.78601E+01   0.21923E+00
   0.78601E+01   0.21923E+00
   0.78601E+01   0.21922E+00
   0.78601E+01   0.21922E+00
   0.78601E+01   0.21919E+00
   0.78601E+01   0.21920E+00
   0.78601E+01   0.21919E+00
   0.78601E+01   0.21919E+00
   0.78601E+01   0.21919E+00
   0.78601E+01   0.21919E+00
   0.78601E+01   0.21921E+00
   0.78601E+01   0.21920E+00
   0.78601E+01   0.21920E+00
   0.78601E+01   0.21919E+00
   0.78601E+01   0.21917E+00
   0.78501E+01   0.21944E+00
   0.78501E+01   0.21943E+00
   0.78501E+01   0.21943E+00
   0.78501E+01   0.21942E+00
   0.78501E+01   0.21942E+00
   0.78501E+01   0.21942E+00
   0.78501E+01   0.21942E+00
   0.78501E+01   0.21941E+00
   0.78501E+01   0.21939E+00
   0.78501E+01   0.21941E+00
   0.78501E+01   0.21939E+00
   0.78501E+01   0.21938E+00
   0.78501E+01   0.21938E+00
   0.78501E+01   0.21937E+00
   0.78501E+01   0.21938E+00
   0.78401E+01   0.21965E+00
   0.78401E+01   0.21962E+00
   0.78401E+01   0.21963E+00
   0.78401E+01   0.21961E+00
   0.78401E+01   0.21961E+00
   0.78401E+01   0.21961E+00
   0.78401E+01   0.21962E+00
   0.78401E+01   0.21963E+00
   0.78401E+01   0.21961E+00
   0.78401E+01   0.21962E+00
   0.78401E+01   0.21962E+00
   0.78401E+01   0.21961E+00
   0.78401E+01   0.21958E+00
   0.78401E+01   0.21958E+00
   0.78401E+01   0.21957E+00
   0.78401E+01   0.21956E+00
   0.78401E+01   0.21955E+00
   0.78401E+01   0.21957E+00
   0.78401E+01   0.21956E+00
   0.78301E+01   0.21983E+00
   0.78301E+01   0.21982E+00
   0.78301E+01   0.21983E+00
   0.78301E+01   0.21982E+00
   0.78301E+01   0.21980E+00
   0.78301E+01   0.21980E+00
   0.78301E+01   0.21981E+00
   0.78301E+01   0.21979E+00
   0.78301E+01   0.21979E+00
   0.78301E+01   0.21979E+00
   0.78301E+01   0.21976E+00
   0.78301E+01   0.21976E+00
   0.78301E+01   0.21975E+00
   0.78301E+01   0.21975E+00
   0.78301E+01   0.21976E+00
   0.78301E+01   0.21976E+00
   0.78301E+01   0.21976E+00
   0.78301E+01   0.21977E+00
   0.78201E+01   0.22004E+00
   0.78201E+01   0.22003E+00
   0.78201E+01   0.22002E+00
   0.78201E+01   0.22001E+00
   0.78201E+01   0.22000E+00
   0.78201E+01   0.22001E+00
   0.78201E+01   0.21998E+00
   0.78201E+01   0.21997E+00
   0.78201E+01   0.21997E+00
   0.78201E+01   0.21998E+00
   0.78201E+01   0.21998E+00
   0.78201E+01   0.21997E+00
   0.78201E+01   0.21996E+00
   0.78201E+01   0.21995E+00
   0.78201E+01   0.21995E+00
   0.78201E+01   0.21993E+00
   0.78101E+01   0.22021E+00
   0.78101E+01   0.22022E+00
   0.78101E+01   0.22022E+00
   0.78101E+01   0.22020E+00
   0.78101E+01   0.22019E+00
   0.78101E+01   0.22018E+00
   0.78101E+01   0.22018E+00
   0.78101E+01   0.22018E+00
   0.78101E+01   0.22018E+00
   0.78101E+01   0.22018E+00
   0.78101E+01   0.22018E+00
   0.78101E+01   0.22018E+00
   0.78101E+01   0.22016E+00
   0.78101E+01   0.22016E+00
   0.78101E+01   0.22015E+00
   0.78101E+01   0.22013E+00
   0.78101E+01   0.22013E+00
   0.78101E+01   0.22013E+00
   0.78101E+01   0.22013E+00
   0.78001E+01   0.22042E+00
   0.78001E+01   0.22039E+00
   0.78001E+01   0.22038E+00
   0.78001E+01   0.22038E+00
   0.78001E+01   0.22039E+00
   0.78001E+01   0.22039E+00
   0.78001E+01   0.22038E+00
   0.78001E+01   0.22036E+00
   0.78001E+01   0.22035E+00
   0.78001E+01   0.22034E+00
   0.78001E+01   0.22035E+00
   0.78001E+01   0.22034E+00
   0.78001E+01   0.22033E+00
   0.78001E+01   0.22033E+00
   0.78001E+01   0.22032E+00
   0.78001E+01   0.22032E+00
   0.77901E+01   0.22060E+00
   0.77901E+01   0.22060E+00
   0.77901E+01   0.22061E+00
   0.77901E+01   0.22060E+00
   0.77901E+01   0.22058E+00
   0.77901E+01   0.22058E+00
   0.77901E+01   0.22057E+00
   0.77901E+01   0.22056E+00
   0.77901E+01   0.22056E+00
   0.77901E+01   0.22055E+00
   0.77901E+01   0.22054E+00
   0.77901E+01   0.22055E+00
   0.77901E+01   0.22054E+00
   0.77901E+01   0.22053E+00
   0.77901E+01   0.22052E+00
   0.77901E+01   0.22052E+00
   0.77901E+01   0.22052E+00
   0.77901E+01   0.22052E+00
   0.77801E+01   0.22080E+00
   0.77801E+01   0.22078E+00
   0.77801E+01   0.22076E+00
   0.77801E+01   0.22077E+00
   0.77801E+01   0.22076E+00
   0.77801E+01   0.22076E+00
   0.77801E+01   0.22075E+00
   0.77801E+01   0.22075E+00
   0.77801E+01   0.22075E+00
   0.77801E+01   0.22074E+00
   0.77801E+01   0.22075E+00
   0.77801E+01   0.22074E+00
   0.77801E+01   0.22074E+00
   0.77801E+01   0.22073E+00
   0.77801E+01   0.22072E+00
   0.77801E+01   0.22071E+00
   0.77801E+01   0.22070E+00
   0.77801E+01   0.22069E+00
   0.77801E+01   0.22069E+00
   0.77701E+01   0.22097E+00
   0.77701E+01   0.22097E+00
   0.77701E+01   0.22097E+00
   0.77701E+01   0.22095E+00
   0.77701E+01   0.22094E+00
   0.77701E+01   0.22094E+00
   0.77701E+01   0.22094E+00
   0.77701E+01   0.22094E+00
   0.77701E+01   0.22093E+00
   0.77701E+01   0.22091E+00
   0.77701E+01   0.22090E+00
   0.77701E+01   0.22090E+00
   0.77701E+01   0.22090E+00
   0.77701E+01   0.22090E+00
   0.77701E+01   0.22089E+00
   0.77701E+01   0.22088E+00
   0.77601E+01   0.22117E+00
   0.77601E+01   0.22118E+00
   0.77601E+01   0.22118E+00
   0.77601E+01   0.22116E+00
   0.77601E+01   0.22115E+00
   0.77601E+01   0.22115E+00
   0.77601E+01   0.22115E+00
   0.77601E+01   0.22112E+00
   0.77601E+01   0.22111E+00
   0.77601E+01   0.22111E+00
   0.77601E+01   0.22111E+00
   0.77601E+01   0.22109E+00
   0.77601E+01   0.22109E+00
   0.77601E+01   0.22110E+00
   0.77601E+01   0.22110E+00
   0.77601E+01   0.22109E+00
   0.77601E+01   0.22108E+00
   0.77601E+01   0.22108E+00
   0.77501E+01   0.22136E+00
   0.77501E+01   0.22135E+00
   0.77501E+01   0.22135E+00
   0.77501E+01   0.22133E+00
   0.77501E+01   0.22131E+00
   0.77501E+01   0.22132E+00
   0.77501E+01   0.22131E+00
   0.77501E+01   0.22131E+00
   0.77501E+01   0.22131E+00
   0.77501E+01   0.22131E+00
   0.77501E+01   0.22130E+00
   0.77501E+01   0.22131E+00
   0.77501E+01   0.22130E+00
   0.77501E+01   0.22128E+00
   0.77501E+01   0.22128E+00
   0.77501E+01   0.22126E+00
   0.77501E+01   0.22126E+00
   0.77501E+01   0.22125E+00
   0.77401E+01   0.22154E+00
   0.77401E+01   0.22153E+00
   0.77401E+01   0.22152E+00
   0.77401E+01   0.22150E+00
   0.77401E+01   0.22151E+00
   0.77401E+01   0.22151E+00
   0.77401E+01   0.22149E+00
   0.77401E+01   0.22150E+00
   0.77401E+01   0.22150E+00
   0.77401E+01   0.22150E+00
   0.77401E+01   0.22150E+00
   0.77401E+01   0.22149E+00
   0.77401E+01   0.22148E+00
   0.77401E+01   0.22145E+00
   0.77401E+01   0.22145E+00
   0.77401E+01   0.22144E+00
   0.77401E+01   0.22144E+00
   0.77301E+01   0.22172E+00
   0.77301E+01   0.22173E+00
   0.77301E+01   0.22173E+00
   0.77301E+01   0.22173E+00
   0.77301E+01   0.22172E+00
   0.77301E+01   0.22170E+00
   0.77301E+01   0.22170E+00
   0.77301E+01   0.22170E+00
   0.77301E+01   0.22168E+00
   0.77301E+01   0.22167E+00
   0.77301E+01   0.22165E+00
   0.77301E+01   0.22165E+00
   0.77301E+01   0.22166E+00
   0.77301E+01   0.22166E+00
   0.77301E+01   0.22165E+00
   0.77301E+01   0.22164E+00
   0.77301E+01   0.22163E+00
   0.77301E+01   0.22162E+00
   0.77301E+01   0.22163E+00
   0.77201E+01   0.22192E+00
   0.77201E+01   0.22192E+00
   0.77201E+01   0.22191E+00
   0.77201E+01   0.22191E+00
   0.77201E+01   0.22188E+00
   0.77201E+01   0.22187E+00
   0.77201E+01   0.22186E+00
   0.77201E+01   0.22186E+00
   0.77201E+01   0.22186E+00
   0.77201E+01   0.22185E+00
   0.77201E+01   0.22186E+00
   0.77201E+01   0.22186E+00
   0.77201E+01   0.22184E+00
   0.77201E+01   0.22184E+00
   0.77201E+01   0.22183E+00
   0.77201E+01   0.22183E+00
   0.77201E+01   0.22183E+00
   0.77201E+01   0.22182E+00
   0.77101E+01   0.22208E+00
   0.77101E+01   0.22208E+00
   0.77101E+01   0.22208E+00
   0.77101E+01   0.22206E+00
   0.77101E+01   0.22207E+00
   0.77101E+01   0.22206E+00
   0.77101E+01   0.22205E+00
   0.77101E+01   0.22205E+00
   0.77101E+01   0.22204E+00
   0.77101E+01   0.22204E+00
   0.77101E+01   0.22205E+00
   0.77101E+01   0.22204E+00
   0.77101E+01   0.22205E+00
   0.77101E+01   0.22203E+00
   0.77101E+01   0.22202E+00
   0.77101E+01   0.22199E+00
   0.77001E+01   0.22227E+00
   0.77001E+01   0.22229E+00
   0.77001E+01   0.22228E+00
   0.77001E+01   0.22226E+00
   0.77001E+01   0.22227E+00
   0.77001E+01   0.22227E+00
   0.77001E+01   0.22225E+00
   0.77001E+01   0.22224E+00
   0.77001E+01   0.22224E+00
   0.77001E+01   0.22225E+00
   0.77001E+01   0.22223E+00
   0.77001E+01   0.22222E+00
   0.77001E+01   0.22220E+00
   0.77001E+01   0.22221E+00
   0.77001E+01   0.22221E+00
   0.77001E+01   0.22219E+00
   0.77001E+01   0.22219E+00
   0.77001E+01   0.22218E+00
   0.76901E+01   0.22246E+00
   0.76901E+01   0.22246E+00
   0.76901E+01   0.22246E+00
   0.76901E+01   0.22246E+00
   0.76901E+01   0.22245E+00
   0.76901E+01   0.22245E+00
   0.76901E+01   0.22245E+00
   0.76901E+01   0.22244E+00
   0.76901E+01   0.22244E+00
   0.76901E+01   0.22242E+00
   0.76901E+01   0.22240E+00
   0.76901E+01   0.22240E+00
   0.76901E+01   0.22240E+00
   0.76901E+01   0.22240E+00
   0.76901E+01   0.22239E+00
   0.76901E+01   0.22238E+00
   0.76901E+01   0.22237E+00
   0.76901E+01   0.22236E+00
   0.76901E+01   0.22237E+00
   0.76901E+01   0.22237E+00
   0.76801E+01   0.22263E+00
   0.76801E+01   0.22263E+00
   0.76801E+01   0.22263E+00
   0.76801E+01   0.22263E+00
   0.76801E+01   0.22260E+00
   0.76801E+01   0.22260E+00
   0.76801E+01   0.22260E+00
   0.76801E+01   0.22260E+00
   0.76801E+01   0.22258E+00
   0.76801E+01   0.22258E+00
   0.76801E+01   0.22257E+00
   0.76801E+01   0.22258E+00
   0.76801E+01   0.22259E+00
   0.76801E+01   0.22258E+00
   0.76801E+01   0.22256E+00
   0.76801E+01   0.22256E+00
   0.76801E+01   0.22256E+00
   0.76701E+01   0.22283E+00
   0.76701E+01   0.22282E+00
   0.76701E+01   0.22282E+00
   0.76701E+01   0.22281E+00
   0.76701E+01   0.22281E+00
   0.76701E+01   0.22280E+00
   0.76701E+01   0.22280E+00
   0.76701E+01   0.22280E+00
   0.76701E+01   0.22279E+00
   0.76701E+01   0.22278E+00
   0.76701E+01   0.22276E+00
   0.76701E+01   0.22275E+00
   0.76701E+01   0.22277E+00
   0.76701E+01   0.22276E+00
   0.76701E+01   0.22274E+00
   0.76701E+01   0.22275E+00
   0.76701E+01   0.22273E+00
   0.76701E+01   0.22273E+00
   0.76601E+01   0.22302E+00
   0.76601E+01   0.22299E+00
   0.76601E+01   0.22301E+00
   0.76601E+01   0.22300E+00
   0.76601E+01   0.22301E+00
   0.76601E+01   0.22299E+00
   0.76601E+01   0.22298E+00
   0.76601E+01   0.22297E+00
   0.76601E+01   0.22296E+00
   0.76601E+01   0.22296E+00
   0.76601E+01   0.22294E+00
   0.76601E+01   0.22294E+00
   0.76601E+01   0.22293E+00
   0.76601E+01   0.22293E+00
   0.76601E+01   0.22292E+00
   0.76601E+01   0.22292E+00
   0.76601E+01   0.22291E+00
   0.76601E+01   0.22291E+00
   0.76601E+01   0.22293E+00
   0.76601E+01   0.22290E+00
   0.76501E+01   0.22318E+00
   0.76501E+01   0.22316E+00
   0.76501E+01   0.22316E+00
   0.76501E+01   0.22318E+00
   0.76501E+01   0.22317E+00
   0.76501E+01   0.22316E+00
   0.76501E+01   0.22315E+00
   0.76501E+01   0.22314E+00
   0.76501E+01   0.22315E+00
   0.76501E+01   0.22314E+00
   0.76501E+01   0.22314E+00
   0.76501E+01   0.22313E+00
   0.76501E+01   0.22311E+00
   0.76501E+01   0.22310E+00
   0.76501E+01   0.22309E+00
   0.76401E+01   0.22338E+00
   0.76401E+01   0.22336E+00
   0.76401E+01   0.22335E+00
   0.76401E+01   0.22334E+00
   0.76401E+01   0.22334E+00
   0.76401E+01   0.22334E+00
   0.76401E+01   0.22334E+00
   0.76401E+01   0.22334E+00
   0.76401E+01   0.22334E+00
   0.76401E+01   0.22334E+00
   0.76401E+01   0.22332E+00
   0.76401E+01   0.22333E+00
   0.76401E+01   0.22331E+00
   0.76401E+01   0.22330E+00
   0.76401E+01   0.22330E+00
   0.76401E+01   0.22329E+00
   0.76401E+01   0.22328E+00
   0.76401E+01   0.22328E+00
   0.76401E+01   0.22326E+00
   0.76401E+01   0.22329E+00
   0.76301E+01   0.22357E+00
   0.76301E+01   0.22356E+00
   0.76301E+01   0.22355E+00
   0.76301E+01   0.22354E+00
   0.76301E+01   0.22354E+00
   0.76301E+01   0.22352E+00
   0.76301E+01   0.22351E+00
   0.76301E+01   0.22350E+00
   0.76301E+01   0.22348E+00
   0.76301E+01   0.22347E+00
   0.76301E+01   0.22346E+00
   0.76301E+01   0.22348E+00
   0.76301E+01   0.22345E+00
   0.76301E+01   0.22345E+00
   0.76301E+01   0.22346E+00
   0.76301E+01   0.22345E+00
   0.76301E+01   0.22345E+00
   0.76301E+01   0.22345E+00
   0.76301E+01   0.22345E+00
   0.76301E+01   0.22344E+00
   0.76301E+01   0.22343E+00
   0.76201E+01   0.22371E+00
   0.76201E+01   0.22371E+00
   0.76201E+01   0.22371E+00
   0.76201E+01   0.22369E+00
   0.76201E+01   0.22369E+00
   0.76201E+01   0.22369E+00
   0.76201E+01   0.22369E+00
   0.76201E+01   0.22369E+00
   0.76201E+01   0.22369E+00
   0.76201E+01   0.22368E+00
   0.76201E+01   0.22366E+00
   0.76201E+01   0.22364E+00
   0.76201E+01   0.22363E+00
   0.76201E+01   0.22362E+00
   0.76101E+01   0.22390E+00
   0.76101E+01   0.22390E+00
   0.76101E+01   0.22390E+00
   0.76101E+01   0.22388E+00
   0.76101E+01   0.22388E+00
   0.76101E+01   0.22386E+00
   0.76101E+01   0.22386E+00
   0.76101E+01   0.22385E+00
   0.76101E+01   0.22386E+00
   0.76101E+01   0.22384E+00
   0.76101E+01   0.22386E+00
   0.76101E+01   0.22386E+00
   0.76101E+01   0.22386E+00
   0.76101E+01   0.22385E+00
   0.76101E+01   0.22385E+00
   0.76101E+01   0.22382E+00
   0.76101E+01   0.22383E+00
   0.76101E+01   0.22381E+00
   0.76101E+01   0.22382E+00
   0.76101E+01   0.22382E+00
   0.76001E+01   0.22410E+00
   0.76001E+01   0.22410E+00
   0.76001E+01   0.22410E+00
   0.76001E+01   0.22409E+00
   0.76001E+01   0.22407E+00
   0.76001E+01   0.22404E+00
   0.76001E+01   0.22403E+00
   0.76001E+01   0.22402E+00
   0.76001E+01   0.22402E+00
   0.76001E+01   0.22401E+00
   0.76001E+01   0.22401E+00
   0.76001E+01   0.22400E+00
   0.76001E+01   0.22398E+00
   0.76001E+01   0.22397E+00
   0.76001E+01   0.22397E+00
   0.76001E+01   0.22398E+00
   0.76001E+01   0.22398E+00
   0.75901E+01   0.22427E+00
   0.75901E+01   0.22426E+00
   0.75901E+01   0.22426E+00
   0.75901E+01   0.22426E+00
   0.75901E+01   0.22425E+00
   0.75901E+01   0.22424E+00
   0.75901E+01   0.22423E+00
   0.75901E+01   0.22423E+00
   0.75901E+01   0.22422E+00
   0.75901E+01   0.22422E+00
   0.75901E+01   0.22424E+00
   0.75901E+01   0.22422E+00
   0.75901E+01   0.22422E+00
   0.75901E+01   0.22421E+00
   0.75901E+01   0.22419E+00
   0.75901E+01   0.22419E+00
   0.75901E+01   0.22416E+00
   0.75901E+01   0.22415E+00
   0.75901E+01   0.22413E+00
   0.75901E+01   0.22414E+00
   0.75801E+01   0.22442E+00
   0.75801E+01   0.22441E+00
   0.75801E+01   0.22442E+00
   0.75801E+01   0.22441E+00
   0.75801E+01   0.22440E+00
   0.75801E+01   0.22439E+00
   0.75801E+01   0.22438E+00
   0.75801E+01   0.22439E+00
   0.75801E+01   0.22438E+00
   0.75801E+01   0.22437E+00
   0.75801E+01   0.22436E+00
   0.75801E+01   0.22436E+00
   0.75801E+01   0.22436E+00
   0.75801E+01   0.22437E+00
   0.75801E+01   0.22437E+00
   0.75801E+01   0.22437E+00
   0.75801E+01   0.22436E+00
   0.75801E+01   0.22436E+00
   0.75801E+01   0.22434E+00
   0.75801E+01   0.22433E+00
   0.75701E+01   0.22462E+00
   0.75701E+01   0.22461E+00
   0.75701E+01   0.22458E+00
   0.75701E+01   0.22458E+00
   0.75701E+01   0.22458E+00
   0.75701E+01   0.22456E+00
   0.75701E+01   0.22456E+00
   0.75701E+01   0.22454E+00
   0.75701E+01   0.22453E+00
   0.75701E+01   0.22453E+00
   0.75701E+01   0.22452E+00
   0.75701E+01   0.22453E+00
   0.75701E+01   0.22452E+00
   0.75701E+01   0.22452E+00
   0.75701E+01   0.22451E+00
   0.75701E+01   0.22450E+00
   0.75601E+01   0.22479E+00
   0.75601E+01   0.22479E+00
   0.75601E+01   0.22478E+00
   0.75601E+01   0.22477E+00
   0.75601E+01   0.22477E+00
   0.75601E+01   0.22477E+00
   0.75601E+01   0.22477E+00
   0.75601E+01   0.22477E+00
   0.75601E+01   0.22476E+00
   0.75601E+01   0.22475E+00
   0.75601E+01   0.22473E+00
   0.75601E+01   0.22474E+00
   0.75601E+01   0.22473E+00
   0.75601E+01   0.22472E+00
   0.75601E+01   0.22470E+00
   0.75601E+01   0.22468E+00
   0.75601E+01   0.22468E+00
   0.75601E+01   0.22467E+00
   0.75601E+01   0.22465E+00
   0.75501E+01   0.22495E+00
   0.75501E+01   0.22495E+00
   0.75501E+01   0.22493E+00
   0.75501E+01   0.22494E+00
   0.75501E+01   0.22496E+00
   0.75501E+01   0.22495E+00
   0.75501E+01   0.22494E+00
   0.75501E+01   0.22493E+00
   0.75501E+01   0.22491E+00
   0.75501E+01   0.22491E+00
   0.75501E+01   0.22490E+00
   0.75501E+01   0.22490E+00
   0.75501E+01   0.22490E+00
   0.75501E+01   0.22488E+00
   0.75501E+01   0.22488E+00
   0.75501E+01   0.22486E+00
   0.75501E+01   0.22486E+00
   0.75501E+01   0.22486E+00
   0.75501E+01   0.22486E+00
   0.75501E+01   0.22485E+00
   0.75401E+01   0.22513E+00
   0.75401E+01   0.22512E+00
   0.75401E+01   0.22512E+00
   0.75401E+01   0.22511E+00
   0.75401E+01   0.22509E+00
   0.75401E+01   0.22510E+00
   0.75401E+01   0.22508E+00
   0.75401E+01   0.22508E+00
   0.75401E+01   0.22507E+00
   0.75401E+01   0.22508E+00
   0.75401E+01   0.22507E+00
   0.75401E+01   0.22507E+00
   0.75401E+01   0.22506E+00
   0.75401E+01   0.22505E+00
   0.75401E+01   0.22504E+00
   0.75401E+01   0.22503E+00
   0.75401E+01   0.22503E+00
   0.75401E+01   0.22504E+00
   0.75301E+01   0.22533E+00
   0.75301E+01   0.22531E+00
   0.75301E+01   0.22531E+00
   0.75301E+01   0.22529E+00
   0.75301E+01   0.22527E+00
   0.75301E+01   0.22528E+00
   0.75301E+01   0.22526E+00
   0.75301E+01   0.22526E+00
   0.75301E+01   0.22526E+00
   0.75301E+01   0.22526E+00
   0.75301E+01   0.22525E+00
   0.75301E+01   0.22524E+00
   0.75301E+01   0.22522E+00
   0.75301E+01   0.22521E+00
   0.75301E+01   0.22521E+00
   0.75301E+01   0.22520E+00
   0.75301E+01   0.22521E+00
   0.75301E+01   0.22521E+00
   0.75301E+01   0.22519E+00
   0.75201E+01   0.22548E+00
   0.75301E+01   0.22519E+00
   0.75201E+01   0.22547E+00
   0.75201E+01   0.22547E+00
   0.75201E+01   0.22546E+00
   0.75201E+01   0.22543E+00
   0.75201E+01   0.22543E+00
   0.75201E+01   0.22543E+00
   0.75201E+01   0.22542E+00
   0.75201E+01   0.22542E+00
   0.75201E+01   0.22542E+00
   0.75201E+01   0.22541E+00
   0.75201E+01   0.22540E+00
   0.75201E+01   0.22540E+00
   0.75201E+01   0.22539E+00
   0.75201E+01   0.22538E+00
   0.75201E+01   0.22538E+00
   0.75201E+01   0.22537E+00
   0.75201E+01   0.22536E+00
   0.75101E+01   0.22566E+00
   0.75101E+01   0.22565E+00
   0.75101E+01   0.22564E+00
   0.75101E+01   0.22563E+00
   0.75101E+01   0.22562E+00
   0.75101E+01   0.22561E+00
   0.75101E+01   0.22561E+00
   0.75101E+01   0.22560E+00
   0.75101E+01   0.22560E+00
   0.75101E+01   0.22559E+00
   0.75101E+01   0.22558E+00
   0.75101E+01   0.22557E+00
   0.75101E+01   0.22557E+00
   0.75101E+01   0.22555E+00
   0.75101E+01   0.22552E+00
   0.75101E+01   0.22552E+00
   0.75101E+01   0.22551E+00
   0.75001E+01   0.22581E+00
   0.75001E+01   0.22580E+00
   0.75001E+01   0.22580E+00
   0.75001E+01   0.22580E+00
   0.75001E+01   0.22581E+00
   0.75001E+01   0.22581E+00
   0.75001E+01   0.22580E+00
   0.75001E+01   0.22579E+00
   0.75001E+01   0.22577E+00
   0.75001E+01   0.22576E+00
   0.75001E+01   0.22575E+00
   0.75001E+01   0.22575E+00
   0.75001E+01   0.22575E+00
   0.75001E+01   0.22574E+00
   0.75001E+01   0.22574E+00
   0.75001E+01   0.22572E+00
   0.75001E+01   0.22573E+00
   0.75001E+01   0.22571E+00
   0.75001E+01   0.22570E+00
   0.75001E+01   0.22569E+00
   0.74901E+01   0.22600E+00
   0.74901E+01   0.22598E+00
   0.74901E+01   0.22597E+00
   0.74901E+01   0.22597E+00
   0.74901E+01   0.22595E+00
   0.74901E+01   0.22596E+00
   0.74901E+01   0.22595E+00
   0.74901E+01   0.22593E+00
   0.74901E+01   0.22592E+00
   0.74901E+01   0.22592E+00
   0.74901E+01   0.22591E+00
   0.74901E+01   0.22590E+00
   0.74901E+01   0.22592E+00
   0.74901E+01   0.22591E+00
   0.74901E+01   0.22590E+00
   0.74901E+01   0.22588E+00
   0.74901E+01   0.22587E+00
   0.74901E+01   0.22586E+00
   0.74901E+01   0.22585E+00
   0.74901E+01   0.22585E+00
   0.74801E+01   0.22614E+00
   0.74801E+01   0.22615E+00
   0.74801E+01   0.22615E+00
   0.74801E+01   0.22613E+00
   0.74801E+01   0.22613E+00
   0.74801E+01   0.22613E+00
   0.74801E+01   0.22611E+00
   0.74801E+01   0.22611E+00
   0.74801E+01   0.22609E+00
   0.74801E+01   0.22610E+00
   0.74801E+01   0.22608E+00
   0.74801E+01   0.22606E+00
   0.74801E+01   0.22606E+00
   0.74801E+01   0.22606E+00
   0.74801E+01   0.22605E+00
   0.74801E+01   0.22604E+00
   0.74801E+01   0.22603E+00
   0.74801E+01   0.22603E+00
   0.74701E+01   0.22631E+00
   0.74701E+01   0.22632E+00
   0.74701E+01   0.22631E+00
   0.74701E+01   0.22631E+00
   0.74701E+01   0.22628E+00
   0.74701E+01   0.22628E+00
   0.74701E+01   0.22627E+00
   0.74701E+01   0.22626E+00
   0.74701E+01   0.22625E+00
   0.74701E+01   0.22626E+00
   0.74701E+01   0.22626E+00
   0.74701E+01   0.22626E+00
   0.74701E+01   0.22625E+00
   0.74701E+01   0.22624E+00
   0.74701E+01   0.22624E+00
   0.74701E+01   0.22622E+00
   0.74701E+01   0.22621E+00
   0.74701E+01   0.22621E+00
   0.74701E+01   0.22619E+00
   0.74601E+01   0.22649E+00
   0.74601E+01   0.22649E+00
   0.74601E+01   0.22648E+00
   0.74601E+01   0.22646E+00
   0.74601E+01   0.22645E+00
   0.74601E+01   0.22645E+00
   0.74601E+01   0.22644E+00
   0.74601E+01   0.22644E+00
   0.74601E+01   0.22644E+00
   0.74601E+01   0.22645E+00
   0.74601E+01   0.22644E+00
   0.74601E+01   0.22643E+00
   0.74601E+01   0.22641E+00
   0.74601E+01   0.22639E+00
   0.74601E+01   0.22638E+00
   0.74601E+01   0.22638E+00
   0.74601E+01   0.22638E+00
   0.74601E+01   0.22637E+00
   0.74601E+01   0.22637E+00
   0.74601E+01   0.22634E+00
   0.74501E+01   0.22663E+00
   0.74501E+01   0.22665E+00
   0.74501E+01   0.22664E+00
   0.74501E+01   0.22663E+00
   0.74501E+01   0.22662E+00
   0.74501E+01   0.22662E+00
   0.74501E+01   0.22661E+00
   0.74501E+01   0.22660E+00
   0.74501E+01   0.22659E+00
   0.74501E+01   0.22659E+00
   0.74501E+01   0.22660E+00
   0.74501E+01   0.22658E+00
   0.74501E+01   0.22657E+00
   0.74501E+01   0.22655E+00
   0.74501E+01   0.22655E+00
   0.74501E+01   0.22654E+00
   0.74501E+01   0.22654E+00
   0.74501E+01   0.22654E+00
   0.74501E+01   0.22655E+00
   0.74501E+01   0.22652E+00
   0.74401E+01   0.22683E+00
   0.74401E+01   0.22682E+00
   0.74401E+01   0.22681E+00
   0.74401E+01   0.22681E+00
   0.74401E+01   0.22679E+00
   0.74401E+01   0.22678E+00
   0.74401E+01   0.22677E+00
   0.74401E+01   0.22675E+00
   0.74401E+01   0.22674E+00
   0.74401E+01   0.22675E+00
   0.74401E+01   0.22674E+00
   0.74401E+01   0.22672E+00
   0.74401E+01   0.22673E+00
   0.74401E+01   0.22671E+00
   0.74401E+01   0.22671E+00
   0.74401E+01   0.22671E+00
   0.74401E+01   0.22670E+00
   0.74401E+01   0.22669E+00
   0.74301E+01   0.22702E+00
   0.74301E+01   0.22700E+00
   0.74301E+01   0.22700E+00
   0.74301E+01   0.22699E+00
   0.74301E+01   0.22697E+00
   0.74301E+01   0.22699E+00
   0.74301E+01   0.22698E+00
   0.74301E+01   0.22696E+00
   0.74301E+01   0.22695E+00
   0.74301E+01   0.22694E+00
   0.74301E+01   0.22693E+00
   0.74301E+01   0.22690E+00
   0.74301E+01   0.22691E+00
   0.74301E+01   0.22689E+00
   0.74301E+01   0.22688E+00
   0.74301E+01   0.22688E+00
   0.74301E+01   0.22686E+00
   0.74301E+01   0.22685E+00
   0.74301E+01   0.22685E+00
   0.74301E+01   0.22684E+00
   0.74201E+01   0.22713E+00
   0.74201E+01   0.22713E+00
   0.74201E+01   0.22713E+00
   0.74201E+01   0.22711E+00
   0.74201E+01   0.22711E+00
   0.74201E+01   0.22711E+00
   0.74201E+01   0.22711E+00
   0.74201E+01   0.22711E+00
   0.74201E+01   0.22712E+00
   0.74201E+01   0.22711E+00
   0.74201E+01   0.22710E+00
   0.74201E+01   0.22710E+00
   0.74201E+01   0.22709E+00
   0.74201E+01   0.22708E+00
   0.74201E+01   0.22707E+00
   0.74201E+01   0.22704E+00
   0.74201E+01   0.22703E+00
   0.74101E+01   0.22732E+00
   0.74101E+01   0.22732E+00
   0.74101E+01   0.22730E+00
   0.74101E+01   0.22729E+00
   0.74101E+01   0.22728E+00
   0.74101E+01   0.22730E+00
   0.74101E+01   0.22727E+00
   0.74101E+01   0.22729E+00
   0.74101E+01   0.22731E+00
   0.74101E+01   0.22730E+00
   0.74101E+01   0.22728E+00
   0.74101E+01   0.22725E+00
   0.74101E+01   0.22722E+00
   0.74101E+01   0.22723E+00
   0.74101E+01   0.22723E+00
   0.74101E+01   0.22723E+00
   0.74101E+01   0.22723E+00
   0.74101E+01   0.22722E+00
   0.74101E+01   0.22721E+00
   0.74101E+01   0.22723E+00
   0.74101E+01   0.22721E+00
   0.74001E+01   0.22750E+00
   0.74001E+01   0.22749E+00
   0.74001E+01   0.22747E+00
   0.74001E+01   0.22746E+00
   0.74001E+01   0.22744E+00
   0.74001E+01   0.22743E+00
   0.74001E+01   0.22743E+00
   0.74001E+01   0.22742E+00
   0.74001E+01   0.22741E+00
   0.74001E+01   0.22741E+00
   0.74001E+01   0.22740E+00
   0.74001E+01   0.22740E+00
   0.74001E+01   0.22739E+00
   0.74001E+01   0.22738E+00
   0.74001E+01   0.22740E+00
   0.74001E+01   0.22739E+00
   0.74001E+01   0.22737E+00
   0.74001E+01   0.22736E+00
   0.74001E+01   0.22736E+00
   0.74001E+01   0.22735E+00
   0.74001E+01   0.22734E+00
   0.74001E+01   0.22734E+00
   0.73901E+01   0.22764E+00
   0.73901E+01   0.22763E+00
   0.73901E+01   0.22762E+00
   0.73901E+01   0.22761E+00
   0.73901E+01   0.22760E+00
   0.73901E+01   0.22760E+00
   0.73901E+01   0.22758E+00
   0.73901E+01   0.22758E+00
   0.73901E+01   0.22757E+00
   0.73901E+01   0.22756E+00
   0.73901E+01   0.22755E+00
   0.73901E+01   0.22755E+00
   0.73901E+01   0.22754E+00
   0.73901E+01   0.22753E+00
   0.73901E+01   0.22752E+00
   0.73901E+01   0.22750E+00
   0.73801E+01   0.22780E+00
   0.73801E+01   0.22779E+00
   0.73801E+01   0.22779E+00
   0.73801E+01   0.22777E+00
   0.73801E+01   0.22777E+00
   0.73801E+01   0.22776E+00
   0.73801E+01   0.22778E+00
   0.73801E+01   0.22776E+00
   0.73801E+01   0.22775E+00
   0.73801E+01   0.22773E+00
   0.73801E+01   0.22773E+00
   0.73801E+01   0.22771E+00
   0.73801E+01   0.22770E+00
   0.73801E+01   0.22769E+00
   0.73801E+01   0.22770E+00
   0.73801E+01   0.22769E+00
   0.73801E+01   0.22769E+00
   0.73801E+01   0.22768E+00
   0.73801E+01   0.22766E+00
   0.73801E+01   0.22765E+00
   0.73701E+01   0.22794E+00
   0.73701E+01   0.22794E+00
   0.73701E+01   0.22794E+00
   0.73701E+01   0.22793E+00
   0.73701E+01   0.22792E+00
   0.73701E+01   0.22791E+00
   0.73701E+01   0.22791E+00
   0.73701E+01   0.22791E+00
   0.73701E+01   0.22790E+00
   0.73701E+01   0.22790E+00
   0.73701E+01   0.22789E+00
   0.73701E+01   0.22787E+00
   0.73701E+01   0.22785E+00
   0.73701E+01   0.22785E+00
   0.73701E+01   0.22784E+00
   0.73701E+01   0.22784E+00
   0.73701E+01   0.22782E+00
   0.73701E+01   0.22781E+00
   0.73701E+01   0.22779E+00
   0.73701E+01   0.22780E+00
   0.73701E+01   0.22780E+00
   0.73601E+01   0.22810E+00
   0.73601E+01   0.22810E+00
   0.73601E+01   0.22807E+00
   0.73601E+01   0.22806E+00
   0.73601E+01   0.22805E+00
   0.73601E+01   0.22804E+00
   0.73601E+01   0.22804E+00
   0.73601E+01   0.22802E+00
   0.73601E+01   0.22801E+00
   0.73601E+01   0.22802E+00
   0.73601E+01   0.22801E+00
   0.73601E+01   0.22801E+00
   0.73601E+01   0.22801E+00
   0.73601E+01   0.22800E+00
   0.73601E+01   0.22799E+00
   0.73601E+01   0.22798E+00
   0.73601E+01   0.22798E+00
   0.73601E+01   0.22798E+00
   0.73601E+01   0.22797E+00
   0.73501E+01   0.22826E+00
   0.73501E+01   0.22825E+00
   0.73501E+01   0.22824E+00
   0.73501E+01   0.22823E+00
   0.73501E+01   0.22822E+00
   0.73501E+01   0.22821E+00
   0.73501E+01   0.22821E+00
   0.73501E+01   0.22820E+00
   0.73501E+01   0.22819E+00
   0.73501E+01   0.22819E+00
   0.73501E+01   0.22817E+00
   0.73501E+01   0.22816E+00
   0.73501E+01   0.22815E+00
   0.73501E+01   0.22814E+00
   0.73501E+01   0.22813E+00
   0.73501E+01   0.22813E+00
   0.73501E+01   0.22813E+00
   0.73501E+01   0.22811E+00
   0.73501E+01   0.22811E+00
   0.73401E+01   0.22842E+00
   0.73401E+01   0.22842E+00
   0.73401E+01   0.22841E+00
   0.73401E+01   0.22839E+00
   0.73401E+01   0.22838E+00
   0.73401E+01   0.22837E+00
   0.73401E+01   0.22837E+00
   0.73401E+01   0.22836E+00
   0.73401E+01   0.22836E+00
   0.73401E+01   0.22835E+00
   0.73401E+01   0.22835E+00
   0.73401E+01   0.22835E+00
   0.73401E+01   0.22835E+00
   0.73401E+01   0.22833E+00
   0.73401E+01   0.22832E+00
   0.73401E+01   0.22832E+00
   0.73401E+01   0.22831E+00
   0.73401E+01   0.22828E+00
   0.73401E+01   0.22827E+00
   0.73401E+01   0.22826E+00
   0.73301E+01   0.22857E+00
   0.73301E+01   0.22857E+00
   0.73301E+01   0.22855E+00
   0.73301E+01   0.22855E+00
   0.73301E+01   0.22853E+00
   0.73301E+01   0.22855E+00
   0.73301E+01   0.22853E+00
   0.73301E+01   0.22852E+00
   0.73301E+01   0.22851E+00
   0.73301E+01   0.22851E+00
   0.73301E+01   0.22849E+00
   0.73301E+01   0.22847E+00
   0.73301E+01   0.22846E+00
   0.73301E+01   0.22846E+00
   0.73301E+01   0.22845E+00
   0.73301E+01   0.22844E+00
   0.73301E+01   0.22843E+00
   0.73301E+01   0.22844E+00
   0.73201E+01   0.22873E+00
   0.73201E+01   0.22874E+00
   0.73201E+01   0.22874E+00
   0.73201E+01   0.22872E+00
   0.73201E+01   0.22873E+00
   0.73201E+01   0.22872E+00
   0.73201E+01   0.22873E+00
   0.73201E+01   0.22872E+00
   0.73201E+01   0.22871E+00
   0.73201E+01   0.22868E+00
   0.73201E+01   0.22867E+00
   0.73201E+01   0.22867E+00
   0.73201E+01   0.22865E+00
   0.73201E+01   0.22864E+00
   0.73201E+01   0.22863E+00
   0.73201E+01   0.22862E+00
   0.73201E+01   0.22860E+00
   0.73201E+01   0.22860E+00
   0.73201E+01   0.22860E+00
   0.73201E+01   0.22860E+00
   0.73201E+01   0.22860E+00
   0.73201E+01   0.22858E+00
   0.73201E+01   0.22857E+00
   0.73101E+01   0.22885E+00
   0.73101E+01   0.22885E+00
   0.73101E+01   0.22885E+00
   0.73101E+01   0.22884E+00
   0.73101E+01   0.22886E+00
   0.73101E+01   0.22884E+00
   0.73101E+01   0.22883E+00
   0.73101E+01   0.22881E+00
   0.73101E+01   0.22881E+00
   0.73101E+01   0.22881E+00
   0.73101E+01   0.22880E+00
   0.73101E+01   0.22880E+00
   0.73101E+01   0.22879E+00
   0.73101E+01   0.22878E+00
   0.73101E+01   0.22877E+00
   0.73101E+01   0.22876E+00
   0.73101E+01   0.22875E+00
   0.73101E+01   0.22874E+00
   0.73101E+01   0.22873E+00
   0.73001E+01   0.22903E+00
   0.73001E+01   0.22903E+00
   0.73001E+01   0.22904E+00
   0.73001E+01   0.22902E+00
   0.73001E+01   0.22901E+00
   0.73001E+01   0.22900E+00
   0.73001E+01   0.22899E+00
   0.73001E+01   0.22899E+00
   0.73001E+01   0.22898E+00
   0.73001E+01   0.22897E+00
   0.73001E+01   0.22897E+00
   0.73001E+01   0.22896E+00
   0.73001E+01   0.22896E+00
   0.73001E+01   0.22895E+00
   0.73001E+01   0.22895E+00
   0.73001E+01   0.22894E+00
   0.73001E+01   0.22892E+00
   0.73001E+01   0.22892E+00
   0.73001E+01   0.22889E+00
   0.72901E+01   0.22920E+00
   0.72901E+01   0.22919E+00
   0.72901E+01   0.22917E+00
   0.72901E+01   0.22917E+00
   0.72901E+01   0.22915E+00
   0.72901E+01   0.22916E+00
   0.72901E+01   0.22915E+00
   0.72901E+01   0.22915E+00
   0.72901E+01   0.22914E+00
   0.72901E+01   0.22913E+00
   0.72901E+01   0.22914E+00
   0.72901E+01   0.22911E+00
   0.72901E+01   0.22909E+00
   0.72901E+01   0.22908E+00
   0.72901E+01   0.22908E+00
   0.72901E+01   0.22907E+00
   0.72901E+01   0.22908E+00
   0.72901E+01   0.22908E+00
   0.72901E+01   0.22907E+00
   0.72901E+01   0.22905E+00
   0.72801E+01   0.22936E+00
   0.72801E+01   0.22936E+00
   0.72801E+01   0.22935E+00
   0.72801E+01   0.22933E+00
   0.72801E+01   0.22932E+00
   0.72801E+01   0.22931E+00
   0.72801E+01   0.22929E+00
   0.72801E+01   0.22928E+00
   0.72801E+01   0.22928E+00
   0.72801E+01   0.22926E+00
   0.72801E+01   0.22925E+00
   0.72801E+01   0.22925E+00
   0.72801E+01   0.22924E+00
   0.72801E+01   0.22924E+00
   0.72801E+01   0.22922E+00
   0.72801E+01   0.22921E+00
   0.72801E+01   0.22921E+00
   0.72801E+01   0.22919E+00
   0.72801E+01   0.22919E+00
   0.72801E+01   0.22920E+00
   0.72701E+01   0.22951E+00
   0.72701E+01   0.22951E+00
   0.72801E+01   0.22919E+00
   0.72701E+01   0.22950E+00
   0.72701E+01   0.22948E+00
   0.72701E+01   0.22948E+00
   0.72701E+01   0.22948E+00
   0.72701E+01   0.22946E+00
   0.72701E+01   0.22946E+00
   0.72701E+01   0.22943E+00
   0.72701E+01   0.22941E+00
   0.72701E+01   0.22940E+00
   0.72701E+01   0.22939E+00
   0.72701E+01   0.22937E+00
   0.72701E+01   0.22935E+00
   0.72701E+01   0.22935E+00
   0.72701E+01   0.22936E+00
   0.72701E+01   0.22934E+00
   0.72701E+01   0.22933E+00
   0.72701E+01   0.22934E+00
   0.72601E+01   0.22965E+00
   0.72601E+01   0.22964E+00
   0.72601E+01   0.22962E+00
   0.72601E+01   0.22961E+00
   0.72601E+01   0.22960E+00
   0.72601E+01   0.22961E+00
   0.72601E+01   0.22960E+00
   0.72601E+01   0.22961E+00
   0.72601E+01   0.22960E+00
   0.72601E+01   0.22958E+00
   0.72601E+01   0.22957E+00
   0.72601E+01   0.22956E+00
   0.72601E+01   0.22955E+00
   0.72601E+01   0.22955E+00
   0.72601E+01   0.22956E+00
   0.72601E+01   0.22955E+00
   0.72601E+01   0.22952E+00
   0.72601E+01   0.22950E+00
   0.72601E+01   0.22950E+00
   0.72601E+01   0.22949E+00
   0.72501E+01   0.22978E+00
   0.72501E+01   0.22978E+00
   0.72501E+01   0.22977E+00
   0.72501E+01   0.22977E+00
   0.72501E+01   0.22976E+00
   0.72501E+01   0.22975E+00
   0.72501E+01   0.22975E+00
   0.72501E+01   0.22975E+00
   0.72501E+01   0.22975E+00
   0.72501E+01   0.22975E+00
   0.72501E+01   0.22975E+00
   0.72501E+01   0.22973E+00
   0.72501E+01   0.22973E+00
   0.72501E+01   0.22971E+00
   0.72501E+01   0.22968E+00
   0.72501E+01   0.22967E+00
   0.72501E+01   0.22967E+00
   0.72501E+01   0.22967E+00
   0.72501E+01   0.22966E+00
   0.72501E+01   0.22964E+00
   0.72401E+01   0.22996E+00
   0.72401E+01   0.22995E+00
   0.72401E+01   0.22993E+00
   0.72401E+01   0.22993E+00
   0.72401E+01   0.22992E+00
   0.72401E+01   0.22991E+00
   0.72401E+01   0.22991E+00
   0.72401E+01   0.22992E+00
   0.72401E+01   0.22990E+00
   0.72401E+01   0.22990E+00
   0.72401E+01   0.22989E+00
   0.72401E+01   0.22989E+00
   0.72401E+01   0.22989E+00
   0.72401E+01   0.22987E+00
   0.72401E+01   0.22987E+00
   0.72401E+01   0.22986E+00
   0.72401E+01   0.22985E+00
   0.72401E+01   0.22983E+00
   0.72401E+01   0.22982E+00
   0.72401E+01   0.22979E+00
   0.72401E+01   0.22980E+00
   0.72301E+01   0.23012E+00
   0.72301E+01   0.23009E+00
   0.72301E+01   0.23009E+00
   0.72301E+01   0.23011E+00
   0.72301E+01   0.23010E+00
   0.72301E+01   0.23009E+00
   0.72301E+01   0.23008E+00
   0.72301E+01   0.23006E+00
   0.72301E+01   0.23003E+00
   0.72301E+01   0.23004E+00
   0.72301E+01   0.23002E+00
   0.72301E+01   0.23004E+00
   0.72301E+01   0.23003E+00
   0.72301E+01   0.23001E+00
   0.72301E+01   0.23000E+00
   0.72301E+01   0.22998E+00
   0.72301E+01   0.22998E+00
   0.72301E+01   0.22997E+00
   0.72301E+01   0.22996E+00
   0.72301E+01   0.22994E+00
   0.72301E+01   0.22994E+00
   0.72201E+01   0.23025E+00
   0.72201E+01   0.23024E+00
   0.72201E+01   0.23024E+00
   0.72201E+01   0.23022E+00
   0.72201E+01   0.23021E+00
   0.72201E+01   0.23020E+00
   0.72201E+01   0.23018E+00
   0.72201E+01   0.23018E+00
   0.72201E+01   0.23017E+00
   0.72201E+01   0.23017E+00
   0.72201E+01   0.23016E+00
   0.72201E+01   0.23015E+00
   0.72201E+01   0.23012E+00
   0.72201E+01   0.23012E+00
   0.72201E+01   0.23011E+00
   0.72201E+01   0.23010E+00
   0.72201E+01   0.23009E+00
   0.72201E+01   0.23009E+00
   0.72201E+01   0.23008E+00
   0.72201E+01   0.23008E+00
   0.72101E+01   0.23038E+00
   0.72101E+01   0.23036E+00
   0.72101E+01   0.23036E+00
   0.72101E+01   0.23036E+00
   0.72101E+01   0.23035E+00
   0.72101E+01   0.23033E+00
   0.72101E+01   0.23032E+00
   0.72101E+01   0.23030E+00
   0.72101E+01   0.23029E+00
   0.72101E+01   0.23029E+00
   0.72101E+01   0.23029E+00
   0.72101E+01   0.23028E+00
   0.72101E+01   0.23029E+00
   0.72101E+01   0.23028E+00
   0.72101E+01   0.23028E+00
   0.72101E+01   0.23027E+00
   0.72101E+01   0.23025E+00
   0.72101E+01   0.23023E+00
   0.72101E+01   0.23023E+00
   0.72101E+01   0.23022E+00
   0.72001E+01   0.23051E+00
   0.72001E+01   0.23052E+00
   0.72001E+01   0.23050E+00
   0.72001E+01   0.23049E+00
   0.72001E+01   0.23048E+00
   0.72001E+01   0.23048E+00
   0.72001E+01   0.23045E+00
   0.72001E+01   0.23046E+00
   0.72001E+01   0.23045E+00
   0.72001E+01   0.23044E+00
   0.72001E+01   0.23044E+00
   0.72001E+01   0.23042E+00
   0.72001E+01   0.23040E+00
   0.72001E+01   0.23039E+00
   0.72001E+01   0.23038E+00
   0.72001E+01   0.23037E+00
   0.72001E+01   0.23038E+00
   0.72001E+01   0.23037E+00
   0.72001E+01   0.23037E+00
   0.72001E+01   0.23036E+00
   0.71901E+01   0.23067E+00
   0.71901E+01   0.23067E+00
   0.71901E+01   0.23067E+00
   0.71901E+01   0.23067E+00
   0.71901E+01   0.23066E+00
   0.71901E+01   0.23065E+00
   0.71901E+01   0.23064E+00
   0.71901E+01   0.23063E+00
   0.71901E+01   0.23059E+00
   0.71901E+01   0.23058E+00
   0.71901E+01   0.23058E+00
   0.71901E+01   0.23057E+00
   0.71901E+01   0.23055E+00
   0.71901E+01   0.23055E+00
   0.71901E+01   0.23055E+00
   0.71901E+01   0.23054E+00
   0.71901E+01   0.23052E+00
   0.71901E+01   0.23051E+00
   0.71901E+01   0.23050E+00
   0.71901E+01   0.23050E+00
   0.71901E+01   0.23050E+00
   0.71901E+01   0.23049E+00
   0.71901E+01   0.23049E+00
   0.71801E+01   0.23079E+00
   0.71801E+01   0.23080E+00
   0.71801E+01   0.23079E+00
   0.71801E+01   0.23077E+00
   0.71801E+01   0.23076E+00
   0.71801E+01   0.23074E+00
   0.71801E+01   0.23072E+00
   0.71801E+01   0.23072E+00
   0.71801E+01   0.23071E+00
   0.71801E+01   0.23071E+00
   0.71801E+01   0.23068E+00
   0.71801E+01   0.23068E+00
   0.71801E+01   0.23068E+00
   0.71801E+01   0.23068E+00
   0.71801E+01   0.23067E+00
   0.71801E+01   0.23067E+00
   0.71801E+01   0.23067E+00
   0.71801E+01   0.23067E+00
   0.71801E+01   0.23067E+00
   0.71701E+01   0.23096E+00
   0.71701E+01   0.23096E+00
   0.71701E+01   0.23095E+00
   0.71701E+01   0.23095E+00
   0.71701E+01   0.23094E+00
   0.71701E+01   0.23093E+00
   0.71701E+01   0.23091E+00
   0.71701E+01   0.23091E+00
   0.71701E+01   0.23091E+00
   0.71701E+01   0.23090E+00
   0.71701E+01   0.23089E+00
   0.71701E+01   0.23089E+00
   0.71701E+01   0.23088E+00
   0.71701E+01   0.23085E+00
   0.71701E+01   0.23084E+00
   0.71701E+01   0.23084E+00
   0.71701E+01   0.23081E+00
   0.71701E+01   0.23080E+00
   0.71701E+01   0.23080E+00
   0.71701E+01   0.23080E+00
   0.71601E+01   0.23111E+00
   0.71601E+01   0.23109E+00
   0.71601E+01   0.23106E+00
   0.71601E+01   0.23105E+00
   0.71601E+01   0.23104E+00
   0.71601E+01   0.23104E+00
   0.71601E+01   0.23104E+00
   0.71601E+01   0.23104E+00
   0.71601E+01   0.23103E+00
   0.71601E+01   0.23104E+00
   0.71601E+01   0.23102E+00
   0.71601E+01   0.23102E+00
   0.71601E+01   0.23102E+00
   0.71601E+01   0.23100E+00
   0.71601E+01   0.23099E+00
   0.71601E+01   0.23098E+00
   0.71601E+01   0.23097E+00
   0.71601E+01   0.23095E+00
   0.71601E+01   0.23094E+00
   0.71601E+01   0.23093E+00
   0.71601E+01   0.23090E+00
   0.71601E+01   0.23090E+00
   0.71501E+01   0.23121E+00
   0.71501E+01   0.23120E+00
   0.71501E+01   0.23120E+00
   0.71501E+01   0.23120E+00
   0.71501E+01   0.23119E+00
   0.71501E+01   0.23118E+00
   0.71501E+01   0.23117E+00
   0.71501E+01   0.23117E+00
   0.71501E+01   0.23117E+00
   0.71501E+01   0.23115E+00
   0.71501E+01   0.23115E+00
   0.71501E+01   0.23114E+00
   0.71501E+01   0.23112E+00
   0.71501E+01   0.23111E+00
   0.71501E+01   0.23109E+00
   0.71501E+01   0.23108E+00
   0.71501E+01   0.23106E+00
   0.71501E+01   0.23106E+00
   0.71501E+01   0.23106E+00
   0.71501E+01   0.23106E+00
   0.71401E+01   0.23139E+00
   0.71401E+01   0.23137E+00
   0.71401E+01   0.23135E+00
   0.71401E+01   0.23135E+00
   0.71401E+01   0.23134E+00
   0.71401E+01   0.23132E+00
   0.71401E+01   0.23131E+00
   0.71401E+01   0.23133E+00
   0.71401E+01   0.23132E+00
   0.71401E+01   0.23128E+00
   0.71401E+01   0.23130E+00
   0.71401E+01   0.23130E+00
   0.71401E+01   0.23129E+00
   0.71401E+01   0.23128E+00
   0.71401E+01   0.23127E+00
   0.71401E+01   0.23125E+00
   0.71401E+01   0.23124E+00
   0.71401E+01   0.23122E+00
   0.71401E+01   0.23120E+00
   0.71401E+01   0.23120E+00
   0.71401E+01   0.23119E+00
   0.71401E+01   0.23121E+00
   0.71301E+01   0.23150E+00
   0.71301E+01   0.23148E+00
   0.71301E+01   0.23147E+00
   0.71301E+01   0.23147E+00
   0.71301E+01   0.23146E+00
   0.71301E+01   0.23147E+00
   0.71301E+01   0.23145E+00
   0.71301E+01   0.23144E+00
   0.71301E+01   0.23144E+00
   0.71301E+01   0.23144E+00
   0.71301E+01   0.23141E+00
   0.71301E+01   0.23140E+00
   0.71301E+01   0.23139E+00
   0.71301E+01   0.23139E+00
   0.71301E+01   0.23138E+00
   0.71301E+01   0.23137E+00
   0.71301E+01   0.23135E+00
   0.71301E+01   0.23135E+00
   0.71301E+01   0.23136E+00
   0.71301E+01   0.23135E+00
   0.71301E+01   0.23134E+00
   0.71301E+01   0.23134E+00
   0.71201E+01   0.23165E+00
   0.71201E+01   0.23164E+00
   0.71201E+01   0.23162E+00
   0.71201E+01   0.23164E+00
   0.71201E+01   0.23163E+00
   0.71201E+01   0.23161E+00
   0.71201E+01   0.23159E+00
   0.71201E+01   0.23160E+00
   0.71201E+01   0.23161E+00
   0.71201E+01   0.23160E+00
   0.71201E+01   0.23158E+00
   0.71201E+01   0.23155E+00
   0.71201E+01   0.23156E+00
   0.71201E+01   0.23154E+00
   0.71201E+01   0.23154E+00
   0.71201E+01   0.23152E+00
   0.71201E+01   0.23150E+00
   0.71201E+01   0.23149E+00
   0.71101E+01   0.23178E+00
   0.71101E+01   0.23178E+00
   0.71101E+01   0.23179E+00
   0.71101E+01   0.23178E+00
   0.71101E+01   0.23177E+00
   0.71101E+01   0.23176E+00
   0.71101E+01   0.23174E+00
   0.71101E+01   0.23174E+00
   0.71101E+01   0.23172E+00
   0.71101E+01   0.23173E+00
   0.71101E+01   0.23172E+00
   0.71101E+01   0.23170E+00
   0.71101E+01   0.23169E+00
   0.71101E+01   0.23169E+00
   0.71101E+01   0.23168E+00
   0.71101E+01   0.23168E+00
   0.71101E+01   0.23167E+00
   0.71101E+01   0.23166E+00
   0.71101E+01   0.23165E+00
   0.71101E+01   0.23164E+00
   0.71101E+01   0.23163E+00
   0.71101E+01   0.23161E+00
   0.71101E+01   0.23161E+00
   0.71001E+01   0.23192E+00
   0.71001E+01   0.23190E+00
   0.71001E+01   0.23189E+00
   0.71001E+01   0.23187E+00
   0.71001E+01   0.23186E+00
   0.71001E+01   0.23186E+00
   0.71001E+01   0.23184E+00
   0.71001E+01   0.23183E+00
   0.71001E+01   0.23183E+00
   0.71001E+01   0.23181E+00
   0.71001E+01   0.23181E+00
   0.71001E+01   0.23179E+00
   0.71001E+01   0.23178E+00
   0.71001E+01   0.23178E+00
   0.71001E+01   0.23177E+00
   0.71001E+01   0.23178E+00
   0.71001E+01   0.23178E+00
   0.71001E+01   0.23176E+00
   0.71001E+01   0.23175E+00
   0.71001E+01   0.23174E+00
   0.70901E+01   0.23204E+00
   0.70901E+01   0.23202E+00
   0.70901E+01   0.23201E+00
   0.70901E+01   0.23201E+00
   0.70901E+01   0.23201E+00
   0.70901E+01   0.23200E+00
   0.70901E+01   0.23200E+00
   0.70901E+01   0.23199E+00
   0.70901E+01   0.23198E+00
   0.70901E+01   0.23196E+00
   0.70901E+01   0.23195E+00
   0.70901E+01   0.23194E+00
   0.70901E+01   0.23194E+00
   0.70901E+01   0.23193E+00
   0.70901E+01   0.23193E+00
   0.70901E+01   0.23193E+00
   0.70901E+01   0.23192E+00
   0.70901E+01   0.23191E+00
   0.70901E+01   0.23190E+00
   0.70901E+01   0.23188E+00
   0.70801E+01   0.23219E+00
   0.70801E+01   0.23217E+00
   0.70801E+01   0.23216E+00
   0.70801E+01   0.23215E+00
   0.70801E+01   0.23215E+00
   0.70801E+01   0.23213E+00
   0.70801E+01   0.23212E+00
   0.70801E+01   0.23212E+00
   0.70801E+01   0.23210E+00
   0.70801E+01   0.23209E+00
   0.70801E+01   0.23207E+00
   0.70801E+01   0.23207E+00
   0.70801E+01   0.23207E+00
   0.70801E+01   0.23206E+00
   0.70801E+01   0.23205E+00
   0.70801E+01   0.23204E+00
   0.70801E+01   0.23204E+00
   0.70801E+01   0.23204E+00
   0.70801E+01   0.23203E+00
   0.70801E+01   0.23202E+00
   0.70801E+01   0.23202E+00
   0.70801E+01   0.23200E+00
   0.70801E+01   0.23200E+00
   0.70801E+01   0.23200E+00
   0.70701E+01   0.23232E+00
   0.70701E+01   0.23232E+00
   0.70701E+01   0.23230E+00
   0.70701E+01   0.23230E+00
   0.70701E+01   0.23228E+00
   0.70701E+01   0.23229E+00
   0.70701E+01   0.23227E+00
   0.70701E+01   0.23224E+00
   0.70701E+01   0.23224E+00
   0.70701E+01   0.23221E+00
   0.70701E+01   0.23220E+00
   0.70701E+01   0.23220E+00
   0.70701E+01   0.23217E+00
   0.70701E+01   0.23216E+00
   0.70701E+01   0.23214E+00
   0.70701E+01   0.23217E+00
   0.70701E+01   0.23215E+00
   0.70701E+01   0.23215E+00
   0.70701E+01   0.23215E+00
   0.70701E+01   0.23216E+00
   0.70601E+01   0.23246E+00
   0.70601E+01   0.23244E+00
   0.70601E+01   0.23242E+00
   0.70601E+01   0.23239E+00
   0.70601E+01   0.23240E+00
   0.70601E+01   0.23240E+00
   0.70601E+01   0.23239E+00
   0.70601E+01   0.23237E+00
   0.70601E+01   0.23237E+00
   0.70601E+01   0.23235E+00
   0.70601E+01   0.23234E+00
   0.70601E+01   0.23234E+00
   0.70601E+01   0.23233E+00
   0.70601E+01   0.23233E+00
   0.70601E+01   0.23231E+00
   0.70601E+01   0.23231E+00
   0.70601E+01   0.23231E+00
   0.70601E+01   0.23231E+00
   0.70601E+01   0.23230E+00
   0.70601E+01   0.23230E+00
   0.70601E+01   0.23229E+00
   0.70601E+01   0.23228E+00
   0.70501E+01   0.23259E+00
   0.70501E+01   0.23256E+00
   0.70501E+01   0.23253E+00
   0.70501E+01   0.23252E+00
   0.70501E+01   0.23251E+00
   0.70501E+01   0.23250E+00
   0.70501E+01   0.23248E+00
   0.70501E+01   0.23249E+00
   0.70501E+01   0.23248E+00
   0.70501E+01   0.23248E+00
   0.70501E+01   0.23247E+00
   0.70501E+01   0.23247E+00
   0.70501E+01   0.23245E+00
   0.70501E+01   0.23245E+00
   0.70501E+01   0.23245E+00
   0.70501E+01   0.23244E+00
   0.70501E+01   0.23242E+00
   0.70501E+01   0.23241E+00
   0.70501E+01   0.23240E+00
   0.70501E+01   0.23238E+00
   0.70401E+01   0.23270E+00
   0.70401E+01   0.23269E+00
   0.70401E+01   0.23268E+00
   0.70401E+01   0.23267E+00
   0.70401E+01   0.23265E+00
   0.70401E+01   0.23265E+00
   0.70401E+01   0.23266E+00
   0.70401E+01   0.23264E+00
   0.70401E+01   0.23263E+00
   0.70401E+01   0.23263E+00
   0.70401E+01   0.23263E+00
   0.70401E+01   0.23264E+00
   0.70401E+01   0.23263E+00
   0.70401E+01   0.23261E+00
   0.70401E+01   0.23260E+00
   0.70401E+01   0.23259E+00
   0.70401E+01   0.23258E+00
   0.70401E+01   0.23259E+00
   0.70401E+01   0.23258E+00
   0.70401E+01   0.23255E+00
   0.70401E+01   0.23253E+00
   0.70401E+01   0.23252E+00
   0.70301E+01   0.23285E+00
   0.70301E+01   0.23283E+00
   0.70301E+01   0.23281E+00
   0.70301E+01   0.23279E+00
   0.70301E+01   0.23279E+00
   0.70301E+01   0.23277E+00
   0.70301E+01   0.23278E+00
   0.70301E+01   0.23278E+00
   0.70301E+01   0.23277E+00
   0.70301E+01   0.23274E+00
   0.70301E+01   0.23274E+00
   0.70301E+01   0.23274E+00
   0.70301E+01   0.23271E+00
   0.70301E+01   0.23270E+00
   0.70301E+01   0.23271E+00
   0.70301E+01   0.23271E+00
   0.70301E+01   0.23269E+00
   0.70301E+01   0.23269E+00
   0.70301E+01   0.23266E+00
   0.70301E+01   0.23266E+00
   0.70201E+01   0.23299E+00
   0.70201E+01   0.23300E+00
   0.70201E+01   0.23298E+00
   0.70201E+01   0.23297E+00
   0.70201E+01   0.23296E+00
   0.70201E+01   0.23296E+00
   0.70201E+01   0.23295E+00
   0.70201E+01   0.23295E+00
   0.70201E+01   0.23293E+00
   0.70201E+01   0.23292E+00
   0.70201E+01   0.23290E+00
   0.70201E+01   0.23290E+00
   0.70201E+01   0.23289E+00
   0.70201E+01   0.23288E+00
   0.70201E+01   0.23286E+00
   0.70201E+01   0.23287E+00
   0.70201E+01   0.23284E+00
   0.70201E+01   0.23284E+00
   0.70201E+01   0.23283E+00
   0.70201E+01   0.23281E+00
   0.70201E+01   0.23279E+00
   0.70201E+01   0.23279E+00
   0.70201E+01   0.23279E+00
   0.70101E+01   0.23310E+00
   0.70101E+01   0.23309E+00
   0.70101E+01   0.23308E+00
   0.70101E+01   0.23307E+00
   0.70101E+01   0.23305E+00
   0.70101E+01   0.23304E+00
   0.70101E+01   0.23302E+00
   0.70101E+01   0.23302E+00
   0.70101E+01   0.23301E+00
   0.70101E+01   0.23299E+00
   0.70101E+01   0.23300E+00
   0.70101E+01   0.23297E+00
   0.70101E+01   0.23297E+00
   0.70101E+01   0.23296E+00
   0.70101E+01   0.23295E+00
   0.70101E+01   0.23294E+00
   0.70101E+01   0.23294E+00
   0.70101E+01   0.23293E+00
   0.70101E+01   0.23293E+00
   0.70101E+01   0.23292E+00
   0.70101E+01   0.23291E+00
   0.70101E+01   0.23289E+00
   0.70001E+01   0.23321E+00
   0.70001E+01   0.23320E+00
   0.70001E+01   0.23319E+00
   0.70001E+01   0.23318E+00
   0.70001E+01   0.23317E+00
   0.70001E+01   0.23316E+00
   0.70001E+01   0.23316E+00
   0.70001E+01   0.23313E+00
   0.70001E+01   0.23312E+00
   0.70001E+01   0.23311E+00
   0.70001E+01   0.23311E+00
   0.70001E+01   0.23309E+00
   0.70001E+01   0.23308E+00
   0.70001E+01   0.23306E+00
   0.70001E+01   0.23305E+00
   0.70001E+01   0.23304E+00
   0.70001E+01   0.23303E+00
   0.70001E+01   0.23303E+00
   0.70001E+01   0.23302E+00
   0.70001E+01   0.23302E+00
   0.69901E+01   0.23334E+00
   0.69901E+01   0.23333E+00
   0.69901E+01   0.23331E+00
   0.69901E+01   0.23330E+00
   0.69901E+01   0.23329E+00
   0.69901E+01   0.23329E+00
   0.69901E+01   0.23329E+00
   0.69901E+01   0.23329E+00
   0.69901E+01   0.23328E+00
   0.69901E+01   0.23327E+00
   0.69901E+01   0.23327E+00
   0.69901E+01   0.23325E+00
   0.69901E+01   0.23324E+00
   0.69901E+01   0.23323E+00
   0.69901E+01   0.23322E+00
   0.69901E+01   0.23321E+00
   0.69901E+01   0.23321E+00
   0.69901E+01   0.23320E+00
   0.69901E+01   0.23317E+00
   0.69901E+01   0.23315E+00
   0.69901E+01   0.23318E+00
   0.69901E+01   0.23318E+00
   0.69901E+01   0.23318E+00
   0.69801E+01   0.23348E+00
   0.69801E+01   0.23347E+00
   0.69801E+01   0.23345E+00
   0.69801E+01   0.23344E+00
   0.69801E+01   0.23341E+00
   0.69801E+01   0.23342E+00
   0.69801E+01   0.23339E+00
   0.69801E+01   0.23339E+00
   0.69801E+01   0.23339E+00
   0.69801E+01   0.23337E+00
   0.69801E+01   0.23333E+00
   0.69801E+01   0.23334E+00
   0.69801E+01   0.23333E+00
   0.69801E+01   0.23335E+00
   0.69801E+01   0.23335E+00
   0.69801E+01   0.23333E+00
   0.69801E+01   0.23332E+00
   0.69801E+01   0.23331E+00
   0.69801E+01   0.23331E+00
   0.69801E+01   0.23329E+00
   0.69801E+01   0.23329E+00
   0.69801E+01   0.23328E+00
   0.69701E+01   0.23358E+00
   0.69701E+01   0.23357E+00
   0.69701E+01   0.23355E+00
   0.69701E+01   0.23354E+00
   0.69701E+01   0.23353E+00
   0.69701E+01   0.23352E+00
   0.69701E+01   0.23351E+00
   0.69701E+01   0.23351E+00
   0.69701E+01   0.23350E+00
   0.69701E+01   0.23350E+00
   0.69701E+01   0.23350E+00
   0.69701E+01   0.23349E+00
   0.69701E+01   0.23348E+00
   0.69701E+01   0.23347E+00
   0.69701E+01   0.23346E+00
   0.69701E+01   0.23345E+00
   0.69701E+01   0.23344E+00
   0.69701E+01   0.23342E+00
   0.69701E+01   0.23343E+00
   0.69701E+01   0.23340E+00
   0.69701E+01   0.23338E+00
   0.69601E+01   0.23369E+00
   0.69601E+01   0.23368E+00
   0.69601E+01   0.23367E+00
   0.69601E+01   0.23366E+00
   0.69601E+01   0.23365E+00
   0.69601E+01   0.23364E+00
   0.69601E+01   0.23363E+00
   0.69601E+01   0.23363E+00
   0.69601E+01   0.23362E+00
   0.69601E+01   0.23361E+00
   0.69601E+01   0.23361E+00
   0.69601E+01   0.23361E+00
   0.69601E+01   0.23360E+00
   0.69601E+01   0.23358E+00
   0.69601E+01   0.23357E+00
   0.69601E+01   0.23356E+00
   0.69601E+01   0.23355E+00
   0.69601E+01   0.23354E+00
   0.69601E+01   0.23354E+00
   0.69601E+01   0.23353E+00
   0.69601E+01   0.23352E+00
   0.69601E+01   0.23350E+00
   0.69501E+01   0.23384E+00
   0.69501E+01   0.23383E+00
   0.69501E+01   0.23381E+00
   0.69501E+01   0.23380E+00
   0.69501E+01   0.23380E+00
   0.69501E+01   0.23379E+00
   0.69501E+01   0.23380E+00
   0.69501E+01   0.23379E+00
   0.69501E+01   0.23377E+00
   0.69501E+01   0.23374E+00
   0.69501E+01   0.23373E+00
   0.69501E+01   0.23373E+00
   0.69501E+01   0.23375E+00
   0.69501E+01   0.23371E+00
   0.69501E+01   0.23370E+00
   0.69501E+01   0.23370E+00
   0.69501E+01   0.23371E+00
   0.69501E+01   0.23367E+00
   0.69501E+01   0.23367E+00
   0.69501E+01   0.23366E+00
   0.69501E+01   0.23366E+00
   0.69501E+01   0.23364E+00
   0.69501E+01   0.23363E+00
   0.69501E+01   0.23362E+00
   0.69501E+01   0.23362E+00
   0.69501E+01   0.23363E+00
   0.69401E+01   0.23395E+00
   0.69401E+01   0.23393E+00
   0.69401E+01   0.23389E+00
   0.69401E+01   0.23390E+00
   0.69401E+01   0.23389E+00
   0.69401E+01   0.23386E+00
   0.69401E+01   0.23388E+00
   0.69401E+01   0.23385E+00
   0.69401E+01   0.23385E+00
   0.69401E+01   0.23384E+00
   0.69401E+01   0.23384E+00
   0.69401E+01   0.23383E+00
   0.69401E+01   0.23381E+00
   0.69401E+01   0.23380E+00
   0.69401E+01   0.23378E+00
   0.69401E+01   0.23377E+00
   0.69401E+01   0.23376E+00
   0.69401E+01   0.23374E+00
   0.69401E+01   0.23374E+00
   0.69301E+01   0.23407E+00
   0.69301E+01   0.23405E+00
   0.69301E+01   0.23405E+00
   0.69301E+01   0.23404E+00
   0.69301E+01   0.23403E+00
   0.69301E+01   0.23403E+00
   0.69301E+01   0.23402E+00
   0.69301E+01   0.23400E+00
   0.69301E+01   0.23397E+00
   0.69301E+01   0.23394E+00
   0.69301E+01   0.23395E+00
   0.69301E+01   0.23395E+00
   0.69301E+01   0.23393E+00
   0.69301E+01   0.23393E+00
   0.69301E+01   0.23392E+00
   0.69301E+01   0.23391E+00
   0.69301E+01   0.23390E+00
   0.69301E+01   0.23389E+00
   0.69301E+01   0.23387E+00
   0.69301E+01   0.23385E+00
   0.69301E+01   0.23383E+00
   0.69201E+01   0.23415E+00
   0.69201E+01   0.23415E+00
   0.69201E+01   0.23415E+00
   0.69201E+01   0.23414E+00
   0.69201E+01   0.23414E+00
   0.69201E+01   0.23414E+00
   0.69201E+01   0.23412E+00
   0.69201E+01   0.23411E+00
   0.69201E+01   0.23411E+00
   0.69201E+01   0.23410E+00
   0.69201E+01   0.23409E+00
   0.69201E+01   0.23407E+00
   0.69201E+01   0.23405E+00
   0.69201E+01   0.23405E+00
   0.69201E+01   0.23404E+00
   0.69201E+01   0.23403E+00
   0.69201E+01   0.23402E+00
   0.69201E+01   0.23402E+00
   0.69201E+01   0.23402E+00
   0.69201E+01   0.23401E+00
   0.69201E+01   0.23400E+00
   0.69201E+01   0.23397E+00
   0.69201E+01   0.23396E+00
   0.69201E+01   0.23395E+00
   0.69101E+01   0.23427E+00
   0.69101E+01   0.23426E+00
   0.69101E+01   0.23426E+00
   0.69101E+01   0.23424E+00
   0.69101E+01   0.23425E+00
   0.69101E+01   0.23426E+00
   0.69101E+01   0.23425E+00
   0.69101E+01   0.23425E+00
   0.69101E+01   0.23427E+00
   0.69101E+01   0.23423E+00
   0.69101E+01   0.23421E+00
   0.69101E+01   0.23419E+00
   0.69101E+01   0.23416E+00
   0.69101E+01   0.23414E+00
   0.69101E+01   0.23412E+00
   0.69101E+01   0.23412E+00
   0.69101E+01   0.23411E+00
   0.69101E+01   0.23410E+00
   0.69101E+01   0.23408E+00
   0.69101E+01   0.23407E+00
   0.69101E+01   0.23406E+00
   0.69101E+01   0.23404E+00
   0.69001E+01   0.23438E+00
   0.69001E+01   0.23438E+00
   0.69101E+01   0.23404E+00
   0.69001E+01   0.23437E+00
   0.69001E+01   0.23435E+00
   0.69001E+01   0.23434E+00
   0.69001E+01   0.23435E+00
   0.69001E+01   0.23433E+00
   0.69001E+01   0.23433E+00
   0.69001E+01   0.23432E+00
   0.69001E+01   0.23430E+00
   0.69001E+01   0.23429E+00
   0.69001E+01   0.23429E+00
   0.69001E+01   0.23427E+00
   0.69001E+01   0.23427E+00
   0.69001E+01   0.23426E+00
   0.69001E+01   0.23425E+00
   0.69001E+01   0.23423E+00
   0.69001E+01   0.23423E+00
   0.69001E+01   0.23423E+00
   0.69001E+01   0.23420E+00
   0.69001E+01   0.23419E+00
   0.69001E+01   0.23419E+00
   0.68901E+01   0.23451E+00
   0.68901E+01   0.23451E+00
   0.68901E+01   0.23449E+00
   0.68901E+01   0.23447E+00
   0.68901E+01   0.23448E+00
   0.68901E+01   0.23445E+00
   0.68901E+01   0.23444E+00
   0.68901E+01   0.23443E+00
   0.68901E+01   0.23442E+00
   0.68901E+01   0.23439E+00
   0.68901E+01   0.23439E+00
   0.68901E+01   0.23439E+00
   0.68901E+01   0.23438E+00
   0.68901E+01   0.23436E+00
   0.68901E+01   0.23435E+00
   0.68901E+01   0.23434E+00
   0.68901E+01   0.23435E+00
   0.68901E+01   0.23432E+00
   0.68901E+01   0.23432E+00
   0.68901E+01   0.23431E+00
   0.68901E+01   0.23429E+00
   0.68901E+01   0.23428E+00
   0.68801E+01   0.23462E+00
   0.68801E+01   0.23461E+00
   0.68801E+01   0.23459E+00
   0.68801E+01   0.23460E+00
   0.68801E+01   0.23461E+00
   0.68801E+01   0.23459E+00
   0.68801E+01   0.23458E+00
   0.68801E+01   0.23457E+00
   0.68801E+01   0.23456E+00
   0.68801E+01   0.23456E+00
   0.68801E+01   0.23456E+00
   0.68801E+01   0.23454E+00
   0.68801E+01   0.23455E+00
   0.68801E+01   0.23454E+00
   0.68801E+01   0.23450E+00
   0.68801E+01   0.23451E+00
   0.68801E+01   0.23451E+00
   0.68801E+01   0.23449E+00
   0.68801E+01   0.23447E+00
   0.68801E+01   0.23446E+00
   0.68801E+01   0.23444E+00
   0.68801E+01   0.23443E+00
   0.68801E+01   0.23442E+00
   0.68801E+01   0.23441E+00
   0.68701E+01   0.23475E+00
   0.68701E+01   0.23475E+00
   0.68701E+01   0.23475E+00
   0.68701E+01   0.23472E+00
   0.68701E+01   0.23472E+00
   0.68701E+01   0.23469E+00
   0.68701E+01   0.23468E+00
   0.68701E+01   0.23466E+00
   0.68701E+01   0.23464E+00
   0.68701E+01   0.23464E+00
   0.68701E+01   0.23465E+00
   0.68701E+01   0.23463E+00
   0.68701E+01   0.23461E+00
   0.68701E+01   0.23459E+00
   0.68701E+01   0.23459E+00
   0.68701E+01   0.23457E+00
   0.68701E+01   0.23456E+00
   0.68701E+01   0.23455E+00
   0.68701E+01   0.23454E+00
   0.68701E+01   0.23452E+00
   0.68701E+01   0.23452E+00
   0.68701E+01   0.23451E+00
   0.68601E+01   0.23485E+00
   0.68601E+01   0.23484E+00
   0.68601E+01   0.23483E+00
   0.68601E+01   0.23482E+00
   0.68601E+01   0.23480E+00
   0.68601E+01   0.23480E+00
   0.68601E+01   0.23477E+00
   0.68601E+01   0.23476E+00
   0.68601E+01   0.23475E+00
   0.68601E+01   0.23475E+00
   0.68601E+01   0.23476E+00
   0.68601E+01   0.23474E+00
   0.68601E+01   0.23470E+00
   0.68601E+01   0.23468E+00
   0.68601E+01   0.23468E+00
   0.68601E+01   0.23468E+00
   0.68601E+01   0.23468E+00
   0.68601E+01   0.23464E+00
   0.68601E+01   0.23464E+00
   0.68601E+01   0.23464E+00
   0.68501E+01   0.23496E+00
   0.68501E+01   0.23495E+00
   0.68501E+01   0.23494E+00
   0.68501E+01   0.23493E+00
   0.68501E+01   0.23491E+00
   0.68501E+01   0.23489E+00
   0.68501E+01   0.23487E+00
   0.68501E+01   0.23487E+00
   0.68501E+01   0.23486E+00
   0.68501E+01   0.23486E+00
   0.68501E+01   0.23485E+00
   0.68501E+01   0.23484E+00
   0.68501E+01   0.23483E+00
   0.68501E+01   0.23483E+00
   0.68501E+01   0.23482E+00
   0.68501E+01   0.23482E+00
   0.68501E+01   0.23482E+00
   0.68501E+01   0.23481E+00
   0.68501E+01   0.23479E+00
   0.68501E+01   0.23479E+00
   0.68501E+01   0.23478E+00
   0.68501E+01   0.23477E+00
   0.68501E+01   0.23475E+00
   0.68501E+01   0.23475E+00
   0.68501E+01   0.23474E+00
   0.68501E+01   0.23473E+00
   0.68501E+01   0.23473E+00
   0.68401E+01   0.23504E+00
   0.68401E+01   0.23505E+00
   0.68401E+01   0.23504E+00
   0.68401E+01   0.23502E+00
   0.68401E+01   0.23500E+00
   0.68401E+01   0.23500E+00
   0.68401E+01   0.23499E+00
   0.68401E+01   0.23498E+00
   0.68401E+01   0.23497E+00
   0.68401E+01   0.23497E+00
   0.68401E+01   0.23495E+00
   0.68401E+01   0.23493E+00
   0.68401E+01   0.23492E+00
   0.68401E+01   0.23491E+00
   0.68401E+01   0.23491E+00
   0.68401E+01   0.23489E+00
   0.68401E+01   0.23488E+00
   0.68401E+01   0.23486E+00
   0.68401E+01   0.23484E+00
   0.68301E+01   0.23517E+00
   0.68301E+01   0.23517E+00
   0.68301E+01   0.23515E+00
   0.68301E+01   0.23514E+00
   0.68301E+01   0.23514E+00
   0.68301E+01   0.23514E+00
   0.68301E+01   0.23513E+00
   0.68301E+01   0.23510E+00
   0.68301E+01   0.23509E+00
   0.68301E+01   0.23508E+00
   0.68301E+01   0.23506E+00
   0.68301E+01   0.23506E+00
   0.68301E+01   0.23504E+00
   0.68301E+01   0.23504E+00
   0.68301E+01   0.23503E+00
   0.68301E+01   0.23503E+00
   0.68301E+01   0.23501E+00
   0.68301E+01   0.23500E+00
   0.68301E+01   0.23499E+00
   0.68301E+01   0.23499E+00
   0.68301E+01   0.23498E+00
   0.68301E+01   0.23498E+00
   0.68301E+01   0.23497E+00
   0.68301E+01   0.23496E+00
   0.68301E+01   0.23495E+00
   0.68201E+01   0.23528E+00
   0.68201E+01   0.23527E+00
   0.68201E+01   0.23526E+00
   0.68201E+01   0.23524E+00
   0.68201E+01   0.23522E+00
   0.68201E+01   0.23522E+00
   0.68201E+01   0.23520E+00
   0.68201E+01   0.23520E+00
   0.68201E+01   0.23520E+00
   0.68201E+01   0.23518E+00
   0.68201E+01   0.23518E+00
   0.68201E+01   0.23518E+00
   0.68201E+01   0.23515E+00
   0.68201E+01   0.23513E+00
   0.68201E+01   0.23512E+00
   0.68201E+01   0.23510E+00
   0.68201E+01   0.23510E+00
   0.68201E+01   0.23510E+00
   0.68201E+01   0.23509E+00
   0.68201E+01   0.23508E+00
   0.68201E+01   0.23506E+00
   0.68201E+01   0.23505E+00
   0.68201E+01   0.23503E+00
   0.68101E+01   0.23538E+00
   0.68101E+01   0.23537E+00
   0.68101E+01   0.23537E+00
   0.68101E+01   0.23537E+00
   0.68101E+01   0.23534E+00
   0.68101E+01   0.23533E+00
   0.68101E+01   0.23532E+00
   0.68101E+01   0.23532E+00
   0.68101E+01   0.23530E+00
   0.68101E+01   0.23529E+00
   0.68101E+01   0.23529E+00
   0.68101E+01   0.23527E+00
   0.68101E+01   0.23525E+00
   0.68101E+01   0.23527E+00
   0.68101E+01   0.23524E+00
   0.68101E+01   0.23522E+00
   0.68101E+01   0.23521E+00
   0.68101E+01   0.23520E+00
   0.68101E+01   0.23519E+00
   0.68101E+01   0.23519E+00
   0.68101E+01   0.23518E+00
   0.68101E+01   0.23517E+00
   0.68001E+01   0.23551E+00
   0.68001E+01   0.23549E+00
   0.68001E+01   0.23548E+00
   0.68001E+01   0.23547E+00
   0.68001E+01   0.23545E+00
   0.68001E+01   0.23544E+00
   0.68001E+01   0.23543E+00
   0.68001E+01   0.23541E+00
   0.68001E+01   0.23540E+00
   0.68001E+01   0.23538E+00
   0.68001E+01   0.23537E+00
   0.68001E+01   0.23536E+00
   0.68001E+01   0.23534E+00
   0.68001E+01   0.23532E+00
   0.68001E+01   0.23532E+00
   0.68001E+01   0.23530E+00
   0.68001E+01   0.23530E+00
   0.68001E+01   0.23528E+00
   0.68001E+01   0.23528E+00
   0.68001E+01   0.23525E+00
   0.68001E+01   0.23525E+00
   0.68001E+01   0.23524E+00
   0.67901E+01   0.23557E+00
   0.67901E+01   0.23557E+00
   0.67901E+01   0.23557E+00
   0.67901E+01   0.23556E+00
   0.67901E+01   0.23556E+00
   0.67901E+01   0.23555E+00
   0.67901E+01   0.23554E+00
   0.67901E+01   0.23552E+00
   0.67901E+01   0.23550E+00
   0.67901E+01   0.23549E+00
   0.67901E+01   0.23548E+00
   0.67901E+01   0.23547E+00
   0.67901E+01   0.23546E+00
   0.67901E+01   0.23545E+00
   0.67901E+01   0.23544E+00
   0.67901E+01   0.23544E+00
   0.67901E+01   0.23543E+00
   0.67901E+01   0.23543E+00
   0.67901E+01   0.23543E+00
   0.67901E+01   0.23543E+00
   0.67901E+01   0.23543E+00
   0.67901E+01   0.23542E+00
   0.67901E+01   0.23540E+00
   0.67901E+01   0.23539E+00
   0.67901E+01   0.23537E+00
   0.67901E+01   0.23534E+00
   0.67901E+01   0.23534E+00
   0.67801E+01   0.23567E+00
   0.67801E+01   0.23567E+00
   0.67801E+01   0.23566E+00
   0.67801E+01   0.23565E+00
   0.67801E+01   0.23563E+00
   0.67801E+01   0.23561E+00
   0.67801E+01   0.23561E+00
   0.67801E+01   0.23560E+00
   0.67801E+01   0.23557E+00
   0.67801E+01   0.23557E+00
   0.67801E+01   0.23556E+00
   0.67801E+01   0.23555E+00
   0.67801E+01   0.23553E+00
   0.67801E+01   0.23553E+00
   0.67801E+01   0.23550E+00
   0.67801E+01   0.23550E+00
   0.67801E+01   0.23549E+00
   0.67801E+01   0.23546E+00
   0.67801E+01   0.23544E+00
   0.67801E+01   0.23543E+00
   0.67801E+01   0.23542E+00
   0.67801E+01   0.23542E+00
   0.67801E+01   0.23541E+00
   0.67701E+01   0.23574E+00
   0.67701E+01   0.23573E+00
   0.67701E+01   0.23572E+00
   0.67701E+01   0.23571E+00
   0.67701E+01   0.23571E+00
   0.67701E+01   0.23570E+00
   0.67701E+01   0.23569E+00
   0.67701E+01   0.23568E+00
   0.67701E+01   0.23568E+00
   0.67701E+01   0.23568E+00
   0.67701E+01   0.23567E+00
   0.67701E+01   0.23567E+00
   0.67701E+01   0.23566E+00
   0.67701E+01   0.23565E+00
   0.67701E+01   0.23563E+00
   0.67701E+01   0.23562E+00
   0.67701E+01   0.23560E+00
   0.67701E+01   0.23559E+00
   0.67701E+01   0.23558E+00
   0.67701E+01   0.23555E+00
   0.67701E+01   0.23554E+00
   0.67601E+01   0.23587E+00
   0.67601E+01   0.23587E+00
   0.67601E+01   0.23586E+00
   0.67601E+01   0.23585E+00
   0.67601E+01   0.23585E+00
   0.67601E+01   0.23585E+00
   0.67601E+01   0.23585E+00
   0.67601E+01   0.23584E+00
   0.67601E+01   0.23584E+00
   0.67601E+01   0.23583E+00
   0.67601E+01   0.23578E+00
   0.67601E+01   0.23577E+00
   0.67601E+01   0.23575E+00
   0.67601E+01   0.23573E+00
   0.67601E+01   0.23573E+00
   0.67601E+01   0.23570E+00
   0.67601E+01   0.23570E+00
   0.67601E+01   0.23570E+00
   0.67601E+01   0.23569E+00
   0.67601E+01   0.23567E+00
   0.67601E+01   0.23568E+00
   0.67601E+01   0.23568E+00
   0.67601E+01   0.23568E+00
   0.67601E+01   0.23564E+00
   0.67601E+01   0.23564E+00
   0.67501E+01   0.23599E+00
   0.67501E+01   0.23598E+00
   0.67501E+01   0.23597E+00
   0.67501E+01   0.23596E+00
   0.67501E+01   0.23595E+00
   0.67501E+01   0.23594E+00
   0.67501E+01   0.23591E+00
   0.67501E+01   0.23589E+00
   0.67501E+01   0.23588E+00
   0.67501E+01   0.23588E+00
   0.67501E+01   0.23587E+00
   0.67501E+01   0.23585E+00
   0.67501E+01   0.23584E+00
   0.67501E+01   0.23582E+00
   0.67501E+01   0.23581E+00
   0.67501E+01   0.23578E+00
   0.67501E+01   0.23578E+00
   0.67501E+01   0.23578E+00
   0.67501E+01   0.23577E+00
   0.67501E+01   0.23576E+00
   0.67501E+01   0.23575E+00
   0.67501E+01   0.23571E+00
   0.67501E+01   0.23571E+00
   0.67401E+01   0.23606E+00
   0.67401E+01   0.23605E+00
   0.67401E+01   0.23603E+00
   0.67401E+01   0.23601E+00
   0.67401E+01   0.23599E+00
   0.67401E+01   0.23599E+00
   0.67401E+01   0.23598E+00
   0.67401E+01   0.23596E+00
   0.67401E+01   0.23596E+00
   0.67401E+01   0.23594E+00
   0.67401E+01   0.23593E+00
   0.67401E+01   0.23592E+00
   0.67401E+01   0.23591E+00
   0.67401E+01   0.23589E+00
   0.67401E+01   0.23588E+00
   0.67401E+01   0.23588E+00
   0.67401E+01   0.23587E+00
   0.67401E+01   0.23588E+00
   0.67401E+01   0.23587E+00
   0.67401E+01   0.23587E+00
   0.67401E+01   0.23583E+00
   0.67401E+01   0.23583E+00
   0.67401E+01   0.23582E+00
   0.67401E+01   0.23580E+00
   0.67301E+01   0.23613E+00
   0.67301E+01   0.23612E+00
   0.67301E+01   0.23611E+00
   0.67301E+01   0.23610E+00
   0.67301E+01   0.23609E+00
   0.67301E+01   0.23609E+00
   0.67301E+01   0.23609E+00
   0.67301E+01   0.23609E+00
   0.67301E+01   0.23608E+00
   0.67301E+01   0.23608E+00
   0.67301E+01   0.23606E+00
   0.67301E+01   0.23607E+00
   0.67301E+01   0.23603E+00
   0.67301E+01   0.23603E+00
   0.67301E+01   0.23599E+00
   0.67301E+01   0.23598E+00
   0.67301E+01   0.23599E+00
   0.67301E+01   0.23598E+00
   0.67301E+01   0.23595E+00
   0.67301E+01   0.23594E+00
   0.67301E+01   0.23594E+00
   0.67201E+01   0.23626E+00
   0.67201E+01   0.23624E+00
   0.67201E+01   0.23624E+00
   0.67301E+01   0.23587E+00
   0.67201E+01   0.23622E+00
   0.67201E+01   0.23621E+00
   0.67201E+01   0.23621E+00
   0.67201E+01   0.23621E+00
   0.67201E+01   0.23620E+00
   0.67201E+01   0.23618E+00
   0.67201E+01   0.23617E+00
   0.67201E+01   0.23615E+00
   0.67201E+01   0.23613E+00
   0.67201E+01   0.23612E+00
   0.67201E+01   0.23611E+00
   0.67201E+01   0.23611E+00
   0.67201E+01   0.23609E+00
   0.67201E+01   0.23608E+00
   0.67201E+01   0.23606E+00
   0.67201E+01   0.23605E+00
   0.67201E+01   0.23603E+00
   0.67201E+01   0.23602E+00
   0.67201E+01   0.23602E+00
   0.67201E+01   0.23599E+00
   0.67201E+01   0.23601E+00
   0.67201E+01   0.23599E+00
   0.67201E+01   0.23599E+00
   0.67101E+01   0.23632E+00
   0.67101E+01   0.23632E+00
   0.67101E+01   0.23631E+00
   0.67101E+01   0.23631E+00
   0.67101E+01   0.23629E+00
   0.67101E+01   0.23629E+00
   0.67101E+01   0.23628E+00
   0.67101E+01   0.23628E+00
   0.67101E+01   0.23627E+00
   0.67101E+01   0.23626E+00
   0.67101E+01   0.23625E+00
   0.67101E+01   0.23624E+00
   0.67101E+01   0.23622E+00
   0.67101E+01   0.23621E+00
   0.67101E+01   0.23620E+00
   0.67101E+01   0.23619E+00
   0.67101E+01   0.23618E+00
   0.67101E+01   0.23617E+00
   0.67101E+01   0.23616E+00
   0.67101E+01   0.23615E+00
   0.67101E+01   0.23613E+00
   0.67101E+01   0.23612E+00
   0.67101E+01   0.23611E+00
   0.67101E+01   0.23611E+00
   0.67101E+01   0.23610E+00
   0.67001E+01   0.23644E+00
   0.67001E+01   0.23643E+00
   0.67001E+01   0.23641E+00
   0.67001E+01   0.23640E+00
   0.67001E+01   0.23638E+00
   0.67001E+01   0.23635E+00
   0.67001E+01   0.23634E+00
   0.67001E+01   0.23633E+00
   0.67001E+01   0.23632E+00
   0.67001E+01   0.23631E+00
   0.67001E+01   0.23629E+00
   0.67001E+01   0.23628E+00
   0.67001E+01   0.23627E+00
   0.67001E+01   0.23625E+00
   0.67001E+01   0.23623E+00
   0.67001E+01   0.23623E+00
   0.67001E+01   0.23622E+00
   0.67001E+01   0.23620E+00
   0.67001E+01   0.23623E+00
   0.67001E+01   0.23620E+00
   0.66901E+01   0.23654E+00
   0.66901E+01   0.23653E+00
   0.66901E+01   0.23650E+00
   0.66901E+01   0.23649E+00
   0.66901E+01   0.23649E+00
   0.66901E+01   0.23647E+00
   0.66901E+01   0.23647E+00
   0.66901E+01   0.23647E+00
   0.66901E+01   0.23646E+00
   0.66901E+01   0.23644E+00
   0.66901E+01   0.23643E+00
   0.66901E+01   0.23644E+00
   0.66901E+01   0.23640E+00
   0.66901E+01   0.23641E+00
   0.66901E+01   0.23640E+00
   0.66901E+01   0.23639E+00
   0.66901E+01   0.23638E+00
   0.66901E+01   0.23637E+00
   0.66901E+01   0.23635E+00
   0.66901E+01   0.23633E+00
   0.66901E+01   0.23633E+00
   0.66901E+01   0.23629E+00
   0.66901E+01   0.23626E+00
   0.66901E+01   0.23627E+00
   0.66901E+01   0.23626E+00
   0.66801E+01   0.23661E+00
   0.66801E+01   0.23659E+00
   0.66801E+01   0.23658E+00
   0.66801E+01   0.23657E+00
   0.66801E+01   0.23658E+00
   0.66801E+01   0.23657E+00
   0.66801E+01   0.23658E+00
   0.66801E+01   0.23655E+00
   0.66801E+01   0.23653E+00
   0.66801E+01   0.23652E+00
   0.66801E+01   0.23652E+00
   0.66801E+01   0.23650E+00
   0.66801E+01   0.23649E+00
   0.66801E+01   0.23648E+00
   0.66801E+01   0.23646E+00
   0.66801E+01   0.23645E+00
   0.66801E+01   0.23644E+00
   0.66801E+01   0.23642E+00
   0.66801E+01   0.23640E+00
   0.66801E+01   0.23639E+00
   0.66801E+01   0.23637E+00
   0.66801E+01   0.23637E+00
   0.66801E+01   0.23636E+00
   0.66801E+01   0.23635E+00
   0.66801E+01   0.23635E+00
   0.66801E+01   0.23634E+00
   0.66801E+01   0.23633E+00
   0.66701E+01   0.23667E+00
   0.66701E+01   0.23666E+00
   0.66701E+01   0.23665E+00
   0.66701E+01   0.23665E+00
   0.66701E+01   0.23665E+00
   0.66701E+01   0.23664E+00
   0.66701E+01   0.23663E+00
   0.66701E+01   0.23663E+00
   0.66701E+01   0.23661E+00
   0.66701E+01   0.23658E+00
   0.66701E+01   0.23656E+00
   0.66701E+01   0.23654E+00
   0.66701E+01   0.23653E+00
   0.66701E+01   0.23652E+00
   0.66701E+01   0.23651E+00
   0.66701E+01   0.23651E+00
   0.66701E+01   0.23651E+00
   0.66701E+01   0.23652E+00
   0.66701E+01   0.23651E+00
   0.66701E+01   0.23646E+00
   0.66701E+01   0.23645E+00
   0.66701E+01   0.23644E+00
   0.66601E+01   0.23678E+00
   0.66601E+01   0.23678E+00
   0.66601E+01   0.23676E+00
   0.66601E+01   0.23675E+00
   0.66601E+01   0.23675E+00
   0.66601E+01   0.23674E+00
   0.66601E+01   0.23675E+00
   0.66601E+01   0.23672E+00
   0.66601E+01   0.23671E+00
   0.66601E+01   0.23671E+00
   0.66601E+01   0.23669E+00
   0.66601E+01   0.23666E+00
   0.66601E+01   0.23665E+00
   0.66601E+01   0.23667E+00
   0.66601E+01   0.23665E+00
   0.66601E+01   0.23663E+00
   0.66601E+01   0.23664E+00
   0.66601E+01   0.23662E+00
   0.66601E+01   0.23661E+00
   0.66601E+01   0.23659E+00
   0.66601E+01   0.23659E+00
   0.66601E+01   0.23657E+00
   0.66601E+01   0.23655E+00
   0.66601E+01   0.23654E+00
   0.66601E+01   0.23652E+00
   0.66501E+01   0.23685E+00
   0.66501E+01   0.23684E+00
   0.66501E+01   0.23684E+00
   0.66501E+01   0.23682E+00
   0.66501E+01   0.23681E+00
   0.66501E+01   0.23681E+00
   0.66501E+01   0.23680E+00
   0.66501E+01   0.23679E+00
   0.66501E+01   0.23678E+00
   0.66501E+01   0.23676E+00
   0.66501E+01   0.23675E+00
   0.66501E+01   0.23674E+00
   0.66501E+01   0.23673E+00
   0.66501E+01   0.23673E+00
   0.66501E+01   0.23670E+00
   0.66501E+01   0.23669E+00
   0.66501E+01   0.23668E+00
   0.66501E+01   0.23665E+00
   0.66501E+01   0.23663E+00
   0.66501E+01   0.23663E+00
   0.66501E+01   0.23662E+00
   0.66501E+01   0.23661E+00
   0.66501E+01   0.23659E+00
   0.66501E+01   0.23657E+00
   0.66501E+01   0.23657E+00
   0.66501E+01   0.23655E+00
   0.66401E+01   0.23692E+00
   0.66401E+01   0.23692E+00
   0.66401E+01   0.23690E+00
   0.66401E+01   0.23687E+00
   0.66401E+01   0.23686E+00
   0.66401E+01   0.23685E+00
   0.66401E+01   0.23683E+00
   0.66401E+01   0.23683E+00
   0.66401E+01   0.23681E+00
   0.66401E+01   0.23678E+00
   0.66401E+01   0.23678E+00
   0.66401E+01   0.23676E+00
   0.66401E+01   0.23676E+00
   0.66401E+01   0.23673E+00
   0.66401E+01   0.23676E+00
   0.66401E+01   0.23676E+00
   0.66401E+01   0.23673E+00
   0.66401E+01   0.23672E+00
   0.66401E+01   0.23670E+00
   0.66401E+01   0.23669E+00
   0.66401E+01   0.23670E+00
   0.66401E+01   0.23667E+00
   0.66401E+01   0.23666E+00
   0.66301E+01   0.23702E+00
   0.66301E+01   0.23701E+00
   0.66301E+01   0.23699E+00
   0.66301E+01   0.23698E+00
   0.66301E+01   0.23696E+00
   0.66301E+01   0.23696E+00
   0.66301E+01   0.23694E+00
   0.66301E+01   0.23693E+00
   0.66301E+01   0.23693E+00
   0.66301E+01   0.23691E+00
   0.66301E+01   0.23690E+00
   0.66301E+01   0.23690E+00
   0.66301E+01   0.23689E+00
   0.66301E+01   0.23688E+00
   0.66301E+01   0.23687E+00
   0.66301E+01   0.23686E+00
   0.66301E+01   0.23685E+00
   0.66301E+01   0.23686E+00
   0.66301E+01   0.23683E+00
   0.66301E+01   0.23682E+00
   0.66301E+01   0.23682E+00
   0.66301E+01   0.23679E+00
   0.66301E+01   0.23678E+00
   0.66301E+01   0.23676E+00
   0.66201E+01   0.23710E+00
   0.66301E+01   0.23674E+00
   0.66201E+01   0.23707E+00
   0.66201E+01   0.23707E+00
   0.66201E+01   0.23705E+00
   0.66201E+01   0.23705E+00
   0.66201E+01   0.23702E+00
   0.66201E+01   0.23701E+00
   0.66201E+01   0.23700E+00
   0.66201E+01   0.23699E+00
   0.66201E+01   0.23699E+00
   0.66201E+01   0.23699E+00
   0.66201E+01   0.23697E+00
   0.66201E+01   0.23695E+00
   0.66201E+01   0.23695E+00
   0.66201E+01   0.23694E+00
   0.66201E+01   0.23694E+00
   0.66201E+01   0.23692E+00
   0.66201E+01   0.23692E+00
   0.66201E+01   0.23690E+00
   0.66201E+01   0.23687E+00
   0.66201E+01   0.23685E+00
   0.66201E+01   0.23685E+00
   0.66201E+01   0.23686E+00
   0.66201E+01   0.23684E+00
   0.66101E+01   0.23719E+00
   0.66201E+01   0.23683E+00
   0.66101E+01   0.23717E+00
   0.66101E+01   0.23716E+00
   0.66101E+01   0.23716E+00
   0.66101E+01   0.23715E+00
   0.66101E+01   0.23714E+00
   0.66101E+01   0.23712E+00
   0.66101E+01   0.23711E+00
   0.66101E+01   0.23709E+00
   0.66101E+01   0.23708E+00
   0.66101E+01   0.23707E+00
   0.66101E+01   0.23704E+00
   0.66101E+01   0.23702E+00
   0.66101E+01   0.23702E+00
   0.66101E+01   0.23701E+00
   0.66101E+01   0.23701E+00
   0.66101E+01   0.23700E+00
   0.66101E+01   0.23696E+00
   0.66101E+01   0.23694E+00
   0.66101E+01   0.23694E+00
   0.66101E+01   0.23693E+00
   0.66101E+01   0.23692E+00
   0.66101E+01   0.23692E+00
   0.66101E+01   0.23691E+00
   0.66101E+01   0.23690E+00
   0.66101E+01   0.23689E+00
   0.66001E+01   0.23722E+00
   0.66001E+01   0.23719E+00
   0.66001E+01   0.23717E+00
   0.66001E+01   0.23715E+00
   0.66001E+01   0.23713E+00
   0.66001E+01   0.23713E+00
   0.66001E+01   0.23713E+00
   0.66001E+01   0.23710E+00
   0.66001E+01   0.23708E+00
   0.66001E+01   0.23710E+00
   0.66001E+01   0.23708E+00
   0.66001E+01   0.23708E+00
   0.66001E+01   0.23707E+00
   0.66001E+01   0.23705E+00
   0.66001E+01   0.23705E+00
   0.66001E+01   0.23704E+00
   0.66001E+01   0.23704E+00
   0.66001E+01   0.23703E+00
   0.66001E+01   0.23701E+00
   0.66001E+01   0.23703E+00
   0.66001E+01   0.23703E+00
   0.66001E+01   0.23698E+00
   0.65901E+01   0.23734E+00
   0.65901E+01   0.23733E+00
   0.65901E+01   0.23729E+00
   0.65901E+01   0.23730E+00
   0.65901E+01   0.23727E+00
   0.65901E+01   0.23727E+00
   0.65901E+01   0.23726E+00
   0.65901E+01   0.23725E+00
   0.65901E+01   0.23724E+00
   0.65901E+01   0.23723E+00
   0.65901E+01   0.23721E+00
   0.65901E+01   0.23720E+00
   0.65901E+01   0.23719E+00
   0.65901E+01   0.23719E+00
   0.65901E+01   0.23719E+00
   0.65901E+01   0.23718E+00
   0.65901E+01   0.23717E+00
   0.65901E+01   0.23715E+00
   0.65901E+01   0.23714E+00
   0.65901E+01   0.23713E+00
   0.65901E+01   0.23712E+00
   0.65901E+01   0.23710E+00
   0.65901E+01   0.23710E+00
   0.65901E+01   0.23708E+00
   0.65901E+01   0.23706E+00
   0.65801E+01   0.23740E+00
   0.65801E+01   0.23738E+00
   0.65801E+01   0.23737E+00
   0.65801E+01   0.23737E+00
   0.65801E+01   0.23736E+00
   0.65801E+01   0.23734E+00
   0.65801E+01   0.23734E+00
   0.65801E+01   0.23734E+00
   0.65801E+01   0.23733E+00
   0.65801E+01   0.23733E+00
   0.65801E+01   0.23731E+00
   0.65801E+01   0.23730E+00
   0.65801E+01   0.23729E+00
   0.65801E+01   0.23728E+00
   0.65801E+01   0.23725E+00
   0.65801E+01   0.23724E+00
   0.65801E+01   0.23723E+00
   0.65801E+01   0.23722E+00
   0.65801E+01   0.23722E+00
   0.65801E+01   0.23720E+00
   0.65801E+01   0.23718E+00
   0.65801E+01   0.23718E+00
   0.65801E+01   0.23717E+00
   0.65801E+01   0.23717E+00
   0.65801E+01   0.23716E+00
   0.65801E+01   0.23714E+00
   0.65701E+01   0.23749E+00
   0.65701E+01   0.23748E+00
   0.65701E+01   0.23747E+00
   0.65701E+01   0.23744E+00
   0.65701E+01   0.23743E+00
   0.65701E+01   0.23743E+00
   0.65701E+01   0.23741E+00
   0.65701E+01   0.23738E+00
   0.65701E+01   0.23737E+00
   0.65701E+01   0.23736E+00
   0.65701E+01   0.23736E+00
   0.65701E+01   0.23734E+00
   0.65701E+01   0.23732E+00
   0.65701E+01   0.23732E+00
   0.65701E+01   0.23731E+00
   0.65701E+01   0.23730E+00
   0.65701E+01   0.23729E+00
   0.65701E+01   0.23729E+00
   0.65701E+01   0.23728E+00
   0.65701E+01   0.23728E+00
   0.65701E+01   0.23725E+00
   0.65701E+01   0.23724E+00
   0.65701E+01   0.23722E+00
   0.65701E+01   0.23720E+00
   0.65701E+01   0.23720E+00
   0.65701E+01   0.23718E+00
   0.65701E+01   0.23715E+00
   0.65701E+01   0.23714E+00
   0.65601E+01   0.23751E+00
   0.65601E+01   0.23749E+00
   0.65601E+01   0.23748E+00
   0.65601E+01   0.23747E+00
   0.65601E+01   0.23746E+00
   0.65601E+01   0.23746E+00
   0.65601E+01   0.23742E+00
   0.65601E+01   0.23742E+00
   0.65601E+01   0.23742E+00
   0.65601E+01   0.23741E+00
   0.65601E+01   0.23739E+00
   0.65601E+01   0.23738E+00
   0.65601E+01   0.23737E+00
   0.65601E+01   0.23737E+00
   0.65601E+01   0.23736E+00
   0.65601E+01   0.23734E+00
   0.65601E+01   0.23730E+00
   0.65601E+01   0.23729E+00
   0.65601E+01   0.23728E+00
   0.65601E+01   0.23727E+00
   0.65601E+01   0.23727E+00
   0.65601E+01   0.23724E+00
   0.65501E+01   0.23760E+00
   0.65501E+01   0.23760E+00
   0.65501E+01   0.23760E+00
   0.65501E+01   0.23758E+00
   0.65501E+01   0.23756E+00
   0.65501E+01   0.23755E+00
   0.65501E+01   0.23754E+00
   0.65501E+01   0.23753E+00
   0.65501E+01   0.23751E+00
   0.65501E+01   0.23749E+00
   0.65501E+01   0.23749E+00
   0.65501E+01   0.23748E+00
   0.65501E+01   0.23747E+00
   0.65501E+01   0.23746E+00
   0.65501E+01   0.23746E+00
   0.65501E+01   0.23745E+00
   0.65501E+01   0.23742E+00
   0.65501E+01   0.23741E+00
   0.65501E+01   0.23740E+00
   0.65501E+01   0.23739E+00
   0.65501E+01   0.23739E+00
   0.65501E+01   0.23737E+00
   0.65501E+01   0.23737E+00
   0.65501E+01   0.23736E+00
   0.65501E+01   0.23735E+00
   0.65501E+01   0.23734E+00
   0.65401E+01   0.23769E+00
   0.65401E+01   0.23769E+00
   0.65401E+01   0.23767E+00
   0.65401E+01   0.23765E+00
   0.65401E+01   0.23764E+00
   0.65401E+01   0.23763E+00
   0.65401E+01   0.23761E+00
   0.65401E+01   0.23760E+00
   0.65401E+01   0.23758E+00
   0.65401E+01   0.23757E+00
   0.65401E+01   0.23757E+00
   0.65401E+01   0.23754E+00
   0.65401E+01   0.23753E+00
   0.65401E+01   0.23754E+00
   0.65401E+01   0.23752E+00
   0.65401E+01   0.23752E+00
   0.65401E+01   0.23750E+00
   0.65401E+01   0.23747E+00
   0.65401E+01   0.23746E+00
   0.65401E+01   0.23745E+00
   0.65401E+01   0.23744E+00
   0.65401E+01   0.23743E+00
   0.65401E+01   0.23742E+00
   0.65401E+01   0.23741E+00
   0.65401E+01   0.23741E+00
   0.65401E+01   0.23740E+00
   0.65401E+01   0.23739E+00
   0.65401E+01   0.23737E+00
   0.65401E+01   0.23735E+00
   0.65301E+01   0.23771E+00
   0.65301E+01   0.23768E+00
   0.65301E+01   0.23767E+00
   0.65301E+01   0.23765E+00
   0.65301E+01   0.23763E+00
   0.65301E+01   0.23762E+00
   0.65301E+01   0.23760E+00
   0.65301E+01   0.23759E+00
   0.65301E+01   0.23757E+00
   0.65301E+01   0.23757E+00
   0.65301E+01   0.23756E+00
   0.65301E+01   0.23755E+00
   0.65301E+01   0.23754E+00
   0.65301E+01   0.23753E+00
   0.65301E+01   0.23753E+00
   0.65301E+01   0.23753E+00
   0.65301E+01   0.23752E+00
   0.65301E+01   0.23748E+00
   0.65301E+01   0.23747E+00
   0.65301E+01   0.23746E+00
   0.65301E+01   0.23745E+00
   0.65301E+01   0.23744E+00
   0.65201E+01   0.23779E+00
   0.65201E+01   0.23779E+00
   0.65201E+01   0.23779E+00
   0.65201E+01   0.23776E+00
   0.65201E+01   0.23776E+00
   0.65201E+01   0.23775E+00
   0.65201E+01   0.23773E+00
   0.65201E+01   0.23774E+00
   0.65201E+01   0.23771E+00
   0.65201E+01   0.23769E+00
   0.65201E+01   0.23768E+00
   0.65201E+01   0.23767E+00
   0.65201E+01   0.23765E+00
   0.65201E+01   0.23763E+00
   0.65201E+01   0.23764E+00
   0.65201E+01   0.23764E+00
   0.65201E+01   0.23764E+00
   0.65201E+01   0.23762E+00
   0.65201E+01   0.23762E+00
   0.65201E+01   0.23761E+00
   0.65201E+01   0.23759E+00
   0.65201E+01   0.23756E+00
   0.65201E+01   0.23753E+00
   0.65201E+01   0.23752E+00
   0.65201E+01   0.23750E+00
   0.65101E+01   0.23785E+00
   0.65101E+01   0.23783E+00
   0.65101E+01   0.23783E+00
   0.65101E+01   0.23781E+00
   0.65101E+01   0.23780E+00
   0.65101E+01   0.23780E+00
   0.65101E+01   0.23779E+00
   0.65101E+01   0.23778E+00
   0.65101E+01   0.23778E+00
   0.65101E+01   0.23775E+00
   0.65101E+01   0.23774E+00
   0.65101E+01   0.23773E+00
   0.65101E+01   0.23772E+00
   0.65101E+01   0.23770E+00
   0.65101E+01   0.23770E+00
   0.65101E+01   0.23767E+00
   0.65101E+01   0.23765E+00
   0.65101E+01   0.23765E+00
   0.65101E+01   0.23764E+00
   0.65101E+01   0.23762E+00
   0.65101E+01   0.23761E+00
   0.65101E+01   0.23760E+00
   0.65101E+01   0.23760E+00
   0.65101E+01   0.23759E+00
   0.65101E+01   0.23758E+00
   0.65101E+01   0.23757E+00
   0.65101E+01   0.23757E+00
   0.65101E+01   0.23758E+00
   0.65001E+01   0.23795E+00
   0.65001E+01   0.23791E+00
   0.65101E+01   0.23753E+00
   0.65001E+01   0.23788E+00
   0.65001E+01   0.23786E+00
   0.65001E+01   0.23787E+00
   0.65001E+01   0.23786E+00
   0.65001E+01   0.23785E+00
   0.65001E+01   0.23785E+00
   0.65001E+01   0.23784E+00
   0.65001E+01   0.23783E+00
   0.65001E+01   0.23782E+00
   0.65001E+01   0.23781E+00
   0.65001E+01   0.23780E+00
   0.65001E+01   0.23776E+00
   0.65001E+01   0.23774E+00
   0.65001E+01   0.23774E+00
   0.65001E+01   0.23773E+00
   0.65001E+01   0.23771E+00
   0.65001E+01   0.23769E+00
   0.65001E+01   0.23767E+00
   0.65001E+01   0.23766E+00
   0.65001E+01   0.23765E+00
   0.65001E+01   0.23762E+00
   0.65001E+01   0.23761E+00
   0.65001E+01   0.23760E+00
   0.65001E+01   0.23759E+00
   0.64901E+01   0.23796E+00
   0.64901E+01   0.23792E+00
   0.64901E+01   0.23791E+00
   0.64901E+01   0.23789E+00
   0.64901E+01   0.23788E+00
   0.64901E+01   0.23785E+00
   0.64901E+01   0.23784E+00
   0.64901E+01   0.23785E+00
   0.64901E+01   0.23785E+00
   0.64901E+01   0.23785E+00
   0.64901E+01   0.23783E+00
   0.64901E+01   0.23781E+00
   0.64901E+01   0.23778E+00
   0.64901E+01   0.23778E+00
   0.64901E+01   0.23776E+00
   0.64901E+01   0.23777E+00
   0.64901E+01   0.23776E+00
   0.64901E+01   0.23775E+00
   0.64901E+01   0.23772E+00
   0.64901E+01   0.23771E+00
   0.64901E+01   0.23769E+00
   0.64901E+01   0.23769E+00
   0.64901E+01   0.23769E+00
   0.64901E+01   0.23768E+00
   0.64801E+01   0.23802E+00
   0.64801E+01   0.23802E+00
   0.64801E+01   0.23801E+00
   0.64801E+01   0.23800E+00
   0.64801E+01   0.23797E+00
   0.64801E+01   0.23795E+00
   0.64801E+01   0.23795E+00
   0.64801E+01   0.23795E+00
   0.64801E+01   0.23793E+00
   0.64801E+01   0.23792E+00
   0.64801E+01   0.23790E+00
   0.64801E+01   0.23790E+00
   0.64801E+01   0.23788E+00
   0.64801E+01   0.23789E+00
   0.64801E+01   0.23788E+00
   0.64801E+01   0.23788E+00
   0.64801E+01   0.23786E+00
   0.64801E+01   0.23785E+00
   0.64801E+01   0.23783E+00
   0.64801E+01   0.23783E+00
   0.64801E+01   0.23781E+00
   0.64801E+01   0.23781E+00
   0.64801E+01   0.23778E+00
   0.64801E+01   0.23775E+00
   0.64801E+01   0.23773E+00
   0.64801E+01   0.23772E+00
   0.64801E+01   0.23774E+00
   0.64701E+01   0.23808E+00
   0.64701E+01   0.23808E+00
   0.64701E+01   0.23807E+00
   0.64701E+01   0.23805E+00
   0.64701E+01   0.23804E+00
   0.64701E+01   0.23802E+00
   0.64701E+01   0.23802E+00
   0.64701E+01   0.23800E+00
   0.64701E+01   0.23800E+00
   0.64701E+01   0.23799E+00
   0.64701E+01   0.23796E+00
   0.64701E+01   0.23795E+00
   0.64701E+01   0.23794E+00
   0.64701E+01   0.23794E+00
   0.64701E+01   0.23791E+00
   0.64701E+01   0.23790E+00
   0.64701E+01   0.23788E+00
   0.64701E+01   0.23788E+00
   0.64701E+01   0.23788E+00
   0.64701E+01   0.23785E+00
   0.64701E+01   0.23783E+00
   0.64701E+01   0.23783E+00
   0.64701E+01   0.23782E+00
   0.64701E+01   0.23781E+00
   0.64701E+01   0.23780E+00
   0.64601E+01   0.23816E+00
   0.64601E+01   0.23812E+00
   0.64601E+01   0.23812E+00
   0.64601E+01   0.23809E+00
   0.64601E+01   0.23807E+00
   0.64601E+01   0.23806E+00
   0.64601E+01   0.23804E+00
   0.64601E+01   0.23803E+00
   0.64601E+01   0.23802E+00
   0.64601E+01   0.23800E+00
   0.64601E+01   0.23799E+00
   0.64601E+01   0.23798E+00
   0.64601E+01   0.23798E+00
   0.64601E+01   0.23797E+00
   0.64601E+01   0.23796E+00
   0.64601E+01   0.23796E+00
   0.64601E+01   0.23795E+00
   0.64601E+01   0.23795E+00
   0.64601E+01   0.23793E+00
   0.64601E+01   0.23792E+00
   0.64601E+01   0.23790E+00
   0.64601E+01   0.23790E+00
   0.64601E+01   0.23788E+00
   0.64601E+01   0.23787E+00
   0.64601E+01   0.23786E+00
   0.64601E+01   0.23785E+00
   0.64601E+01   0.23784E+00
   0.64601E+01   0.23783E+00
   0.64501E+01   0.23819E+00
   0.64501E+01   0.23817E+00
   0.64501E+01   0.23815E+00
   0.64501E+01   0.23813E+00
   0.64501E+01   0.23813E+00
   0.64501E+01   0.23813E+00
   0.64501E+01   0.23813E+00
   0.64501E+01   0.23812E+00
   0.64501E+01   0.23810E+00
   0.64501E+01   0.23809E+00
   0.64501E+01   0.23808E+00
   0.64501E+01   0.23807E+00
   0.64501E+01   0.23805E+00
   0.64501E+01   0.23803E+00
   0.64501E+01   0.23803E+00
   0.64501E+01   0.23800E+00
   0.64501E+01   0.23798E+00
   0.64501E+01   0.23797E+00
   0.64501E+01   0.23796E+00
   0.64501E+01   0.23794E+00
   0.64501E+01   0.23794E+00
   0.64501E+01   0.23793E+00
   0.64501E+01   0.23792E+00
   0.64501E+01   0.23790E+00
   0.64501E+01   0.23788E+00
   0.64401E+01   0.23824E+00
   0.64401E+01   0.23822E+00
   0.64401E+01   0.23822E+00
   0.64401E+01   0.23821E+00
   0.64401E+01   0.23820E+00
   0.64401E+01   0.23818E+00
   0.64401E+01   0.23817E+00
   0.64401E+01   0.23817E+00
   0.64401E+01   0.23815E+00
   0.64401E+01   0.23814E+00
   0.64401E+01   0.23812E+00
   0.64401E+01   0.23812E+00
   0.64401E+01   0.23810E+00
   0.64401E+01   0.23807E+00
   0.64401E+01   0.23809E+00
   0.64401E+01   0.23807E+00
   0.64401E+01   0.23806E+00
   0.64401E+01   0.23804E+00
   0.64401E+01   0.23802E+00
   0.64401E+01   0.23801E+00
   0.64401E+01   0.23800E+00
   0.64401E+01   0.23800E+00
   0.64401E+01   0.23799E+00
   0.64401E+01   0.23799E+00
   0.64401E+01   0.23798E+00
   0.64401E+01   0.23797E+00
   0.64401E+01   0.23795E+00
   0.64401E+01   0.23793E+00
   0.64301E+01   0.23828E+00
   0.64301E+01   0.23827E+00
   0.64301E+01   0.23827E+00
   0.64301E+01   0.23826E+00
   0.64301E+01   0.23825E+00
   0.64301E+01   0.23823E+00
   0.64301E+01   0.23821E+00
   0.64301E+01   0.23820E+00
   0.64301E+01   0.23819E+00
   0.64301E+01   0.23817E+00
   0.64301E+01   0.23816E+00
   0.64301E+01   0.23815E+00
   0.64301E+01   0.23815E+00
   0.64301E+01   0.23812E+00
   0.64301E+01   0.23811E+00
   0.64301E+01   0.23811E+00
   0.64301E+01   0.23810E+00
   0.64301E+01   0.23810E+00
   0.64301E+01   0.23808E+00
   0.64301E+01   0.23808E+00
   0.64301E+01   0.23805E+00
   0.64301E+01   0.23802E+00
   0.64301E+01   0.23801E+00
   0.64301E+01   0.23800E+00
   0.64301E+01   0.23799E+00
   0.64301E+01   0.23798E+00
   0.64301E+01   0.23797E+00
   0.64301E+01   0.23795E+00
   0.64201E+01   0.23827E+00
   0.64201E+01   0.23828E+00
   0.64201E+01   0.23827E+00
   0.64201E+01   0.23825E+00
   0.64201E+01   0.23823E+00
   0.64201E+01   0.23822E+00
   0.64201E+01   0.23820E+00
   0.64201E+01   0.23820E+00
   0.64201E+01   0.23819E+00
   0.64201E+01   0.23819E+00
   0.64201E+01   0.23819E+00
   0.64201E+01   0.23819E+00
   0.64201E+01   0.23818E+00
   0.64201E+01   0.23816E+00
   0.64201E+01   0.23814E+00
   0.64201E+01   0.23814E+00
   0.64201E+01   0.23811E+00
   0.64201E+01   0.23810E+00
   0.64201E+01   0.23808E+00
   0.64201E+01   0.23805E+00
   0.64201E+01   0.23804E+00
   0.64201E+01   0.23802E+00
   0.64101E+01   0.23838E+00
   0.64101E+01   0.23838E+00
   0.64101E+01   0.23838E+00
   0.64101E+01   0.23838E+00
   0.64101E+01   0.23837E+00
   0.64101E+01   0.23833E+00
   0.64101E+01   0.23832E+00
   0.64101E+01   0.23832E+00
   0.64101E+01   0.23831E+00
   0.64101E+01   0.23829E+00
   0.64101E+01   0.23829E+00
   0.64101E+01   0.23828E+00
   0.64101E+01   0.23824E+00
   0.64101E+01   0.23824E+00
   0.64101E+01   0.23824E+00
   0.64101E+01   0.23822E+00
   0.64101E+01   0.23821E+00
   0.64101E+01   0.23819E+00
   0.64101E+01   0.23819E+00
   0.64101E+01   0.23816E+00
   0.64101E+01   0.23816E+00
   0.64101E+01   0.23816E+00
   0.64101E+01   0.23815E+00
   0.64101E+01   0.23815E+00
   0.64101E+01   0.23813E+00
   0.64101E+01   0.23812E+00
   0.64101E+01   0.23811E+00
   0.64101E+01   0.23811E+00
   0.64101E+01   0.23810E+00
   0.64101E+01   0.23810E+00
   0.64101E+01   0.23809E+00
   0.64101E+01   0.23808E+00
   0.64101E+01   0.23807E+00
   0.64001E+01   0.23843E+00
   0.64001E+01   0.23843E+00
   0.64001E+01   0.23840E+00
   0.64001E+01   0.23841E+00
   0.64001E+01   0.23838E+00
   0.64001E+01   0.23836E+00
   0.64001E+01   0.23834E+00
   0.64001E+01   0.23831E+00
   0.64001E+01   0.23829E+00
   0.64001E+01   0.23828E+00
   0.64001E+01   0.23824E+00
   0.64001E+01   0.23825E+00
   0.64001E+01   0.23824E+00
   0.64001E+01   0.23822E+00
   0.64001E+01   0.23822E+00
   0.64001E+01   0.23820E+00
   0.64001E+01   0.23818E+00
   0.64001E+01   0.23819E+00
   0.64001E+01   0.23816E+00
   0.64001E+01   0.23815E+00
   0.64001E+01   0.23814E+00
   0.64001E+01   0.23813E+00
   0.64001E+01   0.23811E+00
   0.64001E+01   0.23809E+00
   0.63901E+01   0.23844E+00
   0.63901E+01   0.23843E+00
   0.63901E+01   0.23842E+00
   0.63901E+01   0.23842E+00
   0.63901E+01   0.23841E+00
   0.63901E+01   0.23840E+00
   0.63901E+01   0.23837E+00
   0.63901E+01   0.23834E+00
   0.63901E+01   0.23833E+00
   0.63901E+01   0.23831E+00
   0.63901E+01   0.23830E+00
   0.63901E+01   0.23830E+00
   0.63901E+01   0.23828E+00
   0.63901E+01   0.23827E+00
   0.63901E+01   0.23828E+00
   0.63901E+01   0.23827E+00
   0.63901E+01   0.23826E+00
   0.63901E+01   0.23825E+00
   0.63901E+01   0.23822E+00
   0.63901E+01   0.23822E+00
   0.63901E+01   0.23822E+00
   0.63901E+01   0.23820E+00
   0.63901E+01   0.23819E+00
   0.63901E+01   0.23816E+00
   0.63901E+01   0.23814E+00
   0.63801E+01   0.23849E+00
   0.63801E+01   0.23849E+00
   0.63801E+01   0.23848E+00
   0.63801E+01   0.23847E+00
   0.63801E+01   0.23846E+00
   0.63801E+01   0.23844E+00
   0.63801E+01   0.23845E+00
   0.63801E+01   0.23843E+00
   0.63801E+01   0.23842E+00
   0.63801E+01   0.23842E+00
   0.63801E+01   0.23841E+00
   0.63801E+01   0.23840E+00
   0.63801E+01   0.23840E+00
   0.63801E+01   0.23839E+00
   0.63801E+01   0.23838E+00
   0.63801E+01   0.23836E+00
   0.63801E+01   0.23836E+00
   0.63801E+01   0.23835E+00
   0.63801E+01   0.23835E+00
   0.63801E+01   0.23835E+00
   0.63801E+01   0.23830E+00
   0.63801E+01   0.23828E+00
   0.63801E+01   0.23828E+00
   0.63801E+01   0.23827E+00
   0.63801E+01   0.23827E+00
   0.63801E+01   0.23826E+00
   0.63801E+01   0.23824E+00
   0.63801E+01   0.23823E+00
   0.63801E+01   0.23822E+00
   0.63801E+01   0.23820E+00
   0.63701E+01   0.23859E+00
   0.63701E+01   0.23857E+00
   0.63701E+01   0.23856E+00
   0.63701E+01   0.23854E+00
   0.63801E+01   0.23815E+00
   0.63701E+01   0.23849E+00
   0.63701E+01   0.23847E+00
   0.63701E+01   0.23845E+00
   0.63701E+01   0.23843E+00
   0.63701E+01   0.23842E+00
   0.63701E+01   0.23842E+00
   0.63701E+01   0.23841E+00
   0.63701E+01   0.23838E+00
   0.63701E+01   0.23836E+00
   0.63701E+01   0.23834E+00
   0.63701E+01   0.23834E+00
   0.63701E+01   0.23833E+00
   0.63701E+01   0.23832E+00
   0.63701E+01   0.23831E+00
   0.63701E+01   0.23830E+00
   0.63701E+01   0.23829E+00
   0.63701E+01   0.23828E+00
   0.63701E+01   0.23825E+00
   0.63701E+01   0.23825E+00
   0.63701E+01   0.23823E+00
   0.63701E+01   0.23820E+00
   0.63701E+01   0.23819E+00
   0.63701E+01   0.23817E+00
   0.63601E+01   0.23854E+00
   0.63601E+01   0.23853E+00
   0.63601E+01   0.23851E+00
   0.63601E+01   0.23850E+00
   0.63601E+01   0.23849E+00
   0.63601E+01   0.23848E+00
   0.63601E+01   0.23848E+00
   0.63601E+01   0.23847E+00
   0.63601E+01   0.23847E+00
   0.63601E+01   0.23844E+00
   0.63601E+01   0.23843E+00
   0.63601E+01   0.23841E+00
   0.63601E+01   0.23840E+00
   0.63601E+01   0.23838E+00
   0.63601E+01   0.23837E+00
   0.63601E+01   0.23838E+00
   0.63601E+01   0.23835E+00
   0.63601E+01   0.23834E+00
   0.63601E+01   0.23833E+00
   0.63601E+01   0.23830E+00
   0.63601E+01   0.23830E+00
   0.63601E+01   0.23828E+00
   0.63601E+01   0.23827E+00
   0.63601E+01   0.23826E+00
   0.63601E+01   0.23826E+00
   0.63601E+01   0.23824E+00
   0.63601E+01   0.23823E+00
   0.63601E+01   0.23822E+00
   0.63501E+01   0.23859E+00
   0.63501E+01   0.23857E+00
   0.63501E+01   0.23857E+00
   0.63501E+01   0.23856E+00
   0.63501E+01   0.23856E+00
   0.63501E+01   0.23855E+00
   0.63501E+01   0.23854E+00
   0.63501E+01   0.23852E+00
   0.63501E+01   0.23853E+00
   0.63501E+01   0.23853E+00
   0.63501E+01   0.23852E+00
   0.63501E+01   0.23852E+00
   0.63501E+01   0.23848E+00
   0.63501E+01   0.23846E+00
   0.63501E+01   0.23844E+00
   0.63501E+01   0.23843E+00
   0.63501E+01   0.23842E+00
   0.63501E+01   0.23839E+00
   0.63501E+01   0.23840E+00
   0.63501E+01   0.23837E+00
   0.63501E+01   0.23838E+00
   0.63501E+01   0.23838E+00
   0.63501E+01   0.23834E+00
   0.63501E+01   0.23834E+00
   0.63501E+01   0.23833E+00
   0.63501E+01   0.23830E+00
   0.63401E+01   0.23866E+00
   0.63401E+01   0.23865E+00
   0.63401E+01   0.23864E+00
   0.63401E+01   0.23862E+00
   0.63401E+01   0.23861E+00
   0.63401E+01   0.23857E+00
   0.63401E+01   0.23856E+00
   0.63401E+01   0.23855E+00
   0.63401E+01   0.23852E+00
   0.63401E+01   0.23852E+00
   0.63401E+01   0.23850E+00
   0.63401E+01   0.23848E+00
   0.63401E+01   0.23847E+00
   0.63401E+01   0.23845E+00
   0.63401E+01   0.23844E+00
   0.63401E+01   0.23843E+00
   0.63401E+01   0.23842E+00
   0.63401E+01   0.23842E+00
   0.63401E+01   0.23841E+00
   0.63401E+01   0.23839E+00
   0.63401E+01   0.23837E+00
   0.63401E+01   0.23837E+00
   0.63401E+01   0.23836E+00
   0.63401E+01   0.23833E+00
   0.63401E+01   0.23833E+00
   0.63401E+01   0.23832E+00
   0.63401E+01   0.23830E+00
   0.63401E+01   0.23830E+00
   0.63401E+01   0.23829E+00
   0.63301E+01   0.23865E+00
   0.63301E+01   0.23865E+00
   0.63301E+01   0.23862E+00
   0.63301E+01   0.23861E+00
   0.63301E+01   0.23862E+00
   0.63301E+01   0.23859E+00
   0.63301E+01   0.23857E+00
   0.63301E+01   0.23855E+00
   0.63301E+01   0.23855E+00
   0.63301E+01   0.23853E+00
   0.63301E+01   0.23851E+00
   0.63301E+01   0.23850E+00
   0.63301E+01   0.23849E+00
   0.63301E+01   0.23848E+00
   0.63301E+01   0.23847E+00
   0.63301E+01   0.23845E+00
   0.63301E+01   0.23844E+00
   0.63301E+01   0.23842E+00
   0.63301E+01   0.23842E+00
   0.63301E+01   0.23842E+00
   0.63301E+01   0.23842E+00
   0.63301E+01   0.23841E+00
   0.63301E+01   0.23840E+00
   0.63301E+01   0.23839E+00
   0.63301E+01   0.23837E+00
   0.63301E+01   0.23836E+00
   0.63301E+01   0.23836E+00
   0.63301E+01   0.23835E+00
   0.63201E+01   0.23872E+00
   0.63201E+01   0.23869E+00
   0.63201E+01   0.23869E+00
   0.63201E+01   0.23869E+00
   0.63201E+01   0.23866E+00
   0.63201E+01   0.23866E+00
   0.63201E+01   0.23865E+00
   0.63201E+01   0.23864E+00
   0.63201E+01   0.23864E+00
   0.63201E+01   0.23863E+00
   0.63201E+01   0.23862E+00
   0.63201E+01   0.23862E+00
   0.63201E+01   0.23861E+00
   0.63201E+01   0.23860E+00
   0.63201E+01   0.23856E+00
   0.63201E+01   0.23854E+00
   0.63201E+01   0.23852E+00
   0.63201E+01   0.23852E+00
   0.63201E+01   0.23849E+00
   0.63201E+01   0.23847E+00
   0.63201E+01   0.23844E+00
   0.63201E+01   0.23842E+00
   0.63201E+01   0.23842E+00
   0.63201E+01   0.23840E+00
   0.63201E+01   0.23839E+00
   0.63201E+01   0.23836E+00
   0.63201E+01   0.23835E+00
   0.63201E+01   0.23836E+00
   0.63101E+01   0.23871E+00
   0.63101E+01   0.23869E+00
   0.63101E+01   0.23866E+00
   0.63101E+01   0.23864E+00
   0.63101E+01   0.23863E+00
   0.63101E+01   0.23861E+00
   0.63101E+01   0.23861E+00
   0.63101E+01   0.23860E+00
   0.63101E+01   0.23859E+00
   0.63101E+01   0.23857E+00
   0.63101E+01   0.23855E+00
   0.63101E+01   0.23853E+00
   0.63101E+01   0.23853E+00
   0.63101E+01   0.23852E+00
   0.63101E+01   0.23854E+00
   0.63101E+01   0.23852E+00
   0.63101E+01   0.23850E+00
   0.63101E+01   0.23848E+00
   0.63101E+01   0.23847E+00
   0.63101E+01   0.23846E+00
   0.63101E+01   0.23846E+00
   0.63101E+01   0.23845E+00
   0.63101E+01   0.23844E+00
   0.63101E+01   0.23844E+00
   0.63101E+01   0.23844E+00
   0.63101E+01   0.23843E+00
   0.63101E+01   0.23840E+00
   0.63101E+01   0.23837E+00
   0.63101E+01   0.23836E+00
   0.63101E+01   0.23835E+00
   0.63101E+01   0.23834E+00
   0.63001E+01   0.23869E+00
   0.63001E+01   0.23869E+00
   0.63001E+01   0.23868E+00
   0.63001E+01   0.23866E+00
   0.63001E+01   0.23862E+00
   0.63001E+01   0.23862E+00
   0.63001E+01   0.23861E+00
   0.63001E+01   0.23860E+00
   0.63001E+01   0.23859E+00
   0.63001E+01   0.23858E+00
   0.63001E+01   0.23858E+00
   0.63001E+01   0.23857E+00
   0.63001E+01   0.23857E+00
   0.63001E+01   0.23855E+00
   0.63001E+01   0.23854E+00
   0.63001E+01   0.23852E+00
   0.63001E+01   0.23851E+00
   0.63001E+01   0.23850E+00
   0.63001E+01   0.23849E+00
   0.63001E+01   0.23847E+00
   0.63001E+01   0.23846E+00
   0.63001E+01   0.23845E+00
   0.63001E+01   0.23843E+00
   0.63001E+01   0.23843E+00
   0.62901E+01   0.23879E+00
   0.62901E+01   0.23879E+00
   0.62901E+01   0.23877E+00
   0.62901E+01   0.23877E+00
   0.62901E+01   0.23875E+00
   0.62901E+01   0.23875E+00
   0.62901E+01   0.23874E+00
   0.62901E+01   0.23874E+00
   0.62901E+01   0.23870E+00
   0.62901E+01   0.23868E+00
   0.62901E+01   0.23868E+00
   0.62901E+01   0.23867E+00
   0.62901E+01   0.23865E+00
   0.62901E+01   0.23863E+00
   0.62901E+01   0.23862E+00
   0.62901E+01   0.23860E+00
   0.62901E+01   0.23859E+00
   0.62901E+01   0.23857E+00
   0.62901E+01   0.23854E+00
   0.62901E+01   0.23852E+00
   0.62901E+01   0.23854E+00
   0.62901E+01   0.23852E+00
   0.62901E+01   0.23850E+00
   0.62901E+01   0.23848E+00
   0.62901E+01   0.23848E+00
   0.62901E+01   0.23845E+00
   0.62901E+01   0.23844E+00
   0.62901E+01   0.23842E+00
   0.62801E+01   0.23879E+00
   0.62801E+01   0.23877E+00
   0.62801E+01   0.23876E+00
   0.62801E+01   0.23876E+00
   0.62801E+01   0.23875E+00
   0.62801E+01   0.23875E+00
   0.62801E+01   0.23872E+00
   0.62801E+01   0.23870E+00
   0.62801E+01   0.23871E+00
   0.62801E+01   0.23868E+00
   0.62801E+01   0.23867E+00
   0.62801E+01   0.23866E+00
   0.62801E+01   0.23866E+00
   0.62801E+01   0.23863E+00
   0.62801E+01   0.23861E+00
   0.62801E+01   0.23861E+00
   0.62801E+01   0.23858E+00
   0.62801E+01   0.23858E+00
   0.62801E+01   0.23857E+00
   0.62801E+01   0.23855E+00
   0.62801E+01   0.23854E+00
   0.62801E+01   0.23853E+00
   0.62801E+01   0.23851E+00
   0.62801E+01   0.23849E+00
   0.62801E+01   0.23849E+00
   0.62801E+01   0.23849E+00
   0.62801E+01   0.23848E+00
   0.62801E+01   0.23846E+00
   0.62801E+01   0.23845E+00
   0.62801E+01   0.23844E+00
   0.62801E+01   0.23843E+00
   0.62701E+01   0.23878E+00
   0.62701E+01   0.23876E+00
   0.62701E+01   0.23873E+00
   0.62701E+01   0.23872E+00
   0.62701E+01   0.23872E+00
   0.62701E+01   0.23872E+00
   0.62701E+01   0.23871E+00
   0.62701E+01   0.23870E+00
   0.62701E+01   0.23869E+00
   0.62701E+01   0.23869E+00
   0.62701E+01   0.23867E+00
   0.62701E+01   0.23866E+00
   0.62701E+01   0.23865E+00
   0.62701E+01   0.23862E+00
   0.62701E+01   0.23863E+00
   0.62701E+01   0.23861E+00
   0.62701E+01   0.23861E+00
   0.62701E+01   0.23861E+00
   0.62701E+01   0.23858E+00
   0.62701E+01   0.23857E+00
   0.62701E+01   0.23853E+00
   0.62701E+01   0.23852E+00
   0.62701E+01   0.23850E+00
   0.62701E+01   0.23850E+00
   0.62701E+01   0.23850E+00
   0.62701E+01   0.23849E+00
   0.62701E+01   0.23848E+00
   0.62701E+01   0.23847E+00
   0.62601E+01   0.23882E+00
   0.62601E+01   0.23882E+00
   0.62601E+01   0.23881E+00
   0.62601E+01   0.23879E+00
   0.62601E+01   0.23879E+00
   0.62601E+01   0.23877E+00
   0.62601E+01   0.23876E+00
   0.62601E+01   0.23875E+00
   0.62601E+01   0.23874E+00
   0.62601E+01   0.23873E+00
   0.62601E+01   0.23871E+00
   0.62601E+01   0.23871E+00
   0.62601E+01   0.23871E+00
   0.62601E+01   0.23869E+00
   0.62601E+01   0.23868E+00
   0.62601E+01   0.23867E+00
   0.62601E+01   0.23865E+00
   0.62601E+01   0.23864E+00
   0.62601E+01   0.23863E+00
   0.62601E+01   0.23862E+00
   0.62601E+01   0.23857E+00
   0.62601E+01   0.23855E+00
   0.62601E+01   0.23855E+00
   0.62601E+01   0.23853E+00
   0.62601E+01   0.23852E+00
   0.62601E+01   0.23851E+00
   0.62601E+01   0.23850E+00
   0.62601E+01   0.23849E+00
   0.62601E+01   0.23846E+00
   0.62501E+01   0.23883E+00
   0.62601E+01   0.23844E+00
   0.62501E+01   0.23881E+00
   0.62501E+01   0.23880E+00
   0.62501E+01   0.23877E+00
   0.62501E+01   0.23877E+00
   0.62501E+01   0.23876E+00
   0.62501E+01   0.23874E+00
   0.62501E+01   0.23873E+00
   0.62501E+01   0.23870E+00
   0.62501E+01   0.23868E+00
   0.62501E+01   0.23867E+00
   0.62501E+01   0.23867E+00
   0.62501E+01   0.23866E+00
   0.62501E+01   0.23865E+00
   0.62501E+01   0.23865E+00
   0.62501E+01   0.23865E+00
   0.62501E+01   0.23862E+00
   0.62501E+01   0.23861E+00
   0.62501E+01   0.23859E+00
   0.62501E+01   0.23859E+00
   0.62501E+01   0.23857E+00
   0.62501E+01   0.23857E+00
   0.62501E+01   0.23856E+00
   0.62501E+01   0.23855E+00
   0.62501E+01   0.23854E+00
   0.62501E+01   0.23853E+00
   0.62501E+01   0.23852E+00
   0.62501E+01   0.23850E+00
   0.62501E+01   0.23850E+00
   0.62401E+01   0.23885E+00
   0.62401E+01   0.23883E+00
   0.62401E+01   0.23882E+00
   0.62401E+01   0.23879E+00
   0.62401E+01   0.23877E+00
   0.62401E+01   0.23877E+00
   0.62401E+01   0.23875E+00
   0.62401E+01   0.23874E+00
   0.62401E+01   0.23874E+00
   0.62401E+01   0.23871E+00
   0.62401E+01   0.23868E+00
   0.62401E+01   0.23867E+00
   0.62401E+01   0.23865E+00
   0.62401E+01   0.23864E+00
   0.62401E+01   0.23864E+00
   0.62401E+01   0.23862E+00
   0.62401E+01   0.23862E+00
   0.62401E+01   0.23861E+00
   0.62401E+01   0.23859E+00
   0.62401E+01   0.23858E+00
   0.62401E+01   0.23857E+00
   0.62401E+01   0.23855E+00
   0.62401E+01   0.23853E+00
   0.62401E+01   0.23852E+00
   0.62401E+01   0.23851E+00
   0.62401E+01   0.23850E+00
   0.62301E+01   0.23885E+00
   0.62301E+01   0.23885E+00
   0.62301E+01   0.23884E+00
   0.62301E+01   0.23883E+00
   0.62301E+01   0.23883E+00
   0.62301E+01   0.23882E+00
   0.62301E+01   0.23881E+00
   0.62301E+01   0.23880E+00
   0.62301E+01   0.23880E+00
   0.62301E+01   0.23879E+00
   0.62301E+01   0.23878E+00
   0.62301E+01   0.23877E+00
   0.62301E+01   0.23876E+00
   0.62301E+01   0.23877E+00
   0.62301E+01   0.23875E+00
   0.62301E+01   0.23874E+00
   0.62301E+01   0.23873E+00
   0.62301E+01   0.23871E+00
   0.62301E+01   0.23870E+00
   0.62301E+01   0.23867E+00
   0.62301E+01   0.23865E+00
   0.62301E+01   0.23864E+00
   0.62301E+01   0.23864E+00
   0.62301E+01   0.23862E+00
   0.62301E+01   0.23861E+00
   0.62301E+01   0.23860E+00
   0.62301E+01   0.23858E+00
   0.62301E+01   0.23857E+00
   0.62301E+01   0.23855E+00
   0.62301E+01   0.23853E+00
   0.62301E+01   0.23851E+00
   0.62301E+01   0.23850E+00
   0.62201E+01   0.23888E+00
   0.62201E+01   0.23887E+00
   0.62201E+01   0.23886E+00
   0.62201E+01   0.23885E+00
   0.62201E+01   0.23884E+00
   0.62201E+01   0.23882E+00
   0.62201E+01   0.23880E+00
   0.62201E+01   0.23880E+00
   0.62201E+01   0.23877E+00
   0.62201E+01   0.23877E+00
   0.62201E+01   0.23877E+00
   0.62201E+01   0.23874E+00
   0.62201E+01   0.23870E+00
   0.62201E+01   0.23870E+00
   0.62201E+01   0.23868E+00
   0.62201E+01   0.23865E+00
   0.62201E+01   0.23862E+00
   0.62201E+01   0.23862E+00
   0.62201E+01   0.23861E+00
   0.62201E+01   0.23859E+00
   0.62201E+01   0.23858E+00
   0.62201E+01   0.23857E+00
   0.62201E+01   0.23856E+00
   0.62201E+01   0.23857E+00
   0.62201E+01   0.23856E+00
   0.62201E+01   0.23856E+00
   0.62201E+01   0.23853E+00
   0.62201E+01   0.23851E+00
   0.62201E+01   0.23850E+00
   0.62201E+01   0.23848E+00
   0.62201E+01   0.23846E+00
   0.62201E+01   0.23845E+00
   0.62101E+01   0.23882E+00
   0.62101E+01   0.23881E+00
   0.62101E+01   0.23881E+00
   0.62101E+01   0.23879E+00
   0.62101E+01   0.23877E+00
   0.62101E+01   0.23877E+00
   0.62101E+01   0.23874E+00
   0.62101E+01   0.23872E+00
   0.62101E+01   0.23871E+00
   0.62101E+01   0.23870E+00
   0.62101E+01   0.23870E+00
   0.62101E+01   0.23869E+00
   0.62101E+01   0.23868E+00
   0.62101E+01   0.23867E+00
   0.62101E+01   0.23866E+00
   0.62101E+01   0.23863E+00
   0.62101E+01   0.23861E+00
   0.62101E+01   0.23856E+00
   0.62101E+01   0.23856E+00
   0.62101E+01   0.23854E+00
   0.62101E+01   0.23854E+00
   0.62101E+01   0.23852E+00
   0.62101E+01   0.23852E+00
   0.62101E+01   0.23851E+00
   0.62101E+01   0.23850E+00
   0.62001E+01   0.23888E+00
   0.62001E+01   0.23888E+00
   0.62001E+01   0.23886E+00
   0.62001E+01   0.23886E+00
   0.62001E+01   0.23885E+00
   0.62001E+01   0.23883E+00
   0.62001E+01   0.23881E+00
   0.62001E+01   0.23880E+00
   0.62001E+01   0.23880E+00
   0.62001E+01   0.23878E+00
   0.62001E+01   0.23878E+00
   0.62001E+01   0.23877E+00
   0.62001E+01   0.23877E+00
   0.62001E+01   0.23875E+00
   0.62001E+01   0.23873E+00
   0.62001E+01   0.23872E+00
   0.62001E+01   0.23871E+00
   0.62001E+01   0.23870E+00
   0.62001E+01   0.23870E+00
   0.62001E+01   0.23869E+00
   0.62001E+01   0.23864E+00
   0.62001E+01   0.23863E+00
   0.62001E+01   0.23860E+00
   0.62001E+01   0.23858E+00
   0.62001E+01   0.23857E+00
   0.62001E+01   0.23856E+00
   0.62001E+01   0.23854E+00
   0.62001E+01   0.23854E+00
   0.62001E+01   0.23852E+00
   0.62001E+01   0.23852E+00
   0.62001E+01   0.23851E+00
   0.62001E+01   0.23850E+00
   0.61901E+01   0.23887E+00
   0.61901E+01   0.23887E+00
   0.61901E+01   0.23886E+00
   0.61901E+01   0.23885E+00
   0.61901E+01   0.23885E+00
   0.61901E+01   0.23884E+00
   0.62001E+01   0.23844E+00
   0.61901E+01   0.23880E+00
   0.61901E+01   0.23879E+00
   0.61901E+01   0.23878E+00
   0.61901E+01   0.23876E+00
   0.61901E+01   0.23873E+00
   0.61901E+01   0.23872E+00
   0.61901E+01   0.23871E+00
   0.61901E+01   0.23869E+00
   0.61901E+01   0.23869E+00
   0.61901E+01   0.23869E+00
   0.61901E+01   0.23869E+00
   0.61901E+01   0.23867E+00
   0.61901E+01   0.23867E+00
   0.61901E+01   0.23865E+00
   0.61901E+01   0.23863E+00
   0.61901E+01   0.23863E+00
   0.61901E+01   0.23861E+00
   0.61901E+01   0.23860E+00
   0.61901E+01   0.23859E+00
   0.61901E+01   0.23858E+00
   0.61901E+01   0.23858E+00
   0.61901E+01   0.23853E+00
   0.61901E+01   0.23851E+00
   0.61901E+01   0.23851E+00
   0.61901E+01   0.23850E+00
   0.61901E+01   0.23847E+00
   0.61901E+01   0.23848E+00
   0.61801E+01   0.23882E+00
   0.61801E+01   0.23882E+00
   0.61801E+01   0.23880E+00
   0.61801E+01   0.23879E+00
   0.61801E+01   0.23877E+00
   0.61801E+01   0.23876E+00
   0.61801E+01   0.23874E+00
   0.61801E+01   0.23873E+00
   0.61801E+01   0.23872E+00
   0.61801E+01   0.23870E+00
   0.61801E+01   0.23870E+00
   0.61801E+01   0.23868E+00
   0.61801E+01   0.23866E+00
   0.61801E+01   0.23866E+00
   0.61801E+01   0.23862E+00
   0.61801E+01   0.23863E+00
   0.61801E+01   0.23864E+00
   0.61801E+01   0.23863E+00
   0.61801E+01   0.23860E+00
   0.61801E+01   0.23857E+00
   0.61801E+01   0.23854E+00
   0.61801E+01   0.23854E+00
   0.61801E+01   0.23851E+00
   0.61801E+01   0.23850E+00
   0.61801E+01   0.23849E+00
   0.61801E+01   0.23847E+00
   0.61801E+01   0.23846E+00
   0.61801E+01   0.23846E+00
   0.61801E+01   0.23845E+00
   0.61701E+01   0.23882E+00
   0.61701E+01   0.23881E+00
   0.61701E+01   0.23880E+00
   0.61701E+01   0.23878E+00
   0.61701E+01   0.23878E+00
   0.61701E+01   0.23877E+00
   0.61701E+01   0.23876E+00
   0.61701E+01   0.23873E+00
   0.61701E+01   0.23871E+00
   0.61701E+01   0.23869E+00
   0.61701E+01   0.23867E+00
   0.61701E+01   0.23867E+00
   0.61701E+01   0.23866E+00
   0.61701E+01   0.23863E+00
   0.61701E+01   0.23864E+00
   0.61701E+01   0.23862E+00
   0.61701E+01   0.23859E+00
   0.61701E+01   0.23860E+00
   0.61701E+01   0.23859E+00
   0.61701E+01   0.23857E+00
   0.61701E+01   0.23855E+00
   0.61701E+01   0.23853E+00
   0.61701E+01   0.23852E+00
   0.61701E+01   0.23851E+00
   0.61701E+01   0.23851E+00
   0.61701E+01   0.23851E+00
   0.61701E+01   0.23850E+00
   0.61701E+01   0.23848E+00
   0.61701E+01   0.23847E+00
   0.61701E+01   0.23845E+00
   0.61601E+01   0.23882E+00
   0.61601E+01   0.23880E+00
   0.61601E+01   0.23880E+00
   0.61601E+01   0.23878E+00
   0.61601E+01   0.23877E+00
   0.61601E+01   0.23874E+00
   0.61601E+01   0.23872E+00
   0.61601E+01   0.23871E+00
   0.61601E+01   0.23871E+00
   0.61601E+01   0.23869E+00
   0.61601E+01   0.23868E+00
   0.61601E+01   0.23868E+00
   0.61601E+01   0.23867E+00
   0.61601E+01   0.23865E+00
   0.61601E+01   0.23864E+00
   0.61601E+01   0.23863E+00
   0.61601E+01   0.23863E+00
   0.61601E+01   0.23862E+00
   0.61601E+01   0.23859E+00
   0.61601E+01   0.23859E+00
   0.61601E+01   0.23859E+00
   0.61601E+01   0.23859E+00
   0.61601E+01   0.23856E+00
   0.61601E+01   0.23855E+00
   0.61601E+01   0.23853E+00
   0.61601E+01   0.23851E+00
   0.61601E+01   0.23850E+00
   0.61601E+01   0.23849E+00
   0.61601E+01   0.23848E+00
   0.61601E+01   0.23847E+00
   0.61601E+01   0.23846E+00
   0.61501E+01   0.23882E+00
   0.61501E+01   0.23880E+00
   0.61501E+01   0.23881E+00
   0.61501E+01   0.23878E+00
   0.61501E+01   0.23877E+00
   0.61501E+01   0.23876E+00
   0.61501E+01   0.23876E+00
   0.61501E+01   0.23874E+00
   0.61501E+01   0.23872E+00
   0.61501E+01   0.23871E+00
   0.61501E+01   0.23868E+00
   0.61501E+01   0.23868E+00
   0.61501E+01   0.23867E+00
   0.61501E+01   0.23867E+00
   0.61501E+01   0.23867E+00
   0.61501E+01   0.23867E+00
   0.61501E+01   0.23865E+00
   0.61501E+01   0.23864E+00
   0.61501E+01   0.23861E+00
   0.61501E+01   0.23860E+00
   0.61501E+01   0.23859E+00
   0.61501E+01   0.23855E+00
   0.61501E+01   0.23853E+00
   0.61501E+01   0.23852E+00
   0.61501E+01   0.23850E+00
   0.61501E+01   0.23848E+00
   0.61501E+01   0.23847E+00
   0.61501E+01   0.23847E+00
   0.61401E+01   0.23884E+00
   0.61401E+01   0.23882E+00
   0.61401E+01   0.23881E+00
   0.61401E+01   0.23879E+00
   0.61401E+01   0.23879E+00
   0.61401E+01   0.23879E+00
   0.61401E+01   0.23878E+00
   0.61401E+01   0.23877E+00
   0.61401E+01   0.23876E+00
   0.61401E+01   0.23874E+00
   0.61401E+01   0.23875E+00
   0.61401E+01   0.23873E+00
   0.61401E+01   0.23870E+00
   0.61401E+01   0.23869E+00
   0.61401E+01   0.23866E+00
   0.61401E+01   0.23866E+00
   0.61401E+01   0.23865E+00
   0.61401E+01   0.23865E+00
   0.61401E+01   0.23864E+00
   0.61401E+01   0.23864E+00
   0.61401E+01   0.23862E+00
   0.61401E+01   0.23859E+00
   0.61401E+01   0.23859E+00
   0.61401E+01   0.23858E+00
   0.61401E+01   0.23855E+00
   0.61401E+01   0.23854E+00
   0.61401E+01   0.23853E+00
   0.61401E+01   0.23851E+00
   0.61401E+01   0.23848E+00
   0.61401E+01   0.23847E+00
   0.61401E+01   0.23846E+00
   0.61401E+01   0.23844E+00
   0.61401E+01   0.23841E+00
   0.61301E+01   0.23878E+00
   0.61301E+01   0.23877E+00
   0.61301E+01   0.23876E+00
   0.61301E+01   0.23874E+00
   0.61301E+01   0.23872E+00
   0.61301E+01   0.23871E+00
   0.61301E+01   0.23870E+00
   0.61301E+01   0.23869E+00
   0.61301E+01   0.23869E+00
   0.61301E+01   0.23867E+00
   0.61301E+01   0.23866E+00
   0.61301E+01   0.23865E+00
   0.61301E+01   0.23862E+00
   0.61301E+01   0.23860E+00
   0.61301E+01   0.23859E+00
   0.61301E+01   0.23858E+00
   0.61301E+01   0.23858E+00
   0.61301E+01   0.23857E+00
   0.61301E+01   0.23857E+00
   0.61301E+01   0.23856E+00
   0.61301E+01   0.23856E+00
   0.61301E+01   0.23852E+00
   0.61301E+01   0.23850E+00
   0.61301E+01   0.23849E+00
   0.61301E+01   0.23849E+00
   0.61301E+01   0.23848E+00
   0.61301E+01   0.23845E+00
   0.61301E+01   0.23845E+00
   0.61301E+01   0.23844E+00
   0.61301E+01   0.23842E+00
   0.61301E+01   0.23840E+00
   0.61301E+01   0.23840E+00
   0.61201E+01   0.23877E+00
   0.61201E+01   0.23876E+00
   0.61201E+01   0.23875E+00
   0.61201E+01   0.23871E+00
   0.61201E+01   0.23870E+00
   0.61201E+01   0.23867E+00
   0.61201E+01   0.23868E+00
   0.61201E+01   0.23866E+00
   0.61201E+01   0.23865E+00
   0.61201E+01   0.23864E+00
   0.61201E+01   0.23863E+00
   0.61201E+01   0.23863E+00
   0.61201E+01   0.23861E+00
   0.61201E+01   0.23861E+00
   0.61201E+01   0.23859E+00
   0.61201E+01   0.23859E+00
   0.61201E+01   0.23858E+00
   0.61201E+01   0.23856E+00
   0.61201E+01   0.23854E+00
   0.61201E+01   0.23854E+00
   0.61201E+01   0.23851E+00
   0.61201E+01   0.23847E+00
   0.61201E+01   0.23846E+00
   0.61201E+01   0.23844E+00
   0.61201E+01   0.23844E+00
   0.61201E+01   0.23843E+00
   0.61201E+01   0.23842E+00
   0.61201E+01   0.23840E+00
   0.61201E+01   0.23839E+00
   0.61201E+01   0.23839E+00
   0.61201E+01   0.23837E+00
   0.61201E+01   0.23835E+00
   0.61201E+01   0.23835E+00
   0.61201E+01   0.23834E+00
   0.61201E+01   0.23833E+00
   0.61101E+01   0.23869E+00
   0.61101E+01   0.23868E+00
   0.61101E+01   0.23866E+00
   0.61101E+01   0.23863E+00
   0.61101E+01   0.23862E+00
   0.61101E+01   0.23860E+00
   0.61101E+01   0.23860E+00
   0.61101E+01   0.23858E+00
   0.61101E+01   0.23858E+00
   0.61101E+01   0.23858E+00
   0.61101E+01   0.23856E+00
   0.61101E+01   0.23855E+00
   0.61101E+01   0.23854E+00
   0.61101E+01   0.23854E+00
   0.61101E+01   0.23851E+00
   0.61101E+01   0.23851E+00
   0.61101E+01   0.23848E+00
   0.61101E+01   0.23847E+00
   0.61101E+01   0.23846E+00
   0.61101E+01   0.23845E+00
   0.61101E+01   0.23844E+00
   0.61101E+01   0.23843E+00
   0.61101E+01   0.23840E+00
   0.61101E+01   0.23839E+00
   0.61101E+01   0.23838E+00
   0.61101E+01   0.23836E+00
   0.61001E+01   0.23874E+00
   0.61001E+01   0.23874E+00
   0.61001E+01   0.23873E+00
   0.61001E+01   0.23872E+00
   0.61001E+01   0.23871E+00
   0.61001E+01   0.23870E+00
   0.61001E+01   0.23869E+00
   0.61001E+01   0.23866E+00
   0.61001E+01   0.23865E+00
   0.61001E+01   0.23864E+00
   0.61001E+01   0.23863E+00
   0.61001E+01   0.23861E+00
   0.61001E+01   0.23859E+00
   0.61001E+01   0.23859E+00
   0.61001E+01   0.23857E+00
   0.61001E+01   0.23857E+00
   0.61001E+01   0.23857E+00
   0.61001E+01   0.23855E+00
   0.61001E+01   0.23855E+00
   0.61001E+01   0.23854E+00
   0.61001E+01   0.23854E+00
   0.61001E+01   0.23852E+00
   0.61001E+01   0.23852E+00
   0.61001E+01   0.23852E+00
   0.61001E+01   0.23846E+00
   0.61001E+01   0.23846E+00
   0.61001E+01   0.23845E+00
   0.61001E+01   0.23843E+00
   0.61001E+01   0.23843E+00
   0.61001E+01   0.23841E+00
   0.61001E+01   0.23839E+00
   0.61001E+01   0.23836E+00
   0.61001E+01   0.23835E+00
   0.60901E+01   0.23872E+00
   0.60901E+01   0.23872E+00
   0.60901E+01   0.23871E+00
   0.60901E+01   0.23867E+00
   0.60901E+01   0.23866E+00
   0.60901E+01   0.23864E+00
   0.60901E+01   0.23862E+00
   0.60901E+01   0.23862E+00
   0.60901E+01   0.23862E+00
   0.60901E+01   0.23862E+00
   0.60901E+01   0.23861E+00
   0.60901E+01   0.23860E+00
   0.60901E+01   0.23860E+00
   0.60901E+01   0.23858E+00
   0.60901E+01   0.23855E+00
   0.60901E+01   0.23854E+00
   0.60901E+01   0.23849E+00
   0.60901E+01   0.23847E+00
   0.60901E+01   0.23847E+00
   0.60901E+01   0.23847E+00
   0.60901E+01   0.23844E+00
   0.60901E+01   0.23843E+00
   0.60901E+01   0.23843E+00
   0.60901E+01   0.23839E+00
   0.60901E+01   0.23838E+00
   0.60901E+01   0.23837E+00
   0.60901E+01   0.23837E+00
   0.60901E+01   0.23836E+00
   0.60901E+01   0.23835E+00
   0.60901E+01   0.23835E+00
   0.60901E+01   0.23834E+00
   0.60901E+01   0.23833E+00
   0.60901E+01   0.23831E+00
   0.60901E+01   0.23831E+00
   0.60901E+01   0.23831E+00
   0.60901E+01   0.23830E+00
   0.60901E+01   0.23828E+00
   0.60801E+01   0.23863E+00
   0.60801E+01   0.23861E+00
   0.60801E+01   0.23860E+00
   0.60801E+01   0.23859E+00
   0.60801E+01   0.23858E+00
   0.60801E+01   0.23858E+00
   0.60801E+01   0.23855E+00
   0.60801E+01   0.23857E+00
   0.60801E+01   0.23851E+00
   0.60801E+01   0.23851E+00
   0.60801E+01   0.23850E+00
   0.60801E+01   0.23848E+00
   0.60801E+01   0.23846E+00
   0.60801E+01   0.23844E+00
   0.60801E+01   0.23843E+00
   0.60801E+01   0.23841E+00
   0.60801E+01   0.23840E+00
   0.60801E+01   0.23839E+00
   0.60801E+01   0.23838E+00
   0.60801E+01   0.23836E+00
   0.60801E+01   0.23834E+00
   0.60801E+01   0.23833E+00
   0.60801E+01   0.23831E+00
   0.60801E+01   0.23830E+00
   0.60801E+01   0.23829E+00
   0.60801E+01   0.23828E+00
   0.60801E+01   0.23827E+00
   0.60701E+01   0.23864E+00
   0.60701E+01   0.23864E+00
   0.60801E+01   0.23824E+00
   0.60701E+01   0.23860E+00
   0.60701E+01   0.23858E+00
   0.60701E+01   0.23858E+00
   0.60701E+01   0.23857E+00
   0.60701E+01   0.23855E+00
   0.60701E+01   0.23854E+00
   0.60701E+01   0.23852E+00
   0.60701E+01   0.23851E+00
   0.60701E+01   0.23849E+00
   0.60701E+01   0.23848E+00
   0.60701E+01   0.23847E+00
   0.60701E+01   0.23846E+00
   0.60701E+01   0.23846E+00
   0.60701E+01   0.23844E+00
   0.60701E+01   0.23844E+00
   0.60701E+01   0.23842E+00
   0.60701E+01   0.23841E+00
   0.60701E+01   0.23840E+00
   0.60701E+01   0.23836E+00
   0.60701E+01   0.23835E+00
   0.60701E+01   0.23833E+00
   0.60701E+01   0.23832E+00
   0.60701E+01   0.23832E+00
   0.60701E+01   0.23832E+00
   0.60701E+01   0.23832E+00
   0.60701E+01   0.23830E+00
   0.60701E+01   0.23828E+00
   0.60701E+01   0.23826E+00
   0.60601E+01   0.23861E+00
   0.60601E+01   0.23861E+00
   0.60601E+01   0.23860E+00
   0.60601E+01   0.23858E+00
   0.60601E+01   0.23858E+00
   0.60601E+01   0.23857E+00
   0.60601E+01   0.23856E+00
   0.60601E+01   0.23856E+00
   0.60601E+01   0.23855E+00
   0.60601E+01   0.23854E+00
   0.60601E+01   0.23852E+00
   0.60601E+01   0.23852E+00
   0.60601E+01   0.23846E+00
   0.60601E+01   0.23845E+00
   0.60601E+01   0.23844E+00
   0.60601E+01   0.23843E+00
   0.60601E+01   0.23841E+00
   0.60601E+01   0.23839E+00
   0.60601E+01   0.23836E+00
   0.60601E+01   0.23834E+00
   0.60601E+01   0.23833E+00
   0.60601E+01   0.23832E+00
   0.60601E+01   0.23831E+00
   0.60601E+01   0.23831E+00
   0.60601E+01   0.23830E+00
   0.60601E+01   0.23829E+00
   0.60601E+01   0.23829E+00
   0.60601E+01   0.23827E+00
   0.60601E+01   0.23827E+00
   0.60601E+01   0.23825E+00
   0.60601E+01   0.23825E+00
   0.60601E+01   0.23824E+00
   0.60601E+01   0.23824E+00
   0.60601E+01   0.23820E+00
   0.60601E+01   0.23819E+00
   0.60601E+01   0.23818E+00
   0.60501E+01   0.23855E+00
   0.60501E+01   0.23852E+00
   0.60501E+01   0.23850E+00
   0.60501E+01   0.23850E+00
   0.60501E+01   0.23848E+00
   0.60501E+01   0.23847E+00
   0.60501E+01   0.23846E+00
   0.60501E+01   0.23846E+00
   0.60501E+01   0.23845E+00
   0.60501E+01   0.23843E+00
   0.60501E+01   0.23842E+00
   0.60501E+01   0.23842E+00
   0.60501E+01   0.23838E+00
   0.60501E+01   0.23838E+00
   0.60501E+01   0.23835E+00
   0.60501E+01   0.23834E+00
   0.60501E+01   0.23833E+00
   0.60501E+01   0.23832E+00
   0.60501E+01   0.23833E+00
   0.60501E+01   0.23829E+00
   0.60501E+01   0.23829E+00
   0.60501E+01   0.23828E+00
   0.60501E+01   0.23827E+00
   0.60501E+01   0.23823E+00
   0.60501E+01   0.23822E+00
   0.60501E+01   0.23821E+00
   0.60501E+01   0.23820E+00
   0.60501E+01   0.23819E+00
   0.60401E+01   0.23856E+00
   0.60401E+01   0.23856E+00
   0.60401E+01   0.23853E+00
   0.60401E+01   0.23851E+00
   0.60401E+01   0.23850E+00
   0.60401E+01   0.23849E+00
   0.60401E+01   0.23847E+00
   0.60401E+01   0.23846E+00
   0.60401E+01   0.23845E+00
   0.60401E+01   0.23843E+00
   0.60401E+01   0.23842E+00
   0.60401E+01   0.23841E+00
   0.60401E+01   0.23841E+00
   0.60401E+01   0.23841E+00
   0.60401E+01   0.23840E+00
   0.60401E+01   0.23840E+00
   0.60401E+01   0.23839E+00
   0.60401E+01   0.23837E+00
   0.60401E+01   0.23836E+00
   0.60401E+01   0.23835E+00
   0.60401E+01   0.23834E+00
   0.60401E+01   0.23832E+00
   0.60401E+01   0.23830E+00
   0.60401E+01   0.23830E+00
   0.60401E+01   0.23827E+00
   0.60401E+01   0.23826E+00
   0.60401E+01   0.23825E+00
   0.60401E+01   0.23822E+00
   0.60401E+01   0.23820E+00
   0.60401E+01   0.23818E+00
   0.60401E+01   0.23817E+00
   0.60401E+01   0.23815E+00
   0.60401E+01   0.23814E+00
   0.60401E+01   0.23812E+00
   0.60401E+01   0.23812E+00
   0.60301E+01   0.23850E+00
   0.60301E+01   0.23849E+00
   0.60301E+01   0.23848E+00
   0.60301E+01   0.23847E+00
   0.60301E+01   0.23845E+00
   0.60301E+01   0.23842E+00
   0.60301E+01   0.23841E+00
   0.60301E+01   0.23841E+00
   0.60301E+01   0.23841E+00
   0.60301E+01   0.23839E+00
   0.60301E+01   0.23838E+00
   0.60301E+01   0.23836E+00
   0.60301E+01   0.23836E+00
   0.60301E+01   0.23833E+00
   0.60301E+01   0.23833E+00
   0.60301E+01   0.23831E+00
   0.60301E+01   0.23829E+00
   0.60301E+01   0.23828E+00
   0.60301E+01   0.23826E+00
   0.60301E+01   0.23826E+00
   0.60301E+01   0.23824E+00
   0.60301E+01   0.23824E+00
   0.60301E+01   0.23821E+00
   0.60301E+01   0.23820E+00
   0.60301E+01   0.23820E+00
   0.60301E+01   0.23819E+00
   0.60301E+01   0.23818E+00
   0.60301E+01   0.23817E+00
   0.60301E+01   0.23817E+00
   0.60301E+01   0.23816E+00
   0.60301E+01   0.23815E+00
   0.60301E+01   0.23814E+00
   0.60301E+01   0.23811E+00
   0.60301E+01   0.23808E+00
   0.60301E+01   0.23808E+00
   0.60301E+01   0.23807E+00
   0.60301E+01   0.23805E+00
   0.60201E+01   0.23842E+00
   0.60201E+01   0.23841E+00
   0.60201E+01   0.23840E+00
   0.60201E+01   0.23839E+00
   0.60201E+01   0.23838E+00
   0.60201E+01   0.23837E+00
   0.60201E+01   0.23835E+00
   0.60201E+01   0.23833E+00
   0.60201E+01   0.23832E+00
   0.60201E+01   0.23831E+00
   0.60201E+01   0.23831E+00
   0.60201E+01   0.23828E+00
   0.60201E+01   0.23828E+00
   0.60201E+01   0.23827E+00
   0.60201E+01   0.23826E+00
   0.60201E+01   0.23825E+00
   0.60201E+01   0.23824E+00
   0.60201E+01   0.23822E+00
   0.60201E+01   0.23821E+00
   0.60201E+01   0.23818E+00
   0.60201E+01   0.23817E+00
   0.60201E+01   0.23815E+00
   0.60201E+01   0.23815E+00
   0.60201E+01   0.23814E+00
   0.60201E+01   0.23813E+00
   0.60201E+01   0.23811E+00
   0.60201E+01   0.23810E+00
   0.60201E+01   0.23809E+00
   0.60201E+01   0.23807E+00
   0.60101E+01   0.23844E+00
   0.60101E+01   0.23844E+00
   0.60101E+01   0.23843E+00
   0.60201E+01   0.23803E+00
   0.60101E+01   0.23840E+00
   0.60101E+01   0.23840E+00
   0.60101E+01   0.23839E+00
   0.60101E+01   0.23838E+00
   0.60101E+01   0.23836E+00
   0.60101E+01   0.23836E+00
   0.60101E+01   0.23834E+00
   0.60101E+01   0.23834E+00
   0.60101E+01   0.23829E+00
   0.60101E+01   0.23826E+00
   0.60101E+01   0.23826E+00
   0.60101E+01   0.23825E+00
   0.60101E+01   0.23824E+00
   0.60101E+01   0.23822E+00
   0.60101E+01   0.23822E+00
   0.60101E+01   0.23820E+00
   0.60101E+01   0.23817E+00
   0.60101E+01   0.23817E+00
   0.60101E+01   0.23816E+00
   0.60101E+01   0.23813E+00
   0.60101E+01   0.23810E+00
   0.60101E+01   0.23811E+00
   0.60101E+01   0.23808E+00
   0.60101E+01   0.23807E+00
   0.60101E+01   0.23808E+00
   0.60101E+01   0.23806E+00
   0.60101E+01   0.23806E+00
   0.60101E+01   0.23804E+00
   0.60101E+01   0.23804E+00
   0.60101E+01   0.23802E+00
   0.60101E+01   0.23802E+00
   0.60101E+01   0.23800E+00
   0.60101E+01   0.23799E+00
   0.60001E+01   0.23835E+00
   0.60001E+01   0.23833E+00
   0.60001E+01   0.23830E+00
   0.60001E+01   0.23830E+00
   0.60001E+01   0.23829E+00
   0.60001E+01   0.23828E+00
   0.60001E+01   0.23827E+00
   0.60001E+01   0.23826E+00
   0.60001E+01   0.23824E+00
   0.60001E+01   0.23824E+00
   0.60001E+01   0.23822E+00
   0.60001E+01   0.23821E+00
   0.60001E+01   0.23818E+00
   0.60001E+01   0.23818E+00
   0.60001E+01   0.23816E+00
   0.60001E+01   0.23815E+00
   0.60001E+01   0.23813E+00
   0.60001E+01   0.23811E+00
   0.60001E+01   0.23811E+00
   0.60001E+01   0.23811E+00
   0.60001E+01   0.23810E+00
   0.60001E+01   0.23809E+00
   0.60001E+01   0.23809E+00
   0.60001E+01   0.23807E+00
   0.60001E+01   0.23806E+00
   0.60001E+01   0.23804E+00
   0.60001E+01   0.23804E+00
   0.60001E+01   0.23803E+00
   0.60001E+01   0.23799E+00
   0.60001E+01   0.23795E+00
   0.60001E+01   0.23794E+00
   0.60001E+01   0.23793E+00
   0.60001E+01   0.23792E+00
   0.60001E+01   0.23791E+00
   0.60001E+01   0.23789E+00
   0.59901E+01   0.23826E+00
   0.59901E+01   0.23825E+00
   0.59901E+01   0.23822E+00
   0.59901E+01   0.23822E+00
   0.59901E+01   0.23822E+00
   0.59901E+01   0.23819E+00
   0.59901E+01   0.23818E+00
   0.59901E+01   0.23818E+00
   0.59901E+01   0.23816E+00
   0.59901E+01   0.23816E+00
   0.59901E+01   0.23816E+00
   0.59901E+01   0.23815E+00
   0.59901E+01   0.23814E+00
   0.59901E+01   0.23813E+00
   0.59901E+01   0.23811E+00
   0.59901E+01   0.23807E+00
   0.59901E+01   0.23807E+00
   0.59901E+01   0.23804E+00
   0.59901E+01   0.23803E+00
   0.59901E+01   0.23801E+00
   0.59901E+01   0.23799E+00
   0.59901E+01   0.23799E+00
   0.59901E+01   0.23797E+00
   0.59901E+01   0.23795E+00
   0.59901E+01   0.23794E+00
   0.59901E+01   0.23793E+00
   0.59901E+01   0.23791E+00
   0.59901E+01   0.23789E+00
   0.59901E+01   0.23790E+00
   0.59901E+01   0.23788E+00
   0.59901E+01   0.23788E+00
   0.59901E+01   0.23787E+00
   0.59901E+01   0.23787E+00
   0.59901E+01   0.23787E+00
   0.59901E+01   0.23786E+00
   0.59901E+01   0.23785E+00
   0.59901E+01   0.23785E+00
   0.59901E+01   0.23784E+00
   0.59901E+01   0.23779E+00
   0.59801E+01   0.23818E+00
   0.59801E+01   0.23817E+00
   0.59801E+01   0.23815E+00
   0.59801E+01   0.23814E+00
   0.59801E+01   0.23813E+00
   0.59801E+01   0.23809E+00
   0.59801E+01   0.23807E+00
   0.59801E+01   0.23805E+00
   0.59801E+01   0.23803E+00
   0.59801E+01   0.23802E+00
   0.59801E+01   0.23802E+00
   0.59801E+01   0.23799E+00
   0.59801E+01   0.23798E+00
   0.59801E+01   0.23797E+00
   0.59801E+01   0.23795E+00
   0.59801E+01   0.23794E+00
   0.59801E+01   0.23792E+00
   0.59801E+01   0.23791E+00
   0.59801E+01   0.23789E+00
   0.59801E+01   0.23789E+00
   0.59801E+01   0.23786E+00
   0.59801E+01   0.23786E+00
   0.59801E+01   0.23784E+00
   0.59801E+01   0.23784E+00
   0.59801E+01   0.23784E+00
   0.59801E+01   0.23782E+00
   0.59701E+01   0.23819E+00
   0.59701E+01   0.23818E+00
   0.59701E+01   0.23818E+00
   0.59701E+01   0.23815E+00
   0.59701E+01   0.23813E+00
   0.59701E+01   0.23811E+00
   0.59701E+01   0.23810E+00
   0.59701E+01   0.23810E+00
   0.59701E+01   0.23809E+00
   0.59701E+01   0.23808E+00
   0.59701E+01   0.23808E+00
   0.59701E+01   0.23807E+00
   0.59701E+01   0.23805E+00
   0.59701E+01   0.23802E+00
   0.59701E+01   0.23801E+00
   0.59701E+01   0.23800E+00
   0.59701E+01   0.23800E+00
   0.59701E+01   0.23799E+00
   0.59701E+01   0.23798E+00
   0.59701E+01   0.23798E+00
   0.59701E+01   0.23798E+00
   0.59701E+01   0.23797E+00
   0.59701E+01   0.23796E+00
   0.59701E+01   0.23793E+00
   0.59701E+01   0.23791E+00
   0.59701E+01   0.23789E+00
   0.59701E+01   0.23786E+00
   0.59701E+01   0.23786E+00
   0.59701E+01   0.23785E+00
   0.59701E+01   0.23782E+00
   0.59701E+01   0.23781E+00
   0.59701E+01   0.23781E+00
   0.59701E+01   0.23779E+00
   0.59701E+01   0.23777E+00
   0.59701E+01   0.23775E+00
   0.59601E+01   0.23811E+00
   0.59601E+01   0.23812E+00
   0.59601E+01   0.23809E+00
   0.59601E+01   0.23807E+00
   0.59601E+01   0.23806E+00
   0.59601E+01   0.23806E+00
   0.59601E+01   0.23805E+00
   0.59601E+01   0.23804E+00
   0.59601E+01   0.23799E+00
   0.59601E+01   0.23802E+00
   0.59601E+01   0.23798E+00
   0.59601E+01   0.23798E+00
   0.59601E+01   0.23797E+00
   0.59601E+01   0.23795E+00
   0.59601E+01   0.23795E+00
   0.59601E+01   0.23793E+00
   0.59601E+01   0.23790E+00
   0.59601E+01   0.23791E+00
   0.59601E+01   0.23789E+00
   0.59601E+01   0.23787E+00
   0.59601E+01   0.23788E+00
   0.59601E+01   0.23788E+00
   0.59601E+01   0.23784E+00
   0.59601E+01   0.23782E+00
   0.59601E+01   0.23781E+00
   0.59601E+01   0.23780E+00
   0.59601E+01   0.23779E+00
   0.59601E+01   0.23778E+00
   0.59601E+01   0.23776E+00
   0.59601E+01   0.23774E+00
   0.59601E+01   0.23773E+00
   0.59601E+01   0.23773E+00
   0.59601E+01   0.23773E+00
   0.59601E+01   0.23773E+00
   0.59601E+01   0.23772E+00
   0.59601E+01   0.23769E+00
   0.59601E+01   0.23769E+00
   0.59601E+01   0.23766E+00
   0.59601E+01   0.23766E+00
   0.59601E+01   0.23766E+00
   0.59601E+01   0.23762E+00
   0.59501E+01   0.23800E+00
   0.59501E+01   0.23798E+00
   0.59501E+01   0.23796E+00
   0.59501E+01   0.23793E+00
   0.59501E+01   0.23793E+00
   0.59501E+01   0.23793E+00
   0.59501E+01   0.23793E+00
   0.59501E+01   0.23792E+00
   0.59501E+01   0.23787E+00
   0.59501E+01   0.23785E+00
   0.59501E+01   0.23784E+00
   0.59501E+01   0.23782E+00
   0.59501E+01   0.23781E+00
   0.59501E+01   0.23779E+00
   0.59501E+01   0.23779E+00
   0.59501E+01   0.23777E+00
   0.59501E+01   0.23776E+00
   0.59501E+01   0.23776E+00
   0.59501E+01   0.23775E+00
   0.59501E+01   0.23775E+00
   0.59501E+01   0.23773E+00
   0.59501E+01   0.23771E+00
   0.59501E+01   0.23769E+00
   0.59501E+01   0.23766E+00
   0.59501E+01   0.23765E+00
   0.59501E+01   0.23763E+00
   0.59501E+01   0.23762E+00
   0.59501E+01   0.23761E+00
   0.59501E+01   0.23759E+00
   0.59501E+01   0.23758E+00
   0.59401E+01   0.23798E+00
   0.59401E+01   0.23797E+00
   0.59401E+01   0.23797E+00
   0.59401E+01   0.23795E+00
   0.59401E+01   0.23792E+00
   0.59401E+01   0.23791E+00
   0.59401E+01   0.23790E+00
   0.59401E+01   0.23789E+00
   0.59401E+01   0.23788E+00
   0.59401E+01   0.23787E+00
   0.59401E+01   0.23787E+00
   0.59401E+01   0.23786E+00
   0.59401E+01   0.23786E+00
   0.59401E+01   0.23786E+00
   0.59401E+01   0.23784E+00
   0.59401E+01   0.23781E+00
   0.59401E+01   0.23779E+00
   0.59401E+01   0.23775E+00
   0.59401E+01   0.23775E+00
   0.59401E+01   0.23774E+00
   0.59401E+01   0.23773E+00
   0.59401E+01   0.23772E+00
   0.59401E+01   0.23769E+00
   0.59401E+01   0.23769E+00
   0.59401E+01   0.23767E+00
   0.59401E+01   0.23767E+00
   0.59401E+01   0.23764E+00
   0.59401E+01   0.23763E+00
   0.59401E+01   0.23762E+00
   0.59401E+01   0.23760E+00
   0.59401E+01   0.23759E+00
   0.59401E+01   0.23756E+00
   0.59401E+01   0.23755E+00
   0.59401E+01   0.23755E+00
   0.59401E+01   0.23753E+00
   0.59401E+01   0.23753E+00
   0.59401E+01   0.23752E+00
   0.59401E+01   0.23749E+00
   0.59301E+01   0.23786E+00
   0.59301E+01   0.23785E+00
   0.59301E+01   0.23784E+00
   0.59301E+01   0.23782E+00
   0.59301E+01   0.23782E+00
   0.59301E+01   0.23780E+00
   0.59301E+01   0.23779E+00
   0.59301E+01   0.23776E+00
   0.59301E+01   0.23777E+00
   0.59301E+01   0.23776E+00
   0.59301E+01   0.23774E+00
   0.59301E+01   0.23773E+00
   0.59301E+01   0.23772E+00
   0.59301E+01   0.23769E+00
   0.59301E+01   0.23768E+00
   0.59301E+01   0.23766E+00
   0.59301E+01   0.23765E+00
   0.59301E+01   0.23765E+00
   0.59301E+01   0.23764E+00
   0.59301E+01   0.23762E+00
   0.59301E+01   0.23762E+00
   0.59301E+01   0.23762E+00
   0.59301E+01   0.23761E+00
   0.59301E+01   0.23760E+00
   0.59301E+01   0.23758E+00
   0.59301E+01   0.23756E+00
   0.59301E+01   0.23755E+00
   0.59301E+01   0.23752E+00
   0.59301E+01   0.23750E+00
   0.59301E+01   0.23750E+00
   0.59301E+01   0.23748E+00
   0.59301E+01   0.23748E+00
   0.59301E+01   0.23747E+00
   0.59301E+01   0.23744E+00
   0.59301E+01   0.23745E+00
   0.59301E+01   0.23743E+00
   0.59201E+01   0.23781E+00
   0.59201E+01   0.23779E+00
   0.59201E+01   0.23780E+00
   0.59201E+01   0.23779E+00
   0.59201E+01   0.23779E+00
   0.59201E+01   0.23776E+00
   0.59201E+01   0.23773E+00
   0.59201E+01   0.23771E+00
   0.59201E+01   0.23770E+00
   0.59201E+01   0.23770E+00
   0.59201E+01   0.23768E+00
   0.59201E+01   0.23766E+00
   0.59201E+01   0.23764E+00
   0.59201E+01   0.23763E+00
   0.59201E+01   0.23761E+00
   0.59201E+01   0.23760E+00
   0.59201E+01   0.23759E+00
   0.59201E+01   0.23756E+00
   0.59201E+01   0.23756E+00
   0.59201E+01   0.23755E+00
   0.59201E+01   0.23753E+00
   0.59201E+01   0.23752E+00
   0.59201E+01   0.23749E+00
   0.59201E+01   0.23746E+00
   0.59201E+01   0.23746E+00
   0.59201E+01   0.23745E+00
   0.59201E+01   0.23744E+00
   0.59201E+01   0.23745E+00
   0.59201E+01   0.23743E+00
   0.59201E+01   0.23743E+00
   0.59201E+01   0.23742E+00
   0.59201E+01   0.23741E+00
   0.59201E+01   0.23739E+00
   0.59201E+01   0.23738E+00
   0.59201E+01   0.23735E+00
   0.59201E+01   0.23732E+00
   0.59201E+01   0.23732E+00
   0.59201E+01   0.23732E+00
   0.59201E+01   0.23729E+00
   0.59201E+01   0.23729E+00
   0.59201E+01   0.23728E+00
   0.59101E+01   0.23767E+00
   0.59101E+01   0.23765E+00
   0.59101E+01   0.23764E+00
   0.59101E+01   0.23762E+00
   0.59101E+01   0.23760E+00
   0.59101E+01   0.23759E+00
   0.59101E+01   0.23758E+00
   0.59101E+01   0.23757E+00
   0.59101E+01   0.23755E+00
   0.59101E+01   0.23753E+00
   0.59101E+01   0.23754E+00
   0.59101E+01   0.23752E+00
   0.59101E+01   0.23749E+00
   0.59101E+01   0.23748E+00
   0.59101E+01   0.23747E+00
   0.59101E+01   0.23745E+00
   0.59101E+01   0.23743E+00
   0.59101E+01   0.23741E+00
   0.59101E+01   0.23740E+00
   0.59101E+01   0.23739E+00
   0.59101E+01   0.23739E+00
   0.59101E+01   0.23737E+00
   0.59101E+01   0.23735E+00
   0.59101E+01   0.23734E+00
   0.59101E+01   0.23733E+00
   0.59101E+01   0.23730E+00
   0.59101E+01   0.23731E+00
   0.59101E+01   0.23729E+00
   0.59101E+01   0.23728E+00
   0.59001E+01   0.23766E+00
   0.59001E+01   0.23764E+00
   0.59001E+01   0.23762E+00
   0.59001E+01   0.23762E+00
   0.59001E+01   0.23761E+00
   0.59001E+01   0.23759E+00
   0.59001E+01   0.23757E+00
   0.59001E+01   0.23757E+00
   0.59001E+01   0.23755E+00
   0.59001E+01   0.23754E+00
   0.59001E+01   0.23752E+00
   0.59001E+01   0.23750E+00
   0.59001E+01   0.23748E+00
   0.59001E+01   0.23746E+00
   0.59001E+01   0.23746E+00
   0.59001E+01   0.23745E+00
   0.59001E+01   0.23744E+00
   0.59001E+01   0.23742E+00
   0.59001E+01   0.23741E+00
   0.59001E+01   0.23741E+00
   0.59001E+01   0.23740E+00
   0.59001E+01   0.23739E+00
   0.59001E+01   0.23737E+00
   0.59001E+01   0.23736E+00
   0.59001E+01   0.23733E+00
   0.59001E+01   0.23733E+00
   0.59001E+01   0.23731E+00
   0.59001E+01   0.23729E+00
   0.59001E+01   0.23728E+00
   0.59001E+01   0.23725E+00
   0.59001E+01   0.23725E+00
   0.59001E+01   0.23723E+00
   0.59001E+01   0.23721E+00
   0.59001E+01   0.23719E+00
   0.58901E+01   0.23756E+00
   0.58901E+01   0.23755E+00
   0.58901E+01   0.23753E+00
   0.58901E+01   0.23752E+00
   0.58901E+01   0.23752E+00
   0.58901E+01   0.23751E+00
   0.58901E+01   0.23750E+00
   0.58901E+01   0.23749E+00
   0.58901E+01   0.23747E+00
   0.58901E+01   0.23746E+00
   0.58901E+01   0.23744E+00
   0.58901E+01   0.23743E+00
   0.58901E+01   0.23740E+00
   0.58901E+01   0.23740E+00
   0.58901E+01   0.23740E+00
   0.58901E+01   0.23740E+00
   0.58901E+01   0.23738E+00
   0.58901E+01   0.23737E+00
   0.58901E+01   0.23736E+00
   0.58901E+01   0.23735E+00
   0.58901E+01   0.23732E+00
   0.58901E+01   0.23731E+00
   0.58901E+01   0.23729E+00
   0.58901E+01   0.23729E+00
   0.58901E+01   0.23725E+00
   0.58901E+01   0.23723E+00
   0.58901E+01   0.23722E+00
   0.58901E+01   0.23721E+00
   0.58901E+01   0.23719E+00
   0.58901E+01   0.23718E+00
   0.58901E+01   0.23718E+00
   0.58901E+01   0.23718E+00
   0.58901E+01   0.23717E+00
   0.58901E+01   0.23716E+00
   0.58901E+01   0.23714E+00
   0.58901E+01   0.23712E+00
   0.58901E+01   0.23712E+00
   0.58901E+01   0.23710E+00
   0.58901E+01   0.23708E+00
   0.58901E+01   0.23707E+00
   0.58901E+01   0.23707E+00
   0.58901E+01   0.23705E+00
   0.58901E+01   0.23703E+00
   0.58801E+01   0.23742E+00
   0.58801E+01   0.23742E+00
   0.58801E+01   0.23739E+00
   0.58801E+01   0.23737E+00
   0.58801E+01   0.23736E+00
   0.58801E+01   0.23733E+00
   0.58801E+01   0.23733E+00
   0.58801E+01   0.23731E+00
   0.58801E+01   0.23729E+00
   0.58801E+01   0.23727E+00
   0.58801E+01   0.23725E+00
   0.58801E+01   0.23724E+00
   0.58801E+01   0.23721E+00
   0.58801E+01   0.23721E+00
   0.58801E+01   0.23719E+00
   0.58801E+01   0.23719E+00
   0.58801E+01   0.23718E+00
   0.58801E+01   0.23717E+00
   0.58801E+01   0.23716E+00
   0.58801E+01   0.23716E+00
   0.58801E+01   0.23714E+00
   0.58801E+01   0.23713E+00
   0.58801E+01   0.23713E+00
   0.58801E+01   0.23712E+00
   0.58801E+01   0.23711E+00
   0.58801E+01   0.23709E+00
   0.58801E+01   0.23706E+00
   0.58801E+01   0.23704E+00
   0.58801E+01   0.23703E+00
   0.58801E+01   0.23702E+00
   0.58801E+01   0.23699E+00
   0.58801E+01   0.23698E+00
   0.58801E+01   0.23697E+00
   0.58801E+01   0.23696E+00
   0.58701E+01   0.23734E+00
   0.58701E+01   0.23732E+00
   0.58701E+01   0.23732E+00
   0.58701E+01   0.23732E+00
   0.58701E+01   0.23730E+00
   0.58701E+01   0.23729E+00
   0.58701E+01   0.23728E+00
   0.58701E+01   0.23728E+00
   0.58701E+01   0.23728E+00
   0.58701E+01   0.23726E+00
   0.58701E+01   0.23725E+00
   0.58701E+01   0.23725E+00
   0.58701E+01   0.23724E+00
   0.58701E+01   0.23723E+00
   0.58701E+01   0.23721E+00
   0.58701E+01   0.23719E+00
   0.58701E+01   0.23719E+00
   0.58701E+01   0.23716E+00
   0.58701E+01   0.23714E+00
   0.58701E+01   0.23712E+00
   0.58701E+01   0.23708E+00
   0.58701E+01   0.23707E+00
   0.58701E+01   0.23706E+00
   0.58701E+01   0.23705E+00
   0.58701E+01   0.23701E+00
   0.58701E+01   0.23700E+00
   0.58701E+01   0.23698E+00
   0.58701E+01   0.23696E+00
   0.58701E+01   0.23694E+00
   0.58701E+01   0.23693E+00
   0.58701E+01   0.23693E+00
   0.58701E+01   0.23694E+00
   0.58701E+01   0.23692E+00
   0.58701E+01   0.23690E+00
   0.58701E+01   0.23690E+00
   0.58701E+01   0.23690E+00
   0.58701E+01   0.23688E+00
   0.58701E+01   0.23687E+00
   0.58701E+01   0.23686E+00
   0.58701E+01   0.23686E+00
   0.58701E+01   0.23685E+00
   0.58601E+01   0.23723E+00
   0.58601E+01   0.23719E+00
   0.58601E+01   0.23718E+00
   0.58601E+01   0.23715E+00
   0.58601E+01   0.23714E+00
   0.58601E+01   0.23713E+00
   0.58601E+01   0.23713E+00
   0.58601E+01   0.23712E+00
   0.58601E+01   0.23710E+00
   0.58601E+01   0.23707E+00
   0.58601E+01   0.23707E+00
   0.58601E+01   0.23706E+00
   0.58601E+01   0.23705E+00
   0.58601E+01   0.23703E+00
   0.58601E+01   0.23703E+00
   0.58601E+01   0.23702E+00
   0.58601E+01   0.23702E+00
   0.58601E+01   0.23701E+00
   0.58601E+01   0.23700E+00
   0.58601E+01   0.23699E+00
   0.58601E+01   0.23699E+00
   0.58601E+01   0.23698E+00
   0.58601E+01   0.23696E+00
   0.58601E+01   0.23695E+00
   0.58601E+01   0.23693E+00
   0.58601E+01   0.23693E+00
   0.58601E+01   0.23691E+00
   0.58601E+01   0.23688E+00
   0.58601E+01   0.23687E+00
   0.58601E+01   0.23683E+00
   0.58601E+01   0.23682E+00
   0.58601E+01   0.23681E+00
   0.58601E+01   0.23679E+00
   0.58601E+01   0.23676E+00
   0.58601E+01   0.23675E+00
   0.58601E+01   0.23673E+00
   0.58501E+01   0.23712E+00
   0.58601E+01   0.23669E+00
   0.58501E+01   0.23708E+00
   0.58501E+01   0.23708E+00
   0.58501E+01   0.23707E+00
   0.58501E+01   0.23706E+00
   0.58501E+01   0.23706E+00
   0.58501E+01   0.23705E+00
   0.58501E+01   0.23704E+00
   0.58501E+01   0.23703E+00
   0.58501E+01   0.23703E+00
   0.58501E+01   0.23701E+00
   0.58501E+01   0.23698E+00
   0.58501E+01   0.23697E+00
   0.58501E+01   0.23694E+00
   0.58501E+01   0.23693E+00
   0.58501E+01   0.23691E+00
   0.58501E+01   0.23690E+00
   0.58501E+01   0.23690E+00
   0.58501E+01   0.23688E+00
   0.58501E+01   0.23690E+00
   0.58501E+01   0.23687E+00
   0.58501E+01   0.23687E+00
   0.58501E+01   0.23684E+00
   0.58501E+01   0.23682E+00
   0.58501E+01   0.23678E+00
   0.58501E+01   0.23678E+00
   0.58501E+01   0.23676E+00
   0.58501E+01   0.23675E+00
   0.58501E+01   0.23674E+00
   0.58501E+01   0.23673E+00
   0.58501E+01   0.23672E+00
   0.58501E+01   0.23672E+00
   0.58501E+01   0.23671E+00
   0.58501E+01   0.23671E+00
   0.58501E+01   0.23670E+00
   0.58501E+01   0.23670E+00
   0.58501E+01   0.23669E+00
   0.58501E+01   0.23668E+00
   0.58501E+01   0.23667E+00
   0.58501E+01   0.23664E+00
   0.58501E+01   0.23662E+00
   0.58501E+01   0.23662E+00
   0.58501E+01   0.23661E+00
   0.58501E+01   0.23660E+00
   0.58501E+01   0.23659E+00
   0.58401E+01   0.23696E+00
   0.58401E+01   0.23696E+00
   0.58401E+01   0.23695E+00
   0.58401E+01   0.23693E+00
   0.58401E+01   0.23690E+00
   0.58401E+01   0.23686E+00
   0.58401E+01   0.23684E+00
   0.58401E+01   0.23683E+00
   0.58401E+01   0.23683E+00
   0.58401E+01   0.23682E+00
   0.58401E+01   0.23681E+00
   0.58401E+01   0.23677E+00
   0.58401E+01   0.23675E+00
   0.58401E+01   0.23675E+00
   0.58401E+01   0.23674E+00
   0.58401E+01   0.23673E+00
   0.58401E+01   0.23673E+00
   0.58401E+01   0.23669E+00
   0.58401E+01   0.23669E+00
   0.58401E+01   0.23665E+00
   0.58401E+01   0.23665E+00
   0.58401E+01   0.23665E+00
   0.58401E+01   0.23662E+00
   0.58401E+01   0.23661E+00
   0.58401E+01   0.23658E+00
   0.58401E+01   0.23656E+00
   0.58401E+01   0.23656E+00
   0.58401E+01   0.23655E+00
   0.58401E+01   0.23654E+00
   0.58401E+01   0.23652E+00
   0.58401E+01   0.23651E+00
   0.58401E+01   0.23649E+00
   0.58401E+01   0.23648E+00
   0.58401E+01   0.23647E+00
   0.58301E+01   0.23686E+00
   0.58301E+01   0.23685E+00
   0.58301E+01   0.23684E+00
   0.58301E+01   0.23682E+00
   0.58301E+01   0.23681E+00
   0.58301E+01   0.23680E+00
   0.58301E+01   0.23678E+00
   0.58301E+01   0.23676E+00
   0.58301E+01   0.23675E+00
   0.58301E+01   0.23674E+00
   0.58301E+01   0.23674E+00
   0.58301E+01   0.23673E+00
   0.58301E+01   0.23672E+00
   0.58301E+01   0.23671E+00
   0.58301E+01   0.23670E+00
   0.58301E+01   0.23670E+00
   0.58301E+01   0.23666E+00
   0.58301E+01   0.23664E+00
   0.58301E+01   0.23662E+00
   0.58301E+01   0.23660E+00
   0.58301E+01   0.23658E+00
   0.58301E+01   0.23657E+00
   0.58301E+01   0.23656E+00
   0.58301E+01   0.23655E+00
   0.58301E+01   0.23654E+00
   0.58301E+01   0.23652E+00
   0.58301E+01   0.23651E+00
   0.58301E+01   0.23648E+00
   0.58301E+01   0.23647E+00
   0.58301E+01   0.23646E+00
   0.58301E+01   0.23645E+00
   0.58301E+01   0.23643E+00
   0.58301E+01   0.23643E+00
   0.58301E+01   0.23641E+00
   0.58301E+01   0.23638E+00
   0.58301E+01   0.23637E+00
   0.58301E+01   0.23636E+00
   0.58301E+01   0.23635E+00
   0.58301E+01   0.23635E+00
   0.58301E+01   0.23634E+00
   0.58301E+01   0.23634E+00
   0.58201E+01   0.23672E+00
   0.58201E+01   0.23670E+00
   0.58201E+01   0.23669E+00
   0.58201E+01   0.23666E+00
   0.58201E+01   0.23667E+00
   0.58201E+01   0.23665E+00
   0.58201E+01   0.23663E+00
   0.58201E+01   0.23661E+00
   0.58201E+01   0.23659E+00
   0.58201E+01   0.23657E+00
   0.58201E+01   0.23658E+00
   0.58201E+01   0.23655E+00
   0.58201E+01   0.23653E+00
   0.58201E+01   0.23652E+00
   0.58201E+01   0.23651E+00
   0.58201E+01   0.23650E+00
   0.58201E+01   0.23650E+00
   0.58201E+01   0.23649E+00
   0.58201E+01   0.23648E+00
   0.58201E+01   0.23648E+00
   0.58201E+01   0.23648E+00
   0.58201E+01   0.23645E+00
   0.58201E+01   0.23644E+00
   0.58201E+01   0.23644E+00
   0.58201E+01   0.23642E+00
   0.58201E+01   0.23639E+00
   0.58201E+01   0.23639E+00
   0.58201E+01   0.23637E+00
   0.58201E+01   0.23636E+00
   0.58201E+01   0.23632E+00
   0.58201E+01   0.23633E+00
   0.58201E+01   0.23631E+00
   0.58201E+01   0.23629E+00
   0.58201E+01   0.23628E+00
   0.58101E+01   0.23667E+00
   0.58101E+01   0.23666E+00
   0.58101E+01   0.23664E+00
   0.58101E+01   0.23662E+00
   0.58101E+01   0.23661E+00
   0.58101E+01   0.23659E+00
   0.58101E+01   0.23658E+00
   0.58101E+01   0.23657E+00
   0.58101E+01   0.23656E+00
   0.58101E+01   0.23655E+00
   0.58101E+01   0.23654E+00
   0.58101E+01   0.23653E+00
   0.58101E+01   0.23650E+00
   0.58101E+01   0.23648E+00
   0.58101E+01   0.23648E+00
   0.58101E+01   0.23647E+00
   0.58101E+01   0.23646E+00
   0.58101E+01   0.23644E+00
   0.58101E+01   0.23643E+00
   0.58101E+01   0.23643E+00
   0.58101E+01   0.23641E+00
   0.58101E+01   0.23637E+00
   0.58101E+01   0.23635E+00
   0.58101E+01   0.23636E+00
   0.58101E+01   0.23635E+00
   0.58101E+01   0.23634E+00
   0.58101E+01   0.23634E+00
   0.58101E+01   0.23633E+00
   0.58101E+01   0.23631E+00
   0.58101E+01   0.23631E+00
   0.58101E+01   0.23629E+00
   0.58101E+01   0.23627E+00
   0.58101E+01   0.23627E+00
   0.58101E+01   0.23625E+00
   0.58101E+01   0.23624E+00
   0.58101E+01   0.23623E+00
   0.58101E+01   0.23621E+00
   0.58101E+01   0.23620E+00
   0.58101E+01   0.23620E+00
   0.58101E+01   0.23620E+00
   0.58101E+01   0.23618E+00
   0.58101E+01   0.23618E+00
   0.58101E+01   0.23616E+00
   0.58101E+01   0.23615E+00
   0.58101E+01   0.23612E+00
   0.58101E+01   0.23608E+00
   0.58001E+01   0.23647E+00
   0.58001E+01   0.23645E+00
   0.58001E+01   0.23643E+00
   0.58001E+01   0.23642E+00
   0.58001E+01   0.23643E+00
   0.58001E+01   0.23642E+00
   0.58001E+01   0.23638E+00
   0.58001E+01   0.23636E+00
   0.58001E+01   0.23635E+00
   0.58001E+01   0.23635E+00
   0.58001E+01   0.23634E+00
   0.58001E+01   0.23633E+00
   0.58001E+01   0.23629E+00
   0.58001E+01   0.23628E+00
   0.58001E+01   0.23627E+00
   0.58001E+01   0.23626E+00
   0.58001E+01   0.23624E+00
   0.58001E+01   0.23623E+00
   0.58001E+01   0.23623E+00
   0.58001E+01   0.23621E+00
   0.58001E+01   0.23619E+00
   0.58001E+01   0.23615E+00
   0.58001E+01   0.23614E+00
   0.58001E+01   0.23613E+00
   0.58001E+01   0.23612E+00
   0.58001E+01   0.23610E+00
   0.58001E+01   0.23608E+00
   0.58001E+01   0.23607E+00
   0.58001E+01   0.23604E+00
   0.58001E+01   0.23602E+00
   0.58001E+01   0.23602E+00
   0.58001E+01   0.23600E+00
   0.58001E+01   0.23600E+00
   0.58001E+01   0.23600E+00
   0.58001E+01   0.23599E+00
   0.58001E+01   0.23598E+00
   0.57901E+01   0.23638E+00
   0.57901E+01   0.23636E+00
   0.57901E+01   0.23636E+00
   0.57901E+01   0.23633E+00
   0.57901E+01   0.23631E+00
   0.57901E+01   0.23629E+00
   0.57901E+01   0.23628E+00
   0.57901E+01   0.23628E+00
   0.57901E+01   0.23627E+00
   0.57901E+01   0.23627E+00
   0.57901E+01   0.23627E+00
   0.57901E+01   0.23627E+00
   0.57901E+01   0.23624E+00
   0.57901E+01   0.23622E+00
   0.57901E+01   0.23619E+00
   0.57901E+01   0.23619E+00
   0.57901E+01   0.23616E+00
   0.57901E+01   0.23616E+00
   0.57901E+01   0.23615E+00
   0.57901E+01   0.23614E+00
   0.57901E+01   0.23610E+00
   0.57901E+01   0.23608E+00
   0.57901E+01   0.23608E+00
   0.57901E+01   0.23605E+00
   0.57901E+01   0.23605E+00
   0.57901E+01   0.23603E+00
   0.57901E+01   0.23603E+00
   0.57901E+01   0.23603E+00
   0.57901E+01   0.23600E+00
   0.57901E+01   0.23598E+00
   0.57901E+01   0.23597E+00
   0.57901E+01   0.23596E+00
   0.57901E+01   0.23595E+00
   0.57901E+01   0.23592E+00
   0.57901E+01   0.23591E+00
   0.57901E+01   0.23590E+00
   0.57901E+01   0.23590E+00
   0.57901E+01   0.23589E+00
   0.57901E+01   0.23588E+00
   0.57901E+01   0.23585E+00
   0.57901E+01   0.23585E+00
   0.57901E+01   0.23583E+00
   0.57801E+01   0.23622E+00
   0.57801E+01   0.23620E+00
   0.57801E+01   0.23618E+00
   0.57801E+01   0.23618E+00
   0.57801E+01   0.23617E+00
   0.57801E+01   0.23616E+00
   0.57801E+01   0.23611E+00
   0.57801E+01   0.23611E+00
   0.57801E+01   0.23609E+00
   0.57801E+01   0.23609E+00
   0.57801E+01   0.23608E+00
   0.57801E+01   0.23607E+00
   0.57801E+01   0.23604E+00
   0.57801E+01   0.23603E+00
   0.57801E+01   0.23600E+00
   0.57801E+01   0.23600E+00
   0.57801E+01   0.23599E+00
   0.57801E+01   0.23598E+00
   0.57801E+01   0.23597E+00
   0.57801E+01   0.23597E+00
   0.57801E+01   0.23597E+00
   0.57801E+01   0.23596E+00
   0.57801E+01   0.23596E+00
   0.57801E+01   0.23596E+00
   0.57801E+01   0.23594E+00
   0.57801E+01   0.23594E+00
   0.57801E+01   0.23594E+00
   0.57801E+01   0.23593E+00
   0.57801E+01   0.23592E+00
   0.57801E+01   0.23585E+00
   0.57801E+01   0.23585E+00
   0.57801E+01   0.23582E+00
   0.57801E+01   0.23581E+00
   0.57801E+01   0.23577E+00
   0.57801E+01   0.23577E+00
   0.57801E+01   0.23577E+00
   0.57801E+01   0.23576E+00
   0.57801E+01   0.23575E+00
   0.57801E+01   0.23572E+00
   0.57701E+01   0.23610E+00
   0.57801E+01   0.23569E+00
   0.57701E+01   0.23608E+00
   0.57701E+01   0.23606E+00
   0.57701E+01   0.23606E+00
   0.57701E+01   0.23604E+00
   0.57701E+01   0.23602E+00
   0.57701E+01   0.23601E+00
   0.57701E+01   0.23600E+00
   0.57701E+01   0.23600E+00
   0.57701E+01   0.23599E+00
   0.57701E+01   0.23597E+00
   0.57701E+01   0.23596E+00
   0.57701E+01   0.23595E+00
   0.57701E+01   0.23594E+00
   0.57701E+01   0.23593E+00
   0.57701E+01   0.23590E+00
   0.57701E+01   0.23590E+00
   0.57701E+01   0.23588E+00
   0.57701E+01   0.23586E+00
   0.57701E+01   0.23582E+00
   0.57701E+01   0.23580E+00
   0.57701E+01   0.23578E+00
   0.57701E+01   0.23578E+00
   0.57701E+01   0.23577E+00
   0.57701E+01   0.23576E+00
   0.57701E+01   0.23575E+00
   0.57701E+01   0.23572E+00
   0.57701E+01   0.23570E+00
   0.57701E+01   0.23570E+00
   0.57701E+01   0.23569E+00
   0.57701E+01   0.23568E+00
   0.57701E+01   0.23567E+00
   0.57701E+01   0.23565E+00
   0.57701E+01   0.23565E+00
   0.57701E+01   0.23564E+00
   0.57701E+01   0.23563E+00
   0.57701E+01   0.23562E+00
   0.57701E+01   0.23562E+00
   0.57701E+01   0.23562E+00
   0.57701E+01   0.23558E+00
   0.57701E+01   0.23557E+00
   0.57701E+01   0.23556E+00
   0.57701E+01   0.23554E+00
   0.57701E+01   0.23551E+00
   0.57701E+01   0.23550E+00
   0.57701E+01   0.23550E+00
   0.57701E+01   0.23548E+00
   0.57601E+01   0.23586E+00
   0.57601E+01   0.23588E+00
   0.57601E+01   0.23584E+00
   0.57601E+01   0.23583E+00
   0.57601E+01   0.23582E+00
   0.57601E+01   0.23581E+00
   0.57601E+01   0.23580E+00
   0.57601E+01   0.23577E+00
   0.57601E+01   0.23576E+00
   0.57601E+01   0.23574E+00
   0.57601E+01   0.23571E+00
   0.57601E+01   0.23570E+00
   0.57601E+01   0.23568E+00
   0.57601E+01   0.23567E+00
   0.57601E+01   0.23567E+00
   0.57601E+01   0.23567E+00
   0.57601E+01   0.23566E+00
   0.57601E+01   0.23562E+00
   0.57601E+01   0.23561E+00
   0.57601E+01   0.23560E+00
   0.57601E+01   0.23559E+00
   0.57601E+01   0.23559E+00
   0.57601E+01   0.23559E+00
   0.57601E+01   0.23555E+00
   0.57601E+01   0.23552E+00
   0.57601E+01   0.23551E+00
   0.57601E+01   0.23549E+00
   0.57601E+01   0.23547E+00
   0.57601E+01   0.23546E+00
   0.57601E+01   0.23545E+00
   0.57601E+01   0.23543E+00
   0.57601E+01   0.23543E+00
   0.57601E+01   0.23543E+00
   0.57601E+01   0.23543E+00
   0.57601E+01   0.23541E+00
   0.57601E+01   0.23540E+00
   0.57601E+01   0.23539E+00
   0.57601E+01   0.23537E+00
   0.57601E+01   0.23535E+00
   0.57501E+01   0.23575E+00
   0.57601E+01   0.23534E+00
   0.57501E+01   0.23573E+00
   0.57601E+01   0.23531E+00
   0.57601E+01   0.23531E+00
   0.57601E+01   0.23530E+00
   0.57601E+01   0.23529E+00
   0.57601E+01   0.23529E+00
   0.57501E+01   0.23568E+00
   0.57501E+01   0.23567E+00
   0.57501E+01   0.23567E+00
   0.57501E+01   0.23567E+00
   0.57501E+01   0.23561E+00
   0.57501E+01   0.23560E+00
   0.57501E+01   0.23559E+00
   0.57501E+01   0.23558E+00
   0.57501E+01   0.23556E+00
   0.57501E+01   0.23554E+00
   0.57501E+01   0.23552E+00
   0.57501E+01   0.23549E+00
   0.57501E+01   0.23549E+00
   0.57501E+01   0.23547E+00
   0.57501E+01   0.23545E+00
   0.57501E+01   0.23545E+00
   0.57501E+01   0.23543E+00
   0.57501E+01   0.23542E+00
   0.57501E+01   0.23542E+00
   0.57501E+01   0.23542E+00
   0.57501E+01   0.23538E+00
   0.57501E+01   0.23535E+00
   0.57501E+01   0.23535E+00
   0.57501E+01   0.23534E+00
   0.57501E+01   0.23533E+00
   0.57501E+01   0.23533E+00
   0.57501E+01   0.23529E+00
   0.57501E+01   0.23528E+00
   0.57501E+01   0.23527E+00
   0.57501E+01   0.23526E+00
   0.57501E+01   0.23526E+00
   0.57501E+01   0.23525E+00
   0.57501E+01   0.23520E+00
   0.57501E+01   0.23518E+00
   0.57501E+01   0.23517E+00
   0.57401E+01   0.23555E+00
   0.57501E+01   0.23514E+00
   0.57401E+01   0.23552E+00
   0.57401E+01   0.23550E+00
   0.57401E+01   0.23550E+00
   0.57401E+01   0.23547E+00
   0.57401E+01   0.23547E+00
   0.57401E+01   0.23546E+00
   0.57401E+01   0.23545E+00
   0.57401E+01   0.23544E+00
   0.57401E+01   0.23542E+00
   0.57401E+01   0.23541E+00
   0.57401E+01   0.23540E+00
   0.57401E+01   0.23539E+00
   0.57401E+01   0.23538E+00
   0.57401E+01   0.23537E+00
   0.57401E+01   0.23537E+00
   0.57401E+01   0.23537E+00
   0.57401E+01   0.23537E+00
   0.57401E+01   0.23536E+00
   0.57401E+01   0.23534E+00
   0.57401E+01   0.23534E+00
   0.57401E+01   0.23533E+00
   0.57401E+01   0.23533E+00
   0.57401E+01   0.23530E+00
   0.57401E+01   0.23528E+00
   0.57401E+01   0.23528E+00
   0.57401E+01   0.23525E+00
   0.57401E+01   0.23525E+00
   0.57401E+01   0.23520E+00
   0.57401E+01   0.23520E+00
   0.57401E+01   0.23517E+00
   0.57401E+01   0.23518E+00
   0.57401E+01   0.23513E+00
   0.57401E+01   0.23511E+00
   0.57401E+01   0.23510E+00
   0.57401E+01   0.23510E+00
   0.57401E+01   0.23509E+00
   0.57401E+01   0.23508E+00
   0.57401E+01   0.23507E+00
   0.57401E+01   0.23504E+00
   0.57401E+01   0.23504E+00
   0.57401E+01   0.23503E+00
   0.57401E+01   0.23501E+00
   0.57401E+01   0.23498E+00
   0.57401E+01   0.23497E+00
   0.57401E+01   0.23497E+00
   0.57401E+01   0.23496E+00
   0.57301E+01   0.23535E+00
   0.57301E+01   0.23534E+00
   0.57301E+01   0.23532E+00
   0.57301E+01   0.23530E+00
   0.57301E+01   0.23530E+00
   0.57301E+01   0.23528E+00
   0.57301E+01   0.23527E+00
   0.57301E+01   0.23526E+00
   0.57301E+01   0.23524E+00
   0.57301E+01   0.23523E+00
   0.57301E+01   0.23521E+00
   0.57301E+01   0.23520E+00
   0.57301E+01   0.23519E+00
   0.57301E+01   0.23517E+00
   0.57301E+01   0.23517E+00
   0.57301E+01   0.23516E+00
   0.57301E+01   0.23515E+00
   0.57301E+01   0.23512E+00
   0.57301E+01   0.23512E+00
   0.57301E+01   0.23511E+00
   0.57301E+01   0.23509E+00
   0.57301E+01   0.23508E+00
   0.57301E+01   0.23509E+00
   0.57301E+01   0.23508E+00
   0.57301E+01   0.23507E+00
   0.57301E+01   0.23506E+00
   0.57301E+01   0.23504E+00
   0.57301E+01   0.23503E+00
   0.57301E+01   0.23503E+00
   0.57301E+01   0.23501E+00
   0.57301E+01   0.23498E+00
   0.57301E+01   0.23497E+00
   0.57301E+01   0.23495E+00
   0.57301E+01   0.23494E+00
   0.57301E+01   0.23491E+00
   0.57301E+01   0.23491E+00
   0.57301E+01   0.23488E+00
   0.57301E+01   0.23487E+00
   0.57301E+01   0.23482E+00
   0.57301E+01   0.23481E+00
   0.57301E+01   0.23480E+00
   0.57201E+01   0.23519E+00
   0.57201E+01   0.23516E+00
   0.57201E+01   0.23516E+00
   0.57201E+01   0.23513E+00
   0.57201E+01   0.23512E+00
   0.57201E+01   0.23512E+00
   0.57201E+01   0.23511E+00
   0.57201E+01   0.23511E+00
   0.57201E+01   0.23511E+00
   0.57201E+01   0.23511E+00
   0.57201E+01   0.23510E+00
   0.57201E+01   0.23508E+00
   0.57201E+01   0.23505E+00
   0.57201E+01   0.23504E+00
   0.57201E+01   0.23501E+00
   0.57201E+01   0.23501E+00
   0.57201E+01   0.23500E+00
   0.57201E+01   0.23499E+00
   0.57201E+01   0.23497E+00
   0.57201E+01   0.23494E+00
   0.57201E+01   0.23494E+00
   0.57201E+01   0.23492E+00
   0.57201E+01   0.23490E+00
   0.57201E+01   0.23489E+00
   0.57201E+01   0.23488E+00
   0.57201E+01   0.23487E+00
   0.57201E+01   0.23486E+00
   0.57201E+01   0.23484E+00
   0.57201E+01   0.23484E+00
   0.57201E+01   0.23480E+00
   0.57201E+01   0.23478E+00
   0.57201E+01   0.23477E+00
   0.57201E+01   0.23475E+00
   0.57201E+01   0.23474E+00
   0.57201E+01   0.23473E+00
   0.57201E+01   0.23471E+00
   0.57201E+01   0.23470E+00
   0.57201E+01   0.23470E+00
   0.57201E+01   0.23470E+00
   0.57201E+01   0.23470E+00
   0.57201E+01   0.23470E+00
   0.57201E+01   0.23470E+00
   0.57201E+01   0.23469E+00
   0.57201E+01   0.23468E+00
   0.57201E+01   0.23465E+00
   0.57201E+01   0.23463E+00
   0.57201E+01   0.23463E+00
   0.57201E+01   0.23461E+00
   0.57201E+01   0.23459E+00
   0.57201E+01   0.23458E+00
   0.57101E+01   0.23496E+00
   0.57101E+01   0.23494E+00
   0.57101E+01   0.23494E+00
   0.57101E+01   0.23493E+00
   0.57101E+01   0.23490E+00
   0.57101E+01   0.23490E+00
   0.57101E+01   0.23489E+00
   0.57101E+01   0.23489E+00
   0.57101E+01   0.23489E+00
   0.57101E+01   0.23482E+00
   0.57101E+01   0.23482E+00
   0.57101E+01   0.23479E+00
   0.57101E+01   0.23478E+00
   0.57101E+01   0.23480E+00
   0.57101E+01   0.23479E+00
   0.57101E+01   0.23477E+00
   0.57101E+01   0.23476E+00
   0.57101E+01   0.23475E+00
   0.57101E+01   0.23473E+00
   0.57101E+01   0.23472E+00
   0.57101E+01   0.23471E+00
   0.57101E+01   0.23469E+00
   0.57101E+01   0.23467E+00
   0.57101E+01   0.23464E+00
   0.57101E+01   0.23462E+00
   0.57101E+01   0.23460E+00
   0.57101E+01   0.23457E+00
   0.57101E+01   0.23455E+00
   0.57101E+01   0.23453E+00
   0.57101E+01   0.23453E+00
   0.57101E+01   0.23452E+00
   0.57101E+01   0.23450E+00
   0.57101E+01   0.23450E+00
   0.57101E+01   0.23447E+00
   0.57101E+01   0.23447E+00
   0.57101E+01   0.23446E+00
   0.57101E+01   0.23444E+00
   0.57001E+01   0.23484E+00
   0.57001E+01   0.23482E+00
   0.57001E+01   0.23482E+00
   0.57001E+01   0.23480E+00
   0.57001E+01   0.23479E+00
   0.57001E+01   0.23479E+00
   0.57001E+01   0.23478E+00
   0.57001E+01   0.23477E+00
   0.57001E+01   0.23476E+00
   0.57001E+01   0.23475E+00
   0.57001E+01   0.23475E+00
   0.57001E+01   0.23475E+00
   0.57001E+01   0.23474E+00
   0.57001E+01   0.23474E+00
   0.57001E+01   0.23472E+00
   0.57001E+01   0.23470E+00
   0.57001E+01   0.23468E+00
   0.57001E+01   0.23466E+00
   0.57001E+01   0.23464E+00
   0.57001E+01   0.23464E+00
   0.57001E+01   0.23462E+00
   0.57001E+01   0.23459E+00
   0.57001E+01   0.23458E+00
   0.57001E+01   0.23454E+00
   0.57001E+01   0.23453E+00
   0.57001E+01   0.23452E+00
   0.57001E+01   0.23449E+00
   0.57001E+01   0.23446E+00
   0.57001E+01   0.23446E+00
   0.57001E+01   0.23446E+00
   0.57001E+01   0.23445E+00
   0.57001E+01   0.23444E+00
   0.57001E+01   0.23442E+00
   0.57001E+01   0.23442E+00
   0.57001E+01   0.23441E+00
   0.57001E+01   0.23438E+00
   0.57001E+01   0.23437E+00
   0.57001E+01   0.23436E+00
   0.57001E+01   0.23435E+00
   0.57001E+01   0.23435E+00
   0.57001E+01   0.23431E+00
   0.57001E+01   0.23430E+00
   0.57001E+01   0.23428E+00
   0.57001E+01   0.23426E+00
   0.57001E+01   0.23426E+00
   0.57001E+01   0.23427E+00
   0.57001E+01   0.23425E+00
   0.56901E+01   0.23464E+00
   0.56901E+01   0.23465E+00
   0.56901E+01   0.23464E+00
   0.56901E+01   0.23463E+00
   0.56901E+01   0.23460E+00
   0.56901E+01   0.23458E+00
   0.56901E+01   0.23457E+00
   0.56901E+01   0.23456E+00
   0.56901E+01   0.23455E+00
   0.56901E+01   0.23453E+00
   0.56901E+01   0.23452E+00
   0.56901E+01   0.23451E+00
   0.56901E+01   0.23451E+00
   0.56901E+01   0.23450E+00
   0.56901E+01   0.23447E+00
   0.56901E+01   0.23445E+00
   0.56901E+01   0.23444E+00
   0.56901E+01   0.23442E+00
   0.56901E+01   0.23441E+00
   0.56901E+01   0.23441E+00
   0.56901E+01   0.23440E+00
   0.56901E+01   0.23440E+00
   0.56901E+01   0.23439E+00
   0.56901E+01   0.23439E+00
   0.56901E+01   0.23436E+00
   0.56901E+01   0.23434E+00
   0.56901E+01   0.23433E+00
   0.56901E+01   0.23431E+00
   0.56901E+01   0.23429E+00
   0.56901E+01   0.23425E+00
   0.56901E+01   0.23425E+00
   0.56901E+01   0.23423E+00
   0.56901E+01   0.23422E+00
   0.56901E+01   0.23422E+00
   0.56901E+01   0.23421E+00
   0.56901E+01   0.23419E+00
   0.56901E+01   0.23417E+00
   0.56901E+01   0.23417E+00
   0.56901E+01   0.23412E+00
   0.56901E+01   0.23411E+00
   0.56901E+01   0.23409E+00
   0.56901E+01   0.23406E+00
   0.56901E+01   0.23405E+00
   0.56901E+01   0.23404E+00
   0.56901E+01   0.23403E+00
   0.56901E+01   0.23403E+00
   0.56801E+01   0.23443E+00
   0.56801E+01   0.23442E+00
   0.56801E+01   0.23443E+00
   0.56801E+01   0.23441E+00
   0.56901E+01   0.23400E+00
   0.56801E+01   0.23441E+00
   0.56901E+01   0.23399E+00
   0.56801E+01   0.23438E+00
   0.56801E+01   0.23437E+00
   0.56801E+01   0.23435E+00
   0.56801E+01   0.23433E+00
   0.56801E+01   0.23429E+00
   0.56801E+01   0.23429E+00
   0.56801E+01   0.23428E+00
   0.56801E+01   0.23425E+00
   0.56801E+01   0.23423E+00
   0.56801E+01   0.23421E+00
   0.56801E+01   0.23420E+00
   0.56801E+01   0.23419E+00
   0.56801E+01   0.23418E+00
   0.56801E+01   0.23418E+00
   0.56801E+01   0.23417E+00
   0.56801E+01   0.23416E+00
   0.56801E+01   0.23412E+00
   0.56801E+01   0.23412E+00
   0.56801E+01   0.23411E+00
   0.56801E+01   0.23411E+00
   0.56801E+01   0.23410E+00
   0.56801E+01   0.23408E+00
   0.56801E+01   0.23407E+00
   0.56801E+01   0.23405E+00
   0.56801E+01   0.23405E+00
   0.56801E+01   0.23404E+00
   0.56801E+01   0.23403E+00
   0.56801E+01   0.23403E+00
   0.56801E+01   0.23403E+00
   0.56801E+01   0.23403E+00
   0.56801E+01   0.23402E+00
   0.56801E+01   0.23402E+00
   0.56801E+01   0.23397E+00
   0.56801E+01   0.23396E+00
   0.56801E+01   0.23393E+00
   0.56801E+01   0.23391E+00
   0.56801E+01   0.23391E+00
   0.56801E+01   0.23387E+00
   0.56801E+01   0.23383E+00
   0.56701E+01   0.23423E+00
   0.56701E+01   0.23422E+00
   0.56701E+01   0.23421E+00
   0.56701E+01   0.23419E+00
   0.56701E+01   0.23418E+00
   0.56701E+01   0.23415E+00
   0.56701E+01   0.23416E+00
   0.56701E+01   0.23416E+00
   0.56701E+01   0.23416E+00
   0.56701E+01   0.23414E+00
   0.56701E+01   0.23412E+00
   0.56701E+01   0.23411E+00
   0.56701E+01   0.23409E+00
   0.56701E+01   0.23405E+00
   0.56701E+01   0.23404E+00
   0.56701E+01   0.23404E+00
   0.56701E+01   0.23403E+00
   0.56701E+01   0.23401E+00
   0.56701E+01   0.23400E+00
   0.56701E+01   0.23399E+00
   0.56701E+01   0.23396E+00
   0.56701E+01   0.23395E+00
   0.56701E+01   0.23394E+00
   0.56701E+01   0.23393E+00
   0.56701E+01   0.23391E+00
   0.56701E+01   0.23390E+00
   0.56701E+01   0.23387E+00
   0.56701E+01   0.23387E+00
   0.56701E+01   0.23387E+00
   0.56701E+01   0.23384E+00
   0.56701E+01   0.23383E+00
   0.56701E+01   0.23382E+00
   0.56701E+01   0.23380E+00
   0.56701E+01   0.23378E+00
   0.56701E+01   0.23376E+00
   0.56701E+01   0.23375E+00
   0.56701E+01   0.23375E+00
   0.56701E+01   0.23374E+00
   0.56701E+01   0.23373E+00
   0.56701E+01   0.23372E+00
   0.56701E+01   0.23371E+00
   0.56701E+01   0.23370E+00
   0.56701E+01   0.23369E+00
   0.56701E+01   0.23368E+00
   0.56701E+01   0.23368E+00
   0.56701E+01   0.23367E+00
   0.56701E+01   0.23367E+00
   0.56701E+01   0.23366E+00
   0.56701E+01   0.23365E+00
   0.56701E+01   0.23364E+00
   0.56701E+01   0.23363E+00
   0.56701E+01   0.23362E+00
   0.56701E+01   0.23357E+00
   0.56701E+01   0.23357E+00
   0.56601E+01   0.23395E+00
   0.56601E+01   0.23394E+00
   0.56601E+01   0.23392E+00
   0.56601E+01   0.23391E+00
   0.56601E+01   0.23388E+00
   0.56601E+01   0.23388E+00
   0.56601E+01   0.23387E+00
   0.56601E+01   0.23386E+00
   0.56601E+01   0.23384E+00
   0.56601E+01   0.23384E+00
   0.56601E+01   0.23383E+00
   0.56601E+01   0.23380E+00
   0.56601E+01   0.23379E+00
   0.56601E+01   0.23377E+00
   0.56601E+01   0.23376E+00
   0.56601E+01   0.23373E+00
   0.56601E+01   0.23373E+00
   0.56601E+01   0.23370E+00
   0.56601E+01   0.23369E+00
   0.56601E+01   0.23368E+00
   0.56601E+01   0.23367E+00
   0.56601E+01   0.23367E+00
   0.56601E+01   0.23366E+00
   0.56601E+01   0.23364E+00
   0.56601E+01   0.23364E+00
   0.56601E+01   0.23363E+00
   0.56601E+01   0.23362E+00
   0.56601E+01   0.23359E+00
   0.56601E+01   0.23357E+00
   0.56601E+01   0.23355E+00
   0.56601E+01   0.23352E+00
   0.56601E+01   0.23349E+00
   0.56601E+01   0.23348E+00
   0.56601E+01   0.23345E+00
   0.56601E+01   0.23345E+00
   0.56601E+01   0.23344E+00
   0.56601E+01   0.23343E+00
   0.56601E+01   0.23341E+00
   0.56601E+01   0.23340E+00
   0.56601E+01   0.23340E+00
   0.56601E+01   0.23338E+00
   0.56501E+01   0.23379E+00
   0.56501E+01   0.23377E+00
   0.56501E+01   0.23376E+00
   0.56501E+01   0.23375E+00
   0.56501E+01   0.23375E+00
   0.56501E+01   0.23375E+00
   0.56601E+01   0.23332E+00
   0.56501E+01   0.23372E+00
   0.56601E+01   0.23330E+00
   0.56501E+01   0.23371E+00
   0.56601E+01   0.23329E+00
   0.56601E+01   0.23327E+00
   0.56501E+01   0.23367E+00
   0.56501E+01   0.23365E+00
   0.56501E+01   0.23362E+00
   0.56501E+01   0.23362E+00
   0.56501E+01   0.23361E+00
   0.56501E+01   0.23359E+00
   0.56501E+01   0.23357E+00
   0.56501E+01   0.23356E+00
   0.56501E+01   0.23355E+00
   0.56501E+01   0.23354E+00
   0.56501E+01   0.23353E+00
   0.56501E+01   0.23353E+00
   0.56501E+01   0.23350E+00
   0.56501E+01   0.23349E+00
   0.56501E+01   0.23349E+00
   0.56501E+01   0.23348E+00
   0.56501E+01   0.23347E+00
   0.56501E+01   0.23343E+00
   0.56501E+01   0.23342E+00
   0.56501E+01   0.23339E+00
   0.56501E+01   0.23337E+00
   0.56501E+01   0.23336E+00
   0.56501E+01   0.23334E+00
   0.56501E+01   0.23334E+00
   0.56501E+01   0.23334E+00
   0.56501E+01   0.23333E+00
   0.56501E+01   0.23332E+00
   0.56501E+01   0.23330E+00
   0.56501E+01   0.23327E+00
   0.56501E+01   0.23328E+00
   0.56501E+01   0.23327E+00
   0.56501E+01   0.23322E+00
   0.56501E+01   0.23322E+00
   0.56501E+01   0.23322E+00
   0.56501E+01   0.23316E+00
   0.56501E+01   0.23315E+00
   0.56501E+01   0.23315E+00
   0.56501E+01   0.23314E+00
   0.56501E+01   0.23314E+00
   0.56401E+01   0.23354E+00
   0.56401E+01   0.23350E+00
   0.56401E+01   0.23349E+00
   0.56401E+01   0.23347E+00
   0.56401E+01   0.23346E+00
   0.56401E+01   0.23346E+00
   0.56401E+01   0.23343E+00
   0.56401E+01   0.23343E+00
   0.56401E+01   0.23342E+00
   0.56401E+01   0.23341E+00
   0.56401E+01   0.23341E+00
   0.56401E+01   0.23338E+00
   0.56401E+01   0.23337E+00
   0.56401E+01   0.23336E+00
   0.56401E+01   0.23335E+00
   0.56401E+01   0.23334E+00
   0.56401E+01   0.23334E+00
   0.56401E+01   0.23334E+00
   0.56401E+01   0.23333E+00
   0.56401E+01   0.23333E+00
   0.56401E+01   0.23332E+00
   0.56401E+01   0.23330E+00
   0.56401E+01   0.23329E+00
   0.56401E+01   0.23327E+00
   0.56401E+01   0.23326E+00
   0.56401E+01   0.23323E+00
   0.56401E+01   0.23322E+00
   0.56401E+01   0.23320E+00
   0.56401E+01   0.23320E+00
   0.56401E+01   0.23318E+00
   0.56401E+01   0.23315E+00
   0.56401E+01   0.23314E+00
   0.56401E+01   0.23314E+00
   0.56401E+01   0.23312E+00
   0.56401E+01   0.23311E+00
   0.56401E+01   0.23310E+00
   0.56401E+01   0.23305E+00
   0.56401E+01   0.23304E+00
   0.56401E+01   0.23303E+00
   0.56401E+01   0.23302E+00
   0.56401E+01   0.23302E+00
   0.56401E+01   0.23300E+00
   0.56401E+01   0.23296E+00
   0.56401E+01   0.23295E+00
   0.56401E+01   0.23295E+00
   0.56401E+01   0.23294E+00
   0.56401E+01   0.23293E+00
   0.56401E+01   0.23293E+00
   0.56401E+01   0.23291E+00
   0.56401E+01   0.23290E+00
   0.56401E+01   0.23290E+00
   0.56401E+01   0.23288E+00
   0.56301E+01   0.23328E+00
   0.56301E+01   0.23324E+00
   0.56301E+01   0.23323E+00
   0.56301E+01   0.23322E+00
   0.56301E+01   0.23321E+00
   0.56301E+01   0.23318E+00
   0.56301E+01   0.23317E+00
   0.56301E+01   0.23315E+00
   0.56301E+01   0.23313E+00
   0.56301E+01   0.23311E+00
   0.56301E+01   0.23311E+00
   0.56301E+01   0.23310E+00
   0.56301E+01   0.23310E+00
   0.56301E+01   0.23309E+00
   0.56301E+01   0.23306E+00
   0.56301E+01   0.23305E+00
   0.56301E+01   0.23304E+00
   0.56301E+01   0.23301E+00
   0.56301E+01   0.23300E+00
   0.56301E+01   0.23300E+00
   0.56301E+01   0.23298E+00
   0.56301E+01   0.23298E+00
   0.56301E+01   0.23297E+00
   0.56301E+01   0.23296E+00
   0.56301E+01   0.23295E+00
   0.56301E+01   0.23295E+00
   0.56301E+01   0.23295E+00
   0.56301E+01   0.23295E+00
   0.56301E+01   0.23293E+00
   0.56301E+01   0.23290E+00
   0.56301E+01   0.23289E+00
   0.56301E+01   0.23289E+00
   0.56301E+01   0.23289E+00
   0.56301E+01   0.23285E+00
   0.56301E+01   0.23284E+00
   0.56301E+01   0.23283E+00
   0.56301E+01   0.23281E+00
   0.56301E+01   0.23280E+00
   0.56301E+01   0.23279E+00
   0.56301E+01   0.23279E+00
   0.56301E+01   0.23277E+00
   0.56301E+01   0.23273E+00
   0.56301E+01   0.23270E+00
   0.56301E+01   0.23271E+00
   0.56301E+01   0.23268E+00
   0.56201E+01   0.23307E+00
   0.56201E+01   0.23307E+00
   0.56201E+01   0.23304E+00
   0.56201E+01   0.23303E+00
   0.56201E+01   0.23302E+00
   0.56201E+01   0.23299E+00
   0.56201E+01   0.23299E+00
   0.56201E+01   0.23299E+00
   0.56201E+01   0.23297E+00
   0.56201E+01   0.23296E+00
   0.56201E+01   0.23294E+00
   0.56201E+01   0.23293E+00
   0.56201E+01   0.23294E+00
   0.56201E+01   0.23291E+00
   0.56201E+01   0.23288E+00
   0.56201E+01   0.23286E+00
   0.56201E+01   0.23286E+00
   0.56201E+01   0.23285E+00
   0.56201E+01   0.23281E+00
   0.56201E+01   0.23280E+00
   0.56201E+01   0.23278E+00
   0.56201E+01   0.23277E+00
   0.56201E+01   0.23276E+00
   0.56201E+01   0.23275E+00
   0.56201E+01   0.23273E+00
   0.56201E+01   0.23272E+00
   0.56201E+01   0.23271E+00
   0.56201E+01   0.23270E+00
   0.56201E+01   0.23270E+00
   0.56201E+01   0.23270E+00
   0.56201E+01   0.23268E+00
   0.56201E+01   0.23267E+00
   0.56201E+01   0.23267E+00
   0.56201E+01   0.23266E+00
   0.56201E+01   0.23263E+00
   0.56201E+01   0.23262E+00
   0.56201E+01   0.23261E+00
   0.56201E+01   0.23261E+00
   0.56201E+01   0.23259E+00
   0.56201E+01   0.23259E+00
   0.56201E+01   0.23258E+00
   0.56201E+01   0.23256E+00
   0.56201E+01   0.23256E+00
   0.56201E+01   0.23256E+00
   0.56201E+01   0.23256E+00
   0.56201E+01   0.23253E+00
   0.56201E+01   0.23252E+00
   0.56201E+01   0.23251E+00
   0.56201E+01   0.23250E+00
   0.56201E+01   0.23249E+00
   0.56201E+01   0.23247E+00
   0.56201E+01   0.23247E+00
   0.56201E+01   0.23245E+00
   0.56201E+01   0.23243E+00
   0.56201E+01   0.23240E+00
   0.56201E+01   0.23239E+00
   0.56201E+01   0.23238E+00
   0.56101E+01   0.23277E+00
   0.56101E+01   0.23274E+00
   0.56101E+01   0.23273E+00
   0.56101E+01   0.23269E+00
   0.56101E+01   0.23268E+00
   0.56101E+01   0.23268E+00
   0.56101E+01   0.23267E+00
   0.56101E+01   0.23266E+00
   0.56101E+01   0.23263E+00
   0.56101E+01   0.23260E+00
   0.56101E+01   0.23260E+00
   0.56101E+01   0.23258E+00
   0.56101E+01   0.23257E+00
   0.56101E+01   0.23257E+00
   0.56101E+01   0.23256E+00
   0.56101E+01   0.23256E+00
   0.56101E+01   0.23255E+00
   0.56101E+01   0.23254E+00
   0.56101E+01   0.23251E+00
   0.56101E+01   0.23248E+00
   0.56101E+01   0.23245E+00
   0.56101E+01   0.23243E+00
   0.56101E+01   0.23243E+00
   0.56101E+01   0.23240E+00
   0.56101E+01   0.23239E+00
   0.56101E+01   0.23238E+00
   0.56101E+01   0.23237E+00
   0.56101E+01   0.23235E+00
   0.56101E+01   0.23234E+00
   0.56101E+01   0.23233E+00
   0.56101E+01   0.23232E+00
   0.56101E+01   0.23231E+00
   0.56101E+01   0.23229E+00
   0.56101E+01   0.23228E+00
   0.56101E+01   0.23226E+00
   0.56101E+01   0.23226E+00
   0.56101E+01   0.23225E+00
   0.56101E+01   0.23225E+00
   0.56101E+01   0.23223E+00
   0.56101E+01   0.23222E+00
   0.56101E+01   0.23220E+00
   0.56101E+01   0.23219E+00
   0.56101E+01   0.23219E+00
   0.56101E+01   0.23219E+00
   0.56101E+01   0.23218E+00
   0.56101E+01   0.23218E+00
   0.56101E+01   0.23217E+00
   0.56101E+01   0.23217E+00
   0.56101E+01   0.23217E+00
   0.56101E+01   0.23216E+00
   0.56101E+01   0.23214E+00
   0.56101E+01   0.23213E+00
   0.56101E+01   0.23210E+00
   0.56101E+01   0.23209E+00
   0.56101E+01   0.23208E+00
   0.56001E+01   0.23246E+00
   0.56001E+01   0.23245E+00
   0.56001E+01   0.23241E+00
   0.56001E+01   0.23241E+00
   0.56001E+01   0.23238E+00
   0.56001E+01   0.23237E+00
   0.56001E+01   0.23235E+00
   0.56001E+01   0.23234E+00
   0.56001E+01   0.23232E+00
   0.56001E+01   0.23233E+00
   0.56001E+01   0.23231E+00
   0.56001E+01   0.23229E+00
   0.56001E+01   0.23228E+00
   0.56001E+01   0.23225E+00
   0.56001E+01   0.23223E+00
   0.56001E+01   0.23222E+00
   0.56001E+01   0.23221E+00
   0.56001E+01   0.23219E+00
   0.56001E+01   0.23218E+00
   0.56001E+01   0.23218E+00
   0.56001E+01   0.23217E+00
   0.56001E+01   0.23216E+00
   0.56001E+01   0.23216E+00
   0.56001E+01   0.23214E+00
   0.56001E+01   0.23212E+00
   0.56001E+01   0.23211E+00
   0.56001E+01   0.23208E+00
   0.56001E+01   0.23209E+00
   0.56001E+01   0.23208E+00
   0.56001E+01   0.23206E+00
   0.56001E+01   0.23206E+00
   0.56001E+01   0.23203E+00
   0.56001E+01   0.23201E+00
   0.56001E+01   0.23200E+00
   0.56001E+01   0.23200E+00
   0.56001E+01   0.23198E+00
   0.56001E+01   0.23197E+00
   0.56001E+01   0.23196E+00
   0.56001E+01   0.23195E+00
   0.56001E+01   0.23192E+00
   0.56001E+01   0.23190E+00
   0.56001E+01   0.23188E+00
   0.56001E+01   0.23187E+00
   0.56001E+01   0.23185E+00
   0.56001E+01   0.23185E+00
   0.56001E+01   0.23184E+00
   0.56001E+01   0.23183E+00
   0.56001E+01   0.23181E+00
   0.56001E+01   0.23181E+00
   0.55901E+01   0.23222E+00
   0.56001E+01   0.23179E+00
   0.56001E+01   0.23178E+00
   0.56001E+01   0.23178E+00
   0.56001E+01   0.23178E+00
   0.56001E+01   0.23178E+00
   0.56001E+01   0.23177E+00
   0.56001E+01   0.23173E+00
   0.56001E+01   0.23171E+00
   0.56001E+01   0.23170E+00
   0.55901E+01   0.23210E+00
   0.55901E+01   0.23208E+00
   0.55901E+01   0.23203E+00
   0.55901E+01   0.23204E+00
   0.55901E+01   0.23199E+00
   0.55901E+01   0.23200E+00
   0.55901E+01   0.23199E+00
   0.55901E+01   0.23196E+00
   0.55901E+01   0.23195E+00
   0.55901E+01   0.23194E+00
   0.55901E+01   0.23190E+00
   0.55901E+01   0.23189E+00
   0.55901E+01   0.23189E+00
   0.55901E+01   0.23189E+00
   0.55901E+01   0.23188E+00
   0.55901E+01   0.23186E+00
   0.55901E+01   0.23185E+00
   0.55901E+01   0.23182E+00
   0.55901E+01   0.23182E+00
   0.55901E+01   0.23181E+00
   0.55901E+01   0.23177E+00
   0.55901E+01   0.23177E+00
   0.55901E+01   0.23177E+00
   0.55901E+01   0.23177E+00
   0.55901E+01   0.23176E+00
   0.55901E+01   0.23174E+00
   0.55901E+01   0.23175E+00
   0.55901E+01   0.23174E+00
   0.55901E+01   0.23172E+00
   0.55901E+01   0.23167E+00
   0.55901E+01   0.23165E+00
   0.55901E+01   0.23164E+00
   0.55901E+01   0.23163E+00
   0.55901E+01   0.23161E+00
   0.55901E+01   0.23161E+00
   0.55901E+01   0.23159E+00
   0.55901E+01   0.23158E+00
   0.55901E+01   0.23157E+00
   0.55901E+01   0.23156E+00
   0.55801E+01   0.23196E+00
   0.55801E+01   0.23194E+00
   0.55801E+01   0.23194E+00
   0.55801E+01   0.23193E+00
   0.55801E+01   0.23191E+00
   0.55801E+01   0.23191E+00
   0.55801E+01   0.23190E+00
   0.55801E+01   0.23187E+00
   0.55801E+01   0.23186E+00
   0.55801E+01   0.23183E+00
   0.55801E+01   0.23183E+00
   0.55801E+01   0.23181E+00
   0.55801E+01   0.23180E+00
   0.55801E+01   0.23180E+00
   0.55801E+01   0.23180E+00
   0.55801E+01   0.23180E+00
   0.55801E+01   0.23179E+00
   0.55901E+01   0.23138E+00
   0.55901E+01   0.23136E+00
   0.55901E+01   0.23135E+00
   0.55801E+01   0.23173E+00
   0.55801E+01   0.23172E+00
   0.55801E+01   0.23170E+00
   0.55801E+01   0.23169E+00
   0.55801E+01   0.23169E+00
   0.55801E+01   0.23167E+00
   0.55801E+01   0.23166E+00
   0.55801E+01   0.23166E+00
   0.55801E+01   0.23163E+00
   0.55801E+01   0.23161E+00
   0.55801E+01   0.23158E+00
   0.55801E+01   0.23157E+00
   0.55801E+01   0.23156E+00
   0.55801E+01   0.23153E+00
   0.55801E+01   0.23151E+00
   0.55801E+01   0.23151E+00
   0.55801E+01   0.23149E+00
   0.55801E+01   0.23148E+00
   0.55801E+01   0.23146E+00
   0.55801E+01   0.23144E+00
   0.55801E+01   0.23144E+00
   0.55801E+01   0.23143E+00
   0.55801E+01   0.23143E+00
   0.55801E+01   0.23142E+00
   0.55801E+01   0.23140E+00
   0.55801E+01   0.23140E+00
   0.55801E+01   0.23137E+00
   0.55801E+01   0.23137E+00
   0.55801E+01   0.23135E+00
   0.55801E+01   0.23132E+00
   0.55801E+01   0.23132E+00
   0.55801E+01   0.23131E+00
   0.55801E+01   0.23131E+00
   0.55801E+01   0.23130E+00
   0.55801E+01   0.23127E+00
   0.55801E+01   0.23128E+00
   0.55801E+01   0.23125E+00
   0.55801E+01   0.23124E+00
   0.55801E+01   0.23123E+00
   0.55801E+01   0.23119E+00
   0.55701E+01   0.23158E+00
   0.55701E+01   0.23158E+00
   0.55701E+01   0.23155E+00
   0.55701E+01   0.23156E+00
   0.55701E+01   0.23155E+00
   0.55801E+01   0.23111E+00
   0.55701E+01   0.23151E+00
   0.55701E+01   0.23148E+00
   0.55701E+01   0.23148E+00
   0.55701E+01   0.23148E+00
   0.55701E+01   0.23147E+00
   0.55701E+01   0.23146E+00
   0.55701E+01   0.23143E+00
   0.55701E+01   0.23141E+00
   0.55701E+01   0.23141E+00
   0.55701E+01   0.23141E+00
   0.55701E+01   0.23140E+00
   0.55701E+01   0.23139E+00
   0.55701E+01   0.23139E+00
   0.55701E+01   0.23139E+00
   0.55701E+01   0.23138E+00
   0.55701E+01   0.23138E+00
   0.55701E+01   0.23138E+00
   0.55701E+01   0.23138E+00
   0.55701E+01   0.23137E+00
   0.55701E+01   0.23134E+00
   0.55701E+01   0.23134E+00
   0.55701E+01   0.23133E+00
   0.55701E+01   0.23128E+00
   0.55701E+01   0.23127E+00
   0.55701E+01   0.23125E+00
   0.55701E+01   0.23124E+00
   0.55701E+01   0.23121E+00
   0.55701E+01   0.23120E+00
   0.55701E+01   0.23118E+00
   0.55701E+01   0.23116E+00
   0.55701E+01   0.23114E+00
   0.55701E+01   0.23113E+00
   0.55701E+01   0.23112E+00
   0.55701E+01   0.23110E+00
   0.55701E+01   0.23110E+00
   0.55701E+01   0.23109E+00
   0.55701E+01   0.23107E+00
   0.55701E+01   0.23104E+00
   0.55701E+01   0.23102E+00
   0.55701E+01   0.23102E+00
   0.55701E+01   0.23099E+00
   0.55701E+01   0.23098E+00
   0.55701E+01   0.23098E+00
   0.55701E+01   0.23098E+00
   0.55701E+01   0.23097E+00
   0.55701E+01   0.23096E+00
   0.55701E+01   0.23095E+00
   0.55701E+01   0.23094E+00
   0.55701E+01   0.23092E+00
   0.55701E+01   0.23089E+00
   0.55701E+01   0.23088E+00
   0.55701E+01   0.23087E+00
   0.55601E+01   0.23128E+00
   0.55701E+01   0.23085E+00
   0.55601E+01   0.23123E+00
   0.55601E+01   0.23122E+00
   0.55601E+01   0.23121E+00
   0.55601E+01   0.23120E+00
   0.55601E+01   0.23117E+00
   0.55601E+01   0.23116E+00
   0.55601E+01   0.23115E+00
   0.55601E+01   0.23114E+00
   0.55601E+01   0.23114E+00
   0.55601E+01   0.23109E+00
   0.55601E+01   0.23113E+00
   0.55601E+01   0.23107E+00
   0.55601E+01   0.23105E+00
   0.55601E+01   0.23105E+00
   0.55601E+01   0.23103E+00
   0.55601E+01   0.23103E+00
   0.55601E+01   0.23103E+00
   0.55601E+01   0.23102E+00
   0.55601E+01   0.23101E+00
   0.55601E+01   0.23101E+00
   0.55601E+01   0.23100E+00
   0.55601E+01   0.23099E+00
   0.55601E+01   0.23098E+00
   0.55601E+01   0.23098E+00
   0.55601E+01   0.23097E+00
   0.55601E+01   0.23097E+00
   0.55601E+01   0.23097E+00
   0.55601E+01   0.23097E+00
   0.55601E+01   0.23097E+00
   0.55601E+01   0.23095E+00
   0.55601E+01   0.23093E+00
   0.55601E+01   0.23090E+00
   0.55601E+01   0.23089E+00
   0.55601E+01   0.23086E+00
   0.55601E+01   0.23086E+00
   0.55601E+01   0.23082E+00
   0.55601E+01   0.23080E+00
   0.55601E+01   0.23079E+00
   0.55601E+01   0.23078E+00
   0.55601E+01   0.23077E+00
   0.55601E+01   0.23074E+00
   0.55601E+01   0.23068E+00
   0.55601E+01   0.23069E+00
   0.55601E+01   0.23066E+00
   0.55601E+01   0.23066E+00
   0.55601E+01   0.23065E+00
   0.55601E+01   0.23063E+00
   0.55601E+01   0.23061E+00
   0.55601E+01   0.23061E+00
   0.55601E+01   0.23059E+00
   0.55601E+01   0.23059E+00
   0.55601E+01   0.23057E+00
   0.55601E+01   0.23055E+00
   0.55601E+01   0.23055E+00
   0.55601E+01   0.23054E+00
   0.55601E+01   0.23054E+00
   0.55601E+01   0.23054E+00
   0.55601E+01   0.23054E+00
   0.55601E+01   0.23053E+00
   0.55601E+01   0.23051E+00
   0.55601E+01   0.23048E+00
   0.55601E+01   0.23046E+00
   0.55501E+01   0.23084E+00
   0.55501E+01   0.23084E+00
   0.55501E+01   0.23082E+00
   0.55501E+01   0.23081E+00
   0.55501E+01   0.23081E+00
   0.55501E+01   0.23081E+00
   0.55501E+01   0.23080E+00
   0.55501E+01   0.23078E+00
   0.55501E+01   0.23074E+00
   0.55501E+01   0.23075E+00
   0.55501E+01   0.23075E+00
   0.55501E+01   0.23071E+00
   0.55501E+01   0.23069E+00
   0.55501E+01   0.23067E+00
   0.55501E+01   0.23065E+00
   0.55501E+01   0.23065E+00
   0.55501E+01   0.23063E+00
   0.55501E+01   0.23062E+00
   0.55501E+01   0.23061E+00
   0.55501E+01   0.23060E+00
   0.55501E+01   0.23059E+00
   0.55501E+01   0.23059E+00
   0.55501E+01   0.23057E+00
   0.55501E+01   0.23056E+00
   0.55501E+01   0.23056E+00
   0.55501E+01   0.23056E+00
   0.55501E+01   0.23055E+00
   0.55501E+01   0.23055E+00
   0.55501E+01   0.23055E+00
   0.55501E+01   0.23053E+00
   0.55501E+01   0.23052E+00
   0.55501E+01   0.23050E+00
   0.55501E+01   0.23048E+00
   0.55501E+01   0.23048E+00
   0.55501E+01   0.23047E+00
   0.55501E+01   0.23045E+00
   0.55501E+01   0.23044E+00
   0.55501E+01   0.23038E+00
   0.55501E+01   0.23038E+00
   0.55501E+01   0.23036E+00
   0.55501E+01   0.23034E+00
   0.55501E+01   0.23032E+00
   0.55501E+01   0.23031E+00
   0.55501E+01   0.23031E+00
   0.55501E+01   0.23029E+00
   0.55501E+01   0.23029E+00
   0.55501E+01   0.23027E+00
   0.55501E+01   0.23026E+00
   0.55501E+01   0.23025E+00
   0.55501E+01   0.23022E+00
   0.55501E+01   0.23021E+00
   0.55501E+01   0.23021E+00
   0.55501E+01   0.23020E+00
   0.55501E+01   0.23016E+00
   0.55501E+01   0.23016E+00
   0.55501E+01   0.23015E+00
   0.55501E+01   0.23015E+00
   0.55401E+01   0.23054E+00
   0.55501E+01   0.23012E+00
   0.55501E+01   0.23012E+00
   0.55501E+01   0.23011E+00
   0.55401E+01   0.23049E+00
   0.55401E+01   0.23048E+00
   0.55401E+01   0.23046E+00
   0.55401E+01   0.23045E+00
   0.55401E+01   0.23044E+00
   0.55401E+01   0.23042E+00
   0.55401E+01   0.23040E+00
   0.55401E+01   0.23039E+00
   0.55401E+01   0.23037E+00
   0.55401E+01   0.23035E+00
   0.55401E+01   0.23034E+00
   0.55401E+01   0.23033E+00
   0.55401E+01   0.23029E+00
   0.55401E+01   0.23028E+00
   0.55401E+01   0.23028E+00
   0.55401E+01   0.23027E+00
   0.55401E+01   0.23025E+00
   0.55401E+01   0.23024E+00
   0.55401E+01   0.23023E+00
   0.55401E+01   0.23023E+00
   0.55401E+01   0.23022E+00
   0.55401E+01   0.23019E+00
   0.55401E+01   0.23017E+00
   0.55401E+01   0.23017E+00
   0.55401E+01   0.23017E+00
   0.55401E+01   0.23016E+00
   0.55401E+01   0.23015E+00
   0.55401E+01   0.23015E+00
   0.55401E+01   0.23014E+00
   0.55401E+01   0.23014E+00
   0.55401E+01   0.23013E+00
   0.55401E+01   0.23013E+00
   0.55401E+01   0.23013E+00
   0.55401E+01   0.23013E+00
   0.55401E+01   0.23011E+00
   0.55401E+01   0.23012E+00
   0.55401E+01   0.23009E+00
   0.55401E+01   0.23009E+00
   0.55401E+01   0.23007E+00
   0.55401E+01   0.23006E+00
   0.55401E+01   0.23005E+00
   0.55401E+01   0.23004E+00
   0.55401E+01   0.22999E+00
   0.55401E+01   0.22997E+00
   0.55401E+01   0.22996E+00
   0.55401E+01   0.22992E+00
   0.55401E+01   0.22989E+00
   0.55401E+01   0.22988E+00
   0.55401E+01   0.22987E+00
   0.55401E+01   0.22986E+00
   0.55401E+01   0.22985E+00
   0.55401E+01   0.22982E+00
   0.55401E+01   0.22978E+00
   0.55401E+01   0.22978E+00
   0.55401E+01   0.22977E+00
   0.55301E+01   0.23017E+00
   0.55301E+01   0.23016E+00
   0.55301E+01   0.23015E+00
   0.55301E+01   0.23015E+00
   0.55301E+01   0.23014E+00
   0.55301E+01   0.23014E+00
   0.55301E+01   0.23013E+00
   0.55301E+01   0.23013E+00
   0.55301E+01   0.23010E+00
   0.55301E+01   0.23010E+00
   0.55301E+01   0.23009E+00
   0.55301E+01   0.23007E+00
   0.55301E+01   0.23004E+00
   0.55301E+01   0.23002E+00
   0.55301E+01   0.23001E+00
   0.55301E+01   0.23000E+00
   0.55301E+01   0.22999E+00
   0.55301E+01   0.22996E+00
   0.55301E+01   0.22996E+00
   0.55301E+01   0.22996E+00
   0.55301E+01   0.22992E+00
   0.55301E+01   0.22992E+00
   0.55301E+01   0.22991E+00
   0.55301E+01   0.22989E+00
   0.55301E+01   0.22987E+00
   0.55301E+01   0.22985E+00
   0.55301E+01   0.22983E+00
   0.55301E+01   0.22983E+00
   0.55301E+01   0.22981E+00
   0.55301E+01   0.22980E+00
   0.55301E+01   0.22977E+00
   0.55301E+01   0.22976E+00
   0.55301E+01   0.22975E+00
   0.55301E+01   0.22974E+00
   0.55301E+01   0.22974E+00
   0.55301E+01   0.22974E+00
   0.55301E+01   0.22973E+00
   0.55301E+01   0.22972E+00
   0.55301E+01   0.22972E+00
   0.55301E+01   0.22971E+00
   0.55301E+01   0.22970E+00
   0.55301E+01   0.22970E+00
   0.55301E+01   0.22970E+00
   0.55301E+01   0.22970E+00
   0.55301E+01   0.22970E+00
   0.55301E+01   0.22969E+00
   0.55301E+01   0.22965E+00
   0.55301E+01   0.22964E+00
   0.55301E+01   0.22961E+00
   0.55301E+01   0.22961E+00
   0.55301E+01   0.22957E+00
   0.55301E+01   0.22956E+00
   0.55301E+01   0.22956E+00
   0.55301E+01   0.22952E+00
   0.55301E+01   0.22952E+00
   0.55301E+01   0.22950E+00
   0.55301E+01   0.22947E+00
   0.55301E+01   0.22947E+00
   0.55301E+01   0.22946E+00
   0.55301E+01   0.22945E+00
   0.55301E+01   0.22945E+00
   0.55301E+01   0.22944E+00
   0.55301E+01   0.22942E+00
   0.55301E+01   0.22941E+00
   0.55201E+01   0.22981E+00
   0.55201E+01   0.22978E+00
   0.55201E+01   0.22976E+00
   0.55201E+01   0.22976E+00
   0.55201E+01   0.22973E+00
   0.55201E+01   0.22973E+00
   0.55201E+01   0.22970E+00
   0.55201E+01   0.22969E+00
   0.55201E+01   0.22968E+00
   0.55201E+01   0.22967E+00
   0.55201E+01   0.22967E+00
   0.55201E+01   0.22967E+00
   0.55201E+01   0.22965E+00
   0.55201E+01   0.22961E+00
   0.55201E+01   0.22959E+00
   0.55201E+01   0.22958E+00
   0.55201E+01   0.22957E+00
   0.55201E+01   0.22954E+00
   0.55201E+01   0.22954E+00
   0.55201E+01   0.22951E+00
   0.55201E+01   0.22949E+00
   0.55201E+01   0.22947E+00
   0.55201E+01   0.22946E+00
   0.55201E+01   0.22944E+00
   0.55201E+01   0.22944E+00
   0.55201E+01   0.22942E+00
   0.55201E+01   0.22942E+00
   0.55201E+01   0.22941E+00
   0.55201E+01   0.22941E+00
   0.55201E+01   0.22939E+00
   0.55201E+01   0.22936E+00
   0.55201E+01   0.22936E+00
   0.55201E+01   0.22933E+00
   0.55201E+01   0.22932E+00
   0.55201E+01   0.22932E+00
   0.55201E+01   0.22931E+00
   0.55201E+01   0.22930E+00
   0.55201E+01   0.22930E+00
   0.55201E+01   0.22929E+00
   0.55201E+01   0.22929E+00
   0.55201E+01   0.22928E+00
   0.55201E+01   0.22928E+00
   0.55201E+01   0.22928E+00
   0.55201E+01   0.22927E+00
   0.55201E+01   0.22927E+00
   0.55201E+01   0.22927E+00
   0.55201E+01   0.22927E+00
   0.55201E+01   0.22927E+00
   0.55201E+01   0.22923E+00
   0.55201E+01   0.22920E+00
   0.55201E+01   0.22918E+00
   0.55201E+01   0.22919E+00
   0.55201E+01   0.22918E+00
   0.55201E+01   0.22914E+00
   0.55201E+01   0.22909E+00
   0.55201E+01   0.22907E+00
   0.55201E+01   0.22906E+00
   0.55201E+01   0.22904E+00
   0.55201E+01   0.22904E+00
   0.55201E+01   0.22903E+00
   0.55201E+01   0.22898E+00
   0.55201E+01   0.22898E+00
   0.55201E+01   0.22897E+00
   0.55201E+01   0.22896E+00
   0.55201E+01   0.22895E+00
   0.55201E+01   0.22895E+00
   0.55101E+01   0.22935E+00
   0.55101E+01   0.22934E+00
   0.55101E+01   0.22932E+00
   0.55101E+01   0.22931E+00
   0.55101E+01   0.22930E+00
   0.55101E+01   0.22929E+00
   0.55101E+01   0.22928E+00
   0.55101E+01   0.22927E+00
   0.55101E+01   0.22924E+00
   0.55101E+01   0.22924E+00
   0.55101E+01   0.22923E+00
   0.55101E+01   0.22923E+00
   0.55101E+01   0.22923E+00
   0.55101E+01   0.22922E+00
   0.55101E+01   0.22920E+00
   0.55101E+01   0.22918E+00
   0.55101E+01   0.22917E+00
   0.55101E+01   0.22915E+00
   0.55101E+01   0.22911E+00
   0.55101E+01   0.22909E+00
   0.55101E+01   0.22909E+00
   0.55101E+01   0.22908E+00
   0.55101E+01   0.22907E+00
   0.55101E+01   0.22906E+00
   0.55101E+01   0.22904E+00
   0.55101E+01   0.22902E+00
   0.55101E+01   0.22901E+00
   0.55101E+01   0.22901E+00
   0.55101E+01   0.22900E+00
   0.55101E+01   0.22896E+00
   0.55101E+01   0.22896E+00
   0.55101E+01   0.22894E+00
   0.55101E+01   0.22893E+00
   0.55101E+01   0.22892E+00
   0.55101E+01   0.22890E+00
   0.55101E+01   0.22890E+00
   0.55101E+01   0.22888E+00
   0.55101E+01   0.22888E+00
   0.55101E+01   0.22886E+00
   0.55101E+01   0.22885E+00
   0.55101E+01   0.22885E+00
   0.55101E+01   0.22884E+00
   0.55101E+01   0.22883E+00
   0.55101E+01   0.22884E+00
   0.55101E+01   0.22884E+00
   0.55101E+01   0.22884E+00
   0.55101E+01   0.22883E+00
   0.55101E+01   0.22883E+00
   0.55101E+01   0.22883E+00
   0.55101E+01   0.22883E+00
   0.55101E+01   0.22879E+00
   0.55101E+01   0.22879E+00
   0.55101E+01   0.22879E+00
   0.55101E+01   0.22878E+00
   0.55101E+01   0.22877E+00
   0.55101E+01   0.22871E+00
   0.55101E+01   0.22871E+00
   0.55101E+01   0.22868E+00
   0.55101E+01   0.22867E+00
   0.55101E+01   0.22867E+00
   0.55101E+01   0.22862E+00
   0.55101E+01   0.22861E+00
   0.55101E+01   0.22857E+00
   0.55101E+01   0.22856E+00
   0.55001E+01   0.22895E+00
   0.55001E+01   0.22894E+00
   0.55001E+01   0.22892E+00
   0.55001E+01   0.22892E+00
   0.55001E+01   0.22891E+00
   0.55001E+01   0.22890E+00
   0.55001E+01   0.22889E+00
   0.55001E+01   0.22887E+00
   0.55001E+01   0.22886E+00
   0.55001E+01   0.22884E+00
   0.55001E+01   0.22882E+00
   0.55001E+01   0.22881E+00
   0.55001E+01   0.22880E+00
   0.55001E+01   0.22880E+00
   0.55001E+01   0.22879E+00
   0.55001E+01   0.22879E+00
   0.55001E+01   0.22877E+00
   0.55001E+01   0.22873E+00
   0.55001E+01   0.22872E+00
   0.55001E+01   0.22871E+00
   0.55001E+01   0.22871E+00
   0.55001E+01   0.22869E+00
   0.55001E+01   0.22866E+00
   0.55001E+01   0.22865E+00
   0.55001E+01   0.22865E+00
   0.55001E+01   0.22863E+00
   0.55001E+01   0.22863E+00
   0.55001E+01   0.22862E+00
   0.55001E+01   0.22861E+00
   0.55001E+01   0.22861E+00
   0.55001E+01   0.22858E+00
   0.55001E+01   0.22856E+00
   0.55001E+01   0.22855E+00
   0.55001E+01   0.22853E+00
   0.55001E+01   0.22851E+00
   0.55001E+01   0.22849E+00
   0.55001E+01   0.22847E+00
   0.55001E+01   0.22846E+00
   0.55001E+01   0.22845E+00
   0.55001E+01   0.22845E+00
   0.55001E+01   0.22843E+00
   0.55001E+01   0.22844E+00
   0.55001E+01   0.22842E+00
   0.55001E+01   0.22840E+00
   0.55001E+01   0.22840E+00
   0.55001E+01   0.22841E+00
   0.55001E+01   0.22839E+00
   0.55001E+01   0.22838E+00
   0.55001E+01   0.22838E+00
   0.55001E+01   0.22838E+00
   0.55001E+01   0.22838E+00
   0.55001E+01   0.22838E+00
   0.55001E+01   0.22838E+00
   0.55001E+01   0.22837E+00
   0.55001E+01   0.22834E+00
   0.55001E+01   0.22832E+00
   0.55001E+01   0.22832E+00
   0.55001E+01   0.22831E+00
   0.55001E+01   0.22828E+00
   0.55001E+01   0.22826E+00
   0.55001E+01   0.22823E+00
   0.55001E+01   0.22823E+00
   0.55001E+01   0.22822E+00
   0.55001E+01   0.22821E+00
   0.55001E+01   0.22817E+00
   0.55001E+01   0.22816E+00
   0.55001E+01   0.22815E+00
   0.54901E+01   0.22854E+00
   0.54901E+01   0.22851E+00
   0.54901E+01   0.22849E+00
   0.54901E+01   0.22848E+00
   0.54901E+01   0.22848E+00
   0.54901E+01   0.22847E+00
   0.54901E+01   0.22846E+00
   0.54901E+01   0.22843E+00
   0.54901E+01   0.22843E+00
   0.54901E+01   0.22841E+00
   0.54901E+01   0.22840E+00
   0.54901E+01   0.22838E+00
   0.54901E+01   0.22838E+00
   0.54901E+01   0.22837E+00
   0.54901E+01   0.22836E+00
   0.54901E+01   0.22835E+00
   0.54901E+01   0.22835E+00
   0.54901E+01   0.22834E+00
   0.54901E+01   0.22833E+00
   0.54901E+01   0.22833E+00
   0.54901E+01   0.22830E+00
   0.54901E+01   0.22829E+00
   0.54901E+01   0.22828E+00
   0.54901E+01   0.22826E+00
   0.54901E+01   0.22824E+00
   0.54901E+01   0.22820E+00
   0.54901E+01   0.22819E+00
   0.54901E+01   0.22818E+00
   0.54901E+01   0.22817E+00
   0.54901E+01   0.22817E+00
   0.54901E+01   0.22816E+00
   0.54901E+01   0.22813E+00
   0.54901E+01   0.22812E+00
   0.54901E+01   0.22811E+00
   0.54901E+01   0.22809E+00
   0.54901E+01   0.22808E+00
   0.54901E+01   0.22806E+00
   0.54901E+01   0.22806E+00
   0.54901E+01   0.22803E+00
   0.54901E+01   0.22801E+00
   0.54901E+01   0.22800E+00
   0.54901E+01   0.22800E+00
   0.54901E+01   0.22798E+00
   0.54901E+01   0.22798E+00
   0.54901E+01   0.22798E+00
   0.54901E+01   0.22797E+00
   0.54901E+01   0.22796E+00
   0.54901E+01   0.22795E+00
   0.54901E+01   0.22794E+00
   0.54901E+01   0.22794E+00
   0.54901E+01   0.22794E+00
   0.54901E+01   0.22793E+00
   0.54901E+01   0.22793E+00
   0.54901E+01   0.22793E+00
   0.54901E+01   0.22793E+00
   0.54901E+01   0.22793E+00
   0.54901E+01   0.22791E+00
   0.54901E+01   0.22790E+00
   0.54901E+01   0.22787E+00
   0.54901E+01   0.22784E+00
   0.54901E+01   0.22784E+00
   0.54901E+01   0.22782E+00
   0.54901E+01   0.22779E+00
   0.54901E+01   0.22779E+00
   0.54901E+01   0.22778E+00
   0.54901E+01   0.22776E+00
   0.54901E+01   0.22774E+00
   0.54901E+01   0.22773E+00
   0.54901E+01   0.22771E+00
   0.54901E+01   0.22768E+00
   0.54901E+01   0.22768E+00
   0.54901E+01   0.22766E+00
   0.54801E+01   0.22804E+00
   0.54801E+01   0.22803E+00
   0.54801E+01   0.22800E+00
   0.54801E+01   0.22800E+00
   0.54801E+01   0.22800E+00
   0.54801E+01   0.22799E+00
   0.54801E+01   0.22798E+00
   0.54801E+01   0.22795E+00
   0.54801E+01   0.22793E+00
   0.54801E+01   0.22792E+00
   0.54801E+01   0.22792E+00
   0.54801E+01   0.22790E+00
   0.54801E+01   0.22789E+00
   0.54801E+01   0.22789E+00
   0.54801E+01   0.22788E+00
   0.54801E+01   0.22787E+00
   0.54801E+01   0.22785E+00
   0.54801E+01   0.22783E+00
   0.54801E+01   0.22781E+00
   0.54801E+01   0.22780E+00
   0.54801E+01   0.22779E+00
   0.54801E+01   0.22776E+00
   0.54801E+01   0.22776E+00
   0.54801E+01   0.22774E+00
   0.54801E+01   0.22773E+00
   0.54801E+01   0.22772E+00
   0.54801E+01   0.22771E+00
   0.54801E+01   0.22770E+00
   0.54801E+01   0.22767E+00
   0.54801E+01   0.22766E+00
   0.54801E+01   0.22765E+00
   0.54801E+01   0.22763E+00
   0.54801E+01   0.22761E+00
   0.54801E+01   0.22760E+00
   0.54801E+01   0.22760E+00
   0.54801E+01   0.22758E+00
   0.54801E+01   0.22757E+00
   0.54801E+01   0.22756E+00
   0.54801E+01   0.22755E+00
   0.54801E+01   0.22754E+00
   0.54801E+01   0.22754E+00
   0.54801E+01   0.22753E+00
   0.54801E+01   0.22751E+00
   0.54801E+01   0.22751E+00
   0.54801E+01   0.22750E+00
   0.54801E+01   0.22748E+00
   0.54801E+01   0.22748E+00
   0.54801E+01   0.22748E+00
   0.54801E+01   0.22748E+00
   0.54801E+01   0.22748E+00
   0.54801E+01   0.22748E+00
   0.54801E+01   0.22748E+00
   0.54801E+01   0.22748E+00
   0.54801E+01   0.22747E+00
   0.54801E+01   0.22747E+00
   0.54801E+01   0.22744E+00
   0.54801E+01   0.22743E+00
   0.54801E+01   0.22740E+00
   0.54801E+01   0.22738E+00
   0.54801E+01   0.22737E+00
   0.54801E+01   0.22735E+00
   0.54801E+01   0.22733E+00
   0.54801E+01   0.22732E+00
   0.54801E+01   0.22728E+00
   0.54801E+01   0.22727E+00
   0.54801E+01   0.22724E+00
   0.54801E+01   0.22720E+00
   0.54801E+01   0.22721E+00
   0.54801E+01   0.22719E+00
   0.54801E+01   0.22718E+00
   0.54801E+01   0.22717E+00
   0.54801E+01   0.22713E+00
   0.54801E+01   0.22713E+00
   0.54701E+01   0.22753E+00
   0.54701E+01   0.22753E+00
   0.54701E+01   0.22752E+00
   0.54701E+01   0.22750E+00
   0.54701E+01   0.22749E+00
   0.54701E+01   0.22748E+00
   0.54701E+01   0.22746E+00
   0.54701E+01   0.22744E+00
   0.54701E+01   0.22742E+00
   0.54701E+01   0.22742E+00
   0.54701E+01   0.22742E+00
   0.54701E+01   0.22742E+00
   0.54701E+01   0.22742E+00
   0.54701E+01   0.22742E+00
   0.54701E+01   0.22741E+00
   0.54701E+01   0.22739E+00
   0.54701E+01   0.22739E+00
   0.54701E+01   0.22738E+00
   0.54701E+01   0.22734E+00
   0.54701E+01   0.22732E+00
   0.54701E+01   0.22731E+00
   0.54701E+01   0.22731E+00
   0.54701E+01   0.22728E+00
   0.54701E+01   0.22728E+00
   0.54701E+01   0.22724E+00
   0.54701E+01   0.22724E+00
   0.54701E+01   0.22724E+00
   0.54701E+01   0.22722E+00
   0.54701E+01   0.22722E+00
   0.54701E+01   0.22720E+00
   0.54701E+01   0.22718E+00
   0.54701E+01   0.22715E+00
   0.54701E+01   0.22713E+00
   0.54701E+01   0.22712E+00
   0.54701E+01   0.22711E+00
   0.54701E+01   0.22711E+00
   0.54701E+01   0.22709E+00
   0.54701E+01   0.22708E+00
   0.54701E+01   0.22707E+00
   0.54701E+01   0.22705E+00
   0.54701E+01   0.22705E+00
   0.54701E+01   0.22704E+00
   0.54701E+01   0.22703E+00
   0.54701E+01   0.22702E+00
   0.54701E+01   0.22702E+00
   0.54701E+01   0.22701E+00
   0.54701E+01   0.22701E+00
   0.54701E+01   0.22701E+00
   0.54701E+01   0.22702E+00
   0.54701E+01   0.22702E+00
   0.54701E+01   0.22702E+00
   0.54701E+01   0.22702E+00
   0.54701E+01   0.22702E+00
   0.54701E+01   0.22700E+00
   0.54701E+01   0.22699E+00
   0.54701E+01   0.22694E+00
   0.54701E+01   0.22693E+00
   0.54701E+01   0.22691E+00
   0.54701E+01   0.22688E+00
   0.54701E+01   0.22687E+00
   0.54701E+01   0.22686E+00
   0.54701E+01   0.22684E+00
   0.54701E+01   0.22683E+00
   0.54701E+01   0.22682E+00
   0.54701E+01   0.22681E+00
   0.54701E+01   0.22680E+00
   0.54701E+01   0.22677E+00
   0.54701E+01   0.22676E+00
   0.54701E+01   0.22673E+00
   0.54701E+01   0.22670E+00
   0.54701E+01   0.22670E+00
   0.54701E+01   0.22669E+00
   0.54701E+01   0.22667E+00
   0.54701E+01   0.22667E+00
   0.54601E+01   0.22706E+00
   0.54601E+01   0.22705E+00
   0.54601E+01   0.22703E+00
   0.54701E+01   0.22659E+00
   0.54601E+01   0.22699E+00
   0.54601E+01   0.22699E+00
   0.54601E+01   0.22698E+00
   0.54601E+01   0.22697E+00
   0.54601E+01   0.22697E+00
   0.54601E+01   0.22696E+00
   0.54601E+01   0.22696E+00
   0.54701E+01   0.22654E+00
   0.54701E+01   0.22653E+00
   0.54601E+01   0.22691E+00
   0.54601E+01   0.22688E+00
   0.54601E+01   0.22687E+00
   0.54601E+01   0.22687E+00
   0.54601E+01   0.22687E+00
   0.54601E+01   0.22685E+00
   0.54601E+01   0.22684E+00
   0.54601E+01   0.22682E+00
   0.54601E+01   0.22680E+00
   0.54601E+01   0.22680E+00
   0.54601E+01   0.22676E+00
   0.54601E+01   0.22673E+00
   0.54601E+01   0.22672E+00
   0.54601E+01   0.22672E+00
   0.54601E+01   0.22672E+00
   0.54601E+01   0.22670E+00
   0.54601E+01   0.22669E+00
   0.54601E+01   0.22668E+00
   0.54601E+01   0.22665E+00
   0.54601E+01   0.22664E+00
   0.54601E+01   0.22663E+00
   0.54601E+01   0.22663E+00
   0.54601E+01   0.22662E+00
   0.54601E+01   0.22661E+00
   0.54601E+01   0.22660E+00
   0.54601E+01   0.22659E+00
   0.54601E+01   0.22656E+00
   0.54601E+01   0.22656E+00
   0.54601E+01   0.22656E+00
   0.54601E+01   0.22655E+00
   0.54601E+01   0.22655E+00
   0.54601E+01   0.22655E+00
   0.54601E+01   0.22654E+00
   0.54601E+01   0.22655E+00
   0.54601E+01   0.22655E+00
   0.54601E+01   0.22656E+00
   0.54601E+01   0.22656E+00
   0.54601E+01   0.22654E+00
   0.54601E+01   0.22654E+00
   0.54601E+01   0.22649E+00
   0.54601E+01   0.22646E+00
   0.54601E+01   0.22648E+00
   0.54601E+01   0.22646E+00
   0.54601E+01   0.22644E+00
   0.54601E+01   0.22640E+00
   0.54601E+01   0.22638E+00
   0.54601E+01   0.22638E+00
   0.54601E+01   0.22636E+00
   0.54601E+01   0.22634E+00
   0.54601E+01   0.22632E+00
   0.54601E+01   0.22630E+00
   0.54601E+01   0.22630E+00
   0.54601E+01   0.22628E+00
   0.54601E+01   0.22625E+00
   0.54601E+01   0.22623E+00
   0.54601E+01   0.22623E+00
   0.54601E+01   0.22622E+00
   0.54601E+01   0.22619E+00
   0.54601E+01   0.22619E+00
   0.54601E+01   0.22617E+00
   0.54601E+01   0.22615E+00
   0.54601E+01   0.22615E+00
   0.54601E+01   0.22614E+00
   0.54601E+01   0.22613E+00
   0.54501E+01   0.22652E+00
   0.54601E+01   0.22611E+00
   0.54501E+01   0.22651E+00
   0.54501E+01   0.22649E+00
   0.54501E+01   0.22649E+00
   0.54501E+01   0.22649E+00
   0.54601E+01   0.22607E+00
   0.54601E+01   0.22606E+00
   0.54601E+01   0.22604E+00
   0.54601E+01   0.22602E+00
   0.54501E+01   0.22642E+00
   0.54501E+01   0.22639E+00
   0.54501E+01   0.22639E+00
   0.54501E+01   0.22637E+00
   0.54501E+01   0.22632E+00
   0.54501E+01   0.22632E+00
   0.54501E+01   0.22631E+00
   0.54501E+01   0.22629E+00
   0.54501E+01   0.22628E+00
   0.54501E+01   0.22625E+00
   0.54501E+01   0.22624E+00
   0.54501E+01   0.22624E+00
   0.54501E+01   0.22624E+00
   0.54501E+01   0.22621E+00
   0.54501E+01   0.22621E+00
   0.54501E+01   0.22619E+00
   0.54501E+01   0.22618E+00
   0.54501E+01   0.22617E+00
   0.54501E+01   0.22616E+00
   0.54501E+01   0.22614E+00
   0.54501E+01   0.22614E+00
   0.54501E+01   0.22614E+00
   0.54501E+01   0.22611E+00
   0.54501E+01   0.22610E+00
   0.54501E+01   0.22609E+00
   0.54501E+01   0.22609E+00
   0.54501E+01   0.22609E+00
   0.54501E+01   0.22607E+00
   0.54501E+01   0.22607E+00
   0.54501E+01   0.22607E+00
   0.54501E+01   0.22607E+00
   0.54501E+01   0.22606E+00
   0.54501E+01   0.22606E+00
   0.54501E+01   0.22606E+00
   0.54501E+01   0.22607E+00
   0.54501E+01   0.22607E+00
   0.54501E+01   0.22608E+00
   0.54501E+01   0.22608E+00
   0.54501E+01   0.22608E+00
   0.54501E+01   0.22606E+00
   0.54501E+01   0.22605E+00
   0.54501E+01   0.22603E+00
   0.54501E+01   0.22600E+00
   0.54501E+01   0.22594E+00
   0.54501E+01   0.22593E+00
   0.54501E+01   0.22590E+00
   0.54501E+01   0.22589E+00
   0.54501E+01   0.22587E+00
   0.54501E+01   0.22584E+00
   0.54501E+01   0.22582E+00
   0.54501E+01   0.22582E+00
   0.54501E+01   0.22581E+00
   0.54501E+01   0.22578E+00
   0.54501E+01   0.22575E+00
   0.54501E+01   0.22575E+00
   0.54501E+01   0.22572E+00
   0.54501E+01   0.22571E+00
   0.54501E+01   0.22572E+00
   0.54501E+01   0.22569E+00
   0.54501E+01   0.22568E+00
   0.54501E+01   0.22567E+00
   0.54501E+01   0.22564E+00
   0.54501E+01   0.22563E+00
   0.54501E+01   0.22563E+00
   0.54501E+01   0.22561E+00
   0.54501E+01   0.22561E+00
   0.54501E+01   0.22560E+00
   0.54501E+01   0.22560E+00
   0.54501E+01   0.22560E+00
   0.54501E+01   0.22559E+00
   0.54501E+01   0.22560E+00
   0.54501E+01   0.22559E+00
   0.54501E+01   0.22555E+00
   0.54501E+01   0.22554E+00
   0.54501E+01   0.22552E+00
   0.54501E+01   0.22551E+00
   0.54501E+01   0.22548E+00
   0.54501E+01   0.22547E+00
   0.54401E+01   0.22586E+00
   0.54401E+01   0.22585E+00
   0.54401E+01   0.22584E+00
   0.54401E+01   0.22581E+00
   0.54401E+01   0.22579E+00
   0.54401E+01   0.22580E+00
   0.54401E+01   0.22579E+00
   0.54401E+01   0.22576E+00
   0.54401E+01   0.22573E+00
   0.54401E+01   0.22575E+00
   0.54401E+01   0.22571E+00
   0.54401E+01   0.22571E+00
   0.54401E+01   0.22569E+00
   0.54401E+01   0.22568E+00
   0.54401E+01   0.22567E+00
   0.54401E+01   0.22565E+00
   0.54401E+01   0.22565E+00
   0.54401E+01   0.22565E+00
   0.54401E+01   0.22563E+00
   0.54401E+01   0.22562E+00
   0.54401E+01   0.22561E+00
   0.54401E+01   0.22561E+00
   0.54401E+01   0.22561E+00
   0.54401E+01   0.22560E+00
   0.54401E+01   0.22560E+00
   0.54401E+01   0.22559E+00
   0.54401E+01   0.22559E+00
   0.54401E+01   0.22559E+00
   0.54401E+01   0.22559E+00
   0.54401E+01   0.22559E+00
   0.54401E+01   0.22559E+00
   0.54501E+01   0.22518E+00
   0.54501E+01   0.22518E+00
   0.54501E+01   0.22517E+00
   0.54401E+01   0.22557E+00
   0.54401E+01   0.22554E+00
   0.54401E+01   0.22554E+00
   0.54401E+01   0.22552E+00
   0.54401E+01   0.22550E+00
   0.54401E+01   0.22548E+00
   0.54401E+01   0.22544E+00
   0.54401E+01   0.22542E+00
   0.54401E+01   0.22541E+00
   0.54401E+01   0.22540E+00
   0.54401E+01   0.22537E+00
   0.54401E+01   0.22535E+00
   0.54401E+01   0.22533E+00
   0.54401E+01   0.22532E+00
   0.54401E+01   0.22532E+00
   0.54401E+01   0.22530E+00
   0.54401E+01   0.22526E+00
   0.54401E+01   0.22525E+00
   0.54401E+01   0.22524E+00
   0.54401E+01   0.22524E+00
   0.54401E+01   0.22521E+00
   0.54401E+01   0.22521E+00
   0.54401E+01   0.22520E+00
   0.54401E+01   0.22518E+00
   0.54401E+01   0.22515E+00
   0.54401E+01   0.22515E+00
   0.54401E+01   0.22515E+00
   0.54401E+01   0.22514E+00
   0.54401E+01   0.22513E+00
   0.54401E+01   0.22512E+00
   0.54401E+01   0.22511E+00
   0.54401E+01   0.22511E+00
   0.54401E+01   0.22510E+00
   0.54401E+01   0.22510E+00
   0.54401E+01   0.22507E+00
   0.54401E+01   0.22506E+00
   0.54401E+01   0.22505E+00
   0.54401E+01   0.22502E+00
   0.54401E+01   0.22503E+00
   0.54401E+01   0.22502E+00
   0.54401E+01   0.22498E+00
   0.54401E+01   0.22497E+00
   0.54401E+01   0.22493E+00
   0.54401E+01   0.22493E+00
   0.54401E+01   0.22491E+00
   0.54401E+01   0.22488E+00
   0.54301E+01   0.22528E+00
   0.54401E+01   0.22486E+00
   0.54401E+01   0.22485E+00
   0.54301E+01   0.22524E+00
   0.54301E+01   0.22524E+00
   0.54301E+01   0.22521E+00
   0.54301E+01   0.22519E+00
   0.54301E+01   0.22519E+00
   0.54301E+01   0.22519E+00
   0.54301E+01   0.22519E+00
   0.54301E+01   0.22518E+00
   0.54301E+01   0.22517E+00
   0.54301E+01   0.22516E+00
   0.54301E+01   0.22515E+00
   0.54301E+01   0.22515E+00
   0.54301E+01   0.22514E+00
   0.54301E+01   0.22513E+00
   0.54301E+01   0.22512E+00
   0.54301E+01   0.22511E+00
   0.54301E+01   0.22511E+00
   0.54301E+01   0.22510E+00
   0.54301E+01   0.22510E+00
   0.54301E+01   0.22510E+00
   0.54301E+01   0.22510E+00
   0.54301E+01   0.22510E+00
   0.54401E+01   0.22469E+00
   0.54401E+01   0.22469E+00
   0.54401E+01   0.22470E+00
   0.54401E+01   0.22470E+00
   0.54401E+01   0.22470E+00
   0.54401E+01   0.22468E+00
   0.54401E+01   0.22466E+00
   0.54401E+01   0.22464E+00
   0.54401E+01   0.22461E+00
   0.54301E+01   0.22500E+00
   0.54301E+01   0.22497E+00
   0.54301E+01   0.22496E+00
   0.54301E+01   0.22496E+00
   0.54301E+01   0.22492E+00
   0.54301E+01   0.22490E+00
   0.54301E+01   0.22488E+00
   0.54301E+01   0.22486E+00
   0.54301E+01   0.22484E+00
   0.54301E+01   0.22483E+00
   0.54301E+01   0.22481E+00
   0.54301E+01   0.22478E+00
   0.54301E+01   0.22478E+00
   0.54301E+01   0.22475E+00
   0.54301E+01   0.22475E+00
   0.54301E+01   0.22473E+00
   0.54301E+01   0.22471E+00
   0.54301E+01   0.22469E+00
   0.54301E+01   0.22468E+00
   0.54301E+01   0.22469E+00
   0.54301E+01   0.22467E+00
   0.54301E+01   0.22464E+00
   0.54301E+01   0.22463E+00
   0.54301E+01   0.22463E+00
   0.54301E+01   0.22463E+00
   0.54301E+01   0.22462E+00
   0.54301E+01   0.22462E+00
   0.54301E+01   0.22461E+00
   0.54301E+01   0.22461E+00
   0.54301E+01   0.22461E+00
   0.54301E+01   0.22459E+00
   0.54301E+01   0.22457E+00
   0.54301E+01   0.22453E+00
   0.54301E+01   0.22452E+00
   0.54301E+01   0.22453E+00
   0.54301E+01   0.22451E+00
   0.54301E+01   0.22448E+00
   0.54301E+01   0.22444E+00
   0.54301E+01   0.22442E+00
   0.54301E+01   0.22441E+00
   0.54301E+01   0.22440E+00
   0.54301E+01   0.22439E+00
   0.54301E+01   0.22438E+00
   0.54301E+01   0.22435E+00
   0.54301E+01   0.22433E+00
   0.54301E+01   0.22433E+00
   0.54301E+01   0.22432E+00
   0.54301E+01   0.22431E+00
   0.54301E+01   0.22429E+00
   0.54201E+01   0.22469E+00
   0.54201E+01   0.22468E+00
   0.54201E+01   0.22468E+00
   0.54201E+01   0.22466E+00
   0.54201E+01   0.22465E+00
   0.54201E+01   0.22464E+00
   0.54201E+01   0.22463E+00
   0.54201E+01   0.22463E+00
   0.54301E+01   0.22421E+00
   0.54301E+01   0.22421E+00
   0.54301E+01   0.22420E+00
   0.54301E+01   0.22420E+00
   0.54301E+01   0.22420E+00
   0.54301E+01   0.22419E+00
   0.54301E+01   0.22419E+00
   0.54301E+01   0.22419E+00
   0.54301E+01   0.22419E+00
   0.54301E+01   0.22419E+00
   0.54301E+01   0.22419E+00
   0.54301E+01   0.22419E+00
   0.54301E+01   0.22420E+00
   0.54301E+01   0.22420E+00
   0.54301E+01   0.22420E+00
   0.54301E+01   0.22421E+00
   0.54301E+01   0.22421E+00
   0.54301E+01   0.22421E+00
   0.54301E+01   0.22417E+00
   0.54301E+01   0.22418E+00
   0.54301E+01   0.22411E+00
   0.54301E+01   0.22409E+00
   0.54301E+01   0.22408E+00
   0.54301E+01   0.22408E+00
   0.54301E+01   0.22402E+00
   0.54301E+01   0.22400E+00
   0.54201E+01   0.22439E+00
   0.54201E+01   0.22437E+00
   0.54201E+01   0.22435E+00
   0.54201E+01   0.22431E+00
   0.54201E+01   0.22431E+00
   0.54201E+01   0.22427E+00
   0.54201E+01   0.22427E+00
   0.54201E+01   0.22424E+00
   0.54201E+01   0.22424E+00
   0.54201E+01   0.22421E+00
   0.54201E+01   0.22419E+00
   0.54201E+01   0.22419E+00
   0.54201E+01   0.22418E+00
   0.54201E+01   0.22417E+00
   0.54201E+01   0.22416E+00
   0.54201E+01   0.22414E+00
   0.54201E+01   0.22414E+00
   0.54201E+01   0.22412E+00
   0.54201E+01   0.22411E+00
   0.54201E+01   0.22411E+00
   0.54201E+01   0.22410E+00
   0.54201E+01   0.22410E+00
   0.54201E+01   0.22410E+00
   0.54201E+01   0.22410E+00
   0.54201E+01   0.22410E+00
   0.54201E+01   0.22411E+00
   0.54201E+01   0.22410E+00
   0.54201E+01   0.22406E+00
   0.54201E+01   0.22403E+00
   0.54201E+01   0.22401E+00
   0.54201E+01   0.22400E+00
   0.54201E+01   0.22399E+00
   0.54201E+01   0.22395E+00
   0.54201E+01   0.22393E+00
   0.54201E+01   0.22392E+00
   0.54201E+01   0.22388E+00
   0.54201E+01   0.22387E+00
   0.54201E+01   0.22386E+00
   0.54201E+01   0.22383E+00
   0.54201E+01   0.22382E+00
   0.54201E+01   0.22382E+00
   0.54201E+01   0.22381E+00
   0.54201E+01   0.22378E+00
   0.54201E+01   0.22378E+00
   0.54201E+01   0.22377E+00
   0.54201E+01   0.22375E+00
   0.54201E+01   0.22374E+00
   0.54201E+01   0.22373E+00
   0.54201E+01   0.22372E+00
   0.54201E+01   0.22371E+00
   0.54201E+01   0.22371E+00
   0.54201E+01   0.22370E+00
   0.54201E+01   0.22369E+00
   0.54201E+01   0.22369E+00
   0.54201E+01   0.22369E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22367E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22368E+00
   0.54201E+01   0.22369E+00
   0.54201E+01   0.22370E+00
   0.54201E+01   0.22370E+00
   0.54201E+01   0.22370E+00
   0.54201E+01   0.22371E+00
   0.54201E+01   0.22370E+00
   0.54201E+01   0.22369E+00
   0.54201E+01   0.22364E+00
   0.54201E+01   0.22362E+00
   0.54201E+01   0.22360E+00
   0.54201E+01   0.22357E+00
   0.54201E+01   0.22353E+00
   0.54201E+01   0.22352E+00
   0.54201E+01   0.22351E+00
   0.54201E+01   0.22349E+00
   0.54201E+01   0.22346E+00
   0.54201E+01   0.22344E+00
   0.54201E+01   0.22342E+00
   0.54201E+01   0.22340E+00
   0.54201E+01   0.22339E+00
   0.54201E+01   0.22336E+00
   0.54101E+01   0.22376E+00
   0.54101E+01   0.22373E+00
   0.54101E+01   0.22372E+00
   0.54101E+01   0.22372E+00
   0.54101E+01   0.22369E+00
   0.54101E+01   0.22369E+00
   0.54101E+01   0.22368E+00
   0.54101E+01   0.22367E+00
   0.54101E+01   0.22363E+00
   0.54101E+01   0.22362E+00
   0.54101E+01   0.22361E+00
   0.54101E+01   0.22360E+00
   0.54101E+01   0.22359E+00
   0.54101E+01   0.22358E+00
   0.54101E+01   0.22358E+00
   0.54101E+01   0.22358E+00
   0.54101E+01   0.22358E+00
   0.54101E+01   0.22358E+00
   0.54101E+01   0.22358E+00
   0.54101E+01   0.22358E+00
   0.54101E+01   0.22356E+00
   0.54101E+01   0.22354E+00
   0.54101E+01   0.22352E+00
   0.54101E+01   0.22347E+00
   0.54101E+01   0.22347E+00
   0.54101E+01   0.22343E+00
   0.54101E+01   0.22343E+00
   0.54101E+01   0.22340E+00
   0.54101E+01   0.22336E+00
   0.54101E+01   0.22337E+00
   0.54101E+01   0.22335E+00
   0.54101E+01   0.22332E+00
   0.54101E+01   0.22331E+00
   0.54101E+01   0.22329E+00
   0.54101E+01   0.22328E+00
   0.54101E+01   0.22327E+00
   0.54101E+01   0.22324E+00
   0.54101E+01   0.22323E+00
   0.54101E+01   0.22322E+00
   0.54101E+01   0.22321E+00
   0.54101E+01   0.22319E+00
   0.54101E+01   0.22319E+00
   0.54101E+01   0.22318E+00
   0.54101E+01   0.22317E+00
   0.54101E+01   0.22317E+00
   0.54101E+01   0.22316E+00
   0.54101E+01   0.22315E+00
   0.54101E+01   0.22315E+00
   0.54101E+01   0.22315E+00
   0.54101E+01   0.22315E+00
   0.54101E+01   0.22315E+00
   0.54101E+01   0.22314E+00
   0.54101E+01   0.22314E+00
   0.54101E+01   0.22315E+00
   0.54101E+01   0.22315E+00
   0.54101E+01   0.22315E+00
   0.54101E+01   0.22316E+00
   0.54101E+01   0.22316E+00
   0.54101E+01   0.22317E+00
   0.54101E+01   0.22316E+00
   0.54101E+01   0.22316E+00
   0.54101E+01   0.22317E+00
   0.54101E+01   0.22318E+00
   0.54101E+01   0.22318E+00
   0.54101E+01   0.22318E+00
   0.54101E+01   0.22318E+00
   0.54101E+01   0.22318E+00
   0.54101E+01   0.22318E+00
   0.54101E+01   0.22319E+00
   0.54101E+01   0.22320E+00
   0.54101E+01   0.22316E+00
   0.54101E+01   0.22311E+00
   0.54101E+01   0.22308E+00
   0.54101E+01   0.22306E+00
   0.54101E+01   0.22303E+00
   0.54101E+01   0.22299E+00
   0.54101E+01   0.22297E+00
   0.54101E+01   0.22295E+00
   0.54101E+01   0.22292E+00
   0.54101E+01   0.22290E+00
   0.54101E+01   0.22288E+00
   0.54101E+01   0.22284E+00
   0.54101E+01   0.22282E+00
   0.54101E+01   0.22279E+00
   0.54101E+01   0.22276E+00
   0.54101E+01   0.22273E+00
   0.54101E+01   0.22272E+00
   0.54101E+01   0.22270E+00
   0.54101E+01   0.22268E+00
   0.54101E+01   0.22267E+00
   0.54001E+01   0.22306E+00
   0.54101E+01   0.22265E+00
   0.54001E+01   0.22305E+00
   0.54101E+01   0.22263E+00
   0.54001E+01   0.22304E+00
   0.54101E+01   0.22262E+00
   0.54101E+01   0.22262E+00
   0.54101E+01   0.22261E+00
   0.54101E+01   0.22261E+00
   0.54101E+01   0.22262E+00
   0.54101E+01   0.22262E+00
   0.54101E+01   0.22263E+00
   0.54101E+01   0.22263E+00
   0.54101E+01   0.22263E+00
   0.54101E+01   0.22263E+00
   0.54101E+01   0.22264E+00
   0.54101E+01   0.22261E+00
   0.54101E+01   0.22258E+00
   0.54101E+01   0.22253E+00
   0.54101E+01   0.22253E+00
   0.54001E+01   0.22291E+00
   0.54001E+01   0.22290E+00
   0.54001E+01   0.22285E+00
   0.54001E+01   0.22283E+00
   0.54001E+01   0.22277E+00
   0.54001E+01   0.22277E+00
   0.54001E+01   0.22275E+00
   0.54001E+01   0.22272E+00
   0.54001E+01   0.22270E+00
   0.54001E+01   0.22268E+00
   0.54001E+01   0.22265E+00
   0.54001E+01   0.22264E+00
   0.54001E+01   0.22262E+00
   0.54001E+01   0.22262E+00
   0.54001E+01   0.22261E+00
   0.54001E+01   0.22259E+00
   0.54001E+01   0.22260E+00
   0.54001E+01   0.22259E+00
   0.54001E+01   0.22259E+00
   0.54001E+01   0.22258E+00
   0.54001E+01   0.22259E+00
   0.54001E+01   0.22259E+00
   0.54001E+01   0.22259E+00
   0.54001E+01   0.22259E+00
   0.54001E+01   0.22260E+00
   0.54001E+01   0.22259E+00
   0.54001E+01   0.22260E+00
   0.54001E+01   0.22260E+00
   0.54001E+01   0.22260E+00
   0.54001E+01   0.22260E+00
   0.54001E+01   0.22261E+00
   0.54001E+01   0.22261E+00
   0.54001E+01   0.22262E+00
   0.54101E+01   0.22222E+00
   0.54101E+01   0.22222E+00
   0.54101E+01   0.22222E+00
   0.54101E+01   0.22222E+00
   0.54101E+01   0.22222E+00
   0.54101E+01   0.22223E+00
   0.54101E+01   0.22223E+00
   0.54101E+01   0.22222E+00
   0.54101E+01   0.22223E+00
   0.54101E+01   0.22223E+00
   0.54101E+01   0.22223E+00
   0.54101E+01   0.22223E+00
   0.54101E+01   0.22223E+00
   0.54101E+01   0.22224E+00
   0.54101E+01   0.22225E+00
   0.54101E+01   0.22225E+00
   0.54101E+01   0.22225E+00
   0.54101E+01   0.22225E+00
   0.54101E+01   0.22220E+00
   0.54101E+01   0.22218E+00
   0.54101E+01   0.22212E+00
   0.54001E+01   0.22251E+00
   0.54001E+01   0.22250E+00
   0.54001E+01   0.22245E+00
   0.54001E+01   0.22240E+00
   0.54001E+01   0.22239E+00
   0.54001E+01   0.22236E+00
   0.54001E+01   0.22233E+00
   0.54001E+01   0.22228E+00
   0.54001E+01   0.22228E+00
   0.54001E+01   0.22223E+00
   0.54001E+01   0.22219E+00
   0.54001E+01   0.22218E+00
   0.54001E+01   0.22213E+00
   0.54001E+01   0.22212E+00
   0.54001E+01   0.22211E+00
   0.54001E+01   0.22209E+00
   0.54001E+01   0.22208E+00
   0.54001E+01   0.22207E+00
   0.54001E+01   0.22205E+00
   0.54001E+01   0.22203E+00
   0.54001E+01   0.22203E+00
   0.54001E+01   0.22201E+00
   0.54001E+01   0.22200E+00
   0.54001E+01   0.22200E+00
   0.54001E+01   0.22199E+00
   0.54001E+01   0.22198E+00
   0.54001E+01   0.22198E+00
   0.54001E+01   0.22198E+00
   0.54001E+01   0.22198E+00
   0.54001E+01   0.22199E+00
   0.54001E+01   0.22199E+00
   0.54001E+01   0.22200E+00
   0.54001E+01   0.22198E+00
   0.54001E+01   0.22198E+00
   0.54001E+01   0.22198E+00
   0.54001E+01   0.22200E+00
   0.54001E+01   0.22201E+00
   0.54001E+01   0.22201E+00
   0.54001E+01   0.22197E+00
   0.54001E+01   0.22196E+00
   0.54001E+01   0.22194E+00
   0.54001E+01   0.22189E+00
   0.54001E+01   0.22186E+00
   0.54001E+01   0.22182E+00
   0.54001E+01   0.22180E+00
   0.54001E+01   0.22177E+00
   0.54001E+01   0.22174E+00
   0.54001E+01   0.22173E+00
   0.53901E+01   0.22210E+00
   0.54001E+01   0.22168E+00
   0.54001E+01   0.22167E+00
   0.54001E+01   0.22164E+00
   0.54001E+01   0.22163E+00
   0.54001E+01   0.22161E+00
   0.54001E+01   0.22162E+00
   0.54001E+01   0.22160E+00
   0.54001E+01   0.22159E+00
   0.54001E+01   0.22159E+00
   0.54001E+01   0.22157E+00
   0.54001E+01   0.22156E+00
   0.54001E+01   0.22156E+00
   0.53901E+01   0.22195E+00
   0.53901E+01   0.22195E+00
   0.53901E+01   0.22194E+00
   0.54001E+01   0.22153E+00
   0.54001E+01   0.22152E+00
   0.54001E+01   0.22152E+00
   0.54001E+01   0.22152E+00
   0.54001E+01   0.22151E+00
   0.54001E+01   0.22151E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22148E+00
   0.54001E+01   0.22147E+00
   0.54001E+01   0.22148E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22148E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22153E+00
   0.54001E+01   0.22153E+00
   0.54001E+01   0.22152E+00
   0.54001E+01   0.22151E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22149E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22151E+00
   0.54001E+01   0.22151E+00
   0.54001E+01   0.22150E+00
   0.54001E+01   0.22151E+00
   0.54001E+01   0.22152E+00
   0.54001E+01   0.22152E+00
   0.54001E+01   0.22144E+00
   0.54001E+01   0.22141E+00
   0.54001E+01   0.22138E+00
   0.54001E+01   0.22132E+00
   0.54001E+01   0.22130E+00
   0.53901E+01   0.22168E+00
   0.53901E+01   0.22166E+00
   0.53901E+01   0.22164E+00
   0.53901E+01   0.22159E+00
   0.53901E+01   0.22159E+00
   0.53901E+01   0.22157E+00
   0.53901E+01   0.22153E+00
   0.53901E+01   0.22151E+00
   0.53901E+01   0.22149E+00
   0.53901E+01   0.22146E+00
   0.53901E+01   0.22145E+00
   0.53901E+01   0.22141E+00
   0.53901E+01   0.22139E+00
   0.53901E+01   0.22137E+00
   0.53901E+01   0.22134E+00
   0.53901E+01   0.22133E+00
   0.53901E+01   0.22132E+00
   0.53901E+01   0.22129E+00
   0.53901E+01   0.22128E+00
   0.53901E+01   0.22125E+00
   0.53901E+01   0.22124E+00
   0.53901E+01   0.22121E+00
   0.53901E+01   0.22120E+00
   0.53901E+01   0.22118E+00
   0.53901E+01   0.22116E+00
   0.53901E+01   0.22116E+00
   0.53901E+01   0.22114E+00
   0.53901E+01   0.22114E+00
   0.53901E+01   0.22112E+00
   0.53901E+01   0.22112E+00
   0.53901E+01   0.22109E+00
   0.53901E+01   0.22109E+00
   0.53901E+01   0.22108E+00
   0.53901E+01   0.22107E+00
   0.53901E+01   0.22106E+00
   0.53901E+01   0.22104E+00
   0.53901E+01   0.22104E+00
   0.53901E+01   0.22103E+00
   0.53901E+01   0.22102E+00
   0.53901E+01   0.22101E+00
   0.53901E+01   0.22101E+00
   0.53901E+01   0.22100E+00
   0.53901E+01   0.22097E+00
   0.53901E+01   0.22096E+00
   0.53901E+01   0.22095E+00
   0.53901E+01   0.22095E+00
   0.53901E+01   0.22095E+00
   0.53901E+01   0.22094E+00
   0.53901E+01   0.22093E+00
   0.53901E+01   0.22092E+00
   0.53901E+01   0.22093E+00
   0.53901E+01   0.22093E+00
   0.53901E+01   0.22094E+00
   0.53901E+01   0.22094E+00
   0.53901E+01   0.22095E+00
   0.53901E+01   0.22093E+00
   0.53901E+01   0.22091E+00
   0.53901E+01   0.22089E+00
   0.53901E+01   0.22090E+00
   0.53901E+01   0.22085E+00
   0.53901E+01   0.22086E+00
   0.53901E+01   0.22084E+00
   0.53901E+01   0.22085E+00
   0.53901E+01   0.22081E+00
   0.53901E+01   0.22078E+00
   0.53901E+01   0.22076E+00
   0.53901E+01   0.22076E+00
   0.53901E+01   0.22074E+00
   0.53901E+01   0.22073E+00
   0.53901E+01   0.22074E+00
   0.53901E+01   0.22072E+00
   0.53901E+01   0.22070E+00
   0.53901E+01   0.22070E+00
   0.53901E+01   0.22068E+00
   0.53901E+01   0.22066E+00
   0.53901E+01   0.22064E+00
   0.53901E+01   0.22062E+00
   0.53901E+01   0.22060E+00
   0.53901E+01   0.22058E+00
   0.53901E+01   0.22056E+00
   0.53901E+01   0.22057E+00
   0.53901E+01   0.22055E+00
   0.53901E+01   0.22053E+00
   0.53801E+01   0.22092E+00
   0.53901E+01   0.22051E+00
   0.53801E+01   0.22090E+00
   0.53801E+01   0.22089E+00
   0.53801E+01   0.22088E+00
   0.53801E+01   0.22086E+00
   0.53801E+01   0.22086E+00
   0.53801E+01   0.22085E+00
   0.53801E+01   0.22083E+00
   0.53801E+01   0.22081E+00
   0.53801E+01   0.22080E+00
   0.53801E+01   0.22078E+00
   0.53801E+01   0.22077E+00
   0.53801E+01   0.22076E+00
   0.53801E+01   0.22075E+00
   0.53801E+01   0.22074E+00
   0.53801E+01   0.22074E+00
   0.53801E+01   0.22072E+00
   0.53801E+01   0.22071E+00
   0.53801E+01   0.22070E+00
   0.53801E+01   0.22069E+00
   0.53801E+01   0.22068E+00
   0.53801E+01   0.22068E+00
   0.53801E+01   0.22067E+00
   0.53801E+01   0.22065E+00
   0.53801E+01   0.22064E+00
   0.53801E+01   0.22063E+00
   0.53801E+01   0.22062E+00
   0.53801E+01   0.22061E+00
   0.53801E+01   0.22060E+00
   0.53801E+01   0.22060E+00
   0.53801E+01   0.22060E+00
   0.53801E+01   0.22060E+00
   0.53801E+01   0.22059E+00
   0.53801E+01   0.22059E+00
   0.53801E+01   0.22057E+00
   0.53801E+01   0.22057E+00
   0.53801E+01   0.22056E+00
   0.53801E+01   0.22054E+00
   0.53801E+01   0.22053E+00
   0.53801E+01   0.22051E+00
   0.53801E+01   0.22053E+00
   0.53801E+01   0.22049E+00
   0.53801E+01   0.22049E+00
   0.53801E+01   0.22048E+00
   0.53801E+01   0.22048E+00
   0.53801E+01   0.22049E+00
   0.53801E+01   0.22045E+00
   0.53801E+01   0.22045E+00
   0.53801E+01   0.22046E+00
   0.53801E+01   0.22045E+00
   0.53801E+01   0.22044E+00
   0.53801E+01   0.22045E+00
   0.53801E+01   0.22046E+00
   0.53801E+01   0.22044E+00
   0.53801E+01   0.22043E+00
   0.53801E+01   0.22042E+00
   0.53801E+01   0.22040E+00
   0.53801E+01   0.22039E+00
   0.53801E+01   0.22041E+00
   0.53801E+01   0.22042E+00
   0.53801E+01   0.22043E+00
   0.53801E+01   0.22045E+00
   0.53801E+01   0.22041E+00
   0.53801E+01   0.22041E+00
   0.53801E+01   0.22041E+00
   0.53801E+01   0.22039E+00
   0.53801E+01   0.22038E+00
   0.53801E+01   0.22037E+00
   0.53801E+01   0.22037E+00
   0.53801E+01   0.22037E+00
   0.53801E+01   0.22038E+00
   0.53801E+01   0.22035E+00
   0.53801E+01   0.22034E+00
   0.53801E+01   0.22032E+00
   0.53801E+01   0.22032E+00
   0.53801E+01   0.22030E+00
   0.53801E+01   0.22028E+00
   0.53801E+01   0.22025E+00
   0.53801E+01   0.22023E+00
   0.53801E+01   0.22022E+00
   0.53801E+01   0.22021E+00
   0.53801E+01   0.22019E+00
   0.53801E+01   0.22016E+00
   0.53801E+01   0.22015E+00
   0.53801E+01   0.22014E+00
   0.53801E+01   0.22012E+00
   0.53801E+01   0.22011E+00
   0.53801E+01   0.22009E+00
   0.53801E+01   0.22008E+00
   0.53801E+01   0.22007E+00
   0.53801E+01   0.22005E+00
   0.53801E+01   0.22003E+00
   0.53801E+01   0.22003E+00
   0.53801E+01   0.22001E+00
   0.53801E+01   0.21999E+00
   0.53801E+01   0.21998E+00
   0.53801E+01   0.21996E+00
   0.53801E+01   0.21994E+00
   0.53801E+01   0.21993E+00
   0.53801E+01   0.21992E+00
   0.53801E+01   0.21990E+00
   0.53801E+01   0.21989E+00
   0.53801E+01   0.21988E+00
   0.53801E+01   0.21985E+00
   0.53801E+01   0.21984E+00
   0.53801E+01   0.21983E+00
   0.53801E+01   0.21982E+00
   0.53801E+01   0.21980E+00
   0.53801E+01   0.21981E+00
   0.53801E+01   0.21978E+00
   0.53801E+01   0.21976E+00
   0.53801E+01   0.21976E+00
   0.53801E+01   0.21974E+00
   0.53801E+01   0.21972E+00
   0.53801E+01   0.21970E+00
   0.53801E+01   0.21969E+00
   0.53801E+01   0.21969E+00
   0.53801E+01   0.21969E+00
   0.53801E+01   0.21967E+00
   0.53801E+01   0.21965E+00
   0.53801E+01   0.21964E+00
   0.53801E+01   0.21963E+00
   0.53801E+01   0.21961E+00
   0.53801E+01   0.21960E+00
   0.53801E+01   0.21959E+00
   0.53801E+01   0.21959E+00
   0.53801E+01   0.21958E+00
   0.53801E+01   0.21956E+00
   0.53801E+01   0.21955E+00
   0.53801E+01   0.21955E+00
   0.53801E+01   0.21952E+00
   0.53801E+01   0.21952E+00
   0.53801E+01   0.21951E+00
   0.53801E+01   0.21949E+00
   0.53801E+01   0.21948E+00
   0.53801E+01   0.21948E+00
   0.53801E+01   0.21946E+00
   0.53801E+01   0.21944E+00
   0.53801E+01   0.21943E+00
   0.53801E+01   0.21941E+00
   0.53801E+01   0.21941E+00
   0.53801E+01   0.21939E+00
   0.53801E+01   0.21939E+00
   0.53801E+01   0.21938E+00
   0.53801E+01   0.21935E+00
   0.53801E+01   0.21936E+00
   0.53801E+01   0.21934E+00
   0.53801E+01   0.21933E+00
   0.53801E+01   0.21932E+00
   0.53701E+01   0.21971E+00
   0.53701E+01   0.21969E+00
   0.53701E+01   0.21968E+00
   0.53701E+01   0.21969E+00
   0.53701E+01   0.21967E+00
   0.53701E+01   0.21967E+00
   0.53701E+01   0.21965E+00
   0.53701E+01   0.21964E+00
   0.53701E+01   0.21965E+00
   0.53701E+01   0.21963E+00
   0.53701E+01   0.21961E+00
   0.53801E+01   0.21920E+00
   0.53701E+01   0.21960E+00
   0.53701E+01   0.21959E+00
   0.53701E+01   0.21958E+00
   0.53701E+01   0.21957E+00
   0.53701E+01   0.21955E+00
   0.53701E+01   0.21956E+00
   0.53701E+01   0.21954E+00
   0.53701E+01   0.21953E+00
   0.53701E+01   0.21951E+00
   0.53701E+01   0.21950E+00
   0.53701E+01   0.21950E+00
   0.53701E+01   0.21949E+00
   0.53701E+01   0.21948E+00
   0.53701E+01   0.21947E+00
   0.53701E+01   0.21947E+00
   0.53701E+01   0.21945E+00
   0.53701E+01   0.21944E+00
   0.53701E+01   0.21943E+00
   0.53701E+01   0.21940E+00
   0.53701E+01   0.21940E+00
   0.53701E+01   0.21939E+00
   0.53701E+01   0.21940E+00
   0.53701E+01   0.21939E+00
   0.53701E+01   0.21939E+00
   0.53701E+01   0.21939E+00
   0.53701E+01   0.21938E+00
   0.53701E+01   0.21936E+00
   0.53701E+01   0.21936E+00
   0.53701E+01   0.21933E+00
   0.53701E+01   0.21932E+00
   0.53701E+01   0.21930E+00
   0.53701E+01   0.21930E+00
   0.53701E+01   0.21929E+00
   0.53701E+01   0.21926E+00
   0.53701E+01   0.21926E+00
   0.53701E+01   0.21924E+00
   0.53701E+01   0.21923E+00
   0.53701E+01   0.21921E+00
   0.53701E+01   0.21920E+00
   0.53701E+01   0.21920E+00
   0.53701E+01   0.21919E+00
   0.53701E+01   0.21918E+00
   0.53701E+01   0.21918E+00
   0.53701E+01   0.21915E+00
   0.53701E+01   0.21915E+00
   0.53701E+01   0.21913E+00
   0.53701E+01   0.21912E+00
   0.53701E+01   0.21911E+00
   0.53701E+01   0.21909E+00
   0.53701E+01   0.21910E+00
   0.53701E+01   0.21909E+00
   0.53701E+01   0.21906E+00
   0.53701E+01   0.21904E+00
   0.53701E+01   0.21904E+00
   0.53701E+01   0.21902E+00
   0.53701E+01   0.21901E+00
   0.53701E+01   0.21900E+00
   0.53701E+01   0.21899E+00
   0.53701E+01   0.21897E+00
   0.53701E+01   0.21896E+00
   0.53701E+01   0.21895E+00
   0.53701E+01   0.21894E+00
   0.53701E+01   0.21891E+00
   0.53701E+01   0.21891E+00
   0.53701E+01   0.21890E+00
   0.53701E+01   0.21890E+00
   0.53701E+01   0.21889E+00
   0.53701E+01   0.21888E+00
   0.53701E+01   0.21887E+00
   0.53701E+01   0.21887E+00
   0.53701E+01   0.21885E+00
   0.53701E+01   0.21883E+00
   0.53701E+01   0.21882E+00
   0.53701E+01   0.21880E+00
   0.53701E+01   0.21880E+00
   0.53701E+01   0.21877E+00
   0.53701E+01   0.21876E+00
   0.53701E+01   0.21876E+00
   0.53701E+01   0.21874E+00
   0.53701E+01   0.21873E+00
   0.53701E+01   0.21874E+00
   0.53701E+01   0.21873E+00
   0.53701E+01   0.21870E+00
   0.53701E+01   0.21871E+00
   0.53701E+01   0.21868E+00
   0.53701E+01   0.21868E+00
   0.53701E+01   0.21867E+00
   0.53701E+01   0.21867E+00
   0.53701E+01   0.21864E+00
   0.53701E+01   0.21864E+00
   0.53701E+01   0.21862E+00
   0.53701E+01   0.21860E+00
   0.53701E+01   0.21860E+00
   0.53701E+01   0.21859E+00
   0.53701E+01   0.21858E+00
   0.53701E+01   0.21857E+00
   0.53701E+01   0.21857E+00
   0.53701E+01   0.21854E+00
   0.53701E+01   0.21853E+00
   0.53701E+01   0.21851E+00
   0.53701E+01   0.21850E+00
   0.53701E+01   0.21850E+00
   0.53701E+01   0.21849E+00
   0.53701E+01   0.21847E+00
   0.53701E+01   0.21846E+00
   0.53701E+01   0.21846E+00
   0.53701E+01   0.21844E+00
   0.53701E+01   0.21843E+00
   0.53701E+01   0.21843E+00
   0.53701E+01   0.21842E+00
   0.53701E+01   0.21840E+00
   0.53701E+01   0.21839E+00
   0.53701E+01   0.21840E+00
   0.53701E+01   0.21838E+00
   0.53701E+01   0.21836E+00
   0.53701E+01   0.21835E+00
   0.53701E+01   0.21835E+00
   0.53701E+01   0.21833E+00
   0.53701E+01   0.21834E+00
   0.53701E+01   0.21831E+00
   0.53701E+01   0.21831E+00
   0.53701E+01   0.21830E+00
   0.53701E+01   0.21827E+00
   0.53701E+01   0.21826E+00
   0.53701E+01   0.21827E+00
   0.53701E+01   0.21826E+00
   0.53701E+01   0.21824E+00
   0.53701E+01   0.21823E+00
   0.53701E+01   0.21823E+00
   0.53701E+01   0.21822E+00
   0.53701E+01   0.21821E+00
   0.53701E+01   0.21820E+00
   0.53701E+01   0.21818E+00
   0.53701E+01   0.21817E+00
   0.53701E+01   0.21816E+00
   0.53701E+01   0.21815E+00
   0.53701E+01   0.21813E+00
   0.53701E+01   0.21813E+00
   0.53701E+01   0.21812E+00
   0.53701E+01   0.21812E+00
   0.53701E+01   0.21810E+00
   0.53701E+01   0.21809E+00
   0.53701E+01   0.21807E+00
   0.53701E+01   0.21807E+00
   0.53701E+01   0.21807E+00
   0.53701E+01   0.21804E+00
   0.53701E+01   0.21804E+00
   0.53701E+01   0.21802E+00
   0.53701E+01   0.21800E+00
   0.53701E+01   0.21800E+00
   0.53701E+01   0.21798E+00
   0.53701E+01   0.21797E+00
   0.53701E+01   0.21797E+00
   0.53701E+01   0.21797E+00
   0.53701E+01   0.21796E+00
   0.53701E+01   0.21795E+00
   0.53701E+01   0.21795E+00
   0.53701E+01   0.21793E+00
   0.53701E+01   0.21792E+00
   0.53701E+01   0.21790E+00
   0.53701E+01   0.21790E+00
   0.53701E+01   0.21788E+00
   0.53701E+01   0.21787E+00
   0.53701E+01   0.21786E+00
   0.53601E+01   0.21825E+00
   0.53701E+01   0.21784E+00
   0.53601E+01   0.21822E+00
   0.53601E+01   0.21822E+00
   0.53601E+01   0.21822E+00
   0.53601E+01   0.21820E+00
   0.53601E+01   0.21820E+00
   0.53601E+01   0.21819E+00
   0.53601E+01   0.21818E+00
   0.53601E+01   0.21817E+00
   0.53601E+01   0.21816E+00
   0.53601E+01   0.21816E+00
   0.53601E+01   0.21814E+00
   0.53601E+01   0.21812E+00
   0.53601E+01   0.21811E+00
   0.53601E+01   0.21810E+00
   0.53601E+01   0.21810E+00
   0.53601E+01   0.21809E+00
   0.53601E+01   0.21808E+00
   0.53601E+01   0.21807E+00
   0.53601E+01   0.21807E+00
   0.53601E+01   0.21807E+00
   0.53601E+01   0.21804E+00
   0.53601E+01   0.21804E+00
   0.53601E+01   0.21802E+00
   0.53601E+01   0.21802E+00
   0.53601E+01   0.21801E+00
   0.53701E+01   0.21760E+00
   0.53601E+01   0.21797E+00
   0.53601E+01   0.21797E+00
   0.53601E+01   0.21795E+00
   0.53601E+01   0.21794E+00
   0.53601E+01   0.21791E+00
   0.53601E+01   0.21791E+00
   0.53601E+01   0.21791E+00
   0.53601E+01   0.21792E+00
   0.53601E+01   0.21789E+00
   0.53601E+01   0.21790E+00
   0.53601E+01   0.21788E+00
   0.53601E+01   0.21788E+00
   0.53601E+01   0.21788E+00
   0.53601E+01   0.21787E+00
   0.53601E+01   0.21785E+00
   0.53601E+01   0.21784E+00
   0.53601E+01   0.21782E+00
   0.53601E+01   0.21782E+00
   0.53601E+01   0.21782E+00
   0.53601E+01   0.21781E+00
   0.53601E+01   0.21779E+00
   0.53601E+01   0.21777E+00
   0.53601E+01   0.21776E+00
   0.53601E+01   0.21775E+00
   0.53601E+01   0.21773E+00
   0.53601E+01   0.21772E+00
   0.53601E+01   0.21773E+00
   0.53601E+01   0.21772E+00
   0.53601E+01   0.21772E+00
   0.53601E+01   0.21769E+00
   0.53601E+01   0.21769E+00
   0.53601E+01   0.21767E+00
   0.53601E+01   0.21766E+00
   0.53601E+01   0.21764E+00
   0.53601E+01   0.21763E+00
   0.53601E+01   0.21763E+00
   0.53601E+01   0.21762E+00
   0.53601E+01   0.21762E+00
   0.53601E+01   0.21761E+00
   0.53601E+01   0.21760E+00
   0.53601E+01   0.21760E+00
   0.53601E+01   0.21759E+00
   0.53601E+01   0.21758E+00
   0.53601E+01   0.21758E+00
   0.53601E+01   0.21755E+00
   0.53601E+01   0.21755E+00
   0.53601E+01   0.21753E+00
   0.53601E+01   0.21752E+00
   0.53601E+01   0.21751E+00
   0.53601E+01   0.21751E+00
   0.53601E+01   0.21751E+00
   0.53601E+01   0.21750E+00
   0.53601E+01   0.21747E+00
   0.53601E+01   0.21748E+00
   0.53601E+01   0.21746E+00
   0.53601E+01   0.21745E+00
   0.53601E+01   0.21743E+00
   0.53601E+01   0.21741E+00
   0.53601E+01   0.21739E+00
   0.53601E+01   0.21739E+00
   0.53601E+01   0.21739E+00
   0.53601E+01   0.21739E+00
   0.53601E+01   0.21737E+00
   0.53601E+01   0.21735E+00
   0.53601E+01   0.21735E+00
   0.53601E+01   0.21734E+00
   0.53601E+01   0.21734E+00
   0.53601E+01   0.21734E+00
   0.53601E+01   0.21732E+00
   0.53601E+01   0.21730E+00
   0.53601E+01   0.21730E+00
   0.53601E+01   0.21730E+00
   0.53601E+01   0.21730E+00
   0.53601E+01   0.21728E+00
   0.53601E+01   0.21726E+00
   0.53601E+01   0.21726E+00
   0.53601E+01   0.21725E+00
   0.53601E+01   0.21725E+00
   0.53601E+01   0.21721E+00
   0.53601E+01   0.21721E+00
   0.53601E+01   0.21719E+00
   0.53601E+01   0.21719E+00
   0.53601E+01   0.21718E+00
   0.53601E+01   0.21716E+00
   0.53601E+01   0.21716E+00
   0.53601E+01   0.21714E+00
   0.53601E+01   0.21713E+00
   0.53601E+01   0.21712E+00
   0.53601E+01   0.21711E+00
   0.53601E+01   0.21710E+00
   0.53601E+01   0.21710E+00
   0.53601E+01   0.21708E+00
   0.53601E+01   0.21707E+00
   0.53601E+01   0.21707E+00
   0.53601E+01   0.21706E+00
   0.53601E+01   0.21708E+00
   0.53601E+01   0.21704E+00
   0.53601E+01   0.21703E+00
   0.53601E+01   0.21703E+00
   0.53601E+01   0.21703E+00
   0.53601E+01   0.21702E+00
   0.53601E+01   0.21700E+00
   0.53601E+01   0.21700E+00
   0.53601E+01   0.21698E+00
   0.53601E+01   0.21697E+00
   0.53601E+01   0.21695E+00
   0.53601E+01   0.21693E+00
   0.53601E+01   0.21692E+00
   0.53601E+01   0.21690E+00
   0.53601E+01   0.21689E+00
   0.53601E+01   0.21688E+00
   0.53601E+01   0.21688E+00
   0.53601E+01   0.21687E+00
   0.53601E+01   0.21686E+00
   0.53601E+01   0.21686E+00
   0.53601E+01   0.21686E+00
   0.53601E+01   0.21686E+00
   0.53601E+01   0.21685E+00
   0.53601E+01   0.21683E+00
   0.53601E+01   0.21683E+00
   0.53601E+01   0.21682E+00
   0.53601E+01   0.21680E+00
   0.53601E+01   0.21679E+00
   0.53601E+01   0.21677E+00
   0.53601E+01   0.21679E+00
   0.53601E+01   0.21676E+00
   0.53601E+01   0.21674E+00
   0.53601E+01   0.21674E+00
   0.53601E+01   0.21672E+00
   0.53601E+01   0.21671E+00
   0.53601E+01   0.21671E+00
   0.53601E+01   0.21669E+00
   0.53601E+01   0.21665E+00
   0.53601E+01   0.21664E+00
   0.53601E+01   0.21664E+00
   0.53601E+01   0.21664E+00
   0.53601E+01   0.21664E+00
   0.53601E+01   0.21664E+00
   0.53601E+01   0.21664E+00
   0.53601E+01   0.21663E+00
   0.53601E+01   0.21660E+00
   0.53601E+01   0.21660E+00
   0.53601E+01   0.21660E+00
   0.53601E+01   0.21659E+00
   0.53601E+01   0.21656E+00
   0.53601E+01   0.21656E+00
   0.53601E+01   0.21656E+00
   0.53601E+01   0.21654E+00
   0.53601E+01   0.21653E+00
   0.53601E+01   0.21650E+00
   0.53601E+01   0.21649E+00
   0.53601E+01   0.21647E+00
   0.53601E+01   0.21647E+00
   0.53601E+01   0.21646E+00
   0.53601E+01   0.21646E+00
   0.53601E+01   0.21644E+00
   0.53601E+01   0.21642E+00
   0.53601E+01   0.21644E+00
   0.53601E+01   0.21642E+00
   0.53601E+01   0.21640E+00
   0.53601E+01   0.21637E+00
   0.53601E+01   0.21637E+00
   0.53601E+01   0.21637E+00
   0.53601E+01   0.21637E+00
   0.53601E+01   0.21639E+00
   0.53601E+01   0.21635E+00
   0.53601E+01   0.21635E+00
   0.53601E+01   0.21633E+00
   0.53601E+01   0.21631E+00
   0.53601E+01   0.21631E+00
   0.53601E+01   0.21629E+00
   0.53601E+01   0.21628E+00
   0.53601E+01   0.21628E+00
   0.53601E+01   0.21627E+00
   0.53601E+01   0.21627E+00
   0.53601E+01   0.21626E+00
   0.53601E+01   0.21624E+00
   0.53601E+01   0.21621E+00
   0.53601E+01   0.21620E+00
   0.53601E+01   0.21617E+00
   0.53601E+01   0.21616E+00
   0.53601E+01   0.21617E+00
   0.53601E+01   0.21615E+00
   0.53601E+01   0.21615E+00
   0.53601E+01   0.21615E+00
   0.53601E+01   0.21613E+00
   0.53601E+01   0.21613E+00
   0.53601E+01   0.21611E+00
   0.53601E+01   0.21612E+00
   0.53601E+01   0.21613E+00
   0.53601E+01   0.21608E+00
   0.53601E+01   0.21608E+00
   0.53601E+01   0.21607E+00
   0.53601E+01   0.21607E+00
   0.53601E+01   0.21605E+00
   0.53601E+01   0.21604E+00
   0.53601E+01   0.21604E+00
   0.53601E+01   0.21603E+00
   0.53601E+01   0.21602E+00
   0.53601E+01   0.21599E+00
   0.53501E+01   0.21638E+00
   0.53501E+01   0.21637E+00
   0.53501E+01   0.21637E+00
   0.53601E+01   0.21597E+00
   0.53501E+01   0.21635E+00
   0.53501E+01   0.21632E+00
   0.53501E+01   0.21632E+00
   0.53501E+01   0.21630E+00
   0.53501E+01   0.21627E+00
   0.53501E+01   0.21628E+00
   0.53501E+01   0.21628E+00
   0.53501E+01   0.21627E+00
   0.53501E+01   0.21627E+00
   0.53501E+01   0.21627E+00
   0.53501E+01   0.21624E+00
   0.53501E+01   0.21624E+00
   0.53501E+01   0.21623E+00
   0.53601E+01   0.21581E+00
   0.53501E+01   0.21622E+00
   0.53501E+01   0.21619E+00
   0.53501E+01   0.21617E+00
   0.53501E+01   0.21617E+00
   0.53501E+01   0.21617E+00
   0.53501E+01   0.21616E+00
   0.53501E+01   0.21615E+00
   0.53501E+01   0.21614E+00
   0.53501E+01   0.21611E+00
   0.53501E+01   0.21609E+00
   0.53501E+01   0.21609E+00
   0.53501E+01   0.21609E+00
   0.53501E+01   0.21609E+00
   0.53501E+01   0.21606E+00
   0.53501E+01   0.21605E+00
   0.53501E+01   0.21605E+00
   0.53501E+01   0.21604E+00
   0.53501E+01   0.21604E+00
   0.53501E+01   0.21604E+00
   0.53501E+01   0.21601E+00
   0.53501E+01   0.21598E+00
   0.53501E+01   0.21598E+00
   0.53501E+01   0.21597E+00
   0.53501E+01   0.21597E+00
   0.53501E+01   0.21597E+00
   0.53501E+01   0.21595E+00
   0.53501E+01   0.21595E+00
   0.53501E+01   0.21593E+00
   0.53501E+01   0.21592E+00
   0.53501E+01   0.21591E+00
   0.53501E+01   0.21590E+00
   0.53501E+01   0.21588E+00
   0.53501E+01   0.21588E+00
   0.53501E+01   0.21587E+00
   0.53501E+01   0.21584E+00
   0.53501E+01   0.21583E+00
   0.53501E+01   0.21582E+00
   0.53501E+01   0.21580E+00
   0.53501E+01   0.21580E+00
   0.53501E+01   0.21580E+00
   0.53501E+01   0.21580E+00
   0.53501E+01   0.21580E+00
   0.53501E+01   0.21577E+00
   0.53501E+01   0.21577E+00
   0.53501E+01   0.21574E+00
   0.53501E+01   0.21573E+00
   0.53501E+01   0.21573E+00
   0.53501E+01   0.21572E+00
   0.53501E+01   0.21571E+00
   0.53501E+01   0.21571E+00
   0.53501E+01   0.21570E+00
   0.53501E+01   0.21568E+00
   0.53501E+01   0.21568E+00
   0.53501E+01   0.21565E+00
   0.53501E+01   0.21563E+00
   0.53501E+01   0.21563E+00
   0.53501E+01   0.21563E+00
   0.53501E+01   0.21562E+00
   0.53501E+01   0.21562E+00
   0.53501E+01   0.21560E+00
   0.53501E+01   0.21560E+00
   0.53501E+01   0.21556E+00
   0.53501E+01   0.21556E+00
   0.53501E+01   0.21556E+00
   0.53501E+01   0.21555E+00
   0.53501E+01   0.21554E+00
   0.53501E+01   0.21553E+00
   0.53501E+01   0.21553E+00
   0.53501E+01   0.21551E+00
   0.53501E+01   0.21550E+00
   0.53501E+01   0.21549E+00
   0.53501E+01   0.21549E+00
   0.53501E+01   0.21549E+00
   0.53501E+01   0.21546E+00
   0.53501E+01   0.21543E+00
   0.53501E+01   0.21543E+00
   0.53501E+01   0.21541E+00
   0.53501E+01   0.21540E+00
   0.53501E+01   0.21540E+00
   0.53501E+01   0.21539E+00
   0.53501E+01   0.21538E+00
   0.53501E+01   0.21537E+00
   0.53501E+01   0.21538E+00
   0.53501E+01   0.21537E+00
   0.53501E+01   0.21535E+00
   0.53501E+01   0.21533E+00
   0.53501E+01   0.21533E+00
   0.53501E+01   0.21531E+00
   0.53501E+01   0.21530E+00
   0.53501E+01   0.21530E+00
   0.53501E+01   0.21530E+00
   0.53501E+01   0.21530E+00
   0.53501E+01   0.21529E+00
   0.53501E+01   0.21526E+00
   0.53501E+01   0.21525E+00
   0.53501E+01   0.21524E+00
   0.53501E+01   0.21523E+00
   0.53501E+01   0.21523E+00
   0.53501E+01   0.21521E+00
   0.53501E+01   0.21521E+00
   0.53501E+01   0.21520E+00
   0.53501E+01   0.21518E+00
   0.53501E+01   0.21517E+00
   0.53501E+01   0.21516E+00
   0.53501E+01   0.21516E+00
   0.53501E+01   0.21513E+00
   0.53501E+01   0.21512E+00
   0.53501E+01   0.21510E+00
   0.53501E+01   0.21510E+00
   0.53501E+01   0.21509E+00
   0.53501E+01   0.21508E+00
   0.53501E+01   0.21508E+00
   0.53501E+01   0.21508E+00
   0.53501E+01   0.21507E+00
   0.53501E+01   0.21504E+00
   0.53501E+01   0.21504E+00
   0.53501E+01   0.21503E+00
   0.53501E+01   0.21504E+00
   0.53501E+01   0.21502E+00
   0.53501E+01   0.21502E+00
   0.53501E+01   0.21499E+00
   0.53501E+01   0.21498E+00
   0.53501E+01   0.21498E+00
   0.53501E+01   0.21499E+00
   0.53501E+01   0.21497E+00
   0.53501E+01   0.21496E+00
   0.53501E+01   0.21495E+00
   0.53501E+01   0.21493E+00
   0.53501E+01   0.21490E+00
   0.53501E+01   0.21490E+00
   0.53501E+01   0.21490E+00
   0.53501E+01   0.21489E+00
   0.53501E+01   0.21488E+00
   0.53501E+01   0.21487E+00
   0.53501E+01   0.21487E+00
   0.53501E+01   0.21484E+00
   0.53501E+01   0.21483E+00
   0.53501E+01   0.21482E+00
   0.53501E+01   0.21480E+00
   0.53501E+01   0.21480E+00
   0.53501E+01   0.21480E+00
   0.53501E+01   0.21480E+00
   0.53501E+01   0.21479E+00
   0.53501E+01   0.21479E+00
   0.53501E+01   0.21478E+00
   0.53501E+01   0.21475E+00
   0.53501E+01   0.21474E+00
   0.53501E+01   0.21471E+00
   0.53501E+01   0.21473E+00
   0.53501E+01   0.21471E+00
   0.53501E+01   0.21469E+00
   0.53501E+01   0.21469E+00
   0.53501E+01   0.21469E+00
   0.53501E+01   0.21468E+00
   0.53501E+01   0.21468E+00
   0.53501E+01   0.21467E+00
   0.53501E+01   0.21467E+00
   0.53501E+01   0.21462E+00
   0.53501E+01   0.21461E+00
   0.53501E+01   0.21462E+00
   0.53501E+01   0.21461E+00
   0.53501E+01   0.21460E+00
   0.53501E+01   0.21459E+00
   0.53501E+01   0.21458E+00
   0.53501E+01   0.21455E+00
   0.53501E+01   0.21455E+00
   0.53501E+01   0.21454E+00
   0.53501E+01   0.21454E+00
   0.53501E+01   0.21453E+00
   0.53501E+01   0.21453E+00
   0.53501E+01   0.21452E+00
   0.53501E+01   0.21452E+00
   0.53501E+01   0.21451E+00
   0.53501E+01   0.21450E+00
   0.53501E+01   0.21448E+00
   0.53501E+01   0.21447E+00
   0.53501E+01   0.21447E+00
   0.53501E+01   0.21446E+00
   0.53501E+01   0.21445E+00
   0.53501E+01   0.21441E+00
   0.53501E+01   0.21440E+00
   0.53501E+01   0.21441E+00
   0.53501E+01   0.21439E+00
   0.53501E+01   0.21439E+00
   0.53501E+01   0.21438E+00
   0.53501E+01   0.21439E+00
   0.53501E+01   0.21438E+00
   0.53501E+01   0.21435E+00
   0.53501E+01   0.21434E+00
   0.53501E+01   0.21433E+00
   0.53501E+01   0.21433E+00
   0.53501E+01   0.21433E+00
   0.53501E+01   0.21430E+00
   0.53501E+01   0.21429E+00
   0.53501E+01   0.21429E+00
   0.53501E+01   0.21427E+00
   0.53501E+01   0.21426E+00
   0.53501E+01   0.21424E+00
   0.53501E+01   0.21423E+00
   0.53501E+01   0.21423E+00
   0.53501E+01   0.21423E+00
   0.53501E+01   0.21423E+00
   0.53501E+01   0.21423E+00
   0.53501E+01   0.21423E+00
   0.53501E+01   0.21420E+00
   0.53501E+01   0.21420E+00
   0.53501E+01   0.21420E+00
   0.53501E+01   0.21417E+00
   0.53501E+01   0.21416E+00
   0.53501E+01   0.21415E+00
   0.53501E+01   0.21414E+00
   0.53501E+01   0.21414E+00
   0.53501E+01   0.21413E+00
   0.53501E+01   0.21412E+00
   0.53501E+01   0.21410E+00
   0.53501E+01   0.21409E+00
   0.53501E+01   0.21408E+00
   0.53501E+01   0.21408E+00
   0.53501E+01   0.21407E+00
   0.53501E+01   0.21407E+00
   0.53501E+01   0.21404E+00
   0.53501E+01   0.21404E+00
   0.53501E+01   0.21404E+00
   0.53501E+01   0.21400E+00
   0.53501E+01   0.21400E+00
   0.53501E+01   0.21399E+00
   0.53501E+01   0.21399E+00
   0.53501E+01   0.21399E+00
   0.53501E+01   0.21397E+00
   0.53501E+01   0.21396E+00
   0.53501E+01   0.21394E+00
   0.53501E+01   0.21394E+00
   0.53501E+01   0.21394E+00
   0.53501E+01   0.21394E+00
   0.53501E+01   0.21394E+00
   0.53501E+01   0.21390E+00
   0.53501E+01   0.21389E+00
   0.53501E+01   0.21389E+00
   0.53501E+01   0.21389E+00
   0.53501E+01   0.21388E+00
   0.53501E+01   0.21388E+00
   0.53501E+01   0.21385E+00
   0.53501E+01   0.21385E+00
   0.53501E+01   0.21384E+00
   0.53501E+01   0.21382E+00
   0.53501E+01   0.21382E+00
   0.53501E+01   0.21380E+00
   0.53501E+01   0.21379E+00
   0.53501E+01   0.21378E+00
   0.53501E+01   0.21378E+00
   0.53501E+01   0.21376E+00
   0.53501E+01   0.21377E+00
   0.53501E+01   0.21375E+00
   0.53501E+01   0.21372E+00
   0.53501E+01   0.21372E+00
   0.53501E+01   0.21373E+00
   0.53501E+01   0.21371E+00
   0.53501E+01   0.21372E+00
   0.53501E+01   0.21372E+00
   0.53501E+01   0.21371E+00
   0.53501E+01   0.21369E+00
   0.53501E+01   0.21369E+00
   0.53501E+01   0.21365E+00
   0.53501E+01   0.21365E+00
   0.53501E+01   0.21365E+00
   0.53501E+01   0.21365E+00
   0.53501E+01   0.21363E+00
   0.53501E+01   0.21364E+00
   0.53501E+01   0.21360E+00
   0.53501E+01   0.21361E+00
   0.53501E+01   0.21356E+00
   0.53501E+01   0.21356E+00
   0.53501E+01   0.21356E+00
   0.53501E+01   0.21356E+00
   0.53501E+01   0.21355E+00
   0.53501E+01   0.21354E+00
   0.53501E+01   0.21352E+00
   0.53501E+01   0.21353E+00
   0.53501E+01   0.21352E+00
   0.53501E+01   0.21349E+00
   0.53501E+01   0.21348E+00
   0.53501E+01   0.21346E+00
   0.53501E+01   0.21345E+00
   0.53501E+01   0.21345E+00
   0.53501E+01   0.21345E+00
   0.53501E+01   0.21344E+00
   0.53501E+01   0.21343E+00
   0.53501E+01   0.21342E+00
   0.53501E+01   0.21342E+00
   0.53501E+01   0.21342E+00
   0.53501E+01   0.21341E+00
   0.53501E+01   0.21340E+00
   0.53501E+01   0.21336E+00
   0.53501E+01   0.21335E+00
   0.53501E+01   0.21335E+00
   0.53501E+01   0.21333E+00
   0.53501E+01   0.21334E+00
   0.53501E+01   0.21333E+00
   0.53501E+01   0.21330E+00
   0.53501E+01   0.21330E+00
   0.53501E+01   0.21328E+00
   0.53501E+01   0.21328E+00
   0.53501E+01   0.21329E+00
   0.53501E+01   0.21328E+00
   0.53501E+01   0.21326E+00
   0.53501E+01   0.21325E+00
   0.53501E+01   0.21324E+00
   0.53501E+01   0.21323E+00
   0.53501E+01   0.21323E+00
   0.53501E+01   0.21324E+00
   0.53501E+01   0.21323E+00
   0.53501E+01   0.21323E+00
   0.53501E+01   0.21320E+00
   0.53501E+01   0.21318E+00
   0.53501E+01   0.21318E+00
   0.53501E+01   0.21317E+00
   0.53501E+01   0.21315E+00
   0.53501E+01   0.21313E+00
   0.53501E+01   0.21312E+00
   0.53501E+01   0.21312E+00
   0.53501E+01   0.21311E+00
   0.53501E+01   0.21310E+00
   0.53501E+01   0.21307E+00
   0.53501E+01   0.21308E+00
   0.53501E+01   0.21308E+00
   0.53501E+01   0.21308E+00
   0.53501E+01   0.21305E+00
   0.53501E+01   0.21304E+00
   0.53501E+01   0.21304E+00
   0.53501E+01   0.21304E+00
   0.53501E+01   0.21304E+00
   0.53501E+01   0.21303E+00
   0.53501E+01   0.21302E+00
   0.53501E+01   0.21301E+00
   0.53501E+01   0.21301E+00
   0.53501E+01   0.21298E+00
   0.53501E+01   0.21297E+00
   0.53501E+01   0.21297E+00
   0.53501E+01   0.21295E+00
   0.53501E+01   0.21293E+00
   0.53501E+01   0.21293E+00
   0.53501E+01   0.21293E+00
   0.53501E+01   0.21290E+00
   0.53501E+01   0.21290E+00
   0.53501E+01   0.21290E+00
   0.53501E+01   0.21290E+00
   0.53501E+01   0.21289E+00
   0.53501E+01   0.21288E+00
   0.53501E+01   0.21286E+00
   0.53501E+01   0.21285E+00
   0.53501E+01   0.21284E+00
   0.53501E+01   0.21281E+00
   0.53501E+01   0.21281E+00
   0.53501E+01   0.21280E+00
   0.53501E+01   0.21281E+00
   0.53501E+01   0.21281E+00
   0.53501E+01   0.21281E+00
   0.53501E+01   0.21280E+00
   0.53501E+01   0.21278E+00
   0.53501E+01   0.21279E+00
   0.53501E+01   0.21278E+00
   0.53501E+01   0.21276E+00
   0.53501E+01   0.21273E+00
   0.53501E+01   0.21272E+00
   0.53501E+01   0.21272E+00
   0.53501E+01   0.21271E+00
   0.53501E+01   0.21270E+00
   0.53501E+01   0.21269E+00
   0.53501E+01   0.21265E+00
   0.53501E+01   0.21266E+00
   0.53501E+01   0.21266E+00
   0.53501E+01   0.21266E+00
   0.53501E+01   0.21266E+00
   0.53501E+01   0.21266E+00
   0.53501E+01   0.21264E+00
   0.53501E+01   0.21263E+00
   0.53501E+01   0.21263E+00
   0.53501E+01   0.21261E+00
   0.53501E+01   0.21260E+00
   0.53501E+01   0.21260E+00
   0.53501E+01   0.21258E+00
   0.53501E+01   0.21257E+00
   0.53501E+01   0.21256E+00
   0.53501E+01   0.21256E+00
   0.53501E+01   0.21256E+00
   0.53501E+01   0.21254E+00
   0.53501E+01   0.21253E+00
   0.53501E+01   0.21253E+00
   0.53501E+01   0.21252E+00
   0.53501E+01   0.21251E+00
   0.53501E+01   0.21249E+00
   0.53501E+01   0.21249E+00
   0.53501E+01   0.21247E+00
   0.53501E+01   0.21247E+00
   0.53501E+01   0.21245E+00
   0.53501E+01   0.21245E+00
   0.53501E+01   0.21245E+00
   0.53501E+01   0.21245E+00
   0.53501E+01   0.21245E+00
   0.53501E+01   0.21241E+00
   0.53401E+01   0.21279E+00
   0.53501E+01   0.21239E+00
   0.53501E+01   0.21238E+00
   0.53501E+01   0.21238E+00
   0.53401E+01   0.21277E+00
   0.53501E+01   0.21236E+00
   0.53501E+01   0.21236E+00
   0.53501E+01   0.21236E+00
   0.53501E+01   0.21236E+00
   0.53501E+01   0.21233E+00
   0.53501E+01   0.21230E+00
   0.53501E+01   0.21228E+00
   0.53501E+01   0.21229E+00
   0.53501E+01   0.21229E+00
   0.53501E+01   0.21226E+00
   0.53501E+01   0.21226E+00
   0.53501E+01   0.21226E+00
   0.53501E+01   0.21224E+00
   0.53501E+01   0.21222E+00
   0.53501E+01   0.21222E+00
   0.53501E+01   0.21221E+00
   0.53501E+01   0.21221E+00
   0.53501E+01   0.21220E+00
   0.53501E+01   0.21218E+00
   0.53501E+01   0.21217E+00
   0.53501E+01   0.21214E+00
   0.53501E+01   0.21215E+00
   0.53501E+01   0.21215E+00
   0.53501E+01   0.21215E+00
   0.53501E+01   0.21215E+00
   0.53501E+01   0.21213E+00
   0.53501E+01   0.21212E+00
   0.53501E+01   0.21212E+00
   0.53501E+01   0.21210E+00
   0.53501E+01   0.21207E+00
   0.53501E+01   0.21207E+00
   0.53501E+01   0.21204E+00
   0.53501E+01   0.21203E+00
   0.53501E+01   0.21203E+00
   0.53501E+01   0.21202E+00
   0.53501E+01   0.21201E+00
   0.53501E+01   0.21202E+00
   0.53501E+01   0.21201E+00
   0.53501E+01   0.21200E+00
   0.53501E+01   0.21201E+00
   0.53501E+01   0.21200E+00
   0.53501E+01   0.21198E+00
   0.53501E+01   0.21196E+00
   0.53501E+01   0.21196E+00
   0.53501E+01   0.21194E+00
   0.53501E+01   0.21193E+00
   0.53501E+01   0.21191E+00
   0.53501E+01   0.21191E+00
   0.53501E+01   0.21190E+00
   0.53501E+01   0.21188E+00
   0.53501E+01   0.21188E+00
   0.53501E+01   0.21187E+00
   0.53501E+01   0.21187E+00
   0.53501E+01   0.21187E+00
   0.53501E+01   0.21186E+00
   0.53501E+01   0.21183E+00
   0.53501E+01   0.21183E+00
   0.53501E+01   0.21183E+00
   0.53501E+01   0.21183E+00
   0.53501E+01   0.21181E+00
   0.53501E+01   0.21181E+00
   0.53501E+01   0.21181E+00
   0.53501E+01   0.21181E+00
   0.53501E+01   0.21179E+00
   0.53501E+01   0.21179E+00
   0.53501E+01   0.21175E+00
   0.53501E+01   0.21174E+00
   0.53501E+01   0.21173E+00
   0.53501E+01   0.21173E+00
   0.53501E+01   0.21172E+00
   0.53501E+01   0.21171E+00
   0.53501E+01   0.21171E+00
   0.53501E+01   0.21172E+00
   0.53501E+01   0.21171E+00
   0.53501E+01   0.21168E+00
   0.53501E+01   0.21165E+00
   0.53501E+01   0.21165E+00
   0.53501E+01   0.21165E+00
   0.53501E+01   0.21163E+00
   0.53501E+01   0.21163E+00
   0.53501E+01   0.21163E+00
   0.53501E+01   0.21161E+00
   0.53501E+01   0.21162E+00
   0.53501E+01   0.21160E+00
   0.53501E+01   0.21159E+00
   0.53501E+01   0.21159E+00
   0.53501E+01   0.21160E+00
   0.53501E+01   0.21158E+00
   0.53501E+01   0.21156E+00
   0.53501E+01   0.21156E+00
   0.53501E+01   0.21154E+00
   0.53501E+01   0.21154E+00
   0.53501E+01   0.21154E+00
   0.53501E+01   0.21153E+00
   0.53501E+01   0.21152E+00
   0.53501E+01   0.21150E+00
   0.53501E+01   0.21151E+00
   0.53501E+01   0.21149E+00
   0.53501E+01   0.21148E+00
   0.53501E+01   0.21146E+00
   0.53501E+01   0.21146E+00
   0.53501E+01   0.21146E+00
   0.53501E+01   0.21144E+00
   0.53501E+01   0.21144E+00
   0.53501E+01   0.21142E+00
   0.53501E+01   0.21142E+00
   0.53501E+01   0.21143E+00
   0.53501E+01   0.21142E+00
   0.53501E+01   0.21140E+00
   0.53501E+01   0.21140E+00
   0.53501E+01   0.21136E+00
   0.53501E+01   0.21136E+00
   0.53501E+01   0.21136E+00
   0.53501E+01   0.21135E+00
   0.53501E+01   0.21134E+00
   0.53501E+01   0.21133E+00
   0.53501E+01   0.21131E+00
   0.53501E+01   0.21131E+00
   0.53501E+01   0.21130E+00
   0.53501E+01   0.21131E+00
   0.53501E+01   0.21128E+00
   0.53501E+01   0.21128E+00
   0.53501E+01   0.21126E+00
   0.53501E+01   0.21125E+00
   0.53501E+01   0.21125E+00
   0.53501E+01   0.21124E+00
   0.53501E+01   0.21119E+00
   0.53501E+01   0.21119E+00
   0.53501E+01   0.21118E+00
   0.53501E+01   0.21120E+00
   0.53501E+01   0.21120E+00
   0.53501E+01   0.21118E+00
   0.53501E+01   0.21119E+00
   0.53501E+01   0.21117E+00
   0.53501E+01   0.21117E+00
   0.53501E+01   0.21116E+00
   0.53501E+01   0.21116E+00
   0.53501E+01   0.21113E+00
   0.53501E+01   0.21111E+00
   0.53501E+01   0.21110E+00
   0.53501E+01   0.21110E+00
   0.53501E+01   0.21110E+00
   0.53501E+01   0.21110E+00
   0.53501E+01   0.21108E+00
   0.53501E+01   0.21108E+00
   0.53501E+01   0.21105E+00
   0.53501E+01   0.21102E+00
   0.53501E+01   0.21102E+00
   0.53501E+01   0.21102E+00
   0.53501E+01   0.21102E+00
   0.53501E+01   0.21103E+00
   0.53501E+01   0.21102E+00
   0.53501E+01   0.21099E+00
   0.53501E+01   0.21099E+00
   0.53501E+01   0.21098E+00
   0.53501E+01   0.21097E+00
   0.53501E+01   0.21096E+00
   0.53501E+01   0.21097E+00
   0.53501E+01   0.21094E+00
   0.53501E+01   0.21093E+00
   0.53501E+01   0.21093E+00
   0.53501E+01   0.21091E+00
   0.53501E+01   0.21091E+00
   0.53501E+01   0.21091E+00
   0.53501E+01   0.21089E+00
   0.53501E+01   0.21088E+00
   0.53501E+01   0.21086E+00
   0.53501E+01   0.21087E+00
   0.53501E+01   0.21085E+00
   0.53501E+01   0.21085E+00
   0.53501E+01   0.21085E+00
   0.53501E+01   0.21084E+00
   0.53501E+01   0.21083E+00
   0.53501E+01   0.21083E+00
   0.53501E+01   0.21084E+00
   0.53501E+01   0.21083E+00
   0.53501E+01   0.21081E+00
   0.53501E+01   0.21078E+00
   0.53501E+01   0.21078E+00
   0.53501E+01   0.21077E+00
   0.53501E+01   0.21074E+00
   0.53501E+01   0.21075E+00
   0.53501E+01   0.21074E+00
   0.53501E+01   0.21073E+00
   0.53501E+01   0.21073E+00
   0.53501E+01   0.21072E+00
   0.53501E+01   0.21071E+00
   0.53501E+01   0.21069E+00
   0.53501E+01   0.21066E+00
   0.53501E+01   0.21066E+00
   0.53501E+01   0.21066E+00
   0.53501E+01   0.21066E+00
   0.53501E+01   0.21067E+00
   0.53501E+01   0.21066E+00
   0.53501E+01   0.21066E+00
   0.53501E+01   0.21066E+00
   0.53501E+01   0.21063E+00
   0.53501E+01   0.21062E+00
   0.53501E+01   0.21060E+00
   0.53501E+01   0.21060E+00
   0.53501E+01   0.21060E+00
   0.53501E+01   0.21058E+00
   0.53501E+01   0.21058E+00
   0.53501E+01   0.21059E+00
   0.53501E+01   0.21059E+00
   0.53501E+01   0.21055E+00
   0.53501E+01   0.21055E+00
   0.53501E+01   0.21054E+00
   0.53501E+01   0.21052E+00
   0.53501E+01   0.21050E+00
   0.53501E+01   0.21050E+00
   0.53501E+01   0.21048E+00
   0.53501E+01   0.21046E+00
   0.53501E+01   0.21046E+00
   0.53501E+01   0.21046E+00
   0.53501E+01   0.21046E+00
   0.53501E+01   0.21045E+00
   0.53501E+01   0.21046E+00
   0.53501E+01   0.21046E+00
   0.53501E+01   0.21046E+00
   0.53501E+01   0.21043E+00
   0.53501E+01   0.21043E+00
   0.53501E+01   0.21042E+00
   0.53501E+01   0.21040E+00
   0.53501E+01   0.21040E+00
   0.53501E+01   0.21039E+00
   0.53501E+01   0.21037E+00
   0.53501E+01   0.21037E+00
   0.53501E+01   0.21036E+00
   0.53501E+01   0.21035E+00
   0.53501E+01   0.21034E+00
   0.53501E+01   0.21033E+00
   0.53501E+01   0.21030E+00
   0.53501E+01   0.21029E+00
   0.53501E+01   0.21028E+00
   0.53501E+01   0.21028E+00
   0.53501E+01   0.21028E+00
   0.53501E+01   0.21028E+00
   0.53501E+01   0.21028E+00
   0.53501E+01   0.21028E+00
   0.53501E+01   0.21024E+00
   0.53501E+01   0.21024E+00
   0.53501E+01   0.21024E+00
   0.53501E+01   0.21022E+00
   0.53501E+01   0.21021E+00
   0.53501E+01   0.21020E+00
   0.53501E+01   0.21019E+00
   0.53501E+01   0.21020E+00
   0.53501E+01   0.21019E+00
   0.53501E+01   0.21018E+00
   0.53501E+01   0.21017E+00
   0.53501E+01   0.21015E+00
   0.53501E+01   0.21015E+00
   0.53501E+01   0.21014E+00
   0.53501E+01   0.21013E+00
   0.53501E+01   0.21011E+00
   0.53501E+01   0.21011E+00
   0.53501E+01   0.21010E+00
   0.53501E+01   0.21010E+00
   0.53501E+01   0.21010E+00
   0.53501E+01   0.21010E+00
   0.53501E+01   0.21008E+00
   0.53501E+01   0.21006E+00
   0.53501E+01   0.21006E+00
   0.53501E+01   0.21006E+00
   0.53501E+01   0.21005E+00
   0.53501E+01   0.21005E+00
   0.53501E+01   0.21003E+00
   0.53501E+01   0.21001E+00
   0.53501E+01   0.21000E+00
   0.53501E+01   0.20999E+00
   0.53501E+01   0.20999E+00
   0.53501E+01   0.20998E+00
   0.53501E+01   0.20996E+00
   0.53501E+01   0.20995E+00
   0.53501E+01   0.20996E+00
   0.53501E+01   0.20995E+00
   0.53501E+01   0.20994E+00
   0.53501E+01   0.20993E+00
   0.53501E+01   0.20990E+00
   0.53501E+01   0.20990E+00
   0.53501E+01   0.20990E+00
   0.53501E+01   0.20988E+00
   0.53501E+01   0.20987E+00
   0.53501E+01   0.20987E+00
   0.53501E+01   0.20988E+00
   0.53501E+01   0.20988E+00
   0.53501E+01   0.20989E+00
   0.53501E+01   0.20987E+00
   0.53501E+01   0.20986E+00
   0.53501E+01   0.20985E+00
   0.53501E+01   0.20985E+00
   0.53501E+01   0.20984E+00
   0.53501E+01   0.20984E+00
   0.53501E+01   0.20982E+00
   0.53501E+01   0.20979E+00
   0.53501E+01   0.20979E+00
   0.53501E+01   0.20977E+00
   0.53501E+01   0.20978E+00
   0.53501E+01   0.20974E+00
   0.53501E+01   0.20973E+00
   0.53501E+01   0.20974E+00
   0.53501E+01   0.20973E+00
   0.53501E+01   0.20970E+00
   0.53501E+01   0.20970E+00
   0.53501E+01   0.20970E+00
   0.53501E+01   0.20967E+00
   0.53501E+01   0.20966E+00
   0.53501E+01   0.20966E+00
   0.53501E+01   0.20966E+00
   0.53501E+01   0.20966E+00
   0.53501E+01   0.20965E+00
   0.53501E+01   0.20964E+00
   0.53501E+01   0.20964E+00
   0.53501E+01   0.20963E+00
   0.53501E+01   0.20963E+00
   0.53501E+01   0.20963E+00
   0.53501E+01   0.20963E+00
   0.53501E+01   0.20962E+00
   0.53501E+01   0.20960E+00
   0.53501E+01   0.20960E+00
   0.53501E+01   0.20959E+00
   0.53501E+01   0.20958E+00
   0.53501E+01   0.20957E+00
   0.53501E+01   0.20956E+00
   0.53501E+01   0.20954E+00
   0.53501E+01   0.20951E+00
   0.53501E+01   0.20951E+00
   0.53501E+01   0.20951E+00
   0.53501E+01   0.20951E+00
   0.53501E+01   0.20951E+00
   0.53501E+01   0.20950E+00
   0.53501E+01   0.20950E+00
   0.53501E+01   0.20947E+00
   0.53501E+01   0.20947E+00
   0.53501E+01   0.20947E+00
   0.53501E+01   0.20948E+00
   0.53501E+01   0.20947E+00
   0.53501E+01   0.20945E+00
   0.53501E+01   0.20944E+00
   0.53501E+01   0.20943E+00
   0.53501E+01   0.20940E+00
   0.53501E+01   0.20939E+00
   0.53501E+01   0.20938E+00
   0.53501E+01   0.20937E+00
   0.53501E+01   0.20935E+00
   0.53501E+01   0.20935E+00
   0.53501E+01   0.20935E+00
   0.53501E+01   0.20936E+00
   0.53501E+01   0.20934E+00
   0.53501E+01   0.20934E+00
   0.53501E+01   0.20932E+00
   0.53501E+01   0.20932E+00
   0.53501E+01   0.20932E+00
   0.53501E+01   0.20931E+00
   0.53501E+01   0.20929E+00
   0.53501E+01   0.20927E+00
   0.53501E+01   0.20927E+00
   0.53501E+01   0.20925E+00
   0.53501E+01   0.20925E+00
   0.53501E+01   0.20925E+00
   0.53501E+01   0.20924E+00
   0.53501E+01   0.20924E+00
   0.53501E+01   0.20924E+00
   0.53501E+01   0.20924E+00
   0.53501E+01   0.20923E+00
   0.53501E+01   0.20920E+00
   0.53501E+01   0.20918E+00
   0.53501E+01   0.20916E+00
   0.53501E+01   0.20917E+00
   0.53501E+01   0.20914E+00
   0.53501E+01   0.20914E+00
   0.53501E+01   0.20914E+00
   0.53501E+01   0.20914E+00
   0.53501E+01   0.20914E+00
   0.53501E+01   0.20914E+00
   0.53501E+01   0.20913E+00
   0.53501E+01   0.20910E+00
   0.53501E+01   0.20911E+00
   0.53501E+01   0.20911E+00
   0.53501E+01   0.20912E+00
   0.53501E+01   0.20910E+00
   0.53501E+01   0.20906E+00
   0.53501E+01   0.20904E+00
   0.53501E+01   0.20904E+00
   0.53501E+01   0.20904E+00
   0.53501E+01   0.20904E+00
   0.53501E+01   0.20902E+00
   0.53501E+01   0.20903E+00
   0.53501E+01   0.20902E+00
   0.53501E+01   0.20902E+00
   0.53501E+01   0.20900E+00
   0.53501E+01   0.20899E+00
   0.53501E+01   0.20899E+00
   0.53501E+01   0.20901E+00
   0.53501E+01   0.20897E+00
   0.53501E+01   0.20897E+00
   0.53501E+01   0.20895E+00
   0.53501E+01   0.20894E+00
   0.53501E+01   0.20893E+00
   0.53501E+01   0.20894E+00
   0.53501E+01   0.20894E+00
   0.53501E+01   0.20890E+00
   0.53501E+01   0.20887E+00
   0.53501E+01   0.20887E+00
   0.53501E+01   0.20886E+00
   0.53501E+01   0.20886E+00
   0.53501E+01   0.20886E+00
   0.53501E+01   0.20887E+00
   0.53501E+01   0.20886E+00
   0.53501E+01   0.20886E+00
   0.53501E+01   0.20886E+00
   0.53501E+01   0.20884E+00
   0.53501E+01   0.20884E+00
   0.53501E+01   0.20883E+00
   0.53501E+01   0.20882E+00
   0.53501E+01   0.20881E+00
   0.53501E+01   0.20879E+00
   0.53501E+01   0.20877E+00
   0.53501E+01   0.20876E+00
   0.53501E+01   0.20877E+00
   0.53501E+01   0.20875E+00
   0.53501E+01   0.20874E+00
   0.53501E+01   0.20875E+00
   0.53501E+01   0.20875E+00
   0.53501E+01   0.20874E+00
   0.53501E+01   0.20873E+00
   0.53501E+01   0.20871E+00
   0.53501E+01   0.20870E+00
   0.53501E+01   0.20869E+00
   0.53501E+01   0.20866E+00
   0.53501E+01   0.20868E+00
   0.53501E+01   0.20868E+00
   0.53501E+01   0.20868E+00
   0.53501E+01   0.20868E+00
   0.53501E+01   0.20866E+00
   0.53501E+01   0.20865E+00
   0.53501E+01   0.20864E+00
   0.53501E+01   0.20861E+00
   0.53501E+01   0.20860E+00
   0.53501E+01   0.20860E+00
   0.53501E+01   0.20860E+00
   0.53501E+01   0.20857E+00
   0.53501E+01   0.20858E+00
   0.53501E+01   0.20857E+00
   0.53501E+01   0.20857E+00
   0.53501E+01   0.20857E+00
   0.53501E+01   0.20858E+00
   0.53501E+01   0.20857E+00
   0.53501E+01   0.20855E+00
   0.53501E+01   0.20854E+00
   0.53501E+01   0.20853E+00
   0.53501E+01   0.20854E+00
   0.53501E+01   0.20854E+00
   0.53501E+01   0.20851E+00
   0.53501E+01   0.20851E+00
   0.53501E+01   0.20848E+00
   0.53501E+01   0.20849E+00
   0.53501E+01   0.20849E+00
   0.53501E+01   0.20847E+00
   0.53501E+01   0.20845E+00
   0.53501E+01   0.20843E+00
   0.53501E+01   0.20842E+00
   0.53501E+01   0.20843E+00
   0.53501E+01   0.20842E+00
   0.53501E+01   0.20842E+00
   0.53501E+01   0.20842E+00
   0.53501E+01   0.20840E+00
   0.53501E+01   0.20840E+00
   0.53501E+01   0.20837E+00
   0.53501E+01   0.20838E+00
   0.53501E+01   0.20835E+00
   0.53501E+01   0.20834E+00
   0.53501E+01   0.20832E+00
   0.53501E+01   0.20832E+00
   0.53501E+01   0.20832E+00
   0.53501E+01   0.20832E+00
   0.53501E+01   0.20833E+00
   0.53501E+01   0.20833E+00
   0.53501E+01   0.20832E+00
   0.53501E+01   0.20830E+00
   0.53501E+01   0.20829E+00
   0.53501E+01   0.20829E+00
   0.53501E+01   0.20828E+00
   0.53501E+01   0.20828E+00
   0.53501E+01   0.20827E+00
   0.53501E+01   0.20826E+00
   0.53501E+01   0.20824E+00
   0.53501E+01   0.20823E+00
   0.53501E+01   0.20822E+00
   0.53501E+01   0.20820E+00
   0.53501E+01   0.20819E+00
   0.53501E+01   0.20818E+00
   0.53501E+01   0.20817E+00
   0.53501E+01   0.20817E+00
   0.53501E+01   0.20819E+00
   0.53501E+01   0.20818E+00
   0.53501E+01   0.20819E+00
   0.53501E+01   0.20816E+00
   0.53501E+01   0.20814E+00
   0.53501E+01   0.20812E+00
   0.53501E+01   0.20812E+00
   0.53501E+01   0.20812E+00
   0.53501E+01   0.20811E+00
   0.53501E+01   0.20811E+00
   0.53501E+01   0.20811E+00
   0.53501E+01   0.20811E+00
   0.53501E+01   0.20811E+00
   0.53501E+01   0.20810E+00
   0.53501E+01   0.20807E+00
   0.53501E+01   0.20806E+00
   0.53501E+01   0.20804E+00
   0.53501E+01   0.20804E+00
   0.53501E+01   0.20804E+00
   0.53501E+01   0.20804E+00
   0.53501E+01   0.20802E+00
   0.53501E+01   0.20799E+00
   0.53501E+01   0.20799E+00
   0.53501E+01   0.20798E+00
   0.53501E+01   0.20798E+00
   0.53501E+01   0.20797E+00
   0.53501E+01   0.20797E+00
   0.53501E+01   0.20796E+00
   0.53501E+01   0.20798E+00
   0.53501E+01   0.20798E+00
   0.53501E+01   0.20797E+00
   0.53501E+01   0.20794E+00
   0.53501E+01   0.20794E+00
   0.53501E+01   0.20792E+00
   0.53501E+01   0.20792E+00
   0.53501E+01   0.20789E+00
   0.53501E+01   0.20787E+00
   0.53501E+01   0.20786E+00
   0.53501E+01   0.20786E+00
   0.53501E+01   0.20785E+00
   0.53501E+01   0.20785E+00
   0.53501E+01   0.20785E+00
   0.53501E+01   0.20785E+00
   0.53501E+01   0.20785E+00
   0.53501E+01   0.20786E+00
   0.53501E+01   0.20783E+00
   0.53501E+01   0.20782E+00
   0.53501E+01   0.20782E+00
   0.53501E+01   0.20782E+00
   0.53501E+01   0.20780E+00
   0.53501E+01   0.20780E+00
   0.53501E+01   0.20779E+00
   0.53501E+01   0.20776E+00
   0.53501E+01   0.20775E+00
   0.53501E+01   0.20776E+00
   0.53501E+01   0.20776E+00
   0.53501E+01   0.20776E+00
   0.53501E+01   0.20774E+00
   0.53501E+01   0.20773E+00
   0.53601E+01   0.20734E+00
   0.53501E+01   0.20773E+00
   0.53601E+01   0.20733E+00
   0.53601E+01   0.20732E+00
   0.53601E+01   0.20731E+00
   0.53601E+01   0.20730E+00
   0.53601E+01   0.20730E+00
   0.53601E+01   0.20727E+00
   0.53601E+01   0.20726E+00
   0.53601E+01   0.20727E+00
   0.53601E+01   0.20727E+00
   0.53601E+01   0.20727E+00
   0.53601E+01   0.20726E+00
   0.53601E+01   0.20726E+00
   0.53601E+01   0.20725E+00
   0.53601E+01   0.20724E+00
   0.53601E+01   0.20723E+00
   0.53601E+01   0.20722E+00
   0.53601E+01   0.20720E+00
   0.53601E+01   0.20718E+00
   0.53601E+01   0.20717E+00
   0.53601E+01   0.20717E+00
   0.53601E+01   0.20716E+00
   0.53601E+01   0.20717E+00
   0.53601E+01   0.20716E+00
   0.53601E+01   0.20716E+00
   0.53601E+01   0.20716E+00
   0.53601E+01   0.20716E+00
   0.53601E+01   0.20713E+00
   0.53601E+01   0.20711E+00
   0.53601E+01   0.20709E+00
   0.53601E+01   0.20709E+00
   0.53601E+01   0.20708E+00
   0.53601E+01   0.20709E+00
   0.53601E+01   0.20709E+00
   0.53601E+01   0.20709E+00
   0.53601E+01   0.20707E+00
   0.53601E+01   0.20707E+00
   0.53601E+01   0.20706E+00
   0.53601E+01   0.20704E+00
   0.53601E+01   0.20702E+00
   0.53601E+01   0.20701E+00
   0.53601E+01   0.20701E+00
   0.53601E+01   0.20697E+00
   0.53601E+01   0.20697E+00
   0.53601E+01   0.20697E+00
   0.53601E+01   0.20697E+00
   0.53601E+01   0.20697E+00
   0.53601E+01   0.20697E+00
   0.53601E+01   0.20697E+00
   0.53601E+01   0.20696E+00
   0.53601E+01   0.20696E+00
   0.53601E+01   0.20694E+00
   0.53601E+01   0.20694E+00
   0.53601E+01   0.20694E+00
   0.53601E+01   0.20692E+00
   0.53601E+01   0.20690E+00
   0.53601E+01   0.20691E+00
   0.53601E+01   0.20690E+00
   0.53601E+01   0.20689E+00
   0.53601E+01   0.20689E+00
   0.53601E+01   0.20687E+00
   0.53601E+01   0.20686E+00
   0.53601E+01   0.20686E+00
   0.53601E+01   0.20685E+00
   0.53601E+01   0.20686E+00
   0.53601E+01   0.20684E+00
   0.53601E+01   0.20682E+00
   0.53601E+01   0.20681E+00
   0.53601E+01   0.20684E+00
   0.53601E+01   0.20680E+00
   0.53601E+01   0.20679E+00
   0.53601E+01   0.20679E+00
   0.53601E+01   0.20679E+00
   0.53601E+01   0.20680E+00
   0.53601E+01   0.20676E+00
   0.53601E+01   0.20675E+00
   0.53601E+01   0.20674E+00
   0.53601E+01   0.20673E+00
   0.53601E+01   0.20674E+00
   0.53601E+01   0.20673E+00
   0.53601E+01   0.20673E+00
   0.53601E+01   0.20672E+00
   0.53601E+01   0.20671E+00
   0.53601E+01   0.20668E+00
   0.53601E+01   0.20668E+00
   0.53601E+01   0.20665E+00
   0.53601E+01   0.20665E+00
   0.53601E+01   0.20665E+00
   0.53601E+01   0.20664E+00
   0.53601E+01   0.20665E+00
   0.53601E+01   0.20664E+00
   0.53601E+01   0.20663E+00
   0.53601E+01   0.20661E+00
   0.53601E+01   0.20661E+00
   0.53601E+01   0.20661E+00
   0.53601E+01   0.20662E+00
   0.53601E+01   0.20660E+00
   0.53601E+01   0.20660E+00
   0.53601E+01   0.20658E+00
   0.53601E+01   0.20657E+00
   0.53601E+01   0.20657E+00
   0.53601E+01   0.20657E+00
   0.53601E+01   0.20655E+00
   0.53601E+01   0.20654E+00
   0.53601E+01   0.20652E+00
   0.53601E+01   0.20652E+00
   0.53601E+01   0.20652E+00
   0.53601E+01   0.20651E+00
   0.53601E+01   0.20650E+00
   0.53601E+01   0.20650E+00
   0.53601E+01   0.20647E+00
   0.53601E+01   0.20646E+00
   0.53601E+01   0.20645E+00
   0.53601E+01   0.20646E+00
   0.53601E+01   0.20647E+00
   0.53601E+01   0.20646E+00
   0.53601E+01   0.20643E+00
   0.53601E+01   0.20644E+00
   0.53601E+01   0.20643E+00
   0.53601E+01   0.20643E+00
   0.53601E+01   0.20644E+00
   0.53601E+01   0.20644E+00
   0.53601E+01   0.20644E+00
   0.53601E+01   0.20638E+00
   0.53601E+01   0.20637E+00
   0.53601E+01   0.20637E+00
   0.53601E+01   0.20637E+00
   0.53601E+01   0.20637E+00
   0.53601E+01   0.20636E+00
   0.53601E+01   0.20637E+00
   0.53601E+01   0.20638E+00
   0.53601E+01   0.20637E+00
   0.53601E+01   0.20637E+00
   0.53601E+01   0.20637E+00
   0.53601E+01   0.20635E+00
   0.53601E+01   0.20632E+00
   0.53601E+01   0.20630E+00
   0.53601E+01   0.20630E+00
   0.53601E+01   0.20630E+00
   0.53601E+01   0.20629E+00
   0.53601E+01   0.20629E+00
   0.53601E+01   0.20628E+00
   0.53601E+01   0.20625E+00
   0.53601E+01   0.20625E+00
   0.53601E+01   0.20624E+00
   0.53601E+01   0.20623E+00
   0.53601E+01   0.20623E+00
   0.53601E+01   0.20621E+00
   0.53601E+01   0.20619E+00
   0.53601E+01   0.20619E+00
   0.53601E+01   0.20618E+00
   0.53601E+01   0.20617E+00
   0.53601E+01   0.20617E+00
   0.53601E+01   0.20615E+00
   0.53601E+01   0.20615E+00
   0.53601E+01   0.20614E+00
   0.53601E+01   0.20614E+00
   0.53601E+01   0.20614E+00
   0.53601E+01   0.20613E+00
   0.53601E+01   0.20611E+00
   0.53601E+01   0.20613E+00
   0.53601E+01   0.20612E+00
   0.53601E+01   0.20612E+00
   0.53601E+01   0.20612E+00
   0.53601E+01   0.20613E+00
   0.53601E+01   0.20611E+00
   0.53601E+01   0.20610E+00
   0.53601E+01   0.20610E+00
   0.53601E+01   0.20610E+00
   0.53601E+01   0.20607E+00
   0.53601E+01   0.20607E+00
   0.53601E+01   0.20606E+00
   0.53601E+01   0.20606E+00
   0.53601E+01   0.20607E+00
   0.53601E+01   0.20602E+00
   0.53601E+01   0.20602E+00
   0.53601E+01   0.20601E+00
   0.53601E+01   0.20602E+00
   0.53601E+01   0.20603E+00
   0.53601E+01   0.20603E+00
   0.53601E+01   0.20599E+00
   0.53601E+01   0.20599E+00
   0.53601E+01   0.20598E+00
   0.53601E+01   0.20594E+00
   0.53601E+01   0.20594E+00
   0.53601E+01   0.20594E+00
   0.53601E+01   0.20593E+00
   0.53601E+01   0.20591E+00
   0.53601E+01   0.20591E+00
   0.53601E+01   0.20590E+00
   0.53601E+01   0.20591E+00
   0.53601E+01   0.20590E+00
   0.53601E+01   0.20589E+00
   0.53601E+01   0.20589E+00
   0.53601E+01   0.20590E+00
   0.53601E+01   0.20590E+00
   0.53601E+01   0.20589E+00
   0.53601E+01   0.20589E+00
   0.53601E+01   0.20587E+00
   0.53601E+01   0.20586E+00
   0.53601E+01   0.20584E+00
   0.53601E+01   0.20587E+00
   0.53601E+01   0.20584E+00
   0.53601E+01   0.20584E+00
   0.53601E+01   0.20583E+00
   0.53601E+01   0.20581E+00
   0.53601E+01   0.20580E+00
   0.53601E+01   0.20578E+00
   0.53601E+01   0.20578E+00
   0.53601E+01   0.20578E+00
   0.53601E+01   0.20576E+00
   0.53601E+01   0.20575E+00
   0.53601E+01   0.20574E+00
   0.53601E+01   0.20574E+00
   0.53601E+01   0.20575E+00
   0.53601E+01   0.20573E+00
   0.53601E+01   0.20573E+00
   0.53601E+01   0.20573E+00
   0.53601E+01   0.20570E+00
   0.53601E+01   0.20566E+00
   0.53601E+01   0.20566E+00
   0.53601E+01   0.20566E+00
   0.53601E+01   0.20567E+00
   0.53601E+01   0.20567E+00
   0.53601E+01   0.20565E+00
   0.53601E+01   0.20565E+00
   0.53601E+01   0.20564E+00
   0.53601E+01   0.20563E+00
   0.53601E+01   0.20562E+00
   0.53601E+01   0.20562E+00
   0.53601E+01   0.20559E+00
   0.53601E+01   0.20559E+00
   0.53601E+01   0.20556E+00
   0.53601E+01   0.20557E+00
   0.53601E+01   0.20559E+00
   0.53601E+01   0.20559E+00
   0.53601E+01   0.20559E+00
   0.53601E+01   0.20558E+00
   0.53601E+01   0.20558E+00
   0.53601E+01   0.20557E+00
   0.53601E+01   0.20557E+00
   0.53601E+01   0.20557E+00
   0.53601E+01   0.20556E+00
   0.53701E+01   0.20517E+00
   0.53601E+01   0.20553E+00
   0.53601E+01   0.20552E+00
   0.53601E+01   0.20550E+00
   0.53701E+01   0.20512E+00
   0.53601E+01   0.20549E+00
   0.53701E+01   0.20512E+00
   0.53601E+01   0.20547E+00
   0.53601E+01   0.20546E+00
   0.53601E+01   0.20547E+00
   0.53601E+01   0.20546E+00
   0.53601E+01   0.20546E+00
   0.53701E+01   0.20509E+00
   0.53701E+01   0.20508E+00
   0.53701E+01   0.20507E+00
   0.53701E+01   0.20508E+00
   0.53701E+01   0.20508E+00
   0.53701E+01   0.20506E+00
   0.53701E+01   0.20505E+00
   0.53701E+01   0.20505E+00
   0.53701E+01   0.20504E+00
   0.53701E+01   0.20504E+00
   0.53701E+01   0.20504E+00
   0.53701E+01   0.20502E+00
   0.53701E+01   0.20499E+00
   0.53701E+01   0.20498E+00
   0.53701E+01   0.20497E+00
   0.53701E+01   0.20496E+00
   0.53701E+01   0.20497E+00
   0.53701E+01   0.20496E+00
   0.53701E+01   0.20495E+00
   0.53701E+01   0.20495E+00
   0.53701E+01   0.20495E+00
   0.53701E+01   0.20492E+00
   0.53701E+01   0.20493E+00
   0.53701E+01   0.20491E+00
   0.53701E+01   0.20491E+00
   0.53701E+01   0.20490E+00
   0.53701E+01   0.20489E+00
   0.53701E+01   0.20490E+00
   0.53701E+01   0.20486E+00
   0.53701E+01   0.20486E+00
   0.53701E+01   0.20485E+00
   0.53701E+01   0.20485E+00
   0.53701E+01   0.20485E+00
   0.53701E+01   0.20485E+00
   0.53701E+01   0.20483E+00
   0.53701E+01   0.20481E+00
   0.53701E+01   0.20480E+00
   0.53701E+01   0.20480E+00
   0.53701E+01   0.20480E+00
   0.53701E+01   0.20481E+00
   0.53701E+01   0.20482E+00
   0.53701E+01   0.20482E+00
   0.53701E+01   0.20480E+00
   0.53701E+01   0.20478E+00
   0.53701E+01   0.20477E+00
   0.53701E+01   0.20478E+00
   0.53701E+01   0.20476E+00
   0.53701E+01   0.20477E+00
   0.53701E+01   0.20474E+00
   0.53701E+01   0.20474E+00
   0.53701E+01   0.20474E+00
   0.53701E+01   0.20473E+00
   0.53701E+01   0.20471E+00
   0.53701E+01   0.20471E+00
   0.53701E+01   0.20471E+00
   0.53701E+01   0.20468E+00
   0.53701E+01   0.20468E+00
   0.53701E+01   0.20468E+00
   0.53701E+01   0.20469E+00
   0.53701E+01   0.20469E+00
   0.53701E+01   0.20466E+00
   0.53701E+01   0.20466E+00
   0.53701E+01   0.20464E+00
   0.53701E+01   0.20464E+00
   0.53701E+01   0.20462E+00
   0.53701E+01   0.20461E+00
   0.53701E+01   0.20461E+00
   0.53701E+01   0.20461E+00
   0.53701E+01   0.20461E+00
   0.53701E+01   0.20462E+00
   0.53701E+01   0.20462E+00
   0.53701E+01   0.20460E+00
   0.53701E+01   0.20459E+00
   0.53701E+01   0.20456E+00
   0.53701E+01   0.20455E+00
   0.53701E+01   0.20452E+00
   0.53701E+01   0.20452E+00
   0.53701E+01   0.20452E+00
   0.53701E+01   0.20450E+00
   0.53701E+01   0.20450E+00
   0.53701E+01   0.20450E+00
   0.53701E+01   0.20449E+00
   0.53701E+01   0.20449E+00
   0.53701E+01   0.20447E+00
   0.53701E+01   0.20447E+00
   0.53701E+01   0.20444E+00
   0.53701E+01   0.20445E+00
   0.53701E+01   0.20444E+00
   0.53701E+01   0.20445E+00
   0.53701E+01   0.20444E+00
   0.53701E+01   0.20445E+00
   0.53701E+01   0.20442E+00
   0.53701E+01   0.20444E+00
   0.53701E+01   0.20441E+00
   0.53701E+01   0.20441E+00
   0.53701E+01   0.20441E+00
   0.53701E+01   0.20440E+00
   0.53701E+01   0.20439E+00
   0.53701E+01   0.20438E+00
   0.53701E+01   0.20438E+00
   0.53701E+01   0.20439E+00
   0.53701E+01   0.20439E+00
   0.53701E+01   0.20439E+00
   0.53701E+01   0.20439E+00
   0.53701E+01   0.20439E+00
   0.53701E+01   0.20437E+00
   0.53701E+01   0.20437E+00
   0.53701E+01   0.20432E+00
   0.53701E+01   0.20431E+00
   0.53701E+01   0.20431E+00
   0.53701E+01   0.20432E+00
   0.53701E+01   0.20432E+00
   0.53701E+01   0.20433E+00
   0.53701E+01   0.20432E+00
   0.53701E+01   0.20433E+00
   0.53701E+01   0.20432E+00
   0.53701E+01   0.20430E+00
   0.53701E+01   0.20429E+00
   0.53701E+01   0.20427E+00
   0.53701E+01   0.20426E+00
   0.53701E+01   0.20424E+00
   0.53701E+01   0.20424E+00
   0.53701E+01   0.20426E+00
   0.53701E+01   0.20425E+00
   0.53701E+01   0.20423E+00
   0.53701E+01   0.20423E+00
   0.53701E+01   0.20423E+00
   0.53701E+01   0.20424E+00
   0.53701E+01   0.20423E+00
   0.53701E+01   0.20423E+00
   0.53701E+01   0.20420E+00
   0.53701E+01   0.20417E+00
   0.53701E+01   0.20416E+00
   0.53701E+01   0.20417E+00
   0.53701E+01   0.20416E+00
   0.53701E+01   0.20415E+00
   0.53701E+01   0.20414E+00
   0.53701E+01   0.20414E+00
   0.53701E+01   0.20414E+00
   0.53701E+01   0.20412E+00
   0.53701E+01   0.20410E+00
   0.53701E+01   0.20412E+00
   0.53701E+01   0.20410E+00
   0.53701E+01   0.20409E+00
   0.53701E+01   0.20408E+00
   0.53701E+01   0.20408E+00
   0.53701E+01   0.20408E+00
   0.53701E+01   0.20407E+00
   0.53701E+01   0.20407E+00
   0.53701E+01   0.20408E+00
   0.53701E+01   0.20405E+00
   0.53701E+01   0.20406E+00
   0.53701E+01   0.20406E+00
   0.53701E+01   0.20404E+00
   0.53701E+01   0.20402E+00
   0.53701E+01   0.20400E+00
   0.53701E+01   0.20397E+00
   0.53701E+01   0.20398E+00
   0.53701E+01   0.20398E+00
   0.53701E+01   0.20399E+00
   0.53701E+01   0.20397E+00
   0.53701E+01   0.20397E+00
   0.53701E+01   0.20397E+00
   0.53701E+01   0.20397E+00
   0.53701E+01   0.20397E+00
   0.53701E+01   0.20397E+00
   0.53701E+01   0.20397E+00
   0.53701E+01   0.20398E+00
   0.53701E+01   0.20395E+00
   0.53701E+01   0.20393E+00
   0.53701E+01   0.20391E+00
   0.53701E+01   0.20391E+00
   0.53701E+01   0.20390E+00
   0.53701E+01   0.20389E+00
   0.53701E+01   0.20389E+00
   0.53701E+01   0.20389E+00
   0.53701E+01   0.20388E+00
   0.53701E+01   0.20389E+00
   0.53701E+01   0.20388E+00
   0.53701E+01   0.20387E+00
   0.53701E+01   0.20384E+00
   0.53701E+01   0.20384E+00
   0.53701E+01   0.20383E+00
   0.53701E+01   0.20383E+00
   0.53701E+01   0.20380E+00
   0.53701E+01   0.20381E+00
   0.53701E+01   0.20378E+00
   0.53701E+01   0.20378E+00
   0.53701E+01   0.20377E+00
   0.53701E+01   0.20375E+00
   0.53701E+01   0.20375E+00
   0.53701E+01   0.20375E+00
   0.53701E+01   0.20375E+00
   0.53701E+01   0.20375E+00
   0.53701E+01   0.20375E+00
   0.53701E+01   0.20372E+00
   0.53701E+01   0.20373E+00
   0.53701E+01   0.20372E+00
   0.53701E+01   0.20372E+00
   0.53701E+01   0.20370E+00
   0.53801E+01   0.20333E+00
   0.53801E+01   0.20333E+00
   0.53801E+01   0.20330E+00
   0.53801E+01   0.20331E+00
   0.53801E+01   0.20331E+00
   0.53801E+01   0.20330E+00
   0.53801E+01   0.20329E+00
   0.53801E+01   0.20330E+00
   0.53801E+01   0.20329E+00
   0.53801E+01   0.20328E+00
   0.53801E+01   0.20329E+00
   0.53801E+01   0.20328E+00
   0.53801E+01   0.20329E+00
   0.53801E+01   0.20329E+00
   0.53801E+01   0.20330E+00
   0.53801E+01   0.20329E+00
   0.53801E+01   0.20325E+00
   0.53801E+01   0.20325E+00
   0.53801E+01   0.20324E+00
   0.53801E+01   0.20324E+00
   0.53801E+01   0.20324E+00
   0.53801E+01   0.20323E+00
   0.53801E+01   0.20321E+00
   0.53801E+01   0.20323E+00
   0.53801E+01   0.20322E+00
   0.53801E+01   0.20319E+00
   0.53801E+01   0.20320E+00
   0.53801E+01   0.20319E+00
   0.53801E+01   0.20320E+00
   0.53801E+01   0.20318E+00
   0.53801E+01   0.20317E+00
   0.53801E+01   0.20317E+00
   0.53801E+01   0.20316E+00
   0.53801E+01   0.20316E+00
   0.53801E+01   0.20315E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20310E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20311E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20309E+00
   0.53801E+01   0.20307E+00
   0.53801E+01   0.20304E+00
   0.53801E+01   0.20304E+00
   0.53801E+01   0.20303E+00
   0.53801E+01   0.20303E+00
   0.53801E+01   0.20300E+00
   0.53801E+01   0.20300E+00
   0.53801E+01   0.20298E+00
   0.53801E+01   0.20299E+00
   0.53801E+01   0.20299E+00
   0.53801E+01   0.20299E+00
   0.53801E+01   0.20301E+00
   0.53801E+01   0.20297E+00
   0.53801E+01   0.20298E+00
   0.53801E+01   0.20296E+00
   0.53801E+01   0.20296E+00
   0.53801E+01   0.20295E+00
   0.53801E+01   0.20295E+00
   0.53801E+01   0.20295E+00
   0.53801E+01   0.20293E+00
   0.53801E+01   0.20293E+00
   0.53801E+01   0.20293E+00
   0.53801E+01   0.20293E+00
   0.53801E+01   0.20293E+00
   0.53801E+01   0.20292E+00
   0.53801E+01   0.20290E+00
   0.53801E+01   0.20290E+00
   0.53801E+01   0.20292E+00
   0.53801E+01   0.20289E+00
   0.53801E+01   0.20287E+00
   0.53801E+01   0.20286E+00
   0.53801E+01   0.20284E+00
   0.53801E+01   0.20284E+00
   0.53801E+01   0.20283E+00
   0.53801E+01   0.20283E+00
   0.53801E+01   0.20282E+00
   0.53801E+01   0.20280E+00
   0.53801E+01   0.20279E+00
   0.53801E+01   0.20279E+00
   0.53801E+01   0.20277E+00
   0.53801E+01   0.20278E+00
   0.53801E+01   0.20277E+00
   0.53801E+01   0.20277E+00
   0.53801E+01   0.20277E+00
   0.53801E+01   0.20277E+00
   0.53801E+01   0.20276E+00
   0.53801E+01   0.20276E+00
   0.53801E+01   0.20275E+00
   0.53801E+01   0.20273E+00
   0.53801E+01   0.20274E+00
   0.53801E+01   0.20269E+00
   0.53801E+01   0.20271E+00
   0.53801E+01   0.20269E+00
   0.53801E+01   0.20269E+00
   0.53801E+01   0.20268E+00
   0.53801E+01   0.20265E+00
   0.53801E+01   0.20266E+00
   0.53801E+01   0.20267E+00
   0.53801E+01   0.20266E+00
   0.53801E+01   0.20266E+00
   0.53801E+01   0.20266E+00
   0.53801E+01   0.20266E+00
   0.53801E+01   0.20266E+00
   0.53801E+01   0.20267E+00
   0.53801E+01   0.20265E+00
   0.53801E+01   0.20265E+00
   0.53801E+01   0.20264E+00
   0.53801E+01   0.20262E+00
   0.53801E+01   0.20262E+00
   0.53801E+01   0.20262E+00
   0.53801E+01   0.20261E+00
   0.53801E+01   0.20260E+00
   0.53801E+01   0.20261E+00
   0.53801E+01   0.20260E+00
   0.53801E+01   0.20261E+00
   0.53801E+01   0.20260E+00
   0.53801E+01   0.20259E+00
   0.53801E+01   0.20259E+00
   0.53801E+01   0.20257E+00
   0.53801E+01   0.20257E+00
   0.53801E+01   0.20256E+00
   0.53801E+01   0.20256E+00
   0.53801E+01   0.20254E+00
   0.53801E+01   0.20254E+00
   0.53801E+01   0.20253E+00
   0.53801E+01   0.20253E+00
   0.53801E+01   0.20252E+00
   0.53801E+01   0.20249E+00
   0.53801E+01   0.20249E+00
   0.53801E+01   0.20246E+00
   0.53801E+01   0.20247E+00
   0.53801E+01   0.20248E+00
   0.53801E+01   0.20248E+00
   0.53901E+01   0.20212E+00
   0.53801E+01   0.20248E+00
   0.53801E+01   0.20246E+00
   0.53801E+01   0.20247E+00
   0.53901E+01   0.20208E+00
   0.53901E+01   0.20208E+00
   0.53901E+01   0.20208E+00
   0.53901E+01   0.20208E+00
   0.53901E+01   0.20208E+00
   0.53901E+01   0.20207E+00
   0.53901E+01   0.20205E+00
   0.53901E+01   0.20204E+00
   0.53901E+01   0.20204E+00
   0.53901E+01   0.20203E+00
   0.53901E+01   0.20203E+00
   0.53901E+01   0.20203E+00
   0.53901E+01   0.20203E+00
   0.53901E+01   0.20201E+00
   0.53901E+01   0.20201E+00
   0.53901E+01   0.20199E+00
   0.53901E+01   0.20198E+00
   0.53901E+01   0.20199E+00
   0.53901E+01   0.20197E+00
   0.53901E+01   0.20198E+00
   0.53901E+01   0.20197E+00
   0.53901E+01   0.20197E+00
   0.53901E+01   0.20196E+00
   0.53901E+01   0.20196E+00
   0.53901E+01   0.20195E+00
   0.53901E+01   0.20196E+00
   0.53901E+01   0.20196E+00
   0.53901E+01   0.20196E+00
   0.53901E+01   0.20194E+00
   0.53901E+01   0.20191E+00
   0.53901E+01   0.20191E+00
   0.53901E+01   0.20192E+00
   0.53901E+01   0.20191E+00
   0.53901E+01   0.20190E+00
   0.53901E+01   0.20190E+00
   0.53901E+01   0.20186E+00
   0.53901E+01   0.20184E+00
   0.53901E+01   0.20184E+00
   0.53901E+01   0.20184E+00
   0.53901E+01   0.20184E+00
   0.53901E+01   0.20183E+00
   0.53901E+01   0.20183E+00
   0.53901E+01   0.20181E+00
   0.53901E+01   0.20181E+00
   0.53901E+01   0.20182E+00
   0.53901E+01   0.20182E+00
   0.53901E+01   0.20182E+00
   0.53901E+01   0.20179E+00
   0.53901E+01   0.20178E+00
   0.53901E+01   0.20178E+00
   0.53901E+01   0.20177E+00
   0.53901E+01   0.20177E+00
   0.53901E+01   0.20177E+00
   0.53901E+01   0.20175E+00
   0.53901E+01   0.20171E+00
   0.53901E+01   0.20173E+00
   0.53901E+01   0.20172E+00
   0.53901E+01   0.20172E+00
   0.53901E+01   0.20171E+00
   0.53901E+01   0.20171E+00
   0.53901E+01   0.20171E+00
   0.53901E+01   0.20170E+00
   0.53901E+01   0.20169E+00
   0.53901E+01   0.20167E+00
   0.53901E+01   0.20167E+00
   0.53901E+01   0.20167E+00
   0.53901E+01   0.20166E+00
   0.53901E+01   0.20168E+00
   0.53901E+01   0.20167E+00
   0.53901E+01   0.20167E+00
   0.53901E+01   0.20167E+00
   0.53901E+01   0.20167E+00
   0.53901E+01   0.20167E+00
   0.53901E+01   0.20166E+00
   0.53901E+01   0.20165E+00
   0.53901E+01   0.20163E+00
   0.53901E+01   0.20164E+00
   0.53901E+01   0.20162E+00
   0.53901E+01   0.20162E+00
   0.53901E+01   0.20163E+00
   0.53901E+01   0.20163E+00
   0.53901E+01   0.20163E+00
   0.53901E+01   0.20159E+00
   0.53901E+01   0.20157E+00
   0.53901E+01   0.20157E+00
   0.53901E+01   0.20157E+00
   0.53901E+01   0.20157E+00
   0.53901E+01   0.20155E+00
   0.53901E+01   0.20156E+00
   0.53901E+01   0.20155E+00
   0.53901E+01   0.20153E+00
   0.53901E+01   0.20154E+00
   0.53901E+01   0.20153E+00
   0.53901E+01   0.20154E+00
   0.53901E+01   0.20150E+00
   0.53901E+01   0.20147E+00
   0.53901E+01   0.20149E+00
   0.53901E+01   0.20149E+00
   0.53901E+01   0.20148E+00
   0.53901E+01   0.20148E+00
   0.53901E+01   0.20144E+00
   0.53901E+01   0.20144E+00
   0.53901E+01   0.20143E+00
   0.53901E+01   0.20143E+00
   0.53901E+01   0.20143E+00
   0.53901E+01   0.20144E+00
   0.53901E+01   0.20144E+00
   0.53901E+01   0.20142E+00
   0.53901E+01   0.20141E+00
   0.53901E+01   0.20139E+00
   0.53901E+01   0.20138E+00
   0.53901E+01   0.20139E+00
   0.53901E+01   0.20138E+00
   0.53901E+01   0.20139E+00
   0.53901E+01   0.20138E+00
   0.53901E+01   0.20138E+00
   0.53901E+01   0.20137E+00
   0.53901E+01   0.20135E+00
   0.53901E+01   0.20134E+00
   0.53901E+01   0.20134E+00
   0.53901E+01   0.20134E+00
   0.53901E+01   0.20136E+00
   0.53901E+01   0.20136E+00
   0.53901E+01   0.20135E+00
   0.53901E+01   0.20135E+00
   0.53901E+01   0.20135E+00
   0.53901E+01   0.20133E+00
   0.53901E+01   0.20132E+00
   0.53901E+01   0.20131E+00
   0.53901E+01   0.20130E+00
   0.54001E+01   0.20092E+00
   0.54001E+01   0.20090E+00
   0.54001E+01   0.20090E+00
   0.54001E+01   0.20089E+00
   0.54001E+01   0.20090E+00
   0.54001E+01   0.20090E+00
   0.54001E+01   0.20089E+00
   0.54001E+01   0.20089E+00
   0.54001E+01   0.20089E+00
   0.54001E+01   0.20090E+00
   0.54001E+01   0.20090E+00
   0.54001E+01   0.20089E+00
   0.54001E+01   0.20089E+00
   0.54001E+01   0.20089E+00
   0.54001E+01   0.20088E+00
   0.54001E+01   0.20088E+00
   0.54001E+01   0.20087E+00
   0.54001E+01   0.20086E+00
   0.54001E+01   0.20085E+00
   0.54001E+01   0.20085E+00
   0.54001E+01   0.20084E+00
   0.54001E+01   0.20085E+00
   0.54001E+01   0.20084E+00
   0.54001E+01   0.20083E+00
   0.54001E+01   0.20085E+00
   0.54001E+01   0.20084E+00
   0.54001E+01   0.20084E+00
   0.54001E+01   0.20085E+00
   0.54001E+01   0.20082E+00
   0.54001E+01   0.20081E+00
   0.54001E+01   0.20082E+00
   0.54001E+01   0.20081E+00
   0.54001E+01   0.20083E+00
   0.54001E+01   0.20082E+00
   0.54001E+01   0.20080E+00
   0.54001E+01   0.20079E+00
   0.54001E+01   0.20078E+00
   0.54001E+01   0.20078E+00
   0.54001E+01   0.20079E+00
   0.54001E+01   0.20078E+00
   0.54001E+01   0.20077E+00
   0.54001E+01   0.20076E+00
   0.54001E+01   0.20074E+00
   0.54001E+01   0.20073E+00
   0.54001E+01   0.20074E+00
   0.54001E+01   0.20075E+00
   0.54001E+01   0.20074E+00
   0.54001E+01   0.20074E+00
   0.54001E+01   0.20074E+00
   0.54001E+01   0.20070E+00
   0.54001E+01   0.20066E+00
   0.54001E+01   0.20066E+00
   0.54001E+01   0.20066E+00
   0.54001E+01   0.20065E+00
   0.54001E+01   0.20065E+00
   0.54001E+01   0.20065E+00
   0.54001E+01   0.20066E+00
   0.54001E+01   0.20065E+00
   0.54001E+01   0.20064E+00
   0.54001E+01   0.20063E+00
   0.54001E+01   0.20062E+00
   0.54001E+01   0.20061E+00
   0.54001E+01   0.20058E+00
   0.54001E+01   0.20059E+00
   0.54001E+01   0.20058E+00
   0.54001E+01   0.20056E+00
   0.54001E+01   0.20055E+00
   0.54001E+01   0.20055E+00
   0.54001E+01   0.20054E+00
   0.54001E+01   0.20053E+00
   0.54001E+01   0.20053E+00
   0.54001E+01   0.20053E+00
   0.54001E+01   0.20051E+00
   0.54001E+01   0.20051E+00
   0.54001E+01   0.20050E+00
   0.54001E+01   0.20049E+00
   0.54001E+01   0.20049E+00
   0.54001E+01   0.20049E+00
   0.54001E+01   0.20048E+00
   0.54001E+01   0.20049E+00
   0.54001E+01   0.20048E+00
   0.54001E+01   0.20049E+00
   0.54001E+01   0.20048E+00
   0.54001E+01   0.20048E+00
   0.54001E+01   0.20048E+00
   0.54001E+01   0.20047E+00
   0.54001E+01   0.20046E+00
   0.54001E+01   0.20046E+00
   0.54001E+01   0.20045E+00
   0.54001E+01   0.20045E+00
   0.54001E+01   0.20044E+00
   0.54001E+01   0.20044E+00
   0.54001E+01   0.20045E+00
   0.54001E+01   0.20044E+00
   0.54001E+01   0.20044E+00
   0.54001E+01   0.20043E+00
   0.54001E+01   0.20042E+00
   0.54001E+01   0.20040E+00
   0.54001E+01   0.20037E+00
   0.54001E+01   0.20036E+00
   0.54001E+01   0.20032E+00
   0.54001E+01   0.20032E+00
   0.54001E+01   0.20031E+00
   0.54001E+01   0.20031E+00
   0.54001E+01   0.20033E+00
   0.54001E+01   0.20032E+00
   0.54001E+01   0.20033E+00
   0.54001E+01   0.20033E+00
   0.54001E+01   0.20034E+00
   0.54001E+01   0.20030E+00
   0.54001E+01   0.20030E+00
   0.54001E+01   0.20030E+00
   0.54001E+01   0.20031E+00
   0.54001E+01   0.20031E+00
   0.54001E+01   0.20029E+00
   0.54001E+01   0.20024E+00
   0.54001E+01   0.20026E+00
   0.54001E+01   0.20025E+00
   0.54001E+01   0.20026E+00
   0.54001E+01   0.20027E+00
   0.54001E+01   0.20025E+00
   0.54001E+01   0.20024E+00
   0.54001E+01   0.20022E+00
   0.54001E+01   0.20021E+00
   0.54001E+01   0.20021E+00
   0.54001E+01   0.20019E+00
   0.54001E+01   0.20018E+00
   0.54001E+01   0.20020E+00
   0.54001E+01   0.20019E+00
   0.54001E+01   0.20017E+00
   0.54001E+01   0.20017E+00
   0.54001E+01   0.20016E+00
   0.54001E+01   0.20015E+00
   0.54001E+01   0.20016E+00
   0.54001E+01   0.20015E+00
   0.54001E+01   0.20015E+00
   0.54001E+01   0.20014E+00
   0.54001E+01   0.20011E+00
   0.54001E+01   0.20011E+00
   0.54001E+01   0.20011E+00
   0.54001E+01   0.20010E+00
   0.54001E+01   0.20011E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19974E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19973E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19972E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19970E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19971E+00
   0.54101E+01   0.19969E+00
   0.54101E+01   0.19967E+00
   0.54101E+01   0.19968E+00
   0.54101E+01   0.19968E+00
   0.54101E+01   0.19965E+00
   0.54101E+01   0.19963E+00
   0.54101E+01   0.19965E+00
   0.54101E+01   0.19964E+00
   0.54101E+01   0.19965E+00
   0.54201E+01   0.19929E+00
   0.54201E+01   0.19929E+00
   0.54101E+01   0.19962E+00
   0.54101E+01   0.19957E+00
   0.54101E+01   0.19954E+00
   0.54101E+01   0.19953E+00
   0.54101E+01   0.19951E+00
   0.54101E+01   0.19951E+00
   0.54101E+01   0.19951E+00
   0.54101E+01   0.19949E+00
   0.54101E+01   0.19946E+00
   0.54101E+01   0.19945E+00
   0.54101E+01   0.19946E+00
   0.54101E+01   0.19948E+00
   0.54101E+01   0.19946E+00
   0.54101E+01   0.19944E+00
   0.54101E+01   0.19947E+00
   0.54101E+01   0.19948E+00
   0.54101E+01   0.19948E+00
   0.54101E+01   0.19950E+00
   0.54101E+01   0.19951E+00
   0.54101E+01   0.19950E+00
   0.54101E+01   0.19949E+00
   0.54101E+01   0.19949E+00
   0.54101E+01   0.19950E+00
   0.54101E+01   0.19950E+00
   0.54101E+01   0.19946E+00
   0.54101E+01   0.19944E+00
   0.54101E+01   0.19942E+00
   0.54101E+01   0.19938E+00
   0.54101E+01   0.19936E+00
   0.54101E+01   0.19935E+00
   0.54101E+01   0.19937E+00
   0.54101E+01   0.19937E+00
   0.54101E+01   0.19936E+00
   0.54101E+01   0.19936E+00
   0.54101E+01   0.19938E+00
   0.54101E+01   0.19936E+00
   0.54101E+01   0.19937E+00
   0.54101E+01   0.19935E+00
   0.54101E+01   0.19934E+00
   0.54101E+01   0.19934E+00
   0.54101E+01   0.19930E+00
   0.54101E+01   0.19929E+00
   0.54101E+01   0.19929E+00
   0.54101E+01   0.19928E+00
   0.54101E+01   0.19927E+00
   0.54101E+01   0.19926E+00
   0.54101E+01   0.19926E+00
   0.54101E+01   0.19926E+00
   0.54101E+01   0.19926E+00
   0.54101E+01   0.19926E+00
   0.54101E+01   0.19926E+00
   0.54101E+01   0.19926E+00
   0.54101E+01   0.19925E+00
   0.54101E+01   0.19925E+00
   0.54101E+01   0.19925E+00
   0.54201E+01   0.19888E+00
   0.54201E+01   0.19888E+00
   0.54201E+01   0.19888E+00
   0.54201E+01   0.19888E+00
   0.54201E+01   0.19888E+00
   0.54201E+01   0.19888E+00
   0.54201E+01   0.19888E+00
   0.54201E+01   0.19887E+00
   0.54201E+01   0.19887E+00
   0.54201E+01   0.19887E+00
   0.54201E+01   0.19887E+00
   0.54201E+01   0.19883E+00
   0.54201E+01   0.19881E+00
   0.54201E+01   0.19882E+00
   0.54201E+01   0.19875E+00
   0.54201E+01   0.19872E+00
   0.54201E+01   0.19874E+00
   0.54201E+01   0.19877E+00
   0.54201E+01   0.19877E+00
   0.54201E+01   0.19879E+00
   0.54201E+01   0.19877E+00
   0.54201E+01   0.19876E+00
   0.54201E+01   0.19873E+00
   0.54201E+01   0.19873E+00
   0.54201E+01   0.19871E+00
   0.54201E+01   0.19869E+00
   0.54201E+01   0.19869E+00
   0.54201E+01   0.19865E+00
   0.54101E+01   0.19898E+00
   0.54101E+01   0.19896E+00
   0.54101E+01   0.19894E+00
   0.54101E+01   0.19895E+00
   0.54101E+01   0.19893E+00
   0.54101E+01   0.19892E+00
   0.54101E+01   0.19891E+00
   0.54101E+01   0.19890E+00
   0.54101E+01   0.19890E+00
   0.54101E+01   0.19887E+00
   0.54101E+01   0.19886E+00
   0.54101E+01   0.19886E+00
   0.54101E+01   0.19888E+00
   0.54101E+01   0.19893E+00
   0.54101E+01   0.19892E+00
   0.54201E+01   0.19857E+00
   0.54201E+01   0.19855E+00
   0.54201E+01   0.19858E+00
   0.54201E+01   0.19855E+00
   0.54101E+01   0.19888E+00
   0.54101E+01   0.19889E+00
   0.54201E+01   0.19853E+00
   0.54101E+01   0.19889E+00
   0.54101E+01   0.19888E+00
   0.54201E+01   0.19849E+00
   0.54201E+01   0.19850E+00
   0.54201E+01   0.19849E+00
   0.54201E+01   0.19849E+00
   0.54201E+01   0.19849E+00
   0.54201E+01   0.19850E+00
   0.54201E+01   0.19850E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19848E+00
   0.54201E+01   0.19847E+00
   0.54201E+01   0.19847E+00
   0.54201E+01   0.19847E+00
   0.54201E+01   0.19847E+00
   0.54201E+01   0.19847E+00
   0.54201E+01   0.19847E+00
   0.54201E+01   0.19846E+00
   0.54201E+01   0.19846E+00
   0.54201E+01   0.19846E+00
   0.54201E+01   0.19846E+00
   0.54201E+01   0.19846E+00
   0.54201E+01   0.19846E+00
   0.54201E+01   0.19845E+00
   0.54201E+01   0.19845E+00
   0.54201E+01   0.19845E+00
   0.54201E+01   0.19845E+00
   0.54201E+01   0.19845E+00
   0.54201E+01   0.19844E+00
   0.54201E+01   0.19844E+00
   0.54201E+01   0.19844E+00
   0.54201E+01   0.19844E+00
   0.54301E+01   0.19808E+00
   0.54301E+01   0.19808E+00
   0.54301E+01   0.19807E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19807E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19806E+00
   0.54301E+01   0.19805E+00
   0.54301E+01   0.19805E+00
   0.54301E+01   0.19805E+00
   0.54301E+01   0.19805E+00
   0.54301E+01   0.19805E+00
   0.54301E+01   0.19805E+00
   0.54301E+01   0.19804E+00
   0.54301E+01   0.19804E+00
   0.54301E+01   0.19804E+00
   0.54301E+01   0.19803E+00
   0.54301E+01   0.19804E+00
   0.54301E+01   0.19799E+00
   0.54301E+01   0.19794E+00
   0.54301E+01   0.19794E+00
   0.54301E+01   0.19795E+00
   0.54301E+01   0.19795E+00
   0.54301E+01   0.19794E+00
   0.54301E+01   0.19796E+00
   0.54301E+01   0.19795E+00
   0.54301E+01   0.19798E+00
   0.54301E+01   0.19801E+00
   0.54301E+01   0.19795E+00
   0.54301E+01   0.19797E+00
   0.54301E+01   0.19797E+00
   0.54301E+01   0.19797E+00
   0.54301E+01   0.19793E+00
   0.54301E+01   0.19791E+00
   0.54301E+01   0.19790E+00
   0.54301E+01   0.19790E+00
   0.54301E+01   0.19789E+00
   0.54301E+01   0.19784E+00
   0.54301E+01   0.19784E+00
   0.54301E+01   0.19779E+00
   0.54301E+01   0.19781E+00
   0.54301E+01   0.19777E+00
   0.54301E+01   0.19777E+00
   0.54301E+01   0.19778E+00
   0.54301E+01   0.19778E+00
   0.54301E+01   0.19778E+00
   0.54301E+01   0.19778E+00
   0.54301E+01   0.19778E+00
   0.54301E+01   0.19778E+00
   0.54301E+01   0.19778E+00
   0.54301E+01   0.19776E+00
   0.54301E+01   0.19775E+00
   0.54301E+01   0.19776E+00
   0.54301E+01   0.19775E+00
   0.54301E+01   0.19776E+00
   0.54301E+01   0.19775E+00
   0.54301E+01   0.19776E+00
   0.54301E+01   0.19776E+00
   0.54301E+01   0.19776E+00
   0.54301E+01   0.19777E+00
   0.54301E+01   0.19777E+00
   0.54301E+01   0.19777E+00
   0.54301E+01   0.19775E+00
   0.54301E+01   0.19774E+00
   0.54301E+01   0.19774E+00
   0.54301E+01   0.19770E+00
   0.54301E+01   0.19770E+00
   0.54301E+01   0.19771E+00
   0.54301E+01   0.19772E+00
   0.54301E+01   0.19773E+00
   0.54301E+01   0.19773E+00
   0.54301E+01   0.19770E+00
   0.54301E+01   0.19772E+00
   0.54301E+01   0.19772E+00
   0.54301E+01   0.19772E+00
   0.54301E+01   0.19770E+00
   0.54301E+01   0.19772E+00
   0.54301E+01   0.19768E+00
   0.54301E+01   0.19767E+00
   0.54301E+01   0.19767E+00
   0.54301E+01   0.19765E+00
   0.54301E+01   0.19766E+00
   0.54301E+01   0.19764E+00
   0.54301E+01   0.19763E+00
   0.54301E+01   0.19763E+00
   0.54301E+01   0.19762E+00
   0.54301E+01   0.19760E+00
   0.54301E+01   0.19757E+00
   0.54301E+01   0.19758E+00
   0.54301E+01   0.19757E+00
   0.54301E+01   0.19757E+00
   0.54301E+01   0.19757E+00
   0.54301E+01   0.19757E+00
   0.54301E+01   0.19754E+00
   0.54301E+01   0.19757E+00
   0.54301E+01   0.19753E+00
   0.54301E+01   0.19752E+00
   0.54301E+01   0.19752E+00
   0.54301E+01   0.19748E+00
   0.54301E+01   0.19746E+00
   0.54301E+01   0.19745E+00
   0.54301E+01   0.19743E+00
   0.54301E+01   0.19741E+00
   0.54301E+01   0.19736E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19730E+00
   0.54301E+01   0.19730E+00
   0.54301E+01   0.19730E+00
   0.54301E+01   0.19731E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19732E+00
   0.54301E+01   0.19734E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19734E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19733E+00
   0.54301E+01   0.19734E+00
   0.54301E+01   0.19734E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19735E+00
   0.54301E+01   0.19736E+00
   0.54301E+01   0.19736E+00
   0.54301E+01   0.19736E+00
   0.54401E+01   0.19700E+00
   0.54301E+01   0.19736E+00
   0.54401E+01   0.19701E+00
   0.54401E+01   0.19699E+00
   0.54401E+01   0.19699E+00
   0.54401E+01   0.19699E+00
   0.54401E+01   0.19698E+00
   0.54401E+01   0.19697E+00
   0.54401E+01   0.19698E+00
   0.54401E+01   0.19698E+00
   0.54401E+01   0.19698E+00
   0.54401E+01   0.19698E+00
   0.54401E+01   0.19696E+00
   0.54401E+01   0.19699E+00
   0.54401E+01   0.19698E+00
   0.54401E+01   0.19698E+00
   0.54401E+01   0.19697E+00
   0.54401E+01   0.19696E+00
   0.54401E+01   0.19695E+00
   0.54401E+01   0.19695E+00
   0.54401E+01   0.19696E+00
   0.54401E+01   0.19693E+00
   0.54401E+01   0.19691E+00
   0.54401E+01   0.19691E+00
   0.54401E+01   0.19688E+00
   0.54401E+01   0.19690E+00
   0.54401E+01   0.19689E+00
   0.54401E+01   0.19690E+00
   0.54401E+01   0.19688E+00
   0.54401E+01   0.19689E+00
   0.54401E+01   0.19689E+00
   0.54401E+01   0.19690E+00
   0.54401E+01   0.19691E+00
   0.54401E+01   0.19691E+00
   0.54401E+01   0.19691E+00
   0.54401E+01   0.19689E+00
   0.54401E+01   0.19689E+00
   0.54401E+01   0.19689E+00
   0.54401E+01   0.19686E+00
   0.54401E+01   0.19685E+00
   0.54401E+01   0.19685E+00
   0.54401E+01   0.19686E+00
   0.54401E+01   0.19686E+00
   0.54401E+01   0.19686E+00
   0.54401E+01   0.19683E+00
   0.54401E+01   0.19681E+00
   0.54401E+01   0.19680E+00
   0.54401E+01   0.19681E+00
   0.54401E+01   0.19680E+00
   0.54401E+01   0.19679E+00
   0.54401E+01   0.19679E+00
   0.54401E+01   0.19677E+00
   0.54401E+01   0.19680E+00
   0.54401E+01   0.19681E+00
   0.54401E+01   0.19679E+00
   0.54401E+01   0.19676E+00
   0.54401E+01   0.19678E+00
   0.54401E+01   0.19678E+00
   0.54401E+01   0.19676E+00
   0.54401E+01   0.19675E+00
   0.54401E+01   0.19674E+00
   0.54401E+01   0.19674E+00
   0.54401E+01   0.19674E+00
   0.54401E+01   0.19672E+00
   0.54401E+01   0.19672E+00
   0.54401E+01   0.19671E+00
   0.54401E+01   0.19670E+00
   0.54401E+01   0.19670E+00
   0.54401E+01   0.19670E+00
   0.54401E+01   0.19671E+00
   0.54401E+01   0.19671E+00
   0.54401E+01   0.19670E+00
   0.54401E+01   0.19671E+00
   0.54401E+01   0.19671E+00
   0.54401E+01   0.19671E+00
   0.54401E+01   0.19671E+00
   0.54501E+01   0.19636E+00
   0.54501E+01   0.19636E+00
   0.54501E+01   0.19636E+00
   0.54501E+01   0.19635E+00
   0.54501E+01   0.19635E+00
   0.54501E+01   0.19635E+00
   0.54501E+01   0.19634E+00
   0.54501E+01   0.19635E+00
   0.54501E+01   0.19634E+00
   0.54501E+01   0.19635E+00
   0.54501E+01   0.19634E+00
   0.54501E+01   0.19633E+00
   0.54501E+01   0.19632E+00
   0.54501E+01   0.19632E+00
   0.54501E+01   0.19632E+00
   0.54501E+01   0.19631E+00
   0.54501E+01   0.19632E+00
   0.54501E+01   0.19631E+00
   0.54501E+01   0.19631E+00
   0.54501E+01   0.19631E+00
   0.54501E+01   0.19630E+00
   0.54501E+01   0.19630E+00
   0.54501E+01   0.19629E+00
   0.54501E+01   0.19628E+00
   0.54501E+01   0.19628E+00
   0.54501E+01   0.19629E+00
   0.54501E+01   0.19628E+00
   0.54501E+01   0.19627E+00
   0.54501E+01   0.19627E+00
   0.54501E+01   0.19627E+00
   0.54501E+01   0.19623E+00
   0.54501E+01   0.19624E+00
   0.54501E+01   0.19625E+00
   0.54501E+01   0.19623E+00
   0.54501E+01   0.19623E+00
   0.54501E+01   0.19618E+00
   0.54501E+01   0.19616E+00
   0.54501E+01   0.19611E+00
   0.54501E+01   0.19615E+00
   0.54501E+01   0.19611E+00
   0.54501E+01   0.19608E+00
   0.54501E+01   0.19605E+00
   0.54501E+01   0.19603E+00
   0.54501E+01   0.19602E+00
   0.54401E+01   0.19632E+00
   0.54501E+01   0.19598E+00
   0.54501E+01   0.19597E+00
   0.54501E+01   0.19595E+00
   0.54501E+01   0.19594E+00
   0.54501E+01   0.19597E+00
   0.54501E+01   0.19598E+00
   0.54501E+01   0.19598E+00
   0.54501E+01   0.19597E+00
   0.54501E+01   0.19598E+00
   0.54501E+01   0.19599E+00
   0.54501E+01   0.19598E+00
   0.54501E+01   0.19600E+00
   0.54501E+01   0.19601E+00
   0.54501E+01   0.19603E+00
   0.54501E+01   0.19601E+00
   0.54501E+01   0.19602E+00
   0.54501E+01   0.19604E+00
   0.54501E+01   0.19605E+00
   0.54501E+01   0.19607E+00
   0.54501E+01   0.19604E+00
   0.54501E+01   0.19595E+00
   0.54501E+01   0.19594E+00
   0.54501E+01   0.19594E+00
   0.54501E+01   0.19593E+00
   0.54501E+01   0.19594E+00
   0.54501E+01   0.19595E+00
   0.54501E+01   0.19595E+00
   0.54501E+01   0.19595E+00
   0.54501E+01   0.19595E+00
   0.54501E+01   0.19596E+00
   0.54501E+01   0.19597E+00
   0.54501E+01   0.19598E+00
   0.54501E+01   0.19598E+00
   0.54501E+01   0.19599E+00
   0.54501E+01   0.19599E+00
   0.54501E+01   0.19599E+00
   0.54501E+01   0.19599E+00
   0.54501E+01   0.19599E+00
   0.54601E+01   0.19563E+00
   0.54601E+01   0.19563E+00
   0.54501E+01   0.19598E+00
   0.54501E+01   0.19598E+00
   0.54601E+01   0.19560E+00
   0.54601E+01   0.19561E+00
   0.54601E+01   0.19560E+00
   0.54601E+01   0.19561E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19561E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19563E+00
   0.54601E+01   0.19563E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19563E+00
   0.54601E+01   0.19563E+00
   0.54601E+01   0.19563E+00
   0.54601E+01   0.19562E+00
   0.54601E+01   0.19561E+00
   0.54601E+01   0.19560E+00
   0.54601E+01   0.19560E+00
   0.54601E+01   0.19561E+00
   0.54601E+01   0.19561E+00
   0.54601E+01   0.19558E+00
   0.54601E+01   0.19559E+00
   0.54601E+01   0.19554E+00
   0.54601E+01   0.19555E+00
   0.54601E+01   0.19555E+00
   0.54601E+01   0.19554E+00
   0.54601E+01   0.19548E+00
   0.54601E+01   0.19546E+00
   0.54601E+01   0.19546E+00
   0.54601E+01   0.19546E+00
   0.54601E+01   0.19546E+00
   0.54601E+01   0.19546E+00
   0.54601E+01   0.19547E+00
   0.54601E+01   0.19547E+00
   0.54601E+01   0.19549E+00
   0.54601E+01   0.19547E+00
   0.54601E+01   0.19547E+00
   0.54601E+01   0.19546E+00
   0.54601E+01   0.19547E+00
   0.54601E+01   0.19547E+00
   0.54601E+01   0.19542E+00
   0.54601E+01   0.19540E+00
   0.54601E+01   0.19540E+00
   0.54601E+01   0.19539E+00
   0.54601E+01   0.19541E+00
   0.54601E+01   0.19541E+00
   0.54601E+01   0.19538E+00
   0.54601E+01   0.19537E+00
   0.54601E+01   0.19538E+00
   0.54601E+01   0.19536E+00
   0.54601E+01   0.19533E+00
   0.54601E+01   0.19533E+00
   0.54601E+01   0.19533E+00
   0.54601E+01   0.19536E+00
   0.54601E+01   0.19536E+00
   0.54601E+01   0.19537E+00
   0.54601E+01   0.19537E+00
   0.54601E+01   0.19537E+00
   0.54601E+01   0.19537E+00
   0.54601E+01   0.19536E+00
   0.54601E+01   0.19537E+00
   0.54601E+01   0.19538E+00
   0.54601E+01   0.19540E+00
   0.54601E+01   0.19537E+00
   0.54601E+01   0.19535E+00
   0.54601E+01   0.19535E+00
   0.54601E+01   0.19534E+00
   0.54601E+01   0.19535E+00
   0.54601E+01   0.19534E+00
   0.54601E+01   0.19534E+00
   0.54601E+01   0.19535E+00
   0.54601E+01   0.19534E+00
   0.54601E+01   0.19533E+00
   0.54601E+01   0.19533E+00
   0.54601E+01   0.19533E+00
   0.54601E+01   0.19532E+00
   0.54601E+01   0.19531E+00
   0.54601E+01   0.19531E+00
   0.54601E+01   0.19531E+00
   0.54601E+01   0.19531E+00
   0.54601E+01   0.19531E+00
   0.54601E+01   0.19531E+00
   0.54701E+01   0.19495E+00
   0.54701E+01   0.19495E+00
   0.54701E+01   0.19494E+00
   0.54701E+01   0.19494E+00
   0.54701E+01   0.19494E+00
   0.54701E+01   0.19493E+00
   0.54701E+01   0.19493E+00
   0.54701E+01   0.19489E+00
   0.54701E+01   0.19490E+00
   0.54701E+01   0.19490E+00
   0.54701E+01   0.19490E+00
   0.54701E+01   0.19490E+00
   0.54701E+01   0.19491E+00
   0.54701E+01   0.19490E+00
   0.54701E+01   0.19491E+00
   0.54701E+01   0.19485E+00
   0.54701E+01   0.19483E+00
   0.54601E+01   0.19517E+00
   0.54601E+01   0.19515E+00
   0.54701E+01   0.19481E+00
   0.54701E+01   0.19481E+00
   0.54701E+01   0.19483E+00
   0.54701E+01   0.19481E+00
   0.54701E+01   0.19481E+00
   0.54701E+01   0.19483E+00
   0.54701E+01   0.19482E+00
   0.54701E+01   0.19483E+00
   0.54701E+01   0.19482E+00
   0.54701E+01   0.19482E+00
   0.54701E+01   0.19482E+00
   0.54701E+01   0.19481E+00
   0.54701E+01   0.19475E+00
   0.54701E+01   0.19476E+00
   0.54701E+01   0.19477E+00
   0.54701E+01   0.19475E+00
   0.54701E+01   0.19476E+00
   0.54701E+01   0.19472E+00
   0.54701E+01   0.19472E+00
   0.54701E+01   0.19470E+00
   0.54701E+01   0.19475E+00
   0.54701E+01   0.19473E+00
   0.54701E+01   0.19466E+00
   0.54701E+01   0.19466E+00
   0.54701E+01   0.19465E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19468E+00
   0.54701E+01   0.19468E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19460E+00
   0.54701E+01   0.19459E+00
   0.54701E+01   0.19459E+00
   0.54701E+01   0.19459E+00
   0.54701E+01   0.19459E+00
   0.54701E+01   0.19459E+00
   0.54701E+01   0.19460E+00
   0.54701E+01   0.19459E+00
   0.54701E+01   0.19460E+00
   0.54701E+01   0.19461E+00
   0.54701E+01   0.19461E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19464E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19464E+00
   0.54701E+01   0.19464E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19464E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19463E+00
   0.54701E+01   0.19464E+00
   0.54701E+01   0.19462E+00
   0.54701E+01   0.19462E+00
   0.54801E+01   0.19427E+00
   0.54801E+01   0.19428E+00
   0.54701E+01   0.19461E+00
   0.54701E+01   0.19460E+00
   0.54701E+01   0.19458E+00
   0.54701E+01   0.19459E+00
   0.54701E+01   0.19459E+00
   0.54701E+01   0.19459E+00
   0.54801E+01   0.19425E+00
   0.54801E+01   0.19424E+00
   0.54801E+01   0.19422E+00
   0.54801E+01   0.19421E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19415E+00
   0.54801E+01   0.19416E+00
   0.54801E+01   0.19416E+00
   0.54801E+01   0.19416E+00
   0.54801E+01   0.19418E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19419E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19421E+00
   0.54801E+01   0.19421E+00
   0.54801E+01   0.19422E+00
   0.54801E+01   0.19422E+00
   0.54801E+01   0.19419E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19420E+00
   0.54801E+01   0.19419E+00
   0.54801E+01   0.19421E+00
   0.54801E+01   0.19416E+00
   0.54801E+01   0.19415E+00
   0.54801E+01   0.19414E+00
   0.54801E+01   0.19413E+00
   0.54801E+01   0.19413E+00
   0.54801E+01   0.19412E+00
   0.54801E+01   0.19412E+00
   0.54801E+01   0.19413E+00
   0.54801E+01   0.19413E+00
   0.54801E+01   0.19414E+00
   0.54801E+01   0.19412E+00
   0.54801E+01   0.19411E+00
   0.54801E+01   0.19408E+00
   0.54801E+01   0.19409E+00
   0.54801E+01   0.19408E+00
   0.54801E+01   0.19407E+00
   0.54801E+01   0.19406E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19400E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19403E+00
   0.54801E+01   0.19403E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19402E+00
   0.54801E+01   0.19401E+00
   0.54801E+01   0.19400E+00
   0.54801E+01   0.19400E+00
   0.54801E+01   0.19398E+00
   0.54801E+01   0.19398E+00
   0.54801E+01   0.19399E+00
   0.54801E+01   0.19399E+00
   0.54801E+01   0.19400E+00
   0.54801E+01   0.19400E+00
   0.54801E+01   0.19400E+00
   0.54801E+01   0.19398E+00
   0.54801E+01   0.19398E+00
   0.54901E+01   0.19364E+00
   0.54901E+01   0.19364E+00
   0.54901E+01   0.19362E+00
   0.54901E+01   0.19362E+00
   0.54901E+01   0.19361E+00
   0.54901E+01   0.19360E+00
   0.54901E+01   0.19359E+00
   0.54901E+01   0.19359E+00
   0.54901E+01   0.19360E+00
   0.54901E+01   0.19356E+00
   0.54901E+01   0.19355E+00
   0.54901E+01   0.19356E+00
   0.54901E+01   0.19355E+00
   0.54901E+01   0.19355E+00
   0.54901E+01   0.19356E+00
   0.54901E+01   0.19355E+00
   0.54901E+01   0.19355E+00
   0.54901E+01   0.19355E+00
   0.54901E+01   0.19356E+00
   0.54901E+01   0.19357E+00
   0.54901E+01   0.19357E+00
   0.54901E+01   0.19358E+00
   0.54901E+01   0.19357E+00
   0.54901E+01   0.19358E+00
   0.54901E+01   0.19359E+00
   0.54901E+01   0.19356E+00
   0.54901E+01   0.19357E+00
   0.54901E+01   0.19356E+00
   0.54901E+01   0.19356E+00
   0.54901E+01   0.19356E+00
   0.54901E+01   0.19354E+00
   0.54901E+01   0.19354E+00
   0.54901E+01   0.19353E+00
   0.54901E+01   0.19352E+00
   0.54901E+01   0.19352E+00
   0.54901E+01   0.19350E+00
   0.54901E+01   0.19347E+00
   0.54901E+01   0.19346E+00
   0.54901E+01   0.19347E+00
   0.54901E+01   0.19348E+00
   0.54901E+01   0.19348E+00
   0.54901E+01   0.19349E+00
   0.54901E+01   0.19345E+00
   0.54901E+01   0.19345E+00
   0.54901E+01   0.19340E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19340E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19332E+00
   0.54901E+01   0.19334E+00
   0.54901E+01   0.19333E+00
   0.54901E+01   0.19331E+00
   0.54901E+01   0.19331E+00
   0.54901E+01   0.19333E+00
   0.54901E+01   0.19333E+00
   0.54901E+01   0.19333E+00
   0.54901E+01   0.19334E+00
   0.54901E+01   0.19334E+00
   0.54901E+01   0.19334E+00
   0.54901E+01   0.19335E+00
   0.54901E+01   0.19335E+00
   0.54901E+01   0.19336E+00
   0.54901E+01   0.19336E+00
   0.54901E+01   0.19337E+00
   0.54901E+01   0.19337E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19337E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19338E+00
   0.54901E+01   0.19338E+00
   0.55001E+01   0.19304E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19304E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19302E+00
   0.55001E+01   0.19302E+00
   0.55001E+01   0.19303E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19305E+00
   0.55001E+01   0.19304E+00
   0.55001E+01   0.19304E+00
   0.55001E+01   0.19303E+00
   0.55001E+01   0.19303E+00
   0.55001E+01   0.19303E+00
   0.55001E+01   0.19302E+00
   0.55001E+01   0.19302E+00
   0.55001E+01   0.19301E+00
   0.55001E+01   0.19300E+00
   0.55001E+01   0.19301E+00
   0.55001E+01   0.19301E+00
   0.55001E+01   0.19298E+00
   0.55001E+01   0.19299E+00
   0.55001E+01   0.19300E+00
   0.55001E+01   0.19300E+00
   0.55001E+01   0.19300E+00
   0.55001E+01   0.19300E+00
   0.55001E+01   0.19299E+00
   0.55001E+01   0.19299E+00
   0.55001E+01   0.19296E+00
   0.55001E+01   0.19297E+00
   0.55001E+01   0.19297E+00
   0.55001E+01   0.19297E+00
   0.55001E+01   0.19299E+00
   0.55001E+01   0.19297E+00
   0.55001E+01   0.19299E+00
   0.55001E+01   0.19299E+00
   0.55001E+01   0.19298E+00
   0.55001E+01   0.19298E+00
   0.55001E+01   0.19297E+00
   0.55001E+01   0.19298E+00
   0.55001E+01   0.19297E+00
   0.55001E+01   0.19297E+00
   0.55001E+01   0.19297E+00
   0.55001E+01   0.19296E+00
   0.55001E+01   0.19296E+00
   0.55101E+01   0.19261E+00
   0.55101E+01   0.19261E+00
   0.55101E+01   0.19260E+00
   0.55101E+01   0.19258E+00
   0.55001E+01   0.19290E+00
   0.55001E+01   0.19288E+00
   0.55001E+01   0.19289E+00
   0.55001E+01   0.19289E+00
   0.55001E+01   0.19289E+00
   0.55001E+01   0.19286E+00
   0.55001E+01   0.19287E+00
   0.55001E+01   0.19283E+00
   0.55001E+01   0.19280E+00
   0.55001E+01   0.19277E+00
   0.55001E+01   0.19275E+00
   0.55001E+01   0.19277E+00
   0.55001E+01   0.19277E+00
   0.55001E+01   0.19277E+00
   0.55001E+01   0.19277E+00
   0.55001E+01   0.19277E+00
   0.55001E+01   0.19275E+00
   0.55001E+01   0.19275E+00
   0.55001E+01   0.19276E+00
   0.55001E+01   0.19277E+00
   0.55001E+01   0.19277E+00
   0.55101E+01   0.19245E+00
   0.55001E+01   0.19280E+00
   0.55101E+01   0.19247E+00
   0.55101E+01   0.19247E+00
   0.55101E+01   0.19249E+00
   0.55101E+01   0.19248E+00
   0.55101E+01   0.19243E+00
   0.55001E+01   0.19277E+00
   0.55101E+01   0.19243E+00
   0.55101E+01   0.19243E+00
   0.55101E+01   0.19246E+00
   0.55101E+01   0.19246E+00
   0.55101E+01   0.19246E+00
   0.55101E+01   0.19246E+00
   0.55101E+01   0.19245E+00
   0.55101E+01   0.19246E+00
   0.55101E+01   0.19244E+00
   0.55101E+01   0.19243E+00
   0.55101E+01   0.19241E+00
   0.55101E+01   0.19242E+00
   0.55101E+01   0.19242E+00
   0.55101E+01   0.19243E+00
   0.55101E+01   0.19244E+00
   0.55101E+01   0.19245E+00
   0.55101E+01   0.19245E+00
   0.55101E+01   0.19245E+00
   0.55101E+01   0.19245E+00
   0.55101E+01   0.19244E+00
   0.55101E+01   0.19243E+00
   0.55101E+01   0.19241E+00
   0.55101E+01   0.19241E+00
   0.55101E+01   0.19239E+00
   0.55101E+01   0.19238E+00
   0.55101E+01   0.19234E+00
   0.55101E+01   0.19236E+00
   0.55101E+01   0.19235E+00
   0.55101E+01   0.19235E+00
   0.55101E+01   0.19233E+00
   0.55101E+01   0.19231E+00
   0.55101E+01   0.19233E+00
   0.55101E+01   0.19232E+00
   0.55101E+01   0.19232E+00
   0.55101E+01   0.19231E+00
   0.55101E+01   0.19232E+00
   0.55101E+01   0.19234E+00
   0.55101E+01   0.19235E+00
   0.55101E+01   0.19238E+00
   0.55101E+01   0.19238E+00
   0.55101E+01   0.19236E+00
   0.55101E+01   0.19235E+00
   0.55101E+01   0.19234E+00
   0.55101E+01   0.19233E+00
   0.55101E+01   0.19233E+00
   0.55101E+01   0.19230E+00
   0.55101E+01   0.19230E+00
   0.55101E+01   0.19229E+00
   0.55101E+01   0.19228E+00
   0.55101E+01   0.19223E+00
   0.55101E+01   0.19220E+00
   0.55101E+01   0.19221E+00
   0.55101E+01   0.19221E+00
   0.55101E+01   0.19220E+00
   0.55101E+01   0.19220E+00
   0.55101E+01   0.19217E+00
   0.55101E+01   0.19219E+00
   0.55101E+01   0.19215E+00
   0.55101E+01   0.19216E+00
   0.55101E+01   0.19217E+00
   0.55101E+01   0.19213E+00
   0.55101E+01   0.19214E+00
   0.55101E+01   0.19217E+00
   0.55101E+01   0.19215E+00
   0.55101E+01   0.19215E+00
   0.55101E+01   0.19217E+00
   0.55101E+01   0.19212E+00
   0.55101E+01   0.19213E+00
   0.55101E+01   0.19211E+00
   0.55101E+01   0.19210E+00
   0.55101E+01   0.19209E+00
   0.55101E+01   0.19211E+00
   0.55101E+01   0.19211E+00
   0.55101E+01   0.19210E+00
   0.55101E+01   0.19209E+00
   0.55101E+01   0.19208E+00
   0.55101E+01   0.19208E+00
   0.55101E+01   0.19209E+00
   0.55101E+01   0.19209E+00
   0.55101E+01   0.19209E+00
   0.55101E+01   0.19209E+00
   0.55101E+01   0.19210E+00
   0.55101E+01   0.19211E+00
   0.55101E+01   0.19211E+00
   0.55101E+01   0.19211E+00
   0.55101E+01   0.19210E+00
   0.55101E+01   0.19210E+00
   0.55101E+01   0.19211E+00
   0.55101E+01   0.19211E+00
   0.55101E+01   0.19210E+00
   0.55101E+01   0.19212E+00
   0.55201E+01   0.19177E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19180E+00
   0.55201E+01   0.19180E+00
   0.55201E+01   0.19180E+00
   0.55201E+01   0.19181E+00
   0.55201E+01   0.19181E+00
   0.55201E+01   0.19181E+00
   0.55201E+01   0.19181E+00
   0.55201E+01   0.19181E+00
   0.55201E+01   0.19181E+00
   0.55201E+01   0.19181E+00
   0.55201E+01   0.19181E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19176E+00
   0.55201E+01   0.19175E+00
   0.55201E+01   0.19174E+00
   0.55201E+01   0.19177E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19177E+00
   0.55201E+01   0.19177E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19178E+00
   0.55201E+01   0.19179E+00
   0.55201E+01   0.19176E+00
   0.55201E+01   0.19176E+00
   0.55201E+01   0.19176E+00
   0.55201E+01   0.19175E+00
   0.55301E+01   0.19140E+00
   0.55301E+01   0.19142E+00
   0.55301E+01   0.19143E+00
   0.55301E+01   0.19142E+00
   0.55301E+01   0.19142E+00
   0.55301E+01   0.19140E+00
   0.55301E+01   0.19137E+00
   0.55301E+01   0.19136E+00
   0.55301E+01   0.19135E+00
   0.55301E+01   0.19134E+00
   0.55301E+01   0.19134E+00
   0.55301E+01   0.19134E+00
   0.55301E+01   0.19134E+00
   0.55301E+01   0.19132E+00
   0.55301E+01   0.19134E+00
   0.55301E+01   0.19132E+00
   0.55301E+01   0.19132E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19129E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19125E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19125E+00
   0.55301E+01   0.19125E+00
   0.55301E+01   0.19125E+00
   0.55301E+01   0.19127E+00
   0.55301E+01   0.19129E+00
   0.55301E+01   0.19128E+00
   0.55301E+01   0.19129E+00
   0.55301E+01   0.19129E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19131E+00
   0.55301E+01   0.19130E+00
   0.55301E+01   0.19129E+00
   0.55301E+01   0.19127E+00
   0.55301E+01   0.19128E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19124E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19124E+00
   0.55301E+01   0.19124E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19124E+00
   0.55301E+01   0.19123E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19121E+00
   0.55301E+01   0.19121E+00
   0.55301E+01   0.19119E+00
   0.55301E+01   0.19119E+00
   0.55301E+01   0.19121E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19124E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19122E+00
   0.55301E+01   0.19124E+00
   0.55301E+01   0.19123E+00
   0.55401E+01   0.19089E+00
   0.55401E+01   0.19088E+00
   0.55401E+01   0.19090E+00
   0.55401E+01   0.19092E+00
   0.55401E+01   0.19090E+00
   0.55401E+01   0.19090E+00
   0.55401E+01   0.19086E+00
   0.55401E+01   0.19086E+00
   0.55401E+01   0.19086E+00
   0.55401E+01   0.19086E+00
   0.55401E+01   0.19084E+00
   0.55401E+01   0.19084E+00
   0.55401E+01   0.19084E+00
   0.55401E+01   0.19083E+00
   0.55401E+01   0.19081E+00
   0.55401E+01   0.19083E+00
   0.55301E+01   0.19113E+00
   0.55401E+01   0.19076E+00
   0.55301E+01   0.19111E+00
   0.55401E+01   0.19077E+00
   0.55401E+01   0.19076E+00
   0.55401E+01   0.19074E+00
   0.55401E+01   0.19075E+00
   0.55401E+01   0.19076E+00
   0.55401E+01   0.19076E+00
   0.55401E+01   0.19075E+00
   0.55401E+01   0.19075E+00
   0.55401E+01   0.19074E+00
   0.55401E+01   0.19074E+00
   0.55401E+01   0.19072E+00
   0.55401E+01   0.19070E+00
   0.55401E+01   0.19067E+00
   0.55401E+01   0.19066E+00
   0.55401E+01   0.19064E+00
   0.55401E+01   0.19064E+00
   0.55401E+01   0.19065E+00
   0.55401E+01   0.19068E+00
   0.55401E+01   0.19068E+00
   0.55401E+01   0.19067E+00
   0.55401E+01   0.19067E+00
   0.55401E+01   0.19068E+00
   0.55401E+01   0.19066E+00
   0.55401E+01   0.19067E+00
   0.55401E+01   0.19066E+00
   0.55401E+01   0.19069E+00
   0.55401E+01   0.19063E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19059E+00
   0.55401E+01   0.19060E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19059E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19059E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19060E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19060E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19059E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19058E+00
   0.55401E+01   0.19060E+00
   0.55401E+01   0.19061E+00
   0.55401E+01   0.19061E+00
   0.55401E+01   0.19062E+00
   0.55401E+01   0.19064E+00
   0.55401E+01   0.19065E+00
   0.55401E+01   0.19064E+00
   0.55401E+01   0.19064E+00
   0.55401E+01   0.19065E+00
   0.55401E+01   0.19065E+00
   0.55401E+01   0.19066E+00
   0.55501E+01   0.19032E+00
   0.55401E+01   0.19067E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19033E+00
   0.55501E+01   0.19034E+00
   0.55501E+01   0.19033E+00
   0.55501E+01   0.19034E+00
   0.55501E+01   0.19035E+00
   0.55501E+01   0.19035E+00
   0.55501E+01   0.19035E+00
   0.55501E+01   0.19034E+00
   0.55501E+01   0.19036E+00
   0.55501E+01   0.19034E+00
   0.55501E+01   0.19033E+00
   0.55501E+01   0.19033E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19031E+00
   0.55501E+01   0.19030E+00
   0.55501E+01   0.19031E+00
   0.55501E+01   0.19031E+00
   0.55501E+01   0.19031E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19030E+00
   0.55501E+01   0.19030E+00
   0.55501E+01   0.19029E+00
   0.55501E+01   0.19029E+00
   0.55501E+01   0.19029E+00
   0.55501E+01   0.19027E+00
   0.55501E+01   0.19025E+00
   0.55501E+01   0.19026E+00
   0.55501E+01   0.19024E+00
   0.55501E+01   0.19026E+00
   0.55501E+01   0.19025E+00
   0.55501E+01   0.19024E+00
   0.55501E+01   0.19026E+00
   0.55501E+01   0.19026E+00
   0.55501E+01   0.19027E+00
   0.55501E+01   0.19028E+00
   0.55501E+01   0.19027E+00
   0.55501E+01   0.19028E+00
   0.55501E+01   0.19032E+00
   0.55501E+01   0.19029E+00
   0.55501E+01   0.19030E+00
   0.55501E+01   0.19030E+00
   0.55501E+01   0.19024E+00
   0.55501E+01   0.19025E+00
   0.55501E+01   0.19023E+00
   0.55501E+01   0.19023E+00
   0.55501E+01   0.19023E+00
   0.55501E+01   0.19021E+00
   0.55501E+01   0.19023E+00
   0.55501E+01   0.19023E+00
   0.55501E+01   0.19025E+00
   0.55501E+01   0.19026E+00
   0.55501E+01   0.19025E+00
   0.55501E+01   0.19023E+00
   0.55501E+01   0.19023E+00
   0.55601E+01   0.18992E+00
   0.55501E+01   0.19023E+00
   0.55501E+01   0.19023E+00
   0.55501E+01   0.19023E+00
   0.55601E+01   0.18989E+00
   0.55601E+01   0.18991E+00
   0.55601E+01   0.18991E+00
   0.55601E+01   0.18989E+00
   0.55601E+01   0.18987E+00
   0.55601E+01   0.18984E+00
   0.55601E+01   0.18983E+00
   0.55601E+01   0.18982E+00
   0.55501E+01   0.19015E+00
   0.55601E+01   0.18982E+00
   0.55501E+01   0.19012E+00
   0.55501E+01   0.19012E+00
   0.55501E+01   0.19011E+00
   0.55601E+01   0.18982E+00
   0.55601E+01   0.18979E+00
   0.55501E+01   0.19012E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18977E+00
   0.55601E+01   0.18977E+00
   0.55601E+01   0.18978E+00
   0.55601E+01   0.18978E+00
   0.55601E+01   0.18978E+00
   0.55601E+01   0.18978E+00
   0.55601E+01   0.18978E+00
   0.55601E+01   0.18978E+00
   0.55601E+01   0.18978E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18982E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18980E+00
   0.55601E+01   0.18981E+00
   0.55601E+01   0.18980E+00
   0.55701E+01   0.18946E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18979E+00
   0.55601E+01   0.18976E+00
   0.55601E+01   0.18975E+00
   0.55601E+01   0.18976E+00
   0.55601E+01   0.18975E+00
   0.55701E+01   0.18942E+00
   0.55601E+01   0.18974E+00
   0.55701E+01   0.18942E+00
   0.55701E+01   0.18942E+00
   0.55601E+01   0.18971E+00
   0.55601E+01   0.18973E+00
   0.55601E+01   0.18970E+00
   0.55601E+01   0.18971E+00
   0.55601E+01   0.18971E+00
   0.55601E+01   0.18968E+00
   0.55601E+01   0.18968E+00
   0.55601E+01   0.18970E+00
   0.55601E+01   0.18970E+00
   0.55701E+01   0.18940E+00
   0.55701E+01   0.18939E+00
   0.55701E+01   0.18940E+00
   0.55701E+01   0.18938E+00
   0.55701E+01   0.18937E+00
   0.55701E+01   0.18938E+00
   0.55701E+01   0.18939E+00
   0.55701E+01   0.18938E+00
   0.55701E+01   0.18938E+00
   0.55701E+01   0.18939E+00
   0.55701E+01   0.18940E+00
   0.55701E+01   0.18941E+00
   0.55701E+01   0.18941E+00
   0.55701E+01   0.18941E+00
   0.55701E+01   0.18940E+00
   0.55701E+01   0.18939E+00
   0.55701E+01   0.18935E+00
   0.55701E+01   0.18936E+00
   0.55701E+01   0.18933E+00
   0.55701E+01   0.18931E+00
   0.55701E+01   0.18931E+00
   0.55701E+01   0.18929E+00
   0.55701E+01   0.18928E+00
   0.55701E+01   0.18929E+00
   0.55701E+01   0.18929E+00
   0.55701E+01   0.18925E+00
   0.55701E+01   0.18921E+00
   0.55701E+01   0.18924E+00
   0.55701E+01   0.18921E+00
   0.55701E+01   0.18921E+00
   0.55701E+01   0.18920E+00
   0.55701E+01   0.18920E+00
   0.55701E+01   0.18916E+00
   0.55701E+01   0.18919E+00
   0.55701E+01   0.18921E+00
   0.55701E+01   0.18925E+00
   0.55701E+01   0.18926E+00
   0.55701E+01   0.18927E+00
   0.55701E+01   0.18930E+00
   0.55701E+01   0.18930E+00
   0.55701E+01   0.18925E+00
   0.55701E+01   0.18925E+00
   0.55701E+01   0.18927E+00
   0.55701E+01   0.18925E+00
   0.55701E+01   0.18928E+00
   0.55701E+01   0.18928E+00
   0.55701E+01   0.18922E+00
   0.55701E+01   0.18921E+00
   0.55701E+01   0.18921E+00
   0.55701E+01   0.18920E+00
   0.55701E+01   0.18923E+00
   0.55701E+01   0.18924E+00
   0.55701E+01   0.18924E+00
   0.55701E+01   0.18923E+00
   0.55701E+01   0.18923E+00
   0.55701E+01   0.18924E+00
   0.55701E+01   0.18925E+00
   0.55701E+01   0.18923E+00
   0.55701E+01   0.18924E+00
   0.55701E+01   0.18925E+00
   0.55701E+01   0.18927E+00
   0.55801E+01   0.18893E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18893E+00
   0.55801E+01   0.18893E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18895E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18896E+00
   0.55801E+01   0.18895E+00
   0.55801E+01   0.18895E+00
   0.55801E+01   0.18895E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18894E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18893E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18890E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18891E+00
   0.55801E+01   0.18891E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18892E+00
   0.55801E+01   0.18889E+00
   0.55801E+01   0.18891E+00
   0.55801E+01   0.18888E+00
   0.55801E+01   0.18889E+00
   0.55801E+01   0.18888E+00
   0.55801E+01   0.18889E+00
   0.55801E+01   0.18889E+00
   0.55801E+01   0.18888E+00
   0.55801E+01   0.18889E+00
   0.55801E+01   0.18887E+00
   0.55801E+01   0.18887E+00
   0.55801E+01   0.18887E+00
   0.55801E+01   0.18889E+00
   0.55801E+01   0.18888E+00
   0.55801E+01   0.18888E+00
   0.55801E+01   0.18888E+00
   0.55801E+01   0.18886E+00
   0.55801E+01   0.18886E+00
   0.55801E+01   0.18886E+00
   0.55801E+01   0.18885E+00
   0.55801E+01   0.18885E+00
   0.55801E+01   0.18884E+00
   0.55801E+01   0.18884E+00
   0.55801E+01   0.18883E+00
   0.55801E+01   0.18884E+00
   0.55801E+01   0.18886E+00
   0.55801E+01   0.18885E+00
   0.55801E+01   0.18883E+00
   0.55801E+01   0.18884E+00
   0.55801E+01   0.18881E+00
   0.55801E+01   0.18883E+00
   0.55801E+01   0.18881E+00
   0.55801E+01   0.18881E+00
   0.55801E+01   0.18881E+00
   0.55801E+01   0.18882E+00
   0.55801E+01   0.18882E+00
   0.55901E+01   0.18848E+00
   0.55901E+01   0.18848E+00
   0.55901E+01   0.18847E+00
   0.55901E+01   0.18847E+00
   0.55901E+01   0.18845E+00
   0.55901E+01   0.18845E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18841E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18845E+00
   0.55901E+01   0.18845E+00
   0.55901E+01   0.18845E+00
   0.55901E+01   0.18845E+00
   0.55901E+01   0.18846E+00
   0.55901E+01   0.18845E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18846E+00
   0.55901E+01   0.18846E+00
   0.55901E+01   0.18846E+00
   0.55901E+01   0.18847E+00
   0.55901E+01   0.18847E+00
   0.55901E+01   0.18847E+00
   0.55901E+01   0.18847E+00
   0.55901E+01   0.18846E+00
   0.55901E+01   0.18848E+00
   0.55901E+01   0.18845E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18844E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18841E+00
   0.55901E+01   0.18839E+00
   0.55901E+01   0.18840E+00
   0.55901E+01   0.18839E+00
   0.55901E+01   0.18840E+00
   0.55901E+01   0.18841E+00
   0.55901E+01   0.18843E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18842E+00
   0.55901E+01   0.18839E+00
   0.55901E+01   0.18839E+00
   0.55901E+01   0.18839E+00
   0.55901E+01   0.18840E+00
   0.55901E+01   0.18841E+00
   0.55901E+01   0.18838E+00
   0.56001E+01   0.18804E+00
   0.56001E+01   0.18805E+00
   0.56001E+01   0.18806E+00
   0.56001E+01   0.18806E+00
   0.56001E+01   0.18806E+00
   0.56001E+01   0.18806E+00
   0.56001E+01   0.18803E+00
   0.55901E+01   0.18837E+00
   0.55901E+01   0.18834E+00
   0.56001E+01   0.18800E+00
   0.56001E+01   0.18802E+00
   0.55901E+01   0.18834E+00
   0.55901E+01   0.18832E+00
   0.56001E+01   0.18796E+00
   0.56001E+01   0.18797E+00
   0.56001E+01   0.18797E+00
   0.56001E+01   0.18798E+00
   0.56001E+01   0.18799E+00
   0.56001E+01   0.18799E+00
   0.56001E+01   0.18799E+00
   0.56001E+01   0.18801E+00
   0.56001E+01   0.18800E+00
   0.56001E+01   0.18801E+00
   0.56001E+01   0.18801E+00
   0.56001E+01   0.18802E+00
   0.56001E+01   0.18804E+00
   0.56001E+01   0.18805E+00
   0.56001E+01   0.18803E+00
   0.56001E+01   0.18802E+00
   0.56001E+01   0.18802E+00
   0.56001E+01   0.18803E+00
   0.56001E+01   0.18805E+00
   0.56001E+01   0.18804E+00
   0.56001E+01   0.18801E+00
   0.56001E+01   0.18797E+00
   0.56001E+01   0.18800E+00
   0.56001E+01   0.18798E+00
   0.56001E+01   0.18799E+00
   0.56001E+01   0.18798E+00
   0.56001E+01   0.18796E+00
   0.56001E+01   0.18797E+00
   0.56001E+01   0.18795E+00
   0.56001E+01   0.18792E+00
   0.56001E+01   0.18792E+00
   0.56001E+01   0.18792E+00
   0.56001E+01   0.18788E+00
   0.56001E+01   0.18786E+00
   0.56001E+01   0.18785E+00
   0.56001E+01   0.18784E+00
   0.56001E+01   0.18785E+00
   0.56001E+01   0.18787E+00
   0.56001E+01   0.18789E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18791E+00
   0.56001E+01   0.18795E+00
   0.56001E+01   0.18792E+00
   0.56001E+01   0.18795E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18789E+00
   0.56001E+01   0.18791E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18790E+00
   0.56001E+01   0.18792E+00
   0.56001E+01   0.18792E+00
   0.56001E+01   0.18793E+00
   0.56001E+01   0.18793E+00
   0.56001E+01   0.18793E+00
   0.56101E+01   0.18760E+00
   0.56101E+01   0.18760E+00
   0.56101E+01   0.18759E+00
   0.56101E+01   0.18760E+00
   0.56101E+01   0.18759E+00
   0.56101E+01   0.18760E+00
   0.56101E+01   0.18759E+00
   0.56101E+01   0.18762E+00
   0.56101E+01   0.18761E+00
   0.56101E+01   0.18762E+00
   0.56101E+01   0.18762E+00
   0.56101E+01   0.18762E+00
   0.56101E+01   0.18762E+00
   0.56101E+01   0.18761E+00
   0.56101E+01   0.18761E+00
   0.56101E+01   0.18762E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18764E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18767E+00
   0.56101E+01   0.18768E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18765E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18765E+00
   0.56101E+01   0.18765E+00
   0.56101E+01   0.18765E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18767E+00
   0.56101E+01   0.18765E+00
   0.56101E+01   0.18765E+00
   0.56101E+01   0.18765E+00
   0.56101E+01   0.18766E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18764E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18764E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18764E+00
   0.56101E+01   0.18764E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18763E+00
   0.56101E+01   0.18762E+00
   0.56201E+01   0.18728E+00
   0.56201E+01   0.18728E+00
   0.56201E+01   0.18725E+00
   0.56201E+01   0.18724E+00
   0.56201E+01   0.18722E+00
   0.56201E+01   0.18724E+00
   0.56201E+01   0.18722E+00
   0.56201E+01   0.18725E+00
   0.56201E+01   0.18723E+00
   0.56201E+01   0.18723E+00
   0.56201E+01   0.18723E+00
   0.56201E+01   0.18724E+00
   0.56201E+01   0.18724E+00
   0.56201E+01   0.18726E+00
   0.56201E+01   0.18724E+00
   0.56201E+01   0.18726E+00
   0.56201E+01   0.18728E+00
   0.56201E+01   0.18728E+00
   0.56201E+01   0.18730E+00
   0.56201E+01   0.18728E+00
   0.56201E+01   0.18730E+00
   0.56201E+01   0.18729E+00
   0.56201E+01   0.18728E+00
   0.56201E+01   0.18728E+00
   0.56201E+01   0.18725E+00
   0.56201E+01   0.18724E+00
   0.56201E+01   0.18723E+00
   0.56201E+01   0.18722E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18722E+00
   0.56201E+01   0.18719E+00
   0.56201E+01   0.18718E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18720E+00
   0.56201E+01   0.18719E+00
   0.56201E+01   0.18719E+00
   0.56201E+01   0.18720E+00
   0.56201E+01   0.18720E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18720E+00
   0.56201E+01   0.18719E+00
   0.56201E+01   0.18719E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18722E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18723E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18722E+00
   0.56201E+01   0.18719E+00
   0.56201E+01   0.18718E+00
   0.56201E+01   0.18718E+00
   0.56201E+01   0.18718E+00
   0.56201E+01   0.18718E+00
   0.56201E+01   0.18719E+00
   0.56201E+01   0.18720E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18721E+00
   0.56201E+01   0.18721E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18687E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18690E+00
   0.56301E+01   0.18690E+00
   0.56301E+01   0.18690E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18687E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18687E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18688E+00
   0.56301E+01   0.18687E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18684E+00
   0.56301E+01   0.18684E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18682E+00
   0.56301E+01   0.18680E+00
   0.56301E+01   0.18682E+00
   0.56301E+01   0.18682E+00
   0.56301E+01   0.18682E+00
   0.56301E+01   0.18684E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18689E+00
   0.56301E+01   0.18687E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18687E+00
   0.56301E+01   0.18683E+00
   0.56301E+01   0.18683E+00
   0.56301E+01   0.18684E+00
   0.56301E+01   0.18684E+00
   0.56301E+01   0.18684E+00
   0.56301E+01   0.18684E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18684E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18685E+00
   0.56301E+01   0.18687E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18686E+00
   0.56301E+01   0.18681E+00
   0.56301E+01   0.18678E+00
   0.56301E+01   0.18678E+00
   0.56401E+01   0.18648E+00
   0.56401E+01   0.18648E+00
   0.56401E+01   0.18648E+00
   0.56401E+01   0.18649E+00
   0.56401E+01   0.18646E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18643E+00
   0.56301E+01   0.18674E+00
   0.56301E+01   0.18672E+00
   0.56401E+01   0.18642E+00
   0.56301E+01   0.18673E+00
   0.56401E+01   0.18638E+00
   0.56401E+01   0.18637E+00
   0.56401E+01   0.18638E+00
   0.56401E+01   0.18640E+00
   0.56401E+01   0.18640E+00
   0.56401E+01   0.18642E+00
   0.56401E+01   0.18640E+00
   0.56401E+01   0.18640E+00
   0.56401E+01   0.18638E+00
   0.56301E+01   0.18667E+00
   0.56401E+01   0.18637E+00
   0.56401E+01   0.18637E+00
   0.56401E+01   0.18635E+00
   0.56401E+01   0.18639E+00
   0.56401E+01   0.18640E+00
   0.56401E+01   0.18641E+00
   0.56401E+01   0.18643E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18645E+00
   0.56401E+01   0.18639E+00
   0.56401E+01   0.18637E+00
   0.56401E+01   0.18639E+00
   0.56401E+01   0.18639E+00
   0.56401E+01   0.18641E+00
   0.56401E+01   0.18639E+00
   0.56401E+01   0.18641E+00
   0.56401E+01   0.18639E+00
   0.56401E+01   0.18639E+00
   0.56401E+01   0.18641E+00
   0.56401E+01   0.18642E+00
   0.56401E+01   0.18642E+00
   0.56401E+01   0.18642E+00
   0.56401E+01   0.18642E+00
   0.56401E+01   0.18642E+00
   0.56401E+01   0.18642E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18643E+00
   0.56401E+01   0.18643E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18644E+00
   0.56401E+01   0.18645E+00
   0.56401E+01   0.18645E+00
   0.56401E+01   0.18645E+00
   0.56401E+01   0.18645E+00
   0.56401E+01   0.18645E+00
   0.56401E+01   0.18645E+00
   0.56401E+01   0.18646E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18614E+00
   0.56401E+01   0.18646E+00
   0.56401E+01   0.18647E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18616E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18616E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18616E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18611E+00
   0.56501E+01   0.18611E+00
   0.56501E+01   0.18612E+00
   0.56501E+01   0.18609E+00
   0.56501E+01   0.18610E+00
   0.56501E+01   0.18611E+00
   0.56501E+01   0.18610E+00
   0.56501E+01   0.18613E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18616E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18616E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18615E+00
   0.56501E+01   0.18614E+00
   0.56501E+01   0.18615E+00
   0.56601E+01   0.18583E+00
   0.56601E+01   0.18584E+00
   0.56601E+01   0.18584E+00
   0.56601E+01   0.18584E+00
   0.56601E+01   0.18583E+00
   0.56601E+01   0.18584E+00
   0.56601E+01   0.18581E+00
   0.56601E+01   0.18581E+00
   0.56601E+01   0.18579E+00
   0.56601E+01   0.18579E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18580E+00
   0.56601E+01   0.18580E+00
   0.56601E+01   0.18580E+00
   0.56601E+01   0.18580E+00
   0.56601E+01   0.18580E+00
   0.56601E+01   0.18580E+00
   0.56601E+01   0.18580E+00
   0.56601E+01   0.18579E+00
   0.56601E+01   0.18579E+00
   0.56601E+01   0.18575E+00
   0.56601E+01   0.18575E+00
   0.56601E+01   0.18575E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18580E+00
   0.56601E+01   0.18575E+00
   0.56601E+01   0.18575E+00
   0.56601E+01   0.18579E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18574E+00
   0.56601E+01   0.18574E+00
   0.56601E+01   0.18574E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18575E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18577E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18578E+00
   0.56601E+01   0.18576E+00
   0.56601E+01   0.18575E+00
   0.56701E+01   0.18543E+00
   0.56701E+01   0.18544E+00
   0.56601E+01   0.18576E+00
   0.56701E+01   0.18546E+00
   0.56701E+01   0.18546E+00
   0.56701E+01   0.18546E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18546E+00
   0.56701E+01   0.18544E+00
   0.56701E+01   0.18542E+00
   0.56701E+01   0.18543E+00
   0.56701E+01   0.18543E+00
   0.56701E+01   0.18544E+00
   0.56701E+01   0.18547E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18547E+00
   0.56701E+01   0.18547E+00
   0.56701E+01   0.18548E+00
   0.56701E+01   0.18548E+00
   0.56701E+01   0.18548E+00
   0.56701E+01   0.18547E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18547E+00
   0.56701E+01   0.18544E+00
   0.56701E+01   0.18544E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18544E+00
   0.56701E+01   0.18546E+00
   0.56701E+01   0.18547E+00
   0.56701E+01   0.18547E+00
   0.56701E+01   0.18549E+00
   0.56701E+01   0.18549E+00
   0.56701E+01   0.18548E+00
   0.56701E+01   0.18548E+00
   0.56701E+01   0.18548E+00
   0.56701E+01   0.18548E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18544E+00
   0.56701E+01   0.18545E+00
   0.56701E+01   0.18542E+00
   0.56701E+01   0.18539E+00
   0.56701E+01   0.18537E+00
   0.56701E+01   0.18539E+00
   0.56701E+01   0.18539E+00
   0.56701E+01   0.18541E+00
   0.56701E+01   0.18542E+00
   0.56701E+01   0.18542E+00
   0.56701E+01   0.18539E+00
   0.56701E+01   0.18541E+00
   0.56701E+01   0.18540E+00
   0.56701E+01   0.18538E+00
   0.56701E+01   0.18538E+00
   0.56701E+01   0.18538E+00
   0.56701E+01   0.18539E+00
   0.56701E+01   0.18541E+00
   0.56801E+01   0.18512E+00
   0.56801E+01   0.18511E+00
   0.56701E+01   0.18540E+00
   0.56701E+01   0.18539E+00
   0.56701E+01   0.18539E+00
   0.56701E+01   0.18541E+00
   0.56801E+01   0.18513E+00
   0.56801E+01   0.18511E+00
   0.56801E+01   0.18512E+00
   0.56801E+01   0.18512E+00
   0.56801E+01   0.18511E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18509E+00
   0.56801E+01   0.18508E+00
   0.56801E+01   0.18514E+00
   0.56801E+01   0.18513E+00
   0.56801E+01   0.18511E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18509E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18509E+00
   0.56801E+01   0.18511E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18506E+00
   0.56801E+01   0.18505E+00
   0.56801E+01   0.18505E+00
   0.56801E+01   0.18506E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18504E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18502E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18501E+00
   0.56801E+01   0.18502E+00
   0.56801E+01   0.18502E+00
   0.56801E+01   0.18502E+00
   0.56801E+01   0.18500E+00
   0.56801E+01   0.18501E+00
   0.56801E+01   0.18500E+00
   0.56801E+01   0.18500E+00
   0.56801E+01   0.18502E+00
   0.56801E+01   0.18502E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18503E+00
   0.56801E+01   0.18504E+00
   0.56801E+01   0.18505E+00
   0.56801E+01   0.18505E+00
   0.56801E+01   0.18505E+00
   0.56801E+01   0.18506E+00
   0.56801E+01   0.18508E+00
   0.56801E+01   0.18507E+00
   0.56801E+01   0.18508E+00
   0.56801E+01   0.18508E+00
   0.56801E+01   0.18509E+00
   0.56801E+01   0.18508E+00
   0.56801E+01   0.18509E+00
   0.56801E+01   0.18509E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18510E+00
   0.56801E+01   0.18511E+00
   0.56801E+01   0.18511E+00
   0.56901E+01   0.18479E+00
   0.56901E+01   0.18479E+00
   0.56901E+01   0.18480E+00
   0.56901E+01   0.18480E+00
   0.56901E+01   0.18481E+00
   0.56901E+01   0.18480E+00
   0.56901E+01   0.18481E+00
   0.56901E+01   0.18481E+00
   0.56901E+01   0.18481E+00
   0.56901E+01   0.18481E+00
   0.56901E+01   0.18481E+00
   0.56901E+01   0.18481E+00
   0.56901E+01   0.18480E+00
   0.56901E+01   0.18478E+00
   0.56901E+01   0.18477E+00
   0.56901E+01   0.18477E+00
   0.56901E+01   0.18477E+00
   0.56901E+01   0.18479E+00
   0.56901E+01   0.18480E+00
   0.56901E+01   0.18483E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18483E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18485E+00
   0.56901E+01   0.18485E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18483E+00
   0.56901E+01   0.18483E+00
   0.56901E+01   0.18483E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18485E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.57001E+01   0.18453E+00
   0.56901E+01   0.18484E+00
   0.56901E+01   0.18484E+00
   0.57001E+01   0.18452E+00
   0.57001E+01   0.18453E+00
   0.57001E+01   0.18453E+00
   0.57001E+01   0.18453E+00
   0.57001E+01   0.18454E+00
   0.57001E+01   0.18454E+00
   0.57001E+01   0.18453E+00
   0.57001E+01   0.18454E+00
   0.57001E+01   0.18451E+00
   0.57001E+01   0.18451E+00
   0.57001E+01   0.18449E+00
   0.57001E+01   0.18449E+00
   0.57001E+01   0.18449E+00
   0.57001E+01   0.18448E+00
   0.57001E+01   0.18450E+00
   0.57001E+01   0.18448E+00
   0.57001E+01   0.18446E+00
   0.57001E+01   0.18447E+00
   0.57001E+01   0.18445E+00
   0.57001E+01   0.18444E+00
   0.57001E+01   0.18446E+00
   0.57001E+01   0.18447E+00
   0.57001E+01   0.18447E+00
   0.57001E+01   0.18449E+00
   0.57001E+01   0.18450E+00
   0.57001E+01   0.18451E+00
   0.57001E+01   0.18451E+00
   0.57001E+01   0.18452E+00
   0.57001E+01   0.18453E+00
   0.57001E+01   0.18453E+00
   0.57001E+01   0.18456E+00
   0.57001E+01   0.18452E+00
   0.57001E+01   0.18457E+00
   0.57001E+01   0.18454E+00
   0.57001E+01   0.18452E+00
   0.57001E+01   0.18452E+00
   0.57001E+01   0.18452E+00
   0.57001E+01   0.18453E+00
   0.57001E+01   0.18454E+00
   0.57001E+01   0.18453E+00
   0.57001E+01   0.18452E+00
   0.57001E+01   0.18451E+00
   0.57001E+01   0.18452E+00
   0.57001E+01   0.18450E+00
   0.57001E+01   0.18451E+00
   0.57001E+01   0.18450E+00
   0.57001E+01   0.18450E+00
   0.57001E+01   0.18449E+00
   0.57001E+01   0.18451E+00
   0.57001E+01   0.18449E+00
   0.57001E+01   0.18449E+00
   0.57001E+01   0.18447E+00
   0.57001E+01   0.18444E+00
   0.57001E+01   0.18444E+00
   0.57001E+01   0.18442E+00
   0.57001E+01   0.18443E+00
   0.57001E+01   0.18444E+00
   0.57001E+01   0.18444E+00
   0.57001E+01   0.18443E+00
   0.57001E+01   0.18444E+00
   0.57001E+01   0.18445E+00
   0.57001E+01   0.18442E+00
   0.57001E+01   0.18443E+00
   0.57001E+01   0.18443E+00
   0.57001E+01   0.18443E+00
   0.57001E+01   0.18443E+00
   0.57001E+01   0.18443E+00
   0.57001E+01   0.18443E+00
   0.57001E+01   0.18445E+00
   0.57001E+01   0.18446E+00
   0.57001E+01   0.18446E+00
   0.57001E+01   0.18446E+00
   0.57001E+01   0.18446E+00
   0.57001E+01   0.18446E+00
   0.57001E+01   0.18446E+00
   0.57001E+01   0.18448E+00
   0.57101E+01   0.18418E+00
   0.57101E+01   0.18418E+00
   0.57101E+01   0.18416E+00
   0.57101E+01   0.18418E+00
   0.57101E+01   0.18418E+00
   0.57101E+01   0.18419E+00
   0.57101E+01   0.18418E+00
   0.57101E+01   0.18418E+00
   0.57101E+01   0.18419E+00
   0.57101E+01   0.18419E+00
   0.57101E+01   0.18419E+00
   0.57101E+01   0.18420E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18421E+00
   0.57101E+01   0.18423E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18423E+00
   0.57101E+01   0.18423E+00
   0.57101E+01   0.18424E+00
   0.57101E+01   0.18417E+00
   0.57101E+01   0.18418E+00
   0.57101E+01   0.18418E+00
   0.57101E+01   0.18419E+00
   0.57101E+01   0.18420E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18419E+00
   0.57101E+01   0.18423E+00
   0.57101E+01   0.18423E+00
   0.57201E+01   0.18390E+00
   0.57101E+01   0.18420E+00
   0.57101E+01   0.18420E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18423E+00
   0.57101E+01   0.18424E+00
   0.57101E+01   0.18424E+00
   0.57101E+01   0.18424E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18423E+00
   0.57101E+01   0.18423E+00
   0.57101E+01   0.18422E+00
   0.57101E+01   0.18425E+00
   0.57101E+01   0.18424E+00
   0.57101E+01   0.18424E+00
   0.57101E+01   0.18426E+00
   0.57101E+01   0.18425E+00
   0.57101E+01   0.18423E+00
   0.57201E+01   0.18392E+00
   0.57201E+01   0.18390E+00
   0.57201E+01   0.18392E+00
   0.57101E+01   0.18423E+00
   0.57201E+01   0.18391E+00
   0.57201E+01   0.18390E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18386E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18388E+00
   0.57201E+01   0.18388E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18386E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18381E+00
   0.57201E+01   0.18381E+00
   0.57201E+01   0.18381E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18381E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18381E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18383E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18385E+00
   0.57201E+01   0.18385E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18384E+00
   0.57201E+01   0.18386E+00
   0.57201E+01   0.18383E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18386E+00
   0.57201E+01   0.18386E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18384E+00
   0.57201E+01   0.18386E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18386E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18389E+00
   0.57201E+01   0.18388E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18389E+00
   0.57201E+01   0.18389E+00
   0.57201E+01   0.18389E+00
   0.57201E+01   0.18389E+00
   0.57201E+01   0.18389E+00
   0.57201E+01   0.18390E+00
   0.57201E+01   0.18389E+00
   0.57201E+01   0.18390E+00
   0.57201E+01   0.18390E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18387E+00
   0.57201E+01   0.18385E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18383E+00
   0.57201E+01   0.18383E+00
   0.57201E+01   0.18383E+00
   0.57201E+01   0.18379E+00
   0.57201E+01   0.18378E+00
   0.57201E+01   0.18379E+00
   0.57201E+01   0.18380E+00
   0.57201E+01   0.18378E+00
   0.57201E+01   0.18380E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18380E+00
   0.57301E+01   0.18353E+00
   0.57301E+01   0.18353E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18382E+00
   0.57201E+01   0.18382E+00
   0.57301E+01   0.18351E+00
   0.57301E+01   0.18351E+00
   0.57301E+01   0.18352E+00
   0.57301E+01   0.18354E+00
   0.57301E+01   0.18356E+00
   0.57301E+01   0.18356E+00
   0.57301E+01   0.18356E+00
   0.57301E+01   0.18356E+00
   0.57301E+01   0.18356E+00
   0.57301E+01   0.18357E+00
   0.57301E+01   0.18357E+00
   0.57301E+01   0.18357E+00
   0.57301E+01   0.18357E+00
   0.57301E+01   0.18357E+00
   0.57301E+01   0.18357E+00
   0.57301E+01   0.18357E+00
   0.57301E+01   0.18359E+00
   0.57301E+01   0.18359E+00
   0.57301E+01   0.18358E+00
   0.57301E+01   0.18360E+00
   0.57301E+01   0.18361E+00
   0.57301E+01   0.18360E+00
   0.57301E+01   0.18360E+00
   0.57301E+01   0.18362E+00
   0.57301E+01   0.18363E+00
   0.57301E+01   0.18363E+00
   0.57301E+01   0.18363E+00
   0.57301E+01   0.18363E+00
   0.57301E+01   0.18363E+00
   0.57301E+01   0.18363E+00
   0.57301E+01   0.18363E+00
   0.57301E+01   0.18363E+00
   0.57301E+01   0.18365E+00
   0.57301E+01   0.18364E+00
   0.57301E+01   0.18365E+00
   0.57301E+01   0.18366E+00
   0.57301E+01   0.18365E+00
   0.57301E+01   0.18365E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18335E+00
   0.57301E+01   0.18367E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18334E+00
   0.57401E+01   0.18334E+00
   0.57401E+01   0.18335E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18335E+00
   0.57401E+01   0.18335E+00
   0.57401E+01   0.18334E+00
   0.57401E+01   0.18334E+00
   0.57401E+01   0.18333E+00
   0.57401E+01   0.18334E+00
   0.57401E+01   0.18333E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18335E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18337E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18340E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18341E+00
   0.57401E+01   0.18341E+00
   0.57401E+01   0.18341E+00
   0.57401E+01   0.18340E+00
   0.57401E+01   0.18341E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18340E+00
   0.57401E+01   0.18341E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18336E+00
   0.57401E+01   0.18334E+00
   0.57401E+01   0.18333E+00
   0.57401E+01   0.18336E+00
   0.57501E+01   0.18307E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18340E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18339E+00
   0.57501E+01   0.18307E+00
   0.57401E+01   0.18339E+00
   0.57501E+01   0.18307E+00
   0.57401E+01   0.18338E+00
   0.57401E+01   0.18339E+00
   0.57401E+01   0.18338E+00
   0.57501E+01   0.18306E+00
   0.57501E+01   0.18306E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18311E+00
   0.57501E+01   0.18311E+00
   0.57501E+01   0.18311E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18311E+00
   0.57501E+01   0.18312E+00
   0.57501E+01   0.18312E+00
   0.57501E+01   0.18313E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18305E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18306E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18311E+00
   0.57501E+01   0.18312E+00
   0.57501E+01   0.18312E+00
   0.57501E+01   0.18314E+00
   0.57501E+01   0.18311E+00
   0.57501E+01   0.18306E+00
   0.57501E+01   0.18306E+00
   0.57501E+01   0.18304E+00
   0.57501E+01   0.18304E+00
   0.57501E+01   0.18305E+00
   0.57501E+01   0.18305E+00
   0.57501E+01   0.18305E+00
   0.57501E+01   0.18305E+00
   0.57501E+01   0.18306E+00
   0.57501E+01   0.18306E+00
   0.57501E+01   0.18307E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18308E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18309E+00
   0.57501E+01   0.18310E+00
   0.57501E+01   0.18310E+00
   0.57601E+01   0.18281E+00
   0.57601E+01   0.18281E+00
   0.57501E+01   0.18310E+00
   0.57601E+01   0.18280E+00
   0.57501E+01   0.18310E+00
   0.57601E+01   0.18280E+00
   0.57601E+01   0.18281E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18285E+00
   0.57601E+01   0.18285E+00
   0.57601E+01   0.18285E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18285E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18282E+00
   0.57601E+01   0.18282E+00
   0.57601E+01   0.18282E+00
   0.57601E+01   0.18283E+00
   0.57601E+01   0.18283E+00
   0.57601E+01   0.18283E+00
   0.57601E+01   0.18282E+00
   0.57601E+01   0.18283E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18282E+00
   0.57601E+01   0.18283E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18284E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18287E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18287E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18287E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18286E+00
   0.57601E+01   0.18287E+00
   0.57601E+01   0.18288E+00
   0.57601E+01   0.18288E+00
   0.57601E+01   0.18289E+00
   0.57601E+01   0.18288E+00
   0.57601E+01   0.18289E+00
   0.57601E+01   0.18289E+00
   0.57701E+01   0.18259E+00
   0.57601E+01   0.18288E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18255E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18256E+00
   0.57701E+01   0.18256E+00
   0.57701E+01   0.18256E+00
   0.57701E+01   0.18255E+00
   0.57701E+01   0.18254E+00
   0.57701E+01   0.18255E+00
   0.57701E+01   0.18254E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18259E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18262E+00
   0.57701E+01   0.18259E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18255E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18257E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18261E+00
   0.57701E+01   0.18263E+00
   0.57701E+01   0.18263E+00
   0.57701E+01   0.18262E+00
   0.57701E+01   0.18263E+00
   0.57701E+01   0.18263E+00
   0.57701E+01   0.18261E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18259E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18261E+00
   0.57701E+01   0.18262E+00
   0.57701E+01   0.18262E+00
   0.57701E+01   0.18264E+00
   0.57701E+01   0.18261E+00
   0.57701E+01   0.18261E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18260E+00
   0.57701E+01   0.18254E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18258E+00
   0.57701E+01   0.18259E+00
   0.57801E+01   0.18226E+00
   0.57701E+01   0.18255E+00
   0.57801E+01   0.18223E+00
   0.57801E+01   0.18224E+00
   0.57801E+01   0.18223E+00
   0.57801E+01   0.18225E+00
   0.57801E+01   0.18227E+00
   0.57801E+01   0.18227E+00
   0.57801E+01   0.18226E+00
   0.57801E+01   0.18225E+00
   0.57801E+01   0.18224E+00
   0.57801E+01   0.18226E+00
   0.57801E+01   0.18229E+00
   0.57801E+01   0.18230E+00
   0.57801E+01   0.18230E+00
   0.57801E+01   0.18230E+00
   0.57801E+01   0.18230E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18230E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18234E+00
   0.57801E+01   0.18237E+00
   0.57801E+01   0.18231E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18232E+00
   0.57801E+01   0.18233E+00
   0.57801E+01   0.18233E+00
   0.57801E+01   0.18233E+00
   0.57801E+01   0.18233E+00
   0.57801E+01   0.18234E+00
   0.57801E+01   0.18234E+00
   0.57801E+01   0.18234E+00
   0.57801E+01   0.18234E+00
   0.57801E+01   0.18234E+00
   0.57801E+01   0.18234E+00
   0.57801E+01   0.18235E+00
   0.57801E+01   0.18235E+00
   0.57801E+01   0.18237E+00
   0.57801E+01   0.18237E+00
   0.57901E+01   0.18207E+00
   0.57901E+01   0.18206E+00
   0.57901E+01   0.18208E+00
   0.57901E+01   0.18209E+00
   0.57901E+01   0.18210E+00
   0.57901E+01   0.18210E+00
   0.57901E+01   0.18210E+00
   0.57901E+01   0.18210E+00
   0.57901E+01   0.18211E+00
   0.57901E+01   0.18211E+00
   0.57901E+01   0.18211E+00
   0.57901E+01   0.18212E+00
   0.57901E+01   0.18212E+00
   0.57901E+01   0.18212E+00
   0.57901E+01   0.18214E+00
   0.57901E+01   0.18215E+00
   0.57901E+01   0.18215E+00
   0.57901E+01   0.18218E+00
   0.57901E+01   0.18218E+00
   0.57901E+01   0.18217E+00
   0.57901E+01   0.18218E+00
   0.57901E+01   0.18218E+00
   0.57901E+01   0.18218E+00
   0.57901E+01   0.18219E+00
   0.57901E+01   0.18219E+00
   0.57901E+01   0.18220E+00
   0.57901E+01   0.18220E+00
   0.57901E+01   0.18221E+00
   0.57901E+01   0.18219E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18225E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18223E+00
   0.57901E+01   0.18224E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18198E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18197E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18191E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18192E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18197E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18197E+00
   0.58001E+01   0.18198E+00
   0.58001E+01   0.18197E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18196E+00
   0.58001E+01   0.18193E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18194E+00
   0.58001E+01   0.18195E+00
   0.58001E+01   0.18197E+00
   0.58001E+01   0.18195E+00
   0.58101E+01   0.18165E+00
   0.58101E+01   0.18165E+00
   0.58101E+01   0.18167E+00
   0.58101E+01   0.18165E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18165E+00
   0.58101E+01   0.18167E+00
   0.58101E+01   0.18167E+00
   0.58101E+01   0.18167E+00
   0.58101E+01   0.18164E+00
   0.58101E+01   0.18163E+00
   0.58101E+01   0.18164E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18165E+00
   0.58101E+01   0.18165E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18165E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18167E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18168E+00
   0.58101E+01   0.18168E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18171E+00
   0.58101E+01   0.18171E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18171E+00
   0.58101E+01   0.18171E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18166E+00
   0.58101E+01   0.18167E+00
   0.58101E+01   0.18168E+00
   0.58101E+01   0.18168E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18167E+00
   0.58101E+01   0.18167E+00
   0.58101E+01   0.18168E+00
   0.58101E+01   0.18168E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18168E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18169E+00
   0.58101E+01   0.18170E+00
   0.58101E+01   0.18172E+00
   0.58101E+01   0.18172E+00
   0.58101E+01   0.18173E+00
   0.58101E+01   0.18172E+00
   0.58101E+01   0.18173E+00
   0.58101E+01   0.18173E+00
   0.58101E+01   0.18175E+00
   0.58101E+01   0.18175E+00
   0.58101E+01   0.18176E+00
   0.58101E+01   0.18176E+00
   0.58101E+01   0.18176E+00
   0.58201E+01   0.18145E+00
   0.58201E+01   0.18145E+00
   0.58101E+01   0.18176E+00
   0.58101E+01   0.18176E+00
   0.58201E+01   0.18146E+00
   0.58201E+01   0.18146E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18149E+00
   0.58201E+01   0.18145E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18149E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18150E+00
   0.58201E+01   0.18150E+00
   0.58201E+01   0.18151E+00
   0.58201E+01   0.18151E+00
   0.58201E+01   0.18151E+00
   0.58201E+01   0.18151E+00
   0.58201E+01   0.18152E+00
   0.58201E+01   0.18150E+00
   0.58201E+01   0.18150E+00
   0.58201E+01   0.18150E+00
   0.58201E+01   0.18149E+00
   0.58201E+01   0.18150E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18146E+00
   0.58201E+01   0.18149E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18149E+00
   0.58201E+01   0.18149E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18145E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18146E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18146E+00
   0.58201E+01   0.18146E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18147E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18148E+00
   0.58201E+01   0.18151E+00
   0.58201E+01   0.18151E+00
   0.58201E+01   0.18149E+00
   0.58201E+01   0.18151E+00
   0.58201E+01   0.18152E+00
   0.58201E+01   0.18152E+00
   0.58201E+01   0.18151E+00
   0.58201E+01   0.18150E+00
   0.58201E+01   0.18150E+00
   0.58201E+01   0.18149E+00
   0.58201E+01   0.18150E+00
   0.58301E+01   0.18121E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18123E+00
   0.58301E+01   0.18123E+00
   0.58301E+01   0.18123E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18123E+00
   0.58301E+01   0.18121E+00
   0.58301E+01   0.18121E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18118E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18118E+00
   0.58301E+01   0.18116E+00
   0.58301E+01   0.18116E+00
   0.58301E+01   0.18117E+00
   0.58301E+01   0.18118E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18117E+00
   0.58301E+01   0.18116E+00
   0.58301E+01   0.18117E+00
   0.58301E+01   0.18114E+00
   0.58301E+01   0.18115E+00
   0.58301E+01   0.18113E+00
   0.58301E+01   0.18114E+00
   0.58301E+01   0.18114E+00
   0.58301E+01   0.18114E+00
   0.58301E+01   0.18113E+00
   0.58301E+01   0.18114E+00
   0.58301E+01   0.18114E+00
   0.58301E+01   0.18115E+00
   0.58301E+01   0.18117E+00
   0.58301E+01   0.18116E+00
   0.58301E+01   0.18116E+00
   0.58301E+01   0.18117E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18116E+00
   0.58301E+01   0.18116E+00
   0.58301E+01   0.18117E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18120E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18120E+00
   0.58301E+01   0.18117E+00
   0.58301E+01   0.18119E+00
   0.58301E+01   0.18117E+00
   0.58301E+01   0.18120E+00
   0.58301E+01   0.18120E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18123E+00
   0.58301E+01   0.18122E+00
   0.58301E+01   0.18121E+00
   0.58401E+01   0.18094E+00
   0.58401E+01   0.18094E+00
   0.58401E+01   0.18097E+00
   0.58401E+01   0.18093E+00
   0.58401E+01   0.18096E+00
   0.58401E+01   0.18097E+00
   0.58401E+01   0.18099E+00
   0.58401E+01   0.18096E+00
   0.58401E+01   0.18096E+00
   0.58401E+01   0.18096E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18099E+00
   0.58401E+01   0.18099E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18099E+00
   0.58401E+01   0.18101E+00
   0.58401E+01   0.18099E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18099E+00
   0.58401E+01   0.18099E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18099E+00
   0.58401E+01   0.18103E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18100E+00
   0.58401E+01   0.18103E+00
   0.58401E+01   0.18103E+00
   0.58401E+01   0.18103E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18107E+00
   0.58401E+01   0.18103E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18106E+00
   0.58401E+01   0.18108E+00
   0.58401E+01   0.18108E+00
   0.58401E+01   0.18108E+00
   0.58401E+01   0.18108E+00
   0.58401E+01   0.18109E+00
   0.58401E+01   0.18109E+00
   0.58401E+01   0.18109E+00
   0.58401E+01   0.18109E+00
   0.58401E+01   0.18109E+00
   0.58401E+01   0.18109E+00
   0.58401E+01   0.18109E+00
   0.58401E+01   0.18109E+00
   0.58401E+01   0.18109E+00
   0.58501E+01   0.18081E+00
   0.58501E+01   0.18081E+00
   0.58501E+01   0.18081E+00
   0.58501E+01   0.18082E+00
   0.58501E+01   0.18082E+00
   0.58501E+01   0.18082E+00
   0.58501E+01   0.18084E+00
   0.58501E+01   0.18084E+00
   0.58501E+01   0.18084E+00
   0.58501E+01   0.18083E+00
   0.58501E+01   0.18084E+00
   0.58501E+01   0.18084E+00
   0.58501E+01   0.18084E+00
   0.58501E+01   0.18084E+00
   0.58501E+01   0.18086E+00
   0.58501E+01   0.18086E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18086E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18087E+00
   0.58501E+01   0.18088E+00
   0.58501E+01   0.18088E+00
   0.58501E+01   0.18089E+00
   0.58501E+01   0.18090E+00
   0.58501E+01   0.18090E+00
   0.58501E+01   0.18093E+00
   0.58501E+01   0.18093E+00
   0.58501E+01   0.18092E+00
   0.58501E+01   0.18093E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18095E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18093E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18095E+00
   0.58501E+01   0.18096E+00
   0.58501E+01   0.18098E+00
   0.58501E+01   0.18098E+00
   0.58501E+01   0.18098E+00
   0.58501E+01   0.18098E+00
   0.58501E+01   0.18096E+00
   0.58501E+01   0.18095E+00
   0.58501E+01   0.18095E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58501E+01   0.18094E+00
   0.58601E+01   0.18064E+00
   0.58501E+01   0.18094E+00
   0.58601E+01   0.18064E+00
   0.58601E+01   0.18064E+00
   0.58601E+01   0.18067E+00
   0.58601E+01   0.18067E+00
   0.58601E+01   0.18070E+00
   0.58601E+01   0.18070E+00
   0.58601E+01   0.18069E+00
   0.58601E+01   0.18070E+00
   0.58601E+01   0.18069E+00
   0.58601E+01   0.18067E+00
   0.58601E+01   0.18070E+00
   0.58601E+01   0.18070E+00
   0.58601E+01   0.18066E+00
   0.58601E+01   0.18067E+00
   0.58601E+01   0.18067E+00
   0.58601E+01   0.18067E+00
   0.58601E+01   0.18068E+00
   0.58601E+01   0.18068E+00
   0.58601E+01   0.18064E+00
   0.58601E+01   0.18065E+00
   0.58601E+01   0.18066E+00
   0.58601E+01   0.18065E+00
   0.58601E+01   0.18065E+00
   0.58601E+01   0.18066E+00
   0.58601E+01   0.18067E+00
   0.58601E+01   0.18067E+00
   0.58601E+01   0.18068E+00
   0.58601E+01   0.18068E+00
   0.58601E+01   0.18069E+00
   0.58601E+01   0.18070E+00
   0.58601E+01   0.18072E+00
   0.58601E+01   0.18073E+00
   0.58601E+01   0.18074E+00
   0.58601E+01   0.18074E+00
   0.58601E+01   0.18074E+00
   0.58601E+01   0.18077E+00
   0.58601E+01   0.18076E+00
   0.58601E+01   0.18079E+00
   0.58601E+01   0.18079E+00
   0.58601E+01   0.18077E+00
   0.58601E+01   0.18078E+00
   0.58601E+01   0.18077E+00
   0.58601E+01   0.18081E+00
   0.58601E+01   0.18081E+00
   0.58601E+01   0.18080E+00
   0.58601E+01   0.18081E+00
   0.58601E+01   0.18080E+00
   0.58601E+01   0.18081E+00
   0.58701E+01   0.18053E+00
   0.58701E+01   0.18050E+00
   0.58701E+01   0.18051E+00
   0.58701E+01   0.18051E+00
   0.58701E+01   0.18051E+00
   0.58701E+01   0.18052E+00
   0.58701E+01   0.18051E+00
   0.58701E+01   0.18053E+00
   0.58701E+01   0.18049E+00
   0.58701E+01   0.18050E+00
   0.58701E+01   0.18052E+00
   0.58701E+01   0.18053E+00
   0.58701E+01   0.18054E+00
   0.58701E+01   0.18054E+00
   0.58701E+01   0.18051E+00
   0.58701E+01   0.18052E+00
   0.58701E+01   0.18052E+00
   0.58701E+01   0.18053E+00
   0.58701E+01   0.18054E+00
   0.58701E+01   0.18054E+00
   0.58701E+01   0.18055E+00
   0.58701E+01   0.18055E+00
   0.58701E+01   0.18055E+00
   0.58701E+01   0.18054E+00
   0.58701E+01   0.18056E+00
   0.58701E+01   0.18056E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18058E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18058E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18058E+00
   0.58701E+01   0.18058E+00
   0.58701E+01   0.18058E+00
   0.58701E+01   0.18058E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18057E+00
   0.58701E+01   0.18058E+00
   0.58701E+01   0.18059E+00
   0.58701E+01   0.18059E+00
   0.58701E+01   0.18059E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18061E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18061E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18059E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18063E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18063E+00
   0.58701E+01   0.18063E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18063E+00
   0.58701E+01   0.18061E+00
   0.58701E+01   0.18061E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18063E+00
   0.58701E+01   0.18061E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18062E+00
   0.58701E+01   0.18064E+00
   0.58701E+01   0.18065E+00
   0.58701E+01   0.18065E+00
   0.58701E+01   0.18068E+00
   0.58701E+01   0.18068E+00
   0.58701E+01   0.18067E+00
   0.58701E+01   0.18068E+00
   0.58701E+01   0.18066E+00
   0.58701E+01   0.18065E+00
   0.58701E+01   0.18064E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18059E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18060E+00
   0.58701E+01   0.18060E+00
   0.58801E+01   0.18031E+00
   0.58801E+01   0.18030E+00
   0.58801E+01   0.18030E+00
   0.58801E+01   0.18030E+00
   0.58801E+01   0.18029E+00
   0.58801E+01   0.18031E+00
   0.58801E+01   0.18031E+00
   0.58801E+01   0.18028E+00
   0.58801E+01   0.18028E+00
   0.58801E+01   0.18028E+00
   0.58801E+01   0.18028E+00
   0.58801E+01   0.18029E+00
   0.58801E+01   0.18031E+00
   0.58801E+01   0.18031E+00
   0.58801E+01   0.18032E+00
   0.58801E+01   0.18032E+00
   0.58801E+01   0.18030E+00
   0.58801E+01   0.18031E+00
   0.58801E+01   0.18033E+00
   0.58801E+01   0.18031E+00
   0.58801E+01   0.18032E+00
   0.58801E+01   0.18033E+00
   0.58801E+01   0.18034E+00
   0.58801E+01   0.18034E+00
   0.58801E+01   0.18033E+00
   0.58801E+01   0.18034E+00
   0.58801E+01   0.18034E+00
   0.58801E+01   0.18034E+00
   0.58801E+01   0.18034E+00
   0.58801E+01   0.18035E+00
   0.58801E+01   0.18034E+00
   0.58801E+01   0.18036E+00
   0.58801E+01   0.18039E+00
   0.58801E+01   0.18039E+00
   0.58801E+01   0.18039E+00
   0.58801E+01   0.18039E+00
   0.58801E+01   0.18039E+00
   0.58801E+01   0.18039E+00
   0.58801E+01   0.18040E+00
   0.58801E+01   0.18043E+00
   0.58801E+01   0.18044E+00
   0.58801E+01   0.18047E+00
   0.58801E+01   0.18047E+00
   0.58801E+01   0.18046E+00
   0.58801E+01   0.18046E+00
   0.58801E+01   0.18047E+00
   0.58801E+01   0.18047E+00
   0.58801E+01   0.18049E+00
   0.58801E+01   0.18045E+00
   0.58801E+01   0.18047E+00
   0.58901E+01   0.18019E+00
   0.58901E+01   0.18019E+00
   0.58901E+01   0.18020E+00
   0.58901E+01   0.18020E+00
   0.58901E+01   0.18020E+00
   0.58901E+01   0.18020E+00
   0.58901E+01   0.18020E+00
   0.58901E+01   0.18020E+00
   0.58901E+01   0.18020E+00
   0.58901E+01   0.18020E+00
   0.58901E+01   0.18021E+00
   0.58901E+01   0.18021E+00
   0.58901E+01   0.18021E+00
   0.58901E+01   0.18022E+00
   0.58901E+01   0.18022E+00
   0.58901E+01   0.18022E+00
   0.58901E+01   0.18023E+00
   0.58901E+01   0.18022E+00
   0.58901E+01   0.18023E+00
   0.58901E+01   0.18022E+00
   0.58901E+01   0.18023E+00
   0.58901E+01   0.18023E+00
   0.58901E+01   0.18022E+00
   0.58901E+01   0.18023E+00
   0.58901E+01   0.18024E+00
   0.58901E+01   0.18027E+00
   0.58901E+01   0.18026E+00
   0.58901E+01   0.18025E+00
   0.58901E+01   0.18025E+00
   0.58901E+01   0.18025E+00
   0.58901E+01   0.18025E+00
   0.58901E+01   0.18025E+00
   0.58901E+01   0.18025E+00
   0.58901E+01   0.18027E+00
   0.58901E+01   0.18027E+00
   0.58901E+01   0.18030E+00
   0.58901E+01   0.18031E+00
   0.58901E+01   0.18031E+00
   0.58901E+01   0.18033E+00
   0.58901E+01   0.18033E+00
   0.58901E+01   0.18035E+00
   0.58901E+01   0.18033E+00
   0.58901E+01   0.18031E+00
   0.58901E+01   0.18032E+00
   0.58901E+01   0.18031E+00
   0.58901E+01   0.18032E+00
   0.58901E+01   0.18033E+00
   0.58901E+01   0.18032E+00
   0.58901E+01   0.18031E+00
   0.58901E+01   0.18030E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17996E+00
   0.59001E+01   0.17996E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17996E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17997E+00
   0.59001E+01   0.17997E+00
   0.59001E+01   0.17997E+00
   0.59001E+01   0.17997E+00
   0.59001E+01   0.17997E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17997E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17997E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17998E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.18001E+00
   0.59001E+01   0.18001E+00
   0.59001E+01   0.18001E+00
   0.59001E+01   0.18000E+00
   0.59001E+01   0.18001E+00
   0.59001E+01   0.18003E+00
   0.59001E+01   0.18002E+00
   0.59001E+01   0.18001E+00
   0.59001E+01   0.18001E+00
   0.59001E+01   0.17999E+00
   0.59001E+01   0.18002E+00
   0.59001E+01   0.18001E+00
   0.59001E+01   0.18007E+00
   0.59001E+01   0.18008E+00
   0.59001E+01   0.18008E+00
   0.59001E+01   0.18011E+00
   0.59001E+01   0.18010E+00
   0.59001E+01   0.18011E+00
   0.59001E+01   0.18011E+00
   0.59001E+01   0.18012E+00
   0.59001E+01   0.18012E+00
   0.59001E+01   0.18013E+00
   0.59001E+01   0.18012E+00
   0.59001E+01   0.18013E+00
   0.59001E+01   0.18013E+00
   0.59001E+01   0.18014E+00
   0.59001E+01   0.18014E+00
   0.59001E+01   0.18014E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18015E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18015E+00
   0.59001E+01   0.18015E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18018E+00
   0.59001E+01   0.18018E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18019E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18019E+00
   0.59001E+01   0.18022E+00
   0.59001E+01   0.18020E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18016E+00
   0.59001E+01   0.18017E+00
   0.59001E+01   0.18017E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17983E+00
   0.59101E+01   0.17985E+00
   0.59101E+01   0.17985E+00
   0.59101E+01   0.17986E+00
   0.59101E+01   0.17985E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17992E+00
   0.59101E+01   0.17992E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17988E+00
   0.59101E+01   0.17987E+00
   0.59101E+01   0.17989E+00
   0.59101E+01   0.17993E+00
   0.59101E+01   0.17993E+00
   0.59101E+01   0.17993E+00
   0.59101E+01   0.17997E+00
   0.59101E+01   0.17994E+00
   0.59101E+01   0.17994E+00
   0.59101E+01   0.17992E+00
   0.59101E+01   0.17991E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17991E+00
   0.59101E+01   0.17991E+00
   0.59101E+01   0.17992E+00
   0.59101E+01   0.17991E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17991E+00
   0.59101E+01   0.17992E+00
   0.59101E+01   0.17990E+00
   0.59101E+01   0.17992E+00
   0.59101E+01   0.17992E+00
   0.59101E+01   0.17993E+00
   0.59101E+01   0.17994E+00
   0.59201E+01   0.17964E+00
   0.59201E+01   0.17964E+00
   0.59101E+01   0.17995E+00
   0.59101E+01   0.17996E+00
   0.59101E+01   0.17995E+00
   0.59101E+01   0.17998E+00
   0.59101E+01   0.17997E+00
   0.59101E+01   0.17997E+00
   0.59101E+01   0.17998E+00
   0.59101E+01   0.17998E+00
   0.59101E+01   0.17998E+00
   0.59201E+01   0.17969E+00
   0.59201E+01   0.17968E+00
   0.59201E+01   0.17969E+00
   0.59201E+01   0.17968E+00
   0.59201E+01   0.17968E+00
   0.59201E+01   0.17968E+00
   0.59201E+01   0.17969E+00
   0.59201E+01   0.17972E+00
   0.59201E+01   0.17976E+00
   0.59201E+01   0.17976E+00
   0.59201E+01   0.17975E+00
   0.59201E+01   0.17976E+00
   0.59201E+01   0.17977E+00
   0.59201E+01   0.17977E+00
   0.59201E+01   0.17981E+00
   0.59201E+01   0.17980E+00
   0.59201E+01   0.17981E+00
   0.59201E+01   0.17981E+00
   0.59201E+01   0.17982E+00
   0.59201E+01   0.17983E+00
   0.59201E+01   0.17984E+00
   0.59201E+01   0.17984E+00
   0.59201E+01   0.17984E+00
   0.59201E+01   0.17984E+00
   0.59201E+01   0.17984E+00
   0.59201E+01   0.17984E+00
   0.59201E+01   0.17984E+00
   0.59201E+01   0.17984E+00
   0.59201E+01   0.17985E+00
   0.59201E+01   0.17985E+00
   0.59201E+01   0.17986E+00
   0.59201E+01   0.17985E+00
   0.59201E+01   0.17987E+00
   0.59201E+01   0.17986E+00
   0.59201E+01   0.17986E+00
   0.59201E+01   0.17986E+00
   0.59201E+01   0.17987E+00
   0.59201E+01   0.17985E+00
   0.59201E+01   0.17986E+00
   0.59201E+01   0.17987E+00
   0.59201E+01   0.17987E+00
   0.59201E+01   0.17987E+00
   0.59201E+01   0.17987E+00
   0.59201E+01   0.17987E+00
   0.59201E+01   0.17987E+00
   0.59201E+01   0.17988E+00
   0.59201E+01   0.17988E+00
   0.59201E+01   0.17988E+00
   0.59201E+01   0.17989E+00
   0.59201E+01   0.17988E+00
   0.59201E+01   0.17988E+00
   0.59201E+01   0.17988E+00
   0.59201E+01   0.17988E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17989E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17991E+00
   0.59201E+01   0.17991E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17991E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17991E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17991E+00
   0.59201E+01   0.17991E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17991E+00
   0.59201E+01   0.17990E+00
   0.59201E+01   0.17992E+00
   0.59301E+01   0.17964E+00
   0.59301E+01   0.17964E+00
   0.59301E+01   0.17964E+00
   0.59301E+01   0.17966E+00
   0.59301E+01   0.17966E+00
   0.59301E+01   0.17966E+00
   0.59301E+01   0.17966E+00
   0.59301E+01   0.17966E+00
   0.59301E+01   0.17965E+00
   0.59301E+01   0.17966E+00
   0.59301E+01   0.17966E+00
   0.59301E+01   0.17965E+00
   0.59301E+01   0.17965E+00
   0.59301E+01   0.17967E+00
   0.59301E+01   0.17966E+00
   0.59301E+01   0.17967E+00
   0.59301E+01   0.17967E+00
   0.59301E+01   0.17967E+00
   0.59301E+01   0.17967E+00
   0.59301E+01   0.17967E+00
   0.59301E+01   0.17969E+00
   0.59301E+01   0.17968E+00
   0.59301E+01   0.17967E+00
   0.59301E+01   0.17969E+00
   0.59301E+01   0.17969E+00
   0.59301E+01   0.17969E+00
   0.59301E+01   0.17971E+00
   0.59301E+01   0.17970E+00
   0.59301E+01   0.17970E+00
   0.59301E+01   0.17971E+00
   0.59301E+01   0.17970E+00
   0.59301E+01   0.17970E+00
   0.59301E+01   0.17971E+00
   0.59301E+01   0.17972E+00
   0.59301E+01   0.17972E+00
   0.59301E+01   0.17973E+00
   0.59301E+01   0.17973E+00
   0.59301E+01   0.17973E+00
   0.59301E+01   0.17973E+00
   0.59301E+01   0.17973E+00
   0.59301E+01   0.17976E+00
   0.59301E+01   0.17977E+00
   0.59301E+01   0.17977E+00
   0.59301E+01   0.17977E+00
   0.59301E+01   0.17977E+00
   0.59301E+01   0.17978E+00
   0.59301E+01   0.17978E+00
   0.59301E+01   0.17977E+00
   0.59301E+01   0.17977E+00
   0.59301E+01   0.17977E+00
   0.59301E+01   0.17979E+00
   0.59301E+01   0.17979E+00
   0.59301E+01   0.17978E+00
   0.59301E+01   0.17981E+00
   0.59301E+01   0.17983E+00
   0.59301E+01   0.17982E+00
   0.59301E+01   0.17981E+00
   0.59401E+01   0.17955E+00
   0.59301E+01   0.17983E+00
   0.59401E+01   0.17954E+00
   0.59401E+01   0.17952E+00
   0.59401E+01   0.17955E+00
   0.59401E+01   0.17954E+00
   0.59401E+01   0.17954E+00
   0.59401E+01   0.17955E+00
   0.59401E+01   0.17955E+00
   0.59401E+01   0.17954E+00
   0.59401E+01   0.17958E+00
   0.59401E+01   0.17957E+00
   0.59401E+01   0.17958E+00
   0.59401E+01   0.17958E+00
   0.59401E+01   0.17960E+00
   0.59401E+01   0.17962E+00
   0.59401E+01   0.17962E+00
   0.59401E+01   0.17962E+00
   0.59401E+01   0.17962E+00
   0.59401E+01   0.17962E+00
   0.59401E+01   0.17963E+00
   0.59401E+01   0.17963E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17963E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17965E+00
   0.59401E+01   0.17963E+00
   0.59401E+01   0.17963E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17964E+00
   0.59401E+01   0.17966E+00
   0.59401E+01   0.17965E+00
   0.59401E+01   0.17966E+00
   0.59401E+01   0.17966E+00
   0.59401E+01   0.17966E+00
   0.59401E+01   0.17966E+00
   0.59401E+01   0.17968E+00
   0.59401E+01   0.17968E+00
   0.59401E+01   0.17968E+00
   0.59401E+01   0.17968E+00
   0.59401E+01   0.17966E+00
   0.59401E+01   0.17967E+00
   0.59401E+01   0.17968E+00
   0.59401E+01   0.17965E+00
   0.59401E+01   0.17968E+00
   0.59401E+01   0.17966E+00
   0.59401E+01   0.17962E+00
   0.59501E+01   0.17934E+00
   0.59401E+01   0.17963E+00
   0.59401E+01   0.17961E+00
   0.59401E+01   0.17961E+00
   0.59401E+01   0.17961E+00
   0.59401E+01   0.17962E+00
   0.59401E+01   0.17961E+00
   0.59401E+01   0.17963E+00
   0.59501E+01   0.17933E+00
   0.59401E+01   0.17963E+00
   0.59501E+01   0.17933E+00
   0.59501E+01   0.17933E+00
   0.59501E+01   0.17933E+00
   0.59501E+01   0.17933E+00
   0.59401E+01   0.17965E+00
   0.59401E+01   0.17965E+00
   0.59401E+01   0.17963E+00
   0.59401E+01   0.17965E+00
   0.59501E+01   0.17933E+00
   0.59501E+01   0.17936E+00
   0.59401E+01   0.17965E+00
   0.59401E+01   0.17963E+00
   0.59401E+01   0.17964E+00
   0.59501E+01   0.17936E+00
   0.59501E+01   0.17938E+00
   0.59501E+01   0.17938E+00
   0.59501E+01   0.17938E+00
   0.59501E+01   0.17939E+00
   0.59501E+01   0.17939E+00
   0.59501E+01   0.17941E+00
   0.59501E+01   0.17941E+00
   0.59501E+01   0.17941E+00
   0.59501E+01   0.17941E+00
   0.59501E+01   0.17941E+00
   0.59501E+01   0.17942E+00
   0.59501E+01   0.17942E+00
   0.59501E+01   0.17943E+00
   0.59501E+01   0.17943E+00
   0.59501E+01   0.17944E+00
   0.59501E+01   0.17943E+00
   0.59501E+01   0.17944E+00
   0.59501E+01   0.17945E+00
   0.59501E+01   0.17945E+00
   0.59501E+01   0.17946E+00
   0.59501E+01   0.17945E+00
   0.59501E+01   0.17948E+00
   0.59501E+01   0.17947E+00
   0.59501E+01   0.17946E+00
   0.59501E+01   0.17950E+00
   0.59501E+01   0.17950E+00
   0.59501E+01   0.17953E+00
   0.59501E+01   0.17952E+00
   0.59501E+01   0.17952E+00
   0.59501E+01   0.17953E+00
   0.59501E+01   0.17953E+00
   0.59501E+01   0.17953E+00
   0.59501E+01   0.17953E+00
   0.59501E+01   0.17953E+00
   0.59501E+01   0.17954E+00
   0.59501E+01   0.17955E+00
   0.59501E+01   0.17955E+00
   0.59501E+01   0.17956E+00
   0.59501E+01   0.17956E+00
   0.59501E+01   0.17956E+00
   0.59501E+01   0.17956E+00
   0.59501E+01   0.17956E+00
   0.59501E+01   0.17956E+00
   0.59501E+01   0.17956E+00
   0.59501E+01   0.17957E+00
   0.59501E+01   0.17958E+00
   0.59501E+01   0.17957E+00
   0.59501E+01   0.17957E+00
   0.59501E+01   0.17954E+00
   0.59501E+01   0.17955E+00
   0.59501E+01   0.17959E+00
   0.59501E+01   0.17957E+00
   0.59501E+01   0.17958E+00
   0.59501E+01   0.17959E+00
   0.59501E+01   0.17958E+00
   0.59501E+01   0.17959E+00
   0.59501E+01   0.17961E+00
   0.59501E+01   0.17959E+00
   0.59501E+01   0.17959E+00
   0.59501E+01   0.17961E+00
   0.59501E+01   0.17961E+00
   0.59501E+01   0.17960E+00
   0.59501E+01   0.17963E+00
   0.59501E+01   0.17962E+00
   0.59501E+01   0.17964E+00
   0.59501E+01   0.17960E+00
   0.59501E+01   0.17960E+00
   0.59501E+01   0.17961E+00
   0.59501E+01   0.17960E+00
   0.59501E+01   0.17960E+00
   0.59601E+01   0.17929E+00
   0.59601E+01   0.17931E+00
   0.59601E+01   0.17932E+00
   0.59601E+01   0.17931E+00
   0.59601E+01   0.17927E+00
   0.59601E+01   0.17927E+00
   0.59601E+01   0.17927E+00
   0.59601E+01   0.17927E+00
   0.59601E+01   0.17927E+00
   0.59601E+01   0.17930E+00
   0.59601E+01   0.17931E+00
   0.59601E+01   0.17931E+00
   0.59601E+01   0.17933E+00
   0.59601E+01   0.17931E+00
   0.59601E+01   0.17932E+00
   0.59601E+01   0.17933E+00
   0.59601E+01   0.17933E+00
   0.59601E+01   0.17934E+00
   0.59601E+01   0.17932E+00
   0.59601E+01   0.17932E+00
   0.59601E+01   0.17933E+00
   0.59601E+01   0.17933E+00
   0.59601E+01   0.17933E+00
   0.59601E+01   0.17933E+00
   0.59601E+01   0.17933E+00
   0.59601E+01   0.17934E+00
   0.59601E+01   0.17934E+00
   0.59601E+01   0.17935E+00
   0.59601E+01   0.17935E+00
   0.59601E+01   0.17936E+00
   0.59601E+01   0.17937E+00
   0.59601E+01   0.17937E+00
   0.59601E+01   0.17938E+00
   0.59601E+01   0.17938E+00
   0.59601E+01   0.17938E+00
   0.59601E+01   0.17939E+00
   0.59601E+01   0.17938E+00
   0.59601E+01   0.17941E+00
   0.59601E+01   0.17939E+00
   0.59601E+01   0.17939E+00
   0.59601E+01   0.17943E+00
   0.59601E+01   0.17943E+00
   0.59601E+01   0.17942E+00
   0.59601E+01   0.17943E+00
   0.59601E+01   0.17943E+00
   0.59601E+01   0.17944E+00
   0.59601E+01   0.17944E+00
   0.59601E+01   0.17945E+00
   0.59601E+01   0.17946E+00
   0.59601E+01   0.17945E+00
   0.59601E+01   0.17948E+00
   0.59601E+01   0.17947E+00
   0.59601E+01   0.17946E+00
   0.59601E+01   0.17947E+00
   0.59601E+01   0.17946E+00
   0.59701E+01   0.17916E+00
   0.59701E+01   0.17917E+00
   0.59701E+01   0.17916E+00
   0.59701E+01   0.17917E+00
   0.59701E+01   0.17917E+00
   0.59701E+01   0.17919E+00
   0.59701E+01   0.17921E+00
   0.59701E+01   0.17919E+00
   0.59701E+01   0.17921E+00
   0.59701E+01   0.17922E+00
   0.59701E+01   0.17922E+00
   0.59701E+01   0.17924E+00
   0.59701E+01   0.17923E+00
   0.59701E+01   0.17923E+00
   0.59701E+01   0.17923E+00
   0.59701E+01   0.17926E+00
   0.59701E+01   0.17927E+00
   0.59701E+01   0.17923E+00
   0.59701E+01   0.17923E+00
   0.59701E+01   0.17924E+00
   0.59701E+01   0.17923E+00
   0.59701E+01   0.17925E+00
   0.59701E+01   0.17924E+00
   0.59701E+01   0.17927E+00
   0.59701E+01   0.17926E+00
   0.59701E+01   0.17926E+00
   0.59701E+01   0.17927E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17929E+00
   0.59701E+01   0.17929E+00
   0.59701E+01   0.17929E+00
   0.59701E+01   0.17929E+00
   0.59701E+01   0.17928E+00
   0.59701E+01   0.17929E+00
   0.59701E+01   0.17929E+00
   0.59701E+01   0.17929E+00
   0.59701E+01   0.17930E+00
   0.59701E+01   0.17931E+00
   0.59701E+01   0.17930E+00
   0.59701E+01   0.17931E+00
   0.59701E+01   0.17935E+00
   0.59701E+01   0.17934E+00
   0.59701E+01   0.17933E+00
   0.59701E+01   0.17935E+00
   0.59701E+01   0.17932E+00
   0.59701E+01   0.17932E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17937E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17936E+00
   0.59701E+01   0.17939E+00
   0.59701E+01   0.17939E+00
   0.59701E+01   0.17941E+00
   0.59701E+01   0.17940E+00
   0.59701E+01   0.17940E+00
   0.59701E+01   0.17940E+00
   0.59701E+01   0.17941E+00
   0.59701E+01   0.17942E+00
   0.59701E+01   0.17941E+00
   0.59701E+01   0.17942E+00
   0.59701E+01   0.17943E+00
   0.59701E+01   0.17943E+00
   0.59701E+01   0.17943E+00
   0.59701E+01   0.17944E+00
   0.59701E+01   0.17944E+00
   0.59701E+01   0.17944E+00
   0.59701E+01   0.17944E+00
   0.59701E+01   0.17944E+00
   0.59701E+01   0.17944E+00
   0.59801E+01   0.17914E+00
   0.59701E+01   0.17944E+00
   0.59701E+01   0.17944E+00
   0.59701E+01   0.17944E+00
   0.59801E+01   0.17914E+00
   0.59801E+01   0.17915E+00
   0.59801E+01   0.17914E+00
   0.59801E+01   0.17914E+00
   0.59801E+01   0.17916E+00
   0.59701E+01   0.17945E+00
   0.59701E+01   0.17945E+00
   0.59801E+01   0.17917E+00
   0.59801E+01   0.17919E+00
   0.59801E+01   0.17918E+00
   0.59801E+01   0.17918E+00
   0.59801E+01   0.17920E+00
   0.59801E+01   0.17922E+00
   0.59801E+01   0.17923E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17921E+00
   0.59801E+01   0.17921E+00
   0.59801E+01   0.17922E+00
   0.59801E+01   0.17923E+00
   0.59801E+01   0.17922E+00
   0.59801E+01   0.17923E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17925E+00
   0.59801E+01   0.17923E+00
   0.59801E+01   0.17925E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17923E+00
   0.59801E+01   0.17926E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17927E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17925E+00
   0.59801E+01   0.17925E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17925E+00
   0.59801E+01   0.17925E+00
   0.59801E+01   0.17926E+00
   0.59801E+01   0.17926E+00
   0.59801E+01   0.17927E+00
   0.59801E+01   0.17928E+00
   0.59801E+01   0.17927E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17922E+00
   0.59801E+01   0.17923E+00
   0.59801E+01   0.17924E+00
   0.59801E+01   0.17922E+00
   0.59801E+01   0.17926E+00
   0.59801E+01   0.17927E+00
   0.59801E+01   0.17928E+00
   0.59801E+01   0.17928E+00
   0.59901E+01   0.17899E+00
   0.59901E+01   0.17903E+00
   0.59901E+01   0.17903E+00
   0.59801E+01   0.17932E+00
   0.59801E+01   0.17933E+00
   0.59801E+01   0.17933E+00
   0.59901E+01   0.17900E+00
   0.59901E+01   0.17902E+00
   0.59901E+01   0.17905E+00
   0.59901E+01   0.17905E+00
   0.59901E+01   0.17906E+00
   0.59901E+01   0.17906E+00
   0.59901E+01   0.17909E+00
   0.59901E+01   0.17906E+00
   0.59901E+01   0.17906E+00
   0.59901E+01   0.17907E+00
   0.59901E+01   0.17908E+00
   0.59901E+01   0.17908E+00
   0.59901E+01   0.17908E+00
   0.59901E+01   0.17909E+00
   0.59901E+01   0.17910E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17908E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17910E+00
   0.59901E+01   0.17913E+00
   0.59901E+01   0.17913E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17911E+00
   0.59901E+01   0.17913E+00
   0.59901E+01   0.17914E+00
   0.59901E+01   0.17914E+00
   0.59901E+01   0.17915E+00
   0.59901E+01   0.17915E+00
   0.59901E+01   0.17918E+00
   0.59901E+01   0.17916E+00
   0.59901E+01   0.17915E+00
   0.59901E+01   0.17917E+00
   0.59901E+01   0.17918E+00
   0.59901E+01   0.17915E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17915E+00
   0.59901E+01   0.17918E+00
   0.59901E+01   0.17918E+00
   0.59901E+01   0.17918E+00
   0.59901E+01   0.17915E+00
   0.59901E+01   0.17917E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17918E+00
   0.59901E+01   0.17918E+00
   0.59901E+01   0.17918E+00
   0.59901E+01   0.17921E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17920E+00
   0.59901E+01   0.17921E+00
   0.59901E+01   0.17921E+00
   0.59901E+01   0.17921E+00
   0.59901E+01   0.17922E+00
   0.59901E+01   0.17924E+00
   0.59901E+01   0.17924E+00
   0.59901E+01   0.17922E+00
   0.59901E+01   0.17923E+00
   0.59901E+01   0.17922E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17920E+00
   0.59901E+01   0.17920E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17920E+00
   0.59901E+01   0.17920E+00
   0.59901E+01   0.17919E+00
   0.59901E+01   0.17921E+00
   0.59901E+01   0.17921E+00
   0.59901E+01   0.17923E+00
   0.59901E+01   0.17924E+00
   0.59901E+01   0.17922E+00
   0.59901E+01   0.17922E+00
   0.59901E+01   0.17922E+00
   0.59901E+01   0.17924E+00
   0.59901E+01   0.17925E+00
   0.59901E+01   0.17924E+00
   0.59901E+01   0.17925E+00
   0.59901E+01   0.17927E+00
   0.59901E+01   0.17925E+00
   0.59901E+01   0.17925E+00
   0.59901E+01   0.17929E+00
   0.59901E+01   0.17931E+00
   0.59901E+01   0.17931E+00
   0.59901E+01   0.17931E+00
   0.59901E+01   0.17930E+00
   0.59901E+01   0.17931E+00
   0.59901E+01   0.17928E+00
   0.59901E+01   0.17926E+00
   0.59901E+01   0.17928E+00
   0.59901E+01   0.17926E+00
   0.60001E+01   0.17897E+00
   0.59901E+01   0.17927E+00
   0.59901E+01   0.17927E+00
   0.59901E+01   0.17927E+00
   0.59901E+01   0.17927E+00
   0.60001E+01   0.17899E+00
   0.60001E+01   0.17898E+00
   0.60001E+01   0.17901E+00
   0.60001E+01   0.17900E+00
   0.60001E+01   0.17900E+00
   0.60001E+01   0.17901E+00
   0.60001E+01   0.17901E+00
   0.60001E+01   0.17901E+00
   0.60001E+01   0.17901E+00
   0.60001E+01   0.17906E+00
   0.60001E+01   0.17906E+00
   0.60001E+01   0.17904E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17910E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17906E+00
   0.60001E+01   0.17906E+00
   0.60001E+01   0.17906E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17908E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17906E+00
   0.60001E+01   0.17905E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17910E+00
   0.60001E+01   0.17910E+00
   0.60001E+01   0.17907E+00
   0.60001E+01   0.17909E+00
   0.60001E+01   0.17909E+00
   0.60101E+01   0.17883E+00
   0.60001E+01   0.17910E+00
   0.60101E+01   0.17883E+00
   0.60001E+01   0.17913E+00
   0.60101E+01   0.17884E+00
   0.60101E+01   0.17883E+00
   0.60101E+01   0.17883E+00
   0.60101E+01   0.17884E+00
   0.60101E+01   0.17884E+00
   0.60101E+01   0.17885E+00
   0.60101E+01   0.17887E+00
   0.60101E+01   0.17886E+00
   0.60101E+01   0.17888E+00
   0.60101E+01   0.17889E+00
   0.60101E+01   0.17890E+00
   0.60101E+01   0.17891E+00
   0.60101E+01   0.17891E+00
   0.60101E+01   0.17893E+00
   0.60101E+01   0.17893E+00
   0.60101E+01   0.17893E+00
   0.60101E+01   0.17894E+00
   0.60101E+01   0.17894E+00
   0.60101E+01   0.17893E+00
   0.60101E+01   0.17896E+00
   0.60101E+01   0.17894E+00
   0.60101E+01   0.17895E+00
   0.60101E+01   0.17895E+00
   0.60101E+01   0.17895E+00
   0.60101E+01   0.17896E+00
   0.60101E+01   0.17896E+00
   0.60101E+01   0.17896E+00
   0.60101E+01   0.17898E+00
   0.60101E+01   0.17895E+00
   0.60101E+01   0.17898E+00
   0.60101E+01   0.17896E+00
   0.60101E+01   0.17899E+00
   0.60101E+01   0.17899E+00
   0.60101E+01   0.17899E+00
   0.60101E+01   0.17899E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17899E+00
   0.60101E+01   0.17899E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17899E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17900E+00
   0.60101E+01   0.17898E+00
   0.60101E+01   0.17901E+00
   0.60101E+01   0.17899E+00
   0.60101E+01   0.17898E+00
   0.60101E+01   0.17901E+00
   0.60101E+01   0.17902E+00
   0.60101E+01   0.17902E+00
   0.60101E+01   0.17902E+00
   0.60101E+01   0.17903E+00
   0.60101E+01   0.17904E+00
   0.60101E+01   0.17904E+00
   0.60101E+01   0.17904E+00
   0.60101E+01   0.17903E+00
   0.60101E+01   0.17905E+00
   0.60101E+01   0.17905E+00
   0.60101E+01   0.17905E+00
   0.60101E+01   0.17905E+00
   0.60101E+01   0.17904E+00
   0.60101E+01   0.17904E+00
   0.60101E+01   0.17902E+00
   0.60101E+01   0.17904E+00
   0.60101E+01   0.17905E+00
   0.60101E+01   0.17903E+00
   0.60101E+01   0.17904E+00
   0.60101E+01   0.17905E+00
   0.60101E+01   0.17907E+00
   0.60101E+01   0.17907E+00
   0.60101E+01   0.17910E+00
   0.60101E+01   0.17909E+00
   0.60101E+01   0.17911E+00
   0.60101E+01   0.17911E+00
   0.60101E+01   0.17913E+00
   0.60101E+01   0.17913E+00
   0.60101E+01   0.17912E+00
   0.60101E+01   0.17912E+00
   0.60101E+01   0.17911E+00
   0.60101E+01   0.17912E+00
   0.60101E+01   0.17912E+00
   0.60101E+01   0.17912E+00
   0.60101E+01   0.17913E+00
   0.60101E+01   0.17912E+00
   0.60101E+01   0.17913E+00
   0.60101E+01   0.17912E+00
   0.60201E+01   0.17884E+00
   0.60101E+01   0.17912E+00
   0.60101E+01   0.17914E+00
   0.60101E+01   0.17913E+00
   0.60101E+01   0.17912E+00
   0.60201E+01   0.17884E+00
   0.60201E+01   0.17884E+00
   0.60201E+01   0.17884E+00
   0.60101E+01   0.17914E+00
   0.60201E+01   0.17884E+00
   0.60201E+01   0.17884E+00
   0.60201E+01   0.17884E+00
   0.60201E+01   0.17885E+00
   0.60201E+01   0.17885E+00
   0.60201E+01   0.17886E+00
   0.60201E+01   0.17886E+00
   0.60201E+01   0.17886E+00
   0.60201E+01   0.17886E+00
   0.60201E+01   0.17887E+00
   0.60201E+01   0.17887E+00
   0.60201E+01   0.17889E+00
   0.60201E+01   0.17890E+00
   0.60201E+01   0.17890E+00
   0.60201E+01   0.17891E+00
   0.60201E+01   0.17893E+00
   0.60201E+01   0.17893E+00
   0.60201E+01   0.17895E+00
   0.60201E+01   0.17896E+00
   0.60201E+01   0.17892E+00
   0.60201E+01   0.17897E+00
   0.60201E+01   0.17900E+00
   0.60201E+01   0.17897E+00
   0.60201E+01   0.17900E+00
   0.60201E+01   0.17901E+00
   0.60201E+01   0.17901E+00
   0.60201E+01   0.17902E+00
   0.60201E+01   0.17902E+00
   0.60201E+01   0.17901E+00
   0.60201E+01   0.17901E+00
   0.60201E+01   0.17905E+00
   0.60201E+01   0.17906E+00
   0.60201E+01   0.17907E+00
   0.60201E+01   0.17906E+00
   0.60201E+01   0.17907E+00
   0.60201E+01   0.17907E+00
   0.60201E+01   0.17907E+00
   0.60201E+01   0.17907E+00
   0.60201E+01   0.17907E+00
   0.60201E+01   0.17908E+00
   0.60201E+01   0.17908E+00
   0.60201E+01   0.17909E+00
   0.60201E+01   0.17910E+00
   0.60201E+01   0.17909E+00
   0.60201E+01   0.17910E+00
   0.60201E+01   0.17912E+00
   0.60201E+01   0.17911E+00
   0.60201E+01   0.17911E+00
   0.60201E+01   0.17910E+00
   0.60301E+01   0.17880E+00
   0.60301E+01   0.17879E+00
   0.60301E+01   0.17881E+00
   0.60301E+01   0.17881E+00
   0.60301E+01   0.17880E+00
   0.60301E+01   0.17885E+00
   0.60301E+01   0.17881E+00
   0.60301E+01   0.17885E+00
   0.60301E+01   0.17886E+00
   0.60301E+01   0.17886E+00
   0.60301E+01   0.17886E+00
   0.60301E+01   0.17886E+00
   0.60301E+01   0.17886E+00
   0.60301E+01   0.17887E+00
   0.60301E+01   0.17887E+00
   0.60301E+01   0.17887E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17888E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17889E+00
   0.60301E+01   0.17889E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17889E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17891E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17891E+00
   0.60301E+01   0.17890E+00
   0.60301E+01   0.17891E+00
   0.60301E+01   0.17891E+00
   0.60301E+01   0.17892E+00
   0.60301E+01   0.17891E+00
   0.60301E+01   0.17891E+00
   0.60301E+01   0.17892E+00
   0.60301E+01   0.17891E+00
   0.60301E+01   0.17891E+00
   0.60301E+01   0.17893E+00
   0.60301E+01   0.17895E+00
   0.60301E+01   0.17895E+00
   0.60301E+01   0.17896E+00
   0.60301E+01   0.17896E+00
   0.60301E+01   0.17897E+00
   0.60301E+01   0.17897E+00
   0.60301E+01   0.17897E+00
   0.60301E+01   0.17898E+00
   0.60301E+01   0.17898E+00
   0.60301E+01   0.17898E+00
   0.60301E+01   0.17898E+00
   0.60301E+01   0.17899E+00
   0.60301E+01   0.17899E+00
   0.60301E+01   0.17899E+00
   0.60301E+01   0.17899E+00
   0.60301E+01   0.17899E+00
   0.60301E+01   0.17899E+00
   0.60301E+01   0.17903E+00
   0.60301E+01   0.17902E+00
   0.60301E+01   0.17903E+00
   0.60301E+01   0.17903E+00
   0.60301E+01   0.17902E+00
   0.60301E+01   0.17905E+00
   0.60301E+01   0.17905E+00
   0.60301E+01   0.17906E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17906E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17906E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17906E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17905E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17907E+00
   0.60301E+01   0.17909E+00
   0.60301E+01   0.17908E+00
   0.60301E+01   0.17909E+00
   0.60301E+01   0.17909E+00
   0.60301E+01   0.17909E+00
   0.60301E+01   0.17911E+00
   0.60301E+01   0.17910E+00
   0.60301E+01   0.17910E+00
   0.60301E+01   0.17912E+00
   0.60301E+01   0.17912E+00
   0.60301E+01   0.17912E+00
   0.60301E+01   0.17912E+00
   0.60301E+01   0.17912E+00
   0.60301E+01   0.17912E+00
   0.60301E+01   0.17912E+00
   0.60301E+01   0.17913E+00
   0.60301E+01   0.17912E+00
   0.60301E+01   0.17913E+00
   0.60301E+01   0.17915E+00
   0.60301E+01   0.17915E+00
   0.60301E+01   0.17915E+00
   0.60401E+01   0.17887E+00
   0.60401E+01   0.17888E+00
   0.60401E+01   0.17887E+00
   0.60401E+01   0.17887E+00
   0.60401E+01   0.17886E+00
   0.60401E+01   0.17887E+00
   0.60401E+01   0.17887E+00
   0.60401E+01   0.17887E+00
   0.60401E+01   0.17888E+00
   0.60401E+01   0.17887E+00
   0.60401E+01   0.17888E+00
   0.60401E+01   0.17889E+00
   0.60401E+01   0.17890E+00
   0.60401E+01   0.17890E+00
   0.60401E+01   0.17890E+00
   0.60401E+01   0.17893E+00
   0.60401E+01   0.17892E+00
   0.60401E+01   0.17890E+00
   0.60401E+01   0.17891E+00
   0.60401E+01   0.17893E+00
   0.60401E+01   0.17892E+00
   0.60401E+01   0.17892E+00
   0.60401E+01   0.17894E+00
   0.60401E+01   0.17895E+00
   0.60401E+01   0.17894E+00
   0.60401E+01   0.17895E+00
   0.60401E+01   0.17894E+00
   0.60401E+01   0.17894E+00
   0.60401E+01   0.17895E+00
   0.60401E+01   0.17896E+00
   0.60401E+01   0.17895E+00
   0.60401E+01   0.17896E+00
   0.60401E+01   0.17898E+00
   0.60401E+01   0.17898E+00
   0.60401E+01   0.17899E+00
   0.60401E+01   0.17902E+00
   0.60401E+01   0.17902E+00
   0.60401E+01   0.17903E+00
   0.60401E+01   0.17901E+00
   0.60401E+01   0.17904E+00
   0.60401E+01   0.17902E+00
   0.60401E+01   0.17905E+00
   0.60401E+01   0.17905E+00
   0.60401E+01   0.17905E+00
   0.60401E+01   0.17903E+00
   0.60401E+01   0.17905E+00
   0.60401E+01   0.17906E+00
   0.60401E+01   0.17907E+00
   0.60401E+01   0.17907E+00
   0.60401E+01   0.17909E+00
   0.60401E+01   0.17909E+00
   0.60401E+01   0.17910E+00
   0.60501E+01   0.17881E+00
   0.60401E+01   0.17910E+00
   0.60401E+01   0.17910E+00
   0.60501E+01   0.17880E+00
   0.60501E+01   0.17880E+00
   0.60501E+01   0.17880E+00
   0.60501E+01   0.17880E+00
   0.60501E+01   0.17881E+00
   0.60501E+01   0.17879E+00
   0.60501E+01   0.17880E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17883E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17885E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17884E+00
   0.60501E+01   0.17885E+00
   0.60501E+01   0.17887E+00
   0.60501E+01   0.17888E+00
   0.60501E+01   0.17888E+00
   0.60501E+01   0.17888E+00
   0.60501E+01   0.17888E+00
   0.60501E+01   0.17888E+00
   0.60501E+01   0.17888E+00
   0.60501E+01   0.17888E+00
   0.60501E+01   0.17888E+00
   0.60501E+01   0.17889E+00
   0.60501E+01   0.17889E+00
   0.60501E+01   0.17889E+00
   0.60501E+01   0.17889E+00
   0.60501E+01   0.17889E+00
   0.60501E+01   0.17890E+00
   0.60501E+01   0.17889E+00
   0.60501E+01   0.17890E+00
   0.60501E+01   0.17890E+00
   0.60501E+01   0.17890E+00
   0.60501E+01   0.17891E+00
   0.60501E+01   0.17892E+00
   0.60501E+01   0.17891E+00
   0.60501E+01   0.17892E+00
   0.60501E+01   0.17892E+00
   0.60501E+01   0.17892E+00
   0.60501E+01   0.17892E+00
   0.60501E+01   0.17893E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17895E+00
   0.60501E+01   0.17893E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17897E+00
   0.60501E+01   0.17898E+00
   0.60501E+01   0.17901E+00
   0.60501E+01   0.17899E+00
   0.60501E+01   0.17901E+00
   0.60501E+01   0.17902E+00
   0.60501E+01   0.17901E+00
   0.60501E+01   0.17902E+00
   0.60501E+01   0.17902E+00
   0.60501E+01   0.17904E+00
   0.60501E+01   0.17904E+00
   0.60501E+01   0.17905E+00
   0.60501E+01   0.17907E+00
   0.60501E+01   0.17906E+00
   0.60501E+01   0.17906E+00
   0.60501E+01   0.17905E+00
   0.60501E+01   0.17907E+00
   0.60501E+01   0.17906E+00
   0.60501E+01   0.17909E+00
   0.60501E+01   0.17909E+00
   0.60501E+01   0.17910E+00
   0.60501E+01   0.17909E+00
   0.60501E+01   0.17911E+00
   0.60501E+01   0.17911E+00
   0.60501E+01   0.17911E+00
   0.60501E+01   0.17911E+00
   0.60501E+01   0.17911E+00
   0.60501E+01   0.17912E+00
   0.60501E+01   0.17912E+00
   0.60501E+01   0.17912E+00
   0.60501E+01   0.17911E+00
   0.60501E+01   0.17912E+00
   0.60501E+01   0.17912E+00
   0.60501E+01   0.17912E+00
   0.60501E+01   0.17913E+00
   0.60501E+01   0.17913E+00
   0.60501E+01   0.17912E+00
   0.60501E+01   0.17913E+00
   0.60501E+01   0.17913E+00
   0.60501E+01   0.17913E+00
   0.60501E+01   0.17914E+00
   0.60501E+01   0.17914E+00
   0.60501E+01   0.17913E+00
   0.60501E+01   0.17914E+00
   0.60601E+01   0.17885E+00
   0.60601E+01   0.17885E+00
   0.60501E+01   0.17914E+00
   0.60501E+01   0.17915E+00
   0.60601E+01   0.17887E+00
   0.60601E+01   0.17887E+00
   0.60601E+01   0.17886E+00
   0.60601E+01   0.17887E+00
   0.60601E+01   0.17886E+00
   0.60601E+01   0.17886E+00
   0.60601E+01   0.17886E+00
   0.60601E+01   0.17887E+00
   0.60601E+01   0.17886E+00
   0.60601E+01   0.17887E+00
   0.60601E+01   0.17887E+00
   0.60601E+01   0.17888E+00
   0.60601E+01   0.17886E+00
   0.60601E+01   0.17887E+00
   0.60601E+01   0.17888E+00
   0.60601E+01   0.17890E+00
   0.60601E+01   0.17891E+00
   0.60601E+01   0.17891E+00
   0.60601E+01   0.17891E+00
   0.60601E+01   0.17892E+00
   0.60601E+01   0.17892E+00
   0.60601E+01   0.17891E+00
   0.60601E+01   0.17891E+00
   0.60601E+01   0.17896E+00
   0.60601E+01   0.17895E+00
   0.60601E+01   0.17897E+00
   0.60601E+01   0.17897E+00
   0.60601E+01   0.17896E+00
   0.60601E+01   0.17897E+00
   0.60601E+01   0.17898E+00
   0.60601E+01   0.17898E+00
   0.60601E+01   0.17899E+00
   0.60601E+01   0.17899E+00
   0.60601E+01   0.17899E+00
   0.60601E+01   0.17899E+00
   0.60601E+01   0.17901E+00
   0.60601E+01   0.17901E+00
   0.60601E+01   0.17902E+00
   0.60601E+01   0.17901E+00
   0.60601E+01   0.17902E+00
   0.60601E+01   0.17902E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17903E+00
   0.60601E+01   0.17903E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17903E+00
   0.60601E+01   0.17903E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17903E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17902E+00
   0.60601E+01   0.17902E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17903E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17903E+00
   0.60601E+01   0.17903E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17904E+00
   0.60601E+01   0.17905E+00
   0.60601E+01   0.17906E+00
   0.60601E+01   0.17906E+00
   0.60701E+01   0.17881E+00
   0.60701E+01   0.17877E+00
   0.60701E+01   0.17882E+00
   0.60701E+01   0.17881E+00
   0.60601E+01   0.17913E+00
   0.60701E+01   0.17886E+00
   0.60701E+01   0.17886E+00
   0.60701E+01   0.17886E+00
   0.60701E+01   0.17886E+00
   0.60701E+01   0.17885E+00
   0.60701E+01   0.17885E+00
   0.60701E+01   0.17887E+00
   0.60701E+01   0.17887E+00
   0.60701E+01   0.17885E+00
   0.60701E+01   0.17888E+00
   0.60701E+01   0.17888E+00
   0.60701E+01   0.17888E+00
   0.60701E+01   0.17888E+00
   0.60701E+01   0.17888E+00
   0.60701E+01   0.17891E+00
   0.60701E+01   0.17891E+00
   0.60701E+01   0.17892E+00
   0.60701E+01   0.17892E+00
   0.60601E+01   0.17922E+00
   0.60601E+01   0.17922E+00
   0.60701E+01   0.17893E+00
   0.60701E+01   0.17893E+00
   0.60701E+01   0.17892E+00
   0.60701E+01   0.17893E+00
   0.60701E+01   0.17893E+00
   0.60701E+01   0.17893E+00
   0.60701E+01   0.17892E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17892E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17892E+00
   0.60701E+01   0.17892E+00
   0.60701E+01   0.17891E+00
   0.60701E+01   0.17890E+00
   0.60701E+01   0.17892E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17893E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17897E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17894E+00
   0.60701E+01   0.17896E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17895E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17895E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17898E+00
   0.60701E+01   0.17901E+00
   0.60701E+01   0.17903E+00
   0.60701E+01   0.17902E+00
   0.60701E+01   0.17900E+00
   0.60701E+01   0.17903E+00
   0.60701E+01   0.17904E+00
   0.60701E+01   0.17903E+00
   0.60701E+01   0.17903E+00
   0.60701E+01   0.17905E+00
   0.60701E+01   0.17904E+00
   0.60701E+01   0.17905E+00
   0.60701E+01   0.17905E+00
   0.60701E+01   0.17908E+00
   0.60701E+01   0.17907E+00
   0.60701E+01   0.17907E+00
   0.60701E+01   0.17908E+00
   0.60701E+01   0.17908E+00
   0.60701E+01   0.17910E+00
   0.60701E+01   0.17910E+00
   0.60701E+01   0.17910E+00
   0.60701E+01   0.17910E+00
   0.60701E+01   0.17910E+00
   0.60701E+01   0.17911E+00
   0.60701E+01   0.17912E+00
   0.60701E+01   0.17911E+00
   0.60701E+01   0.17912E+00
   0.60701E+01   0.17913E+00
   0.60701E+01   0.17914E+00
   0.60701E+01   0.17913E+00
   0.60701E+01   0.17913E+00
   0.60701E+01   0.17913E+00
   0.60701E+01   0.17913E+00
   0.60701E+01   0.17917E+00
   0.60701E+01   0.17915E+00
   0.60701E+01   0.17916E+00
   0.60701E+01   0.17917E+00
   0.60701E+01   0.17917E+00
   0.60701E+01   0.17917E+00
   0.60701E+01   0.17919E+00
   0.60801E+01   0.17887E+00
   0.60801E+01   0.17888E+00
   0.60801E+01   0.17887E+00
   0.60801E+01   0.17888E+00
   0.60801E+01   0.17889E+00
   0.60801E+01   0.17889E+00
   0.60801E+01   0.17888E+00
   0.60801E+01   0.17891E+00
   0.60801E+01   0.17890E+00
   0.60801E+01   0.17892E+00
   0.60801E+01   0.17889E+00
   0.60801E+01   0.17889E+00
   0.60801E+01   0.17892E+00
   0.60801E+01   0.17891E+00
   0.60801E+01   0.17890E+00
   0.60801E+01   0.17891E+00
   0.60801E+01   0.17889E+00
   0.60801E+01   0.17891E+00
   0.60801E+01   0.17892E+00
   0.60801E+01   0.17891E+00
   0.60801E+01   0.17893E+00
   0.60801E+01   0.17893E+00
   0.60801E+01   0.17893E+00
   0.60801E+01   0.17891E+00
   0.60801E+01   0.17894E+00
   0.60801E+01   0.17894E+00
   0.60801E+01   0.17894E+00
   0.60801E+01   0.17893E+00
   0.60801E+01   0.17892E+00
   0.60801E+01   0.17891E+00
   0.60801E+01   0.17891E+00
   0.60801E+01   0.17893E+00
   0.60801E+01   0.17896E+00
   0.60801E+01   0.17895E+00
   0.60801E+01   0.17894E+00
   0.60801E+01   0.17896E+00
   0.60801E+01   0.17896E+00
   0.60801E+01   0.17896E+00
   0.60801E+01   0.17897E+00
   0.60801E+01   0.17895E+00
   0.60801E+01   0.17894E+00
   0.60801E+01   0.17896E+00
   0.60801E+01   0.17895E+00
   0.60801E+01   0.17896E+00
   0.60801E+01   0.17896E+00
   0.60801E+01   0.17898E+00
   0.60801E+01   0.17899E+00
   0.60801E+01   0.17898E+00
   0.60801E+01   0.17898E+00
   0.60801E+01   0.17899E+00
   0.60801E+01   0.17900E+00
   0.60801E+01   0.17901E+00
   0.60801E+01   0.17902E+00
   0.60801E+01   0.17902E+00
   0.60801E+01   0.17904E+00
   0.60801E+01   0.17904E+00
   0.60801E+01   0.17905E+00
   0.60801E+01   0.17904E+00
   0.60801E+01   0.17905E+00
   0.60801E+01   0.17904E+00
   0.60801E+01   0.17906E+00
   0.60801E+01   0.17906E+00
   0.60801E+01   0.17907E+00
   0.60801E+01   0.17907E+00
   0.60801E+01   0.17907E+00
   0.60801E+01   0.17905E+00
   0.60801E+01   0.17908E+00
   0.60801E+01   0.17909E+00
   0.60801E+01   0.17910E+00
   0.60801E+01   0.17908E+00
   0.60801E+01   0.17910E+00
   0.60801E+01   0.17910E+00
   0.60801E+01   0.17911E+00
   0.60801E+01   0.17911E+00
   0.60801E+01   0.17910E+00
   0.60801E+01   0.17912E+00
   0.60801E+01   0.17913E+00
   0.60801E+01   0.17912E+00
   0.60801E+01   0.17913E+00
   0.60801E+01   0.17915E+00
   0.60801E+01   0.17915E+00
   0.60801E+01   0.17913E+00
   0.60801E+01   0.17915E+00
   0.60801E+01   0.17916E+00
   0.60801E+01   0.17915E+00
   0.60801E+01   0.17915E+00
   0.60801E+01   0.17915E+00
   0.60801E+01   0.17918E+00
   0.60801E+01   0.17918E+00
   0.60801E+01   0.17918E+00
   0.60801E+01   0.17917E+00
   0.60801E+01   0.17917E+00
   0.60801E+01   0.17917E+00
   0.60801E+01   0.17918E+00
   0.60801E+01   0.17918E+00
   0.60801E+01   0.17920E+00
   0.60801E+01   0.17920E+00
   0.60801E+01   0.17920E+00
   0.60801E+01   0.17920E+00
   0.60801E+01   0.17921E+00
   0.60801E+01   0.17919E+00
   0.60801E+01   0.17920E+00
   0.60801E+01   0.17920E+00
   0.60801E+01   0.17921E+00
   0.60801E+01   0.17922E+00
   0.60801E+01   0.17920E+00
   0.60801E+01   0.17920E+00
   0.60801E+01   0.17921E+00
   0.60801E+01   0.17922E+00
   0.60801E+01   0.17921E+00
   0.60801E+01   0.17922E+00
   0.60801E+01   0.17922E+00
   0.60801E+01   0.17922E+00
   0.60801E+01   0.17921E+00
   0.60901E+01   0.17895E+00
   0.60901E+01   0.17895E+00
   0.60801E+01   0.17924E+00
   0.60801E+01   0.17924E+00
   0.60801E+01   0.17924E+00
   0.60801E+01   0.17924E+00
   0.60801E+01   0.17925E+00
   0.60901E+01   0.17898E+00
   0.60801E+01   0.17926E+00
   0.60901E+01   0.17898E+00
   0.60901E+01   0.17898E+00
   0.60901E+01   0.17898E+00
   0.60901E+01   0.17898E+00
   0.60901E+01   0.17900E+00
   0.60901E+01   0.17900E+00
   0.60901E+01   0.17900E+00
   0.60901E+01   0.17902E+00
   0.60901E+01   0.17901E+00
   0.60901E+01   0.17902E+00
   0.60901E+01   0.17902E+00
   0.60901E+01   0.17902E+00
   0.60901E+01   0.17903E+00
   0.60901E+01   0.17903E+00
   0.60901E+01   0.17902E+00
   0.60901E+01   0.17902E+00
   0.60901E+01   0.17902E+00
   0.60901E+01   0.17902E+00
   0.60901E+01   0.17903E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17903E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17904E+00
   0.60901E+01   0.17906E+00
   0.60901E+01   0.17907E+00
   0.60901E+01   0.17907E+00
   0.60901E+01   0.17906E+00
   0.60901E+01   0.17906E+00
   0.60901E+01   0.17909E+00
   0.60901E+01   0.17908E+00
   0.60901E+01   0.17910E+00
   0.60901E+01   0.17909E+00
   0.60901E+01   0.17910E+00
   0.60901E+01   0.17912E+00
   0.60901E+01   0.17913E+00
   0.60901E+01   0.17911E+00
   0.60901E+01   0.17911E+00
   0.60901E+01   0.17915E+00
   0.60901E+01   0.17915E+00
   0.60901E+01   0.17915E+00
   0.60901E+01   0.17914E+00
   0.60901E+01   0.17915E+00
   0.60901E+01   0.17914E+00
   0.60901E+01   0.17914E+00
   0.60901E+01   0.17914E+00
   0.60901E+01   0.17914E+00
   0.60901E+01   0.17914E+00
   0.60901E+01   0.17915E+00
   0.60901E+01   0.17916E+00
   0.60901E+01   0.17916E+00
   0.60901E+01   0.17917E+00
   0.60901E+01   0.17915E+00
   0.60901E+01   0.17918E+00
   0.60901E+01   0.17917E+00
   0.60901E+01   0.17918E+00
   0.60901E+01   0.17918E+00
   0.60901E+01   0.17920E+00
   0.60901E+01   0.17918E+00
   0.60901E+01   0.17918E+00
   0.60901E+01   0.17920E+00
   0.60901E+01   0.17921E+00
   0.60901E+01   0.17922E+00
   0.60901E+01   0.17922E+00
   0.60901E+01   0.17922E+00
   0.60901E+01   0.17922E+00
   0.60901E+01   0.17922E+00
   0.60901E+01   0.17923E+00
   0.60901E+01   0.17923E+00
   0.60901E+01   0.17922E+00
   0.60901E+01   0.17922E+00
   0.61001E+01   0.17894E+00
   0.60901E+01   0.17922E+00
   0.61001E+01   0.17896E+00
   0.61001E+01   0.17896E+00
   0.61001E+01   0.17897E+00
   0.61001E+01   0.17896E+00
   0.61001E+01   0.17898E+00
   0.61001E+01   0.17897E+00
   0.61001E+01   0.17897E+00
   0.61001E+01   0.17897E+00
   0.61001E+01   0.17897E+00
   0.61001E+01   0.17897E+00
   0.61001E+01   0.17897E+00
   0.61001E+01   0.17897E+00
   0.61001E+01   0.17898E+00
   0.61001E+01   0.17898E+00
   0.61001E+01   0.17898E+00
   0.61001E+01   0.17898E+00
   0.61001E+01   0.17898E+00
   0.61001E+01   0.17899E+00
   0.61001E+01   0.17902E+00
   0.61001E+01   0.17900E+00
   0.61001E+01   0.17900E+00
   0.61001E+01   0.17901E+00
   0.61001E+01   0.17903E+00
   0.61001E+01   0.17902E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17903E+00
   0.61001E+01   0.17903E+00
   0.61001E+01   0.17903E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17906E+00
   0.61001E+01   0.17905E+00
   0.61001E+01   0.17906E+00
   0.61001E+01   0.17906E+00
   0.61001E+01   0.17907E+00
   0.61001E+01   0.17908E+00
   0.61001E+01   0.17910E+00
   0.61001E+01   0.17911E+00
   0.61001E+01   0.17911E+00
   0.61001E+01   0.17910E+00
   0.61001E+01   0.17911E+00
   0.61001E+01   0.17913E+00
   0.61001E+01   0.17911E+00
   0.61001E+01   0.17911E+00
   0.61001E+01   0.17913E+00
   0.61001E+01   0.17913E+00
   0.61001E+01   0.17915E+00
   0.61001E+01   0.17915E+00
   0.61001E+01   0.17913E+00
   0.61001E+01   0.17915E+00
   0.61001E+01   0.17915E+00
   0.61001E+01   0.17916E+00
   0.61001E+01   0.17915E+00
   0.61001E+01   0.17916E+00
   0.61001E+01   0.17916E+00
   0.61001E+01   0.17916E+00
   0.61001E+01   0.17916E+00
   0.61001E+01   0.17917E+00
   0.61001E+01   0.17922E+00
   0.61001E+01   0.17921E+00
   0.61001E+01   0.17922E+00
   0.61001E+01   0.17922E+00
   0.61001E+01   0.17921E+00
   0.61001E+01   0.17923E+00
   0.61001E+01   0.17923E+00
   0.61001E+01   0.17926E+00
   0.61001E+01   0.17923E+00
   0.61001E+01   0.17925E+00
   0.61001E+01   0.17926E+00
   0.61001E+01   0.17926E+00
   0.61001E+01   0.17926E+00
   0.61001E+01   0.17926E+00
   0.61001E+01   0.17927E+00
   0.61001E+01   0.17927E+00
   0.61001E+01   0.17927E+00
   0.61001E+01   0.17928E+00
   0.61001E+01   0.17928E+00
   0.61001E+01   0.17930E+00
   0.61001E+01   0.17928E+00
   0.61001E+01   0.17928E+00
   0.61001E+01   0.17929E+00
   0.61001E+01   0.17930E+00
   0.61001E+01   0.17931E+00
   0.61001E+01   0.17932E+00
   0.61001E+01   0.17932E+00
   0.61001E+01   0.17932E+00
   0.61001E+01   0.17932E+00
   0.61001E+01   0.17932E+00
   0.61001E+01   0.17933E+00
   0.61001E+01   0.17933E+00
   0.61101E+01   0.17906E+00
   0.61001E+01   0.17934E+00
   0.61001E+01   0.17935E+00
   0.61001E+01   0.17935E+00
   0.61001E+01   0.17936E+00
   0.61001E+01   0.17935E+00
   0.61101E+01   0.17905E+00
   0.61001E+01   0.17936E+00
   0.61001E+01   0.17936E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17905E+00
   0.61101E+01   0.17909E+00
   0.61101E+01   0.17907E+00
   0.61101E+01   0.17907E+00
   0.61101E+01   0.17911E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17907E+00
   0.61001E+01   0.17938E+00
   0.61101E+01   0.17906E+00
   0.61101E+01   0.17909E+00
   0.61001E+01   0.17937E+00
   0.61101E+01   0.17911E+00
   0.61101E+01   0.17905E+00
   0.61101E+01   0.17905E+00
   0.61101E+01   0.17911E+00
   0.61101E+01   0.17909E+00
   0.61101E+01   0.17905E+00
   0.61101E+01   0.17905E+00
   0.61101E+01   0.17905E+00
   0.61101E+01   0.17907E+00
   0.61101E+01   0.17907E+00
   0.61101E+01   0.17911E+00
   0.61101E+01   0.17913E+00
   0.61101E+01   0.17912E+00
   0.61101E+01   0.17916E+00
   0.61101E+01   0.17917E+00
   0.61101E+01   0.17915E+00
   0.61101E+01   0.17911E+00
   0.61101E+01   0.17916E+00
   0.61101E+01   0.17911E+00
   0.61101E+01   0.17916E+00
   0.61101E+01   0.17916E+00
   0.61101E+01   0.17915E+00
   0.61101E+01   0.17913E+00
   0.61101E+01   0.17912E+00
   0.61101E+01   0.17915E+00
   0.61101E+01   0.17918E+00
   0.61101E+01   0.17915E+00
   0.61101E+01   0.17920E+00
   0.61101E+01   0.17921E+00
   0.61101E+01   0.17921E+00
   0.61101E+01   0.17921E+00
   0.61101E+01   0.17921E+00
   0.61101E+01   0.17921E+00
   0.61101E+01   0.17921E+00
   0.61101E+01   0.17922E+00
   0.61101E+01   0.17922E+00
   0.61101E+01   0.17922E+00
   0.61101E+01   0.17921E+00
   0.61101E+01   0.17923E+00
   0.61101E+01   0.17922E+00
   0.61101E+01   0.17922E+00
   0.61101E+01   0.17922E+00
   0.61101E+01   0.17925E+00
   0.61101E+01   0.17923E+00
   0.61101E+01   0.17925E+00
   0.61101E+01   0.17922E+00
   0.61101E+01   0.17923E+00
   0.61101E+01   0.17923E+00
   0.61101E+01   0.17924E+00
   0.61101E+01   0.17924E+00
   0.61101E+01   0.17924E+00
   0.61101E+01   0.17925E+00
   0.61101E+01   0.17925E+00
   0.61101E+01   0.17926E+00
   0.61101E+01   0.17926E+00
   0.61101E+01   0.17927E+00
   0.61101E+01   0.17926E+00
   0.61101E+01   0.17927E+00
   0.61101E+01   0.17927E+00
   0.61101E+01   0.17926E+00
   0.61101E+01   0.17926E+00
   0.61101E+01   0.17929E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17930E+00
   0.61101E+01   0.17929E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17928E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17932E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17930E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17932E+00
   0.61101E+01   0.17931E+00
   0.61101E+01   0.17932E+00
   0.61101E+01   0.17933E+00
   0.61101E+01   0.17935E+00
   0.61101E+01   0.17934E+00
   0.61101E+01   0.17934E+00
   0.61101E+01   0.17934E+00
   0.61101E+01   0.17935E+00
   0.61101E+01   0.17935E+00
   0.61101E+01   0.17934E+00
   0.61101E+01   0.17934E+00
   0.61101E+01   0.17935E+00
   0.61101E+01   0.17934E+00
   0.61101E+01   0.17935E+00
   0.61101E+01   0.17939E+00
   0.61101E+01   0.17935E+00
   0.61101E+01   0.17936E+00
   0.61101E+01   0.17939E+00
   0.61101E+01   0.17939E+00
   0.61101E+01   0.17939E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17939E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17943E+00
   0.61101E+01   0.17942E+00
   0.61101E+01   0.17940E+00
   0.61101E+01   0.17943E+00
   0.61101E+01   0.17942E+00
   0.61101E+01   0.17942E+00
   0.61101E+01   0.17942E+00
   0.61101E+01   0.17943E+00
   0.61101E+01   0.17944E+00
   0.61101E+01   0.17942E+00
   0.61101E+01   0.17945E+00
   0.61101E+01   0.17945E+00
   0.61201E+01   0.17919E+00
   0.61101E+01   0.17945E+00
   0.61101E+01   0.17946E+00
   0.61101E+01   0.17949E+00
   0.61201E+01   0.17916E+00
   0.61101E+01   0.17945E+00
   0.61101E+01   0.17946E+00
   0.61201E+01   0.17917E+00
   0.61101E+01   0.17946E+00
   0.61201E+01   0.17917E+00
   0.61201E+01   0.17918E+00
   0.61201E+01   0.17922E+00
   0.61201E+01   0.17919E+00
   0.61201E+01   0.17922E+00
   0.61201E+01   0.17923E+00
   0.61201E+01   0.17923E+00
   0.61201E+01   0.17922E+00
   0.61201E+01   0.17925E+00
   0.61201E+01   0.17925E+00
   0.61201E+01   0.17926E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17926E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17928E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17929E+00
   0.61201E+01   0.17930E+00
   0.61201E+01   0.17931E+00
   0.61201E+01   0.17932E+00
   0.61201E+01   0.17932E+00
   0.61201E+01   0.17931E+00
   0.61201E+01   0.17933E+00
   0.61201E+01   0.17933E+00
   0.61201E+01   0.17932E+00
   0.61201E+01   0.17933E+00
   0.61201E+01   0.17933E+00
   0.61201E+01   0.17935E+00
   0.61201E+01   0.17935E+00
   0.61201E+01   0.17936E+00
   0.61201E+01   0.17937E+00
   0.61201E+01   0.17940E+00
   0.61201E+01   0.17941E+00
   0.61201E+01   0.17939E+00
   0.61201E+01   0.17943E+00
   0.61201E+01   0.17945E+00
   0.61201E+01   0.17945E+00
   0.61201E+01   0.17945E+00
   0.61201E+01   0.17948E+00
   0.61201E+01   0.17947E+00
   0.61201E+01   0.17947E+00
   0.61201E+01   0.17945E+00
   0.61201E+01   0.17946E+00
   0.61201E+01   0.17946E+00
   0.61201E+01   0.17946E+00
   0.61201E+01   0.17946E+00
   0.61201E+01   0.17946E+00
   0.61201E+01   0.17947E+00
   0.61201E+01   0.17946E+00
   0.61201E+01   0.17945E+00
   0.61201E+01   0.17946E+00
   0.61201E+01   0.17947E+00
   0.61201E+01   0.17949E+00
   0.61201E+01   0.17947E+00
   0.61201E+01   0.17948E+00
   0.61201E+01   0.17950E+00
   0.61201E+01   0.17949E+00
   0.61201E+01   0.17951E+00
   0.61201E+01   0.17952E+00
   0.61201E+01   0.17952E+00
   0.61201E+01   0.17952E+00
   0.61201E+01   0.17953E+00
   0.61201E+01   0.17953E+00
   0.61301E+01   0.17924E+00
   0.61301E+01   0.17925E+00
   0.61201E+01   0.17953E+00
   0.61301E+01   0.17927E+00
   0.61301E+01   0.17928E+00
   0.61301E+01   0.17929E+00
   0.61301E+01   0.17928E+00
   0.61301E+01   0.17929E+00
   0.61301E+01   0.17929E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17930E+00
   0.61301E+01   0.17929E+00
   0.61301E+01   0.17931E+00
   0.61301E+01   0.17932E+00
   0.61301E+01   0.17931E+00
   0.61301E+01   0.17932E+00
   0.61301E+01   0.17932E+00
   0.61301E+01   0.17932E+00
   0.61301E+01   0.17932E+00
   0.61301E+01   0.17931E+00
   0.61301E+01   0.17932E+00
   0.61301E+01   0.17933E+00
   0.61301E+01   0.17931E+00
   0.61301E+01   0.17932E+00
   0.61301E+01   0.17931E+00
   0.61301E+01   0.17934E+00
   0.61301E+01   0.17934E+00
   0.61301E+01   0.17934E+00
   0.61301E+01   0.17934E+00
   0.61301E+01   0.17935E+00
   0.61301E+01   0.17935E+00
   0.61301E+01   0.17936E+00
   0.61301E+01   0.17938E+00
   0.61301E+01   0.17937E+00
   0.61301E+01   0.17937E+00
   0.61301E+01   0.17939E+00
   0.61301E+01   0.17939E+00
   0.61301E+01   0.17939E+00
   0.61301E+01   0.17939E+00
   0.61301E+01   0.17939E+00
   0.61301E+01   0.17940E+00
   0.61301E+01   0.17940E+00
   0.61301E+01   0.17941E+00
   0.61301E+01   0.17946E+00
   0.61301E+01   0.17944E+00
   0.61301E+01   0.17946E+00
   0.61301E+01   0.17946E+00
   0.61301E+01   0.17947E+00
   0.61301E+01   0.17948E+00
   0.61301E+01   0.17947E+00
   0.61301E+01   0.17948E+00
   0.61301E+01   0.17948E+00
   0.61301E+01   0.17948E+00
   0.61301E+01   0.17948E+00
   0.61301E+01   0.17948E+00
   0.61301E+01   0.17949E+00
   0.61301E+01   0.17949E+00
   0.61301E+01   0.17949E+00
   0.61301E+01   0.17949E+00
   0.61301E+01   0.17950E+00
   0.61301E+01   0.17950E+00
   0.61301E+01   0.17950E+00
   0.61301E+01   0.17950E+00
   0.61301E+01   0.17950E+00
   0.61301E+01   0.17950E+00
   0.61301E+01   0.17951E+00
   0.61301E+01   0.17954E+00
   0.61301E+01   0.17951E+00
   0.61301E+01   0.17952E+00
   0.61301E+01   0.17951E+00
   0.61301E+01   0.17953E+00
   0.61301E+01   0.17957E+00
   0.61301E+01   0.17958E+00
   0.61301E+01   0.17958E+00
   0.61301E+01   0.17959E+00
   0.61301E+01   0.17959E+00
   0.61301E+01   0.17959E+00
   0.61301E+01   0.17959E+00
   0.61301E+01   0.17960E+00
   0.61301E+01   0.17957E+00
   0.61301E+01   0.17960E+00
   0.61301E+01   0.17961E+00
   0.61301E+01   0.17961E+00
   0.61301E+01   0.17961E+00
   0.61301E+01   0.17963E+00
   0.61301E+01   0.17961E+00
   0.61301E+01   0.17961E+00
   0.61301E+01   0.17961E+00
   0.61301E+01   0.17963E+00
   0.61301E+01   0.17963E+00
   0.61301E+01   0.17962E+00
   0.61301E+01   0.17960E+00
   0.61301E+01   0.17960E+00
   0.61301E+01   0.17962E+00
   0.61301E+01   0.17960E+00
   0.61301E+01   0.17962E+00
   0.61301E+01   0.17962E+00
   0.61301E+01   0.17956E+00
   0.61301E+01   0.17958E+00
   0.61301E+01   0.17959E+00
   0.61301E+01   0.17957E+00
   0.61301E+01   0.17957E+00
   0.61301E+01   0.17966E+00
   0.61301E+01   0.17959E+00
   0.61301E+01   0.17962E+00
   0.61301E+01   0.17962E+00
   0.61301E+01   0.17962E+00
   0.61301E+01   0.17959E+00
   0.61301E+01   0.17966E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17968E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17968E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17968E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17968E+00
   0.61401E+01   0.17938E+00
   0.61401E+01   0.17939E+00
   0.61401E+01   0.17940E+00
   0.61401E+01   0.17940E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17969E+00
   0.61401E+01   0.17939E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17969E+00
   0.61401E+01   0.17941E+00
   0.61401E+01   0.17942E+00
   0.61401E+01   0.17941E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17970E+00
   0.61401E+01   0.17941E+00
   0.61301E+01   0.17971E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17943E+00
   0.61301E+01   0.17972E+00
   0.61301E+01   0.17973E+00
   0.61301E+01   0.17973E+00
   0.61301E+01   0.17973E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17944E+00
   0.61401E+01   0.17945E+00
   0.61401E+01   0.17943E+00
   0.61401E+01   0.17947E+00
   0.61401E+01   0.17947E+00
   0.61401E+01   0.17947E+00
   0.61401E+01   0.17948E+00
   0.61401E+01   0.17948E+00
   0.61401E+01   0.17948E+00
   0.61401E+01   0.17950E+00
   0.61401E+01   0.17951E+00
   0.61401E+01   0.17955E+00
   0.61401E+01   0.17951E+00
   0.61401E+01   0.17950E+00
   0.61401E+01   0.17951E+00
   0.61401E+01   0.17955E+00
   0.61401E+01   0.17956E+00
   0.61401E+01   0.17956E+00
   0.61401E+01   0.17956E+00
   0.61401E+01   0.17956E+00
   0.61401E+01   0.17956E+00
   0.61401E+01   0.17956E+00
   0.61401E+01   0.17957E+00
   0.61401E+01   0.17958E+00
   0.61401E+01   0.17959E+00
   0.61401E+01   0.17958E+00
   0.61401E+01   0.17957E+00
   0.61401E+01   0.17958E+00
   0.61401E+01   0.17960E+00
   0.61401E+01   0.17960E+00
   0.61401E+01   0.17962E+00
   0.61401E+01   0.17960E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17965E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17964E+00
   0.61401E+01   0.17965E+00
   0.61401E+01   0.17966E+00
   0.61401E+01   0.17966E+00
   0.61401E+01   0.17966E+00
   0.61401E+01   0.17966E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17966E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17966E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17968E+00
   0.61401E+01   0.17968E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17967E+00
   0.61401E+01   0.17968E+00
   0.61401E+01   0.17968E+00
   0.61401E+01   0.17970E+00
   0.61401E+01   0.17968E+00
   0.61401E+01   0.17970E+00
   0.61401E+01   0.17970E+00
   0.61401E+01   0.17970E+00
   0.61401E+01   0.17971E+00
   0.61401E+01   0.17971E+00
   0.61401E+01   0.17971E+00
   0.61401E+01   0.17971E+00
   0.61401E+01   0.17971E+00
   0.61401E+01   0.17972E+00
   0.61401E+01   0.17971E+00
   0.61401E+01   0.17974E+00
   0.61401E+01   0.17974E+00
   0.61401E+01   0.17974E+00
   0.61401E+01   0.17974E+00
   0.61401E+01   0.17974E+00
   0.61401E+01   0.17974E+00
   0.61401E+01   0.17974E+00
   0.61401E+01   0.17973E+00
   0.61401E+01   0.17974E+00
   0.61401E+01   0.17976E+00
   0.61401E+01   0.17979E+00
   0.61401E+01   0.17979E+00
   0.61401E+01   0.17981E+00
   0.61401E+01   0.17978E+00
   0.61401E+01   0.17981E+00
   0.61401E+01   0.17981E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17983E+00
   0.61401E+01   0.17982E+00
   0.61401E+01   0.17982E+00
   0.61401E+01   0.17985E+00
   0.61401E+01   0.17985E+00
   0.61401E+01   0.17987E+00
   0.61401E+01   0.17986E+00
   0.61401E+01   0.17987E+00
   0.61401E+01   0.17987E+00
   0.61401E+01   0.17987E+00
   0.61401E+01   0.17988E+00
   0.61401E+01   0.17988E+00
   0.61401E+01   0.17988E+00
   0.61401E+01   0.17988E+00
   0.61401E+01   0.17989E+00
   0.61401E+01   0.17989E+00
   0.61401E+01   0.17989E+00
   0.61401E+01   0.17989E+00
   0.61401E+01   0.17988E+00
   0.61401E+01   0.17991E+00
   0.61401E+01   0.17990E+00
   0.61401E+01   0.17988E+00
   0.61401E+01   0.17988E+00
   0.61401E+01   0.17990E+00
   0.61401E+01   0.17990E+00
   0.61401E+01   0.17989E+00
   0.61401E+01   0.17990E+00
   0.61401E+01   0.17993E+00
   0.61401E+01   0.17993E+00
   0.61501E+01   0.17966E+00
   0.61501E+01   0.17968E+00
   0.61501E+01   0.17969E+00
   0.61501E+01   0.17969E+00
   0.61501E+01   0.17970E+00
   0.61501E+01   0.17970E+00
   0.61501E+01   0.17967E+00
   0.61501E+01   0.17968E+00
   0.61501E+01   0.17969E+00
   0.61501E+01   0.17967E+00
   0.61501E+01   0.17965E+00
   0.61501E+01   0.17965E+00
   0.61501E+01   0.17966E+00
   0.61501E+01   0.17966E+00
   0.61501E+01   0.17970E+00
   0.61501E+01   0.17966E+00
   0.61501E+01   0.17971E+00
   0.61501E+01   0.17972E+00
   0.61501E+01   0.17970E+00
   0.61501E+01   0.17972E+00
   0.61501E+01   0.17973E+00
   0.61501E+01   0.17970E+00
   0.61501E+01   0.17974E+00
   0.61501E+01   0.17969E+00
   0.61501E+01   0.17970E+00
   0.61501E+01   0.17972E+00
   0.61501E+01   0.17975E+00
   0.61501E+01   0.17975E+00
   0.61501E+01   0.17974E+00
   0.61501E+01   0.17974E+00
   0.61501E+01   0.17976E+00
   0.61501E+01   0.17974E+00
   0.61501E+01   0.17974E+00
   0.61501E+01   0.17974E+00
   0.61501E+01   0.17978E+00
   0.61501E+01   0.17976E+00
   0.61501E+01   0.17975E+00
   0.61501E+01   0.17976E+00
   0.61501E+01   0.17977E+00
   0.61501E+01   0.17976E+00
   0.61501E+01   0.17977E+00
   0.61501E+01   0.17976E+00
   0.61501E+01   0.17977E+00
   0.61501E+01   0.17976E+00
   0.61501E+01   0.17977E+00
   0.61501E+01   0.17977E+00
   0.61501E+01   0.17978E+00
   0.61501E+01   0.17978E+00
   0.61501E+01   0.17979E+00
   0.61501E+01   0.17979E+00
   0.61501E+01   0.17981E+00
   0.61501E+01   0.17979E+00
   0.61501E+01   0.17980E+00
   0.61501E+01   0.17980E+00
   0.61501E+01   0.17982E+00
   0.61501E+01   0.17980E+00
   0.61501E+01   0.17982E+00
   0.61501E+01   0.17983E+00
   0.61501E+01   0.17983E+00
   0.61501E+01   0.17983E+00
   0.61501E+01   0.17983E+00
   0.61501E+01   0.17983E+00
   0.61501E+01   0.17982E+00
   0.61501E+01   0.17983E+00
   0.61501E+01   0.17983E+00
   0.61501E+01   0.17984E+00
   0.61501E+01   0.17984E+00
   0.61501E+01   0.17984E+00
   0.61501E+01   0.17985E+00
   0.61501E+01   0.17986E+00
   0.61501E+01   0.17987E+00
   0.61501E+01   0.17987E+00
   0.61501E+01   0.17986E+00
   0.61501E+01   0.17987E+00
   0.61501E+01   0.17988E+00
   0.61501E+01   0.17988E+00
   0.61501E+01   0.17989E+00
   0.61501E+01   0.17988E+00
   0.61501E+01   0.17987E+00
   0.61501E+01   0.17989E+00
   0.61501E+01   0.17988E+00
   0.61501E+01   0.17990E+00
   0.61501E+01   0.17991E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17991E+00
   0.61501E+01   0.17989E+00
   0.61501E+01   0.17990E+00
   0.61501E+01   0.17990E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17991E+00
   0.61501E+01   0.17991E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17993E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17995E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17998E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17998E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17997E+00
   0.61501E+01   0.18000E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18000E+00
   0.61501E+01   0.18000E+00
   0.61501E+01   0.18001E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18004E+00
   0.61501E+01   0.18003E+00
   0.61501E+01   0.18003E+00
   0.61501E+01   0.18004E+00
   0.61501E+01   0.18005E+00
   0.61501E+01   0.18005E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18005E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18006E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18008E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18008E+00
   0.61501E+01   0.18008E+00
   0.61501E+01   0.18009E+00
   0.61501E+01   0.18009E+00
   0.61501E+01   0.18009E+00
   0.61501E+01   0.18007E+00
   0.61501E+01   0.18009E+00
   0.61501E+01   0.18007E+00
   0.61601E+01   0.17980E+00
   0.61501E+01   0.18010E+00
   0.61501E+01   0.18010E+00
   0.61501E+01   0.18012E+00
   0.61501E+01   0.18013E+00
   0.61501E+01   0.18010E+00
   0.61601E+01   0.17986E+00
   0.61601E+01   0.17987E+00
   0.61601E+01   0.17985E+00
   0.61501E+01   0.18014E+00
   0.61501E+01   0.18013E+00
   0.61501E+01   0.18015E+00
   0.61501E+01   0.18015E+00
   0.61601E+01   0.17988E+00
   0.61601E+01   0.17989E+00
   0.61601E+01   0.17989E+00
   0.61601E+01   0.17989E+00
   0.61601E+01   0.17989E+00
   0.61601E+01   0.17991E+00
   0.61601E+01   0.17993E+00
   0.61601E+01   0.17992E+00
   0.61601E+01   0.17993E+00
   0.61601E+01   0.17994E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17994E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17998E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17996E+00
   0.61601E+01   0.17997E+00
   0.61601E+01   0.17999E+00
   0.61601E+01   0.17999E+00
   0.61601E+01   0.18000E+00
   0.61601E+01   0.17999E+00
   0.61601E+01   0.17998E+00
   0.61601E+01   0.17999E+00
   0.61601E+01   0.17999E+00
   0.61601E+01   0.18001E+00
   0.61601E+01   0.18001E+00
   0.61601E+01   0.18002E+00
   0.61601E+01   0.18003E+00
   0.61601E+01   0.18001E+00
   0.61601E+01   0.18003E+00
   0.61601E+01   0.18007E+00
   0.61601E+01   0.18005E+00
   0.61601E+01   0.18013E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18012E+00
   0.61601E+01   0.18013E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18015E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18015E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18015E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18015E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18015E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18014E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18018E+00


==> anc/Figure7/1outC_R_incomp_fermi_down_rc015_giant1.dat <==
   0.16000E+00   0.88359E-01
   0.20000E+00   0.70690E-01
   0.23000E+00   0.61473E-01
   0.25000E+00   0.56559E-01
   0.28000E+00   0.50503E-01
   0.30000E+00   0.47141E-01
   0.33000E+00   0.42861E-01
   0.37000E+00   0.38234E-01
   0.41000E+00   0.34510E-01
   0.45000E+00   0.31451E-01
   0.50000E+00   0.28315E-01
   0.56000E+00   0.25293E-01
   0.64000E+00   0.22144E-01
   0.73000E+00   0.19430E-01
   0.86000E+00   0.16513E-01
   0.10100E+01   0.14086E-01
   0.12400E+01   0.11508E-01
   0.15800E+01   0.90800E-02
   0.21500E+01   0.67473E-02
   0.32500E+01   0.45953E-02
   0.56300E+01   0.29223E-02
   0.10630E+02   0.22863E-02
   0.14110E+02   0.31800E-02
   0.15230E+02   0.47270E-02
   0.15540E+02   0.63927E-02
   0.15620E+02   0.80609E-02
   0.15600E+02   0.97669E-02
   0.15540E+02   0.11440E-01
   0.15470E+02   0.13052E-01
   0.15390E+02   0.14625E-01
   0.15310E+02   0.16168E-01
   0.15230E+02   0.17713E-01
   0.15150E+02   0.19137E-01
   0.15080E+02   0.20623E-01
   0.15000E+02   0.22070E-01
   0.14940E+02   0.23435E-01
   0.14870E+02   0.24753E-01
   0.14810E+02   0.26080E-01
   0.14740E+02   0.27414E-01
   0.14680E+02   0.28712E-01
   0.14620E+02   0.29946E-01
   0.14570E+02   0.31142E-01
   0.14520E+02   0.32319E-01
   0.14460E+02   0.33502E-01
   0.14410E+02   0.34693E-01
   0.14360E+02   0.35820E-01
   0.14320E+02   0.36899E-01
   0.14270E+02   0.38017E-01
   0.14220E+02   0.39132E-01
   0.14180E+02   0.40138E-01
   0.14140E+02   0.41138E-01
   0.14100E+02   0.42213E-01
   0.14060E+02   0.43176E-01
   0.14020E+02   0.44193E-01
   0.13980E+02   0.45158E-01
   0.13940E+02   0.46140E-01
   0.13910E+02   0.47022E-01
   0.13870E+02   0.48017E-01
   0.13840E+02   0.48899E-01
   0.13800E+02   0.49804E-01
   0.13770E+02   0.50698E-01
   0.13740E+02   0.51547E-01
   0.13700E+02   0.52420E-01
   0.13670E+02   0.53285E-01
   0.13640E+02   0.54102E-01
   0.13610E+02   0.54937E-01
   0.13580E+02   0.55764E-01
   0.13550E+02   0.56551E-01
   0.13520E+02   0.57327E-01
   0.13490E+02   0.58141E-01
   0.13460E+02   0.58930E-01
   0.13440E+02   0.59665E-01
   0.13410E+02   0.60438E-01
   0.13380E+02   0.61173E-01
   0.13360E+02   0.61884E-01
   0.13330E+02   0.62644E-01
   0.13310E+02   0.63361E-01
   0.13280E+02   0.64061E-01
   0.13260E+02   0.64731E-01
   0.13230E+02   0.65479E-01
   0.13210E+02   0.66137E-01
   0.13190E+02   0.66772E-01
   0.13160E+02   0.67470E-01
   0.13140E+02   0.68166E-01
   0.13120E+02   0.68790E-01
   0.13100E+02   0.69403E-01
   0.13070E+02   0.70103E-01
   0.13050E+02   0.70703E-01
   0.13030E+02   0.71332E-01
   0.13010E+02   0.71955E-01
   0.12990E+02   0.72561E-01
   0.12970E+02   0.73150E-01
   0.12950E+02   0.73781E-01
   0.12930E+02   0.74366E-01
   0.12910E+02   0.74964E-01
   0.12890E+02   0.75505E-01
   0.12870E+02   0.76128E-01
   0.12850E+02   0.76705E-01
   0.12830E+02   0.77222E-01
   0.12810E+02   0.77850E-01
   0.12800E+02   0.78312E-01
   0.12780E+02   0.78908E-01
   0.12760E+02   0.79452E-01
   0.12740E+02   0.80009E-01
   0.12720E+02   0.80540E-01
   0.12700E+02   0.81105E-01
   0.12690E+02   0.81576E-01
   0.12670E+02   0.82114E-01
   0.12650E+02   0.82660E-01
   0.12640E+02   0.83106E-01
   0.12620E+02   0.83665E-01
   0.12600E+02   0.84174E-01
   0.12580E+02   0.84710E-01
   0.12570E+02   0.85161E-01
   0.12550E+02   0.85657E-01
   0.12540E+02   0.86124E-01
   0.12520E+02   0.86596E-01
   0.12500E+02   0.87151E-01
   0.12490E+02   0.87543E-01
   0.12470E+02   0.88084E-01
   0.12460E+02   0.88471E-01
   0.12440E+02   0.89006E-01
   0.12430E+02   0.89400E-01
   0.12410E+02   0.89913E-01
   0.12400E+02   0.90325E-01
   0.12380E+02   0.90829E-01
   0.12370E+02   0.91236E-01
   0.12360E+02   0.91633E-01
   0.12340E+02   0.92123E-01
   0.12330E+02   0.92516E-01
   0.12310E+02   0.92991E-01
   0.12300E+02   0.93389E-01
   0.12290E+02   0.93779E-01
   0.12270E+02   0.94286E-01
   0.12260E+02   0.94622E-01
   0.12240E+02   0.95126E-01
   0.12230E+02   0.95469E-01
   0.12220E+02   0.95895E-01
   0.12210E+02   0.96259E-01
   0.12190E+02   0.96726E-01
   0.12180E+02   0.97114E-01
   0.12170E+02   0.97473E-01
   0.12150E+02   0.97938E-01
   0.12140E+02   0.98291E-01
   0.12130E+02   0.98678E-01
   0.12120E+02   0.99024E-01
   0.12100E+02   0.99483E-01
   0.12090E+02   0.99843E-01
   0.12080E+02   0.10019E+00
   0.12070E+02   0.10057E+00
   0.12060E+02   0.10090E+00
   0.12040E+02   0.10136E+00
   0.12030E+02   0.10171E+00
   0.12020E+02   0.10205E+00
   0.12010E+02   0.10242E+00
   0.12000E+02   0.10275E+00
   0.11980E+02   0.10319E+00
   0.11970E+02   0.10353E+00
   0.11960E+02   0.10386E+00
   0.11950E+02   0.10421E+00
   0.11940E+02   0.10454E+00
   0.11930E+02   0.10488E+00
   0.11920E+02   0.10523E+00
   0.11910E+02   0.10556E+00
   0.11890E+02   0.10598E+00
   0.11880E+02   0.10631E+00
   0.11870E+02   0.10665E+00
   0.11860E+02   0.10697E+00
   0.11850E+02   0.10728E+00
   0.11840E+02   0.10762E+00
   0.11830E+02   0.10795E+00
   0.11820E+02   0.10825E+00
   0.11810E+02   0.10858E+00
   0.11800E+02   0.10891E+00
   0.11790E+02   0.10919E+00
   0.11780E+02   0.10954E+00
   0.11770E+02   0.10986E+00
   0.11760E+02   0.11014E+00
   0.11750E+02   0.11050E+00
   0.11740E+02   0.11080E+00
   0.11730E+02   0.11108E+00
   0.11720E+02   0.11142E+00
   0.11710E+02   0.11173E+00
   0.11700E+02   0.11200E+00
   0.11690E+02   0.11233E+00
   0.11680E+02   0.11263E+00
   0.11670E+02   0.11294E+00
   0.11660E+02   0.11323E+00
   0.11650E+02   0.11353E+00
   0.11640E+02   0.11383E+00
   0.11630E+02   0.11414E+00
   0.11620E+02   0.11443E+00
   0.11610E+02   0.11471E+00
   0.11600E+02   0.11503E+00
   0.11590E+02   0.11531E+00
   0.11580E+02   0.11561E+00
   0.11580E+02   0.11581E+00
   0.11570E+02   0.11609E+00
   0.11560E+02   0.11639E+00
   0.11550E+02   0.11666E+00
   0.11540E+02   0.11697E+00
   0.11530E+02   0.11725E+00
   0.11520E+02   0.11753E+00
   0.11510E+02   0.11782E+00
   0.11500E+02   0.11810E+00
   0.11500E+02   0.11829E+00
   0.11490E+02   0.11855E+00
   0.11480E+02   0.11886E+00
   0.11470E+02   0.11913E+00
   0.11460E+02   0.11939E+00
   0.11450E+02   0.11970E+00
   0.11440E+02   0.11998E+00
   0.11440E+02   0.12015E+00
   0.11430E+02   0.12040E+00
   0.11420E+02   0.12069E+00
   0.11410E+02   0.12099E+00
   0.11400E+02   0.12123E+00
   0.11400E+02   0.12140E+00
   0.11390E+02   0.12169E+00
   0.11380E+02   0.12197E+00
   0.11370E+02   0.12220E+00
   0.11360E+02   0.12250E+00
   0.11350E+02   0.12276E+00
   0.11350E+02   0.12292E+00
   0.11340E+02   0.12318E+00
   0.11330E+02   0.12347E+00
   0.11320E+02   0.12374E+00
   0.11320E+02   0.12390E+00
   0.11310E+02   0.12413E+00
   0.11300E+02   0.12443E+00
   0.11290E+02   0.12468E+00
   0.11280E+02   0.12496E+00
   0.11280E+02   0.12509E+00
   0.11270E+02   0.12536E+00
   0.11260E+02   0.12562E+00
   0.11250E+02   0.12589E+00
   0.11250E+02   0.12602E+00
   0.11240E+02   0.12629E+00
   0.11230E+02   0.12655E+00
   0.11220E+02   0.12681E+00
   0.11220E+02   0.12696E+00
   0.11210E+02   0.12720E+00
   0.11200E+02   0.12747E+00
   0.11190E+02   0.12773E+00
   0.11190E+02   0.12785E+00
   0.11180E+02   0.12810E+00
   0.11170E+02   0.12837E+00
   0.11170E+02   0.12851E+00
   0.11160E+02   0.12875E+00
   0.11150E+02   0.12901E+00
   0.11150E+02   0.12915E+00
   0.11140E+02   0.12941E+00
   0.11130E+02   0.12964E+00
   0.11120E+02   0.12989E+00
   0.11120E+02   0.13005E+00
   0.11110E+02   0.13030E+00
   0.11100E+02   0.13055E+00
   0.11100E+02   0.13065E+00
   0.11090E+02   0.13091E+00
   0.11080E+02   0.13117E+00
   0.11070E+02   0.13142E+00
   0.11070E+02   0.13153E+00
   0.11060E+02   0.13178E+00
   0.11060E+02   0.13193E+00
   0.11050E+02   0.13216E+00
   0.11040E+02   0.13239E+00
   0.11040E+02   0.13250E+00
   0.11030E+02   0.13275E+00
   0.11020E+02   0.13301E+00
   0.11010E+02   0.13326E+00
   0.11010E+02   0.13335E+00
   0.11000E+02   0.13360E+00
   0.10990E+02   0.13385E+00
   0.10990E+02   0.13398E+00
   0.10980E+02   0.13423E+00
   0.10980E+02   0.13432E+00
   0.10970E+02   0.13457E+00
   0.10960E+02   0.13482E+00
   0.10960E+02   0.13494E+00
   0.10950E+02   0.13516E+00
   0.10950E+02   0.13527E+00
   0.10940E+02   0.13552E+00
   0.10930E+02   0.13577E+00
   0.10930E+02   0.13588E+00
   0.10920E+02   0.13611E+00
   0.10910E+02   0.13633E+00
   0.10910E+02   0.13646E+00
   0.10900E+02   0.13669E+00
   0.10900E+02   0.13681E+00
   0.10890E+02   0.13704E+00
   0.10880E+02   0.13725E+00
   0.10880E+02   0.13738E+00
   0.10870E+02   0.13761E+00
   0.10860E+02   0.13785E+00
   0.10860E+02   0.13797E+00
   0.10850E+02   0.13818E+00
   0.10850E+02   0.13828E+00
   0.10840E+02   0.13854E+00
   0.10840E+02   0.13864E+00
   0.10830E+02   0.13887E+00
   0.10830E+02   0.13895E+00
   0.10820E+02   0.13919E+00
   0.10810E+02   0.13942E+00
   0.10810E+02   0.13953E+00
   0.10800E+02   0.13977E+00
   0.10800E+02   0.13987E+00
   0.10790E+02   0.14008E+00
   0.10780E+02   0.14032E+00
   0.10780E+02   0.14043E+00
   0.10770E+02   0.14065E+00
   0.10770E+02   0.14074E+00
   0.10760E+02   0.14096E+00
   0.10760E+02   0.14107E+00
   0.10750E+02   0.14130E+00
   0.10740E+02   0.14152E+00
   0.10740E+02   0.14162E+00
   0.10730E+02   0.14185E+00
   0.10730E+02   0.14192E+00
   0.10720E+02   0.14218E+00
   0.10720E+02   0.14226E+00
   0.10710E+02   0.14249E+00
   0.10710E+02   0.14259E+00
   0.10700E+02   0.14279E+00
   0.10690E+02   0.14302E+00
   0.10690E+02   0.14311E+00
   0.10680E+02   0.14336E+00
   0.10680E+02   0.14343E+00
   0.10670E+02   0.14364E+00
   0.10670E+02   0.14375E+00
   0.10660E+02   0.14397E+00
   0.10660E+02   0.14406E+00
   0.10650E+02   0.14429E+00
   0.10650E+02   0.14437E+00
   0.10640E+02   0.14458E+00
   0.10640E+02   0.14469E+00
   0.10630E+02   0.14491E+00
   0.10630E+02   0.14499E+00
   0.10620E+02   0.14522E+00
   0.10620E+02   0.14529E+00
   0.10610E+02   0.14551E+00
   0.10600E+02   0.14574E+00
   0.10600E+02   0.14581E+00
   0.10600E+02   0.14592E+00
   0.10590E+02   0.14612E+00
   0.10580E+02   0.14634E+00
   0.10580E+02   0.14644E+00
   0.10580E+02   0.14652E+00
   0.10570E+02   0.14672E+00
   0.10560E+02   0.14695E+00
   0.10560E+02   0.14702E+00
   0.10550E+02   0.14725E+00
   0.10550E+02   0.14732E+00
   0.10540E+02   0.14755E+00
   0.10540E+02   0.14762E+00
   0.10530E+02   0.14784E+00
   0.10530E+02   0.14792E+00
   0.10520E+02   0.14814E+00
   0.10520E+02   0.14823E+00
   0.10520E+02   0.14828E+00
   0.10510E+02   0.14851E+00
   0.10510E+02   0.14858E+00
   0.10500E+02   0.14882E+00
   0.10500E+02   0.14887E+00
   0.10490E+02   0.14910E+00
   0.10490E+02   0.14917E+00
   0.10480E+02   0.14940E+00
   0.10480E+02   0.14946E+00
   0.10470E+02   0.14968E+00
   0.10470E+02   0.14976E+00
   0.10460E+02   0.14998E+00
   0.10460E+02   0.15004E+00
   0.10450E+02   0.15026E+00
   0.10450E+02   0.15033E+00
   0.10440E+02   0.15056E+00
   0.10440E+02   0.15062E+00
   0.10430E+02   0.15085E+00
   0.10430E+02   0.15091E+00
   0.10430E+02   0.15098E+00
   0.10420E+02   0.15119E+00
   0.10420E+02   0.15126E+00
   0.10410E+02   0.15147E+00
   0.10410E+02   0.15157E+00
   0.10400E+02   0.15177E+00
   0.10400E+02   0.15184E+00
   0.10390E+02   0.15203E+00
   0.10390E+02   0.15212E+00
   0.10380E+02   0.15232E+00
   0.10380E+02   0.15241E+00
   0.10380E+02   0.15247E+00
   0.10370E+02   0.15270E+00
   0.10370E+02   0.15273E+00
   0.10360E+02   0.15294E+00
   0.10360E+02   0.15301E+00
   0.10350E+02   0.15324E+00
   0.10350E+02   0.15331E+00
   0.10340E+02   0.15351E+00
   0.10340E+02   0.15358E+00
   0.10330E+02   0.15378E+00
   0.10330E+02   0.15386E+00
   0.10330E+02   0.15392E+00
   0.10320E+02   0.15414E+00
   0.10320E+02   0.15419E+00
   0.10310E+02   0.15442E+00
   0.10310E+02   0.15446E+00
   0.10310E+02   0.15451E+00
   0.10300E+02   0.15474E+00
   0.10300E+02   0.15480E+00
   0.10290E+02   0.15501E+00
   0.10290E+02   0.15508E+00
   0.10280E+02   0.15529E+00
   0.10280E+02   0.15536E+00
   0.10280E+02   0.15542E+00
   0.10270E+02   0.15560E+00
   0.10270E+02   0.15567E+00
   0.10260E+02   0.15589E+00
   0.10260E+02   0.15595E+00
   0.10250E+02   0.15616E+00
   0.10250E+02   0.15622E+00
   0.10250E+02   0.15628E+00
   0.10240E+02   0.15647E+00
   0.10240E+02   0.15655E+00
   0.10230E+02   0.15676E+00
   0.10230E+02   0.15682E+00
   0.10230E+02   0.15688E+00
   0.10220E+02   0.15708E+00
   0.10220E+02   0.15715E+00
   0.10210E+02   0.15737E+00
   0.10210E+02   0.15740E+00
   0.10200E+02   0.15760E+00
   0.10200E+02   0.15767E+00
   0.10200E+02   0.15773E+00
   0.10190E+02   0.15794E+00
   0.10190E+02   0.15799E+00
   0.10190E+02   0.15804E+00
   0.10180E+02   0.15825E+00
   0.10180E+02   0.15830E+00
   0.10170E+02   0.15852E+00
   0.10170E+02   0.15858E+00
   0.10170E+02   0.15864E+00
   0.10160E+02   0.15885E+00
   0.10160E+02   0.15888E+00
   0.10150E+02   0.15909E+00
   0.10150E+02   0.15914E+00
   0.10150E+02   0.15919E+00
   0.10140E+02   0.15941E+00
   0.10140E+02   0.15947E+00
   0.10130E+02   0.15967E+00
   0.10130E+02   0.15973E+00
   0.10130E+02   0.15977E+00
   0.10120E+02   0.15998E+00
   0.10120E+02   0.16001E+00
   0.10120E+02   0.16008E+00
   0.10110E+02   0.16030E+00
   0.10110E+02   0.16035E+00
   0.10100E+02   0.16056E+00
   0.10100E+02   0.16060E+00
   0.10100E+02   0.16064E+00
   0.10090E+02   0.16087E+00
   0.10090E+02   0.16090E+00
   0.10090E+02   0.16096E+00
   0.10080E+02   0.16117E+00
   0.10080E+02   0.16120E+00
   0.10070E+02   0.16143E+00
   0.10070E+02   0.16147E+00
   0.10070E+02   0.16153E+00
   0.10060E+02   0.16172E+00
   0.10060E+02   0.16177E+00
   0.10060E+02   0.16181E+00
   0.10050E+02   0.16201E+00
   0.10050E+02   0.16208E+00
   0.10040E+02   0.16228E+00
   0.10040E+02   0.16233E+00
   0.10040E+02   0.16239E+00
   0.10030E+02   0.16258E+00
   0.10030E+02   0.16263E+00
   0.10030E+02   0.16268E+00
   0.10020E+02   0.16288E+00
   0.10020E+02   0.16291E+00
   0.10020E+02   0.16297E+00
   0.10010E+02   0.16318E+00
   0.10010E+02   0.16324E+00
   0.10000E+02   0.16342E+00
   0.10000E+02   0.16347E+00
   0.10000E+02   0.16351E+00
   0.99900E+01   0.16371E+00
   0.99900E+01   0.16378E+00
   0.99900E+01   0.16383E+00
   0.99800E+01   0.16401E+00
   0.99800E+01   0.16407E+00
   0.99800E+01   0.16412E+00
   0.99700E+01   0.16432E+00
   0.99700E+01   0.16436E+00
   0.99700E+01   0.16440E+00
   0.99600E+01   0.16460E+00
   0.99600E+01   0.16465E+00
   0.99500E+01   0.16485E+00
   0.99500E+01   0.16491E+00
   0.99500E+01   0.16496E+00
   0.99500E+01   0.16500E+00
   0.99400E+01   0.16520E+00
   0.99400E+01   0.16524E+00
   0.99400E+01   0.16526E+00
   0.99300E+01   0.16547E+00
   0.99300E+01   0.16552E+00
   0.99200E+01   0.16574E+00
   0.99200E+01   0.16577E+00
   0.99200E+01   0.16581E+00
   0.99100E+01   0.16603E+00
   0.99100E+01   0.16608E+00
   0.99100E+01   0.16610E+00
   0.99100E+01   0.16614E+00
   0.99000E+01   0.16633E+00
   0.99000E+01   0.16637E+00
   0.99000E+01   0.16643E+00
   0.98900E+01   0.16663E+00
   0.98900E+01   0.16668E+00
   0.98800E+01   0.16687E+00
   0.98800E+01   0.16691E+00
   0.98800E+01   0.16694E+00
   0.98800E+01   0.16697E+00
   0.98700E+01   0.16720E+00
   0.98700E+01   0.16724E+00
   0.98600E+01   0.16743E+00
   0.98600E+01   0.16749E+00
   0.98600E+01   0.16751E+00
   0.98500E+01   0.16773E+00
   0.98500E+01   0.16775E+00
   0.98500E+01   0.16781E+00
   0.98500E+01   0.16782E+00
   0.98400E+01   0.16804E+00
   0.98400E+01   0.16805E+00
   0.98400E+01   0.16811E+00
   0.98300E+01   0.16831E+00
   0.98300E+01   0.16837E+00
   0.98300E+01   0.16839E+00
   0.98200E+01   0.16860E+00
   0.98200E+01   0.16863E+00
   0.98200E+01   0.16865E+00
   0.98100E+01   0.16887E+00
   0.98100E+01   0.16890E+00
   0.98100E+01   0.16893E+00
   0.98000E+01   0.16916E+00
   0.98000E+01   0.16918E+00
   0.98000E+01   0.16922E+00
   0.97900E+01   0.16943E+00
   0.97900E+01   0.16947E+00
   0.97900E+01   0.16948E+00
   0.97900E+01   0.16952E+00
   0.97800E+01   0.16974E+00
   0.97800E+01   0.16977E+00
   0.97800E+01   0.16981E+00
   0.97700E+01   0.17000E+00
   0.97700E+01   0.17005E+00
   0.97700E+01   0.17007E+00
   0.97600E+01   0.17029E+00
   0.97600E+01   0.17032E+00
   0.97600E+01   0.17036E+00
   0.97500E+01   0.17054E+00
   0.97500E+01   0.17058E+00
   0.97500E+01   0.17060E+00
   0.97500E+01   0.17064E+00
   0.97400E+01   0.17086E+00
   0.97400E+01   0.17089E+00
   0.97400E+01   0.17092E+00
   0.97300E+01   0.17113E+00
   0.97300E+01   0.17115E+00
   0.97300E+01   0.17119E+00
   0.97200E+01   0.17139E+00
   0.97200E+01   0.17140E+00
   0.97200E+01   0.17145E+00
   0.97100E+01   0.17166E+00
   0.97100E+01   0.17171E+00
   0.97100E+01   0.17173E+00
   0.97100E+01   0.17175E+00
   0.97000E+01   0.17195E+00
   0.97000E+01   0.17199E+00
   0.97000E+01   0.17202E+00
   0.97000E+01   0.17207E+00
   0.96900E+01   0.17226E+00
   0.96900E+01   0.17228E+00
   0.96800E+01   0.17249E+00
   0.96800E+01   0.17252E+00
   0.96800E+01   0.17256E+00
   0.96800E+01   0.17257E+00
   0.96700E+01   0.17281E+00
   0.96700E+01   0.17283E+00
   0.96700E+01   0.17285E+00
   0.96600E+01   0.17306E+00
   0.96600E+01   0.17307E+00
   0.96600E+01   0.17312E+00
   0.96600E+01   0.17314E+00
   0.96500E+01   0.17336E+00
   0.96500E+01   0.17339E+00
   0.96500E+01   0.17341E+00
   0.96500E+01   0.17344E+00
   0.96400E+01   0.17365E+00
   0.96400E+01   0.17368E+00
   0.96400E+01   0.17370E+00
   0.96300E+01   0.17390E+00
   0.96300E+01   0.17394E+00
   0.96300E+01   0.17396E+00
   0.96300E+01   0.17400E+00
   0.96200E+01   0.17419E+00
   0.96200E+01   0.17422E+00
   0.96200E+01   0.17425E+00
   0.96100E+01   0.17446E+00
   0.96100E+01   0.17450E+00
   0.96100E+01   0.17450E+00
   0.96100E+01   0.17453E+00
   0.96000E+01   0.17474E+00
   0.96000E+01   0.17477E+00
   0.96000E+01   0.17479E+00
   0.95900E+01   0.17500E+00
   0.95900E+01   0.17503E+00
   0.95900E+01   0.17505E+00
   0.95900E+01   0.17508E+00
   0.95800E+01   0.17529E+00
   0.95800E+01   0.17532E+00
   0.95800E+01   0.17534E+00
   0.95800E+01   0.17536E+00
   0.95700E+01   0.17559E+00
   0.95700E+01   0.17560E+00
   0.95700E+01   0.17562E+00
   0.95600E+01   0.17584E+00
   0.95600E+01   0.17585E+00
   0.95600E+01   0.17587E+00
   0.95600E+01   0.17590E+00
   0.95500E+01   0.17613E+00
   0.95500E+01   0.17613E+00
   0.95500E+01   0.17617E+00
   0.95500E+01   0.17619E+00
   0.95400E+01   0.17641E+00
   0.95400E+01   0.17641E+00
   0.95400E+01   0.17644E+00
   0.95400E+01   0.17647E+00
   0.95300E+01   0.17668E+00
   0.95300E+01   0.17669E+00
   0.95300E+01   0.17672E+00
   0.95200E+01   0.17694E+00
   0.95200E+01   0.17695E+00
   0.95200E+01   0.17699E+00
   0.95200E+01   0.17700E+00
   0.95100E+01   0.17722E+00
   0.95100E+01   0.17723E+00
   0.95100E+01   0.17726E+00
   0.95100E+01   0.17728E+00
   0.95000E+01   0.17748E+00
   0.95000E+01   0.17751E+00
   0.95000E+01   0.17754E+00
   0.95000E+01   0.17756E+00
   0.94900E+01   0.17776E+00
   0.94900E+01   0.17777E+00
   0.94900E+01   0.17780E+00
   0.94900E+01   0.17783E+00
   0.94800E+01   0.17803E+00
   0.94800E+01   0.17806E+00
   0.94800E+01   0.17809E+00
   0.94700E+01   0.17830E+00
   0.94700E+01   0.17830E+00
   0.94700E+01   0.17833E+00
   0.94700E+01   0.17836E+00
   0.94600E+01   0.17857E+00
   0.94600E+01   0.17858E+00
   0.94600E+01   0.17859E+00
   0.94600E+01   0.17864E+00
   0.94500E+01   0.17884E+00
   0.94500E+01   0.17885E+00
   0.94500E+01   0.17887E+00
   0.94500E+01   0.17890E+00
   0.94400E+01   0.17910E+00
   0.94400E+01   0.17912E+00
   0.94400E+01   0.17914E+00
   0.94400E+01   0.17919E+00
   0.94300E+01   0.17940E+00
   0.94300E+01   0.17940E+00
   0.94300E+01   0.17942E+00
   0.94300E+01   0.17945E+00
   0.94200E+01   0.17966E+00
   0.94200E+01   0.17968E+00
   0.94200E+01   0.17968E+00
   0.94200E+01   0.17973E+00
   0.94200E+01   0.17975E+00
   0.94100E+01   0.17994E+00
   0.94100E+01   0.17997E+00
   0.94100E+01   0.17998E+00
   0.94100E+01   0.18001E+00
   0.94000E+01   0.18023E+00
   0.94000E+01   0.18024E+00
   0.94000E+01   0.18026E+00
   0.94000E+01   0.18028E+00
   0.93900E+01   0.18047E+00
   0.93900E+01   0.18049E+00
   0.93900E+01   0.18051E+00
   0.93900E+01   0.18052E+00
   0.93800E+01   0.18075E+00
   0.93800E+01   0.18076E+00
   0.93800E+01   0.18077E+00
   0.93800E+01   0.18081E+00
   0.93700E+01   0.18102E+00
   0.93700E+01   0.18103E+00
   0.93700E+01   0.18104E+00
   0.93700E+01   0.18106E+00
   0.93600E+01   0.18125E+00
   0.93600E+01   0.18126E+00
   0.93600E+01   0.18131E+00
   0.93600E+01   0.18133E+00
   0.93500E+01   0.18154E+00
   0.93500E+01   0.18155E+00
   0.93500E+01   0.18157E+00
   0.93500E+01   0.18159E+00
   0.93400E+01   0.18180E+00
   0.93400E+01   0.18182E+00
   0.93400E+01   0.18184E+00
   0.93400E+01   0.18185E+00
   0.93400E+01   0.18187E+00
   0.93300E+01   0.18207E+00
   0.93300E+01   0.18209E+00
   0.93300E+01   0.18211E+00
   0.93300E+01   0.18214E+00
   0.93200E+01   0.18234E+00
   0.93200E+01   0.18237E+00
   0.93200E+01   0.18238E+00
   0.93200E+01   0.18240E+00
   0.93100E+01   0.18260E+00
   0.93100E+01   0.18263E+00
   0.93100E+01   0.18264E+00
   0.93100E+01   0.18267E+00
   0.93100E+01   0.18268E+00
   0.93000E+01   0.18289E+00
   0.93000E+01   0.18290E+00
   0.93000E+01   0.18291E+00
   0.93000E+01   0.18292E+00
   0.92900E+01   0.18316E+00
   0.92900E+01   0.18314E+00
   0.92900E+01   0.18317E+00
   0.92900E+01   0.18320E+00
   0.92800E+01   0.18340E+00
   0.92800E+01   0.18342E+00
   0.92800E+01   0.18344E+00
   0.92800E+01   0.18345E+00
   0.92800E+01   0.18346E+00
   0.92700E+01   0.18368E+00
   0.92700E+01   0.18368E+00
   0.92700E+01   0.18370E+00
   0.92700E+01   0.18372E+00
   0.92600E+01   0.18393E+00
   0.92600E+01   0.18395E+00
   0.92600E+01   0.18396E+00
   0.92600E+01   0.18397E+00
   0.92500E+01   0.18420E+00
   0.92500E+01   0.18419E+00
   0.92500E+01   0.18420E+00
   0.92500E+01   0.18424E+00
   0.92500E+01   0.18425E+00
   0.92400E+01   0.18447E+00
   0.92400E+01   0.18448E+00
   0.92400E+01   0.18450E+00
   0.92400E+01   0.18451E+00
   0.92400E+01   0.18452E+00
   0.92300E+01   0.18472E+00
   0.92300E+01   0.18474E+00
   0.92300E+01   0.18477E+00
   0.92300E+01   0.18477E+00
   0.92200E+01   0.18500E+00
   0.92200E+01   0.18500E+00
   0.92200E+01   0.18503E+00
   0.92200E+01   0.18504E+00
   0.92200E+01   0.18505E+00
   0.92200E+01   0.18506E+00
   0.92100E+01   0.18528E+00
   0.92100E+01   0.18530E+00
   0.92100E+01   0.18530E+00
   0.92100E+01   0.18532E+00
   0.92000E+01   0.18553E+00
   0.92000E+01   0.18555E+00
   0.92000E+01   0.18558E+00
   0.92000E+01   0.18558E+00
   0.91900E+01   0.18578E+00
   0.91900E+01   0.18579E+00
   0.91900E+01   0.18580E+00
   0.91900E+01   0.18581E+00
   0.91900E+01   0.18583E+00
   0.91800E+01   0.18604E+00
   0.91800E+01   0.18607E+00
   0.91800E+01   0.18609E+00
   0.91800E+01   0.18609E+00
   0.91700E+01   0.18629E+00
   0.91700E+01   0.18631E+00
   0.91700E+01   0.18632E+00
   0.91700E+01   0.18634E+00
   0.91700E+01   0.18635E+00
   0.91600E+01   0.18656E+00
   0.91600E+01   0.18657E+00
   0.91600E+01   0.18661E+00
   0.91600E+01   0.18661E+00
   0.91600E+01   0.18659E+00
   0.91500E+01   0.18682E+00
   0.91500E+01   0.18684E+00
   0.91500E+01   0.18684E+00
   0.91500E+01   0.18685E+00
   0.91500E+01   0.18688E+00
   0.91400E+01   0.18709E+00
   0.91400E+01   0.18710E+00
   0.91400E+01   0.18714E+00
   0.91400E+01   0.18712E+00
   0.91400E+01   0.18713E+00
   0.91300E+01   0.18737E+00
   0.91300E+01   0.18737E+00
   0.91300E+01   0.18737E+00
   0.91300E+01   0.18738E+00
   0.91300E+01   0.18739E+00
   0.91200E+01   0.18760E+00
   0.91200E+01   0.18763E+00
   0.91200E+01   0.18763E+00
   0.91200E+01   0.18763E+00
   0.91100E+01   0.18785E+00
   0.91100E+01   0.18787E+00
   0.91100E+01   0.18790E+00
   0.91100E+01   0.18789E+00
   0.91100E+01   0.18791E+00
   0.91000E+01   0.18812E+00
   0.91000E+01   0.18814E+00
   0.91000E+01   0.18816E+00
   0.91000E+01   0.18814E+00
   0.91000E+01   0.18815E+00
   0.91000E+01   0.18816E+00
   0.90900E+01   0.18839E+00
   0.90900E+01   0.18841E+00
   0.90900E+01   0.18843E+00
   0.90900E+01   0.18842E+00
   0.90800E+01   0.18863E+00
   0.90800E+01   0.18865E+00
   0.90800E+01   0.18866E+00
   0.90800E+01   0.18865E+00
   0.90800E+01   0.18867E+00
   0.90800E+01   0.18869E+00
   0.90700E+01   0.18891E+00
   0.90700E+01   0.18891E+00
   0.90700E+01   0.18892E+00
   0.90700E+01   0.18892E+00
   0.90700E+01   0.18894E+00
   0.90600E+01   0.18918E+00
   0.90600E+01   0.18916E+00
   0.90600E+01   0.18917E+00
   0.90600E+01   0.18918E+00
   0.90500E+01   0.18940E+00
   0.90500E+01   0.18941E+00
   0.90500E+01   0.18942E+00
   0.90500E+01   0.18943E+00
   0.90500E+01   0.18944E+00
   0.90500E+01   0.18947E+00
   0.90400E+01   0.18968E+00
   0.90400E+01   0.18967E+00
   0.90400E+01   0.18968E+00
   0.90400E+01   0.18969E+00
   0.90400E+01   0.18970E+00
   0.90300E+01   0.18992E+00
   0.90300E+01   0.18993E+00
   0.90300E+01   0.18994E+00
   0.90300E+01   0.18995E+00
   0.90300E+01   0.18998E+00
   0.90200E+01   0.19019E+00
   0.90200E+01   0.19019E+00
   0.90200E+01   0.19019E+00
   0.90200E+01   0.19020E+00
   0.90200E+01   0.19021E+00
   0.90100E+01   0.19044E+00
   0.90100E+01   0.19045E+00
   0.90100E+01   0.19045E+00
   0.90100E+01   0.19046E+00
   0.90100E+01   0.19048E+00
   0.90100E+01   0.19050E+00
   0.90000E+01   0.19070E+00
   0.90000E+01   0.19071E+00
   0.90000E+01   0.19071E+00
   0.90000E+01   0.19073E+00
   0.90000E+01   0.19073E+00
   0.90000E+01   0.19075E+00
   0.89900E+01   0.19096E+00
   0.89900E+01   0.19096E+00
   0.89900E+01   0.19099E+00
   0.89900E+01   0.19101E+00
   0.89900E+01   0.19100E+00
   0.89800E+01   0.19121E+00
   0.89800E+01   0.19122E+00
   0.89800E+01   0.19123E+00
   0.89800E+01   0.19122E+00
   0.89800E+01   0.19124E+00
   0.89700E+01   0.19145E+00
   0.89700E+01   0.19147E+00
   0.89700E+01   0.19148E+00
   0.89700E+01   0.19151E+00
   0.89700E+01   0.19150E+00
   0.89600E+01   0.19172E+00
   0.89600E+01   0.19171E+00
   0.89600E+01   0.19173E+00
   0.89600E+01   0.19172E+00
   0.89600E+01   0.19174E+00
   0.89600E+01   0.19175E+00
   0.89500E+01   0.19197E+00
   0.89500E+01   0.19196E+00
   0.89500E+01   0.19200E+00
   0.89500E+01   0.19199E+00
   0.89500E+01   0.19200E+00
   0.89500E+01   0.19200E+00
   0.89400E+01   0.19222E+00
   0.89400E+01   0.19223E+00
   0.89400E+01   0.19222E+00
   0.89400E+01   0.19224E+00
   0.89300E+01   0.19245E+00
   0.89300E+01   0.19245E+00
   0.89300E+01   0.19248E+00
   0.89300E+01   0.19247E+00
   0.89300E+01   0.19250E+00
   0.89300E+01   0.19250E+00
   0.89200E+01   0.19271E+00
   0.89200E+01   0.19272E+00
   0.89200E+01   0.19273E+00
   0.89200E+01   0.19274E+00
   0.89200E+01   0.19275E+00
   0.89200E+01   0.19275E+00
   0.89100E+01   0.19296E+00
   0.89100E+01   0.19299E+00
   0.89100E+01   0.19298E+00
   0.89100E+01   0.19298E+00
   0.89100E+01   0.19300E+00
   0.89100E+01   0.19300E+00
   0.89000E+01   0.19323E+00
   0.89000E+01   0.19324E+00
   0.89000E+01   0.19325E+00
   0.89000E+01   0.19324E+00
   0.89000E+01   0.19324E+00
   0.88900E+01   0.19348E+00
   0.88900E+01   0.19348E+00
   0.88900E+01   0.19348E+00
   0.88900E+01   0.19350E+00
   0.88900E+01   0.19349E+00
   0.88900E+01   0.19349E+00
   0.88800E+01   0.19373E+00
   0.88800E+01   0.19371E+00
   0.88800E+01   0.19373E+00
   0.88800E+01   0.19374E+00
   0.88800E+01   0.19373E+00
   0.88700E+01   0.19397E+00
   0.88700E+01   0.19396E+00
   0.88700E+01   0.19397E+00
   0.88700E+01   0.19398E+00
   0.88700E+01   0.19399E+00
   0.88700E+01   0.19399E+00
   0.88600E+01   0.19422E+00
   0.88600E+01   0.19422E+00
   0.88600E+01   0.19423E+00
   0.88600E+01   0.19423E+00
   0.88600E+01   0.19425E+00
   0.88600E+01   0.19424E+00
   0.88600E+01   0.19425E+00
   0.88500E+01   0.19447E+00
   0.88500E+01   0.19449E+00
   0.88500E+01   0.19448E+00
   0.88500E+01   0.19447E+00
   0.88500E+01   0.19448E+00
   0.88400E+01   0.19471E+00
   0.88400E+01   0.19472E+00
   0.88400E+01   0.19472E+00
   0.88400E+01   0.19474E+00
   0.88400E+01   0.19474E+00
   0.88400E+01   0.19474E+00
   0.88300E+01   0.19495E+00
   0.88300E+01   0.19497E+00
   0.88300E+01   0.19497E+00
   0.88300E+01   0.19497E+00
   0.88300E+01   0.19497E+00
   0.88300E+01   0.19497E+00
   0.88200E+01   0.19522E+00
   0.88200E+01   0.19521E+00
   0.88200E+01   0.19522E+00
   0.88200E+01   0.19522E+00
   0.88200E+01   0.19523E+00
   0.88200E+01   0.19524E+00
   0.88100E+01   0.19548E+00
   0.88100E+01   0.19547E+00
   0.88100E+01   0.19546E+00
   0.88100E+01   0.19546E+00
   0.88100E+01   0.19547E+00
   0.88100E+01   0.19547E+00
   0.88000E+01   0.19570E+00
   0.88000E+01   0.19570E+00
   0.88000E+01   0.19572E+00
   0.88000E+01   0.19572E+00
   0.88000E+01   0.19574E+00
   0.88000E+01   0.19574E+00
   0.88000E+01   0.19574E+00
   0.87900E+01   0.19597E+00
   0.87900E+01   0.19598E+00
   0.87900E+01   0.19596E+00
   0.87900E+01   0.19597E+00
   0.87900E+01   0.19598E+00
   0.87800E+01   0.19620E+00
   0.87800E+01   0.19621E+00
   0.87800E+01   0.19622E+00
   0.87800E+01   0.19621E+00
   0.87800E+01   0.19621E+00
   0.87800E+01   0.19626E+00
   0.87800E+01   0.19623E+00
   0.87700E+01   0.19645E+00
   0.87700E+01   0.19645E+00
   0.87700E+01   0.19644E+00
   0.87700E+01   0.19645E+00
   0.87700E+01   0.19645E+00
   0.87700E+01   0.19648E+00
   0.87600E+01   0.19670E+00
   0.87600E+01   0.19670E+00
   0.87600E+01   0.19670E+00
   0.87600E+01   0.19673E+00
   0.87600E+01   0.19673E+00
   0.87600E+01   0.19671E+00
   0.87500E+01   0.19694E+00
   0.87500E+01   0.19694E+00
   0.87500E+01   0.19693E+00
   0.87500E+01   0.19693E+00
   0.87500E+01   0.19694E+00
   0.87500E+01   0.19695E+00
   0.87400E+01   0.19717E+00
   0.87400E+01   0.19717E+00
   0.87400E+01   0.19717E+00
   0.87400E+01   0.19720E+00
   0.87400E+01   0.19721E+00
   0.87400E+01   0.19719E+00
   0.87300E+01   0.19743E+00
   0.87300E+01   0.19741E+00
   0.87300E+01   0.19741E+00
   0.87300E+01   0.19741E+00
   0.87300E+01   0.19743E+00
   0.87300E+01   0.19743E+00
   0.87200E+01   0.19764E+00
   0.87200E+01   0.19765E+00
   0.87200E+01   0.19765E+00
   0.87200E+01   0.19769E+00
   0.87200E+01   0.19769E+00
   0.87200E+01   0.19767E+00
   0.87200E+01   0.19768E+00
   0.87100E+01   0.19789E+00
   0.87100E+01   0.19789E+00
   0.87100E+01   0.19790E+00
   0.87100E+01   0.19791E+00
   0.87100E+01   0.19791E+00
   0.87100E+01   0.19791E+00
   0.87100E+01   0.19791E+00
   0.87000E+01   0.19814E+00
   0.87000E+01   0.19816E+00
   0.87000E+01   0.19816E+00
   0.87000E+01   0.19816E+00
   0.87000E+01   0.19815E+00
   0.87000E+01   0.19815E+00
   0.87000E+01   0.19817E+00
   0.86900E+01   0.19838E+00
   0.86900E+01   0.19840E+00
   0.86900E+01   0.19840E+00
   0.86900E+01   0.19840E+00
   0.86900E+01   0.19840E+00
   0.86800E+01   0.19862E+00
   0.86800E+01   0.19865E+00
   0.86800E+01   0.19863E+00
   0.86800E+01   0.19863E+00
   0.86800E+01   0.19863E+00
   0.86800E+01   0.19864E+00
   0.86800E+01   0.19866E+00
   0.86700E+01   0.19887E+00
   0.86700E+01   0.19887E+00
   0.86700E+01   0.19888E+00
   0.86700E+01   0.19888E+00
   0.86700E+01   0.19887E+00
   0.86700E+01   0.19886E+00
   0.86700E+01   0.19889E+00
   0.86600E+01   0.19912E+00
   0.86600E+01   0.19911E+00
   0.86600E+01   0.19912E+00
   0.86600E+01   0.19911E+00
   0.86600E+01   0.19912E+00
   0.86600E+01   0.19912E+00
   0.86600E+01   0.19912E+00
   0.86500E+01   0.19936E+00
   0.86500E+01   0.19934E+00
   0.86500E+01   0.19934E+00
   0.86500E+01   0.19934E+00
   0.86500E+01   0.19935E+00
   0.86500E+01   0.19937E+00
   0.86400E+01   0.19959E+00
   0.86400E+01   0.19959E+00
   0.86400E+01   0.19958E+00
   0.86400E+01   0.19960E+00
   0.86400E+01   0.19960E+00
   0.86400E+01   0.19958E+00
   0.86400E+01   0.19959E+00
   0.86300E+01   0.19982E+00
   0.86300E+01   0.19982E+00
   0.86300E+01   0.19983E+00
   0.86300E+01   0.19983E+00
   0.86300E+01   0.19984E+00
   0.86300E+01   0.19984E+00
   0.86200E+01   0.20006E+00
   0.86200E+01   0.20005E+00
   0.86200E+01   0.20004E+00
   0.86200E+01   0.20006E+00
   0.86200E+01   0.20005E+00
   0.86200E+01   0.20007E+00
   0.86200E+01   0.20007E+00
   0.86200E+01   0.20007E+00
   0.86100E+01   0.20030E+00
   0.86100E+01   0.20029E+00
   0.86100E+01   0.20030E+00
   0.86100E+01   0.20031E+00
   0.86100E+01   0.20030E+00
   0.86100E+01   0.20030E+00
   0.86000E+01   0.20052E+00
   0.86000E+01   0.20053E+00
   0.86000E+01   0.20054E+00
   0.86000E+01   0.20054E+00
   0.86000E+01   0.20055E+00
   0.86000E+01   0.20055E+00
   0.86000E+01   0.20054E+00
   0.85900E+01   0.20078E+00
   0.85900E+01   0.20077E+00
   0.85900E+01   0.20078E+00
   0.85900E+01   0.20078E+00
   0.85900E+01   0.20078E+00
   0.85900E+01   0.20077E+00
   0.85900E+01   0.20077E+00
   0.85800E+01   0.20101E+00
   0.85800E+01   0.20102E+00
   0.85800E+01   0.20101E+00
   0.85800E+01   0.20102E+00
   0.85800E+01   0.20101E+00
   0.85800E+01   0.20100E+00
   0.85800E+01   0.20102E+00
   0.85800E+01   0.20103E+00
   0.85700E+01   0.20126E+00
   0.85700E+01   0.20126E+00
   0.85700E+01   0.20126E+00
   0.85700E+01   0.20126E+00
   0.85700E+01   0.20126E+00
   0.85700E+01   0.20126E+00
   0.85600E+01   0.20149E+00
   0.85600E+01   0.20149E+00
   0.85600E+01   0.20150E+00
   0.85600E+01   0.20149E+00
   0.85600E+01   0.20149E+00
   0.85600E+01   0.20150E+00
   0.85600E+01   0.20152E+00
   0.85600E+01   0.20150E+00
   0.85500E+01   0.20173E+00
   0.85500E+01   0.20174E+00
   0.85500E+01   0.20172E+00
   0.85500E+01   0.20171E+00
   0.85500E+01   0.20171E+00
   0.85500E+01   0.20173E+00
   0.85500E+01   0.20173E+00
   0.85400E+01   0.20198E+00
   0.85400E+01   0.20196E+00
   0.85400E+01   0.20195E+00
   0.85400E+01   0.20196E+00
   0.85400E+01   0.20198E+00
   0.85400E+01   0.20197E+00
   0.85400E+01   0.20197E+00
   0.85300E+01   0.20220E+00
   0.85300E+01   0.20219E+00
   0.85300E+01   0.20217E+00
   0.85300E+01   0.20216E+00
   0.85300E+01   0.20218E+00
   0.85300E+01   0.20218E+00
   0.85300E+01   0.20220E+00
   0.85300E+01   0.20219E+00
   0.85200E+01   0.20243E+00
   0.85200E+01   0.20243E+00
   0.85200E+01   0.20243E+00
   0.85200E+01   0.20245E+00
   0.85200E+01   0.20243E+00
   0.85200E+01   0.20242E+00
   0.85100E+01   0.20265E+00
   0.85100E+01   0.20264E+00
   0.85100E+01   0.20264E+00
   0.85100E+01   0.20264E+00
   0.85100E+01   0.20265E+00
   0.85100E+01   0.20266E+00
   0.85100E+01   0.20266E+00
   0.85100E+01   0.20265E+00
   0.85000E+01   0.20289E+00
   0.85000E+01   0.20291E+00
   0.85000E+01   0.20290E+00
   0.85000E+01   0.20290E+00
   0.85000E+01   0.20289E+00
   0.85000E+01   0.20289E+00
   0.85000E+01   0.20287E+00
   0.84900E+01   0.20311E+00
   0.84900E+01   0.20310E+00
   0.84900E+01   0.20311E+00
   0.84900E+01   0.20314E+00
   0.84900E+01   0.20312E+00
   0.84900E+01   0.20310E+00
   0.84900E+01   0.20309E+00
   0.84800E+01   0.20335E+00
   0.84800E+01   0.20335E+00
   0.84800E+01   0.20336E+00
   0.84800E+01   0.20336E+00
   0.84800E+01   0.20336E+00
   0.84800E+01   0.20335E+00
   0.84800E+01   0.20335E+00
   0.84800E+01   0.20333E+00
   0.84700E+01   0.20357E+00
   0.84700E+01   0.20357E+00
   0.84700E+01   0.20359E+00
   0.84700E+01   0.20357E+00
   0.84700E+01   0.20356E+00
   0.84700E+01   0.20356E+00
   0.84700E+01   0.20358E+00
   0.84700E+01   0.20357E+00
   0.84600E+01   0.20382E+00
   0.84600E+01   0.20383E+00
   0.84600E+01   0.20383E+00
   0.84600E+01   0.20381E+00
   0.84600E+01   0.20380E+00
   0.84600E+01   0.20379E+00
   0.84600E+01   0.20380E+00
   0.84600E+01   0.20380E+00
   0.84500E+01   0.20405E+00
   0.84500E+01   0.20403E+00
   0.84500E+01   0.20403E+00
   0.84500E+01   0.20402E+00
   0.84500E+01   0.20405E+00
   0.84500E+01   0.20405E+00
   0.84500E+01   0.20403E+00
   0.84500E+01   0.20405E+00
   0.84400E+01   0.20427E+00
   0.84400E+01   0.20427E+00
   0.84400E+01   0.20427E+00
   0.84400E+01   0.20426E+00
   0.84400E+01   0.20426E+00
   0.84400E+01   0.20427E+00
   0.84400E+01   0.20426E+00
   0.84300E+01   0.20450E+00
   0.84300E+01   0.20449E+00
   0.84300E+01   0.20449E+00
   0.84300E+01   0.20452E+00
   0.84300E+01   0.20449E+00
   0.84300E+01   0.20449E+00
   0.84300E+01   0.20451E+00
   0.84300E+01   0.20449E+00
   0.84200E+01   0.20473E+00
   0.84200E+01   0.20474E+00
   0.84200E+01   0.20472E+00
   0.84200E+01   0.20471E+00
   0.84200E+01   0.20472E+00
   0.84200E+01   0.20471E+00
   0.84200E+01   0.20472E+00
   0.84200E+01   0.20470E+00
   0.84100E+01   0.20496E+00
   0.84100E+01   0.20497E+00
   0.84100E+01   0.20496E+00
   0.84100E+01   0.20496E+00
   0.84100E+01   0.20496E+00
   0.84100E+01   0.20494E+00
   0.84100E+01   0.20494E+00
   0.84100E+01   0.20495E+00
   0.84000E+01   0.20518E+00
   0.84000E+01   0.20519E+00
   0.84000E+01   0.20519E+00
   0.84000E+01   0.20517E+00
   0.84000E+01   0.20517E+00
   0.84000E+01   0.20515E+00
   0.84000E+01   0.20515E+00
   0.84000E+01   0.20518E+00
   0.83900E+01   0.20540E+00
   0.83900E+01   0.20541E+00
   0.83900E+01   0.20541E+00
   0.83900E+01   0.20540E+00
   0.83900E+01   0.20539E+00
   0.83900E+01   0.20541E+00
   0.83900E+01   0.20538E+00
   0.83900E+01   0.20540E+00
   0.83800E+01   0.20565E+00
   0.83800E+01   0.20564E+00
   0.83800E+01   0.20562E+00
   0.83800E+01   0.20561E+00
   0.83800E+01   0.20561E+00
   0.83800E+01   0.20561E+00
   0.83800E+01   0.20562E+00
   0.83800E+01   0.20562E+00
   0.83800E+01   0.20562E+00
   0.83700E+01   0.20587E+00
   0.83700E+01   0.20586E+00
   0.83700E+01   0.20586E+00
   0.83700E+01   0.20585E+00
   0.83700E+01   0.20585E+00
   0.83700E+01   0.20585E+00
   0.83600E+01   0.20609E+00
   0.83600E+01   0.20608E+00
   0.83600E+01   0.20608E+00
   0.83600E+01   0.20607E+00
   0.83600E+01   0.20607E+00
   0.83600E+01   0.20607E+00
   0.83600E+01   0.20607E+00
   0.83600E+01   0.20609E+00
   0.83600E+01   0.20608E+00
   0.83500E+01   0.20631E+00
   0.83500E+01   0.20629E+00
   0.83500E+01   0.20629E+00
   0.83500E+01   0.20630E+00
   0.83500E+01   0.20630E+00
   0.83500E+01   0.20630E+00
   0.83500E+01   0.20629E+00
   0.83500E+01   0.20629E+00
   0.83400E+01   0.20653E+00
   0.83400E+01   0.20652E+00
   0.83400E+01   0.20654E+00
   0.83400E+01   0.20652E+00
   0.83400E+01   0.20652E+00
   0.83400E+01   0.20652E+00
   0.83400E+01   0.20652E+00
   0.83400E+01   0.20651E+00
   0.83400E+01   0.20651E+00
   0.83300E+01   0.20675E+00
   0.83300E+01   0.20677E+00
   0.83300E+01   0.20673E+00
   0.83300E+01   0.20676E+00
   0.83300E+01   0.20675E+00
   0.83300E+01   0.20674E+00
   0.83300E+01   0.20674E+00
   0.83300E+01   0.20673E+00
   0.83200E+01   0.20698E+00
   0.83200E+01   0.20698E+00
   0.83200E+01   0.20699E+00
   0.83200E+01   0.20697E+00
   0.83200E+01   0.20698E+00
   0.83200E+01   0.20695E+00
   0.83200E+01   0.20696E+00
   0.83200E+01   0.20696E+00
   0.83100E+01   0.20721E+00
   0.83100E+01   0.20722E+00
   0.83100E+01   0.20721E+00
   0.83100E+01   0.20721E+00
   0.83100E+01   0.20720E+00
   0.83100E+01   0.20719E+00
   0.83100E+01   0.20719E+00
   0.83100E+01   0.20718E+00
   0.83100E+01   0.20719E+00
   0.83000E+01   0.20743E+00
   0.83000E+01   0.20744E+00
   0.83000E+01   0.20743E+00
   0.83000E+01   0.20741E+00
   0.83000E+01   0.20740E+00
   0.83000E+01   0.20741E+00
   0.83000E+01   0.20741E+00
   0.83000E+01   0.20742E+00
   0.83000E+01   0.20742E+00
   0.82900E+01   0.20767E+00
   0.82900E+01   0.20765E+00
   0.82900E+01   0.20765E+00
   0.82900E+01   0.20765E+00
   0.82900E+01   0.20766E+00
   0.82900E+01   0.20765E+00
   0.82900E+01   0.20764E+00
   0.82900E+01   0.20764E+00
   0.82800E+01   0.20787E+00
   0.82800E+01   0.20786E+00
   0.82800E+01   0.20786E+00
   0.82800E+01   0.20788E+00
   0.82800E+01   0.20787E+00
   0.82800E+01   0.20788E+00
   0.82800E+01   0.20787E+00
   0.82800E+01   0.20787E+00
   0.82800E+01   0.20787E+00
   0.82700E+01   0.20810E+00
   0.82700E+01   0.20810E+00
   0.82700E+01   0.20807E+00
   0.82700E+01   0.20810E+00
   0.82700E+01   0.20810E+00
   0.82700E+01   0.20809E+00
   0.82700E+01   0.20809E+00
   0.82700E+01   0.20808E+00
   0.82700E+01   0.20807E+00
   0.82600E+01   0.20833E+00
   0.82600E+01   0.20832E+00
   0.82600E+01   0.20833E+00
   0.82600E+01   0.20830E+00
   0.82600E+01   0.20831E+00
   0.82600E+01   0.20831E+00
   0.82600E+01   0.20829E+00
   0.82500E+01   0.20854E+00
   0.82500E+01   0.20853E+00
   0.82500E+01   0.20854E+00
   0.82500E+01   0.20854E+00
   0.82500E+01   0.20853E+00
   0.82500E+01   0.20855E+00
   0.82500E+01   0.20853E+00
   0.82500E+01   0.20849E+00
   0.82500E+01   0.20851E+00
   0.82500E+01   0.20851E+00
   0.82400E+01   0.20876E+00
   0.82400E+01   0.20875E+00
   0.82400E+01   0.20875E+00
   0.82400E+01   0.20876E+00
   0.82400E+01   0.20874E+00
   0.82400E+01   0.20873E+00
   0.82400E+01   0.20873E+00
   0.82400E+01   0.20873E+00
   0.82400E+01   0.20874E+00
   0.82300E+01   0.20898E+00
   0.82300E+01   0.20895E+00
   0.82300E+01   0.20897E+00
   0.82300E+01   0.20893E+00
   0.82300E+01   0.20894E+00
   0.82300E+01   0.20895E+00
   0.82300E+01   0.20896E+00
   0.82300E+01   0.20895E+00
   0.82300E+01   0.20894E+00
   0.82200E+01   0.20921E+00
   0.82200E+01   0.20918E+00
   0.82200E+01   0.20918E+00
   0.82200E+01   0.20918E+00
   0.82200E+01   0.20918E+00
   0.82200E+01   0.20919E+00
   0.82200E+01   0.20917E+00
   0.82200E+01   0.20915E+00
   0.82200E+01   0.20915E+00
   0.82100E+01   0.20939E+00
   0.82100E+01   0.20939E+00
   0.82100E+01   0.20939E+00
   0.82100E+01   0.20939E+00
   0.82100E+01   0.20940E+00
   0.82100E+01   0.20938E+00
   0.82100E+01   0.20938E+00
   0.82100E+01   0.20939E+00
   0.82100E+01   0.20937E+00
   0.82000E+01   0.20963E+00
   0.82000E+01   0.20963E+00
   0.82000E+01   0.20963E+00
   0.82000E+01   0.20962E+00
   0.82000E+01   0.20959E+00
   0.82000E+01   0.20959E+00
   0.82000E+01   0.20959E+00
   0.82000E+01   0.20956E+00
   0.82000E+01   0.20958E+00
   0.81900E+01   0.20983E+00
   0.81900E+01   0.20984E+00
   0.81900E+01   0.20983E+00
   0.81900E+01   0.20982E+00
   0.81900E+01   0.20983E+00
   0.81900E+01   0.20984E+00
   0.81900E+01   0.20983E+00
   0.81900E+01   0.20980E+00
   0.81900E+01   0.20981E+00
   0.81900E+01   0.20981E+00
   0.81800E+01   0.21004E+00
   0.81800E+01   0.21004E+00
   0.81800E+01   0.21003E+00
   0.81800E+01   0.21002E+00
   0.81800E+01   0.21000E+00
   0.81800E+01   0.21003E+00
   0.81800E+01   0.21001E+00
   0.81800E+01   0.21003E+00
   0.81800E+01   0.21002E+00
   0.81700E+01   0.21027E+00
   0.81700E+01   0.21027E+00
   0.81700E+01   0.21027E+00
   0.81700E+01   0.21025E+00
   0.81700E+01   0.21024E+00
   0.81700E+01   0.21025E+00
   0.81700E+01   0.21025E+00
   0.81700E+01   0.21022E+00
   0.81700E+01   0.21021E+00
   0.81600E+01   0.21047E+00
   0.81600E+01   0.21046E+00
   0.81600E+01   0.21045E+00
   0.81600E+01   0.21046E+00
   0.81600E+01   0.21046E+00
   0.81600E+01   0.21046E+00
   0.81600E+01   0.21044E+00
   0.81600E+01   0.21045E+00
   0.81600E+01   0.21046E+00
   0.81500E+01   0.21072E+00
   0.81500E+01   0.21070E+00
   0.81500E+01   0.21069E+00
   0.81500E+01   0.21069E+00
   0.81500E+01   0.21067E+00
   0.81500E+01   0.21066E+00
   0.81500E+01   0.21066E+00
   0.81500E+01   0.21066E+00
   0.81500E+01   0.21065E+00
   0.81500E+01   0.21064E+00
   0.81400E+01   0.21089E+00
   0.81400E+01   0.21091E+00
   0.81400E+01   0.21089E+00
   0.81400E+01   0.21089E+00
   0.81400E+01   0.21088E+00
   0.81400E+01   0.21089E+00
   0.81400E+01   0.21091E+00
   0.81400E+01   0.21090E+00
   0.81400E+01   0.21086E+00
   0.81400E+01   0.21087E+00
   0.81300E+01   0.21112E+00
   0.81300E+01   0.21110E+00
   0.81300E+01   0.21110E+00
   0.81300E+01   0.21109E+00
   0.81300E+01   0.21108E+00
   0.81300E+01   0.21108E+00
   0.81300E+01   0.21107E+00
   0.81300E+01   0.21110E+00
   0.81300E+01   0.21107E+00
   0.81200E+01   0.21133E+00
   0.81200E+01   0.21132E+00
   0.81200E+01   0.21133E+00
   0.81200E+01   0.21132E+00
   0.81200E+01   0.21131E+00
   0.81200E+01   0.21132E+00
   0.81200E+01   0.21130E+00
   0.81200E+01   0.21131E+00
   0.81200E+01   0.21129E+00
   0.81200E+01   0.21128E+00
   0.81100E+01   0.21154E+00
   0.81100E+01   0.21153E+00
   0.81100E+01   0.21153E+00
   0.81100E+01   0.21153E+00
   0.81100E+01   0.21152E+00
   0.81100E+01   0.21152E+00
   0.81100E+01   0.21150E+00
   0.81100E+01   0.21149E+00
   0.81100E+01   0.21149E+00
   0.81000E+01   0.21177E+00
   0.81000E+01   0.21176E+00
   0.81000E+01   0.21176E+00
   0.81000E+01   0.21175E+00
   0.81000E+01   0.21175E+00
   0.81000E+01   0.21173E+00
   0.81000E+01   0.21173E+00
   0.81000E+01   0.21173E+00
   0.81000E+01   0.21172E+00
   0.81000E+01   0.21172E+00
   0.80900E+01   0.21197E+00
   0.80900E+01   0.21196E+00
   0.80900E+01   0.21195E+00
   0.80900E+01   0.21195E+00
   0.80900E+01   0.21194E+00
   0.80900E+01   0.21193E+00
   0.80900E+01   0.21194E+00
   0.80900E+01   0.21195E+00
   0.80900E+01   0.21193E+00
   0.80900E+01   0.21193E+00
   0.80900E+01   0.21192E+00
   0.80900E+01   0.21192E+00
   0.80800E+01   0.21217E+00
   0.80800E+01   0.21217E+00
   0.80800E+01   0.21216E+00
   0.80800E+01   0.21214E+00
   0.80800E+01   0.21216E+00
   0.80800E+01   0.21214E+00
   0.80800E+01   0.21212E+00
   0.80800E+01   0.21213E+00
   0.80700E+01   0.21237E+00
   0.80700E+01   0.21236E+00
   0.80700E+01   0.21236E+00
   0.80700E+01   0.21239E+00
   0.80700E+01   0.21237E+00
   0.80700E+01   0.21237E+00
   0.80700E+01   0.21237E+00
   0.80700E+01   0.21237E+00
   0.80700E+01   0.21234E+00
   0.80700E+01   0.21234E+00
   0.80700E+01   0.21234E+00
   0.80600E+01   0.21258E+00
   0.80600E+01   0.21255E+00
   0.80600E+01   0.21259E+00
   0.80600E+01   0.21257E+00
   0.80600E+01   0.21256E+00
   0.80600E+01   0.21255E+00
   0.80600E+01   0.21254E+00
   0.80600E+01   0.21253E+00
   0.80600E+01   0.21255E+00
   0.80600E+01   0.21256E+00
   0.80500E+01   0.21282E+00
   0.80500E+01   0.21282E+00
   0.80500E+01   0.21281E+00
   0.80500E+01   0.21278E+00
   0.80500E+01   0.21277E+00
   0.80500E+01   0.21275E+00
   0.80500E+01   0.21275E+00
   0.80500E+01   0.21274E+00
   0.80500E+01   0.21273E+00
   0.80500E+01   0.21275E+00
   0.80400E+01   0.21300E+00
   0.80400E+01   0.21300E+00
   0.80400E+01   0.21299E+00
   0.80400E+01   0.21299E+00
   0.80400E+01   0.21297E+00
   0.80400E+01   0.21299E+00
   0.80400E+01   0.21299E+00
   0.80400E+01   0.21299E+00
   0.80400E+01   0.21299E+00
   0.80400E+01   0.21297E+00
   0.80400E+01   0.21295E+00
   0.80300E+01   0.21320E+00
   0.80300E+01   0.21318E+00
   0.80300E+01   0.21319E+00
   0.80300E+01   0.21317E+00
   0.80300E+01   0.21318E+00
   0.80300E+01   0.21319E+00
   0.80300E+01   0.21317E+00
   0.80300E+01   0.21316E+00
   0.80300E+01   0.21315E+00
   0.80200E+01   0.21342E+00
   0.80200E+01   0.21341E+00
   0.80200E+01   0.21341E+00
   0.80200E+01   0.21341E+00
   0.80200E+01   0.21344E+00
   0.80200E+01   0.21341E+00
   0.80200E+01   0.21339E+00
   0.80200E+01   0.21337E+00
   0.80200E+01   0.21337E+00
   0.80200E+01   0.21335E+00
   0.80100E+01   0.21361E+00
   0.80100E+01   0.21361E+00
   0.80100E+01   0.21360E+00
   0.80100E+01   0.21360E+00
   0.80100E+01   0.21362E+00
   0.80100E+01   0.21359E+00
   0.80100E+01   0.21359E+00
   0.80100E+01   0.21359E+00
   0.80100E+01   0.21358E+00
   0.80100E+01   0.21359E+00
   0.80100E+01   0.21357E+00
   0.80000E+01   0.21385E+00
   0.80000E+01   0.21384E+00
   0.80000E+01   0.21382E+00
   0.80000E+01   0.21381E+00
   0.80000E+01   0.21381E+00
   0.80000E+01   0.21379E+00
   0.80000E+01   0.21379E+00
   0.80000E+01   0.21377E+00
   0.80000E+01   0.21376E+00
   0.80000E+01   0.21378E+00
   0.79900E+01   0.21404E+00
   0.79900E+01   0.21403E+00
   0.79900E+01   0.21403E+00
   0.79900E+01   0.21401E+00
   0.79900E+01   0.21401E+00
   0.79900E+01   0.21402E+00
   0.79900E+01   0.21400E+00
   0.79900E+01   0.21402E+00
   0.79900E+01   0.21401E+00
   0.79900E+01   0.21399E+00
   0.79900E+01   0.21399E+00
   0.79900E+01   0.21397E+00
   0.79800E+01   0.21422E+00
   0.79800E+01   0.21421E+00
   0.79800E+01   0.21421E+00
   0.79800E+01   0.21419E+00
   0.79800E+01   0.21420E+00
   0.79800E+01   0.21420E+00
   0.79800E+01   0.21420E+00
   0.79800E+01   0.21418E+00
   0.79800E+01   0.21418E+00
   0.79800E+01   0.21418E+00
   0.79800E+01   0.21418E+00
   0.79700E+01   0.21442E+00
   0.79700E+01   0.21443E+00
   0.79700E+01   0.21444E+00
   0.79700E+01   0.21443E+00
   0.79700E+01   0.21442E+00
   0.79700E+01   0.21439E+00
   0.79700E+01   0.21438E+00
   0.79700E+01   0.21438E+00
   0.79700E+01   0.21437E+00
   0.79600E+01   0.21463E+00
   0.79600E+01   0.21462E+00
   0.79600E+01   0.21463E+00
   0.79600E+01   0.21463E+00
   0.79600E+01   0.21462E+00
   0.79600E+01   0.21462E+00
   0.79600E+01   0.21462E+00
   0.79600E+01   0.21460E+00
   0.79600E+01   0.21460E+00
   0.79600E+01   0.21458E+00
   0.79600E+01   0.21461E+00
   0.79500E+01   0.21487E+00
   0.79500E+01   0.21485E+00
   0.79500E+01   0.21482E+00
   0.79500E+01   0.21482E+00
   0.79500E+01   0.21480E+00
   0.79500E+01   0.21480E+00
   0.79500E+01   0.21481E+00
   0.79500E+01   0.21479E+00
   0.79500E+01   0.21479E+00
   0.79500E+01   0.21479E+00
   0.79500E+01   0.21477E+00
   0.79400E+01   0.21504E+00
   0.79400E+01   0.21504E+00
   0.79400E+01   0.21503E+00
   0.79400E+01   0.21503E+00
   0.79400E+01   0.21503E+00
   0.79400E+01   0.21502E+00
   0.79400E+01   0.21503E+00
   0.79400E+01   0.21502E+00
   0.79400E+01   0.21500E+00
   0.79400E+01   0.21498E+00
   0.79400E+01   0.21497E+00
   0.79400E+01   0.21495E+00
   0.79300E+01   0.21522E+00
   0.79300E+01   0.21523E+00
   0.79300E+01   0.21523E+00
   0.79300E+01   0.21521E+00
   0.79300E+01   0.21522E+00
   0.79300E+01   0.21521E+00
   0.79300E+01   0.21521E+00
   0.79300E+01   0.21520E+00
   0.79300E+01   0.21519E+00
   0.79300E+01   0.21519E+00
   0.79300E+01   0.21517E+00
   0.79300E+01   0.21520E+00
   0.79200E+01   0.21546E+00
   0.79200E+01   0.21542E+00
   0.79200E+01   0.21541E+00
   0.79200E+01   0.21541E+00
   0.79200E+01   0.21539E+00
   0.79200E+01   0.21538E+00
   0.79200E+01   0.21539E+00
   0.79200E+01   0.21539E+00
   0.79200E+01   0.21538E+00
   0.79200E+01   0.21538E+00
   0.79100E+01   0.21563E+00
   0.79100E+01   0.21564E+00
   0.79100E+01   0.21565E+00
   0.79100E+01   0.21564E+00
   0.79100E+01   0.21562E+00
   0.79100E+01   0.21561E+00
   0.79100E+01   0.21562E+00
   0.79100E+01   0.21560E+00
   0.79100E+01   0.21560E+00
   0.79100E+01   0.21559E+00
   0.79100E+01   0.21557E+00
   0.79000E+01   0.21583E+00
   0.79000E+01   0.21581E+00
   0.79000E+01   0.21581E+00
   0.79000E+01   0.21582E+00
   0.79000E+01   0.21581E+00
   0.79000E+01   0.21580E+00
   0.79000E+01   0.21580E+00
   0.79000E+01   0.21579E+00
   0.79000E+01   0.21579E+00
   0.79000E+01   0.21580E+00
   0.79000E+01   0.21579E+00
   0.79000E+01   0.21577E+00
   0.78900E+01   0.21603E+00
   0.78900E+01   0.21605E+00
   0.78900E+01   0.21604E+00
   0.78900E+01   0.21602E+00
   0.78900E+01   0.21600E+00
   0.78900E+01   0.21598E+00
   0.78900E+01   0.21597E+00
   0.78900E+01   0.21597E+00
   0.78900E+01   0.21597E+00
   0.78900E+01   0.21597E+00
   0.78900E+01   0.21597E+00
   0.78800E+01   0.21624E+00
   0.78800E+01   0.21623E+00
   0.78800E+01   0.21622E+00
   0.78800E+01   0.21622E+00
   0.78800E+01   0.21622E+00
   0.78800E+01   0.21622E+00
   0.78800E+01   0.21619E+00
   0.78800E+01   0.21619E+00
   0.78800E+01   0.21618E+00
   0.78800E+01   0.21618E+00
   0.78800E+01   0.21618E+00
   0.78700E+01   0.21644E+00
   0.78700E+01   0.21641E+00
   0.78700E+01   0.21640E+00
   0.78700E+01   0.21640E+00
   0.78700E+01   0.21640E+00
   0.78700E+01   0.21640E+00
   0.78700E+01   0.21639E+00
   0.78700E+01   0.21638E+00
   0.78700E+01   0.21639E+00
   0.78700E+01   0.21637E+00
   0.78700E+01   0.21635E+00
   0.78700E+01   0.21638E+00
   0.78700E+01   0.21637E+00
   0.78600E+01   0.21663E+00
   0.78600E+01   0.21662E+00
   0.78600E+01   0.21662E+00
   0.78600E+01   0.21660E+00
   0.78600E+01   0.21660E+00
   0.78600E+01   0.21659E+00
   0.78600E+01   0.21657E+00
   0.78600E+01   0.21656E+00
   0.78600E+01   0.21655E+00
   0.78600E+01   0.21655E+00
   0.78600E+01   0.21655E+00
   0.78500E+01   0.21681E+00
   0.78500E+01   0.21682E+00
   0.78500E+01   0.21681E+00
   0.78500E+01   0.21679E+00
   0.78500E+01   0.21680E+00
   0.78500E+01   0.21680E+00
   0.78500E+01   0.21680E+00
   0.78500E+01   0.21678E+00
   0.78500E+01   0.21678E+00
   0.78500E+01   0.21678E+00
   0.78500E+01   0.21676E+00
   0.78400E+01   0.21702E+00
   0.78400E+01   0.21700E+00
   0.78400E+01   0.21699E+00
   0.78400E+01   0.21698E+00
   0.78400E+01   0.21697E+00
   0.78400E+01   0.21698E+00
   0.78400E+01   0.21698E+00
   0.78400E+01   0.21696E+00
   0.78400E+01   0.21696E+00
   0.78400E+01   0.21696E+00
   0.78400E+01   0.21696E+00
   0.78400E+01   0.21693E+00
   0.78400E+01   0.21695E+00
   0.78300E+01   0.21723E+00
   0.78300E+01   0.21721E+00
   0.78300E+01   0.21721E+00
   0.78300E+01   0.21720E+00
   0.78300E+01   0.21718E+00
   0.78300E+01   0.21718E+00
   0.78300E+01   0.21715E+00
   0.78300E+01   0.21714E+00
   0.78300E+01   0.21714E+00
   0.78300E+01   0.21712E+00
   0.78300E+01   0.21712E+00
   0.78300E+01   0.21713E+00
   0.78200E+01   0.21741E+00
   0.78200E+01   0.21740E+00
   0.78200E+01   0.21739E+00
   0.78200E+01   0.21737E+00
   0.78200E+01   0.21736E+00
   0.78200E+01   0.21736E+00
   0.78200E+01   0.21736E+00
   0.78200E+01   0.21735E+00
   0.78200E+01   0.21736E+00
   0.78200E+01   0.21735E+00
   0.78200E+01   0.21734E+00
   0.78100E+01   0.21760E+00
   0.78100E+01   0.21758E+00
   0.78100E+01   0.21757E+00
   0.78100E+01   0.21756E+00
   0.78100E+01   0.21756E+00
   0.78100E+01   0.21754E+00
   0.78100E+01   0.21755E+00
   0.78100E+01   0.21756E+00
   0.78100E+01   0.21754E+00
   0.78100E+01   0.21756E+00
   0.78100E+01   0.21754E+00
   0.78100E+01   0.21751E+00
   0.78000E+01   0.21778E+00
   0.78000E+01   0.21780E+00
   0.78000E+01   0.21777E+00
   0.78000E+01   0.21779E+00
   0.78000E+01   0.21777E+00
   0.78000E+01   0.21777E+00
   0.78000E+01   0.21776E+00
   0.78000E+01   0.21774E+00
   0.78000E+01   0.21772E+00
   0.78000E+01   0.21771E+00
   0.78000E+01   0.21770E+00
   0.78000E+01   0.21769E+00
   0.77900E+01   0.21797E+00
   0.77900E+01   0.21797E+00
   0.77900E+01   0.21797E+00
   0.77900E+01   0.21797E+00
   0.77900E+01   0.21797E+00
   0.77900E+01   0.21797E+00
   0.77900E+01   0.21796E+00
   0.77900E+01   0.21792E+00
   0.77900E+01   0.21793E+00
   0.77900E+01   0.21792E+00
   0.77900E+01   0.21792E+00
   0.77900E+01   0.21791E+00
   0.77900E+01   0.21791E+00
   0.77900E+01   0.21791E+00
   0.77800E+01   0.21815E+00
   0.77800E+01   0.21814E+00
   0.77800E+01   0.21812E+00
   0.77800E+01   0.21813E+00
   0.77800E+01   0.21811E+00
   0.77800E+01   0.21813E+00
   0.77800E+01   0.21812E+00
   0.77800E+01   0.21811E+00
   0.77800E+01   0.21811E+00
   0.77800E+01   0.21811E+00
   0.77800E+01   0.21811E+00
   0.77800E+01   0.21809E+00
   0.77700E+01   0.21837E+00
   0.77700E+01   0.21835E+00
   0.77700E+01   0.21834E+00
   0.77700E+01   0.21834E+00
   0.77700E+01   0.21832E+00
   0.77700E+01   0.21832E+00
   0.77700E+01   0.21831E+00
   0.77700E+01   0.21831E+00
   0.77700E+01   0.21827E+00
   0.77700E+01   0.21827E+00
   0.77700E+01   0.21827E+00
   0.77700E+01   0.21826E+00
   0.77600E+01   0.21854E+00
   0.77600E+01   0.21853E+00
   0.77600E+01   0.21853E+00
   0.77600E+01   0.21855E+00
   0.77600E+01   0.21853E+00
   0.77600E+01   0.21853E+00
   0.77600E+01   0.21853E+00
   0.77600E+01   0.21850E+00
   0.77600E+01   0.21849E+00
   0.77600E+01   0.21849E+00
   0.77600E+01   0.21848E+00
   0.77600E+01   0.21847E+00
   0.77600E+01   0.21846E+00
   0.77500E+01   0.21873E+00
   0.77500E+01   0.21871E+00
   0.77500E+01   0.21871E+00
   0.77500E+01   0.21871E+00
   0.77500E+01   0.21869E+00
   0.77500E+01   0.21869E+00
   0.77500E+01   0.21868E+00
   0.77500E+01   0.21867E+00
   0.77500E+01   0.21867E+00
   0.77500E+01   0.21868E+00
   0.77500E+01   0.21867E+00
   0.77500E+01   0.21868E+00
   0.77400E+01   0.21894E+00
   0.77400E+01   0.21893E+00
   0.77400E+01   0.21892E+00
   0.77400E+01   0.21890E+00
   0.77400E+01   0.21890E+00
   0.77400E+01   0.21888E+00
   0.77400E+01   0.21888E+00
   0.77400E+01   0.21888E+00
   0.77400E+01   0.21885E+00
   0.77400E+01   0.21884E+00
   0.77400E+01   0.21883E+00
   0.77400E+01   0.21884E+00
   0.77400E+01   0.21884E+00
   0.77400E+01   0.21882E+00
   0.77300E+01   0.21909E+00
   0.77300E+01   0.21909E+00
   0.77300E+01   0.21910E+00
   0.77300E+01   0.21909E+00
   0.77300E+01   0.21909E+00
   0.77300E+01   0.21910E+00
   0.77300E+01   0.21907E+00
   0.77300E+01   0.21906E+00
   0.77300E+01   0.21905E+00
   0.77300E+01   0.21903E+00
   0.77300E+01   0.21903E+00
   0.77300E+01   0.21901E+00
   0.77200E+01   0.21931E+00
   0.77200E+01   0.21929E+00
   0.77200E+01   0.21926E+00
   0.77200E+01   0.21925E+00
   0.77200E+01   0.21925E+00
   0.77200E+01   0.21925E+00
   0.77200E+01   0.21923E+00
   0.77200E+01   0.21924E+00
   0.77200E+01   0.21922E+00
   0.77200E+01   0.21924E+00
   0.77200E+01   0.21924E+00
   0.77200E+01   0.21924E+00
   0.77200E+01   0.21923E+00
   0.77100E+01   0.21950E+00
   0.77100E+01   0.21949E+00
   0.77100E+01   0.21947E+00
   0.77100E+01   0.21945E+00
   0.77100E+01   0.21945E+00
   0.77100E+01   0.21944E+00
   0.77100E+01   0.21942E+00
   0.77100E+01   0.21943E+00
   0.77100E+01   0.21941E+00
   0.77100E+01   0.21940E+00
   0.77100E+01   0.21938E+00
   0.77100E+01   0.21938E+00
   0.77000E+01   0.21966E+00
   0.77000E+01   0.21966E+00
   0.77000E+01   0.21965E+00
   0.77000E+01   0.21965E+00
   0.77000E+01   0.21965E+00
   0.77000E+01   0.21966E+00
   0.77000E+01   0.21965E+00
   0.77000E+01   0.21964E+00
   0.77000E+01   0.21962E+00
   0.77000E+01   0.21961E+00
   0.77000E+01   0.21962E+00
   0.77000E+01   0.21960E+00
   0.77000E+01   0.21957E+00
   0.77000E+01   0.21957E+00
   0.76900E+01   0.21986E+00
   0.76900E+01   0.21984E+00
   0.76900E+01   0.21983E+00
   0.76900E+01   0.21980E+00
   0.76900E+01   0.21980E+00
   0.76900E+01   0.21981E+00
   0.76900E+01   0.21979E+00
   0.76900E+01   0.21981E+00
   0.76900E+01   0.21980E+00
   0.76900E+01   0.21979E+00
   0.76900E+01   0.21978E+00
   0.76900E+01   0.21977E+00
   0.76900E+01   0.21977E+00
   0.76900E+01   0.21976E+00
   0.76800E+01   0.22004E+00
   0.76800E+01   0.22002E+00
   0.76800E+01   0.22003E+00
   0.76800E+01   0.22004E+00
   0.76800E+01   0.22003E+00
   0.76800E+01   0.22002E+00
   0.76800E+01   0.21998E+00
   0.76800E+01   0.21998E+00
   0.76800E+01   0.21996E+00
   0.76800E+01   0.21994E+00
   0.76800E+01   0.21994E+00
   0.76800E+01   0.21994E+00
   0.76800E+01   0.21994E+00
   0.76700E+01   0.22022E+00
   0.76700E+01   0.22022E+00
   0.76700E+01   0.22020E+00
   0.76700E+01   0.22017E+00
   0.76700E+01   0.22017E+00
   0.76700E+01   0.22017E+00
   0.76700E+01   0.22017E+00
   0.76700E+01   0.22018E+00
   0.76700E+01   0.22017E+00
   0.76700E+01   0.22017E+00
   0.76700E+01   0.22017E+00
   0.76700E+01   0.22015E+00
   0.76700E+01   0.22014E+00
   0.76700E+01   0.22013E+00
   0.76600E+01   0.22040E+00
   0.76600E+01   0.22038E+00
   0.76600E+01   0.22036E+00
   0.76600E+01   0.22037E+00
   0.76600E+01   0.22035E+00
   0.76600E+01   0.22037E+00
   0.76600E+01   0.22036E+00
   0.76600E+01   0.22035E+00
   0.76600E+01   0.22033E+00
   0.76600E+01   0.22031E+00
   0.76600E+01   0.22030E+00
   0.76600E+01   0.22028E+00
   0.76500E+01   0.22058E+00
   0.76500E+01   0.22059E+00
   0.76500E+01   0.22059E+00
   0.76500E+01   0.22058E+00
   0.76500E+01   0.22058E+00
   0.76500E+01   0.22058E+00
   0.76500E+01   0.22056E+00
   0.76500E+01   0.22054E+00
   0.76500E+01   0.22055E+00
   0.76500E+01   0.22050E+00
   0.76500E+01   0.22050E+00
   0.76500E+01   0.22049E+00
   0.76500E+01   0.22049E+00
   0.76500E+01   0.22050E+00
   0.76500E+01   0.22049E+00
   0.76400E+01   0.22078E+00
   0.76400E+01   0.22076E+00
   0.76400E+01   0.22073E+00
   0.76400E+01   0.22071E+00
   0.76400E+01   0.22071E+00
   0.76400E+01   0.22072E+00
   0.76400E+01   0.22071E+00
   0.76400E+01   0.22070E+00
   0.76400E+01   0.22071E+00
   0.76400E+01   0.22071E+00
   0.76400E+01   0.22069E+00
   0.76400E+01   0.22069E+00
   0.76400E+01   0.22069E+00
   0.76400E+01   0.22068E+00
   0.76300E+01   0.22095E+00
   0.76300E+01   0.22092E+00
   0.76300E+01   0.22093E+00
   0.76300E+01   0.22092E+00
   0.76300E+01   0.22093E+00
   0.76300E+01   0.22090E+00
   0.76300E+01   0.22090E+00
   0.76300E+01   0.22088E+00
   0.76300E+01   0.22086E+00
   0.76300E+01   0.22086E+00
   0.76300E+01   0.22085E+00
   0.76300E+01   0.22084E+00
   0.76200E+01   0.22112E+00
   0.76200E+01   0.22112E+00
   0.76200E+01   0.22111E+00
   0.76200E+01   0.22111E+00
   0.76200E+01   0.22111E+00
   0.76200E+01   0.22110E+00
   0.76200E+01   0.22110E+00
   0.76200E+01   0.22109E+00
   0.76200E+01   0.22108E+00
   0.76200E+01   0.22108E+00
   0.76200E+01   0.22107E+00
   0.76200E+01   0.22107E+00
   0.76200E+01   0.22105E+00
   0.76200E+01   0.22104E+00
   0.76200E+01   0.22103E+00
   0.76200E+01   0.22102E+00
   0.76100E+01   0.22129E+00
   0.76100E+01   0.22127E+00
   0.76100E+01   0.22128E+00
   0.76100E+01   0.22126E+00
   0.76100E+01   0.22126E+00
   0.76100E+01   0.22125E+00
   0.76100E+01   0.22125E+00
   0.76100E+01   0.22125E+00
   0.76100E+01   0.22124E+00
   0.76100E+01   0.22123E+00
   0.76100E+01   0.22123E+00
   0.76100E+01   0.22123E+00
   0.76100E+01   0.22120E+00
   0.76000E+01   0.22149E+00
   0.76000E+01   0.22148E+00
   0.76000E+01   0.22147E+00
   0.76000E+01   0.22147E+00
   0.76000E+01   0.22146E+00
   0.76000E+01   0.22145E+00
   0.76000E+01   0.22144E+00
   0.76000E+01   0.22143E+00
   0.76000E+01   0.22140E+00
   0.76000E+01   0.22140E+00
   0.76000E+01   0.22140E+00
   0.76000E+01   0.22139E+00
   0.76000E+01   0.22137E+00
   0.76000E+01   0.22138E+00
   0.76000E+01   0.22138E+00
   0.75900E+01   0.22168E+00
   0.75900E+01   0.22166E+00
   0.75900E+01   0.22163E+00
   0.75900E+01   0.22163E+00
   0.75900E+01   0.22163E+00
   0.75900E+01   0.22163E+00
   0.75900E+01   0.22160E+00
   0.75900E+01   0.22159E+00
   0.75900E+01   0.22157E+00
   0.75900E+01   0.22157E+00
   0.75900E+01   0.22156E+00
   0.75900E+01   0.22156E+00
   0.75900E+01   0.22155E+00
   0.75900E+01   0.22155E+00
   0.75900E+01   0.22154E+00
   0.75800E+01   0.22182E+00
   0.75800E+01   0.22182E+00
   0.75800E+01   0.22181E+00
   0.75800E+01   0.22180E+00
   0.75800E+01   0.22180E+00
   0.75800E+01   0.22180E+00
   0.75800E+01   0.22179E+00
   0.75800E+01   0.22176E+00
   0.75800E+01   0.22176E+00
   0.75800E+01   0.22174E+00
   0.75800E+01   0.22174E+00
   0.75800E+01   0.22173E+00
   0.75800E+01   0.22173E+00
   0.75700E+01   0.22200E+00
   0.75700E+01   0.22199E+00
   0.75700E+01   0.22198E+00
   0.75700E+01   0.22197E+00
   0.75700E+01   0.22194E+00
   0.75700E+01   0.22195E+00
   0.75700E+01   0.22196E+00
   0.75700E+01   0.22195E+00
   0.75700E+01   0.22194E+00
   0.75700E+01   0.22193E+00
   0.75700E+01   0.22193E+00
   0.75700E+01   0.22193E+00
   0.75700E+01   0.22193E+00
   0.75700E+01   0.22192E+00
   0.75700E+01   0.22190E+00
   0.75600E+01   0.22217E+00
   0.75600E+01   0.22216E+00
   0.75600E+01   0.22216E+00
   0.75600E+01   0.22214E+00
   0.75600E+01   0.22213E+00
   0.75600E+01   0.22213E+00
   0.75600E+01   0.22213E+00
   0.75600E+01   0.22213E+00
   0.75600E+01   0.22210E+00
   0.75600E+01   0.22209E+00
   0.75600E+01   0.22208E+00
   0.75600E+01   0.22208E+00
   0.75600E+01   0.22208E+00
   0.75600E+01   0.22208E+00
   0.75600E+01   0.22205E+00
   0.75600E+01   0.22206E+00
   0.75500E+01   0.22236E+00
   0.75500E+01   0.22234E+00
   0.75500E+01   0.22236E+00
   0.75500E+01   0.22233E+00
   0.75500E+01   0.22231E+00
   0.75500E+01   0.22228E+00
   0.75500E+01   0.22226E+00
   0.75500E+01   0.22227E+00
   0.75500E+01   0.22226E+00
   0.75500E+01   0.22227E+00
   0.75500E+01   0.22224E+00
   0.75500E+01   0.22224E+00
   0.75500E+01   0.22224E+00
   0.75400E+01   0.22254E+00
   0.75400E+01   0.22253E+00
   0.75400E+01   0.22251E+00
   0.75400E+01   0.22251E+00
   0.75400E+01   0.22250E+00
   0.75400E+01   0.22248E+00
   0.75400E+01   0.22248E+00
   0.75400E+01   0.22246E+00
   0.75400E+01   0.22246E+00
   0.75400E+01   0.22247E+00
   0.75400E+01   0.22246E+00
   0.75400E+01   0.22245E+00
   0.75400E+01   0.22243E+00
   0.75400E+01   0.22241E+00
   0.75400E+01   0.22239E+00
   0.75300E+01   0.22267E+00
   0.75300E+01   0.22267E+00
   0.75300E+01   0.22267E+00
   0.75300E+01   0.22267E+00
   0.75300E+01   0.22266E+00
   0.75300E+01   0.22266E+00
   0.75300E+01   0.22265E+00
   0.75300E+01   0.22264E+00
   0.75300E+01   0.22264E+00
   0.75300E+01   0.22264E+00
   0.75300E+01   0.22261E+00
   0.75300E+01   0.22262E+00
   0.75300E+01   0.22263E+00
   0.75300E+01   0.22262E+00
   0.75300E+01   0.22260E+00
   0.75200E+01   0.22287E+00
   0.75200E+01   0.22288E+00
   0.75200E+01   0.22285E+00
   0.75200E+01   0.22285E+00
   0.75200E+01   0.22284E+00
   0.75200E+01   0.22282E+00
   0.75200E+01   0.22281E+00
   0.75200E+01   0.22279E+00
   0.75200E+01   0.22279E+00
   0.75200E+01   0.22278E+00
   0.75200E+01   0.22278E+00
   0.75200E+01   0.22278E+00
   0.75200E+01   0.22276E+00
   0.75200E+01   0.22276E+00
   0.75200E+01   0.22276E+00
   0.75100E+01   0.22303E+00
   0.75100E+01   0.22304E+00
   0.75100E+01   0.22304E+00
   0.75100E+01   0.22304E+00
   0.75100E+01   0.22303E+00
   0.75100E+01   0.22303E+00
   0.75100E+01   0.22300E+00
   0.75100E+01   0.22300E+00
   0.75100E+01   0.22297E+00
   0.75100E+01   0.22295E+00
   0.75100E+01   0.22296E+00
   0.75100E+01   0.22297E+00
   0.75100E+01   0.22295E+00
   0.75100E+01   0.22293E+00
   0.75100E+01   0.22291E+00
   0.75100E+01   0.22293E+00
   0.75000E+01   0.22320E+00
   0.75000E+01   0.22322E+00
   0.75000E+01   0.22321E+00
   0.75000E+01   0.22317E+00
   0.75000E+01   0.22317E+00
   0.75000E+01   0.22317E+00
   0.75000E+01   0.22317E+00
   0.75000E+01   0.22317E+00
   0.75000E+01   0.22315E+00
   0.75000E+01   0.22316E+00
   0.75000E+01   0.22313E+00
   0.75000E+01   0.22314E+00
   0.75000E+01   0.22313E+00
   0.75000E+01   0.22309E+00
   0.75000E+01   0.22308E+00
   0.75000E+01   0.22309E+00
   0.74900E+01   0.22336E+00
   0.74900E+01   0.22336E+00
   0.74900E+01   0.22334E+00
   0.74900E+01   0.22334E+00
   0.74900E+01   0.22333E+00
   0.74900E+01   0.22333E+00
   0.74900E+01   0.22333E+00
   0.74900E+01   0.22333E+00
   0.74900E+01   0.22333E+00
   0.74900E+01   0.22329E+00
   0.74900E+01   0.22329E+00
   0.74900E+01   0.22329E+00
   0.74900E+01   0.22328E+00
   0.74900E+01   0.22328E+00
   0.74800E+01   0.22357E+00
   0.74800E+01   0.22356E+00
   0.74800E+01   0.22356E+00
   0.74800E+01   0.22353E+00
   0.74800E+01   0.22352E+00
   0.74800E+01   0.22352E+00
   0.74800E+01   0.22352E+00
   0.74800E+01   0.22350E+00
   0.74800E+01   0.22349E+00
   0.74800E+01   0.22348E+00
   0.74800E+01   0.22349E+00
   0.74800E+01   0.22349E+00
   0.74800E+01   0.22346E+00
   0.74800E+01   0.22346E+00
   0.74800E+01   0.22346E+00
   0.74800E+01   0.22346E+00
   0.74700E+01   0.22374E+00
   0.74700E+01   0.22372E+00
   0.74700E+01   0.22372E+00
   0.74700E+01   0.22371E+00
   0.74700E+01   0.22370E+00
   0.74700E+01   0.22368E+00
   0.74700E+01   0.22368E+00
   0.74700E+01   0.22367E+00
   0.74700E+01   0.22366E+00
   0.74700E+01   0.22364E+00
   0.74700E+01   0.22362E+00
   0.74700E+01   0.22362E+00
   0.74700E+01   0.22361E+00
   0.74700E+01   0.22361E+00
   0.74700E+01   0.22361E+00
   0.74700E+01   0.22362E+00
   0.74700E+01   0.22361E+00
   0.74600E+01   0.22391E+00
   0.74600E+01   0.22389E+00
   0.74600E+01   0.22389E+00
   0.74600E+01   0.22388E+00
   0.74600E+01   0.22388E+00
   0.74600E+01   0.22385E+00
   0.74600E+01   0.22385E+00
   0.74600E+01   0.22382E+00
   0.74600E+01   0.22381E+00
   0.74600E+01   0.22380E+00
   0.74600E+01   0.22380E+00
   0.74600E+01   0.22380E+00
   0.74600E+01   0.22378E+00
   0.74600E+01   0.22377E+00
   0.74600E+01   0.22376E+00
   0.74500E+01   0.22405E+00
   0.74500E+01   0.22403E+00
   0.74500E+01   0.22403E+00
   0.74500E+01   0.22402E+00
   0.74500E+01   0.22402E+00
   0.74500E+01   0.22401E+00
   0.74500E+01   0.22400E+00
   0.74500E+01   0.22399E+00
   0.74500E+01   0.22398E+00
   0.74500E+01   0.22396E+00
   0.74500E+01   0.22396E+00
   0.74500E+01   0.22395E+00
   0.74500E+01   0.22395E+00
   0.74500E+01   0.22394E+00
   0.74500E+01   0.22392E+00
   0.74400E+01   0.22421E+00
   0.74400E+01   0.22420E+00
   0.74400E+01   0.22419E+00
   0.74400E+01   0.22419E+00
   0.74400E+01   0.22419E+00
   0.74400E+01   0.22419E+00
   0.74400E+01   0.22416E+00
   0.74400E+01   0.22415E+00
   0.74400E+01   0.22414E+00
   0.74400E+01   0.22413E+00
   0.74400E+01   0.22412E+00
   0.74400E+01   0.22413E+00
   0.74400E+01   0.22411E+00
   0.74400E+01   0.22410E+00
   0.74400E+01   0.22409E+00
   0.74400E+01   0.22408E+00
   0.74300E+01   0.22436E+00
   0.74300E+01   0.22435E+00
   0.74300E+01   0.22435E+00
   0.74300E+01   0.22434E+00
   0.74300E+01   0.22434E+00
   0.74300E+01   0.22434E+00
   0.74300E+01   0.22432E+00
   0.74300E+01   0.22430E+00
   0.74300E+01   0.22429E+00
   0.74300E+01   0.22431E+00
   0.74300E+01   0.22429E+00
   0.74300E+01   0.22427E+00
   0.74300E+01   0.22426E+00
   0.74300E+01   0.22426E+00
   0.74300E+01   0.22425E+00
   0.74200E+01   0.22453E+00
   0.74200E+01   0.22454E+00
   0.74200E+01   0.22452E+00
   0.74200E+01   0.22451E+00
   0.74200E+01   0.22451E+00
   0.74200E+01   0.22450E+00
   0.74200E+01   0.22448E+00
   0.74200E+01   0.22447E+00
   0.74200E+01   0.22447E+00
   0.74200E+01   0.22447E+00
   0.74200E+01   0.22446E+00
   0.74200E+01   0.22445E+00
   0.74200E+01   0.22444E+00
   0.74200E+01   0.22443E+00
   0.74200E+01   0.22442E+00
   0.74200E+01   0.22442E+00
   0.74200E+01   0.22442E+00
   0.74200E+01   0.22440E+00
   0.74100E+01   0.22471E+00
   0.74100E+01   0.22469E+00
   0.74100E+01   0.22468E+00
   0.74100E+01   0.22466E+00
   0.74100E+01   0.22464E+00
   0.74100E+01   0.22464E+00
   0.74100E+01   0.22461E+00
   0.74100E+01   0.22460E+00
   0.74100E+01   0.22460E+00
   0.74100E+01   0.22462E+00
   0.74100E+01   0.22459E+00
   0.74100E+01   0.22458E+00
   0.74100E+01   0.22459E+00
   0.74100E+01   0.22458E+00
   0.74100E+01   0.22458E+00
   0.74100E+01   0.22457E+00
   0.74000E+01   0.22487E+00
   0.74000E+01   0.22487E+00
   0.74000E+01   0.22485E+00
   0.74000E+01   0.22485E+00
   0.74000E+01   0.22485E+00
   0.74000E+01   0.22483E+00
   0.74000E+01   0.22481E+00
   0.74000E+01   0.22479E+00
   0.74000E+01   0.22478E+00
   0.74000E+01   0.22476E+00
   0.74000E+01   0.22476E+00
   0.74000E+01   0.22475E+00
   0.74000E+01   0.22474E+00
   0.74000E+01   0.22473E+00
   0.74000E+01   0.22473E+00
   0.74000E+01   0.22471E+00
   0.73900E+01   0.22501E+00
   0.73900E+01   0.22500E+00
   0.73900E+01   0.22501E+00
   0.73900E+01   0.22497E+00
   0.73900E+01   0.22497E+00
   0.73900E+01   0.22497E+00
   0.73900E+01   0.22498E+00
   0.73900E+01   0.22499E+00
   0.73900E+01   0.22496E+00
   0.73900E+01   0.22497E+00
   0.73900E+01   0.22494E+00
   0.73900E+01   0.22493E+00
   0.73900E+01   0.22492E+00
   0.73900E+01   0.22491E+00
   0.73900E+01   0.22491E+00
   0.73900E+01   0.22490E+00
   0.73900E+01   0.22488E+00
   0.73900E+01   0.22488E+00
   0.73800E+01   0.22517E+00
   0.73800E+01   0.22516E+00
   0.73800E+01   0.22515E+00
   0.73800E+01   0.22514E+00
   0.73800E+01   0.22513E+00
   0.73800E+01   0.22511E+00
   0.73800E+01   0.22510E+00
   0.73800E+01   0.22509E+00
   0.73800E+01   0.22509E+00
   0.73800E+01   0.22510E+00
   0.73800E+01   0.22510E+00
   0.73800E+01   0.22509E+00
   0.73800E+01   0.22509E+00
   0.73800E+01   0.22507E+00
   0.73800E+01   0.22505E+00
   0.73800E+01   0.22504E+00
   0.73800E+01   0.22503E+00
   0.73700E+01   0.22532E+00
   0.73700E+01   0.22532E+00
   0.73700E+01   0.22532E+00
   0.73700E+01   0.22530E+00
   0.73700E+01   0.22530E+00
   0.73700E+01   0.22529E+00
   0.73700E+01   0.22529E+00
   0.73700E+01   0.22530E+00
   0.73700E+01   0.22530E+00
   0.73700E+01   0.22528E+00
   0.73700E+01   0.22526E+00
   0.73700E+01   0.22524E+00
   0.73700E+01   0.22522E+00
   0.73700E+01   0.22523E+00
   0.73700E+01   0.22524E+00
   0.73700E+01   0.22522E+00
   0.73600E+01   0.22550E+00
   0.73600E+01   0.22550E+00
   0.73600E+01   0.22550E+00
   0.73600E+01   0.22549E+00
   0.73600E+01   0.22545E+00
   0.73600E+01   0.22543E+00
   0.73600E+01   0.22543E+00
   0.73600E+01   0.22542E+00
   0.73600E+01   0.22540E+00
   0.73600E+01   0.22541E+00
   0.73600E+01   0.22541E+00
   0.73600E+01   0.22541E+00
   0.73600E+01   0.22539E+00
   0.73600E+01   0.22538E+00
   0.73600E+01   0.22538E+00
   0.73600E+01   0.22537E+00
   0.73600E+01   0.22537E+00
   0.73600E+01   0.22536E+00
   0.73600E+01   0.22536E+00
   0.73500E+01   0.22565E+00
   0.73500E+01   0.22564E+00
   0.73500E+01   0.22564E+00
   0.73500E+01   0.22564E+00
   0.73500E+01   0.22562E+00
   0.73500E+01   0.22560E+00
   0.73500E+01   0.22559E+00
   0.73500E+01   0.22557E+00
   0.73500E+01   0.22557E+00
   0.73500E+01   0.22555E+00
   0.73500E+01   0.22555E+00
   0.73500E+01   0.22552E+00
   0.73500E+01   0.22553E+00
   0.73500E+01   0.22550E+00
   0.73400E+01   0.22580E+00
   0.73400E+01   0.22582E+00
   0.73400E+01   0.22580E+00
   0.73400E+01   0.22578E+00
   0.73400E+01   0.22578E+00
   0.73400E+01   0.22577E+00
   0.73400E+01   0.22577E+00
   0.73400E+01   0.22575E+00
   0.73400E+01   0.22576E+00
   0.73400E+01   0.22574E+00
   0.73400E+01   0.22573E+00
   0.73400E+01   0.22572E+00
   0.73400E+01   0.22573E+00
   0.73400E+01   0.22571E+00
   0.73400E+01   0.22572E+00
   0.73400E+01   0.22571E+00
   0.73400E+01   0.22570E+00
   0.73400E+01   0.22566E+00
   0.73300E+01   0.22597E+00
   0.73300E+01   0.22596E+00
   0.73300E+01   0.22595E+00
   0.73300E+01   0.22593E+00
   0.73300E+01   0.22593E+00
   0.73300E+01   0.22593E+00
   0.73300E+01   0.22592E+00
   0.73300E+01   0.22592E+00
   0.73300E+01   0.22590E+00
   0.73300E+01   0.22588E+00
   0.73300E+01   0.22588E+00
   0.73300E+01   0.22588E+00
   0.73300E+01   0.22586E+00
   0.73300E+01   0.22585E+00
   0.73300E+01   0.22585E+00
   0.73300E+01   0.22585E+00
   0.73300E+01   0.22584E+00
   0.73300E+01   0.22582E+00
   0.73300E+01   0.22582E+00
   0.73200E+01   0.22611E+00
   0.73200E+01   0.22611E+00
   0.73200E+01   0.22609E+00
   0.73200E+01   0.22608E+00
   0.73200E+01   0.22608E+00
   0.73200E+01   0.22607E+00
   0.73200E+01   0.22608E+00
   0.73200E+01   0.22607E+00
   0.73200E+01   0.22606E+00
   0.73200E+01   0.22604E+00
   0.73200E+01   0.22602E+00
   0.73200E+01   0.22602E+00
   0.73200E+01   0.22600E+00
   0.73200E+01   0.22599E+00
   0.73200E+01   0.22598E+00
   0.73200E+01   0.22597E+00
   0.73100E+01   0.22627E+00
   0.73100E+01   0.22627E+00
   0.73100E+01   0.22626E+00
   0.73100E+01   0.22625E+00
   0.73100E+01   0.22626E+00
   0.73100E+01   0.22625E+00
   0.73100E+01   0.22623E+00
   0.73100E+01   0.22622E+00
   0.73100E+01   0.22620E+00
   0.73100E+01   0.22620E+00
   0.73100E+01   0.22620E+00
   0.73100E+01   0.22620E+00
   0.73100E+01   0.22619E+00
   0.73100E+01   0.22617E+00
   0.73100E+01   0.22617E+00
   0.73100E+01   0.22616E+00
   0.73100E+01   0.22616E+00
   0.73100E+01   0.22616E+00
   0.73100E+01   0.22615E+00
   0.73000E+01   0.22644E+00
   0.73000E+01   0.22642E+00
   0.73000E+01   0.22642E+00
   0.73000E+01   0.22641E+00
   0.73000E+01   0.22639E+00
   0.73000E+01   0.22638E+00
   0.73000E+01   0.22638E+00
   0.73000E+01   0.22639E+00
   0.73000E+01   0.22639E+00
   0.73000E+01   0.22638E+00
   0.73000E+01   0.22634E+00
   0.73000E+01   0.22634E+00
   0.73000E+01   0.22631E+00
   0.73000E+01   0.22632E+00
   0.73000E+01   0.22631E+00
   0.73000E+01   0.22631E+00
   0.73000E+01   0.22631E+00
   0.73000E+01   0.22629E+00
   0.72900E+01   0.22659E+00
   0.72900E+01   0.22658E+00
   0.72900E+01   0.22657E+00
   0.72900E+01   0.22656E+00
   0.72900E+01   0.22656E+00
   0.72900E+01   0.22655E+00
   0.72900E+01   0.22653E+00
   0.72900E+01   0.22653E+00
   0.72900E+01   0.22652E+00
   0.72900E+01   0.22652E+00
   0.72900E+01   0.22652E+00
   0.72900E+01   0.22653E+00
   0.72900E+01   0.22653E+00
   0.72900E+01   0.22653E+00
   0.72900E+01   0.22651E+00
   0.72900E+01   0.22648E+00
   0.72900E+01   0.22646E+00
   0.72900E+01   0.22646E+00
   0.72800E+01   0.22676E+00
   0.72800E+01   0.22674E+00
   0.72800E+01   0.22673E+00
   0.72800E+01   0.22672E+00
   0.72800E+01   0.22669E+00
   0.72800E+01   0.22669E+00
   0.72800E+01   0.22667E+00
   0.72800E+01   0.22666E+00
   0.72800E+01   0.22665E+00
   0.72800E+01   0.22665E+00
   0.72800E+01   0.22664E+00
   0.72800E+01   0.22662E+00
   0.72800E+01   0.22663E+00
   0.72800E+01   0.22662E+00
   0.72800E+01   0.22661E+00
   0.72800E+01   0.22660E+00
   0.72800E+01   0.22659E+00
   0.72700E+01   0.22689E+00
   0.72700E+01   0.22689E+00
   0.72700E+01   0.22689E+00
   0.72700E+01   0.22689E+00
   0.72700E+01   0.22687E+00
   0.72700E+01   0.22686E+00
   0.72700E+01   0.22684E+00
   0.72700E+01   0.22683E+00
   0.72700E+01   0.22680E+00
   0.72700E+01   0.22681E+00
   0.72700E+01   0.22679E+00
   0.72700E+01   0.22679E+00
   0.72700E+01   0.22679E+00
   0.72700E+01   0.22678E+00
   0.72700E+01   0.22676E+00
   0.72700E+01   0.22674E+00
   0.72700E+01   0.22673E+00
   0.72700E+01   0.22672E+00
   0.72600E+01   0.22702E+00
   0.72600E+01   0.22704E+00
   0.72600E+01   0.22703E+00
   0.72600E+01   0.22701E+00
   0.72600E+01   0.22699E+00
   0.72600E+01   0.22699E+00
   0.72600E+01   0.22698E+00
   0.72600E+01   0.22698E+00
   0.72600E+01   0.22695E+00
   0.72600E+01   0.22695E+00
   0.72600E+01   0.22693E+00
   0.72600E+01   0.22693E+00
   0.72600E+01   0.22693E+00
   0.72600E+01   0.22693E+00
   0.72600E+01   0.22691E+00
   0.72600E+01   0.22689E+00
   0.72600E+01   0.22688E+00
   0.72600E+01   0.22688E+00
   0.72600E+01   0.22689E+00
   0.72500E+01   0.22717E+00
   0.72500E+01   0.22715E+00
   0.72500E+01   0.22714E+00
   0.72500E+01   0.22716E+00
   0.72500E+01   0.22714E+00
   0.72500E+01   0.22713E+00
   0.72500E+01   0.22713E+00
   0.72500E+01   0.22711E+00
   0.72500E+01   0.22710E+00
   0.72500E+01   0.22709E+00
   0.72500E+01   0.22709E+00
   0.72500E+01   0.22707E+00
   0.72500E+01   0.22706E+00
   0.72500E+01   0.22704E+00
   0.72500E+01   0.22705E+00
   0.72500E+01   0.22703E+00
   0.72500E+01   0.22702E+00
   0.72500E+01   0.22701E+00
   0.72500E+01   0.22701E+00
   0.72400E+01   0.22731E+00
   0.72400E+01   0.22730E+00
   0.72400E+01   0.22731E+00
   0.72400E+01   0.22730E+00
   0.72400E+01   0.22729E+00
   0.72400E+01   0.22727E+00
   0.72400E+01   0.22728E+00
   0.72400E+01   0.22727E+00
   0.72400E+01   0.22727E+00
   0.72400E+01   0.22724E+00
   0.72400E+01   0.22723E+00
   0.72400E+01   0.22723E+00
   0.72400E+01   0.22722E+00
   0.72400E+01   0.22722E+00
   0.72400E+01   0.22721E+00
   0.72400E+01   0.22719E+00
   0.72400E+01   0.22719E+00
   0.72300E+01   0.22745E+00
   0.72300E+01   0.22746E+00
   0.72300E+01   0.22744E+00
   0.72300E+01   0.22744E+00
   0.72300E+01   0.22743E+00
   0.72300E+01   0.22741E+00
   0.72300E+01   0.22741E+00
   0.72300E+01   0.22742E+00
   0.72300E+01   0.22739E+00
   0.72300E+01   0.22740E+00
   0.72300E+01   0.22740E+00
   0.72300E+01   0.22739E+00
   0.72300E+01   0.22738E+00
   0.72300E+01   0.22738E+00
   0.72300E+01   0.22737E+00
   0.72300E+01   0.22735E+00
   0.72300E+01   0.22734E+00
   0.72300E+01   0.22734E+00
   0.72300E+01   0.22733E+00
   0.72300E+01   0.22733E+00
   0.72300E+01   0.22733E+00
   0.72200E+01   0.22764E+00
   0.72200E+01   0.22761E+00
   0.72200E+01   0.22761E+00
   0.72200E+01   0.22759E+00
   0.72200E+01   0.22757E+00
   0.72200E+01   0.22757E+00
   0.72200E+01   0.22757E+00
   0.72200E+01   0.22757E+00
   0.72200E+01   0.22756E+00
   0.72200E+01   0.22754E+00
   0.72200E+01   0.22751E+00
   0.72200E+01   0.22751E+00
   0.72200E+01   0.22751E+00
   0.72200E+01   0.22747E+00
   0.72200E+01   0.22747E+00
   0.72200E+01   0.22747E+00
   0.72200E+01   0.22746E+00
   0.72100E+01   0.22776E+00
   0.72100E+01   0.22775E+00
   0.72100E+01   0.22774E+00
   0.72100E+01   0.22773E+00
   0.72100E+01   0.22772E+00
   0.72100E+01   0.22774E+00
   0.72100E+01   0.22774E+00
   0.72100E+01   0.22771E+00
   0.72100E+01   0.22771E+00
   0.72100E+01   0.22770E+00
   0.72100E+01   0.22769E+00
   0.72100E+01   0.22768E+00
   0.72100E+01   0.22767E+00
   0.72100E+01   0.22766E+00
   0.72100E+01   0.22766E+00
   0.72100E+01   0.22766E+00
   0.72100E+01   0.22765E+00
   0.72100E+01   0.22762E+00
   0.72100E+01   0.22761E+00
   0.72100E+01   0.22761E+00
   0.72100E+01   0.22759E+00
   0.72100E+01   0.22759E+00
   0.72100E+01   0.22759E+00
   0.72000E+01   0.22789E+00
   0.72000E+01   0.22788E+00
   0.72000E+01   0.22787E+00
   0.72000E+01   0.22785E+00
   0.72000E+01   0.22784E+00
   0.72000E+01   0.22783E+00
   0.72000E+01   0.22781E+00
   0.72000E+01   0.22782E+00
   0.72000E+01   0.22780E+00
   0.72000E+01   0.22780E+00
   0.72000E+01   0.22779E+00
   0.72000E+01   0.22778E+00
   0.72000E+01   0.22777E+00
   0.72000E+01   0.22777E+00
   0.72000E+01   0.22775E+00
   0.72000E+01   0.22775E+00
   0.72000E+01   0.22774E+00
   0.71900E+01   0.22805E+00
   0.71900E+01   0.22803E+00
   0.71900E+01   0.22802E+00
   0.71900E+01   0.22802E+00
   0.71900E+01   0.22801E+00
   0.71900E+01   0.22801E+00
   0.71900E+01   0.22800E+00
   0.71900E+01   0.22799E+00
   0.71900E+01   0.22799E+00
   0.71900E+01   0.22800E+00
   0.71900E+01   0.22798E+00
   0.71900E+01   0.22797E+00
   0.71900E+01   0.22795E+00
   0.71900E+01   0.22794E+00
   0.71900E+01   0.22794E+00
   0.71900E+01   0.22792E+00
   0.71900E+01   0.22792E+00
   0.71900E+01   0.22790E+00
   0.71900E+01   0.22789E+00
   0.71900E+01   0.22788E+00
   0.71800E+01   0.22818E+00
   0.71800E+01   0.22818E+00
   0.71800E+01   0.22816E+00
   0.71800E+01   0.22815E+00
   0.71800E+01   0.22815E+00
   0.71800E+01   0.22816E+00
   0.71800E+01   0.22815E+00
   0.71800E+01   0.22813E+00
   0.71800E+01   0.22812E+00
   0.71800E+01   0.22809E+00
   0.71800E+01   0.22809E+00
   0.71800E+01   0.22809E+00
   0.71800E+01   0.22811E+00
   0.71800E+01   0.22809E+00
   0.71800E+01   0.22808E+00
   0.71800E+01   0.22809E+00
   0.71800E+01   0.22808E+00
   0.71800E+01   0.22806E+00
   0.71800E+01   0.22804E+00
   0.71800E+01   0.22803E+00
   0.71800E+01   0.22803E+00
   0.71700E+01   0.22833E+00
   0.71700E+01   0.22832E+00
   0.71700E+01   0.22830E+00
   0.71700E+01   0.22829E+00
   0.71700E+01   0.22828E+00
   0.71700E+01   0.22827E+00
   0.71700E+01   0.22827E+00
   0.71700E+01   0.22828E+00
   0.71700E+01   0.22828E+00
   0.71700E+01   0.22826E+00
   0.71700E+01   0.22826E+00
   0.71700E+01   0.22824E+00
   0.71700E+01   0.22823E+00
   0.71700E+01   0.22822E+00
   0.71700E+01   0.22820E+00
   0.71700E+01   0.22820E+00
   0.71700E+01   0.22820E+00
   0.71700E+01   0.22819E+00
   0.71600E+01   0.22849E+00
   0.71600E+01   0.22848E+00
   0.71700E+01   0.22815E+00
   0.71600E+01   0.22846E+00
   0.71600E+01   0.22845E+00
   0.71600E+01   0.22845E+00
   0.71600E+01   0.22844E+00
   0.71600E+01   0.22843E+00
   0.71600E+01   0.22842E+00
   0.71600E+01   0.22841E+00
   0.71600E+01   0.22841E+00
   0.71600E+01   0.22839E+00
   0.71600E+01   0.22838E+00
   0.71600E+01   0.22838E+00
   0.71600E+01   0.22837E+00
   0.71600E+01   0.22836E+00
   0.71600E+01   0.22835E+00
   0.71600E+01   0.22836E+00
   0.71600E+01   0.22833E+00
   0.71600E+01   0.22832E+00
   0.71600E+01   0.22830E+00
   0.71500E+01   0.22861E+00
   0.71500E+01   0.22859E+00
   0.71500E+01   0.22858E+00
   0.71500E+01   0.22858E+00
   0.71500E+01   0.22857E+00
   0.71500E+01   0.22855E+00
   0.71500E+01   0.22853E+00
   0.71500E+01   0.22852E+00
   0.71500E+01   0.22851E+00
   0.71500E+01   0.22850E+00
   0.71500E+01   0.22850E+00
   0.71500E+01   0.22850E+00
   0.71500E+01   0.22849E+00
   0.71500E+01   0.22849E+00
   0.71500E+01   0.22847E+00
   0.71500E+01   0.22846E+00
   0.71500E+01   0.22846E+00
   0.71500E+01   0.22843E+00
   0.71400E+01   0.22875E+00
   0.71400E+01   0.22873E+00
   0.71400E+01   0.22873E+00
   0.71400E+01   0.22872E+00
   0.71400E+01   0.22871E+00
   0.71400E+01   0.22872E+00
   0.71400E+01   0.22871E+00
   0.71400E+01   0.22871E+00
   0.71400E+01   0.22868E+00
   0.71400E+01   0.22868E+00
   0.71400E+01   0.22868E+00
   0.71400E+01   0.22866E+00
   0.71400E+01   0.22864E+00
   0.71400E+01   0.22862E+00
   0.71400E+01   0.22863E+00
   0.71400E+01   0.22860E+00
   0.71400E+01   0.22861E+00
   0.71400E+01   0.22860E+00
   0.71400E+01   0.22858E+00
   0.71400E+01   0.22857E+00
   0.71300E+01   0.22890E+00
   0.71300E+01   0.22889E+00
   0.71300E+01   0.22889E+00
   0.71300E+01   0.22888E+00
   0.71300E+01   0.22886E+00
   0.71300E+01   0.22884E+00
   0.71300E+01   0.22883E+00
   0.71300E+01   0.22882E+00
   0.71300E+01   0.22882E+00
   0.71300E+01   0.22880E+00
   0.71300E+01   0.22881E+00
   0.71300E+01   0.22879E+00
   0.71300E+01   0.22877E+00
   0.71300E+01   0.22877E+00
   0.71300E+01   0.22876E+00
   0.71300E+01   0.22875E+00
   0.71300E+01   0.22874E+00
   0.71300E+01   0.22874E+00
   0.71300E+01   0.22873E+00
   0.71300E+01   0.22874E+00
   0.71300E+01   0.22872E+00
   0.71300E+01   0.22871E+00
   0.71300E+01   0.22870E+00
   0.71200E+01   0.22901E+00
   0.71200E+01   0.22901E+00
   0.71200E+01   0.22899E+00
   0.71200E+01   0.22899E+00
   0.71200E+01   0.22897E+00
   0.71200E+01   0.22895E+00
   0.71200E+01   0.22894E+00
   0.71200E+01   0.22892E+00
   0.71200E+01   0.22891E+00
   0.71200E+01   0.22889E+00
   0.71200E+01   0.22891E+00
   0.71200E+01   0.22892E+00
   0.71200E+01   0.22890E+00
   0.71200E+01   0.22891E+00
   0.71200E+01   0.22889E+00
   0.71200E+01   0.22888E+00
   0.71200E+01   0.22888E+00
   0.71200E+01   0.22887E+00
   0.71200E+01   0.22887E+00
   0.71200E+01   0.22884E+00
   0.71200E+01   0.22884E+00
   0.71100E+01   0.22915E+00
   0.71100E+01   0.22913E+00
   0.71100E+01   0.22912E+00
   0.71100E+01   0.22911E+00
   0.71100E+01   0.22911E+00
   0.71100E+01   0.22910E+00
   0.71100E+01   0.22910E+00
   0.71100E+01   0.22910E+00
   0.71100E+01   0.22909E+00
   0.71100E+01   0.22907E+00
   0.71100E+01   0.22906E+00
   0.71100E+01   0.22905E+00
   0.71100E+01   0.22904E+00
   0.71100E+01   0.22904E+00
   0.71100E+01   0.22903E+00
   0.71100E+01   0.22903E+00
   0.71100E+01   0.22901E+00
   0.71100E+01   0.22902E+00
   0.71100E+01   0.22900E+00
   0.71100E+01   0.22898E+00
   0.71000E+01   0.22929E+00
   0.71000E+01   0.22929E+00
   0.71000E+01   0.22926E+00
   0.71000E+01   0.22925E+00
   0.71000E+01   0.22923E+00
   0.71000E+01   0.22922E+00
   0.71000E+01   0.22921E+00
   0.71000E+01   0.22921E+00
   0.71000E+01   0.22920E+00
   0.71000E+01   0.22919E+00
   0.71000E+01   0.22918E+00
   0.71000E+01   0.22918E+00
   0.71000E+01   0.22916E+00
   0.71000E+01   0.22914E+00
   0.71000E+01   0.22912E+00
   0.71000E+01   0.22912E+00
   0.71000E+01   0.22913E+00
   0.71000E+01   0.22913E+00
   0.71000E+01   0.22912E+00
   0.71000E+01   0.22911E+00
   0.71000E+01   0.22910E+00
   0.70900E+01   0.22942E+00
   0.70900E+01   0.22942E+00
   0.70900E+01   0.22939E+00
   0.70900E+01   0.22939E+00
   0.70900E+01   0.22938E+00
   0.70900E+01   0.22937E+00
   0.70900E+01   0.22937E+00
   0.70900E+01   0.22936E+00
   0.70900E+01   0.22935E+00
   0.70900E+01   0.22934E+00
   0.70900E+01   0.22933E+00
   0.70900E+01   0.22932E+00
   0.70900E+01   0.22931E+00
   0.70900E+01   0.22929E+00
   0.70900E+01   0.22929E+00
   0.70900E+01   0.22926E+00
   0.70900E+01   0.22927E+00
   0.70900E+01   0.22926E+00
   0.70900E+01   0.22926E+00
   0.70900E+01   0.22926E+00
   0.70900E+01   0.22926E+00
   0.70800E+01   0.22957E+00
   0.70800E+01   0.22957E+00
   0.70800E+01   0.22956E+00
   0.70800E+01   0.22953E+00
   0.70800E+01   0.22953E+00
   0.70800E+01   0.22951E+00
   0.70800E+01   0.22950E+00
   0.70800E+01   0.22947E+00
   0.70800E+01   0.22947E+00
   0.70800E+01   0.22945E+00
   0.70800E+01   0.22944E+00
   0.70800E+01   0.22944E+00
   0.70800E+01   0.22943E+00
   0.70800E+01   0.22942E+00
   0.70800E+01   0.22941E+00
   0.70800E+01   0.22942E+00
   0.70800E+01   0.22943E+00
   0.70800E+01   0.22940E+00
   0.70800E+01   0.22940E+00
   0.70800E+01   0.22939E+00
   0.70800E+01   0.22939E+00
   0.70800E+01   0.22939E+00
   0.70800E+01   0.22937E+00
   0.70700E+01   0.22970E+00
   0.70700E+01   0.22968E+00
   0.70700E+01   0.22966E+00
   0.70700E+01   0.22967E+00
   0.70700E+01   0.22965E+00
   0.70700E+01   0.22965E+00
   0.70700E+01   0.22964E+00
   0.70700E+01   0.22963E+00
   0.70700E+01   0.22963E+00
   0.70700E+01   0.22959E+00
   0.70700E+01   0.22959E+00
   0.70700E+01   0.22958E+00
   0.70700E+01   0.22958E+00
   0.70700E+01   0.22957E+00
   0.70700E+01   0.22955E+00
   0.70700E+01   0.22954E+00
   0.70700E+01   0.22953E+00
   0.70700E+01   0.22954E+00
   0.70700E+01   0.22953E+00
   0.70600E+01   0.22983E+00
   0.70600E+01   0.22982E+00
   0.70600E+01   0.22981E+00
   0.70600E+01   0.22979E+00
   0.70600E+01   0.22978E+00
   0.70600E+01   0.22978E+00
   0.70600E+01   0.22977E+00
   0.70600E+01   0.22975E+00
   0.70600E+01   0.22973E+00
   0.70600E+01   0.22973E+00
   0.70600E+01   0.22973E+00
   0.70600E+01   0.22972E+00
   0.70600E+01   0.22971E+00
   0.70600E+01   0.22970E+00
   0.70600E+01   0.22969E+00
   0.70600E+01   0.22969E+00
   0.70600E+01   0.22968E+00
   0.70600E+01   0.22968E+00
   0.70600E+01   0.22967E+00
   0.70600E+01   0.22966E+00
   0.70600E+01   0.22963E+00
   0.70600E+01   0.22962E+00
   0.70600E+01   0.22963E+00
   0.70500E+01   0.22994E+00
   0.70500E+01   0.22993E+00
   0.70500E+01   0.22993E+00
   0.70500E+01   0.22991E+00
   0.70500E+01   0.22989E+00
   0.70500E+01   0.22989E+00
   0.70500E+01   0.22988E+00
   0.70500E+01   0.22985E+00
   0.70500E+01   0.22984E+00
   0.70500E+01   0.22982E+00
   0.70500E+01   0.22982E+00
   0.70500E+01   0.22982E+00
   0.70500E+01   0.22983E+00
   0.70500E+01   0.22982E+00
   0.70500E+01   0.22980E+00
   0.70500E+01   0.22979E+00
   0.70500E+01   0.22976E+00
   0.70500E+01   0.22974E+00
   0.70500E+01   0.22973E+00
   0.70500E+01   0.22974E+00
   0.70400E+01   0.23006E+00
   0.70400E+01   0.23006E+00
   0.70400E+01   0.23005E+00
   0.70400E+01   0.23002E+00
   0.70400E+01   0.23002E+00
   0.70400E+01   0.23001E+00
   0.70400E+01   0.23000E+00
   0.70400E+01   0.23000E+00
   0.70400E+01   0.22999E+00
   0.70400E+01   0.22999E+00
   0.70400E+01   0.22998E+00
   0.70400E+01   0.22998E+00
   0.70400E+01   0.22998E+00
   0.70400E+01   0.22996E+00
   0.70400E+01   0.22996E+00
   0.70400E+01   0.22994E+00
   0.70400E+01   0.22994E+00
   0.70400E+01   0.22994E+00
   0.70400E+01   0.22994E+00
   0.70400E+01   0.22991E+00
   0.70400E+01   0.22991E+00
   0.70400E+01   0.22989E+00
   0.70400E+01   0.22988E+00
   0.70400E+01   0.22987E+00
   0.70300E+01   0.23018E+00
   0.70300E+01   0.23016E+00
   0.70300E+01   0.23016E+00
   0.70300E+01   0.23014E+00
   0.70300E+01   0.23014E+00
   0.70300E+01   0.23014E+00
   0.70300E+01   0.23013E+00
   0.70300E+01   0.23013E+00
   0.70300E+01   0.23013E+00
   0.70300E+01   0.23010E+00
   0.70300E+01   0.23008E+00
   0.70300E+01   0.23008E+00
   0.70300E+01   0.23007E+00
   0.70300E+01   0.23007E+00
   0.70300E+01   0.23006E+00
   0.70300E+01   0.23007E+00
   0.70300E+01   0.23005E+00
   0.70300E+01   0.23007E+00
   0.70300E+01   0.23006E+00
   0.70300E+01   0.23003E+00
   0.70300E+01   0.23002E+00
   0.70200E+01   0.23033E+00
   0.70200E+01   0.23031E+00
   0.70200E+01   0.23030E+00
   0.70200E+01   0.23030E+00
   0.70200E+01   0.23027E+00
   0.70200E+01   0.23028E+00
   0.70200E+01   0.23028E+00
   0.70200E+01   0.23027E+00
   0.70200E+01   0.23026E+00
   0.70200E+01   0.23026E+00
   0.70200E+01   0.23024E+00
   0.70200E+01   0.23023E+00
   0.70200E+01   0.23021E+00
   0.70200E+01   0.23019E+00
   0.70200E+01   0.23017E+00
   0.70200E+01   0.23017E+00
   0.70200E+01   0.23016E+00
   0.70200E+01   0.23015E+00
   0.70200E+01   0.23016E+00
   0.70200E+01   0.23016E+00
   0.70200E+01   0.23014E+00
   0.70200E+01   0.23013E+00
   0.70200E+01   0.23012E+00
   0.70100E+01   0.23043E+00
   0.70200E+01   0.23010E+00
   0.70100E+01   0.23040E+00
   0.70100E+01   0.23039E+00
   0.70100E+01   0.23038E+00
   0.70100E+01   0.23038E+00
   0.70100E+01   0.23037E+00
   0.70100E+01   0.23036E+00
   0.70100E+01   0.23035E+00
   0.70100E+01   0.23035E+00
   0.70100E+01   0.23034E+00
   0.70100E+01   0.23033E+00
   0.70100E+01   0.23032E+00
   0.70100E+01   0.23032E+00
   0.70100E+01   0.23031E+00
   0.70100E+01   0.23030E+00
   0.70100E+01   0.23030E+00
   0.70100E+01   0.23029E+00
   0.70100E+01   0.23029E+00
   0.70100E+01   0.23028E+00
   0.70100E+01   0.23028E+00
   0.70100E+01   0.23026E+00
   0.70100E+01   0.23025E+00
   0.70100E+01   0.23024E+00
   0.70000E+01   0.23056E+00
   0.70000E+01   0.23055E+00
   0.70000E+01   0.23055E+00
   0.70000E+01   0.23053E+00
   0.70000E+01   0.23051E+00
   0.70000E+01   0.23050E+00
   0.70000E+01   0.23050E+00
   0.70000E+01   0.23050E+00
   0.70000E+01   0.23050E+00
   0.70000E+01   0.23048E+00
   0.70000E+01   0.23047E+00
   0.70000E+01   0.23047E+00
   0.70000E+01   0.23045E+00
   0.70000E+01   0.23046E+00
   0.70000E+01   0.23045E+00
   0.70000E+01   0.23043E+00
   0.70000E+01   0.23041E+00
   0.70000E+01   0.23039E+00
   0.70000E+01   0.23038E+00
   0.70000E+01   0.23037E+00
   0.70000E+01   0.23037E+00
   0.69900E+01   0.23067E+00
   0.69900E+01   0.23068E+00
   0.69900E+01   0.23068E+00
   0.69900E+01   0.23067E+00
   0.69900E+01   0.23067E+00
   0.69900E+01   0.23067E+00
   0.69900E+01   0.23064E+00
   0.69900E+01   0.23063E+00
   0.69900E+01   0.23062E+00
   0.69900E+01   0.23061E+00
   0.69900E+01   0.23061E+00
   0.69900E+01   0.23061E+00
   0.69900E+01   0.23060E+00
   0.69900E+01   0.23059E+00
   0.69900E+01   0.23059E+00
   0.69900E+01   0.23060E+00
   0.69900E+01   0.23059E+00
   0.69900E+01   0.23058E+00
   0.69900E+01   0.23058E+00
   0.69900E+01   0.23056E+00
   0.69900E+01   0.23055E+00
   0.69900E+01   0.23054E+00
   0.69900E+01   0.23052E+00
   0.69900E+01   0.23052E+00
   0.69900E+01   0.23050E+00
   0.69800E+01   0.23080E+00
   0.69800E+01   0.23080E+00
   0.69800E+01   0.23080E+00
   0.69800E+01   0.23077E+00
   0.69800E+01   0.23076E+00
   0.69800E+01   0.23075E+00
   0.69800E+01   0.23075E+00
   0.69800E+01   0.23074E+00
   0.69800E+01   0.23072E+00
   0.69800E+01   0.23070E+00
   0.69800E+01   0.23070E+00
   0.69800E+01   0.23068E+00
   0.69800E+01   0.23067E+00
   0.69800E+01   0.23065E+00
   0.69800E+01   0.23064E+00
   0.69800E+01   0.23063E+00
   0.69800E+01   0.23062E+00
   0.69800E+01   0.23062E+00
   0.69800E+01   0.23060E+00
   0.69800E+01   0.23060E+00
   0.69700E+01   0.23091E+00
   0.69700E+01   0.23091E+00
   0.69700E+01   0.23090E+00
   0.69700E+01   0.23090E+00
   0.69700E+01   0.23089E+00
   0.69700E+01   0.23089E+00
   0.69700E+01   0.23089E+00
   0.69700E+01   0.23088E+00
   0.69700E+01   0.23089E+00
   0.69700E+01   0.23088E+00
   0.69700E+01   0.23088E+00
   0.69700E+01   0.23087E+00
   0.69700E+01   0.23086E+00
   0.69700E+01   0.23085E+00
   0.69700E+01   0.23082E+00
   0.69700E+01   0.23081E+00
   0.69700E+01   0.23079E+00
   0.69700E+01   0.23078E+00
   0.69700E+01   0.23077E+00
   0.69700E+01   0.23076E+00
   0.69700E+01   0.23075E+00
   0.69700E+01   0.23074E+00
   0.69700E+01   0.23073E+00
   0.69700E+01   0.23073E+00
   0.69700E+01   0.23073E+00
   0.69700E+01   0.23070E+00
   0.69600E+01   0.23104E+00
   0.69600E+01   0.23101E+00
   0.69600E+01   0.23100E+00
   0.69600E+01   0.23100E+00
   0.69600E+01   0.23100E+00
   0.69600E+01   0.23098E+00
   0.69600E+01   0.23098E+00
   0.69600E+01   0.23097E+00
   0.69600E+01   0.23096E+00
   0.69600E+01   0.23093E+00
   0.69600E+01   0.23093E+00
   0.69600E+01   0.23093E+00
   0.69600E+01   0.23091E+00
   0.69600E+01   0.23088E+00
   0.69600E+01   0.23088E+00
   0.69600E+01   0.23086E+00
   0.69600E+01   0.23088E+00
   0.69600E+01   0.23088E+00
   0.69600E+01   0.23088E+00
   0.69600E+01   0.23087E+00
   0.69600E+01   0.23085E+00
   0.69600E+01   0.23084E+00
   0.69600E+01   0.23084E+00
   0.69600E+01   0.23083E+00
   0.69600E+01   0.23083E+00
   0.69500E+01   0.23116E+00
   0.69500E+01   0.23115E+00
   0.69500E+01   0.23115E+00
   0.69500E+01   0.23115E+00
   0.69500E+01   0.23112E+00
   0.69500E+01   0.23110E+00
   0.69500E+01   0.23109E+00
   0.69500E+01   0.23108E+00
   0.69500E+01   0.23108E+00
   0.69500E+01   0.23108E+00
   0.69500E+01   0.23106E+00
   0.69500E+01   0.23104E+00
   0.69500E+01   0.23104E+00
   0.69500E+01   0.23101E+00
   0.69500E+01   0.23100E+00
   0.69500E+01   0.23100E+00
   0.69500E+01   0.23098E+00
   0.69500E+01   0.23096E+00
   0.69500E+01   0.23095E+00
   0.69400E+01   0.23127E+00
   0.69400E+01   0.23125E+00
   0.69400E+01   0.23127E+00
   0.69400E+01   0.23125E+00
   0.69400E+01   0.23126E+00
   0.69400E+01   0.23124E+00
   0.69400E+01   0.23123E+00
   0.69400E+01   0.23122E+00
   0.69400E+01   0.23122E+00
   0.69400E+01   0.23121E+00
   0.69400E+01   0.23120E+00
   0.69400E+01   0.23119E+00
   0.69400E+01   0.23118E+00
   0.69400E+01   0.23117E+00
   0.69400E+01   0.23116E+00
   0.69400E+01   0.23116E+00
   0.69400E+01   0.23115E+00
   0.69400E+01   0.23114E+00
   0.69400E+01   0.23114E+00
   0.69400E+01   0.23114E+00
   0.69400E+01   0.23113E+00
   0.69400E+01   0.23112E+00
   0.69400E+01   0.23111E+00
   0.69400E+01   0.23109E+00
   0.69400E+01   0.23107E+00
   0.69400E+01   0.23107E+00
   0.69300E+01   0.23141E+00
   0.69300E+01   0.23141E+00
   0.69300E+01   0.23141E+00
   0.69300E+01   0.23139E+00
   0.69300E+01   0.23138E+00
   0.69300E+01   0.23137E+00
   0.69300E+01   0.23135E+00
   0.69300E+01   0.23133E+00
   0.69300E+01   0.23132E+00
   0.69300E+01   0.23131E+00
   0.69300E+01   0.23130E+00
   0.69300E+01   0.23129E+00
   0.69300E+01   0.23127E+00
   0.69300E+01   0.23127E+00
   0.69300E+01   0.23126E+00
   0.69300E+01   0.23125E+00
   0.69300E+01   0.23126E+00
   0.69300E+01   0.23126E+00
   0.69300E+01   0.23126E+00
   0.69300E+01   0.23124E+00
   0.69300E+01   0.23124E+00
   0.69300E+01   0.23122E+00
   0.69300E+01   0.23123E+00
   0.69300E+01   0.23119E+00
   0.69300E+01   0.23118E+00
   0.69300E+01   0.23117E+00
   0.69300E+01   0.23115E+00
   0.69200E+01   0.23148E+00
   0.69200E+01   0.23147E+00
   0.69200E+01   0.23148E+00
   0.69200E+01   0.23148E+00
   0.69200E+01   0.23146E+00
   0.69200E+01   0.23144E+00
   0.69200E+01   0.23144E+00
   0.69200E+01   0.23143E+00
   0.69200E+01   0.23141E+00
   0.69200E+01   0.23141E+00
   0.69200E+01   0.23140E+00
   0.69200E+01   0.23140E+00
   0.69200E+01   0.23139E+00
   0.69200E+01   0.23140E+00
   0.69200E+01   0.23139E+00
   0.69200E+01   0.23139E+00
   0.69200E+01   0.23139E+00
   0.69200E+01   0.23139E+00
   0.69200E+01   0.23137E+00
   0.69200E+01   0.23136E+00
   0.69200E+01   0.23136E+00
   0.69200E+01   0.23132E+00
   0.69100E+01   0.23164E+00
   0.69100E+01   0.23162E+00
   0.69100E+01   0.23161E+00
   0.69100E+01   0.23158E+00
   0.69100E+01   0.23158E+00
   0.69100E+01   0.23157E+00
   0.69100E+01   0.23156E+00
   0.69100E+01   0.23155E+00
   0.69100E+01   0.23154E+00
   0.69100E+01   0.23152E+00
   0.69100E+01   0.23153E+00
   0.69100E+01   0.23152E+00
   0.69100E+01   0.23150E+00
   0.69100E+01   0.23149E+00
   0.69100E+01   0.23147E+00
   0.69100E+01   0.23147E+00
   0.69100E+01   0.23147E+00
   0.69100E+01   0.23148E+00
   0.69100E+01   0.23147E+00
   0.69100E+01   0.23145E+00
   0.69100E+01   0.23144E+00
   0.69100E+01   0.23143E+00
   0.69100E+01   0.23141E+00
   0.69000E+01   0.23171E+00
   0.69000E+01   0.23171E+00
   0.69000E+01   0.23169E+00
   0.69000E+01   0.23169E+00
   0.69000E+01   0.23169E+00
   0.69000E+01   0.23169E+00
   0.69000E+01   0.23168E+00
   0.69000E+01   0.23167E+00
   0.69000E+01   0.23166E+00
   0.69000E+01   0.23167E+00
   0.69000E+01   0.23166E+00
   0.69000E+01   0.23166E+00
   0.69000E+01   0.23165E+00
   0.69000E+01   0.23163E+00
   0.69000E+01   0.23162E+00
   0.69000E+01   0.23161E+00
   0.69000E+01   0.23161E+00
   0.69000E+01   0.23159E+00
   0.69000E+01   0.23157E+00
   0.69000E+01   0.23156E+00
   0.69000E+01   0.23155E+00
   0.69000E+01   0.23155E+00
   0.69000E+01   0.23154E+00
   0.69000E+01   0.23154E+00
   0.69000E+01   0.23152E+00
   0.69000E+01   0.23152E+00
   0.69000E+01   0.23150E+00
   0.68900E+01   0.23180E+00
   0.68900E+01   0.23180E+00
   0.68900E+01   0.23182E+00
   0.68900E+01   0.23182E+00
   0.68900E+01   0.23181E+00
   0.68900E+01   0.23178E+00
   0.68900E+01   0.23179E+00
   0.68900E+01   0.23177E+00
   0.68900E+01   0.23177E+00
   0.68900E+01   0.23177E+00
   0.68900E+01   0.23175E+00
   0.68900E+01   0.23175E+00
   0.68900E+01   0.23173E+00
   0.68900E+01   0.23171E+00
   0.68900E+01   0.23169E+00
   0.68900E+01   0.23169E+00
   0.68900E+01   0.23169E+00
   0.68900E+01   0.23168E+00
   0.68900E+01   0.23168E+00
   0.68900E+01   0.23165E+00
   0.68900E+01   0.23164E+00
   0.68900E+01   0.23164E+00
   0.68900E+01   0.23164E+00
   0.68900E+01   0.23164E+00
   0.68900E+01   0.23161E+00
   0.68900E+01   0.23160E+00
   0.68800E+01   0.23194E+00
   0.68800E+01   0.23194E+00
   0.68800E+01   0.23193E+00
   0.68800E+01   0.23193E+00
   0.68800E+01   0.23192E+00
   0.68800E+01   0.23190E+00
   0.68800E+01   0.23189E+00
   0.68800E+01   0.23188E+00
   0.68800E+01   0.23188E+00
   0.68800E+01   0.23188E+00
   0.68800E+01   0.23186E+00
   0.68800E+01   0.23183E+00
   0.68800E+01   0.23182E+00
   0.68800E+01   0.23179E+00
   0.68800E+01   0.23178E+00
   0.68800E+01   0.23178E+00
   0.68800E+01   0.23177E+00
   0.68800E+01   0.23177E+00
   0.68800E+01   0.23178E+00
   0.68800E+01   0.23176E+00
   0.68800E+01   0.23175E+00
   0.68800E+01   0.23175E+00
   0.68800E+01   0.23173E+00
   0.68700E+01   0.23206E+00
   0.68700E+01   0.23205E+00
   0.68700E+01   0.23202E+00
   0.68700E+01   0.23201E+00
   0.68700E+01   0.23200E+00
   0.68700E+01   0.23201E+00
   0.68700E+01   0.23200E+00
   0.68700E+01   0.23199E+00
   0.68700E+01   0.23197E+00
   0.68700E+01   0.23196E+00
   0.68700E+01   0.23195E+00
   0.68700E+01   0.23195E+00
   0.68700E+01   0.23194E+00
   0.68700E+01   0.23192E+00
   0.68700E+01   0.23192E+00
   0.68700E+01   0.23192E+00
   0.68700E+01   0.23190E+00
   0.68700E+01   0.23192E+00
   0.68700E+01   0.23189E+00
   0.68700E+01   0.23189E+00
   0.68700E+01   0.23188E+00
   0.68700E+01   0.23187E+00
   0.68700E+01   0.23186E+00
   0.68700E+01   0.23187E+00
   0.68700E+01   0.23187E+00
   0.68700E+01   0.23186E+00
   0.68700E+01   0.23186E+00
   0.68600E+01   0.23219E+00
   0.68600E+01   0.23216E+00
   0.68600E+01   0.23216E+00
   0.68600E+01   0.23213E+00
   0.68600E+01   0.23212E+00
   0.68600E+01   0.23212E+00
   0.68600E+01   0.23212E+00
   0.68600E+01   0.23211E+00
   0.68600E+01   0.23211E+00
   0.68600E+01   0.23210E+00
   0.68600E+01   0.23210E+00
   0.68600E+01   0.23207E+00
   0.68600E+01   0.23206E+00
   0.68600E+01   0.23205E+00
   0.68600E+01   0.23205E+00
   0.68600E+01   0.23204E+00
   0.68600E+01   0.23204E+00
   0.68600E+01   0.23203E+00
   0.68600E+01   0.23202E+00
   0.68600E+01   0.23200E+00
   0.68600E+01   0.23199E+00
   0.68600E+01   0.23198E+00
   0.68600E+01   0.23198E+00
   0.68600E+01   0.23197E+00
   0.68500E+01   0.23229E+00
   0.68500E+01   0.23228E+00
   0.68500E+01   0.23227E+00
   0.68500E+01   0.23226E+00
   0.68500E+01   0.23225E+00
   0.68500E+01   0.23224E+00
   0.68500E+01   0.23224E+00
   0.68500E+01   0.23223E+00
   0.68500E+01   0.23221E+00
   0.68500E+01   0.23220E+00
   0.68500E+01   0.23218E+00
   0.68500E+01   0.23218E+00
   0.68500E+01   0.23216E+00
   0.68500E+01   0.23215E+00
   0.68500E+01   0.23214E+00
   0.68500E+01   0.23214E+00
   0.68500E+01   0.23213E+00
   0.68500E+01   0.23213E+00
   0.68500E+01   0.23212E+00
   0.68500E+01   0.23210E+00
   0.68500E+01   0.23210E+00
   0.68500E+01   0.23210E+00
   0.68500E+01   0.23209E+00
   0.68500E+01   0.23209E+00
   0.68500E+01   0.23208E+00
   0.68500E+01   0.23207E+00
   0.68500E+01   0.23207E+00
   0.68500E+01   0.23206E+00
   0.68500E+01   0.23205E+00
   0.68400E+01   0.23236E+00
   0.68400E+01   0.23235E+00
   0.68400E+01   0.23234E+00
   0.68400E+01   0.23233E+00
   0.68400E+01   0.23233E+00
   0.68400E+01   0.23230E+00
   0.68400E+01   0.23228E+00
   0.68400E+01   0.23227E+00
   0.68400E+01   0.23226E+00
   0.68400E+01   0.23225E+00
   0.68400E+01   0.23224E+00
   0.68400E+01   0.23224E+00
   0.68400E+01   0.23224E+00
   0.68400E+01   0.23224E+00
   0.68400E+01   0.23222E+00
   0.68400E+01   0.23219E+00
   0.68400E+01   0.23218E+00
   0.68400E+01   0.23217E+00
   0.68400E+01   0.23217E+00
   0.68400E+01   0.23217E+00
   0.68400E+01   0.23215E+00
   0.68400E+01   0.23216E+00
   0.68300E+01   0.23248E+00
   0.68300E+01   0.23247E+00
   0.68300E+01   0.23245E+00
   0.68300E+01   0.23244E+00
   0.68300E+01   0.23243E+00
   0.68300E+01   0.23241E+00
   0.68300E+01   0.23241E+00
   0.68300E+01   0.23240E+00
   0.68300E+01   0.23239E+00
   0.68300E+01   0.23238E+00
   0.68300E+01   0.23239E+00
   0.68300E+01   0.23240E+00
   0.68300E+01   0.23239E+00
   0.68300E+01   0.23238E+00
   0.68300E+01   0.23237E+00
   0.68300E+01   0.23237E+00
   0.68300E+01   0.23236E+00
   0.68300E+01   0.23237E+00
   0.68300E+01   0.23234E+00
   0.68300E+01   0.23234E+00
   0.68300E+01   0.23234E+00
   0.68300E+01   0.23231E+00
   0.68300E+01   0.23231E+00
   0.68300E+01   0.23228E+00
   0.68300E+01   0.23227E+00
   0.68300E+01   0.23227E+00
   0.68300E+01   0.23227E+00
   0.68300E+01   0.23226E+00
   0.68300E+01   0.23225E+00
   0.68300E+01   0.23225E+00
   0.68200E+01   0.23256E+00
   0.68200E+01   0.23256E+00
   0.68200E+01   0.23254E+00
   0.68200E+01   0.23253E+00
   0.68200E+01   0.23252E+00
   0.68200E+01   0.23253E+00
   0.68200E+01   0.23251E+00
   0.68200E+01   0.23248E+00
   0.68200E+01   0.23246E+00
   0.68200E+01   0.23244E+00
   0.68200E+01   0.23243E+00
   0.68200E+01   0.23243E+00
   0.68200E+01   0.23243E+00
   0.68200E+01   0.23241E+00
   0.68200E+01   0.23240E+00
   0.68200E+01   0.23240E+00
   0.68200E+01   0.23238E+00
   0.68200E+01   0.23238E+00
   0.68200E+01   0.23238E+00
   0.68200E+01   0.23238E+00
   0.68200E+01   0.23237E+00
   0.68200E+01   0.23237E+00
   0.68200E+01   0.23236E+00
   0.68100E+01   0.23269E+00
   0.68100E+01   0.23269E+00
   0.68100E+01   0.23268E+00
   0.68100E+01   0.23267E+00
   0.68100E+01   0.23267E+00
   0.68100E+01   0.23265E+00
   0.68100E+01   0.23263E+00
   0.68100E+01   0.23263E+00
   0.68100E+01   0.23261E+00
   0.68100E+01   0.23261E+00
   0.68100E+01   0.23260E+00
   0.68100E+01   0.23260E+00
   0.68100E+01   0.23258E+00
   0.68100E+01   0.23258E+00
   0.68100E+01   0.23257E+00
   0.68100E+01   0.23256E+00
   0.68100E+01   0.23257E+00
   0.68100E+01   0.23257E+00
   0.68100E+01   0.23254E+00
   0.68100E+01   0.23252E+00
   0.68100E+01   0.23252E+00
   0.68100E+01   0.23250E+00
   0.68100E+01   0.23250E+00
   0.68100E+01   0.23250E+00
   0.68100E+01   0.23250E+00
   0.68100E+01   0.23252E+00
   0.68100E+01   0.23250E+00
   0.68100E+01   0.23249E+00
   0.68100E+01   0.23249E+00
   0.68000E+01   0.23280E+00
   0.68000E+01   0.23279E+00
   0.68000E+01   0.23276E+00
   0.68000E+01   0.23275E+00
   0.68000E+01   0.23273E+00
   0.68000E+01   0.23272E+00
   0.68000E+01   0.23271E+00
   0.68000E+01   0.23273E+00
   0.68000E+01   0.23271E+00
   0.68000E+01   0.23270E+00
   0.68000E+01   0.23270E+00
   0.68000E+01   0.23269E+00
   0.68000E+01   0.23268E+00
   0.68000E+01   0.23268E+00
   0.68000E+01   0.23266E+00
   0.68000E+01   0.23265E+00
   0.68000E+01   0.23265E+00
   0.68000E+01   0.23264E+00
   0.68000E+01   0.23263E+00
   0.68000E+01   0.23262E+00
   0.68000E+01   0.23260E+00
   0.68000E+01   0.23260E+00
   0.68000E+01   0.23259E+00
   0.68000E+01   0.23258E+00
   0.68000E+01   0.23256E+00
   0.68000E+01   0.23254E+00
   0.67900E+01   0.23287E+00
   0.67900E+01   0.23287E+00
   0.67900E+01   0.23287E+00
   0.67900E+01   0.23285E+00
   0.67900E+01   0.23284E+00
   0.67900E+01   0.23282E+00
   0.67900E+01   0.23282E+00
   0.67900E+01   0.23281E+00
   0.67900E+01   0.23281E+00
   0.67900E+01   0.23280E+00
   0.67900E+01   0.23279E+00
   0.67900E+01   0.23279E+00
   0.67900E+01   0.23279E+00
   0.67900E+01   0.23279E+00
   0.67900E+01   0.23278E+00
   0.67900E+01   0.23277E+00
   0.67900E+01   0.23273E+00
   0.67900E+01   0.23271E+00
   0.67900E+01   0.23271E+00
   0.67900E+01   0.23270E+00
   0.67900E+01   0.23270E+00
   0.67900E+01   0.23267E+00
   0.67900E+01   0.23267E+00
   0.67900E+01   0.23265E+00
   0.67900E+01   0.23266E+00
   0.67900E+01   0.23265E+00
   0.67900E+01   0.23264E+00
   0.67900E+01   0.23264E+00
   0.67900E+01   0.23262E+00
   0.67800E+01   0.23297E+00
   0.67800E+01   0.23294E+00
   0.67800E+01   0.23294E+00
   0.67800E+01   0.23293E+00
   0.67800E+01   0.23292E+00
   0.67800E+01   0.23289E+00
   0.67800E+01   0.23289E+00
   0.67800E+01   0.23288E+00
   0.67800E+01   0.23288E+00
   0.67800E+01   0.23288E+00
   0.67800E+01   0.23286E+00
   0.67800E+01   0.23286E+00
   0.67800E+01   0.23284E+00
   0.67800E+01   0.23282E+00
   0.67800E+01   0.23281E+00
   0.67800E+01   0.23280E+00
   0.67800E+01   0.23279E+00
   0.67800E+01   0.23278E+00
   0.67800E+01   0.23277E+00
   0.67800E+01   0.23276E+00
   0.67800E+01   0.23276E+00
   0.67800E+01   0.23275E+00
   0.67800E+01   0.23275E+00
   0.67800E+01   0.23274E+00
   0.67800E+01   0.23274E+00
   0.67700E+01   0.23309E+00
   0.67700E+01   0.23309E+00
   0.67800E+01   0.23273E+00
   0.67700E+01   0.23306E+00
   0.67700E+01   0.23306E+00
   0.67700E+01   0.23306E+00
   0.67700E+01   0.23305E+00
   0.67700E+01   0.23304E+00
   0.67700E+01   0.23303E+00
   0.67700E+01   0.23301E+00
   0.67700E+01   0.23297E+00
   0.67700E+01   0.23296E+00
   0.67700E+01   0.23295E+00
   0.67700E+01   0.23295E+00
   0.67700E+01   0.23294E+00
   0.67700E+01   0.23293E+00
   0.67700E+01   0.23292E+00
   0.67700E+01   0.23292E+00
   0.67700E+01   0.23291E+00
   0.67700E+01   0.23289E+00
   0.67700E+01   0.23289E+00
   0.67700E+01   0.23288E+00
   0.67700E+01   0.23288E+00
   0.67700E+01   0.23287E+00
   0.67700E+01   0.23287E+00
   0.67700E+01   0.23286E+00
   0.67700E+01   0.23286E+00
   0.67700E+01   0.23284E+00
   0.67700E+01   0.23284E+00
   0.67700E+01   0.23283E+00
   0.67600E+01   0.23313E+00
   0.67600E+01   0.23312E+00
   0.67600E+01   0.23310E+00
   0.67600E+01   0.23310E+00
   0.67600E+01   0.23308E+00
   0.67600E+01   0.23308E+00
   0.67600E+01   0.23307E+00
   0.67600E+01   0.23305E+00
   0.67600E+01   0.23305E+00
   0.67600E+01   0.23304E+00
   0.67600E+01   0.23304E+00
   0.67600E+01   0.23305E+00
   0.67600E+01   0.23304E+00
   0.67600E+01   0.23304E+00
   0.67600E+01   0.23302E+00
   0.67600E+01   0.23301E+00
   0.67600E+01   0.23300E+00
   0.67600E+01   0.23300E+00
   0.67600E+01   0.23298E+00
   0.67600E+01   0.23297E+00
   0.67600E+01   0.23297E+00
   0.67600E+01   0.23297E+00
   0.67600E+01   0.23296E+00
   0.67600E+01   0.23296E+00
   0.67600E+01   0.23295E+00
   0.67600E+01   0.23293E+00
   0.67600E+01   0.23292E+00
   0.67600E+01   0.23292E+00
   0.67500E+01   0.23326E+00
   0.67600E+01   0.23291E+00
   0.67500E+01   0.23325E+00
   0.67500E+01   0.23323E+00
   0.67500E+01   0.23321E+00
   0.67500E+01   0.23322E+00
   0.67500E+01   0.23321E+00
   0.67500E+01   0.23321E+00
   0.67500E+01   0.23321E+00
   0.67500E+01   0.23321E+00
   0.67500E+01   0.23321E+00
   0.67500E+01   0.23319E+00
   0.67500E+01   0.23318E+00
   0.67500E+01   0.23316E+00
   0.67500E+01   0.23314E+00
   0.67500E+01   0.23314E+00
   0.67500E+01   0.23314E+00
   0.67500E+01   0.23313E+00
   0.67500E+01   0.23311E+00
   0.67500E+01   0.23310E+00
   0.67500E+01   0.23309E+00
   0.67500E+01   0.23307E+00
   0.67500E+01   0.23307E+00
   0.67500E+01   0.23305E+00
   0.67500E+01   0.23304E+00
   0.67400E+01   0.23337E+00
   0.67400E+01   0.23335E+00
   0.67400E+01   0.23333E+00
   0.67400E+01   0.23333E+00
   0.67400E+01   0.23332E+00
   0.67400E+01   0.23331E+00
   0.67400E+01   0.23330E+00
   0.67400E+01   0.23328E+00
   0.67400E+01   0.23327E+00
   0.67400E+01   0.23327E+00
   0.67400E+01   0.23326E+00
   0.67400E+01   0.23324E+00
   0.67400E+01   0.23324E+00
   0.67400E+01   0.23323E+00
   0.67400E+01   0.23321E+00
   0.67400E+01   0.23320E+00
   0.67400E+01   0.23319E+00
   0.67400E+01   0.23318E+00
   0.67400E+01   0.23317E+00
   0.67400E+01   0.23317E+00
   0.67400E+01   0.23316E+00
   0.67400E+01   0.23316E+00
   0.67400E+01   0.23316E+00
   0.67400E+01   0.23315E+00
   0.67400E+01   0.23314E+00
   0.67400E+01   0.23314E+00
   0.67400E+01   0.23314E+00
   0.67400E+01   0.23313E+00
   0.67400E+01   0.23311E+00
   0.67400E+01   0.23309E+00
   0.67400E+01   0.23309E+00
   0.67400E+01   0.23310E+00
   0.67400E+01   0.23308E+00
   0.67300E+01   0.23343E+00
   0.67300E+01   0.23341E+00
   0.67400E+01   0.23306E+00
   0.67300E+01   0.23338E+00
   0.67300E+01   0.23337E+00
   0.67300E+01   0.23336E+00
   0.67300E+01   0.23336E+00
   0.67300E+01   0.23333E+00
   0.67300E+01   0.23332E+00
   0.67300E+01   0.23331E+00
   0.67300E+01   0.23330E+00
   0.67300E+01   0.23330E+00
   0.67300E+01   0.23329E+00
   0.67300E+01   0.23328E+00
   0.67300E+01   0.23328E+00
   0.67300E+01   0.23327E+00
   0.67300E+01   0.23328E+00
   0.67300E+01   0.23327E+00
   0.67300E+01   0.23327E+00
   0.67300E+01   0.23327E+00
   0.67300E+01   0.23323E+00
   0.67300E+01   0.23322E+00
   0.67300E+01   0.23321E+00
   0.67300E+01   0.23321E+00
   0.67300E+01   0.23320E+00
   0.67300E+01   0.23319E+00
   0.67300E+01   0.23318E+00
   0.67200E+01   0.23351E+00
   0.67200E+01   0.23349E+00
   0.67200E+01   0.23349E+00
   0.67200E+01   0.23348E+00
   0.67200E+01   0.23348E+00
   0.67200E+01   0.23347E+00
   0.67200E+01   0.23346E+00
   0.67200E+01   0.23345E+00
   0.67200E+01   0.23343E+00
   0.67200E+01   0.23343E+00
   0.67200E+01   0.23342E+00
   0.67200E+01   0.23342E+00
   0.67200E+01   0.23341E+00
   0.67200E+01   0.23340E+00
   0.67200E+01   0.23339E+00
   0.67200E+01   0.23338E+00
   0.67200E+01   0.23337E+00
   0.67200E+01   0.23336E+00
   0.67200E+01   0.23335E+00
   0.67200E+01   0.23335E+00
   0.67200E+01   0.23334E+00
   0.67200E+01   0.23334E+00
   0.67200E+01   0.23333E+00
   0.67200E+01   0.23332E+00
   0.67200E+01   0.23332E+00
   0.67200E+01   0.23330E+00
   0.67200E+01   0.23331E+00
   0.67200E+01   0.23330E+00
   0.67200E+01   0.23326E+00
   0.67200E+01   0.23326E+00
   0.67100E+01   0.23360E+00
   0.67100E+01   0.23359E+00
   0.67100E+01   0.23358E+00
   0.67100E+01   0.23357E+00
   0.67100E+01   0.23357E+00
   0.67100E+01   0.23357E+00
   0.67100E+01   0.23356E+00
   0.67100E+01   0.23355E+00
   0.67100E+01   0.23355E+00
   0.67100E+01   0.23350E+00
   0.67100E+01   0.23351E+00
   0.67100E+01   0.23350E+00
   0.67100E+01   0.23349E+00
   0.67100E+01   0.23349E+00
   0.67100E+01   0.23348E+00
   0.67100E+01   0.23346E+00
   0.67100E+01   0.23346E+00
   0.67100E+01   0.23345E+00
   0.67100E+01   0.23344E+00
   0.67100E+01   0.23344E+00
   0.67100E+01   0.23343E+00
   0.67100E+01   0.23342E+00
   0.67100E+01   0.23341E+00
   0.67100E+01   0.23341E+00
   0.67100E+01   0.23338E+00
   0.67100E+01   0.23339E+00
   0.67100E+01   0.23338E+00
   0.67100E+01   0.23337E+00
   0.67100E+01   0.23337E+00
   0.67000E+01   0.23373E+00
   0.67100E+01   0.23337E+00
   0.67000E+01   0.23370E+00
   0.67000E+01   0.23367E+00
   0.67000E+01   0.23367E+00
   0.67000E+01   0.23365E+00
   0.67000E+01   0.23365E+00
   0.67000E+01   0.23364E+00
   0.67000E+01   0.23363E+00
   0.67000E+01   0.23361E+00
   0.67000E+01   0.23361E+00
   0.67000E+01   0.23361E+00
   0.67000E+01   0.23359E+00
   0.67000E+01   0.23358E+00
   0.67000E+01   0.23356E+00
   0.67000E+01   0.23355E+00
   0.67000E+01   0.23354E+00
   0.67000E+01   0.23354E+00
   0.67000E+01   0.23352E+00
   0.67000E+01   0.23351E+00
   0.67000E+01   0.23350E+00
   0.67000E+01   0.23350E+00
   0.67000E+01   0.23350E+00
   0.67000E+01   0.23349E+00
   0.67000E+01   0.23349E+00
   0.67000E+01   0.23348E+00
   0.67000E+01   0.23347E+00
   0.67000E+01   0.23344E+00
   0.66900E+01   0.23377E+00
   0.66900E+01   0.23376E+00
   0.66900E+01   0.23375E+00
   0.66900E+01   0.23375E+00
   0.66900E+01   0.23374E+00
   0.66900E+01   0.23372E+00
   0.66900E+01   0.23372E+00
   0.66900E+01   0.23372E+00
   0.66900E+01   0.23369E+00
   0.66900E+01   0.23369E+00
   0.66900E+01   0.23369E+00
   0.66900E+01   0.23368E+00
   0.66900E+01   0.23366E+00
   0.66900E+01   0.23367E+00
   0.66900E+01   0.23367E+00
   0.66900E+01   0.23367E+00
   0.66900E+01   0.23364E+00
   0.66900E+01   0.23365E+00
   0.66900E+01   0.23364E+00
   0.66900E+01   0.23362E+00
   0.66900E+01   0.23361E+00
   0.66900E+01   0.23359E+00
   0.66900E+01   0.23357E+00
   0.66900E+01   0.23357E+00
   0.66900E+01   0.23355E+00
   0.66900E+01   0.23354E+00
   0.66900E+01   0.23352E+00
   0.66900E+01   0.23351E+00
   0.66900E+01   0.23352E+00
   0.66900E+01   0.23352E+00
   0.66900E+01   0.23351E+00
   0.66900E+01   0.23351E+00
   0.66800E+01   0.23382E+00
   0.66800E+01   0.23381E+00
   0.66800E+01   0.23379E+00
   0.66800E+01   0.23381E+00
   0.66800E+01   0.23381E+00
   0.66800E+01   0.23381E+00
   0.66800E+01   0.23381E+00
   0.66800E+01   0.23380E+00
   0.66800E+01   0.23378E+00
   0.66800E+01   0.23376E+00
   0.66800E+01   0.23375E+00
   0.66800E+01   0.23373E+00
   0.66800E+01   0.23373E+00
   0.66800E+01   0.23375E+00
   0.66800E+01   0.23372E+00
   0.66800E+01   0.23371E+00
   0.66800E+01   0.23371E+00
   0.66800E+01   0.23369E+00
   0.66800E+01   0.23368E+00
   0.66800E+01   0.23367E+00
   0.66800E+01   0.23367E+00
   0.66800E+01   0.23366E+00
   0.66800E+01   0.23365E+00
   0.66800E+01   0.23365E+00
   0.66800E+01   0.23364E+00
   0.66800E+01   0.23364E+00
   0.66800E+01   0.23363E+00
   0.66800E+01   0.23363E+00
   0.66800E+01   0.23362E+00
   0.66700E+01   0.23397E+00
   0.66700E+01   0.23394E+00
   0.66700E+01   0.23392E+00
   0.66700E+01   0.23392E+00
   0.66700E+01   0.23389E+00
   0.66700E+01   0.23390E+00
   0.66700E+01   0.23389E+00
   0.66700E+01   0.23388E+00
   0.66700E+01   0.23387E+00
   0.66700E+01   0.23388E+00
   0.66700E+01   0.23384E+00
   0.66700E+01   0.23386E+00
   0.66700E+01   0.23384E+00
   0.66700E+01   0.23383E+00
   0.66700E+01   0.23380E+00
   0.66700E+01   0.23380E+00
   0.66700E+01   0.23380E+00
   0.66700E+01   0.23378E+00
   0.66700E+01   0.23376E+00
   0.66700E+01   0.23376E+00
   0.66700E+01   0.23375E+00
   0.66700E+01   0.23373E+00
   0.66700E+01   0.23376E+00
   0.66700E+01   0.23373E+00
   0.66700E+01   0.23372E+00
   0.66700E+01   0.23371E+00
   0.66700E+01   0.23371E+00
   0.66700E+01   0.23368E+00
   0.66600E+01   0.23401E+00
   0.66600E+01   0.23400E+00
   0.66600E+01   0.23400E+00
   0.66600E+01   0.23399E+00
   0.66600E+01   0.23397E+00
   0.66600E+01   0.23398E+00
   0.66600E+01   0.23397E+00
   0.66600E+01   0.23397E+00
   0.66600E+01   0.23397E+00
   0.66600E+01   0.23396E+00
   0.66600E+01   0.23396E+00
   0.66600E+01   0.23395E+00
   0.66600E+01   0.23395E+00
   0.66600E+01   0.23395E+00
   0.66600E+01   0.23394E+00
   0.66600E+01   0.23391E+00
   0.66600E+01   0.23391E+00
   0.66600E+01   0.23390E+00
   0.66600E+01   0.23390E+00
   0.66600E+01   0.23389E+00
   0.66600E+01   0.23390E+00
   0.66600E+01   0.23388E+00
   0.66600E+01   0.23387E+00
   0.66600E+01   0.23386E+00
   0.66600E+01   0.23385E+00
   0.66600E+01   0.23384E+00
   0.66600E+01   0.23383E+00
   0.66600E+01   0.23383E+00
   0.66600E+01   0.23382E+00
   0.66600E+01   0.23380E+00
   0.66600E+01   0.23378E+00
   0.66600E+01   0.23378E+00
   0.66600E+01   0.23378E+00
   0.66600E+01   0.23376E+00
   0.66500E+01   0.23410E+00
   0.66500E+01   0.23409E+00
   0.66500E+01   0.23408E+00
   0.66500E+01   0.23408E+00
   0.66500E+01   0.23407E+00
   0.66500E+01   0.23404E+00
   0.66500E+01   0.23403E+00
   0.66500E+01   0.23402E+00
   0.66500E+01   0.23401E+00
   0.66500E+01   0.23400E+00
   0.66500E+01   0.23398E+00
   0.66500E+01   0.23397E+00
   0.66500E+01   0.23397E+00
   0.66500E+01   0.23396E+00
   0.66500E+01   0.23395E+00
   0.66500E+01   0.23393E+00
   0.66500E+01   0.23392E+00
   0.66500E+01   0.23390E+00
   0.66500E+01   0.23390E+00
   0.66500E+01   0.23390E+00
   0.66500E+01   0.23388E+00
   0.66500E+01   0.23387E+00
   0.66500E+01   0.23385E+00
   0.66500E+01   0.23385E+00
   0.66500E+01   0.23385E+00
   0.66500E+01   0.23384E+00
   0.66500E+01   0.23382E+00
   0.66400E+01   0.23418E+00
   0.66500E+01   0.23382E+00
   0.66500E+01   0.23381E+00
   0.66400E+01   0.23415E+00
   0.66400E+01   0.23414E+00
   0.66400E+01   0.23414E+00
   0.66400E+01   0.23414E+00
   0.66400E+01   0.23412E+00
   0.66400E+01   0.23412E+00
   0.66400E+01   0.23411E+00
   0.66400E+01   0.23410E+00
   0.66400E+01   0.23410E+00
   0.66400E+01   0.23407E+00
   0.66400E+01   0.23405E+00
   0.66400E+01   0.23405E+00
   0.66400E+01   0.23404E+00
   0.66400E+01   0.23404E+00
   0.66400E+01   0.23403E+00
   0.66400E+01   0.23404E+00
   0.66400E+01   0.23402E+00
   0.66400E+01   0.23402E+00
   0.66400E+01   0.23402E+00
   0.66400E+01   0.23401E+00
   0.66400E+01   0.23400E+00
   0.66400E+01   0.23399E+00
   0.66400E+01   0.23400E+00
   0.66400E+01   0.23398E+00
   0.66400E+01   0.23398E+00
   0.66400E+01   0.23398E+00
   0.66400E+01   0.23396E+00
   0.66400E+01   0.23394E+00
   0.66300E+01   0.23427E+00
   0.66300E+01   0.23427E+00
   0.66300E+01   0.23428E+00
   0.66300E+01   0.23427E+00
   0.66300E+01   0.23427E+00
   0.66300E+01   0.23424E+00
   0.66300E+01   0.23422E+00
   0.66300E+01   0.23422E+00
   0.66300E+01   0.23422E+00
   0.66300E+01   0.23420E+00
   0.66300E+01   0.23417E+00
   0.66300E+01   0.23416E+00
   0.66300E+01   0.23417E+00
   0.66300E+01   0.23415E+00
   0.66300E+01   0.23415E+00
   0.66300E+01   0.23414E+00
   0.66300E+01   0.23413E+00
   0.66300E+01   0.23410E+00
   0.66300E+01   0.23409E+00
   0.66300E+01   0.23409E+00
   0.66300E+01   0.23409E+00
   0.66300E+01   0.23407E+00
   0.66300E+01   0.23407E+00
   0.66300E+01   0.23406E+00
   0.66300E+01   0.23405E+00
   0.66300E+01   0.23405E+00
   0.66300E+01   0.23404E+00
   0.66300E+01   0.23402E+00
   0.66300E+01   0.23402E+00
   0.66300E+01   0.23400E+00
   0.66300E+01   0.23401E+00
   0.66300E+01   0.23403E+00
   0.66300E+01   0.23401E+00
   0.66200E+01   0.23434E+00
   0.66200E+01   0.23433E+00
   0.66200E+01   0.23431E+00
   0.66200E+01   0.23429E+00
   0.66200E+01   0.23429E+00
   0.66200E+01   0.23428E+00
   0.66200E+01   0.23426E+00
   0.66200E+01   0.23426E+00
   0.66200E+01   0.23425E+00
   0.66200E+01   0.23425E+00
   0.66200E+01   0.23424E+00
   0.66200E+01   0.23423E+00
   0.66200E+01   0.23423E+00
   0.66200E+01   0.23424E+00
   0.66200E+01   0.23422E+00
   0.66200E+01   0.23420E+00
   0.66200E+01   0.23419E+00
   0.66200E+01   0.23419E+00
   0.66200E+01   0.23419E+00
   0.66200E+01   0.23418E+00
   0.66200E+01   0.23417E+00
   0.66200E+01   0.23416E+00
   0.66200E+01   0.23415E+00
   0.66200E+01   0.23414E+00
   0.66200E+01   0.23414E+00
   0.66200E+01   0.23413E+00
   0.66200E+01   0.23412E+00
   0.66200E+01   0.23412E+00
   0.66200E+01   0.23411E+00
   0.66200E+01   0.23410E+00
   0.66200E+01   0.23408E+00
   0.66200E+01   0.23406E+00
   0.66200E+01   0.23405E+00
   0.66200E+01   0.23405E+00
   0.66100E+01   0.23439E+00
   0.66100E+01   0.23439E+00
   0.66100E+01   0.23438E+00
   0.66100E+01   0.23437E+00
   0.66100E+01   0.23435E+00
   0.66100E+01   0.23435E+00
   0.66100E+01   0.23435E+00
   0.66100E+01   0.23433E+00
   0.66100E+01   0.23432E+00
   0.66100E+01   0.23430E+00
   0.66100E+01   0.23431E+00
   0.66100E+01   0.23430E+00
   0.66100E+01   0.23429E+00
   0.66100E+01   0.23429E+00
   0.66100E+01   0.23426E+00
   0.66100E+01   0.23425E+00
   0.66100E+01   0.23422E+00
   0.66100E+01   0.23422E+00
   0.66100E+01   0.23421E+00
   0.66100E+01   0.23420E+00
   0.66100E+01   0.23419E+00
   0.66100E+01   0.23418E+00
   0.66100E+01   0.23417E+00
   0.66100E+01   0.23415E+00
   0.66100E+01   0.23414E+00
   0.66100E+01   0.23411E+00
   0.66100E+01   0.23410E+00
   0.66100E+01   0.23409E+00
   0.66100E+01   0.23410E+00
   0.66100E+01   0.23411E+00
   0.66000E+01   0.23446E+00
   0.66100E+01   0.23410E+00
   0.66000E+01   0.23445E+00
   0.66000E+01   0.23446E+00
   0.66000E+01   0.23445E+00
   0.66000E+01   0.23443E+00
   0.66000E+01   0.23442E+00
   0.66000E+01   0.23439E+00
   0.66000E+01   0.23438E+00
   0.66000E+01   0.23438E+00
   0.66000E+01   0.23438E+00
   0.66000E+01   0.23437E+00
   0.66000E+01   0.23437E+00
   0.66000E+01   0.23434E+00
   0.66000E+01   0.23434E+00
   0.66000E+01   0.23432E+00
   0.66000E+01   0.23433E+00
   0.66000E+01   0.23432E+00
   0.66000E+01   0.23431E+00
   0.66000E+01   0.23431E+00
   0.66000E+01   0.23430E+00
   0.66000E+01   0.23428E+00
   0.66000E+01   0.23427E+00
   0.66000E+01   0.23427E+00
   0.66000E+01   0.23426E+00
   0.66000E+01   0.23425E+00
   0.66000E+01   0.23425E+00
   0.66000E+01   0.23425E+00
   0.66000E+01   0.23425E+00
   0.66000E+01   0.23424E+00
   0.66000E+01   0.23424E+00
   0.66000E+01   0.23423E+00
   0.66000E+01   0.23422E+00
   0.66000E+01   0.23421E+00
   0.66000E+01   0.23420E+00
   0.66000E+01   0.23419E+00
   0.65900E+01   0.23452E+00
   0.65900E+01   0.23451E+00
   0.65900E+01   0.23449E+00
   0.65900E+01   0.23447E+00
   0.65900E+01   0.23447E+00
   0.65900E+01   0.23447E+00
   0.65900E+01   0.23447E+00
   0.65900E+01   0.23447E+00
   0.65900E+01   0.23445E+00
   0.65900E+01   0.23445E+00
   0.65900E+01   0.23443E+00
   0.65900E+01   0.23443E+00
   0.65900E+01   0.23441E+00
   0.65900E+01   0.23440E+00
   0.65900E+01   0.23440E+00
   0.65900E+01   0.23439E+00
   0.65900E+01   0.23438E+00
   0.65900E+01   0.23436E+00
   0.65900E+01   0.23434E+00
   0.65900E+01   0.23432E+00
   0.65900E+01   0.23431E+00
   0.65900E+01   0.23430E+00
   0.65900E+01   0.23431E+00
   0.65900E+01   0.23430E+00
   0.65900E+01   0.23430E+00
   0.65900E+01   0.23429E+00
   0.65900E+01   0.23429E+00
   0.65900E+01   0.23429E+00
   0.65900E+01   0.23427E+00
   0.65900E+01   0.23426E+00
   0.65800E+01   0.23460E+00
   0.65800E+01   0.23458E+00
   0.65800E+01   0.23458E+00
   0.65800E+01   0.23457E+00
   0.65800E+01   0.23457E+00
   0.65800E+01   0.23456E+00
   0.65800E+01   0.23455E+00
   0.65800E+01   0.23455E+00
   0.65800E+01   0.23454E+00
   0.65800E+01   0.23452E+00
   0.65800E+01   0.23453E+00
   0.65800E+01   0.23452E+00
   0.65800E+01   0.23451E+00
   0.65800E+01   0.23449E+00
   0.65800E+01   0.23449E+00
   0.65800E+01   0.23449E+00
   0.65800E+01   0.23448E+00
   0.65800E+01   0.23446E+00
   0.65800E+01   0.23443E+00
   0.65800E+01   0.23443E+00
   0.65800E+01   0.23441E+00
   0.65800E+01   0.23440E+00
   0.65800E+01   0.23439E+00
   0.65800E+01   0.23439E+00
   0.65800E+01   0.23438E+00
   0.65800E+01   0.23438E+00
   0.65800E+01   0.23438E+00
   0.65800E+01   0.23437E+00
   0.65800E+01   0.23436E+00
   0.65800E+01   0.23435E+00
   0.65800E+01   0.23435E+00
   0.65800E+01   0.23434E+00
   0.65800E+01   0.23432E+00
   0.65800E+01   0.23430E+00
   0.65700E+01   0.23465E+00
   0.65700E+01   0.23464E+00
   0.65700E+01   0.23464E+00
   0.65700E+01   0.23463E+00
   0.65700E+01   0.23462E+00
   0.65700E+01   0.23461E+00
   0.65700E+01   0.23459E+00
   0.65700E+01   0.23458E+00
   0.65700E+01   0.23456E+00
   0.65700E+01   0.23456E+00
   0.65700E+01   0.23454E+00
   0.65700E+01   0.23454E+00
   0.65700E+01   0.23454E+00
   0.65700E+01   0.23454E+00
   0.65700E+01   0.23453E+00
   0.65700E+01   0.23451E+00
   0.65700E+01   0.23451E+00
   0.65700E+01   0.23451E+00
   0.65700E+01   0.23450E+00
   0.65700E+01   0.23447E+00
   0.65700E+01   0.23445E+00
   0.65700E+01   0.23445E+00
   0.65700E+01   0.23444E+00
   0.65700E+01   0.23443E+00
   0.65700E+01   0.23443E+00
   0.65700E+01   0.23442E+00
   0.65700E+01   0.23442E+00
   0.65700E+01   0.23441E+00
   0.65700E+01   0.23440E+00
   0.65700E+01   0.23440E+00
   0.65700E+01   0.23439E+00
   0.65700E+01   0.23438E+00
   0.65700E+01   0.23439E+00
   0.65600E+01   0.23471E+00
   0.65600E+01   0.23469E+00
   0.65600E+01   0.23468E+00
   0.65600E+01   0.23466E+00
   0.65600E+01   0.23466E+00
   0.65600E+01   0.23466E+00
   0.65600E+01   0.23465E+00
   0.65600E+01   0.23465E+00
   0.65600E+01   0.23465E+00
   0.65600E+01   0.23463E+00
   0.65600E+01   0.23461E+00
   0.65600E+01   0.23461E+00
   0.65600E+01   0.23460E+00
   0.65600E+01   0.23458E+00
   0.65600E+01   0.23458E+00
   0.65600E+01   0.23459E+00
   0.65600E+01   0.23458E+00
   0.65600E+01   0.23457E+00
   0.65600E+01   0.23456E+00
   0.65600E+01   0.23454E+00
   0.65600E+01   0.23453E+00
   0.65600E+01   0.23453E+00
   0.65600E+01   0.23452E+00
   0.65600E+01   0.23451E+00
   0.65600E+01   0.23449E+00
   0.65600E+01   0.23449E+00
   0.65600E+01   0.23448E+00
   0.65600E+01   0.23448E+00
   0.65600E+01   0.23448E+00
   0.65600E+01   0.23448E+00
   0.65500E+01   0.23481E+00
   0.65500E+01   0.23481E+00
   0.65500E+01   0.23481E+00
   0.65500E+01   0.23479E+00
   0.65500E+01   0.23479E+00
   0.65500E+01   0.23476E+00
   0.65500E+01   0.23475E+00
   0.65500E+01   0.23474E+00
   0.65500E+01   0.23474E+00
   0.65500E+01   0.23474E+00
   0.65500E+01   0.23473E+00
   0.65500E+01   0.23472E+00
   0.65500E+01   0.23472E+00
   0.65500E+01   0.23472E+00
   0.65500E+01   0.23472E+00
   0.65500E+01   0.23470E+00
   0.65500E+01   0.23470E+00
   0.65500E+01   0.23469E+00
   0.65500E+01   0.23469E+00
   0.65500E+01   0.23469E+00
   0.65500E+01   0.23467E+00
   0.65500E+01   0.23467E+00
   0.65500E+01   0.23466E+00
   0.65500E+01   0.23465E+00
   0.65500E+01   0.23463E+00
   0.65500E+01   0.23462E+00
   0.65500E+01   0.23461E+00
   0.65500E+01   0.23461E+00
   0.65500E+01   0.23459E+00
   0.65500E+01   0.23458E+00
   0.65500E+01   0.23457E+00
   0.65500E+01   0.23455E+00
   0.65500E+01   0.23454E+00
   0.65500E+01   0.23453E+00
   0.65500E+01   0.23453E+00
   0.65400E+01   0.23487E+00
   0.65400E+01   0.23487E+00
   0.65400E+01   0.23485E+00
   0.65400E+01   0.23484E+00
   0.65400E+01   0.23484E+00
   0.65400E+01   0.23483E+00
   0.65400E+01   0.23481E+00
   0.65400E+01   0.23480E+00
   0.65400E+01   0.23479E+00
   0.65400E+01   0.23478E+00
   0.65400E+01   0.23479E+00
   0.65400E+01   0.23475E+00
   0.65400E+01   0.23475E+00
   0.65400E+01   0.23472E+00
   0.65400E+01   0.23471E+00
   0.65400E+01   0.23470E+00
   0.65400E+01   0.23469E+00
   0.65400E+01   0.23469E+00
   0.65400E+01   0.23469E+00
   0.65400E+01   0.23467E+00
   0.65400E+01   0.23467E+00
   0.65400E+01   0.23465E+00
   0.65400E+01   0.23464E+00
   0.65400E+01   0.23463E+00
   0.65400E+01   0.23462E+00
   0.65400E+01   0.23461E+00
   0.65400E+01   0.23461E+00
   0.65400E+01   0.23461E+00
   0.65400E+01   0.23461E+00
   0.65400E+01   0.23460E+00
   0.65400E+01   0.23459E+00
   0.65400E+01   0.23458E+00
   0.65400E+01   0.23457E+00
   0.65400E+01   0.23457E+00
   0.65400E+01   0.23456E+00
   0.65400E+01   0.23454E+00
   0.65400E+01   0.23455E+00
   0.65400E+01   0.23454E+00
   0.65400E+01   0.23454E+00
   0.65300E+01   0.23489E+00
   0.65400E+01   0.23453E+00
   0.65400E+01   0.23452E+00
   0.65300E+01   0.23488E+00
   0.65300E+01   0.23485E+00
   0.65300E+01   0.23486E+00
   0.65300E+01   0.23485E+00
   0.65300E+01   0.23485E+00
   0.65300E+01   0.23484E+00
   0.65300E+01   0.23484E+00
   0.65300E+01   0.23483E+00
   0.65300E+01   0.23481E+00
   0.65300E+01   0.23481E+00
   0.65300E+01   0.23480E+00
   0.65300E+01   0.23478E+00
   0.65300E+01   0.23476E+00
   0.65300E+01   0.23477E+00
   0.65300E+01   0.23475E+00
   0.65300E+01   0.23474E+00
   0.65300E+01   0.23474E+00
   0.65300E+01   0.23472E+00
   0.65300E+01   0.23471E+00
   0.65300E+01   0.23471E+00
   0.65300E+01   0.23470E+00
   0.65300E+01   0.23469E+00
   0.65300E+01   0.23465E+00
   0.65300E+01   0.23464E+00
   0.65300E+01   0.23463E+00
   0.65200E+01   0.23497E+00
   0.65200E+01   0.23497E+00
   0.65200E+01   0.23496E+00
   0.65200E+01   0.23495E+00
   0.65200E+01   0.23494E+00
   0.65200E+01   0.23494E+00
   0.65200E+01   0.23493E+00
   0.65200E+01   0.23492E+00
   0.65200E+01   0.23492E+00
   0.65200E+01   0.23492E+00
   0.65200E+01   0.23492E+00
   0.65200E+01   0.23491E+00
   0.65200E+01   0.23489E+00
   0.65200E+01   0.23488E+00
   0.65200E+01   0.23487E+00
   0.65200E+01   0.23484E+00
   0.65200E+01   0.23485E+00
   0.65200E+01   0.23483E+00
   0.65200E+01   0.23481E+00
   0.65200E+01   0.23481E+00
   0.65200E+01   0.23480E+00
   0.65200E+01   0.23480E+00
   0.65200E+01   0.23479E+00
   0.65200E+01   0.23479E+00
   0.65200E+01   0.23479E+00
   0.65200E+01   0.23478E+00
   0.65200E+01   0.23478E+00
   0.65200E+01   0.23478E+00
   0.65200E+01   0.23477E+00
   0.65200E+01   0.23475E+00
   0.65200E+01   0.23473E+00
   0.65200E+01   0.23472E+00
   0.65200E+01   0.23473E+00
   0.65200E+01   0.23470E+00
   0.65200E+01   0.23470E+00
   0.65100E+01   0.23505E+00
   0.65200E+01   0.23469E+00
   0.65100E+01   0.23505E+00
   0.65100E+01   0.23503E+00
   0.65100E+01   0.23501E+00
   0.65100E+01   0.23501E+00
   0.65100E+01   0.23501E+00
   0.65100E+01   0.23500E+00
   0.65100E+01   0.23499E+00
   0.65100E+01   0.23498E+00
   0.65100E+01   0.23497E+00
   0.65100E+01   0.23497E+00
   0.65100E+01   0.23496E+00
   0.65100E+01   0.23496E+00
   0.65100E+01   0.23495E+00
   0.65100E+01   0.23494E+00
   0.65100E+01   0.23492E+00
   0.65100E+01   0.23492E+00
   0.65100E+01   0.23490E+00
   0.65100E+01   0.23490E+00
   0.65100E+01   0.23490E+00
   0.65100E+01   0.23489E+00
   0.65100E+01   0.23487E+00
   0.65100E+01   0.23485E+00
   0.65100E+01   0.23484E+00
   0.65100E+01   0.23483E+00
   0.65100E+01   0.23482E+00
   0.65100E+01   0.23481E+00
   0.65100E+01   0.23480E+00
   0.65100E+01   0.23479E+00
   0.65100E+01   0.23479E+00
   0.65100E+01   0.23476E+00
   0.65100E+01   0.23476E+00
   0.65100E+01   0.23476E+00
   0.65100E+01   0.23476E+00
   0.65100E+01   0.23476E+00
   0.65100E+01   0.23475E+00
   0.65100E+01   0.23475E+00
   0.65100E+01   0.23472E+00
   0.65100E+01   0.23473E+00
   0.65100E+01   0.23470E+00
   0.65000E+01   0.23506E+00
   0.65000E+01   0.23506E+00
   0.65000E+01   0.23505E+00
   0.65000E+01   0.23502E+00
   0.65000E+01   0.23501E+00
   0.65000E+01   0.23500E+00
   0.65000E+01   0.23500E+00
   0.65000E+01   0.23499E+00
   0.65000E+01   0.23498E+00
   0.65000E+01   0.23496E+00
   0.65000E+01   0.23495E+00
   0.65000E+01   0.23494E+00
   0.65000E+01   0.23494E+00
   0.65000E+01   0.23493E+00
   0.65000E+01   0.23492E+00
   0.65000E+01   0.23490E+00
   0.65000E+01   0.23490E+00
   0.65000E+01   0.23487E+00
   0.65000E+01   0.23487E+00
   0.65000E+01   0.23486E+00
   0.65000E+01   0.23486E+00
   0.65000E+01   0.23485E+00
   0.65000E+01   0.23484E+00
   0.65000E+01   0.23484E+00
   0.65000E+01   0.23484E+00
   0.65000E+01   0.23484E+00
   0.65000E+01   0.23482E+00
   0.65000E+01   0.23482E+00
   0.65000E+01   0.23481E+00
   0.65000E+01   0.23481E+00
   0.65000E+01   0.23478E+00
   0.65000E+01   0.23477E+00
   0.65000E+01   0.23476E+00
   0.64900E+01   0.23511E+00
   0.64900E+01   0.23510E+00
   0.64900E+01   0.23510E+00
   0.64900E+01   0.23509E+00
   0.64900E+01   0.23508E+00
   0.64900E+01   0.23507E+00
   0.64900E+01   0.23506E+00
   0.64900E+01   0.23504E+00
   0.64900E+01   0.23504E+00
   0.64900E+01   0.23503E+00
   0.64900E+01   0.23502E+00
   0.64900E+01   0.23502E+00
   0.64900E+01   0.23501E+00
   0.64900E+01   0.23501E+00
   0.64900E+01   0.23500E+00
   0.64900E+01   0.23499E+00
   0.64900E+01   0.23498E+00
   0.64900E+01   0.23497E+00
   0.64900E+01   0.23497E+00
   0.64900E+01   0.23497E+00
   0.64900E+01   0.23497E+00
   0.64900E+01   0.23497E+00
   0.64900E+01   0.23496E+00
   0.64900E+01   0.23494E+00
   0.64900E+01   0.23494E+00
   0.64900E+01   0.23493E+00
   0.64900E+01   0.23493E+00
   0.64900E+01   0.23493E+00
   0.64900E+01   0.23492E+00
   0.64900E+01   0.23490E+00
   0.64900E+01   0.23491E+00
   0.64900E+01   0.23490E+00
   0.64900E+01   0.23487E+00
   0.64900E+01   0.23487E+00
   0.64900E+01   0.23486E+00
   0.64900E+01   0.23485E+00
   0.64900E+01   0.23487E+00
   0.64800E+01   0.23521E+00
   0.64800E+01   0.23520E+00
   0.64800E+01   0.23519E+00
   0.64800E+01   0.23519E+00
   0.64800E+01   0.23516E+00
   0.64800E+01   0.23514E+00
   0.64800E+01   0.23512E+00
   0.64800E+01   0.23513E+00
   0.64800E+01   0.23513E+00
   0.64800E+01   0.23514E+00
   0.64800E+01   0.23513E+00
   0.64800E+01   0.23512E+00
   0.64800E+01   0.23511E+00
   0.64800E+01   0.23511E+00
   0.64800E+01   0.23509E+00
   0.64800E+01   0.23508E+00
   0.64800E+01   0.23506E+00
   0.64800E+01   0.23507E+00
   0.64800E+01   0.23506E+00
   0.64800E+01   0.23504E+00
   0.64800E+01   0.23501E+00
   0.64800E+01   0.23499E+00
   0.64800E+01   0.23498E+00
   0.64800E+01   0.23497E+00
   0.64800E+01   0.23495E+00
   0.64800E+01   0.23493E+00
   0.64800E+01   0.23493E+00
   0.64800E+01   0.23493E+00
   0.64800E+01   0.23490E+00
   0.64800E+01   0.23489E+00
   0.64800E+01   0.23489E+00
   0.64800E+01   0.23489E+00
   0.64800E+01   0.23488E+00
   0.64700E+01   0.23522E+00
   0.64700E+01   0.23522E+00
   0.64700E+01   0.23521E+00
   0.64700E+01   0.23521E+00
   0.64700E+01   0.23521E+00
   0.64700E+01   0.23521E+00
   0.64700E+01   0.23519E+00
   0.64700E+01   0.23518E+00
   0.64700E+01   0.23517E+00
   0.64700E+01   0.23517E+00
   0.64700E+01   0.23513E+00
   0.64700E+01   0.23512E+00
   0.64700E+01   0.23510E+00
   0.64700E+01   0.23509E+00
   0.64700E+01   0.23509E+00
   0.64700E+01   0.23508E+00
   0.64700E+01   0.23506E+00
   0.64700E+01   0.23506E+00
   0.64700E+01   0.23507E+00
   0.64700E+01   0.23506E+00
   0.64700E+01   0.23506E+00
   0.64700E+01   0.23506E+00
   0.64700E+01   0.23505E+00
   0.64700E+01   0.23505E+00
   0.64700E+01   0.23504E+00
   0.64700E+01   0.23504E+00
   0.64700E+01   0.23502E+00
   0.64700E+01   0.23501E+00
   0.64700E+01   0.23500E+00
   0.64700E+01   0.23499E+00
   0.64700E+01   0.23499E+00
   0.64700E+01   0.23499E+00
   0.64700E+01   0.23498E+00
   0.64700E+01   0.23496E+00
   0.64700E+01   0.23497E+00
   0.64700E+01   0.23495E+00
   0.64700E+01   0.23495E+00
   0.64700E+01   0.23493E+00
   0.64700E+01   0.23493E+00
   0.64600E+01   0.23528E+00
   0.64600E+01   0.23527E+00
   0.64600E+01   0.23527E+00
   0.64600E+01   0.23526E+00
   0.64600E+01   0.23526E+00
   0.64600E+01   0.23524E+00
   0.64600E+01   0.23524E+00
   0.64600E+01   0.23522E+00
   0.64600E+01   0.23520E+00
   0.64600E+01   0.23519E+00
   0.64600E+01   0.23518E+00
   0.64600E+01   0.23517E+00
   0.64600E+01   0.23516E+00
   0.64600E+01   0.23516E+00
   0.64600E+01   0.23514E+00
   0.64600E+01   0.23514E+00
   0.64600E+01   0.23514E+00
   0.64600E+01   0.23513E+00
   0.64600E+01   0.23513E+00
   0.64600E+01   0.23512E+00
   0.64600E+01   0.23512E+00
   0.64600E+01   0.23510E+00
   0.64600E+01   0.23508E+00
   0.64600E+01   0.23508E+00
   0.64600E+01   0.23506E+00
   0.64600E+01   0.23505E+00
   0.64600E+01   0.23505E+00
   0.64600E+01   0.23504E+00
   0.64600E+01   0.23504E+00
   0.64600E+01   0.23504E+00
   0.64600E+01   0.23500E+00
   0.64600E+01   0.23500E+00
   0.64600E+01   0.23498E+00
   0.64500E+01   0.23532E+00
   0.64500E+01   0.23531E+00
   0.64500E+01   0.23532E+00
   0.64500E+01   0.23532E+00
   0.64500E+01   0.23532E+00
   0.64500E+01   0.23531E+00
   0.64500E+01   0.23531E+00
   0.64500E+01   0.23530E+00
   0.64500E+01   0.23530E+00
   0.64500E+01   0.23528E+00
   0.64500E+01   0.23527E+00
   0.64500E+01   0.23524E+00
   0.64500E+01   0.23524E+00
   0.64500E+01   0.23523E+00
   0.64500E+01   0.23523E+00
   0.64500E+01   0.23521E+00
   0.64500E+01   0.23522E+00
   0.64500E+01   0.23520E+00
   0.64500E+01   0.23520E+00
   0.64500E+01   0.23519E+00
   0.64500E+01   0.23520E+00
   0.64500E+01   0.23519E+00
   0.64500E+01   0.23519E+00
   0.64500E+01   0.23517E+00
   0.64500E+01   0.23516E+00
   0.64500E+01   0.23514E+00
   0.64500E+01   0.23512E+00
   0.64500E+01   0.23512E+00
   0.64500E+01   0.23511E+00
   0.64500E+01   0.23510E+00
   0.64500E+01   0.23509E+00
   0.64500E+01   0.23506E+00
   0.64500E+01   0.23505E+00
   0.64500E+01   0.23503E+00
   0.64500E+01   0.23502E+00
   0.64500E+01   0.23501E+00
   0.64500E+01   0.23501E+00
   0.64500E+01   0.23501E+00
   0.64400E+01   0.23536E+00
   0.64400E+01   0.23535E+00
   0.64400E+01   0.23534E+00
   0.64400E+01   0.23534E+00
   0.64400E+01   0.23534E+00
   0.64400E+01   0.23534E+00
   0.64400E+01   0.23533E+00
   0.64400E+01   0.23533E+00
   0.64400E+01   0.23533E+00
   0.64400E+01   0.23532E+00
   0.64400E+01   0.23531E+00
   0.64400E+01   0.23531E+00
   0.64400E+01   0.23530E+00
   0.64400E+01   0.23529E+00
   0.64400E+01   0.23528E+00
   0.64400E+01   0.23527E+00
   0.64400E+01   0.23526E+00
   0.64400E+01   0.23525E+00
   0.64400E+01   0.23525E+00
   0.64400E+01   0.23524E+00
   0.64400E+01   0.23523E+00
   0.64400E+01   0.23521E+00
   0.64400E+01   0.23520E+00
   0.64400E+01   0.23519E+00
   0.64400E+01   0.23518E+00
   0.64400E+01   0.23517E+00
   0.64400E+01   0.23517E+00
   0.64400E+01   0.23516E+00
   0.64400E+01   0.23516E+00
   0.64400E+01   0.23514E+00
   0.64400E+01   0.23514E+00
   0.64400E+01   0.23513E+00
   0.64400E+01   0.23514E+00
   0.64400E+01   0.23515E+00
   0.64400E+01   0.23513E+00
   0.64400E+01   0.23512E+00
   0.64400E+01   0.23512E+00
   0.64400E+01   0.23511E+00
   0.64400E+01   0.23507E+00
   0.64400E+01   0.23507E+00
   0.64300E+01   0.23542E+00
   0.64300E+01   0.23541E+00
   0.64300E+01   0.23540E+00
   0.64300E+01   0.23539E+00
   0.64300E+01   0.23539E+00
   0.64300E+01   0.23538E+00
   0.64300E+01   0.23536E+00
   0.64300E+01   0.23535E+00
   0.64300E+01   0.23533E+00
   0.64300E+01   0.23531E+00
   0.64300E+01   0.23530E+00
   0.64300E+01   0.23529E+00
   0.64300E+01   0.23529E+00
   0.64300E+01   0.23529E+00
   0.64300E+01   0.23528E+00
   0.64300E+01   0.23528E+00
   0.64300E+01   0.23527E+00
   0.64300E+01   0.23525E+00
   0.64300E+01   0.23525E+00
   0.64300E+01   0.23524E+00
   0.64300E+01   0.23522E+00
   0.64300E+01   0.23522E+00
   0.64300E+01   0.23522E+00
   0.64300E+01   0.23522E+00
   0.64300E+01   0.23520E+00
   0.64300E+01   0.23520E+00
   0.64300E+01   0.23517E+00
   0.64300E+01   0.23518E+00
   0.64300E+01   0.23517E+00
   0.64300E+01   0.23515E+00
   0.64300E+01   0.23515E+00
   0.64300E+01   0.23514E+00
   0.64300E+01   0.23514E+00
   0.64300E+01   0.23512E+00
   0.64300E+01   0.23511E+00
   0.64300E+01   0.23510E+00
   0.64300E+01   0.23510E+00
   0.64300E+01   0.23510E+00
   0.64300E+01   0.23509E+00
   0.64200E+01   0.23544E+00
   0.64200E+01   0.23544E+00
   0.64200E+01   0.23542E+00
   0.64200E+01   0.23541E+00
   0.64200E+01   0.23540E+00
   0.64200E+01   0.23538E+00
   0.64200E+01   0.23536E+00
   0.64200E+01   0.23536E+00
   0.64200E+01   0.23536E+00
   0.64200E+01   0.23535E+00
   0.64200E+01   0.23535E+00
   0.64200E+01   0.23534E+00
   0.64200E+01   0.23535E+00
   0.64200E+01   0.23534E+00
   0.64200E+01   0.23533E+00
   0.64200E+01   0.23531E+00
   0.64200E+01   0.23530E+00
   0.64200E+01   0.23529E+00
   0.64200E+01   0.23527E+00
   0.64200E+01   0.23525E+00
   0.64200E+01   0.23524E+00
   0.64200E+01   0.23524E+00
   0.64200E+01   0.23524E+00
   0.64200E+01   0.23523E+00
   0.64200E+01   0.23522E+00
   0.64200E+01   0.23522E+00
   0.64200E+01   0.23520E+00
   0.64200E+01   0.23519E+00
   0.64200E+01   0.23519E+00
   0.64200E+01   0.23519E+00
   0.64200E+01   0.23519E+00
   0.64200E+01   0.23519E+00
   0.64200E+01   0.23518E+00
   0.64200E+01   0.23516E+00
   0.64200E+01   0.23514E+00
   0.64200E+01   0.23513E+00
   0.64200E+01   0.23512E+00
   0.64200E+01   0.23511E+00
   0.64200E+01   0.23511E+00
   0.64200E+01   0.23511E+00
   0.64100E+01   0.23548E+00
   0.64100E+01   0.23547E+00
   0.64100E+01   0.23546E+00
   0.64100E+01   0.23545E+00
   0.64100E+01   0.23543E+00
   0.64100E+01   0.23541E+00
   0.64100E+01   0.23541E+00
   0.64100E+01   0.23542E+00
   0.64100E+01   0.23541E+00
   0.64100E+01   0.23540E+00
   0.64100E+01   0.23539E+00
   0.64100E+01   0.23537E+00
   0.64100E+01   0.23534E+00
   0.64100E+01   0.23534E+00
   0.64100E+01   0.23532E+00
   0.64100E+01   0.23535E+00
   0.64100E+01   0.23533E+00
   0.64100E+01   0.23532E+00
   0.64100E+01   0.23531E+00
   0.64100E+01   0.23528E+00
   0.64100E+01   0.23527E+00
   0.64100E+01   0.23527E+00
   0.64100E+01   0.23527E+00
   0.64100E+01   0.23527E+00
   0.64100E+01   0.23525E+00
   0.64100E+01   0.23526E+00
   0.64100E+01   0.23526E+00
   0.64100E+01   0.23525E+00
   0.64100E+01   0.23523E+00
   0.64100E+01   0.23522E+00
   0.64100E+01   0.23522E+00
   0.64100E+01   0.23521E+00
   0.64100E+01   0.23519E+00
   0.64100E+01   0.23518E+00
   0.64100E+01   0.23516E+00
   0.64000E+01   0.23552E+00
   0.64000E+01   0.23549E+00
   0.64000E+01   0.23550E+00
   0.64000E+01   0.23546E+00
   0.64000E+01   0.23546E+00
   0.64000E+01   0.23545E+00
   0.64000E+01   0.23546E+00
   0.64000E+01   0.23545E+00
   0.64000E+01   0.23544E+00
   0.64000E+01   0.23542E+00
   0.64000E+01   0.23542E+00
   0.64000E+01   0.23542E+00
   0.64000E+01   0.23542E+00
   0.64000E+01   0.23540E+00
   0.64000E+01   0.23540E+00
   0.64000E+01   0.23538E+00
   0.64000E+01   0.23537E+00
   0.64000E+01   0.23537E+00
   0.64000E+01   0.23537E+00
   0.64000E+01   0.23536E+00
   0.64000E+01   0.23536E+00
   0.64000E+01   0.23535E+00
   0.64000E+01   0.23535E+00
   0.64000E+01   0.23533E+00
   0.64000E+01   0.23532E+00
   0.64000E+01   0.23533E+00
   0.64000E+01   0.23533E+00
   0.64000E+01   0.23532E+00
   0.64000E+01   0.23529E+00
   0.64000E+01   0.23529E+00
   0.64000E+01   0.23527E+00
   0.64000E+01   0.23525E+00
   0.64000E+01   0.23525E+00
   0.64000E+01   0.23525E+00
   0.64000E+01   0.23523E+00
   0.64000E+01   0.23523E+00
   0.64000E+01   0.23523E+00
   0.64000E+01   0.23522E+00
   0.64000E+01   0.23521E+00
   0.64000E+01   0.23522E+00
   0.63900E+01   0.23557E+00
   0.63900E+01   0.23557E+00
   0.63900E+01   0.23556E+00
   0.63900E+01   0.23554E+00
   0.63900E+01   0.23553E+00
   0.63900E+01   0.23552E+00
   0.63900E+01   0.23550E+00
   0.63900E+01   0.23549E+00
   0.63900E+01   0.23549E+00
   0.63900E+01   0.23548E+00
   0.63900E+01   0.23547E+00
   0.63900E+01   0.23546E+00
   0.63900E+01   0.23545E+00
   0.63900E+01   0.23545E+00
   0.63900E+01   0.23545E+00
   0.63900E+01   0.23545E+00
   0.63900E+01   0.23544E+00
   0.63900E+01   0.23544E+00
   0.63900E+01   0.23543E+00
   0.63900E+01   0.23542E+00
   0.63900E+01   0.23541E+00
   0.63900E+01   0.23540E+00
   0.63900E+01   0.23538E+00
   0.63900E+01   0.23535E+00
   0.63900E+01   0.23536E+00
   0.63900E+01   0.23533E+00
   0.63900E+01   0.23533E+00
   0.63900E+01   0.23530E+00
   0.63900E+01   0.23531E+00
   0.63900E+01   0.23529E+00
   0.63900E+01   0.23528E+00
   0.63900E+01   0.23528E+00
   0.63900E+01   0.23526E+00
   0.63900E+01   0.23524E+00
   0.63900E+01   0.23524E+00
   0.63900E+01   0.23523E+00
   0.63900E+01   0.23522E+00
   0.63900E+01   0.23522E+00
   0.63900E+01   0.23522E+00
   0.63900E+01   0.23521E+00
   0.63900E+01   0.23520E+00
   0.63800E+01   0.23556E+00
   0.63800E+01   0.23556E+00
   0.63800E+01   0.23555E+00
   0.63800E+01   0.23556E+00
   0.63800E+01   0.23556E+00
   0.63800E+01   0.23557E+00
   0.63900E+01   0.23521E+00
   0.63800E+01   0.23556E+00
   0.63800E+01   0.23554E+00
   0.63800E+01   0.23553E+00
   0.63800E+01   0.23552E+00
   0.63800E+01   0.23550E+00
   0.63800E+01   0.23547E+00
   0.63800E+01   0.23547E+00
   0.63800E+01   0.23545E+00
   0.63800E+01   0.23545E+00
   0.63800E+01   0.23545E+00
   0.63800E+01   0.23545E+00
   0.63800E+01   0.23544E+00
   0.63800E+01   0.23543E+00
   0.63800E+01   0.23542E+00
   0.63800E+01   0.23540E+00
   0.63800E+01   0.23538E+00
   0.63800E+01   0.23538E+00
   0.63800E+01   0.23538E+00
   0.63800E+01   0.23537E+00
   0.63800E+01   0.23535E+00
   0.63800E+01   0.23534E+00
   0.63800E+01   0.23534E+00
   0.63800E+01   0.23533E+00
   0.63800E+01   0.23531E+00
   0.63800E+01   0.23530E+00
   0.63800E+01   0.23528E+00
   0.63800E+01   0.23526E+00
   0.63800E+01   0.23525E+00
   0.63700E+01   0.23561E+00
   0.63700E+01   0.23561E+00
   0.63700E+01   0.23561E+00
   0.63700E+01   0.23561E+00
   0.63700E+01   0.23560E+00
   0.63700E+01   0.23559E+00
   0.63700E+01   0.23559E+00
   0.63700E+01   0.23558E+00
   0.63700E+01   0.23557E+00
   0.63700E+01   0.23557E+00
   0.63700E+01   0.23555E+00
   0.63700E+01   0.23554E+00
   0.63700E+01   0.23553E+00
   0.63700E+01   0.23552E+00
   0.63700E+01   0.23551E+00
   0.63700E+01   0.23550E+00
   0.63700E+01   0.23550E+00
   0.63700E+01   0.23548E+00
   0.63700E+01   0.23547E+00
   0.63700E+01   0.23547E+00
   0.63700E+01   0.23545E+00
   0.63700E+01   0.23544E+00
   0.63700E+01   0.23544E+00
   0.63700E+01   0.23543E+00
   0.63700E+01   0.23543E+00
   0.63700E+01   0.23543E+00
   0.63700E+01   0.23543E+00
   0.63700E+01   0.23543E+00
   0.63700E+01   0.23543E+00
   0.63700E+01   0.23541E+00
   0.63700E+01   0.23543E+00
   0.63700E+01   0.23539E+00
   0.63700E+01   0.23539E+00
   0.63700E+01   0.23539E+00
   0.63700E+01   0.23538E+00
   0.63700E+01   0.23538E+00
   0.63700E+01   0.23536E+00
   0.63700E+01   0.23534E+00
   0.63700E+01   0.23533E+00
   0.63700E+01   0.23532E+00
   0.63700E+01   0.23531E+00
   0.63700E+01   0.23531E+00
   0.63700E+01   0.23530E+00
   0.63600E+01   0.23567E+00
   0.63600E+01   0.23566E+00
   0.63600E+01   0.23566E+00
   0.63700E+01   0.23529E+00
   0.63600E+01   0.23565E+00
   0.63600E+01   0.23564E+00
   0.63600E+01   0.23561E+00
   0.63600E+01   0.23561E+00
   0.63600E+01   0.23560E+00
   0.63600E+01   0.23559E+00
   0.63600E+01   0.23558E+00
   0.63600E+01   0.23558E+00
   0.63600E+01   0.23558E+00
   0.63600E+01   0.23556E+00
   0.63600E+01   0.23555E+00
   0.63600E+01   0.23552E+00
   0.63600E+01   0.23551E+00
   0.63600E+01   0.23550E+00
   0.63600E+01   0.23552E+00
   0.63600E+01   0.23554E+00
   0.63600E+01   0.23549E+00
   0.63600E+01   0.23547E+00
   0.63600E+01   0.23545E+00
   0.63600E+01   0.23544E+00
   0.63600E+01   0.23543E+00
   0.63600E+01   0.23543E+00
   0.63600E+01   0.23543E+00
   0.63600E+01   0.23543E+00
   0.63600E+01   0.23543E+00
   0.63600E+01   0.23543E+00
   0.63600E+01   0.23542E+00
   0.63600E+01   0.23538E+00
   0.63600E+01   0.23538E+00
   0.63600E+01   0.23538E+00
   0.63600E+01   0.23538E+00
   0.63600E+01   0.23537E+00
   0.63600E+01   0.23535E+00
   0.63600E+01   0.23534E+00
   0.63600E+01   0.23534E+00
   0.63600E+01   0.23533E+00
   0.63600E+01   0.23533E+00
   0.63600E+01   0.23532E+00
   0.63500E+01   0.23568E+00
   0.63500E+01   0.23566E+00
   0.63500E+01   0.23565E+00
   0.63500E+01   0.23565E+00
   0.63500E+01   0.23565E+00
   0.63500E+01   0.23564E+00
   0.63500E+01   0.23563E+00
   0.63500E+01   0.23562E+00
   0.63500E+01   0.23560E+00
   0.63500E+01   0.23560E+00
   0.63500E+01   0.23558E+00
   0.63500E+01   0.23557E+00
   0.63500E+01   0.23556E+00
   0.63500E+01   0.23555E+00
   0.63500E+01   0.23553E+00
   0.63500E+01   0.23553E+00
   0.63500E+01   0.23551E+00
   0.63500E+01   0.23549E+00
   0.63500E+01   0.23549E+00
   0.63500E+01   0.23548E+00
   0.63500E+01   0.23547E+00
   0.63500E+01   0.23547E+00
   0.63500E+01   0.23548E+00
   0.63500E+01   0.23547E+00
   0.63500E+01   0.23545E+00
   0.63500E+01   0.23543E+00
   0.63500E+01   0.23543E+00
   0.63500E+01   0.23543E+00
   0.63500E+01   0.23542E+00
   0.63500E+01   0.23541E+00
   0.63500E+01   0.23541E+00
   0.63500E+01   0.23540E+00
   0.63500E+01   0.23539E+00
   0.63500E+01   0.23537E+00
   0.63500E+01   0.23537E+00
   0.63500E+01   0.23536E+00
   0.63500E+01   0.23535E+00
   0.63500E+01   0.23533E+00
   0.63400E+01   0.23569E+00
   0.63400E+01   0.23568E+00
   0.63400E+01   0.23568E+00
   0.63400E+01   0.23568E+00
   0.63400E+01   0.23569E+00
   0.63400E+01   0.23568E+00
   0.63400E+01   0.23566E+00
   0.63400E+01   0.23566E+00
   0.63400E+01   0.23566E+00
   0.63400E+01   0.23563E+00
   0.63400E+01   0.23563E+00
   0.63400E+01   0.23562E+00
   0.63400E+01   0.23561E+00
   0.63400E+01   0.23561E+00
   0.63400E+01   0.23561E+00
   0.63400E+01   0.23560E+00
   0.63400E+01   0.23560E+00
   0.63400E+01   0.23559E+00
   0.63400E+01   0.23557E+00
   0.63400E+01   0.23555E+00
   0.63400E+01   0.23554E+00
   0.63400E+01   0.23553E+00
   0.63400E+01   0.23552E+00
   0.63400E+01   0.23552E+00
   0.63400E+01   0.23551E+00
   0.63400E+01   0.23550E+00
   0.63400E+01   0.23550E+00
   0.63400E+01   0.23549E+00
   0.63400E+01   0.23549E+00
   0.63400E+01   0.23548E+00
   0.63400E+01   0.23547E+00
   0.63400E+01   0.23547E+00
   0.63400E+01   0.23547E+00
   0.63400E+01   0.23547E+00
   0.63400E+01   0.23547E+00
   0.63400E+01   0.23544E+00
   0.63400E+01   0.23544E+00
   0.63400E+01   0.23544E+00
   0.63400E+01   0.23544E+00
   0.63400E+01   0.23542E+00
   0.63400E+01   0.23539E+00
   0.63400E+01   0.23539E+00
   0.63400E+01   0.23538E+00
   0.63400E+01   0.23538E+00
   0.63400E+01   0.23538E+00
   0.63300E+01   0.23572E+00
   0.63300E+01   0.23573E+00
   0.63300E+01   0.23571E+00
   0.63300E+01   0.23569E+00
   0.63300E+01   0.23569E+00
   0.63300E+01   0.23568E+00
   0.63300E+01   0.23567E+00
   0.63300E+01   0.23567E+00
   0.63300E+01   0.23567E+00
   0.63300E+01   0.23563E+00
   0.63300E+01   0.23563E+00
   0.63300E+01   0.23562E+00
   0.63300E+01   0.23562E+00
   0.63300E+01   0.23562E+00
   0.63300E+01   0.23561E+00
   0.63300E+01   0.23561E+00
   0.63300E+01   0.23559E+00
   0.63300E+01   0.23558E+00
   0.63300E+01   0.23556E+00
   0.63300E+01   0.23555E+00
   0.63300E+01   0.23554E+00
   0.63300E+01   0.23553E+00
   0.63300E+01   0.23551E+00
   0.63300E+01   0.23551E+00
   0.63300E+01   0.23551E+00
   0.63300E+01   0.23550E+00
   0.63300E+01   0.23548E+00
   0.63300E+01   0.23548E+00
   0.63300E+01   0.23547E+00
   0.63300E+01   0.23547E+00
   0.63300E+01   0.23546E+00
   0.63300E+01   0.23544E+00
   0.63300E+01   0.23543E+00
   0.63300E+01   0.23542E+00
   0.63300E+01   0.23542E+00
   0.63300E+01   0.23538E+00
   0.63300E+01   0.23538E+00
   0.63300E+01   0.23538E+00
   0.63300E+01   0.23537E+00
   0.63300E+01   0.23536E+00
   0.63300E+01   0.23536E+00
   0.63200E+01   0.23573E+00
   0.63200E+01   0.23573E+00
   0.63200E+01   0.23572E+00
   0.63200E+01   0.23571E+00
   0.63200E+01   0.23570E+00
   0.63200E+01   0.23568E+00
   0.63200E+01   0.23567E+00
   0.63200E+01   0.23567E+00
   0.63200E+01   0.23566E+00
   0.63200E+01   0.23566E+00
   0.63200E+01   0.23565E+00
   0.63200E+01   0.23563E+00
   0.63200E+01   0.23563E+00
   0.63200E+01   0.23562E+00
   0.63200E+01   0.23561E+00
   0.63200E+01   0.23561E+00
   0.63200E+01   0.23560E+00
   0.63200E+01   0.23560E+00
   0.63200E+01   0.23560E+00
   0.63200E+01   0.23559E+00
   0.63200E+01   0.23559E+00
   0.63200E+01   0.23559E+00
   0.63200E+01   0.23558E+00
   0.63200E+01   0.23557E+00
   0.63200E+01   0.23556E+00
   0.63200E+01   0.23554E+00
   0.63200E+01   0.23552E+00
   0.63200E+01   0.23552E+00
   0.63200E+01   0.23551E+00
   0.63200E+01   0.23550E+00
   0.63200E+01   0.23552E+00
   0.63200E+01   0.23551E+00
   0.63200E+01   0.23549E+00
   0.63200E+01   0.23547E+00
   0.63200E+01   0.23547E+00
   0.63200E+01   0.23547E+00
   0.63200E+01   0.23545E+00
   0.63200E+01   0.23543E+00
   0.63200E+01   0.23542E+00
   0.63200E+01   0.23541E+00
   0.63200E+01   0.23541E+00
   0.63200E+01   0.23541E+00
   0.63200E+01   0.23539E+00
   0.63100E+01   0.23574E+00
   0.63100E+01   0.23572E+00
   0.63100E+01   0.23571E+00
   0.63100E+01   0.23571E+00
   0.63100E+01   0.23570E+00
   0.63100E+01   0.23570E+00
   0.63100E+01   0.23569E+00
   0.63100E+01   0.23566E+00
   0.63100E+01   0.23567E+00
   0.63100E+01   0.23565E+00
   0.63100E+01   0.23565E+00
   0.63100E+01   0.23564E+00
   0.63100E+01   0.23564E+00
   0.63100E+01   0.23563E+00
   0.63100E+01   0.23563E+00
   0.63100E+01   0.23562E+00
   0.63100E+01   0.23561E+00
   0.63100E+01   0.23561E+00
   0.63100E+01   0.23560E+00
   0.63100E+01   0.23560E+00
   0.63100E+01   0.23558E+00
   0.63100E+01   0.23558E+00
   0.63100E+01   0.23557E+00
   0.63100E+01   0.23557E+00
   0.63100E+01   0.23557E+00
   0.63100E+01   0.23557E+00
   0.63100E+01   0.23556E+00
   0.63100E+01   0.23556E+00
   0.63100E+01   0.23556E+00
   0.63100E+01   0.23555E+00
   0.63100E+01   0.23555E+00
   0.63100E+01   0.23555E+00
   0.63100E+01   0.23554E+00
   0.63100E+01   0.23552E+00
   0.63100E+01   0.23551E+00
   0.63100E+01   0.23551E+00
   0.63100E+01   0.23550E+00
   0.63100E+01   0.23548E+00
   0.63100E+01   0.23548E+00
   0.63100E+01   0.23546E+00
   0.63100E+01   0.23544E+00
   0.63100E+01   0.23543E+00
   0.63100E+01   0.23542E+00
   0.63100E+01   0.23541E+00
   0.63100E+01   0.23539E+00
   0.63000E+01   0.23575E+00
   0.63100E+01   0.23538E+00
   0.63000E+01   0.23575E+00
   0.63000E+01   0.23573E+00
   0.63000E+01   0.23572E+00
   0.63000E+01   0.23572E+00
   0.63000E+01   0.23571E+00
   0.63000E+01   0.23569E+00
   0.63000E+01   0.23569E+00
   0.63000E+01   0.23567E+00
   0.63000E+01   0.23567E+00
   0.63000E+01   0.23567E+00
   0.63000E+01   0.23565E+00
   0.63000E+01   0.23565E+00
   0.63000E+01   0.23564E+00
   0.63000E+01   0.23563E+00
   0.63000E+01   0.23563E+00
   0.63000E+01   0.23563E+00
   0.63000E+01   0.23562E+00
   0.63000E+01   0.23560E+00
   0.63000E+01   0.23560E+00
   0.63000E+01   0.23559E+00
   0.63000E+01   0.23558E+00
   0.63000E+01   0.23557E+00
   0.63000E+01   0.23556E+00
   0.63000E+01   0.23556E+00
   0.63000E+01   0.23555E+00
   0.63000E+01   0.23554E+00
   0.63000E+01   0.23553E+00
   0.63000E+01   0.23551E+00
   0.63000E+01   0.23549E+00
   0.63000E+01   0.23548E+00
   0.63000E+01   0.23548E+00
   0.63000E+01   0.23548E+00
   0.63000E+01   0.23547E+00
   0.63000E+01   0.23547E+00
   0.63000E+01   0.23545E+00
   0.63000E+01   0.23545E+00
   0.63000E+01   0.23544E+00
   0.62900E+01   0.23581E+00
   0.62900E+01   0.23581E+00
   0.62900E+01   0.23580E+00
   0.62900E+01   0.23579E+00
   0.62900E+01   0.23578E+00
   0.63000E+01   0.23540E+00
   0.62900E+01   0.23577E+00
   0.62900E+01   0.23577E+00
   0.62900E+01   0.23577E+00
   0.62900E+01   0.23574E+00
   0.63000E+01   0.23537E+00
   0.62900E+01   0.23572E+00
   0.62900E+01   0.23570E+00
   0.62900E+01   0.23567E+00
   0.62900E+01   0.23570E+00
   0.62900E+01   0.23564E+00
   0.62900E+01   0.23563E+00
   0.62900E+01   0.23562E+00
   0.62900E+01   0.23560E+00
   0.62900E+01   0.23559E+00
   0.62900E+01   0.23559E+00
   0.62900E+01   0.23559E+00
   0.62900E+01   0.23558E+00
   0.62900E+01   0.23558E+00
   0.62900E+01   0.23558E+00
   0.62900E+01   0.23557E+00
   0.62900E+01   0.23554E+00
   0.62900E+01   0.23554E+00
   0.62900E+01   0.23553E+00
   0.62900E+01   0.23552E+00
   0.62900E+01   0.23550E+00
   0.62900E+01   0.23549E+00
   0.62900E+01   0.23549E+00
   0.62900E+01   0.23549E+00
   0.62900E+01   0.23549E+00
   0.62900E+01   0.23549E+00
   0.62900E+01   0.23547E+00
   0.62900E+01   0.23546E+00
   0.62900E+01   0.23545E+00
   0.62900E+01   0.23545E+00
   0.62900E+01   0.23546E+00
   0.62900E+01   0.23545E+00
   0.62900E+01   0.23543E+00
   0.62800E+01   0.23581E+00
   0.62800E+01   0.23580E+00
   0.62800E+01   0.23578E+00
   0.62800E+01   0.23577E+00
   0.62800E+01   0.23577E+00
   0.62800E+01   0.23575E+00
   0.62800E+01   0.23574E+00
   0.62800E+01   0.23574E+00
   0.62800E+01   0.23574E+00
   0.62800E+01   0.23573E+00
   0.62800E+01   0.23572E+00
   0.62800E+01   0.23571E+00
   0.62800E+01   0.23570E+00
   0.62800E+01   0.23569E+00
   0.62800E+01   0.23569E+00
   0.62800E+01   0.23568E+00
   0.62800E+01   0.23568E+00
   0.62800E+01   0.23567E+00
   0.62800E+01   0.23566E+00
   0.62800E+01   0.23565E+00
   0.62800E+01   0.23563E+00
   0.62800E+01   0.23563E+00
   0.62800E+01   0.23563E+00
   0.62800E+01   0.23562E+00
   0.62800E+01   0.23562E+00
   0.62800E+01   0.23562E+00
   0.62800E+01   0.23561E+00
   0.62800E+01   0.23561E+00
   0.62800E+01   0.23561E+00
   0.62800E+01   0.23561E+00
   0.62800E+01   0.23560E+00
   0.62800E+01   0.23557E+00
   0.62800E+01   0.23556E+00
   0.62800E+01   0.23556E+00
   0.62800E+01   0.23556E+00
   0.62800E+01   0.23556E+00
   0.62800E+01   0.23556E+00
   0.62800E+01   0.23554E+00
   0.62800E+01   0.23553E+00
   0.62800E+01   0.23553E+00
   0.62800E+01   0.23553E+00
   0.62800E+01   0.23552E+00
   0.62800E+01   0.23550E+00
   0.62800E+01   0.23549E+00
   0.62800E+01   0.23548E+00
   0.62700E+01   0.23583E+00
   0.62800E+01   0.23545E+00
   0.62700E+01   0.23583E+00
   0.62700E+01   0.23583E+00
   0.62700E+01   0.23582E+00
   0.62700E+01   0.23581E+00
   0.62700E+01   0.23581E+00
   0.62700E+01   0.23580E+00
   0.62700E+01   0.23579E+00
   0.62700E+01   0.23577E+00
   0.62700E+01   0.23576E+00
   0.62700E+01   0.23576E+00
   0.62700E+01   0.23576E+00
   0.62700E+01   0.23574E+00
   0.62700E+01   0.23574E+00
   0.62700E+01   0.23574E+00
   0.62700E+01   0.23573E+00
   0.62700E+01   0.23571E+00
   0.62700E+01   0.23571E+00
   0.62700E+01   0.23570E+00
   0.62700E+01   0.23567E+00
   0.62700E+01   0.23565E+00
   0.62700E+01   0.23563E+00
   0.62700E+01   0.23563E+00
   0.62700E+01   0.23562E+00
   0.62700E+01   0.23561E+00
   0.62700E+01   0.23560E+00
   0.62700E+01   0.23560E+00
   0.62700E+01   0.23557E+00
   0.62700E+01   0.23556E+00
   0.62700E+01   0.23554E+00
   0.62700E+01   0.23554E+00
   0.62700E+01   0.23554E+00
   0.62700E+01   0.23553E+00
   0.62700E+01   0.23553E+00
   0.62700E+01   0.23551E+00
   0.62700E+01   0.23550E+00
   0.62700E+01   0.23550E+00
   0.62700E+01   0.23549E+00
   0.62700E+01   0.23549E+00
   0.62700E+01   0.23549E+00
   0.62700E+01   0.23548E+00
   0.62700E+01   0.23548E+00
   0.62700E+01   0.23546E+00
   0.62700E+01   0.23546E+00
   0.62700E+01   0.23546E+00
   0.62700E+01   0.23545E+00
   0.62700E+01   0.23545E+00
   0.62700E+01   0.23544E+00
   0.62700E+01   0.23542E+00
   0.62600E+01   0.23577E+00
   0.62600E+01   0.23575E+00
   0.62600E+01   0.23573E+00
   0.62600E+01   0.23573E+00
   0.62600E+01   0.23573E+00
   0.62600E+01   0.23572E+00
   0.62600E+01   0.23572E+00
   0.62600E+01   0.23572E+00
   0.62600E+01   0.23571E+00
   0.62600E+01   0.23571E+00
   0.62600E+01   0.23568E+00
   0.62600E+01   0.23567E+00
   0.62600E+01   0.23567E+00
   0.62600E+01   0.23565E+00
   0.62600E+01   0.23565E+00
   0.62600E+01   0.23565E+00
   0.62600E+01   0.23564E+00
   0.62600E+01   0.23562E+00
   0.62600E+01   0.23560E+00
   0.62600E+01   0.23560E+00
   0.62600E+01   0.23559E+00
   0.62600E+01   0.23558E+00
   0.62600E+01   0.23558E+00
   0.62600E+01   0.23557E+00
   0.62600E+01   0.23556E+00
   0.62600E+01   0.23556E+00
   0.62600E+01   0.23556E+00
   0.62600E+01   0.23554E+00
   0.62600E+01   0.23554E+00
   0.62600E+01   0.23552E+00
   0.62600E+01   0.23551E+00
   0.62600E+01   0.23550E+00
   0.62600E+01   0.23550E+00
   0.62600E+01   0.23548E+00
   0.62600E+01   0.23546E+00
   0.62600E+01   0.23545E+00
   0.62600E+01   0.23545E+00
   0.62600E+01   0.23545E+00
   0.62600E+01   0.23545E+00
   0.62500E+01   0.23582E+00
   0.62500E+01   0.23581E+00
   0.62500E+01   0.23581E+00
   0.62500E+01   0.23579E+00
   0.62500E+01   0.23580E+00
   0.62500E+01   0.23582E+00
   0.62500E+01   0.23579E+00
   0.62500E+01   0.23576E+00
   0.62500E+01   0.23575E+00
   0.62500E+01   0.23574E+00
   0.62500E+01   0.23573E+00
   0.62500E+01   0.23573E+00
   0.62500E+01   0.23572E+00
   0.62500E+01   0.23571E+00
   0.62500E+01   0.23571E+00
   0.62500E+01   0.23571E+00
   0.62500E+01   0.23571E+00
   0.62500E+01   0.23570E+00
   0.62500E+01   0.23570E+00
   0.62500E+01   0.23569E+00
   0.62500E+01   0.23568E+00
   0.62500E+01   0.23569E+00
   0.62500E+01   0.23568E+00
   0.62500E+01   0.23567E+00
   0.62500E+01   0.23567E+00
   0.62500E+01   0.23566E+00
   0.62500E+01   0.23565E+00
   0.62500E+01   0.23563E+00
   0.62500E+01   0.23563E+00
   0.62500E+01   0.23563E+00
   0.62500E+01   0.23559E+00
   0.62500E+01   0.23559E+00
   0.62500E+01   0.23558E+00
   0.62500E+01   0.23557E+00
   0.62500E+01   0.23557E+00
   0.62500E+01   0.23555E+00
   0.62500E+01   0.23555E+00
   0.62500E+01   0.23553E+00
   0.62500E+01   0.23553E+00
   0.62500E+01   0.23552E+00
   0.62500E+01   0.23551E+00
   0.62500E+01   0.23550E+00
   0.62500E+01   0.23550E+00
   0.62500E+01   0.23549E+00
   0.62500E+01   0.23548E+00
   0.62500E+01   0.23547E+00
   0.62500E+01   0.23547E+00
   0.62500E+01   0.23547E+00
   0.62500E+01   0.23547E+00
   0.62500E+01   0.23547E+00
   0.62400E+01   0.23583E+00
   0.62400E+01   0.23580E+00
   0.62400E+01   0.23581E+00
   0.62400E+01   0.23580E+00
   0.62400E+01   0.23578E+00
   0.62400E+01   0.23577E+00
   0.62400E+01   0.23577E+00
   0.62400E+01   0.23577E+00
   0.62400E+01   0.23576E+00
   0.62400E+01   0.23573E+00
   0.62400E+01   0.23573E+00
   0.62400E+01   0.23572E+00
   0.62400E+01   0.23570E+00
   0.62400E+01   0.23571E+00
   0.62400E+01   0.23569E+00
   0.62400E+01   0.23569E+00
   0.62400E+01   0.23569E+00
   0.62400E+01   0.23568E+00
   0.62400E+01   0.23566E+00
   0.62400E+01   0.23565E+00
   0.62400E+01   0.23565E+00
   0.62400E+01   0.23564E+00
   0.62400E+01   0.23563E+00
   0.62400E+01   0.23564E+00
   0.62400E+01   0.23561E+00
   0.62400E+01   0.23560E+00
   0.62400E+01   0.23559E+00
   0.62400E+01   0.23559E+00
   0.62400E+01   0.23558E+00
   0.62400E+01   0.23556E+00
   0.62400E+01   0.23555E+00
   0.62400E+01   0.23555E+00
   0.62400E+01   0.23554E+00
   0.62400E+01   0.23552E+00
   0.62400E+01   0.23551E+00
   0.62400E+01   0.23551E+00
   0.62400E+01   0.23551E+00
   0.62400E+01   0.23550E+00
   0.62400E+01   0.23549E+00
   0.62400E+01   0.23548E+00
   0.62400E+01   0.23547E+00
   0.62400E+01   0.23547E+00
   0.62400E+01   0.23547E+00
   0.62400E+01   0.23547E+00
   0.62400E+01   0.23546E+00
   0.62400E+01   0.23546E+00
   0.62400E+01   0.23545E+00
   0.62400E+01   0.23543E+00
   0.62400E+01   0.23542E+00
   0.62400E+01   0.23540E+00
   0.62300E+01   0.23578E+00
   0.62300E+01   0.23577E+00
   0.62300E+01   0.23574E+00
   0.62300E+01   0.23573E+00
   0.62300E+01   0.23572E+00
   0.62300E+01   0.23572E+00
   0.62300E+01   0.23571E+00
   0.62300E+01   0.23569E+00
   0.62300E+01   0.23568E+00
   0.62300E+01   0.23568E+00
   0.62300E+01   0.23566E+00
   0.62300E+01   0.23566E+00
   0.62300E+01   0.23568E+00
   0.62300E+01   0.23567E+00
   0.62300E+01   0.23565E+00
   0.62300E+01   0.23565E+00
   0.62300E+01   0.23564E+00
   0.62300E+01   0.23564E+00
   0.62300E+01   0.23564E+00
   0.62300E+01   0.23564E+00
   0.62300E+01   0.23561E+00
   0.62300E+01   0.23561E+00
   0.62300E+01   0.23561E+00
   0.62300E+01   0.23559E+00
   0.62300E+01   0.23557E+00
   0.62300E+01   0.23556E+00
   0.62300E+01   0.23556E+00
   0.62300E+01   0.23554E+00
   0.62300E+01   0.23553E+00
   0.62300E+01   0.23551E+00
   0.62300E+01   0.23550E+00
   0.62300E+01   0.23548E+00
   0.62300E+01   0.23546E+00
   0.62300E+01   0.23546E+00
   0.62300E+01   0.23545E+00
   0.62300E+01   0.23545E+00
   0.62300E+01   0.23545E+00
   0.62300E+01   0.23544E+00
   0.62300E+01   0.23544E+00
   0.62200E+01   0.23581E+00
   0.62200E+01   0.23581E+00
   0.62200E+01   0.23580E+00
   0.62200E+01   0.23579E+00
   0.62200E+01   0.23578E+00
   0.62200E+01   0.23577E+00
   0.62200E+01   0.23575E+00
   0.62200E+01   0.23575E+00
   0.62200E+01   0.23573E+00
   0.62200E+01   0.23573E+00
   0.62200E+01   0.23572E+00
   0.62200E+01   0.23572E+00
   0.62200E+01   0.23571E+00
   0.62200E+01   0.23569E+00
   0.62200E+01   0.23569E+00
   0.62200E+01   0.23569E+00
   0.62200E+01   0.23567E+00
   0.62200E+01   0.23567E+00
   0.62200E+01   0.23567E+00
   0.62200E+01   0.23566E+00
   0.62200E+01   0.23566E+00
   0.62200E+01   0.23565E+00
   0.62200E+01   0.23565E+00
   0.62200E+01   0.23564E+00
   0.62200E+01   0.23564E+00
   0.62200E+01   0.23564E+00
   0.62200E+01   0.23562E+00
   0.62200E+01   0.23561E+00
   0.62200E+01   0.23561E+00
   0.62200E+01   0.23559E+00
   0.62200E+01   0.23558E+00
   0.62200E+01   0.23555E+00
   0.62200E+01   0.23555E+00
   0.62200E+01   0.23555E+00
   0.62200E+01   0.23554E+00
   0.62200E+01   0.23553E+00
   0.62200E+01   0.23551E+00
   0.62200E+01   0.23550E+00
   0.62200E+01   0.23550E+00
   0.62200E+01   0.23549E+00
   0.62200E+01   0.23548E+00
   0.62200E+01   0.23548E+00
   0.62200E+01   0.23546E+00
   0.62200E+01   0.23546E+00
   0.62200E+01   0.23544E+00
   0.62200E+01   0.23543E+00
   0.62200E+01   0.23543E+00
   0.62200E+01   0.23542E+00
   0.62200E+01   0.23541E+00
   0.62200E+01   0.23540E+00
   0.62200E+01   0.23541E+00
   0.62100E+01   0.23578E+00
   0.62100E+01   0.23576E+00
   0.62100E+01   0.23576E+00
   0.62100E+01   0.23576E+00
   0.62100E+01   0.23576E+00
   0.62100E+01   0.23576E+00
   0.62100E+01   0.23575E+00
   0.62100E+01   0.23575E+00
   0.62100E+01   0.23574E+00
   0.62100E+01   0.23574E+00
   0.62100E+01   0.23572E+00
   0.62100E+01   0.23570E+00
   0.62100E+01   0.23570E+00
   0.62100E+01   0.23569E+00
   0.62100E+01   0.23567E+00
   0.62100E+01   0.23568E+00
   0.62100E+01   0.23566E+00
   0.62100E+01   0.23566E+00
   0.62100E+01   0.23565E+00
   0.62100E+01   0.23565E+00
   0.62100E+01   0.23564E+00
   0.62100E+01   0.23563E+00
   0.62100E+01   0.23563E+00
   0.62100E+01   0.23562E+00
   0.62100E+01   0.23561E+00
   0.62100E+01   0.23560E+00
   0.62100E+01   0.23558E+00
   0.62100E+01   0.23558E+00
   0.62100E+01   0.23556E+00
   0.62100E+01   0.23556E+00
   0.62100E+01   0.23555E+00
   0.62100E+01   0.23555E+00
   0.62100E+01   0.23555E+00
   0.62100E+01   0.23554E+00
   0.62100E+01   0.23554E+00
   0.62100E+01   0.23553E+00
   0.62100E+01   0.23552E+00
   0.62100E+01   0.23551E+00
   0.62100E+01   0.23551E+00
   0.62100E+01   0.23550E+00
   0.62100E+01   0.23551E+00
   0.62100E+01   0.23550E+00
   0.62100E+01   0.23550E+00
   0.62100E+01   0.23548E+00
   0.62100E+01   0.23547E+00
   0.62100E+01   0.23546E+00
   0.62100E+01   0.23544E+00
   0.62100E+01   0.23543E+00
   0.62100E+01   0.23543E+00
   0.62100E+01   0.23542E+00
   0.62000E+01   0.23579E+00
   0.62000E+01   0.23578E+00
   0.62000E+01   0.23575E+00
   0.62000E+01   0.23574E+00
   0.62000E+01   0.23574E+00
   0.62000E+01   0.23573E+00
   0.62000E+01   0.23572E+00
   0.62000E+01   0.23572E+00
   0.62000E+01   0.23571E+00
   0.62000E+01   0.23571E+00
   0.62000E+01   0.23571E+00
   0.62000E+01   0.23569E+00
   0.62000E+01   0.23569E+00
   0.62000E+01   0.23569E+00
   0.62000E+01   0.23566E+00
   0.62000E+01   0.23564E+00
   0.62000E+01   0.23566E+00
   0.62000E+01   0.23566E+00
   0.62000E+01   0.23563E+00
   0.62000E+01   0.23561E+00
   0.62000E+01   0.23560E+00
   0.62000E+01   0.23560E+00
   0.62000E+01   0.23559E+00
   0.62000E+01   0.23558E+00
   0.62000E+01   0.23557E+00
   0.62000E+01   0.23558E+00
   0.62000E+01   0.23556E+00
   0.62000E+01   0.23553E+00
   0.62000E+01   0.23553E+00
   0.62000E+01   0.23552E+00
   0.62000E+01   0.23551E+00
   0.62000E+01   0.23549E+00
   0.62000E+01   0.23549E+00
   0.62000E+01   0.23549E+00
   0.62000E+01   0.23548E+00
   0.62000E+01   0.23549E+00
   0.62000E+01   0.23548E+00
   0.62000E+01   0.23547E+00
   0.62000E+01   0.23546E+00
   0.62000E+01   0.23543E+00
   0.62000E+01   0.23543E+00
   0.61900E+01   0.23579E+00
   0.61900E+01   0.23578E+00
   0.61900E+01   0.23576E+00
   0.62000E+01   0.23537E+00
   0.61900E+01   0.23574E+00
   0.61900E+01   0.23573E+00
   0.61900E+01   0.23573E+00
   0.61900E+01   0.23572E+00
   0.61900E+01   0.23572E+00
   0.61900E+01   0.23570E+00
   0.61900E+01   0.23570E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23568E+00
   0.61900E+01   0.23569E+00
   0.61900E+01   0.23568E+00
   0.61900E+01   0.23568E+00
   0.61900E+01   0.23567E+00
   0.61900E+01   0.23566E+00
   0.61900E+01   0.23565E+00
   0.61900E+01   0.23561E+00
   0.61900E+01   0.23562E+00
   0.61900E+01   0.23561E+00
   0.61900E+01   0.23560E+00
   0.61900E+01   0.23558E+00
   0.61900E+01   0.23556E+00
   0.61900E+01   0.23553E+00
   0.61900E+01   0.23551E+00
   0.61900E+01   0.23550E+00
   0.61900E+01   0.23549E+00
   0.61900E+01   0.23548E+00
   0.61900E+01   0.23548E+00
   0.61900E+01   0.23548E+00
   0.61900E+01   0.23547E+00
   0.61900E+01   0.23546E+00
   0.61900E+01   0.23545E+00
   0.61900E+01   0.23544E+00
   0.61900E+01   0.23544E+00
   0.61900E+01   0.23544E+00
   0.61900E+01   0.23541E+00
   0.61900E+01   0.23541E+00
   0.61900E+01   0.23540E+00
   0.61900E+01   0.23540E+00
   0.61900E+01   0.23537E+00
   0.61800E+01   0.23573E+00
   0.61800E+01   0.23572E+00
   0.61800E+01   0.23572E+00
   0.61800E+01   0.23571E+00
   0.61800E+01   0.23572E+00
   0.61800E+01   0.23571E+00
   0.61900E+01   0.23533E+00
   0.61800E+01   0.23569E+00
   0.61800E+01   0.23569E+00
   0.61800E+01   0.23567E+00
   0.61800E+01   0.23565E+00
   0.61800E+01   0.23564E+00
   0.61800E+01   0.23564E+00
   0.61800E+01   0.23563E+00
   0.61800E+01   0.23565E+00
   0.61800E+01   0.23563E+00
   0.61800E+01   0.23562E+00
   0.61800E+01   0.23561E+00
   0.61800E+01   0.23561E+00
   0.61800E+01   0.23560E+00
   0.61800E+01   0.23559E+00
   0.61800E+01   0.23559E+00
   0.61800E+01   0.23558E+00
   0.61800E+01   0.23555E+00
   0.61800E+01   0.23555E+00
   0.61800E+01   0.23555E+00
   0.61800E+01   0.23554E+00
   0.61800E+01   0.23553E+00
   0.61800E+01   0.23553E+00
   0.61800E+01   0.23551E+00
   0.61800E+01   0.23550E+00
   0.61800E+01   0.23549E+00
   0.61800E+01   0.23549E+00
   0.61800E+01   0.23550E+00
   0.61800E+01   0.23550E+00
   0.61800E+01   0.23550E+00
   0.61800E+01   0.23549E+00
   0.61800E+01   0.23548E+00
   0.61800E+01   0.23548E+00
   0.61800E+01   0.23547E+00
   0.61800E+01   0.23546E+00
   0.61800E+01   0.23545E+00
   0.61800E+01   0.23543E+00
   0.61800E+01   0.23542E+00
   0.61800E+01   0.23541E+00
   0.61800E+01   0.23541E+00
   0.61800E+01   0.23540E+00
   0.61800E+01   0.23540E+00
   0.61800E+01   0.23540E+00
   0.61800E+01   0.23540E+00
   0.61800E+01   0.23539E+00
   0.61800E+01   0.23536E+00
   0.61800E+01   0.23536E+00
   0.61700E+01   0.23572E+00
   0.61700E+01   0.23572E+00
   0.61700E+01   0.23572E+00
   0.61700E+01   0.23571E+00
   0.61700E+01   0.23570E+00
   0.61700E+01   0.23568E+00
   0.61700E+01   0.23567E+00
   0.61700E+01   0.23567E+00
   0.61700E+01   0.23566E+00
   0.61700E+01   0.23565E+00
   0.61700E+01   0.23565E+00
   0.61700E+01   0.23564E+00
   0.61700E+01   0.23563E+00
   0.61700E+01   0.23561E+00
   0.61700E+01   0.23561E+00
   0.61700E+01   0.23561E+00
   0.61700E+01   0.23561E+00
   0.61700E+01   0.23559E+00
   0.61700E+01   0.23558E+00
   0.61700E+01   0.23558E+00
   0.61700E+01   0.23558E+00
   0.61700E+01   0.23556E+00
   0.61700E+01   0.23555E+00
   0.61700E+01   0.23555E+00
   0.61700E+01   0.23555E+00
   0.61700E+01   0.23554E+00
   0.61700E+01   0.23552E+00
   0.61700E+01   0.23551E+00
   0.61700E+01   0.23551E+00
   0.61700E+01   0.23549E+00
   0.61700E+01   0.23550E+00
   0.61700E+01   0.23549E+00
   0.61700E+01   0.23547E+00
   0.61700E+01   0.23547E+00
   0.61700E+01   0.23546E+00
   0.61700E+01   0.23545E+00
   0.61700E+01   0.23545E+00
   0.61700E+01   0.23544E+00
   0.61700E+01   0.23543E+00
   0.61700E+01   0.23542E+00
   0.61700E+01   0.23541E+00
   0.61700E+01   0.23540E+00
   0.61700E+01   0.23539E+00
   0.61700E+01   0.23539E+00
   0.61700E+01   0.23538E+00
   0.61700E+01   0.23538E+00
   0.61700E+01   0.23537E+00
   0.61700E+01   0.23536E+00
   0.61700E+01   0.23535E+00
   0.61700E+01   0.23535E+00
   0.61700E+01   0.23534E+00
   0.61700E+01   0.23534E+00
   0.61600E+01   0.23572E+00
   0.61600E+01   0.23571E+00
   0.61600E+01   0.23571E+00
   0.61600E+01   0.23571E+00
   0.61600E+01   0.23570E+00
   0.61600E+01   0.23570E+00
   0.61600E+01   0.23570E+00
   0.61600E+01   0.23568E+00
   0.61600E+01   0.23567E+00
   0.61600E+01   0.23567E+00
   0.61600E+01   0.23566E+00
   0.61600E+01   0.23565E+00
   0.61600E+01   0.23564E+00
   0.61600E+01   0.23563E+00
   0.61600E+01   0.23559E+00
   0.61600E+01   0.23559E+00
   0.61600E+01   0.23557E+00
   0.61600E+01   0.23555E+00
   0.61600E+01   0.23555E+00
   0.61600E+01   0.23556E+00
   0.61600E+01   0.23555E+00
   0.61600E+01   0.23554E+00
   0.61600E+01   0.23552E+00
   0.61600E+01   0.23551E+00
   0.61600E+01   0.23551E+00
   0.61600E+01   0.23552E+00
   0.61600E+01   0.23550E+00
   0.61600E+01   0.23549E+00
   0.61600E+01   0.23549E+00
   0.61600E+01   0.23546E+00
   0.61600E+01   0.23546E+00
   0.61600E+01   0.23546E+00
   0.61600E+01   0.23545E+00
   0.61600E+01   0.23544E+00
   0.61600E+01   0.23541E+00
   0.61600E+01   0.23541E+00
   0.61600E+01   0.23540E+00
   0.61600E+01   0.23539E+00
   0.61600E+01   0.23540E+00
   0.61600E+01   0.23539E+00
   0.61600E+01   0.23538E+00
   0.61600E+01   0.23538E+00
   0.61600E+01   0.23536E+00
   0.61600E+01   0.23535E+00
   0.61600E+01   0.23536E+00
   0.61600E+01   0.23536E+00
   0.61500E+01   0.23571E+00
   0.61600E+01   0.23533E+00
   0.61500E+01   0.23571E+00
   0.61500E+01   0.23570E+00
   0.61500E+01   0.23569E+00
   0.61500E+01   0.23569E+00
   0.61500E+01   0.23568E+00
   0.61500E+01   0.23567E+00
   0.61500E+01   0.23567E+00
   0.61500E+01   0.23566E+00
   0.61500E+01   0.23565E+00
   0.61500E+01   0.23564E+00
   0.61500E+01   0.23564E+00
   0.61500E+01   0.23563E+00
   0.61500E+01   0.23563E+00
   0.61500E+01   0.23560E+00
   0.61500E+01   0.23557E+00
   0.61500E+01   0.23554E+00
   0.61500E+01   0.23553E+00
   0.61500E+01   0.23554E+00
   0.61500E+01   0.23552E+00
   0.61500E+01   0.23550E+00
   0.61500E+01   0.23550E+00
   0.61500E+01   0.23549E+00
   0.61500E+01   0.23549E+00
   0.61500E+01   0.23548E+00
   0.61500E+01   0.23548E+00
   0.61500E+01   0.23548E+00
   0.61500E+01   0.23548E+00
   0.61500E+01   0.23546E+00
   0.61500E+01   0.23545E+00
   0.61500E+01   0.23546E+00
   0.61500E+01   0.23543E+00
   0.61500E+01   0.23545E+00
   0.61500E+01   0.23542E+00
   0.61500E+01   0.23540E+00
   0.61500E+01   0.23540E+00
   0.61500E+01   0.23541E+00
   0.61500E+01   0.23541E+00
   0.61500E+01   0.23541E+00
   0.61500E+01   0.23539E+00
   0.61500E+01   0.23537E+00
   0.61500E+01   0.23535E+00
   0.61500E+01   0.23533E+00
   0.61500E+01   0.23532E+00
   0.61500E+01   0.23532E+00
   0.61400E+01   0.23570E+00
   0.61500E+01   0.23532E+00
   0.61500E+01   0.23531E+00
   0.61400E+01   0.23568E+00
   0.61400E+01   0.23569E+00
   0.61400E+01   0.23568E+00
   0.61400E+01   0.23567E+00
   0.61400E+01   0.23566E+00
   0.61400E+01   0.23566E+00
   0.61400E+01   0.23566E+00
   0.61400E+01   0.23565E+00
   0.61400E+01   0.23565E+00
   0.61400E+01   0.23561E+00
   0.61400E+01   0.23561E+00
   0.61400E+01   0.23559E+00
   0.61400E+01   0.23559E+00
   0.61400E+01   0.23558E+00
   0.61400E+01   0.23557E+00
   0.61400E+01   0.23556E+00
   0.61400E+01   0.23555E+00
   0.61400E+01   0.23556E+00
   0.61400E+01   0.23555E+00
   0.61400E+01   0.23553E+00
   0.61400E+01   0.23553E+00
   0.61400E+01   0.23551E+00
   0.61400E+01   0.23549E+00
   0.61400E+01   0.23549E+00
   0.61400E+01   0.23548E+00
   0.61400E+01   0.23545E+00
   0.61400E+01   0.23547E+00
   0.61400E+01   0.23545E+00
   0.61400E+01   0.23542E+00
   0.61400E+01   0.23542E+00
   0.61400E+01   0.23541E+00
   0.61400E+01   0.23541E+00
   0.61400E+01   0.23539E+00
   0.61400E+01   0.23539E+00
   0.61400E+01   0.23540E+00
   0.61400E+01   0.23539E+00
   0.61400E+01   0.23539E+00
   0.61400E+01   0.23539E+00
   0.61400E+01   0.23537E+00
   0.61400E+01   0.23535E+00
   0.61400E+01   0.23535E+00
   0.61400E+01   0.23535E+00
   0.61400E+01   0.23535E+00
   0.61400E+01   0.23535E+00
   0.61400E+01   0.23535E+00
   0.61400E+01   0.23535E+00
   0.61400E+01   0.23535E+00
   0.61400E+01   0.23534E+00
   0.61400E+01   0.23533E+00
   0.61400E+01   0.23531E+00
   0.61400E+01   0.23531E+00
   0.61400E+01   0.23531E+00
   0.61300E+01   0.23567E+00
   0.61300E+01   0.23567E+00
   0.61300E+01   0.23567E+00
   0.61300E+01   0.23566E+00
   0.61300E+01   0.23566E+00
   0.61400E+01   0.23526E+00
   0.61400E+01   0.23526E+00
   0.61300E+01   0.23562E+00
   0.61300E+01   0.23560E+00
   0.61300E+01   0.23558E+00
   0.61300E+01   0.23556E+00
   0.61300E+01   0.23555E+00
   0.61300E+01   0.23554E+00
   0.61300E+01   0.23554E+00
   0.61300E+01   0.23553E+00
   0.61300E+01   0.23553E+00
   0.61300E+01   0.23551E+00
   0.61300E+01   0.23551E+00
   0.61300E+01   0.23550E+00
   0.61300E+01   0.23550E+00
   0.61300E+01   0.23548E+00
   0.61300E+01   0.23548E+00
   0.61300E+01   0.23547E+00
   0.61300E+01   0.23546E+00
   0.61300E+01   0.23544E+00
   0.61300E+01   0.23544E+00
   0.61300E+01   0.23543E+00
   0.61300E+01   0.23541E+00
   0.61300E+01   0.23541E+00
   0.61300E+01   0.23541E+00
   0.61300E+01   0.23541E+00
   0.61300E+01   0.23540E+00
   0.61300E+01   0.23539E+00
   0.61300E+01   0.23538E+00
   0.61300E+01   0.23536E+00
   0.61300E+01   0.23537E+00
   0.61300E+01   0.23536E+00
   0.61300E+01   0.23536E+00
   0.61300E+01   0.23534E+00
   0.61300E+01   0.23534E+00
   0.61300E+01   0.23534E+00
   0.61300E+01   0.23533E+00
   0.61300E+01   0.23533E+00
   0.61300E+01   0.23532E+00
   0.61300E+01   0.23532E+00
   0.61300E+01   0.23531E+00
   0.61300E+01   0.23531E+00
   0.61300E+01   0.23530E+00
   0.61300E+01   0.23529E+00
   0.61300E+01   0.23527E+00
   0.61300E+01   0.23527E+00
   0.61300E+01   0.23526E+00
   0.61300E+01   0.23526E+00
   0.61300E+01   0.23525E+00
   0.61300E+01   0.23525E+00
   0.61300E+01   0.23525E+00
   0.61200E+01   0.23559E+00
   0.61200E+01   0.23559E+00
   0.61200E+01   0.23558E+00
   0.61200E+01   0.23557E+00
   0.61200E+01   0.23555E+00
   0.61200E+01   0.23554E+00
   0.61200E+01   0.23554E+00
   0.61200E+01   0.23553E+00
   0.61200E+01   0.23553E+00
   0.61200E+01   0.23550E+00
   0.61200E+01   0.23550E+00
   0.61200E+01   0.23550E+00
   0.61200E+01   0.23548E+00
   0.61200E+01   0.23547E+00
   0.61200E+01   0.23547E+00
   0.61200E+01   0.23546E+00
   0.61200E+01   0.23546E+00
   0.61200E+01   0.23546E+00
   0.61200E+01   0.23545E+00
   0.61200E+01   0.23545E+00
   0.61200E+01   0.23545E+00
   0.61200E+01   0.23544E+00
   0.61200E+01   0.23544E+00
   0.61200E+01   0.23544E+00
   0.61200E+01   0.23544E+00
   0.61200E+01   0.23544E+00
   0.61200E+01   0.23543E+00
   0.61200E+01   0.23543E+00
   0.61200E+01   0.23542E+00
   0.61200E+01   0.23540E+00
   0.61200E+01   0.23540E+00
   0.61200E+01   0.23538E+00
   0.61200E+01   0.23537E+00
   0.61200E+01   0.23535E+00
   0.61200E+01   0.23534E+00
   0.61200E+01   0.23533E+00
   0.61200E+01   0.23533E+00
   0.61200E+01   0.23531E+00
   0.61200E+01   0.23531E+00
   0.61200E+01   0.23530E+00
   0.61200E+01   0.23529E+00
   0.61200E+01   0.23528E+00
   0.61200E+01   0.23526E+00
   0.61200E+01   0.23526E+00
   0.61200E+01   0.23525E+00
   0.61200E+01   0.23525E+00
   0.61200E+01   0.23523E+00
   0.61200E+01   0.23523E+00
   0.61200E+01   0.23523E+00
   0.61200E+01   0.23523E+00
   0.61200E+01   0.23523E+00
   0.61200E+01   0.23523E+00
   0.61200E+01   0.23522E+00
   0.61200E+01   0.23522E+00
   0.61200E+01   0.23521E+00
   0.61100E+01   0.23558E+00
   0.61100E+01   0.23558E+00
   0.61100E+01   0.23558E+00
   0.61100E+01   0.23556E+00
   0.61100E+01   0.23555E+00
   0.61100E+01   0.23555E+00
   0.61100E+01   0.23553E+00
   0.61100E+01   0.23552E+00
   0.61100E+01   0.23552E+00
   0.61100E+01   0.23550E+00
   0.61100E+01   0.23548E+00
   0.61100E+01   0.23547E+00
   0.61100E+01   0.23547E+00
   0.61100E+01   0.23544E+00
   0.61100E+01   0.23545E+00
   0.61100E+01   0.23543E+00
   0.61100E+01   0.23543E+00
   0.61100E+01   0.23543E+00
   0.61100E+01   0.23542E+00
   0.61100E+01   0.23541E+00
   0.61100E+01   0.23542E+00
   0.61100E+01   0.23541E+00
   0.61100E+01   0.23541E+00
   0.61100E+01   0.23541E+00
   0.61100E+01   0.23539E+00
   0.61100E+01   0.23538E+00
   0.61100E+01   0.23537E+00
   0.61100E+01   0.23535E+00
   0.61100E+01   0.23535E+00
   0.61100E+01   0.23533E+00
   0.61100E+01   0.23532E+00
   0.61100E+01   0.23532E+00
   0.61100E+01   0.23531E+00
   0.61100E+01   0.23530E+00
   0.61100E+01   0.23530E+00
   0.61100E+01   0.23530E+00
   0.61100E+01   0.23529E+00
   0.61100E+01   0.23530E+00
   0.61100E+01   0.23529E+00
   0.61100E+01   0.23529E+00
   0.61100E+01   0.23526E+00
   0.61100E+01   0.23525E+00
   0.61100E+01   0.23523E+00
   0.61100E+01   0.23523E+00
   0.61100E+01   0.23523E+00
   0.61100E+01   0.23523E+00
   0.61100E+01   0.23522E+00
   0.61100E+01   0.23522E+00
   0.61100E+01   0.23522E+00
   0.61100E+01   0.23520E+00
   0.61100E+01   0.23520E+00
   0.61100E+01   0.23519E+00
   0.61100E+01   0.23518E+00
   0.61100E+01   0.23518E+00
   0.61100E+01   0.23517E+00
   0.61000E+01   0.23554E+00
   0.61000E+01   0.23553E+00
   0.61000E+01   0.23552E+00
   0.61000E+01   0.23552E+00
   0.61000E+01   0.23552E+00
   0.61000E+01   0.23550E+00
   0.61000E+01   0.23548E+00
   0.61000E+01   0.23548E+00
   0.61000E+01   0.23547E+00
   0.61000E+01   0.23546E+00
   0.61000E+01   0.23546E+00
   0.61000E+01   0.23545E+00
   0.61000E+01   0.23545E+00
   0.61000E+01   0.23545E+00
   0.61000E+01   0.23545E+00
   0.61000E+01   0.23545E+00
   0.61000E+01   0.23543E+00
   0.61000E+01   0.23541E+00
   0.61000E+01   0.23540E+00
   0.61000E+01   0.23538E+00
   0.61000E+01   0.23533E+00
   0.61000E+01   0.23533E+00
   0.61000E+01   0.23533E+00
   0.61000E+01   0.23532E+00
   0.61000E+01   0.23532E+00
   0.61000E+01   0.23532E+00
   0.61000E+01   0.23531E+00
   0.61000E+01   0.23531E+00
   0.61000E+01   0.23531E+00
   0.61000E+01   0.23530E+00
   0.61000E+01   0.23528E+00
   0.61000E+01   0.23527E+00
   0.61000E+01   0.23527E+00
   0.61000E+01   0.23527E+00
   0.61000E+01   0.23526E+00
   0.61000E+01   0.23525E+00
   0.61000E+01   0.23523E+00
   0.61000E+01   0.23520E+00
   0.61000E+01   0.23519E+00
   0.61000E+01   0.23518E+00
   0.61000E+01   0.23517E+00
   0.61000E+01   0.23516E+00
   0.61000E+01   0.23517E+00
   0.61000E+01   0.23516E+00
   0.61000E+01   0.23514E+00
   0.61000E+01   0.23514E+00
   0.60900E+01   0.23551E+00
   0.60900E+01   0.23551E+00
   0.60900E+01   0.23551E+00
   0.60900E+01   0.23550E+00
   0.60900E+01   0.23549E+00
   0.60900E+01   0.23548E+00
   0.60900E+01   0.23548E+00
   0.60900E+01   0.23547E+00
   0.60900E+01   0.23547E+00
   0.60900E+01   0.23546E+00
   0.60900E+01   0.23546E+00
   0.60900E+01   0.23545E+00
   0.60900E+01   0.23545E+00
   0.60900E+01   0.23543E+00
   0.60900E+01   0.23542E+00
   0.60900E+01   0.23542E+00
   0.60900E+01   0.23541E+00
   0.60900E+01   0.23540E+00
   0.60900E+01   0.23541E+00
   0.60900E+01   0.23540E+00
   0.60900E+01   0.23538E+00
   0.60900E+01   0.23538E+00
   0.60900E+01   0.23536E+00
   0.60900E+01   0.23535E+00
   0.60900E+01   0.23533E+00
   0.60900E+01   0.23533E+00
   0.60900E+01   0.23533E+00
   0.60900E+01   0.23532E+00
   0.60900E+01   0.23532E+00
   0.60900E+01   0.23532E+00
   0.60900E+01   0.23530E+00
   0.60900E+01   0.23529E+00
   0.60900E+01   0.23529E+00
   0.60900E+01   0.23527E+00
   0.60900E+01   0.23526E+00
   0.60900E+01   0.23525E+00
   0.60900E+01   0.23524E+00
   0.60900E+01   0.23522E+00
   0.60900E+01   0.23522E+00
   0.60900E+01   0.23520E+00
   0.60900E+01   0.23521E+00
   0.60900E+01   0.23521E+00
   0.60900E+01   0.23520E+00
   0.60900E+01   0.23519E+00
   0.60900E+01   0.23518E+00
   0.60900E+01   0.23518E+00
   0.60900E+01   0.23518E+00
   0.60900E+01   0.23518E+00
   0.60900E+01   0.23518E+00
   0.60900E+01   0.23517E+00
   0.60900E+01   0.23516E+00
   0.60900E+01   0.23515E+00
   0.60900E+01   0.23514E+00
   0.60900E+01   0.23513E+00
   0.60800E+01   0.23550E+00
   0.60800E+01   0.23549E+00
   0.60800E+01   0.23548E+00
   0.60900E+01   0.23509E+00
   0.60800E+01   0.23548E+00
   0.60800E+01   0.23547E+00
   0.60800E+01   0.23546E+00
   0.60800E+01   0.23545E+00
   0.60800E+01   0.23545E+00
   0.60800E+01   0.23545E+00
   0.60800E+01   0.23544E+00
   0.60800E+01   0.23540E+00
   0.60800E+01   0.23539E+00
   0.60800E+01   0.23539E+00
   0.60800E+01   0.23536E+00
   0.60800E+01   0.23535E+00
   0.60800E+01   0.23534E+00
   0.60800E+01   0.23533E+00
   0.60800E+01   0.23532E+00
   0.60800E+01   0.23532E+00
   0.60800E+01   0.23532E+00
   0.60800E+01   0.23532E+00
   0.60800E+01   0.23531E+00
   0.60800E+01   0.23530E+00
   0.60800E+01   0.23529E+00
   0.60800E+01   0.23529E+00
   0.60800E+01   0.23528E+00
   0.60800E+01   0.23527E+00
   0.60800E+01   0.23525E+00
   0.60800E+01   0.23524E+00
   0.60800E+01   0.23523E+00
   0.60800E+01   0.23521E+00
   0.60800E+01   0.23521E+00
   0.60800E+01   0.23520E+00
   0.60800E+01   0.23519E+00
   0.60800E+01   0.23518E+00
   0.60800E+01   0.23518E+00
   0.60800E+01   0.23518E+00
   0.60800E+01   0.23518E+00
   0.60800E+01   0.23517E+00
   0.60800E+01   0.23516E+00
   0.60800E+01   0.23515E+00
   0.60800E+01   0.23515E+00
   0.60800E+01   0.23515E+00
   0.60800E+01   0.23514E+00
   0.60800E+01   0.23513E+00
   0.60800E+01   0.23513E+00
   0.60800E+01   0.23512E+00
   0.60800E+01   0.23512E+00
   0.60800E+01   0.23511E+00
   0.60800E+01   0.23511E+00
   0.60800E+01   0.23511E+00
   0.60800E+01   0.23510E+00
   0.60800E+01   0.23508E+00
   0.60800E+01   0.23507E+00
   0.60800E+01   0.23507E+00
   0.60800E+01   0.23506E+00
   0.60800E+01   0.23505E+00
   0.60800E+01   0.23504E+00
   0.60800E+01   0.23503E+00
   0.60800E+01   0.23503E+00
   0.60700E+01   0.23541E+00
   0.60700E+01   0.23540E+00
   0.60700E+01   0.23539E+00
   0.60700E+01   0.23537E+00
   0.60700E+01   0.23536E+00
   0.60700E+01   0.23534E+00
   0.60700E+01   0.23533E+00
   0.60700E+01   0.23533E+00
   0.60700E+01   0.23532E+00
   0.60700E+01   0.23532E+00
   0.60700E+01   0.23531E+00
   0.60700E+01   0.23530E+00
   0.60700E+01   0.23531E+00
   0.60700E+01   0.23528E+00
   0.60700E+01   0.23528E+00
   0.60700E+01   0.23528E+00
   0.60700E+01   0.23526E+00
   0.60700E+01   0.23525E+00
   0.60700E+01   0.23525E+00
   0.60700E+01   0.23525E+00
   0.60700E+01   0.23524E+00
   0.60700E+01   0.23524E+00
   0.60700E+01   0.23524E+00
   0.60700E+01   0.23523E+00
   0.60700E+01   0.23522E+00
   0.60700E+01   0.23521E+00
   0.60700E+01   0.23520E+00
   0.60700E+01   0.23520E+00
   0.60700E+01   0.23519E+00
   0.60700E+01   0.23518E+00
   0.60700E+01   0.23518E+00
   0.60700E+01   0.23517E+00
   0.60700E+01   0.23517E+00
   0.60700E+01   0.23515E+00
   0.60700E+01   0.23513E+00
   0.60700E+01   0.23511E+00
   0.60700E+01   0.23510E+00
   0.60700E+01   0.23508E+00
   0.60700E+01   0.23507E+00
   0.60700E+01   0.23507E+00
   0.60700E+01   0.23506E+00
   0.60700E+01   0.23505E+00
   0.60700E+01   0.23504E+00
   0.60700E+01   0.23504E+00
   0.60700E+01   0.23502E+00
   0.60700E+01   0.23503E+00
   0.60700E+01   0.23500E+00
   0.60700E+01   0.23500E+00
   0.60700E+01   0.23500E+00
   0.60700E+01   0.23500E+00
   0.60700E+01   0.23499E+00
   0.60700E+01   0.23500E+00
   0.60700E+01   0.23499E+00
   0.60700E+01   0.23499E+00
   0.60700E+01   0.23498E+00
   0.60700E+01   0.23497E+00
   0.60700E+01   0.23497E+00
   0.60600E+01   0.23534E+00
   0.60600E+01   0.23533E+00
   0.60600E+01   0.23533E+00
   0.60600E+01   0.23533E+00
   0.60700E+01   0.23494E+00
   0.60600E+01   0.23532E+00
   0.60600E+01   0.23531E+00
   0.60600E+01   0.23529E+00
   0.60600E+01   0.23529E+00
   0.60600E+01   0.23526E+00
   0.60600E+01   0.23525E+00
   0.60600E+01   0.23525E+00
   0.60600E+01   0.23523E+00
   0.60600E+01   0.23522E+00
   0.60600E+01   0.23520E+00
   0.60600E+01   0.23521E+00
   0.60600E+01   0.23520E+00
   0.60600E+01   0.23520E+00
   0.60600E+01   0.23518E+00
   0.60600E+01   0.23518E+00
   0.60600E+01   0.23517E+00
   0.60600E+01   0.23516E+00
   0.60600E+01   0.23515E+00
   0.60600E+01   0.23514E+00
   0.60600E+01   0.23514E+00
   0.60600E+01   0.23514E+00
   0.60600E+01   0.23513E+00
   0.60600E+01   0.23513E+00
   0.60600E+01   0.23512E+00
   0.60600E+01   0.23511E+00
   0.60600E+01   0.23511E+00
   0.60600E+01   0.23510E+00
   0.60600E+01   0.23508E+00
   0.60600E+01   0.23507E+00
   0.60600E+01   0.23507E+00
   0.60600E+01   0.23506E+00
   0.60600E+01   0.23504E+00
   0.60600E+01   0.23505E+00
   0.60600E+01   0.23504E+00
   0.60600E+01   0.23503E+00
   0.60600E+01   0.23503E+00
   0.60600E+01   0.23502E+00
   0.60600E+01   0.23502E+00
   0.60600E+01   0.23502E+00
   0.60600E+01   0.23502E+00
   0.60600E+01   0.23499E+00
   0.60600E+01   0.23499E+00
   0.60600E+01   0.23498E+00
   0.60600E+01   0.23496E+00
   0.60600E+01   0.23496E+00
   0.60500E+01   0.23534E+00
   0.60600E+01   0.23495E+00
   0.60500E+01   0.23532E+00
   0.60500E+01   0.23531E+00
   0.60500E+01   0.23531E+00
   0.60500E+01   0.23529E+00
   0.60500E+01   0.23529E+00
   0.60500E+01   0.23529E+00
   0.60600E+01   0.23489E+00
   0.60500E+01   0.23527E+00
   0.60500E+01   0.23527E+00
   0.60500E+01   0.23527E+00
   0.60500E+01   0.23527E+00
   0.60500E+01   0.23526E+00
   0.60500E+01   0.23526E+00
   0.60500E+01   0.23525E+00
   0.60500E+01   0.23523E+00
   0.60500E+01   0.23521E+00
   0.60500E+01   0.23521E+00
   0.60500E+01   0.23519E+00
   0.60500E+01   0.23519E+00
   0.60500E+01   0.23518E+00
   0.60500E+01   0.23515E+00
   0.60500E+01   0.23515E+00
   0.60500E+01   0.23515E+00
   0.60500E+01   0.23514E+00
   0.60500E+01   0.23513E+00
   0.60500E+01   0.23512E+00
   0.60500E+01   0.23512E+00
   0.60500E+01   0.23511E+00
   0.60500E+01   0.23510E+00
   0.60500E+01   0.23510E+00
   0.60500E+01   0.23509E+00
   0.60500E+01   0.23509E+00
   0.60500E+01   0.23508E+00
   0.60500E+01   0.23508E+00
   0.60500E+01   0.23507E+00
   0.60500E+01   0.23506E+00
   0.60500E+01   0.23506E+00
   0.60500E+01   0.23506E+00
   0.60500E+01   0.23505E+00
   0.60500E+01   0.23505E+00
   0.60500E+01   0.23505E+00
   0.60500E+01   0.23504E+00
   0.60500E+01   0.23503E+00
   0.60500E+01   0.23501E+00
   0.60500E+01   0.23499E+00
   0.60500E+01   0.23499E+00
   0.60500E+01   0.23497E+00
   0.60500E+01   0.23495E+00
   0.60500E+01   0.23494E+00
   0.60500E+01   0.23492E+00
   0.60500E+01   0.23492E+00
   0.60500E+01   0.23492E+00
   0.60500E+01   0.23491E+00
   0.60500E+01   0.23490E+00
   0.60500E+01   0.23490E+00
   0.60500E+01   0.23489E+00
   0.60500E+01   0.23489E+00
   0.60500E+01   0.23486E+00
   0.60400E+01   0.23524E+00
   0.60400E+01   0.23524E+00
   0.60400E+01   0.23522E+00
   0.60400E+01   0.23522E+00
   0.60400E+01   0.23522E+00
   0.60400E+01   0.23522E+00
   0.60400E+01   0.23521E+00
   0.60400E+01   0.23521E+00
   0.60400E+01   0.23521E+00
   0.60400E+01   0.23520E+00
   0.60400E+01   0.23519E+00
   0.60400E+01   0.23518E+00
   0.60400E+01   0.23517E+00
   0.60400E+01   0.23517E+00
   0.60400E+01   0.23517E+00
   0.60400E+01   0.23517E+00
   0.60400E+01   0.23517E+00
   0.60400E+01   0.23516E+00
   0.60400E+01   0.23515E+00
   0.60400E+01   0.23515E+00
   0.60400E+01   0.23515E+00
   0.60400E+01   0.23515E+00
   0.60400E+01   0.23512E+00
   0.60400E+01   0.23511E+00
   0.60400E+01   0.23509E+00
   0.60400E+01   0.23507E+00
   0.60400E+01   0.23506E+00
   0.60400E+01   0.23506E+00
   0.60400E+01   0.23505E+00
   0.60400E+01   0.23505E+00
   0.60400E+01   0.23504E+00
   0.60400E+01   0.23504E+00
   0.60400E+01   0.23503E+00
   0.60400E+01   0.23501E+00
   0.60400E+01   0.23501E+00
   0.60400E+01   0.23501E+00
   0.60400E+01   0.23500E+00
   0.60400E+01   0.23498E+00
   0.60400E+01   0.23498E+00
   0.60400E+01   0.23497E+00
   0.60400E+01   0.23495E+00
   0.60400E+01   0.23495E+00
   0.60400E+01   0.23494E+00
   0.60400E+01   0.23494E+00
   0.60400E+01   0.23493E+00
   0.60400E+01   0.23492E+00
   0.60400E+01   0.23492E+00
   0.60400E+01   0.23491E+00
   0.60400E+01   0.23490E+00
   0.60400E+01   0.23490E+00
   0.60400E+01   0.23489E+00
   0.60400E+01   0.23489E+00
   0.60400E+01   0.23488E+00
   0.60400E+01   0.23487E+00
   0.60400E+01   0.23486E+00
   0.60400E+01   0.23486E+00
   0.60400E+01   0.23486E+00
   0.60400E+01   0.23485E+00
   0.60400E+01   0.23485E+00
   0.60400E+01   0.23485E+00
   0.60400E+01   0.23483E+00
   0.60400E+01   0.23482E+00
   0.60400E+01   0.23481E+00
   0.60400E+01   0.23479E+00
   0.60400E+01   0.23479E+00
   0.60300E+01   0.23517E+00
   0.60300E+01   0.23516E+00
   0.60300E+01   0.23515E+00
   0.60300E+01   0.23515E+00
   0.60300E+01   0.23513E+00
   0.60300E+01   0.23511E+00
   0.60300E+01   0.23510E+00
   0.60300E+01   0.23510E+00
   0.60300E+01   0.23510E+00
   0.60300E+01   0.23509E+00
   0.60300E+01   0.23508E+00
   0.60300E+01   0.23507E+00
   0.60300E+01   0.23507E+00
   0.60300E+01   0.23507E+00
   0.60300E+01   0.23505E+00
   0.60300E+01   0.23504E+00
   0.60300E+01   0.23504E+00
   0.60300E+01   0.23502E+00
   0.60300E+01   0.23502E+00
   0.60300E+01   0.23503E+00
   0.60300E+01   0.23502E+00
   0.60300E+01   0.23500E+00
   0.60300E+01   0.23500E+00
   0.60300E+01   0.23500E+00
   0.60300E+01   0.23500E+00
   0.60300E+01   0.23499E+00
   0.60300E+01   0.23499E+00
   0.60300E+01   0.23498E+00
   0.60300E+01   0.23497E+00
   0.60300E+01   0.23495E+00
   0.60300E+01   0.23494E+00
   0.60300E+01   0.23494E+00
   0.60300E+01   0.23493E+00
   0.60300E+01   0.23493E+00
   0.60300E+01   0.23492E+00
   0.60300E+01   0.23490E+00
   0.60300E+01   0.23489E+00
   0.60300E+01   0.23489E+00
   0.60300E+01   0.23488E+00
   0.60300E+01   0.23487E+00
   0.60300E+01   0.23485E+00
   0.60300E+01   0.23484E+00
   0.60300E+01   0.23484E+00
   0.60300E+01   0.23483E+00
   0.60300E+01   0.23482E+00
   0.60300E+01   0.23482E+00
   0.60300E+01   0.23481E+00
   0.60300E+01   0.23481E+00
   0.60300E+01   0.23480E+00
   0.60300E+01   0.23479E+00
   0.60300E+01   0.23479E+00
   0.60300E+01   0.23478E+00
   0.60200E+01   0.23516E+00
   0.60200E+01   0.23515E+00
   0.60200E+01   0.23515E+00
   0.60200E+01   0.23513E+00
   0.60200E+01   0.23514E+00
   0.60200E+01   0.23513E+00
   0.60200E+01   0.23512E+00
   0.60200E+01   0.23511E+00
   0.60200E+01   0.23510E+00
   0.60200E+01   0.23510E+00
   0.60200E+01   0.23510E+00
   0.60200E+01   0.23508E+00
   0.60200E+01   0.23508E+00
   0.60200E+01   0.23506E+00
   0.60200E+01   0.23505E+00
   0.60200E+01   0.23504E+00
   0.60200E+01   0.23504E+00
   0.60200E+01   0.23504E+00
   0.60200E+01   0.23503E+00
   0.60200E+01   0.23502E+00
   0.60200E+01   0.23502E+00
   0.60200E+01   0.23501E+00
   0.60200E+01   0.23501E+00
   0.60200E+01   0.23501E+00
   0.60200E+01   0.23500E+00
   0.60200E+01   0.23500E+00
   0.60200E+01   0.23499E+00
   0.60200E+01   0.23499E+00
   0.60200E+01   0.23497E+00
   0.60200E+01   0.23497E+00
   0.60200E+01   0.23496E+00
   0.60200E+01   0.23495E+00
   0.60200E+01   0.23495E+00
   0.60200E+01   0.23492E+00
   0.60200E+01   0.23492E+00
   0.60200E+01   0.23491E+00
   0.60200E+01   0.23490E+00
   0.60200E+01   0.23490E+00
   0.60200E+01   0.23488E+00
   0.60200E+01   0.23488E+00
   0.60200E+01   0.23488E+00
   0.60200E+01   0.23487E+00
   0.60200E+01   0.23487E+00
   0.60200E+01   0.23486E+00
   0.60200E+01   0.23485E+00
   0.60200E+01   0.23485E+00
   0.60200E+01   0.23484E+00
   0.60200E+01   0.23483E+00
   0.60200E+01   0.23483E+00
   0.60200E+01   0.23483E+00
   0.60200E+01   0.23479E+00
   0.60200E+01   0.23477E+00
   0.60200E+01   0.23477E+00
   0.60200E+01   0.23476E+00
   0.60200E+01   0.23476E+00
   0.60200E+01   0.23475E+00
   0.60200E+01   0.23473E+00
   0.60200E+01   0.23472E+00
   0.60200E+01   0.23472E+00
   0.60200E+01   0.23471E+00
   0.60200E+01   0.23471E+00
   0.60200E+01   0.23471E+00
   0.60200E+01   0.23471E+00
   0.60200E+01   0.23470E+00
   0.60200E+01   0.23471E+00
   0.60200E+01   0.23470E+00
   0.60200E+01   0.23469E+00
   0.60100E+01   0.23506E+00
   0.60100E+01   0.23505E+00
   0.60100E+01   0.23505E+00
   0.60100E+01   0.23503E+00
   0.60100E+01   0.23502E+00
   0.60100E+01   0.23501E+00
   0.60100E+01   0.23500E+00
   0.60100E+01   0.23500E+00
   0.60100E+01   0.23499E+00
   0.60100E+01   0.23498E+00
   0.60100E+01   0.23498E+00
   0.60100E+01   0.23497E+00
   0.60100E+01   0.23498E+00
   0.60100E+01   0.23496E+00
   0.60100E+01   0.23496E+00
   0.60100E+01   0.23496E+00
   0.60100E+01   0.23495E+00
   0.60100E+01   0.23493E+00
   0.60100E+01   0.23490E+00
   0.60100E+01   0.23489E+00
   0.60100E+01   0.23490E+00
   0.60100E+01   0.23490E+00
   0.60100E+01   0.23488E+00
   0.60100E+01   0.23488E+00
   0.60100E+01   0.23487E+00
   0.60100E+01   0.23486E+00
   0.60100E+01   0.23486E+00
   0.60100E+01   0.23483E+00
   0.60100E+01   0.23482E+00
   0.60100E+01   0.23482E+00
   0.60100E+01   0.23482E+00
   0.60100E+01   0.23482E+00
   0.60100E+01   0.23482E+00
   0.60100E+01   0.23482E+00
   0.60100E+01   0.23480E+00
   0.60100E+01   0.23480E+00
   0.60100E+01   0.23480E+00
   0.60100E+01   0.23480E+00
   0.60100E+01   0.23478E+00
   0.60100E+01   0.23477E+00
   0.60100E+01   0.23477E+00
   0.60100E+01   0.23477E+00
   0.60100E+01   0.23476E+00
   0.60100E+01   0.23476E+00
   0.60100E+01   0.23476E+00
   0.60100E+01   0.23475E+00
   0.60100E+01   0.23474E+00
   0.60100E+01   0.23474E+00
   0.60100E+01   0.23473E+00
   0.60100E+01   0.23471E+00
   0.60100E+01   0.23471E+00
   0.60100E+01   0.23471E+00
   0.60100E+01   0.23470E+00
   0.60100E+01   0.23466E+00
   0.60100E+01   0.23464E+00
   0.60100E+01   0.23465E+00
   0.60100E+01   0.23464E+00
   0.60100E+01   0.23463E+00
   0.60100E+01   0.23461E+00
   0.60000E+01   0.23499E+00
   0.60000E+01   0.23499E+00
   0.60000E+01   0.23498E+00
   0.60000E+01   0.23498E+00
   0.60000E+01   0.23496E+00
   0.60000E+01   0.23496E+00
   0.60000E+01   0.23495E+00
   0.60000E+01   0.23495E+00
   0.60000E+01   0.23494E+00
   0.60000E+01   0.23494E+00
   0.60000E+01   0.23492E+00
   0.60000E+01   0.23492E+00
   0.60000E+01   0.23490E+00
   0.60000E+01   0.23490E+00
   0.60000E+01   0.23491E+00
   0.60000E+01   0.23489E+00
   0.60000E+01   0.23489E+00
   0.60000E+01   0.23489E+00
   0.60000E+01   0.23488E+00
   0.60000E+01   0.23487E+00
   0.60000E+01   0.23486E+00
   0.60000E+01   0.23485E+00
   0.60000E+01   0.23484E+00
   0.60000E+01   0.23484E+00
   0.60000E+01   0.23484E+00
   0.60000E+01   0.23483E+00
   0.60000E+01   0.23482E+00
   0.60000E+01   0.23480E+00
   0.60000E+01   0.23479E+00
   0.60000E+01   0.23479E+00
   0.60000E+01   0.23477E+00
   0.60000E+01   0.23476E+00
   0.60000E+01   0.23476E+00
   0.60000E+01   0.23475E+00
   0.60000E+01   0.23473E+00
   0.60000E+01   0.23473E+00
   0.60000E+01   0.23472E+00
   0.60000E+01   0.23471E+00
   0.60000E+01   0.23469E+00
   0.60000E+01   0.23469E+00
   0.60000E+01   0.23467E+00
   0.60000E+01   0.23466E+00
   0.60000E+01   0.23466E+00
   0.60000E+01   0.23465E+00
   0.60000E+01   0.23465E+00
   0.60000E+01   0.23465E+00
   0.60000E+01   0.23465E+00
   0.60000E+01   0.23465E+00
   0.60000E+01   0.23463E+00
   0.60000E+01   0.23463E+00
   0.60000E+01   0.23462E+00
   0.60000E+01   0.23461E+00
   0.60000E+01   0.23460E+00
   0.60000E+01   0.23460E+00
   0.60000E+01   0.23460E+00
   0.60000E+01   0.23460E+00
   0.60000E+01   0.23460E+00
   0.60000E+01   0.23459E+00
   0.60000E+01   0.23458E+00
   0.59900E+01   0.23496E+00
   0.59900E+01   0.23495E+00
   0.59900E+01   0.23495E+00
   0.59900E+01   0.23494E+00
   0.59900E+01   0.23494E+00
   0.59900E+01   0.23493E+00
   0.59900E+01   0.23493E+00
   0.59900E+01   0.23492E+00
   0.59900E+01   0.23491E+00
   0.59900E+01   0.23491E+00
   0.59900E+01   0.23487E+00
   0.59900E+01   0.23486E+00
   0.59900E+01   0.23486E+00
   0.59900E+01   0.23486E+00
   0.59900E+01   0.23485E+00
   0.59900E+01   0.23483E+00
   0.59900E+01   0.23483E+00
   0.59900E+01   0.23481E+00
   0.59900E+01   0.23481E+00
   0.59900E+01   0.23481E+00
   0.59900E+01   0.23479E+00
   0.59900E+01   0.23479E+00
   0.59900E+01   0.23478E+00
   0.59900E+01   0.23476E+00
   0.59900E+01   0.23476E+00
   0.59900E+01   0.23476E+00
   0.59900E+01   0.23476E+00
   0.59900E+01   0.23475E+00
   0.59900E+01   0.23475E+00
   0.59900E+01   0.23473E+00
   0.59900E+01   0.23473E+00
   0.59900E+01   0.23473E+00
   0.59900E+01   0.23473E+00
   0.59900E+01   0.23473E+00
   0.59900E+01   0.23470E+00
   0.59900E+01   0.23469E+00
   0.59900E+01   0.23469E+00
   0.59900E+01   0.23469E+00
   0.59900E+01   0.23468E+00
   0.59900E+01   0.23466E+00
   0.59900E+01   0.23465E+00
   0.59900E+01   0.23464E+00
   0.59900E+01   0.23464E+00
   0.59900E+01   0.23463E+00
   0.59900E+01   0.23462E+00
   0.59900E+01   0.23459E+00
   0.59900E+01   0.23459E+00
   0.59900E+01   0.23459E+00
   0.59900E+01   0.23458E+00
   0.59900E+01   0.23457E+00
   0.59900E+01   0.23456E+00
   0.59900E+01   0.23455E+00
   0.59900E+01   0.23454E+00
   0.59900E+01   0.23454E+00
   0.59900E+01   0.23454E+00
   0.59900E+01   0.23452E+00
   0.59900E+01   0.23452E+00
   0.59900E+01   0.23452E+00
   0.59900E+01   0.23452E+00
   0.59900E+01   0.23452E+00
   0.59900E+01   0.23449E+00
   0.59900E+01   0.23449E+00
   0.59900E+01   0.23449E+00
   0.59800E+01   0.23486E+00
   0.59800E+01   0.23485E+00
   0.59800E+01   0.23485E+00
   0.59800E+01   0.23484E+00
   0.59800E+01   0.23483E+00
   0.59800E+01   0.23482E+00
   0.59800E+01   0.23482E+00
   0.59800E+01   0.23481E+00
   0.59800E+01   0.23480E+00
   0.59800E+01   0.23479E+00
   0.59800E+01   0.23478E+00
   0.59800E+01   0.23477E+00
   0.59800E+01   0.23476E+00
   0.59800E+01   0.23476E+00
   0.59800E+01   0.23475E+00
   0.59800E+01   0.23475E+00
   0.59800E+01   0.23474E+00
   0.59800E+01   0.23473E+00
   0.59800E+01   0.23471E+00
   0.59800E+01   0.23469E+00
   0.59800E+01   0.23469E+00
   0.59800E+01   0.23469E+00
   0.59800E+01   0.23469E+00
   0.59800E+01   0.23468E+00
   0.59800E+01   0.23468E+00
   0.59800E+01   0.23467E+00
   0.59800E+01   0.23467E+00
   0.59800E+01   0.23467E+00
   0.59800E+01   0.23466E+00
   0.59800E+01   0.23466E+00
   0.59800E+01   0.23465E+00
   0.59800E+01   0.23463E+00
   0.59800E+01   0.23463E+00
   0.59800E+01   0.23463E+00
   0.59800E+01   0.23461E+00
   0.59800E+01   0.23462E+00
   0.59800E+01   0.23461E+00
   0.59800E+01   0.23460E+00
   0.59800E+01   0.23460E+00
   0.59800E+01   0.23460E+00
   0.59800E+01   0.23458E+00
   0.59800E+01   0.23458E+00
   0.59800E+01   0.23457E+00
   0.59800E+01   0.23456E+00
   0.59800E+01   0.23456E+00
   0.59800E+01   0.23456E+00
   0.59800E+01   0.23455E+00
   0.59800E+01   0.23453E+00
   0.59800E+01   0.23450E+00
   0.59800E+01   0.23448E+00
   0.59800E+01   0.23448E+00
   0.59800E+01   0.23447E+00
   0.59800E+01   0.23446E+00
   0.59800E+01   0.23446E+00
   0.59800E+01   0.23446E+00
   0.59800E+01   0.23446E+00
   0.59800E+01   0.23444E+00
   0.59700E+01   0.23479E+00
   0.59700E+01   0.23479E+00
   0.59700E+01   0.23479E+00
   0.59700E+01   0.23478E+00
   0.59700E+01   0.23479E+00
   0.59800E+01   0.23439E+00
   0.59800E+01   0.23438E+00
   0.59800E+01   0.23437E+00
   0.59700E+01   0.23476E+00
   0.59700E+01   0.23475E+00
   0.59700E+01   0.23475E+00
   0.59700E+01   0.23473E+00
   0.59700E+01   0.23473E+00
   0.59700E+01   0.23472E+00
   0.59700E+01   0.23472E+00
   0.59700E+01   0.23472E+00
   0.59700E+01   0.23472E+00
   0.59700E+01   0.23471E+00
   0.59700E+01   0.23470E+00
   0.59700E+01   0.23469E+00
   0.59700E+01   0.23468E+00
   0.59700E+01   0.23467E+00
   0.59700E+01   0.23465E+00
   0.59700E+01   0.23464E+00
   0.59700E+01   0.23463E+00
   0.59700E+01   0.23463E+00
   0.59700E+01   0.23463E+00
   0.59700E+01   0.23462E+00
   0.59700E+01   0.23460E+00
   0.59700E+01   0.23457E+00
   0.59700E+01   0.23458E+00
   0.59700E+01   0.23457E+00
   0.59700E+01   0.23457E+00
   0.59700E+01   0.23457E+00
   0.59700E+01   0.23456E+00
   0.59700E+01   0.23455E+00
   0.59700E+01   0.23452E+00
   0.59700E+01   0.23452E+00
   0.59700E+01   0.23451E+00
   0.59700E+01   0.23450E+00
   0.59700E+01   0.23449E+00
   0.59700E+01   0.23448E+00
   0.59700E+01   0.23448E+00
   0.59700E+01   0.23447E+00
   0.59700E+01   0.23446E+00
   0.59700E+01   0.23445E+00
   0.59700E+01   0.23445E+00
   0.59700E+01   0.23444E+00
   0.59700E+01   0.23444E+00
   0.59700E+01   0.23443E+00
   0.59700E+01   0.23443E+00
   0.59700E+01   0.23443E+00
   0.59700E+01   0.23443E+00
   0.59700E+01   0.23442E+00
   0.59700E+01   0.23442E+00
   0.59700E+01   0.23441E+00
   0.59700E+01   0.23440E+00
   0.59700E+01   0.23440E+00
   0.59700E+01   0.23439E+00
   0.59700E+01   0.23438E+00
   0.59700E+01   0.23438E+00
   0.59700E+01   0.23437E+00
   0.59700E+01   0.23436E+00
   0.59700E+01   0.23436E+00
   0.59700E+01   0.23434E+00
   0.59700E+01   0.23432E+00
   0.59700E+01   0.23432E+00
   0.59700E+01   0.23431E+00
   0.59700E+01   0.23431E+00
   0.59700E+01   0.23430E+00
   0.59700E+01   0.23430E+00
   0.59700E+01   0.23429E+00
   0.59600E+01   0.23467E+00
   0.59600E+01   0.23466E+00
   0.59600E+01   0.23466E+00
   0.59600E+01   0.23465E+00
   0.59600E+01   0.23464E+00
   0.59600E+01   0.23463E+00
   0.59600E+01   0.23462E+00
   0.59600E+01   0.23462E+00
   0.59600E+01   0.23461E+00
   0.59600E+01   0.23460E+00
   0.59600E+01   0.23459E+00
   0.59600E+01   0.23458E+00
   0.59600E+01   0.23457E+00
   0.59600E+01   0.23456E+00
   0.59600E+01   0.23456E+00
   0.59600E+01   0.23455E+00
   0.59600E+01   0.23455E+00
   0.59600E+01   0.23453E+00
   0.59600E+01   0.23453E+00
   0.59600E+01   0.23453E+00
   0.59600E+01   0.23452E+00
   0.59600E+01   0.23452E+00
   0.59600E+01   0.23450E+00
   0.59600E+01   0.23449E+00
   0.59600E+01   0.23449E+00
   0.59600E+01   0.23447E+00
   0.59600E+01   0.23447E+00
   0.59600E+01   0.23446E+00
   0.59600E+01   0.23445E+00
   0.59600E+01   0.23445E+00
   0.59600E+01   0.23444E+00
   0.59600E+01   0.23443E+00
   0.59600E+01   0.23442E+00
   0.59600E+01   0.23440E+00
   0.59600E+01   0.23440E+00
   0.59600E+01   0.23439E+00
   0.59600E+01   0.23437E+00
   0.59600E+01   0.23438E+00
   0.59600E+01   0.23437E+00
   0.59600E+01   0.23435E+00
   0.59600E+01   0.23435E+00
   0.59600E+01   0.23434E+00
   0.59600E+01   0.23434E+00
   0.59600E+01   0.23433E+00
   0.59600E+01   0.23433E+00
   0.59600E+01   0.23431E+00
   0.59600E+01   0.23430E+00
   0.59600E+01   0.23429E+00
   0.59600E+01   0.23428E+00
   0.59600E+01   0.23428E+00
   0.59600E+01   0.23427E+00
   0.59600E+01   0.23427E+00
   0.59600E+01   0.23426E+00
   0.59600E+01   0.23426E+00
   0.59600E+01   0.23424E+00
   0.59600E+01   0.23424E+00
   0.59600E+01   0.23424E+00
   0.59600E+01   0.23424E+00
   0.59600E+01   0.23423E+00
   0.59600E+01   0.23423E+00
   0.59600E+01   0.23421E+00
   0.59600E+01   0.23420E+00
   0.59600E+01   0.23418E+00
   0.59600E+01   0.23420E+00
   0.59500E+01   0.23456E+00
   0.59500E+01   0.23455E+00
   0.59500E+01   0.23454E+00
   0.59500E+01   0.23454E+00
   0.59500E+01   0.23453E+00
   0.59500E+01   0.23453E+00
   0.59500E+01   0.23453E+00
   0.59500E+01   0.23452E+00
   0.59600E+01   0.23413E+00
   0.59500E+01   0.23452E+00
   0.59500E+01   0.23450E+00
   0.59500E+01   0.23450E+00
   0.59500E+01   0.23450E+00
   0.59500E+01   0.23448E+00
   0.59500E+01   0.23448E+00
   0.59500E+01   0.23447E+00
   0.59500E+01   0.23446E+00
   0.59500E+01   0.23446E+00
   0.59500E+01   0.23445E+00
   0.59500E+01   0.23444E+00
   0.59500E+01   0.23443E+00
   0.59500E+01   0.23442E+00
   0.59500E+01   0.23442E+00
   0.59500E+01   0.23439E+00
   0.59500E+01   0.23438E+00
   0.59500E+01   0.23438E+00
   0.59500E+01   0.23438E+00
   0.59500E+01   0.23438E+00
   0.59500E+01   0.23437E+00
   0.59500E+01   0.23437E+00
   0.59500E+01   0.23436E+00
   0.59500E+01   0.23435E+00
   0.59500E+01   0.23435E+00
   0.59500E+01   0.23435E+00
   0.59500E+01   0.23434E+00
   0.59500E+01   0.23434E+00
   0.59500E+01   0.23432E+00
   0.59500E+01   0.23430E+00
   0.59500E+01   0.23428E+00
   0.59500E+01   0.23427E+00
   0.59500E+01   0.23426E+00
   0.59500E+01   0.23426E+00
   0.59500E+01   0.23425E+00
   0.59500E+01   0.23424E+00
   0.59500E+01   0.23422E+00
   0.59500E+01   0.23422E+00
   0.59500E+01   0.23421E+00
   0.59500E+01   0.23422E+00
   0.59500E+01   0.23421E+00
   0.59500E+01   0.23420E+00
   0.59500E+01   0.23420E+00
   0.59500E+01   0.23418E+00
   0.59500E+01   0.23417E+00
   0.59500E+01   0.23417E+00
   0.59500E+01   0.23416E+00
   0.59500E+01   0.23415E+00
   0.59500E+01   0.23414E+00
   0.59500E+01   0.23414E+00
   0.59500E+01   0.23413E+00
   0.59500E+01   0.23412E+00
   0.59500E+01   0.23412E+00
   0.59400E+01   0.23450E+00
   0.59400E+01   0.23449E+00
   0.59400E+01   0.23448E+00
   0.59400E+01   0.23448E+00
   0.59400E+01   0.23447E+00
   0.59400E+01   0.23446E+00
   0.59400E+01   0.23446E+00
   0.59400E+01   0.23445E+00
   0.59400E+01   0.23445E+00
   0.59400E+01   0.23445E+00
   0.59400E+01   0.23445E+00
   0.59400E+01   0.23444E+00
   0.59400E+01   0.23444E+00
   0.59400E+01   0.23441E+00
   0.59400E+01   0.23441E+00
   0.59400E+01   0.23439E+00
   0.59400E+01   0.23438E+00
   0.59400E+01   0.23436E+00
   0.59400E+01   0.23436E+00
   0.59400E+01   0.23436E+00
   0.59400E+01   0.23434E+00
   0.59400E+01   0.23433E+00
   0.59400E+01   0.23432E+00
   0.59400E+01   0.23432E+00
   0.59400E+01   0.23431E+00
   0.59400E+01   0.23431E+00
   0.59400E+01   0.23430E+00
   0.59400E+01   0.23429E+00
   0.59400E+01   0.23428E+00
   0.59400E+01   0.23428E+00
   0.59400E+01   0.23427E+00
   0.59400E+01   0.23427E+00
   0.59400E+01   0.23427E+00
   0.59400E+01   0.23426E+00
   0.59400E+01   0.23426E+00
   0.59400E+01   0.23425E+00
   0.59400E+01   0.23425E+00
   0.59400E+01   0.23425E+00
   0.59400E+01   0.23424E+00
   0.59400E+01   0.23422E+00
   0.59400E+01   0.23422E+00
   0.59400E+01   0.23421E+00
   0.59400E+01   0.23421E+00
   0.59400E+01   0.23420E+00
   0.59400E+01   0.23420E+00
   0.59400E+01   0.23419E+00
   0.59400E+01   0.23419E+00
   0.59400E+01   0.23419E+00
   0.59400E+01   0.23417E+00
   0.59400E+01   0.23417E+00
   0.59400E+01   0.23417E+00
   0.59400E+01   0.23417E+00
   0.59400E+01   0.23417E+00
   0.59400E+01   0.23415E+00
   0.59400E+01   0.23415E+00
   0.59400E+01   0.23412E+00
   0.59400E+01   0.23411E+00
   0.59400E+01   0.23410E+00
   0.59400E+01   0.23410E+00
   0.59400E+01   0.23410E+00
   0.59400E+01   0.23410E+00
   0.59400E+01   0.23407E+00
   0.59400E+01   0.23406E+00
   0.59400E+01   0.23405E+00
   0.59400E+01   0.23405E+00
   0.59400E+01   0.23404E+00
   0.59300E+01   0.23440E+00
   0.59300E+01   0.23440E+00
   0.59300E+01   0.23439E+00
   0.59300E+01   0.23439E+00
   0.59300E+01   0.23438E+00
   0.59300E+01   0.23437E+00
   0.59300E+01   0.23436E+00
   0.59300E+01   0.23436E+00
   0.59400E+01   0.23394E+00
   0.59300E+01   0.23433E+00
   0.59300E+01   0.23433E+00
   0.59300E+01   0.23432E+00
   0.59300E+01   0.23432E+00
   0.59300E+01   0.23431E+00
   0.59300E+01   0.23431E+00
   0.59300E+01   0.23429E+00
   0.59300E+01   0.23428E+00
   0.59300E+01   0.23428E+00
   0.59300E+01   0.23427E+00
   0.59300E+01   0.23427E+00
   0.59300E+01   0.23427E+00
   0.59300E+01   0.23427E+00
   0.59300E+01   0.23426E+00
   0.59300E+01   0.23426E+00
   0.59300E+01   0.23426E+00
   0.59300E+01   0.23426E+00
   0.59300E+01   0.23425E+00
   0.59300E+01   0.23425E+00
   0.59300E+01   0.23423E+00
   0.59300E+01   0.23422E+00
   0.59300E+01   0.23420E+00
   0.59300E+01   0.23420E+00
   0.59300E+01   0.23418E+00
   0.59300E+01   0.23417E+00
   0.59300E+01   0.23417E+00
   0.59300E+01   0.23416E+00
   0.59300E+01   0.23414E+00
   0.59300E+01   0.23412E+00
   0.59300E+01   0.23411E+00
   0.59300E+01   0.23410E+00
   0.59300E+01   0.23409E+00
   0.59300E+01   0.23407E+00
   0.59300E+01   0.23408E+00
   0.59300E+01   0.23407E+00
   0.59300E+01   0.23407E+00
   0.59300E+01   0.23405E+00
   0.59300E+01   0.23404E+00
   0.59300E+01   0.23404E+00
   0.59300E+01   0.23404E+00
   0.59300E+01   0.23403E+00
   0.59300E+01   0.23402E+00
   0.59300E+01   0.23402E+00
   0.59300E+01   0.23402E+00
   0.59300E+01   0.23401E+00
   0.59300E+01   0.23400E+00
   0.59300E+01   0.23399E+00
   0.59300E+01   0.23399E+00
   0.59300E+01   0.23399E+00
   0.59300E+01   0.23399E+00
   0.59300E+01   0.23399E+00
   0.59300E+01   0.23399E+00
   0.59300E+01   0.23399E+00
   0.59300E+01   0.23398E+00
   0.59300E+01   0.23398E+00
   0.59300E+01   0.23398E+00
   0.59300E+01   0.23398E+00
   0.59300E+01   0.23398E+00
   0.59300E+01   0.23398E+00
   0.59300E+01   0.23398E+00
   0.59300E+01   0.23397E+00
   0.59300E+01   0.23395E+00
   0.59300E+01   0.23395E+00
   0.59300E+01   0.23393E+00
   0.59300E+01   0.23392E+00
   0.59300E+01   0.23391E+00
   0.59300E+01   0.23392E+00
   0.59300E+01   0.23389E+00
   0.59300E+01   0.23389E+00
   0.59200E+01   0.23426E+00
   0.59200E+01   0.23426E+00
   0.59200E+01   0.23425E+00
   0.59200E+01   0.23423E+00
   0.59200E+01   0.23423E+00
   0.59200E+01   0.23422E+00
   0.59200E+01   0.23421E+00
   0.59200E+01   0.23418E+00
   0.59200E+01   0.23417E+00
   0.59200E+01   0.23418E+00
   0.59200E+01   0.23417E+00
   0.59200E+01   0.23416E+00
   0.59200E+01   0.23416E+00
   0.59200E+01   0.23417E+00
   0.59200E+01   0.23417E+00
   0.59200E+01   0.23415E+00
   0.59200E+01   0.23414E+00
   0.59200E+01   0.23414E+00
   0.59200E+01   0.23413E+00
   0.59200E+01   0.23412E+00
   0.59200E+01   0.23410E+00
   0.59200E+01   0.23409E+00
   0.59200E+01   0.23408E+00
   0.59200E+01   0.23408E+00
   0.59200E+01   0.23406E+00
   0.59200E+01   0.23406E+00
   0.59200E+01   0.23405E+00
   0.59200E+01   0.23405E+00
   0.59200E+01   0.23405E+00
   0.59200E+01   0.23404E+00
   0.59200E+01   0.23405E+00
   0.59200E+01   0.23401E+00
   0.59200E+01   0.23399E+00
   0.59200E+01   0.23399E+00
   0.59200E+01   0.23398E+00
   0.59200E+01   0.23397E+00
   0.59200E+01   0.23397E+00
   0.59200E+01   0.23396E+00
   0.59200E+01   0.23395E+00
   0.59200E+01   0.23394E+00
   0.59200E+01   0.23395E+00
   0.59200E+01   0.23393E+00
   0.59200E+01   0.23393E+00
   0.59200E+01   0.23392E+00
   0.59200E+01   0.23389E+00
   0.59200E+01   0.23390E+00
   0.59200E+01   0.23389E+00
   0.59200E+01   0.23389E+00
   0.59200E+01   0.23389E+00
   0.59200E+01   0.23388E+00
   0.59200E+01   0.23387E+00
   0.59200E+01   0.23386E+00
   0.59200E+01   0.23385E+00
   0.59200E+01   0.23385E+00
   0.59200E+01   0.23384E+00
   0.59200E+01   0.23383E+00
   0.59200E+01   0.23382E+00
   0.59100E+01   0.23420E+00
   0.59100E+01   0.23419E+00
   0.59100E+01   0.23419E+00
   0.59100E+01   0.23419E+00
   0.59100E+01   0.23418E+00
   0.59100E+01   0.23415E+00
   0.59100E+01   0.23415E+00
   0.59100E+01   0.23415E+00
   0.59100E+01   0.23415E+00
   0.59100E+01   0.23415E+00
   0.59100E+01   0.23414E+00
   0.59100E+01   0.23414E+00
   0.59100E+01   0.23414E+00
   0.59100E+01   0.23414E+00
   0.59100E+01   0.23413E+00
   0.59100E+01   0.23413E+00
   0.59100E+01   0.23412E+00
   0.59100E+01   0.23413E+00
   0.59100E+01   0.23412E+00
   0.59100E+01   0.23411E+00
   0.59100E+01   0.23411E+00
   0.59100E+01   0.23411E+00
   0.59100E+01   0.23409E+00
   0.59100E+01   0.23408E+00
   0.59100E+01   0.23407E+00
   0.59100E+01   0.23407E+00
   0.59100E+01   0.23406E+00
   0.59100E+01   0.23405E+00
   0.59100E+01   0.23405E+00
   0.59100E+01   0.23405E+00
   0.59100E+01   0.23404E+00
   0.59100E+01   0.23404E+00
   0.59100E+01   0.23401E+00
   0.59100E+01   0.23400E+00
   0.59100E+01   0.23400E+00
   0.59100E+01   0.23400E+00
   0.59100E+01   0.23399E+00
   0.59100E+01   0.23396E+00
   0.59100E+01   0.23396E+00
   0.59100E+01   0.23396E+00
   0.59100E+01   0.23396E+00
   0.59100E+01   0.23395E+00
   0.59100E+01   0.23394E+00
   0.59100E+01   0.23394E+00
   0.59100E+01   0.23394E+00
   0.59100E+01   0.23390E+00
   0.59100E+01   0.23389E+00
   0.59100E+01   0.23388E+00
   0.59100E+01   0.23389E+00
   0.59100E+01   0.23388E+00
   0.59100E+01   0.23385E+00
   0.59100E+01   0.23384E+00
   0.59100E+01   0.23384E+00
   0.59100E+01   0.23384E+00
   0.59100E+01   0.23384E+00
   0.59100E+01   0.23384E+00
   0.59100E+01   0.23383E+00
   0.59100E+01   0.23383E+00
   0.59100E+01   0.23382E+00
   0.59100E+01   0.23382E+00
   0.59100E+01   0.23381E+00
   0.59100E+01   0.23379E+00
   0.59100E+01   0.23379E+00
   0.59100E+01   0.23378E+00
   0.59100E+01   0.23377E+00
   0.59100E+01   0.23376E+00
   0.59100E+01   0.23374E+00
   0.59100E+01   0.23374E+00
   0.59100E+01   0.23374E+00
   0.59100E+01   0.23373E+00
   0.59100E+01   0.23373E+00
   0.59100E+01   0.23373E+00
   0.59100E+01   0.23371E+00
   0.59100E+01   0.23371E+00
   0.59100E+01   0.23371E+00
   0.59000E+01   0.23408E+00
   0.59000E+01   0.23406E+00
   0.59000E+01   0.23407E+00
   0.59000E+01   0.23405E+00
   0.59000E+01   0.23404E+00
   0.59000E+01   0.23404E+00
   0.59000E+01   0.23404E+00
   0.59000E+01   0.23402E+00
   0.59000E+01   0.23401E+00
   0.59000E+01   0.23400E+00
   0.59000E+01   0.23400E+00
   0.59000E+01   0.23399E+00
   0.59000E+01   0.23399E+00
   0.59000E+01   0.23398E+00
   0.59000E+01   0.23398E+00
   0.59000E+01   0.23397E+00
   0.59000E+01   0.23396E+00
   0.59000E+01   0.23396E+00
   0.59000E+01   0.23394E+00
   0.59000E+01   0.23393E+00
   0.59000E+01   0.23392E+00
   0.59000E+01   0.23392E+00
   0.59000E+01   0.23392E+00
   0.59000E+01   0.23391E+00
   0.59000E+01   0.23391E+00
   0.59000E+01   0.23391E+00
   0.59000E+01   0.23390E+00
   0.59000E+01   0.23389E+00
   0.59000E+01   0.23388E+00
   0.59000E+01   0.23389E+00
   0.59000E+01   0.23388E+00
   0.59000E+01   0.23388E+00
   0.59000E+01   0.23388E+00
   0.59000E+01   0.23387E+00
   0.59000E+01   0.23385E+00
   0.59000E+01   0.23385E+00
   0.59000E+01   0.23385E+00
   0.59000E+01   0.23384E+00
   0.59000E+01   0.23384E+00
   0.59000E+01   0.23383E+00
   0.59000E+01   0.23383E+00
   0.59000E+01   0.23382E+00
   0.59000E+01   0.23381E+00
   0.59000E+01   0.23382E+00
   0.59000E+01   0.23381E+00
   0.59000E+01   0.23381E+00
   0.59000E+01   0.23380E+00
   0.59000E+01   0.23379E+00
   0.59000E+01   0.23378E+00
   0.59000E+01   0.23378E+00
   0.59000E+01   0.23378E+00
   0.59000E+01   0.23376E+00
   0.59000E+01   0.23376E+00
   0.59000E+01   0.23376E+00
   0.59000E+01   0.23374E+00
   0.59000E+01   0.23373E+00
   0.59000E+01   0.23371E+00
   0.59000E+01   0.23369E+00
   0.59000E+01   0.23369E+00
   0.59000E+01   0.23369E+00
   0.59000E+01   0.23366E+00
   0.59000E+01   0.23365E+00
   0.59000E+01   0.23364E+00
   0.59000E+01   0.23363E+00
   0.59000E+01   0.23363E+00
   0.59000E+01   0.23362E+00
   0.59000E+01   0.23363E+00
   0.59000E+01   0.23362E+00
   0.59000E+01   0.23362E+00
   0.59000E+01   0.23361E+00
   0.59000E+01   0.23362E+00
   0.59000E+01   0.23361E+00
   0.59000E+01   0.23359E+00
   0.59000E+01   0.23358E+00
   0.58900E+01   0.23397E+00
   0.58900E+01   0.23396E+00
   0.58900E+01   0.23396E+00
   0.58900E+01   0.23395E+00
   0.58900E+01   0.23394E+00
   0.58900E+01   0.23394E+00
   0.58900E+01   0.23393E+00
   0.58900E+01   0.23393E+00
   0.58900E+01   0.23391E+00
   0.58900E+01   0.23390E+00
   0.58900E+01   0.23390E+00
   0.58900E+01   0.23389E+00
   0.58900E+01   0.23389E+00
   0.58900E+01   0.23388E+00
   0.58900E+01   0.23387E+00
   0.58900E+01   0.23386E+00
   0.58900E+01   0.23385E+00
   0.58900E+01   0.23383E+00
   0.58900E+01   0.23383E+00
   0.58900E+01   0.23382E+00
   0.58900E+01   0.23380E+00
   0.58900E+01   0.23379E+00
   0.58900E+01   0.23376E+00
   0.58900E+01   0.23376E+00
   0.58900E+01   0.23375E+00
   0.58900E+01   0.23374E+00
   0.58900E+01   0.23373E+00
   0.58900E+01   0.23372E+00
   0.58900E+01   0.23372E+00
   0.58900E+01   0.23370E+00
   0.58900E+01   0.23370E+00
   0.58900E+01   0.23370E+00
   0.58900E+01   0.23370E+00
   0.58900E+01   0.23369E+00
   0.58900E+01   0.23369E+00
   0.58900E+01   0.23369E+00
   0.58900E+01   0.23369E+00
   0.58900E+01   0.23367E+00
   0.58900E+01   0.23366E+00
   0.58900E+01   0.23365E+00
   0.58900E+01   0.23364E+00
   0.58900E+01   0.23364E+00
   0.58900E+01   0.23364E+00
   0.58900E+01   0.23362E+00
   0.58900E+01   0.23363E+00
   0.58900E+01   0.23363E+00
   0.58900E+01   0.23362E+00
   0.58900E+01   0.23361E+00
   0.58900E+01   0.23359E+00
   0.58900E+01   0.23359E+00
   0.58900E+01   0.23359E+00
   0.58900E+01   0.23359E+00
   0.58900E+01   0.23359E+00
   0.58900E+01   0.23357E+00
   0.58900E+01   0.23356E+00
   0.58900E+01   0.23356E+00
   0.58900E+01   0.23355E+00
   0.58900E+01   0.23355E+00
   0.58900E+01   0.23354E+00
   0.58900E+01   0.23352E+00
   0.58900E+01   0.23353E+00
   0.58900E+01   0.23352E+00
   0.58900E+01   0.23352E+00
   0.58900E+01   0.23350E+00
   0.58900E+01   0.23350E+00
   0.58900E+01   0.23346E+00
   0.58900E+01   0.23346E+00
   0.58900E+01   0.23344E+00
   0.58900E+01   0.23344E+00
   0.58900E+01   0.23342E+00
   0.58900E+01   0.23342E+00
   0.58900E+01   0.23341E+00
   0.58900E+01   0.23341E+00
   0.58900E+01   0.23342E+00
   0.58800E+01   0.23379E+00
   0.58800E+01   0.23378E+00
   0.58800E+01   0.23378E+00
   0.58800E+01   0.23375E+00
   0.58800E+01   0.23376E+00
   0.58800E+01   0.23376E+00
   0.58800E+01   0.23374E+00
   0.58800E+01   0.23374E+00
   0.58800E+01   0.23373E+00
   0.58800E+01   0.23374E+00
   0.58800E+01   0.23373E+00
   0.58800E+01   0.23373E+00
   0.58800E+01   0.23372E+00
   0.58800E+01   0.23372E+00
   0.58800E+01   0.23371E+00
   0.58800E+01   0.23370E+00
   0.58800E+01   0.23368E+00
   0.58800E+01   0.23368E+00
   0.58800E+01   0.23368E+00
   0.58800E+01   0.23368E+00
   0.58800E+01   0.23367E+00
   0.58800E+01   0.23366E+00
   0.58800E+01   0.23366E+00
   0.58800E+01   0.23365E+00
   0.58800E+01   0.23364E+00
   0.58800E+01   0.23363E+00
   0.58800E+01   0.23361E+00
   0.58800E+01   0.23360E+00
   0.58800E+01   0.23360E+00
   0.58800E+01   0.23360E+00
   0.58800E+01   0.23359E+00
   0.58800E+01   0.23356E+00
   0.58800E+01   0.23354E+00
   0.58800E+01   0.23352E+00
   0.58800E+01   0.23352E+00
   0.58800E+01   0.23351E+00
   0.58800E+01   0.23350E+00
   0.58800E+01   0.23349E+00
   0.58800E+01   0.23349E+00
   0.58800E+01   0.23349E+00
   0.58800E+01   0.23349E+00
   0.58800E+01   0.23348E+00
   0.58800E+01   0.23347E+00
   0.58800E+01   0.23346E+00
   0.58800E+01   0.23346E+00
   0.58800E+01   0.23347E+00
   0.58800E+01   0.23346E+00
   0.58800E+01   0.23346E+00
   0.58800E+01   0.23345E+00
   0.58800E+01   0.23344E+00
   0.58800E+01   0.23343E+00
   0.58800E+01   0.23342E+00
   0.58800E+01   0.23340E+00
   0.58800E+01   0.23340E+00
   0.58800E+01   0.23339E+00
   0.58800E+01   0.23340E+00
   0.58800E+01   0.23338E+00
   0.58800E+01   0.23337E+00
   0.58800E+01   0.23337E+00
   0.58800E+01   0.23337E+00
   0.58800E+01   0.23336E+00
   0.58800E+01   0.23334E+00
   0.58800E+01   0.23334E+00
   0.58800E+01   0.23335E+00
   0.58700E+01   0.23374E+00
   0.58800E+01   0.23335E+00
   0.58800E+01   0.23334E+00
   0.58800E+01   0.23332E+00
   0.58800E+01   0.23331E+00
   0.58800E+01   0.23330E+00
   0.58800E+01   0.23329E+00
   0.58800E+01   0.23329E+00
   0.58800E+01   0.23327E+00
   0.58800E+01   0.23327E+00
   0.58800E+01   0.23326E+00
   0.58800E+01   0.23327E+00
   0.58800E+01   0.23325E+00
   0.58800E+01   0.23325E+00
   0.58800E+01   0.23325E+00
   0.58800E+01   0.23326E+00
   0.58800E+01   0.23325E+00
   0.58800E+01   0.23325E+00
   0.58700E+01   0.23361E+00
   0.58700E+01   0.23360E+00
   0.58700E+01   0.23359E+00
   0.58700E+01   0.23359E+00
   0.58700E+01   0.23359E+00
   0.58700E+01   0.23357E+00
   0.58700E+01   0.23357E+00
   0.58700E+01   0.23352E+00
   0.58700E+01   0.23351E+00
   0.58700E+01   0.23353E+00
   0.58700E+01   0.23355E+00
   0.58700E+01   0.23353E+00
   0.58700E+01   0.23351E+00
   0.58700E+01   0.23351E+00
   0.58700E+01   0.23349E+00
   0.58700E+01   0.23348E+00
   0.58700E+01   0.23348E+00
   0.58700E+01   0.23347E+00
   0.58700E+01   0.23346E+00
   0.58700E+01   0.23345E+00
   0.58700E+01   0.23345E+00
   0.58700E+01   0.23345E+00
   0.58700E+01   0.23345E+00
   0.58700E+01   0.23345E+00
   0.58700E+01   0.23344E+00
   0.58700E+01   0.23344E+00
   0.58700E+01   0.23344E+00
   0.58700E+01   0.23342E+00
   0.58700E+01   0.23340E+00
   0.58700E+01   0.23340E+00
   0.58700E+01   0.23337E+00
   0.58700E+01   0.23336E+00
   0.58700E+01   0.23336E+00
   0.58700E+01   0.23335E+00
   0.58700E+01   0.23335E+00
   0.58700E+01   0.23334E+00
   0.58700E+01   0.23334E+00
   0.58700E+01   0.23334E+00
   0.58700E+01   0.23334E+00
   0.58700E+01   0.23332E+00
   0.58700E+01   0.23332E+00
   0.58700E+01   0.23332E+00
   0.58700E+01   0.23329E+00
   0.58700E+01   0.23328E+00
   0.58700E+01   0.23329E+00
   0.58700E+01   0.23327E+00
   0.58700E+01   0.23326E+00
   0.58700E+01   0.23326E+00
   0.58700E+01   0.23325E+00
   0.58700E+01   0.23325E+00
   0.58700E+01   0.23325E+00
   0.58700E+01   0.23324E+00
   0.58700E+01   0.23324E+00
   0.58700E+01   0.23324E+00
   0.58700E+01   0.23323E+00
   0.58700E+01   0.23323E+00
   0.58700E+01   0.23322E+00
   0.58700E+01   0.23322E+00
   0.58700E+01   0.23321E+00
   0.58700E+01   0.23320E+00
   0.58600E+01   0.23359E+00
   0.58600E+01   0.23357E+00
   0.58600E+01   0.23357E+00
   0.58600E+01   0.23357E+00
   0.58600E+01   0.23355E+00
   0.58600E+01   0.23353E+00
   0.58600E+01   0.23353E+00
   0.58600E+01   0.23353E+00
   0.58600E+01   0.23352E+00
   0.58600E+01   0.23352E+00
   0.58600E+01   0.23350E+00
   0.58600E+01   0.23350E+00
   0.58600E+01   0.23349E+00
   0.58600E+01   0.23349E+00
   0.58600E+01   0.23349E+00
   0.58600E+01   0.23349E+00
   0.58600E+01   0.23349E+00
   0.58600E+01   0.23348E+00
   0.58600E+01   0.23348E+00
   0.58600E+01   0.23346E+00
   0.58600E+01   0.23345E+00
   0.58600E+01   0.23344E+00
   0.58600E+01   0.23343E+00
   0.58600E+01   0.23342E+00
   0.58600E+01   0.23341E+00
   0.58600E+01   0.23341E+00
   0.58600E+01   0.23341E+00
   0.58600E+01   0.23341E+00
   0.58600E+01   0.23339E+00
   0.58600E+01   0.23338E+00
   0.58600E+01   0.23337E+00
   0.58600E+01   0.23336E+00
   0.58600E+01   0.23336E+00
   0.58600E+01   0.23336E+00
   0.58600E+01   0.23336E+00
   0.58600E+01   0.23336E+00
   0.58600E+01   0.23336E+00
   0.58600E+01   0.23335E+00
   0.58600E+01   0.23335E+00
   0.58600E+01   0.23335E+00
   0.58600E+01   0.23334E+00
   0.58600E+01   0.23334E+00
   0.58600E+01   0.23334E+00
   0.58600E+01   0.23333E+00
   0.58600E+01   0.23331E+00
   0.58600E+01   0.23329E+00
   0.58600E+01   0.23327E+00
   0.58600E+01   0.23327E+00
   0.58600E+01   0.23324E+00
   0.58600E+01   0.23323E+00
   0.58600E+01   0.23323E+00
   0.58600E+01   0.23322E+00
   0.58600E+01   0.23323E+00
   0.58600E+01   0.23322E+00
   0.58600E+01   0.23321E+00
   0.58600E+01   0.23320E+00
   0.58600E+01   0.23319E+00
   0.58600E+01   0.23319E+00
   0.58600E+01   0.23318E+00
   0.58600E+01   0.23318E+00
   0.58600E+01   0.23317E+00
   0.58600E+01   0.23317E+00
   0.58600E+01   0.23316E+00
   0.58600E+01   0.23316E+00
   0.58600E+01   0.23315E+00
   0.58600E+01   0.23314E+00
   0.58600E+01   0.23314E+00
   0.58600E+01   0.23313E+00
   0.58600E+01   0.23312E+00
   0.58500E+01   0.23351E+00
   0.58500E+01   0.23350E+00
   0.58500E+01   0.23350E+00
   0.58500E+01   0.23350E+00
   0.58500E+01   0.23349E+00
   0.58500E+01   0.23350E+00
   0.58500E+01   0.23349E+00
   0.58500E+01   0.23349E+00
   0.58600E+01   0.23309E+00
   0.58500E+01   0.23347E+00
   0.58500E+01   0.23345E+00
   0.58500E+01   0.23345E+00
   0.58500E+01   0.23343E+00
   0.58500E+01   0.23343E+00
   0.58500E+01   0.23342E+00
   0.58500E+01   0.23342E+00
   0.58500E+01   0.23341E+00
   0.58500E+01   0.23341E+00
   0.58500E+01   0.23339E+00
   0.58500E+01   0.23339E+00
   0.58500E+01   0.23338E+00
   0.58500E+01   0.23334E+00
   0.58500E+01   0.23332E+00
   0.58500E+01   0.23332E+00
   0.58500E+01   0.23332E+00
   0.58500E+01   0.23330E+00
   0.58500E+01   0.23330E+00
   0.58500E+01   0.23329E+00
   0.58500E+01   0.23329E+00
   0.58500E+01   0.23329E+00
   0.58500E+01   0.23328E+00
   0.58500E+01   0.23326E+00
   0.58500E+01   0.23326E+00
   0.58500E+01   0.23325E+00
   0.58500E+01   0.23325E+00
   0.58500E+01   0.23325E+00
   0.58500E+01   0.23323E+00
   0.58500E+01   0.23323E+00
   0.58500E+01   0.23323E+00
   0.58500E+01   0.23320E+00
   0.58500E+01   0.23319E+00
   0.58500E+01   0.23318E+00
   0.58500E+01   0.23318E+00
   0.58500E+01   0.23318E+00
   0.58500E+01   0.23318E+00
   0.58500E+01   0.23317E+00
   0.58500E+01   0.23317E+00
   0.58500E+01   0.23316E+00
   0.58500E+01   0.23315E+00
   0.58500E+01   0.23315E+00
   0.58500E+01   0.23315E+00
   0.58500E+01   0.23313E+00
   0.58500E+01   0.23312E+00
   0.58500E+01   0.23311E+00
   0.58500E+01   0.23310E+00
   0.58500E+01   0.23310E+00
   0.58500E+01   0.23310E+00
   0.58500E+01   0.23309E+00
   0.58500E+01   0.23308E+00
   0.58500E+01   0.23308E+00
   0.58500E+01   0.23308E+00
   0.58500E+01   0.23308E+00
   0.58500E+01   0.23307E+00
   0.58500E+01   0.23307E+00
   0.58500E+01   0.23307E+00
   0.58500E+01   0.23307E+00
   0.58500E+01   0.23307E+00
   0.58500E+01   0.23306E+00
   0.58500E+01   0.23306E+00
   0.58500E+01   0.23305E+00
   0.58500E+01   0.23302E+00
   0.58500E+01   0.23299E+00
   0.58500E+01   0.23298E+00
   0.58500E+01   0.23298E+00
   0.58500E+01   0.23297E+00
   0.58500E+01   0.23296E+00
   0.58500E+01   0.23295E+00
   0.58500E+01   0.23294E+00
   0.58500E+01   0.23293E+00
   0.58500E+01   0.23291E+00
   0.58500E+01   0.23291E+00
   0.58400E+01   0.23328E+00
   0.58500E+01   0.23291E+00
   0.58400E+01   0.23330E+00
   0.58400E+01   0.23329E+00
   0.58400E+01   0.23326E+00
   0.58400E+01   0.23327E+00
   0.58400E+01   0.23325E+00
   0.58400E+01   0.23325E+00
   0.58400E+01   0.23325E+00
   0.58400E+01   0.23325E+00
   0.58400E+01   0.23325E+00
   0.58400E+01   0.23324E+00
   0.58400E+01   0.23324E+00
   0.58400E+01   0.23322E+00
   0.58500E+01   0.23281E+00
   0.58400E+01   0.23318E+00
   0.58400E+01   0.23317E+00
   0.58400E+01   0.23317E+00
   0.58400E+01   0.23316E+00
   0.58400E+01   0.23316E+00
   0.58400E+01   0.23316E+00
   0.58400E+01   0.23315E+00
   0.58400E+01   0.23313E+00
   0.58400E+01   0.23312E+00
   0.58400E+01   0.23312E+00
   0.58400E+01   0.23311E+00
   0.58400E+01   0.23310E+00
   0.58400E+01   0.23310E+00
   0.58400E+01   0.23310E+00
   0.58400E+01   0.23309E+00
   0.58400E+01   0.23309E+00
   0.58400E+01   0.23306E+00
   0.58400E+01   0.23308E+00
   0.58400E+01   0.23305E+00
   0.58400E+01   0.23305E+00
   0.58400E+01   0.23305E+00
   0.58400E+01   0.23304E+00
   0.58400E+01   0.23304E+00
   0.58400E+01   0.23303E+00
   0.58400E+01   0.23302E+00
   0.58400E+01   0.23301E+00
   0.58400E+01   0.23300E+00
   0.58400E+01   0.23299E+00
   0.58400E+01   0.23300E+00
   0.58400E+01   0.23298E+00
   0.58400E+01   0.23298E+00
   0.58400E+01   0.23298E+00
   0.58400E+01   0.23297E+00
   0.58400E+01   0.23297E+00
   0.58400E+01   0.23295E+00
   0.58400E+01   0.23295E+00
   0.58400E+01   0.23293E+00
   0.58400E+01   0.23292E+00
   0.58400E+01   0.23291E+00
   0.58400E+01   0.23291E+00
   0.58400E+01   0.23290E+00
   0.58400E+01   0.23289E+00
   0.58400E+01   0.23290E+00
   0.58400E+01   0.23289E+00
   0.58400E+01   0.23287E+00
   0.58400E+01   0.23287E+00
   0.58400E+01   0.23287E+00
   0.58400E+01   0.23287E+00
   0.58400E+01   0.23285E+00
   0.58400E+01   0.23284E+00
   0.58400E+01   0.23284E+00
   0.58400E+01   0.23284E+00
   0.58400E+01   0.23284E+00
   0.58400E+01   0.23283E+00
   0.58400E+01   0.23283E+00
   0.58400E+01   0.23282E+00
   0.58400E+01   0.23281E+00
   0.58400E+01   0.23281E+00
   0.58400E+01   0.23281E+00
   0.58400E+01   0.23281E+00
   0.58400E+01   0.23281E+00
   0.58400E+01   0.23281E+00
   0.58400E+01   0.23280E+00
   0.58400E+01   0.23279E+00
   0.58400E+01   0.23278E+00
   0.58400E+01   0.23278E+00
   0.58400E+01   0.23278E+00
   0.58400E+01   0.23277E+00
   0.58400E+01   0.23277E+00
   0.58400E+01   0.23276E+00
   0.58400E+01   0.23276E+00
   0.58400E+01   0.23275E+00
   0.58400E+01   0.23273E+00
   0.58400E+01   0.23272E+00
   0.58300E+01   0.23311E+00
   0.58300E+01   0.23308E+00
   0.58300E+01   0.23308E+00
   0.58300E+01   0.23308E+00
   0.58300E+01   0.23308E+00
   0.58300E+01   0.23307E+00
   0.58300E+01   0.23305E+00
   0.58300E+01   0.23303E+00
   0.58300E+01   0.23302E+00
   0.58300E+01   0.23301E+00
   0.58300E+01   0.23301E+00
   0.58300E+01   0.23299E+00
   0.58300E+01   0.23299E+00
   0.58300E+01   0.23299E+00
   0.58300E+01   0.23299E+00
   0.58300E+01   0.23297E+00
   0.58300E+01   0.23295E+00
   0.58300E+01   0.23295E+00
   0.58300E+01   0.23294E+00
   0.58300E+01   0.23294E+00
   0.58300E+01   0.23293E+00
   0.58300E+01   0.23294E+00
   0.58300E+01   0.23294E+00
   0.58300E+01   0.23293E+00
   0.58300E+01   0.23292E+00
   0.58300E+01   0.23292E+00
   0.58300E+01   0.23292E+00
   0.58300E+01   0.23291E+00
   0.58300E+01   0.23290E+00
   0.58300E+01   0.23290E+00
   0.58300E+01   0.23289E+00
   0.58300E+01   0.23290E+00
   0.58300E+01   0.23289E+00
   0.58300E+01   0.23288E+00
   0.58300E+01   0.23288E+00
   0.58300E+01   0.23288E+00
   0.58300E+01   0.23286E+00
   0.58300E+01   0.23286E+00
   0.58300E+01   0.23286E+00
   0.58300E+01   0.23285E+00
   0.58300E+01   0.23283E+00
   0.58300E+01   0.23283E+00
   0.58300E+01   0.23282E+00
   0.58300E+01   0.23281E+00
   0.58300E+01   0.23280E+00
   0.58300E+01   0.23279E+00
   0.58300E+01   0.23279E+00
   0.58300E+01   0.23278E+00
   0.58300E+01   0.23279E+00
   0.58300E+01   0.23279E+00
   0.58300E+01   0.23279E+00
   0.58300E+01   0.23279E+00
   0.58300E+01   0.23277E+00
   0.58300E+01   0.23276E+00
   0.58300E+01   0.23276E+00
   0.58300E+01   0.23275E+00
   0.58300E+01   0.23274E+00
   0.58300E+01   0.23273E+00
   0.58300E+01   0.23271E+00
   0.58300E+01   0.23271E+00
   0.58300E+01   0.23271E+00
   0.58300E+01   0.23270E+00
   0.58300E+01   0.23270E+00
   0.58300E+01   0.23267E+00
   0.58300E+01   0.23268E+00
   0.58200E+01   0.23305E+00
   0.58200E+01   0.23304E+00
   0.58200E+01   0.23304E+00
   0.58200E+01   0.23303E+00
   0.58200E+01   0.23301E+00
   0.58200E+01   0.23300E+00
   0.58200E+01   0.23298E+00
   0.58200E+01   0.23298E+00
   0.58200E+01   0.23297E+00
   0.58200E+01   0.23296E+00
   0.58200E+01   0.23296E+00
   0.58200E+01   0.23296E+00
   0.58200E+01   0.23294E+00
   0.58200E+01   0.23294E+00
   0.58200E+01   0.23294E+00
   0.58200E+01   0.23293E+00
   0.58200E+01   0.23293E+00
   0.58200E+01   0.23292E+00
   0.58200E+01   0.23291E+00
   0.58200E+01   0.23291E+00
   0.58200E+01   0.23291E+00
   0.58200E+01   0.23290E+00
   0.58200E+01   0.23289E+00
   0.58200E+01   0.23289E+00
   0.58200E+01   0.23288E+00
   0.58200E+01   0.23289E+00
   0.58200E+01   0.23287E+00
   0.58200E+01   0.23286E+00
   0.58200E+01   0.23285E+00
   0.58200E+01   0.23285E+00
   0.58200E+01   0.23285E+00
   0.58200E+01   0.23284E+00
   0.58200E+01   0.23283E+00
   0.58200E+01   0.23283E+00
   0.58200E+01   0.23282E+00
   0.58200E+01   0.23280E+00
   0.58200E+01   0.23280E+00
   0.58200E+01   0.23279E+00
   0.58200E+01   0.23278E+00
   0.58200E+01   0.23277E+00
   0.58200E+01   0.23276E+00
   0.58200E+01   0.23275E+00
   0.58200E+01   0.23273E+00
   0.58200E+01   0.23273E+00
   0.58200E+01   0.23274E+00
   0.58200E+01   0.23273E+00
   0.58200E+01   0.23273E+00
   0.58200E+01   0.23272E+00
   0.58200E+01   0.23270E+00
   0.58200E+01   0.23269E+00
   0.58200E+01   0.23268E+00
   0.58200E+01   0.23267E+00
   0.58200E+01   0.23266E+00
   0.58200E+01   0.23265E+00
   0.58200E+01   0.23263E+00
   0.58200E+01   0.23263E+00
   0.58200E+01   0.23263E+00
   0.58200E+01   0.23262E+00
   0.58200E+01   0.23262E+00
   0.58200E+01   0.23262E+00
   0.58200E+01   0.23259E+00
   0.58200E+01   0.23258E+00
   0.58200E+01   0.23257E+00
   0.58200E+01   0.23257E+00
   0.58200E+01   0.23256E+00
   0.58200E+01   0.23257E+00
   0.58200E+01   0.23255E+00
   0.58200E+01   0.23254E+00
   0.58200E+01   0.23254E+00
   0.58200E+01   0.23253E+00
   0.58200E+01   0.23253E+00
   0.58200E+01   0.23252E+00
   0.58200E+01   0.23252E+00
   0.58200E+01   0.23252E+00
   0.58200E+01   0.23252E+00
   0.58200E+01   0.23251E+00
   0.58200E+01   0.23250E+00
   0.58200E+01   0.23250E+00
   0.58200E+01   0.23249E+00
   0.58200E+01   0.23250E+00
   0.58200E+01   0.23249E+00
   0.58200E+01   0.23248E+00
   0.58200E+01   0.23248E+00
   0.58200E+01   0.23247E+00
   0.58100E+01   0.23285E+00
   0.58100E+01   0.23285E+00
   0.58100E+01   0.23285E+00
   0.58100E+01   0.23284E+00
   0.58200E+01   0.23244E+00
   0.58100E+01   0.23281E+00
   0.58100E+01   0.23279E+00
   0.58100E+01   0.23278E+00
   0.58100E+01   0.23278E+00
   0.58100E+01   0.23276E+00
   0.58100E+01   0.23275E+00
   0.58100E+01   0.23273E+00
   0.58100E+01   0.23272E+00
   0.58100E+01   0.23272E+00
   0.58100E+01   0.23271E+00
   0.58100E+01   0.23271E+00
   0.58100E+01   0.23270E+00
   0.58100E+01   0.23270E+00
   0.58100E+01   0.23269E+00
   0.58100E+01   0.23269E+00
   0.58100E+01   0.23268E+00
   0.58100E+01   0.23269E+00
   0.58100E+01   0.23268E+00
   0.58100E+01   0.23267E+00
   0.58100E+01   0.23267E+00
   0.58100E+01   0.23265E+00
   0.58100E+01   0.23265E+00
   0.58100E+01   0.23264E+00
   0.58100E+01   0.23264E+00
   0.58100E+01   0.23262E+00
   0.58100E+01   0.23262E+00
   0.58100E+01   0.23260E+00
   0.58100E+01   0.23259E+00
   0.58100E+01   0.23259E+00
   0.58100E+01   0.23259E+00
   0.58100E+01   0.23258E+00
   0.58100E+01   0.23259E+00
   0.58100E+01   0.23258E+00
   0.58100E+01   0.23258E+00
   0.58100E+01   0.23258E+00
   0.58100E+01   0.23257E+00
   0.58100E+01   0.23257E+00
   0.58100E+01   0.23257E+00
   0.58100E+01   0.23255E+00
   0.58100E+01   0.23255E+00
   0.58100E+01   0.23255E+00
   0.58100E+01   0.23255E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23254E+00
   0.58100E+01   0.23253E+00
   0.58100E+01   0.23251E+00
   0.58100E+01   0.23248E+00
   0.58100E+01   0.23248E+00
   0.58100E+01   0.23246E+00
   0.58100E+01   0.23246E+00
   0.58100E+01   0.23246E+00
   0.58100E+01   0.23245E+00
   0.58100E+01   0.23244E+00
   0.58100E+01   0.23242E+00
   0.58100E+01   0.23242E+00
   0.58100E+01   0.23240E+00
   0.58100E+01   0.23239E+00
   0.58100E+01   0.23239E+00
   0.58100E+01   0.23239E+00
   0.58100E+01   0.23235E+00
   0.58100E+01   0.23235E+00
   0.58100E+01   0.23235E+00
   0.58100E+01   0.23233E+00
   0.58100E+01   0.23233E+00
   0.58100E+01   0.23233E+00
   0.58100E+01   0.23232E+00
   0.58100E+01   0.23231E+00
   0.58100E+01   0.23229E+00
   0.58100E+01   0.23229E+00
   0.58100E+01   0.23229E+00
   0.58000E+01   0.23265E+00
   0.58000E+01   0.23265E+00
   0.58000E+01   0.23265E+00
   0.58000E+01   0.23265E+00
   0.58000E+01   0.23262E+00
   0.58000E+01   0.23263E+00
   0.58000E+01   0.23263E+00
   0.58000E+01   0.23263E+00
   0.58000E+01   0.23260E+00
   0.58000E+01   0.23259E+00
   0.58000E+01   0.23259E+00
   0.58000E+01   0.23258E+00
   0.58000E+01   0.23258E+00
   0.58000E+01   0.23257E+00
   0.58000E+01   0.23257E+00
   0.58000E+01   0.23257E+00
   0.58000E+01   0.23256E+00
   0.58000E+01   0.23256E+00
   0.58000E+01   0.23256E+00
   0.58000E+01   0.23256E+00
   0.58000E+01   0.23254E+00
   0.58000E+01   0.23255E+00
   0.58000E+01   0.23253E+00
   0.58000E+01   0.23253E+00
   0.58000E+01   0.23253E+00
   0.58000E+01   0.23251E+00
   0.58000E+01   0.23251E+00
   0.58000E+01   0.23251E+00
   0.58000E+01   0.23251E+00
   0.58000E+01   0.23250E+00
   0.58000E+01   0.23250E+00
   0.58000E+01   0.23250E+00
   0.58000E+01   0.23249E+00
   0.58000E+01   0.23247E+00
   0.58000E+01   0.23247E+00
   0.58000E+01   0.23245E+00
   0.58000E+01   0.23245E+00
   0.58000E+01   0.23243E+00
   0.58000E+01   0.23243E+00
   0.58000E+01   0.23241E+00
   0.58000E+01   0.23242E+00
   0.58000E+01   0.23237E+00
   0.58000E+01   0.23237E+00
   0.58000E+01   0.23237E+00
   0.58000E+01   0.23237E+00
   0.58000E+01   0.23234E+00
   0.58000E+01   0.23234E+00
   0.58000E+01   0.23233E+00
   0.58000E+01   0.23231E+00
   0.58000E+01   0.23230E+00
   0.58000E+01   0.23229E+00
   0.58000E+01   0.23228E+00
   0.58000E+01   0.23227E+00
   0.58000E+01   0.23227E+00
   0.58000E+01   0.23227E+00
   0.58000E+01   0.23226E+00
   0.58000E+01   0.23225E+00
   0.58000E+01   0.23225E+00
   0.58000E+01   0.23225E+00
   0.58000E+01   0.23225E+00
   0.58000E+01   0.23224E+00
   0.58000E+01   0.23225E+00
   0.58000E+01   0.23224E+00
   0.58000E+01   0.23224E+00
   0.58000E+01   0.23224E+00
   0.58000E+01   0.23223E+00
   0.58000E+01   0.23223E+00
   0.58000E+01   0.23223E+00
   0.58000E+01   0.23222E+00
   0.58000E+01   0.23222E+00
   0.58000E+01   0.23222E+00
   0.58000E+01   0.23221E+00
   0.58000E+01   0.23221E+00
   0.58000E+01   0.23219E+00
   0.58000E+01   0.23219E+00
   0.58000E+01   0.23219E+00
   0.58000E+01   0.23215E+00
   0.58000E+01   0.23214E+00
   0.58000E+01   0.23213E+00
   0.58000E+01   0.23212E+00
   0.58000E+01   0.23212E+00
   0.58000E+01   0.23212E+00
   0.58000E+01   0.23212E+00
   0.58000E+01   0.23211E+00
   0.58000E+01   0.23210E+00
   0.58000E+01   0.23210E+00
   0.58000E+01   0.23209E+00
   0.58000E+01   0.23207E+00
   0.58000E+01   0.23207E+00
   0.58000E+01   0.23207E+00
   0.57900E+01   0.23245E+00
   0.58000E+01   0.23205E+00
   0.58000E+01   0.23203E+00
   0.57900E+01   0.23243E+00
   0.57900E+01   0.23242E+00
   0.57900E+01   0.23241E+00
   0.57900E+01   0.23242E+00
   0.57900E+01   0.23241E+00
   0.57900E+01   0.23241E+00
   0.57900E+01   0.23241E+00
   0.57900E+01   0.23239E+00
   0.57900E+01   0.23236E+00
   0.57900E+01   0.23236E+00
   0.57900E+01   0.23233E+00
   0.57900E+01   0.23232E+00
   0.57900E+01   0.23232E+00
   0.57900E+01   0.23231E+00
   0.57900E+01   0.23230E+00
   0.57900E+01   0.23229E+00
   0.57900E+01   0.23228E+00
   0.57900E+01   0.23228E+00
   0.57900E+01   0.23228E+00
   0.57900E+01   0.23228E+00
   0.57900E+01   0.23228E+00
   0.57900E+01   0.23227E+00
   0.57900E+01   0.23227E+00
   0.57900E+01   0.23226E+00
   0.57900E+01   0.23225E+00
   0.57900E+01   0.23225E+00
   0.57900E+01   0.23223E+00
   0.57900E+01   0.23224E+00
   0.57900E+01   0.23223E+00
   0.57900E+01   0.23222E+00
   0.57900E+01   0.23222E+00
   0.57900E+01   0.23222E+00
   0.57900E+01   0.23218E+00
   0.57900E+01   0.23217E+00
   0.57900E+01   0.23216E+00
   0.57900E+01   0.23217E+00
   0.57900E+01   0.23216E+00
   0.57900E+01   0.23215E+00
   0.57900E+01   0.23215E+00
   0.57900E+01   0.23215E+00
   0.57900E+01   0.23214E+00
   0.57900E+01   0.23214E+00
   0.57900E+01   0.23214E+00
   0.57900E+01   0.23213E+00
   0.57900E+01   0.23212E+00
   0.57900E+01   0.23211E+00
   0.57900E+01   0.23210E+00
   0.57900E+01   0.23209E+00
   0.57900E+01   0.23208E+00
   0.57900E+01   0.23207E+00
   0.57900E+01   0.23206E+00
   0.57900E+01   0.23206E+00
   0.57900E+01   0.23206E+00
   0.57900E+01   0.23206E+00
   0.57900E+01   0.23205E+00
   0.57900E+01   0.23204E+00
   0.57900E+01   0.23204E+00
   0.57900E+01   0.23203E+00
   0.57900E+01   0.23202E+00
   0.57900E+01   0.23202E+00
   0.57900E+01   0.23202E+00
   0.57900E+01   0.23202E+00
   0.57900E+01   0.23202E+00
   0.57900E+01   0.23201E+00
   0.57900E+01   0.23201E+00
   0.57900E+01   0.23199E+00
   0.57900E+01   0.23199E+00
   0.57900E+01   0.23198E+00
   0.57900E+01   0.23197E+00
   0.57900E+01   0.23197E+00
   0.57900E+01   0.23196E+00
   0.57900E+01   0.23196E+00
   0.57900E+01   0.23195E+00
   0.57900E+01   0.23193E+00
   0.57900E+01   0.23193E+00
   0.57900E+01   0.23192E+00
   0.57900E+01   0.23193E+00
   0.57900E+01   0.23192E+00
   0.57900E+01   0.23192E+00
   0.57900E+01   0.23192E+00
   0.57900E+01   0.23192E+00
   0.57900E+01   0.23192E+00
   0.57900E+01   0.23192E+00
   0.57900E+01   0.23191E+00
   0.57900E+01   0.23191E+00
   0.57900E+01   0.23191E+00
   0.57900E+01   0.23190E+00
   0.57900E+01   0.23190E+00
   0.57900E+01   0.23191E+00
   0.57900E+01   0.23190E+00
   0.57900E+01   0.23189E+00
   0.57800E+01   0.23228E+00
   0.57800E+01   0.23224E+00
   0.57800E+01   0.23223E+00
   0.57800E+01   0.23223E+00
   0.57800E+01   0.23223E+00
   0.57800E+01   0.23222E+00
   0.57800E+01   0.23221E+00
   0.57800E+01   0.23221E+00
   0.57800E+01   0.23219E+00
   0.57800E+01   0.23218E+00
   0.57800E+01   0.23217E+00
   0.57800E+01   0.23216E+00
   0.57800E+01   0.23214E+00
   0.57800E+01   0.23214E+00
   0.57800E+01   0.23214E+00
   0.57800E+01   0.23213E+00
   0.57800E+01   0.23214E+00
   0.57800E+01   0.23213E+00
   0.57800E+01   0.23213E+00
   0.57800E+01   0.23213E+00
   0.57800E+01   0.23213E+00
   0.57800E+01   0.23212E+00
   0.57800E+01   0.23211E+00
   0.57800E+01   0.23207E+00
   0.57800E+01   0.23207E+00
   0.57800E+01   0.23206E+00
   0.57800E+01   0.23206E+00
   0.57800E+01   0.23205E+00
   0.57800E+01   0.23203E+00
   0.57800E+01   0.23202E+00
   0.57800E+01   0.23201E+00
   0.57800E+01   0.23200E+00
   0.57800E+01   0.23199E+00
   0.57800E+01   0.23199E+00
   0.57800E+01   0.23198E+00
   0.57800E+01   0.23199E+00
   0.57800E+01   0.23198E+00
   0.57800E+01   0.23198E+00
   0.57800E+01   0.23198E+00
   0.57800E+01   0.23196E+00
   0.57800E+01   0.23195E+00
   0.57800E+01   0.23195E+00
   0.57800E+01   0.23194E+00
   0.57800E+01   0.23193E+00
   0.57800E+01   0.23193E+00
   0.57800E+01   0.23191E+00
   0.57800E+01   0.23190E+00
   0.57800E+01   0.23189E+00
   0.57800E+01   0.23188E+00
   0.57800E+01   0.23188E+00
   0.57800E+01   0.23187E+00
   0.57800E+01   0.23186E+00
   0.57800E+01   0.23184E+00
   0.57800E+01   0.23181E+00
   0.57800E+01   0.23180E+00
   0.57800E+01   0.23180E+00
   0.57800E+01   0.23180E+00
   0.57800E+01   0.23179E+00
   0.57800E+01   0.23179E+00
   0.57800E+01   0.23179E+00
   0.57800E+01   0.23177E+00
   0.57800E+01   0.23177E+00
   0.57800E+01   0.23177E+00
   0.57800E+01   0.23177E+00
   0.57800E+01   0.23174E+00
   0.57800E+01   0.23174E+00
   0.57800E+01   0.23174E+00
   0.57800E+01   0.23173E+00
   0.57800E+01   0.23173E+00
   0.57800E+01   0.23172E+00
   0.57800E+01   0.23172E+00
   0.57800E+01   0.23171E+00
   0.57800E+01   0.23171E+00
   0.57700E+01   0.23210E+00
   0.57700E+01   0.23208E+00
   0.57700E+01   0.23207E+00
   0.57700E+01   0.23206E+00
   0.57700E+01   0.23205E+00
   0.57700E+01   0.23205E+00
   0.57700E+01   0.23204E+00
   0.57700E+01   0.23203E+00
   0.57700E+01   0.23203E+00
   0.57700E+01   0.23202E+00
   0.57700E+01   0.23203E+00
   0.57700E+01   0.23202E+00
   0.57700E+01   0.23202E+00
   0.57700E+01   0.23201E+00
   0.57700E+01   0.23201E+00
   0.57700E+01   0.23201E+00
   0.57700E+01   0.23200E+00
   0.57700E+01   0.23200E+00
   0.57700E+01   0.23200E+00
   0.57700E+01   0.23199E+00
   0.57700E+01   0.23199E+00
   0.57700E+01   0.23198E+00
   0.57700E+01   0.23198E+00
   0.57700E+01   0.23198E+00
   0.57700E+01   0.23198E+00
   0.57700E+01   0.23198E+00
   0.57700E+01   0.23198E+00
   0.57700E+01   0.23197E+00
   0.57700E+01   0.23197E+00
   0.57700E+01   0.23197E+00
   0.57700E+01   0.23196E+00
   0.57700E+01   0.23196E+00
   0.57700E+01   0.23194E+00
   0.57700E+01   0.23193E+00
   0.57700E+01   0.23192E+00
   0.57700E+01   0.23190E+00
   0.57700E+01   0.23188E+00
   0.57700E+01   0.23188E+00
   0.57700E+01   0.23188E+00
   0.57700E+01   0.23188E+00
   0.57700E+01   0.23186E+00
   0.57700E+01   0.23185E+00
   0.57700E+01   0.23184E+00
   0.57700E+01   0.23184E+00
   0.57700E+01   0.23183E+00
   0.57700E+01   0.23183E+00
   0.57700E+01   0.23181E+00
   0.57700E+01   0.23181E+00
   0.57700E+01   0.23180E+00
   0.57700E+01   0.23179E+00
   0.57700E+01   0.23178E+00
   0.57700E+01   0.23175E+00
   0.57700E+01   0.23175E+00
   0.57700E+01   0.23172E+00
   0.57700E+01   0.23172E+00
   0.57700E+01   0.23171E+00
   0.57700E+01   0.23170E+00
   0.57700E+01   0.23171E+00
   0.57700E+01   0.23169E+00
   0.57700E+01   0.23169E+00
   0.57700E+01   0.23169E+00
   0.57700E+01   0.23168E+00
   0.57700E+01   0.23168E+00
   0.57700E+01   0.23168E+00
   0.57700E+01   0.23167E+00
   0.57700E+01   0.23167E+00
   0.57700E+01   0.23166E+00
   0.57700E+01   0.23166E+00
   0.57700E+01   0.23166E+00
   0.57700E+01   0.23165E+00
   0.57700E+01   0.23163E+00
   0.57700E+01   0.23162E+00
   0.57700E+01   0.23162E+00
   0.57700E+01   0.23162E+00
   0.57700E+01   0.23162E+00
   0.57700E+01   0.23162E+00
   0.57700E+01   0.23161E+00
   0.57700E+01   0.23161E+00
   0.57700E+01   0.23161E+00
   0.57700E+01   0.23161E+00
   0.57700E+01   0.23159E+00
   0.57700E+01   0.23158E+00
   0.57700E+01   0.23157E+00
   0.57700E+01   0.23157E+00
   0.57700E+01   0.23156E+00
   0.57700E+01   0.23156E+00
   0.57700E+01   0.23154E+00
   0.57700E+01   0.23154E+00
   0.57700E+01   0.23153E+00
   0.57700E+01   0.23154E+00
   0.57700E+01   0.23153E+00
   0.57600E+01   0.23191E+00
   0.57600E+01   0.23191E+00
   0.57600E+01   0.23191E+00
   0.57600E+01   0.23189E+00
   0.57600E+01   0.23188E+00
   0.57600E+01   0.23187E+00
   0.57600E+01   0.23187E+00
   0.57600E+01   0.23187E+00
   0.57600E+01   0.23186E+00
   0.57600E+01   0.23186E+00
   0.57600E+01   0.23186E+00
   0.57600E+01   0.23184E+00
   0.57600E+01   0.23183E+00
   0.57600E+01   0.23183E+00
   0.57600E+01   0.23182E+00
   0.57600E+01   0.23182E+00
   0.57600E+01   0.23181E+00
   0.57600E+01   0.23181E+00
   0.57600E+01   0.23179E+00
   0.57600E+01   0.23179E+00
   0.57600E+01   0.23178E+00
   0.57600E+01   0.23178E+00
   0.57600E+01   0.23177E+00
   0.57600E+01   0.23174E+00
   0.57600E+01   0.23173E+00
   0.57600E+01   0.23173E+00
   0.57600E+01   0.23172E+00
   0.57600E+01   0.23173E+00
   0.57600E+01   0.23171E+00
   0.57600E+01   0.23170E+00
   0.57600E+01   0.23168E+00
   0.57600E+01   0.23168E+00
   0.57600E+01   0.23168E+00
   0.57600E+01   0.23166E+00
   0.57600E+01   0.23166E+00
   0.57600E+01   0.23166E+00
   0.57600E+01   0.23165E+00
   0.57600E+01   0.23165E+00
   0.57600E+01   0.23164E+00
   0.57600E+01   0.23164E+00
   0.57600E+01   0.23164E+00
   0.57600E+01   0.23163E+00
   0.57600E+01   0.23163E+00
   0.57600E+01   0.23163E+00
   0.57600E+01   0.23163E+00
   0.57600E+01   0.23162E+00
   0.57600E+01   0.23160E+00
   0.57600E+01   0.23158E+00
   0.57600E+01   0.23158E+00
   0.57600E+01   0.23157E+00
   0.57600E+01   0.23156E+00
   0.57600E+01   0.23156E+00
   0.57600E+01   0.23155E+00
   0.57600E+01   0.23155E+00
   0.57600E+01   0.23155E+00
   0.57600E+01   0.23152E+00
   0.57600E+01   0.23151E+00
   0.57600E+01   0.23150E+00
   0.57600E+01   0.23150E+00
   0.57600E+01   0.23150E+00
   0.57600E+01   0.23149E+00
   0.57600E+01   0.23149E+00
   0.57600E+01   0.23147E+00
   0.57600E+01   0.23147E+00
   0.57600E+01   0.23147E+00
   0.57600E+01   0.23146E+00
   0.57600E+01   0.23146E+00
   0.57600E+01   0.23146E+00
   0.57600E+01   0.23145E+00
   0.57600E+01   0.23144E+00
   0.57600E+01   0.23144E+00
   0.57600E+01   0.23143E+00
   0.57600E+01   0.23142E+00
   0.57600E+01   0.23140E+00
   0.57600E+01   0.23140E+00
   0.57600E+01   0.23139E+00
   0.57600E+01   0.23137E+00
   0.57600E+01   0.23138E+00
   0.57600E+01   0.23138E+00
   0.57600E+01   0.23136E+00
   0.57600E+01   0.23135E+00
   0.57600E+01   0.23136E+00
   0.57600E+01   0.23134E+00
   0.57600E+01   0.23133E+00
   0.57600E+01   0.23134E+00
   0.57600E+01   0.23134E+00
   0.57600E+01   0.23133E+00
   0.57600E+01   0.23133E+00
   0.57600E+01   0.23132E+00
   0.57500E+01   0.23170E+00
   0.57500E+01   0.23169E+00
   0.57500E+01   0.23169E+00
   0.57500E+01   0.23168E+00
   0.57500E+01   0.23168E+00
   0.57500E+01   0.23168E+00
   0.57500E+01   0.23168E+00
   0.57500E+01   0.23168E+00
   0.57500E+01   0.23167E+00
   0.57500E+01   0.23167E+00
   0.57500E+01   0.23166E+00
   0.57500E+01   0.23166E+00
   0.57600E+01   0.23126E+00
   0.57500E+01   0.23165E+00
   0.57500E+01   0.23162E+00
   0.57500E+01   0.23162E+00
   0.57500E+01   0.23162E+00
   0.57500E+01   0.23159E+00
   0.57500E+01   0.23157E+00
   0.57500E+01   0.23156E+00
   0.57500E+01   0.23156E+00
   0.57500E+01   0.23155E+00
   0.57500E+01   0.23154E+00
   0.57500E+01   0.23153E+00
   0.57500E+01   0.23153E+00
   0.57500E+01   0.23152E+00
   0.57500E+01   0.23152E+00
   0.57500E+01   0.23152E+00
   0.57500E+01   0.23151E+00
   0.57500E+01   0.23151E+00
   0.57500E+01   0.23150E+00
   0.57500E+01   0.23150E+00
   0.57500E+01   0.23149E+00
   0.57500E+01   0.23149E+00
   0.57500E+01   0.23147E+00
   0.57500E+01   0.23146E+00
   0.57500E+01   0.23145E+00
   0.57500E+01   0.23146E+00
   0.57500E+01   0.23144E+00
   0.57500E+01   0.23142E+00
   0.57500E+01   0.23141E+00
   0.57500E+01   0.23141E+00
   0.57500E+01   0.23141E+00
   0.57500E+01   0.23140E+00
   0.57500E+01   0.23140E+00
   0.57500E+01   0.23140E+00
   0.57500E+01   0.23140E+00
   0.57500E+01   0.23139E+00
   0.57500E+01   0.23139E+00
   0.57500E+01   0.23139E+00
   0.57500E+01   0.23138E+00
   0.57500E+01   0.23137E+00
   0.57500E+01   0.23136E+00
   0.57500E+01   0.23135E+00
   0.57500E+01   0.23135E+00
   0.57500E+01   0.23135E+00
   0.57500E+01   0.23135E+00
   0.57500E+01   0.23134E+00
   0.57500E+01   0.23133E+00
   0.57500E+01   0.23133E+00
   0.57500E+01   0.23133E+00
   0.57500E+01   0.23132E+00
   0.57500E+01   0.23132E+00
   0.57500E+01   0.23132E+00
   0.57500E+01   0.23131E+00
   0.57500E+01   0.23131E+00
   0.57500E+01   0.23131E+00
   0.57500E+01   0.23131E+00
   0.57500E+01   0.23131E+00
   0.57500E+01   0.23131E+00
   0.57500E+01   0.23131E+00
   0.57500E+01   0.23130E+00
   0.57500E+01   0.23129E+00
   0.57500E+01   0.23128E+00
   0.57500E+01   0.23127E+00
   0.57500E+01   0.23126E+00
   0.57500E+01   0.23123E+00
   0.57500E+01   0.23123E+00
   0.57500E+01   0.23120E+00
   0.57500E+01   0.23119E+00
   0.57500E+01   0.23119E+00
   0.57500E+01   0.23119E+00
   0.57500E+01   0.23118E+00
   0.57500E+01   0.23117E+00
   0.57500E+01   0.23116E+00
   0.57500E+01   0.23116E+00
   0.57500E+01   0.23114E+00
   0.57500E+01   0.23113E+00
   0.57500E+01   0.23113E+00
   0.57500E+01   0.23113E+00
   0.57500E+01   0.23113E+00
   0.57500E+01   0.23113E+00
   0.57500E+01   0.23112E+00
   0.57500E+01   0.23111E+00
   0.57500E+01   0.23109E+00
   0.57500E+01   0.23108E+00
   0.57400E+01   0.23147E+00
   0.57400E+01   0.23145E+00
   0.57400E+01   0.23145E+00
   0.57400E+01   0.23142E+00
   0.57400E+01   0.23142E+00
   0.57400E+01   0.23141E+00
   0.57400E+01   0.23141E+00
   0.57400E+01   0.23139E+00
   0.57400E+01   0.23139E+00
   0.57400E+01   0.23139E+00
   0.57400E+01   0.23137E+00
   0.57400E+01   0.23137E+00
   0.57400E+01   0.23137E+00
   0.57400E+01   0.23135E+00
   0.57400E+01   0.23136E+00
   0.57400E+01   0.23135E+00
   0.57400E+01   0.23135E+00
   0.57400E+01   0.23133E+00
   0.57400E+01   0.23133E+00
   0.57400E+01   0.23133E+00
   0.57400E+01   0.23133E+00
   0.57400E+01   0.23133E+00
   0.57400E+01   0.23133E+00
   0.57400E+01   0.23133E+00
   0.57400E+01   0.23132E+00
   0.57400E+01   0.23130E+00
   0.57400E+01   0.23128E+00
   0.57400E+01   0.23128E+00
   0.57400E+01   0.23126E+00
   0.57400E+01   0.23126E+00
   0.57400E+01   0.23125E+00
   0.57400E+01   0.23124E+00
   0.57400E+01   0.23124E+00
   0.57400E+01   0.23124E+00
   0.57400E+01   0.23124E+00
   0.57400E+01   0.23123E+00
   0.57400E+01   0.23121E+00
   0.57400E+01   0.23121E+00
   0.57400E+01   0.23120E+00
   0.57400E+01   0.23119E+00
   0.57400E+01   0.23118E+00
   0.57400E+01   0.23118E+00
   0.57400E+01   0.23118E+00
   0.57400E+01   0.23117E+00
   0.57400E+01   0.23116E+00
   0.57400E+01   0.23116E+00
   0.57400E+01   0.23115E+00
   0.57400E+01   0.23115E+00
   0.57400E+01   0.23114E+00
   0.57400E+01   0.23113E+00
   0.57400E+01   0.23113E+00
   0.57400E+01   0.23112E+00
   0.57400E+01   0.23112E+00
   0.57400E+01   0.23112E+00
   0.57400E+01   0.23112E+00
   0.57400E+01   0.23111E+00
   0.57400E+01   0.23111E+00
   0.57400E+01   0.23110E+00
   0.57400E+01   0.23109E+00
   0.57400E+01   0.23109E+00
   0.57400E+01   0.23108E+00
   0.57400E+01   0.23107E+00
   0.57400E+01   0.23103E+00
   0.57400E+01   0.23104E+00
   0.57400E+01   0.23104E+00
   0.57400E+01   0.23102E+00
   0.57400E+01   0.23102E+00
   0.57400E+01   0.23102E+00
   0.57400E+01   0.23102E+00
   0.57400E+01   0.23102E+00
   0.57400E+01   0.23102E+00
   0.57400E+01   0.23101E+00
   0.57400E+01   0.23100E+00
   0.57400E+01   0.23100E+00
   0.57400E+01   0.23099E+00
   0.57400E+01   0.23098E+00
   0.57400E+01   0.23097E+00
   0.57400E+01   0.23097E+00
   0.57400E+01   0.23097E+00
   0.57400E+01   0.23097E+00
   0.57400E+01   0.23097E+00
   0.57400E+01   0.23097E+00
   0.57400E+01   0.23096E+00
   0.57400E+01   0.23096E+00
   0.57400E+01   0.23096E+00
   0.57400E+01   0.23096E+00
   0.57400E+01   0.23096E+00
   0.57400E+01   0.23096E+00
   0.57400E+01   0.23095E+00
   0.57400E+01   0.23095E+00
   0.57400E+01   0.23094E+00
   0.57400E+01   0.23094E+00
   0.57400E+01   0.23092E+00
   0.57400E+01   0.23094E+00
   0.57400E+01   0.23093E+00
   0.57400E+01   0.23092E+00
   0.57400E+01   0.23090E+00
   0.57400E+01   0.23090E+00
   0.57400E+01   0.23089E+00
   0.57400E+01   0.23087E+00
   0.57300E+01   0.23126E+00
   0.57300E+01   0.23125E+00
   0.57300E+01   0.23125E+00
   0.57300E+01   0.23125E+00
   0.57300E+01   0.23124E+00
   0.57300E+01   0.23121E+00
   0.57300E+01   0.23121E+00
   0.57300E+01   0.23121E+00
   0.57300E+01   0.23118E+00
   0.57300E+01   0.23118E+00
   0.57300E+01   0.23117E+00
   0.57300E+01   0.23116E+00
   0.57300E+01   0.23113E+00
   0.57300E+01   0.23113E+00
   0.57300E+01   0.23113E+00
   0.57300E+01   0.23112E+00
   0.57300E+01   0.23111E+00
   0.57300E+01   0.23111E+00
   0.57300E+01   0.23108E+00
   0.57300E+01   0.23108E+00
   0.57300E+01   0.23107E+00
   0.57300E+01   0.23107E+00
   0.57300E+01   0.23105E+00
   0.57300E+01   0.23106E+00
   0.57300E+01   0.23104E+00
   0.57300E+01   0.23104E+00
   0.57300E+01   0.23103E+00
   0.57300E+01   0.23103E+00
   0.57300E+01   0.23102E+00
   0.57300E+01   0.23101E+00
   0.57300E+01   0.23100E+00
   0.57300E+01   0.23100E+00
   0.57300E+01   0.23100E+00
   0.57300E+01   0.23100E+00
   0.57300E+01   0.23100E+00
   0.57300E+01   0.23100E+00
   0.57300E+01   0.23100E+00
   0.57300E+01   0.23099E+00
   0.57300E+01   0.23099E+00
   0.57300E+01   0.23096E+00
   0.57300E+01   0.23097E+00
   0.57300E+01   0.23095E+00
   0.57300E+01   0.23094E+00
   0.57300E+01   0.23094E+00
   0.57300E+01   0.23094E+00
   0.57300E+01   0.23093E+00
   0.57300E+01   0.23092E+00
   0.57300E+01   0.23090E+00
   0.57300E+01   0.23088E+00
   0.57300E+01   0.23088E+00
   0.57300E+01   0.23088E+00
   0.57300E+01   0.23086E+00
   0.57300E+01   0.23087E+00
   0.57300E+01   0.23084E+00
   0.57300E+01   0.23082E+00
   0.57300E+01   0.23081E+00
   0.57300E+01   0.23079E+00
   0.57300E+01   0.23079E+00
   0.57300E+01   0.23079E+00
   0.57300E+01   0.23079E+00
   0.57300E+01   0.23079E+00
   0.57300E+01   0.23079E+00
   0.57300E+01   0.23079E+00
   0.57300E+01   0.23075E+00
   0.57300E+01   0.23075E+00
   0.57300E+01   0.23075E+00
   0.57300E+01   0.23075E+00
   0.57300E+01   0.23074E+00
   0.57300E+01   0.23074E+00
   0.57300E+01   0.23073E+00
   0.57300E+01   0.23073E+00
   0.57300E+01   0.23072E+00
   0.57300E+01   0.23071E+00
   0.57300E+01   0.23070E+00
   0.57300E+01   0.23069E+00
   0.57300E+01   0.23069E+00
   0.57300E+01   0.23068E+00
   0.57300E+01   0.23067E+00
   0.57300E+01   0.23067E+00
   0.57300E+01   0.23066E+00
   0.57300E+01   0.23066E+00
   0.57300E+01   0.23066E+00
   0.57300E+01   0.23065E+00
   0.57300E+01   0.23065E+00
   0.57300E+01   0.23065E+00
   0.57300E+01   0.23065E+00
   0.57300E+01   0.23065E+00
   0.57300E+01   0.23064E+00
   0.57300E+01   0.23064E+00
   0.57300E+01   0.23063E+00
   0.57300E+01   0.23063E+00
   0.57300E+01   0.23063E+00
   0.57300E+01   0.23063E+00
   0.57300E+01   0.23062E+00
   0.57300E+01   0.23061E+00
   0.57300E+01   0.23061E+00
   0.57300E+01   0.23060E+00
   0.57300E+01   0.23058E+00
   0.57300E+01   0.23060E+00
   0.57300E+01   0.23059E+00
   0.57200E+01   0.23098E+00
   0.57200E+01   0.23097E+00
   0.57200E+01   0.23097E+00
   0.57200E+01   0.23094E+00
   0.57200E+01   0.23095E+00
   0.57200E+01   0.23094E+00
   0.57200E+01   0.23094E+00
   0.57200E+01   0.23093E+00
   0.57200E+01   0.23093E+00
   0.57200E+01   0.23091E+00
   0.57200E+01   0.23091E+00
   0.57200E+01   0.23091E+00
   0.57200E+01   0.23091E+00
   0.57200E+01   0.23090E+00
   0.57200E+01   0.23090E+00
   0.57200E+01   0.23087E+00
   0.57200E+01   0.23088E+00
   0.57200E+01   0.23086E+00
   0.57200E+01   0.23086E+00
   0.57200E+01   0.23084E+00
   0.57200E+01   0.23084E+00
   0.57200E+01   0.23082E+00
   0.57200E+01   0.23082E+00
   0.57200E+01   0.23082E+00
   0.57200E+01   0.23082E+00
   0.57200E+01   0.23080E+00
   0.57200E+01   0.23078E+00
   0.57200E+01   0.23079E+00
   0.57200E+01   0.23079E+00
   0.57200E+01   0.23078E+00
   0.57200E+01   0.23078E+00
   0.57200E+01   0.23077E+00
   0.57200E+01   0.23077E+00
   0.57200E+01   0.23076E+00
   0.57200E+01   0.23076E+00
   0.57200E+01   0.23076E+00
   0.57200E+01   0.23076E+00
   0.57200E+01   0.23076E+00
   0.57200E+01   0.23075E+00
   0.57200E+01   0.23073E+00
   0.57200E+01   0.23073E+00
   0.57200E+01   0.23072E+00
   0.57200E+01   0.23072E+00
   0.57200E+01   0.23072E+00
   0.57200E+01   0.23071E+00
   0.57200E+01   0.23069E+00
   0.57200E+01   0.23068E+00
   0.57200E+01   0.23067E+00
   0.57200E+01   0.23066E+00
   0.57200E+01   0.23065E+00
   0.57200E+01   0.23064E+00
   0.57200E+01   0.23063E+00
   0.57200E+01   0.23061E+00
   0.57200E+01   0.23059E+00
   0.57200E+01   0.23059E+00
   0.57200E+01   0.23058E+00
   0.57200E+01   0.23056E+00
   0.57200E+01   0.23056E+00
   0.57200E+01   0.23056E+00
   0.57200E+01   0.23056E+00
   0.57200E+01   0.23056E+00
   0.57200E+01   0.23055E+00
   0.57200E+01   0.23055E+00
   0.57200E+01   0.23054E+00
   0.57200E+01   0.23053E+00
   0.57200E+01   0.23053E+00
   0.57200E+01   0.23053E+00
   0.57200E+01   0.23051E+00
   0.57200E+01   0.23052E+00
   0.57200E+01   0.23051E+00
   0.57200E+01   0.23049E+00
   0.57200E+01   0.23048E+00
   0.57200E+01   0.23045E+00
   0.57200E+01   0.23044E+00
   0.57200E+01   0.23044E+00
   0.57200E+01   0.23043E+00
   0.57200E+01   0.23043E+00
   0.57200E+01   0.23043E+00
   0.57200E+01   0.23042E+00
   0.57200E+01   0.23042E+00
   0.57200E+01   0.23041E+00
   0.57100E+01   0.23080E+00
   0.57100E+01   0.23079E+00
   0.57100E+01   0.23078E+00
   0.57100E+01   0.23077E+00
   0.57100E+01   0.23077E+00
   0.57100E+01   0.23078E+00
   0.57100E+01   0.23076E+00
   0.57100E+01   0.23075E+00
   0.57100E+01   0.23075E+00
   0.57100E+01   0.23074E+00
   0.57100E+01   0.23073E+00
   0.57100E+01   0.23073E+00
   0.57100E+01   0.23072E+00
   0.57100E+01   0.23072E+00
   0.57100E+01   0.23072E+00
   0.57100E+01   0.23072E+00
   0.57100E+01   0.23071E+00
   0.57100E+01   0.23071E+00
   0.57100E+01   0.23071E+00
   0.57100E+01   0.23069E+00
   0.57100E+01   0.23069E+00
   0.57100E+01   0.23069E+00
   0.57100E+01   0.23069E+00
   0.57100E+01   0.23069E+00
   0.57100E+01   0.23069E+00
   0.57100E+01   0.23069E+00
   0.57100E+01   0.23067E+00
   0.57100E+01   0.23067E+00
   0.57100E+01   0.23067E+00
   0.57100E+01   0.23067E+00
   0.57100E+01   0.23067E+00
   0.57100E+01   0.23066E+00
   0.57100E+01   0.23064E+00
   0.57100E+01   0.23065E+00
   0.57100E+01   0.23063E+00
   0.57100E+01   0.23063E+00
   0.57100E+01   0.23062E+00
   0.57100E+01   0.23062E+00
   0.57100E+01   0.23061E+00
   0.57100E+01   0.23060E+00
   0.57100E+01   0.23060E+00
   0.57100E+01   0.23060E+00
   0.57100E+01   0.23060E+00
   0.57100E+01   0.23060E+00
   0.57100E+01   0.23060E+00
   0.57100E+01   0.23060E+00
   0.57100E+01   0.23060E+00
   0.57100E+01   0.23057E+00
   0.57100E+01   0.23057E+00
   0.57100E+01   0.23055E+00
   0.57100E+01   0.23053E+00
   0.57100E+01   0.23053E+00
   0.57100E+01   0.23053E+00
   0.57100E+01   0.23053E+00
   0.57100E+01   0.23053E+00
   0.57100E+01   0.23051E+00
   0.57100E+01   0.23051E+00
   0.57100E+01   0.23050E+00
   0.57100E+01   0.23051E+00
   0.57100E+01   0.23050E+00
   0.57100E+01   0.23050E+00
   0.57100E+01   0.23048E+00
   0.57100E+01   0.23048E+00
   0.57100E+01   0.23046E+00
   0.57100E+01   0.23045E+00
   0.57100E+01   0.23045E+00
   0.57100E+01   0.23045E+00
   0.57100E+01   0.23043E+00
   0.57100E+01   0.23042E+00
   0.57100E+01   0.23041E+00
   0.57100E+01   0.23042E+00
   0.57100E+01   0.23041E+00
   0.57100E+01   0.23042E+00
   0.57100E+01   0.23040E+00
   0.57100E+01   0.23036E+00
   0.57100E+01   0.23038E+00
   0.57100E+01   0.23035E+00
   0.57100E+01   0.23035E+00
   0.57100E+01   0.23035E+00
   0.57100E+01   0.23033E+00
   0.57100E+01   0.23031E+00
   0.57100E+01   0.23031E+00
   0.57100E+01   0.23030E+00
   0.57100E+01   0.23031E+00
   0.57100E+01   0.23030E+00
   0.57100E+01   0.23030E+00
   0.57100E+01   0.23030E+00
   0.57100E+01   0.23029E+00
   0.57100E+01   0.23028E+00
   0.57100E+01   0.23025E+00
   0.57100E+01   0.23026E+00
   0.57100E+01   0.23025E+00
   0.57100E+01   0.23025E+00
   0.57100E+01   0.23023E+00
   0.57100E+01   0.23022E+00
   0.57100E+01   0.23021E+00
   0.57100E+01   0.23021E+00
   0.57100E+01   0.23021E+00
   0.57100E+01   0.23018E+00
   0.57100E+01   0.23017E+00
   0.57100E+01   0.23017E+00
   0.57100E+01   0.23016E+00
   0.57000E+01   0.23054E+00
   0.57100E+01   0.23014E+00
   0.57000E+01   0.23053E+00
   0.57000E+01   0.23053E+00
   0.57000E+01   0.23051E+00
   0.57000E+01   0.23051E+00
   0.57000E+01   0.23050E+00
   0.57000E+01   0.23050E+00
   0.57000E+01   0.23048E+00
   0.57000E+01   0.23048E+00
   0.57000E+01   0.23047E+00
   0.57000E+01   0.23047E+00
   0.57000E+01   0.23046E+00
   0.57000E+01   0.23045E+00
   0.57000E+01   0.23045E+00
   0.57000E+01   0.23044E+00
   0.57000E+01   0.23045E+00
   0.57000E+01   0.23045E+00
   0.57000E+01   0.23044E+00
   0.57000E+01   0.23044E+00
   0.57000E+01   0.23043E+00
   0.57000E+01   0.23042E+00
   0.57000E+01   0.23042E+00
   0.57000E+01   0.23039E+00
   0.57000E+01   0.23039E+00
   0.57000E+01   0.23039E+00
   0.57000E+01   0.23039E+00
   0.57000E+01   0.23037E+00
   0.57000E+01   0.23037E+00
   0.57000E+01   0.23037E+00
   0.57000E+01   0.23036E+00
   0.57000E+01   0.23036E+00
   0.57000E+01   0.23035E+00
   0.57000E+01   0.23035E+00
   0.57000E+01   0.23035E+00
   0.57000E+01   0.23034E+00
   0.57000E+01   0.23034E+00
   0.57000E+01   0.23034E+00
   0.57000E+01   0.23034E+00
   0.57000E+01   0.23034E+00
   0.57000E+01   0.23034E+00
   0.57000E+01   0.23033E+00
   0.57000E+01   0.23033E+00
   0.57000E+01   0.23032E+00
   0.57000E+01   0.23032E+00
   0.57000E+01   0.23033E+00
   0.57000E+01   0.23032E+00
   0.57000E+01   0.23032E+00
   0.57000E+01   0.23032E+00
   0.57000E+01   0.23032E+00
   0.57000E+01   0.23032E+00
   0.57000E+01   0.23029E+00
   0.57000E+01   0.23031E+00
   0.57000E+01   0.23028E+00
   0.57000E+01   0.23027E+00
   0.57000E+01   0.23027E+00
   0.57000E+01   0.23024E+00
   0.57000E+01   0.23022E+00
   0.57000E+01   0.23022E+00
   0.57000E+01   0.23020E+00
   0.57000E+01   0.23021E+00
   0.57000E+01   0.23021E+00
   0.57000E+01   0.23021E+00
   0.57000E+01   0.23022E+00
   0.57000E+01   0.23021E+00
   0.57000E+01   0.23019E+00
   0.57000E+01   0.23016E+00
   0.57000E+01   0.23016E+00
   0.57000E+01   0.23014E+00
   0.57000E+01   0.23016E+00
   0.57000E+01   0.23014E+00
   0.57000E+01   0.23012E+00
   0.57000E+01   0.23013E+00
   0.57000E+01   0.23013E+00
   0.57000E+01   0.23011E+00
   0.57000E+01   0.23010E+00
   0.57000E+01   0.23010E+00
   0.57000E+01   0.23010E+00
   0.57000E+01   0.23010E+00
   0.57000E+01   0.23010E+00
   0.57000E+01   0.23008E+00
   0.57000E+01   0.23008E+00
   0.57000E+01   0.23006E+00
   0.57000E+01   0.23006E+00
   0.57000E+01   0.23006E+00
   0.57000E+01   0.23006E+00
   0.57000E+01   0.23006E+00
   0.57000E+01   0.23005E+00
   0.57000E+01   0.23004E+00
   0.57000E+01   0.23003E+00
   0.57000E+01   0.23003E+00
   0.57000E+01   0.23003E+00
   0.57000E+01   0.23002E+00
   0.57000E+01   0.23000E+00
   0.57000E+01   0.22999E+00
   0.57000E+01   0.22996E+00
   0.57000E+01   0.22997E+00
   0.57000E+01   0.22996E+00
   0.57000E+01   0.22995E+00
   0.57000E+01   0.22994E+00
   0.57000E+01   0.22993E+00
   0.57000E+01   0.22993E+00
   0.57000E+01   0.22991E+00
   0.57000E+01   0.22990E+00
   0.57000E+01   0.22990E+00
   0.57000E+01   0.22989E+00
   0.57000E+01   0.22989E+00
   0.57000E+01   0.22988E+00
   0.57000E+01   0.22988E+00
   0.56900E+01   0.23027E+00
   0.56900E+01   0.23027E+00
   0.56900E+01   0.23024E+00
   0.56900E+01   0.23023E+00
   0.56900E+01   0.23023E+00
   0.56900E+01   0.23023E+00
   0.56900E+01   0.23021E+00
   0.56900E+01   0.23021E+00
   0.56900E+01   0.23020E+00
   0.56900E+01   0.23019E+00
   0.56900E+01   0.23017E+00
   0.56900E+01   0.23017E+00
   0.56900E+01   0.23016E+00
   0.56900E+01   0.23014E+00
   0.56900E+01   0.23014E+00
   0.56900E+01   0.23013E+00
   0.56900E+01   0.23013E+00
   0.56900E+01   0.23013E+00
   0.56900E+01   0.23013E+00
   0.56900E+01   0.23012E+00
   0.56900E+01   0.23012E+00
   0.56900E+01   0.23011E+00
   0.56900E+01   0.23011E+00
   0.56900E+01   0.23009E+00
   0.56900E+01   0.23009E+00
   0.56900E+01   0.23009E+00
   0.56900E+01   0.23009E+00
   0.56900E+01   0.23009E+00
   0.56900E+01   0.23007E+00
   0.56900E+01   0.23006E+00
   0.56900E+01   0.23005E+00
   0.56900E+01   0.23004E+00
   0.56900E+01   0.23004E+00
   0.56900E+01   0.23004E+00
   0.56900E+01   0.23004E+00
   0.56900E+01   0.23003E+00
   0.56900E+01   0.23003E+00
   0.56900E+01   0.23003E+00
   0.56900E+01   0.23001E+00
   0.56900E+01   0.23001E+00
   0.56900E+01   0.23001E+00
   0.56900E+01   0.23001E+00
   0.56900E+01   0.23001E+00
   0.56900E+01   0.23000E+00
   0.56900E+01   0.23000E+00
   0.56900E+01   0.22999E+00
   0.56900E+01   0.22999E+00
   0.56900E+01   0.22999E+00
   0.56900E+01   0.22999E+00
   0.56900E+01   0.22998E+00
   0.56900E+01   0.22998E+00
   0.56900E+01   0.22998E+00
   0.56900E+01   0.22998E+00
   0.56900E+01   0.22997E+00
   0.56900E+01   0.22997E+00
   0.56900E+01   0.22997E+00
   0.56900E+01   0.22996E+00
   0.56900E+01   0.22996E+00
   0.56900E+01   0.22995E+00
   0.56900E+01   0.22995E+00
   0.56900E+01   0.22994E+00
   0.56900E+01   0.22994E+00
   0.56900E+01   0.22994E+00
   0.56900E+01   0.22993E+00
   0.56900E+01   0.22991E+00
   0.56900E+01   0.22989E+00
   0.56900E+01   0.22989E+00
   0.56900E+01   0.22989E+00
   0.56900E+01   0.22988E+00
   0.56900E+01   0.22986E+00
   0.56900E+01   0.22986E+00
   0.56900E+01   0.22985E+00
   0.56900E+01   0.22984E+00
   0.56900E+01   0.22983E+00
   0.56900E+01   0.22984E+00
   0.56900E+01   0.22983E+00
   0.56900E+01   0.22983E+00
   0.56900E+01   0.22981E+00
   0.56900E+01   0.22981E+00
   0.56900E+01   0.22980E+00
   0.56900E+01   0.22980E+00
   0.56900E+01   0.22980E+00
   0.56900E+01   0.22980E+00
   0.56900E+01   0.22978E+00
   0.56900E+01   0.22977E+00
   0.56900E+01   0.22977E+00
   0.56900E+01   0.22975E+00
   0.56900E+01   0.22975E+00
   0.56900E+01   0.22975E+00
   0.56900E+01   0.22973E+00
   0.56900E+01   0.22972E+00
   0.56900E+01   0.22972E+00
   0.56900E+01   0.22972E+00
   0.56900E+01   0.22971E+00
   0.56900E+01   0.22971E+00
   0.56900E+01   0.22970E+00
   0.56900E+01   0.22970E+00
   0.56900E+01   0.22968E+00
   0.56900E+01   0.22968E+00
   0.56900E+01   0.22965E+00
   0.56800E+01   0.23005E+00
   0.56800E+01   0.23004E+00
   0.56800E+01   0.23002E+00
   0.56800E+01   0.23002E+00
   0.56800E+01   0.23001E+00
   0.56800E+01   0.23000E+00
   0.56800E+01   0.23000E+00
   0.56800E+01   0.23000E+00
   0.56800E+01   0.22999E+00
   0.56800E+01   0.22998E+00
   0.56900E+01   0.22958E+00
   0.56800E+01   0.22998E+00
   0.56800E+01   0.22998E+00
   0.56800E+01   0.22998E+00
   0.56800E+01   0.22998E+00
   0.56800E+01   0.22996E+00
   0.56800E+01   0.22996E+00
   0.56800E+01   0.22994E+00
   0.56800E+01   0.22994E+00
   0.56800E+01   0.22991E+00
   0.56800E+01   0.22990E+00
   0.56800E+01   0.22988E+00
   0.56800E+01   0.22988E+00
   0.56800E+01   0.22986E+00
   0.56800E+01   0.22986E+00
   0.56800E+01   0.22986E+00
   0.56800E+01   0.22985E+00
   0.56800E+01   0.22985E+00
   0.56800E+01   0.22984E+00
   0.56800E+01   0.22984E+00
   0.56800E+01   0.22983E+00
   0.56800E+01   0.22982E+00
   0.56800E+01   0.22981E+00
   0.56800E+01   0.22983E+00
   0.56800E+01   0.22980E+00
   0.56800E+01   0.22979E+00
   0.56800E+01   0.22979E+00
   0.56800E+01   0.22978E+00
   0.56800E+01   0.22978E+00
   0.56800E+01   0.22977E+00
   0.56800E+01   0.22977E+00
   0.56800E+01   0.22976E+00
   0.56800E+01   0.22975E+00
   0.56800E+01   0.22975E+00
   0.56800E+01   0.22975E+00
   0.56800E+01   0.22974E+00
   0.56800E+01   0.22972E+00
   0.56800E+01   0.22971E+00
   0.56800E+01   0.22972E+00
   0.56800E+01   0.22972E+00
   0.56800E+01   0.22971E+00
   0.56800E+01   0.22971E+00
   0.56800E+01   0.22971E+00
   0.56800E+01   0.22970E+00
   0.56800E+01   0.22969E+00
   0.56800E+01   0.22967E+00
   0.56800E+01   0.22966E+00
   0.56800E+01   0.22967E+00
   0.56800E+01   0.22967E+00
   0.56800E+01   0.22966E+00
   0.56800E+01   0.22966E+00
   0.56800E+01   0.22965E+00
   0.56800E+01   0.22965E+00
   0.56800E+01   0.22964E+00
   0.56800E+01   0.22964E+00
   0.56800E+01   0.22963E+00
   0.56800E+01   0.22962E+00
   0.56800E+01   0.22962E+00
   0.56800E+01   0.22962E+00
   0.56800E+01   0.22961E+00
   0.56800E+01   0.22962E+00
   0.56800E+01   0.22962E+00
   0.56800E+01   0.22962E+00
   0.56800E+01   0.22962E+00
   0.56800E+01   0.22961E+00
   0.56800E+01   0.22961E+00
   0.56800E+01   0.22961E+00
   0.56800E+01   0.22961E+00
   0.56800E+01   0.22961E+00
   0.56800E+01   0.22959E+00
   0.56800E+01   0.22958E+00
   0.56800E+01   0.22957E+00
   0.56800E+01   0.22956E+00
   0.56800E+01   0.22955E+00
   0.56800E+01   0.22955E+00
   0.56800E+01   0.22955E+00
   0.56800E+01   0.22954E+00
   0.56800E+01   0.22953E+00
   0.56800E+01   0.22951E+00
   0.56800E+01   0.22951E+00
   0.56800E+01   0.22950E+00
   0.56800E+01   0.22949E+00
   0.56800E+01   0.22947E+00
   0.56800E+01   0.22947E+00
   0.56800E+01   0.22947E+00
   0.56800E+01   0.22947E+00
   0.56800E+01   0.22946E+00
   0.56800E+01   0.22947E+00
   0.56800E+01   0.22946E+00
   0.56800E+01   0.22943E+00
   0.56800E+01   0.22943E+00
   0.56800E+01   0.22943E+00
   0.56800E+01   0.22943E+00
   0.56800E+01   0.22943E+00
   0.56800E+01   0.22943E+00
   0.56800E+01   0.22943E+00
   0.56800E+01   0.22940E+00
   0.56800E+01   0.22939E+00
   0.56700E+01   0.22978E+00
   0.56700E+01   0.22976E+00
   0.56700E+01   0.22976E+00
   0.56700E+01   0.22976E+00
   0.56700E+01   0.22973E+00
   0.56700E+01   0.22973E+00
   0.56700E+01   0.22973E+00
   0.56700E+01   0.22973E+00
   0.56700E+01   0.22972E+00
   0.56700E+01   0.22971E+00
   0.56700E+01   0.22969E+00
   0.56700E+01   0.22969E+00
   0.56700E+01   0.22968E+00
   0.56700E+01   0.22968E+00
   0.56700E+01   0.22968E+00
   0.56700E+01   0.22967E+00
   0.56700E+01   0.22968E+00
   0.56700E+01   0.22967E+00
   0.56700E+01   0.22966E+00
   0.56700E+01   0.22965E+00
   0.56700E+01   0.22963E+00
   0.56700E+01   0.22962E+00
   0.56700E+01   0.22961E+00
   0.56700E+01   0.22961E+00
   0.56700E+01   0.22961E+00
   0.56700E+01   0.22960E+00
   0.56700E+01   0.22959E+00
   0.56700E+01   0.22959E+00
   0.56700E+01   0.22959E+00
   0.56700E+01   0.22958E+00
   0.56700E+01   0.22957E+00
   0.56700E+01   0.22956E+00
   0.56700E+01   0.22956E+00
   0.56700E+01   0.22953E+00
   0.56700E+01   0.22954E+00
   0.56700E+01   0.22952E+00
   0.56700E+01   0.22952E+00
   0.56700E+01   0.22950E+00
   0.56700E+01   0.22951E+00
   0.56700E+01   0.22949E+00
   0.56700E+01   0.22947E+00
   0.56700E+01   0.22947E+00
   0.56700E+01   0.22945E+00
   0.56700E+01   0.22944E+00
   0.56700E+01   0.22945E+00
   0.56700E+01   0.22946E+00
   0.56700E+01   0.22945E+00
   0.56700E+01   0.22944E+00
   0.56700E+01   0.22945E+00
   0.56700E+01   0.22945E+00
   0.56700E+01   0.22943E+00
   0.56700E+01   0.22942E+00
   0.56700E+01   0.22943E+00
   0.56700E+01   0.22942E+00
   0.56700E+01   0.22942E+00
   0.56700E+01   0.22942E+00
   0.56700E+01   0.22941E+00
   0.56700E+01   0.22940E+00
   0.56700E+01   0.22938E+00
   0.56700E+01   0.22938E+00
   0.56700E+01   0.22939E+00
   0.56700E+01   0.22936E+00
   0.56700E+01   0.22935E+00
   0.56700E+01   0.22935E+00
   0.56700E+01   0.22933E+00
   0.56700E+01   0.22933E+00
   0.56700E+01   0.22932E+00
   0.56700E+01   0.22932E+00
   0.56700E+01   0.22931E+00
   0.56700E+01   0.22931E+00
   0.56700E+01   0.22931E+00
   0.56700E+01   0.22931E+00
   0.56700E+01   0.22930E+00
   0.56700E+01   0.22929E+00
   0.56700E+01   0.22928E+00
   0.56700E+01   0.22927E+00
   0.56700E+01   0.22927E+00
   0.56700E+01   0.22927E+00
   0.56700E+01   0.22927E+00
   0.56700E+01   0.22926E+00
   0.56700E+01   0.22925E+00
   0.56700E+01   0.22924E+00
   0.56700E+01   0.22924E+00
   0.56700E+01   0.22924E+00
   0.56700E+01   0.22924E+00
   0.56700E+01   0.22924E+00
   0.56700E+01   0.22924E+00
   0.56700E+01   0.22924E+00
   0.56700E+01   0.22923E+00
   0.56700E+01   0.22924E+00
   0.56700E+01   0.22923E+00
   0.56700E+01   0.22923E+00
   0.56700E+01   0.22923E+00
   0.56700E+01   0.22922E+00
   0.56700E+01   0.22923E+00
   0.56700E+01   0.22922E+00
   0.56700E+01   0.22921E+00
   0.56700E+01   0.22920E+00
   0.56700E+01   0.22919E+00
   0.56700E+01   0.22918E+00
   0.56700E+01   0.22917E+00
   0.56700E+01   0.22917E+00
   0.56700E+01   0.22915E+00
   0.56700E+01   0.22913E+00
   0.56700E+01   0.22911E+00
   0.56700E+01   0.22911E+00
   0.56700E+01   0.22910E+00
   0.56700E+01   0.22910E+00
   0.56700E+01   0.22909E+00
   0.56700E+01   0.22909E+00
   0.56700E+01   0.22908E+00
   0.56700E+01   0.22907E+00
   0.56700E+01   0.22906E+00
   0.56600E+01   0.22946E+00
   0.56600E+01   0.22944E+00
   0.56600E+01   0.22943E+00
   0.56600E+01   0.22942E+00
   0.56600E+01   0.22942E+00
   0.56600E+01   0.22942E+00
   0.56600E+01   0.22940E+00
   0.56600E+01   0.22940E+00
   0.56600E+01   0.22940E+00
   0.56600E+01   0.22940E+00
   0.56600E+01   0.22940E+00
   0.56600E+01   0.22939E+00
   0.56600E+01   0.22938E+00
   0.56600E+01   0.22939E+00
   0.56600E+01   0.22938E+00
   0.56600E+01   0.22937E+00
   0.56600E+01   0.22937E+00
   0.56600E+01   0.22936E+00
   0.56600E+01   0.22934E+00
   0.56600E+01   0.22933E+00
   0.56600E+01   0.22932E+00
   0.56600E+01   0.22931E+00
   0.56600E+01   0.22931E+00
   0.56600E+01   0.22930E+00
   0.56600E+01   0.22930E+00
   0.56600E+01   0.22929E+00
   0.56600E+01   0.22930E+00
   0.56600E+01   0.22929E+00
   0.56600E+01   0.22928E+00
   0.56600E+01   0.22927E+00
   0.56600E+01   0.22927E+00
   0.56600E+01   0.22927E+00
   0.56600E+01   0.22927E+00
   0.56600E+01   0.22926E+00
   0.56600E+01   0.22925E+00
   0.56600E+01   0.22925E+00
   0.56600E+01   0.22925E+00
   0.56600E+01   0.22924E+00
   0.56600E+01   0.22924E+00
   0.56600E+01   0.22922E+00
   0.56600E+01   0.22921E+00
   0.56600E+01   0.22921E+00
   0.56600E+01   0.22921E+00
   0.56600E+01   0.22919E+00
   0.56600E+01   0.22919E+00
   0.56600E+01   0.22918E+00
   0.56600E+01   0.22918E+00
   0.56600E+01   0.22916E+00
   0.56600E+01   0.22916E+00
   0.56600E+01   0.22916E+00
   0.56600E+01   0.22915E+00
   0.56600E+01   0.22915E+00
   0.56600E+01   0.22914E+00
   0.56600E+01   0.22914E+00
   0.56600E+01   0.22912E+00
   0.56600E+01   0.22913E+00
   0.56600E+01   0.22913E+00
   0.56600E+01   0.22911E+00
   0.56600E+01   0.22910E+00
   0.56600E+01   0.22910E+00
   0.56600E+01   0.22910E+00
   0.56600E+01   0.22909E+00
   0.56600E+01   0.22909E+00
   0.56600E+01   0.22908E+00
   0.56600E+01   0.22907E+00
   0.56600E+01   0.22907E+00
   0.56600E+01   0.22907E+00
   0.56600E+01   0.22906E+00
   0.56600E+01   0.22905E+00
   0.56600E+01   0.22904E+00
   0.56600E+01   0.22902E+00
   0.56600E+01   0.22901E+00
   0.56600E+01   0.22901E+00
   0.56600E+01   0.22900E+00
   0.56600E+01   0.22899E+00
   0.56600E+01   0.22899E+00
   0.56600E+01   0.22899E+00
   0.56600E+01   0.22899E+00
   0.56600E+01   0.22898E+00
   0.56600E+01   0.22898E+00
   0.56600E+01   0.22898E+00
   0.56600E+01   0.22897E+00
   0.56600E+01   0.22897E+00
   0.56600E+01   0.22897E+00
   0.56600E+01   0.22896E+00
   0.56600E+01   0.22895E+00
   0.56600E+01   0.22895E+00
   0.56600E+01   0.22892E+00
   0.56600E+01   0.22891E+00
   0.56600E+01   0.22889E+00
   0.56600E+01   0.22889E+00
   0.56600E+01   0.22888E+00
   0.56600E+01   0.22888E+00
   0.56600E+01   0.22888E+00
   0.56600E+01   0.22888E+00
   0.56600E+01   0.22887E+00
   0.56600E+01   0.22887E+00
   0.56600E+01   0.22887E+00
   0.56600E+01   0.22887E+00
   0.56600E+01   0.22887E+00
   0.56600E+01   0.22887E+00
   0.56600E+01   0.22887E+00
   0.56600E+01   0.22887E+00
   0.56600E+01   0.22886E+00
   0.56600E+01   0.22886E+00
   0.56600E+01   0.22886E+00
   0.56600E+01   0.22886E+00
   0.56600E+01   0.22885E+00
   0.56600E+01   0.22884E+00
   0.56600E+01   0.22883E+00
   0.56600E+01   0.22880E+00
   0.56600E+01   0.22880E+00
   0.56600E+01   0.22879E+00
   0.56600E+01   0.22876E+00
   0.56600E+01   0.22874E+00
   0.56600E+01   0.22874E+00
   0.56600E+01   0.22873E+00
   0.56600E+01   0.22873E+00
   0.56600E+01   0.22873E+00
   0.56600E+01   0.22873E+00
   0.56500E+01   0.22911E+00
   0.56500E+01   0.22909E+00
   0.56500E+01   0.22907E+00
   0.56600E+01   0.22867E+00
   0.56500E+01   0.22907E+00
   0.56500E+01   0.22905E+00
   0.56500E+01   0.22904E+00
   0.56500E+01   0.22904E+00
   0.56500E+01   0.22903E+00
   0.56500E+01   0.22903E+00
   0.56500E+01   0.22901E+00
   0.56500E+01   0.22901E+00
   0.56500E+01   0.22901E+00
   0.56500E+01   0.22901E+00
   0.56500E+01   0.22900E+00
   0.56500E+01   0.22900E+00
   0.56500E+01   0.22900E+00
   0.56500E+01   0.22900E+00
   0.56500E+01   0.22900E+00
   0.56500E+01   0.22900E+00
   0.56500E+01   0.22900E+00
   0.56500E+01   0.22899E+00
   0.56500E+01   0.22899E+00
   0.56500E+01   0.22898E+00
   0.56500E+01   0.22898E+00
   0.56500E+01   0.22897E+00
   0.56500E+01   0.22898E+00
   0.56500E+01   0.22897E+00
   0.56500E+01   0.22896E+00
   0.56500E+01   0.22896E+00
   0.56500E+01   0.22893E+00
   0.56500E+01   0.22892E+00
   0.56500E+01   0.22890E+00
   0.56500E+01   0.22889E+00
   0.56500E+01   0.22889E+00
   0.56500E+01   0.22889E+00
   0.56500E+01   0.22888E+00
   0.56500E+01   0.22888E+00
   0.56500E+01   0.22888E+00
   0.56500E+01   0.22888E+00
   0.56500E+01   0.22887E+00
   0.56500E+01   0.22887E+00
   0.56500E+01   0.22886E+00
   0.56500E+01   0.22887E+00
   0.56500E+01   0.22886E+00
   0.56500E+01   0.22887E+00
   0.56500E+01   0.22886E+00
   0.56500E+01   0.22883E+00
   0.56500E+01   0.22882E+00
   0.56500E+01   0.22881E+00
   0.56500E+01   0.22880E+00
   0.56500E+01   0.22881E+00
   0.56500E+01   0.22880E+00
   0.56500E+01   0.22881E+00
   0.56500E+01   0.22878E+00
   0.56500E+01   0.22878E+00
   0.56500E+01   0.22877E+00
   0.56500E+01   0.22875E+00
   0.56500E+01   0.22874E+00
   0.56500E+01   0.22871E+00
   0.56500E+01   0.22871E+00
   0.56500E+01   0.22871E+00
   0.56500E+01   0.22871E+00
   0.56500E+01   0.22871E+00
   0.56500E+01   0.22871E+00
   0.56500E+01   0.22871E+00
   0.56500E+01   0.22869E+00
   0.56500E+01   0.22869E+00
   0.56500E+01   0.22869E+00
   0.56500E+01   0.22869E+00
   0.56500E+01   0.22868E+00
   0.56500E+01   0.22868E+00
   0.56500E+01   0.22869E+00
   0.56500E+01   0.22868E+00
   0.56500E+01   0.22865E+00
   0.56500E+01   0.22864E+00
   0.56500E+01   0.22864E+00
   0.56500E+01   0.22861E+00
   0.56500E+01   0.22861E+00
   0.56500E+01   0.22861E+00
   0.56500E+01   0.22860E+00
   0.56500E+01   0.22859E+00
   0.56500E+01   0.22859E+00
   0.56500E+01   0.22858E+00
   0.56500E+01   0.22857E+00
   0.56500E+01   0.22855E+00
   0.56500E+01   0.22854E+00
   0.56500E+01   0.22854E+00
   0.56500E+01   0.22854E+00
   0.56500E+01   0.22854E+00
   0.56500E+01   0.22854E+00
   0.56500E+01   0.22854E+00
   0.56500E+01   0.22853E+00
   0.56500E+01   0.22853E+00
   0.56500E+01   0.22853E+00
   0.56500E+01   0.22852E+00
   0.56500E+01   0.22852E+00
   0.56500E+01   0.22852E+00
   0.56500E+01   0.22852E+00
   0.56500E+01   0.22852E+00
   0.56500E+01   0.22851E+00
   0.56500E+01   0.22850E+00
   0.56500E+01   0.22850E+00
   0.56500E+01   0.22850E+00
   0.56500E+01   0.22849E+00
   0.56500E+01   0.22849E+00
   0.56500E+01   0.22849E+00
   0.56500E+01   0.22848E+00
   0.56500E+01   0.22848E+00
   0.56500E+01   0.22846E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22845E+00
   0.56500E+01   0.22841E+00
   0.56500E+01   0.22842E+00
   0.56400E+01   0.22881E+00
   0.56500E+01   0.22841E+00
   0.56400E+01   0.22878E+00
   0.56400E+01   0.22876E+00
   0.56400E+01   0.22875E+00
   0.56400E+01   0.22874E+00
   0.56400E+01   0.22873E+00
   0.56400E+01   0.22872E+00
   0.56400E+01   0.22872E+00
   0.56400E+01   0.22873E+00
   0.56400E+01   0.22872E+00
   0.56400E+01   0.22872E+00
   0.56400E+01   0.22870E+00
   0.56400E+01   0.22870E+00
   0.56400E+01   0.22869E+00
   0.56400E+01   0.22870E+00
   0.56400E+01   0.22869E+00
   0.56400E+01   0.22868E+00
   0.56400E+01   0.22868E+00
   0.56400E+01   0.22867E+00
   0.56400E+01   0.22867E+00
   0.56400E+01   0.22867E+00
   0.56400E+01   0.22865E+00
   0.56400E+01   0.22865E+00
   0.56400E+01   0.22864E+00
   0.56400E+01   0.22864E+00
   0.56400E+01   0.22863E+00
   0.56400E+01   0.22862E+00
   0.56400E+01   0.22860E+00
   0.56400E+01   0.22860E+00
   0.56400E+01   0.22860E+00
   0.56400E+01   0.22859E+00
   0.56400E+01   0.22859E+00
   0.56400E+01   0.22857E+00
   0.56400E+01   0.22857E+00
   0.56400E+01   0.22855E+00
   0.56400E+01   0.22855E+00
   0.56400E+01   0.22855E+00
   0.56400E+01   0.22855E+00
   0.56400E+01   0.22855E+00
   0.56400E+01   0.22855E+00
   0.56400E+01   0.22854E+00
   0.56400E+01   0.22852E+00
   0.56400E+01   0.22851E+00
   0.56400E+01   0.22851E+00
   0.56400E+01   0.22850E+00
   0.56400E+01   0.22850E+00
   0.56400E+01   0.22849E+00
   0.56400E+01   0.22849E+00
   0.56400E+01   0.22849E+00
   0.56400E+01   0.22849E+00
   0.56400E+01   0.22848E+00
   0.56400E+01   0.22847E+00
   0.56400E+01   0.22846E+00
   0.56400E+01   0.22848E+00
   0.56400E+01   0.22843E+00
   0.56400E+01   0.22843E+00
   0.56400E+01   0.22843E+00
   0.56400E+01   0.22842E+00
   0.56400E+01   0.22840E+00
   0.56400E+01   0.22840E+00
   0.56400E+01   0.22840E+00
   0.56400E+01   0.22839E+00
   0.56400E+01   0.22838E+00
   0.56400E+01   0.22837E+00
   0.56400E+01   0.22835E+00
   0.56400E+01   0.22836E+00
   0.56400E+01   0.22835E+00
   0.56400E+01   0.22835E+00
   0.56400E+01   0.22835E+00
   0.56400E+01   0.22833E+00
   0.56400E+01   0.22832E+00
   0.56400E+01   0.22831E+00
   0.56400E+01   0.22831E+00
   0.56400E+01   0.22831E+00
   0.56400E+01   0.22831E+00
   0.56400E+01   0.22829E+00
   0.56400E+01   0.22829E+00
   0.56400E+01   0.22829E+00
   0.56400E+01   0.22829E+00
   0.56400E+01   0.22829E+00
   0.56400E+01   0.22826E+00
   0.56400E+01   0.22824E+00
   0.56400E+01   0.22824E+00
   0.56400E+01   0.22823E+00
   0.56400E+01   0.22822E+00
   0.56400E+01   0.22821E+00
   0.56400E+01   0.22821E+00
   0.56400E+01   0.22821E+00
   0.56400E+01   0.22821E+00
   0.56400E+01   0.22821E+00
   0.56400E+01   0.22821E+00
   0.56400E+01   0.22821E+00
   0.56400E+01   0.22820E+00
   0.56400E+01   0.22819E+00
   0.56400E+01   0.22818E+00
   0.56400E+01   0.22818E+00
   0.56400E+01   0.22817E+00
   0.56400E+01   0.22817E+00
   0.56400E+01   0.22818E+00
   0.56300E+01   0.22857E+00
   0.56300E+01   0.22856E+00
   0.56300E+01   0.22855E+00
   0.56300E+01   0.22854E+00
   0.56300E+01   0.22854E+00
   0.56300E+01   0.22854E+00
   0.56300E+01   0.22853E+00
   0.56400E+01   0.22812E+00
   0.56300E+01   0.22853E+00
   0.56300E+01   0.22852E+00
   0.56300E+01   0.22852E+00
   0.56400E+01   0.22812E+00
   0.56400E+01   0.22811E+00
   0.56400E+01   0.22811E+00
   0.56400E+01   0.22811E+00
   0.56400E+01   0.22811E+00
   0.56400E+01   0.22811E+00
   0.56400E+01   0.22810E+00
   0.56400E+01   0.22811E+00
   0.56400E+01   0.22810E+00
   0.56400E+01   0.22809E+00
   0.56400E+01   0.22808E+00
   0.56400E+01   0.22807E+00
   0.56300E+01   0.22847E+00
   0.56400E+01   0.22805E+00
   0.56300E+01   0.22845E+00
   0.56300E+01   0.22845E+00
   0.56300E+01   0.22845E+00
   0.56300E+01   0.22845E+00
   0.56300E+01   0.22844E+00
   0.56300E+01   0.22844E+00
   0.56300E+01   0.22842E+00
   0.56300E+01   0.22841E+00
   0.56300E+01   0.22839E+00
   0.56300E+01   0.22838E+00
   0.56300E+01   0.22838E+00
   0.56300E+01   0.22836E+00
   0.56300E+01   0.22835E+00
   0.56300E+01   0.22835E+00
   0.56300E+01   0.22834E+00
   0.56300E+01   0.22833E+00
   0.56300E+01   0.22833E+00
   0.56300E+01   0.22833E+00
   0.56300E+01   0.22831E+00
   0.56300E+01   0.22830E+00
   0.56300E+01   0.22830E+00
   0.56300E+01   0.22827E+00
   0.56300E+01   0.22828E+00
   0.56300E+01   0.22827E+00
   0.56300E+01   0.22826E+00
   0.56300E+01   0.22826E+00
   0.56300E+01   0.22826E+00
   0.56300E+01   0.22824E+00
   0.56300E+01   0.22823E+00
   0.56300E+01   0.22821E+00
   0.56300E+01   0.22822E+00
   0.56300E+01   0.22821E+00
   0.56300E+01   0.22819E+00
   0.56300E+01   0.22818E+00
   0.56300E+01   0.22818E+00
   0.56300E+01   0.22817E+00
   0.56300E+01   0.22817E+00
   0.56300E+01   0.22816E+00
   0.56300E+01   0.22816E+00
   0.56300E+01   0.22817E+00
   0.56300E+01   0.22816E+00
   0.56300E+01   0.22816E+00
   0.56300E+01   0.22815E+00
   0.56300E+01   0.22815E+00
   0.56300E+01   0.22813E+00
   0.56300E+01   0.22812E+00
   0.56300E+01   0.22812E+00
   0.56300E+01   0.22812E+00
   0.56300E+01   0.22812E+00
   0.56300E+01   0.22812E+00
   0.56300E+01   0.22812E+00
   0.56300E+01   0.22811E+00
   0.56300E+01   0.22811E+00
   0.56300E+01   0.22811E+00
   0.56300E+01   0.22810E+00
   0.56300E+01   0.22810E+00
   0.56300E+01   0.22808E+00
   0.56300E+01   0.22808E+00
   0.56300E+01   0.22806E+00
   0.56300E+01   0.22806E+00
   0.56300E+01   0.22806E+00
   0.56300E+01   0.22803E+00
   0.56300E+01   0.22804E+00
   0.56300E+01   0.22802E+00
   0.56300E+01   0.22801E+00
   0.56300E+01   0.22801E+00
   0.56300E+01   0.22800E+00
   0.56300E+01   0.22799E+00
   0.56300E+01   0.22799E+00
   0.56300E+01   0.22798E+00
   0.56300E+01   0.22796E+00
   0.56300E+01   0.22796E+00
   0.56300E+01   0.22798E+00
   0.56300E+01   0.22798E+00
   0.56300E+01   0.22797E+00
   0.56300E+01   0.22792E+00
   0.56300E+01   0.22792E+00
   0.56300E+01   0.22792E+00
   0.56300E+01   0.22792E+00
   0.56300E+01   0.22791E+00
   0.56300E+01   0.22791E+00
   0.56300E+01   0.22790E+00
   0.56300E+01   0.22790E+00
   0.56300E+01   0.22789E+00
   0.56200E+01   0.22828E+00
   0.56200E+01   0.22828E+00
   0.56200E+01   0.22827E+00
   0.56200E+01   0.22826E+00
   0.56200E+01   0.22825E+00
   0.56200E+01   0.22825E+00
   0.56200E+01   0.22825E+00
   0.56200E+01   0.22825E+00
   0.56200E+01   0.22825E+00
   0.56200E+01   0.22824E+00
   0.56200E+01   0.22824E+00
   0.56300E+01   0.22784E+00
   0.56200E+01   0.22822E+00
   0.56200E+01   0.22822E+00
   0.56200E+01   0.22822E+00
   0.56200E+01   0.22821E+00
   0.56200E+01   0.22821E+00
   0.56200E+01   0.22820E+00
   0.56200E+01   0.22820E+00
   0.56200E+01   0.22819E+00
   0.56200E+01   0.22818E+00
   0.56200E+01   0.22817E+00
   0.56200E+01   0.22817E+00
   0.56200E+01   0.22816E+00
   0.56200E+01   0.22816E+00
   0.56200E+01   0.22814E+00
   0.56200E+01   0.22814E+00
   0.56200E+01   0.22814E+00
   0.56200E+01   0.22814E+00
   0.56200E+01   0.22814E+00
   0.56200E+01   0.22813E+00
   0.56200E+01   0.22813E+00
   0.56300E+01   0.22772E+00
   0.56300E+01   0.22772E+00
   0.56300E+01   0.22772E+00
   0.56300E+01   0.22772E+00
   0.56300E+01   0.22772E+00
   0.56300E+01   0.22772E+00
   0.56300E+01   0.22772E+00
   0.56300E+01   0.22768E+00
   0.56200E+01   0.22808E+00
   0.56200E+01   0.22807E+00
   0.56200E+01   0.22807E+00
   0.56200E+01   0.22806E+00
   0.56200E+01   0.22803E+00
   0.56200E+01   0.22805E+00
   0.56200E+01   0.22802E+00
   0.56200E+01   0.22801E+00
   0.56200E+01   0.22801E+00
   0.56200E+01   0.22801E+00
   0.56200E+01   0.22800E+00
   0.56200E+01   0.22798E+00
   0.56200E+01   0.22798E+00
   0.56200E+01   0.22799E+00
   0.56200E+01   0.22799E+00
   0.56200E+01   0.22799E+00
   0.56200E+01   0.22799E+00
   0.56200E+01   0.22797E+00
   0.56200E+01   0.22797E+00
   0.56200E+01   0.22796E+00
   0.56200E+01   0.22796E+00
   0.56200E+01   0.22795E+00
   0.56200E+01   0.22795E+00
   0.56200E+01   0.22794E+00
   0.56200E+01   0.22792E+00
   0.56200E+01   0.22792E+00
   0.56200E+01   0.22791E+00
   0.56200E+01   0.22790E+00
   0.56200E+01   0.22788E+00
   0.56200E+01   0.22787E+00
   0.56200E+01   0.22787E+00
   0.56200E+01   0.22787E+00
   0.56200E+01   0.22786E+00
   0.56200E+01   0.22785E+00
   0.56200E+01   0.22785E+00
   0.56200E+01   0.22786E+00
   0.56200E+01   0.22784E+00
   0.56200E+01   0.22784E+00
   0.56200E+01   0.22784E+00
   0.56200E+01   0.22784E+00
   0.56200E+01   0.22784E+00
   0.56200E+01   0.22783E+00
   0.56200E+01   0.22781E+00
   0.56200E+01   0.22778E+00
   0.56200E+01   0.22779E+00
   0.56200E+01   0.22778E+00
   0.56200E+01   0.22777E+00
   0.56200E+01   0.22776E+00
   0.56200E+01   0.22776E+00
   0.56200E+01   0.22776E+00
   0.56200E+01   0.22775E+00
   0.56200E+01   0.22774E+00
   0.56200E+01   0.22774E+00
   0.56200E+01   0.22774E+00
   0.56200E+01   0.22772E+00
   0.56200E+01   0.22772E+00
   0.56200E+01   0.22772E+00
   0.56200E+01   0.22772E+00
   0.56200E+01   0.22772E+00
   0.56200E+01   0.22772E+00
   0.56200E+01   0.22771E+00
   0.56200E+01   0.22771E+00
   0.56200E+01   0.22771E+00
   0.56200E+01   0.22769E+00
   0.56200E+01   0.22769E+00
   0.56200E+01   0.22768E+00
   0.56200E+01   0.22766E+00
   0.56200E+01   0.22766E+00
   0.56200E+01   0.22765E+00
   0.56200E+01   0.22766E+00
   0.56200E+01   0.22765E+00
   0.56200E+01   0.22763E+00
   0.56200E+01   0.22762E+00
   0.56200E+01   0.22761E+00
   0.56200E+01   0.22761E+00
   0.56200E+01   0.22760E+00
   0.56200E+01   0.22761E+00
   0.56200E+01   0.22760E+00
   0.56200E+01   0.22761E+00
   0.56200E+01   0.22760E+00
   0.56200E+01   0.22761E+00
   0.56200E+01   0.22760E+00
   0.56200E+01   0.22758E+00
   0.56200E+01   0.22758E+00
   0.56200E+01   0.22757E+00
   0.56200E+01   0.22755E+00
   0.56200E+01   0.22752E+00
   0.56200E+01   0.22752E+00
   0.56200E+01   0.22752E+00
   0.56200E+01   0.22752E+00
   0.56200E+01   0.22751E+00
   0.56200E+01   0.22750E+00
   0.56200E+01   0.22748E+00
   0.56100E+01   0.22788E+00
   0.56100E+01   0.22787E+00
   0.56100E+01   0.22787E+00
   0.56100E+01   0.22786E+00
   0.56100E+01   0.22786E+00
   0.56100E+01   0.22785E+00
   0.56100E+01   0.22785E+00
   0.56100E+01   0.22785E+00
   0.56100E+01   0.22785E+00
   0.56100E+01   0.22784E+00
   0.56100E+01   0.22784E+00
   0.56100E+01   0.22784E+00
   0.56100E+01   0.22784E+00
   0.56100E+01   0.22784E+00
   0.56100E+01   0.22782E+00
   0.56100E+01   0.22783E+00
   0.56100E+01   0.22781E+00
   0.56100E+01   0.22779E+00
   0.56100E+01   0.22779E+00
   0.56100E+01   0.22779E+00
   0.56100E+01   0.22778E+00
   0.56100E+01   0.22778E+00
   0.56100E+01   0.22777E+00
   0.56100E+01   0.22777E+00
   0.56100E+01   0.22775E+00
   0.56100E+01   0.22775E+00
   0.56100E+01   0.22775E+00
   0.56100E+01   0.22775E+00
   0.56100E+01   0.22775E+00
   0.56100E+01   0.22775E+00
   0.56100E+01   0.22775E+00
   0.56100E+01   0.22774E+00
   0.56100E+01   0.22774E+00
   0.56100E+01   0.22774E+00
   0.56100E+01   0.22774E+00
   0.56200E+01   0.22733E+00
   0.56200E+01   0.22733E+00
   0.56100E+01   0.22773E+00
   0.56100E+01   0.22772E+00
   0.56100E+01   0.22770E+00
   0.56100E+01   0.22770E+00
   0.56100E+01   0.22770E+00
   0.56100E+01   0.22770E+00
   0.56100E+01   0.22769E+00
   0.56100E+01   0.22769E+00
   0.56100E+01   0.22769E+00
   0.56100E+01   0.22768E+00
   0.56100E+01   0.22767E+00
   0.56100E+01   0.22766E+00
   0.56100E+01   0.22766E+00
   0.56100E+01   0.22768E+00
   0.56100E+01   0.22766E+00
   0.56100E+01   0.22764E+00
   0.56100E+01   0.22764E+00
   0.56100E+01   0.22764E+00
   0.56100E+01   0.22763E+00
   0.56100E+01   0.22763E+00
   0.56100E+01   0.22763E+00
   0.56100E+01   0.22760E+00
   0.56100E+01   0.22758E+00
   0.56100E+01   0.22756E+00
   0.56100E+01   0.22755E+00
   0.56100E+01   0.22755E+00
   0.56100E+01   0.22754E+00
   0.56100E+01   0.22753E+00
   0.56100E+01   0.22752E+00
   0.56100E+01   0.22752E+00
   0.56100E+01   0.22752E+00
   0.56100E+01   0.22749E+00
   0.56100E+01   0.22746E+00
   0.56100E+01   0.22746E+00
   0.56100E+01   0.22746E+00
   0.56100E+01   0.22746E+00
   0.56100E+01   0.22746E+00
   0.56100E+01   0.22745E+00
   0.56100E+01   0.22746E+00
   0.56100E+01   0.22744E+00
   0.56100E+01   0.22743E+00
   0.56100E+01   0.22740E+00
   0.56100E+01   0.22740E+00
   0.56100E+01   0.22740E+00
   0.56100E+01   0.22740E+00
   0.56100E+01   0.22740E+00
   0.56100E+01   0.22740E+00
   0.56100E+01   0.22739E+00
   0.56100E+01   0.22738E+00
   0.56100E+01   0.22737E+00
   0.56100E+01   0.22737E+00
   0.56100E+01   0.22736E+00
   0.56100E+01   0.22735E+00
   0.56100E+01   0.22736E+00
   0.56100E+01   0.22735E+00
   0.56100E+01   0.22736E+00
   0.56100E+01   0.22736E+00
   0.56100E+01   0.22736E+00
   0.56100E+01   0.22735E+00
   0.56100E+01   0.22734E+00
   0.56100E+01   0.22734E+00
   0.56100E+01   0.22734E+00
   0.56100E+01   0.22733E+00
   0.56100E+01   0.22734E+00
   0.56100E+01   0.22733E+00
   0.56100E+01   0.22733E+00
   0.56100E+01   0.22733E+00
   0.56100E+01   0.22732E+00
   0.56100E+01   0.22730E+00
   0.56100E+01   0.22729E+00
   0.56100E+01   0.22728E+00
   0.56100E+01   0.22727E+00
   0.56100E+01   0.22727E+00
   0.56100E+01   0.22727E+00
   0.56100E+01   0.22726E+00
   0.56100E+01   0.22726E+00
   0.56100E+01   0.22724E+00
   0.56100E+01   0.22724E+00
   0.56100E+01   0.22723E+00
   0.56100E+01   0.22722E+00
   0.56100E+01   0.22721E+00
   0.56100E+01   0.22721E+00
   0.56100E+01   0.22720E+00
   0.56100E+01   0.22720E+00
   0.56100E+01   0.22719E+00
   0.56100E+01   0.22719E+00
   0.56100E+01   0.22717E+00
   0.56100E+01   0.22718E+00
   0.56100E+01   0.22717E+00
   0.56100E+01   0.22716E+00
   0.56000E+01   0.22755E+00
   0.56100E+01   0.22715E+00
   0.56000E+01   0.22755E+00
   0.56000E+01   0.22755E+00
   0.56000E+01   0.22754E+00
   0.56000E+01   0.22751E+00
   0.56000E+01   0.22752E+00
   0.56000E+01   0.22752E+00
   0.56000E+01   0.22752E+00
   0.56000E+01   0.22749E+00
   0.56000E+01   0.22750E+00
   0.56000E+01   0.22750E+00
   0.56000E+01   0.22749E+00
   0.56000E+01   0.22747E+00
   0.56000E+01   0.22746E+00
   0.56000E+01   0.22745E+00
   0.56000E+01   0.22743E+00
   0.56000E+01   0.22742E+00
   0.56000E+01   0.22741E+00
   0.56000E+01   0.22742E+00
   0.56000E+01   0.22741E+00
   0.56000E+01   0.22742E+00
   0.56000E+01   0.22741E+00
   0.56000E+01   0.22741E+00
   0.56000E+01   0.22741E+00
   0.56000E+01   0.22739E+00
   0.56000E+01   0.22739E+00
   0.56000E+01   0.22739E+00
   0.56000E+01   0.22739E+00
   0.56000E+01   0.22739E+00
   0.56000E+01   0.22739E+00
   0.56000E+01   0.22738E+00
   0.56000E+01   0.22738E+00
   0.56000E+01   0.22737E+00
   0.56000E+01   0.22737E+00
   0.56000E+01   0.22737E+00
   0.56000E+01   0.22737E+00
   0.56000E+01   0.22737E+00
   0.56000E+01   0.22737E+00
   0.56000E+01   0.22736E+00
   0.56000E+01   0.22736E+00
   0.56000E+01   0.22735E+00
   0.56000E+01   0.22735E+00
   0.56000E+01   0.22735E+00
   0.56000E+01   0.22734E+00
   0.56100E+01   0.22694E+00
   0.56100E+01   0.22694E+00
   0.56100E+01   0.22692E+00
   0.56100E+01   0.22692E+00
   0.56000E+01   0.22731E+00
   0.56000E+01   0.22731E+00
   0.56000E+01   0.22731E+00
   0.56000E+01   0.22731E+00
   0.56000E+01   0.22732E+00
   0.56000E+01   0.22732E+00
   0.56000E+01   0.22730E+00
   0.56000E+01   0.22727E+00
   0.56000E+01   0.22724E+00
   0.56000E+01   0.22722E+00
   0.56000E+01   0.22721E+00
   0.56000E+01   0.22721E+00
   0.56000E+01   0.22721E+00
   0.56000E+01   0.22721E+00
   0.56000E+01   0.22719E+00
   0.56000E+01   0.22717E+00
   0.56000E+01   0.22717E+00
   0.56000E+01   0.22716E+00
   0.56000E+01   0.22716E+00
   0.56000E+01   0.22715E+00
   0.56000E+01   0.22714E+00
   0.56000E+01   0.22714E+00
   0.56000E+01   0.22713E+00
   0.56000E+01   0.22713E+00
   0.56000E+01   0.22713E+00
   0.56000E+01   0.22710E+00
   0.56000E+01   0.22710E+00
   0.56000E+01   0.22710E+00
   0.56000E+01   0.22708E+00
   0.56000E+01   0.22708E+00
   0.56000E+01   0.22707E+00
   0.56000E+01   0.22707E+00
   0.56000E+01   0.22708E+00
   0.56000E+01   0.22706E+00
   0.56000E+01   0.22706E+00
   0.56000E+01   0.22705E+00
   0.56000E+01   0.22705E+00
   0.56000E+01   0.22703E+00
   0.56000E+01   0.22703E+00
   0.56000E+01   0.22702E+00
   0.56000E+01   0.22702E+00
   0.56000E+01   0.22701E+00
   0.56000E+01   0.22701E+00
   0.56000E+01   0.22700E+00
   0.56000E+01   0.22700E+00
   0.56000E+01   0.22698E+00
   0.56000E+01   0.22698E+00
   0.56000E+01   0.22698E+00
   0.56000E+01   0.22697E+00
   0.56000E+01   0.22697E+00
   0.56000E+01   0.22697E+00
   0.56000E+01   0.22695E+00
   0.56000E+01   0.22694E+00
   0.56000E+01   0.22694E+00
   0.56000E+01   0.22694E+00
   0.56000E+01   0.22694E+00
   0.56000E+01   0.22694E+00
   0.56000E+01   0.22694E+00
   0.56000E+01   0.22693E+00
   0.56000E+01   0.22693E+00
   0.56000E+01   0.22693E+00
   0.56000E+01   0.22693E+00
   0.56000E+01   0.22693E+00
   0.56000E+01   0.22693E+00
   0.56000E+01   0.22692E+00
   0.56000E+01   0.22692E+00
   0.56000E+01   0.22689E+00
   0.56000E+01   0.22687E+00
   0.56000E+01   0.22686E+00
   0.56000E+01   0.22686E+00
   0.56000E+01   0.22686E+00
   0.56000E+01   0.22686E+00
   0.56000E+01   0.22685E+00
   0.56000E+01   0.22685E+00
   0.56000E+01   0.22683E+00
   0.56000E+01   0.22682E+00
   0.56000E+01   0.22681E+00
   0.56000E+01   0.22680E+00
   0.56000E+01   0.22679E+00
   0.56000E+01   0.22680E+00
   0.56000E+01   0.22678E+00
   0.56000E+01   0.22678E+00
   0.56000E+01   0.22677E+00
   0.56000E+01   0.22676E+00
   0.56000E+01   0.22676E+00
   0.56000E+01   0.22675E+00
   0.56000E+01   0.22675E+00
   0.56000E+01   0.22674E+00
   0.56000E+01   0.22675E+00
   0.56000E+01   0.22673E+00
   0.56000E+01   0.22672E+00
   0.55900E+01   0.22711E+00
   0.56000E+01   0.22670E+00
   0.56000E+01   0.22670E+00
   0.56000E+01   0.22670E+00
   0.56000E+01   0.22669E+00
   0.56000E+01   0.22668E+00
   0.56000E+01   0.22666E+00
   0.55900E+01   0.22706E+00
   0.55900E+01   0.22706E+00
   0.55900E+01   0.22706E+00
   0.55900E+01   0.22706E+00
   0.55900E+01   0.22705E+00
   0.55900E+01   0.22704E+00
   0.55900E+01   0.22704E+00
   0.55900E+01   0.22704E+00
   0.55900E+01   0.22703E+00
   0.55900E+01   0.22702E+00
   0.55900E+01   0.22703E+00
   0.55900E+01   0.22701E+00
   0.55900E+01   0.22701E+00
   0.55900E+01   0.22700E+00
   0.55900E+01   0.22698E+00
   0.55900E+01   0.22700E+00
   0.55900E+01   0.22700E+00
   0.55900E+01   0.22698E+00
   0.55900E+01   0.22698E+00
   0.55900E+01   0.22698E+00
   0.55900E+01   0.22697E+00
   0.55900E+01   0.22697E+00
   0.55900E+01   0.22698E+00
   0.55900E+01   0.22698E+00
   0.55900E+01   0.22698E+00
   0.56000E+01   0.22657E+00
   0.56000E+01   0.22657E+00
   0.55900E+01   0.22696E+00
   0.55900E+01   0.22695E+00
   0.55900E+01   0.22695E+00
   0.55900E+01   0.22695E+00
   0.55900E+01   0.22695E+00
   0.55900E+01   0.22695E+00
   0.55900E+01   0.22695E+00
   0.55900E+01   0.22695E+00
   0.55900E+01   0.22695E+00
   0.56000E+01   0.22654E+00
   0.56000E+01   0.22652E+00
   0.56000E+01   0.22652E+00
   0.55900E+01   0.22691E+00
   0.55900E+01   0.22690E+00
   0.55900E+01   0.22689E+00
   0.55900E+01   0.22689E+00
   0.55900E+01   0.22688E+00
   0.55900E+01   0.22688E+00
   0.55900E+01   0.22687E+00
   0.55900E+01   0.22687E+00
   0.55900E+01   0.22686E+00
   0.55900E+01   0.22686E+00
   0.55900E+01   0.22685E+00
   0.55900E+01   0.22681E+00
   0.55900E+01   0.22680E+00
   0.55900E+01   0.22680E+00
   0.55900E+01   0.22680E+00
   0.55900E+01   0.22680E+00
   0.55900E+01   0.22679E+00
   0.55900E+01   0.22677E+00
   0.55900E+01   0.22675E+00
   0.55900E+01   0.22674E+00
   0.55900E+01   0.22675E+00
   0.55900E+01   0.22674E+00
   0.55900E+01   0.22674E+00
   0.55900E+01   0.22672E+00
   0.55900E+01   0.22671E+00
   0.55900E+01   0.22672E+00
   0.55900E+01   0.22670E+00
   0.55900E+01   0.22667E+00
   0.55900E+01   0.22667E+00
   0.55900E+01   0.22667E+00
   0.55900E+01   0.22665E+00
   0.55900E+01   0.22665E+00
   0.55900E+01   0.22664E+00
   0.55900E+01   0.22665E+00
   0.55900E+01   0.22664E+00
   0.55900E+01   0.22663E+00
   0.55900E+01   0.22663E+00
   0.55900E+01   0.22663E+00
   0.55900E+01   0.22662E+00
   0.55900E+01   0.22663E+00
   0.55900E+01   0.22662E+00
   0.55900E+01   0.22661E+00
   0.55900E+01   0.22663E+00
   0.55900E+01   0.22661E+00
   0.55900E+01   0.22661E+00
   0.55900E+01   0.22660E+00
   0.55900E+01   0.22659E+00
   0.55900E+01   0.22659E+00
   0.55900E+01   0.22657E+00
   0.55900E+01   0.22658E+00
   0.55900E+01   0.22657E+00
   0.55900E+01   0.22657E+00
   0.55900E+01   0.22656E+00
   0.55900E+01   0.22656E+00
   0.55900E+01   0.22656E+00
   0.55900E+01   0.22654E+00
   0.55900E+01   0.22655E+00
   0.55900E+01   0.22654E+00
   0.55900E+01   0.22654E+00
   0.55900E+01   0.22654E+00
   0.55900E+01   0.22653E+00
   0.55900E+01   0.22653E+00
   0.55900E+01   0.22653E+00
   0.55900E+01   0.22652E+00
   0.55900E+01   0.22651E+00
   0.55900E+01   0.22651E+00
   0.55900E+01   0.22651E+00
   0.55900E+01   0.22651E+00
   0.55900E+01   0.22650E+00
   0.55900E+01   0.22650E+00
   0.55900E+01   0.22650E+00
   0.55900E+01   0.22648E+00
   0.55900E+01   0.22647E+00
   0.55900E+01   0.22646E+00
   0.55900E+01   0.22647E+00
   0.55900E+01   0.22647E+00
   0.55900E+01   0.22647E+00
   0.55900E+01   0.22645E+00
   0.55900E+01   0.22641E+00
   0.55900E+01   0.22640E+00
   0.55900E+01   0.22639E+00
   0.55900E+01   0.22639E+00
   0.55900E+01   0.22639E+00
   0.55900E+01   0.22638E+00
   0.55900E+01   0.22637E+00
   0.55900E+01   0.22636E+00
   0.55900E+01   0.22636E+00
   0.55900E+01   0.22634E+00
   0.55900E+01   0.22634E+00
   0.55900E+01   0.22633E+00
   0.55900E+01   0.22631E+00
   0.55900E+01   0.22631E+00
   0.55900E+01   0.22631E+00
   0.55900E+01   0.22628E+00
   0.55900E+01   0.22627E+00
   0.55900E+01   0.22627E+00
   0.55900E+01   0.22627E+00
   0.55900E+01   0.22626E+00
   0.55900E+01   0.22627E+00
   0.55800E+01   0.22666E+00
   0.55900E+01   0.22626E+00
   0.55900E+01   0.22626E+00
   0.55800E+01   0.22666E+00
   0.55800E+01   0.22665E+00
   0.55800E+01   0.22665E+00
   0.55800E+01   0.22665E+00
   0.55800E+01   0.22664E+00
   0.55800E+01   0.22663E+00
   0.55800E+01   0.22663E+00
   0.55800E+01   0.22661E+00
   0.55800E+01   0.22661E+00
   0.55800E+01   0.22661E+00
   0.55800E+01   0.22660E+00
   0.55800E+01   0.22661E+00
   0.55900E+01   0.22620E+00
   0.55800E+01   0.22659E+00
   0.55800E+01   0.22659E+00
   0.55800E+01   0.22657E+00
   0.55800E+01   0.22657E+00
   0.55800E+01   0.22657E+00
   0.55800E+01   0.22657E+00
   0.55900E+01   0.22617E+00
   0.55800E+01   0.22657E+00
   0.55800E+01   0.22657E+00
   0.55900E+01   0.22616E+00
   0.55800E+01   0.22656E+00
   0.55900E+01   0.22616E+00
   0.55800E+01   0.22655E+00
   0.55800E+01   0.22656E+00
   0.55800E+01   0.22655E+00
   0.55800E+01   0.22655E+00
   0.55800E+01   0.22655E+00
   0.55800E+01   0.22655E+00
   0.55800E+01   0.22655E+00
   0.55900E+01   0.22614E+00
   0.55900E+01   0.22614E+00
   0.55900E+01   0.22614E+00
   0.55900E+01   0.22614E+00
   0.55800E+01   0.22654E+00
   0.55800E+01   0.22652E+00
   0.55800E+01   0.22651E+00
   0.55800E+01   0.22649E+00
   0.55800E+01   0.22649E+00
   0.55800E+01   0.22648E+00
   0.55800E+01   0.22647E+00
   0.55800E+01   0.22648E+00
   0.55800E+01   0.22648E+00
   0.55800E+01   0.22647E+00
   0.55800E+01   0.22647E+00
   0.55800E+01   0.22646E+00
   0.55800E+01   0.22646E+00
   0.55800E+01   0.22645E+00
   0.55800E+01   0.22644E+00
   0.55800E+01   0.22644E+00
   0.55800E+01   0.22644E+00
   0.55800E+01   0.22645E+00
   0.55800E+01   0.22643E+00
   0.55800E+01   0.22640E+00
   0.55800E+01   0.22639E+00
   0.55800E+01   0.22637E+00
   0.55800E+01   0.22637E+00
   0.55800E+01   0.22635E+00
   0.55800E+01   0.22634E+00
   0.55800E+01   0.22633E+00
   0.55800E+01   0.22632E+00
   0.55800E+01   0.22633E+00
   0.55800E+01   0.22630E+00
   0.55800E+01   0.22629E+00
   0.55800E+01   0.22629E+00
   0.55800E+01   0.22628E+00
   0.55800E+01   0.22628E+00
   0.55800E+01   0.22628E+00
   0.55800E+01   0.22627E+00
   0.55800E+01   0.22627E+00
   0.55800E+01   0.22627E+00
   0.55800E+01   0.22627E+00
   0.55800E+01   0.22623E+00
   0.55800E+01   0.22623E+00
   0.55800E+01   0.22623E+00
   0.55800E+01   0.22622E+00
   0.55800E+01   0.22621E+00
   0.55800E+01   0.22621E+00
   0.55800E+01   0.22621E+00
   0.55800E+01   0.22620E+00
   0.55800E+01   0.22619E+00
   0.55800E+01   0.22618E+00
   0.55800E+01   0.22618E+00
   0.55800E+01   0.22618E+00
   0.55800E+01   0.22617E+00
   0.55800E+01   0.22617E+00
   0.55800E+01   0.22617E+00
   0.55800E+01   0.22617E+00
   0.55800E+01   0.22616E+00
   0.55800E+01   0.22614E+00
   0.55800E+01   0.22614E+00
   0.55800E+01   0.22613E+00
   0.55800E+01   0.22613E+00
   0.55800E+01   0.22613E+00
   0.55800E+01   0.22613E+00
   0.55800E+01   0.22613E+00
   0.55800E+01   0.22612E+00
   0.55800E+01   0.22611E+00
   0.55800E+01   0.22609E+00
   0.55800E+01   0.22608E+00
   0.55800E+01   0.22609E+00
   0.55800E+01   0.22608E+00
   0.55800E+01   0.22607E+00
   0.55800E+01   0.22607E+00
   0.55800E+01   0.22607E+00
   0.55800E+01   0.22607E+00
   0.55800E+01   0.22607E+00
   0.55800E+01   0.22607E+00
   0.55800E+01   0.22607E+00
   0.55800E+01   0.22606E+00
   0.55800E+01   0.22605E+00
   0.55800E+01   0.22604E+00
   0.55800E+01   0.22603E+00
   0.55800E+01   0.22601E+00
   0.55800E+01   0.22602E+00
   0.55800E+01   0.22602E+00
   0.55800E+01   0.22601E+00
   0.55800E+01   0.22600E+00
   0.55800E+01   0.22600E+00
   0.55800E+01   0.22599E+00
   0.55800E+01   0.22598E+00
   0.55800E+01   0.22599E+00
   0.55800E+01   0.22597E+00
   0.55800E+01   0.22596E+00
   0.55800E+01   0.22595E+00
   0.55800E+01   0.22595E+00
   0.55800E+01   0.22594E+00
   0.55800E+01   0.22594E+00
   0.55800E+01   0.22594E+00
   0.55800E+01   0.22591E+00
   0.55800E+01   0.22592E+00
   0.55700E+01   0.22630E+00
   0.55700E+01   0.22629E+00
   0.55700E+01   0.22629E+00
   0.55700E+01   0.22628E+00
   0.55700E+01   0.22630E+00
   0.55700E+01   0.22629E+00
   0.55700E+01   0.22629E+00
   0.55700E+01   0.22629E+00
   0.55700E+01   0.22628E+00
   0.55700E+01   0.22627E+00
   0.55700E+01   0.22627E+00
   0.55700E+01   0.22625E+00
   0.55700E+01   0.22625E+00
   0.55700E+01   0.22625E+00
   0.55700E+01   0.22623E+00
   0.55700E+01   0.22623E+00
   0.55700E+01   0.22623E+00
   0.55700E+01   0.22622E+00
   0.55700E+01   0.22621E+00
   0.55700E+01   0.22621E+00
   0.55700E+01   0.22621E+00
   0.55800E+01   0.22580E+00
   0.55700E+01   0.22621E+00
   0.55700E+01   0.22620E+00
   0.55700E+01   0.22618E+00
   0.55700E+01   0.22619E+00
   0.55700E+01   0.22618E+00
   0.55700E+01   0.22617E+00
   0.55700E+01   0.22615E+00
   0.55700E+01   0.22615E+00
   0.55700E+01   0.22615E+00
   0.55700E+01   0.22615E+00
   0.55700E+01   0.22614E+00
   0.55700E+01   0.22614E+00
   0.55700E+01   0.22614E+00
   0.55700E+01   0.22614E+00
   0.55700E+01   0.22614E+00
   0.55700E+01   0.22614E+00
   0.55800E+01   0.22573E+00
   0.55800E+01   0.22573E+00
   0.55800E+01   0.22573E+00
   0.55800E+01   0.22573E+00
   0.55800E+01   0.22573E+00
   0.55800E+01   0.22573E+00
   0.55800E+01   0.22571E+00
   0.55800E+01   0.22570E+00
   0.55800E+01   0.22573E+00
   0.55800E+01   0.22573E+00
   0.55800E+01   0.22570E+00
   0.55700E+01   0.22609E+00
   0.55700E+01   0.22608E+00
   0.55700E+01   0.22607E+00
   0.55700E+01   0.22607E+00
   0.55700E+01   0.22608E+00
   0.55700E+01   0.22604E+00
   0.55700E+01   0.22601E+00
   0.55700E+01   0.22601E+00
   0.55700E+01   0.22601E+00
   0.55700E+01   0.22599E+00
   0.55700E+01   0.22599E+00
   0.55700E+01   0.22599E+00
   0.55700E+01   0.22597E+00
   0.55700E+01   0.22597E+00
   0.55700E+01   0.22596E+00
   0.55700E+01   0.22596E+00
   0.55700E+01   0.22596E+00
   0.55700E+01   0.22595E+00
   0.55700E+01   0.22594E+00
   0.55700E+01   0.22594E+00
   0.55700E+01   0.22593E+00
   0.55700E+01   0.22593E+00
   0.55700E+01   0.22593E+00
   0.55700E+01   0.22592E+00
   0.55700E+01   0.22592E+00
   0.55700E+01   0.22589E+00
   0.55700E+01   0.22588E+00
   0.55700E+01   0.22588E+00
   0.55700E+01   0.22587E+00
   0.55700E+01   0.22588E+00
   0.55700E+01   0.22587E+00
   0.55700E+01   0.22586E+00
   0.55700E+01   0.22584E+00
   0.55700E+01   0.22584E+00
   0.55700E+01   0.22584E+00
   0.55700E+01   0.22584E+00
   0.55700E+01   0.22582E+00
   0.55700E+01   0.22583E+00
   0.55700E+01   0.22583E+00
   0.55700E+01   0.22582E+00
   0.55700E+01   0.22583E+00
   0.55700E+01   0.22581E+00
   0.55700E+01   0.22581E+00
   0.55700E+01   0.22579E+00
   0.55700E+01   0.22580E+00
   0.55700E+01   0.22578E+00
   0.55700E+01   0.22578E+00
   0.55700E+01   0.22576E+00
   0.55700E+01   0.22576E+00
   0.55700E+01   0.22576E+00
   0.55700E+01   0.22574E+00
   0.55700E+01   0.22573E+00
   0.55700E+01   0.22573E+00
   0.55700E+01   0.22573E+00
   0.55700E+01   0.22572E+00
   0.55700E+01   0.22572E+00
   0.55700E+01   0.22571E+00
   0.55700E+01   0.22571E+00
   0.55700E+01   0.22571E+00
   0.55700E+01   0.22571E+00
   0.55700E+01   0.22571E+00
   0.55700E+01   0.22569E+00
   0.55700E+01   0.22569E+00
   0.55700E+01   0.22569E+00
   0.55700E+01   0.22569E+00
   0.55700E+01   0.22569E+00
   0.55700E+01   0.22568E+00
   0.55700E+01   0.22567E+00
   0.55700E+01   0.22566E+00
   0.55700E+01   0.22566E+00
   0.55700E+01   0.22564E+00
   0.55700E+01   0.22562E+00
   0.55700E+01   0.22561E+00
   0.55700E+01   0.22560E+00
   0.55700E+01   0.22559E+00
   0.55700E+01   0.22559E+00
   0.55700E+01   0.22559E+00
   0.55700E+01   0.22559E+00
   0.55700E+01   0.22558E+00
   0.55700E+01   0.22557E+00
   0.55700E+01   0.22556E+00
   0.55700E+01   0.22556E+00
   0.55700E+01   0.22556E+00
   0.55700E+01   0.22555E+00
   0.55700E+01   0.22554E+00
   0.55700E+01   0.22554E+00
   0.55700E+01   0.22554E+00
   0.55700E+01   0.22553E+00
   0.55700E+01   0.22553E+00
   0.55700E+01   0.22553E+00
   0.55700E+01   0.22550E+00
   0.55700E+01   0.22551E+00
   0.55700E+01   0.22550E+00
   0.55700E+01   0.22549E+00
   0.55700E+01   0.22547E+00
   0.55700E+01   0.22547E+00
   0.55700E+01   0.22547E+00
   0.55700E+01   0.22547E+00
   0.55700E+01   0.22546E+00
   0.55700E+01   0.22547E+00
   0.55700E+01   0.22546E+00
   0.55700E+01   0.22544E+00
   0.55700E+01   0.22544E+00
   0.55700E+01   0.22543E+00
   0.55700E+01   0.22543E+00
   0.55700E+01   0.22543E+00
   0.55700E+01   0.22542E+00
   0.55700E+01   0.22541E+00
   0.55700E+01   0.22539E+00
   0.55700E+01   0.22539E+00
   0.55700E+01   0.22539E+00
   0.55700E+01   0.22539E+00
   0.55700E+01   0.22538E+00
   0.55700E+01   0.22537E+00
   0.55700E+01   0.22537E+00
   0.55600E+01   0.22576E+00
   0.55600E+01   0.22576E+00
   0.55600E+01   0.22575E+00
   0.55600E+01   0.22575E+00
   0.55700E+01   0.22535E+00
   0.55600E+01   0.22575E+00
   0.55600E+01   0.22575E+00
   0.55600E+01   0.22574E+00
   0.55600E+01   0.22574E+00
   0.55600E+01   0.22574E+00
   0.55700E+01   0.22534E+00
   0.55600E+01   0.22574E+00
   0.55600E+01   0.22574E+00
   0.55700E+01   0.22534E+00
   0.55700E+01   0.22533E+00
   0.55700E+01   0.22533E+00
   0.55700E+01   0.22533E+00
   0.55700E+01   0.22533E+00
   0.55700E+01   0.22532E+00
   0.55700E+01   0.22532E+00
   0.55700E+01   0.22532E+00
   0.55700E+01   0.22532E+00
   0.55700E+01   0.22532E+00
   0.55700E+01   0.22529E+00
   0.55700E+01   0.22529E+00
   0.55700E+01   0.22529E+00
   0.55700E+01   0.22529E+00
   0.55700E+01   0.22529E+00
   0.55700E+01   0.22529E+00
   0.55700E+01   0.22527E+00
   0.55700E+01   0.22527E+00
   0.55600E+01   0.22565E+00
   0.55600E+01   0.22566E+00
   0.55600E+01   0.22563E+00
   0.55600E+01   0.22563E+00
   0.55600E+01   0.22562E+00
   0.55600E+01   0.22561E+00
   0.55600E+01   0.22561E+00
   0.55600E+01   0.22560E+00
   0.55600E+01   0.22558E+00
   0.55600E+01   0.22559E+00
   0.55600E+01   0.22559E+00
   0.55600E+01   0.22558E+00
   0.55600E+01   0.22558E+00
   0.55600E+01   0.22558E+00
   0.55600E+01   0.22558E+00
   0.55600E+01   0.22557E+00
   0.55600E+01   0.22556E+00
   0.55600E+01   0.22556E+00
   0.55600E+01   0.22555E+00
   0.55600E+01   0.22556E+00
   0.55600E+01   0.22555E+00
   0.55600E+01   0.22555E+00
   0.55600E+01   0.22553E+00
   0.55600E+01   0.22552E+00
   0.55600E+01   0.22550E+00
   0.55600E+01   0.22549E+00
   0.55600E+01   0.22549E+00
   0.55600E+01   0.22549E+00
   0.55600E+01   0.22549E+00
   0.55600E+01   0.22548E+00
   0.55600E+01   0.22548E+00
   0.55600E+01   0.22548E+00
   0.55600E+01   0.22547E+00
   0.55600E+01   0.22545E+00
   0.55600E+01   0.22543E+00
   0.55600E+01   0.22543E+00
   0.55600E+01   0.22542E+00
   0.55600E+01   0.22542E+00
   0.55600E+01   0.22540E+00
   0.55600E+01   0.22539E+00
   0.55600E+01   0.22538E+00
   0.55600E+01   0.22539E+00
   0.55600E+01   0.22539E+00
   0.55600E+01   0.22538E+00
   0.55600E+01   0.22536E+00
   0.55600E+01   0.22536E+00
   0.55600E+01   0.22535E+00
   0.55600E+01   0.22534E+00
   0.55600E+01   0.22533E+00
   0.55600E+01   0.22532E+00
   0.55600E+01   0.22532E+00
   0.55600E+01   0.22532E+00
   0.55600E+01   0.22532E+00
   0.55600E+01   0.22532E+00
   0.55600E+01   0.22531E+00
   0.55600E+01   0.22531E+00
   0.55600E+01   0.22531E+00
   0.55600E+01   0.22531E+00
   0.55600E+01   0.22531E+00
   0.55600E+01   0.22531E+00
   0.55600E+01   0.22530E+00
   0.55600E+01   0.22530E+00
   0.55600E+01   0.22529E+00
   0.55600E+01   0.22528E+00
   0.55600E+01   0.22527E+00
   0.55600E+01   0.22528E+00
   0.55600E+01   0.22527E+00
   0.55600E+01   0.22527E+00
   0.55600E+01   0.22526E+00
   0.55600E+01   0.22524E+00
   0.55600E+01   0.22522E+00
   0.55600E+01   0.22521E+00
   0.55600E+01   0.22520E+00
   0.55600E+01   0.22520E+00
   0.55600E+01   0.22520E+00
   0.55600E+01   0.22520E+00
   0.55600E+01   0.22521E+00
   0.55600E+01   0.22520E+00
   0.55600E+01   0.22518E+00
   0.55600E+01   0.22517E+00
   0.55600E+01   0.22516E+00
   0.55600E+01   0.22517E+00
   0.55600E+01   0.22517E+00
   0.55600E+01   0.22517E+00
   0.55600E+01   0.22517E+00
   0.55600E+01   0.22516E+00
   0.55600E+01   0.22512E+00
   0.55600E+01   0.22512E+00
   0.55600E+01   0.22511E+00
   0.55600E+01   0.22510E+00
   0.55600E+01   0.22511E+00
   0.55600E+01   0.22511E+00
   0.55600E+01   0.22510E+00
   0.55600E+01   0.22510E+00
   0.55600E+01   0.22510E+00
   0.55600E+01   0.22506E+00
   0.55600E+01   0.22504E+00
   0.55600E+01   0.22504E+00
   0.55600E+01   0.22504E+00
   0.55600E+01   0.22502E+00
   0.55600E+01   0.22502E+00
   0.55500E+01   0.22542E+00
   0.55600E+01   0.22501E+00
   0.55500E+01   0.22541E+00
   0.55600E+01   0.22500E+00
   0.55600E+01   0.22499E+00
   0.55600E+01   0.22499E+00
   0.55600E+01   0.22500E+00
   0.55600E+01   0.22500E+00
   0.55600E+01   0.22500E+00
   0.55600E+01   0.22500E+00
   0.55600E+01   0.22500E+00
   0.55600E+01   0.22500E+00
   0.55600E+01   0.22498E+00
   0.55600E+01   0.22498E+00
   0.55600E+01   0.22496E+00
   0.55600E+01   0.22496E+00
   0.55600E+01   0.22495E+00
   0.55600E+01   0.22494E+00
   0.55600E+01   0.22494E+00
   0.55600E+01   0.22494E+00
   0.55600E+01   0.22494E+00
   0.55600E+01   0.22493E+00
   0.55600E+01   0.22493E+00
   0.55600E+01   0.22493E+00
   0.55600E+01   0.22493E+00
   0.55600E+01   0.22492E+00
   0.55600E+01   0.22492E+00
   0.55600E+01   0.22492E+00
   0.55600E+01   0.22492E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22491E+00
   0.55600E+01   0.22488E+00
   0.55600E+01   0.22486E+00
   0.55600E+01   0.22487E+00
   0.55600E+01   0.22485E+00
   0.55600E+01   0.22485E+00
   0.55600E+01   0.22485E+00
   0.55600E+01   0.22484E+00
   0.55600E+01   0.22483E+00
   0.55600E+01   0.22483E+00
   0.55600E+01   0.22480E+00
   0.55600E+01   0.22479E+00
   0.55600E+01   0.22479E+00
   0.55500E+01   0.22519E+00
   0.55500E+01   0.22519E+00
   0.55500E+01   0.22519E+00
   0.55500E+01   0.22519E+00
   0.55600E+01   0.22478E+00
   0.55500E+01   0.22517E+00
   0.55500E+01   0.22516E+00
   0.55500E+01   0.22516E+00
   0.55500E+01   0.22515E+00
   0.55500E+01   0.22515E+00
   0.55500E+01   0.22515E+00
   0.55500E+01   0.22514E+00
   0.55500E+01   0.22513E+00
   0.55500E+01   0.22512E+00
   0.55500E+01   0.22513E+00
   0.55500E+01   0.22512E+00
   0.55500E+01   0.22511E+00
   0.55500E+01   0.22510E+00
   0.55500E+01   0.22509E+00
   0.55500E+01   0.22509E+00
   0.55500E+01   0.22509E+00
   0.55500E+01   0.22509E+00
   0.55500E+01   0.22506E+00
   0.55500E+01   0.22505E+00
   0.55500E+01   0.22505E+00
   0.55500E+01   0.22503E+00
   0.55500E+01   0.22502E+00
   0.55500E+01   0.22501E+00
   0.55500E+01   0.22501E+00
   0.55500E+01   0.22500E+00
   0.55500E+01   0.22500E+00
   0.55500E+01   0.22497E+00
   0.55500E+01   0.22497E+00
   0.55500E+01   0.22496E+00
   0.55500E+01   0.22496E+00
   0.55500E+01   0.22496E+00
   0.55500E+01   0.22494E+00
   0.55500E+01   0.22495E+00
   0.55500E+01   0.22493E+00
   0.55500E+01   0.22493E+00
   0.55500E+01   0.22493E+00
   0.55500E+01   0.22492E+00
   0.55500E+01   0.22492E+00
   0.55500E+01   0.22491E+00
   0.55500E+01   0.22490E+00
   0.55500E+01   0.22490E+00
   0.55500E+01   0.22490E+00
   0.55500E+01   0.22490E+00
   0.55500E+01   0.22489E+00
   0.55500E+01   0.22488E+00
   0.55500E+01   0.22489E+00
   0.55500E+01   0.22489E+00
   0.55500E+01   0.22488E+00
   0.55500E+01   0.22488E+00
   0.55500E+01   0.22488E+00
   0.55500E+01   0.22487E+00
   0.55500E+01   0.22486E+00
   0.55500E+01   0.22486E+00
   0.55500E+01   0.22486E+00
   0.55500E+01   0.22486E+00
   0.55500E+01   0.22486E+00
   0.55500E+01   0.22483E+00
   0.55500E+01   0.22483E+00
   0.55500E+01   0.22483E+00
   0.55500E+01   0.22483E+00
   0.55500E+01   0.22483E+00
   0.55500E+01   0.22483E+00
   0.55500E+01   0.22483E+00
   0.55500E+01   0.22479E+00
   0.55500E+01   0.22477E+00
   0.55500E+01   0.22477E+00
   0.55500E+01   0.22477E+00
   0.55500E+01   0.22476E+00
   0.55500E+01   0.22476E+00
   0.55500E+01   0.22477E+00
   0.55500E+01   0.22479E+00
   0.55500E+01   0.22476E+00
   0.55500E+01   0.22475E+00
   0.55500E+01   0.22474E+00
   0.55500E+01   0.22473E+00
   0.55500E+01   0.22474E+00
   0.55500E+01   0.22471E+00
   0.55500E+01   0.22470E+00
   0.55500E+01   0.22471E+00
   0.55500E+01   0.22470E+00
   0.55500E+01   0.22468E+00
   0.55500E+01   0.22468E+00
   0.55500E+01   0.22467E+00
   0.55500E+01   0.22466E+00
   0.55500E+01   0.22465E+00
   0.55500E+01   0.22465E+00
   0.55500E+01   0.22465E+00
   0.55500E+01   0.22465E+00
   0.55500E+01   0.22463E+00
   0.55500E+01   0.22462E+00
   0.55500E+01   0.22462E+00
   0.55500E+01   0.22462E+00
   0.55500E+01   0.22461E+00
   0.55500E+01   0.22461E+00
   0.55500E+01   0.22461E+00
   0.55500E+01   0.22461E+00
   0.55500E+01   0.22460E+00
   0.55500E+01   0.22459E+00
   0.55500E+01   0.22459E+00
   0.55500E+01   0.22457E+00
   0.55500E+01   0.22457E+00
   0.55500E+01   0.22457E+00
   0.55500E+01   0.22457E+00
   0.55500E+01   0.22456E+00
   0.55500E+01   0.22455E+00
   0.55500E+01   0.22453E+00
   0.55500E+01   0.22453E+00
   0.55500E+01   0.22453E+00
   0.55500E+01   0.22452E+00
   0.55500E+01   0.22452E+00
   0.55500E+01   0.22453E+00
   0.55500E+01   0.22452E+00
   0.55500E+01   0.22451E+00
   0.55500E+01   0.22451E+00
   0.55500E+01   0.22451E+00
   0.55500E+01   0.22451E+00
   0.55500E+01   0.22451E+00
   0.55500E+01   0.22450E+00
   0.55500E+01   0.22450E+00
   0.55500E+01   0.22449E+00
   0.55500E+01   0.22449E+00
   0.55500E+01   0.22449E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22448E+00
   0.55500E+01   0.22447E+00
   0.55500E+01   0.22447E+00
   0.55500E+01   0.22446E+00
   0.55500E+01   0.22447E+00
   0.55500E+01   0.22445E+00
   0.55500E+01   0.22443E+00
   0.55500E+01   0.22442E+00
   0.55500E+01   0.22441E+00
   0.55500E+01   0.22440E+00
   0.55500E+01   0.22440E+00
   0.55500E+01   0.22438E+00
   0.55500E+01   0.22440E+00
   0.55500E+01   0.22437E+00
   0.55500E+01   0.22436E+00
   0.55500E+01   0.22436E+00
   0.55500E+01   0.22435E+00
   0.55400E+01   0.22474E+00
   0.55400E+01   0.22474E+00
   0.55400E+01   0.22472E+00
   0.55500E+01   0.22431E+00
   0.55400E+01   0.22470E+00
   0.55400E+01   0.22470E+00
   0.55400E+01   0.22470E+00
   0.55400E+01   0.22470E+00
   0.55400E+01   0.22470E+00
   0.55400E+01   0.22471E+00
   0.55400E+01   0.22470E+00
   0.55400E+01   0.22470E+00
   0.55400E+01   0.22469E+00
   0.55400E+01   0.22467E+00
   0.55400E+01   0.22467E+00
   0.55400E+01   0.22466E+00
   0.55400E+01   0.22463E+00
   0.55400E+01   0.22462E+00
   0.55400E+01   0.22461E+00
   0.55400E+01   0.22461E+00
   0.55400E+01   0.22461E+00
   0.55400E+01   0.22461E+00
   0.55400E+01   0.22461E+00
   0.55400E+01   0.22461E+00
   0.55400E+01   0.22461E+00
   0.55400E+01   0.22460E+00
   0.55400E+01   0.22459E+00
   0.55400E+01   0.22458E+00
   0.55400E+01   0.22457E+00
   0.55400E+01   0.22456E+00
   0.55400E+01   0.22455E+00
   0.55400E+01   0.22455E+00
   0.55400E+01   0.22454E+00
   0.55400E+01   0.22452E+00
   0.55400E+01   0.22452E+00
   0.55400E+01   0.22452E+00
   0.55400E+01   0.22450E+00
   0.55400E+01   0.22449E+00
   0.55400E+01   0.22449E+00
   0.55400E+01   0.22449E+00
   0.55400E+01   0.22450E+00
   0.55400E+01   0.22449E+00
   0.55400E+01   0.22448E+00
   0.55400E+01   0.22448E+00
   0.55400E+01   0.22448E+00
   0.55400E+01   0.22448E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22447E+00
   0.55400E+01   0.22444E+00
   0.55400E+01   0.22444E+00
   0.55400E+01   0.22441E+00
   0.55400E+01   0.22442E+00
   0.55400E+01   0.22442E+00
   0.55400E+01   0.22442E+00
   0.55400E+01   0.22441E+00
   0.55400E+01   0.22440E+00
   0.55400E+01   0.22438E+00
   0.55400E+01   0.22437E+00
   0.55400E+01   0.22438E+00
   0.55400E+01   0.22437E+00
   0.55400E+01   0.22436E+00
   0.55400E+01   0.22435E+00
   0.55400E+01   0.22436E+00
   0.55400E+01   0.22435E+00
   0.55400E+01   0.22432E+00
   0.55400E+01   0.22432E+00
   0.55400E+01   0.22433E+00
   0.55400E+01   0.22432E+00
   0.55400E+01   0.22432E+00
   0.55400E+01   0.22433E+00
   0.55400E+01   0.22432E+00
   0.55400E+01   0.22431E+00
   0.55400E+01   0.22431E+00
   0.55400E+01   0.22430E+00
   0.55400E+01   0.22429E+00
   0.55400E+01   0.22430E+00
   0.55400E+01   0.22429E+00
   0.55400E+01   0.22427E+00
   0.55400E+01   0.22426E+00
   0.55400E+01   0.22425E+00
   0.55400E+01   0.22424E+00
   0.55400E+01   0.22424E+00
   0.55400E+01   0.22422E+00
   0.55400E+01   0.22422E+00
   0.55400E+01   0.22421E+00
   0.55400E+01   0.22420E+00
   0.55400E+01   0.22420E+00
   0.55400E+01   0.22419E+00
   0.55400E+01   0.22418E+00
   0.55400E+01   0.22419E+00
   0.55400E+01   0.22419E+00
   0.55400E+01   0.22418E+00
   0.55400E+01   0.22418E+00
   0.55400E+01   0.22417E+00
   0.55400E+01   0.22415E+00
   0.55400E+01   0.22415E+00
   0.55400E+01   0.22413E+00
   0.55400E+01   0.22413E+00
   0.55400E+01   0.22413E+00
   0.55400E+01   0.22412E+00
   0.55400E+01   0.22411E+00
   0.55400E+01   0.22411E+00
   0.55400E+01   0.22411E+00
   0.55400E+01   0.22411E+00
   0.55400E+01   0.22411E+00
   0.55400E+01   0.22410E+00
   0.55400E+01   0.22410E+00
   0.55400E+01   0.22410E+00
   0.55400E+01   0.22410E+00
   0.55400E+01   0.22409E+00
   0.55400E+01   0.22409E+00
   0.55400E+01   0.22408E+00
   0.55400E+01   0.22408E+00
   0.55400E+01   0.22408E+00
   0.55400E+01   0.22408E+00
   0.55400E+01   0.22407E+00
   0.55400E+01   0.22407E+00
   0.55400E+01   0.22407E+00
   0.55400E+01   0.22407E+00
   0.55400E+01   0.22407E+00
   0.55400E+01   0.22407E+00
   0.55400E+01   0.22407E+00
   0.55400E+01   0.22407E+00
   0.55400E+01   0.22406E+00
   0.55400E+01   0.22404E+00
   0.55400E+01   0.22404E+00
   0.55400E+01   0.22404E+00
   0.55400E+01   0.22404E+00
   0.55400E+01   0.22404E+00
   0.55400E+01   0.22404E+00
   0.55400E+01   0.22403E+00
   0.55400E+01   0.22402E+00
   0.55400E+01   0.22402E+00
   0.55400E+01   0.22401E+00
   0.55400E+01   0.22400E+00
   0.55400E+01   0.22400E+00
   0.55400E+01   0.22399E+00
   0.55400E+01   0.22398E+00
   0.55400E+01   0.22395E+00
   0.55400E+01   0.22395E+00
   0.55400E+01   0.22394E+00
   0.55400E+01   0.22393E+00
   0.55400E+01   0.22393E+00
   0.55400E+01   0.22393E+00
   0.55400E+01   0.22393E+00
   0.55400E+01   0.22391E+00
   0.55400E+01   0.22390E+00
   0.55400E+01   0.22390E+00
   0.55400E+01   0.22389E+00
   0.55400E+01   0.22388E+00
   0.55400E+01   0.22385E+00
   0.55400E+01   0.22384E+00
   0.55400E+01   0.22384E+00
   0.55400E+01   0.22383E+00
   0.55400E+01   0.22382E+00
   0.55400E+01   0.22381E+00
   0.55400E+01   0.22381E+00
   0.55400E+01   0.22381E+00
   0.55400E+01   0.22381E+00
   0.55400E+01   0.22381E+00
   0.55400E+01   0.22380E+00
   0.55300E+01   0.22418E+00
   0.55300E+01   0.22418E+00
   0.55300E+01   0.22418E+00
   0.55300E+01   0.22419E+00
   0.55300E+01   0.22418E+00
   0.55300E+01   0.22418E+00
   0.55300E+01   0.22417E+00
   0.55300E+01   0.22416E+00
   0.55300E+01   0.22417E+00
   0.55300E+01   0.22417E+00
   0.55300E+01   0.22417E+00
   0.55300E+01   0.22416E+00
   0.55300E+01   0.22416E+00
   0.55300E+01   0.22415E+00
   0.55300E+01   0.22413E+00
   0.55300E+01   0.22413E+00
   0.55300E+01   0.22413E+00
   0.55300E+01   0.22412E+00
   0.55300E+01   0.22412E+00
   0.55300E+01   0.22411E+00
   0.55300E+01   0.22410E+00
   0.55300E+01   0.22410E+00
   0.55300E+01   0.22408E+00
   0.55300E+01   0.22408E+00
   0.55300E+01   0.22408E+00
   0.55300E+01   0.22407E+00
   0.55300E+01   0.22407E+00
   0.55300E+01   0.22407E+00
   0.55300E+01   0.22406E+00
   0.55300E+01   0.22406E+00
   0.55300E+01   0.22406E+00
   0.55300E+01   0.22405E+00
   0.55300E+01   0.22405E+00
   0.55300E+01   0.22404E+00
   0.55300E+01   0.22404E+00
   0.55300E+01   0.22403E+00
   0.55300E+01   0.22403E+00
   0.55300E+01   0.22403E+00
   0.55300E+01   0.22403E+00
   0.55300E+01   0.22403E+00
   0.55300E+01   0.22401E+00
   0.55300E+01   0.22399E+00
   0.55300E+01   0.22399E+00
   0.55300E+01   0.22397E+00
   0.55300E+01   0.22397E+00
   0.55300E+01   0.22396E+00
   0.55300E+01   0.22395E+00
   0.55300E+01   0.22394E+00
   0.55300E+01   0.22394E+00
   0.55300E+01   0.22395E+00
   0.55300E+01   0.22394E+00
   0.55300E+01   0.22393E+00
   0.55300E+01   0.22392E+00
   0.55300E+01   0.22389E+00
   0.55300E+01   0.22390E+00
   0.55300E+01   0.22390E+00
   0.55300E+01   0.22389E+00
   0.55300E+01   0.22390E+00
   0.55300E+01   0.22387E+00
   0.55300E+01   0.22386E+00
   0.55300E+01   0.22385E+00
   0.55300E+01   0.22386E+00
   0.55300E+01   0.22385E+00
   0.55300E+01   0.22385E+00
   0.55300E+01   0.22385E+00
   0.55300E+01   0.22385E+00
   0.55300E+01   0.22385E+00
   0.55300E+01   0.22385E+00
   0.55300E+01   0.22384E+00
   0.55300E+01   0.22382E+00
   0.55300E+01   0.22382E+00
   0.55300E+01   0.22381E+00
   0.55300E+01   0.22381E+00
   0.55300E+01   0.22381E+00
   0.55300E+01   0.22380E+00
   0.55300E+01   0.22379E+00
   0.55300E+01   0.22376E+00
   0.55300E+01   0.22377E+00
   0.55300E+01   0.22376E+00
   0.55300E+01   0.22375E+00
   0.55300E+01   0.22375E+00
   0.55300E+01   0.22375E+00
   0.55300E+01   0.22375E+00
   0.55300E+01   0.22375E+00
   0.55300E+01   0.22374E+00
   0.55300E+01   0.22374E+00
   0.55300E+01   0.22374E+00
   0.55300E+01   0.22373E+00
   0.55300E+01   0.22372E+00
   0.55300E+01   0.22372E+00
   0.55300E+01   0.22372E+00
   0.55300E+01   0.22372E+00
   0.55300E+01   0.22370E+00
   0.55300E+01   0.22369E+00
   0.55300E+01   0.22369E+00
   0.55300E+01   0.22369E+00
   0.55300E+01   0.22369E+00
   0.55300E+01   0.22368E+00
   0.55300E+01   0.22368E+00
   0.55300E+01   0.22368E+00
   0.55300E+01   0.22367E+00
   0.55300E+01   0.22366E+00
   0.55300E+01   0.22366E+00
   0.55300E+01   0.22366E+00
   0.55300E+01   0.22365E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22365E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22365E+00
   0.55300E+01   0.22365E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22365E+00
   0.55300E+01   0.22365E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22364E+00
   0.55300E+01   0.22361E+00
   0.55300E+01   0.22361E+00
   0.55300E+01   0.22360E+00
   0.55300E+01   0.22359E+00
   0.55300E+01   0.22361E+00
   0.55300E+01   0.22360E+00
   0.55300E+01   0.22359E+00
   0.55300E+01   0.22358E+00
   0.55300E+01   0.22356E+00
   0.55300E+01   0.22354E+00
   0.55300E+01   0.22353E+00
   0.55300E+01   0.22353E+00
   0.55300E+01   0.22352E+00
   0.55300E+01   0.22352E+00
   0.55300E+01   0.22352E+00
   0.55300E+01   0.22351E+00
   0.55300E+01   0.22351E+00
   0.55300E+01   0.22350E+00
   0.55300E+01   0.22346E+00
   0.55300E+01   0.22346E+00
   0.55300E+01   0.22345E+00
   0.55300E+01   0.22345E+00
   0.55300E+01   0.22345E+00
   0.55300E+01   0.22344E+00
   0.55300E+01   0.22344E+00
   0.55300E+01   0.22344E+00
   0.55300E+01   0.22341E+00
   0.55300E+01   0.22341E+00
   0.55300E+01   0.22341E+00
   0.55300E+01   0.22339E+00
   0.55300E+01   0.22338E+00
   0.55300E+01   0.22339E+00
   0.55300E+01   0.22337E+00
   0.55300E+01   0.22338E+00
   0.55300E+01   0.22338E+00
   0.55300E+01   0.22335E+00
   0.55300E+01   0.22336E+00
   0.55300E+01   0.22335E+00
   0.55300E+01   0.22335E+00
   0.55300E+01   0.22336E+00
   0.55300E+01   0.22335E+00
   0.55300E+01   0.22335E+00
   0.55300E+01   0.22333E+00
   0.55300E+01   0.22333E+00
   0.55300E+01   0.22333E+00
   0.55300E+01   0.22332E+00
   0.55300E+01   0.22332E+00
   0.55300E+01   0.22332E+00
   0.55300E+01   0.22332E+00
   0.55300E+01   0.22332E+00
   0.55300E+01   0.22331E+00
   0.55300E+01   0.22331E+00
   0.55300E+01   0.22331E+00
   0.55200E+01   0.22369E+00
   0.55200E+01   0.22370E+00
   0.55200E+01   0.22368E+00
   0.55200E+01   0.22367E+00
   0.55200E+01   0.22367E+00
   0.55200E+01   0.22366E+00
   0.55200E+01   0.22365E+00
   0.55300E+01   0.22323E+00
   0.55200E+01   0.22363E+00
   0.55200E+01   0.22363E+00
   0.55200E+01   0.22363E+00
   0.55200E+01   0.22361E+00
   0.55200E+01   0.22361E+00
   0.55300E+01   0.22321E+00
   0.55200E+01   0.22361E+00
   0.55200E+01   0.22361E+00
   0.55200E+01   0.22361E+00
   0.55300E+01   0.22320E+00
   0.55300E+01   0.22321E+00
   0.55200E+01   0.22360E+00
   0.55200E+01   0.22358E+00
   0.55200E+01   0.22355E+00
   0.55200E+01   0.22356E+00
   0.55200E+01   0.22355E+00
   0.55200E+01   0.22355E+00
   0.55200E+01   0.22355E+00
   0.55200E+01   0.22354E+00
   0.55200E+01   0.22354E+00
   0.55200E+01   0.22354E+00
   0.55200E+01   0.22354E+00
   0.55200E+01   0.22354E+00
   0.55200E+01   0.22353E+00
   0.55200E+01   0.22351E+00
   0.55200E+01   0.22349E+00
   0.55200E+01   0.22350E+00
   0.55200E+01   0.22349E+00
   0.55200E+01   0.22348E+00
   0.55200E+01   0.22347E+00
   0.55200E+01   0.22345E+00
   0.55200E+01   0.22344E+00
   0.55200E+01   0.22344E+00
   0.55200E+01   0.22344E+00
   0.55200E+01   0.22343E+00
   0.55200E+01   0.22342E+00
   0.55200E+01   0.22342E+00
   0.55200E+01   0.22341E+00
   0.55200E+01   0.22341E+00
   0.55200E+01   0.22340E+00
   0.55200E+01   0.22339E+00
   0.55200E+01   0.22338E+00
   0.55200E+01   0.22338E+00
   0.55200E+01   0.22338E+00
   0.55200E+01   0.22338E+00
   0.55200E+01   0.22337E+00
   0.55200E+01   0.22337E+00
   0.55200E+01   0.22335E+00
   0.55200E+01   0.22337E+00
   0.55200E+01   0.22334E+00
   0.55200E+01   0.22334E+00
   0.55200E+01   0.22334E+00
   0.55200E+01   0.22334E+00
   0.55200E+01   0.22333E+00
   0.55200E+01   0.22334E+00
   0.55200E+01   0.22333E+00
   0.55200E+01   0.22333E+00
   0.55200E+01   0.22330E+00
   0.55200E+01   0.22330E+00
   0.55200E+01   0.22329E+00
   0.55200E+01   0.22329E+00
   0.55200E+01   0.22329E+00
   0.55200E+01   0.22329E+00
   0.55200E+01   0.22329E+00
   0.55200E+01   0.22328E+00
   0.55200E+01   0.22327E+00
   0.55200E+01   0.22327E+00
   0.55200E+01   0.22326E+00
   0.55200E+01   0.22326E+00
   0.55200E+01   0.22327E+00
   0.55200E+01   0.22325E+00
   0.55200E+01   0.22325E+00
   0.55200E+01   0.22325E+00
   0.55200E+01   0.22324E+00
   0.55200E+01   0.22324E+00
   0.55200E+01   0.22323E+00
   0.55200E+01   0.22323E+00
   0.55200E+01   0.22323E+00
   0.55200E+01   0.22323E+00
   0.55200E+01   0.22322E+00
   0.55200E+01   0.22323E+00
   0.55200E+01   0.22323E+00
   0.55200E+01   0.22322E+00
   0.55200E+01   0.22322E+00
   0.55200E+01   0.22322E+00
   0.55200E+01   0.22322E+00
   0.55200E+01   0.22321E+00
   0.55200E+01   0.22321E+00
   0.55200E+01   0.22321E+00
   0.55200E+01   0.22322E+00
   0.55200E+01   0.22321E+00
   0.55200E+01   0.22321E+00
   0.55200E+01   0.22321E+00
   0.55200E+01   0.22321E+00
   0.55200E+01   0.22320E+00
   0.55200E+01   0.22319E+00
   0.55200E+01   0.22320E+00
   0.55200E+01   0.22321E+00
   0.55200E+01   0.22320E+00
   0.55200E+01   0.22320E+00
   0.55200E+01   0.22320E+00
   0.55200E+01   0.22320E+00
   0.55200E+01   0.22319E+00
   0.55200E+01   0.22317E+00
   0.55200E+01   0.22316E+00
   0.55200E+01   0.22314E+00
   0.55200E+01   0.22313E+00
   0.55200E+01   0.22314E+00
   0.55200E+01   0.22314E+00
   0.55200E+01   0.22313E+00
   0.55200E+01   0.22312E+00
   0.55200E+01   0.22308E+00
   0.55200E+01   0.22307E+00
   0.55200E+01   0.22306E+00
   0.55200E+01   0.22305E+00
   0.55200E+01   0.22305E+00
   0.55200E+01   0.22305E+00
   0.55200E+01   0.22300E+00
   0.55200E+01   0.22300E+00
   0.55200E+01   0.22299E+00
   0.55200E+01   0.22299E+00
   0.55200E+01   0.22299E+00
   0.55200E+01   0.22300E+00
   0.55200E+01   0.22298E+00
   0.55200E+01   0.22295E+00
   0.55200E+01   0.22295E+00
   0.55200E+01   0.22294E+00
   0.55200E+01   0.22294E+00
   0.55200E+01   0.22295E+00
   0.55200E+01   0.22293E+00
   0.55200E+01   0.22292E+00
   0.55200E+01   0.22292E+00
   0.55200E+01   0.22292E+00
   0.55200E+01   0.22292E+00
   0.55200E+01   0.22292E+00
   0.55200E+01   0.22292E+00
   0.55200E+01   0.22289E+00
   0.55200E+01   0.22289E+00
   0.55200E+01   0.22288E+00
   0.55200E+01   0.22287E+00
   0.55200E+01   0.22288E+00
   0.55200E+01   0.22288E+00
   0.55200E+01   0.22287E+00
   0.55200E+01   0.22287E+00
   0.55200E+01   0.22287E+00
   0.55200E+01   0.22286E+00
   0.55200E+01   0.22284E+00
   0.55200E+01   0.22284E+00
   0.55200E+01   0.22284E+00
   0.55200E+01   0.22282E+00
   0.55200E+01   0.22282E+00
   0.55200E+01   0.22282E+00
   0.55200E+01   0.22283E+00
   0.55200E+01   0.22282E+00
   0.55200E+01   0.22282E+00
   0.55200E+01   0.22281E+00
   0.55200E+01   0.22281E+00
   0.55200E+01   0.22279E+00
   0.55200E+01   0.22279E+00
   0.55200E+01   0.22279E+00
   0.55200E+01   0.22279E+00
   0.55200E+01   0.22278E+00
   0.55200E+01   0.22278E+00
   0.55200E+01   0.22278E+00
   0.55200E+01   0.22278E+00
   0.55200E+01   0.22277E+00
   0.55200E+01   0.22277E+00
   0.55200E+01   0.22277E+00
   0.55200E+01   0.22278E+00
   0.55200E+01   0.22276E+00
   0.55200E+01   0.22276E+00
   0.55200E+01   0.22276E+00
   0.55200E+01   0.22276E+00
   0.55200E+01   0.22275E+00
   0.55200E+01   0.22274E+00
   0.55200E+01   0.22273E+00
   0.55200E+01   0.22270E+00
   0.55200E+01   0.22270E+00
   0.55200E+01   0.22270E+00
   0.55200E+01   0.22268E+00
   0.55200E+01   0.22268E+00
   0.55200E+01   0.22267E+00
   0.55200E+01   0.22267E+00
   0.55200E+01   0.22264E+00
   0.55100E+01   0.22305E+00
   0.55100E+01   0.22304E+00
   0.55100E+01   0.22303E+00
   0.55100E+01   0.22302E+00
   0.55100E+01   0.22301E+00
   0.55100E+01   0.22302E+00
   0.55100E+01   0.22301E+00
   0.55100E+01   0.22299E+00
   0.55100E+01   0.22299E+00
   0.55100E+01   0.22298E+00
   0.55100E+01   0.22297E+00
   0.55100E+01   0.22297E+00
   0.55100E+01   0.22298E+00
   0.55100E+01   0.22298E+00
   0.55100E+01   0.22298E+00
   0.55100E+01   0.22298E+00
   0.55100E+01   0.22298E+00
   0.55100E+01   0.22298E+00
   0.55100E+01   0.22296E+00
   0.55100E+01   0.22296E+00
   0.55100E+01   0.22296E+00
   0.55100E+01   0.22295E+00
   0.55100E+01   0.22295E+00
   0.55100E+01   0.22294E+00
   0.55100E+01   0.22292E+00
   0.55100E+01   0.22292E+00
   0.55100E+01   0.22292E+00
   0.55100E+01   0.22292E+00
   0.55100E+01   0.22291E+00
   0.55100E+01   0.22290E+00
   0.55100E+01   0.22290E+00
   0.55100E+01   0.22290E+00
   0.55100E+01   0.22290E+00
   0.55100E+01   0.22288E+00
   0.55100E+01   0.22287E+00
   0.55100E+01   0.22287E+00
   0.55100E+01   0.22286E+00
   0.55100E+01   0.22286E+00
   0.55100E+01   0.22285E+00
   0.55100E+01   0.22284E+00
   0.55100E+01   0.22284E+00
   0.55100E+01   0.22282E+00
   0.55100E+01   0.22281E+00
   0.55100E+01   0.22282E+00
   0.55100E+01   0.22281E+00
   0.55100E+01   0.22281E+00
   0.55100E+01   0.22282E+00
   0.55100E+01   0.22281E+00
   0.55100E+01   0.22281E+00
   0.55100E+01   0.22281E+00
   0.55100E+01   0.22280E+00
   0.55100E+01   0.22281E+00
   0.55100E+01   0.22280E+00
   0.55100E+01   0.22280E+00
   0.55100E+01   0.22280E+00
   0.55100E+01   0.22280E+00
   0.55100E+01   0.22279E+00
   0.55100E+01   0.22278E+00
   0.55100E+01   0.22278E+00
   0.55100E+01   0.22278E+00
   0.55100E+01   0.22278E+00
   0.55100E+01   0.22278E+00
   0.55100E+01   0.22278E+00
   0.55100E+01   0.22278E+00
   0.55100E+01   0.22278E+00
   0.55100E+01   0.22278E+00
   0.55200E+01   0.22238E+00
   0.55200E+01   0.22238E+00
   0.55200E+01   0.22238E+00
   0.55200E+01   0.22238E+00
   0.55200E+01   0.22238E+00
   0.55200E+01   0.22238E+00
   0.55200E+01   0.22237E+00
   0.55100E+01   0.22276E+00
   0.55100E+01   0.22276E+00
   0.55100E+01   0.22277E+00
   0.55100E+01   0.22275E+00
   0.55100E+01   0.22272E+00
   0.55100E+01   0.22272E+00
   0.55100E+01   0.22271E+00
   0.55100E+01   0.22271E+00
   0.55100E+01   0.22270E+00
   0.55100E+01   0.22271E+00
   0.55100E+01   0.22267E+00
   0.55100E+01   0.22267E+00
   0.55100E+01   0.22265E+00
   0.55100E+01   0.22265E+00
   0.55100E+01   0.22265E+00
   0.55100E+01   0.22264E+00
   0.55100E+01   0.22263E+00
   0.55100E+01   0.22262E+00
   0.55100E+01   0.22263E+00
   0.55100E+01   0.22261E+00
   0.55100E+01   0.22261E+00
   0.55100E+01   0.22260E+00
   0.55100E+01   0.22260E+00
   0.55100E+01   0.22259E+00
   0.55100E+01   0.22258E+00
   0.55100E+01   0.22257E+00
   0.55100E+01   0.22257E+00
   0.55100E+01   0.22257E+00
   0.55100E+01   0.22256E+00
   0.55100E+01   0.22255E+00
   0.55100E+01   0.22253E+00
   0.55100E+01   0.22254E+00
   0.55100E+01   0.22254E+00
   0.55100E+01   0.22252E+00
   0.55100E+01   0.22252E+00
   0.55100E+01   0.22252E+00
   0.55100E+01   0.22250E+00
   0.55100E+01   0.22250E+00
   0.55100E+01   0.22250E+00
   0.55100E+01   0.22248E+00
   0.55100E+01   0.22248E+00
   0.55100E+01   0.22247E+00
   0.55100E+01   0.22246E+00
   0.55100E+01   0.22247E+00
   0.55100E+01   0.22246E+00
   0.55100E+01   0.22245E+00
   0.55100E+01   0.22244E+00
   0.55100E+01   0.22244E+00
   0.55100E+01   0.22243E+00
   0.55100E+01   0.22242E+00
   0.55100E+01   0.22241E+00
   0.55100E+01   0.22241E+00
   0.55100E+01   0.22240E+00
   0.55100E+01   0.22240E+00
   0.55100E+01   0.22240E+00
   0.55100E+01   0.22239E+00
   0.55100E+01   0.22239E+00
   0.55100E+01   0.22239E+00
   0.55100E+01   0.22238E+00
   0.55100E+01   0.22237E+00
   0.55100E+01   0.22237E+00
   0.55100E+01   0.22237E+00
   0.55100E+01   0.22237E+00
   0.55100E+01   0.22236E+00
   0.55100E+01   0.22236E+00
   0.55100E+01   0.22235E+00
   0.55100E+01   0.22235E+00
   0.55100E+01   0.22235E+00
   0.55100E+01   0.22235E+00
   0.55100E+01   0.22234E+00
   0.55100E+01   0.22234E+00
   0.55100E+01   0.22234E+00
   0.55100E+01   0.22234E+00
   0.55100E+01   0.22234E+00
   0.55100E+01   0.22234E+00
   0.55100E+01   0.22234E+00
   0.55100E+01   0.22231E+00
   0.55100E+01   0.22231E+00
   0.55100E+01   0.22228E+00
   0.55100E+01   0.22229E+00
   0.55100E+01   0.22228E+00
   0.55100E+01   0.22228E+00
   0.55100E+01   0.22227E+00
   0.55100E+01   0.22227E+00
   0.55100E+01   0.22227E+00
   0.55100E+01   0.22226E+00
   0.55100E+01   0.22225E+00
   0.55100E+01   0.22224E+00
   0.55100E+01   0.22223E+00
   0.55100E+01   0.22222E+00
   0.55100E+01   0.22221E+00
   0.55100E+01   0.22221E+00
   0.55100E+01   0.22220E+00
   0.55100E+01   0.22220E+00
   0.55100E+01   0.22219E+00
   0.55100E+01   0.22219E+00
   0.55100E+01   0.22219E+00
   0.55100E+01   0.22218E+00
   0.55100E+01   0.22218E+00
   0.55100E+01   0.22217E+00
   0.55100E+01   0.22214E+00
   0.55100E+01   0.22214E+00
   0.55100E+01   0.22214E+00
   0.55100E+01   0.22213E+00
   0.55100E+01   0.22213E+00
   0.55100E+01   0.22212E+00
   0.55100E+01   0.22212E+00
   0.55100E+01   0.22212E+00
   0.55100E+01   0.22211E+00
   0.55100E+01   0.22211E+00
   0.55100E+01   0.22210E+00
   0.55100E+01   0.22210E+00
   0.55100E+01   0.22210E+00
   0.55100E+01   0.22210E+00
   0.55100E+01   0.22210E+00
   0.55100E+01   0.22208E+00
   0.55100E+01   0.22208E+00
   0.55100E+01   0.22208E+00
   0.55100E+01   0.22207E+00
   0.55100E+01   0.22207E+00
   0.55100E+01   0.22207E+00
   0.55100E+01   0.22205E+00
   0.55100E+01   0.22204E+00
   0.55000E+01   0.22243E+00
   0.55000E+01   0.22243E+00
   0.55000E+01   0.22243E+00
   0.55000E+01   0.22241E+00
   0.55000E+01   0.22241E+00
   0.55000E+01   0.22240E+00
   0.55000E+01   0.22240E+00
   0.55000E+01   0.22240E+00
   0.55000E+01   0.22239E+00
   0.55100E+01   0.22199E+00
   0.55000E+01   0.22238E+00
   0.55100E+01   0.22198E+00
   0.55000E+01   0.22237E+00
   0.55100E+01   0.22196E+00
   0.55100E+01   0.22196E+00
   0.55100E+01   0.22196E+00
   0.55100E+01   0.22196E+00
   0.55100E+01   0.22196E+00
   0.55100E+01   0.22195E+00
   0.55100E+01   0.22195E+00
   0.55100E+01   0.22195E+00
   0.55100E+01   0.22195E+00
   0.55100E+01   0.22195E+00
   0.55100E+01   0.22195E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22195E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22195E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22193E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22194E+00
   0.55100E+01   0.22193E+00
   0.55100E+01   0.22193E+00
   0.55100E+01   0.22192E+00
   0.55100E+01   0.22190E+00
   0.55100E+01   0.22190E+00
   0.55100E+01   0.22186E+00
   0.55100E+01   0.22186E+00
   0.55100E+01   0.22186E+00
   0.55100E+01   0.22186E+00
   0.55100E+01   0.22185E+00
   0.55100E+01   0.22185E+00
   0.55100E+01   0.22185E+00
   0.55100E+01   0.22185E+00
   0.55100E+01   0.22184E+00
   0.55000E+01   0.22223E+00
   0.55100E+01   0.22181E+00
   0.55000E+01   0.22220E+00
   0.55000E+01   0.22220E+00
   0.55000E+01   0.22220E+00
   0.55000E+01   0.22216E+00
   0.55000E+01   0.22215E+00
   0.55000E+01   0.22215E+00
   0.55000E+01   0.22215E+00
   0.55000E+01   0.22214E+00
   0.55000E+01   0.22213E+00
   0.55000E+01   0.22212E+00
   0.55000E+01   0.22211E+00
   0.55000E+01   0.22211E+00
   0.55000E+01   0.22211E+00
   0.55000E+01   0.22211E+00
   0.55000E+01   0.22210E+00
   0.55000E+01   0.22208E+00
   0.55000E+01   0.22208E+00
   0.55000E+01   0.22207E+00
   0.55000E+01   0.22207E+00
   0.55000E+01   0.22206E+00
   0.55000E+01   0.22206E+00
   0.55000E+01   0.22206E+00
   0.55000E+01   0.22205E+00
   0.55000E+01   0.22204E+00
   0.55000E+01   0.22205E+00
   0.55000E+01   0.22205E+00
   0.55000E+01   0.22204E+00
   0.55000E+01   0.22204E+00
   0.55000E+01   0.22202E+00
   0.55000E+01   0.22201E+00
   0.55000E+01   0.22201E+00
   0.55000E+01   0.22201E+00
   0.55000E+01   0.22201E+00
   0.55000E+01   0.22199E+00
   0.55000E+01   0.22199E+00
   0.55000E+01   0.22198E+00
   0.55000E+01   0.22197E+00
   0.55000E+01   0.22196E+00
   0.55000E+01   0.22195E+00
   0.55000E+01   0.22196E+00
   0.55000E+01   0.22195E+00
   0.55000E+01   0.22194E+00
   0.55000E+01   0.22193E+00
   0.55000E+01   0.22193E+00
   0.55000E+01   0.22193E+00
   0.55000E+01   0.22193E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22190E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22191E+00
   0.55000E+01   0.22190E+00
   0.55000E+01   0.22188E+00
   0.55000E+01   0.22185E+00
   0.55000E+01   0.22185E+00
   0.55000E+01   0.22184E+00
   0.55000E+01   0.22184E+00
   0.55000E+01   0.22183E+00
   0.55000E+01   0.22182E+00
   0.55000E+01   0.22182E+00
   0.55000E+01   0.22181E+00
   0.55000E+01   0.22180E+00
   0.55000E+01   0.22179E+00
   0.55000E+01   0.22178E+00
   0.55000E+01   0.22177E+00
   0.55000E+01   0.22176E+00
   0.55000E+01   0.22176E+00
   0.55000E+01   0.22176E+00
   0.55000E+01   0.22176E+00
   0.55000E+01   0.22176E+00
   0.55000E+01   0.22175E+00
   0.55000E+01   0.22175E+00
   0.55000E+01   0.22174E+00
   0.55000E+01   0.22174E+00
   0.55000E+01   0.22172E+00
   0.55000E+01   0.22173E+00
   0.55000E+01   0.22172E+00
   0.55000E+01   0.22171E+00
   0.55000E+01   0.22170E+00
   0.55000E+01   0.22169E+00
   0.55000E+01   0.22170E+00
   0.55000E+01   0.22169E+00
   0.55000E+01   0.22168E+00
   0.55000E+01   0.22170E+00
   0.55000E+01   0.22168E+00
   0.55000E+01   0.22167E+00
   0.55000E+01   0.22168E+00
   0.55000E+01   0.22167E+00
   0.55000E+01   0.22165E+00
   0.55000E+01   0.22163E+00
   0.55000E+01   0.22164E+00
   0.55000E+01   0.22163E+00
   0.55000E+01   0.22163E+00
   0.55000E+01   0.22162E+00
   0.55000E+01   0.22162E+00
   0.55000E+01   0.22162E+00
   0.55000E+01   0.22162E+00
   0.55000E+01   0.22162E+00
   0.55000E+01   0.22162E+00
   0.55000E+01   0.22162E+00
   0.55000E+01   0.22161E+00
   0.55000E+01   0.22162E+00
   0.55000E+01   0.22160E+00
   0.55000E+01   0.22160E+00
   0.55000E+01   0.22159E+00
   0.55000E+01   0.22159E+00
   0.55000E+01   0.22158E+00
   0.55000E+01   0.22156E+00
   0.55000E+01   0.22156E+00
   0.55000E+01   0.22156E+00
   0.55000E+01   0.22155E+00
   0.55000E+01   0.22155E+00
   0.55000E+01   0.22155E+00
   0.55000E+01   0.22154E+00
   0.55000E+01   0.22154E+00
   0.55000E+01   0.22154E+00
   0.55000E+01   0.22153E+00
   0.55000E+01   0.22152E+00
   0.55000E+01   0.22152E+00
   0.55000E+01   0.22152E+00
   0.55000E+01   0.22152E+00
   0.55000E+01   0.22151E+00
   0.55000E+01   0.22152E+00
   0.55000E+01   0.22151E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22151E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22150E+00
   0.55000E+01   0.22149E+00
   0.55000E+01   0.22148E+00
   0.55000E+01   0.22148E+00
   0.55000E+01   0.22149E+00
   0.55000E+01   0.22146E+00
   0.55000E+01   0.22146E+00
   0.55000E+01   0.22146E+00
   0.55000E+01   0.22145E+00
   0.55000E+01   0.22143E+00
   0.55000E+01   0.22143E+00
   0.55000E+01   0.22143E+00
   0.55000E+01   0.22140E+00
   0.55000E+01   0.22141E+00
   0.55000E+01   0.22140E+00
   0.55000E+01   0.22140E+00
   0.55000E+01   0.22139E+00
   0.55000E+01   0.22138E+00
   0.55000E+01   0.22138E+00
   0.55000E+01   0.22136E+00
   0.55000E+01   0.22135E+00
   0.55000E+01   0.22135E+00
   0.55000E+01   0.22135E+00
   0.55000E+01   0.22134E+00
   0.55000E+01   0.22132E+00
   0.55000E+01   0.22129E+00
   0.55000E+01   0.22130E+00
   0.55000E+01   0.22128E+00
   0.55000E+01   0.22128E+00
   0.55000E+01   0.22128E+00
   0.55000E+01   0.22128E+00
   0.55000E+01   0.22128E+00
   0.55000E+01   0.22128E+00
   0.55000E+01   0.22127E+00
   0.54900E+01   0.22164E+00
   0.54900E+01   0.22164E+00
   0.55000E+01   0.22124E+00
   0.54900E+01   0.22164E+00
   0.54900E+01   0.22162E+00
   0.54900E+01   0.22160E+00
   0.54900E+01   0.22161E+00
   0.54900E+01   0.22160E+00
   0.54900E+01   0.22159E+00
   0.54900E+01   0.22158E+00
   0.54900E+01   0.22158E+00
   0.55000E+01   0.22118E+00
   0.54900E+01   0.22157E+00
   0.54900E+01   0.22157E+00
   0.54900E+01   0.22157E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22154E+00
   0.54900E+01   0.22152E+00
   0.54900E+01   0.22152E+00
   0.54900E+01   0.22151E+00
   0.54900E+01   0.22150E+00
   0.54900E+01   0.22151E+00
   0.54900E+01   0.22151E+00
   0.54900E+01   0.22150E+00
   0.54900E+01   0.22149E+00
   0.54900E+01   0.22148E+00
   0.54900E+01   0.22147E+00
   0.55000E+01   0.22107E+00
   0.54900E+01   0.22147E+00
   0.54900E+01   0.22147E+00
   0.54900E+01   0.22147E+00
   0.54900E+01   0.22147E+00
   0.54900E+01   0.22147E+00
   0.54900E+01   0.22147E+00
   0.55000E+01   0.22106E+00
   0.54900E+01   0.22145E+00
   0.54900E+01   0.22144E+00
   0.54900E+01   0.22146E+00
   0.54900E+01   0.22144E+00
   0.54900E+01   0.22142E+00
   0.54900E+01   0.22142E+00
   0.54900E+01   0.22141E+00
   0.54900E+01   0.22141E+00
   0.54900E+01   0.22139E+00
   0.54900E+01   0.22139E+00
   0.54900E+01   0.22139E+00
   0.54900E+01   0.22139E+00
   0.54900E+01   0.22138E+00
   0.54900E+01   0.22139E+00
   0.54900E+01   0.22137E+00
   0.54900E+01   0.22136E+00
   0.54900E+01   0.22134E+00
   0.54900E+01   0.22134E+00
   0.54900E+01   0.22133E+00
   0.54900E+01   0.22132E+00
   0.54900E+01   0.22131E+00
   0.54900E+01   0.22133E+00
   0.54900E+01   0.22132E+00
   0.54900E+01   0.22130E+00
   0.54900E+01   0.22129E+00
   0.54900E+01   0.22129E+00
   0.54900E+01   0.22127E+00
   0.54900E+01   0.22127E+00
   0.54900E+01   0.22127E+00
   0.54900E+01   0.22126E+00
   0.54900E+01   0.22127E+00
   0.54900E+01   0.22124E+00
   0.54900E+01   0.22124E+00
   0.54900E+01   0.22122E+00
   0.54900E+01   0.22122E+00
   0.54900E+01   0.22123E+00
   0.54900E+01   0.22122E+00
   0.54900E+01   0.22123E+00
   0.54900E+01   0.22123E+00
   0.54900E+01   0.22123E+00
   0.54900E+01   0.22122E+00
   0.54900E+01   0.22121E+00
   0.54900E+01   0.22121E+00
   0.54900E+01   0.22121E+00
   0.54900E+01   0.22119E+00
   0.54900E+01   0.22118E+00
   0.54900E+01   0.22118E+00
   0.54900E+01   0.22118E+00
   0.54900E+01   0.22118E+00
   0.54900E+01   0.22118E+00
   0.54900E+01   0.22118E+00
   0.54900E+01   0.22117E+00
   0.54900E+01   0.22117E+00
   0.54900E+01   0.22115E+00
   0.54900E+01   0.22114E+00
   0.54900E+01   0.22114E+00
   0.54900E+01   0.22113E+00
   0.54900E+01   0.22113E+00
   0.54900E+01   0.22112E+00
   0.54900E+01   0.22113E+00
   0.54900E+01   0.22112E+00
   0.54900E+01   0.22111E+00
   0.54900E+01   0.22110E+00
   0.54900E+01   0.22110E+00
   0.54900E+01   0.22109E+00
   0.54900E+01   0.22109E+00
   0.54900E+01   0.22109E+00
   0.54900E+01   0.22108E+00
   0.54900E+01   0.22108E+00
   0.54900E+01   0.22108E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22108E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22107E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22105E+00
   0.54900E+01   0.22106E+00
   0.54900E+01   0.22103E+00
   0.54900E+01   0.22104E+00
   0.54900E+01   0.22103E+00
   0.54900E+01   0.22103E+00
   0.54900E+01   0.22104E+00
   0.54900E+01   0.22101E+00
   0.54900E+01   0.22098E+00
   0.54900E+01   0.22098E+00
   0.54900E+01   0.22100E+00
   0.54900E+01   0.22099E+00
   0.54900E+01   0.22099E+00
   0.54900E+01   0.22099E+00
   0.54900E+01   0.22098E+00
   0.54900E+01   0.22097E+00
   0.54900E+01   0.22095E+00
   0.54900E+01   0.22095E+00
   0.54900E+01   0.22095E+00
   0.54900E+01   0.22095E+00
   0.54900E+01   0.22095E+00
   0.54900E+01   0.22093E+00
   0.54900E+01   0.22093E+00
   0.54900E+01   0.22093E+00
   0.54900E+01   0.22093E+00
   0.54900E+01   0.22089E+00
   0.54900E+01   0.22088E+00
   0.54900E+01   0.22089E+00
   0.54900E+01   0.22088E+00
   0.54900E+01   0.22086E+00
   0.54900E+01   0.22087E+00
   0.54900E+01   0.22086E+00
   0.54900E+01   0.22086E+00
   0.54900E+01   0.22084E+00
   0.54900E+01   0.22082E+00
   0.54900E+01   0.22082E+00
   0.54900E+01   0.22082E+00
   0.54900E+01   0.22082E+00
   0.54900E+01   0.22081E+00
   0.54900E+01   0.22081E+00
   0.54900E+01   0.22080E+00
   0.54900E+01   0.22079E+00
   0.54900E+01   0.22079E+00
   0.54900E+01   0.22079E+00
   0.54900E+01   0.22076E+00
   0.54900E+01   0.22076E+00
   0.54900E+01   0.22074E+00
   0.54900E+01   0.22074E+00
   0.54900E+01   0.22074E+00
   0.54900E+01   0.22073E+00
   0.54900E+01   0.22074E+00
   0.54900E+01   0.22073E+00
   0.54900E+01   0.22072E+00
   0.54900E+01   0.22073E+00
   0.54900E+01   0.22073E+00
   0.54900E+01   0.22071E+00
   0.54900E+01   0.22070E+00
   0.54900E+01   0.22070E+00
   0.54900E+01   0.22069E+00
   0.54900E+01   0.22069E+00
   0.54900E+01   0.22068E+00
   0.54900E+01   0.22067E+00
   0.54900E+01   0.22066E+00
   0.54900E+01   0.22065E+00
   0.54900E+01   0.22064E+00
   0.54900E+01   0.22064E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22062E+00
   0.54900E+01   0.22062E+00
   0.54900E+01   0.22063E+00
   0.54900E+01   0.22062E+00
   0.54900E+01   0.22062E+00
   0.54900E+01   0.22061E+00
   0.54900E+01   0.22061E+00
   0.54900E+01   0.22061E+00
   0.54900E+01   0.22060E+00
   0.54900E+01   0.22057E+00
   0.54900E+01   0.22056E+00
   0.54900E+01   0.22057E+00
   0.54900E+01   0.22055E+00
   0.54900E+01   0.22055E+00
   0.54900E+01   0.22054E+00
   0.54900E+01   0.22053E+00
   0.54900E+01   0.22052E+00
   0.54900E+01   0.22052E+00
   0.54900E+01   0.22051E+00
   0.54900E+01   0.22052E+00
   0.54900E+01   0.22051E+00
   0.54900E+01   0.22050E+00
   0.54800E+01   0.22088E+00
   0.54900E+01   0.22048E+00
   0.54900E+01   0.22048E+00
   0.54900E+01   0.22048E+00
   0.54900E+01   0.22048E+00
   0.54800E+01   0.22087E+00
   0.54800E+01   0.22086E+00
   0.54800E+01   0.22085E+00
   0.54800E+01   0.22084E+00
   0.54900E+01   0.22045E+00
   0.54900E+01   0.22045E+00
   0.54900E+01   0.22045E+00
   0.54900E+01   0.22045E+00
   0.54900E+01   0.22044E+00
   0.54900E+01   0.22044E+00
   0.54800E+01   0.22083E+00
   0.54800E+01   0.22081E+00
   0.54800E+01   0.22080E+00
   0.54800E+01   0.22080E+00
   0.54800E+01   0.22080E+00
   0.54800E+01   0.22079E+00
   0.54800E+01   0.22078E+00
   0.54800E+01   0.22076E+00
   0.54800E+01   0.22076E+00
   0.54800E+01   0.22075E+00
   0.54800E+01   0.22074E+00
   0.54800E+01   0.22074E+00
   0.54800E+01   0.22074E+00
   0.54800E+01   0.22073E+00
   0.54800E+01   0.22072E+00
   0.54800E+01   0.22072E+00
   0.54800E+01   0.22071E+00
   0.54800E+01   0.22071E+00
   0.54800E+01   0.22070E+00
   0.54800E+01   0.22071E+00
   0.54800E+01   0.22070E+00
   0.54800E+01   0.22070E+00
   0.54800E+01   0.22069E+00
   0.54800E+01   0.22070E+00
   0.54800E+01   0.22070E+00
   0.54800E+01   0.22070E+00
   0.54800E+01   0.22068E+00
   0.54800E+01   0.22067E+00
   0.54800E+01   0.22068E+00
   0.54800E+01   0.22067E+00
   0.54800E+01   0.22067E+00
   0.54800E+01   0.22067E+00
   0.54800E+01   0.22066E+00
   0.54800E+01   0.22066E+00
   0.54800E+01   0.22066E+00
   0.54800E+01   0.22066E+00
   0.54800E+01   0.22066E+00
   0.54800E+01   0.22065E+00
   0.54800E+01   0.22065E+00
   0.54800E+01   0.22065E+00
   0.54800E+01   0.22065E+00
   0.54800E+01   0.22064E+00
   0.54800E+01   0.22063E+00
   0.54800E+01   0.22063E+00
   0.54800E+01   0.22063E+00
   0.54800E+01   0.22063E+00
   0.54800E+01   0.22063E+00
   0.54800E+01   0.22063E+00
   0.54800E+01   0.22062E+00
   0.54800E+01   0.22062E+00
   0.54800E+01   0.22062E+00
   0.54800E+01   0.22062E+00
   0.54900E+01   0.22022E+00
   0.54900E+01   0.22021E+00
   0.54900E+01   0.22022E+00
   0.54900E+01   0.22022E+00
   0.54900E+01   0.22022E+00
   0.54900E+01   0.22022E+00
   0.54900E+01   0.22022E+00
   0.54900E+01   0.22021E+00
   0.54900E+01   0.22021E+00
   0.54900E+01   0.22020E+00
   0.54900E+01   0.22020E+00
   0.54900E+01   0.22019E+00
   0.54900E+01   0.22019E+00
   0.54900E+01   0.22016E+00
   0.54900E+01   0.22017E+00
   0.54800E+01   0.22055E+00
   0.54800E+01   0.22054E+00
   0.54800E+01   0.22054E+00
   0.54800E+01   0.22054E+00
   0.54800E+01   0.22054E+00
   0.54800E+01   0.22054E+00
   0.54800E+01   0.22050E+00
   0.54800E+01   0.22049E+00
   0.54800E+01   0.22049E+00
   0.54800E+01   0.22049E+00
   0.54800E+01   0.22048E+00
   0.54800E+01   0.22049E+00
   0.54800E+01   0.22048E+00
   0.54800E+01   0.22047E+00
   0.54800E+01   0.22047E+00
   0.54800E+01   0.22046E+00
   0.54800E+01   0.22047E+00
   0.54800E+01   0.22046E+00
   0.54800E+01   0.22042E+00
   0.54800E+01   0.22042E+00
   0.54800E+01   0.22042E+00
   0.54800E+01   0.22043E+00
   0.54800E+01   0.22039E+00
   0.54800E+01   0.22039E+00
   0.54800E+01   0.22039E+00
   0.54800E+01   0.22038E+00
   0.54800E+01   0.22037E+00
   0.54800E+01   0.22037E+00
   0.54800E+01   0.22036E+00
   0.54800E+01   0.22035E+00
   0.54800E+01   0.22036E+00
   0.54800E+01   0.22036E+00
   0.54800E+01   0.22035E+00
   0.54800E+01   0.22036E+00
   0.54800E+01   0.22035E+00
   0.54800E+01   0.22033E+00
   0.54800E+01   0.22032E+00
   0.54800E+01   0.22031E+00
   0.54800E+01   0.22031E+00
   0.54800E+01   0.22030E+00
   0.54800E+01   0.22030E+00
   0.54800E+01   0.22029E+00
   0.54800E+01   0.22029E+00
   0.54800E+01   0.22028E+00
   0.54800E+01   0.22028E+00
   0.54800E+01   0.22028E+00
   0.54800E+01   0.22026E+00
   0.54800E+01   0.22026E+00
   0.54800E+01   0.22026E+00
   0.54800E+01   0.22024E+00
   0.54800E+01   0.22025E+00
   0.54800E+01   0.22024E+00
   0.54800E+01   0.22024E+00
   0.54800E+01   0.22024E+00
   0.54800E+01   0.22022E+00
   0.54800E+01   0.22021E+00
   0.54800E+01   0.22021E+00
   0.54800E+01   0.22020E+00
   0.54800E+01   0.22019E+00
   0.54800E+01   0.22019E+00
   0.54800E+01   0.22019E+00
   0.54800E+01   0.22019E+00
   0.54800E+01   0.22018E+00
   0.54800E+01   0.22018E+00
   0.54800E+01   0.22018E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22017E+00
   0.54800E+01   0.22016E+00
   0.54800E+01   0.22016E+00
   0.54800E+01   0.22016E+00
   0.54800E+01   0.22016E+00
   0.54800E+01   0.22014E+00
   0.54800E+01   0.22012E+00
   0.54800E+01   0.22012E+00
   0.54800E+01   0.22013E+00
   0.54800E+01   0.22010E+00
   0.54800E+01   0.22010E+00
   0.54800E+01   0.22010E+00
   0.54800E+01   0.22009E+00
   0.54800E+01   0.22009E+00
   0.54800E+01   0.22009E+00
   0.54800E+01   0.22008E+00
   0.54800E+01   0.22007E+00
   0.54800E+01   0.22004E+00
   0.54800E+01   0.22003E+00
   0.54800E+01   0.22003E+00
   0.54800E+01   0.22003E+00
   0.54800E+01   0.22003E+00
   0.54800E+01   0.22002E+00
   0.54800E+01   0.22002E+00
   0.54800E+01   0.22000E+00
   0.54800E+01   0.22000E+00
   0.54800E+01   0.22001E+00
   0.54800E+01   0.21999E+00
   0.54800E+01   0.21998E+00
   0.54800E+01   0.21998E+00
   0.54800E+01   0.21996E+00
   0.54800E+01   0.21996E+00
   0.54800E+01   0.21998E+00
   0.54800E+01   0.21996E+00
   0.54800E+01   0.21996E+00
   0.54800E+01   0.21995E+00
   0.54800E+01   0.21994E+00
   0.54800E+01   0.21993E+00
   0.54800E+01   0.21994E+00
   0.54800E+01   0.21992E+00
   0.54800E+01   0.21992E+00
   0.54800E+01   0.21992E+00
   0.54800E+01   0.21992E+00
   0.54800E+01   0.21992E+00
   0.54800E+01   0.21990E+00
   0.54800E+01   0.21988E+00
   0.54800E+01   0.21988E+00
   0.54800E+01   0.21988E+00
   0.54800E+01   0.21988E+00
   0.54800E+01   0.21988E+00
   0.54800E+01   0.21987E+00
   0.54800E+01   0.21986E+00
   0.54800E+01   0.21987E+00
   0.54800E+01   0.21986E+00
   0.54800E+01   0.21985E+00
   0.54800E+01   0.21985E+00
   0.54800E+01   0.21985E+00
   0.54800E+01   0.21984E+00
   0.54800E+01   0.21984E+00
   0.54800E+01   0.21983E+00
   0.54800E+01   0.21983E+00
   0.54800E+01   0.21983E+00
   0.54800E+01   0.21983E+00
   0.54800E+01   0.21982E+00
   0.54800E+01   0.21982E+00
   0.54800E+01   0.21981E+00
   0.54800E+01   0.21982E+00
   0.54800E+01   0.21981E+00
   0.54800E+01   0.21981E+00
   0.54800E+01   0.21980E+00
   0.54800E+01   0.21981E+00
   0.54800E+01   0.21980E+00
   0.54800E+01   0.21979E+00
   0.54800E+01   0.21979E+00
   0.54800E+01   0.21980E+00
   0.54800E+01   0.21979E+00
   0.54800E+01   0.21979E+00
   0.54800E+01   0.21979E+00
   0.54800E+01   0.21979E+00
   0.54800E+01   0.21978E+00
   0.54800E+01   0.21978E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21976E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21976E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21977E+00
   0.54800E+01   0.21975E+00
   0.54800E+01   0.21975E+00
   0.54800E+01   0.21974E+00
   0.54800E+01   0.21972E+00
   0.54800E+01   0.21971E+00
   0.54800E+01   0.21968E+00
   0.54800E+01   0.21968E+00
   0.54800E+01   0.21967E+00
   0.54800E+01   0.21967E+00
   0.54800E+01   0.21966E+00
   0.54800E+01   0.21965E+00
   0.54800E+01   0.21964E+00
   0.54800E+01   0.21964E+00
   0.54800E+01   0.21962E+00
   0.54800E+01   0.21963E+00
   0.54800E+01   0.21963E+00
   0.54800E+01   0.21963E+00
   0.54800E+01   0.21962E+00
   0.54800E+01   0.21962E+00
   0.54800E+01   0.21959E+00
   0.54800E+01   0.21959E+00
   0.54800E+01   0.21959E+00
   0.54800E+01   0.21957E+00
   0.54800E+01   0.21957E+00
   0.54800E+01   0.21956E+00
   0.54800E+01   0.21957E+00
   0.54800E+01   0.21956E+00
   0.54800E+01   0.21955E+00
   0.54800E+01   0.21953E+00
   0.54800E+01   0.21952E+00
   0.54800E+01   0.21951E+00
   0.54800E+01   0.21951E+00
   0.54800E+01   0.21952E+00
   0.54800E+01   0.21950E+00
   0.54800E+01   0.21950E+00
   0.54800E+01   0.21949E+00
   0.54800E+01   0.21949E+00
   0.54700E+01   0.21988E+00
   0.54800E+01   0.21948E+00
   0.54800E+01   0.21948E+00
   0.54800E+01   0.21947E+00
   0.54800E+01   0.21945E+00
   0.54800E+01   0.21944E+00
   0.54700E+01   0.21983E+00
   0.54700E+01   0.21982E+00
   0.54700E+01   0.21982E+00
   0.54700E+01   0.21982E+00
   0.54700E+01   0.21982E+00
   0.54700E+01   0.21982E+00
   0.54700E+01   0.21982E+00
   0.54700E+01   0.21981E+00
   0.54700E+01   0.21980E+00
   0.54700E+01   0.21979E+00
   0.54700E+01   0.21980E+00
   0.54700E+01   0.21979E+00
   0.54700E+01   0.21979E+00
   0.54700E+01   0.21978E+00
   0.54700E+01   0.21978E+00
   0.54700E+01   0.21978E+00
   0.54700E+01   0.21977E+00
   0.54700E+01   0.21976E+00
   0.54700E+01   0.21976E+00
   0.54700E+01   0.21976E+00
   0.54700E+01   0.21975E+00
   0.54700E+01   0.21975E+00
   0.54700E+01   0.21974E+00
   0.54700E+01   0.21974E+00
   0.54700E+01   0.21973E+00
   0.54700E+01   0.21973E+00
   0.54700E+01   0.21973E+00
   0.54700E+01   0.21973E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21972E+00
   0.54700E+01   0.21971E+00
   0.54700E+01   0.21971E+00
   0.54700E+01   0.21970E+00
   0.54700E+01   0.21967E+00
   0.54700E+01   0.21967E+00
   0.54700E+01   0.21967E+00
   0.54700E+01   0.21967E+00
   0.54700E+01   0.21965E+00
   0.54700E+01   0.21964E+00
   0.54700E+01   0.21961E+00
   0.54700E+01   0.21962E+00
   0.54700E+01   0.21962E+00
   0.54700E+01   0.21961E+00
   0.54700E+01   0.21963E+00
   0.54700E+01   0.21962E+00
   0.54700E+01   0.21960E+00
   0.54700E+01   0.21960E+00
   0.54700E+01   0.21959E+00
   0.54700E+01   0.21960E+00
   0.54700E+01   0.21960E+00
   0.54700E+01   0.21959E+00
   0.54700E+01   0.21958E+00
   0.54700E+01   0.21956E+00
   0.54700E+01   0.21955E+00
   0.54700E+01   0.21953E+00
   0.54700E+01   0.21952E+00
   0.54700E+01   0.21952E+00
   0.54700E+01   0.21951E+00
   0.54700E+01   0.21951E+00
   0.54700E+01   0.21951E+00
   0.54700E+01   0.21951E+00
   0.54700E+01   0.21950E+00
   0.54700E+01   0.21949E+00
   0.54700E+01   0.21947E+00
   0.54700E+01   0.21947E+00
   0.54700E+01   0.21948E+00
   0.54700E+01   0.21948E+00
   0.54700E+01   0.21947E+00
   0.54700E+01   0.21946E+00
   0.54700E+01   0.21945E+00
   0.54700E+01   0.21945E+00
   0.54700E+01   0.21945E+00
   0.54700E+01   0.21944E+00
   0.54700E+01   0.21943E+00
   0.54700E+01   0.21944E+00
   0.54700E+01   0.21942E+00
   0.54700E+01   0.21943E+00
   0.54700E+01   0.21942E+00
   0.54700E+01   0.21941E+00
   0.54700E+01   0.21941E+00
   0.54700E+01   0.21940E+00
   0.54700E+01   0.21940E+00
   0.54700E+01   0.21940E+00
   0.54700E+01   0.21941E+00
   0.54700E+01   0.21940E+00
   0.54700E+01   0.21939E+00
   0.54700E+01   0.21939E+00
   0.54700E+01   0.21937E+00
   0.54700E+01   0.21938E+00
   0.54700E+01   0.21937E+00
   0.54700E+01   0.21937E+00
   0.54700E+01   0.21936E+00
   0.54700E+01   0.21935E+00
   0.54700E+01   0.21937E+00
   0.54700E+01   0.21936E+00
   0.54700E+01   0.21935E+00
   0.54700E+01   0.21935E+00
   0.54700E+01   0.21934E+00
   0.54700E+01   0.21934E+00
   0.54700E+01   0.21934E+00
   0.54700E+01   0.21934E+00
   0.54700E+01   0.21933E+00
   0.54700E+01   0.21933E+00
   0.54700E+01   0.21933E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21931E+00
   0.54700E+01   0.21931E+00
   0.54700E+01   0.21931E+00
   0.54700E+01   0.21931E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21932E+00
   0.54700E+01   0.21931E+00
   0.54700E+01   0.21930E+00
   0.54700E+01   0.21929E+00
   0.54700E+01   0.21929E+00
   0.54700E+01   0.21928E+00
   0.54700E+01   0.21928E+00
   0.54700E+01   0.21925E+00
   0.54700E+01   0.21925E+00
   0.54700E+01   0.21924E+00
   0.54700E+01   0.21924E+00
   0.54700E+01   0.21923E+00
   0.54700E+01   0.21921E+00
   0.54700E+01   0.21921E+00
   0.54700E+01   0.21921E+00
   0.54700E+01   0.21921E+00
   0.54700E+01   0.21919E+00
   0.54700E+01   0.21920E+00
   0.54700E+01   0.21919E+00
   0.54700E+01   0.21920E+00
   0.54700E+01   0.21916E+00
   0.54700E+01   0.21917E+00
   0.54700E+01   0.21917E+00
   0.54700E+01   0.21915E+00
   0.54700E+01   0.21915E+00
   0.54700E+01   0.21915E+00
   0.54700E+01   0.21912E+00
   0.54700E+01   0.21911E+00
   0.54700E+01   0.21910E+00
   0.54700E+01   0.21910E+00
   0.54700E+01   0.21909E+00
   0.54700E+01   0.21908E+00
   0.54700E+01   0.21907E+00
   0.54700E+01   0.21908E+00
   0.54700E+01   0.21908E+00
   0.54700E+01   0.21908E+00
   0.54700E+01   0.21907E+00
   0.54700E+01   0.21905E+00
   0.54700E+01   0.21904E+00
   0.54700E+01   0.21905E+00
   0.54700E+01   0.21905E+00
   0.54700E+01   0.21903E+00
   0.54700E+01   0.21902E+00
   0.54700E+01   0.21900E+00
   0.54700E+01   0.21900E+00
   0.54700E+01   0.21898E+00
   0.54700E+01   0.21900E+00
   0.54700E+01   0.21897E+00
   0.54700E+01   0.21897E+00
   0.54700E+01   0.21897E+00
   0.54700E+01   0.21897E+00
   0.54700E+01   0.21897E+00
   0.54700E+01   0.21895E+00
   0.54700E+01   0.21895E+00
   0.54700E+01   0.21894E+00
   0.54700E+01   0.21894E+00
   0.54700E+01   0.21894E+00
   0.54700E+01   0.21893E+00
   0.54700E+01   0.21892E+00
   0.54700E+01   0.21892E+00
   0.54700E+01   0.21892E+00
   0.54700E+01   0.21892E+00
   0.54700E+01   0.21891E+00
   0.54700E+01   0.21891E+00
   0.54700E+01   0.21890E+00
   0.54700E+01   0.21890E+00
   0.54700E+01   0.21890E+00
   0.54700E+01   0.21890E+00
   0.54700E+01   0.21889E+00
   0.54700E+01   0.21888E+00
   0.54700E+01   0.21888E+00
   0.54700E+01   0.21888E+00
   0.54700E+01   0.21888E+00
   0.54700E+01   0.21887E+00
   0.54700E+01   0.21887E+00
   0.54700E+01   0.21887E+00
   0.54700E+01   0.21887E+00
   0.54700E+01   0.21887E+00
   0.54700E+01   0.21887E+00
   0.54700E+01   0.21887E+00
   0.54700E+01   0.21887E+00
   0.54700E+01   0.21886E+00
   0.54700E+01   0.21886E+00
   0.54700E+01   0.21885E+00
   0.54700E+01   0.21882E+00
   0.54700E+01   0.21882E+00
   0.54700E+01   0.21882E+00
   0.54700E+01   0.21882E+00
   0.54700E+01   0.21880E+00
   0.54700E+01   0.21881E+00
   0.54700E+01   0.21880E+00
   0.54700E+01   0.21879E+00
   0.54700E+01   0.21879E+00
   0.54700E+01   0.21878E+00
   0.54700E+01   0.21878E+00
   0.54700E+01   0.21875E+00
   0.54700E+01   0.21876E+00
   0.54700E+01   0.21874E+00
   0.54700E+01   0.21874E+00
   0.54700E+01   0.21874E+00
   0.54700E+01   0.21874E+00
   0.54700E+01   0.21873E+00
   0.54700E+01   0.21872E+00
   0.54700E+01   0.21871E+00
   0.54700E+01   0.21871E+00
   0.54700E+01   0.21870E+00
   0.54700E+01   0.21868E+00
   0.54700E+01   0.21868E+00
   0.54700E+01   0.21868E+00
   0.54700E+01   0.21867E+00
   0.54700E+01   0.21867E+00
   0.54700E+01   0.21868E+00
   0.54700E+01   0.21866E+00
   0.54700E+01   0.21866E+00
   0.54700E+01   0.21865E+00
   0.54700E+01   0.21864E+00
   0.54700E+01   0.21865E+00
   0.54700E+01   0.21863E+00
   0.54700E+01   0.21863E+00
   0.54700E+01   0.21863E+00
   0.54700E+01   0.21862E+00
   0.54700E+01   0.21862E+00
   0.54700E+01   0.21861E+00
   0.54700E+01   0.21861E+00
   0.54700E+01   0.21861E+00
   0.54700E+01   0.21861E+00
   0.54600E+01   0.21900E+00
   0.54600E+01   0.21900E+00
   0.54600E+01   0.21899E+00
   0.54600E+01   0.21897E+00
   0.54600E+01   0.21898E+00
   0.54600E+01   0.21897E+00
   0.54600E+01   0.21896E+00
   0.54600E+01   0.21896E+00
   0.54600E+01   0.21896E+00
   0.54600E+01   0.21896E+00
   0.54600E+01   0.21896E+00
   0.54600E+01   0.21894E+00
   0.54600E+01   0.21893E+00
   0.54600E+01   0.21893E+00
   0.54600E+01   0.21893E+00
   0.54600E+01   0.21891E+00
   0.54600E+01   0.21892E+00
   0.54600E+01   0.21891E+00
   0.54600E+01   0.21891E+00
   0.54600E+01   0.21891E+00
   0.54600E+01   0.21891E+00
   0.54600E+01   0.21891E+00
   0.54600E+01   0.21890E+00
   0.54600E+01   0.21890E+00
   0.54600E+01   0.21890E+00
   0.54600E+01   0.21889E+00
   0.54600E+01   0.21889E+00
   0.54600E+01   0.21889E+00
   0.54600E+01   0.21889E+00
   0.54600E+01   0.21888E+00
   0.54700E+01   0.21848E+00
   0.54700E+01   0.21848E+00
   0.54700E+01   0.21848E+00
   0.54700E+01   0.21848E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21848E+00
   0.54700E+01   0.21848E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21846E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21847E+00
   0.54700E+01   0.21845E+00
   0.54700E+01   0.21846E+00
   0.54700E+01   0.21843E+00
   0.54700E+01   0.21843E+00
   0.54700E+01   0.21842E+00
   0.54700E+01   0.21839E+00
   0.54700E+01   0.21839E+00
   0.54700E+01   0.21838E+00
   0.54700E+01   0.21839E+00
   0.54700E+01   0.21836E+00
   0.54700E+01   0.21839E+00
   0.54700E+01   0.21839E+00
   0.54700E+01   0.21836E+00
   0.54700E+01   0.21836E+00
   0.54700E+01   0.21834E+00
   0.54600E+01   0.21873E+00
   0.54600E+01   0.21871E+00
   0.54600E+01   0.21871E+00
   0.54600E+01   0.21871E+00
   0.54600E+01   0.21871E+00
   0.54600E+01   0.21871E+00
   0.54600E+01   0.21869E+00
   0.54600E+01   0.21869E+00
   0.54600E+01   0.21869E+00
   0.54600E+01   0.21867E+00
   0.54600E+01   0.21867E+00
   0.54600E+01   0.21865E+00
   0.54600E+01   0.21866E+00
   0.54600E+01   0.21865E+00
   0.54600E+01   0.21865E+00
   0.54600E+01   0.21864E+00
   0.54600E+01   0.21863E+00
   0.54600E+01   0.21861E+00
   0.54600E+01   0.21861E+00
   0.54600E+01   0.21861E+00
   0.54600E+01   0.21859E+00
   0.54600E+01   0.21859E+00
   0.54600E+01   0.21859E+00
   0.54600E+01   0.21857E+00
   0.54600E+01   0.21857E+00
   0.54600E+01   0.21855E+00
   0.54600E+01   0.21855E+00
   0.54600E+01   0.21856E+00
   0.54600E+01   0.21854E+00
   0.54600E+01   0.21855E+00
   0.54600E+01   0.21854E+00
   0.54600E+01   0.21854E+00
   0.54600E+01   0.21853E+00
   0.54600E+01   0.21853E+00
   0.54600E+01   0.21853E+00
   0.54600E+01   0.21853E+00
   0.54600E+01   0.21851E+00
   0.54600E+01   0.21851E+00
   0.54600E+01   0.21850E+00
   0.54600E+01   0.21849E+00
   0.54600E+01   0.21849E+00
   0.54600E+01   0.21849E+00
   0.54600E+01   0.21848E+00
   0.54600E+01   0.21848E+00
   0.54600E+01   0.21848E+00
   0.54600E+01   0.21848E+00
   0.54600E+01   0.21846E+00
   0.54600E+01   0.21846E+00
   0.54600E+01   0.21845E+00
   0.54600E+01   0.21845E+00
   0.54600E+01   0.21844E+00
   0.54600E+01   0.21843E+00
   0.54600E+01   0.21843E+00
   0.54600E+01   0.21843E+00
   0.54600E+01   0.21843E+00
   0.54600E+01   0.21843E+00
   0.54600E+01   0.21842E+00
   0.54600E+01   0.21842E+00
   0.54600E+01   0.21842E+00
   0.54600E+01   0.21842E+00
   0.54600E+01   0.21842E+00
   0.54600E+01   0.21841E+00
   0.54600E+01   0.21841E+00
   0.54600E+01   0.21841E+00
   0.54600E+01   0.21841E+00
   0.54600E+01   0.21841E+00
   0.54600E+01   0.21840E+00
   0.54600E+01   0.21839E+00
   0.54600E+01   0.21840E+00
   0.54600E+01   0.21840E+00
   0.54600E+01   0.21839E+00
   0.54600E+01   0.21838E+00
   0.54600E+01   0.21836E+00
   0.54600E+01   0.21835E+00
   0.54600E+01   0.21835E+00
   0.54600E+01   0.21835E+00
   0.54600E+01   0.21833E+00
   0.54600E+01   0.21833E+00
   0.54600E+01   0.21833E+00
   0.54600E+01   0.21831E+00
   0.54600E+01   0.21832E+00
   0.54600E+01   0.21830E+00
   0.54600E+01   0.21830E+00
   0.54600E+01   0.21830E+00
   0.54600E+01   0.21829E+00
   0.54600E+01   0.21827E+00
   0.54600E+01   0.21827E+00
   0.54600E+01   0.21827E+00
   0.54600E+01   0.21827E+00
   0.54600E+01   0.21826E+00
   0.54600E+01   0.21826E+00
   0.54600E+01   0.21824E+00
   0.54600E+01   0.21824E+00
   0.54600E+01   0.21822E+00
   0.54600E+01   0.21823E+00
   0.54600E+01   0.21823E+00
   0.54600E+01   0.21821E+00
   0.54600E+01   0.21821E+00
   0.54600E+01   0.21819E+00
   0.54600E+01   0.21820E+00
   0.54600E+01   0.21818E+00
   0.54600E+01   0.21819E+00
   0.54600E+01   0.21818E+00
   0.54600E+01   0.21817E+00
   0.54600E+01   0.21816E+00
   0.54600E+01   0.21816E+00
   0.54600E+01   0.21815E+00
   0.54600E+01   0.21814E+00
   0.54600E+01   0.21813E+00
   0.54600E+01   0.21813E+00
   0.54600E+01   0.21814E+00
   0.54600E+01   0.21813E+00
   0.54600E+01   0.21813E+00
   0.54600E+01   0.21813E+00
   0.54600E+01   0.21812E+00
   0.54600E+01   0.21812E+00
   0.54600E+01   0.21812E+00
   0.54600E+01   0.21812E+00
   0.54600E+01   0.21811E+00
   0.54600E+01   0.21810E+00
   0.54600E+01   0.21809E+00
   0.54600E+01   0.21809E+00
   0.54600E+01   0.21809E+00
   0.54600E+01   0.21809E+00
   0.54600E+01   0.21808E+00
   0.54600E+01   0.21808E+00
   0.54600E+01   0.21809E+00
   0.54600E+01   0.21808E+00
   0.54600E+01   0.21808E+00
   0.54600E+01   0.21806E+00
   0.54600E+01   0.21806E+00
   0.54600E+01   0.21806E+00
   0.54600E+01   0.21805E+00
   0.54600E+01   0.21805E+00
   0.54600E+01   0.21805E+00
   0.54600E+01   0.21804E+00
   0.54600E+01   0.21804E+00
   0.54600E+01   0.21804E+00
   0.54600E+01   0.21804E+00
   0.54600E+01   0.21804E+00
   0.54600E+01   0.21804E+00
   0.54600E+01   0.21803E+00
   0.54600E+01   0.21803E+00
   0.54600E+01   0.21803E+00
   0.54600E+01   0.21803E+00
   0.54600E+01   0.21803E+00
   0.54600E+01   0.21803E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21801E+00
   0.54600E+01   0.21801E+00
   0.54600E+01   0.21801E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21802E+00
   0.54600E+01   0.21801E+00
   0.54600E+01   0.21799E+00
   0.54600E+01   0.21799E+00
   0.54600E+01   0.21798E+00
   0.54600E+01   0.21798E+00
   0.54600E+01   0.21798E+00
   0.54600E+01   0.21796E+00
   0.54600E+01   0.21793E+00
   0.54600E+01   0.21792E+00
   0.54600E+01   0.21793E+00
   0.54600E+01   0.21792E+00
   0.54600E+01   0.21790E+00
   0.54600E+01   0.21790E+00
   0.54600E+01   0.21789E+00
   0.54600E+01   0.21790E+00
   0.54600E+01   0.21788E+00
   0.54600E+01   0.21787E+00
   0.54600E+01   0.21786E+00
   0.54600E+01   0.21786E+00
   0.54600E+01   0.21784E+00
   0.54600E+01   0.21784E+00
   0.54600E+01   0.21784E+00
   0.54600E+01   0.21784E+00
   0.54600E+01   0.21782E+00
   0.54600E+01   0.21782E+00
   0.54600E+01   0.21780E+00
   0.54600E+01   0.21780E+00
   0.54600E+01   0.21779E+00
   0.54600E+01   0.21779E+00
   0.54600E+01   0.21778E+00
   0.54600E+01   0.21778E+00
   0.54600E+01   0.21776E+00
   0.54600E+01   0.21776E+00
   0.54600E+01   0.21774E+00
   0.54600E+01   0.21775E+00
   0.54600E+01   0.21774E+00
   0.54600E+01   0.21774E+00
   0.54600E+01   0.21773E+00
   0.54600E+01   0.21772E+00
   0.54600E+01   0.21771E+00
   0.54600E+01   0.21771E+00
   0.54600E+01   0.21770E+00
   0.54600E+01   0.21769E+00
   0.54600E+01   0.21769E+00
   0.54600E+01   0.21768E+00
   0.54600E+01   0.21767E+00
   0.54600E+01   0.21766E+00
   0.54600E+01   0.21765E+00
   0.54600E+01   0.21765E+00
   0.54600E+01   0.21765E+00
   0.54600E+01   0.21764E+00
   0.54600E+01   0.21764E+00
   0.54600E+01   0.21766E+00
   0.54600E+01   0.21764E+00
   0.54600E+01   0.21763E+00
   0.54600E+01   0.21763E+00
   0.54600E+01   0.21763E+00
   0.54600E+01   0.21763E+00
   0.54600E+01   0.21761E+00
   0.54600E+01   0.21761E+00
   0.54600E+01   0.21760E+00
   0.54600E+01   0.21760E+00
   0.54600E+01   0.21760E+00
   0.54600E+01   0.21760E+00
   0.54600E+01   0.21759E+00
   0.54600E+01   0.21760E+00
   0.54600E+01   0.21759E+00
   0.54600E+01   0.21758E+00
   0.54600E+01   0.21757E+00
   0.54600E+01   0.21758E+00
   0.54600E+01   0.21757E+00
   0.54600E+01   0.21757E+00
   0.54600E+01   0.21757E+00
   0.54600E+01   0.21757E+00
   0.54600E+01   0.21756E+00
   0.54600E+01   0.21756E+00
   0.54600E+01   0.21756E+00
   0.54600E+01   0.21756E+00
   0.54600E+01   0.21756E+00
   0.54600E+01   0.21755E+00
   0.54600E+01   0.21755E+00
   0.54600E+01   0.21753E+00
   0.54600E+01   0.21753E+00
   0.54600E+01   0.21753E+00
   0.54600E+01   0.21751E+00
   0.54600E+01   0.21750E+00
   0.54600E+01   0.21750E+00
   0.54600E+01   0.21750E+00
   0.54600E+01   0.21749E+00
   0.54600E+01   0.21749E+00
   0.54600E+01   0.21747E+00
   0.54600E+01   0.21746E+00
   0.54600E+01   0.21746E+00
   0.54600E+01   0.21744E+00
   0.54600E+01   0.21744E+00
   0.54600E+01   0.21742E+00
   0.54600E+01   0.21743E+00
   0.54600E+01   0.21742E+00
   0.54600E+01   0.21742E+00
   0.54600E+01   0.21741E+00
   0.54600E+01   0.21741E+00
   0.54500E+01   0.21779E+00
   0.54500E+01   0.21779E+00
   0.54500E+01   0.21777E+00
   0.54500E+01   0.21778E+00
   0.54500E+01   0.21776E+00
   0.54500E+01   0.21776E+00
   0.54500E+01   0.21775E+00
   0.54500E+01   0.21774E+00
   0.54500E+01   0.21773E+00
   0.54500E+01   0.21773E+00
   0.54600E+01   0.21733E+00
   0.54500E+01   0.21772E+00
   0.54500E+01   0.21772E+00
   0.54500E+01   0.21770E+00
   0.54500E+01   0.21769E+00
   0.54500E+01   0.21769E+00
   0.54500E+01   0.21769E+00
   0.54500E+01   0.21768E+00
   0.54500E+01   0.21767E+00
   0.54500E+01   0.21767E+00
   0.54500E+01   0.21766E+00
   0.54500E+01   0.21766E+00
   0.54500E+01   0.21765E+00
   0.54500E+01   0.21765E+00
   0.54500E+01   0.21765E+00
   0.54500E+01   0.21764E+00
   0.54500E+01   0.21764E+00
   0.54500E+01   0.21763E+00
   0.54500E+01   0.21763E+00
   0.54500E+01   0.21762E+00
   0.54500E+01   0.21762E+00
   0.54500E+01   0.21762E+00
   0.54500E+01   0.21761E+00
   0.54500E+01   0.21761E+00
   0.54500E+01   0.21761E+00
   0.54500E+01   0.21760E+00
   0.54500E+01   0.21760E+00
   0.54500E+01   0.21760E+00
   0.54600E+01   0.21720E+00
   0.54500E+01   0.21758E+00
   0.54500E+01   0.21757E+00
   0.54500E+01   0.21757E+00
   0.54500E+01   0.21757E+00
   0.54500E+01   0.21757E+00
   0.54500E+01   0.21757E+00
   0.54500E+01   0.21756E+00
   0.54500E+01   0.21756E+00
   0.54500E+01   0.21756E+00
   0.54500E+01   0.21756E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21717E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21717E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21716E+00
   0.54600E+01   0.21715E+00
   0.54600E+01   0.21714E+00
   0.54600E+01   0.21715E+00
   0.54600E+01   0.21713E+00
   0.54600E+01   0.21710E+00
   0.54600E+01   0.21709E+00
   0.54600E+01   0.21708E+00
   0.54600E+01   0.21707E+00
   0.54600E+01   0.21708E+00
   0.54600E+01   0.21709E+00
   0.54600E+01   0.21707E+00
   0.54600E+01   0.21705E+00
   0.54500E+01   0.21745E+00
   0.54500E+01   0.21741E+00
   0.54600E+01   0.21703E+00
   0.54500E+01   0.21741E+00
   0.54500E+01   0.21741E+00
   0.54500E+01   0.21740E+00
   0.54500E+01   0.21739E+00
   0.54500E+01   0.21738E+00
   0.54500E+01   0.21737E+00
   0.54500E+01   0.21737E+00
   0.54500E+01   0.21736E+00
   0.54500E+01   0.21736E+00
   0.54500E+01   0.21735E+00
   0.54500E+01   0.21733E+00
   0.54500E+01   0.21734E+00
   0.54500E+01   0.21734E+00
   0.54500E+01   0.21733E+00
   0.54500E+01   0.21733E+00
   0.54500E+01   0.21733E+00
   0.54500E+01   0.21733E+00
   0.54500E+01   0.21731E+00
   0.54500E+01   0.21729E+00
   0.54500E+01   0.21729E+00
   0.54500E+01   0.21728E+00
   0.54500E+01   0.21728E+00
   0.54500E+01   0.21729E+00
   0.54500E+01   0.21727E+00
   0.54500E+01   0.21727E+00
   0.54500E+01   0.21727E+00
   0.54500E+01   0.21728E+00
   0.54500E+01   0.21728E+00
   0.54500E+01   0.21726E+00
   0.54500E+01   0.21726E+00
   0.54500E+01   0.21727E+00
   0.54500E+01   0.21725E+00
   0.54500E+01   0.21725E+00
   0.54500E+01   0.21726E+00
   0.54500E+01   0.21727E+00
   0.54500E+01   0.21725E+00
   0.54500E+01   0.21727E+00
   0.54500E+01   0.21726E+00
   0.54500E+01   0.21728E+00
   0.54500E+01   0.21728E+00
   0.54500E+01   0.21728E+00
   0.54500E+01   0.21728E+00
   0.54500E+01   0.21727E+00
   0.54500E+01   0.21724E+00
   0.54500E+01   0.21724E+00
   0.54500E+01   0.21725E+00
   0.54500E+01   0.21724E+00
   0.54500E+01   0.21724E+00
   0.54500E+01   0.21724E+00
   0.54500E+01   0.21725E+00
   0.54500E+01   0.21725E+00
   0.54500E+01   0.21723E+00
   0.54500E+01   0.21723E+00
   0.54500E+01   0.21723E+00
   0.54500E+01   0.21722E+00
   0.54500E+01   0.21723E+00
   0.54500E+01   0.21723E+00
   0.54500E+01   0.21721E+00
   0.54500E+01   0.21722E+00
   0.54500E+01   0.21722E+00
   0.54500E+01   0.21721E+00
   0.54500E+01   0.21720E+00
   0.54500E+01   0.21720E+00
   0.54500E+01   0.21719E+00
   0.54500E+01   0.21719E+00
   0.54500E+01   0.21719E+00
   0.54500E+01   0.21719E+00
   0.54500E+01   0.21719E+00
   0.54500E+01   0.21719E+00
   0.54500E+01   0.21718E+00
   0.54500E+01   0.21718E+00
   0.54500E+01   0.21717E+00
   0.54500E+01   0.21717E+00
   0.54500E+01   0.21717E+00
   0.54500E+01   0.21716E+00
   0.54500E+01   0.21715E+00
   0.54500E+01   0.21715E+00
   0.54500E+01   0.21715E+00
   0.54500E+01   0.21714E+00
   0.54500E+01   0.21714E+00
   0.54500E+01   0.21713E+00
   0.54500E+01   0.21713E+00
   0.54500E+01   0.21713E+00
   0.54500E+01   0.21712E+00
   0.54500E+01   0.21712E+00
   0.54500E+01   0.21712E+00
   0.54500E+01   0.21712E+00
   0.54500E+01   0.21711E+00
   0.54500E+01   0.21711E+00
   0.54500E+01   0.21711E+00
   0.54500E+01   0.21710E+00
   0.54500E+01   0.21710E+00
   0.54500E+01   0.21710E+00
   0.54500E+01   0.21710E+00
   0.54500E+01   0.21710E+00
   0.54500E+01   0.21709E+00
   0.54500E+01   0.21708E+00
   0.54500E+01   0.21707E+00
   0.54500E+01   0.21707E+00
   0.54500E+01   0.21705E+00
   0.54500E+01   0.21703E+00
   0.54500E+01   0.21702E+00
   0.54500E+01   0.21702E+00
   0.54500E+01   0.21703E+00
   0.54500E+01   0.21704E+00
   0.54500E+01   0.21702E+00
   0.54500E+01   0.21701E+00
   0.54500E+01   0.21699E+00
   0.54500E+01   0.21699E+00
   0.54500E+01   0.21699E+00
   0.54500E+01   0.21697E+00
   0.54500E+01   0.21696E+00
   0.54500E+01   0.21694E+00
   0.54500E+01   0.21693E+00
   0.54500E+01   0.21694E+00
   0.54500E+01   0.21691E+00
   0.54500E+01   0.21690E+00
   0.54500E+01   0.21689E+00
   0.54500E+01   0.21689E+00
   0.54500E+01   0.21689E+00
   0.54500E+01   0.21688E+00
   0.54500E+01   0.21688E+00
   0.54500E+01   0.21688E+00
   0.54500E+01   0.21686E+00
   0.54500E+01   0.21686E+00
   0.54500E+01   0.21684E+00
   0.54500E+01   0.21684E+00
   0.54500E+01   0.21683E+00
   0.54500E+01   0.21681E+00
   0.54500E+01   0.21679E+00
   0.54500E+01   0.21679E+00
   0.54500E+01   0.21677E+00
   0.54500E+01   0.21676E+00
   0.54500E+01   0.21676E+00
   0.54500E+01   0.21676E+00
   0.54500E+01   0.21674E+00
   0.54500E+01   0.21673E+00
   0.54500E+01   0.21673E+00
   0.54500E+01   0.21673E+00
   0.54500E+01   0.21673E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21673E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21672E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21670E+00
   0.54500E+01   0.21671E+00
   0.54500E+01   0.21670E+00
   0.54500E+01   0.21668E+00
   0.54500E+01   0.21669E+00
   0.54500E+01   0.21667E+00
   0.54500E+01   0.21664E+00
   0.54500E+01   0.21663E+00
   0.54500E+01   0.21660E+00
   0.54500E+01   0.21660E+00
   0.54500E+01   0.21657E+00
   0.54500E+01   0.21654E+00
   0.54500E+01   0.21651E+00
   0.54500E+01   0.21651E+00
   0.54500E+01   0.21646E+00
   0.54500E+01   0.21646E+00
   0.54500E+01   0.21645E+00
   0.54500E+01   0.21644E+00
   0.54500E+01   0.21642E+00
   0.54500E+01   0.21643E+00
   0.54500E+01   0.21640E+00
   0.54500E+01   0.21637E+00
   0.54500E+01   0.21635E+00
   0.54500E+01   0.21633E+00
   0.54500E+01   0.21632E+00
   0.54500E+01   0.21629E+00
   0.54500E+01   0.21628E+00
   0.54500E+01   0.21627E+00
   0.54500E+01   0.21625E+00
   0.54500E+01   0.21625E+00
   0.54500E+01   0.21625E+00
   0.54500E+01   0.21625E+00
   0.54500E+01   0.21624E+00
   0.54500E+01   0.21623E+00
   0.54500E+01   0.21625E+00
   0.54500E+01   0.21622E+00
   0.54400E+01   0.21652E+00
   0.54400E+01   0.21646E+00
   0.54400E+01   0.21648E+00
   0.54400E+01   0.21651E+00
   0.54400E+01   0.21648E+00
   0.54400E+01   0.21644E+00
   0.54400E+01   0.21646E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21635E+00
   0.54400E+01   0.21636E+00
   0.54400E+01   0.21637E+00
   0.54400E+01   0.21638E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21638E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21638E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21641E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21639E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21642E+00
   0.54400E+01   0.21640E+00
   0.54400E+01   0.21642E+00
   0.54400E+01   0.21642E+00
   0.54400E+01   0.21642E+00
   0.54400E+01   0.21642E+00
   0.54400E+01   0.21641E+00
   0.54400E+01   0.21643E+00
   0.54400E+01   0.21643E+00
   0.54400E+01   0.21643E+00
   0.54400E+01   0.21643E+00
   0.54400E+01   0.21644E+00
   0.54400E+01   0.21643E+00
   0.54400E+01   0.21644E+00
   0.54400E+01   0.21643E+00
   0.54400E+01   0.21644E+00
   0.54500E+01   0.21606E+00
   0.54400E+01   0.21644E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54400E+01   0.21644E+00
   0.54400E+01   0.21644E+00
   0.54400E+01   0.21645E+00
   0.54400E+01   0.21644E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21610E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21609E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21608E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21605E+00
   0.54500E+01   0.21605E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21605E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21605E+00
   0.54500E+01   0.21605E+00
   0.54500E+01   0.21606E+00
   0.54500E+01   0.21605E+00
   0.54500E+01   0.21605E+00
   0.54500E+01   0.21603E+00
   0.54500E+01   0.21604E+00
   0.54500E+01   0.21604E+00
   0.54500E+01   0.21604E+00
   0.54500E+01   0.21603E+00
   0.54500E+01   0.21603E+00
   0.54500E+01   0.21602E+00
   0.54500E+01   0.21601E+00
   0.54500E+01   0.21602E+00
   0.54500E+01   0.21603E+00
   0.54500E+01   0.21602E+00
   0.54500E+01   0.21603E+00
   0.54500E+01   0.21604E+00
   0.54500E+01   0.21604E+00
   0.54500E+01   0.21605E+00
   0.54500E+01   0.21603E+00
   0.54500E+01   0.21603E+00
   0.54500E+01   0.21601E+00
   0.54500E+01   0.21601E+00
   0.54500E+01   0.21598E+00
   0.54500E+01   0.21597E+00
   0.54500E+01   0.21598E+00
   0.54500E+01   0.21598E+00
   0.54500E+01   0.21597E+00
   0.54500E+01   0.21598E+00
   0.54500E+01   0.21597E+00
   0.54500E+01   0.21596E+00
   0.54500E+01   0.21596E+00
   0.54500E+01   0.21595E+00
   0.54500E+01   0.21596E+00
   0.54500E+01   0.21596E+00
   0.54500E+01   0.21597E+00
   0.54500E+01   0.21595E+00
   0.54500E+01   0.21596E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21595E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21595E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21595E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21595E+00
   0.54500E+01   0.21596E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21595E+00
   0.54500E+01   0.21594E+00
   0.54500E+01   0.21593E+00
   0.54500E+01   0.21593E+00
   0.54500E+01   0.21593E+00
   0.54500E+01   0.21593E+00
   0.54500E+01   0.21593E+00
   0.54500E+01   0.21592E+00
   0.54500E+01   0.21591E+00
   0.54500E+01   0.21589E+00
   0.54500E+01   0.21588E+00
   0.54500E+01   0.21588E+00
   0.54500E+01   0.21588E+00
   0.54500E+01   0.21587E+00
   0.54500E+01   0.21587E+00
   0.54500E+01   0.21586E+00
   0.54500E+01   0.21587E+00
   0.54500E+01   0.21587E+00
   0.54500E+01   0.21588E+00
   0.54500E+01   0.21586E+00
   0.54500E+01   0.21585E+00
   0.54500E+01   0.21585E+00
   0.54500E+01   0.21585E+00
   0.54500E+01   0.21585E+00
   0.54500E+01   0.21586E+00
   0.54500E+01   0.21586E+00
   0.54500E+01   0.21585E+00
   0.54500E+01   0.21586E+00
   0.54500E+01   0.21586E+00
   0.54500E+01   0.21584E+00
   0.54500E+01   0.21585E+00
   0.54500E+01   0.21577E+00
   0.54500E+01   0.21574E+00
   0.54500E+01   0.21573E+00
   0.54500E+01   0.21572E+00
   0.54500E+01   0.21571E+00
   0.54400E+01   0.21604E+00
   0.54400E+01   0.21602E+00
   0.54400E+01   0.21604E+00
   0.54400E+01   0.21604E+00
   0.54400E+01   0.21603E+00
   0.54400E+01   0.21604E+00
   0.54400E+01   0.21604E+00
   0.54400E+01   0.21605E+00
   0.54500E+01   0.21566E+00
   0.54500E+01   0.21567E+00
   0.54500E+01   0.21567E+00
   0.54500E+01   0.21568E+00
   0.54500E+01   0.21568E+00
   0.54500E+01   0.21567E+00
   0.54500E+01   0.21567E+00
   0.54500E+01   0.21567E+00
   0.54500E+01   0.21566E+00
   0.54500E+01   0.21565E+00
   0.54500E+01   0.21566E+00
   0.54500E+01   0.21564E+00
   0.54500E+01   0.21563E+00
   0.54500E+01   0.21562E+00
   0.54500E+01   0.21561E+00
   0.54500E+01   0.21560E+00
   0.54500E+01   0.21559E+00
   0.54500E+01   0.21559E+00
   0.54500E+01   0.21558E+00
   0.54500E+01   0.21556E+00
   0.54500E+01   0.21556E+00
   0.54400E+01   0.21594E+00
   0.54400E+01   0.21593E+00
   0.54400E+01   0.21593E+00
   0.54400E+01   0.21593E+00
   0.54400E+01   0.21591E+00
   0.54400E+01   0.21588E+00
   0.54400E+01   0.21587E+00
   0.54400E+01   0.21587E+00
   0.54400E+01   0.21585E+00
   0.54400E+01   0.21584E+00
   0.54400E+01   0.21584E+00
   0.54400E+01   0.21582E+00
   0.54400E+01   0.21582E+00
   0.54400E+01   0.21581E+00
   0.54400E+01   0.21581E+00
   0.54400E+01   0.21580E+00
   0.54400E+01   0.21580E+00
   0.54400E+01   0.21580E+00
   0.54400E+01   0.21580E+00
   0.54400E+01   0.21580E+00
   0.54400E+01   0.21580E+00
   0.54400E+01   0.21577E+00
   0.54400E+01   0.21575E+00
   0.54400E+01   0.21575E+00
   0.54400E+01   0.21571E+00
   0.54400E+01   0.21569E+00
   0.54400E+01   0.21566E+00
   0.54400E+01   0.21563E+00
   0.54400E+01   0.21562E+00
   0.54400E+01   0.21561E+00
   0.54400E+01   0.21556E+00
   0.54400E+01   0.21554E+00
   0.54400E+01   0.21554E+00
   0.54400E+01   0.21551E+00
   0.54400E+01   0.21551E+00
   0.54400E+01   0.21546E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21539E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21546E+00
   0.54400E+01   0.21546E+00
   0.54400E+01   0.21546E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21546E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21545E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21544E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21543E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21542E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21541E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21540E+00
   0.54400E+01   0.21540E+00
   0.54500E+01   0.21500E+00
   0.54500E+01   0.21501E+00
   0.54500E+01   0.21500E+00
   0.54500E+01   0.21500E+00
   0.54500E+01   0.21500E+00
   0.54500E+01   0.21500E+00
   0.54500E+01   0.21501E+00
   0.54500E+01   0.21501E+00
   0.54500E+01   0.21501E+00
   0.54500E+01   0.21501E+00
   0.54500E+01   0.21500E+00
   0.54500E+01   0.21497E+00
   0.54500E+01   0.21496E+00
   0.54500E+01   0.21495E+00
   0.54500E+01   0.21492E+00
   0.54400E+01   0.21528E+00
   0.54400E+01   0.21528E+00
   0.54400E+01   0.21529E+00
   0.54400E+01   0.21525E+00
   0.54400E+01   0.21522E+00
   0.54400E+01   0.21522E+00
   0.54400E+01   0.21520E+00
   0.54400E+01   0.21520E+00
   0.54400E+01   0.21520E+00
   0.54400E+01   0.21514E+00
   0.54400E+01   0.21516E+00
   0.54400E+01   0.21511E+00
   0.54400E+01   0.21510E+00
   0.54400E+01   0.21510E+00
   0.54400E+01   0.21508E+00
   0.54400E+01   0.21507E+00
   0.54400E+01   0.21508E+00
   0.54400E+01   0.21507E+00
   0.54400E+01   0.21506E+00
   0.54400E+01   0.21504E+00
   0.54400E+01   0.21504E+00
   0.54400E+01   0.21503E+00
   0.54400E+01   0.21503E+00
   0.54400E+01   0.21503E+00
   0.54400E+01   0.21505E+00
   0.54400E+01   0.21505E+00
   0.54400E+01   0.21505E+00
   0.54400E+01   0.21506E+00
   0.54400E+01   0.21506E+00
   0.54400E+01   0.21506E+00
   0.54400E+01   0.21507E+00
   0.54400E+01   0.21507E+00
   0.54400E+01   0.21506E+00
   0.54400E+01   0.21506E+00
   0.54400E+01   0.21506E+00
   0.54400E+01   0.21507E+00
   0.54400E+01   0.21506E+00
   0.54400E+01   0.21507E+00
   0.54400E+01   0.21507E+00
   0.54400E+01   0.21507E+00
   0.54400E+01   0.21505E+00
   0.54400E+01   0.21505E+00
   0.54400E+01   0.21505E+00
   0.54400E+01   0.21504E+00
   0.54400E+01   0.21503E+00
   0.54400E+01   0.21503E+00
   0.54400E+01   0.21503E+00
   0.54400E+01   0.21503E+00
   0.54400E+01   0.21502E+00
   0.54400E+01   0.21502E+00
   0.54400E+01   0.21502E+00
   0.54400E+01   0.21501E+00
   0.54400E+01   0.21501E+00
   0.54400E+01   0.21500E+00
   0.54400E+01   0.21500E+00
   0.54400E+01   0.21500E+00
   0.54400E+01   0.21499E+00
   0.54400E+01   0.21499E+00
   0.54400E+01   0.21499E+00
   0.54400E+01   0.21498E+00
   0.54400E+01   0.21498E+00
   0.54400E+01   0.21497E+00
   0.54400E+01   0.21497E+00
   0.54400E+01   0.21497E+00
   0.54400E+01   0.21497E+00
   0.54400E+01   0.21496E+00
   0.54400E+01   0.21496E+00
   0.54400E+01   0.21496E+00
   0.54400E+01   0.21495E+00
   0.54400E+01   0.21495E+00
   0.54400E+01   0.21494E+00
   0.54400E+01   0.21494E+00
   0.54400E+01   0.21494E+00
   0.54400E+01   0.21495E+00
   0.54400E+01   0.21494E+00
   0.54400E+01   0.21494E+00
   0.54400E+01   0.21492E+00
   0.54400E+01   0.21488E+00
   0.54400E+01   0.21486E+00
   0.54400E+01   0.21485E+00
   0.54400E+01   0.21484E+00
   0.54400E+01   0.21484E+00
   0.54400E+01   0.21479E+00
   0.54400E+01   0.21478E+00
   0.54400E+01   0.21476E+00
   0.54400E+01   0.21475E+00
   0.54400E+01   0.21475E+00
   0.54400E+01   0.21471E+00
   0.54400E+01   0.21471E+00
   0.54400E+01   0.21470E+00
   0.54400E+01   0.21469E+00
   0.54400E+01   0.21470E+00
   0.54400E+01   0.21470E+00
   0.54400E+01   0.21467E+00
   0.54400E+01   0.21466E+00
   0.54400E+01   0.21465E+00
   0.54400E+01   0.21464E+00
   0.54400E+01   0.21463E+00
   0.54400E+01   0.21463E+00
   0.54400E+01   0.21462E+00
   0.54400E+01   0.21461E+00
   0.54400E+01   0.21460E+00
   0.54400E+01   0.21460E+00
   0.54400E+01   0.21456E+00
   0.54400E+01   0.21456E+00
   0.54400E+01   0.21455E+00
   0.54300E+01   0.21495E+00
   0.54300E+01   0.21494E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21453E+00
   0.54400E+01   0.21453E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21453E+00
   0.54400E+01   0.21453E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21454E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21456E+00
   0.54400E+01   0.21456E+00
   0.54400E+01   0.21456E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54400E+01   0.21455E+00
   0.54500E+01   0.21416E+00
   0.54500E+01   0.21416E+00
   0.54500E+01   0.21416E+00
   0.54400E+01   0.21453E+00
   0.54400E+01   0.21453E+00
   0.54400E+01   0.21451E+00
   0.54400E+01   0.21450E+00
   0.54400E+01   0.21448E+00
   0.54400E+01   0.21445E+00
   0.54400E+01   0.21445E+00
   0.54400E+01   0.21442E+00
   0.54400E+01   0.21440E+00
   0.54400E+01   0.21441E+00
   0.54400E+01   0.21437E+00
   0.54400E+01   0.21435E+00
   0.54400E+01   0.21434E+00
   0.54400E+01   0.21431E+00
   0.54400E+01   0.21432E+00
   0.54400E+01   0.21430E+00
   0.54400E+01   0.21429E+00
   0.54400E+01   0.21428E+00
   0.54400E+01   0.21426E+00
   0.54400E+01   0.21424E+00
   0.54400E+01   0.21424E+00
   0.54400E+01   0.21421E+00
   0.54400E+01   0.21419E+00
   0.54400E+01   0.21419E+00
   0.54400E+01   0.21419E+00
   0.54400E+01   0.21419E+00
   0.54400E+01   0.21416E+00
   0.54400E+01   0.21417E+00
   0.54400E+01   0.21417E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21411E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21414E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21413E+00
   0.54400E+01   0.21412E+00
   0.54400E+01   0.21411E+00
   0.54400E+01   0.21410E+00
   0.54400E+01   0.21410E+00
   0.54400E+01   0.21410E+00
   0.54400E+01   0.21410E+00
   0.54400E+01   0.21410E+00
   0.54400E+01   0.21410E+00
   0.54400E+01   0.21410E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21410E+00
   0.54400E+01   0.21409E+00
   0.54400E+01   0.21406E+00
   0.54400E+01   0.21406E+00
   0.54400E+01   0.21406E+00
   0.54400E+01   0.21404E+00
   0.54400E+01   0.21402E+00
   0.54400E+01   0.21402E+00
   0.54400E+01   0.21403E+00
   0.54400E+01   0.21401E+00
   0.54400E+01   0.21399E+00
   0.54400E+01   0.21398E+00
   0.54400E+01   0.21394E+00
   0.54400E+01   0.21395E+00
   0.54400E+01   0.21394E+00
   0.54400E+01   0.21392E+00
   0.54400E+01   0.21391E+00
   0.54400E+01   0.21392E+00
   0.54400E+01   0.21390E+00
   0.54400E+01   0.21388E+00
   0.54400E+01   0.21385E+00
   0.54300E+01   0.21422E+00
   0.54300E+01   0.21422E+00
   0.54300E+01   0.21421E+00
   0.54300E+01   0.21417E+00
   0.54300E+01   0.21417E+00
   0.54300E+01   0.21416E+00
   0.54300E+01   0.21415E+00
   0.54300E+01   0.21415E+00
   0.54300E+01   0.21414E+00
   0.54300E+01   0.21412E+00
   0.54300E+01   0.21412E+00
   0.54300E+01   0.21413E+00
   0.54300E+01   0.21411E+00
   0.54300E+01   0.21410E+00
   0.54300E+01   0.21411E+00
   0.54300E+01   0.21410E+00
   0.54300E+01   0.21409E+00
   0.54300E+01   0.21409E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54300E+01   0.21408E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21369E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21371E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21371E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21370E+00
   0.54400E+01   0.21367E+00
   0.54400E+01   0.21367E+00
   0.54400E+01   0.21363E+00
   0.54400E+01   0.21361E+00
   0.54400E+01   0.21361E+00
   0.54400E+01   0.21362E+00
   0.54400E+01   0.21360E+00
   0.54400E+01   0.21358E+00
   0.54400E+01   0.21357E+00
   0.54400E+01   0.21356E+00
   0.54400E+01   0.21353E+00
   0.54400E+01   0.21354E+00
   0.54400E+01   0.21354E+00
   0.54400E+01   0.21352E+00
   0.54400E+01   0.21353E+00
   0.54400E+01   0.21352E+00
   0.54400E+01   0.21351E+00
   0.54400E+01   0.21350E+00
   0.54400E+01   0.21347E+00
   0.54400E+01   0.21346E+00
   0.54400E+01   0.21345E+00
   0.54400E+01   0.21346E+00
   0.54400E+01   0.21345E+00
   0.54400E+01   0.21344E+00
   0.54400E+01   0.21345E+00
   0.54400E+01   0.21340E+00
   0.54400E+01   0.21338E+00
   0.54400E+01   0.21338E+00
   0.54400E+01   0.21340E+00
   0.54400E+01   0.21339E+00
   0.54400E+01   0.21338E+00
   0.54400E+01   0.21335E+00
   0.54400E+01   0.21334E+00
   0.54400E+01   0.21332E+00
   0.54300E+01   0.21369E+00
   0.54300E+01   0.21368E+00
   0.54300E+01   0.21368E+00
   0.54300E+01   0.21366E+00
   0.54300E+01   0.21368E+00
   0.54300E+01   0.21367E+00
   0.54300E+01   0.21367E+00
   0.54300E+01   0.21365E+00
   0.54300E+01   0.21364E+00
   0.54300E+01   0.21364E+00
   0.54300E+01   0.21363E+00
   0.54300E+01   0.21363E+00
   0.54300E+01   0.21364E+00
   0.54300E+01   0.21364E+00
   0.54300E+01   0.21364E+00
   0.54300E+01   0.21364E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21324E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21325E+00
   0.54400E+01   0.21322E+00
   0.54400E+01   0.21322E+00
   0.54400E+01   0.21319E+00
   0.54400E+01   0.21319E+00
   0.54400E+01   0.21317E+00
   0.54400E+01   0.21318E+00
   0.54400E+01   0.21317E+00
   0.54400E+01   0.21315E+00
   0.54400E+01   0.21315E+00
   0.54400E+01   0.21313E+00
   0.54400E+01   0.21311E+00
   0.54400E+01   0.21313E+00
   0.54400E+01   0.21313E+00
   0.54400E+01   0.21312E+00
   0.54400E+01   0.21310E+00
   0.54400E+01   0.21310E+00
   0.54300E+01   0.21346E+00
   0.54400E+01   0.21309E+00
   0.54300E+01   0.21345E+00
   0.54300E+01   0.21343E+00
   0.54300E+01   0.21340E+00
   0.54300E+01   0.21340E+00
   0.54300E+01   0.21340E+00
   0.54300E+01   0.21339E+00
   0.54300E+01   0.21340E+00
   0.54300E+01   0.21339E+00
   0.54300E+01   0.21337E+00
   0.54300E+01   0.21336E+00
   0.54300E+01   0.21336E+00
   0.54300E+01   0.21336E+00
   0.54300E+01   0.21334E+00
   0.54300E+01   0.21334E+00
   0.54300E+01   0.21334E+00
   0.54300E+01   0.21331E+00
   0.54300E+01   0.21331E+00
   0.54300E+01   0.21330E+00
   0.54300E+01   0.21328E+00
   0.54300E+01   0.21328E+00
   0.54300E+01   0.21328E+00
   0.54300E+01   0.21326E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21323E+00
   0.54300E+01   0.21323E+00
   0.54300E+01   0.21323E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54300E+01   0.21324E+00
   0.54400E+01   0.21284E+00
   0.54300E+01   0.21324E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54300E+01   0.21324E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21285E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21286E+00
   0.54400E+01   0.21283E+00
   0.54400E+01   0.21284E+00
   0.54400E+01   0.21281E+00
   0.54400E+01   0.21279E+00
   0.54400E+01   0.21281E+00
   0.54400E+01   0.21278E+00
   0.54400E+01   0.21278E+00
   0.54400E+01   0.21275E+00
   0.54400E+01   0.21274E+00
   0.54400E+01   0.21273E+00
   0.54400E+01   0.21271E+00
   0.54400E+01   0.21267E+00
   0.54400E+01   0.21265E+00
   0.54400E+01   0.21265E+00
   0.54400E+01   0.21263E+00
   0.54400E+01   0.21265E+00
   0.54400E+01   0.21262E+00
   0.54400E+01   0.21261E+00
   0.54300E+01   0.21297E+00
   0.54300E+01   0.21297E+00
   0.54300E+01   0.21297E+00
   0.54400E+01   0.21259E+00
   0.54300E+01   0.21297E+00
   0.54300E+01   0.21297E+00
   0.54300E+01   0.21295E+00
   0.54300E+01   0.21292E+00
   0.54300E+01   0.21291E+00
   0.54300E+01   0.21291E+00
   0.54300E+01   0.21288E+00
   0.54300E+01   0.21288E+00
   0.54300E+01   0.21288E+00
   0.54300E+01   0.21286E+00
   0.54300E+01   0.21286E+00
   0.54300E+01   0.21287E+00
   0.54300E+01   0.21287E+00
   0.54300E+01   0.21285E+00
   0.54300E+01   0.21285E+00
   0.54300E+01   0.21285E+00
   0.54300E+01   0.21285E+00
   0.54300E+01   0.21282E+00
   0.54300E+01   0.21282E+00
   0.54300E+01   0.21281E+00
   0.54300E+01   0.21282E+00
   0.54300E+01   0.21281E+00
   0.54300E+01   0.21280E+00
   0.54300E+01   0.21280E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21279E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21279E+00
   0.54300E+01   0.21279E+00
   0.54300E+01   0.21279E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21278E+00
   0.54300E+01   0.21279E+00
   0.54300E+01   0.21278E+00
   0.54400E+01   0.21239E+00
   0.54400E+01   0.21239E+00
   0.54400E+01   0.21239E+00
   0.54400E+01   0.21239E+00
   0.54400E+01   0.21239E+00
   0.54400E+01   0.21239E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21240E+00
   0.54400E+01   0.21238E+00
   0.54400E+01   0.21237E+00
   0.54400E+01   0.21237E+00
   0.54400E+01   0.21235E+00
   0.54400E+01   0.21235E+00
   0.54400E+01   0.21234E+00
   0.54400E+01   0.21233E+00
   0.54300E+01   0.21270E+00
   0.54300E+01   0.21271E+00
   0.54300E+01   0.21270E+00
   0.54300E+01   0.21268E+00
   0.54300E+01   0.21268E+00
   0.54300E+01   0.21268E+00
   0.54300E+01   0.21264E+00
   0.54300E+01   0.21264E+00
   0.54300E+01   0.21263E+00
   0.54300E+01   0.21262E+00
   0.54300E+01   0.21259E+00
   0.54300E+01   0.21260E+00
   0.54300E+01   0.21260E+00
   0.54300E+01   0.21260E+00
   0.54300E+01   0.21260E+00
   0.54300E+01   0.21257E+00
   0.54300E+01   0.21256E+00
   0.54300E+01   0.21256E+00
   0.54300E+01   0.21256E+00
   0.54300E+01   0.21256E+00
   0.54300E+01   0.21256E+00
   0.54300E+01   0.21254E+00
   0.54300E+01   0.21250E+00
   0.54300E+01   0.21250E+00
   0.54300E+01   0.21250E+00
   0.54300E+01   0.21250E+00
   0.54300E+01   0.21247E+00
   0.54300E+01   0.21248E+00
   0.54300E+01   0.21247E+00
   0.54300E+01   0.21247E+00
   0.54300E+01   0.21246E+00
   0.54300E+01   0.21246E+00
   0.54300E+01   0.21246E+00
   0.54300E+01   0.21246E+00
   0.54300E+01   0.21244E+00
   0.54300E+01   0.21244E+00
   0.54300E+01   0.21242E+00
   0.54300E+01   0.21242E+00
   0.54300E+01   0.21240E+00
   0.54300E+01   0.21240E+00
   0.54300E+01   0.21240E+00
   0.54300E+01   0.21240E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21240E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21240E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21240E+00
   0.54300E+01   0.21240E+00
   0.54300E+01   0.21239E+00
   0.54300E+01   0.21240E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21201E+00
   0.54400E+01   0.21200E+00
   0.54400E+01   0.21197E+00
   0.54400E+01   0.21198E+00
   0.54400E+01   0.21198E+00
   0.54400E+01   0.21197E+00
   0.54400E+01   0.21195E+00
   0.54400E+01   0.21194E+00
   0.54400E+01   0.21193E+00
   0.54400E+01   0.21194E+00
   0.54400E+01   0.21193E+00
   0.54400E+01   0.21191E+00
   0.54400E+01   0.21192E+00
   0.54400E+01   0.21191E+00
   0.54400E+01   0.21188E+00
   0.54400E+01   0.21191E+00
   0.54400E+01   0.21192E+00
   0.54400E+01   0.21192E+00
   0.54400E+01   0.21189E+00
   0.54400E+01   0.21187E+00
   0.54300E+01   0.21222E+00
   0.54300E+01   0.21222E+00
   0.54300E+01   0.21222E+00
   0.54400E+01   0.21182E+00
   0.54300E+01   0.21218E+00
   0.54300E+01   0.21217E+00
   0.54300E+01   0.21218E+00
   0.54300E+01   0.21219E+00
   0.54300E+01   0.21220E+00
   0.54300E+01   0.21216E+00
   0.54300E+01   0.21217E+00
   0.54300E+01   0.21217E+00
   0.54300E+01   0.21217E+00
   0.54300E+01   0.21216E+00
   0.54300E+01   0.21213E+00
   0.54300E+01   0.21213E+00
   0.54300E+01   0.21212E+00
   0.54300E+01   0.21208E+00
   0.54300E+01   0.21208E+00
   0.54300E+01   0.21207E+00
   0.54300E+01   0.21205E+00
   0.54300E+01   0.21204E+00
   0.54300E+01   0.21204E+00
   0.54300E+01   0.21202E+00
   0.54300E+01   0.21202E+00
   0.54300E+01   0.21201E+00
   0.54300E+01   0.21201E+00
   0.54300E+01   0.21202E+00
   0.54300E+01   0.21200E+00
   0.54300E+01   0.21201E+00
   0.54300E+01   0.21198E+00
   0.54300E+01   0.21198E+00
   0.54300E+01   0.21197E+00
   0.54300E+01   0.21197E+00
   0.54300E+01   0.21198E+00
   0.54300E+01   0.21197E+00
   0.54300E+01   0.21196E+00
   0.54300E+01   0.21196E+00
   0.54300E+01   0.21195E+00
   0.54300E+01   0.21195E+00
   0.54300E+01   0.21196E+00
   0.54300E+01   0.21196E+00
   0.54300E+01   0.21196E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21194E+00
   0.54300E+01   0.21193E+00
   0.54300E+01   0.21192E+00
   0.54300E+01   0.21191E+00
   0.54300E+01   0.21191E+00
   0.54300E+01   0.21190E+00
   0.54300E+01   0.21190E+00
   0.54300E+01   0.21189E+00
   0.54300E+01   0.21188E+00
   0.54300E+01   0.21189E+00
   0.54300E+01   0.21188E+00
   0.54300E+01   0.21186E+00
   0.54300E+01   0.21187E+00
   0.54300E+01   0.21186E+00
   0.54300E+01   0.21186E+00
   0.54300E+01   0.21186E+00
   0.54300E+01   0.21182E+00
   0.54300E+01   0.21185E+00
   0.54300E+01   0.21182E+00
   0.54300E+01   0.21182E+00
   0.54300E+01   0.21182E+00
   0.54300E+01   0.21182E+00
   0.54300E+01   0.21176E+00
   0.54300E+01   0.21176E+00
   0.54300E+01   0.21176E+00
   0.54300E+01   0.21175E+00
   0.54300E+01   0.21171E+00
   0.54300E+01   0.21170E+00
   0.54300E+01   0.21169E+00
   0.54300E+01   0.21168E+00
   0.54300E+01   0.21168E+00
   0.54300E+01   0.21167E+00
   0.54300E+01   0.21165E+00
   0.54300E+01   0.21165E+00
   0.54300E+01   0.21166E+00
   0.54300E+01   0.21163E+00
   0.54300E+01   0.21163E+00
   0.54300E+01   0.21161E+00
   0.54300E+01   0.21160E+00
   0.54300E+01   0.21160E+00
   0.54300E+01   0.21159E+00
   0.54300E+01   0.21160E+00
   0.54300E+01   0.21161E+00
   0.54300E+01   0.21160E+00
   0.54300E+01   0.21159E+00
   0.54300E+01   0.21156E+00
   0.54300E+01   0.21156E+00
   0.54300E+01   0.21157E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21156E+00
   0.54300E+01   0.21154E+00
   0.54300E+01   0.21154E+00
   0.54300E+01   0.21154E+00
   0.54300E+01   0.21154E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21154E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21154E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21154E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21154E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54300E+01   0.21155E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21117E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21116E+00
   0.54400E+01   0.21115E+00
   0.54400E+01   0.21115E+00
   0.54400E+01   0.21113E+00
   0.54400E+01   0.21111E+00
   0.54400E+01   0.21112E+00
   0.54400E+01   0.21111E+00
   0.54400E+01   0.21109E+00
   0.54400E+01   0.21109E+00
   0.54400E+01   0.21107E+00
   0.54400E+01   0.21108E+00
   0.54400E+01   0.21110E+00
   0.54400E+01   0.21109E+00
   0.54400E+01   0.21105E+00
   0.54400E+01   0.21104E+00
   0.54400E+01   0.21107E+00
   0.54400E+01   0.21104E+00
   0.54400E+01   0.21106E+00
   0.54400E+01   0.21105E+00
   0.54400E+01   0.21104E+00
   0.54400E+01   0.21102E+00
   0.54400E+01   0.21102E+00
   0.54400E+01   0.21102E+00
   0.54400E+01   0.21101E+00
   0.54400E+01   0.21099E+00
   0.54300E+01   0.21135E+00
   0.54300E+01   0.21135E+00
   0.54300E+01   0.21132E+00
   0.54300E+01   0.21132E+00
   0.54300E+01   0.21132E+00
   0.54300E+01   0.21132E+00
   0.54300E+01   0.21131E+00
   0.54300E+01   0.21131E+00
   0.54300E+01   0.21132E+00
   0.54300E+01   0.21127E+00
   0.54300E+01   0.21128E+00
   0.54300E+01   0.21128E+00
   0.54300E+01   0.21128E+00
   0.54300E+01   0.21126E+00
   0.54300E+01   0.21124E+00
   0.54300E+01   0.21123E+00
   0.54300E+01   0.21120E+00
   0.54300E+01   0.21118E+00
   0.54300E+01   0.21119E+00
   0.54300E+01   0.21119E+00
   0.54300E+01   0.21119E+00
   0.54300E+01   0.21116E+00
   0.54300E+01   0.21115E+00
   0.54300E+01   0.21114E+00
   0.54300E+01   0.21115E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21111E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21113E+00
   0.54300E+01   0.21113E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21110E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21109E+00
   0.54300E+01   0.21108E+00
   0.54300E+01   0.21106E+00
   0.54300E+01   0.21107E+00
   0.54300E+01   0.21105E+00
   0.54300E+01   0.21106E+00
   0.54300E+01   0.21106E+00
   0.54300E+01   0.21108E+00
   0.54300E+01   0.21107E+00
   0.54300E+01   0.21106E+00
   0.54300E+01   0.21105E+00
   0.54300E+01   0.21104E+00
   0.54300E+01   0.21103E+00
   0.54300E+01   0.21103E+00
   0.54300E+01   0.21101E+00
   0.54300E+01   0.21099E+00
   0.54300E+01   0.21097E+00
   0.54300E+01   0.21099E+00
   0.54300E+01   0.21097E+00
   0.54300E+01   0.21098E+00
   0.54300E+01   0.21097E+00
   0.54300E+01   0.21097E+00
   0.54300E+01   0.21096E+00
   0.54300E+01   0.21096E+00
   0.54300E+01   0.21097E+00
   0.54300E+01   0.21095E+00
   0.54300E+01   0.21095E+00
   0.54300E+01   0.21094E+00
   0.54300E+01   0.21091E+00
   0.54300E+01   0.21093E+00
   0.54300E+01   0.21093E+00
   0.54300E+01   0.21091E+00
   0.54300E+01   0.21090E+00
   0.54300E+01   0.21089E+00
   0.54300E+01   0.21087E+00
   0.54300E+01   0.21089E+00
   0.54300E+01   0.21087E+00
   0.54300E+01   0.21083E+00
   0.54300E+01   0.21083E+00
   0.54300E+01   0.21082E+00
   0.54300E+01   0.21083E+00
   0.54300E+01   0.21082E+00
   0.54300E+01   0.21081E+00
   0.54300E+01   0.21080E+00
   0.54300E+01   0.21079E+00
   0.54300E+01   0.21076E+00
   0.54300E+01   0.21075E+00
   0.54300E+01   0.21075E+00
   0.54300E+01   0.21073E+00
   0.54300E+01   0.21073E+00
   0.54300E+01   0.21072E+00
   0.54300E+01   0.21072E+00
   0.54300E+01   0.21072E+00
   0.54300E+01   0.21074E+00
   0.54300E+01   0.21073E+00
   0.54300E+01   0.21073E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21072E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21070E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54300E+01   0.21071E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21032E+00
   0.54400E+01   0.21031E+00
   0.54400E+01   0.21030E+00
   0.54400E+01   0.21029E+00
   0.54400E+01   0.21027E+00
   0.54400E+01   0.21029E+00
   0.54400E+01   0.21027E+00
   0.54400E+01   0.21028E+00
   0.54400E+01   0.21029E+00
   0.54400E+01   0.21030E+00
   0.54400E+01   0.21029E+00
   0.54400E+01   0.21026E+00
   0.54400E+01   0.21025E+00
   0.54400E+01   0.21025E+00
   0.54400E+01   0.21025E+00
   0.54400E+01   0.21020E+00
   0.54400E+01   0.21018E+00
   0.54400E+01   0.21019E+00
   0.54400E+01   0.21018E+00
   0.54400E+01   0.21018E+00
   0.54400E+01   0.21019E+00
   0.54400E+01   0.21019E+00
   0.54400E+01   0.21019E+00
   0.54400E+01   0.21017E+00
   0.54400E+01   0.21019E+00
   0.54400E+01   0.21017E+00
   0.54400E+01   0.21017E+00
   0.54400E+01   0.21015E+00
   0.54300E+01   0.21052E+00
   0.54400E+01   0.21014E+00
   0.54300E+01   0.21052E+00
   0.54300E+01   0.21048E+00
   0.54300E+01   0.21046E+00
   0.54300E+01   0.21044E+00
   0.54300E+01   0.21042E+00
   0.54300E+01   0.21042E+00
   0.54300E+01   0.21041E+00
   0.54300E+01   0.21038E+00
   0.54300E+01   0.21038E+00
   0.54300E+01   0.21035E+00
   0.54300E+01   0.21034E+00
   0.54300E+01   0.21035E+00
   0.54300E+01   0.21035E+00
   0.54300E+01   0.21035E+00
   0.54300E+01   0.21035E+00
   0.54300E+01   0.21036E+00
   0.54300E+01   0.21037E+00
   0.54300E+01   0.21036E+00
   0.54300E+01   0.21036E+00
   0.54300E+01   0.21034E+00
   0.54300E+01   0.21036E+00
   0.54300E+01   0.21034E+00
   0.54300E+01   0.21033E+00
   0.54300E+01   0.21032E+00
   0.54300E+01   0.21033E+00
   0.54300E+01   0.21030E+00
   0.54300E+01   0.21028E+00
   0.54300E+01   0.21028E+00
   0.54300E+01   0.21028E+00
   0.54300E+01   0.21028E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21026E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21023E+00
   0.54300E+01   0.21025E+00
   0.54300E+01   0.21021E+00
   0.54300E+01   0.21022E+00
   0.54300E+01   0.21021E+00
   0.54300E+01   0.21022E+00
   0.54300E+01   0.21023E+00
   0.54300E+01   0.21023E+00
   0.54300E+01   0.21021E+00
   0.54300E+01   0.21020E+00
   0.54300E+01   0.21020E+00
   0.54300E+01   0.21017E+00
   0.54300E+01   0.21017E+00
   0.54300E+01   0.21019E+00
   0.54300E+01   0.21017E+00
   0.54300E+01   0.21015E+00
   0.54300E+01   0.21014E+00
   0.54300E+01   0.21015E+00
   0.54300E+01   0.21013E+00
   0.54300E+01   0.21011E+00
   0.54300E+01   0.21011E+00
   0.54300E+01   0.21010E+00
   0.54300E+01   0.21008E+00
   0.54300E+01   0.21006E+00
   0.54300E+01   0.21007E+00
   0.54300E+01   0.21006E+00
   0.54300E+01   0.21007E+00
   0.54300E+01   0.21004E+00
   0.54300E+01   0.21005E+00
   0.54300E+01   0.21003E+00
   0.54300E+01   0.21002E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.21000E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.21000E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.21001E+00
   0.54300E+01   0.20999E+00
   0.54300E+01   0.20997E+00
   0.54300E+01   0.20998E+00
   0.54300E+01   0.20995E+00
   0.54300E+01   0.20994E+00
   0.54300E+01   0.20996E+00
   0.54300E+01   0.20995E+00
   0.54300E+01   0.20994E+00
   0.54300E+01   0.20994E+00
   0.54300E+01   0.20995E+00
   0.54300E+01   0.20993E+00
   0.54300E+01   0.20992E+00
   0.54300E+01   0.20990E+00
   0.54300E+01   0.20989E+00
   0.54300E+01   0.20988E+00
   0.54300E+01   0.20988E+00
   0.54300E+01   0.20987E+00
   0.54300E+01   0.20987E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20987E+00
   0.54300E+01   0.20987E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20987E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54300E+01   0.20986E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20947E+00
   0.54400E+01   0.20947E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20947E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20948E+00
   0.54400E+01   0.20947E+00
   0.54400E+01   0.20945E+00
   0.54400E+01   0.20942E+00
   0.54400E+01   0.20943E+00
   0.54400E+01   0.20942E+00
   0.54400E+01   0.20942E+00
   0.54400E+01   0.20941E+00
   0.54400E+01   0.20940E+00
   0.54400E+01   0.20938E+00
   0.54400E+01   0.20937E+00
   0.54400E+01   0.20937E+00
   0.54400E+01   0.20937E+00
   0.54400E+01   0.20936E+00
   0.54400E+01   0.20934E+00
   0.54400E+01   0.20933E+00
   0.54300E+01   0.20968E+00
   0.54400E+01   0.20931E+00
   0.54300E+01   0.20968E+00
   0.54400E+01   0.20932E+00
   0.54400E+01   0.20933E+00
   0.54400E+01   0.20932E+00
   0.54400E+01   0.20930E+00
   0.54400E+01   0.20932E+00
   0.54400E+01   0.20930E+00
   0.54400E+01   0.20930E+00
   0.54300E+01   0.20964E+00
   0.54300E+01   0.20962E+00
   0.54300E+01   0.20962E+00
   0.54300E+01   0.20960E+00
   0.54300E+01   0.20959E+00
   0.54300E+01   0.20959E+00
   0.54300E+01   0.20959E+00
   0.54300E+01   0.20956E+00
   0.54300E+01   0.20955E+00
   0.54300E+01   0.20955E+00
   0.54300E+01   0.20952E+00
   0.54300E+01   0.20952E+00
   0.54300E+01   0.20951E+00
   0.54300E+01   0.20951E+00
   0.54300E+01   0.20951E+00
   0.54300E+01   0.20950E+00
   0.54300E+01   0.20950E+00
   0.54300E+01   0.20947E+00
   0.54300E+01   0.20946E+00
   0.54300E+01   0.20946E+00
   0.54300E+01   0.20946E+00
   0.54300E+01   0.20946E+00
   0.54300E+01   0.20946E+00
   0.54300E+01   0.20947E+00
   0.54300E+01   0.20945E+00
   0.54300E+01   0.20943E+00
   0.54300E+01   0.20944E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20943E+00
   0.54300E+01   0.20942E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20940E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54300E+01   0.20941E+00
   0.54400E+01   0.20903E+00
   0.54400E+01   0.20903E+00
   0.54400E+01   0.20903E+00
   0.54400E+01   0.20903E+00
   0.54400E+01   0.20903E+00
   0.54400E+01   0.20903E+00
   0.54300E+01   0.20939E+00
   0.54300E+01   0.20937E+00
   0.54300E+01   0.20937E+00
   0.54300E+01   0.20938E+00
   0.54300E+01   0.20938E+00
   0.54300E+01   0.20939E+00
   0.54400E+01   0.20901E+00
   0.54300E+01   0.20937E+00
   0.54300E+01   0.20938E+00
   0.54300E+01   0.20936E+00
   0.54300E+01   0.20935E+00
   0.54300E+01   0.20935E+00
   0.54300E+01   0.20935E+00
   0.54300E+01   0.20933E+00
   0.54300E+01   0.20932E+00
   0.54300E+01   0.20933E+00
   0.54300E+01   0.20930E+00
   0.54300E+01   0.20930E+00
   0.54300E+01   0.20928E+00
   0.54300E+01   0.20928E+00
   0.54300E+01   0.20928E+00
   0.54300E+01   0.20929E+00
   0.54300E+01   0.20927E+00
   0.54300E+01   0.20924E+00
   0.54300E+01   0.20926E+00
   0.54300E+01   0.20925E+00
   0.54300E+01   0.20925E+00
   0.54300E+01   0.20925E+00
   0.54300E+01   0.20925E+00
   0.54300E+01   0.20923E+00
   0.54300E+01   0.20923E+00
   0.54300E+01   0.20921E+00
   0.54300E+01   0.20919E+00
   0.54300E+01   0.20919E+00
   0.54300E+01   0.20919E+00
   0.54300E+01   0.20918E+00
   0.54300E+01   0.20918E+00
   0.54300E+01   0.20918E+00
   0.54300E+01   0.20915E+00
   0.54300E+01   0.20913E+00
   0.54300E+01   0.20911E+00
   0.54300E+01   0.20911E+00
   0.54300E+01   0.20911E+00
   0.54300E+01   0.20910E+00
   0.54300E+01   0.20910E+00
   0.54300E+01   0.20909E+00
   0.54300E+01   0.20909E+00
   0.54300E+01   0.20908E+00
   0.54300E+01   0.20907E+00
   0.54300E+01   0.20904E+00
   0.54300E+01   0.20905E+00
   0.54300E+01   0.20904E+00
   0.54300E+01   0.20904E+00
   0.54300E+01   0.20904E+00
   0.54300E+01   0.20903E+00
   0.54300E+01   0.20904E+00
   0.54300E+01   0.20904E+00
   0.54300E+01   0.20904E+00
   0.54300E+01   0.20904E+00
   0.54300E+01   0.20903E+00
   0.54300E+01   0.20903E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20901E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20901E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54400E+01   0.20863E+00
   0.54300E+01   0.20902E+00
   0.54300E+01   0.20902E+00
   0.54400E+01   0.20864E+00
   0.54400E+01   0.20864E+00
   0.54400E+01   0.20864E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20864E+00
   0.54400E+01   0.20864E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20864E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20863E+00
   0.54400E+01   0.20862E+00
   0.54400E+01   0.20860E+00
   0.54400E+01   0.20859E+00
   0.54400E+01   0.20860E+00
   0.54400E+01   0.20859E+00
   0.54400E+01   0.20860E+00
   0.54400E+01   0.20860E+00
   0.54400E+01   0.20860E+00
   0.54400E+01   0.20857E+00
   0.54400E+01   0.20857E+00
   0.54400E+01   0.20857E+00
   0.54400E+01   0.20853E+00
   0.54400E+01   0.20855E+00
   0.54400E+01   0.20855E+00
   0.54400E+01   0.20854E+00
   0.54400E+01   0.20850E+00
   0.54400E+01   0.20850E+00
   0.54400E+01   0.20848E+00
   0.54400E+01   0.20846E+00
   0.54400E+01   0.20845E+00
   0.54400E+01   0.20844E+00
   0.54400E+01   0.20843E+00
   0.54400E+01   0.20843E+00
   0.54400E+01   0.20843E+00
   0.54400E+01   0.20841E+00
   0.54400E+01   0.20841E+00
   0.54400E+01   0.20842E+00
   0.54400E+01   0.20840E+00
   0.54300E+01   0.20879E+00
   0.54400E+01   0.20840E+00
   0.54300E+01   0.20876E+00
   0.54300E+01   0.20876E+00
   0.54300E+01   0.20874E+00
   0.54300E+01   0.20874E+00
   0.54300E+01   0.20872E+00
   0.54300E+01   0.20871E+00
   0.54300E+01   0.20873E+00
   0.54300E+01   0.20872E+00
   0.54300E+01   0.20872E+00
   0.54300E+01   0.20873E+00
   0.54300E+01   0.20869E+00
   0.54300E+01   0.20870E+00
   0.54300E+01   0.20870E+00
   0.54300E+01   0.20869E+00
   0.54300E+01   0.20868E+00
   0.54300E+01   0.20869E+00
   0.54300E+01   0.20866E+00
   0.54300E+01   0.20867E+00
   0.54300E+01   0.20864E+00
   0.54300E+01   0.20863E+00
   0.54300E+01   0.20860E+00
   0.54300E+01   0.20860E+00
   0.54300E+01   0.20858E+00
   0.54300E+01   0.20858E+00
   0.54300E+01   0.20859E+00
   0.54300E+01   0.20858E+00
   0.54300E+01   0.20858E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20857E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20856E+00
   0.54300E+01   0.20856E+00
   0.54400E+01   0.20818E+00
   0.54300E+01   0.20855E+00
   0.54300E+01   0.20855E+00
   0.54300E+01   0.20855E+00
   0.54300E+01   0.20854E+00
   0.54300E+01   0.20855E+00
   0.54300E+01   0.20853E+00
   0.54300E+01   0.20853E+00
   0.54300E+01   0.20853E+00
   0.54300E+01   0.20853E+00
   0.54300E+01   0.20852E+00
   0.54300E+01   0.20850E+00
   0.54300E+01   0.20853E+00
   0.54300E+01   0.20851E+00
   0.54300E+01   0.20850E+00
   0.54300E+01   0.20849E+00
   0.54300E+01   0.20848E+00
   0.54300E+01   0.20850E+00
   0.54300E+01   0.20850E+00
   0.54300E+01   0.20850E+00
   0.54300E+01   0.20850E+00
   0.54300E+01   0.20847E+00
   0.54300E+01   0.20848E+00
   0.54300E+01   0.20849E+00
   0.54300E+01   0.20848E+00
   0.54300E+01   0.20847E+00
   0.54300E+01   0.20844E+00
   0.54300E+01   0.20842E+00
   0.54300E+01   0.20841E+00
   0.54300E+01   0.20840E+00
   0.54300E+01   0.20839E+00
   0.54300E+01   0.20840E+00
   0.54300E+01   0.20839E+00
   0.54300E+01   0.20838E+00
   0.54300E+01   0.20836E+00
   0.54300E+01   0.20836E+00
   0.54300E+01   0.20835E+00
   0.54300E+01   0.20836E+00
   0.54300E+01   0.20836E+00
   0.54300E+01   0.20835E+00
   0.54300E+01   0.20834E+00
   0.54300E+01   0.20835E+00
   0.54300E+01   0.20836E+00
   0.54300E+01   0.20833E+00
   0.54300E+01   0.20829E+00
   0.54300E+01   0.20830E+00
   0.54300E+01   0.20829E+00
   0.54300E+01   0.20827E+00
   0.54300E+01   0.20827E+00
   0.54300E+01   0.20824E+00
   0.54300E+01   0.20826E+00
   0.54300E+01   0.20826E+00
   0.54300E+01   0.20825E+00
   0.54300E+01   0.20821E+00
   0.54300E+01   0.20822E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20819E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20820E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20819E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20818E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54300E+01   0.20817E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20779E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20778E+00
   0.54400E+01   0.20776E+00
   0.54400E+01   0.20774E+00
   0.54400E+01   0.20774E+00
   0.54400E+01   0.20773E+00
   0.54400E+01   0.20773E+00
   0.54400E+01   0.20771E+00
   0.54400E+01   0.20770E+00
   0.54400E+01   0.20772E+00
   0.54400E+01   0.20769E+00
   0.54400E+01   0.20769E+00
   0.54400E+01   0.20772E+00
   0.54400E+01   0.20772E+00
   0.54400E+01   0.20772E+00
   0.54400E+01   0.20770E+00
   0.54400E+01   0.20767E+00
   0.54400E+01   0.20772E+00
   0.54400E+01   0.20770E+00
   0.54400E+01   0.20767E+00
   0.54400E+01   0.20767E+00
   0.54400E+01   0.20766E+00
   0.54400E+01   0.20766E+00
   0.54400E+01   0.20767E+00
   0.54400E+01   0.20764E+00
   0.54400E+01   0.20764E+00
   0.54400E+01   0.20759E+00
   0.54400E+01   0.20759E+00
   0.54400E+01   0.20760E+00
   0.54400E+01   0.20759E+00
   0.54400E+01   0.20759E+00
   0.54400E+01   0.20758E+00
   0.54400E+01   0.20758E+00
   0.54400E+01   0.20757E+00
   0.54400E+01   0.20753E+00
   0.54400E+01   0.20751E+00
   0.54400E+01   0.20752E+00
   0.54400E+01   0.20751E+00
   0.54400E+01   0.20751E+00
   0.54300E+01   0.20786E+00
   0.54300E+01   0.20786E+00
   0.54300E+01   0.20785E+00
   0.54300E+01   0.20786E+00
   0.54300E+01   0.20785E+00
   0.54400E+01   0.20749E+00
   0.54300E+01   0.20784E+00
   0.54300E+01   0.20784E+00
   0.54300E+01   0.20783E+00
   0.54300E+01   0.20784E+00
   0.54300E+01   0.20781E+00
   0.54300E+01   0.20782E+00
   0.54300E+01   0.20779E+00
   0.54300E+01   0.20777E+00
   0.54300E+01   0.20773E+00
   0.54300E+01   0.20773E+00
   0.54300E+01   0.20775E+00
   0.54300E+01   0.20773E+00
   0.54300E+01   0.20774E+00
   0.54300E+01   0.20773E+00
   0.54300E+01   0.20774E+00
   0.54300E+01   0.20775E+00
   0.54300E+01   0.20773E+00
   0.54300E+01   0.20774E+00
   0.54300E+01   0.20775E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20737E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20736E+00
   0.54400E+01   0.20735E+00
   0.54400E+01   0.20735E+00
   0.54400E+01   0.20735E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20733E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20734E+00
   0.54400E+01   0.20733E+00
   0.54400E+01   0.20733E+00
   0.54400E+01   0.20733E+00
   0.54400E+01   0.20733E+00
   0.54400E+01   0.20733E+00
   0.54400E+01   0.20730E+00
   0.54400E+01   0.20732E+00
   0.54400E+01   0.20728E+00
   0.54400E+01   0.20728E+00
   0.54400E+01   0.20728E+00
   0.54400E+01   0.20727E+00
   0.54400E+01   0.20728E+00
   0.54400E+01   0.20724E+00
   0.54400E+01   0.20723E+00
   0.54400E+01   0.20724E+00
   0.54400E+01   0.20722E+00
   0.54400E+01   0.20722E+00
   0.54400E+01   0.20721E+00
   0.54400E+01   0.20722E+00
   0.54400E+01   0.20721E+00
   0.54400E+01   0.20721E+00
   0.54300E+01   0.20757E+00
   0.54400E+01   0.20719E+00
   0.54300E+01   0.20754E+00
   0.54300E+01   0.20755E+00
   0.54400E+01   0.20718E+00
   0.54300E+01   0.20749E+00
   0.54300E+01   0.20747E+00
   0.54300E+01   0.20747E+00
   0.54300E+01   0.20747E+00
   0.54300E+01   0.20747E+00
   0.54300E+01   0.20747E+00
   0.54300E+01   0.20748E+00
   0.54300E+01   0.20748E+00
   0.54300E+01   0.20748E+00
   0.54300E+01   0.20749E+00
   0.54300E+01   0.20748E+00
   0.54300E+01   0.20746E+00
   0.54300E+01   0.20747E+00
   0.54300E+01   0.20744E+00
   0.54300E+01   0.20742E+00
   0.54300E+01   0.20744E+00
   0.54300E+01   0.20742E+00
   0.54300E+01   0.20741E+00
   0.54300E+01   0.20740E+00
   0.54300E+01   0.20741E+00
   0.54300E+01   0.20740E+00
   0.54300E+01   0.20740E+00
   0.54300E+01   0.20740E+00
   0.54300E+01   0.20737E+00
   0.54300E+01   0.20736E+00
   0.54300E+01   0.20736E+00
   0.54300E+01   0.20737E+00
   0.54300E+01   0.20737E+00
   0.54300E+01   0.20736E+00
   0.54300E+01   0.20736E+00
   0.54300E+01   0.20736E+00
   0.54300E+01   0.20735E+00
   0.54300E+01   0.20735E+00
   0.54300E+01   0.20734E+00
   0.54300E+01   0.20734E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54400E+01   0.20695E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20732E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20733E+00
   0.54300E+01   0.20732E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20694E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20693E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20692E+00
   0.54400E+01   0.20691E+00
   0.54400E+01   0.20691E+00
   0.54400E+01   0.20689E+00
   0.54400E+01   0.20688E+00
   0.54400E+01   0.20687E+00
   0.54400E+01   0.20688E+00
   0.54400E+01   0.20685E+00
   0.54400E+01   0.20683E+00
   0.54400E+01   0.20682E+00
   0.54400E+01   0.20681E+00
   0.54400E+01   0.20681E+00
   0.54400E+01   0.20683E+00
   0.54400E+01   0.20683E+00
   0.54400E+01   0.20683E+00
   0.54400E+01   0.20683E+00
   0.54400E+01   0.20682E+00
   0.54400E+01   0.20683E+00
   0.54400E+01   0.20681E+00
   0.54400E+01   0.20679E+00
   0.54400E+01   0.20680E+00
   0.54400E+01   0.20680E+00
   0.54400E+01   0.20676E+00
   0.54400E+01   0.20676E+00
   0.54400E+01   0.20675E+00
   0.54400E+01   0.20676E+00
   0.54400E+01   0.20675E+00
   0.54400E+01   0.20674E+00
   0.54400E+01   0.20671E+00
   0.54400E+01   0.20674E+00
   0.54400E+01   0.20671E+00
   0.54400E+01   0.20668E+00
   0.54400E+01   0.20668E+00
   0.54400E+01   0.20667E+00
   0.54400E+01   0.20664E+00
   0.54400E+01   0.20664E+00
   0.54400E+01   0.20667E+00
   0.54400E+01   0.20664E+00
   0.54400E+01   0.20663E+00
   0.54400E+01   0.20662E+00
   0.54400E+01   0.20661E+00
   0.54400E+01   0.20665E+00
   0.54400E+01   0.20664E+00
   0.54400E+01   0.20661E+00
   0.54400E+01   0.20662E+00
   0.54400E+01   0.20662E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20655E+00
   0.54400E+01   0.20655E+00
   0.54400E+01   0.20655E+00
   0.54400E+01   0.20655E+00
   0.54400E+01   0.20655E+00
   0.54400E+01   0.20655E+00
   0.54400E+01   0.20655E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20657E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20657E+00
   0.54400E+01   0.20657E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20656E+00
   0.54400E+01   0.20654E+00
   0.54400E+01   0.20654E+00
   0.54400E+01   0.20653E+00
   0.54400E+01   0.20653E+00
   0.54400E+01   0.20652E+00
   0.54400E+01   0.20651E+00
   0.54400E+01   0.20651E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20649E+00
   0.54400E+01   0.20649E+00
   0.54400E+01   0.20649E+00
   0.54400E+01   0.20649E+00
   0.54400E+01   0.20649E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20649E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20649E+00
   0.54400E+01   0.20650E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20648E+00
   0.54400E+01   0.20642E+00
   0.54400E+01   0.20643E+00
   0.54400E+01   0.20640E+00
   0.54400E+01   0.20641E+00
   0.54400E+01   0.20642E+00
   0.54400E+01   0.20641E+00
   0.54400E+01   0.20644E+00
   0.54400E+01   0.20641E+00
   0.54400E+01   0.20641E+00
   0.54400E+01   0.20641E+00
   0.54400E+01   0.20640E+00
   0.54400E+01   0.20638E+00
   0.54400E+01   0.20638E+00
   0.54400E+01   0.20643E+00
   0.54400E+01   0.20639E+00
   0.54400E+01   0.20640E+00
   0.54400E+01   0.20640E+00
   0.54400E+01   0.20639E+00
   0.54400E+01   0.20639E+00
   0.54400E+01   0.20639E+00
   0.54400E+01   0.20640E+00
   0.54400E+01   0.20636E+00
   0.54400E+01   0.20634E+00
   0.54400E+01   0.20633E+00
   0.54400E+01   0.20632E+00
   0.54400E+01   0.20630E+00
   0.54400E+01   0.20631E+00
   0.54400E+01   0.20629E+00
   0.54400E+01   0.20629E+00
   0.54400E+01   0.20626E+00
   0.54400E+01   0.20627E+00
   0.54400E+01   0.20626E+00
   0.54400E+01   0.20623E+00
   0.54400E+01   0.20622E+00
   0.54400E+01   0.20620E+00
   0.54400E+01   0.20621E+00
   0.54400E+01   0.20620E+00
   0.54400E+01   0.20620E+00
   0.54400E+01   0.20619E+00
   0.54400E+01   0.20616E+00
   0.54400E+01   0.20616E+00
   0.54300E+01   0.20655E+00
   0.54300E+01   0.20654E+00
   0.54300E+01   0.20653E+00
   0.54300E+01   0.20652E+00
   0.54300E+01   0.20652E+00
   0.54300E+01   0.20652E+00
   0.54300E+01   0.20649E+00
   0.54300E+01   0.20649E+00
   0.54300E+01   0.20649E+00
   0.54300E+01   0.20649E+00
   0.54300E+01   0.20648E+00
   0.54300E+01   0.20648E+00
   0.54300E+01   0.20648E+00
   0.54300E+01   0.20649E+00
   0.54300E+01   0.20648E+00
   0.54300E+01   0.20648E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20611E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20610E+00
   0.54400E+01   0.20609E+00
   0.54400E+01   0.20609E+00
   0.54400E+01   0.20609E+00
   0.54400E+01   0.20609E+00
   0.54400E+01   0.20609E+00
   0.54400E+01   0.20609E+00
   0.54400E+01   0.20609E+00
   0.54400E+01   0.20609E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20608E+00
   0.54400E+01   0.20607E+00
   0.54400E+01   0.20607E+00
   0.54400E+01   0.20607E+00
   0.54400E+01   0.20607E+00
   0.54400E+01   0.20607E+00
   0.54400E+01   0.20607E+00
   0.54400E+01   0.20607E+00
   0.54500E+01   0.20569E+00
   0.54500E+01   0.20569E+00
   0.54500E+01   0.20569E+00
   0.54500E+01   0.20569E+00
   0.54500E+01   0.20569E+00
   0.54500E+01   0.20568E+00
   0.54500E+01   0.20568E+00
   0.54500E+01   0.20568E+00
   0.54500E+01   0.20568E+00
   0.54500E+01   0.20568E+00
   0.54500E+01   0.20567E+00
   0.54500E+01   0.20568E+00
   0.54500E+01   0.20568E+00
   0.54500E+01   0.20566E+00
   0.54500E+01   0.20566E+00
   0.54500E+01   0.20566E+00
   0.54500E+01   0.20565E+00
   0.54500E+01   0.20564E+00
   0.54500E+01   0.20565E+00
   0.54500E+01   0.20565E+00
   0.54500E+01   0.20563E+00
   0.54500E+01   0.20565E+00
   0.54500E+01   0.20561E+00
   0.54500E+01   0.20559E+00
   0.54500E+01   0.20560E+00
   0.54500E+01   0.20560E+00
   0.54500E+01   0.20559E+00
   0.54500E+01   0.20559E+00
   0.54500E+01   0.20560E+00
   0.54500E+01   0.20559E+00
   0.54400E+01   0.20593E+00
   0.54400E+01   0.20593E+00
   0.54400E+01   0.20593E+00
   0.54400E+01   0.20592E+00
   0.54400E+01   0.20591E+00
   0.54400E+01   0.20586E+00
   0.54400E+01   0.20585E+00
   0.54400E+01   0.20586E+00
   0.54400E+01   0.20584E+00
   0.54400E+01   0.20584E+00
   0.54400E+01   0.20585E+00
   0.54400E+01   0.20585E+00
   0.54400E+01   0.20585E+00
   0.54400E+01   0.20585E+00
   0.54400E+01   0.20584E+00
   0.54400E+01   0.20583E+00
   0.54400E+01   0.20584E+00
   0.54400E+01   0.20584E+00
   0.54400E+01   0.20585E+00
   0.54400E+01   0.20585E+00
   0.54400E+01   0.20586E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20577E+00
   0.54400E+01   0.20577E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20579E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20579E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20579E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20577E+00
   0.54400E+01   0.20578E+00
   0.54400E+01   0.20577E+00
   0.54400E+01   0.20577E+00
   0.54400E+01   0.20577E+00
   0.54400E+01   0.20576E+00
   0.54400E+01   0.20576E+00
   0.54400E+01   0.20576E+00
   0.54400E+01   0.20576E+00
   0.54400E+01   0.20575E+00
   0.54400E+01   0.20576E+00
   0.54400E+01   0.20573E+00
   0.54400E+01   0.20573E+00
   0.54400E+01   0.20573E+00
   0.54400E+01   0.20572E+00
   0.54400E+01   0.20570E+00
   0.54400E+01   0.20571E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20568E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20568E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20568E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20571E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20569E+00
   0.54400E+01   0.20566E+00
   0.54400E+01   0.20566E+00
   0.54400E+01   0.20565E+00
   0.54400E+01   0.20565E+00
   0.54400E+01   0.20565E+00
   0.54400E+01   0.20565E+00
   0.54400E+01   0.20566E+00
   0.54400E+01   0.20566E+00
   0.54400E+01   0.20566E+00
   0.54400E+01   0.20565E+00
   0.54400E+01   0.20565E+00
   0.54400E+01   0.20564E+00
   0.54400E+01   0.20564E+00
   0.54400E+01   0.20564E+00
   0.54400E+01   0.20563E+00
   0.54400E+01   0.20563E+00
   0.54400E+01   0.20562E+00
   0.54400E+01   0.20562E+00
   0.54400E+01   0.20562E+00
   0.54400E+01   0.20562E+00
   0.54400E+01   0.20562E+00
   0.54500E+01   0.20524E+00
   0.54400E+01   0.20562E+00
   0.54400E+01   0.20559E+00
   0.54400E+01   0.20561E+00
   0.54400E+01   0.20558E+00
   0.54400E+01   0.20556E+00
   0.54400E+01   0.20555E+00
   0.54400E+01   0.20554E+00
   0.54400E+01   0.20553E+00
   0.54400E+01   0.20553E+00
   0.54400E+01   0.20552E+00
   0.54400E+01   0.20553E+00
   0.54400E+01   0.20551E+00
   0.54400E+01   0.20551E+00
   0.54400E+01   0.20550E+00
   0.54400E+01   0.20551E+00
   0.54400E+01   0.20548E+00
   0.54400E+01   0.20547E+00
   0.54400E+01   0.20549E+00
   0.54400E+01   0.20548E+00
   0.54400E+01   0.20546E+00
   0.54400E+01   0.20546E+00
   0.54400E+01   0.20548E+00
   0.54400E+01   0.20549E+00
   0.54400E+01   0.20546E+00
   0.54400E+01   0.20548E+00
   0.54400E+01   0.20545E+00
   0.54400E+01   0.20542E+00
   0.54400E+01   0.20545E+00
   0.54400E+01   0.20540E+00
   0.54400E+01   0.20539E+00
   0.54400E+01   0.20540E+00
   0.54400E+01   0.20540E+00
   0.54400E+01   0.20539E+00
   0.54400E+01   0.20541E+00
   0.54400E+01   0.20539E+00
   0.54400E+01   0.20539E+00
   0.54400E+01   0.20540E+00
   0.54400E+01   0.20538E+00
   0.54400E+01   0.20540E+00
   0.54400E+01   0.20536E+00
   0.54400E+01   0.20538E+00
   0.54400E+01   0.20536E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20527E+00
   0.54400E+01   0.20527E+00
   0.54400E+01   0.20527E+00
   0.54400E+01   0.20527E+00
   0.54400E+01   0.20527E+00
   0.54400E+01   0.20527E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20527E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20531E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20530E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20528E+00
   0.54400E+01   0.20529E+00
   0.54400E+01   0.20528E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20491E+00
   0.54500E+01   0.20491E+00
   0.54500E+01   0.20491E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20491E+00
   0.54500E+01   0.20491E+00
   0.54500E+01   0.20489E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20489E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20489E+00
   0.54500E+01   0.20489E+00
   0.54500E+01   0.20489E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20490E+00
   0.54500E+01   0.20489E+00
   0.54500E+01   0.20489E+00
   0.54500E+01   0.20489E+00
   0.54500E+01   0.20488E+00
   0.54500E+01   0.20487E+00
   0.54500E+01   0.20487E+00
   0.54500E+01   0.20487E+00
   0.54500E+01   0.20487E+00
   0.54500E+01   0.20487E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20486E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20484E+00
   0.54500E+01   0.20485E+00
   0.54500E+01   0.20484E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20484E+00
   0.54500E+01   0.20484E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20482E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20482E+00
   0.54500E+01   0.20482E+00
   0.54500E+01   0.20483E+00
   0.54500E+01   0.20482E+00
   0.54500E+01   0.20482E+00
   0.54500E+01   0.20482E+00
   0.54500E+01   0.20482E+00
   0.54500E+01   0.20482E+00
   0.54500E+01   0.20481E+00
   0.54500E+01   0.20481E+00
   0.54500E+01   0.20481E+00
   0.54500E+01   0.20481E+00
   0.54500E+01   0.20481E+00
   0.54500E+01   0.20481E+00
   0.54500E+01   0.20481E+00
   0.54500E+01   0.20477E+00
   0.54500E+01   0.20477E+00
   0.54500E+01   0.20477E+00
   0.54500E+01   0.20478E+00
   0.54500E+01   0.20480E+00
   0.54500E+01   0.20479E+00
   0.54500E+01   0.20478E+00
   0.54500E+01   0.20478E+00
   0.54500E+01   0.20477E+00
   0.54500E+01   0.20477E+00
   0.54500E+01   0.20473E+00
   0.54500E+01   0.20476E+00
   0.54500E+01   0.20475E+00
   0.54500E+01   0.20475E+00
   0.54500E+01   0.20474E+00
   0.54500E+01   0.20473E+00
   0.54500E+01   0.20471E+00
   0.54500E+01   0.20469E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20466E+00
   0.54500E+01   0.20466E+00
   0.54500E+01   0.20466E+00
   0.54500E+01   0.20466E+00
   0.54500E+01   0.20466E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20464E+00
   0.54500E+01   0.20465E+00
   0.54500E+01   0.20463E+00
   0.54500E+01   0.20463E+00
   0.54500E+01   0.20463E+00
   0.54500E+01   0.20462E+00
   0.54500E+01   0.20462E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20460E+00
   0.54500E+01   0.20460E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20459E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20460E+00
   0.54500E+01   0.20462E+00
   0.54500E+01   0.20461E+00
   0.54500E+01   0.20463E+00
   0.54500E+01   0.20462E+00
   0.54500E+01   0.20462E+00
   0.54500E+01   0.20460E+00
   0.54500E+01   0.20459E+00
   0.54500E+01   0.20458E+00
   0.54500E+01   0.20457E+00
   0.54500E+01   0.20456E+00
   0.54500E+01   0.20455E+00
   0.54500E+01   0.20456E+00
   0.54500E+01   0.20456E+00
   0.54500E+01   0.20455E+00
   0.54500E+01   0.20456E+00
   0.54500E+01   0.20456E+00
   0.54500E+01   0.20456E+00
   0.54500E+01   0.20454E+00
   0.54500E+01   0.20453E+00
   0.54500E+01   0.20455E+00
   0.54500E+01   0.20454E+00
   0.54500E+01   0.20453E+00
   0.54500E+01   0.20453E+00
   0.54500E+01   0.20452E+00
   0.54500E+01   0.20451E+00
   0.54500E+01   0.20451E+00
   0.54500E+01   0.20450E+00
   0.54500E+01   0.20449E+00
   0.54500E+01   0.20449E+00
   0.54500E+01   0.20449E+00
   0.54500E+01   0.20449E+00
   0.54500E+01   0.20449E+00
   0.54500E+01   0.20448E+00
   0.54500E+01   0.20447E+00
   0.54500E+01   0.20446E+00
   0.54500E+01   0.20445E+00
   0.54500E+01   0.20445E+00
   0.54500E+01   0.20442E+00
   0.54500E+01   0.20441E+00
   0.54500E+01   0.20440E+00
   0.54500E+01   0.20439E+00
   0.54500E+01   0.20439E+00
   0.54500E+01   0.20439E+00
   0.54500E+01   0.20439E+00
   0.54500E+01   0.20439E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20437E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20437E+00
   0.54500E+01   0.20438E+00
   0.54500E+01   0.20433E+00
   0.54500E+01   0.20431E+00
   0.54500E+01   0.20428E+00
   0.54500E+01   0.20428E+00
   0.54500E+01   0.20427E+00
   0.54500E+01   0.20426E+00
   0.54400E+01   0.20462E+00
   0.54400E+01   0.20462E+00
   0.54500E+01   0.20428E+00
   0.54400E+01   0.20461E+00
   0.54500E+01   0.20426E+00
   0.54400E+01   0.20457E+00
   0.54400E+01   0.20460E+00
   0.54400E+01   0.20457E+00
   0.54400E+01   0.20451E+00
   0.54400E+01   0.20452E+00
   0.54400E+01   0.20453E+00
   0.54400E+01   0.20451E+00
   0.54400E+01   0.20451E+00
   0.54400E+01   0.20448E+00
   0.54400E+01   0.20448E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20449E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20450E+00
   0.54400E+01   0.20451E+00
   0.54400E+01   0.20451E+00
   0.54400E+01   0.20451E+00
   0.54400E+01   0.20451E+00
   0.54400E+01   0.20452E+00
   0.54400E+01   0.20452E+00
   0.54500E+01   0.20415E+00
   0.54500E+01   0.20415E+00
   0.54500E+01   0.20416E+00
   0.54500E+01   0.20416E+00
   0.54500E+01   0.20416E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20419E+00
   0.54500E+01   0.20419E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20419E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20416E+00
   0.54500E+01   0.20416E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20416E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20418E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20417E+00
   0.54500E+01   0.20416E+00
   0.54500E+01   0.20415E+00
   0.54500E+01   0.20415E+00
   0.54500E+01   0.20414E+00
   0.54500E+01   0.20414E+00
   0.54500E+01   0.20414E+00
   0.54500E+01   0.20414E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20410E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20408E+00
   0.54500E+01   0.20409E+00
   0.54500E+01   0.20408E+00
   0.54500E+01   0.20407E+00
   0.54500E+01   0.20405E+00
   0.54500E+01   0.20405E+00
   0.54500E+01   0.20404E+00
   0.54500E+01   0.20403E+00
   0.54500E+01   0.20403E+00
   0.54500E+01   0.20403E+00
   0.54500E+01   0.20403E+00
   0.54500E+01   0.20403E+00
   0.54500E+01   0.20403E+00
   0.54500E+01   0.20404E+00
   0.54500E+01   0.20404E+00
   0.54500E+01   0.20404E+00
   0.54500E+01   0.20404E+00
   0.54500E+01   0.20404E+00
   0.54500E+01   0.20403E+00
   0.54500E+01   0.20402E+00
   0.54500E+01   0.20402E+00
   0.54500E+01   0.20401E+00
   0.54500E+01   0.20400E+00
   0.54500E+01   0.20400E+00
   0.54500E+01   0.20398E+00
   0.54500E+01   0.20398E+00
   0.54500E+01   0.20398E+00
   0.54500E+01   0.20397E+00
   0.54500E+01   0.20398E+00
   0.54500E+01   0.20397E+00
   0.54500E+01   0.20396E+00
   0.54500E+01   0.20397E+00
   0.54500E+01   0.20396E+00
   0.54500E+01   0.20396E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20394E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20394E+00
   0.54500E+01   0.20394E+00
   0.54500E+01   0.20394E+00
   0.54500E+01   0.20394E+00
   0.54500E+01   0.20394E+00
   0.54500E+01   0.20395E+00
   0.54500E+01   0.20394E+00
   0.54500E+01   0.20394E+00
   0.54500E+01   0.20393E+00
   0.54500E+01   0.20393E+00
   0.54500E+01   0.20393E+00
   0.54500E+01   0.20393E+00
   0.54500E+01   0.20393E+00
   0.54500E+01   0.20391E+00
   0.54500E+01   0.20394E+00
   0.54600E+01   0.20356E+00
   0.54500E+01   0.20393E+00
   0.54500E+01   0.20391E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20356E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20354E+00
   0.54600E+01   0.20355E+00
   0.54600E+01   0.20354E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20350E+00
   0.54600E+01   0.20350E+00
   0.54600E+01   0.20350E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20349E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20350E+00
   0.54600E+01   0.20349E+00
   0.54600E+01   0.20351E+00
   0.54600E+01   0.20350E+00
   0.54600E+01   0.20349E+00
   0.54600E+01   0.20350E+00
   0.54600E+01   0.20348E+00
   0.54600E+01   0.20346E+00
   0.54600E+01   0.20346E+00
   0.54600E+01   0.20346E+00
   0.54600E+01   0.20343E+00
   0.54500E+01   0.20379E+00
   0.54500E+01   0.20377E+00
   0.54500E+01   0.20377E+00
   0.54500E+01   0.20377E+00
   0.54500E+01   0.20376E+00
   0.54500E+01   0.20372E+00
   0.54600E+01   0.20336E+00
   0.54500E+01   0.20374E+00
   0.54500E+01   0.20372E+00
   0.54500E+01   0.20372E+00
   0.54500E+01   0.20372E+00
   0.54500E+01   0.20370E+00
   0.54500E+01   0.20372E+00
   0.54500E+01   0.20372E+00
   0.54500E+01   0.20370E+00
   0.54500E+01   0.20372E+00
   0.54500E+01   0.20370E+00
   0.54500E+01   0.20371E+00
   0.54500E+01   0.20370E+00
   0.54500E+01   0.20370E+00
   0.54500E+01   0.20369E+00
   0.54500E+01   0.20368E+00
   0.54500E+01   0.20368E+00
   0.54500E+01   0.20367E+00
   0.54500E+01   0.20367E+00
   0.54500E+01   0.20363E+00
   0.54500E+01   0.20360E+00
   0.54500E+01   0.20360E+00
   0.54500E+01   0.20360E+00
   0.54500E+01   0.20360E+00
   0.54500E+01   0.20359E+00
   0.54500E+01   0.20360E+00
   0.54500E+01   0.20359E+00
   0.54500E+01   0.20357E+00
   0.54500E+01   0.20355E+00
   0.54500E+01   0.20354E+00
   0.54500E+01   0.20351E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20351E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20351E+00
   0.54500E+01   0.20351E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20354E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20354E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20351E+00
   0.54500E+01   0.20354E+00
   0.54500E+01   0.20354E+00
   0.54500E+01   0.20356E+00
   0.54500E+01   0.20354E+00
   0.54500E+01   0.20355E+00
   0.54500E+01   0.20356E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20353E+00
   0.54500E+01   0.20352E+00
   0.54500E+01   0.20351E+00
   0.54500E+01   0.20351E+00
   0.54500E+01   0.20350E+00
   0.54500E+01   0.20350E+00
   0.54500E+01   0.20350E+00
   0.54500E+01   0.20348E+00
   0.54500E+01   0.20347E+00
   0.54500E+01   0.20344E+00
   0.54500E+01   0.20343E+00
   0.54500E+01   0.20345E+00
   0.54500E+01   0.20343E+00
   0.54500E+01   0.20344E+00
   0.54500E+01   0.20345E+00
   0.54500E+01   0.20338E+00
   0.54500E+01   0.20338E+00
   0.54500E+01   0.20339E+00
   0.54500E+01   0.20340E+00
   0.54500E+01   0.20339E+00
   0.54500E+01   0.20339E+00
   0.54500E+01   0.20339E+00
   0.54500E+01   0.20339E+00
   0.54500E+01   0.20340E+00
   0.54500E+01   0.20339E+00
   0.54500E+01   0.20340E+00
   0.54500E+01   0.20339E+00
   0.54500E+01   0.20339E+00
   0.54500E+01   0.20340E+00
   0.54500E+01   0.20340E+00
   0.54500E+01   0.20343E+00
   0.54500E+01   0.20341E+00
   0.54500E+01   0.20341E+00
   0.54500E+01   0.20342E+00
   0.54500E+01   0.20344E+00
   0.54500E+01   0.20343E+00
   0.54500E+01   0.20344E+00
   0.54500E+01   0.20344E+00
   0.54500E+01   0.20344E+00
   0.54500E+01   0.20343E+00
   0.54600E+01   0.20307E+00
   0.54600E+01   0.20307E+00
   0.54600E+01   0.20307E+00
   0.54600E+01   0.20308E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20308E+00
   0.54600E+01   0.20308E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20307E+00
   0.54600E+01   0.20308E+00
   0.54600E+01   0.20308E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20308E+00
   0.54600E+01   0.20309E+00
   0.54600E+01   0.20308E+00
   0.54600E+01   0.20308E+00
   0.54600E+01   0.20306E+00
   0.54600E+01   0.20307E+00
   0.54600E+01   0.20307E+00
   0.54600E+01   0.20306E+00
   0.54600E+01   0.20306E+00
   0.54600E+01   0.20306E+00
   0.54600E+01   0.20306E+00
   0.54600E+01   0.20306E+00
   0.54600E+01   0.20306E+00
   0.54600E+01   0.20305E+00
   0.54600E+01   0.20306E+00
   0.54600E+01   0.20305E+00
   0.54600E+01   0.20305E+00
   0.54600E+01   0.20304E+00
   0.54600E+01   0.20304E+00
   0.54600E+01   0.20303E+00
   0.54600E+01   0.20304E+00
   0.54600E+01   0.20304E+00
   0.54600E+01   0.20304E+00
   0.54600E+01   0.20302E+00
   0.54600E+01   0.20304E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20300E+00
   0.54600E+01   0.20299E+00
   0.54600E+01   0.20299E+00
   0.54600E+01   0.20300E+00
   0.54600E+01   0.20298E+00
   0.54600E+01   0.20299E+00
   0.54600E+01   0.20299E+00
   0.54600E+01   0.20300E+00
   0.54600E+01   0.20300E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20300E+00
   0.54600E+01   0.20302E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20301E+00
   0.54600E+01   0.20298E+00
   0.54600E+01   0.20298E+00
   0.54600E+01   0.20297E+00
   0.54600E+01   0.20297E+00
   0.54600E+01   0.20297E+00
   0.54600E+01   0.20296E+00
   0.54600E+01   0.20296E+00
   0.54600E+01   0.20296E+00
   0.54600E+01   0.20296E+00
   0.54600E+01   0.20295E+00
   0.54600E+01   0.20295E+00
   0.54600E+01   0.20296E+00
   0.54600E+01   0.20295E+00
   0.54600E+01   0.20295E+00
   0.54600E+01   0.20296E+00
   0.54600E+01   0.20292E+00
   0.54600E+01   0.20295E+00
   0.54600E+01   0.20294E+00
   0.54600E+01   0.20292E+00
   0.54600E+01   0.20291E+00
   0.54600E+01   0.20291E+00
   0.54600E+01   0.20291E+00
   0.54600E+01   0.20292E+00
   0.54600E+01   0.20291E+00
   0.54600E+01   0.20292E+00
   0.54600E+01   0.20292E+00
   0.54600E+01   0.20292E+00
   0.54600E+01   0.20292E+00
   0.54600E+01   0.20290E+00
   0.54600E+01   0.20290E+00
   0.54600E+01   0.20290E+00
   0.54600E+01   0.20290E+00
   0.54600E+01   0.20289E+00
   0.54600E+01   0.20288E+00
   0.54600E+01   0.20289E+00
   0.54600E+01   0.20289E+00
   0.54600E+01   0.20288E+00
   0.54600E+01   0.20285E+00
   0.54600E+01   0.20285E+00
   0.54600E+01   0.20282E+00
   0.54600E+01   0.20280E+00
   0.54600E+01   0.20282E+00
   0.54600E+01   0.20279E+00
   0.54600E+01   0.20279E+00
   0.54600E+01   0.20278E+00
   0.54600E+01   0.20280E+00
   0.54600E+01   0.20279E+00
   0.54600E+01   0.20279E+00
   0.54600E+01   0.20279E+00
   0.54600E+01   0.20279E+00
   0.54600E+01   0.20279E+00
   0.54600E+01   0.20278E+00
   0.54600E+01   0.20278E+00
   0.54600E+01   0.20279E+00
   0.54600E+01   0.20278E+00
   0.54600E+01   0.20277E+00
   0.54600E+01   0.20277E+00
   0.54600E+01   0.20276E+00
   0.54600E+01   0.20275E+00
   0.54600E+01   0.20275E+00
   0.54600E+01   0.20273E+00
   0.54600E+01   0.20272E+00
   0.54600E+01   0.20272E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20272E+00
   0.54600E+01   0.20272E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20272E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20272E+00
   0.54600E+01   0.20272E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20271E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20269E+00
   0.54600E+01   0.20270E+00
   0.54600E+01   0.20268E+00
   0.54600E+01   0.20268E+00
   0.54600E+01   0.20267E+00
   0.54600E+01   0.20267E+00
   0.54600E+01   0.20266E+00
   0.54600E+01   0.20266E+00
   0.54600E+01   0.20266E+00
   0.54600E+01   0.20266E+00
   0.54600E+01   0.20266E+00
   0.54600E+01   0.20265E+00
   0.54600E+01   0.20265E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20264E+00
   0.54600E+01   0.20263E+00
   0.54600E+01   0.20263E+00
   0.54600E+01   0.20263E+00
   0.54600E+01   0.20262E+00
   0.54600E+01   0.20263E+00
   0.54600E+01   0.20261E+00
   0.54700E+01   0.20225E+00
   0.54600E+01   0.20261E+00
   0.54600E+01   0.20257E+00
   0.54600E+01   0.20257E+00
   0.54600E+01   0.20257E+00
   0.54600E+01   0.20252E+00
   0.54600E+01   0.20250E+00
   0.54600E+01   0.20253E+00
   0.54600E+01   0.20254E+00
   0.54600E+01   0.20249E+00
   0.54600E+01   0.20248E+00
   0.54600E+01   0.20249E+00
   0.54600E+01   0.20248E+00
   0.54600E+01   0.20246E+00
   0.54600E+01   0.20245E+00
   0.54600E+01   0.20241E+00
   0.54600E+01   0.20241E+00
   0.54600E+01   0.20240E+00
   0.54600E+01   0.20240E+00
   0.54600E+01   0.20240E+00
   0.54600E+01   0.20240E+00
   0.54600E+01   0.20240E+00
   0.54600E+01   0.20239E+00
   0.54600E+01   0.20240E+00
   0.54600E+01   0.20239E+00
   0.54600E+01   0.20238E+00
   0.54600E+01   0.20237E+00
   0.54600E+01   0.20237E+00
   0.54600E+01   0.20234E+00
   0.54600E+01   0.20233E+00
   0.54600E+01   0.20234E+00
   0.54600E+01   0.20235E+00
   0.54600E+01   0.20235E+00
   0.54600E+01   0.20235E+00
   0.54600E+01   0.20235E+00
   0.54600E+01   0.20234E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20233E+00
   0.54600E+01   0.20233E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20229E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20232E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20231E+00
   0.54600E+01   0.20229E+00
   0.54600E+01   0.20230E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20228E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20226E+00
   0.54600E+01   0.20226E+00
   0.54600E+01   0.20226E+00
   0.54600E+01   0.20226E+00
   0.54600E+01   0.20226E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20227E+00
   0.54600E+01   0.20226E+00
   0.54600E+01   0.20226E+00
   0.54600E+01   0.20225E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20225E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20223E+00
   0.54600E+01   0.20225E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20222E+00
   0.54600E+01   0.20222E+00
   0.54600E+01   0.20221E+00
   0.54600E+01   0.20223E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20225E+00
   0.54700E+01   0.20188E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20224E+00
   0.54600E+01   0.20223E+00
   0.54700E+01   0.20187E+00
   0.54700E+01   0.20186E+00
   0.54700E+01   0.20185E+00
   0.54700E+01   0.20185E+00
   0.54700E+01   0.20184E+00
   0.54700E+01   0.20185E+00
   0.54700E+01   0.20185E+00
   0.54700E+01   0.20185E+00
   0.54700E+01   0.20184E+00
   0.54700E+01   0.20184E+00
   0.54700E+01   0.20184E+00
   0.54700E+01   0.20184E+00
   0.54700E+01   0.20184E+00
   0.54700E+01   0.20184E+00
   0.54700E+01   0.20183E+00
   0.54700E+01   0.20184E+00
   0.54700E+01   0.20182E+00
   0.54700E+01   0.20183E+00
   0.54700E+01   0.20183E+00
   0.54700E+01   0.20182E+00
   0.54700E+01   0.20183E+00
   0.54700E+01   0.20180E+00
   0.54700E+01   0.20180E+00
   0.54700E+01   0.20180E+00
   0.54700E+01   0.20179E+00
   0.54700E+01   0.20180E+00
   0.54700E+01   0.20179E+00
   0.54700E+01   0.20180E+00
   0.54700E+01   0.20180E+00
   0.54700E+01   0.20179E+00
   0.54700E+01   0.20179E+00
   0.54700E+01   0.20180E+00
   0.54700E+01   0.20179E+00
   0.54700E+01   0.20180E+00
   0.54700E+01   0.20178E+00
   0.54700E+01   0.20179E+00
   0.54700E+01   0.20178E+00
   0.54700E+01   0.20178E+00
   0.54700E+01   0.20174E+00
   0.54700E+01   0.20174E+00
   0.54700E+01   0.20174E+00
   0.54700E+01   0.20176E+00
   0.54700E+01   0.20173E+00
   0.54700E+01   0.20175E+00
   0.54700E+01   0.20172E+00
   0.54700E+01   0.20173E+00
   0.54700E+01   0.20170E+00
   0.54700E+01   0.20169E+00
   0.54700E+01   0.20169E+00
   0.54700E+01   0.20170E+00
   0.54700E+01   0.20167E+00
   0.54600E+01   0.20202E+00
   0.54600E+01   0.20201E+00
   0.54600E+01   0.20200E+00
   0.54600E+01   0.20200E+00
   0.54600E+01   0.20198E+00
   0.54600E+01   0.20200E+00
   0.54600E+01   0.20200E+00
   0.54600E+01   0.20200E+00
   0.54600E+01   0.20200E+00
   0.54600E+01   0.20201E+00
   0.54700E+01   0.20165E+00
   0.54700E+01   0.20166E+00
   0.54700E+01   0.20165E+00
   0.54600E+01   0.20199E+00
   0.54600E+01   0.20199E+00
   0.54600E+01   0.20197E+00
   0.54600E+01   0.20198E+00
   0.54700E+01   0.20162E+00
   0.54600E+01   0.20197E+00
   0.54700E+01   0.20162E+00
   0.54700E+01   0.20162E+00
   0.54600E+01   0.20198E+00
   0.54600E+01   0.20198E+00
   0.54700E+01   0.20161E+00
   0.54600E+01   0.20198E+00
   0.54700E+01   0.20162E+00
   0.54700E+01   0.20162E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20162E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20162E+00
   0.54700E+01   0.20162E+00
   0.54700E+01   0.20162E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20162E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20161E+00
   0.54700E+01   0.20160E+00
   0.54700E+01   0.20159E+00
   0.54700E+01   0.20159E+00
   0.54700E+01   0.20157E+00
   0.54700E+01   0.20157E+00
   0.54700E+01   0.20159E+00
   0.54700E+01   0.20157E+00
   0.54700E+01   0.20158E+00
   0.54700E+01   0.20158E+00
   0.54700E+01   0.20158E+00
   0.54700E+01   0.20158E+00
   0.54700E+01   0.20157E+00
   0.54700E+01   0.20157E+00
   0.54700E+01   0.20157E+00
   0.54700E+01   0.20156E+00
   0.54700E+01   0.20157E+00
   0.54700E+01   0.20156E+00
   0.54700E+01   0.20156E+00
   0.54700E+01   0.20154E+00
   0.54700E+01   0.20154E+00
   0.54700E+01   0.20152E+00
   0.54700E+01   0.20152E+00
   0.54700E+01   0.20152E+00
   0.54700E+01   0.20152E+00
   0.54700E+01   0.20149E+00
   0.54700E+01   0.20148E+00
   0.54700E+01   0.20148E+00
   0.54700E+01   0.20148E+00
   0.54700E+01   0.20148E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20147E+00
   0.54700E+01   0.20146E+00
   0.54700E+01   0.20144E+00
   0.54700E+01   0.20143E+00
   0.54700E+01   0.20144E+00
   0.54700E+01   0.20142E+00
   0.54700E+01   0.20143E+00
   0.54700E+01   0.20143E+00
   0.54700E+01   0.20144E+00
   0.54700E+01   0.20144E+00
   0.54700E+01   0.20143E+00
   0.54700E+01   0.20144E+00
   0.54700E+01   0.20143E+00
   0.54700E+01   0.20144E+00
   0.54700E+01   0.20144E+00
   0.54700E+01   0.20142E+00
   0.54700E+01   0.20142E+00
   0.54700E+01   0.20142E+00
   0.54700E+01   0.20142E+00
   0.54700E+01   0.20141E+00
   0.54700E+01   0.20140E+00
   0.54700E+01   0.20140E+00
   0.54700E+01   0.20139E+00
   0.54700E+01   0.20138E+00
   0.54700E+01   0.20139E+00
   0.54700E+01   0.20139E+00
   0.54700E+01   0.20139E+00
   0.54700E+01   0.20139E+00
   0.54700E+01   0.20137E+00
   0.54700E+01   0.20137E+00
   0.54700E+01   0.20137E+00
   0.54700E+01   0.20137E+00
   0.54700E+01   0.20137E+00
   0.54700E+01   0.20136E+00
   0.54700E+01   0.20136E+00
   0.54700E+01   0.20136E+00
   0.54700E+01   0.20136E+00
   0.54700E+01   0.20136E+00
   0.54700E+01   0.20136E+00
   0.54700E+01   0.20136E+00
   0.54700E+01   0.20135E+00
   0.54700E+01   0.20135E+00
   0.54700E+01   0.20134E+00
   0.54700E+01   0.20134E+00
   0.54700E+01   0.20134E+00
   0.54700E+01   0.20134E+00
   0.54700E+01   0.20136E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20125E+00
   0.54700E+01   0.20124E+00
   0.54700E+01   0.20126E+00
   0.54700E+01   0.20124E+00
   0.54700E+01   0.20126E+00
   0.54700E+01   0.20126E+00
   0.54700E+01   0.20126E+00
   0.54700E+01   0.20124E+00
   0.54700E+01   0.20124E+00
   0.54700E+01   0.20126E+00
   0.54700E+01   0.20125E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20124E+00
   0.54700E+01   0.20124E+00
   0.54700E+01   0.20124E+00
   0.54700E+01   0.20122E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20125E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20120E+00
   0.54700E+01   0.20120E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20121E+00
   0.54700E+01   0.20122E+00
   0.54700E+01   0.20122E+00
   0.54700E+01   0.20122E+00
   0.54700E+01   0.20122E+00
   0.54700E+01   0.20122E+00
   0.54700E+01   0.20123E+00
   0.54700E+01   0.20123E+00
   0.54700E+01   0.20125E+00
   0.54700E+01   0.20125E+00
   0.54700E+01   0.20125E+00
   0.54700E+01   0.20126E+00
   0.54700E+01   0.20125E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20129E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20129E+00
   0.54700E+01   0.20129E+00
   0.54700E+01   0.20129E+00
   0.54700E+01   0.20129E+00
   0.54700E+01   0.20129E+00
   0.54700E+01   0.20128E+00
   0.54800E+01   0.20091E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20129E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20127E+00
   0.54700E+01   0.20128E+00
   0.54700E+01   0.20127E+00
   0.54800E+01   0.20091E+00
   0.54800E+01   0.20090E+00
   0.54800E+01   0.20090E+00
   0.54800E+01   0.20091E+00
   0.54800E+01   0.20089E+00
   0.54800E+01   0.20089E+00
   0.54800E+01   0.20089E+00
   0.54800E+01   0.20088E+00
   0.54800E+01   0.20087E+00
   0.54800E+01   0.20088E+00
   0.54800E+01   0.20087E+00
   0.54800E+01   0.20087E+00
   0.54800E+01   0.20087E+00
   0.54800E+01   0.20088E+00
   0.54800E+01   0.20089E+00
   0.54800E+01   0.20087E+00
   0.54800E+01   0.20087E+00
   0.54800E+01   0.20085E+00
   0.54700E+01   0.20121E+00
   0.54800E+01   0.20083E+00
   0.54800E+01   0.20083E+00
   0.54800E+01   0.20085E+00
   0.54800E+01   0.20086E+00
   0.54800E+01   0.20086E+00
   0.54800E+01   0.20087E+00
   0.54800E+01   0.20087E+00
   0.54800E+01   0.20086E+00
   0.54800E+01   0.20086E+00
   0.54800E+01   0.20085E+00
   0.54800E+01   0.20085E+00
   0.54800E+01   0.20086E+00
   0.54800E+01   0.20085E+00
   0.54800E+01   0.20085E+00
   0.54800E+01   0.20085E+00
   0.54800E+01   0.20084E+00
   0.54800E+01   0.20084E+00
   0.54800E+01   0.20084E+00
   0.54800E+01   0.20083E+00
   0.54800E+01   0.20084E+00
   0.54800E+01   0.20081E+00
   0.54800E+01   0.20080E+00
   0.54800E+01   0.20080E+00
   0.54800E+01   0.20079E+00
   0.54800E+01   0.20080E+00
   0.54800E+01   0.20078E+00
   0.54800E+01   0.20077E+00
   0.54800E+01   0.20077E+00
   0.54800E+01   0.20077E+00
   0.54800E+01   0.20077E+00
   0.54800E+01   0.20078E+00
   0.54800E+01   0.20079E+00
   0.54800E+01   0.20077E+00
   0.54800E+01   0.20078E+00
   0.54800E+01   0.20078E+00
   0.54800E+01   0.20077E+00
   0.54800E+01   0.20078E+00
   0.54800E+01   0.20075E+00
   0.54800E+01   0.20073E+00
   0.54800E+01   0.20074E+00
   0.54800E+01   0.20074E+00
   0.54800E+01   0.20073E+00
   0.54800E+01   0.20072E+00
   0.54800E+01   0.20072E+00
   0.54800E+01   0.20072E+00
   0.54800E+01   0.20072E+00
   0.54800E+01   0.20072E+00
   0.54800E+01   0.20072E+00
   0.54800E+01   0.20069E+00
   0.54800E+01   0.20069E+00
   0.54800E+01   0.20069E+00
   0.54800E+01   0.20070E+00
   0.54800E+01   0.20072E+00
   0.54800E+01   0.20072E+00
   0.54800E+01   0.20070E+00
   0.54800E+01   0.20069E+00
   0.54800E+01   0.20068E+00
   0.54800E+01   0.20069E+00
   0.54800E+01   0.20068E+00
   0.54700E+01   0.20101E+00
   0.54700E+01   0.20101E+00
   0.54700E+01   0.20098E+00
   0.54700E+01   0.20098E+00
   0.54700E+01   0.20097E+00
   0.54700E+01   0.20098E+00
   0.54700E+01   0.20095E+00
   0.54700E+01   0.20094E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20091E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20088E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20088E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20089E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54700E+01   0.20090E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20055E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20053E+00
   0.54800E+01   0.20053E+00
   0.54800E+01   0.20054E+00
   0.54800E+01   0.20053E+00
   0.54800E+01   0.20052E+00
   0.54800E+01   0.20052E+00
   0.54800E+01   0.20051E+00
   0.54800E+01   0.20052E+00
   0.54800E+01   0.20051E+00
   0.54800E+01   0.20051E+00
   0.54800E+01   0.20051E+00
   0.54800E+01   0.20051E+00
   0.54800E+01   0.20051E+00
   0.54800E+01   0.20051E+00
   0.54800E+01   0.20051E+00
   0.54800E+01   0.20049E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20049E+00
   0.54800E+01   0.20047E+00
   0.54800E+01   0.20047E+00
   0.54800E+01   0.20049E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20047E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20048E+00
   0.54800E+01   0.20047E+00
   0.54800E+01   0.20047E+00
   0.54800E+01   0.20047E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20046E+00
   0.54800E+01   0.20045E+00
   0.54800E+01   0.20045E+00
   0.54800E+01   0.20044E+00
   0.54800E+01   0.20044E+00
   0.54800E+01   0.20042E+00
   0.54800E+01   0.20042E+00
   0.54800E+01   0.20040E+00
   0.54800E+01   0.20041E+00
   0.54800E+01   0.20041E+00
   0.54800E+01   0.20040E+00
   0.54800E+01   0.20041E+00
   0.54800E+01   0.20039E+00
   0.54800E+01   0.20039E+00
   0.54800E+01   0.20038E+00
   0.54800E+01   0.20038E+00
   0.54800E+01   0.20037E+00
   0.54800E+01   0.20036E+00
   0.54800E+01   0.20036E+00
   0.54800E+01   0.20038E+00
   0.54800E+01   0.20038E+00
   0.54800E+01   0.20038E+00
   0.54800E+01   0.20036E+00
   0.54800E+01   0.20034E+00
   0.54800E+01   0.20033E+00
   0.54800E+01   0.20034E+00
   0.54800E+01   0.20032E+00
   0.54800E+01   0.20035E+00
   0.54800E+01   0.20028E+00
   0.54800E+01   0.20031E+00
   0.54800E+01   0.20027E+00
   0.54800E+01   0.20032E+00
   0.54800E+01   0.20027E+00
   0.54800E+01   0.20026E+00
   0.54800E+01   0.20024E+00
   0.54800E+01   0.20022E+00
   0.54800E+01   0.20022E+00
   0.54800E+01   0.20022E+00
   0.54800E+01   0.20022E+00
   0.54800E+01   0.20022E+00
   0.54800E+01   0.20023E+00
   0.54800E+01   0.20023E+00
   0.54800E+01   0.20023E+00
   0.54800E+01   0.20024E+00
   0.54800E+01   0.20023E+00
   0.54800E+01   0.20024E+00
   0.54800E+01   0.20024E+00
   0.54800E+01   0.20024E+00
   0.54800E+01   0.20025E+00
   0.54800E+01   0.20025E+00
   0.54800E+01   0.20024E+00
   0.54800E+01   0.20024E+00
   0.54800E+01   0.20023E+00
   0.54800E+01   0.20024E+00
   0.54800E+01   0.20021E+00
   0.54800E+01   0.20021E+00
   0.54800E+01   0.20019E+00
   0.54800E+01   0.20019E+00
   0.54800E+01   0.20021E+00
   0.54800E+01   0.20021E+00
   0.54800E+01   0.20019E+00
   0.54800E+01   0.20018E+00
   0.54800E+01   0.20018E+00
   0.54800E+01   0.20019E+00
   0.54800E+01   0.20019E+00
   0.54800E+01   0.20017E+00
   0.54800E+01   0.20016E+00
   0.54800E+01   0.20016E+00
   0.54800E+01   0.20016E+00
   0.54800E+01   0.20016E+00
   0.54800E+01   0.20016E+00
   0.54800E+01   0.20016E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20016E+00
   0.54800E+01   0.20016E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20015E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20014E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20013E+00
   0.54800E+01   0.20012E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20011E+00
   0.54800E+01   0.20009E+00
   0.54800E+01   0.20008E+00
   0.54800E+01   0.20008E+00
   0.54800E+01   0.20007E+00
   0.54800E+01   0.20007E+00
   0.54800E+01   0.20007E+00
   0.54800E+01   0.20008E+00
   0.54800E+01   0.20009E+00
   0.54800E+01   0.20008E+00
   0.54800E+01   0.20006E+00
   0.54800E+01   0.20006E+00
   0.54800E+01   0.20006E+00
   0.54800E+01   0.20007E+00
   0.54800E+01   0.20004E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20004E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20004E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20004E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20004E+00
   0.54800E+01   0.20004E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20003E+00
   0.54800E+01   0.20005E+00
   0.54800E+01   0.20002E+00
   0.54800E+01   0.20002E+00
   0.54800E+01   0.20002E+00
   0.54800E+01   0.20002E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20000E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20000E+00
   0.54800E+01   0.20000E+00
   0.54800E+01   0.20000E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20001E+00
   0.54800E+01   0.20001E+00
   0.54900E+01   0.19963E+00
   0.54900E+01   0.19962E+00
   0.54900E+01   0.19964E+00
   0.54900E+01   0.19962E+00
   0.54900E+01   0.19962E+00
   0.54900E+01   0.19962E+00
   0.54900E+01   0.19961E+00
   0.54900E+01   0.19961E+00
   0.54900E+01   0.19960E+00
   0.54900E+01   0.19960E+00
   0.54900E+01   0.19961E+00
   0.54900E+01   0.19961E+00
   0.54900E+01   0.19961E+00
   0.54900E+01   0.19960E+00
   0.54900E+01   0.19960E+00
   0.54900E+01   0.19960E+00
   0.54900E+01   0.19960E+00
   0.54900E+01   0.19960E+00
   0.54900E+01   0.19959E+00
   0.54900E+01   0.19959E+00
   0.54900E+01   0.19959E+00
   0.54900E+01   0.19959E+00
   0.54900E+01   0.19959E+00
   0.54900E+01   0.19959E+00
   0.54900E+01   0.19959E+00
   0.54900E+01   0.19958E+00
   0.54900E+01   0.19957E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19956E+00
   0.54900E+01   0.19957E+00
   0.54900E+01   0.19958E+00
   0.54900E+01   0.19958E+00
   0.54900E+01   0.19956E+00
   0.54900E+01   0.19954E+00
   0.54900E+01   0.19958E+00
   0.54900E+01   0.19954E+00
   0.54900E+01   0.19953E+00
   0.54900E+01   0.19953E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19953E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19953E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19948E+00
   0.54900E+01   0.19948E+00
   0.54900E+01   0.19948E+00
   0.54900E+01   0.19947E+00
   0.54900E+01   0.19947E+00
   0.54900E+01   0.19947E+00
   0.54900E+01   0.19948E+00
   0.54900E+01   0.19947E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19952E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19948E+00
   0.54900E+01   0.19950E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19951E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19949E+00
   0.54900E+01   0.19947E+00
   0.54900E+01   0.19947E+00
   0.54900E+01   0.19947E+00
   0.54900E+01   0.19948E+00
   0.54900E+01   0.19946E+00
   0.54900E+01   0.19946E+00
   0.54900E+01   0.19943E+00
   0.54900E+01   0.19944E+00
   0.54900E+01   0.19943E+00
   0.54900E+01   0.19942E+00
   0.54900E+01   0.19944E+00
   0.54900E+01   0.19944E+00
   0.54900E+01   0.19944E+00
   0.54900E+01   0.19944E+00
   0.54900E+01   0.19944E+00
   0.54900E+01   0.19944E+00
   0.54900E+01   0.19941E+00
   0.54900E+01   0.19940E+00
   0.54900E+01   0.19940E+00
   0.54900E+01   0.19940E+00
   0.54900E+01   0.19939E+00
   0.54900E+01   0.19940E+00
   0.54900E+01   0.19939E+00
   0.54900E+01   0.19939E+00
   0.54900E+01   0.19942E+00
   0.54900E+01   0.19941E+00
   0.54900E+01   0.19938E+00
   0.54900E+01   0.19936E+00
   0.54900E+01   0.19935E+00
   0.54900E+01   0.19935E+00
   0.54900E+01   0.19935E+00
   0.54900E+01   0.19935E+00
   0.54900E+01   0.19935E+00
   0.54900E+01   0.19936E+00
   0.54900E+01   0.19937E+00
   0.54900E+01   0.19937E+00
   0.54900E+01   0.19936E+00
   0.54900E+01   0.19935E+00
   0.54900E+01   0.19935E+00
   0.54900E+01   0.19935E+00
   0.54900E+01   0.19933E+00
   0.54900E+01   0.19930E+00
   0.54900E+01   0.19933E+00
   0.54900E+01   0.19929E+00
   0.54900E+01   0.19931E+00
   0.54900E+01   0.19928E+00
   0.54900E+01   0.19928E+00
   0.54900E+01   0.19926E+00
   0.54900E+01   0.19926E+00
   0.54900E+01   0.19925E+00
   0.54900E+01   0.19925E+00
   0.54900E+01   0.19925E+00
   0.54900E+01   0.19922E+00
   0.54900E+01   0.19923E+00
   0.54900E+01   0.19923E+00
   0.54900E+01   0.19923E+00
   0.54900E+01   0.19924E+00
   0.54900E+01   0.19924E+00
   0.54900E+01   0.19924E+00
   0.54900E+01   0.19924E+00
   0.54900E+01   0.19924E+00
   0.54900E+01   0.19925E+00
   0.54900E+01   0.19923E+00
   0.54900E+01   0.19923E+00
   0.54900E+01   0.19921E+00
   0.54900E+01   0.19919E+00
   0.54900E+01   0.19919E+00
   0.54900E+01   0.19918E+00
   0.54900E+01   0.19920E+00
   0.54900E+01   0.19916E+00
   0.54900E+01   0.19917E+00
   0.54900E+01   0.19914E+00
   0.54900E+01   0.19914E+00
   0.54900E+01   0.19914E+00
   0.54900E+01   0.19915E+00
   0.54900E+01   0.19916E+00
   0.54900E+01   0.19914E+00
   0.54900E+01   0.19914E+00
   0.54900E+01   0.19914E+00
   0.54900E+01   0.19913E+00
   0.54900E+01   0.19913E+00
   0.54900E+01   0.19913E+00
   0.54900E+01   0.19913E+00
   0.54900E+01   0.19914E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19912E+00
   0.54900E+01   0.19907E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19907E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19907E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19907E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19911E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19910E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19909E+00
   0.54900E+01   0.19910E+00
   0.55000E+01   0.19873E+00
   0.55000E+01   0.19873E+00
   0.55000E+01   0.19873E+00
   0.54900E+01   0.19908E+00
   0.55000E+01   0.19872E+00
   0.55000E+01   0.19872E+00
   0.54900E+01   0.19908E+00
   0.54900E+01   0.19907E+00
   0.55000E+01   0.19871E+00
   0.55000E+01   0.19872E+00
   0.55000E+01   0.19871E+00
   0.55000E+01   0.19871E+00
   0.55000E+01   0.19870E+00
   0.54900E+01   0.19906E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19868E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19871E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19871E+00
   0.55000E+01   0.19870E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19869E+00
   0.55000E+01   0.19868E+00
   0.55000E+01   0.19868E+00
   0.55000E+01   0.19867E+00
   0.55000E+01   0.19866E+00
   0.55000E+01   0.19866E+00
   0.55000E+01   0.19866E+00
   0.55000E+01   0.19864E+00
   0.55000E+01   0.19866E+00
   0.55000E+01   0.19865E+00
   0.55000E+01   0.19866E+00
   0.55000E+01   0.19866E+00
   0.55000E+01   0.19864E+00
   0.55000E+01   0.19865E+00
   0.55000E+01   0.19864E+00
   0.55000E+01   0.19859E+00
   0.55000E+01   0.19861E+00
   0.55000E+01   0.19859E+00
   0.55000E+01   0.19859E+00
   0.55000E+01   0.19861E+00
   0.54900E+01   0.19893E+00
   0.55000E+01   0.19860E+00
   0.54900E+01   0.19892E+00
   0.55000E+01   0.19859E+00
   0.55000E+01   0.19858E+00
   0.55000E+01   0.19857E+00
   0.55000E+01   0.19858E+00
   0.55000E+01   0.19858E+00
   0.55000E+01   0.19859E+00
   0.55000E+01   0.19859E+00
   0.55000E+01   0.19859E+00
   0.55000E+01   0.19858E+00
   0.55000E+01   0.19857E+00
   0.55000E+01   0.19858E+00
   0.55000E+01   0.19856E+00
   0.55000E+01   0.19856E+00
   0.55000E+01   0.19855E+00
   0.55000E+01   0.19856E+00
   0.55000E+01   0.19856E+00
   0.55000E+01   0.19853E+00
   0.55000E+01   0.19854E+00
   0.55000E+01   0.19854E+00
   0.55000E+01   0.19853E+00
   0.55000E+01   0.19854E+00
   0.55000E+01   0.19854E+00
   0.55000E+01   0.19855E+00
   0.55000E+01   0.19853E+00
   0.55000E+01   0.19854E+00
   0.55000E+01   0.19856E+00
   0.55000E+01   0.19856E+00
   0.55000E+01   0.19856E+00
   0.55000E+01   0.19856E+00
   0.55000E+01   0.19853E+00
   0.55000E+01   0.19852E+00
   0.55000E+01   0.19851E+00
   0.55000E+01   0.19850E+00
   0.55000E+01   0.19850E+00
   0.55000E+01   0.19848E+00
   0.54900E+01   0.19880E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19845E+00
   0.55000E+01   0.19845E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19845E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19844E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19843E+00
   0.55000E+01   0.19842E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19842E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19839E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19839E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19839E+00
   0.55000E+01   0.19842E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19842E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19841E+00
   0.55000E+01   0.19840E+00
   0.55000E+01   0.19837E+00
   0.55000E+01   0.19838E+00
   0.55000E+01   0.19837E+00
   0.55000E+01   0.19838E+00
   0.55000E+01   0.19837E+00
   0.55000E+01   0.19837E+00
   0.55000E+01   0.19837E+00
   0.55000E+01   0.19832E+00
   0.55000E+01   0.19832E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19833E+00
   0.55000E+01   0.19832E+00
   0.55000E+01   0.19832E+00
   0.55000E+01   0.19831E+00
   0.55000E+01   0.19830E+00
   0.55000E+01   0.19830E+00
   0.55000E+01   0.19831E+00
   0.55000E+01   0.19829E+00
   0.55000E+01   0.19829E+00
   0.55000E+01   0.19829E+00
   0.55000E+01   0.19829E+00
   0.55000E+01   0.19829E+00
   0.55000E+01   0.19826E+00
   0.55000E+01   0.19827E+00
   0.55000E+01   0.19827E+00
   0.55000E+01   0.19827E+00
   0.55000E+01   0.19827E+00
   0.55000E+01   0.19825E+00
   0.55000E+01   0.19825E+00
   0.55000E+01   0.19824E+00
   0.55000E+01   0.19824E+00
   0.55000E+01   0.19825E+00
   0.55000E+01   0.19825E+00
   0.55000E+01   0.19825E+00
   0.55000E+01   0.19825E+00
   0.55000E+01   0.19825E+00
   0.55000E+01   0.19823E+00
   0.55000E+01   0.19822E+00
   0.55000E+01   0.19822E+00
   0.55000E+01   0.19821E+00
   0.55000E+01   0.19820E+00
   0.55000E+01   0.19820E+00
   0.55000E+01   0.19820E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19818E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19818E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19819E+00
   0.55000E+01   0.19817E+00
   0.55000E+01   0.19817E+00
   0.55000E+01   0.19816E+00
   0.55000E+01   0.19817E+00
   0.55000E+01   0.19817E+00
   0.55000E+01   0.19816E+00
   0.55000E+01   0.19816E+00
   0.55000E+01   0.19813E+00
   0.55000E+01   0.19812E+00
   0.55000E+01   0.19812E+00
   0.55000E+01   0.19813E+00
   0.55000E+01   0.19814E+00
   0.55000E+01   0.19814E+00
   0.55000E+01   0.19814E+00
   0.55000E+01   0.19814E+00
   0.55000E+01   0.19811E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19812E+00
   0.55000E+01   0.19807E+00
   0.55000E+01   0.19807E+00
   0.55000E+01   0.19808E+00
   0.55000E+01   0.19808E+00
   0.55000E+01   0.19808E+00
   0.55000E+01   0.19809E+00
   0.55000E+01   0.19808E+00
   0.55000E+01   0.19808E+00
   0.55000E+01   0.19808E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19808E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19810E+00
   0.55000E+01   0.19811E+00
   0.55000E+01   0.19811E+00
   0.55000E+01   0.19811E+00
   0.55000E+01   0.19811E+00
   0.55000E+01   0.19812E+00
   0.55100E+01   0.19778E+00
   0.55000E+01   0.19814E+00
   0.55100E+01   0.19779E+00
   0.55100E+01   0.19778E+00
   0.55100E+01   0.19778E+00
   0.55100E+01   0.19778E+00
   0.55100E+01   0.19778E+00
   0.55100E+01   0.19778E+00
   0.55100E+01   0.19778E+00
   0.55100E+01   0.19778E+00
   0.55100E+01   0.19778E+00
   0.55100E+01   0.19777E+00
   0.55100E+01   0.19777E+00
   0.55100E+01   0.19777E+00
   0.55100E+01   0.19777E+00
   0.55100E+01   0.19777E+00
   0.55100E+01   0.19777E+00
   0.55100E+01   0.19777E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19777E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19776E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19775E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19773E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19774E+00
   0.55100E+01   0.19773E+00
   0.55100E+01   0.19772E+00
   0.55100E+01   0.19772E+00
   0.55100E+01   0.19772E+00
   0.55100E+01   0.19772E+00
   0.55100E+01   0.19772E+00
   0.55100E+01   0.19771E+00
   0.55100E+01   0.19769E+00
   0.55100E+01   0.19770E+00
   0.55100E+01   0.19770E+00
   0.55100E+01   0.19770E+00
   0.55100E+01   0.19770E+00
   0.55100E+01   0.19769E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19766E+00
   0.55100E+01   0.19767E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19767E+00
   0.55100E+01   0.19767E+00
   0.55100E+01   0.19766E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19765E+00
   0.55100E+01   0.19768E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19762E+00
   0.55100E+01   0.19763E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19763E+00
   0.55100E+01   0.19762E+00
   0.55100E+01   0.19761E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19763E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19765E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19764E+00
   0.55100E+01   0.19762E+00
   0.55100E+01   0.19761E+00
   0.55100E+01   0.19763E+00
   0.55100E+01   0.19763E+00
   0.55100E+01   0.19762E+00
   0.55100E+01   0.19762E+00
   0.55100E+01   0.19762E+00
   0.55100E+01   0.19761E+00
   0.55100E+01   0.19763E+00
   0.55100E+01   0.19762E+00
   0.55100E+01   0.19758E+00
   0.55100E+01   0.19758E+00
   0.55100E+01   0.19758E+00
   0.55100E+01   0.19758E+00
   0.55100E+01   0.19758E+00
   0.55100E+01   0.19755E+00
   0.55100E+01   0.19753E+00
   0.55100E+01   0.19752E+00
   0.55100E+01   0.19748E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19748E+00
   0.55100E+01   0.19748E+00
   0.55100E+01   0.19748E+00
   0.55100E+01   0.19748E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19744E+00
   0.55100E+01   0.19744E+00
   0.55100E+01   0.19743E+00
   0.55100E+01   0.19744E+00
   0.55100E+01   0.19744E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19747E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19746E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19744E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19745E+00
   0.55100E+01   0.19743E+00
   0.55100E+01   0.19742E+00
   0.55100E+01   0.19741E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19741E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19741E+00
   0.55100E+01   0.19741E+00
   0.55100E+01   0.19741E+00
   0.55100E+01   0.19741E+00
   0.55100E+01   0.19738E+00
   0.55100E+01   0.19741E+00
   0.55100E+01   0.19738E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19738E+00
   0.55100E+01   0.19741E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19740E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19739E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19735E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19734E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19737E+00
   0.55100E+01   0.19737E+00
   0.55100E+01   0.19737E+00
   0.55100E+01   0.19736E+00
   0.55100E+01   0.19733E+00
   0.55100E+01   0.19734E+00
   0.55100E+01   0.19734E+00
   0.55100E+01   0.19737E+00
   0.55100E+01   0.19737E+00
   0.55100E+01   0.19737E+00
   0.55100E+01   0.19731E+00
   0.55100E+01   0.19731E+00
   0.55100E+01   0.19730E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19727E+00
   0.55100E+01   0.19727E+00
   0.55100E+01   0.19726E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19727E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19729E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19727E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19729E+00
   0.55100E+01   0.19729E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19728E+00
   0.55100E+01   0.19726E+00
   0.55100E+01   0.19724E+00
   0.55100E+01   0.19722E+00
   0.55100E+01   0.19722E+00
   0.55100E+01   0.19721E+00
   0.55100E+01   0.19721E+00
   0.55100E+01   0.19718E+00
   0.55100E+01   0.19719E+00
   0.55100E+01   0.19718E+00
   0.55100E+01   0.19717E+00
   0.55100E+01   0.19715E+00
   0.55100E+01   0.19714E+00
   0.55100E+01   0.19715E+00
   0.55100E+01   0.19714E+00
   0.55100E+01   0.19715E+00
   0.55100E+01   0.19714E+00
   0.55100E+01   0.19716E+00
   0.55100E+01   0.19715E+00
   0.55100E+01   0.19715E+00
   0.55100E+01   0.19716E+00
   0.55100E+01   0.19716E+00
   0.55100E+01   0.19716E+00
   0.55100E+01   0.19716E+00
   0.55100E+01   0.19716E+00
   0.55100E+01   0.19717E+00
   0.55100E+01   0.19716E+00
   0.55100E+01   0.19716E+00
   0.55100E+01   0.19714E+00
   0.55100E+01   0.19712E+00
   0.55100E+01   0.19711E+00
   0.55100E+01   0.19713E+00
   0.55100E+01   0.19712E+00
   0.55100E+01   0.19714E+00
   0.55100E+01   0.19714E+00
   0.55100E+01   0.19712E+00
   0.55100E+01   0.19711E+00
   0.55100E+01   0.19711E+00
   0.55100E+01   0.19709E+00
   0.55100E+01   0.19708E+00
   0.55100E+01   0.19709E+00
   0.55100E+01   0.19706E+00
   0.55100E+01   0.19706E+00
   0.55100E+01   0.19707E+00
   0.55100E+01   0.19707E+00
   0.55100E+01   0.19707E+00
   0.55100E+01   0.19708E+00
   0.55100E+01   0.19708E+00
   0.55100E+01   0.19708E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19679E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19678E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19677E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19676E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19671E+00
   0.55200E+01   0.19671E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19675E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19674E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19671E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19673E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19672E+00
   0.55200E+01   0.19671E+00
   0.55200E+01   0.19671E+00
   0.55200E+01   0.19671E+00
   0.55200E+01   0.19670E+00
   0.55200E+01   0.19669E+00
   0.55200E+01   0.19666E+00
   0.55200E+01   0.19667E+00
   0.55200E+01   0.19666E+00
   0.55200E+01   0.19667E+00
   0.55200E+01   0.19666E+00
   0.55200E+01   0.19665E+00
   0.55200E+01   0.19664E+00
   0.55200E+01   0.19664E+00
   0.55200E+01   0.19664E+00
   0.55200E+01   0.19662E+00
   0.55200E+01   0.19661E+00
   0.55200E+01   0.19659E+00
   0.55200E+01   0.19660E+00
   0.55200E+01   0.19661E+00
   0.55200E+01   0.19661E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19659E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19655E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19660E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19655E+00
   0.55200E+01   0.19655E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19659E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19656E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19659E+00
   0.55200E+01   0.19659E+00
   0.55200E+01   0.19660E+00
   0.55200E+01   0.19661E+00
   0.55300E+01   0.19627E+00
   0.55200E+01   0.19663E+00
   0.55200E+01   0.19663E+00
   0.55300E+01   0.19627E+00
   0.55300E+01   0.19627E+00
   0.55300E+01   0.19627E+00
   0.55200E+01   0.19662E+00
   0.55200E+01   0.19660E+00
   0.55300E+01   0.19626E+00
   0.55200E+01   0.19660E+00
   0.55200E+01   0.19660E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19658E+00
   0.55200E+01   0.19659E+00
   0.55200E+01   0.19659E+00
   0.55200E+01   0.19659E+00
   0.55200E+01   0.19657E+00
   0.55200E+01   0.19655E+00
   0.55200E+01   0.19655E+00
   0.55200E+01   0.19655E+00
   0.55200E+01   0.19655E+00
   0.55200E+01   0.19654E+00
   0.55200E+01   0.19650E+00
   0.55200E+01   0.19654E+00
   0.55200E+01   0.19652E+00
   0.55200E+01   0.19650E+00
   0.55200E+01   0.19650E+00
   0.55200E+01   0.19649E+00
   0.55200E+01   0.19649E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19648E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19648E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19648E+00
   0.55200E+01   0.19648E+00
   0.55200E+01   0.19648E+00
   0.55200E+01   0.19648E+00
   0.55200E+01   0.19648E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55200E+01   0.19647E+00
   0.55300E+01   0.19612E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19611E+00
   0.55300E+01   0.19611E+00
   0.55300E+01   0.19611E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19611E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19607E+00
   0.55300E+01   0.19608E+00
   0.55300E+01   0.19607E+00
   0.55300E+01   0.19608E+00
   0.55300E+01   0.19608E+00
   0.55300E+01   0.19607E+00
   0.55300E+01   0.19608E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19610E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19609E+00
   0.55300E+01   0.19608E+00
   0.55300E+01   0.19606E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19603E+00
   0.55300E+01   0.19604E+00
   0.55300E+01   0.19601E+00
   0.55300E+01   0.19601E+00
   0.55300E+01   0.19600E+00
   0.55300E+01   0.19600E+00
   0.55300E+01   0.19600E+00
   0.55300E+01   0.19600E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19598E+00
   0.55300E+01   0.19598E+00
   0.55300E+01   0.19600E+00
   0.55300E+01   0.19600E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19598E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19598E+00
   0.55300E+01   0.19597E+00
   0.55300E+01   0.19596E+00
   0.55300E+01   0.19597E+00
   0.55300E+01   0.19596E+00
   0.55300E+01   0.19597E+00
   0.55300E+01   0.19595E+00
   0.55300E+01   0.19594E+00
   0.55300E+01   0.19595E+00
   0.55300E+01   0.19596E+00
   0.55300E+01   0.19596E+00
   0.55300E+01   0.19597E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19601E+00
   0.55300E+01   0.19603E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19601E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19601E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19600E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19600E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19601E+00
   0.55300E+01   0.19602E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19599E+00
   0.55300E+01   0.19598E+00
   0.55300E+01   0.19598E+00
   0.55300E+01   0.19597E+00
   0.55300E+01   0.19596E+00
   0.55300E+01   0.19597E+00
   0.55300E+01   0.19596E+00
   0.55300E+01   0.19594E+00
   0.55300E+01   0.19592E+00
   0.55300E+01   0.19592E+00
   0.55300E+01   0.19593E+00
   0.55300E+01   0.19591E+00
   0.55300E+01   0.19593E+00
   0.55300E+01   0.19593E+00
   0.55300E+01   0.19593E+00
   0.55300E+01   0.19592E+00
   0.55300E+01   0.19593E+00
   0.55300E+01   0.19592E+00
   0.55300E+01   0.19592E+00
   0.55300E+01   0.19591E+00
   0.55300E+01   0.19591E+00
   0.55300E+01   0.19590E+00
   0.55300E+01   0.19591E+00
   0.55300E+01   0.19589E+00
   0.55300E+01   0.19588E+00
   0.55300E+01   0.19588E+00
   0.55300E+01   0.19587E+00
   0.55300E+01   0.19587E+00
   0.55300E+01   0.19588E+00
   0.55300E+01   0.19587E+00
   0.55300E+01   0.19588E+00
   0.55300E+01   0.19587E+00
   0.55300E+01   0.19588E+00
   0.55300E+01   0.19585E+00
   0.55300E+01   0.19587E+00
   0.55300E+01   0.19585E+00
   0.55300E+01   0.19584E+00
   0.55300E+01   0.19584E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19580E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19584E+00
   0.55300E+01   0.19584E+00
   0.55300E+01   0.19584E+00
   0.55300E+01   0.19583E+00
   0.55300E+01   0.19583E+00
   0.55300E+01   0.19580E+00
   0.55300E+01   0.19580E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19582E+00
   0.55300E+01   0.19581E+00
   0.55300E+01   0.19580E+00
   0.55300E+01   0.19580E+00
   0.55300E+01   0.19579E+00
   0.55300E+01   0.19579E+00
   0.55300E+01   0.19579E+00
   0.55300E+01   0.19579E+00
   0.55300E+01   0.19579E+00
   0.55300E+01   0.19580E+00
   0.55300E+01   0.19580E+00
   0.55300E+01   0.19580E+00
   0.55300E+01   0.19580E+00
   0.55400E+01   0.19545E+00
   0.55400E+01   0.19545E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19547E+00
   0.55400E+01   0.19548E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19545E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19546E+00
   0.55400E+01   0.19545E+00
   0.55400E+01   0.19545E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19545E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19544E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19543E+00
   0.55400E+01   0.19541E+00
   0.55400E+01   0.19541E+00
   0.55400E+01   0.19541E+00
   0.55400E+01   0.19541E+00
   0.55400E+01   0.19541E+00
   0.55400E+01   0.19541E+00
   0.55400E+01   0.19540E+00
   0.55400E+01   0.19540E+00
   0.55400E+01   0.19539E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19539E+00
   0.55400E+01   0.19540E+00
   0.55400E+01   0.19540E+00
   0.55400E+01   0.19540E+00
   0.55400E+01   0.19540E+00
   0.55400E+01   0.19539E+00
   0.55400E+01   0.19540E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19537E+00
   0.55400E+01   0.19537E+00
   0.55400E+01   0.19537E+00
   0.55400E+01   0.19537E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19539E+00
   0.55400E+01   0.19539E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19538E+00
   0.55400E+01   0.19536E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19536E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19536E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19536E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19534E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19536E+00
   0.55400E+01   0.19535E+00
   0.55400E+01   0.19534E+00
   0.55400E+01   0.19533E+00
   0.55400E+01   0.19532E+00
   0.55400E+01   0.19533E+00
   0.55400E+01   0.19531E+00
   0.55400E+01   0.19532E+00
   0.55400E+01   0.19529E+00
   0.55400E+01   0.19527E+00
   0.55400E+01   0.19527E+00
   0.55400E+01   0.19527E+00
   0.55400E+01   0.19526E+00
   0.55400E+01   0.19528E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19526E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19522E+00
   0.55400E+01   0.19522E+00
   0.55400E+01   0.19522E+00
   0.55400E+01   0.19522E+00
   0.55400E+01   0.19522E+00
   0.55400E+01   0.19519E+00
   0.55400E+01   0.19521E+00
   0.55400E+01   0.19521E+00
   0.55400E+01   0.19519E+00
   0.55400E+01   0.19522E+00
   0.55400E+01   0.19521E+00
   0.55400E+01   0.19521E+00
   0.55400E+01   0.19523E+00
   0.55400E+01   0.19521E+00
   0.55400E+01   0.19521E+00
   0.55400E+01   0.19522E+00
   0.55400E+01   0.19523E+00
   0.55400E+01   0.19523E+00
   0.55400E+01   0.19523E+00
   0.55400E+01   0.19523E+00
   0.55400E+01   0.19523E+00
   0.55400E+01   0.19523E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19523E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19522E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19525E+00
   0.55500E+01   0.19490E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19526E+00
   0.55400E+01   0.19526E+00
   0.55400E+01   0.19527E+00
   0.55400E+01   0.19527E+00
   0.55400E+01   0.19527E+00
   0.55400E+01   0.19527E+00
   0.55400E+01   0.19526E+00
   0.55400E+01   0.19526E+00
   0.55400E+01   0.19525E+00
   0.55500E+01   0.19490E+00
   0.55400E+01   0.19525E+00
   0.55400E+01   0.19525E+00
   0.55500E+01   0.19489E+00
   0.55400E+01   0.19523E+00
   0.55500E+01   0.19488E+00
   0.55400E+01   0.19522E+00
   0.55500E+01   0.19488E+00
   0.55400E+01   0.19522E+00
   0.55500E+01   0.19488E+00
   0.55400E+01   0.19524E+00
   0.55400E+01   0.19523E+00
   0.55500E+01   0.19490E+00
   0.55500E+01   0.19490E+00
   0.55500E+01   0.19490E+00
   0.55500E+01   0.19490E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19489E+00
   0.55500E+01   0.19488E+00
   0.55500E+01   0.19488E+00
   0.55500E+01   0.19486E+00
   0.55500E+01   0.19485E+00
   0.55500E+01   0.19486E+00
   0.55500E+01   0.19486E+00
   0.55500E+01   0.19486E+00
   0.55500E+01   0.19486E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19485E+00
   0.55500E+01   0.19488E+00
   0.55500E+01   0.19488E+00
   0.55500E+01   0.19488E+00
   0.55500E+01   0.19488E+00
   0.55500E+01   0.19488E+00
   0.55500E+01   0.19486E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19488E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19487E+00
   0.55500E+01   0.19485E+00
   0.55500E+01   0.19485E+00
   0.55500E+01   0.19484E+00
   0.55500E+01   0.19483E+00
   0.55500E+01   0.19482E+00
   0.55500E+01   0.19485E+00
   0.55500E+01   0.19484E+00
   0.55500E+01   0.19482E+00
   0.55500E+01   0.19482E+00
   0.55500E+01   0.19482E+00
   0.55500E+01   0.19478E+00
   0.55500E+01   0.19478E+00
   0.55500E+01   0.19481E+00
   0.55500E+01   0.19481E+00
   0.55500E+01   0.19480E+00
   0.55500E+01   0.19481E+00
   0.55500E+01   0.19477E+00
   0.55500E+01   0.19477E+00
   0.55500E+01   0.19477E+00
   0.55500E+01   0.19477E+00
   0.55500E+01   0.19477E+00
   0.55500E+01   0.19475E+00
   0.55500E+01   0.19475E+00
   0.55500E+01   0.19476E+00
   0.55500E+01   0.19477E+00
   0.55500E+01   0.19474E+00
   0.55500E+01   0.19475E+00
   0.55500E+01   0.19475E+00
   0.55500E+01   0.19475E+00
   0.55500E+01   0.19470E+00
   0.55500E+01   0.19474E+00
   0.55500E+01   0.19472E+00
   0.55500E+01   0.19469E+00
   0.55500E+01   0.19471E+00
   0.55500E+01   0.19471E+00
   0.55500E+01   0.19469E+00
   0.55500E+01   0.19470E+00
   0.55500E+01   0.19471E+00
   0.55500E+01   0.19469E+00
   0.55500E+01   0.19470E+00
   0.55500E+01   0.19469E+00
   0.55500E+01   0.19469E+00
   0.55500E+01   0.19471E+00
   0.55500E+01   0.19467E+00
   0.55500E+01   0.19468E+00
   0.55500E+01   0.19467E+00
   0.55500E+01   0.19468E+00
   0.55500E+01   0.19468E+00
   0.55500E+01   0.19468E+00
   0.55500E+01   0.19467E+00
   0.55500E+01   0.19468E+00
   0.55500E+01   0.19465E+00
   0.55500E+01   0.19465E+00
   0.55500E+01   0.19464E+00
   0.55500E+01   0.19464E+00
   0.55500E+01   0.19465E+00
   0.55500E+01   0.19465E+00
   0.55500E+01   0.19464E+00
   0.55500E+01   0.19464E+00
   0.55500E+01   0.19465E+00
   0.55500E+01   0.19463E+00
   0.55500E+01   0.19459E+00
   0.55500E+01   0.19460E+00
   0.55500E+01   0.19460E+00
   0.55500E+01   0.19460E+00
   0.55500E+01   0.19459E+00
   0.55500E+01   0.19460E+00
   0.55500E+01   0.19459E+00
   0.55500E+01   0.19459E+00
   0.55500E+01   0.19460E+00
   0.55500E+01   0.19461E+00
   0.55500E+01   0.19461E+00
   0.55500E+01   0.19459E+00
   0.55500E+01   0.19460E+00
   0.55500E+01   0.19459E+00
   0.55500E+01   0.19460E+00
   0.55500E+01   0.19460E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19459E+00
   0.55500E+01   0.19459E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19454E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19451E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19451E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19451E+00
   0.55500E+01   0.19451E+00
   0.55500E+01   0.19451E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19452E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19458E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19457E+00
   0.55500E+01   0.19456E+00
   0.55500E+01   0.19454E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19454E+00
   0.55500E+01   0.19453E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19454E+00
   0.55500E+01   0.19454E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19455E+00
   0.55500E+01   0.19455E+00
   0.55600E+01   0.19422E+00
   0.55600E+01   0.19423E+00
   0.55600E+01   0.19423E+00
   0.55600E+01   0.19423E+00
   0.55600E+01   0.19423E+00
   0.55600E+01   0.19422E+00
   0.55600E+01   0.19421E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19418E+00
   0.55600E+01   0.19418E+00
   0.55600E+01   0.19418E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19418E+00
   0.55600E+01   0.19418E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19420E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19416E+00
   0.55600E+01   0.19419E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19414E+00
   0.55600E+01   0.19414E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19416E+00
   0.55600E+01   0.19416E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19413E+00
   0.55600E+01   0.19413E+00
   0.55600E+01   0.19414E+00
   0.55600E+01   0.19413E+00
   0.55600E+01   0.19412E+00
   0.55600E+01   0.19413E+00
   0.55600E+01   0.19413E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19415E+00
   0.55600E+01   0.19416E+00
   0.55600E+01   0.19414E+00
   0.55600E+01   0.19413E+00
   0.55600E+01   0.19413E+00
   0.55600E+01   0.19413E+00
   0.55600E+01   0.19412E+00
   0.55600E+01   0.19411E+00
   0.55600E+01   0.19410E+00
   0.55600E+01   0.19412E+00
   0.55600E+01   0.19411E+00
   0.55600E+01   0.19412E+00
   0.55600E+01   0.19408E+00
   0.55600E+01   0.19408E+00
   0.55600E+01   0.19408E+00
   0.55600E+01   0.19409E+00
   0.55600E+01   0.19409E+00
   0.55600E+01   0.19409E+00
   0.55600E+01   0.19406E+00
   0.55600E+01   0.19409E+00
   0.55600E+01   0.19407E+00
   0.55600E+01   0.19409E+00
   0.55600E+01   0.19406E+00
   0.55600E+01   0.19408E+00
   0.55600E+01   0.19409E+00
   0.55600E+01   0.19410E+00
   0.55600E+01   0.19408E+00
   0.55600E+01   0.19404E+00
   0.55600E+01   0.19404E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19403E+00
   0.55600E+01   0.19403E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19404E+00
   0.55600E+01   0.19404E+00
   0.55600E+01   0.19403E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19400E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19400E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19402E+00
   0.55600E+01   0.19400E+00
   0.55600E+01   0.19400E+00
   0.55600E+01   0.19400E+00
   0.55600E+01   0.19400E+00
   0.55600E+01   0.19400E+00
   0.55600E+01   0.19401E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19400E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19398E+00
   0.55600E+01   0.19399E+00
   0.55600E+01   0.19399E+00
   0.55600E+01   0.19399E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19396E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19396E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19396E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19396E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19393E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19397E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19395E+00
   0.55600E+01   0.19394E+00
   0.55600E+01   0.19392E+00
   0.55600E+01   0.19392E+00
   0.55600E+01   0.19392E+00
   0.55600E+01   0.19392E+00
   0.55600E+01   0.19392E+00
   0.55600E+01   0.19392E+00
   0.55600E+01   0.19392E+00
   0.55600E+01   0.19390E+00
   0.55600E+01   0.19390E+00
   0.55600E+01   0.19391E+00
   0.55600E+01   0.19390E+00
   0.55600E+01   0.19389E+00
   0.55600E+01   0.19388E+00
   0.55600E+01   0.19388E+00
   0.55600E+01   0.19386E+00
   0.55600E+01   0.19387E+00
   0.55600E+01   0.19386E+00
   0.55600E+01   0.19386E+00
   0.55600E+01   0.19386E+00
   0.55600E+01   0.19387E+00
   0.55600E+01   0.19385E+00
   0.55600E+01   0.19386E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19385E+00
   0.55600E+01   0.19385E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19386E+00
   0.55600E+01   0.19387E+00
   0.55600E+01   0.19387E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19385E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19384E+00
   0.55600E+01   0.19382E+00
   0.55600E+01   0.19381E+00
   0.55600E+01   0.19381E+00
   0.55600E+01   0.19381E+00
   0.55600E+01   0.19381E+00
   0.55600E+01   0.19380E+00
   0.55600E+01   0.19378E+00
   0.55600E+01   0.19379E+00
   0.55600E+01   0.19379E+00
   0.55600E+01   0.19378E+00
   0.55600E+01   0.19379E+00
   0.55600E+01   0.19379E+00
   0.55600E+01   0.19380E+00
   0.55600E+01   0.19378E+00
   0.55600E+01   0.19378E+00
   0.55600E+01   0.19378E+00
   0.55600E+01   0.19378E+00
   0.55600E+01   0.19378E+00
   0.55600E+01   0.19378E+00
   0.55600E+01   0.19375E+00
   0.55600E+01   0.19374E+00
   0.55600E+01   0.19375E+00
   0.55600E+01   0.19375E+00
   0.55600E+01   0.19373E+00
   0.55600E+01   0.19373E+00
   0.55600E+01   0.19372E+00
   0.55600E+01   0.19372E+00
   0.55600E+01   0.19371E+00
   0.55600E+01   0.19371E+00
   0.55700E+01   0.19333E+00
   0.55600E+01   0.19367E+00
   0.55600E+01   0.19367E+00
   0.55600E+01   0.19367E+00
   0.55600E+01   0.19368E+00
   0.55600E+01   0.19367E+00
   0.55700E+01   0.19333E+00
   0.55600E+01   0.19367E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19333E+00
   0.55600E+01   0.19367E+00
   0.55600E+01   0.19367E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19338E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19338E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19330E+00
   0.55700E+01   0.19331E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19337E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19336E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19335E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19331E+00
   0.55700E+01   0.19331E+00
   0.55700E+01   0.19331E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19333E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55700E+01   0.19334E+00
   0.55800E+01   0.19301E+00
   0.55700E+01   0.19334E+00
   0.55800E+01   0.19300E+00
   0.55800E+01   0.19300E+00
   0.55800E+01   0.19299E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19332E+00
   0.55700E+01   0.19332E+00
   0.55800E+01   0.19297E+00
   0.55700E+01   0.19331E+00
   0.55700E+01   0.19331E+00
   0.55700E+01   0.19330E+00
   0.55700E+01   0.19329E+00
   0.55700E+01   0.19330E+00
   0.55800E+01   0.19297E+00
   0.55800E+01   0.19297E+00
   0.55700E+01   0.19330E+00
   0.55800E+01   0.19299E+00
   0.55800E+01   0.19296E+00
   0.55800E+01   0.19296E+00
   0.55800E+01   0.19297E+00
   0.55800E+01   0.19298E+00
   0.55800E+01   0.19298E+00
   0.55800E+01   0.19298E+00
   0.55800E+01   0.19299E+00
   0.55800E+01   0.19298E+00
   0.55800E+01   0.19296E+00
   0.55800E+01   0.19298E+00
   0.55800E+01   0.19297E+00
   0.55800E+01   0.19298E+00
   0.55800E+01   0.19298E+00
   0.55800E+01   0.19298E+00
   0.55800E+01   0.19295E+00
   0.55800E+01   0.19296E+00
   0.55800E+01   0.19295E+00
   0.55800E+01   0.19295E+00
   0.55800E+01   0.19294E+00
   0.55800E+01   0.19295E+00
   0.55800E+01   0.19293E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19294E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19291E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19291E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19292E+00
   0.55800E+01   0.19293E+00
   0.55800E+01   0.19291E+00
   0.55800E+01   0.19291E+00
   0.55800E+01   0.19291E+00
   0.55800E+01   0.19291E+00
   0.55800E+01   0.19288E+00
   0.55800E+01   0.19289E+00
   0.55800E+01   0.19289E+00
   0.55800E+01   0.19289E+00
   0.55800E+01   0.19289E+00
   0.55800E+01   0.19290E+00
   0.55800E+01   0.19289E+00
   0.55800E+01   0.19290E+00
   0.55800E+01   0.19288E+00
   0.55800E+01   0.19288E+00
   0.55800E+01   0.19287E+00
   0.55800E+01   0.19285E+00
   0.55800E+01   0.19286E+00
   0.55800E+01   0.19286E+00
   0.55800E+01   0.19286E+00
   0.55800E+01   0.19286E+00
   0.55800E+01   0.19285E+00
   0.55800E+01   0.19285E+00
   0.55800E+01   0.19285E+00
   0.55800E+01   0.19285E+00
   0.55800E+01   0.19285E+00
   0.55800E+01   0.19286E+00
   0.55800E+01   0.19286E+00
   0.55800E+01   0.19286E+00
   0.55800E+01   0.19285E+00
   0.55800E+01   0.19284E+00
   0.55800E+01   0.19286E+00
   0.55800E+01   0.19284E+00
   0.55800E+01   0.19285E+00
   0.55800E+01   0.19284E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19283E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19282E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19281E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19278E+00
   0.55800E+01   0.19279E+00
   0.55800E+01   0.19279E+00
   0.55800E+01   0.19279E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19278E+00
   0.55800E+01   0.19279E+00
   0.55800E+01   0.19279E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19280E+00
   0.55800E+01   0.19279E+00
   0.55800E+01   0.19279E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19278E+00
   0.55800E+01   0.19278E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19276E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19277E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19275E+00
   0.55800E+01   0.19273E+00
   0.55800E+01   0.19274E+00
   0.55800E+01   0.19274E+00
   0.55800E+01   0.19273E+00
   0.55800E+01   0.19272E+00
   0.55800E+01   0.19271E+00
   0.55800E+01   0.19272E+00
   0.55800E+01   0.19271E+00
   0.55800E+01   0.19271E+00
   0.55800E+01   0.19271E+00
   0.55800E+01   0.19270E+00
   0.55800E+01   0.19270E+00
   0.55900E+01   0.19237E+00
   0.55900E+01   0.19237E+00
   0.55800E+01   0.19272E+00
   0.55900E+01   0.19237E+00
   0.55800E+01   0.19272E+00
   0.55800E+01   0.19272E+00
   0.55800E+01   0.19272E+00
   0.55800E+01   0.19272E+00
   0.55800E+01   0.19272E+00
   0.55800E+01   0.19272E+00
   0.55800E+01   0.19272E+00
   0.55900E+01   0.19237E+00
   0.55900E+01   0.19237E+00
   0.55800E+01   0.19272E+00
   0.55900E+01   0.19235E+00
   0.55900E+01   0.19234E+00
   0.55800E+01   0.19266E+00
   0.55800E+01   0.19266E+00
   0.55900E+01   0.19231E+00
   0.55900E+01   0.19231E+00
   0.55900E+01   0.19231E+00
   0.55900E+01   0.19231E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19233E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19233E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19233E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19230E+00
   0.55900E+01   0.19231E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19230E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19228E+00
   0.55900E+01   0.19228E+00
   0.55900E+01   0.19228E+00
   0.55900E+01   0.19229E+00
   0.55900E+01   0.19228E+00
   0.55900E+01   0.19230E+00
   0.55900E+01   0.19229E+00
   0.55900E+01   0.19229E+00
   0.55900E+01   0.19231E+00
   0.55900E+01   0.19233E+00
   0.55900E+01   0.19233E+00
   0.55900E+01   0.19233E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19232E+00
   0.55900E+01   0.19231E+00
   0.55900E+01   0.19227E+00
   0.55900E+01   0.19227E+00
   0.55900E+01   0.19226E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19225E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19222E+00
   0.55800E+01   0.19255E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55800E+01   0.19255E+00
   0.55900E+01   0.19223E+00
   0.55800E+01   0.19254E+00
   0.55800E+01   0.19254E+00
   0.55800E+01   0.19254E+00
   0.55800E+01   0.19255E+00
   0.55800E+01   0.19255E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19220E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19219E+00
   0.55900E+01   0.19219E+00
   0.55900E+01   0.19220E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19217E+00
   0.55900E+01   0.19220E+00
   0.55900E+01   0.19217E+00
   0.55900E+01   0.19216E+00
   0.55900E+01   0.19217E+00
   0.55900E+01   0.19217E+00
   0.55900E+01   0.19216E+00
   0.55900E+01   0.19216E+00
   0.55900E+01   0.19217E+00
   0.55900E+01   0.19217E+00
   0.55900E+01   0.19219E+00
   0.55900E+01   0.19219E+00
   0.55900E+01   0.19219E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19220E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19221E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19222E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19224E+00
   0.55900E+01   0.19223E+00
   0.55900E+01   0.19224E+00
   0.56000E+01   0.19190E+00
   0.55900E+01   0.19224E+00
   0.56000E+01   0.19190E+00
   0.56000E+01   0.19190E+00
   0.56000E+01   0.19190E+00
   0.55900E+01   0.19224E+00
   0.56000E+01   0.19190E+00
   0.56000E+01   0.19191E+00
   0.55900E+01   0.19222E+00
   0.56000E+01   0.19189E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19188E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19186E+00
   0.56000E+01   0.19187E+00
   0.56000E+01   0.19185E+00
   0.56000E+01   0.19185E+00
   0.56000E+01   0.19184E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19184E+00
   0.56000E+01   0.19184E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19182E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19184E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19183E+00
   0.56000E+01   0.19184E+00
   0.56000E+01   0.19184E+00
   0.56000E+01   0.19182E+00
   0.56000E+01   0.19181E+00
   0.56000E+01   0.19184E+00
   0.56000E+01   0.19182E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19177E+00
   0.56000E+01   0.19176E+00
   0.56000E+01   0.19175E+00
   0.56000E+01   0.19177E+00
   0.56000E+01   0.19177E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19180E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19179E+00
   0.56000E+01   0.19178E+00
   0.56000E+01   0.19177E+00
   0.56000E+01   0.19177E+00
   0.56000E+01   0.19177E+00
   0.56000E+01   0.19177E+00
   0.56000E+01   0.19175E+00
   0.56000E+01   0.19176E+00
   0.56000E+01   0.19176E+00
   0.56000E+01   0.19177E+00
   0.56000E+01   0.19175E+00
   0.56000E+01   0.19175E+00
   0.56000E+01   0.19173E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19172E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19172E+00
   0.56000E+01   0.19172E+00
   0.56000E+01   0.19172E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19172E+00
   0.56000E+01   0.19172E+00
   0.56000E+01   0.19173E+00
   0.56000E+01   0.19173E+00
   0.56000E+01   0.19173E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19173E+00
   0.56000E+01   0.19175E+00
   0.56000E+01   0.19175E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19174E+00
   0.56000E+01   0.19173E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19167E+00
   0.56000E+01   0.19167E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19170E+00
   0.56000E+01   0.19169E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19168E+00
   0.56100E+01   0.19133E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19167E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19166E+00
   0.56000E+01   0.19168E+00
   0.56000E+01   0.19167E+00
   0.56000E+01   0.19166E+00
   0.56000E+01   0.19167E+00
   0.56100E+01   0.19131E+00
   0.56000E+01   0.19167E+00
   0.56000E+01   0.19167E+00
   0.56000E+01   0.19167E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19133E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19133E+00
   0.56100E+01   0.19133E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19133E+00
   0.56100E+01   0.19133E+00
   0.56100E+01   0.19133E+00
   0.56100E+01   0.19133E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19132E+00
   0.56100E+01   0.19134E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19129E+00
   0.56100E+01   0.19128E+00
   0.56100E+01   0.19129E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19129E+00
   0.56100E+01   0.19130E+00
   0.56100E+01   0.19130E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19129E+00
   0.56100E+01   0.19130E+00
   0.56100E+01   0.19131E+00
   0.56100E+01   0.19129E+00
   0.56100E+01   0.19129E+00
   0.56100E+01   0.19129E+00
   0.56100E+01   0.19126E+00
   0.56100E+01   0.19126E+00
   0.56100E+01   0.19126E+00
   0.56100E+01   0.19129E+00
   0.56100E+01   0.19127E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19126E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19124E+00
   0.56100E+01   0.19121E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19121E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19125E+00
   0.56100E+01   0.19124E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19123E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19122E+00
   0.56100E+01   0.19121E+00
   0.56100E+01   0.19121E+00
   0.56100E+01   0.19121E+00
   0.56100E+01   0.19120E+00
   0.56100E+01   0.19119E+00
   0.56100E+01   0.19117E+00
   0.56100E+01   0.19116E+00
   0.56100E+01   0.19116E+00
   0.56100E+01   0.19116E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19116E+00
   0.56100E+01   0.19117E+00
   0.56100E+01   0.19117E+00
   0.56100E+01   0.19117E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19115E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19117E+00
   0.56100E+01   0.19117E+00
   0.56100E+01   0.19116E+00
   0.56100E+01   0.19118E+00
   0.56100E+01   0.19117E+00
   0.56100E+01   0.19117E+00
   0.56100E+01   0.19115E+00
   0.56100E+01   0.19115E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19110E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19106E+00
   0.56100E+01   0.19106E+00
   0.56100E+01   0.19107E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19110E+00
   0.56100E+01   0.19110E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19110E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19112E+00
   0.56100E+01   0.19112E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19110E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19111E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19106E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19108E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19109E+00
   0.56100E+01   0.19110E+00
   0.56100E+01   0.19112E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19113E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56200E+01   0.19080E+00
   0.56100E+01   0.19114E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56100E+01   0.19114E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19076E+00
   0.56200E+01   0.19077E+00
   0.56200E+01   0.19077E+00
   0.56200E+01   0.19076E+00
   0.56200E+01   0.19077E+00
   0.56200E+01   0.19077E+00
   0.56200E+01   0.19077E+00
   0.56200E+01   0.19077E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19077E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19082E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19082E+00
   0.56200E+01   0.19082E+00
   0.56200E+01   0.19082E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19082E+00
   0.56200E+01   0.19082E+00
   0.56200E+01   0.19082E+00
   0.56200E+01   0.19081E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19080E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19079E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19076E+00
   0.56200E+01   0.19078E+00
   0.56200E+01   0.19076E+00
   0.56200E+01   0.19076E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19074E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19072E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19075E+00
   0.56200E+01   0.19074E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19073E+00
   0.56200E+01   0.19072E+00
   0.56200E+01   0.19071E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19068E+00
   0.56200E+01   0.19068E+00
   0.56200E+01   0.19068E+00
   0.56200E+01   0.19068E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19071E+00
   0.56200E+01   0.19072E+00
   0.56200E+01   0.19072E+00
   0.56200E+01   0.19072E+00
   0.56200E+01   0.19072E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19072E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19071E+00
   0.56200E+01   0.19071E+00
   0.56200E+01   0.19071E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19070E+00
   0.56300E+01   0.19037E+00
   0.56300E+01   0.19036E+00
   0.56300E+01   0.19037E+00
   0.56300E+01   0.19037E+00
   0.56300E+01   0.19037E+00
   0.56200E+01   0.19070E+00
   0.56200E+01   0.19068E+00
   0.56300E+01   0.19037E+00
   0.56200E+01   0.19068E+00
   0.56200E+01   0.19069E+00
   0.56200E+01   0.19068E+00
   0.56200E+01   0.19067E+00
   0.56200E+01   0.19066E+00
   0.56200E+01   0.19067E+00
   0.56200E+01   0.19065E+00
   0.56200E+01   0.19064E+00
   0.56200E+01   0.19063E+00
   0.56200E+01   0.19065E+00
   0.56200E+01   0.19064E+00
   0.56200E+01   0.19063E+00
   0.56200E+01   0.19064E+00
   0.56300E+01   0.19032E+00
   0.56300E+01   0.19032E+00
   0.56200E+01   0.19065E+00
   0.56300E+01   0.19031E+00
   0.56200E+01   0.19064E+00
   0.56300E+01   0.19031E+00
   0.56200E+01   0.19064E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19032E+00
   0.56300E+01   0.19032E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19032E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19032E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19032E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19032E+00
   0.56300E+01   0.19032E+00
   0.56300E+01   0.19030E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19031E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19027E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19028E+00
   0.56300E+01   0.19029E+00
   0.56300E+01   0.19023E+00
   0.56300E+01   0.19024E+00
   0.56300E+01   0.19026E+00
   0.56300E+01   0.19024E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19022E+00
   0.56300E+01   0.19023E+00
   0.56300E+01   0.19021E+00
   0.56300E+01   0.19022E+00
   0.56300E+01   0.19025E+00
   0.56300E+01   0.19021E+00
   0.56300E+01   0.19020E+00
   0.56300E+01   0.19017E+00
   0.56300E+01   0.19018E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19017E+00
   0.56300E+01   0.19017E+00
   0.56300E+01   0.19021E+00
   0.56300E+01   0.19017E+00
   0.56300E+01   0.19017E+00
   0.56300E+01   0.19017E+00
   0.56300E+01   0.19017E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19017E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19015E+00
   0.56300E+01   0.19015E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19015E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19016E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19015E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19014E+00
   0.56300E+01   0.19013E+00
   0.56300E+01   0.19012E+00
   0.56300E+01   0.19008E+00
   0.56300E+01   0.19010E+00
   0.56300E+01   0.19008E+00
   0.56300E+01   0.19009E+00
   0.56300E+01   0.19008E+00
   0.56300E+01   0.19009E+00
   0.56300E+01   0.19008E+00
   0.56300E+01   0.19009E+00
   0.56300E+01   0.19009E+00
   0.56300E+01   0.19006E+00
   0.56300E+01   0.19005E+00
   0.56300E+01   0.19005E+00
   0.56300E+01   0.19005E+00
   0.56400E+01   0.18971E+00
   0.56300E+01   0.19004E+00
   0.56300E+01   0.19005E+00
   0.56300E+01   0.19004E+00
   0.56400E+01   0.18971E+00
   0.56300E+01   0.19004E+00
   0.56300E+01   0.19006E+00
   0.56400E+01   0.18974E+00
   0.56400E+01   0.18974E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18974E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18974E+00
   0.56400E+01   0.18974E+00
   0.56400E+01   0.18974E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18975E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18977E+00
   0.56400E+01   0.18977E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18976E+00
   0.56400E+01   0.18977E+00
   0.56400E+01   0.18977E+00
   0.56400E+01   0.18977E+00
   0.56400E+01   0.18978E+00
   0.56400E+01   0.18978E+00
   0.56400E+01   0.18979E+00
   0.56400E+01   0.18979E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18978E+00
   0.56400E+01   0.18979E+00
   0.56400E+01   0.18979E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18980E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18982E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18981E+00
   0.56400E+01   0.18982E+00
   0.56400E+01   0.18980E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18953E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18947E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18946E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18946E+00
   0.56500E+01   0.18946E+00
   0.56500E+01   0.18946E+00
   0.56500E+01   0.18946E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18947E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18951E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18951E+00
   0.56500E+01   0.18951E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18950E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18947E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18949E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18946E+00
   0.56500E+01   0.18944E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18947E+00
   0.56500E+01   0.18946E+00
   0.56500E+01   0.18947E+00
   0.56500E+01   0.18947E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18948E+00
   0.56500E+01   0.18947E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18945E+00
   0.56500E+01   0.18944E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18942E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18944E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18941E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18944E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18943E+00
   0.56500E+01   0.18939E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18940E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18939E+00
   0.56500E+01   0.18940E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18940E+00
   0.56500E+01   0.18940E+00
   0.56500E+01   0.18940E+00
   0.56500E+01   0.18939E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18932E+00
   0.56500E+01   0.18934E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18935E+00
   0.56500E+01   0.18934E+00
   0.56500E+01   0.18935E+00
   0.56500E+01   0.18934E+00
   0.56500E+01   0.18935E+00
   0.56500E+01   0.18935E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18935E+00
   0.56500E+01   0.18935E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18935E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18939E+00
   0.56500E+01   0.18939E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18939E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18939E+00
   0.56500E+01   0.18939E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18938E+00
   0.56500E+01   0.18937E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56500E+01   0.18936E+00
   0.56600E+01   0.18902E+00
   0.56500E+01   0.18936E+00
   0.56600E+01   0.18903E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18903E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18903E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18904E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18903E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18898E+00
   0.56600E+01   0.18897E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18898E+00
   0.56600E+01   0.18897E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18899E+00
   0.56600E+01   0.18897E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18901E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18902E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18900E+00
   0.56600E+01   0.18898E+00
   0.56600E+01   0.18898E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18897E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18897E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18895E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18897E+00
   0.56600E+01   0.18897E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18897E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18895E+00
   0.56600E+01   0.18895E+00
   0.56600E+01   0.18895E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18896E+00
   0.56600E+01   0.18895E+00
   0.56600E+01   0.18894E+00
   0.56600E+01   0.18894E+00
   0.56600E+01   0.18893E+00
   0.56600E+01   0.18893E+00
   0.56600E+01   0.18893E+00
   0.56600E+01   0.18893E+00
   0.56600E+01   0.18893E+00
   0.56600E+01   0.18892E+00
   0.56600E+01   0.18892E+00
   0.56600E+01   0.18892E+00
   0.56600E+01   0.18894E+00
   0.56600E+01   0.18892E+00
   0.56600E+01   0.18893E+00
   0.56600E+01   0.18892E+00
   0.56600E+01   0.18892E+00
   0.56600E+01   0.18892E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18891E+00
   0.56600E+01   0.18889E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18889E+00
   0.56600E+01   0.18889E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18889E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18890E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18886E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18886E+00
   0.56600E+01   0.18886E+00
   0.56600E+01   0.18884E+00
   0.56600E+01   0.18885E+00
   0.56600E+01   0.18884E+00
   0.56600E+01   0.18883E+00
   0.56600E+01   0.18882E+00
   0.56600E+01   0.18883E+00
   0.56600E+01   0.18883E+00
   0.56600E+01   0.18883E+00
   0.56600E+01   0.18883E+00
   0.56600E+01   0.18883E+00
   0.56600E+01   0.18883E+00
   0.56600E+01   0.18883E+00
   0.56600E+01   0.18885E+00
   0.56600E+01   0.18885E+00
   0.56600E+01   0.18885E+00
   0.56600E+01   0.18885E+00
   0.56600E+01   0.18887E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18887E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18887E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18889E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18889E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18889E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18889E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18888E+00
   0.56600E+01   0.18885E+00
   0.56600E+01   0.18885E+00
   0.56600E+01   0.18884E+00
   0.56600E+01   0.18884E+00
   0.56600E+01   0.18884E+00
   0.56600E+01   0.18882E+00
   0.56600E+01   0.18884E+00
   0.56700E+01   0.18851E+00
   0.56600E+01   0.18884E+00
   0.56700E+01   0.18849E+00
   0.56700E+01   0.18850E+00
   0.56700E+01   0.18849E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18846E+00
   0.56700E+01   0.18846E+00
   0.56700E+01   0.18846E+00
   0.56700E+01   0.18846E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18847E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18848E+00
   0.56700E+01   0.18849E+00
   0.56700E+01   0.18849E+00
   0.56700E+01   0.18849E+00
   0.56700E+01   0.18850E+00
   0.56700E+01   0.18850E+00
   0.56700E+01   0.18851E+00
   0.56700E+01   0.18850E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18852E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18856E+00
   0.56700E+01   0.18856E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18856E+00
   0.56700E+01   0.18856E+00
   0.56700E+01   0.18856E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18856E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18853E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18857E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18856E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18856E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18858E+00
   0.56700E+01   0.18854E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18855E+00
   0.56800E+01   0.18824E+00
   0.56700E+01   0.18855E+00
   0.56700E+01   0.18856E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18825E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18822E+00
   0.56700E+01   0.18856E+00
   0.56800E+01   0.18821E+00
   0.56800E+01   0.18822E+00
   0.56700E+01   0.18854E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18824E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18821E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18823E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18822E+00
   0.56800E+01   0.18821E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18820E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18820E+00
   0.56800E+01   0.18820E+00
   0.56800E+01   0.18820E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18821E+00
   0.56800E+01   0.18820E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18820E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18815E+00
   0.56800E+01   0.18815E+00
   0.56800E+01   0.18815E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18815E+00
   0.56800E+01   0.18815E+00
   0.56800E+01   0.18815E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18818E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18817E+00
   0.56800E+01   0.18816E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18820E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18819E+00
   0.56800E+01   0.18815E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18814E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18811E+00
   0.56800E+01   0.18811E+00
   0.56800E+01   0.18811E+00
   0.56800E+01   0.18811E+00
   0.56800E+01   0.18811E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18812E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18813E+00
   0.56800E+01   0.18812E+00
   0.56900E+01   0.18778E+00
   0.56800E+01   0.18812E+00
   0.56900E+01   0.18778E+00
   0.56900E+01   0.18778E+00
   0.56900E+01   0.18778E+00
   0.56900E+01   0.18778E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18783E+00
   0.56900E+01   0.18783E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18778E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18780E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18778E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18783E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18782E+00
   0.56900E+01   0.18781E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18777E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18776E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18776E+00
   0.56900E+01   0.18779E+00
   0.56900E+01   0.18777E+00
   0.56900E+01   0.18777E+00
   0.56900E+01   0.18775E+00
   0.56900E+01   0.18776E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18776E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18773E+00
   0.56900E+01   0.18773E+00
   0.56900E+01   0.18773E+00
   0.56900E+01   0.18770E+00
   0.56900E+01   0.18772E+00
   0.56900E+01   0.18773E+00
   0.56900E+01   0.18772E+00
   0.56900E+01   0.18771E+00
   0.56900E+01   0.18772E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18770E+00
   0.56900E+01   0.18771E+00
   0.56900E+01   0.18770E+00
   0.56900E+01   0.18771E+00
   0.56900E+01   0.18769E+00
   0.56900E+01   0.18769E+00
   0.56900E+01   0.18769E+00
   0.56900E+01   0.18767E+00
   0.56900E+01   0.18768E+00
   0.56900E+01   0.18769E+00
   0.56900E+01   0.18768E+00
   0.56900E+01   0.18769E+00
   0.56900E+01   0.18768E+00
   0.56900E+01   0.18768E+00
   0.56900E+01   0.18771E+00
   0.56900E+01   0.18770E+00
   0.56900E+01   0.18769E+00
   0.56900E+01   0.18769E+00
   0.56900E+01   0.18770E+00
   0.56900E+01   0.18770E+00
   0.56900E+01   0.18772E+00
   0.56900E+01   0.18770E+00
   0.56900E+01   0.18770E+00
   0.56900E+01   0.18772E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18773E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18774E+00
   0.56900E+01   0.18773E+00
   0.57000E+01   0.18741E+00
   0.56900E+01   0.18773E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18742E+00
   0.57000E+01   0.18742E+00
   0.57000E+01   0.18742E+00
   0.57000E+01   0.18742E+00
   0.56900E+01   0.18768E+00
   0.57000E+01   0.18741E+00
   0.56900E+01   0.18769E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18739E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18740E+00
   0.56900E+01   0.18768E+00
   0.57000E+01   0.18737E+00
   0.57000E+01   0.18736E+00
   0.56900E+01   0.18769E+00
   0.56900E+01   0.18767E+00
   0.56900E+01   0.18767E+00
   0.56900E+01   0.18767E+00
   0.57000E+01   0.18733E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18732E+00
   0.56900E+01   0.18760E+00
   0.57000E+01   0.18729E+00
   0.56900E+01   0.18759E+00
   0.57000E+01   0.18727E+00
   0.56900E+01   0.18759E+00
   0.57000E+01   0.18728E+00
   0.57000E+01   0.18727E+00
   0.57000E+01   0.18728E+00
   0.57000E+01   0.18728E+00
   0.57000E+01   0.18728E+00
   0.57000E+01   0.18728E+00
   0.57000E+01   0.18730E+00
   0.57000E+01   0.18730E+00
   0.57000E+01   0.18730E+00
   0.57000E+01   0.18730E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18732E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18732E+00
   0.57000E+01   0.18733E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18731E+00
   0.57000E+01   0.18730E+00
   0.57000E+01   0.18730E+00
   0.57000E+01   0.18732E+00
   0.57000E+01   0.18733E+00
   0.57000E+01   0.18733E+00
   0.57000E+01   0.18734E+00
   0.57000E+01   0.18734E+00
   0.57000E+01   0.18734E+00
   0.57000E+01   0.18734E+00
   0.57000E+01   0.18734E+00
   0.57000E+01   0.18733E+00
   0.57000E+01   0.18735E+00
   0.57000E+01   0.18735E+00
   0.57000E+01   0.18735E+00
   0.57000E+01   0.18734E+00
   0.57000E+01   0.18734E+00
   0.57000E+01   0.18735E+00
   0.57000E+01   0.18736E+00
   0.57000E+01   0.18735E+00
   0.57000E+01   0.18735E+00
   0.57000E+01   0.18736E+00
   0.57000E+01   0.18736E+00
   0.57000E+01   0.18737E+00
   0.57000E+01   0.18737E+00
   0.57000E+01   0.18737E+00
   0.57000E+01   0.18736E+00
   0.57000E+01   0.18737E+00
   0.57000E+01   0.18737E+00
   0.57000E+01   0.18738E+00
   0.57000E+01   0.18737E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18738E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18739E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18739E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18742E+00
   0.57000E+01   0.18740E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18742E+00
   0.57000E+01   0.18741E+00
   0.57000E+01   0.18743E+00
   0.57000E+01   0.18743E+00
   0.57000E+01   0.18743E+00
   0.57000E+01   0.18743E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57000E+01   0.18741E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18711E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18711E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18711E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18710E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18704E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18708E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18709E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18707E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18706E+00
   0.57100E+01   0.18704E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18704E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18700E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18704E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18705E+00
   0.57100E+01   0.18702E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18704E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18703E+00
   0.57100E+01   0.18701E+00
   0.57100E+01   0.18700E+00
   0.57200E+01   0.18668E+00
   0.57100E+01   0.18700E+00
   0.57100E+01   0.18700E+00
   0.57100E+01   0.18699E+00
   0.57100E+01   0.18700E+00
   0.57100E+01   0.18700E+00
   0.57200E+01   0.18666E+00
   0.57100E+01   0.18698E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18668E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18665E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18664E+00
   0.57200E+01   0.18666E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18667E+00
   0.57200E+01   0.18668E+00
   0.57200E+01   0.18668E+00
   0.57200E+01   0.18668E+00
   0.57200E+01   0.18668E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18668E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18669E+00
   0.57200E+01   0.18670E+00
   0.57200E+01   0.18671E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18672E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18674E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18673E+00
   0.57200E+01   0.18675E+00
   0.57200E+01   0.18675E+00
   0.57300E+01   0.18643E+00
   0.57200E+01   0.18675E+00
   0.57200E+01   0.18675E+00
   0.57200E+01   0.18676E+00
   0.57200E+01   0.18676E+00
   0.57200E+01   0.18676E+00
   0.57300E+01   0.18643E+00
   0.57200E+01   0.18675E+00
   0.57200E+01   0.18674E+00
   0.57300E+01   0.18641E+00
   0.57200E+01   0.18675E+00
   0.57300E+01   0.18641E+00
   0.57300E+01   0.18641E+00
   0.57300E+01   0.18641E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57200E+01   0.18670E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18639E+00
   0.57300E+01   0.18639E+00
   0.57300E+01   0.18639E+00
   0.57300E+01   0.18639E+00
   0.57300E+01   0.18640E+00
   0.57300E+01   0.18639E+00
   0.57300E+01   0.18636E+00
   0.57300E+01   0.18638E+00
   0.57200E+01   0.18669E+00
   0.57300E+01   0.18636E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18636E+00
   0.57200E+01   0.18664E+00
   0.57300E+01   0.18635E+00
   0.57200E+01   0.18664E+00
   0.57300E+01   0.18633E+00
   0.57200E+01   0.18665E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18635E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18635E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18635E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18635E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18635E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18633E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18634E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18630E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18627E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18625E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18628E+00
   0.57300E+01   0.18626E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18627E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18631E+00
   0.57300E+01   0.18632E+00
   0.57300E+01   0.18631E+00
   0.57400E+01   0.18599E+00
   0.57300E+01   0.18631E+00
   0.57400E+01   0.18598E+00
   0.57300E+01   0.18629E+00
   0.57300E+01   0.18629E+00
   0.57400E+01   0.18598E+00
   0.57400E+01   0.18599E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18601E+00
   0.57400E+01   0.18600E+00
   0.57400E+01   0.18601E+00
   0.57400E+01   0.18602E+00
   0.57400E+01   0.18601E+00
   0.57400E+01   0.18601E+00
   0.57400E+01   0.18601E+00
   0.57400E+01   0.18601E+00
   0.57400E+01   0.18603E+00
   0.57400E+01   0.18601E+00
   0.57400E+01   0.18603E+00
   0.57400E+01   0.18603E+00
   0.57400E+01   0.18603E+00
   0.57400E+01   0.18603E+00
   0.57400E+01   0.18604E+00
   0.57400E+01   0.18603E+00
   0.57400E+01   0.18604E+00
   0.57400E+01   0.18604E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18610E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18610E+00
   0.57400E+01   0.18610E+00
   0.57400E+01   0.18610E+00
   0.57400E+01   0.18610E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18609E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18608E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18604E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18605E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18607E+00
   0.57400E+01   0.18606E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57400E+01   0.18606E+00
   0.57400E+01   0.18608E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18577E+00
   0.57500E+01   0.18577E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18577E+00
   0.57500E+01   0.18577E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18577E+00
   0.57500E+01   0.18577E+00
   0.57500E+01   0.18577E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18578E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18578E+00
   0.57500E+01   0.18578E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18578E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18569E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18567E+00
   0.57500E+01   0.18568E+00
   0.57500E+01   0.18567E+00
   0.57500E+01   0.18566E+00
   0.57500E+01   0.18567E+00
   0.57500E+01   0.18566E+00
   0.57500E+01   0.18565E+00
   0.57500E+01   0.18564E+00
   0.57500E+01   0.18564E+00
   0.57500E+01   0.18565E+00
   0.57500E+01   0.18564E+00
   0.57500E+01   0.18564E+00
   0.57500E+01   0.18566E+00
   0.57500E+01   0.18567E+00
   0.57500E+01   0.18566E+00
   0.57500E+01   0.18567E+00
   0.57500E+01   0.18568E+00
   0.57500E+01   0.18566E+00
   0.57500E+01   0.18567E+00
   0.57500E+01   0.18567E+00
   0.57500E+01   0.18568E+00
   0.57500E+01   0.18568E+00
   0.57500E+01   0.18569E+00
   0.57500E+01   0.18568E+00
   0.57500E+01   0.18569E+00
   0.57500E+01   0.18569E+00
   0.57500E+01   0.18569E+00
   0.57500E+01   0.18569E+00
   0.57500E+01   0.18569E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18571E+00
   0.57500E+01   0.18571E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18571E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18571E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18571E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18576E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18569E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18571E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18570E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18571E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18575E+00
   0.57500E+01   0.18571E+00
   0.57500E+01   0.18574E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18571E+00
   0.57600E+01   0.18539E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18540E+00
   0.57500E+01   0.18572E+00
   0.57600E+01   0.18539E+00
   0.57600E+01   0.18539E+00
   0.57500E+01   0.18572E+00
   0.57600E+01   0.18540E+00
   0.57500E+01   0.18572E+00
   0.57600E+01   0.18540E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57500E+01   0.18572E+00
   0.57600E+01   0.18540E+00
   0.57500E+01   0.18573E+00
   0.57500E+01   0.18572E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18545E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18545E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18547E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18547E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18548E+00
   0.57600E+01   0.18547E+00
   0.57600E+01   0.18547E+00
   0.57600E+01   0.18547E+00
   0.57600E+01   0.18547E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18547E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18545E+00
   0.57600E+01   0.18545E+00
   0.57600E+01   0.18545E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18545E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18539E+00
   0.57600E+01   0.18543E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18541E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18539E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18539E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18544E+00
   0.57600E+01   0.18546E+00
   0.57600E+01   0.18545E+00
   0.57600E+01   0.18545E+00
   0.57600E+01   0.18542E+00
   0.57600E+01   0.18540E+00
   0.57600E+01   0.18539E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18539E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18536E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18536E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57600E+01   0.18538E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57600E+01   0.18538E+00
   0.57700E+01   0.18506E+00
   0.57600E+01   0.18538E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57600E+01   0.18538E+00
   0.57600E+01   0.18538E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18509E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18510E+00
   0.57700E+01   0.18509E+00
   0.57700E+01   0.18511E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18512E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18509E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18504E+00
   0.57700E+01   0.18502E+00
   0.57700E+01   0.18502E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18503E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18503E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18504E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18499E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18499E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18502E+00
   0.57700E+01   0.18500E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18502E+00
   0.57700E+01   0.18502E+00
   0.57700E+01   0.18502E+00
   0.57700E+01   0.18501E+00
   0.57700E+01   0.18502E+00
   0.57700E+01   0.18504E+00
   0.57700E+01   0.18503E+00
   0.57700E+01   0.18503E+00
   0.57700E+01   0.18504E+00
   0.57700E+01   0.18502E+00
   0.57700E+01   0.18504E+00
   0.57700E+01   0.18503E+00
   0.57700E+01   0.18505E+00
   0.57700E+01   0.18505E+00
   0.57700E+01   0.18503E+00
   0.57700E+01   0.18505E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18505E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18506E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18507E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18509E+00
   0.57700E+01   0.18509E+00
   0.57700E+01   0.18508E+00
   0.57700E+01   0.18509E+00
   0.57700E+01   0.18510E+00
   0.57700E+01   0.18510E+00
   0.57800E+01   0.18479E+00
   0.57700E+01   0.18510E+00
   0.57800E+01   0.18478E+00
   0.57700E+01   0.18510E+00
   0.57800E+01   0.18479E+00
   0.57800E+01   0.18479E+00
   0.57800E+01   0.18479E+00
   0.57800E+01   0.18479E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18480E+00
   0.57800E+01   0.18480E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18481E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18482E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18483E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18485E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18484E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18486E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18487E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18489E+00
   0.57800E+01   0.18490E+00
   0.57800E+01   0.18490E+00
   0.57800E+01   0.18490E+00
   0.57800E+01   0.18491E+00
   0.57800E+01   0.18490E+00
   0.57800E+01   0.18489E+00
   0.57800E+01   0.18491E+00
   0.57800E+01   0.18489E+00
   0.57800E+01   0.18490E+00
   0.57800E+01   0.18489E+00
   0.57800E+01   0.18490E+00
   0.57800E+01   0.18489E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18487E+00
   0.57900E+01   0.18456E+00
   0.57800E+01   0.18488E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18456E+00
   0.57800E+01   0.18488E+00
   0.57800E+01   0.18488E+00
   0.57900E+01   0.18458E+00
   0.57800E+01   0.18490E+00
   0.57800E+01   0.18490E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18461E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18451E+00
   0.57900E+01   0.18453E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18453E+00
   0.57900E+01   0.18454E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18460E+00
   0.57900E+01   0.18460E+00
   0.57900E+01   0.18460E+00
   0.57900E+01   0.18460E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18454E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18453E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18454E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18454E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18453E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18460E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18460E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18459E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18458E+00
   0.57900E+01   0.18457E+00
   0.57900E+01   0.18456E+00
   0.57900E+01   0.18455E+00
   0.57900E+01   0.18456E+00
   0.58000E+01   0.18425E+00
   0.58000E+01   0.18425E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18427E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18428E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18429E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18432E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18432E+00
   0.58000E+01   0.18432E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18435E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18435E+00
   0.58000E+01   0.18435E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18435E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18435E+00
   0.58000E+01   0.18435E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18437E+00
   0.58000E+01   0.18437E+00
   0.58000E+01   0.18437E+00
   0.58000E+01   0.18437E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18436E+00
   0.58000E+01   0.18435E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18435E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18434E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18432E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18430E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18432E+00
   0.58000E+01   0.18433E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58100E+01   0.18399E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58000E+01   0.18431E+00
   0.58100E+01   0.18399E+00
   0.58000E+01   0.18432E+00
   0.58100E+01   0.18400E+00
   0.58000E+01   0.18432E+00
   0.58000E+01   0.18432E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18404E+00
   0.58100E+01   0.18404E+00
   0.58100E+01   0.18405E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18404E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18404E+00
   0.58100E+01   0.18404E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18394E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18394E+00
   0.58100E+01   0.18396E+00
   0.58100E+01   0.18396E+00
   0.58100E+01   0.18396E+00
   0.58100E+01   0.18396E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18396E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18396E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18396E+00
   0.58100E+01   0.18395E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18402E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18399E+00
   0.58200E+01   0.18371E+00
   0.58200E+01   0.18371E+00
   0.58100E+01   0.18403E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18401E+00
   0.58100E+01   0.18399E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18397E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18400E+00
   0.58100E+01   0.18398E+00
   0.58100E+01   0.18399E+00
   0.58200E+01   0.18369E+00
   0.58200E+01   0.18371E+00
   0.58200E+01   0.18369E+00
   0.58200E+01   0.18371E+00
   0.58200E+01   0.18371E+00
   0.58200E+01   0.18371E+00
   0.58200E+01   0.18370E+00
   0.58200E+01   0.18370E+00
   0.58200E+01   0.18371E+00
   0.58200E+01   0.18370E+00
   0.58200E+01   0.18371E+00
   0.58200E+01   0.18371E+00
   0.58200E+01   0.18372E+00
   0.58200E+01   0.18372E+00
   0.58200E+01   0.18372E+00
   0.58200E+01   0.18372E+00
   0.58200E+01   0.18373E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18372E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18373E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18373E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18375E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18375E+00
   0.58200E+01   0.18374E+00
   0.58200E+01   0.18375E+00
   0.58200E+01   0.18376E+00
   0.58200E+01   0.18376E+00
   0.58200E+01   0.18375E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18376E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18377E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18379E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18378E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18379E+00
   0.58200E+01   0.18379E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18384E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18384E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18384E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18384E+00
   0.58200E+01   0.18383E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58200E+01   0.18382E+00
   0.58300E+01   0.18350E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18380E+00
   0.58300E+01   0.18350E+00
   0.58200E+01   0.18381E+00
   0.58200E+01   0.18381E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18351E+00
   0.58200E+01   0.18381E+00
   0.58300E+01   0.18350E+00
   0.58200E+01   0.18380E+00
   0.58200E+01   0.18381E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18353E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18353E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18347E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18347E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18353E+00
   0.58300E+01   0.18353E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18347E+00
   0.58300E+01   0.18346E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18347E+00
   0.58300E+01   0.18347E+00
   0.58300E+01   0.18347E+00
   0.58300E+01   0.18346E+00
   0.58300E+01   0.18345E+00
   0.58300E+01   0.18345E+00
   0.58300E+01   0.18346E+00
   0.58300E+01   0.18344E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18340E+00
   0.58300E+01   0.18340E+00
   0.58300E+01   0.18340E+00
   0.58300E+01   0.18340E+00
   0.58300E+01   0.18341E+00
   0.58300E+01   0.18340E+00
   0.58300E+01   0.18341E+00
   0.58300E+01   0.18341E+00
   0.58300E+01   0.18341E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18341E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18342E+00
   0.58300E+01   0.18344E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18343E+00
   0.58300E+01   0.18344E+00
   0.58300E+01   0.18345E+00
   0.58300E+01   0.18344E+00
   0.58300E+01   0.18344E+00
   0.58300E+01   0.18344E+00
   0.58300E+01   0.18345E+00
   0.58300E+01   0.18344E+00
   0.58300E+01   0.18345E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18348E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18349E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18350E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18351E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18352E+00
   0.58300E+01   0.18353E+00
   0.58300E+01   0.18352E+00
   0.58400E+01   0.18321E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18323E+00
   0.58400E+01   0.18321E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18321E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18323E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18325E+00
   0.58400E+01   0.18326E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18325E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18325E+00
   0.58400E+01   0.18325E+00
   0.58400E+01   0.18325E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18323E+00
   0.58400E+01   0.18322E+00
   0.58400E+01   0.18323E+00
   0.58400E+01   0.18323E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18325E+00
   0.58400E+01   0.18325E+00
   0.58400E+01   0.18324E+00
   0.58400E+01   0.18328E+00
   0.58400E+01   0.18325E+00
   0.58400E+01   0.18328E+00
   0.58400E+01   0.18328E+00
   0.58400E+01   0.18329E+00
   0.58400E+01   0.18328E+00
   0.58400E+01   0.18331E+00
   0.58400E+01   0.18330E+00
   0.58400E+01   0.18330E+00
   0.58400E+01   0.18330E+00
   0.58400E+01   0.18331E+00
   0.58400E+01   0.18330E+00
   0.58400E+01   0.18329E+00
   0.58400E+01   0.18332E+00
   0.58400E+01   0.18329E+00
   0.58400E+01   0.18330E+00
   0.58400E+01   0.18330E+00
   0.58400E+01   0.18330E+00
   0.58400E+01   0.18332E+00
   0.58400E+01   0.18331E+00
   0.58400E+01   0.18331E+00
   0.58400E+01   0.18331E+00
   0.58400E+01   0.18332E+00
   0.58400E+01   0.18332E+00
   0.58400E+01   0.18332E+00
   0.58400E+01   0.18332E+00
   0.58400E+01   0.18332E+00
   0.58400E+01   0.18333E+00
   0.58400E+01   0.18333E+00
   0.58400E+01   0.18333E+00
   0.58400E+01   0.18333E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18333E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18337E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18337E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18338E+00
   0.58400E+01   0.18336E+00
   0.58400E+01   0.18339E+00
   0.58400E+01   0.18338E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18337E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18335E+00
   0.58400E+01   0.18334E+00
   0.58400E+01   0.18333E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18307E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18301E+00
   0.58500E+01   0.18301E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18307E+00
   0.58500E+01   0.18307E+00
   0.58500E+01   0.18307E+00
   0.58500E+01   0.18307E+00
   0.58500E+01   0.18308E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18307E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18306E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18301E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18300E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18299E+00
   0.58500E+01   0.18298E+00
   0.58500E+01   0.18297E+00
   0.58500E+01   0.18299E+00
   0.58500E+01   0.18300E+00
   0.58500E+01   0.18301E+00
   0.58500E+01   0.18299E+00
   0.58500E+01   0.18298E+00
   0.58500E+01   0.18298E+00
   0.58500E+01   0.18298E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18295E+00
   0.58500E+01   0.18295E+00
   0.58500E+01   0.18294E+00
   0.58500E+01   0.18295E+00
   0.58500E+01   0.18295E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18295E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18297E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18297E+00
   0.58500E+01   0.18295E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18296E+00
   0.58500E+01   0.18297E+00
   0.58500E+01   0.18298E+00
   0.58500E+01   0.18297E+00
   0.58500E+01   0.18297E+00
   0.58500E+01   0.18298E+00
   0.58500E+01   0.18298E+00
   0.58500E+01   0.18301E+00
   0.58500E+01   0.18299E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18305E+00
   0.58500E+01   0.18307E+00
   0.58500E+01   0.18308E+00
   0.58500E+01   0.18307E+00
   0.58500E+01   0.18302E+00
   0.58500E+01   0.18304E+00
   0.58500E+01   0.18303E+00
   0.58500E+01   0.18304E+00
   0.58600E+01   0.18276E+00
   0.58500E+01   0.18303E+00
   0.58600E+01   0.18277E+00
   0.58500E+01   0.18304E+00
   0.58600E+01   0.18276E+00
   0.58600E+01   0.18277E+00
   0.58600E+01   0.18277E+00
   0.58600E+01   0.18276E+00
   0.58600E+01   0.18276E+00
   0.58600E+01   0.18275E+00
   0.58600E+01   0.18276E+00
   0.58600E+01   0.18276E+00
   0.58600E+01   0.18277E+00
   0.58600E+01   0.18277E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18280E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18280E+00
   0.58600E+01   0.18280E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18280E+00
   0.58600E+01   0.18280E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18286E+00
   0.58600E+01   0.18286E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18287E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18286E+00
   0.58600E+01   0.18286E+00
   0.58600E+01   0.18286E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18286E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18287E+00
   0.58600E+01   0.18287E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18278E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18279E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18280E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18281E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18283E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18284E+00
   0.58600E+01   0.18282E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18287E+00
   0.58600E+01   0.18285E+00
   0.58600E+01   0.18286E+00
   0.58600E+01   0.18289E+00
   0.58600E+01   0.18289E+00
   0.58600E+01   0.18289E+00
   0.58700E+01   0.18258E+00
   0.58600E+01   0.18289E+00
   0.58600E+01   0.18289E+00
   0.58700E+01   0.18258E+00
   0.58600E+01   0.18288E+00
   0.58700E+01   0.18258E+00
   0.58600E+01   0.18289E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18262E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18262E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18262E+00
   0.58700E+01   0.18263E+00
   0.58700E+01   0.18262E+00
   0.58700E+01   0.18263E+00
   0.58700E+01   0.18263E+00
   0.58700E+01   0.18263E+00
   0.58700E+01   0.18263E+00
   0.58700E+01   0.18262E+00
   0.58700E+01   0.18262E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18262E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18260E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18258E+00
   0.58700E+01   0.18259E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18261E+00
   0.58700E+01   0.18263E+00
   0.58700E+01   0.18264E+00
   0.58700E+01   0.18263E+00
   0.58700E+01   0.18264E+00
   0.58700E+01   0.18265E+00
   0.58700E+01   0.18266E+00
   0.58700E+01   0.18267E+00
   0.58700E+01   0.18270E+00
   0.58700E+01   0.18270E+00
   0.58700E+01   0.18270E+00
   0.58700E+01   0.18271E+00
   0.58700E+01   0.18272E+00
   0.58700E+01   0.18272E+00
   0.58700E+01   0.18272E+00
   0.58700E+01   0.18272E+00
   0.58700E+01   0.18272E+00
   0.58700E+01   0.18273E+00
   0.58700E+01   0.18273E+00
   0.58800E+01   0.18242E+00
   0.58700E+01   0.18274E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18242E+00
   0.58700E+01   0.18274E+00
   0.58700E+01   0.18274E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18244E+00
   0.58700E+01   0.18274E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18246E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18246E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18246E+00
   0.58800E+01   0.18246E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18251E+00
   0.58800E+01   0.18251E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18248E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18247E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18246E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18246E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18243E+00
   0.58800E+01   0.18244E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18245E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18249E+00
   0.58800E+01   0.18252E+00
   0.58800E+01   0.18250E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18256E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18256E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18254E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18252E+00
   0.58800E+01   0.18255E+00
   0.58800E+01   0.18254E+00
   0.58800E+01   0.18253E+00
   0.58800E+01   0.18254E+00
   0.58800E+01   0.18253E+00
   0.58900E+01   0.18225E+00
   0.58800E+01   0.18251E+00
   0.58800E+01   0.18253E+00
   0.58800E+01   0.18252E+00
   0.58800E+01   0.18253E+00
   0.58800E+01   0.18254E+00
   0.58800E+01   0.18254E+00
   0.58900E+01   0.18224E+00
   0.58800E+01   0.18253E+00
   0.58800E+01   0.18255E+00
   0.58900E+01   0.18224E+00
   0.58800E+01   0.18254E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58800E+01   0.18256E+00
   0.58800E+01   0.18256E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18220E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18221E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18221E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18222E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18228E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18228E+00
   0.58900E+01   0.18228E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18226E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18224E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18223E+00
   0.58900E+01   0.18225E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18227E+00
   0.58900E+01   0.18228E+00
   0.58900E+01   0.18230E+00
   0.58900E+01   0.18231E+00
   0.58900E+01   0.18229E+00
   0.58900E+01   0.18230E+00
   0.58900E+01   0.18231E+00
   0.58900E+01   0.18232E+00
   0.58900E+01   0.18231E+00
   0.58900E+01   0.18232E+00
   0.58900E+01   0.18232E+00
   0.58900E+01   0.18232E+00
   0.58900E+01   0.18232E+00
   0.58900E+01   0.18232E+00
   0.59000E+01   0.18201E+00
   0.58900E+01   0.18232E+00
   0.58900E+01   0.18233E+00
   0.58900E+01   0.18232E+00
   0.59000E+01   0.18202E+00
   0.59000E+01   0.18202E+00
   0.59000E+01   0.18202E+00
   0.59000E+01   0.18203E+00
   0.59000E+01   0.18203E+00
   0.59000E+01   0.18203E+00
   0.59000E+01   0.18203E+00
   0.58900E+01   0.18234E+00
   0.59000E+01   0.18203E+00
   0.59000E+01   0.18203E+00
   0.59000E+01   0.18204E+00
   0.59000E+01   0.18204E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18206E+00
   0.59000E+01   0.18204E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18206E+00
   0.59000E+01   0.18206E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18206E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18210E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18210E+00
   0.59000E+01   0.18210E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18215E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18212E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18215E+00
   0.59000E+01   0.18213E+00
   0.59000E+01   0.18215E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18214E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18211E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18210E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18207E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18209E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59000E+01   0.18208E+00
   0.59100E+01   0.18177E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18203E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18202E+00
   0.59000E+01   0.18203E+00
   0.59000E+01   0.18201E+00
   0.59000E+01   0.18201E+00
   0.59000E+01   0.18202E+00
   0.59000E+01   0.18205E+00
   0.59000E+01   0.18206E+00
   0.59100E+01   0.18174E+00
   0.59100E+01   0.18176E+00
   0.59100E+01   0.18176E+00
   0.59100E+01   0.18176E+00
   0.59100E+01   0.18176E+00
   0.59100E+01   0.18176E+00
   0.59100E+01   0.18177E+00
   0.59100E+01   0.18179E+00
   0.59100E+01   0.18179E+00
   0.59100E+01   0.18179E+00
   0.59100E+01   0.18179E+00
   0.59100E+01   0.18180E+00
   0.59100E+01   0.18180E+00
   0.59100E+01   0.18180E+00
   0.59100E+01   0.18180E+00
   0.59100E+01   0.18180E+00
   0.59100E+01   0.18180E+00
   0.59100E+01   0.18180E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18183E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18183E+00
   0.59100E+01   0.18186E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18189E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18186E+00
   0.59100E+01   0.18190E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18189E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18189E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18190E+00
   0.59100E+01   0.18189E+00
   0.59100E+01   0.18189E+00
   0.59100E+01   0.18190E+00
   0.59100E+01   0.18189E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18191E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18195E+00
   0.59100E+01   0.18195E+00
   0.59100E+01   0.18195E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18195E+00
   0.59100E+01   0.18195E+00
   0.59100E+01   0.18195E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18194E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18192E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18192E+00
   0.59100E+01   0.18193E+00
   0.59100E+01   0.18192E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18189E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18186E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18185E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18184E+00
   0.59100E+01   0.18186E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18186E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18186E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18188E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18161E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18161E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59100E+01   0.18187E+00
   0.59200E+01   0.18156E+00
   0.59200E+01   0.18159E+00
   0.59200E+01   0.18161E+00
   0.59200E+01   0.18161E+00
   0.59200E+01   0.18161E+00
   0.59200E+01   0.18159E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18161E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18160E+00
   0.59200E+01   0.18161E+00
   0.59200E+01   0.18162E+00
   0.59200E+01   0.18161E+00
   0.59200E+01   0.18162E+00
   0.59200E+01   0.18164E+00
   0.59200E+01   0.18162E+00
   0.59200E+01   0.18162E+00
   0.59200E+01   0.18164E+00
   0.59200E+01   0.18162E+00
   0.59200E+01   0.18166E+00
   0.59200E+01   0.18165E+00
   0.59200E+01   0.18164E+00
   0.59200E+01   0.18166E+00
   0.59200E+01   0.18165E+00
   0.59200E+01   0.18166E+00
   0.59200E+01   0.18164E+00
   0.59200E+01   0.18166E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18168E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18168E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18168E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18168E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18168E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18168E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18170E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18166E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18167E+00
   0.59200E+01   0.18166E+00
   0.59200E+01   0.18166E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18170E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18170E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18169E+00
   0.59200E+01   0.18170E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18170E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18173E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18173E+00
   0.59200E+01   0.18172E+00
   0.59200E+01   0.18173E+00
   0.59200E+01   0.18173E+00
   0.59200E+01   0.18173E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18173E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18174E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18175E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18177E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18177E+00
   0.59200E+01   0.18176E+00
   0.59200E+01   0.18177E+00
   0.59200E+01   0.18177E+00
   0.59200E+01   0.18178E+00
   0.59200E+01   0.18178E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18180E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18180E+00
   0.59300E+01   0.18150E+00
   0.59200E+01   0.18179E+00
   0.59300E+01   0.18149E+00
   0.59200E+01   0.18179E+00
   0.59200E+01   0.18179E+00
   0.59300E+01   0.18149E+00
   0.59300E+01   0.18149E+00
   0.59300E+01   0.18150E+00
   0.59300E+01   0.18150E+00
   0.59300E+01   0.18149E+00
   0.59200E+01   0.18180E+00
   0.59300E+01   0.18150E+00
   0.59300E+01   0.18150E+00
   0.59300E+01   0.18151E+00
   0.59300E+01   0.18152E+00
   0.59300E+01   0.18152E+00
   0.59300E+01   0.18152E+00
   0.59300E+01   0.18153E+00
   0.59300E+01   0.18155E+00
   0.59300E+01   0.18155E+00
   0.59300E+01   0.18154E+00
   0.59300E+01   0.18154E+00
   0.59300E+01   0.18153E+00
   0.59300E+01   0.18155E+00
   0.59300E+01   0.18152E+00
   0.59300E+01   0.18154E+00
   0.59300E+01   0.18155E+00
   0.59300E+01   0.18156E+00
   0.59300E+01   0.18155E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18156E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18157E+00
   0.59300E+01   0.18158E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18159E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18160E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18163E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18163E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18163E+00
   0.59300E+01   0.18163E+00
   0.59300E+01   0.18163E+00
   0.59300E+01   0.18163E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18167E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18167E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18167E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18163E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18163E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18162E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18161E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18166E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59300E+01   0.18165E+00
   0.59400E+01   0.18136E+00
   0.59300E+01   0.18164E+00
   0.59300E+01   0.18166E+00
   0.59400E+01   0.18137E+00
   0.59300E+01   0.18166E+00
   0.59400E+01   0.18138E+00
   0.59400E+01   0.18138E+00
   0.59400E+01   0.18138E+00
   0.59400E+01   0.18138E+00
   0.59400E+01   0.18138E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18138E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18139E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18140E+00
   0.59400E+01   0.18141E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18142E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18147E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18147E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18147E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18143E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18145E+00
   0.59400E+01   0.18144E+00
   0.59400E+01   0.18146E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18147E+00
   0.59400E+01   0.18147E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18152E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18150E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18148E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18149E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18151E+00
   0.59500E+01   0.18122E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18151E+00
   0.59400E+01   0.18151E+00
   0.59500E+01   0.18121E+00
   0.59400E+01   0.18152E+00
   0.59500E+01   0.18122E+00
   0.59500E+01   0.18123E+00
   0.59500E+01   0.18123E+00
   0.59500E+01   0.18123E+00
   0.59500E+01   0.18122E+00
   0.59500E+01   0.18123E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18124E+00
   0.59500E+01   0.18124E+00
   0.59500E+01   0.18124E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18124E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18124E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18129E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18124E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18125E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18127E+00
   0.59500E+01   0.18129E+00
   0.59500E+01   0.18129E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18126E+00
   0.59500E+01   0.18129E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18128E+00
   0.59500E+01   0.18130E+00
   0.59500E+01   0.18129E+00
   0.59500E+01   0.18130E+00
   0.59500E+01   0.18129E+00
   0.59500E+01   0.18130E+00
   0.59500E+01   0.18130E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18130E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18131E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18134E+00
   0.59500E+01   0.18132E+00
   0.59500E+01   0.18134E+00
   0.59500E+01   0.18134E+00
   0.59500E+01   0.18134E+00
   0.59500E+01   0.18134E+00
   0.59500E+01   0.18134E+00
   0.59500E+01   0.18134E+00
   0.59500E+01   0.18136E+00
   0.59500E+01   0.18136E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18138E+00
   0.59500E+01   0.18139E+00
   0.59500E+01   0.18137E+00
   0.59500E+01   0.18138E+00
   0.59500E+01   0.18141E+00
   0.59600E+01   0.18113E+00
   0.59500E+01   0.18142E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18112E+00
   0.59600E+01   0.18112E+00
   0.59600E+01   0.18112E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18110E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18111E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18112E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18111E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18112E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18112E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18111E+00
   0.59600E+01   0.18110E+00
   0.59600E+01   0.18110E+00
   0.59600E+01   0.18110E+00
   0.59600E+01   0.18110E+00
   0.59600E+01   0.18111E+00
   0.59600E+01   0.18111E+00
   0.59600E+01   0.18112E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18116E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18116E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18116E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18121E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18121E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18121E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18114E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18113E+00
   0.59600E+01   0.18115E+00
   0.59600E+01   0.18116E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18117E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18118E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18121E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18119E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18120E+00
   0.59600E+01   0.18120E+00
   0.59700E+01   0.18090E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18093E+00
   0.59600E+01   0.18121E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18097E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18097E+00
   0.59700E+01   0.18097E+00
   0.59700E+01   0.18097E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18091E+00
   0.59700E+01   0.18090E+00
   0.59700E+01   0.18090E+00
   0.59700E+01   0.18091E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18091E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18097E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18098E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18092E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18093E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18094E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18095E+00
   0.59700E+01   0.18096E+00
   0.59700E+01   0.18099E+00
   0.59700E+01   0.18098E+00
   0.59700E+01   0.18098E+00
   0.59700E+01   0.18099E+00
   0.59700E+01   0.18098E+00
   0.59700E+01   0.18099E+00
   0.59700E+01   0.18099E+00
   0.59700E+01   0.18099E+00
   0.59700E+01   0.18098E+00
   0.59700E+01   0.18099E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18104E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18105E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18105E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18104E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18105E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18105E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18104E+00
   0.59700E+01   0.18105E+00
   0.59700E+01   0.18105E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18105E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18105E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18108E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18107E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18103E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18106E+00
   0.59700E+01   0.18104E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18099E+00
   0.59700E+01   0.18102E+00
   0.59700E+01   0.18101E+00
   0.59700E+01   0.18100E+00
   0.59700E+01   0.18101E+00
   0.59800E+01   0.18074E+00
   0.59800E+01   0.18075E+00
   0.59800E+01   0.18073E+00
   0.59800E+01   0.18075E+00
   0.59800E+01   0.18074E+00
   0.59800E+01   0.18075E+00
   0.59800E+01   0.18072E+00
   0.59800E+01   0.18075E+00
   0.59800E+01   0.18075E+00
   0.59800E+01   0.18076E+00
   0.59800E+01   0.18076E+00
   0.59800E+01   0.18075E+00
   0.59800E+01   0.18076E+00
   0.59800E+01   0.18075E+00
   0.59800E+01   0.18076E+00
   0.59800E+01   0.18076E+00
   0.59800E+01   0.18076E+00
   0.59800E+01   0.18077E+00
   0.59800E+01   0.18077E+00
   0.59800E+01   0.18078E+00
   0.59800E+01   0.18077E+00
   0.59800E+01   0.18079E+00
   0.59800E+01   0.18077E+00
   0.59800E+01   0.18080E+00
   0.59800E+01   0.18079E+00
   0.59800E+01   0.18078E+00
   0.59800E+01   0.18079E+00
   0.59800E+01   0.18080E+00
   0.59800E+01   0.18080E+00
   0.59800E+01   0.18078E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18082E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18082E+00
   0.59800E+01   0.18083E+00
   0.59800E+01   0.18082E+00
   0.59800E+01   0.18082E+00
   0.59800E+01   0.18082E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18080E+00
   0.59800E+01   0.18077E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18078E+00
   0.59800E+01   0.18078E+00
   0.59800E+01   0.18077E+00
   0.59800E+01   0.18077E+00
   0.59800E+01   0.18077E+00
   0.59800E+01   0.18078E+00
   0.59800E+01   0.18079E+00
   0.59800E+01   0.18078E+00
   0.59800E+01   0.18079E+00
   0.59800E+01   0.18080E+00
   0.59800E+01   0.18078E+00
   0.59800E+01   0.18079E+00
   0.59800E+01   0.18079E+00
   0.59800E+01   0.18080E+00
   0.59800E+01   0.18081E+00
   0.59800E+01   0.18079E+00
   0.59800E+01   0.18083E+00
   0.59800E+01   0.18083E+00
   0.59800E+01   0.18083E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18086E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18084E+00
   0.59800E+01   0.18085E+00
   0.59800E+01   0.18089E+00
   0.59800E+01   0.18087E+00
   0.59800E+01   0.18087E+00
   0.59800E+01   0.18089E+00
   0.59800E+01   0.18087E+00
   0.59800E+01   0.18089E+00
   0.59800E+01   0.18089E+00
   0.59800E+01   0.18090E+00
   0.59800E+01   0.18090E+00
   0.59800E+01   0.18090E+00
   0.59800E+01   0.18090E+00
   0.59800E+01   0.18092E+00
   0.59800E+01   0.18092E+00
   0.59800E+01   0.18093E+00
   0.59800E+01   0.18091E+00
   0.59800E+01   0.18093E+00
   0.59800E+01   0.18092E+00
   0.59800E+01   0.18092E+00
   0.59800E+01   0.18093E+00
   0.59800E+01   0.18093E+00
   0.59800E+01   0.18093E+00
   0.59800E+01   0.18095E+00
   0.59800E+01   0.18093E+00
   0.59800E+01   0.18093E+00
   0.59800E+01   0.18094E+00
   0.59800E+01   0.18095E+00
   0.59800E+01   0.18095E+00
   0.59800E+01   0.18097E+00
   0.59800E+01   0.18096E+00
   0.59800E+01   0.18097E+00
   0.59800E+01   0.18096E+00
   0.59800E+01   0.18096E+00
   0.59800E+01   0.18097E+00
   0.59800E+01   0.18097E+00
   0.59800E+01   0.18097E+00
   0.59800E+01   0.18097E+00
   0.59800E+01   0.18097E+00
   0.59800E+01   0.18098E+00
   0.59800E+01   0.18098E+00
   0.59800E+01   0.18097E+00
   0.59800E+01   0.18098E+00
   0.59800E+01   0.18097E+00
   0.59900E+01   0.18067E+00
   0.59800E+01   0.18097E+00
   0.59900E+01   0.18067E+00
   0.59800E+01   0.18097E+00
   0.59900E+01   0.18067E+00
   0.59900E+01   0.18068E+00
   0.59900E+01   0.18067E+00
   0.59900E+01   0.18069E+00
   0.59800E+01   0.18097E+00
   0.59900E+01   0.18067E+00
   0.59900E+01   0.18069E+00
   0.59900E+01   0.18069E+00
   0.59900E+01   0.18069E+00
   0.59900E+01   0.18069E+00
   0.59900E+01   0.18070E+00
   0.59900E+01   0.18068E+00
   0.59900E+01   0.18069E+00
   0.59900E+01   0.18072E+00
   0.59900E+01   0.18068E+00
   0.59900E+01   0.18071E+00
   0.59900E+01   0.18072E+00
   0.59900E+01   0.18071E+00
   0.59900E+01   0.18071E+00
   0.59900E+01   0.18069E+00
   0.59900E+01   0.18071E+00
   0.59900E+01   0.18072E+00
   0.59900E+01   0.18071E+00
   0.59900E+01   0.18072E+00
   0.59900E+01   0.18072E+00
   0.59900E+01   0.18071E+00
   0.59900E+01   0.18072E+00
   0.59900E+01   0.18072E+00
   0.59900E+01   0.18073E+00
   0.59900E+01   0.18075E+00
   0.59900E+01   0.18074E+00
   0.59900E+01   0.18075E+00
   0.59900E+01   0.18075E+00
   0.59900E+01   0.18075E+00
   0.59900E+01   0.18074E+00
   0.59900E+01   0.18074E+00
   0.59900E+01   0.18075E+00
   0.59900E+01   0.18075E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18075E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18077E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18076E+00
   0.59900E+01   0.18077E+00
   0.59900E+01   0.18078E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18082E+00
   0.59900E+01   0.18082E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18080E+00
   0.59900E+01   0.18080E+00
   0.59900E+01   0.18080E+00
   0.59900E+01   0.18079E+00
   0.59900E+01   0.18079E+00
   0.59900E+01   0.18079E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18079E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18081E+00
   0.59900E+01   0.18085E+00
   0.59900E+01   0.18083E+00
   0.59900E+01   0.18086E+00
   0.59900E+01   0.18085E+00
   0.59900E+01   0.18086E+00
   0.59900E+01   0.18085E+00
   0.59900E+01   0.18087E+00
   0.59900E+01   0.18087E+00
   0.59900E+01   0.18087E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18087E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18089E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18089E+00
   0.60000E+01   0.18058E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18089E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18089E+00
   0.59900E+01   0.18089E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18089E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18089E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18089E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18088E+00
   0.59900E+01   0.18090E+00
   0.59900E+01   0.18090E+00
   0.59900E+01   0.18090E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18090E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18091E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18093E+00
   0.59900E+01   0.18094E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18092E+00
   0.59900E+01   0.18094E+00
   0.59900E+01   0.18094E+00
   0.59900E+01   0.18093E+00
   0.59900E+01   0.18094E+00
   0.59900E+01   0.18094E+00
   0.60000E+01   0.18064E+00
   0.59900E+01   0.18094E+00
   0.59900E+01   0.18094E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18062E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18062E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18062E+00
   0.60000E+01   0.18062E+00
   0.60000E+01   0.18061E+00
   0.60000E+01   0.18063E+00
   0.60000E+01   0.18062E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18063E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18063E+00
   0.60000E+01   0.18063E+00
   0.60000E+01   0.18063E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18063E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18063E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18064E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18066E+00
   0.60000E+01   0.18066E+00
   0.60000E+01   0.18066E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18066E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18066E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18065E+00
   0.60000E+01   0.18066E+00
   0.60000E+01   0.18066E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18068E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18068E+00
   0.60000E+01   0.18069E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18069E+00
   0.60000E+01   0.18067E+00
   0.60000E+01   0.18068E+00
   0.60000E+01   0.18069E+00
   0.60000E+01   0.18068E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18070E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18073E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18072E+00
   0.60000E+01   0.18073E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18072E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18072E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18075E+00
   0.60000E+01   0.18072E+00
   0.60000E+01   0.18073E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18070E+00
   0.60000E+01   0.18073E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18074E+00
   0.60000E+01   0.18075E+00
   0.60000E+01   0.18071E+00
   0.60000E+01   0.18072E+00
   0.60000E+01   0.18074E+00
   0.60000E+01   0.18072E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18075E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18082E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18083E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18082E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18083E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18081E+00
   0.60000E+01   0.18079E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18076E+00
   0.60000E+01   0.18076E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18076E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18076E+00
   0.60000E+01   0.18076E+00
   0.60000E+01   0.18075E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18077E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18078E+00
   0.60000E+01   0.18080E+00
   0.60000E+01   0.18077E+00
   0.60100E+01   0.18049E+00
   0.60000E+01   0.18077E+00
   0.60100E+01   0.18049E+00
   0.60100E+01   0.18050E+00
   0.60100E+01   0.18048E+00
   0.60100E+01   0.18052E+00
   0.60100E+01   0.18050E+00
   0.60100E+01   0.18051E+00
   0.60100E+01   0.18050E+00
   0.60100E+01   0.18051E+00
   0.60100E+01   0.18053E+00
   0.60100E+01   0.18051E+00
   0.60100E+01   0.18054E+00
   0.60100E+01   0.18053E+00
   0.60100E+01   0.18054E+00
   0.60100E+01   0.18055E+00
   0.60100E+01   0.18054E+00
   0.60100E+01   0.18053E+00
   0.60100E+01   0.18054E+00
   0.60100E+01   0.18055E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18055E+00
   0.60100E+01   0.18053E+00
   0.60100E+01   0.18056E+00
   0.60100E+01   0.18056E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18055E+00
   0.60100E+01   0.18054E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18056E+00
   0.60100E+01   0.18060E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18056E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18056E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18056E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18060E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18060E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18057E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18059E+00
   0.60100E+01   0.18058E+00
   0.60100E+01   0.18060E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18062E+00
   0.60100E+01   0.18062E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18063E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18062E+00
   0.60100E+01   0.18064E+00
   0.60100E+01   0.18063E+00
   0.60100E+01   0.18064E+00
   0.60100E+01   0.18064E+00
   0.60100E+01   0.18064E+00
   0.60100E+01   0.18062E+00
   0.60100E+01   0.18063E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18061E+00
   0.60100E+01   0.18064E+00
   0.60100E+01   0.18062E+00
   0.60100E+01   0.18065E+00
   0.60100E+01   0.18065E+00
   0.60100E+01   0.18066E+00
   0.60100E+01   0.18065E+00
   0.60100E+01   0.18065E+00
   0.60100E+01   0.18067E+00
   0.60100E+01   0.18064E+00
   0.60100E+01   0.18066E+00
   0.60100E+01   0.18065E+00
   0.60100E+01   0.18066E+00
   0.60100E+01   0.18066E+00
   0.60100E+01   0.18066E+00
   0.60100E+01   0.18065E+00
   0.60100E+01   0.18066E+00
   0.60100E+01   0.18066E+00
   0.60100E+01   0.18067E+00
   0.60100E+01   0.18067E+00
   0.60100E+01   0.18067E+00
   0.60100E+01   0.18067E+00
   0.60100E+01   0.18068E+00
   0.60100E+01   0.18067E+00
   0.60100E+01   0.18067E+00
   0.60100E+01   0.18068E+00
   0.60100E+01   0.18068E+00
   0.60100E+01   0.18068E+00
   0.60200E+01   0.18038E+00
   0.60100E+01   0.18068E+00
   0.60200E+01   0.18039E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18038E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60100E+01   0.18071E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18040E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60100E+01   0.18071E+00
   0.60100E+01   0.18071E+00
   0.60200E+01   0.18041E+00
   0.60100E+01   0.18070E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18042E+00
   0.60100E+01   0.18071E+00
   0.60100E+01   0.18071E+00
   0.60100E+01   0.18071E+00
   0.60200E+01   0.18041E+00
   0.60100E+01   0.18071E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60100E+01   0.18071E+00
   0.60100E+01   0.18071E+00
   0.60100E+01   0.18071E+00
   0.60100E+01   0.18071E+00
   0.60100E+01   0.18071E+00
   0.60100E+01   0.18071E+00
   0.60200E+01   0.18042E+00
   0.60100E+01   0.18071E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18041E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18042E+00
   0.60200E+01   0.18043E+00
   0.60200E+01   0.18043E+00
   0.60200E+01   0.18043E+00
   0.60200E+01   0.18044E+00
   0.60200E+01   0.18046E+00
   0.60200E+01   0.18044E+00
   0.60200E+01   0.18043E+00
   0.60200E+01   0.18047E+00
   0.60200E+01   0.18044E+00
   0.60200E+01   0.18047E+00
   0.60200E+01   0.18047E+00
   0.60200E+01   0.18047E+00
   0.60200E+01   0.18048E+00
   0.60200E+01   0.18047E+00
   0.60200E+01   0.18048E+00
   0.60200E+01   0.18047E+00
   0.60200E+01   0.18047E+00
   0.60200E+01   0.18048E+00
   0.60200E+01   0.18048E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18048E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18048E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18048E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18050E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18050E+00
   0.60200E+01   0.18049E+00
   0.60200E+01   0.18050E+00
   0.60200E+01   0.18050E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18050E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18050E+00
   0.60200E+01   0.18050E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18052E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18051E+00
   0.60200E+01   0.18052E+00
   0.60200E+01   0.18052E+00
   0.60200E+01   0.18052E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18052E+00
   0.60200E+01   0.18052E+00
   0.60200E+01   0.18052E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18052E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18053E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18056E+00
   0.60200E+01   0.18054E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18055E+00
   0.60200E+01   0.18056E+00
   0.60200E+01   0.18056E+00
   0.60200E+01   0.18056E+00
   0.60200E+01   0.18056E+00
   0.60200E+01   0.18056E+00
   0.60200E+01   0.18057E+00
   0.60200E+01   0.18057E+00
   0.60200E+01   0.18057E+00
   0.60200E+01   0.18059E+00
   0.60200E+01   0.18058E+00
   0.60200E+01   0.18061E+00
   0.60200E+01   0.18061E+00
   0.60200E+01   0.18060E+00
   0.60200E+01   0.18060E+00
   0.60200E+01   0.18060E+00
   0.60200E+01   0.18060E+00
   0.60200E+01   0.18060E+00
   0.60200E+01   0.18061E+00
   0.60200E+01   0.18061E+00
   0.60200E+01   0.18061E+00
   0.60200E+01   0.18061E+00
   0.60200E+01   0.18062E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18064E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18064E+00
   0.60200E+01   0.18064E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18064E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18064E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18062E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18062E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18064E+00
   0.60200E+01   0.18066E+00
   0.60200E+01   0.18063E+00
   0.60200E+01   0.18066E+00
   0.60200E+01   0.18067E+00
   0.60300E+01   0.18038E+00
   0.60200E+01   0.18067E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18037E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18037E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18043E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18039E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18039E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18039E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18039E+00
   0.60300E+01   0.18039E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18038E+00
   0.60300E+01   0.18039E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18039E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18039E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18040E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18041E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18043E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18042E+00
   0.60300E+01   0.18043E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18043E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18044E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18045E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18047E+00
   0.60300E+01   0.18048E+00
   0.60300E+01   0.18047E+00
   0.60300E+01   0.18047E+00
   0.60300E+01   0.18048E+00
   0.60300E+01   0.18047E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18048E+00
   0.60300E+01   0.18046E+00
   0.60300E+01   0.18047E+00
   0.60300E+01   0.18048E+00
   0.60300E+01   0.18048E+00
   0.60300E+01   0.18049E+00
   0.60300E+01   0.18048E+00
   0.60300E+01   0.18049E+00
   0.60300E+01   0.18048E+00
   0.60300E+01   0.18049E+00
   0.60300E+01   0.18049E+00
   0.60300E+01   0.18050E+00
   0.60300E+01   0.18049E+00
   0.60300E+01   0.18049E+00
   0.60300E+01   0.18051E+00
   0.60300E+01   0.18049E+00
   0.60300E+01   0.18051E+00
   0.60300E+01   0.18051E+00
   0.60400E+01   0.18021E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18023E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18023E+00
   0.60400E+01   0.18019E+00
   0.60400E+01   0.18020E+00
   0.60400E+01   0.18019E+00
   0.60400E+01   0.18021E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18019E+00
   0.60400E+01   0.18023E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18021E+00
   0.60400E+01   0.18024E+00
   0.60400E+01   0.18020E+00
   0.60400E+01   0.18023E+00
   0.60400E+01   0.18020E+00
   0.60400E+01   0.18020E+00
   0.60400E+01   0.18020E+00
   0.60400E+01   0.18025E+00
   0.60400E+01   0.18024E+00
   0.60400E+01   0.18020E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18025E+00
   0.60400E+01   0.18023E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18021E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18022E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18027E+00
   0.60400E+01   0.18026E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18027E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18027E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18028E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18030E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18030E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18029E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18030E+00
   0.60400E+01   0.18032E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18032E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18032E+00
   0.60400E+01   0.18032E+00
   0.60400E+01   0.18032E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18031E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18032E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18036E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18039E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18033E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18034E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18038E+00
   0.60400E+01   0.18038E+00
   0.60400E+01   0.18038E+00
   0.60400E+01   0.18035E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18042E+00
   0.60400E+01   0.18041E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18041E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18037E+00
   0.60400E+01   0.18041E+00
   0.60400E+01   0.18040E+00
   0.60400E+01   0.18041E+00
   0.60400E+01   0.18041E+00
   0.60400E+01   0.18041E+00
   0.60400E+01   0.18041E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18044E+00
   0.60400E+01   0.18042E+00
   0.60400E+01   0.18044E+00
   0.60400E+01   0.18043E+00
   0.60400E+01   0.18044E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18047E+00
   0.60400E+01   0.18047E+00
   0.60400E+01   0.18047E+00
   0.60400E+01   0.18047E+00
   0.60400E+01   0.18047E+00
   0.60400E+01   0.18047E+00
   0.60400E+01   0.18047E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18048E+00
   0.60400E+01   0.18048E+00
   0.60400E+01   0.18049E+00
   0.60400E+01   0.18048E+00
   0.60400E+01   0.18047E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18044E+00
   0.60400E+01   0.18044E+00
   0.60400E+01   0.18044E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18045E+00
   0.60400E+01   0.18044E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18046E+00
   0.60400E+01   0.18045E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18014E+00
   0.60500E+01   0.18016E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18014E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18014E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18017E+00
   0.60500E+01   0.18016E+00
   0.60500E+01   0.18016E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18016E+00
   0.60500E+01   0.18016E+00
   0.60500E+01   0.18016E+00
   0.60500E+01   0.18016E+00
   0.60500E+01   0.18015E+00
   0.60500E+01   0.18016E+00
   0.60500E+01   0.18018E+00
   0.60500E+01   0.18017E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18024E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18024E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18024E+00
   0.60500E+01   0.18025E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18023E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18023E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18021E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18019E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18022E+00
   0.60500E+01   0.18023E+00
   0.60500E+01   0.18020E+00
   0.60500E+01   0.18025E+00
   0.60500E+01   0.18023E+00
   0.60500E+01   0.18023E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18023E+00
   0.60500E+01   0.18025E+00
   0.60500E+01   0.18023E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18025E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18027E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18026E+00
   0.60500E+01   0.18031E+00
   0.60500E+01   0.18029E+00
   0.60500E+01   0.18030E+00
   0.60500E+01   0.18031E+00
   0.60500E+01   0.18031E+00
   0.60500E+01   0.18031E+00
   0.60500E+01   0.18032E+00
   0.60500E+01   0.18033E+00
   0.60500E+01   0.18033E+00
   0.60500E+01   0.18031E+00
   0.60500E+01   0.18033E+00
   0.60500E+01   0.18033E+00
   0.60500E+01   0.18033E+00
   0.60500E+01   0.18033E+00
   0.60500E+01   0.18033E+00
   0.60500E+01   0.18035E+00
   0.60500E+01   0.18034E+00
   0.60500E+01   0.18035E+00
   0.60500E+01   0.18035E+00
   0.60500E+01   0.18034E+00
   0.60500E+01   0.18035E+00
   0.60500E+01   0.18035E+00
   0.60500E+01   0.18037E+00
   0.60500E+01   0.18038E+00
   0.60500E+01   0.18038E+00
   0.60500E+01   0.18037E+00
   0.60500E+01   0.18038E+00
   0.60500E+01   0.18038E+00
   0.60500E+01   0.18038E+00
   0.60500E+01   0.18039E+00
   0.60500E+01   0.18038E+00
   0.60500E+01   0.18040E+00
   0.60500E+01   0.18040E+00
   0.60500E+01   0.18040E+00
   0.60600E+01   0.18014E+00
   0.60600E+01   0.18013E+00
   0.60600E+01   0.18014E+00
   0.60600E+01   0.18015E+00
   0.60600E+01   0.18015E+00
   0.60600E+01   0.18015E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18015E+00
   0.60600E+01   0.18014E+00
   0.60600E+01   0.18017E+00
   0.60600E+01   0.18017E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18017E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18017E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18017E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18017E+00
   0.60600E+01   0.18016E+00
   0.60600E+01   0.18015E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18017E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18018E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18019E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18020E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18022E+00
   0.60600E+01   0.18022E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18023E+00
   0.60600E+01   0.18022E+00
   0.60600E+01   0.18022E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18021E+00
   0.60600E+01   0.18022E+00
   0.60600E+01   0.18024E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18024E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18022E+00
   0.60600E+01   0.18024E+00
   0.60600E+01   0.18022E+00
   0.60600E+01   0.18024E+00
   0.60600E+01   0.18023E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18024E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18025E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18026E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18028E+00
   0.60600E+01   0.18027E+00
   0.60600E+01   0.18028E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18030E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18031E+00
   0.60600E+01   0.18029E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18035E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18035E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18035E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18034E+00
   0.60600E+01   0.18035E+00
   0.60600E+01   0.18036E+00
   0.60600E+01   0.18035E+00
   0.60600E+01   0.18037E+00
   0.60600E+01   0.18035E+00
   0.60600E+01   0.18035E+00
   0.60600E+01   0.18038E+00
   0.60600E+01   0.18036E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18037E+00
   0.60600E+01   0.18038E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18040E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18039E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18042E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18041E+00
   0.60600E+01   0.18042E+00
   0.60600E+01   0.18042E+00
   0.60600E+01   0.18042E+00
   0.60600E+01   0.18043E+00
   0.60600E+01   0.18043E+00
   0.60600E+01   0.18042E+00
   0.60600E+01   0.18043E+00
   0.60600E+01   0.18042E+00
   0.60600E+01   0.18043E+00
   0.60600E+01   0.18043E+00
   0.60600E+01   0.18043E+00
   0.60600E+01   0.18044E+00
   0.60600E+01   0.18043E+00
   0.60600E+01   0.18043E+00
   0.60600E+01   0.18043E+00
   0.60700E+01   0.18014E+00
   0.60600E+01   0.18044E+00
   0.60700E+01   0.18014E+00
   0.60600E+01   0.18044E+00
   0.60700E+01   0.18015E+00
   0.60600E+01   0.18044E+00
   0.60600E+01   0.18044E+00
   0.60600E+01   0.18044E+00
   0.60600E+01   0.18045E+00
   0.60600E+01   0.18044E+00
   0.60600E+01   0.18045E+00
   0.60600E+01   0.18045E+00
   0.60600E+01   0.18045E+00
   0.60700E+01   0.18015E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18015E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18014E+00
   0.60700E+01   0.18017E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18017E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18016E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18019E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18019E+00
   0.60700E+01   0.18018E+00
   0.60700E+01   0.18020E+00
   0.60700E+01   0.18019E+00
   0.60700E+01   0.18019E+00
   0.60700E+01   0.18020E+00
   0.60700E+01   0.18019E+00
   0.60700E+01   0.18020E+00
   0.60700E+01   0.18020E+00
   0.60700E+01   0.18019E+00
   0.60700E+01   0.18020E+00
   0.60700E+01   0.18019E+00
   0.60700E+01   0.18019E+00
   0.60700E+01   0.18020E+00
   0.60700E+01   0.18021E+00
   0.60700E+01   0.18021E+00
   0.60700E+01   0.18021E+00
   0.60700E+01   0.18021E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18024E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18023E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18022E+00
   0.60700E+01   0.18025E+00
   0.60700E+01   0.18025E+00
   0.60700E+01   0.18026E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18026E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18028E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18028E+00
   0.60700E+01   0.18028E+00
   0.60700E+01   0.18028E+00
   0.60700E+01   0.18028E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18026E+00
   0.60700E+01   0.18028E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18028E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18028E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18026E+00
   0.60700E+01   0.18027E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18029E+00
   0.60700E+01   0.18030E+00
   0.60700E+01   0.18031E+00
   0.60700E+01   0.18031E+00
   0.60700E+01   0.18030E+00
   0.60700E+01   0.18031E+00
   0.60700E+01   0.18032E+00
   0.60700E+01   0.18033E+00
   0.60700E+01   0.18033E+00
   0.60700E+01   0.18032E+00
   0.60700E+01   0.18032E+00
   0.60700E+01   0.18032E+00
   0.60700E+01   0.18033E+00
   0.60700E+01   0.18034E+00
   0.60700E+01   0.18032E+00
   0.60700E+01   0.18034E+00
   0.60700E+01   0.18034E+00
   0.60700E+01   0.18035E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18006E+00
   0.60700E+01   0.18035E+00
   0.60700E+01   0.18035E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18005E+00
   0.60700E+01   0.18034E+00
   0.60800E+01   0.18005E+00
   0.60800E+01   0.18005E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18006E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18008E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18008E+00
   0.60800E+01   0.18007E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18010E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18008E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18010E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18010E+00
   0.60800E+01   0.18010E+00
   0.60800E+01   0.18010E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18009E+00
   0.60800E+01   0.18010E+00
   0.60800E+01   0.18008E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18011E+00
   0.60800E+01   0.18010E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18010E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18011E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18014E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18014E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18013E+00
   0.60800E+01   0.18015E+00
   0.60800E+01   0.18014E+00
   0.60800E+01   0.18015E+00
   0.60800E+01   0.18015E+00
   0.60800E+01   0.18015E+00
   0.60800E+01   0.18016E+00
   0.60800E+01   0.18015E+00
   0.60800E+01   0.18015E+00
   0.60800E+01   0.18015E+00
   0.60800E+01   0.18016E+00
   0.60800E+01   0.18016E+00
   0.60800E+01   0.18016E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18016E+00
   0.60800E+01   0.18016E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18016E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18017E+00
   0.60800E+01   0.18020E+00
   0.60800E+01   0.18020E+00
   0.60800E+01   0.18020E+00
   0.60800E+01   0.18020E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18020E+00
   0.60800E+01   0.18019E+00
   0.60800E+01   0.18019E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18019E+00
   0.60800E+01   0.18019E+00
   0.60800E+01   0.18018E+00
   0.60800E+01   0.18020E+00
   0.60800E+01   0.18019E+00
   0.60800E+01   0.18019E+00
   0.60800E+01   0.18021E+00
   0.60800E+01   0.18020E+00
   0.60800E+01   0.18019E+00
   0.60800E+01   0.18021E+00
   0.60800E+01   0.18020E+00
   0.60800E+01   0.18022E+00
   0.60800E+01   0.18021E+00
   0.60800E+01   0.18021E+00
   0.60800E+01   0.18022E+00
   0.60800E+01   0.18024E+00
   0.60800E+01   0.18023E+00
   0.60800E+01   0.18024E+00
   0.60800E+01   0.18023E+00
   0.60800E+01   0.18025E+00
   0.60800E+01   0.18024E+00
   0.60800E+01   0.18024E+00
   0.60800E+01   0.18023E+00
   0.60800E+01   0.18023E+00
   0.60800E+01   0.18023E+00
   0.60800E+01   0.18024E+00
   0.60800E+01   0.18025E+00
   0.60800E+01   0.18026E+00
   0.60800E+01   0.18025E+00
   0.60800E+01   0.18025E+00
   0.60800E+01   0.18026E+00
   0.60800E+01   0.18026E+00
   0.60800E+01   0.18027E+00
   0.60800E+01   0.18026E+00
   0.60800E+01   0.18027E+00
   0.60800E+01   0.18027E+00
   0.60800E+01   0.18028E+00
   0.60800E+01   0.18027E+00
   0.60800E+01   0.18026E+00
   0.60800E+01   0.18029E+00
   0.60800E+01   0.18029E+00
   0.60800E+01   0.18027E+00
   0.60800E+01   0.18028E+00
   0.60800E+01   0.18027E+00
   0.60800E+01   0.18028E+00
   0.60800E+01   0.18027E+00
   0.60800E+01   0.18028E+00
   0.60800E+01   0.18030E+00
   0.60800E+01   0.18029E+00
   0.60800E+01   0.18028E+00
   0.60800E+01   0.18030E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18029E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18031E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18032E+00
   0.60800E+01   0.18033E+00
   0.60800E+01   0.18033E+00
   0.60800E+01   0.18034E+00
   0.60800E+01   0.18034E+00
   0.60800E+01   0.18034E+00
   0.60800E+01   0.18034E+00
   0.60800E+01   0.18034E+00
   0.60800E+01   0.18033E+00
   0.60800E+01   0.18035E+00
   0.60800E+01   0.18035E+00
   0.60800E+01   0.18034E+00
   0.60800E+01   0.18035E+00
   0.60800E+01   0.18035E+00
   0.60800E+01   0.18035E+00
   0.60800E+01   0.18035E+00
   0.60800E+01   0.18037E+00
   0.60800E+01   0.18037E+00
   0.60800E+01   0.18035E+00
   0.60800E+01   0.18036E+00
   0.60800E+01   0.18036E+00
   0.60800E+01   0.18036E+00
   0.60800E+01   0.18035E+00
   0.60800E+01   0.18036E+00
   0.60800E+01   0.18036E+00
   0.60800E+01   0.18037E+00
   0.60800E+01   0.18037E+00
   0.60800E+01   0.18037E+00
   0.60800E+01   0.18037E+00
   0.60800E+01   0.18036E+00
   0.60800E+01   0.18036E+00
   0.60800E+01   0.18038E+00
   0.60800E+01   0.18037E+00
   0.60800E+01   0.18038E+00
   0.60800E+01   0.18038E+00
   0.60900E+01   0.18006E+00
   0.60800E+01   0.18037E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18005E+00
   0.60900E+01   0.18005E+00
   0.60900E+01   0.18006E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18008E+00
   0.60900E+01   0.18007E+00
   0.60800E+01   0.18038E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18009E+00
   0.60800E+01   0.18037E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18008E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18012E+00
   0.60900E+01   0.18012E+00
   0.60900E+01   0.18012E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18012E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18012E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18006E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18006E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18008E+00
   0.60900E+01   0.18008E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18008E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18009E+00
   0.60900E+01   0.18008E+00
   0.60900E+01   0.18007E+00
   0.60900E+01   0.18012E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18010E+00
   0.60900E+01   0.18011E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18012E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18014E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18014E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18013E+00
   0.60900E+01   0.18015E+00
   0.60900E+01   0.18014E+00
   0.60900E+01   0.18016E+00
   0.60900E+01   0.18015E+00
   0.60900E+01   0.18016E+00
   0.60900E+01   0.18016E+00
   0.60900E+01   0.18016E+00
   0.60900E+01   0.18016E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18017E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18017E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18019E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18020E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18020E+00
   0.60900E+01   0.18021E+00
   0.60900E+01   0.18021E+00
   0.60900E+01   0.18018E+00
   0.60900E+01   0.18021E+00
   0.60900E+01   0.18021E+00
   0.60900E+01   0.18021E+00
   0.60900E+01   0.18022E+00
   0.60900E+01   0.18022E+00
   0.60900E+01   0.18022E+00
   0.60900E+01   0.18025E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18024E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18024E+00
   0.60900E+01   0.18024E+00
   0.60900E+01   0.18024E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18024E+00
   0.60900E+01   0.18024E+00
   0.60900E+01   0.18025E+00
   0.60900E+01   0.18025E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18025E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18025E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18026E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18027E+00
   0.61000E+01   0.17999E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18028E+00
   0.60900E+01   0.18028E+00
   0.60900E+01   0.18029E+00
   0.61000E+01   0.17999E+00
   0.60900E+01   0.18027E+00
   0.60900E+01   0.18029E+00
   0.61000E+01   0.17999E+00
   0.61000E+01   0.17999E+00
   0.61000E+01   0.17999E+00
   0.60900E+01   0.18029E+00
   0.60900E+01   0.18029E+00
   0.60900E+01   0.18029E+00
   0.60900E+01   0.18030E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.17999E+00
   0.60900E+01   0.18030E+00
   0.60900E+01   0.18030E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18000E+00
   0.60900E+01   0.18029E+00
   0.60900E+01   0.18028E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18000E+00
   0.60900E+01   0.18030E+00
   0.60900E+01   0.18029E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18000E+00
   0.60900E+01   0.18029E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.17999E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18002E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.17999E+00
   0.61000E+01   0.17999E+00
   0.61000E+01   0.17999E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.17999E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.17997E+00
   0.61000E+01   0.18002E+00
   0.61000E+01   0.18002E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18002E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18000E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18001E+00
   0.61000E+01   0.18003E+00
   0.61000E+01   0.18005E+00
   0.61000E+01   0.18003E+00
   0.61000E+01   0.18005E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18005E+00
   0.61000E+01   0.18004E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18006E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18007E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18009E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18008E+00
   0.61000E+01   0.18010E+00
   0.61000E+01   0.18011E+00
   0.61000E+01   0.18010E+00
   0.61000E+01   0.18011E+00
   0.61000E+01   0.18011E+00
   0.61000E+01   0.18011E+00
   0.61000E+01   0.18011E+00
   0.61000E+01   0.18012E+00
   0.61000E+01   0.18011E+00
   0.61000E+01   0.18012E+00
   0.61000E+01   0.18011E+00
   0.61000E+01   0.18012E+00
   0.61000E+01   0.18013E+00
   0.61000E+01   0.18011E+00
   0.61000E+01   0.18012E+00
   0.61000E+01   0.18013E+00
   0.61000E+01   0.18013E+00
   0.61000E+01   0.18013E+00
   0.61000E+01   0.18013E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18016E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18015E+00
   0.61000E+01   0.18016E+00
   0.61000E+01   0.18016E+00
   0.61000E+01   0.18016E+00
   0.61000E+01   0.18016E+00
   0.61000E+01   0.18016E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18016E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18018E+00
   0.61000E+01   0.18021E+00
   0.61000E+01   0.18019E+00
   0.61000E+01   0.18018E+00
   0.61000E+01   0.18017E+00
   0.61000E+01   0.18021E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18022E+00
   0.61000E+01   0.18019E+00
   0.61000E+01   0.18021E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18022E+00
   0.61000E+01   0.18021E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18022E+00
   0.61000E+01   0.18022E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18023E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18024E+00
   0.61000E+01   0.18025E+00
   0.61000E+01   0.18025E+00
   0.61000E+01   0.18025E+00
   0.61000E+01   0.18025E+00
   0.61000E+01   0.18025E+00
   0.61000E+01   0.18028E+00
   0.61000E+01   0.18025E+00
   0.61000E+01   0.18027E+00
   0.61000E+01   0.18029E+00
   0.61000E+01   0.18029E+00
   0.61000E+01   0.18028E+00
   0.61000E+01   0.18028E+00
   0.61000E+01   0.18030E+00
   0.61000E+01   0.18029E+00
   0.61000E+01   0.18029E+00
   0.61000E+01   0.18028E+00
   0.61000E+01   0.18027E+00
   0.61000E+01   0.18030E+00
   0.61000E+01   0.18030E+00
   0.61000E+01   0.18030E+00
   0.61000E+01   0.18030E+00
   0.61000E+01   0.18030E+00
   0.61000E+01   0.18030E+00
   0.61000E+01   0.18033E+00
   0.61000E+01   0.18032E+00
   0.61000E+01   0.18032E+00
   0.61000E+01   0.18033E+00
   0.61000E+01   0.18033E+00
   0.61000E+01   0.18034E+00
   0.61000E+01   0.18033E+00
   0.61000E+01   0.18033E+00
   0.61000E+01   0.18034E+00
   0.61000E+01   0.18034E+00
   0.61000E+01   0.18034E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61000E+01   0.18034E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18005E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18007E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18007E+00
   0.61100E+01   0.18007E+00
   0.61100E+01   0.18006E+00
   0.61100E+01   0.18012E+00
   0.61100E+01   0.18011E+00
   0.61100E+01   0.18011E+00
   0.61100E+01   0.18013E+00
   0.61100E+01   0.18012E+00
   0.61100E+01   0.18012E+00
   0.61100E+01   0.18013E+00
   0.61100E+01   0.18013E+00
   0.61100E+01   0.18013E+00
   0.61100E+01   0.18014E+00
   0.61100E+01   0.18014E+00
   0.61100E+01   0.18013E+00
   0.61100E+01   0.18014E+00
   0.61100E+01   0.18014E+00
   0.61100E+01   0.18015E+00
   0.61100E+01   0.18014E+00
   0.61100E+01   0.18017E+00
   0.61100E+01   0.18016E+00
   0.61100E+01   0.18016E+00
   0.61100E+01   0.18017E+00
   0.61100E+01   0.18018E+00
   0.61100E+01   0.18018E+00
   0.61100E+01   0.18019E+00
   0.61100E+01   0.18018E+00
   0.61100E+01   0.18019E+00
   0.61100E+01   0.18020E+00
   0.61100E+01   0.18022E+00
   0.61100E+01   0.18020E+00
   0.61100E+01   0.18019E+00
   0.61100E+01   0.18019E+00
   0.61100E+01   0.18019E+00
   0.61100E+01   0.18021E+00
   0.61100E+01   0.18020E+00
   0.61100E+01   0.18022E+00
   0.61100E+01   0.18024E+00
   0.61100E+01   0.18022E+00
   0.61100E+01   0.18024E+00
   0.61100E+01   0.18024E+00
   0.61100E+01   0.18022E+00
   0.61100E+01   0.18022E+00
   0.61100E+01   0.18022E+00
   0.61100E+01   0.18024E+00
   0.61100E+01   0.18023E+00
   0.61100E+01   0.18024E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18024E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18024E+00
   0.61100E+01   0.18025E+00
   0.61200E+01   0.17994E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61200E+01   0.17996E+00
   0.61100E+01   0.18024E+00
   0.61100E+01   0.18018E+00
   0.61100E+01   0.18019E+00
   0.61200E+01   0.17994E+00
   0.61100E+01   0.18020E+00
   0.61100E+01   0.18020E+00
   0.61100E+01   0.18025E+00
   0.61200E+01   0.17994E+00
   0.61200E+01   0.17994E+00
   0.61100E+01   0.18023E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61200E+01   0.17995E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61200E+01   0.17995E+00
   0.61200E+01   0.17994E+00
   0.61200E+01   0.17994E+00
   0.61100E+01   0.18018E+00
   0.61200E+01   0.17994E+00
   0.61200E+01   0.17996E+00
   0.61200E+01   0.17995E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18030E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18028E+00
   0.61100E+01   0.18032E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18025E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18032E+00
   0.61100E+01   0.18028E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18030E+00
   0.61100E+01   0.18034E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18030E+00
   0.61100E+01   0.18028E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18027E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18032E+00
   0.61100E+01   0.18031E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18028E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18026E+00
   0.61100E+01   0.18028E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18028E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18029E+00
   0.61100E+01   0.18032E+00
   0.61100E+01   0.18032E+00
   0.61200E+01   0.18005E+00
   0.61200E+01   0.18004E+00
   0.61100E+01   0.18031E+00
   0.61200E+01   0.18004E+00
   0.61100E+01   0.18031E+00
   0.61200E+01   0.18005E+00
   0.61100E+01   0.18031E+00
   0.61100E+01   0.18032E+00
   0.61100E+01   0.18032E+00
   0.61200E+01   0.18004E+00
   0.61100E+01   0.18032E+00
   0.61200E+01   0.18003E+00
   0.61100E+01   0.18031E+00
   0.61100E+01   0.18031E+00
   0.61200E+01   0.18009E+00
   0.61200E+01   0.18008E+00
   0.61200E+01   0.18005E+00
   0.61200E+01   0.18003E+00
   0.61200E+01   0.18007E+00
   0.61200E+01   0.18009E+00
   0.61200E+01   0.18007E+00
   0.61200E+01   0.18007E+00
   0.61200E+01   0.18011E+00
   0.61200E+01   0.18007E+00
   0.61200E+01   0.18009E+00
   0.61200E+01   0.18007E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18008E+00
   0.61200E+01   0.18009E+00
   0.61200E+01   0.18009E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18013E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18010E+00
   0.61200E+01   0.18011E+00
   0.61200E+01   0.18013E+00
   0.61200E+01   0.18014E+00
   0.61200E+01   0.18014E+00
   0.61200E+01   0.18014E+00
   0.61200E+01   0.18015E+00
   0.61200E+01   0.18014E+00
   0.61200E+01   0.18015E+00
   0.61200E+01   0.18015E+00
   0.61200E+01   0.18015E+00
   0.61200E+01   0.18016E+00
   0.61200E+01   0.18016E+00
   0.61200E+01   0.18015E+00
   0.61200E+01   0.18016E+00
   0.61200E+01   0.18016E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18016E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18018E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18018E+00
   0.61200E+01   0.18018E+00
   0.61200E+01   0.18020E+00
   0.61200E+01   0.18018E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18018E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18018E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18017E+00
   0.61200E+01   0.18018E+00
   0.61200E+01   0.18018E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18020E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18020E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18023E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18020E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18020E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18020E+00
   0.61200E+01   0.18019E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18027E+00
   0.61200E+01   0.18028E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18027E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18028E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18027E+00
   0.61200E+01   0.18027E+00
   0.61200E+01   0.18027E+00
   0.61200E+01   0.18029E+00
   0.61200E+01   0.18027E+00
   0.61200E+01   0.18029E+00
   0.61200E+01   0.18027E+00
   0.61200E+01   0.18029E+00
   0.61200E+01   0.18029E+00
   0.61200E+01   0.18030E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18030E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18026E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18031E+00
   0.61200E+01   0.18030E+00
   0.61200E+01   0.18027E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18023E+00
   0.61200E+01   0.18023E+00
   0.61200E+01   0.18023E+00
   0.61200E+01   0.18023E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18023E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18024E+00
   0.61200E+01   0.18023E+00
   0.61200E+01   0.18023E+00
   0.61300E+01   0.18001E+00
   0.61200E+01   0.18025E+00
   0.61200E+01   0.18026E+00
   0.61300E+01   0.18000E+00
   0.61300E+01   0.18000E+00
   0.61300E+01   0.18000E+00
   0.61200E+01   0.18025E+00
   0.61300E+01   0.18002E+00
   0.61300E+01   0.18001E+00
   0.61300E+01   0.18002E+00
   0.61300E+01   0.18002E+00
   0.61300E+01   0.18002E+00
   0.61300E+01   0.18001E+00
   0.61300E+01   0.18002E+00
   0.61300E+01   0.18004E+00
   0.61300E+01   0.18003E+00
   0.61300E+01   0.18005E+00
   0.61300E+01   0.18002E+00
   0.61300E+01   0.18005E+00
   0.61300E+01   0.18005E+00
   0.61300E+01   0.18004E+00
   0.61300E+01   0.18005E+00
   0.61300E+01   0.18006E+00
   0.61300E+01   0.18004E+00
   0.61300E+01   0.18005E+00
   0.61300E+01   0.18003E+00
   0.61300E+01   0.18004E+00
   0.61300E+01   0.18004E+00
   0.61300E+01   0.18002E+00
   0.61300E+01   0.18003E+00
   0.61300E+01   0.18004E+00
   0.61300E+01   0.18005E+00
   0.61300E+01   0.18006E+00
   0.61300E+01   0.18006E+00
   0.61300E+01   0.18006E+00
   0.61300E+01   0.18004E+00
   0.61300E+01   0.18005E+00
   0.61300E+01   0.18004E+00
   0.61300E+01   0.18006E+00
   0.61300E+01   0.18006E+00
   0.61300E+01   0.18006E+00
   0.61300E+01   0.18008E+00
   0.61300E+01   0.18007E+00
   0.61300E+01   0.18009E+00
   0.61300E+01   0.18007E+00
   0.61300E+01   0.18008E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18010E+00
   0.61300E+01   0.18010E+00
   0.61300E+01   0.18010E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18010E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18012E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18012E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18012E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18012E+00
   0.61300E+01   0.18013E+00
   0.61300E+01   0.18013E+00
   0.61300E+01   0.18013E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18013E+00
   0.61300E+01   0.18013E+00
   0.61300E+01   0.18015E+00
   0.61300E+01   0.18009E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18013E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18010E+00
   0.61300E+01   0.18009E+00
   0.61300E+01   0.18015E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18016E+00
   0.61300E+01   0.18018E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18018E+00
   0.61300E+01   0.18018E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18016E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18018E+00
   0.61300E+01   0.18015E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18015E+00
   0.61300E+01   0.18012E+00
   0.61300E+01   0.18018E+00
   0.61300E+01   0.18013E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18010E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18016E+00
   0.61300E+01   0.18014E+00
   0.61300E+01   0.18012E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18009E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18016E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18011E+00
   0.61300E+01   0.18015E+00
   0.61300E+01   0.18016E+00
   0.61300E+01   0.18018E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18018E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18017E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18019E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18024E+00
   0.61300E+01   0.18025E+00
   0.61300E+01   0.18024E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18024E+00
   0.61300E+01   0.18024E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18022E+00
   0.61300E+01   0.18024E+00
   0.61300E+01   0.18025E+00
   0.61300E+01   0.18024E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18025E+00
   0.61300E+01   0.18024E+00
   0.61300E+01   0.18025E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18025E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18020E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18022E+00
   0.61300E+01   0.18021E+00
   0.61300E+01   0.18026E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18024E+00
   0.61300E+01   0.18027E+00
   0.61300E+01   0.18028E+00
   0.61300E+01   0.18023E+00
   0.61300E+01   0.18027E+00
   0.61300E+01   0.18026E+00
   0.61300E+01   0.18026E+00
   0.61300E+01   0.18029E+00
   0.61300E+01   0.18027E+00
   0.61300E+01   0.18028E+00
   0.61300E+01   0.18030E+00
   0.61300E+01   0.18029E+00
   0.61300E+01   0.18028E+00
   0.61300E+01   0.18027E+00
   0.61300E+01   0.18029E+00
   0.61300E+01   0.18031E+00
   0.61300E+01   0.18030E+00
   0.61300E+01   0.18031E+00
   0.61300E+01   0.18030E+00
   0.61300E+01   0.18033E+00
   0.61300E+01   0.18031E+00
   0.61300E+01   0.18033E+00
   0.61300E+01   0.18031E+00
   0.61300E+01   0.18032E+00
   0.61300E+01   0.18033E+00
   0.61300E+01   0.18034E+00
   0.61300E+01   0.18032E+00
   0.61300E+01   0.18033E+00
   0.61300E+01   0.18035E+00
   0.61300E+01   0.18035E+00
   0.61300E+01   0.18033E+00
   0.61300E+01   0.18034E+00
   0.61300E+01   0.18033E+00
   0.61300E+01   0.18035E+00
   0.61300E+01   0.18035E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18035E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18035E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18036E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18038E+00
   0.61300E+01   0.18038E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18038E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18037E+00
   0.61300E+01   0.18038E+00
   0.61300E+01   0.18039E+00
   0.61300E+01   0.18038E+00
   0.61300E+01   0.18039E+00
   0.61300E+01   0.18040E+00
   0.61300E+01   0.18039E+00
   0.61300E+01   0.18040E+00
   0.61300E+01   0.18039E+00
   0.61300E+01   0.18040E+00
   0.61300E+01   0.18040E+00
   0.61400E+01   0.18011E+00
   0.61400E+01   0.18011E+00
   0.61400E+01   0.18011E+00
   0.61400E+01   0.18011E+00
   0.61400E+01   0.18010E+00
   0.61400E+01   0.18010E+00
   0.61400E+01   0.18011E+00
   0.61400E+01   0.18012E+00
   0.61400E+01   0.18010E+00
   0.61400E+01   0.18011E+00
   0.61400E+01   0.18010E+00
   0.61400E+01   0.18012E+00
   0.61300E+01   0.18041E+00
   0.61400E+01   0.18012E+00
   0.61300E+01   0.18042E+00
   0.61400E+01   0.18012E+00
   0.61400E+01   0.18013E+00
   0.61300E+01   0.18042E+00
   0.61300E+01   0.18041E+00
   0.61400E+01   0.18012E+00
   0.61400E+01   0.18014E+00
   0.61400E+01   0.18014E+00
   0.61400E+01   0.18013E+00
   0.61400E+01   0.18014E+00
   0.61400E+01   0.18014E+00
   0.61400E+01   0.18014E+00
   0.61400E+01   0.18013E+00
   0.61400E+01   0.18014E+00
   0.61400E+01   0.18014E+00
   0.61400E+01   0.18017E+00
   0.61400E+01   0.18015E+00
   0.61400E+01   0.18015E+00
   0.61400E+01   0.18015E+00
   0.61400E+01   0.18015E+00
   0.61400E+01   0.18014E+00
   0.61400E+01   0.18015E+00
   0.61400E+01   0.18015E+00
   0.61400E+01   0.18015E+00
   0.61400E+01   0.18015E+00
   0.61400E+01   0.18018E+00
   0.61400E+01   0.18018E+00
   0.61400E+01   0.18016E+00
   0.61400E+01   0.18018E+00
   0.61400E+01   0.18016E+00
   0.61400E+01   0.18016E+00
   0.61400E+01   0.18016E+00
   0.61400E+01   0.18017E+00
   0.61400E+01   0.18016E+00
   0.61400E+01   0.18017E+00
   0.61400E+01   0.18016E+00
   0.61400E+01   0.18017E+00
   0.61400E+01   0.18017E+00
   0.61400E+01   0.18018E+00
   0.61400E+01   0.18018E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18023E+00
   0.61400E+01   0.18023E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18018E+00
   0.61400E+01   0.18023E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18018E+00
   0.61400E+01   0.18021E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18023E+00
   0.61400E+01   0.18022E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18021E+00
   0.61400E+01   0.18019E+00
   0.61400E+01   0.18021E+00
   0.61400E+01   0.18021E+00
   0.61400E+01   0.18021E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18021E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18020E+00
   0.61400E+01   0.18022E+00
   0.61400E+01   0.18021E+00
   0.61400E+01   0.18021E+00
   0.61400E+01   0.18022E+00
   0.61400E+01   0.18023E+00
   0.61400E+01   0.18023E+00
   0.61400E+01   0.18023E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18025E+00
   0.61400E+01   0.18025E+00
   0.61400E+01   0.18026E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18027E+00
   0.61400E+01   0.18026E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18027E+00
   0.61400E+01   0.18026E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18026E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18026E+00
   0.61400E+01   0.18024E+00
   0.61400E+01   0.18023E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18026E+00
   0.61400E+01   0.18027E+00
   0.61400E+01   0.18026E+00
   0.61400E+01   0.18027E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18030E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18029E+00
   0.61400E+01   0.18028E+00
   0.61400E+01   0.18034E+00
   0.61400E+01   0.18032E+00
   0.61400E+01   0.18030E+00
   0.61400E+01   0.18030E+00
   0.61400E+01   0.18032E+00
   0.61400E+01   0.18034E+00
   0.61400E+01   0.18032E+00
   0.61400E+01   0.18033E+00
   0.61400E+01   0.18034E+00
   0.61400E+01   0.18034E+00
   0.61400E+01   0.18033E+00
   0.61400E+01   0.18035E+00
   0.61400E+01   0.18033E+00
   0.61400E+01   0.18035E+00
   0.61400E+01   0.18035E+00
   0.61400E+01   0.18034E+00
   0.61500E+01   0.18010E+00
   0.61400E+01   0.18033E+00
   0.61400E+01   0.18036E+00
   0.61500E+01   0.18009E+00
   0.61500E+01   0.18009E+00
   0.61400E+01   0.18036E+00
   0.61400E+01   0.18033E+00
   0.61500E+01   0.18009E+00
   0.61400E+01   0.18036E+00
   0.61500E+01   0.18010E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18011E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18012E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18013E+00
   0.61500E+01   0.18013E+00
   0.61400E+01   0.18043E+00
   0.61500E+01   0.18015E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18016E+00
   0.61500E+01   0.18015E+00
   0.61500E+01   0.18014E+00
   0.61500E+01   0.18016E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18016E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18016E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18015E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18015E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18015E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18019E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18019E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18020E+00
   0.61500E+01   0.18017E+00
   0.61500E+01   0.18019E+00
   0.61500E+01   0.18020E+00
   0.61500E+01   0.18020E+00
   0.61500E+01   0.18018E+00
   0.61500E+01   0.18020E+00
   0.61500E+01   0.18019E+00
   0.61500E+01   0.18022E+00
   0.61500E+01   0.18021E+00
   0.61500E+01   0.18023E+00
   0.61500E+01   0.18022E+00
   0.61500E+01   0.18022E+00
   0.61500E+01   0.18023E+00
   0.61500E+01   0.18024E+00
   0.61500E+01   0.18021E+00
   0.61500E+01   0.18021E+00
   0.61500E+01   0.18022E+00
   0.61500E+01   0.18023E+00
   0.61500E+01   0.18020E+00
   0.61500E+01   0.18021E+00
   0.61500E+01   0.18022E+00
   0.61500E+01   0.18021E+00
   0.61500E+01   0.18022E+00
   0.61500E+01   0.18022E+00
   0.61500E+01   0.18020E+00
   0.61500E+01   0.18026E+00
   0.61500E+01   0.18025E+00
   0.61500E+01   0.18027E+00
   0.61500E+01   0.18027E+00
   0.61500E+01   0.18027E+00
   0.61500E+01   0.18027E+00
   0.61500E+01   0.18028E+00
   0.61500E+01   0.18027E+00
   0.61500E+01   0.18026E+00
   0.61500E+01   0.18027E+00
   0.61500E+01   0.18027E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18029E+00
   0.61500E+01   0.18031E+00
   0.61500E+01   0.18030E+00
   0.61500E+01   0.18031E+00
   0.61500E+01   0.18035E+00
   0.61500E+01   0.18032E+00
   0.61500E+01   0.18036E+00
   0.61500E+01   0.18037E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18037E+00
   0.61500E+01   0.18036E+00
   0.61500E+01   0.18037E+00
   0.61500E+01   0.18037E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18037E+00
   0.61500E+01   0.18037E+00
   0.61500E+01   0.18037E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18037E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18039E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18039E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18038E+00
   0.61500E+01   0.18039E+00
   0.61500E+01   0.18039E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18039E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18040E+00
   0.61500E+01   0.18041E+00
   0.61500E+01   0.18044E+00
   0.61500E+01   0.18044E+00
   0.61500E+01   0.18044E+00
   0.61500E+01   0.18044E+00
   0.61500E+01   0.18044E+00
   0.61500E+01   0.18044E+00
   0.61500E+01   0.18044E+00
   0.61500E+01   0.18045E+00
   0.61500E+01   0.18045E+00
   0.61500E+01   0.18047E+00
   0.61500E+01   0.18046E+00
   0.61500E+01   0.18047E+00
   0.61500E+01   0.18047E+00
   0.61500E+01   0.18047E+00
   0.61500E+01   0.18046E+00
   0.61500E+01   0.18048E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18045E+00
   0.61500E+01   0.18047E+00
   0.61500E+01   0.18046E+00
   0.61500E+01   0.18048E+00
   0.61500E+01   0.18047E+00
   0.61500E+01   0.18046E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18048E+00
   0.61500E+01   0.18046E+00
   0.61500E+01   0.18047E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18050E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18050E+00
   0.61500E+01   0.18050E+00
   0.61500E+01   0.18050E+00
   0.61600E+01   0.18023E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18049E+00
   0.61600E+01   0.18021E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18050E+00
   0.61500E+01   0.18050E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18050E+00
   0.61500E+01   0.18049E+00
   0.61500E+01   0.18051E+00
   0.61600E+01   0.18022E+00
   0.61500E+01   0.18051E+00
   0.61500E+01   0.18051E+00
   0.61500E+01   0.18050E+00
   0.61500E+01   0.18050E+00
   0.61600E+01   0.18023E+00
   0.61600E+01   0.18023E+00
   0.61500E+01   0.18051E+00
   0.61500E+01   0.18051E+00
   0.61600E+01   0.18024E+00
   0.61500E+01   0.18051E+00
   0.61600E+01   0.18023E+00
   0.61600E+01   0.18023E+00
   0.61600E+01   0.18022E+00
   0.61600E+01   0.18023E+00
   0.61600E+01   0.18022E+00
   0.61600E+01   0.18024E+00
   0.61600E+01   0.18023E+00
   0.61600E+01   0.18025E+00
   0.61600E+01   0.18023E+00
   0.61600E+01   0.18025E+00
   0.61600E+01   0.18025E+00
   0.61600E+01   0.18026E+00
   0.61600E+01   0.18023E+00
   0.61600E+01   0.18026E+00
   0.61600E+01   0.18028E+00
   0.61600E+01   0.18025E+00
   0.61600E+01   0.18028E+00
   0.61600E+01   0.18029E+00
   0.61600E+01   0.18028E+00
   0.61600E+01   0.18030E+00
   0.61600E+01   0.18029E+00
   0.61600E+01   0.18030E+00
   0.61600E+01   0.18031E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18031E+00
   0.61600E+01   0.18031E+00
   0.61600E+01   0.18030E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18031E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18031E+00
   0.61600E+01   0.18031E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18033E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18034E+00
   0.61600E+01   0.18033E+00
   0.61600E+01   0.18034E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18034E+00
   0.61600E+01   0.18032E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18034E+00
   0.61600E+01   0.18034E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18034E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18036E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18036E+00
   0.61600E+01   0.18036E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18035E+00
   0.61600E+01   0.18036E+00
   0.61600E+01   0.18037E+00
   0.61600E+01   0.18037E+00
   0.61600E+01   0.18037E+00
   0.61600E+01   0.18037E+00
   0.61600E+01   0.18037E+00
   0.61600E+01   0.18038E+00
   0.61600E+01   0.18038E+00
   0.61600E+01   0.18038E+00
   0.61600E+01   0.18039E+00
   0.61600E+01   0.18038E+00
   0.61600E+01   0.18039E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18043E+00
   0.61600E+01   0.18043E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18040E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18041E+00
   0.61600E+01   0.18047E+00
   0.61600E+01   0.18047E+00
   0.61600E+01   0.18044E+00
   0.61600E+01   0.18047E+00
   0.61600E+01   0.18047E+00
   0.61600E+01   0.18047E+00
   0.61600E+01   0.18048E+00
   0.61600E+01   0.18048E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18047E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18048E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18048E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18050E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18050E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18049E+00
   0.61600E+01   0.18051E+00
   0.61600E+01   0.18051E+00
   0.61600E+01   0.18051E+00
   0.61600E+01   0.18051E+00
   0.61600E+01   0.18051E+00
   0.61600E+01   0.18051E+00
   0.61600E+01   0.18052E+00
   0.61600E+01   0.18051E+00
   0.61600E+01   0.18053E+00
   0.61600E+01   0.18051E+00
   0.61600E+01   0.18053E+00
   0.61600E+01   0.18055E+00
   0.61600E+01   0.18054E+00
   0.61600E+01   0.18054E+00
   0.61600E+01   0.18053E+00
   0.61600E+01   0.18054E+00
   0.61600E+01   0.18053E+00
   0.61600E+01   0.18054E+00
   0.61600E+01   0.18053E+00
   0.61600E+01   0.18053E+00
   0.61600E+01   0.18054E+00
   0.61600E+01   0.18054E+00
   0.61600E+01   0.18052E+00
   0.61600E+01   0.18055E+00
   0.61600E+01   0.18054E+00
   0.61600E+01   0.18056E+00
   0.61600E+01   0.18055E+00
   0.61600E+01   0.18055E+00
   0.61600E+01   0.18055E+00
   0.61600E+01   0.18056E+00
   0.61600E+01   0.18055E+00
   0.61600E+01   0.18057E+00
   0.61600E+01   0.18057E+00
   0.61600E+01   0.18057E+00
   0.61600E+01   0.18057E+00
   0.61600E+01   0.18056E+00
   0.61600E+01   0.18057E+00
   0.61600E+01   0.18056E+00
   0.61600E+01   0.18057E+00
   0.61600E+01   0.18058E+00
   0.61600E+01   0.18057E+00
   0.61600E+01   0.18057E+00
   0.61600E+01   0.18058E+00
   0.61600E+01   0.18058E+00
   0.61600E+01   0.18060E+00
   0.61600E+01   0.18059E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18059E+00
   0.61600E+01   0.18059E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18060E+00
   0.61600E+01   0.18060E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18060E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18060E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18061E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18062E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61700E+01   0.18034E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18064E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18063E+00
   0.61700E+01   0.18035E+00
   0.61600E+01   0.18063E+00
   0.61600E+01   0.18065E+00
   0.61700E+01   0.18037E+00
   0.61700E+01   0.18036E+00
   0.61600E+01   0.18064E+00
   0.61700E+01   0.18035E+00
   0.61700E+01   0.18036E+00
   0.61700E+01   0.18035E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18036E+00
   0.61700E+01   0.18036E+00
   0.61700E+01   0.18036E+00
   0.61700E+01   0.18037E+00
   0.61700E+01   0.18037E+00
   0.61700E+01   0.18037E+00
   0.61700E+01   0.18041E+00
   0.61700E+01   0.18039E+00
   0.61700E+01   0.18037E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18039E+00
   0.61700E+01   0.18039E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18039E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18039E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18039E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18038E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18039E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18040E+00
   0.61700E+01   0.18046E+00
   0.61700E+01   0.18045E+00
   0.61700E+01   0.18045E+00
   0.61700E+01   0.18045E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18048E+00
   0.61700E+01   0.18045E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18048E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18049E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18050E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18052E+00
   0.61700E+01   0.18052E+00
   0.61700E+01   0.18051E+00
   0.61700E+01   0.18053E+00
   0.61700E+01   0.18053E+00
   0.61700E+01   0.18052E+00
   0.61700E+01   0.18053E+00
   0.61700E+01   0.18053E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18053E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18055E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18054E+00
   0.61700E+01   0.18056E+00
   0.61700E+01   0.18056E+00
   0.61700E+01   0.18055E+00
   0.61700E+01   0.18056E+00
   0.61700E+01   0.18057E+00
   0.61700E+01   0.18057E+00
   0.61700E+01   0.18056E+00
   0.61700E+01   0.18055E+00
   0.61700E+01   0.18055E+00
   0.61700E+01   0.18058E+00
   0.61700E+01   0.18059E+00
   0.61700E+01   0.18058E+00
   0.61700E+01   0.18056E+00
   0.61700E+01   0.18059E+00
   0.61700E+01   0.18059E+00
   0.61700E+01   0.18060E+00
   0.61700E+01   0.18060E+00
   0.61700E+01   0.18060E+00
   0.61700E+01   0.18061E+00
   0.61700E+01   0.18060E+00
   0.61700E+01   0.18060E+00
   0.61700E+01   0.18061E+00
   0.61700E+01   0.18062E+00
   0.61700E+01   0.18061E+00
   0.61700E+01   0.18060E+00
   0.61700E+01   0.18061E+00
   0.61700E+01   0.18061E+00
   0.61700E+01   0.18063E+00
   0.61700E+01   0.18062E+00
   0.61700E+01   0.18061E+00
   0.61700E+01   0.18063E+00
   0.61700E+01   0.18062E+00
   0.61700E+01   0.18063E+00
   0.61700E+01   0.18064E+00
   0.61700E+01   0.18064E+00
   0.61700E+01   0.18063E+00
   0.61700E+01   0.18065E+00
   0.61700E+01   0.18064E+00
   0.61700E+01   0.18063E+00
   0.61700E+01   0.18064E+00
   0.61700E+01   0.18065E+00
   0.61800E+01   0.18036E+00
   0.61800E+01   0.18035E+00
   0.61700E+01   0.18064E+00
   0.61800E+01   0.18036E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18036E+00
   0.61800E+01   0.18036E+00
   0.61800E+01   0.18036E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18036E+00
   0.61800E+01   0.18036E+00
   0.61800E+01   0.18036E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18038E+00
   0.61700E+01   0.18066E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18037E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18039E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18039E+00
   0.61800E+01   0.18038E+00
   0.61800E+01   0.18039E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18039E+00
   0.61800E+01   0.18039E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18042E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18042E+00
   0.61800E+01   0.18040E+00
   0.61800E+01   0.18042E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18041E+00
   0.61800E+01   0.18042E+00
   0.61800E+01   0.18043E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18043E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18043E+00
   0.61800E+01   0.18043E+00
   0.61800E+01   0.18046E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18044E+00
   0.61800E+01   0.18046E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18046E+00
   0.61800E+01   0.18045E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18047E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18047E+00
   0.61800E+01   0.18047E+00
   0.61800E+01   0.18047E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18050E+00
   0.61800E+01   0.18051E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18048E+00
   0.61800E+01   0.18050E+00
   0.61800E+01   0.18052E+00
   0.61800E+01   0.18053E+00
   0.61800E+01   0.18052E+00
   0.61800E+01   0.18053E+00
   0.61800E+01   0.18053E+00
   0.61800E+01   0.18055E+00
   0.61800E+01   0.18053E+00
   0.61800E+01   0.18054E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18055E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18057E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18058E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18058E+00
   0.61800E+01   0.18057E+00
   0.61800E+01   0.18056E+00
   0.61800E+01   0.18057E+00
   0.61800E+01   0.18058E+00
   0.61800E+01   0.18058E+00
   0.61800E+01   0.18057E+00
   0.61800E+01   0.18058E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18058E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18058E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18059E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18061E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18061E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18063E+00
   0.61800E+01   0.18061E+00
   0.61800E+01   0.18061E+00
   0.61800E+01   0.18061E+00
   0.61800E+01   0.18063E+00
   0.61800E+01   0.18061E+00
   0.61800E+01   0.18061E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18060E+00
   0.61800E+01   0.18062E+00
   0.61800E+01   0.18062E+00
   0.61800E+01   0.18063E+00
   0.61800E+01   0.18065E+00
   0.61800E+01   0.18064E+00
   0.61800E+01   0.18063E+00
   0.61800E+01   0.18063E+00
   0.61800E+01   0.18067E+00
   0.61800E+01   0.18065E+00
   0.61800E+01   0.18066E+00
   0.61800E+01   0.18067E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18067E+00
   0.61800E+01   0.18066E+00
   0.61800E+01   0.18066E+00
   0.61800E+01   0.18068E+00
   0.61800E+01   0.18067E+00
   0.61800E+01   0.18067E+00
   0.61800E+01   0.18067E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18070E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18070E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18068E+00
   0.61800E+01   0.18068E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18069E+00
   0.61800E+01   0.18071E+00
   0.61800E+01   0.18070E+00
   0.61800E+01   0.18070E+00
   0.61800E+01   0.18070E+00
   0.61800E+01   0.18070E+00
   0.61800E+01   0.18070E+00
   0.61800E+01   0.18073E+00
   0.61800E+01   0.18073E+00
   0.61800E+01   0.18072E+00
   0.61800E+01   0.18072E+00
   0.61800E+01   0.18073E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18074E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18074E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18074E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18074E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18075E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18076E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18078E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18078E+00
   0.61800E+01   0.18078E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18078E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18079E+00
   0.61800E+01   0.18078E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18079E+00
   0.61800E+01   0.18080E+00
   0.61800E+01   0.18077E+00
   0.61800E+01   0.18079E+00
   0.61800E+01   0.18078E+00
   0.61800E+01   0.18078E+00
   0.61800E+01   0.18080E+00
   0.61800E+01   0.18078E+00
   0.61800E+01   0.18080E+00
   0.61800E+01   0.18080E+00
   0.61800E+01   0.18081E+00
   0.61800E+01   0.18082E+00
   0.61900E+01   0.18053E+00
   0.61800E+01   0.18081E+00
   0.61800E+01   0.18082E+00
   0.61800E+01   0.18081E+00
   0.61800E+01   0.18082E+00
   0.61800E+01   0.18079E+00
   0.61800E+01   0.18082E+00
   0.61900E+01   0.18052E+00
   0.61900E+01   0.18053E+00
   0.61800E+01   0.18082E+00
   0.61900E+01   0.18053E+00
   0.61900E+01   0.18053E+00
   0.61800E+01   0.18082E+00
   0.61800E+01   0.18082E+00
   0.61900E+01   0.18053E+00
   0.61900E+01   0.18053E+00
   0.61900E+01   0.18049E+00
   0.61900E+01   0.18049E+00
   0.61900E+01   0.18053E+00
   0.61900E+01   0.18050E+00
   0.61900E+01   0.18051E+00
   0.61900E+01   0.18054E+00
   0.61900E+01   0.18051E+00
   0.61900E+01   0.18049E+00
   0.61900E+01   0.18049E+00
   0.61900E+01   0.18053E+00
   0.61900E+01   0.18054E+00
   0.61900E+01   0.18050E+00
   0.61900E+01   0.18054E+00
   0.61900E+01   0.18054E+00
   0.61900E+01   0.18054E+00
   0.61900E+01   0.18054E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18054E+00
   0.61900E+01   0.18054E+00
   0.61900E+01   0.18055E+00
   0.61900E+01   0.18056E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18058E+00
   0.61900E+01   0.18058E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18059E+00
   0.61900E+01   0.18058E+00
   0.61900E+01   0.18057E+00
   0.61900E+01   0.18059E+00
   0.61900E+01   0.18059E+00
   0.61900E+01   0.18061E+00
   0.61900E+01   0.18059E+00
   0.61900E+01   0.18059E+00
   0.61900E+01   0.18061E+00
   0.61900E+01   0.18061E+00
   0.61900E+01   0.18058E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18060E+00
   0.61900E+01   0.18060E+00
   0.61900E+01   0.18060E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18060E+00
   0.61900E+01   0.18063E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18063E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18063E+00
   0.61900E+01   0.18063E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18063E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18062E+00
   0.61900E+01   0.18064E+00
   0.61900E+01   0.18064E+00
   0.61900E+01   0.18063E+00
   0.61900E+01   0.18063E+00
   0.61900E+01   0.18064E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18066E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18066E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18068E+00
   0.61900E+01   0.18068E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18068E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18066E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18066E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18069E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18069E+00
   0.61900E+01   0.18069E+00
   0.61900E+01   0.18067E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18068E+00
   0.61900E+01   0.18071E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18071E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18070E+00
   0.61900E+01   0.18071E+00
   0.61900E+01   0.18071E+00
   0.61900E+01   0.18074E+00
   0.61900E+01   0.18073E+00
   0.61900E+01   0.18073E+00
   0.61900E+01   0.18072E+00
   0.61900E+01   0.18074E+00
   0.61900E+01   0.18074E+00
   0.61900E+01   0.18073E+00
   0.61900E+01   0.18074E+00
   0.61900E+01   0.18073E+00
   0.61900E+01   0.18074E+00
   0.61900E+01   0.18074E+00
   0.61900E+01   0.18073E+00
   0.61900E+01   0.18074E+00
   0.61900E+01   0.18073E+00
   0.61900E+01   0.18074E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18077E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18075E+00
   0.61900E+01   0.18075E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18075E+00
   0.61900E+01   0.18077E+00
   0.61900E+01   0.18076E+00
   0.61900E+01   0.18079E+00
   0.61900E+01   0.18078E+00
   0.61900E+01   0.18080E+00
   0.61900E+01   0.18080E+00
   0.61900E+01   0.18081E+00
   0.61900E+01   0.18080E+00
   0.61900E+01   0.18080E+00
   0.61900E+01   0.18080E+00
   0.61900E+01   0.18080E+00
   0.61900E+01   0.18081E+00
   0.61900E+01   0.18082E+00
   0.61900E+01   0.18083E+00
   0.61900E+01   0.18083E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18085E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18083E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18084E+00
   0.61900E+01   0.18083E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18085E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18084E+00
   0.61900E+01   0.18085E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18085E+00
   0.61900E+01   0.18085E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18083E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18083E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18085E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18087E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18086E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18088E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18090E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18090E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18090E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18089E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18093E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18092E+00
   0.61900E+01   0.18091E+00
   0.61900E+01   0.18092E+00
   0.62000E+01   0.18068E+00
   0.62000E+01   0.18065E+00
   0.61900E+01   0.18096E+00
   0.62000E+01   0.18067E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18068E+00
   0.62000E+01   0.18068E+00
   0.61900E+01   0.18096E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18068E+00
   0.61900E+01   0.18097E+00
   0.62000E+01   0.18068E+00
   0.61900E+01   0.18096E+00
   0.61900E+01   0.18097E+00
   0.62000E+01   0.18068E+00
   0.62000E+01   0.18068E+00
   0.61900E+01   0.18097E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18068E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18069E+00
   0.62000E+01   0.18071E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18072E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18072E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18072E+00
   0.62000E+01   0.18073E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18070E+00
   0.62000E+01   0.18071E+00
   0.62000E+01   0.18072E+00
   0.62000E+01   0.18071E+00
   0.62000E+01   0.18073E+00
   0.62000E+01   0.18073E+00
   0.62000E+01   0.18073E+00
   0.62000E+01   0.18075E+00
   0.62000E+01   0.18076E+00
   0.62000E+01   0.18076E+00
   0.62000E+01   0.18075E+00
   0.62000E+01   0.18076E+00
   0.62000E+01   0.18077E+00
   0.62000E+01   0.18076E+00
   0.62000E+01   0.18078E+00
   0.62000E+01   0.18080E+00
   0.62000E+01   0.18078E+00
   0.62000E+01   0.18080E+00
   0.62000E+01   0.18080E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18080E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18081E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18082E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18082E+00
   0.62000E+01   0.18082E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18086E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18086E+00
   0.62000E+01   0.18083E+00
   0.62000E+01   0.18082E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18085E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18085E+00
   0.62000E+01   0.18085E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18086E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18084E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18085E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18086E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18087E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18089E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18088E+00
   0.62000E+01   0.18089E+00
   0.62000E+01   0.18090E+00
   0.62000E+01   0.18090E+00
   0.62000E+01   0.18090E+00
   0.62000E+01   0.18090E+00
   0.62000E+01   0.18090E+00
   0.62000E+01   0.18090E+00
   0.62000E+01   0.18090E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18093E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18091E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18093E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18094E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18092E+00
   0.62000E+01   0.18093E+00
   0.62000E+01   0.18093E+00
   0.62000E+01   0.18094E+00
   0.62000E+01   0.18096E+00
   0.62000E+01   0.18094E+00
   0.62000E+01   0.18094E+00
   0.62000E+01   0.18093E+00
   0.62000E+01   0.18098E+00
   0.62000E+01   0.18096E+00
   0.62000E+01   0.18094E+00
   0.62000E+01   0.18097E+00
   0.62000E+01   0.18099E+00
   0.62000E+01   0.18097E+00
   0.62000E+01   0.18099E+00
   0.62000E+01   0.18095E+00
   0.62000E+01   0.18100E+00
   0.62000E+01   0.18099E+00
   0.62000E+01   0.18099E+00
   0.62000E+01   0.18099E+00
   0.62000E+01   0.18101E+00
   0.62000E+01   0.18099E+00
   0.62000E+01   0.18100E+00
   0.62000E+01   0.18100E+00
   0.62000E+01   0.18100E+00
   0.62000E+01   0.18101E+00
   0.62000E+01   0.18100E+00
   0.62000E+01   0.18101E+00
   0.62000E+01   0.18101E+00
   0.62000E+01   0.18103E+00
   0.62000E+01   0.18101E+00
   0.62000E+01   0.18101E+00
   0.62000E+01   0.18102E+00
   0.62000E+01   0.18102E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18103E+00
   0.62000E+01   0.18101E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62100E+01   0.18075E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18105E+00
   0.62000E+01   0.18105E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18104E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18105E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18105E+00
   0.62000E+01   0.18105E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18107E+00
   0.62000E+01   0.18107E+00
   0.62000E+01   0.18105E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18107E+00
   0.62000E+01   0.18108E+00
   0.62000E+01   0.18106E+00
   0.62000E+01   0.18105E+00
   0.62000E+01   0.18109E+00
   0.62000E+01   0.18109E+00
   0.62000E+01   0.18110E+00
   0.62100E+01   0.18081E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18112E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18110E+00
   0.62100E+01   0.18083E+00
   0.62000E+01   0.18110E+00
   0.62100E+01   0.18081E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18111E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18111E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18109E+00
   0.62100E+01   0.18082E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18082E+00
   0.62000E+01   0.18110E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18083E+00
   0.62000E+01   0.18112E+00
   0.62000E+01   0.18110E+00
   0.62000E+01   0.18111E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18082E+00
   0.62000E+01   0.18111E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18082E+00
   0.62000E+01   0.18113E+00
   0.62100E+01   0.18082E+00
   0.62000E+01   0.18113E+00
   0.62000E+01   0.18113E+00
   0.62000E+01   0.18113E+00
   0.62000E+01   0.18113E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18084E+00
   0.62100E+01   0.18085E+00
   0.62100E+01   0.18084E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18084E+00
   0.62100E+01   0.18083E+00
   0.62100E+01   0.18085E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18085E+00
   0.62000E+01   0.18113E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18085E+00
   0.62100E+01   0.18085E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18086E+00
   0.62000E+01   0.18115E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18085E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18088E+00
   0.62100E+01   0.18088E+00
   0.62100E+01   0.18086E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18088E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18088E+00
   0.62100E+01   0.18087E+00
   0.62100E+01   0.18088E+00
   0.62100E+01   0.18088E+00
   0.62100E+01   0.18091E+00
   0.62100E+01   0.18090E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18091E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18090E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18090E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18091E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18089E+00
   0.62100E+01   0.18090E+00
   0.62100E+01   0.18091E+00
   0.62100E+01   0.18092E+00
   0.62100E+01   0.18091E+00
   0.62100E+01   0.18091E+00
   0.62100E+01   0.18091E+00
   0.62100E+01   0.18091E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18094E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18092E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18094E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18094E+00
   0.62100E+01   0.18093E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18094E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18094E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18095E+00
   0.62100E+01   0.18096E+00
   0.62100E+01   0.18096E+00
   0.62100E+01   0.18096E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18096E+00
   0.62100E+01   0.18096E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18099E+00
   0.62100E+01   0.18099E+00
   0.62100E+01   0.18097E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18100E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18101E+00
   0.62100E+01   0.18104E+00
   0.62100E+01   0.18104E+00
   0.62100E+01   0.18102E+00
   0.62100E+01   0.18104E+00
   0.62100E+01   0.18102E+00
   0.62100E+01   0.18103E+00
   0.62100E+01   0.18103E+00
   0.62100E+01   0.18104E+00
   0.62100E+01   0.18102E+00
   0.62100E+01   0.18104E+00
   0.62100E+01   0.18104E+00
   0.62100E+01   0.18105E+00
   0.62100E+01   0.18105E+00
   0.62100E+01   0.18105E+00
   0.62100E+01   0.18105E+00
   0.62100E+01   0.18105E+00
   0.62100E+01   0.18105E+00
   0.62100E+01   0.18105E+00
   0.62100E+01   0.18107E+00
   0.62100E+01   0.18108E+00
   0.62100E+01   0.18107E+00
   0.62100E+01   0.18108E+00
   0.62100E+01   0.18108E+00
   0.62100E+01   0.18107E+00
   0.62100E+01   0.18110E+00
   0.62100E+01   0.18110E+00
   0.62100E+01   0.18110E+00
   0.62100E+01   0.18110E+00
   0.62100E+01   0.18110E+00
   0.62100E+01   0.18111E+00
   0.62100E+01   0.18110E+00
   0.62100E+01   0.18110E+00
   0.62100E+01   0.18111E+00
   0.62100E+01   0.18112E+00
   0.62100E+01   0.18111E+00
   0.62100E+01   0.18111E+00
   0.62100E+01   0.18111E+00
   0.62100E+01   0.18112E+00
   0.62100E+01   0.18113E+00
   0.62100E+01   0.18114E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18114E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18116E+00
   0.62100E+01   0.18116E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18116E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18116E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18118E+00
   0.62100E+01   0.18117E+00
   0.62100E+01   0.18117E+00
   0.62100E+01   0.18115E+00
   0.62100E+01   0.18117E+00
   0.62100E+01   0.18121E+00
   0.62100E+01   0.18117E+00
   0.62100E+01   0.18118E+00
   0.62100E+01   0.18121E+00
   0.62100E+01   0.18121E+00
   0.62100E+01   0.18118E+00
   0.62100E+01   0.18117E+00
   0.62100E+01   0.18120E+00
   0.62100E+01   0.18117E+00
   0.62100E+01   0.18119E+00
   0.62100E+01   0.18120E+00
   0.62100E+01   0.18118E+00
   0.62100E+01   0.18121E+00
   0.62200E+01   0.18094E+00
   0.62100E+01   0.18121E+00
   0.62100E+01   0.18122E+00
   0.62100E+01   0.18123E+00
   0.62100E+01   0.18123E+00
   0.62100E+01   0.18121E+00
   0.62100E+01   0.18121E+00
   0.62100E+01   0.18121E+00
   0.62100E+01   0.18123E+00
   0.62200E+01   0.18094E+00
   0.62200E+01   0.18094E+00
   0.62100E+01   0.18124E+00
   0.62100E+01   0.18123E+00
   0.62100E+01   0.18124E+00
   0.62100E+01   0.18123E+00
   0.62100E+01   0.18123E+00
   0.62200E+01   0.18094E+00
   0.62100E+01   0.18124E+00
   0.62200E+01   0.18095E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18096E+00
   0.62100E+01   0.18125E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18095E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18097E+00
   0.62100E+01   0.18125E+00
   0.62200E+01   0.18097E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18096E+00
   0.62100E+01   0.18125E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18099E+00
   0.62200E+01   0.18097E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18098E+00
   0.62200E+01   0.18097E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18097E+00
   0.62200E+01   0.18097E+00
   0.62200E+01   0.18096E+00
   0.62200E+01   0.18097E+00
   0.62200E+01   0.18097E+00
   0.62200E+01   0.18098E+00
   0.62200E+01   0.18099E+00
   0.62200E+01   0.18098E+00
   0.62200E+01   0.18100E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18100E+00
   0.62200E+01   0.18100E+00
   0.62200E+01   0.18100E+00
   0.62200E+01   0.18098E+00
   0.62200E+01   0.18100E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18100E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18101E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18103E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18102E+00
   0.62200E+01   0.18103E+00
   0.62200E+01   0.18103E+00
   0.62200E+01   0.18103E+00
   0.62200E+01   0.18103E+00
   0.62200E+01   0.18103E+00
   0.62200E+01   0.18103E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18103E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18104E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18106E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18105E+00
   0.62200E+01   0.18106E+00
   0.62200E+01   0.18108E+00
   0.62200E+01   0.18106E+00
   0.62200E+01   0.18106E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18106E+00
   0.62200E+01   0.18106E+00
   0.62200E+01   0.18108E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18108E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18109E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18112E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18111E+00
   0.62200E+01   0.18113E+00
   0.62200E+01   0.18112E+00
   0.62200E+01   0.18114E+00
   0.62200E+01   0.18113E+00
   0.62200E+01   0.18114E+00
   0.62200E+01   0.18114E+00
   0.62200E+01   0.18114E+00
   0.62200E+01   0.18113E+00
   0.62200E+01   0.18115E+00
   0.62200E+01   0.18114E+00
   0.62200E+01   0.18115E+00
   0.62200E+01   0.18115E+00
   0.62200E+01   0.18118E+00
   0.62200E+01   0.18118E+00
   0.62200E+01   0.18116E+00
   0.62200E+01   0.18116E+00
   0.62200E+01   0.18118E+00
   0.62200E+01   0.18117E+00
   0.62200E+01   0.18118E+00
   0.62200E+01   0.18119E+00
   0.62200E+01   0.18118E+00
   0.62200E+01   0.18118E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18120E+00
   0.62200E+01   0.18120E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18120E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18120E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18121E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18125E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18125E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18125E+00
   0.62200E+01   0.18125E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18125E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18125E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18122E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18123E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18126E+00
   0.62200E+01   0.18126E+00
   0.62200E+01   0.18124E+00
   0.62200E+01   0.18127E+00
   0.62200E+01   0.18127E+00
   0.62200E+01   0.18127E+00
   0.62200E+01   0.18127E+00
   0.62200E+01   0.18128E+00
   0.62200E+01   0.18128E+00
   0.62200E+01   0.18127E+00
   0.62200E+01   0.18128E+00
   0.62200E+01   0.18128E+00
   0.62200E+01   0.18128E+00
   0.62200E+01   0.18130E+00
   0.62200E+01   0.18129E+00
   0.62200E+01   0.18129E+00
   0.62200E+01   0.18130E+00
   0.62200E+01   0.18130E+00
   0.62200E+01   0.18130E+00
   0.62200E+01   0.18131E+00
   0.62200E+01   0.18130E+00
   0.62200E+01   0.18131E+00
   0.62200E+01   0.18132E+00
   0.62200E+01   0.18130E+00
   0.62200E+01   0.18132E+00
   0.62200E+01   0.18132E+00
   0.62200E+01   0.18133E+00
   0.62200E+01   0.18134E+00
   0.62200E+01   0.18134E+00
   0.62200E+01   0.18134E+00
   0.62200E+01   0.18135E+00
   0.62200E+01   0.18134E+00
   0.62200E+01   0.18134E+00
   0.62200E+01   0.18134E+00
   0.62200E+01   0.18135E+00
   0.62200E+01   0.18133E+00
   0.62200E+01   0.18134E+00
   0.62200E+01   0.18135E+00
   0.62200E+01   0.18133E+00
   0.62200E+01   0.18135E+00
   0.62200E+01   0.18135E+00
   0.62200E+01   0.18135E+00
   0.62200E+01   0.18136E+00
   0.62200E+01   0.18136E+00
   0.62200E+01   0.18138E+00
   0.62200E+01   0.18135E+00
   0.62200E+01   0.18136E+00
   0.62200E+01   0.18135E+00
   0.62200E+01   0.18138E+00
   0.62200E+01   0.18140E+00
   0.62200E+01   0.18140E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18140E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18140E+00
   0.62200E+01   0.18140E+00
   0.62200E+01   0.18138E+00
   0.62200E+01   0.18139E+00
   0.62200E+01   0.18138E+00
   0.62200E+01   0.18137E+00
   0.62200E+01   0.18139E+00
   0.62200E+01   0.18140E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18140E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18142E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18144E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18143E+00
   0.62200E+01   0.18141E+00
   0.62200E+01   0.18143E+00
   0.62200E+01   0.18144E+00
   0.62200E+01   0.18142E+00
   0.62200E+01   0.18143E+00
   0.62200E+01   0.18145E+00
   0.62200E+01   0.18143E+00
   0.62200E+01   0.18143E+00
   0.62200E+01   0.18143E+00
   0.62200E+01   0.18143E+00
   0.62200E+01   0.18142E+00
   0.62200E+01   0.18144E+00
   0.62200E+01   0.18143E+00
   0.62300E+01   0.18114E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18114E+00
   0.62300E+01   0.18113E+00
   0.62300E+01   0.18116E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18116E+00
   0.62300E+01   0.18118E+00
   0.62300E+01   0.18116E+00
   0.62300E+01   0.18117E+00
   0.62300E+01   0.18116E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18115E+00
   0.62300E+01   0.18120E+00
   0.62300E+01   0.18117E+00
   0.62300E+01   0.18116E+00
   0.62300E+01   0.18120E+00
   0.62300E+01   0.18118E+00
   0.62300E+01   0.18117E+00
   0.62300E+01   0.18117E+00
   0.62300E+01   0.18120E+00
   0.62300E+01   0.18120E+00
   0.62300E+01   0.18120E+00
   0.62300E+01   0.18119E+00
   0.62300E+01   0.18118E+00
   0.62300E+01   0.18117E+00
   0.62300E+01   0.18120E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18119E+00
   0.62300E+01   0.18117E+00
   0.62300E+01   0.18119E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18118E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18123E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18122E+00
   0.62300E+01   0.18122E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18121E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18124E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18127E+00
   0.62300E+01   0.18126E+00
   0.62300E+01   0.18125E+00
   0.62300E+01   0.18127E+00
   0.62300E+01   0.18127E+00
   0.62300E+01   0.18129E+00
   0.62300E+01   0.18129E+00
   0.62300E+01   0.18130E+00
   0.62300E+01   0.18129E+00
   0.62300E+01   0.18130E+00
   0.62300E+01   0.18130E+00
   0.62300E+01   0.18130E+00
   0.62300E+01   0.18131E+00
   0.62300E+01   0.18130E+00
   0.62300E+01   0.18130E+00
   0.62300E+01   0.18131E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18131E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18133E+00
   0.62300E+01   0.18131E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18131E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18133E+00
   0.62300E+01   0.18134E+00
   0.62300E+01   0.18133E+00
   0.62300E+01   0.18132E+00
   0.62300E+01   0.18133E+00
   0.62300E+01   0.18133E+00
   0.62300E+01   0.18134E+00
   0.62300E+01   0.18133E+00
   0.62300E+01   0.18134E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18134E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18136E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18135E+00
   0.62300E+01   0.18133E+00
   0.62300E+01   0.18135E+00


==> anc/Figure7/1outC_R_incomp_fermi_down_rc01_huge.dat <==
   0.18510E+00   0.22700E-01
   0.27260E+00   0.15417E-01
   0.42510E+00   0.98921E-02
   0.81010E+00   0.52033E-02
   0.36151E+01   0.12208E-02
   0.18410E+02   0.22717E-02
   0.17608E+02   0.51935E-02
   0.17043E+02   0.79110E-02
   0.16643E+02   0.10467E-01
   0.16340E+02   0.12852E-01
   0.16100E+02   0.15075E-01
   0.15898E+02   0.17186E-01
   0.15725E+02   0.19201E-01
   0.15575E+02   0.21093E-01
   0.15440E+02   0.22912E-01
   0.15320E+02   0.24647E-01
   0.15213E+02   0.26304E-01
   0.15110E+02   0.27921E-01
   0.15018E+02   0.29465E-01
   0.14933E+02   0.30952E-01
   0.14850E+02   0.32399E-01
   0.14775E+02   0.33785E-01
   0.14705E+02   0.35129E-01
   0.14638E+02   0.36428E-01
   0.14575E+02   0.37700E-01
   0.14513E+02   0.38941E-01
   0.14455E+02   0.40132E-01
   0.14400E+02   0.41308E-01
   0.14348E+02   0.42443E-01
   0.14298E+02   0.43555E-01
   0.14248E+02   0.44636E-01
   0.14200E+02   0.45689E-01
   0.14155E+02   0.46722E-01
   0.14110E+02   0.47747E-01
   0.14068E+02   0.48737E-01
   0.14028E+02   0.49698E-01
   0.13988E+02   0.50649E-01
   0.13948E+02   0.51577E-01
   0.13910E+02   0.52496E-01
   0.13875E+02   0.53381E-01
   0.13838E+02   0.54274E-01
   0.13803E+02   0.55137E-01
   0.13770E+02   0.55966E-01
   0.13735E+02   0.56814E-01
   0.13705E+02   0.57624E-01
   0.13673E+02   0.58440E-01
   0.13643E+02   0.59213E-01
   0.13610E+02   0.60003E-01
   0.13583E+02   0.60768E-01
   0.13553E+02   0.61522E-01
   0.13525E+02   0.62263E-01
   0.13498E+02   0.62986E-01
   0.13470E+02   0.63710E-01
   0.13443E+02   0.64426E-01
   0.13418E+02   0.65113E-01
   0.13390E+02   0.65815E-01
   0.13365E+02   0.66493E-01
   0.13340E+02   0.67163E-01
   0.13318E+02   0.67818E-01
   0.13293E+02   0.68471E-01
   0.13270E+02   0.69109E-01
   0.13245E+02   0.69752E-01
   0.13223E+02   0.70374E-01
   0.13200E+02   0.71003E-01
   0.13178E+02   0.71612E-01
   0.13158E+02   0.72207E-01
   0.13135E+02   0.72809E-01
   0.13115E+02   0.73393E-01
   0.13093E+02   0.73985E-01
   0.13073E+02   0.74559E-01
   0.13053E+02   0.75125E-01
   0.13033E+02   0.75688E-01
   0.13013E+02   0.76245E-01
   0.12993E+02   0.76804E-01
   0.12975E+02   0.77337E-01
   0.12955E+02   0.77880E-01
   0.12938E+02   0.78405E-01
   0.12918E+02   0.78939E-01
   0.12900E+02   0.79459E-01
   0.12883E+02   0.79970E-01
   0.12865E+02   0.80479E-01
   0.12848E+02   0.80983E-01
   0.12830E+02   0.81482E-01
   0.12813E+02   0.81982E-01
   0.12795E+02   0.82470E-01
   0.12778E+02   0.82960E-01
   0.12763E+02   0.83432E-01
   0.12745E+02   0.83914E-01
   0.12728E+02   0.84399E-01
   0.12713E+02   0.84858E-01
   0.12698E+02   0.85313E-01
   0.12683E+02   0.85769E-01
   0.12665E+02   0.86232E-01
   0.12650E+02   0.86684E-01
   0.12635E+02   0.87129E-01
   0.12620E+02   0.87566E-01
   0.12605E+02   0.88006E-01
   0.12590E+02   0.88446E-01
   0.12575E+02   0.88880E-01
   0.12560E+02   0.89306E-01
   0.12548E+02   0.89717E-01
   0.12533E+02   0.90142E-01
   0.12518E+02   0.90564E-01
   0.12505E+02   0.90970E-01
   0.12490E+02   0.91387E-01
   0.12478E+02   0.91784E-01
   0.12463E+02   0.92200E-01
   0.12450E+02   0.92585E-01
   0.12435E+02   0.93001E-01
   0.12423E+02   0.93386E-01
   0.12410E+02   0.93773E-01
   0.12398E+02   0.94155E-01
   0.12385E+02   0.94539E-01
   0.12370E+02   0.94934E-01
   0.12358E+02   0.95312E-01
   0.12345E+02   0.95686E-01
   0.12333E+02   0.96060E-01
   0.12320E+02   0.96431E-01
   0.12308E+02   0.96798E-01
   0.12298E+02   0.97149E-01
   0.12285E+02   0.97515E-01
   0.12273E+02   0.97878E-01
   0.12260E+02   0.98239E-01
   0.12250E+02   0.98576E-01
   0.12238E+02   0.98934E-01
   0.12225E+02   0.99291E-01
   0.12215E+02   0.99626E-01
   0.12203E+02   0.99976E-01
   0.12190E+02   0.10033E+00
   0.12180E+02   0.10066E+00
   0.12168E+02   0.10100E+00
   0.12158E+02   0.10133E+00
   0.12148E+02   0.10166E+00
   0.12135E+02   0.10200E+00
   0.12125E+02   0.10232E+00
   0.12115E+02   0.10264E+00
   0.12103E+02   0.10298E+00
   0.12093E+02   0.10330E+00
   0.12083E+02   0.10362E+00
   0.12070E+02   0.10395E+00
   0.12060E+02   0.10426E+00
   0.12050E+02   0.10457E+00
   0.12040E+02   0.10488E+00
   0.12030E+02   0.10519E+00
   0.12020E+02   0.10549E+00
   0.12010E+02   0.10580E+00
   0.12000E+02   0.10610E+00
   0.11990E+02   0.10640E+00
   0.11980E+02   0.10670E+00
   0.11970E+02   0.10700E+00
   0.11960E+02   0.10731E+00
   0.11950E+02   0.10760E+00
   0.11940E+02   0.10790E+00
   0.11930E+02   0.10820E+00
   0.11920E+02   0.10849E+00
   0.11913E+02   0.10876E+00
   0.11903E+02   0.10905E+00
   0.11893E+02   0.10934E+00
   0.11883E+02   0.10963E+00
   0.11875E+02   0.10990E+00
   0.11865E+02   0.11019E+00
   0.11855E+02   0.11047E+00
   0.11848E+02   0.11073E+00
   0.11838E+02   0.11101E+00
   0.11828E+02   0.11130E+00
   0.11820E+02   0.11156E+00
   0.11810E+02   0.11184E+00
   0.11803E+02   0.11210E+00
   0.11793E+02   0.11237E+00
   0.11785E+02   0.11262E+00
   0.11775E+02   0.11290E+00
   0.11768E+02   0.11316E+00
   0.11758E+02   0.11343E+00
   0.11750E+02   0.11369E+00
   0.11740E+02   0.11396E+00
   0.11733E+02   0.11421E+00
   0.11725E+02   0.11446E+00
   0.11715E+02   0.11473E+00
   0.11708E+02   0.11497E+00
   0.11700E+02   0.11522E+00
   0.11690E+02   0.11548E+00
   0.11683E+02   0.11573E+00
   0.11675E+02   0.11597E+00
   0.11665E+02   0.11624E+00
   0.11658E+02   0.11648E+00
   0.11650E+02   0.11672E+00
   0.11643E+02   0.11696E+00
   0.11635E+02   0.11720E+00
   0.11625E+02   0.11746E+00
   0.11618E+02   0.11769E+00
   0.11610E+02   0.11792E+00
   0.11603E+02   0.11816E+00
   0.11595E+02   0.11840E+00
   0.11588E+02   0.11863E+00
   0.11580E+02   0.11886E+00
   0.11573E+02   0.11910E+00
   0.11565E+02   0.11932E+00
   0.11555E+02   0.11958E+00
   0.11550E+02   0.11979E+00
   0.11540E+02   0.12004E+00
   0.11535E+02   0.12024E+00
   0.11528E+02   0.12047E+00
   0.11520E+02   0.12070E+00
   0.11513E+02   0.12092E+00
   0.11505E+02   0.12115E+00
   0.11498E+02   0.12137E+00
   0.11490E+02   0.12160E+00
   0.11483E+02   0.12182E+00
   0.11475E+02   0.12204E+00
   0.11468E+02   0.12226E+00
   0.11460E+02   0.12249E+00
   0.11453E+02   0.12271E+00
   0.11448E+02   0.12290E+00
   0.11440E+02   0.12312E+00
   0.11433E+02   0.12334E+00
   0.11425E+02   0.12356E+00
   0.11418E+02   0.12377E+00
   0.11413E+02   0.12397E+00
   0.11405E+02   0.12418E+00
   0.11398E+02   0.12440E+00
   0.11390E+02   0.12461E+00
   0.11385E+02   0.12480E+00
   0.11378E+02   0.12502E+00
   0.11370E+02   0.12523E+00
   0.11363E+02   0.12544E+00
   0.11358E+02   0.12563E+00
   0.11350E+02   0.12584E+00
   0.11345E+02   0.12603E+00
   0.11338E+02   0.12624E+00
   0.11330E+02   0.12645E+00
   0.11323E+02   0.12666E+00
   0.11318E+02   0.12684E+00
   0.11310E+02   0.12705E+00
   0.11305E+02   0.12723E+00
   0.11298E+02   0.12744E+00
   0.11290E+02   0.12764E+00
   0.11285E+02   0.12782E+00
   0.11278E+02   0.12803E+00
   0.11273E+02   0.12820E+00
   0.11265E+02   0.12842E+00
   0.11260E+02   0.12859E+00
   0.11253E+02   0.12879E+00
   0.11248E+02   0.12897E+00
   0.11240E+02   0.12918E+00
   0.11235E+02   0.12935E+00
   0.11228E+02   0.12955E+00
   0.11223E+02   0.12973E+00
   0.11215E+02   0.12993E+00
   0.11210E+02   0.13010E+00
   0.11203E+02   0.13030E+00
   0.11198E+02   0.13047E+00
   0.11193E+02   0.13064E+00
   0.11185E+02   0.13085E+00
   0.11180E+02   0.13101E+00
   0.11173E+02   0.13121E+00
   0.11168E+02   0.13139E+00
   0.11163E+02   0.13155E+00
   0.11155E+02   0.13175E+00
   0.11150E+02   0.13192E+00
   0.11143E+02   0.13211E+00
   0.11138E+02   0.13228E+00
   0.11133E+02   0.13245E+00
   0.11125E+02   0.13265E+00
   0.11120E+02   0.13281E+00
   0.11115E+02   0.13298E+00
   0.11110E+02   0.13314E+00
   0.11103E+02   0.13334E+00
   0.11098E+02   0.13351E+00
   0.11093E+02   0.13367E+00
   0.11085E+02   0.13386E+00
   0.11080E+02   0.13402E+00
   0.11075E+02   0.13418E+00
   0.11070E+02   0.13435E+00
   0.11063E+02   0.13454E+00
   0.11058E+02   0.13470E+00
   0.11053E+02   0.13486E+00
   0.11048E+02   0.13502E+00
   0.11040E+02   0.13521E+00
   0.11035E+02   0.13537E+00
   0.11030E+02   0.13554E+00
   0.11025E+02   0.13569E+00
   0.11020E+02   0.13585E+00
   0.11015E+02   0.13601E+00
   0.11008E+02   0.13620E+00
   0.11003E+02   0.13636E+00
   0.10998E+02   0.13651E+00
   0.10993E+02   0.13667E+00
   0.10988E+02   0.13683E+00
   0.10983E+02   0.13699E+00
   0.10978E+02   0.13714E+00
   0.10973E+02   0.13729E+00
   0.10965E+02   0.13748E+00
   0.10960E+02   0.13764E+00
   0.10955E+02   0.13779E+00
   0.10950E+02   0.13795E+00
   0.10945E+02   0.13810E+00
   0.10940E+02   0.13826E+00
   0.10935E+02   0.13841E+00
   0.10930E+02   0.13856E+00
   0.10925E+02   0.13872E+00
   0.10920E+02   0.13887E+00
   0.10915E+02   0.13902E+00
   0.10910E+02   0.13917E+00
   0.10903E+02   0.13936E+00
   0.10900E+02   0.13948E+00
   0.10895E+02   0.13963E+00
   0.10888E+02   0.13981E+00
   0.10883E+02   0.13996E+00
   0.10878E+02   0.14011E+00
   0.10875E+02   0.14023E+00
   0.10868E+02   0.14041E+00
   0.10863E+02   0.14056E+00
   0.10860E+02   0.14067E+00
   0.10855E+02   0.14082E+00
   0.10850E+02   0.14097E+00
   0.10845E+02   0.14112E+00
   0.10840E+02   0.14127E+00
   0.10835E+02   0.14142E+00
   0.10830E+02   0.14156E+00
   0.10825E+02   0.14171E+00
   0.10820E+02   0.14186E+00
   0.10815E+02   0.14201E+00
   0.10810E+02   0.14215E+00
   0.10805E+02   0.14230E+00
   0.10800E+02   0.14244E+00
   0.10795E+02   0.14258E+00
   0.10790E+02   0.14273E+00
   0.10788E+02   0.14285E+00
   0.10783E+02   0.14299E+00
   0.10778E+02   0.14313E+00
   0.10773E+02   0.14328E+00
   0.10768E+02   0.14342E+00
   0.10763E+02   0.14356E+00
   0.10758E+02   0.14371E+00
   0.10753E+02   0.14385E+00
   0.10750E+02   0.14396E+00
   0.10745E+02   0.14411E+00
   0.10740E+02   0.14425E+00
   0.10735E+02   0.14439E+00
   0.10730E+02   0.14453E+00
   0.10725E+02   0.14467E+00
   0.10723E+02   0.14478E+00
   0.10718E+02   0.14492E+00
   0.10713E+02   0.14507E+00
   0.10708E+02   0.14521E+00
   0.10703E+02   0.14535E+00
   0.10700E+02   0.14545E+00
   0.10695E+02   0.14559E+00
   0.10690E+02   0.14574E+00
   0.10685E+02   0.14587E+00
   0.10680E+02   0.14601E+00
   0.10678E+02   0.14612E+00
   0.10673E+02   0.14626E+00
   0.10668E+02   0.14640E+00
   0.10663E+02   0.14654E+00
   0.10660E+02   0.14664E+00
   0.10655E+02   0.14678E+00
   0.10650E+02   0.14692E+00
   0.10645E+02   0.14706E+00
   0.10643E+02   0.14716E+00
   0.10638E+02   0.14730E+00
   0.10633E+02   0.14744E+00
   0.10628E+02   0.14757E+00
   0.10625E+02   0.14767E+00
   0.10620E+02   0.14781E+00
   0.10615E+02   0.14795E+00
   0.10613E+02   0.14805E+00
   0.10608E+02   0.14819E+00
   0.10603E+02   0.14832E+00
   0.10600E+02   0.14842E+00
   0.10595E+02   0.14856E+00
   0.10590E+02   0.14869E+00
   0.10588E+02   0.14880E+00
   0.10583E+02   0.14893E+00
   0.10578E+02   0.14906E+00
   0.10575E+02   0.14917E+00
   0.10570E+02   0.14930E+00
   0.10565E+02   0.14943E+00
   0.10563E+02   0.14953E+00
   0.10558E+02   0.14967E+00
   0.10553E+02   0.14980E+00
   0.10550E+02   0.14990E+00
   0.10545E+02   0.15003E+00
   0.10540E+02   0.15017E+00
   0.10538E+02   0.15026E+00
   0.10533E+02   0.15040E+00
   0.10530E+02   0.15050E+00
   0.10525E+02   0.15063E+00
   0.10520E+02   0.15076E+00
   0.10518E+02   0.15086E+00
   0.10513E+02   0.15099E+00
   0.10510E+02   0.15108E+00
   0.10505E+02   0.15122E+00
   0.10500E+02   0.15135E+00
   0.10498E+02   0.15145E+00
   0.10493E+02   0.15158E+00
   0.10490E+02   0.15168E+00
   0.10485E+02   0.15180E+00
   0.10480E+02   0.15194E+00
   0.10478E+02   0.15203E+00
   0.10473E+02   0.15216E+00
   0.10470E+02   0.15226E+00
   0.10465E+02   0.15238E+00
   0.10463E+02   0.15248E+00
   0.10458E+02   0.15261E+00
   0.10455E+02   0.15270E+00
   0.10450E+02   0.15284E+00
   0.10445E+02   0.15296E+00
   0.10443E+02   0.15306E+00
   0.10438E+02   0.15319E+00
   0.10435E+02   0.15328E+00
   0.10430E+02   0.15341E+00
   0.10428E+02   0.15350E+00
   0.10423E+02   0.15363E+00
   0.10420E+02   0.15372E+00
   0.10415E+02   0.15385E+00
   0.10413E+02   0.15394E+00
   0.10408E+02   0.15407E+00
   0.10405E+02   0.15416E+00
   0.10400E+02   0.15429E+00
   0.10398E+02   0.15438E+00
   0.10393E+02   0.15451E+00
   0.10390E+02   0.15460E+00
   0.10385E+02   0.15473E+00
   0.10383E+02   0.15482E+00
   0.10378E+02   0.15495E+00
   0.10375E+02   0.15504E+00
   0.10370E+02   0.15516E+00
   0.10368E+02   0.15525E+00
   0.10365E+02   0.15535E+00
   0.10360E+02   0.15547E+00
   0.10355E+02   0.15560E+00
   0.10353E+02   0.15569E+00
   0.10350E+02   0.15578E+00
   0.10345E+02   0.15590E+00
   0.10343E+02   0.15599E+00
   0.10338E+02   0.15611E+00
   0.10335E+02   0.15621E+00
   0.10330E+02   0.15633E+00
   0.10328E+02   0.15642E+00
   0.10323E+02   0.15654E+00
   0.10320E+02   0.15664E+00
   0.10318E+02   0.15672E+00
   0.10313E+02   0.15685E+00
   0.10310E+02   0.15693E+00
   0.10305E+02   0.15706E+00
   0.10303E+02   0.15714E+00
   0.10300E+02   0.15723E+00
   0.10295E+02   0.15736E+00
   0.10293E+02   0.15745E+00
   0.10288E+02   0.15757E+00
   0.10285E+02   0.15766E+00
   0.10283E+02   0.15774E+00
   0.10278E+02   0.15786E+00
   0.10275E+02   0.15795E+00
   0.10270E+02   0.15808E+00
   0.10268E+02   0.15816E+00
   0.10265E+02   0.15825E+00
   0.10260E+02   0.15837E+00
   0.10258E+02   0.15846E+00
   0.10255E+02   0.15854E+00
   0.10250E+02   0.15866E+00
   0.10248E+02   0.15875E+00
   0.10245E+02   0.15884E+00
   0.10240E+02   0.15896E+00
   0.10238E+02   0.15904E+00
   0.10233E+02   0.15917E+00
   0.10230E+02   0.15925E+00
   0.10228E+02   0.15933E+00
   0.10223E+02   0.15946E+00
   0.10220E+02   0.15954E+00
   0.10218E+02   0.15962E+00
   0.10213E+02   0.15975E+00
   0.10210E+02   0.15983E+00
   0.10208E+02   0.15991E+00
   0.10203E+02   0.16003E+00
   0.10200E+02   0.16012E+00
   0.10198E+02   0.16020E+00
   0.10193E+02   0.16032E+00
   0.10190E+02   0.16041E+00
   0.10188E+02   0.16049E+00
   0.10183E+02   0.16061E+00
   0.10180E+02   0.16069E+00
   0.10178E+02   0.16077E+00
   0.10175E+02   0.16086E+00
   0.10170E+02   0.16098E+00
   0.10168E+02   0.16106E+00
   0.10165E+02   0.16114E+00
   0.10160E+02   0.16126E+00
   0.10158E+02   0.16134E+00
   0.10155E+02   0.16142E+00
   0.10150E+02   0.16155E+00
   0.10148E+02   0.16163E+00
   0.10145E+02   0.16171E+00
   0.10143E+02   0.16179E+00
   0.10138E+02   0.16191E+00
   0.10135E+02   0.16199E+00
   0.10133E+02   0.16207E+00
   0.10128E+02   0.16219E+00
   0.10125E+02   0.16227E+00
   0.10123E+02   0.16235E+00
   0.10120E+02   0.16243E+00
   0.10115E+02   0.16255E+00
   0.10113E+02   0.16263E+00
   0.10110E+02   0.16271E+00
   0.10108E+02   0.16279E+00
   0.10103E+02   0.16291E+00
   0.10100E+02   0.16299E+00
   0.10098E+02   0.16307E+00
   0.10095E+02   0.16315E+00
   0.10090E+02   0.16327E+00
   0.10088E+02   0.16335E+00
   0.10085E+02   0.16343E+00
   0.10083E+02   0.16351E+00
   0.10078E+02   0.16363E+00
   0.10075E+02   0.16370E+00
   0.10073E+02   0.16379E+00
   0.10070E+02   0.16386E+00
   0.10068E+02   0.16394E+00
   0.10063E+02   0.16406E+00
   0.10060E+02   0.16414E+00
   0.10058E+02   0.16421E+00
   0.10055E+02   0.16429E+00
   0.10050E+02   0.16441E+00
   0.10048E+02   0.16449E+00
   0.10045E+02   0.16456E+00
   0.10043E+02   0.16465E+00
   0.10040E+02   0.16472E+00
   0.10035E+02   0.16484E+00
   0.10033E+02   0.16492E+00
   0.10030E+02   0.16500E+00
   0.10028E+02   0.16507E+00
   0.10023E+02   0.16519E+00
   0.10020E+02   0.16527E+00
   0.10018E+02   0.16535E+00
   0.10015E+02   0.16542E+00
   0.10013E+02   0.16550E+00
   0.10010E+02   0.16557E+00
   0.10005E+02   0.16569E+00
   0.10003E+02   0.16577E+00
   0.10000E+02   0.16585E+00
   0.99976E+01   0.16592E+00
   0.99951E+01   0.16600E+00
   0.99926E+01   0.16607E+00
   0.99876E+01   0.16619E+00
   0.99851E+01   0.16627E+00
   0.99826E+01   0.16634E+00
   0.99801E+01   0.16642E+00
   0.99776E+01   0.16649E+00
   0.99751E+01   0.16657E+00
   0.99701E+01   0.16669E+00
   0.99676E+01   0.16676E+00
   0.99651E+01   0.16684E+00
   0.99626E+01   0.16691E+00
   0.99601E+01   0.16699E+00
   0.99576E+01   0.16706E+00
   0.99526E+01   0.16718E+00
   0.99501E+01   0.16726E+00
   0.99476E+01   0.16733E+00
   0.99451E+01   0.16741E+00
   0.99426E+01   0.16748E+00
   0.99401E+01   0.16756E+00
   0.99376E+01   0.16763E+00
   0.99326E+01   0.16775E+00
   0.99301E+01   0.16782E+00
   0.99276E+01   0.16789E+00
   0.99251E+01   0.16797E+00
   0.99226E+01   0.16804E+00
   0.99201E+01   0.16812E+00
   0.99176E+01   0.16819E+00
   0.99151E+01   0.16827E+00
   0.99101E+01   0.16838E+00
   0.99076E+01   0.16846E+00
   0.99051E+01   0.16853E+00
   0.99026E+01   0.16860E+00
   0.99001E+01   0.16868E+00
   0.98976E+01   0.16875E+00
   0.98951E+01   0.16882E+00
   0.98926E+01   0.16890E+00
   0.98901E+01   0.16897E+00
   0.98876E+01   0.16904E+00
   0.98826E+01   0.16916E+00
   0.98801E+01   0.16923E+00
   0.98776E+01   0.16931E+00
   0.98751E+01   0.16938E+00
   0.98726E+01   0.16945E+00
   0.98701E+01   0.16952E+00
   0.98676E+01   0.16960E+00
   0.98651E+01   0.16967E+00
   0.98626E+01   0.16974E+00
   0.98601E+01   0.16981E+00
   0.98576E+01   0.16988E+00
   0.98526E+01   0.17000E+00
   0.98501E+01   0.17007E+00
   0.98476E+01   0.17014E+00
   0.98451E+01   0.17022E+00
   0.98426E+01   0.17029E+00
   0.98401E+01   0.17036E+00
   0.98376E+01   0.17044E+00
   0.98351E+01   0.17051E+00
   0.98326E+01   0.17058E+00
   0.98301E+01   0.17064E+00
   0.98276E+01   0.17072E+00
   0.98251E+01   0.17079E+00
   0.98226E+01   0.17086E+00
   0.98201E+01   0.17093E+00
   0.98176E+01   0.17100E+00
   0.98126E+01   0.17112E+00
   0.98101E+01   0.17119E+00
   0.98076E+01   0.17126E+00
   0.98051E+01   0.17134E+00
   0.98026E+01   0.17140E+00
   0.98001E+01   0.17147E+00
   0.97976E+01   0.17155E+00
   0.97951E+01   0.17162E+00
   0.97926E+01   0.17169E+00
   0.97901E+01   0.17176E+00
   0.97876E+01   0.17183E+00
   0.97851E+01   0.17190E+00
   0.97826E+01   0.17197E+00
   0.97801E+01   0.17204E+00
   0.97776E+01   0.17211E+00
   0.97751E+01   0.17218E+00
   0.97726E+01   0.17225E+00
   0.97701E+01   0.17232E+00
   0.97676E+01   0.17239E+00
   0.97651E+01   0.17246E+00
   0.97626E+01   0.17253E+00
   0.97601E+01   0.17260E+00
   0.97576E+01   0.17267E+00
   0.97551E+01   0.17274E+00
   0.97526E+01   0.17281E+00
   0.97501E+01   0.17288E+00
   0.97476E+01   0.17295E+00
   0.97451E+01   0.17302E+00
   0.97426E+01   0.17309E+00
   0.97401E+01   0.17316E+00
   0.97376E+01   0.17323E+00
   0.97351E+01   0.17330E+00
   0.97326E+01   0.17337E+00
   0.97301E+01   0.17344E+00
   0.97251E+01   0.17355E+00
   0.97251E+01   0.17357E+00
   0.97226E+01   0.17364E+00
   0.97201E+01   0.17371E+00
   0.97176E+01   0.17378E+00
   0.97151E+01   0.17385E+00
   0.97126E+01   0.17392E+00
   0.97076E+01   0.17404E+00
   0.97076E+01   0.17406E+00
   0.97051E+01   0.17413E+00
   0.97026E+01   0.17420E+00
   0.97001E+01   0.17426E+00
   0.96976E+01   0.17433E+00
   0.96951E+01   0.17440E+00
   0.96926E+01   0.17447E+00
   0.96901E+01   0.17454E+00
   0.96876E+01   0.17461E+00
   0.96851E+01   0.17468E+00
   0.96826E+01   0.17474E+00
   0.96801E+01   0.17481E+00
   0.96776E+01   0.17488E+00
   0.96751E+01   0.17495E+00
   0.96726E+01   0.17501E+00
   0.96701E+01   0.17508E+00
   0.96676E+01   0.17515E+00
   0.96651E+01   0.17522E+00
   0.96626E+01   0.17529E+00
   0.96601E+01   0.17536E+00
   0.96576E+01   0.17543E+00
   0.96551E+01   0.17549E+00
   0.96526E+01   0.17556E+00
   0.96501E+01   0.17563E+00
   0.96476E+01   0.17570E+00
   0.96451E+01   0.17577E+00
   0.96426E+01   0.17583E+00
   0.96401E+01   0.17590E+00
   0.96376E+01   0.17597E+00
   0.96351E+01   0.17603E+00
   0.96351E+01   0.17605E+00
   0.96326E+01   0.17612E+00
   0.96301E+01   0.17619E+00
   0.96276E+01   0.17626E+00
   0.96251E+01   0.17632E+00
   0.96226E+01   0.17639E+00
   0.96201E+01   0.17646E+00
   0.96176E+01   0.17653E+00
   0.96151E+01   0.17660E+00
   0.96126E+01   0.17666E+00
   0.96101E+01   0.17673E+00
   0.96076E+01   0.17679E+00
   0.96051E+01   0.17686E+00
   0.96026E+01   0.17693E+00
   0.96001E+01   0.17699E+00
   0.95976E+01   0.17706E+00
   0.95976E+01   0.17708E+00
   0.95951E+01   0.17714E+00
   0.95926E+01   0.17721E+00
   0.95901E+01   0.17728E+00
   0.95876E+01   0.17735E+00
   0.95851E+01   0.17741E+00
   0.95826E+01   0.17748E+00
   0.95801E+01   0.17755E+00
   0.95776E+01   0.17761E+00
   0.95751E+01   0.17768E+00
   0.95726E+01   0.17774E+00
   0.95701E+01   0.17781E+00
   0.95701E+01   0.17783E+00
   0.95676E+01   0.17790E+00
   0.95651E+01   0.17796E+00
   0.95626E+01   0.17803E+00
   0.95601E+01   0.17809E+00
   0.95576E+01   0.17816E+00
   0.95551E+01   0.17823E+00
   0.95526E+01   0.17829E+00
   0.95501E+01   0.17836E+00
   0.95476E+01   0.17843E+00
   0.95451E+01   0.17849E+00
   0.95451E+01   0.17851E+00
   0.95426E+01   0.17858E+00
   0.95401E+01   0.17864E+00
   0.95376E+01   0.17871E+00
   0.95351E+01   0.17877E+00
   0.95326E+01   0.17884E+00
   0.95301E+01   0.17891E+00
   0.95276E+01   0.17897E+00
   0.95251E+01   0.17904E+00
   0.95251E+01   0.17905E+00
   0.95226E+01   0.17912E+00
   0.95201E+01   0.17918E+00
   0.95176E+01   0.17925E+00
   0.95151E+01   0.17931E+00
   0.95126E+01   0.17938E+00
   0.95101E+01   0.17945E+00
   0.95076E+01   0.17951E+00
   0.95051E+01   0.17957E+00
   0.95051E+01   0.17959E+00
   0.95026E+01   0.17966E+00
   0.95001E+01   0.17972E+00
   0.94976E+01   0.17979E+00
   0.94951E+01   0.17985E+00
   0.94926E+01   0.17992E+00
   0.94901E+01   0.17998E+00
   0.94876E+01   0.18005E+00
   0.94876E+01   0.18006E+00
   0.94851E+01   0.18013E+00
   0.94826E+01   0.18019E+00
   0.94801E+01   0.18026E+00
   0.94776E+01   0.18032E+00
   0.94751E+01   0.18039E+00
   0.94726E+01   0.18045E+00
   0.94726E+01   0.18047E+00
   0.94701E+01   0.18053E+00
   0.94676E+01   0.18060E+00
   0.94651E+01   0.18066E+00
   0.94626E+01   0.18073E+00
   0.94601E+01   0.18079E+00
   0.94576E+01   0.18085E+00
   0.94576E+01   0.18087E+00
   0.94551E+01   0.18094E+00
   0.94526E+01   0.18100E+00
   0.94501E+01   0.18107E+00
   0.94476E+01   0.18113E+00
   0.94451E+01   0.18120E+00
   0.94426E+01   0.18125E+00
   0.94426E+01   0.18127E+00
   0.94401E+01   0.18134E+00
   0.94376E+01   0.18140E+00
   0.94351E+01   0.18147E+00
   0.94326E+01   0.18153E+00
   0.94301E+01   0.18159E+00
   0.94301E+01   0.18161E+00
   0.94276E+01   0.18167E+00
   0.94251E+01   0.18174E+00
   0.94226E+01   0.18180E+00
   0.94201E+01   0.18187E+00
   0.94176E+01   0.18193E+00
   0.94151E+01   0.18199E+00
   0.94151E+01   0.18200E+00
   0.94126E+01   0.18207E+00
   0.94101E+01   0.18213E+00
   0.94076E+01   0.18220E+00
   0.94051E+01   0.18226E+00
   0.94051E+01   0.18228E+00
   0.94026E+01   0.18234E+00
   0.94001E+01   0.18241E+00
   0.93976E+01   0.18247E+00
   0.93951E+01   0.18253E+00
   0.93951E+01   0.18255E+00
   0.93926E+01   0.18261E+00
   0.93901E+01   0.18268E+00
   0.93876E+01   0.18274E+00
   0.93851E+01   0.18280E+00
   0.93826E+01   0.18287E+00
   0.93826E+01   0.18288E+00
   0.93801E+01   0.18295E+00
   0.93776E+01   0.18301E+00
   0.93751E+01   0.18307E+00
   0.93726E+01   0.18314E+00
   0.93701E+01   0.18319E+00
   0.93701E+01   0.18321E+00
   0.93676E+01   0.18327E+00
   0.93651E+01   0.18333E+00
   0.93626E+01   0.18340E+00
   0.93601E+01   0.18346E+00
   0.93601E+01   0.18348E+00
   0.93576E+01   0.18354E+00
   0.93551E+01   0.18360E+00
   0.93526E+01   0.18367E+00
   0.93501E+01   0.18373E+00
   0.93501E+01   0.18374E+00
   0.93476E+01   0.18380E+00
   0.93451E+01   0.18386E+00
   0.93426E+01   0.18393E+00
   0.93401E+01   0.18399E+00
   0.93401E+01   0.18400E+00
   0.93376E+01   0.18407E+00
   0.93351E+01   0.18413E+00
   0.93326E+01   0.18420E+00
   0.93301E+01   0.18426E+00
   0.93301E+01   0.18427E+00
   0.93276E+01   0.18433E+00
   0.93251E+01   0.18440E+00
   0.93226E+01   0.18446E+00
   0.93201E+01   0.18452E+00
   0.93201E+01   0.18453E+00
   0.93176E+01   0.18460E+00
   0.93151E+01   0.18466E+00
   0.93126E+01   0.18472E+00
   0.93126E+01   0.18473E+00
   0.93101E+01   0.18480E+00
   0.93076E+01   0.18486E+00
   0.93051E+01   0.18492E+00
   0.93026E+01   0.18498E+00
   0.93026E+01   0.18499E+00
   0.93001E+01   0.18506E+00
   0.92976E+01   0.18512E+00
   0.92951E+01   0.18518E+00
   0.92926E+01   0.18525E+00
   0.92926E+01   0.18525E+00
   0.92901E+01   0.18532E+00
   0.92876E+01   0.18538E+00
   0.92851E+01   0.18544E+00
   0.92851E+01   0.18546E+00
   0.92826E+01   0.18552E+00
   0.92801E+01   0.18558E+00
   0.92776E+01   0.18564E+00
   0.92776E+01   0.18566E+00
   0.92751E+01   0.18571E+00
   0.92726E+01   0.18578E+00
   0.92701E+01   0.18584E+00
   0.92701E+01   0.18585E+00
   0.92676E+01   0.18592E+00
   0.92651E+01   0.18598E+00
   0.92626E+01   0.18604E+00
   0.92626E+01   0.18605E+00
   0.92601E+01   0.18611E+00
   0.92576E+01   0.18617E+00
   0.92551E+01   0.18623E+00
   0.92526E+01   0.18630E+00
   0.92526E+01   0.18631E+00
   0.92501E+01   0.18637E+00
   0.92476E+01   0.18643E+00
   0.92451E+01   0.18649E+00
   0.92451E+01   0.18650E+00
   0.92426E+01   0.18656E+00
   0.92401E+01   0.18662E+00
   0.92376E+01   0.18669E+00
   0.92376E+01   0.18670E+00
   0.92351E+01   0.18676E+00
   0.92326E+01   0.18682E+00
   0.92301E+01   0.18688E+00
   0.92301E+01   0.18690E+00
   0.92276E+01   0.18696E+00
   0.92251E+01   0.18702E+00
   0.92226E+01   0.18708E+00
   0.92226E+01   0.18709E+00
   0.92201E+01   0.18715E+00
   0.92176E+01   0.18722E+00
   0.92151E+01   0.18728E+00
   0.92151E+01   0.18729E+00
   0.92126E+01   0.18735E+00
   0.92101E+01   0.18741E+00
   0.92076E+01   0.18747E+00
   0.92076E+01   0.18748E+00
   0.92051E+01   0.18754E+00
   0.92026E+01   0.18760E+00
   0.92026E+01   0.18761E+00
   0.92001E+01   0.18767E+00
   0.91976E+01   0.18774E+00
   0.91951E+01   0.18780E+00
   0.91951E+01   0.18781E+00
   0.91926E+01   0.18787E+00
   0.91901E+01   0.18793E+00
   0.91876E+01   0.18799E+00
   0.91876E+01   0.18800E+00
   0.91851E+01   0.18806E+00
   0.91826E+01   0.18812E+00
   0.91826E+01   0.18813E+00
   0.91801E+01   0.18819E+00
   0.91776E+01   0.18826E+00
   0.91751E+01   0.18832E+00
   0.91751E+01   0.18833E+00
   0.91726E+01   0.18839E+00
   0.91701E+01   0.18845E+00
   0.91701E+01   0.18846E+00
   0.91676E+01   0.18851E+00
   0.91651E+01   0.18858E+00
   0.91626E+01   0.18864E+00
   0.91626E+01   0.18865E+00
   0.91601E+01   0.18871E+00
   0.91576E+01   0.18877E+00
   0.91576E+01   0.18878E+00
   0.91551E+01   0.18884E+00
   0.91526E+01   0.18890E+00
   0.91501E+01   0.18896E+00
   0.91476E+01   0.18902E+00
   0.91476E+01   0.18903E+00
   0.91451E+01   0.18910E+00
   0.91426E+01   0.18916E+00
   0.91426E+01   0.18916E+00
   0.91401E+01   0.18922E+00
   0.91376E+01   0.18929E+00
   0.91376E+01   0.18930E+00
   0.91351E+01   0.18936E+00
   0.91326E+01   0.18941E+00
   0.91301E+01   0.18948E+00
   0.91301E+01   0.18948E+00
   0.91276E+01   0.18955E+00
   0.91251E+01   0.18961E+00
   0.91251E+01   0.18961E+00
   0.91226E+01   0.18968E+00
   0.91201E+01   0.18974E+00
   0.91201E+01   0.18974E+00
   0.91176E+01   0.18981E+00
   0.91151E+01   0.18986E+00
   0.91126E+01   0.18993E+00
   0.91126E+01   0.18993E+00
   0.91101E+01   0.18999E+00
   0.91076E+01   0.19005E+00
   0.91076E+01   0.19007E+00
   0.91051E+01   0.19012E+00
   0.91026E+01   0.19018E+00
   0.91026E+01   0.19020E+00
   0.91001E+01   0.19025E+00
   0.90976E+01   0.19031E+00
   0.90976E+01   0.19032E+00
   0.90951E+01   0.19038E+00
   0.90926E+01   0.19045E+00
   0.90901E+01   0.19051E+00
   0.90901E+01   0.19051E+00
   0.90876E+01   0.19057E+00
   0.90876E+01   0.19058E+00
   0.90851E+01   0.19064E+00
   0.90826E+01   0.19070E+00
   0.90801E+01   0.19076E+00
   0.90801E+01   0.19077E+00
   0.90776E+01   0.19083E+00
   0.90751E+01   0.19089E+00
   0.90751E+01   0.19090E+00
   0.90726E+01   0.19096E+00
   0.90701E+01   0.19102E+00
   0.90701E+01   0.19103E+00
   0.90676E+01   0.19109E+00
   0.90651E+01   0.19114E+00
   0.90651E+01   0.19115E+00
   0.90626E+01   0.19121E+00
   0.90601E+01   0.19127E+00
   0.90601E+01   0.19128E+00
   0.90576E+01   0.19134E+00
   0.90551E+01   0.19140E+00
   0.90551E+01   0.19141E+00
   0.90526E+01   0.19147E+00
   0.90501E+01   0.19152E+00
   0.90476E+01   0.19159E+00
   0.90476E+01   0.19160E+00
   0.90451E+01   0.19166E+00
   0.90451E+01   0.19166E+00
   0.90426E+01   0.19173E+00
   0.90401E+01   0.19178E+00
   0.90401E+01   0.19179E+00
   0.90376E+01   0.19185E+00
   0.90351E+01   0.19191E+00
   0.90326E+01   0.19197E+00
   0.90326E+01   0.19197E+00
   0.90301E+01   0.19203E+00
   0.90301E+01   0.19204E+00
   0.90276E+01   0.19210E+00
   0.90251E+01   0.19216E+00
   0.90226E+01   0.19222E+00
   0.90226E+01   0.19223E+00
   0.90201E+01   0.19229E+00
   0.90201E+01   0.19230E+00
   0.90176E+01   0.19235E+00
   0.90151E+01   0.19242E+00
   0.90151E+01   0.19242E+00
   0.90126E+01   0.19248E+00
   0.90101E+01   0.19254E+00
   0.90101E+01   0.19255E+00
   0.90076E+01   0.19261E+00
   0.90051E+01   0.19267E+00
   0.90051E+01   0.19268E+00
   0.90026E+01   0.19273E+00
   0.90001E+01   0.19279E+00
   0.90001E+01   0.19280E+00
   0.89976E+01   0.19286E+00
   0.89951E+01   0.19292E+00
   0.89951E+01   0.19293E+00
   0.89926E+01   0.19299E+00
   0.89926E+01   0.19299E+00
   0.89901E+01   0.19305E+00
   0.89876E+01   0.19311E+00
   0.89876E+01   0.19312E+00
   0.89851E+01   0.19318E+00
   0.89826E+01   0.19323E+00
   0.89801E+01   0.19330E+00
   0.89801E+01   0.19330E+00
   0.89776E+01   0.19336E+00
   0.89776E+01   0.19337E+00
   0.89751E+01   0.19343E+00
   0.89726E+01   0.19348E+00
   0.89726E+01   0.19349E+00
   0.89701E+01   0.19356E+00
   0.89676E+01   0.19361E+00
   0.89676E+01   0.19362E+00
   0.89651E+01   0.19367E+00
   0.89626E+01   0.19374E+00
   0.89626E+01   0.19374E+00
   0.89601E+01   0.19380E+00
   0.89576E+01   0.19386E+00
   0.89576E+01   0.19387E+00
   0.89551E+01   0.19392E+00
   0.89551E+01   0.19393E+00
   0.89526E+01   0.19399E+00
   0.89501E+01   0.19405E+00
   0.89501E+01   0.19405E+00
   0.89476E+01   0.19412E+00
   0.89451E+01   0.19417E+00
   0.89451E+01   0.19418E+00
   0.89426E+01   0.19424E+00
   0.89426E+01   0.19424E+00
   0.89401E+01   0.19430E+00
   0.89376E+01   0.19437E+00
   0.89376E+01   0.19437E+00
   0.89351E+01   0.19443E+00
   0.89326E+01   0.19448E+00
   0.89326E+01   0.19449E+00
   0.89301E+01   0.19455E+00
   0.89301E+01   0.19456E+00
   0.89276E+01   0.19462E+00
   0.89251E+01   0.19468E+00
   0.89251E+01   0.19468E+00
   0.89226E+01   0.19474E+00
   0.89201E+01   0.19480E+00
   0.89201E+01   0.19480E+00
   0.89176E+01   0.19486E+00
   0.89176E+01   0.19487E+00
   0.89151E+01   0.19493E+00
   0.89126E+01   0.19499E+00
   0.89126E+01   0.19499E+00
   0.89101E+01   0.19505E+00
   0.89076E+01   0.19511E+00
   0.89076E+01   0.19511E+00
   0.89051E+01   0.19517E+00
   0.89051E+01   0.19518E+00
   0.89026E+01   0.19524E+00
   0.89001E+01   0.19530E+00
   0.89001E+01   0.19530E+00
   0.88976E+01   0.19537E+00
   0.88976E+01   0.19536E+00
   0.88951E+01   0.19543E+00
   0.88926E+01   0.19548E+00
   0.88926E+01   0.19548E+00
   0.88901E+01   0.19555E+00
   0.88876E+01   0.19561E+00
   0.88876E+01   0.19561E+00
   0.88851E+01   0.19567E+00
   0.88851E+01   0.19567E+00
   0.88826E+01   0.19573E+00
   0.88801E+01   0.19579E+00
   0.88801E+01   0.19579E+00
   0.88776E+01   0.19586E+00
   0.88776E+01   0.19586E+00
   0.88751E+01   0.19592E+00
   0.88726E+01   0.19598E+00
   0.88726E+01   0.19598E+00
   0.88701E+01   0.19604E+00
   0.88701E+01   0.19605E+00
   0.88676E+01   0.19611E+00
   0.88651E+01   0.19616E+00
   0.88651E+01   0.19617E+00
   0.88626E+01   0.19623E+00
   0.88626E+01   0.19623E+00
   0.88601E+01   0.19629E+00
   0.88576E+01   0.19635E+00
   0.88576E+01   0.19635E+00
   0.88551E+01   0.19641E+00
   0.88551E+01   0.19642E+00
   0.88526E+01   0.19648E+00
   0.88501E+01   0.19654E+00
   0.88501E+01   0.19654E+00
   0.88476E+01   0.19660E+00
   0.88476E+01   0.19660E+00
   0.88451E+01   0.19666E+00
   0.88426E+01   0.19672E+00
   0.88426E+01   0.19672E+00
   0.88401E+01   0.19678E+00
   0.88401E+01   0.19678E+00
   0.88376E+01   0.19684E+00
   0.88351E+01   0.19690E+00
   0.88351E+01   0.19691E+00
   0.88326E+01   0.19696E+00
   0.88326E+01   0.19697E+00
   0.88301E+01   0.19703E+00
   0.88276E+01   0.19709E+00
   0.88276E+01   0.19709E+00
   0.88251E+01   0.19715E+00
   0.88251E+01   0.19715E+00
   0.88226E+01   0.19721E+00
   0.88201E+01   0.19727E+00
   0.88201E+01   0.19727E+00
   0.88176E+01   0.19733E+00
   0.88176E+01   0.19734E+00
   0.88151E+01   0.19740E+00
   0.88151E+01   0.19740E+00
   0.88126E+01   0.19746E+00
   0.88101E+01   0.19752E+00
   0.88101E+01   0.19752E+00
   0.88076E+01   0.19758E+00
   0.88076E+01   0.19758E+00
   0.88051E+01   0.19764E+00
   0.88026E+01   0.19770E+00
   0.88026E+01   0.19771E+00
   0.88001E+01   0.19776E+00
   0.88001E+01   0.19776E+00
   0.87976E+01   0.19783E+00
   0.87976E+01   0.19783E+00
   0.87951E+01   0.19788E+00
   0.87926E+01   0.19794E+00
   0.87926E+01   0.19795E+00
   0.87901E+01   0.19801E+00
   0.87901E+01   0.19801E+00
   0.87876E+01   0.19807E+00
   0.87876E+01   0.19807E+00
   0.87851E+01   0.19813E+00
   0.87826E+01   0.19819E+00
   0.87826E+01   0.19819E+00
   0.87801E+01   0.19825E+00
   0.87801E+01   0.19825E+00
   0.87776E+01   0.19831E+00
   0.87751E+01   0.19837E+00
   0.87751E+01   0.19837E+00
   0.87726E+01   0.19843E+00
   0.87726E+01   0.19843E+00
   0.87701E+01   0.19849E+00
   0.87701E+01   0.19849E+00
   0.87676E+01   0.19855E+00
   0.87676E+01   0.19856E+00
   0.87651E+01   0.19861E+00
   0.87626E+01   0.19867E+00
   0.87626E+01   0.19868E+00
   0.87601E+01   0.19874E+00
   0.87601E+01   0.19874E+00
   0.87576E+01   0.19880E+00
   0.87551E+01   0.19886E+00
   0.87551E+01   0.19886E+00
   0.87526E+01   0.19892E+00
   0.87526E+01   0.19891E+00
   0.87501E+01   0.19897E+00
   0.87501E+01   0.19898E+00
   0.87476E+01   0.19904E+00
   0.87451E+01   0.19909E+00
   0.87451E+01   0.19910E+00
   0.87426E+01   0.19916E+00
   0.87426E+01   0.19916E+00
   0.87401E+01   0.19922E+00
   0.87401E+01   0.19922E+00
   0.87376E+01   0.19928E+00
   0.87376E+01   0.19928E+00
   0.87351E+01   0.19934E+00
   0.87351E+01   0.19934E+00
   0.87326E+01   0.19940E+00
   0.87301E+01   0.19946E+00
   0.87301E+01   0.19946E+00
   0.87276E+01   0.19952E+00
   0.87276E+01   0.19952E+00
   0.87251E+01   0.19958E+00
   0.87251E+01   0.19959E+00
   0.87226E+01   0.19964E+00
   0.87201E+01   0.19970E+00
   0.87201E+01   0.19971E+00
   0.87176E+01   0.19976E+00
   0.87176E+01   0.19976E+00
   0.87151E+01   0.19982E+00
   0.87151E+01   0.19982E+00
   0.87126E+01   0.19988E+00
   0.87126E+01   0.19988E+00
   0.87101E+01   0.19995E+00
   0.87101E+01   0.19995E+00
   0.87076E+01   0.20001E+00
   0.87051E+01   0.20006E+00
   0.87051E+01   0.20006E+00
   0.87026E+01   0.20012E+00
   0.87026E+01   0.20012E+00
   0.87001E+01   0.20018E+00
   0.87001E+01   0.20018E+00
   0.86976E+01   0.20024E+00
   0.86951E+01   0.20030E+00
   0.86951E+01   0.20031E+00
   0.86951E+01   0.20030E+00
   0.86926E+01   0.20037E+00
   0.86901E+01   0.20042E+00
   0.86901E+01   0.20042E+00
   0.86876E+01   0.20048E+00
   0.86876E+01   0.20048E+00
   0.86851E+01   0.20054E+00
   0.86851E+01   0.20054E+00
   0.86826E+01   0.20060E+00
   0.86826E+01   0.20060E+00
   0.86801E+01   0.20066E+00
   0.86776E+01   0.20072E+00
   0.86776E+01   0.20072E+00
   0.86751E+01   0.20078E+00
   0.86751E+01   0.20078E+00
   0.86726E+01   0.20084E+00
   0.86726E+01   0.20084E+00
   0.86701E+01   0.20090E+00
   0.86701E+01   0.20090E+00
   0.86676E+01   0.20096E+00
   0.86676E+01   0.20096E+00
   0.86651E+01   0.20102E+00
   0.86651E+01   0.20102E+00
   0.86626E+01   0.20108E+00
   0.86626E+01   0.20108E+00
   0.86601E+01   0.20114E+00
   0.86576E+01   0.20120E+00
   0.86576E+01   0.20120E+00
   0.86551E+01   0.20126E+00
   0.86551E+01   0.20126E+00
   0.86526E+01   0.20132E+00
   0.86526E+01   0.20132E+00
   0.86501E+01   0.20137E+00
   0.86501E+01   0.20137E+00
   0.86476E+01   0.20144E+00
   0.86476E+01   0.20143E+00
   0.86451E+01   0.20150E+00
   0.86451E+01   0.20149E+00
   0.86426E+01   0.20156E+00
   0.86426E+01   0.20155E+00
   0.86401E+01   0.20161E+00
   0.86401E+01   0.20161E+00
   0.86376E+01   0.20167E+00
   0.86351E+01   0.20173E+00
   0.86351E+01   0.20173E+00
   0.86326E+01   0.20179E+00
   0.86326E+01   0.20179E+00
   0.86301E+01   0.20185E+00
   0.86301E+01   0.20185E+00
   0.86276E+01   0.20191E+00
   0.86276E+01   0.20191E+00
   0.86251E+01   0.20197E+00
   0.86251E+01   0.20197E+00
   0.86226E+01   0.20202E+00
   0.86226E+01   0.20203E+00
   0.86201E+01   0.20209E+00
   0.86201E+01   0.20209E+00
   0.86176E+01   0.20214E+00
   0.86176E+01   0.20214E+00
   0.86151E+01   0.20220E+00
   0.86151E+01   0.20220E+00
   0.86126E+01   0.20226E+00
   0.86126E+01   0.20226E+00
   0.86101E+01   0.20232E+00
   0.86076E+01   0.20238E+00
   0.86076E+01   0.20239E+00
   0.86051E+01   0.20244E+00
   0.86051E+01   0.20245E+00
   0.86026E+01   0.20250E+00
   0.86026E+01   0.20250E+00
   0.86001E+01   0.20256E+00
   0.86001E+01   0.20255E+00
   0.85976E+01   0.20261E+00
   0.85976E+01   0.20261E+00
   0.85951E+01   0.20268E+00
   0.85951E+01   0.20267E+00
   0.85926E+01   0.20273E+00
   0.85926E+01   0.20273E+00
   0.85901E+01   0.20279E+00
   0.85901E+01   0.20279E+00
   0.85876E+01   0.20285E+00
   0.85876E+01   0.20285E+00
   0.85851E+01   0.20291E+00
   0.85851E+01   0.20291E+00
   0.85826E+01   0.20297E+00
   0.85826E+01   0.20297E+00
   0.85801E+01   0.20303E+00
   0.85801E+01   0.20303E+00
   0.85776E+01   0.20309E+00
   0.85751E+01   0.20315E+00
   0.85751E+01   0.20314E+00
   0.85726E+01   0.20320E+00
   0.85726E+01   0.20320E+00
   0.85701E+01   0.20326E+00
   0.85701E+01   0.20326E+00
   0.85676E+01   0.20332E+00
   0.85676E+01   0.20332E+00
   0.85676E+01   0.20332E+00
   0.85651E+01   0.20338E+00
   0.85626E+01   0.20343E+00
   0.85626E+01   0.20343E+00
   0.85626E+01   0.20343E+00
   0.85601E+01   0.20349E+00
   0.85576E+01   0.20356E+00
   0.85576E+01   0.20355E+00
   0.85551E+01   0.20361E+00
   0.85551E+01   0.20361E+00
   0.85526E+01   0.20368E+00
   0.85526E+01   0.20367E+00
   0.85501E+01   0.20373E+00
   0.85501E+01   0.20372E+00
   0.85476E+01   0.20379E+00
   0.85476E+01   0.20378E+00
   0.85451E+01   0.20384E+00
   0.85451E+01   0.20385E+00
   0.85426E+01   0.20390E+00
   0.85426E+01   0.20390E+00
   0.85401E+01   0.20396E+00
   0.85401E+01   0.20396E+00
   0.85376E+01   0.20402E+00
   0.85376E+01   0.20402E+00
   0.85351E+01   0.20407E+00
   0.85351E+01   0.20407E+00
   0.85326E+01   0.20413E+00
   0.85326E+01   0.20413E+00
   0.85301E+01   0.20419E+00
   0.85301E+01   0.20420E+00
   0.85276E+01   0.20425E+00
   0.85276E+01   0.20425E+00
   0.85251E+01   0.20431E+00
   0.85251E+01   0.20431E+00
   0.85226E+01   0.20437E+00
   0.85226E+01   0.20436E+00
   0.85201E+01   0.20442E+00
   0.85201E+01   0.20442E+00
   0.85176E+01   0.20448E+00
   0.85176E+01   0.20448E+00
   0.85151E+01   0.20454E+00
   0.85151E+01   0.20454E+00
   0.85126E+01   0.20460E+00
   0.85126E+01   0.20460E+00
   0.85126E+01   0.20460E+00
   0.85101E+01   0.20466E+00
   0.85076E+01   0.20471E+00
   0.85076E+01   0.20471E+00
   0.85051E+01   0.20477E+00
   0.85051E+01   0.20477E+00
   0.85026E+01   0.20483E+00
   0.85026E+01   0.20483E+00
   0.85026E+01   0.20483E+00
   0.85001E+01   0.20489E+00
   0.85001E+01   0.20489E+00
   0.84976E+01   0.20495E+00
   0.84976E+01   0.20494E+00
   0.84951E+01   0.20501E+00
   0.84951E+01   0.20500E+00
   0.84926E+01   0.20506E+00
   0.84926E+01   0.20506E+00
   0.84901E+01   0.20512E+00
   0.84901E+01   0.20512E+00
   0.84876E+01   0.20517E+00
   0.84876E+01   0.20518E+00
   0.84851E+01   0.20523E+00
   0.84851E+01   0.20523E+00
   0.84826E+01   0.20529E+00
   0.84826E+01   0.20529E+00
   0.84801E+01   0.20535E+00
   0.84801E+01   0.20534E+00
   0.84776E+01   0.20540E+00
   0.84776E+01   0.20540E+00
   0.84751E+01   0.20546E+00
   0.84751E+01   0.20546E+00
   0.84726E+01   0.20552E+00
   0.84726E+01   0.20551E+00
   0.84701E+01   0.20558E+00
   0.84701E+01   0.20557E+00
   0.84676E+01   0.20564E+00
   0.84676E+01   0.20563E+00
   0.84651E+01   0.20569E+00
   0.84651E+01   0.20569E+00
   0.84651E+01   0.20569E+00
   0.84626E+01   0.20575E+00
   0.84626E+01   0.20575E+00
   0.84601E+01   0.20581E+00
   0.84601E+01   0.20580E+00
   0.84576E+01   0.20586E+00
   0.84576E+01   0.20586E+00
   0.84551E+01   0.20592E+00
   0.84551E+01   0.20592E+00
   0.84526E+01   0.20598E+00
   0.84526E+01   0.20598E+00
   0.84501E+01   0.20603E+00
   0.84501E+01   0.20603E+00
   0.84476E+01   0.20609E+00
   0.84476E+01   0.20609E+00
   0.84451E+01   0.20615E+00
   0.84451E+01   0.20615E+00
   0.84451E+01   0.20614E+00
   0.84426E+01   0.20621E+00
   0.84426E+01   0.20620E+00
   0.84401E+01   0.20626E+00
   0.84401E+01   0.20626E+00
   0.84376E+01   0.20632E+00
   0.84376E+01   0.20632E+00
   0.84351E+01   0.20637E+00
   0.84351E+01   0.20637E+00
   0.84326E+01   0.20643E+00
   0.84326E+01   0.20643E+00
   0.84301E+01   0.20649E+00
   0.84301E+01   0.20649E+00
   0.84276E+01   0.20654E+00
   0.84276E+01   0.20654E+00
   0.84251E+01   0.20660E+00
   0.84251E+01   0.20660E+00
   0.84226E+01   0.20666E+00
   0.84226E+01   0.20665E+00
   0.84226E+01   0.20665E+00
   0.84201E+01   0.20672E+00
   0.84201E+01   0.20671E+00
   0.84176E+01   0.20677E+00
   0.84176E+01   0.20677E+00
   0.84151E+01   0.20683E+00
   0.84151E+01   0.20682E+00
   0.84126E+01   0.20688E+00
   0.84126E+01   0.20688E+00
   0.84101E+01   0.20694E+00
   0.84101E+01   0.20694E+00
   0.84101E+01   0.20693E+00
   0.84076E+01   0.20700E+00
   0.84076E+01   0.20700E+00
   0.84051E+01   0.20705E+00
   0.84051E+01   0.20705E+00
   0.84026E+01   0.20711E+00
   0.84026E+01   0.20711E+00
   0.84001E+01   0.20717E+00
   0.84001E+01   0.20716E+00
   0.83976E+01   0.20722E+00
   0.83976E+01   0.20722E+00
   0.83951E+01   0.20728E+00
   0.83951E+01   0.20728E+00
   0.83926E+01   0.20734E+00
   0.83926E+01   0.20734E+00
   0.83926E+01   0.20733E+00
   0.83901E+01   0.20739E+00
   0.83901E+01   0.20739E+00
   0.83876E+01   0.20745E+00
   0.83876E+01   0.20744E+00
   0.83851E+01   0.20750E+00
   0.83851E+01   0.20750E+00
   0.83826E+01   0.20756E+00
   0.83826E+01   0.20756E+00
   0.83826E+01   0.20756E+00
   0.83801E+01   0.20762E+00
   0.83801E+01   0.20762E+00
   0.83776E+01   0.20767E+00
   0.83776E+01   0.20767E+00
   0.83751E+01   0.20773E+00
   0.83751E+01   0.20773E+00
   0.83726E+01   0.20779E+00
   0.83726E+01   0.20778E+00
   0.83701E+01   0.20784E+00
   0.83701E+01   0.20784E+00
   0.83676E+01   0.20789E+00
   0.83676E+01   0.20790E+00
   0.83676E+01   0.20790E+00
   0.83651E+01   0.20795E+00
   0.83651E+01   0.20795E+00
   0.83626E+01   0.20801E+00
   0.83626E+01   0.20800E+00
   0.83601E+01   0.20806E+00
   0.83601E+01   0.20806E+00
   0.83576E+01   0.20812E+00
   0.83576E+01   0.20812E+00
   0.83576E+01   0.20811E+00
   0.83551E+01   0.20818E+00
   0.83551E+01   0.20817E+00
   0.83526E+01   0.20823E+00
   0.83526E+01   0.20823E+00
   0.83501E+01   0.20828E+00
   0.83501E+01   0.20828E+00
   0.83476E+01   0.20835E+00
   0.83476E+01   0.20834E+00
   0.83451E+01   0.20839E+00
   0.83451E+01   0.20840E+00
   0.83451E+01   0.20840E+00
   0.83426E+01   0.20845E+00
   0.83426E+01   0.20845E+00
   0.83401E+01   0.20851E+00
   0.83401E+01   0.20850E+00
   0.83376E+01   0.20856E+00
   0.83376E+01   0.20856E+00
   0.83351E+01   0.20862E+00
   0.83351E+01   0.20862E+00
   0.83326E+01   0.20868E+00
   0.83326E+01   0.20868E+00
   0.83326E+01   0.20867E+00
   0.83301E+01   0.20873E+00
   0.83301E+01   0.20873E+00
   0.83276E+01   0.20879E+00
   0.83276E+01   0.20879E+00
   0.83251E+01   0.20885E+00
   0.83251E+01   0.20884E+00
   0.83251E+01   0.20884E+00
   0.83226E+01   0.20890E+00
   0.83226E+01   0.20890E+00
   0.83201E+01   0.20896E+00
   0.83201E+01   0.20895E+00
   0.83176E+01   0.20901E+00
   0.83176E+01   0.20901E+00
   0.83151E+01   0.20906E+00
   0.83151E+01   0.20906E+00
   0.83151E+01   0.20907E+00
   0.83126E+01   0.20912E+00
   0.83126E+01   0.20912E+00
   0.83101E+01   0.20918E+00
   0.83101E+01   0.20918E+00
   0.83101E+01   0.20917E+00
   0.83076E+01   0.20923E+00
   0.83076E+01   0.20923E+00
   0.83051E+01   0.20928E+00
   0.83051E+01   0.20928E+00
   0.83026E+01   0.20934E+00
   0.83026E+01   0.20934E+00
   0.83001E+01   0.20940E+00
   0.83001E+01   0.20940E+00
   0.83001E+01   0.20940E+00
   0.82976E+01   0.20945E+00
   0.82976E+01   0.20945E+00
   0.82951E+01   0.20950E+00
   0.82951E+01   0.20950E+00
   0.82926E+01   0.20956E+00
   0.82926E+01   0.20955E+00
   0.82901E+01   0.20962E+00
   0.82901E+01   0.20962E+00
   0.82901E+01   0.20961E+00
   0.82876E+01   0.20967E+00
   0.82876E+01   0.20967E+00
   0.82851E+01   0.20972E+00
   0.82851E+01   0.20972E+00
   0.82826E+01   0.20978E+00
   0.82826E+01   0.20977E+00
   0.82826E+01   0.20978E+00
   0.82801E+01   0.20983E+00
   0.82801E+01   0.20983E+00
   0.82776E+01   0.20989E+00
   0.82776E+01   0.20989E+00
   0.82751E+01   0.20995E+00
   0.82751E+01   0.20994E+00
   0.82751E+01   0.20995E+00
   0.82726E+01   0.21000E+00
   0.82726E+01   0.20999E+00
   0.82701E+01   0.21005E+00
   0.82701E+01   0.21005E+00
   0.82676E+01   0.21011E+00
   0.82676E+01   0.21011E+00
   0.82676E+01   0.21010E+00
   0.82651E+01   0.21016E+00
   0.82651E+01   0.21016E+00
   0.82626E+01   0.21022E+00
   0.82626E+01   0.21021E+00
   0.82601E+01   0.21028E+00
   0.82601E+01   0.21027E+00
   0.82601E+01   0.21026E+00
   0.82576E+01   0.21033E+00
   0.82576E+01   0.21032E+00
   0.82551E+01   0.21038E+00
   0.82551E+01   0.21038E+00
   0.82551E+01   0.21038E+00
   0.82526E+01   0.21043E+00
   0.82526E+01   0.21043E+00
   0.82501E+01   0.21049E+00
   0.82501E+01   0.21049E+00
   0.82476E+01   0.21055E+00
   0.82476E+01   0.21054E+00
   0.82451E+01   0.21061E+00
   0.82451E+01   0.21060E+00
   0.82451E+01   0.21059E+00
   0.82426E+01   0.21066E+00
   0.82426E+01   0.21065E+00
   0.82401E+01   0.21071E+00
   0.82401E+01   0.21070E+00
   0.82401E+01   0.21071E+00
   0.82376E+01   0.21076E+00
   0.82376E+01   0.21076E+00
   0.82351E+01   0.21082E+00
   0.82351E+01   0.21081E+00
   0.82326E+01   0.21087E+00
   0.82326E+01   0.21087E+00
   0.82326E+01   0.21087E+00
   0.82301E+01   0.21093E+00
   0.82301E+01   0.21093E+00
   0.82276E+01   0.21099E+00
   0.82276E+01   0.21098E+00
   0.82276E+01   0.21097E+00
   0.82251E+01   0.21104E+00
   0.82251E+01   0.21103E+00
   0.82226E+01   0.21109E+00
   0.82226E+01   0.21108E+00
   0.82201E+01   0.21115E+00
   0.82201E+01   0.21114E+00
   0.82201E+01   0.21114E+00
   0.82176E+01   0.21120E+00
   0.82176E+01   0.21119E+00
   0.82151E+01   0.21125E+00
   0.82151E+01   0.21124E+00
   0.82126E+01   0.21131E+00
   0.82126E+01   0.21130E+00
   0.82126E+01   0.21130E+00
   0.82101E+01   0.21136E+00
   0.82101E+01   0.21135E+00
   0.82076E+01   0.21141E+00
   0.82076E+01   0.21142E+00
   0.82076E+01   0.21141E+00
   0.82051E+01   0.21146E+00
   0.82051E+01   0.21146E+00
   0.82026E+01   0.21152E+00
   0.82026E+01   0.21151E+00
   0.82026E+01   0.21151E+00
   0.82001E+01   0.21157E+00
   0.82001E+01   0.21157E+00
   0.81976E+01   0.21163E+00
   0.81976E+01   0.21163E+00
   0.81976E+01   0.21162E+00
   0.81951E+01   0.21168E+00
   0.81951E+01   0.21168E+00
   0.81926E+01   0.21174E+00
   0.81926E+01   0.21173E+00
   0.81901E+01   0.21179E+00
   0.81901E+01   0.21179E+00
   0.81901E+01   0.21178E+00
   0.81876E+01   0.21184E+00
   0.81876E+01   0.21183E+00
   0.81851E+01   0.21190E+00
   0.81851E+01   0.21188E+00
   0.81851E+01   0.21188E+00
   0.81826E+01   0.21194E+00
   0.81826E+01   0.21194E+00
   0.81801E+01   0.21200E+00
   0.81801E+01   0.21200E+00
   0.81801E+01   0.21200E+00
   0.81776E+01   0.21206E+00
   0.81776E+01   0.21205E+00
   0.81751E+01   0.21211E+00
   0.81751E+01   0.21210E+00
   0.81751E+01   0.21210E+00
   0.81726E+01   0.21216E+00
   0.81726E+01   0.21216E+00
   0.81701E+01   0.21221E+00
   0.81701E+01   0.21221E+00
   0.81701E+01   0.21221E+00
   0.81676E+01   0.21227E+00
   0.81676E+01   0.21226E+00
   0.81651E+01   0.21232E+00
   0.81651E+01   0.21232E+00
   0.81651E+01   0.21231E+00
   0.81626E+01   0.21237E+00
   0.81626E+01   0.21237E+00
   0.81601E+01   0.21243E+00
   0.81601E+01   0.21242E+00
   0.81601E+01   0.21243E+00
   0.81576E+01   0.21248E+00
   0.81576E+01   0.21248E+00
   0.81551E+01   0.21254E+00
   0.81551E+01   0.21253E+00
   0.81526E+01   0.21259E+00
   0.81526E+01   0.21258E+00
   0.81526E+01   0.21259E+00
   0.81501E+01   0.21265E+00
   0.81501E+01   0.21264E+00
   0.81501E+01   0.21263E+00
   0.81476E+01   0.21269E+00
   0.81476E+01   0.21269E+00
   0.81451E+01   0.21275E+00
   0.81451E+01   0.21274E+00
   0.81451E+01   0.21274E+00
   0.81426E+01   0.21280E+00
   0.81426E+01   0.21279E+00
   0.81401E+01   0.21285E+00
   0.81401E+01   0.21285E+00
   0.81401E+01   0.21284E+00
   0.81376E+01   0.21291E+00
   0.81376E+01   0.21290E+00
   0.81351E+01   0.21296E+00
   0.81351E+01   0.21295E+00
   0.81351E+01   0.21295E+00
   0.81326E+01   0.21301E+00
   0.81326E+01   0.21300E+00
   0.81301E+01   0.21306E+00
   0.81301E+01   0.21306E+00
   0.81301E+01   0.21306E+00
   0.81276E+01   0.21311E+00
   0.81276E+01   0.21311E+00
   0.81251E+01   0.21317E+00
   0.81251E+01   0.21317E+00
   0.81251E+01   0.21316E+00
   0.81226E+01   0.21322E+00
   0.81226E+01   0.21321E+00
   0.81226E+01   0.21322E+00
   0.81201E+01   0.21327E+00
   0.81201E+01   0.21327E+00
   0.81176E+01   0.21333E+00
   0.81176E+01   0.21332E+00
   0.81176E+01   0.21332E+00
   0.81151E+01   0.21338E+00
   0.81151E+01   0.21337E+00
   0.81126E+01   0.21343E+00
   0.81126E+01   0.21342E+00
   0.81126E+01   0.21342E+00
   0.81101E+01   0.21349E+00
   0.81101E+01   0.21348E+00
   0.81076E+01   0.21354E+00
   0.81076E+01   0.21353E+00
   0.81076E+01   0.21353E+00
   0.81051E+01   0.21359E+00
   0.81051E+01   0.21358E+00
   0.81026E+01   0.21364E+00
   0.81026E+01   0.21364E+00
   0.81026E+01   0.21364E+00
   0.81001E+01   0.21370E+00
   0.81001E+01   0.21370E+00
   0.81001E+01   0.21369E+00
   0.80976E+01   0.21374E+00
   0.80976E+01   0.21373E+00
   0.80951E+01   0.21380E+00
   0.80951E+01   0.21380E+00
   0.80951E+01   0.21379E+00
   0.80926E+01   0.21385E+00
   0.80926E+01   0.21384E+00
   0.80901E+01   0.21391E+00
   0.80901E+01   0.21390E+00
   0.80901E+01   0.21389E+00
   0.80876E+01   0.21395E+00
   0.80876E+01   0.21395E+00
   0.80851E+01   0.21401E+00
   0.80851E+01   0.21400E+00
   0.80851E+01   0.21400E+00
   0.80826E+01   0.21406E+00
   0.80826E+01   0.21406E+00
   0.80826E+01   0.21405E+00
   0.80801E+01   0.21411E+00
   0.80801E+01   0.21410E+00
   0.80776E+01   0.21416E+00
   0.80776E+01   0.21416E+00
   0.80776E+01   0.21415E+00
   0.80751E+01   0.21422E+00
   0.80751E+01   0.21421E+00
   0.80726E+01   0.21427E+00
   0.80726E+01   0.21427E+00
   0.80726E+01   0.21426E+00
   0.80701E+01   0.21432E+00
   0.80701E+01   0.21431E+00
   0.80701E+01   0.21431E+00
   0.80676E+01   0.21437E+00
   0.80676E+01   0.21437E+00
   0.80651E+01   0.21442E+00
   0.80651E+01   0.21443E+00
   0.80651E+01   0.21442E+00
   0.80626E+01   0.21447E+00
   0.80626E+01   0.21447E+00
   0.80626E+01   0.21447E+00
   0.80601E+01   0.21453E+00
   0.80601E+01   0.21452E+00
   0.80576E+01   0.21458E+00
   0.80576E+01   0.21457E+00
   0.80576E+01   0.21457E+00
   0.80551E+01   0.21463E+00
   0.80551E+01   0.21463E+00
   0.80551E+01   0.21462E+00
   0.80526E+01   0.21468E+00
   0.80526E+01   0.21468E+00
   0.80501E+01   0.21474E+00
   0.80501E+01   0.21473E+00
   0.80501E+01   0.21473E+00
   0.80476E+01   0.21479E+00
   0.80476E+01   0.21478E+00
   0.80476E+01   0.21477E+00
   0.80451E+01   0.21484E+00
   0.80451E+01   0.21482E+00
   0.80426E+01   0.21489E+00
   0.80426E+01   0.21489E+00
   0.80426E+01   0.21487E+00
   0.80401E+01   0.21495E+00
   0.80401E+01   0.21494E+00
   0.80376E+01   0.21499E+00
   0.80376E+01   0.21499E+00
   0.80376E+01   0.21499E+00
   0.80351E+01   0.21504E+00
   0.80351E+01   0.21504E+00
   0.80351E+01   0.21503E+00
   0.80326E+01   0.21509E+00
   0.80326E+01   0.21509E+00
   0.80326E+01   0.21509E+00
   0.80301E+01   0.21514E+00
   0.80301E+01   0.21513E+00
   0.80276E+01   0.21520E+00
   0.80276E+01   0.21519E+00
   0.80276E+01   0.21519E+00
   0.80251E+01   0.21525E+00
   0.80251E+01   0.21524E+00
   0.80226E+01   0.21530E+00
   0.80226E+01   0.21530E+00
   0.80226E+01   0.21529E+00
   0.80201E+01   0.21535E+00
   0.80201E+01   0.21535E+00
   0.80201E+01   0.21534E+00
   0.80176E+01   0.21540E+00
   0.80176E+01   0.21540E+00
   0.80176E+01   0.21538E+00
   0.80151E+01   0.21545E+00
   0.80151E+01   0.21545E+00
   0.80126E+01   0.21551E+00
   0.80126E+01   0.21550E+00
   0.80126E+01   0.21550E+00
   0.80101E+01   0.21555E+00
   0.80101E+01   0.21555E+00
   0.80101E+01   0.21555E+00
   0.80076E+01   0.21561E+00
   0.80076E+01   0.21560E+00
   0.80076E+01   0.21559E+00
   0.80051E+01   0.21565E+00
   0.80051E+01   0.21564E+00
   0.80026E+01   0.21571E+00
   0.80026E+01   0.21570E+00
   0.80026E+01   0.21569E+00
   0.80001E+01   0.21576E+00
   0.80001E+01   0.21575E+00
   0.80001E+01   0.21575E+00
   0.79976E+01   0.21581E+00
   0.79976E+01   0.21580E+00
   0.79976E+01   0.21579E+00
   0.79951E+01   0.21586E+00
   0.79951E+01   0.21584E+00
   0.79926E+01   0.21591E+00
   0.79926E+01   0.21591E+00
   0.79926E+01   0.21590E+00
   0.79901E+01   0.21596E+00
   0.79901E+01   0.21595E+00
   0.79901E+01   0.21595E+00
   0.79876E+01   0.21601E+00
   0.79876E+01   0.21601E+00
   0.79851E+01   0.21606E+00
   0.79851E+01   0.21606E+00
   0.79851E+01   0.21605E+00
   0.79826E+01   0.21611E+00
   0.79826E+01   0.21611E+00
   0.79826E+01   0.21611E+00
   0.79801E+01   0.21617E+00
   0.79801E+01   0.21615E+00
   0.79801E+01   0.21615E+00
   0.79776E+01   0.21621E+00
   0.79776E+01   0.21621E+00
   0.79776E+01   0.21620E+00
   0.79751E+01   0.21626E+00
   0.79751E+01   0.21626E+00
   0.79726E+01   0.21632E+00
   0.79726E+01   0.21632E+00
   0.79726E+01   0.21630E+00
   0.79701E+01   0.21637E+00
   0.79701E+01   0.21636E+00
   0.79701E+01   0.21635E+00
   0.79676E+01   0.21641E+00
   0.79676E+01   0.21641E+00
   0.79676E+01   0.21640E+00
   0.79651E+01   0.21647E+00
   0.79651E+01   0.21646E+00
   0.79626E+01   0.21652E+00
   0.79626E+01   0.21651E+00
   0.79626E+01   0.21651E+00
   0.79601E+01   0.21657E+00
   0.79601E+01   0.21656E+00
   0.79601E+01   0.21655E+00
   0.79576E+01   0.21662E+00
   0.79576E+01   0.21661E+00
   0.79576E+01   0.21660E+00
   0.79551E+01   0.21667E+00
   0.79551E+01   0.21666E+00
   0.79551E+01   0.21665E+00
   0.79526E+01   0.21671E+00
   0.79526E+01   0.21670E+00
   0.79501E+01   0.21677E+00
   0.79501E+01   0.21676E+00
   0.79501E+01   0.21676E+00
   0.79476E+01   0.21682E+00
   0.79476E+01   0.21681E+00
   0.79476E+01   0.21680E+00
   0.79451E+01   0.21687E+00
   0.79451E+01   0.21686E+00
   0.79451E+01   0.21685E+00
   0.79426E+01   0.21692E+00
   0.79426E+01   0.21691E+00
   0.79401E+01   0.21697E+00
   0.79401E+01   0.21697E+00
   0.79401E+01   0.21696E+00
   0.79401E+01   0.21695E+00
   0.79376E+01   0.21702E+00
   0.79376E+01   0.21701E+00
   0.79351E+01   0.21707E+00
   0.79351E+01   0.21707E+00
   0.79351E+01   0.21706E+00
   0.79326E+01   0.21712E+00
   0.79326E+01   0.21712E+00
   0.79326E+01   0.21710E+00
   0.79301E+01   0.21716E+00
   0.79301E+01   0.21716E+00
   0.79301E+01   0.21715E+00
   0.79276E+01   0.21722E+00
   0.79276E+01   0.21721E+00
   0.79276E+01   0.21721E+00
   0.79251E+01   0.21727E+00
   0.79251E+01   0.21726E+00
   0.79251E+01   0.21725E+00
   0.79226E+01   0.21731E+00
   0.79226E+01   0.21731E+00
   0.79226E+01   0.21730E+00
   0.79201E+01   0.21737E+00
   0.79201E+01   0.21736E+00
   0.79176E+01   0.21742E+00
   0.79176E+01   0.21741E+00
   0.79176E+01   0.21741E+00
   0.79151E+01   0.21747E+00
   0.79151E+01   0.21746E+00
   0.79151E+01   0.21745E+00
   0.79126E+01   0.21751E+00
   0.79126E+01   0.21751E+00
   0.79126E+01   0.21750E+00
   0.79101E+01   0.21756E+00
   0.79101E+01   0.21756E+00
   0.79101E+01   0.21755E+00
   0.79076E+01   0.21761E+00
   0.79076E+01   0.21761E+00
   0.79076E+01   0.21760E+00
   0.79051E+01   0.21766E+00
   0.79051E+01   0.21765E+00
   0.79026E+01   0.21772E+00
   0.79026E+01   0.21771E+00
   0.79026E+01   0.21770E+00
   0.79001E+01   0.21777E+00
   0.79001E+01   0.21776E+00
   0.79001E+01   0.21775E+00
   0.78976E+01   0.21782E+00
   0.78976E+01   0.21781E+00
   0.78976E+01   0.21780E+00
   0.78951E+01   0.21786E+00
   0.78951E+01   0.21785E+00
   0.78951E+01   0.21785E+00
   0.78926E+01   0.21792E+00
   0.78926E+01   0.21791E+00
   0.78926E+01   0.21790E+00
   0.78901E+01   0.21796E+00
   0.78901E+01   0.21796E+00
   0.78901E+01   0.21795E+00
   0.78876E+01   0.21801E+00
   0.78876E+01   0.21800E+00
   0.78876E+01   0.21799E+00
   0.78851E+01   0.21806E+00
   0.78851E+01   0.21805E+00
   0.78851E+01   0.21804E+00
   0.78826E+01   0.21810E+00
   0.78826E+01   0.21810E+00
   0.78826E+01   0.21809E+00
   0.78801E+01   0.21815E+00
   0.78801E+01   0.21815E+00
   0.78776E+01   0.21821E+00
   0.78776E+01   0.21821E+00
   0.78776E+01   0.21820E+00
   0.78751E+01   0.21826E+00
   0.78751E+01   0.21825E+00
   0.78751E+01   0.21825E+00
   0.78726E+01   0.21831E+00
   0.78726E+01   0.21830E+00
   0.78726E+01   0.21829E+00
   0.78701E+01   0.21835E+00
   0.78701E+01   0.21834E+00
   0.78701E+01   0.21834E+00
   0.78676E+01   0.21841E+00
   0.78676E+01   0.21840E+00
   0.78676E+01   0.21839E+00
   0.78651E+01   0.21845E+00
   0.78651E+01   0.21844E+00
   0.78651E+01   0.21844E+00
   0.78651E+01   0.21843E+00
   0.78626E+01   0.21849E+00
   0.78626E+01   0.21849E+00
   0.78601E+01   0.21855E+00
   0.78601E+01   0.21854E+00
   0.78601E+01   0.21854E+00
   0.78576E+01   0.21860E+00
   0.78576E+01   0.21859E+00
   0.78576E+01   0.21858E+00
   0.78551E+01   0.21864E+00
   0.78551E+01   0.21864E+00
   0.78551E+01   0.21863E+00
   0.78526E+01   0.21870E+00
   0.78526E+01   0.21869E+00
   0.78526E+01   0.21868E+00
   0.78501E+01   0.21875E+00
   0.78501E+01   0.21874E+00
   0.78501E+01   0.21873E+00
   0.78476E+01   0.21879E+00
   0.78476E+01   0.21878E+00
   0.78476E+01   0.21877E+00
   0.78451E+01   0.21884E+00
   0.78451E+01   0.21883E+00
   0.78451E+01   0.21883E+00
   0.78426E+01   0.21888E+00
   0.78426E+01   0.21888E+00
   0.78426E+01   0.21887E+00
   0.78401E+01   0.21893E+00
   0.78401E+01   0.21892E+00
   0.78401E+01   0.21892E+00
   0.78376E+01   0.21899E+00
   0.78376E+01   0.21898E+00
   0.78376E+01   0.21898E+00
   0.78351E+01   0.21903E+00
   0.78351E+01   0.21902E+00
   0.78351E+01   0.21901E+00
   0.78326E+01   0.21908E+00
   0.78326E+01   0.21907E+00
   0.78326E+01   0.21906E+00
   0.78301E+01   0.21913E+00
   0.78301E+01   0.21912E+00
   0.78301E+01   0.21912E+00
   0.78276E+01   0.21918E+00
   0.78276E+01   0.21917E+00
   0.78276E+01   0.21916E+00
   0.78251E+01   0.21922E+00
   0.78251E+01   0.21921E+00
   0.78251E+01   0.21921E+00
   0.78226E+01   0.21928E+00
   0.78226E+01   0.21927E+00
   0.78226E+01   0.21926E+00
   0.78201E+01   0.21933E+00
   0.78201E+01   0.21931E+00
   0.78201E+01   0.21931E+00
   0.78176E+01   0.21937E+00
   0.78176E+01   0.21936E+00
   0.78176E+01   0.21935E+00
   0.78151E+01   0.21941E+00
   0.78151E+01   0.21941E+00
   0.78151E+01   0.21940E+00
   0.78126E+01   0.21947E+00
   0.78126E+01   0.21946E+00
   0.78126E+01   0.21945E+00
   0.78101E+01   0.21951E+00
   0.78101E+01   0.21950E+00
   0.78101E+01   0.21949E+00
   0.78076E+01   0.21956E+00
   0.78076E+01   0.21956E+00
   0.78076E+01   0.21956E+00
   0.78051E+01   0.21961E+00
   0.78051E+01   0.21960E+00
   0.78051E+01   0.21959E+00
   0.78026E+01   0.21966E+00
   0.78026E+01   0.21965E+00
   0.78026E+01   0.21964E+00
   0.78001E+01   0.21970E+00
   0.78001E+01   0.21969E+00
   0.78001E+01   0.21969E+00
   0.77976E+01   0.21975E+00
   0.77976E+01   0.21975E+00
   0.77976E+01   0.21974E+00
   0.77951E+01   0.21980E+00
   0.77951E+01   0.21979E+00
   0.77951E+01   0.21979E+00
   0.77951E+01   0.21978E+00
   0.77926E+01   0.21984E+00
   0.77926E+01   0.21984E+00
   0.77926E+01   0.21984E+00
   0.77901E+01   0.21989E+00
   0.77901E+01   0.21988E+00
   0.77901E+01   0.21987E+00
   0.77876E+01   0.21994E+00
   0.77876E+01   0.21993E+00
   0.77876E+01   0.21992E+00
   0.77851E+01   0.21999E+00
   0.77851E+01   0.21997E+00
   0.77851E+01   0.21997E+00
   0.77826E+01   0.22003E+00
   0.77826E+01   0.22003E+00
   0.77826E+01   0.22002E+00
   0.77801E+01   0.22008E+00
   0.77801E+01   0.22007E+00
   0.77801E+01   0.22006E+00
   0.77776E+01   0.22013E+00
   0.77776E+01   0.22013E+00
   0.77776E+01   0.22012E+00
   0.77751E+01   0.22019E+00
   0.77751E+01   0.22017E+00
   0.77751E+01   0.22016E+00
   0.77751E+01   0.22016E+00
   0.77726E+01   0.22022E+00
   0.77726E+01   0.22021E+00
   0.77701E+01   0.22028E+00
   0.77701E+01   0.22027E+00
   0.77701E+01   0.22026E+00
   0.77676E+01   0.22032E+00
   0.77676E+01   0.22031E+00
   0.77676E+01   0.22031E+00
   0.77651E+01   0.22036E+00
   0.77651E+01   0.22036E+00
   0.77651E+01   0.22035E+00
   0.77651E+01   0.22035E+00
   0.77626E+01   0.22041E+00
   0.77626E+01   0.22041E+00
   0.77626E+01   0.22040E+00
   0.77601E+01   0.22046E+00
   0.77601E+01   0.22046E+00
   0.77601E+01   0.22044E+00
   0.77576E+01   0.22051E+00
   0.77576E+01   0.22050E+00
   0.77576E+01   0.22049E+00
   0.77551E+01   0.22056E+00
   0.77551E+01   0.22054E+00
   0.77551E+01   0.22054E+00
   0.77526E+01   0.22060E+00
   0.77526E+01   0.22060E+00
   0.77526E+01   0.22059E+00
   0.77501E+01   0.22065E+00
   0.77501E+01   0.22064E+00
   0.77501E+01   0.22063E+00
   0.77501E+01   0.22063E+00
   0.77476E+01   0.22069E+00
   0.77476E+01   0.22069E+00
   0.77476E+01   0.22068E+00
   0.77451E+01   0.22074E+00
   0.77451E+01   0.22074E+00
   0.77451E+01   0.22073E+00
   0.77426E+01   0.22079E+00
   0.77426E+01   0.22078E+00
   0.77426E+01   0.22077E+00
   0.77401E+01   0.22084E+00
   0.77401E+01   0.22083E+00
   0.77401E+01   0.22082E+00
   0.77376E+01   0.22089E+00
   0.77376E+01   0.22087E+00
   0.77376E+01   0.22086E+00
   0.77376E+01   0.22086E+00
   0.77351E+01   0.22091E+00
   0.77351E+01   0.22091E+00
   0.77326E+01   0.22098E+00
   0.77326E+01   0.22097E+00
   0.77326E+01   0.22097E+00
   0.77326E+01   0.22097E+00
   0.77301E+01   0.22103E+00
   0.77301E+01   0.22101E+00
   0.77301E+01   0.22100E+00
   0.77276E+01   0.22107E+00
   0.77276E+01   0.22106E+00
   0.77276E+01   0.22106E+00
   0.77251E+01   0.22112E+00
   0.77251E+01   0.22111E+00
   0.77251E+01   0.22110E+00
   0.77226E+01   0.22116E+00
   0.77226E+01   0.22115E+00
   0.77226E+01   0.22115E+00
   0.77201E+01   0.22121E+00
   0.77201E+01   0.22120E+00
   0.77201E+01   0.22119E+00
   0.77201E+01   0.22119E+00
   0.77176E+01   0.22125E+00
   0.77176E+01   0.22125E+00
   0.77176E+01   0.22124E+00
   0.77151E+01   0.22130E+00
   0.77151E+01   0.22129E+00
   0.77151E+01   0.22128E+00
   0.77126E+01   0.22135E+00
   0.77126E+01   0.22134E+00
   0.77126E+01   0.22133E+00
   0.77126E+01   0.22133E+00
   0.77101E+01   0.22139E+00
   0.77101E+01   0.22138E+00
   0.77076E+01   0.22145E+00
   0.77076E+01   0.22143E+00
   0.77076E+01   0.22142E+00
   0.77076E+01   0.22142E+00
   0.77051E+01   0.22148E+00
   0.77051E+01   0.22147E+00
   0.77051E+01   0.22146E+00
   0.77026E+01   0.22154E+00
   0.77026E+01   0.22152E+00
   0.77026E+01   0.22152E+00
   0.77026E+01   0.22151E+00
   0.77001E+01   0.22157E+00
   0.77001E+01   0.22156E+00
   0.76976E+01   0.22163E+00
   0.76976E+01   0.22162E+00
   0.76976E+01   0.22162E+00
   0.76976E+01   0.22161E+00
   0.76951E+01   0.22167E+00
   0.76951E+01   0.22166E+00
   0.76951E+01   0.22165E+00
   0.76926E+01   0.22171E+00
   0.76926E+01   0.22170E+00
   0.76926E+01   0.22170E+00
   0.76901E+01   0.22176E+00
   0.76901E+01   0.22175E+00
   0.76901E+01   0.22174E+00
   0.76901E+01   0.22174E+00
   0.76876E+01   0.22180E+00
   0.76876E+01   0.22179E+00
   0.76876E+01   0.22178E+00
   0.76851E+01   0.22185E+00
   0.76851E+01   0.22184E+00
   0.76851E+01   0.22183E+00
   0.76826E+01   0.22190E+00
   0.76826E+01   0.22189E+00
   0.76826E+01   0.22188E+00
   0.76801E+01   0.22195E+00
   0.76801E+01   0.22193E+00
   0.76801E+01   0.22193E+00
   0.76801E+01   0.22192E+00
   0.76776E+01   0.22198E+00
   0.76776E+01   0.22197E+00
   0.76776E+01   0.22197E+00
   0.76751E+01   0.22203E+00
   0.76751E+01   0.22202E+00
   0.76751E+01   0.22202E+00
   0.76726E+01   0.22208E+00
   0.76726E+01   0.22207E+00
   0.76726E+01   0.22206E+00
   0.76701E+01   0.22212E+00
   0.76701E+01   0.22212E+00
   0.76701E+01   0.22212E+00
   0.76701E+01   0.22210E+00
   0.76676E+01   0.22217E+00
   0.76676E+01   0.22216E+00
   0.76676E+01   0.22215E+00
   0.76651E+01   0.22221E+00
   0.76651E+01   0.22221E+00
   0.76651E+01   0.22220E+00
   0.76626E+01   0.22226E+00
   0.76626E+01   0.22225E+00
   0.76626E+01   0.22225E+00
   0.76626E+01   0.22223E+00
   0.76601E+01   0.22230E+00
   0.76601E+01   0.22230E+00
   0.76601E+01   0.22229E+00
   0.76576E+01   0.22235E+00
   0.76576E+01   0.22234E+00
   0.76576E+01   0.22233E+00
   0.76551E+01   0.22239E+00
   0.76551E+01   0.22239E+00
   0.76551E+01   0.22238E+00
   0.76551E+01   0.22237E+00
   0.76526E+01   0.22244E+00
   0.76526E+01   0.22243E+00
   0.76526E+01   0.22242E+00
   0.76501E+01   0.22248E+00
   0.76501E+01   0.22248E+00
   0.76501E+01   0.22246E+00
   0.76476E+01   0.22253E+00
   0.76476E+01   0.22252E+00
   0.76476E+01   0.22252E+00
   0.76476E+01   0.22250E+00
   0.76451E+01   0.22257E+00
   0.76451E+01   0.22256E+00
   0.76451E+01   0.22256E+00
   0.76426E+01   0.22262E+00
   0.76426E+01   0.22262E+00
   0.76426E+01   0.22260E+00
   0.76401E+01   0.22267E+00
   0.76401E+01   0.22266E+00
   0.76401E+01   0.22265E+00
   0.76401E+01   0.22264E+00
   0.76376E+01   0.22271E+00
   0.76376E+01   0.22270E+00
   0.76376E+01   0.22269E+00
   0.76351E+01   0.22275E+00
   0.76351E+01   0.22275E+00
   0.76351E+01   0.22273E+00
   0.76326E+01   0.22280E+00
   0.76326E+01   0.22279E+00
   0.76326E+01   0.22279E+00
   0.76326E+01   0.22277E+00
   0.76301E+01   0.22284E+00
   0.76301E+01   0.22283E+00
   0.76301E+01   0.22282E+00
   0.76276E+01   0.22290E+00
   0.76276E+01   0.22289E+00
   0.76276E+01   0.22287E+00
   0.76251E+01   0.22293E+00
   0.76251E+01   0.22292E+00
   0.76251E+01   0.22292E+00
   0.76251E+01   0.22292E+00
   0.76226E+01   0.22298E+00
   0.76226E+01   0.22297E+00
   0.76226E+01   0.22296E+00
   0.76201E+01   0.22302E+00
   0.76201E+01   0.22302E+00
   0.76201E+01   0.22301E+00
   0.76201E+01   0.22300E+00
   0.76176E+01   0.22307E+00
   0.76176E+01   0.22306E+00
   0.76176E+01   0.22305E+00
   0.76151E+01   0.22312E+00
   0.76151E+01   0.22310E+00
   0.76151E+01   0.22310E+00
   0.76126E+01   0.22316E+00
   0.76126E+01   0.22315E+00
   0.76126E+01   0.22315E+00
   0.76126E+01   0.22314E+00
   0.76101E+01   0.22320E+00
   0.76101E+01   0.22319E+00
   0.76101E+01   0.22318E+00
   0.76076E+01   0.22325E+00
   0.76076E+01   0.22324E+00
   0.76076E+01   0.22323E+00
   0.76076E+01   0.22322E+00
   0.76051E+01   0.22328E+00
   0.76051E+01   0.22328E+00
   0.76051E+01   0.22327E+00
   0.76051E+01   0.22327E+00
   0.76026E+01   0.22333E+00
   0.76026E+01   0.22332E+00
   0.76026E+01   0.22331E+00
   0.76001E+01   0.22338E+00
   0.76001E+01   0.22336E+00
   0.76001E+01   0.22335E+00
   0.75976E+01   0.22341E+00
   0.75976E+01   0.22341E+00
   0.75976E+01   0.22341E+00
   0.75951E+01   0.22347E+00
   0.75951E+01   0.22346E+00
   0.75951E+01   0.22345E+00
   0.75951E+01   0.22344E+00
   0.75926E+01   0.22350E+00
   0.75926E+01   0.22350E+00
   0.75926E+01   0.22350E+00
   0.75926E+01   0.22349E+00
   0.75901E+01   0.22355E+00
   0.75901E+01   0.22354E+00
   0.75901E+01   0.22354E+00
   0.75876E+01   0.22360E+00
   0.75876E+01   0.22359E+00
   0.75876E+01   0.22358E+00
   0.75851E+01   0.22364E+00
   0.75851E+01   0.22364E+00
   0.75851E+01   0.22363E+00
   0.75851E+01   0.22361E+00
   0.75826E+01   0.22368E+00
   0.75826E+01   0.22368E+00
   0.75826E+01   0.22367E+00
   0.75801E+01   0.22374E+00
   0.75801E+01   0.22372E+00
   0.75801E+01   0.22371E+00
   0.75801E+01   0.22370E+00
   0.75776E+01   0.22377E+00
   0.75776E+01   0.22376E+00
   0.75776E+01   0.22375E+00
   0.75751E+01   0.22382E+00
   0.75751E+01   0.22381E+00
   0.75751E+01   0.22380E+00
   0.75751E+01   0.22379E+00
   0.75726E+01   0.22386E+00
   0.75726E+01   0.22385E+00
   0.75726E+01   0.22384E+00
   0.75701E+01   0.22391E+00
   0.75701E+01   0.22390E+00
   0.75701E+01   0.22390E+00
   0.75701E+01   0.22388E+00
   0.75676E+01   0.22395E+00
   0.75676E+01   0.22393E+00
   0.75676E+01   0.22392E+00
   0.75651E+01   0.22400E+00
   0.75651E+01   0.22399E+00
   0.75651E+01   0.22398E+00
   0.75651E+01   0.22397E+00
   0.75626E+01   0.22403E+00
   0.75626E+01   0.22402E+00
   0.75626E+01   0.22402E+00
   0.75601E+01   0.22408E+00
   0.75601E+01   0.22407E+00
   0.75601E+01   0.22407E+00
   0.75601E+01   0.22405E+00
   0.75576E+01   0.22412E+00
   0.75576E+01   0.22411E+00
   0.75576E+01   0.22411E+00
   0.75551E+01   0.22417E+00
   0.75551E+01   0.22416E+00
   0.75551E+01   0.22415E+00
   0.75551E+01   0.22414E+00
   0.75526E+01   0.22420E+00
   0.75526E+01   0.22420E+00
   0.75526E+01   0.22419E+00
   0.75501E+01   0.22425E+00
   0.75501E+01   0.22424E+00
   0.75501E+01   0.22424E+00
   0.75501E+01   0.22423E+00
   0.75476E+01   0.22429E+00
   0.75476E+01   0.22428E+00
   0.75476E+01   0.22427E+00
   0.75451E+01   0.22434E+00
   0.75451E+01   0.22433E+00
   0.75451E+01   0.22432E+00
   0.75451E+01   0.22431E+00
   0.75426E+01   0.22438E+00
   0.75426E+01   0.22436E+00
   0.75426E+01   0.22436E+00
   0.75426E+01   0.22435E+00
   0.75401E+01   0.22442E+00
   0.75401E+01   0.22440E+00
   0.75401E+01   0.22440E+00
   0.75376E+01   0.22447E+00
   0.75376E+01   0.22446E+00
   0.75376E+01   0.22444E+00
   0.75351E+01   0.22451E+00
   0.75351E+01   0.22450E+00
   0.75351E+01   0.22450E+00
   0.75351E+01   0.22449E+00
   0.75326E+01   0.22455E+00
   0.75326E+01   0.22454E+00
   0.75326E+01   0.22454E+00
   0.75326E+01   0.22453E+00
   0.75301E+01   0.22459E+00
   0.75301E+01   0.22458E+00
   0.75301E+01   0.22458E+00
   0.75276E+01   0.22464E+00
   0.75276E+01   0.22464E+00
   0.75276E+01   0.22463E+00
   0.75276E+01   0.22462E+00
   0.75251E+01   0.22468E+00
   0.75251E+01   0.22467E+00
   0.75251E+01   0.22466E+00
   0.75226E+01   0.22472E+00
   0.75226E+01   0.22472E+00
   0.75226E+01   0.22471E+00
   0.75226E+01   0.22471E+00
   0.75201E+01   0.22476E+00
   0.75201E+01   0.22476E+00
   0.75201E+01   0.22474E+00
   0.75201E+01   0.22474E+00
   0.75176E+01   0.22481E+00
   0.75176E+01   0.22480E+00
   0.75176E+01   0.22478E+00
   0.75151E+01   0.22486E+00
   0.75151E+01   0.22485E+00
   0.75151E+01   0.22484E+00
   0.75151E+01   0.22483E+00
   0.75126E+01   0.22489E+00
   0.75126E+01   0.22488E+00
   0.75126E+01   0.22487E+00
   0.75126E+01   0.22487E+00
   0.75101E+01   0.22493E+00
   0.75101E+01   0.22493E+00
   0.75101E+01   0.22491E+00
   0.75076E+01   0.22498E+00
   0.75076E+01   0.22497E+00
   0.75076E+01   0.22496E+00
   0.75076E+01   0.22496E+00
   0.75051E+01   0.22502E+00
   0.75051E+01   0.22500E+00
   0.75051E+01   0.22500E+00
   0.75026E+01   0.22507E+00
   0.75026E+01   0.22506E+00
   0.75026E+01   0.22505E+00
   0.75026E+01   0.22504E+00
   0.75001E+01   0.22510E+00
   0.75001E+01   0.22509E+00
   0.75001E+01   0.22508E+00
   0.74976E+01   0.22515E+00
   0.74976E+01   0.22514E+00
   0.74976E+01   0.22513E+00
   0.74976E+01   0.22512E+00
   0.74951E+01   0.22519E+00
   0.74951E+01   0.22519E+00
   0.74951E+01   0.22518E+00
   0.74951E+01   0.22516E+00
   0.74926E+01   0.22522E+00
   0.74926E+01   0.22522E+00
   0.74926E+01   0.22521E+00
   0.74926E+01   0.22520E+00
   0.74901E+01   0.22527E+00
   0.74901E+01   0.22526E+00
   0.74901E+01   0.22525E+00
   0.74876E+01   0.22532E+00
   0.74876E+01   0.22531E+00
   0.74876E+01   0.22530E+00
   0.74876E+01   0.22530E+00
   0.74851E+01   0.22536E+00
   0.74851E+01   0.22535E+00
   0.74851E+01   0.22535E+00
   0.74851E+01   0.22534E+00
   0.74826E+01   0.22540E+00
   0.74826E+01   0.22538E+00
   0.74826E+01   0.22538E+00
   0.74801E+01   0.22545E+00
   0.74801E+01   0.22543E+00
   0.74801E+01   0.22543E+00
   0.74801E+01   0.22543E+00
   0.74776E+01   0.22549E+00
   0.74776E+01   0.22547E+00
   0.74776E+01   0.22546E+00
   0.74751E+01   0.22553E+00
   0.74751E+01   0.22552E+00
   0.74751E+01   0.22551E+00
   0.74751E+01   0.22550E+00
   0.74726E+01   0.22556E+00
   0.74726E+01   0.22556E+00
   0.74726E+01   0.22555E+00
   0.74726E+01   0.22554E+00
   0.74701E+01   0.22561E+00
   0.74701E+01   0.22560E+00
   0.74701E+01   0.22560E+00
   0.74701E+01   0.22558E+00
   0.74676E+01   0.22564E+00
   0.74676E+01   0.22564E+00
   0.74676E+01   0.22563E+00
   0.74651E+01   0.22569E+00
   0.74651E+01   0.22569E+00
   0.74651E+01   0.22568E+00
   0.74651E+01   0.22566E+00
   0.74626E+01   0.22574E+00
   0.74626E+01   0.22573E+00
   0.74626E+01   0.22571E+00
   0.74626E+01   0.22570E+00
   0.74601E+01   0.22577E+00
   0.74601E+01   0.22576E+00
   0.74601E+01   0.22575E+00
   0.74576E+01   0.22582E+00
   0.74576E+01   0.22581E+00
   0.74576E+01   0.22580E+00
   0.74576E+01   0.22580E+00
   0.74551E+01   0.22586E+00
   0.74551E+01   0.22585E+00
   0.74551E+01   0.22584E+00
   0.74551E+01   0.22583E+00
   0.74526E+01   0.22589E+00
   0.74526E+01   0.22589E+00
   0.74526E+01   0.22588E+00
   0.74501E+01   0.22594E+00
   0.74501E+01   0.22594E+00
   0.74501E+01   0.22593E+00
   0.74501E+01   0.22592E+00
   0.74476E+01   0.22598E+00
   0.74476E+01   0.22597E+00
   0.74476E+01   0.22597E+00
   0.74476E+01   0.22596E+00
   0.74451E+01   0.22602E+00
   0.74451E+01   0.22601E+00
   0.74451E+01   0.22601E+00
   0.74451E+01   0.22600E+00
   0.74426E+01   0.22607E+00
   0.74426E+01   0.22605E+00
   0.74426E+01   0.22604E+00
   0.74401E+01   0.22611E+00
   0.74401E+01   0.22610E+00
   0.74401E+01   0.22609E+00
   0.74401E+01   0.22609E+00
   0.74376E+01   0.22615E+00
   0.74376E+01   0.22614E+00
   0.74376E+01   0.22614E+00
   0.74376E+01   0.22613E+00
   0.74351E+01   0.22619E+00
   0.74351E+01   0.22618E+00
   0.74351E+01   0.22617E+00
   0.74351E+01   0.22617E+00
   0.74326E+01   0.22623E+00
   0.74326E+01   0.22622E+00
   0.74326E+01   0.22621E+00
   0.74326E+01   0.22620E+00
   0.74301E+01   0.22627E+00
   0.74301E+01   0.22626E+00
   0.74301E+01   0.22625E+00
   0.74276E+01   0.22631E+00
   0.74276E+01   0.22630E+00
   0.74276E+01   0.22630E+00
   0.74276E+01   0.22629E+00
   0.74251E+01   0.22635E+00
   0.74251E+01   0.22634E+00
   0.74251E+01   0.22634E+00
   0.74251E+01   0.22633E+00
   0.74226E+01   0.22639E+00
   0.74226E+01   0.22639E+00
   0.74226E+01   0.22637E+00
   0.74226E+01   0.22636E+00
   0.74201E+01   0.22643E+00
   0.74201E+01   0.22642E+00
   0.74201E+01   0.22641E+00
   0.74176E+01   0.22648E+00
   0.74176E+01   0.22647E+00
   0.74176E+01   0.22646E+00
   0.74176E+01   0.22645E+00
   0.74176E+01   0.22645E+00
   0.74151E+01   0.22652E+00
   0.74151E+01   0.22651E+00
   0.74151E+01   0.22649E+00
   0.74126E+01   0.22656E+00
   0.74126E+01   0.22655E+00
   0.74126E+01   0.22654E+00
   0.74126E+01   0.22653E+00
   0.74101E+01   0.22659E+00
   0.74101E+01   0.22659E+00
   0.74101E+01   0.22657E+00
   0.74101E+01   0.22657E+00
   0.74076E+01   0.22663E+00
   0.74076E+01   0.22663E+00
   0.74076E+01   0.22662E+00
   0.74076E+01   0.22661E+00
   0.74051E+01   0.22668E+00
   0.74051E+01   0.22666E+00
   0.74051E+01   0.22665E+00
   0.74051E+01   0.22664E+00
   0.74026E+01   0.22671E+00
   0.74026E+01   0.22670E+00
   0.74026E+01   0.22669E+00
   0.74001E+01   0.22676E+00
   0.74001E+01   0.22675E+00
   0.74001E+01   0.22674E+00
   0.74001E+01   0.22674E+00
   0.73976E+01   0.22680E+00
   0.73976E+01   0.22679E+00
   0.73976E+01   0.22678E+00
   0.73976E+01   0.22677E+00
   0.73951E+01   0.22684E+00
   0.73951E+01   0.22683E+00
   0.73951E+01   0.22682E+00
   0.73951E+01   0.22681E+00
   0.73926E+01   0.22688E+00
   0.73926E+01   0.22686E+00
   0.73926E+01   0.22685E+00
   0.73926E+01   0.22685E+00
   0.73901E+01   0.22692E+00
   0.73901E+01   0.22691E+00
   0.73901E+01   0.22690E+00
   0.73876E+01   0.22696E+00
   0.73876E+01   0.22696E+00
   0.73876E+01   0.22695E+00
   0.73876E+01   0.22693E+00
   0.73876E+01   0.22693E+00
   0.73851E+01   0.22699E+00
   0.73851E+01   0.22698E+00
   0.73851E+01   0.22697E+00
   0.73851E+01   0.22697E+00
   0.73826E+01   0.22704E+00
   0.73826E+01   0.22703E+00
   0.73826E+01   0.22702E+00
   0.73801E+01   0.22708E+00
   0.73801E+01   0.22708E+00
   0.73801E+01   0.22707E+00
   0.73801E+01   0.22706E+00
   0.73776E+01   0.22712E+00
   0.73776E+01   0.22711E+00
   0.73776E+01   0.22711E+00
   0.73776E+01   0.22709E+00
   0.73751E+01   0.22716E+00
   0.73751E+01   0.22716E+00
   0.73751E+01   0.22714E+00
   0.73751E+01   0.22713E+00
   0.73726E+01   0.22719E+00
   0.73726E+01   0.22719E+00
   0.73726E+01   0.22718E+00
   0.73726E+01   0.22717E+00
   0.73701E+01   0.22723E+00
   0.73701E+01   0.22723E+00
   0.73701E+01   0.22721E+00
   0.73701E+01   0.22721E+00
   0.73676E+01   0.22728E+00
   0.73676E+01   0.22727E+00
   0.73676E+01   0.22726E+00
   0.73676E+01   0.22725E+00
   0.73651E+01   0.22731E+00
   0.73651E+01   0.22731E+00
   0.73651E+01   0.22730E+00
   0.73651E+01   0.22728E+00
   0.73626E+01   0.22736E+00
   0.73626E+01   0.22734E+00
   0.73626E+01   0.22733E+00
   0.73626E+01   0.22732E+00
   0.73601E+01   0.22739E+00
   0.73601E+01   0.22738E+00
   0.73601E+01   0.22737E+00
   0.73601E+01   0.22736E+00
   0.73576E+01   0.22743E+00
   0.73576E+01   0.22742E+00
   0.73576E+01   0.22741E+00
   0.73551E+01   0.22748E+00
   0.73551E+01   0.22747E+00
   0.73551E+01   0.22746E+00
   0.73551E+01   0.22745E+00
   0.73526E+01   0.22752E+00
   0.73526E+01   0.22750E+00
   0.73526E+01   0.22750E+00
   0.73526E+01   0.22749E+00
   0.73526E+01   0.22748E+00
   0.73501E+01   0.22755E+00
   0.73501E+01   0.22754E+00
   0.73501E+01   0.22752E+00
   0.73476E+01   0.22759E+00
   0.73476E+01   0.22759E+00
   0.73476E+01   0.22758E+00
   0.73476E+01   0.22757E+00
   0.73476E+01   0.22755E+00
   0.73451E+01   0.22763E+00
   0.73451E+01   0.22762E+00
   0.73451E+01   0.22760E+00
   0.73426E+01   0.22767E+00
   0.73426E+01   0.22766E+00
   0.73426E+01   0.22766E+00
   0.73426E+01   0.22764E+00
   0.73426E+01   0.22764E+00
   0.73401E+01   0.22771E+00
   0.73401E+01   0.22769E+00
   0.73401E+01   0.22768E+00
   0.73401E+01   0.22768E+00
   0.73376E+01   0.22774E+00
   0.73376E+01   0.22773E+00
   0.73376E+01   0.22772E+00
   0.73351E+01   0.22779E+00
   0.73351E+01   0.22778E+00
   0.73351E+01   0.22777E+00
   0.73351E+01   0.22775E+00
   0.73326E+01   0.22782E+00
   0.73326E+01   0.22782E+00
   0.73326E+01   0.22781E+00
   0.73326E+01   0.22779E+00
   0.73301E+01   0.22786E+00
   0.73301E+01   0.22786E+00
   0.73301E+01   0.22785E+00
   0.73301E+01   0.22783E+00
   0.73276E+01   0.22791E+00
   0.73276E+01   0.22790E+00
   0.73276E+01   0.22789E+00
   0.73276E+01   0.22788E+00
   0.73251E+01   0.22795E+00
   0.73251E+01   0.22794E+00
   0.73251E+01   0.22792E+00
   0.73251E+01   0.22791E+00
   0.73226E+01   0.22799E+00
   0.73226E+01   0.22797E+00
   0.73226E+01   0.22797E+00
   0.73226E+01   0.22796E+00
   0.73201E+01   0.22803E+00
   0.73201E+01   0.22801E+00
   0.73201E+01   0.22801E+00
   0.73201E+01   0.22799E+00
   0.73201E+01   0.22799E+00
   0.73176E+01   0.22806E+00
   0.73176E+01   0.22804E+00
   0.73176E+01   0.22804E+00
   0.73151E+01   0.22810E+00
   0.73151E+01   0.22809E+00
   0.73151E+01   0.22808E+00
   0.73151E+01   0.22807E+00
   0.73151E+01   0.22806E+00
   0.73126E+01   0.22812E+00
   0.73126E+01   0.22812E+00
   0.73126E+01   0.22811E+00
   0.73126E+01   0.22810E+00
   0.73101E+01   0.22817E+00
   0.73101E+01   0.22816E+00
   0.73101E+01   0.22814E+00
   0.73076E+01   0.22821E+00
   0.73076E+01   0.22820E+00
   0.73076E+01   0.22820E+00
   0.73076E+01   0.22819E+00
   0.73076E+01   0.22818E+00
   0.73051E+01   0.22824E+00
   0.73051E+01   0.22824E+00
   0.73051E+01   0.22822E+00
   0.73051E+01   0.22821E+00
   0.73026E+01   0.22829E+00
   0.73026E+01   0.22827E+00
   0.73026E+01   0.22826E+00
   0.73026E+01   0.22826E+00
   0.73001E+01   0.22833E+00
   0.73001E+01   0.22831E+00
   0.73001E+01   0.22830E+00
   0.73001E+01   0.22830E+00
   0.72976E+01   0.22836E+00
   0.72976E+01   0.22835E+00
   0.72976E+01   0.22834E+00
   0.72976E+01   0.22833E+00
   0.72951E+01   0.22841E+00
   0.72951E+01   0.22839E+00
   0.72951E+01   0.22838E+00
   0.72951E+01   0.22837E+00
   0.72926E+01   0.22844E+00
   0.72926E+01   0.22843E+00
   0.72926E+01   0.22842E+00
   0.72926E+01   0.22841E+00
   0.72901E+01   0.22848E+00
   0.72901E+01   0.22847E+00
   0.72901E+01   0.22846E+00
   0.72901E+01   0.22846E+00
   0.72876E+01   0.22852E+00
   0.72876E+01   0.22850E+00
   0.72876E+01   0.22849E+00
   0.72876E+01   0.22848E+00
   0.72851E+01   0.22856E+00
   0.72851E+01   0.22855E+00
   0.72851E+01   0.22854E+00
   0.72851E+01   0.22853E+00
   0.72851E+01   0.22852E+00
   0.72826E+01   0.22858E+00
   0.72826E+01   0.22858E+00
   0.72826E+01   0.22857E+00
   0.72826E+01   0.22856E+00
   0.72801E+01   0.22863E+00
   0.72801E+01   0.22862E+00
   0.72801E+01   0.22860E+00
   0.72801E+01   0.22859E+00
   0.72776E+01   0.22867E+00
   0.72776E+01   0.22866E+00
   0.72776E+01   0.22865E+00
   0.72776E+01   0.22864E+00
   0.72751E+01   0.22870E+00
   0.72751E+01   0.22869E+00
   0.72751E+01   0.22869E+00
   0.72751E+01   0.22868E+00
   0.72726E+01   0.22874E+00
   0.72726E+01   0.22873E+00
   0.72726E+01   0.22872E+00
   0.72726E+01   0.22871E+00
   0.72701E+01   0.22878E+00
   0.72701E+01   0.22877E+00
   0.72701E+01   0.22877E+00
   0.72701E+01   0.22875E+00
   0.72676E+01   0.22881E+00
   0.72676E+01   0.22881E+00
   0.72676E+01   0.22880E+00
   0.72676E+01   0.22879E+00
   0.72651E+01   0.22885E+00
   0.72651E+01   0.22886E+00
   0.72651E+01   0.22884E+00
   0.72651E+01   0.22883E+00
   0.72651E+01   0.22882E+00
   0.72626E+01   0.22889E+00
   0.72626E+01   0.22887E+00
   0.72626E+01   0.22887E+00
   0.72626E+01   0.22886E+00
   0.72601E+01   0.22892E+00
   0.72601E+01   0.22892E+00
   0.72601E+01   0.22891E+00
   0.72601E+01   0.22890E+00
   0.72576E+01   0.22896E+00
   0.72576E+01   0.22895E+00
   0.72576E+01   0.22895E+00
   0.72576E+01   0.22893E+00
   0.72551E+01   0.22900E+00
   0.72551E+01   0.22900E+00
   0.72551E+01   0.22898E+00
   0.72551E+01   0.22897E+00
   0.72551E+01   0.22896E+00
   0.72526E+01   0.22903E+00
   0.72526E+01   0.22902E+00
   0.72526E+01   0.22901E+00
   0.72501E+01   0.22908E+00
   0.72501E+01   0.22907E+00
   0.72501E+01   0.22906E+00
   0.72501E+01   0.22905E+00
   0.72501E+01   0.22904E+00
   0.72476E+01   0.22911E+00
   0.72476E+01   0.22910E+00
   0.72476E+01   0.22909E+00
   0.72476E+01   0.22908E+00
   0.72451E+01   0.22915E+00
   0.72451E+01   0.22914E+00
   0.72451E+01   0.22913E+00
   0.72451E+01   0.22912E+00
   0.72426E+01   0.22919E+00
   0.72426E+01   0.22918E+00
   0.72426E+01   0.22916E+00
   0.72426E+01   0.22916E+00
   0.72426E+01   0.22915E+00
   0.72401E+01   0.22922E+00
   0.72401E+01   0.22921E+00
   0.72401E+01   0.22920E+00
   0.72401E+01   0.22919E+00
   0.72376E+01   0.22926E+00
   0.72376E+01   0.22925E+00
   0.72376E+01   0.22924E+00
   0.72376E+01   0.22923E+00
   0.72351E+01   0.22930E+00
   0.72351E+01   0.22929E+00
   0.72351E+01   0.22927E+00
   0.72351E+01   0.22926E+00
   0.72326E+01   0.22933E+00
   0.72326E+01   0.22932E+00
   0.72326E+01   0.22931E+00
   0.72326E+01   0.22930E+00
   0.72301E+01   0.22937E+00
   0.72301E+01   0.22936E+00
   0.72301E+01   0.22935E+00
   0.72301E+01   0.22935E+00
   0.72301E+01   0.22934E+00
   0.72276E+01   0.22941E+00
   0.72276E+01   0.22940E+00
   0.72276E+01   0.22938E+00
   0.72251E+01   0.22945E+00
   0.72251E+01   0.22944E+00
   0.72251E+01   0.22944E+00
   0.72251E+01   0.22942E+00
   0.72251E+01   0.22941E+00
   0.72226E+01   0.22948E+00
   0.72226E+01   0.22947E+00
   0.72226E+01   0.22946E+00
   0.72226E+01   0.22945E+00
   0.72226E+01   0.22945E+00
   0.72201E+01   0.22951E+00
   0.72201E+01   0.22950E+00
   0.72201E+01   0.22950E+00
   0.72201E+01   0.22948E+00
   0.72176E+01   0.22955E+00
   0.72176E+01   0.22955E+00
   0.72176E+01   0.22954E+00
   0.72176E+01   0.22953E+00
   0.72151E+01   0.22959E+00
   0.72151E+01   0.22959E+00
   0.72151E+01   0.22957E+00
   0.72151E+01   0.22956E+00
   0.72126E+01   0.22963E+00
   0.72126E+01   0.22963E+00
   0.72126E+01   0.22962E+00
   0.72126E+01   0.22960E+00
   0.72126E+01   0.22959E+00
   0.72101E+01   0.22966E+00
   0.72101E+01   0.22964E+00
   0.72101E+01   0.22964E+00
   0.72101E+01   0.22962E+00
   0.72076E+01   0.22969E+00
   0.72076E+01   0.22968E+00
   0.72076E+01   0.22968E+00
   0.72076E+01   0.22967E+00
   0.72051E+01   0.22973E+00
   0.72051E+01   0.22972E+00
   0.72051E+01   0.22971E+00
   0.72051E+01   0.22970E+00
   0.72026E+01   0.22977E+00
   0.72026E+01   0.22976E+00
   0.72026E+01   0.22975E+00
   0.72026E+01   0.22974E+00
   0.72026E+01   0.22973E+00
   0.72001E+01   0.22980E+00
   0.72001E+01   0.22979E+00
   0.72001E+01   0.22978E+00
   0.72001E+01   0.22978E+00
   0.71976E+01   0.22984E+00
   0.71976E+01   0.22983E+00
   0.71976E+01   0.22982E+00
   0.71976E+01   0.22981E+00
   0.71976E+01   0.22981E+00
   0.71951E+01   0.22988E+00
   0.71951E+01   0.22986E+00
   0.71951E+01   0.22985E+00
   0.71951E+01   0.22984E+00
   0.71926E+01   0.22991E+00
   0.71926E+01   0.22990E+00
   0.71926E+01   0.22989E+00
   0.71926E+01   0.22988E+00
   0.71901E+01   0.22995E+00
   0.71901E+01   0.22994E+00
   0.71901E+01   0.22993E+00
   0.71901E+01   0.22992E+00
   0.71876E+01   0.22998E+00
   0.71876E+01   0.22997E+00
   0.71876E+01   0.22997E+00
   0.71876E+01   0.22996E+00
   0.71876E+01   0.22994E+00
   0.71851E+01   0.23002E+00
   0.71851E+01   0.23001E+00
   0.71851E+01   0.23000E+00
   0.71851E+01   0.22998E+00
   0.71826E+01   0.23006E+00
   0.71826E+01   0.23005E+00
   0.71826E+01   0.23003E+00
   0.71826E+01   0.23003E+00
   0.71826E+01   0.23002E+00
   0.71801E+01   0.23009E+00
   0.71801E+01   0.23007E+00
   0.71801E+01   0.23007E+00
   0.71801E+01   0.23006E+00
   0.71776E+01   0.23013E+00
   0.71776E+01   0.23011E+00
   0.71776E+01   0.23010E+00
   0.71776E+01   0.23009E+00
   0.71751E+01   0.23016E+00
   0.71751E+01   0.23015E+00
   0.71751E+01   0.23014E+00
   0.71751E+01   0.23013E+00
   0.71726E+01   0.23021E+00
   0.71726E+01   0.23019E+00
   0.71726E+01   0.23018E+00
   0.71726E+01   0.23017E+00
   0.71726E+01   0.23016E+00
   0.71701E+01   0.23023E+00
   0.71701E+01   0.23022E+00
   0.71701E+01   0.23021E+00
   0.71701E+01   0.23020E+00
   0.71676E+01   0.23026E+00
   0.71676E+01   0.23026E+00
   0.71676E+01   0.23025E+00
   0.71676E+01   0.23024E+00
   0.71651E+01   0.23031E+00
   0.71651E+01   0.23030E+00
   0.71651E+01   0.23029E+00
   0.71651E+01   0.23028E+00
   0.71651E+01   0.23027E+00
   0.71626E+01   0.23034E+00
   0.71626E+01   0.23033E+00
   0.71626E+01   0.23032E+00
   0.71626E+01   0.23031E+00
   0.71601E+01   0.23038E+00
   0.71601E+01   0.23036E+00
   0.71601E+01   0.23036E+00
   0.71601E+01   0.23035E+00
   0.71601E+01   0.23034E+00
   0.71576E+01   0.23041E+00
   0.71576E+01   0.23039E+00
   0.71576E+01   0.23039E+00
   0.71576E+01   0.23037E+00
   0.71551E+01   0.23044E+00
   0.71551E+01   0.23043E+00
   0.71551E+01   0.23042E+00
   0.71551E+01   0.23042E+00
   0.71551E+01   0.23041E+00
   0.71526E+01   0.23047E+00
   0.71526E+01   0.23047E+00
   0.71526E+01   0.23046E+00
   0.71526E+01   0.23045E+00
   0.71501E+01   0.23051E+00
   0.71501E+01   0.23051E+00
   0.71501E+01   0.23049E+00
   0.71501E+01   0.23048E+00
   0.71501E+01   0.23048E+00
   0.71476E+01   0.23055E+00
   0.71476E+01   0.23053E+00
   0.71476E+01   0.23052E+00
   0.71476E+01   0.23051E+00
   0.71476E+01   0.23050E+00
   0.71451E+01   0.23057E+00
   0.71451E+01   0.23057E+00
   0.71451E+01   0.23056E+00
   0.71451E+01   0.23054E+00
   0.71426E+01   0.23060E+00
   0.71426E+01   0.23060E+00
   0.71426E+01   0.23059E+00
   0.71426E+01   0.23058E+00
   0.71401E+01   0.23064E+00
   0.71401E+01   0.23063E+00
   0.71401E+01   0.23063E+00
   0.71401E+01   0.23062E+00
   0.71401E+01   0.23061E+00
   0.71376E+01   0.23069E+00
   0.71376E+01   0.23067E+00
   0.71376E+01   0.23066E+00
   0.71376E+01   0.23065E+00
   0.71351E+01   0.23072E+00
   0.71351E+01   0.23071E+00
   0.71351E+01   0.23070E+00
   0.71351E+01   0.23068E+00
   0.71326E+01   0.23076E+00
   0.71326E+01   0.23075E+00
   0.71326E+01   0.23074E+00
   0.71326E+01   0.23073E+00
   0.71326E+01   0.23071E+00
   0.71301E+01   0.23078E+00
   0.71301E+01   0.23078E+00
   0.71301E+01   0.23076E+00
   0.71301E+01   0.23076E+00
   0.71301E+01   0.23075E+00
   0.71276E+01   0.23082E+00
   0.71276E+01   0.23081E+00
   0.71276E+01   0.23080E+00
   0.71276E+01   0.23079E+00
   0.71251E+01   0.23086E+00
   0.71251E+01   0.23085E+00
   0.71251E+01   0.23084E+00
   0.71251E+01   0.23082E+00
   0.71251E+01   0.23081E+00
   0.71226E+01   0.23088E+00
   0.71226E+01   0.23087E+00
   0.71226E+01   0.23087E+00
   0.71226E+01   0.23085E+00
   0.71201E+01   0.23093E+00
   0.71201E+01   0.23092E+00
   0.71201E+01   0.23090E+00
   0.71201E+01   0.23089E+00
   0.71201E+01   0.23088E+00
   0.71176E+01   0.23095E+00
   0.71176E+01   0.23094E+00
   0.71176E+01   0.23093E+00
   0.71176E+01   0.23092E+00
   0.71176E+01   0.23091E+00
   0.71151E+01   0.23098E+00
   0.71151E+01   0.23097E+00
   0.71151E+01   0.23096E+00
   0.71126E+01   0.23103E+00
   0.71126E+01   0.23102E+00
   0.71126E+01   0.23101E+00
   0.71126E+01   0.23100E+00
   0.71126E+01   0.23100E+00
   0.71101E+01   0.23106E+00
   0.71101E+01   0.23105E+00
   0.71101E+01   0.23104E+00
   0.71101E+01   0.23104E+00
   0.71101E+01   0.23102E+00
   0.71076E+01   0.23109E+00
   0.71076E+01   0.23107E+00
   0.71076E+01   0.23106E+00
   0.71076E+01   0.23106E+00
   0.71051E+01   0.23113E+00
   0.71051E+01   0.23112E+00
   0.71051E+01   0.23111E+00
   0.71051E+01   0.23110E+00
   0.71051E+01   0.23109E+00
   0.71026E+01   0.23116E+00
   0.71026E+01   0.23116E+00
   0.71026E+01   0.23114E+00
   0.71026E+01   0.23113E+00
   0.71026E+01   0.23112E+00
   0.71001E+01   0.23120E+00
   0.71001E+01   0.23119E+00
   0.71001E+01   0.23118E+00
   0.71001E+01   0.23116E+00
   0.70976E+01   0.23123E+00
   0.70976E+01   0.23121E+00
   0.70976E+01   0.23120E+00
   0.70976E+01   0.23120E+00
   0.70976E+01   0.23119E+00
   0.70951E+01   0.23126E+00
   0.70951E+01   0.23124E+00
   0.70951E+01   0.23123E+00
   0.70951E+01   0.23123E+00
   0.70926E+01   0.23130E+00
   0.70926E+01   0.23129E+00
   0.70926E+01   0.23128E+00
   0.70926E+01   0.23126E+00
   0.70926E+01   0.23125E+00
   0.70901E+01   0.23133E+00
   0.70901E+01   0.23131E+00
   0.70901E+01   0.23130E+00
   0.70901E+01   0.23129E+00
   0.70876E+01   0.23136E+00
   0.70876E+01   0.23135E+00
   0.70876E+01   0.23135E+00
   0.70876E+01   0.23134E+00
   0.70876E+01   0.23132E+00
   0.70851E+01   0.23139E+00
   0.70851E+01   0.23138E+00
   0.70851E+01   0.23137E+00
   0.70851E+01   0.23137E+00
   0.70851E+01   0.23135E+00
   0.70826E+01   0.23142E+00
   0.70826E+01   0.23140E+00
   0.70826E+01   0.23140E+00
   0.70826E+01   0.23139E+00
   0.70801E+01   0.23146E+00
   0.70801E+01   0.23145E+00
   0.70801E+01   0.23144E+00
   0.70801E+01   0.23143E+00
   0.70801E+01   0.23142E+00
   0.70776E+01   0.23149E+00
   0.70776E+01   0.23148E+00
   0.70776E+01   0.23148E+00
   0.70776E+01   0.23146E+00
   0.70776E+01   0.23146E+00
   0.70751E+01   0.23153E+00
   0.70751E+01   0.23151E+00
   0.70751E+01   0.23150E+00
   0.70751E+01   0.23150E+00
   0.70726E+01   0.23156E+00
   0.70726E+01   0.23154E+00
   0.70726E+01   0.23154E+00
   0.70726E+01   0.23153E+00
   0.70726E+01   0.23152E+00
   0.70701E+01   0.23159E+00
   0.70701E+01   0.23158E+00
   0.70701E+01   0.23157E+00
   0.70701E+01   0.23156E+00
   0.70701E+01   0.23155E+00
   0.70676E+01   0.23162E+00
   0.70676E+01   0.23161E+00
   0.70676E+01   0.23160E+00
   0.70676E+01   0.23158E+00
   0.70651E+01   0.23165E+00
   0.70651E+01   0.23164E+00
   0.70651E+01   0.23163E+00
   0.70651E+01   0.23163E+00
   0.70651E+01   0.23162E+00
   0.70626E+01   0.23169E+00
   0.70626E+01   0.23167E+00
   0.70626E+01   0.23166E+00
   0.70626E+01   0.23166E+00
   0.70626E+01   0.23165E+00
   0.70601E+01   0.23171E+00
   0.70601E+01   0.23170E+00
   0.70601E+01   0.23170E+00
   0.70601E+01   0.23169E+00
   0.70601E+01   0.23168E+00
   0.70576E+01   0.23174E+00
   0.70576E+01   0.23173E+00
   0.70576E+01   0.23171E+00
   0.70576E+01   0.23172E+00
   0.70551E+01   0.23178E+00
   0.70551E+01   0.23177E+00
   0.70551E+01   0.23176E+00
   0.70551E+01   0.23175E+00
   0.70551E+01   0.23175E+00
   0.70526E+01   0.23182E+00
   0.70526E+01   0.23180E+00
   0.70526E+01   0.23180E+00
   0.70526E+01   0.23179E+00
   0.70526E+01   0.23178E+00
   0.70501E+01   0.23184E+00
   0.70501E+01   0.23183E+00
   0.70501E+01   0.23182E+00
   0.70501E+01   0.23181E+00
   0.70501E+01   0.23181E+00
   0.70476E+01   0.23187E+00
   0.70476E+01   0.23186E+00
   0.70476E+01   0.23185E+00
   0.70476E+01   0.23184E+00
   0.70451E+01   0.23191E+00
   0.70451E+01   0.23190E+00
   0.70451E+01   0.23189E+00
   0.70451E+01   0.23189E+00
   0.70451E+01   0.23187E+00
   0.70426E+01   0.23195E+00
   0.70426E+01   0.23193E+00
   0.70426E+01   0.23192E+00
   0.70426E+01   0.23191E+00
   0.70401E+01   0.23198E+00
   0.70401E+01   0.23197E+00
   0.70401E+01   0.23196E+00
   0.70401E+01   0.23195E+00
   0.70401E+01   0.23194E+00
   0.70376E+01   0.23201E+00
   0.70376E+01   0.23200E+00
   0.70376E+01   0.23198E+00
   0.70376E+01   0.23197E+00
   0.70376E+01   0.23196E+00
   0.70351E+01   0.23204E+00
   0.70351E+01   0.23203E+00
   0.70351E+01   0.23202E+00
   0.70351E+01   0.23201E+00
   0.70326E+01   0.23208E+00
   0.70326E+01   0.23207E+00
   0.70326E+01   0.23206E+00
   0.70326E+01   0.23206E+00
   0.70326E+01   0.23204E+00
   0.70326E+01   0.23204E+00
   0.70301E+01   0.23209E+00
   0.70301E+01   0.23209E+00
   0.70301E+01   0.23207E+00
   0.70301E+01   0.23206E+00
   0.70276E+01   0.23214E+00
   0.70276E+01   0.23213E+00
   0.70276E+01   0.23212E+00
   0.70276E+01   0.23211E+00
   0.70276E+01   0.23210E+00
   0.70251E+01   0.23217E+00
   0.70251E+01   0.23215E+00
   0.70251E+01   0.23214E+00
   0.70251E+01   0.23213E+00
   0.70251E+01   0.23212E+00
   0.70226E+01   0.23219E+00
   0.70226E+01   0.23218E+00
   0.70226E+01   0.23218E+00
   0.70226E+01   0.23216E+00
   0.70226E+01   0.23216E+00
   0.70201E+01   0.23222E+00
   0.70201E+01   0.23222E+00
   0.70201E+01   0.23221E+00
   0.70201E+01   0.23220E+00
   0.70201E+01   0.23219E+00
   0.70176E+01   0.23226E+00
   0.70176E+01   0.23224E+00
   0.70176E+01   0.23223E+00
   0.70176E+01   0.23222E+00
   0.70176E+01   0.23222E+00
   0.70151E+01   0.23229E+00
   0.70151E+01   0.23227E+00
   0.70151E+01   0.23226E+00
   0.70151E+01   0.23225E+00
   0.70126E+01   0.23232E+00
   0.70126E+01   0.23232E+00
   0.70126E+01   0.23230E+00
   0.70126E+01   0.23230E+00
   0.70126E+01   0.23229E+00
   0.70101E+01   0.23236E+00
   0.70101E+01   0.23235E+00
   0.70101E+01   0.23234E+00
   0.70101E+01   0.23233E+00
   0.70101E+01   0.23231E+00
   0.70076E+01   0.23238E+00
   0.70076E+01   0.23237E+00
   0.70076E+01   0.23236E+00
   0.70076E+01   0.23235E+00
   0.70051E+01   0.23242E+00
   0.70076E+01   0.23234E+00
   0.70051E+01   0.23240E+00
   0.70051E+01   0.23240E+00
   0.70051E+01   0.23238E+00
   0.70051E+01   0.23237E+00
   0.70026E+01   0.23244E+00
   0.70026E+01   0.23242E+00
   0.70026E+01   0.23241E+00
   0.70026E+01   0.23241E+00
   0.70026E+01   0.23241E+00
   0.70001E+01   0.23247E+00
   0.70001E+01   0.23247E+00
   0.70001E+01   0.23246E+00
   0.70001E+01   0.23244E+00
   0.69976E+01   0.23251E+00
   0.69976E+01   0.23249E+00
   0.69976E+01   0.23248E+00
   0.69976E+01   0.23248E+00
   0.69976E+01   0.23247E+00
   0.69951E+01   0.23254E+00
   0.69951E+01   0.23253E+00
   0.69951E+01   0.23252E+00
   0.69951E+01   0.23250E+00
   0.69951E+01   0.23250E+00
   0.69926E+01   0.23257E+00
   0.69926E+01   0.23256E+00
   0.69926E+01   0.23255E+00
   0.69926E+01   0.23254E+00
   0.69926E+01   0.23253E+00
   0.69901E+01   0.23260E+00
   0.69901E+01   0.23260E+00
   0.69901E+01   0.23259E+00
   0.69901E+01   0.23258E+00
   0.69901E+01   0.23256E+00
   0.69876E+01   0.23263E+00
   0.69876E+01   0.23261E+00
   0.69876E+01   0.23260E+00
   0.69876E+01   0.23259E+00
   0.69876E+01   0.23259E+00
   0.69851E+01   0.23266E+00
   0.69851E+01   0.23264E+00
   0.69851E+01   0.23264E+00
   0.69851E+01   0.23263E+00
   0.69851E+01   0.23262E+00
   0.69826E+01   0.23269E+00
   0.69826E+01   0.23267E+00
   0.69826E+01   0.23266E+00
   0.69826E+01   0.23265E+00
   0.69801E+01   0.23273E+00
   0.69801E+01   0.23272E+00
   0.69801E+01   0.23271E+00
   0.69801E+01   0.23270E+00
   0.69801E+01   0.23268E+00
   0.69776E+01   0.23275E+00
   0.69776E+01   0.23274E+00
   0.69776E+01   0.23273E+00
   0.69776E+01   0.23273E+00
   0.69776E+01   0.23271E+00
   0.69751E+01   0.23278E+00
   0.69751E+01   0.23277E+00
   0.69751E+01   0.23277E+00
   0.69751E+01   0.23276E+00
   0.69751E+01   0.23274E+00
   0.69726E+01   0.23282E+00
   0.69726E+01   0.23281E+00
   0.69726E+01   0.23280E+00
   0.69726E+01   0.23279E+00
   0.69726E+01   0.23278E+00
   0.69701E+01   0.23285E+00
   0.69701E+01   0.23284E+00
   0.69701E+01   0.23282E+00
   0.69701E+01   0.23281E+00
   0.69676E+01   0.23288E+00
   0.69676E+01   0.23287E+00
   0.69676E+01   0.23286E+00
   0.69676E+01   0.23285E+00
   0.69676E+01   0.23284E+00
   0.69676E+01   0.23284E+00
   0.69651E+01   0.23291E+00
   0.69651E+01   0.23289E+00
   0.69651E+01   0.23288E+00
   0.69651E+01   0.23287E+00
   0.69651E+01   0.23286E+00
   0.69626E+01   0.23293E+00
   0.69626E+01   0.23292E+00
   0.69626E+01   0.23291E+00
   0.69626E+01   0.23290E+00
   0.69626E+01   0.23289E+00
   0.69601E+01   0.23297E+00
   0.69601E+01   0.23296E+00
   0.69601E+01   0.23294E+00
   0.69601E+01   0.23293E+00
   0.69601E+01   0.23292E+00
   0.69576E+01   0.23300E+00
   0.69576E+01   0.23298E+00
   0.69576E+01   0.23298E+00
   0.69576E+01   0.23297E+00
   0.69576E+01   0.23296E+00
   0.69551E+01   0.23303E+00
   0.69551E+01   0.23300E+00
   0.69551E+01   0.23300E+00
   0.69551E+01   0.23299E+00
   0.69551E+01   0.23299E+00
   0.69526E+01   0.23306E+00
   0.69526E+01   0.23304E+00
   0.69526E+01   0.23303E+00
   0.69526E+01   0.23303E+00
   0.69526E+01   0.23302E+00
   0.69501E+01   0.23309E+00
   0.69501E+01   0.23307E+00
   0.69501E+01   0.23306E+00
   0.69501E+01   0.23304E+00
   0.69501E+01   0.23303E+00
   0.69476E+01   0.23311E+00
   0.69476E+01   0.23310E+00
   0.69476E+01   0.23309E+00
   0.69476E+01   0.23308E+00
   0.69476E+01   0.23307E+00
   0.69451E+01   0.23313E+00
   0.69451E+01   0.23312E+00
   0.69451E+01   0.23312E+00
   0.69451E+01   0.23311E+00
   0.69451E+01   0.23310E+00
   0.69426E+01   0.23317E+00
   0.69426E+01   0.23316E+00
   0.69426E+01   0.23315E+00
   0.69426E+01   0.23313E+00
   0.69401E+01   0.23320E+00
   0.69401E+01   0.23320E+00
   0.69401E+01   0.23319E+00
   0.69401E+01   0.23318E+00
   0.69401E+01   0.23317E+00
   0.69401E+01   0.23315E+00
   0.69376E+01   0.23323E+00
   0.69376E+01   0.23322E+00
   0.69376E+01   0.23321E+00
   0.69376E+01   0.23320E+00
   0.69376E+01   0.23319E+00
   0.69351E+01   0.23326E+00
   0.69351E+01   0.23325E+00
   0.69351E+01   0.23324E+00
   0.69351E+01   0.23323E+00
   0.69351E+01   0.23321E+00
   0.69326E+01   0.23329E+00
   0.69326E+01   0.23328E+00
   0.69326E+01   0.23326E+00
   0.69326E+01   0.23325E+00
   0.69326E+01   0.23325E+00
   0.69301E+01   0.23332E+00
   0.69301E+01   0.23331E+00
   0.69301E+01   0.23330E+00
   0.69301E+01   0.23329E+00
   0.69301E+01   0.23327E+00
   0.69276E+01   0.23335E+00
   0.69276E+01   0.23333E+00
   0.69276E+01   0.23332E+00
   0.69276E+01   0.23332E+00
   0.69276E+01   0.23330E+00
   0.69251E+01   0.23338E+00
   0.69251E+01   0.23337E+00
   0.69251E+01   0.23335E+00
   0.69251E+01   0.23335E+00
   0.69251E+01   0.23334E+00
   0.69251E+01   0.23333E+00
   0.69226E+01   0.23340E+00
   0.69226E+01   0.23339E+00
   0.69226E+01   0.23337E+00
   0.69226E+01   0.23337E+00
   0.69226E+01   0.23336E+00
   0.69201E+01   0.23343E+00
   0.69201E+01   0.23342E+00
   0.69201E+01   0.23340E+00
   0.69201E+01   0.23339E+00
   0.69201E+01   0.23338E+00
   0.69176E+01   0.23345E+00
   0.69176E+01   0.23345E+00
   0.69176E+01   0.23344E+00
   0.69176E+01   0.23343E+00
   0.69176E+01   0.23342E+00
   0.69151E+01   0.23349E+00
   0.69151E+01   0.23348E+00
   0.69151E+01   0.23347E+00
   0.69151E+01   0.23345E+00
   0.69151E+01   0.23344E+00
   0.69126E+01   0.23352E+00
   0.69126E+01   0.23350E+00
   0.69126E+01   0.23349E+00
   0.69126E+01   0.23348E+00
   0.69126E+01   0.23347E+00
   0.69101E+01   0.23355E+00
   0.69101E+01   0.23353E+00
   0.69101E+01   0.23352E+00
   0.69101E+01   0.23351E+00
   0.69101E+01   0.23350E+00
   0.69076E+01   0.23358E+00
   0.69076E+01   0.23356E+00
   0.69076E+01   0.23355E+00
   0.69076E+01   0.23354E+00
   0.69076E+01   0.23353E+00
   0.69051E+01   0.23360E+00
   0.69051E+01   0.23359E+00
   0.69051E+01   0.23359E+00
   0.69051E+01   0.23357E+00
   0.69051E+01   0.23356E+00
   0.69026E+01   0.23363E+00
   0.69026E+01   0.23362E+00
   0.69026E+01   0.23362E+00
   0.69026E+01   0.23360E+00
   0.69026E+01   0.23359E+00
   0.69001E+01   0.23367E+00
   0.69001E+01   0.23366E+00
   0.69001E+01   0.23365E+00
   0.69001E+01   0.23363E+00
   0.69001E+01   0.23362E+00
   0.69001E+01   0.23361E+00
   0.68976E+01   0.23368E+00
   0.68976E+01   0.23367E+00
   0.68976E+01   0.23365E+00
   0.68976E+01   0.23365E+00
   0.68976E+01   0.23364E+00
   0.68951E+01   0.23371E+00
   0.68951E+01   0.23371E+00
   0.68951E+01   0.23369E+00
   0.68951E+01   0.23368E+00
   0.68951E+01   0.23367E+00
   0.68926E+01   0.23374E+00
   0.68926E+01   0.23372E+00
   0.68926E+01   0.23372E+00
   0.68926E+01   0.23371E+00
   0.68926E+01   0.23370E+00
   0.68901E+01   0.23377E+00
   0.68901E+01   0.23376E+00
   0.68901E+01   0.23375E+00
   0.68901E+01   0.23374E+00
   0.68901E+01   0.23372E+00
   0.68901E+01   0.23372E+00
   0.68876E+01   0.23379E+00
   0.68876E+01   0.23378E+00
   0.68876E+01   0.23377E+00
   0.68876E+01   0.23376E+00
   0.68876E+01   0.23376E+00
   0.68851E+01   0.23383E+00
   0.68851E+01   0.23382E+00
   0.68851E+01   0.23381E+00
   0.68851E+01   0.23380E+00
   0.68851E+01   0.23378E+00
   0.68826E+01   0.23385E+00
   0.68826E+01   0.23384E+00
   0.68826E+01   0.23383E+00
   0.68826E+01   0.23382E+00
   0.68826E+01   0.23380E+00
   0.68801E+01   0.23388E+00
   0.68801E+01   0.23387E+00
   0.68801E+01   0.23387E+00
   0.68801E+01   0.23385E+00
   0.68801E+01   0.23384E+00
   0.68776E+01   0.23391E+00
   0.68776E+01   0.23390E+00
   0.68776E+01   0.23388E+00
   0.68776E+01   0.23388E+00
   0.68776E+01   0.23387E+00
   0.68751E+01   0.23394E+00
   0.68751E+01   0.23393E+00
   0.68751E+01   0.23392E+00
   0.68751E+01   0.23391E+00
   0.68751E+01   0.23390E+00
   0.68751E+01   0.23389E+00
   0.68726E+01   0.23396E+00
   0.68726E+01   0.23395E+00
   0.68726E+01   0.23394E+00
   0.68726E+01   0.23392E+00
   0.68701E+01   0.23399E+00
   0.68701E+01   0.23399E+00
   0.68701E+01   0.23398E+00
   0.68701E+01   0.23396E+00
   0.68701E+01   0.23395E+00
   0.68701E+01   0.23395E+00
   0.68701E+01   0.23395E+00
   0.68676E+01   0.23401E+00
   0.68676E+01   0.23400E+00
   0.68676E+01   0.23399E+00
   0.68676E+01   0.23398E+00
   0.68651E+01   0.23405E+00
   0.68651E+01   0.23404E+00
   0.68651E+01   0.23403E+00
   0.68651E+01   0.23401E+00
   0.68651E+01   0.23400E+00
   0.68651E+01   0.23399E+00
   0.68626E+01   0.23407E+00
   0.68626E+01   0.23406E+00
   0.68626E+01   0.23405E+00
   0.68626E+01   0.23404E+00
   0.68626E+01   0.23402E+00
   0.68601E+01   0.23410E+00
   0.68601E+01   0.23409E+00
   0.68601E+01   0.23407E+00
   0.68601E+01   0.23406E+00
   0.68601E+01   0.23406E+00
   0.68601E+01   0.23405E+00
   0.68576E+01   0.23412E+00
   0.68576E+01   0.23411E+00
   0.68576E+01   0.23409E+00
   0.68576E+01   0.23408E+00
   0.68551E+01   0.23416E+00
   0.68551E+01   0.23414E+00
   0.68551E+01   0.23413E+00
   0.68551E+01   0.23412E+00
   0.68551E+01   0.23410E+00
   0.68551E+01   0.23410E+00
   0.68526E+01   0.23418E+00
   0.68526E+01   0.23416E+00
   0.68526E+01   0.23416E+00
   0.68526E+01   0.23415E+00
   0.68526E+01   0.23413E+00
   0.68501E+01   0.23420E+00
   0.68501E+01   0.23420E+00
   0.68501E+01   0.23419E+00
   0.68501E+01   0.23417E+00
   0.68501E+01   0.23416E+00
   0.68501E+01   0.23416E+00
   0.68476E+01   0.23423E+00
   0.68476E+01   0.23422E+00
   0.68476E+01   0.23420E+00
   0.68476E+01   0.23419E+00
   0.68476E+01   0.23418E+00
   0.68476E+01   0.23418E+00
   0.68451E+01   0.23425E+00
   0.68451E+01   0.23423E+00
   0.68451E+01   0.23422E+00
   0.68451E+01   0.23421E+00
   0.68426E+01   0.23428E+00
   0.68426E+01   0.23428E+00
   0.68426E+01   0.23427E+00
   0.68426E+01   0.23426E+00
   0.68426E+01   0.23425E+00
   0.68426E+01   0.23423E+00
   0.68401E+01   0.23432E+00
   0.68401E+01   0.23430E+00
   0.68401E+01   0.23429E+00
   0.68401E+01   0.23429E+00
   0.68401E+01   0.23428E+00
   0.68376E+01   0.23434E+00
   0.68376E+01   0.23433E+00
   0.68376E+01   0.23432E+00
   0.68376E+01   0.23430E+00
   0.68376E+01   0.23430E+00
   0.68351E+01   0.23437E+00
   0.68351E+01   0.23436E+00
   0.68351E+01   0.23435E+00
   0.68351E+01   0.23434E+00
   0.68351E+01   0.23432E+00
   0.68326E+01   0.23439E+00
   0.68326E+01   0.23439E+00
   0.68326E+01   0.23438E+00
   0.68326E+01   0.23437E+00
   0.68326E+01   0.23436E+00
   0.68326E+01   0.23434E+00
   0.68301E+01   0.23441E+00
   0.68301E+01   0.23440E+00
   0.68301E+01   0.23439E+00
   0.68301E+01   0.23438E+00
   0.68301E+01   0.23437E+00
   0.68301E+01   0.23436E+00
   0.68276E+01   0.23443E+00
   0.68276E+01   0.23442E+00
   0.68276E+01   0.23441E+00
   0.68276E+01   0.23440E+00
   0.68276E+01   0.23440E+00
   0.68251E+01   0.23447E+00
   0.68251E+01   0.23445E+00
   0.68251E+01   0.23443E+00
   0.68251E+01   0.23443E+00
   0.68251E+01   0.23442E+00
   0.68226E+01   0.23450E+00
   0.68226E+01   0.23448E+00
   0.68226E+01   0.23447E+00
   0.68226E+01   0.23447E+00
   0.68226E+01   0.23446E+00
   0.68226E+01   0.23445E+00
   0.68201E+01   0.23452E+00
   0.68201E+01   0.23450E+00
   0.68201E+01   0.23449E+00
   0.68201E+01   0.23449E+00
   0.68201E+01   0.23447E+00
   0.68176E+01   0.23455E+00
   0.68176E+01   0.23453E+00
   0.68176E+01   0.23452E+00
   0.68176E+01   0.23451E+00
   0.68176E+01   0.23450E+00
   0.68176E+01   0.23449E+00
   0.68151E+01   0.23456E+00
   0.68151E+01   0.23455E+00
   0.68151E+01   0.23454E+00
   0.68151E+01   0.23453E+00
   0.68151E+01   0.23452E+00
   0.68126E+01   0.23460E+00
   0.68126E+01   0.23459E+00
   0.68126E+01   0.23457E+00
   0.68126E+01   0.23456E+00
   0.68126E+01   0.23455E+00
   0.68101E+01   0.23463E+00
   0.68101E+01   0.23462E+00
   0.68101E+01   0.23460E+00
   0.68101E+01   0.23459E+00
   0.68101E+01   0.23458E+00
   0.68076E+01   0.23466E+00
   0.68076E+01   0.23465E+00
   0.68076E+01   0.23463E+00
   0.68076E+01   0.23462E+00
   0.68076E+01   0.23461E+00
   0.68076E+01   0.23460E+00
   0.68051E+01   0.23467E+00
   0.68051E+01   0.23467E+00
   0.68051E+01   0.23465E+00
   0.68051E+01   0.23464E+00
   0.68051E+01   0.23463E+00
   0.68051E+01   0.23462E+00
   0.68026E+01   0.23469E+00
   0.68026E+01   0.23468E+00
   0.68026E+01   0.23467E+00
   0.68026E+01   0.23466E+00
   0.68026E+01   0.23465E+00
   0.68001E+01   0.23472E+00
   0.68001E+01   0.23471E+00
   0.68001E+01   0.23471E+00
   0.68001E+01   0.23469E+00
   0.68001E+01   0.23468E+00
   0.67976E+01   0.23476E+00
   0.67976E+01   0.23474E+00
   0.67976E+01   0.23473E+00
   0.67976E+01   0.23472E+00
   0.67976E+01   0.23470E+00
   0.67976E+01   0.23470E+00
   0.67951E+01   0.23477E+00
   0.67951E+01   0.23476E+00
   0.67951E+01   0.23475E+00
   0.67951E+01   0.23474E+00
   0.67951E+01   0.23473E+00
   0.67951E+01   0.23472E+00
   0.67926E+01   0.23480E+00
   0.67926E+01   0.23479E+00
   0.67926E+01   0.23477E+00
   0.67926E+01   0.23476E+00
   0.67926E+01   0.23475E+00
   0.67901E+01   0.23482E+00
   0.67901E+01   0.23481E+00
   0.67901E+01   0.23480E+00
   0.67901E+01   0.23479E+00
   0.67901E+01   0.23478E+00
   0.67901E+01   0.23477E+00
   0.67876E+01   0.23484E+00
   0.67876E+01   0.23484E+00
   0.67876E+01   0.23483E+00
   0.67876E+01   0.23481E+00
   0.67876E+01   0.23479E+00
   0.67851E+01   0.23488E+00
   0.67851E+01   0.23486E+00
   0.67851E+01   0.23486E+00
   0.67851E+01   0.23485E+00
   0.67851E+01   0.23484E+00
   0.67851E+01   0.23483E+00
   0.67826E+01   0.23489E+00
   0.67826E+01   0.23488E+00
   0.67826E+01   0.23487E+00
   0.67826E+01   0.23486E+00
   0.67826E+01   0.23486E+00
   0.67826E+01   0.23484E+00
   0.67801E+01   0.23491E+00
   0.67801E+01   0.23490E+00
   0.67801E+01   0.23489E+00
   0.67801E+01   0.23488E+00
   0.67801E+01   0.23487E+00
   0.67776E+01   0.23495E+00
   0.67776E+01   0.23493E+00
   0.67776E+01   0.23492E+00
   0.67776E+01   0.23491E+00
   0.67776E+01   0.23489E+00
   0.67776E+01   0.23488E+00
   0.67751E+01   0.23496E+00
   0.67751E+01   0.23495E+00
   0.67751E+01   0.23494E+00
   0.67751E+01   0.23492E+00
   0.67751E+01   0.23492E+00
   0.67726E+01   0.23499E+00
   0.67726E+01   0.23498E+00
   0.67726E+01   0.23497E+00
   0.67726E+01   0.23496E+00
   0.67726E+01   0.23495E+00
   0.67701E+01   0.23503E+00
   0.67701E+01   0.23501E+00
   0.67701E+01   0.23500E+00
   0.67701E+01   0.23498E+00
   0.67701E+01   0.23498E+00
   0.67701E+01   0.23497E+00
   0.67676E+01   0.23505E+00
   0.67676E+01   0.23504E+00
   0.67676E+01   0.23502E+00
   0.67676E+01   0.23501E+00
   0.67676E+01   0.23500E+00
   0.67676E+01   0.23499E+00
   0.67651E+01   0.23507E+00
   0.67651E+01   0.23506E+00
   0.67651E+01   0.23504E+00
   0.67651E+01   0.23503E+00
   0.67651E+01   0.23502E+00
   0.67626E+01   0.23509E+00
   0.67626E+01   0.23508E+00
   0.67626E+01   0.23507E+00
   0.67626E+01   0.23506E+00
   0.67626E+01   0.23505E+00
   0.67601E+01   0.23512E+00
   0.67601E+01   0.23511E+00
   0.67601E+01   0.23510E+00
   0.67601E+01   0.23508E+00
   0.67601E+01   0.23507E+00
   0.67601E+01   0.23507E+00
   0.67576E+01   0.23514E+00
   0.67576E+01   0.23513E+00
   0.67576E+01   0.23512E+00
   0.67576E+01   0.23511E+00
   0.67576E+01   0.23510E+00
   0.67576E+01   0.23509E+00
   0.67551E+01   0.23516E+00
   0.67551E+01   0.23515E+00
   0.67551E+01   0.23514E+00
   0.67551E+01   0.23513E+00
   0.67551E+01   0.23512E+00
   0.67551E+01   0.23511E+00
   0.67526E+01   0.23518E+00
   0.67526E+01   0.23518E+00
   0.67526E+01   0.23516E+00
   0.67526E+01   0.23516E+00
   0.67526E+01   0.23514E+00
   0.67501E+01   0.23521E+00
   0.67501E+01   0.23521E+00
   0.67501E+01   0.23519E+00
   0.67501E+01   0.23518E+00
   0.67501E+01   0.23516E+00
   0.67501E+01   0.23515E+00
   0.67476E+01   0.23523E+00
   0.67476E+01   0.23522E+00
   0.67476E+01   0.23521E+00
   0.67476E+01   0.23520E+00
   0.67476E+01   0.23520E+00
   0.67476E+01   0.23518E+00
   0.67451E+01   0.23525E+00
   0.67451E+01   0.23524E+00
   0.67451E+01   0.23523E+00
   0.67451E+01   0.23522E+00
   0.67451E+01   0.23520E+00
   0.67426E+01   0.23528E+00
   0.67426E+01   0.23526E+00
   0.67426E+01   0.23526E+00
   0.67426E+01   0.23525E+00
   0.67426E+01   0.23523E+00
   0.67426E+01   0.23522E+00
   0.67426E+01   0.23521E+00
   0.67401E+01   0.23529E+00
   0.67401E+01   0.23527E+00
   0.67401E+01   0.23527E+00
   0.67401E+01   0.23525E+00
   0.67401E+01   0.23525E+00
   0.67376E+01   0.23533E+00
   0.67376E+01   0.23531E+00
   0.67376E+01   0.23531E+00
   0.67376E+01   0.23528E+00
   0.67376E+01   0.23528E+00
   0.67376E+01   0.23527E+00
   0.67351E+01   0.23534E+00
   0.67351E+01   0.23532E+00
   0.67351E+01   0.23532E+00
   0.67351E+01   0.23531E+00
   0.67351E+01   0.23530E+00
   0.67326E+01   0.23537E+00
   0.67326E+01   0.23536E+00
   0.67326E+01   0.23535E+00
   0.67326E+01   0.23533E+00
   0.67326E+01   0.23533E+00
   0.67326E+01   0.23532E+00
   0.67301E+01   0.23539E+00
   0.67301E+01   0.23538E+00
   0.67301E+01   0.23536E+00
   0.67301E+01   0.23535E+00
   0.67301E+01   0.23534E+00
   0.67276E+01   0.23543E+00
   0.67276E+01   0.23541E+00
   0.67276E+01   0.23541E+00
   0.67276E+01   0.23539E+00
   0.67276E+01   0.23538E+00
   0.67276E+01   0.23538E+00
   0.67276E+01   0.23536E+00
   0.67251E+01   0.23543E+00
   0.67251E+01   0.23542E+00
   0.67251E+01   0.23541E+00
   0.67251E+01   0.23539E+00
   0.67251E+01   0.23538E+00
   0.67226E+01   0.23546E+00
   0.67226E+01   0.23545E+00
   0.67226E+01   0.23545E+00
   0.67226E+01   0.23543E+00
   0.67226E+01   0.23541E+00
   0.67226E+01   0.23541E+00
   0.67201E+01   0.23549E+00
   0.67201E+01   0.23547E+00
   0.67201E+01   0.23546E+00
   0.67201E+01   0.23545E+00
   0.67201E+01   0.23544E+00
   0.67201E+01   0.23543E+00
   0.67176E+01   0.23551E+00
   0.67176E+01   0.23550E+00
   0.67176E+01   0.23548E+00
   0.67176E+01   0.23547E+00
   0.67176E+01   0.23546E+00
   0.67151E+01   0.23553E+00
   0.67151E+01   0.23552E+00
   0.67151E+01   0.23551E+00
   0.67151E+01   0.23551E+00
   0.67151E+01   0.23550E+00
   0.67151E+01   0.23548E+00
   0.67126E+01   0.23555E+00
   0.67126E+01   0.23554E+00
   0.67126E+01   0.23553E+00
   0.67126E+01   0.23552E+00
   0.67126E+01   0.23550E+00
   0.67126E+01   0.23550E+00
   0.67126E+01   0.23549E+00
   0.67101E+01   0.23557E+00
   0.67101E+01   0.23556E+00
   0.67101E+01   0.23554E+00
   0.67101E+01   0.23553E+00
   0.67101E+01   0.23552E+00
   0.67076E+01   0.23560E+00
   0.67076E+01   0.23559E+00
   0.67076E+01   0.23558E+00
   0.67076E+01   0.23558E+00
   0.67076E+01   0.23556E+00
   0.67076E+01   0.23554E+00
   0.67051E+01   0.23561E+00
   0.67051E+01   0.23560E+00
   0.67051E+01   0.23560E+00
   0.67051E+01   0.23559E+00
   0.67051E+01   0.23557E+00
   0.67051E+01   0.23556E+00
   0.67026E+01   0.23564E+00
   0.67026E+01   0.23563E+00
   0.67026E+01   0.23561E+00
   0.67026E+01   0.23560E+00
   0.67026E+01   0.23559E+00
   0.67001E+01   0.23566E+00
   0.67001E+01   0.23565E+00
   0.67001E+01   0.23564E+00
   0.67001E+01   0.23563E+00
   0.67001E+01   0.23562E+00
   0.67001E+01   0.23561E+00
   0.66976E+01   0.23569E+00
   0.66976E+01   0.23568E+00
   0.66976E+01   0.23566E+00
   0.66976E+01   0.23565E+00
   0.66976E+01   0.23564E+00
   0.66976E+01   0.23563E+00
   0.66951E+01   0.23571E+00
   0.66951E+01   0.23569E+00
   0.66951E+01   0.23568E+00
   0.66951E+01   0.23567E+00
   0.66951E+01   0.23566E+00
   0.66951E+01   0.23566E+00
   0.66926E+01   0.23573E+00
   0.66926E+01   0.23571E+00
   0.66926E+01   0.23570E+00
   0.66926E+01   0.23569E+00
   0.66926E+01   0.23568E+00
   0.66926E+01   0.23568E+00
   0.66901E+01   0.23575E+00
   0.66901E+01   0.23573E+00
   0.66901E+01   0.23572E+00
   0.66901E+01   0.23571E+00
   0.66901E+01   0.23570E+00
   0.66901E+01   0.23569E+00
   0.66876E+01   0.23576E+00
   0.66876E+01   0.23575E+00
   0.66876E+01   0.23574E+00
   0.66876E+01   0.23573E+00
   0.66876E+01   0.23572E+00
   0.66851E+01   0.23579E+00
   0.66851E+01   0.23578E+00
   0.66851E+01   0.23577E+00
   0.66851E+01   0.23576E+00
   0.66851E+01   0.23575E+00
   0.66851E+01   0.23574E+00
   0.66851E+01   0.23573E+00
   0.66826E+01   0.23582E+00
   0.66826E+01   0.23579E+00
   0.66826E+01   0.23578E+00
   0.66826E+01   0.23577E+00
   0.66826E+01   0.23576E+00
   0.66801E+01   0.23584E+00
   0.66801E+01   0.23582E+00
   0.66801E+01   0.23581E+00
   0.66801E+01   0.23581E+00
   0.66801E+01   0.23579E+00
   0.66801E+01   0.23578E+00
   0.66801E+01   0.23577E+00
   0.66776E+01   0.23585E+00
   0.66776E+01   0.23583E+00
   0.66776E+01   0.23582E+00
   0.66776E+01   0.23581E+00
   0.66776E+01   0.23580E+00
   0.66776E+01   0.23579E+00
   0.66751E+01   0.23586E+00
   0.66751E+01   0.23585E+00
   0.66751E+01   0.23584E+00
   0.66751E+01   0.23583E+00
   0.66751E+01   0.23582E+00
   0.66726E+01   0.23590E+00
   0.66726E+01   0.23589E+00
   0.66726E+01   0.23587E+00
   0.66726E+01   0.23586E+00
   0.66726E+01   0.23585E+00
   0.66726E+01   0.23583E+00
   0.66701E+01   0.23591E+00
   0.66701E+01   0.23590E+00
   0.66701E+01   0.23590E+00
   0.66701E+01   0.23588E+00
   0.66701E+01   0.23587E+00
   0.66701E+01   0.23586E+00
   0.66676E+01   0.23594E+00
   0.66676E+01   0.23593E+00
   0.66676E+01   0.23592E+00
   0.66676E+01   0.23590E+00
   0.66676E+01   0.23589E+00
   0.66651E+01   0.23596E+00
   0.66651E+01   0.23595E+00
   0.66651E+01   0.23594E+00
   0.66651E+01   0.23593E+00
   0.66651E+01   0.23592E+00
   0.66651E+01   0.23591E+00
   0.66651E+01   0.23589E+00
   0.66626E+01   0.23598E+00
   0.66626E+01   0.23596E+00
   0.66626E+01   0.23595E+00
   0.66626E+01   0.23594E+00
   0.66626E+01   0.23593E+00
   0.66601E+01   0.23601E+00
   0.66601E+01   0.23599E+00
   0.66601E+01   0.23598E+00
   0.66601E+01   0.23598E+00
   0.66601E+01   0.23596E+00
   0.66601E+01   0.23595E+00
   0.66601E+01   0.23594E+00
   0.66576E+01   0.23602E+00
   0.66576E+01   0.23600E+00
   0.66576E+01   0.23599E+00
   0.66576E+01   0.23598E+00
   0.66576E+01   0.23598E+00
   0.66576E+01   0.23596E+00
   0.66551E+01   0.23604E+00
   0.66551E+01   0.23602E+00
   0.66551E+01   0.23600E+00
   0.66551E+01   0.23600E+00
   0.66551E+01   0.23599E+00
   0.66526E+01   0.23607E+00
   0.66526E+01   0.23605E+00
   0.66526E+01   0.23604E+00
   0.66526E+01   0.23603E+00
   0.66526E+01   0.23603E+00
   0.66526E+01   0.23601E+00
   0.66526E+01   0.23600E+00
   0.66501E+01   0.23607E+00
   0.66501E+01   0.23606E+00
   0.66501E+01   0.23605E+00
   0.66501E+01   0.23604E+00
   0.66501E+01   0.23603E+00
   0.66501E+01   0.23602E+00
   0.66476E+01   0.23611E+00
   0.66476E+01   0.23609E+00
   0.66476E+01   0.23607E+00
   0.66476E+01   0.23606E+00
   0.66476E+01   0.23605E+00
   0.66476E+01   0.23604E+00
   0.66451E+01   0.23612E+00
   0.66451E+01   0.23611E+00
   0.66451E+01   0.23609E+00
   0.66451E+01   0.23608E+00
   0.66451E+01   0.23606E+00
   0.66451E+01   0.23605E+00
   0.66426E+01   0.23614E+00
   0.66426E+01   0.23613E+00
   0.66426E+01   0.23611E+00
   0.66426E+01   0.23610E+00
   0.66426E+01   0.23608E+00
   0.66401E+01   0.23617E+00
   0.66401E+01   0.23616E+00
   0.66401E+01   0.23615E+00
   0.66401E+01   0.23613E+00
   0.66401E+01   0.23612E+00
   0.66401E+01   0.23611E+00
   0.66401E+01   0.23611E+00
   0.66376E+01   0.23618E+00
   0.66376E+01   0.23617E+00
   0.66376E+01   0.23615E+00
   0.66376E+01   0.23615E+00
   0.66376E+01   0.23614E+00
   0.66376E+01   0.23612E+00
   0.66376E+01   0.23612E+00
   0.66351E+01   0.23619E+00
   0.66351E+01   0.23618E+00
   0.66351E+01   0.23616E+00
   0.66351E+01   0.23615E+00
   0.66351E+01   0.23614E+00
   0.66326E+01   0.23622E+00
   0.66326E+01   0.23620E+00
   0.66326E+01   0.23619E+00
   0.66326E+01   0.23618E+00
   0.66326E+01   0.23617E+00
   0.66326E+01   0.23616E+00
   0.66301E+01   0.23623E+00
   0.66301E+01   0.23622E+00
   0.66301E+01   0.23621E+00
   0.66301E+01   0.23621E+00
   0.66301E+01   0.23620E+00
   0.66301E+01   0.23619E+00
   0.66276E+01   0.23626E+00
   0.66276E+01   0.23625E+00
   0.66276E+01   0.23624E+00
   0.66276E+01   0.23622E+00
   0.66276E+01   0.23621E+00
   0.66276E+01   0.23621E+00
   0.66251E+01   0.23628E+00
   0.66251E+01   0.23627E+00
   0.66251E+01   0.23626E+00
   0.66251E+01   0.23625E+00
   0.66251E+01   0.23623E+00
   0.66251E+01   0.23622E+00
   0.66251E+01   0.23621E+00
   0.66226E+01   0.23629E+00
   0.66226E+01   0.23627E+00
   0.66226E+01   0.23627E+00
   0.66226E+01   0.23625E+00
   0.66226E+01   0.23624E+00
   0.66201E+01   0.23632E+00
   0.66201E+01   0.23630E+00
   0.66201E+01   0.23629E+00
   0.66201E+01   0.23628E+00
   0.66201E+01   0.23628E+00
   0.66201E+01   0.23627E+00
   0.66201E+01   0.23626E+00
   0.66176E+01   0.23633E+00
   0.66176E+01   0.23632E+00
   0.66176E+01   0.23631E+00
   0.66176E+01   0.23629E+00
   0.66176E+01   0.23629E+00
   0.66176E+01   0.23627E+00
   0.66151E+01   0.23635E+00
   0.66151E+01   0.23634E+00
   0.66151E+01   0.23633E+00
   0.66151E+01   0.23632E+00
   0.66151E+01   0.23631E+00
   0.66151E+01   0.23629E+00
   0.66126E+01   0.23637E+00
   0.66126E+01   0.23636E+00
   0.66126E+01   0.23635E+00
   0.66126E+01   0.23633E+00
   0.66126E+01   0.23632E+00
   0.66126E+01   0.23631E+00
   0.66101E+01   0.23640E+00
   0.66101E+01   0.23637E+00
   0.66101E+01   0.23636E+00
   0.66101E+01   0.23635E+00
   0.66101E+01   0.23634E+00
   0.66101E+01   0.23633E+00
   0.66101E+01   0.23632E+00
   0.66076E+01   0.23641E+00
   0.66076E+01   0.23640E+00
   0.66076E+01   0.23639E+00
   0.66076E+01   0.23637E+00
   0.66076E+01   0.23635E+00
   0.66051E+01   0.23643E+00
   0.66051E+01   0.23642E+00
   0.66051E+01   0.23641E+00
   0.66051E+01   0.23640E+00
   0.66051E+01   0.23639E+00
   0.66051E+01   0.23638E+00
   0.66051E+01   0.23637E+00
   0.66026E+01   0.23644E+00
   0.66026E+01   0.23643E+00
   0.66026E+01   0.23642E+00
   0.66026E+01   0.23640E+00
   0.66026E+01   0.23640E+00
   0.66026E+01   0.23638E+00
   0.66001E+01   0.23646E+00
   0.66001E+01   0.23645E+00
   0.66001E+01   0.23644E+00
   0.66001E+01   0.23642E+00
   0.66001E+01   0.23641E+00
   0.66001E+01   0.23640E+00
   0.66001E+01   0.23639E+00
   0.65976E+01   0.23647E+00
   0.65976E+01   0.23647E+00
   0.65976E+01   0.23646E+00
   0.65976E+01   0.23645E+00
   0.65976E+01   0.23644E+00
   0.65976E+01   0.23642E+00
   0.65951E+01   0.23649E+00
   0.65951E+01   0.23648E+00
   0.65951E+01   0.23647E+00
   0.65951E+01   0.23646E+00
   0.65951E+01   0.23646E+00
   0.65951E+01   0.23644E+00
   0.65926E+01   0.23652E+00
   0.65926E+01   0.23650E+00
   0.65926E+01   0.23649E+00
   0.65926E+01   0.23648E+00
   0.65926E+01   0.23647E+00
   0.65926E+01   0.23645E+00
   0.65901E+01   0.23653E+00
   0.65901E+01   0.23652E+00
   0.65901E+01   0.23652E+00
   0.65901E+01   0.23650E+00
   0.65901E+01   0.23648E+00
   0.65876E+01   0.23656E+00
   0.65876E+01   0.23655E+00
   0.65876E+01   0.23654E+00
   0.65876E+01   0.23653E+00
   0.65876E+01   0.23653E+00
   0.65876E+01   0.23652E+00
   0.65876E+01   0.23650E+00
   0.65876E+01   0.23649E+00
   0.65851E+01   0.23657E+00
   0.65851E+01   0.23655E+00
   0.65851E+01   0.23654E+00
   0.65851E+01   0.23653E+00
   0.65851E+01   0.23652E+00
   0.65851E+01   0.23651E+00
   0.65826E+01   0.23658E+00
   0.65826E+01   0.23658E+00
   0.65826E+01   0.23657E+00
   0.65826E+01   0.23656E+00
   0.65826E+01   0.23654E+00
   0.65826E+01   0.23653E+00
   0.65801E+01   0.23661E+00
   0.65801E+01   0.23660E+00
   0.65801E+01   0.23659E+00
   0.65801E+01   0.23657E+00
   0.65801E+01   0.23656E+00
   0.65801E+01   0.23655E+00
   0.65776E+01   0.23664E+00
   0.65776E+01   0.23662E+00
   0.65776E+01   0.23660E+00
   0.65776E+01   0.23659E+00
   0.65776E+01   0.23658E+00
   0.65776E+01   0.23658E+00
   0.65776E+01   0.23657E+00
   0.65751E+01   0.23664E+00
   0.65751E+01   0.23663E+00
   0.65751E+01   0.23662E+00
   0.65751E+01   0.23660E+00
   0.65751E+01   0.23659E+00
   0.65751E+01   0.23658E+00
   0.65726E+01   0.23666E+00
   0.65726E+01   0.23665E+00
   0.65726E+01   0.23663E+00
   0.65726E+01   0.23662E+00
   0.65726E+01   0.23661E+00
   0.65726E+01   0.23660E+00
   0.65701E+01   0.23668E+00
   0.65701E+01   0.23668E+00
   0.65701E+01   0.23666E+00
   0.65701E+01   0.23665E+00
   0.65701E+01   0.23664E+00
   0.65701E+01   0.23662E+00
   0.65701E+01   0.23662E+00
   0.65676E+01   0.23669E+00
   0.65676E+01   0.23668E+00
   0.65676E+01   0.23667E+00
   0.65676E+01   0.23665E+00
   0.65676E+01   0.23664E+00
   0.65676E+01   0.23664E+00
   0.65651E+01   0.23672E+00
   0.65651E+01   0.23670E+00
   0.65651E+01   0.23669E+00
   0.65651E+01   0.23668E+00
   0.65651E+01   0.23667E+00
   0.65651E+01   0.23665E+00
   0.65651E+01   0.23664E+00
   0.65626E+01   0.23672E+00
   0.65626E+01   0.23671E+00
   0.65626E+01   0.23670E+00
   0.65626E+01   0.23668E+00
   0.65626E+01   0.23667E+00
   0.65626E+01   0.23667E+00
   0.65601E+01   0.23675E+00
   0.65601E+01   0.23673E+00
   0.65601E+01   0.23672E+00
   0.65601E+01   0.23671E+00
   0.65601E+01   0.23670E+00
   0.65601E+01   0.23669E+00
   0.65601E+01   0.23667E+00
   0.65576E+01   0.23675E+00
   0.65576E+01   0.23674E+00
   0.65576E+01   0.23673E+00
   0.65576E+01   0.23671E+00
   0.65576E+01   0.23670E+00
   0.65576E+01   0.23670E+00
   0.65551E+01   0.23678E+00
   0.65551E+01   0.23677E+00
   0.65551E+01   0.23675E+00
   0.65551E+01   0.23674E+00
   0.65551E+01   0.23674E+00
   0.65551E+01   0.23673E+00
   0.65526E+01   0.23680E+00
   0.65526E+01   0.23678E+00
   0.65526E+01   0.23677E+00
   0.65526E+01   0.23676E+00
   0.65526E+01   0.23675E+00
   0.65526E+01   0.23674E+00
   0.65501E+01   0.23681E+00
   0.65501E+01   0.23681E+00
   0.65501E+01   0.23679E+00
   0.65501E+01   0.23678E+00
   0.65501E+01   0.23677E+00
   0.65501E+01   0.23675E+00
   0.65476E+01   0.23683E+00
   0.65476E+01   0.23682E+00
   0.65476E+01   0.23681E+00
   0.65476E+01   0.23680E+00
   0.65476E+01   0.23680E+00
   0.65476E+01   0.23678E+00
   0.65476E+01   0.23676E+00
   0.65451E+01   0.23684E+00
   0.65451E+01   0.23683E+00
   0.65451E+01   0.23682E+00
   0.65451E+01   0.23681E+00
   0.65451E+01   0.23680E+00
   0.65451E+01   0.23679E+00
   0.65451E+01   0.23678E+00
   0.65426E+01   0.23686E+00
   0.65426E+01   0.23684E+00
   0.65426E+01   0.23682E+00
   0.65426E+01   0.23681E+00
   0.65426E+01   0.23680E+00
   0.65426E+01   0.23679E+00
   0.65401E+01   0.23687E+00
   0.65401E+01   0.23685E+00
   0.65401E+01   0.23685E+00
   0.65401E+01   0.23684E+00
   0.65401E+01   0.23683E+00
   0.65401E+01   0.23682E+00
   0.65376E+01   0.23689E+00
   0.65376E+01   0.23689E+00
   0.65376E+01   0.23688E+00
   0.65376E+01   0.23686E+00
   0.65376E+01   0.23685E+00
   0.65376E+01   0.23684E+00
   0.65376E+01   0.23682E+00
   0.65351E+01   0.23690E+00
   0.65351E+01   0.23688E+00
   0.65351E+01   0.23688E+00
   0.65351E+01   0.23687E+00
   0.65351E+01   0.23686E+00
   0.65351E+01   0.23685E+00
   0.65326E+01   0.23693E+00
   0.65326E+01   0.23692E+00
   0.65326E+01   0.23691E+00
   0.65326E+01   0.23689E+00
   0.65326E+01   0.23688E+00
   0.65326E+01   0.23687E+00
   0.65326E+01   0.23686E+00
   0.65301E+01   0.23694E+00
   0.65301E+01   0.23692E+00
   0.65301E+01   0.23690E+00
   0.65301E+01   0.23690E+00
   0.65301E+01   0.23689E+00
   0.65301E+01   0.23688E+00
   0.65301E+01   0.23687E+00
   0.65276E+01   0.23695E+00
   0.65276E+01   0.23694E+00
   0.65276E+01   0.23692E+00
   0.65276E+01   0.23692E+00
   0.65276E+01   0.23689E+00
   0.65276E+01   0.23688E+00
   0.65276E+01   0.23688E+00
   0.65251E+01   0.23694E+00
   0.65251E+01   0.23693E+00
   0.65251E+01   0.23693E+00
   0.65251E+01   0.23692E+00
   0.65251E+01   0.23690E+00
   0.65251E+01   0.23690E+00
   0.65226E+01   0.23698E+00
   0.65226E+01   0.23697E+00
   0.65226E+01   0.23695E+00
   0.65226E+01   0.23694E+00
   0.65226E+01   0.23693E+00
   0.65226E+01   0.23692E+00
   0.65226E+01   0.23692E+00
   0.65201E+01   0.23699E+00
   0.65201E+01   0.23698E+00
   0.65201E+01   0.23697E+00
   0.65201E+01   0.23697E+00
   0.65201E+01   0.23695E+00
   0.65201E+01   0.23693E+00
   0.65176E+01   0.23701E+00
   0.65176E+01   0.23700E+00
   0.65176E+01   0.23698E+00
   0.65176E+01   0.23697E+00
   0.65176E+01   0.23696E+00
   0.65176E+01   0.23695E+00
   0.65151E+01   0.23703E+00
   0.65151E+01   0.23702E+00
   0.65151E+01   0.23701E+00
   0.65151E+01   0.23699E+00
   0.65151E+01   0.23697E+00
   0.65151E+01   0.23696E+00
   0.65126E+01   0.23704E+00
   0.65126E+01   0.23704E+00
   0.65126E+01   0.23703E+00
   0.65126E+01   0.23703E+00
   0.65126E+01   0.23701E+00
   0.65126E+01   0.23700E+00
   0.65126E+01   0.23698E+00
   0.65101E+01   0.23706E+00
   0.65101E+01   0.23705E+00
   0.65101E+01   0.23705E+00
   0.65101E+01   0.23703E+00
   0.65101E+01   0.23701E+00
   0.65101E+01   0.23701E+00
   0.65101E+01   0.23699E+00
   0.65076E+01   0.23707E+00
   0.65076E+01   0.23706E+00
   0.65076E+01   0.23705E+00
   0.65076E+01   0.23704E+00
   0.65076E+01   0.23703E+00
   0.65076E+01   0.23702E+00
   0.65076E+01   0.23701E+00
   0.65051E+01   0.23709E+00
   0.65051E+01   0.23708E+00
   0.65051E+01   0.23706E+00
   0.65051E+01   0.23705E+00
   0.65051E+01   0.23704E+00
   0.65026E+01   0.23711E+00
   0.65026E+01   0.23710E+00
   0.65026E+01   0.23710E+00
   0.65026E+01   0.23708E+00
   0.65026E+01   0.23707E+00
   0.65026E+01   0.23706E+00
   0.65026E+01   0.23705E+00
   0.65026E+01   0.23703E+00
   0.65001E+01   0.23711E+00
   0.65001E+01   0.23709E+00
   0.65001E+01   0.23709E+00
   0.65001E+01   0.23708E+00
   0.65001E+01   0.23706E+00
   0.65001E+01   0.23706E+00
   0.65001E+01   0.23705E+00
   0.64976E+01   0.23713E+00
   0.64976E+01   0.23712E+00
   0.64976E+01   0.23711E+00
   0.64976E+01   0.23709E+00
   0.64976E+01   0.23708E+00
   0.64976E+01   0.23707E+00
   0.64976E+01   0.23706E+00
   0.64951E+01   0.23713E+00
   0.64951E+01   0.23712E+00
   0.64951E+01   0.23711E+00
   0.64951E+01   0.23710E+00
   0.64951E+01   0.23709E+00
   0.64951E+01   0.23708E+00
   0.64926E+01   0.23716E+00
   0.64926E+01   0.23715E+00
   0.64926E+01   0.23713E+00
   0.64926E+01   0.23713E+00
   0.64926E+01   0.23711E+00
   0.64926E+01   0.23710E+00
   0.64926E+01   0.23709E+00
   0.64901E+01   0.23717E+00
   0.64901E+01   0.23716E+00
   0.64901E+01   0.23715E+00
   0.64901E+01   0.23713E+00
   0.64901E+01   0.23712E+00
   0.64901E+01   0.23711E+00
   0.64876E+01   0.23719E+00
   0.64876E+01   0.23718E+00
   0.64876E+01   0.23717E+00
   0.64876E+01   0.23716E+00
   0.64876E+01   0.23714E+00
   0.64876E+01   0.23713E+00
   0.64876E+01   0.23713E+00
   0.64876E+01   0.23712E+00
   0.64851E+01   0.23720E+00
   0.64851E+01   0.23719E+00
   0.64851E+01   0.23717E+00
   0.64851E+01   0.23715E+00
   0.64851E+01   0.23715E+00
   0.64851E+01   0.23713E+00
   0.64826E+01   0.23721E+00
   0.64826E+01   0.23720E+00
   0.64826E+01   0.23719E+00
   0.64826E+01   0.23717E+00
   0.64826E+01   0.23716E+00
   0.64826E+01   0.23715E+00
   0.64801E+01   0.23722E+00
   0.64801E+01   0.23722E+00
   0.64801E+01   0.23721E+00
   0.64801E+01   0.23719E+00
   0.64801E+01   0.23718E+00
   0.64801E+01   0.23717E+00
   0.64801E+01   0.23716E+00
   0.64776E+01   0.23724E+00
   0.64776E+01   0.23723E+00
   0.64776E+01   0.23722E+00
   0.64776E+01   0.23721E+00
   0.64776E+01   0.23720E+00
   0.64776E+01   0.23719E+00
   0.64776E+01   0.23717E+00
   0.64751E+01   0.23726E+00
   0.64751E+01   0.23724E+00
   0.64751E+01   0.23723E+00
   0.64751E+01   0.23721E+00
   0.64751E+01   0.23720E+00
   0.64751E+01   0.23719E+00
   0.64751E+01   0.23718E+00
   0.64726E+01   0.23726E+00
   0.64726E+01   0.23724E+00
   0.64726E+01   0.23723E+00
   0.64726E+01   0.23721E+00
   0.64726E+01   0.23720E+00
   0.64701E+01   0.23729E+00
   0.64701E+01   0.23728E+00
   0.64701E+01   0.23728E+00
   0.64701E+01   0.23727E+00
   0.64701E+01   0.23725E+00
   0.64701E+01   0.23724E+00
   0.64701E+01   0.23723E+00
   0.64701E+01   0.23722E+00
   0.64676E+01   0.23729E+00
   0.64676E+01   0.23727E+00
   0.64676E+01   0.23726E+00
   0.64676E+01   0.23725E+00
   0.64676E+01   0.23724E+00
   0.64676E+01   0.23723E+00
   0.64676E+01   0.23722E+00
   0.64651E+01   0.23730E+00
   0.64651E+01   0.23728E+00
   0.64651E+01   0.23728E+00
   0.64651E+01   0.23727E+00
   0.64651E+01   0.23726E+00
   0.64651E+01   0.23725E+00
   0.64651E+01   0.23723E+00
   0.64626E+01   0.23732E+00
   0.64626E+01   0.23731E+00
   0.64626E+01   0.23730E+00
   0.64626E+01   0.23729E+00
   0.64626E+01   0.23728E+00
   0.64626E+01   0.23727E+00
   0.64601E+01   0.23735E+00
   0.64601E+01   0.23733E+00
   0.64601E+01   0.23731E+00
   0.64601E+01   0.23730E+00
   0.64601E+01   0.23729E+00
   0.64601E+01   0.23728E+00
   0.64601E+01   0.23727E+00
   0.64601E+01   0.23726E+00
   0.64576E+01   0.23733E+00
   0.64576E+01   0.23733E+00
   0.64576E+01   0.23732E+00
   0.64576E+01   0.23730E+00
   0.64576E+01   0.23728E+00
   0.64576E+01   0.23728E+00
   0.64551E+01   0.23735E+00
   0.64551E+01   0.23734E+00
   0.64551E+01   0.23734E+00
   0.64551E+01   0.23732E+00
   0.64551E+01   0.23730E+00
   0.64551E+01   0.23729E+00
   0.64551E+01   0.23728E+00
   0.64526E+01   0.23737E+00
   0.64526E+01   0.23736E+00
   0.64526E+01   0.23735E+00
   0.64526E+01   0.23734E+00
   0.64526E+01   0.23732E+00
   0.64526E+01   0.23731E+00
   0.64526E+01   0.23730E+00
   0.64526E+01   0.23729E+00
   0.64501E+01   0.23736E+00
   0.64501E+01   0.23735E+00
   0.64501E+01   0.23734E+00
   0.64501E+01   0.23733E+00
   0.64501E+01   0.23731E+00
   0.64476E+01   0.23740E+00
   0.64476E+01   0.23739E+00
   0.64476E+01   0.23738E+00
   0.64476E+01   0.23737E+00
   0.64476E+01   0.23736E+00
   0.64476E+01   0.23734E+00
   0.64476E+01   0.23733E+00
   0.64476E+01   0.23732E+00
   0.64451E+01   0.23740E+00
   0.64451E+01   0.23739E+00
   0.64451E+01   0.23738E+00
   0.64451E+01   0.23737E+00
   0.64451E+01   0.23736E+00
   0.64451E+01   0.23735E+00
   0.64451E+01   0.23734E+00
   0.64426E+01   0.23741E+00
   0.64426E+01   0.23740E+00
   0.64426E+01   0.23740E+00
   0.64426E+01   0.23738E+00
   0.64426E+01   0.23738E+00
   0.64426E+01   0.23736E+00
   0.64426E+01   0.23734E+00
   0.64401E+01   0.23742E+00
   0.64401E+01   0.23741E+00
   0.64401E+01   0.23741E+00
   0.64401E+01   0.23740E+00
   0.64401E+01   0.23739E+00
   0.64401E+01   0.23737E+00
   0.64401E+01   0.23735E+00
   0.64376E+01   0.23743E+00
   0.64376E+01   0.23742E+00
   0.64376E+01   0.23741E+00
   0.64376E+01   0.23740E+00
   0.64376E+01   0.23739E+00
   0.64376E+01   0.23738E+00
   0.64376E+01   0.23737E+00
   0.64351E+01   0.23745E+00
   0.64351E+01   0.23743E+00
   0.64351E+01   0.23742E+00
   0.64351E+01   0.23740E+00
   0.64351E+01   0.23738E+00
   0.64351E+01   0.23738E+00
   0.64326E+01   0.23746E+00
   0.64326E+01   0.23746E+00
   0.64326E+01   0.23744E+00
   0.64326E+01   0.23742E+00
   0.64326E+01   0.23742E+00
   0.64326E+01   0.23740E+00
   0.64301E+01   0.23748E+00
   0.64301E+01   0.23747E+00
   0.64301E+01   0.23747E+00
   0.64301E+01   0.23745E+00
   0.64301E+01   0.23744E+00
   0.64301E+01   0.23743E+00
   0.64301E+01   0.23742E+00
   0.64301E+01   0.23741E+00
   0.64301E+01   0.23740E+00
   0.64276E+01   0.23748E+00
   0.64276E+01   0.23747E+00
   0.64276E+01   0.23746E+00
   0.64276E+01   0.23744E+00
   0.64276E+01   0.23743E+00
   0.64276E+01   0.23743E+00
   0.64276E+01   0.23741E+00
   0.64251E+01   0.23749E+00
   0.64251E+01   0.23749E+00
   0.64251E+01   0.23747E+00
   0.64251E+01   0.23746E+00
   0.64251E+01   0.23745E+00
   0.64251E+01   0.23743E+00
   0.64226E+01   0.23751E+00
   0.64226E+01   0.23750E+00
   0.64226E+01   0.23749E+00
   0.64226E+01   0.23748E+00
   0.64226E+01   0.23746E+00
   0.64226E+01   0.23745E+00
   0.64226E+01   0.23744E+00
   0.64226E+01   0.23744E+00
   0.64201E+01   0.23751E+00
   0.64201E+01   0.23750E+00
   0.64201E+01   0.23748E+00
   0.64201E+01   0.23747E+00
   0.64201E+01   0.23745E+00
   0.64176E+01   0.23754E+00
   0.64176E+01   0.23753E+00
   0.64176E+01   0.23752E+00
   0.64176E+01   0.23751E+00
   0.64176E+01   0.23749E+00
   0.64176E+01   0.23748E+00
   0.64176E+01   0.23747E+00
   0.64176E+01   0.23746E+00
   0.64151E+01   0.23754E+00
   0.64151E+01   0.23754E+00
   0.64151E+01   0.23752E+00
   0.64151E+01   0.23751E+00
   0.64151E+01   0.23750E+00
   0.64151E+01   0.23748E+00
   0.64151E+01   0.23747E+00
   0.64126E+01   0.23755E+00
   0.64126E+01   0.23754E+00
   0.64126E+01   0.23752E+00
   0.64126E+01   0.23751E+00
   0.64126E+01   0.23750E+00
   0.64126E+01   0.23749E+00
   0.64126E+01   0.23748E+00
   0.64101E+01   0.23756E+00
   0.64101E+01   0.23755E+00
   0.64101E+01   0.23754E+00
   0.64101E+01   0.23753E+00
   0.64101E+01   0.23752E+00
   0.64101E+01   0.23751E+00
   0.64101E+01   0.23749E+00
   0.64076E+01   0.23758E+00
   0.64076E+01   0.23756E+00
   0.64076E+01   0.23755E+00
   0.64076E+01   0.23754E+00
   0.64076E+01   0.23753E+00
   0.64076E+01   0.23752E+00
   0.64076E+01   0.23751E+00
   0.64076E+01   0.23750E+00
   0.64051E+01   0.23758E+00
   0.64051E+01   0.23757E+00
   0.64051E+01   0.23756E+00
   0.64051E+01   0.23754E+00
   0.64051E+01   0.23753E+00
   0.64051E+01   0.23751E+00
   0.64051E+01   0.23751E+00
   0.64026E+01   0.23759E+00
   0.64026E+01   0.23758E+00
   0.64026E+01   0.23757E+00
   0.64026E+01   0.23755E+00
   0.64026E+01   0.23754E+00
   0.64026E+01   0.23752E+00
   0.64001E+01   0.23760E+00
   0.64001E+01   0.23760E+00
   0.64001E+01   0.23758E+00
   0.64001E+01   0.23757E+00
   0.64001E+01   0.23757E+00
   0.64001E+01   0.23756E+00
   0.64001E+01   0.23754E+00
   0.64001E+01   0.23752E+00
   0.63976E+01   0.23761E+00
   0.63976E+01   0.23759E+00
   0.63976E+01   0.23758E+00
   0.63976E+01   0.23756E+00
   0.63976E+01   0.23755E+00
   0.63976E+01   0.23754E+00
   0.63976E+01   0.23754E+00
   0.63976E+01   0.23753E+00
   0.63951E+01   0.23760E+00
   0.63951E+01   0.23759E+00
   0.63951E+01   0.23758E+00
   0.63951E+01   0.23757E+00
   0.63951E+01   0.23756E+00
   0.63951E+01   0.23755E+00
   0.63926E+01   0.23763E+00
   0.63926E+01   0.23761E+00
   0.63926E+01   0.23760E+00
   0.63926E+01   0.23759E+00
   0.63926E+01   0.23759E+00
   0.63926E+01   0.23757E+00
   0.63926E+01   0.23756E+00
   0.63901E+01   0.23764E+00
   0.63901E+01   0.23763E+00
   0.63901E+01   0.23761E+00
   0.63901E+01   0.23761E+00
   0.63901E+01   0.23760E+00
   0.63901E+01   0.23758E+00
   0.63901E+01   0.23757E+00
   0.63901E+01   0.23757E+00
   0.63876E+01   0.23764E+00
   0.63876E+01   0.23763E+00
   0.63876E+01   0.23762E+00
   0.63876E+01   0.23761E+00
   0.63876E+01   0.23759E+00
   0.63876E+01   0.23758E+00
   0.63876E+01   0.23757E+00
   0.63851E+01   0.23765E+00
   0.63851E+01   0.23764E+00
   0.63851E+01   0.23763E+00
   0.63851E+01   0.23762E+00
   0.63851E+01   0.23761E+00
   0.63851E+01   0.23760E+00
   0.63851E+01   0.23758E+00
   0.63826E+01   0.23767E+00
   0.63826E+01   0.23766E+00
   0.63826E+01   0.23764E+00
   0.63826E+01   0.23763E+00
   0.63826E+01   0.23762E+00
   0.63826E+01   0.23761E+00
   0.63801E+01   0.23769E+00
   0.63801E+01   0.23768E+00
   0.63801E+01   0.23766E+00
   0.63801E+01   0.23765E+00
   0.63801E+01   0.23763E+00
   0.63801E+01   0.23762E+00
   0.63801E+01   0.23762E+00
   0.63801E+01   0.23761E+00
   0.63776E+01   0.23769E+00
   0.63776E+01   0.23768E+00
   0.63776E+01   0.23767E+00
   0.63776E+01   0.23766E+00
   0.63776E+01   0.23765E+00
   0.63776E+01   0.23764E+00
   0.63776E+01   0.23763E+00
   0.63776E+01   0.23761E+00
   0.63751E+01   0.23769E+00
   0.63751E+01   0.23768E+00
   0.63751E+01   0.23767E+00
   0.63751E+01   0.23765E+00
   0.63751E+01   0.23764E+00
   0.63751E+01   0.23763E+00
   0.63726E+01   0.23770E+00
   0.63726E+01   0.23770E+00
   0.63726E+01   0.23767E+00
   0.63726E+01   0.23767E+00
   0.63726E+01   0.23766E+00
   0.63726E+01   0.23765E+00
   0.63726E+01   0.23764E+00
   0.63726E+01   0.23763E+00
   0.63701E+01   0.23771E+00
   0.63701E+01   0.23769E+00
   0.63701E+01   0.23768E+00
   0.63701E+01   0.23767E+00
   0.63701E+01   0.23767E+00
   0.63701E+01   0.23765E+00
   0.63701E+01   0.23763E+00
   0.63676E+01   0.23771E+00
   0.63676E+01   0.23770E+00
   0.63676E+01   0.23769E+00
   0.63676E+01   0.23768E+00
   0.63676E+01   0.23767E+00
   0.63676E+01   0.23766E+00
   0.63676E+01   0.23764E+00
   0.63651E+01   0.23773E+00
   0.63651E+01   0.23772E+00
   0.63651E+01   0.23771E+00
   0.63651E+01   0.23770E+00
   0.63651E+01   0.23769E+00
   0.63651E+01   0.23767E+00
   0.63651E+01   0.23766E+00
   0.63651E+01   0.23766E+00
   0.63626E+01   0.23773E+00
   0.63626E+01   0.23771E+00
   0.63626E+01   0.23770E+00
   0.63626E+01   0.23770E+00
   0.63626E+01   0.23769E+00
   0.63626E+01   0.23768E+00
   0.63626E+01   0.23767E+00
   0.63626E+01   0.23766E+00
   0.63601E+01   0.23774E+00
   0.63601E+01   0.23772E+00
   0.63601E+01   0.23771E+00
   0.63601E+01   0.23769E+00
   0.63601E+01   0.23768E+00
   0.63601E+01   0.23767E+00
   0.63601E+01   0.23767E+00
   0.63576E+01   0.23774E+00
   0.63576E+01   0.23773E+00
   0.63576E+01   0.23772E+00
   0.63576E+01   0.23771E+00
   0.63576E+01   0.23770E+00
   0.63576E+01   0.23769E+00
   0.63576E+01   0.23768E+00
   0.63551E+01   0.23776E+00
   0.63551E+01   0.23775E+00
   0.63551E+01   0.23774E+00
   0.63551E+01   0.23772E+00
   0.63551E+01   0.23771E+00
   0.63551E+01   0.23770E+00
   0.63551E+01   0.23769E+00
   0.63526E+01   0.23777E+00
   0.63526E+01   0.23775E+00
   0.63526E+01   0.23775E+00
   0.63526E+01   0.23774E+00
   0.63526E+01   0.23772E+00
   0.63526E+01   0.23771E+00
   0.63526E+01   0.23770E+00
   0.63501E+01   0.23778E+00
   0.63501E+01   0.23778E+00
   0.63501E+01   0.23777E+00
   0.63501E+01   0.23776E+00
   0.63501E+01   0.23775E+00
   0.63501E+01   0.23773E+00
   0.63501E+01   0.23771E+00
   0.63476E+01   0.23779E+00
   0.63476E+01   0.23778E+00
   0.63476E+01   0.23777E+00
   0.63476E+01   0.23776E+00
   0.63476E+01   0.23773E+00
   0.63476E+01   0.23773E+00
   0.63476E+01   0.23771E+00
   0.63476E+01   0.23771E+00
   0.63451E+01   0.23779E+00
   0.63451E+01   0.23778E+00
   0.63451E+01   0.23777E+00
   0.63451E+01   0.23776E+00
   0.63451E+01   0.23774E+00
   0.63451E+01   0.23773E+00
   0.63426E+01   0.23781E+00
   0.63426E+01   0.23780E+00
   0.63426E+01   0.23779E+00
   0.63426E+01   0.23778E+00
   0.63426E+01   0.23777E+00
   0.63426E+01   0.23776E+00
   0.63426E+01   0.23774E+00
   0.63426E+01   0.23772E+00
   0.63426E+01   0.23772E+00
   0.63401E+01   0.23781E+00
   0.63401E+01   0.23778E+00
   0.63401E+01   0.23777E+00
   0.63401E+01   0.23777E+00
   0.63401E+01   0.23776E+00
   0.63401E+01   0.23775E+00
   0.63401E+01   0.23773E+00
   0.63376E+01   0.23781E+00
   0.63376E+01   0.23780E+00
   0.63376E+01   0.23779E+00
   0.63376E+01   0.23778E+00
   0.63376E+01   0.23777E+00
   0.63376E+01   0.23776E+00
   0.63376E+01   0.23775E+00
   0.63351E+01   0.23783E+00
   0.63351E+01   0.23781E+00
   0.63351E+01   0.23780E+00
   0.63351E+01   0.23779E+00
   0.63351E+01   0.23778E+00
   0.63351E+01   0.23777E+00
   0.63351E+01   0.23776E+00
   0.63351E+01   0.23775E+00
   0.63326E+01   0.23783E+00
   0.63326E+01   0.23781E+00
   0.63326E+01   0.23780E+00
   0.63326E+01   0.23778E+00
   0.63326E+01   0.23777E+00
   0.63326E+01   0.23777E+00
   0.63326E+01   0.23775E+00
   0.63326E+01   0.23775E+00
   0.63301E+01   0.23783E+00
   0.63301E+01   0.23782E+00
   0.63301E+01   0.23781E+00
   0.63301E+01   0.23779E+00
   0.63301E+01   0.23778E+00
   0.63301E+01   0.23777E+00
   0.63301E+01   0.23776E+00
   0.63276E+01   0.23784E+00
   0.63276E+01   0.23783E+00
   0.63276E+01   0.23782E+00
   0.63276E+01   0.23781E+00
   0.63276E+01   0.23779E+00
   0.63276E+01   0.23778E+00
   0.63276E+01   0.23777E+00
   0.63276E+01   0.23776E+00
   0.63251E+01   0.23784E+00
   0.63251E+01   0.23783E+00
   0.63251E+01   0.23781E+00
   0.63251E+01   0.23780E+00
   0.63251E+01   0.23779E+00
   0.63251E+01   0.23778E+00
   0.63251E+01   0.23777E+00
   0.63251E+01   0.23776E+00
   0.63226E+01   0.23784E+00
   0.63226E+01   0.23783E+00
   0.63226E+01   0.23783E+00
   0.63226E+01   0.23781E+00
   0.63226E+01   0.23779E+00
   0.63226E+01   0.23779E+00
   0.63226E+01   0.23777E+00
   0.63201E+01   0.23785E+00
   0.63201E+01   0.23785E+00
   0.63201E+01   0.23783E+00
   0.63201E+01   0.23782E+00
   0.63201E+01   0.23781E+00
   0.63201E+01   0.23780E+00
   0.63201E+01   0.23778E+00
   0.63176E+01   0.23787E+00
   0.63176E+01   0.23785E+00
   0.63176E+01   0.23785E+00
   0.63176E+01   0.23783E+00
   0.63176E+01   0.23782E+00
   0.63176E+01   0.23780E+00
   0.63176E+01   0.23779E+00
   0.63176E+01   0.23778E+00
   0.63151E+01   0.23786E+00
   0.63151E+01   0.23785E+00
   0.63151E+01   0.23785E+00
   0.63151E+01   0.23784E+00
   0.63151E+01   0.23782E+00
   0.63151E+01   0.23781E+00
   0.63151E+01   0.23779E+00
   0.63126E+01   0.23787E+00
   0.63126E+01   0.23786E+00
   0.63126E+01   0.23785E+00
   0.63126E+01   0.23785E+00
   0.63126E+01   0.23783E+00
   0.63126E+01   0.23782E+00
   0.63126E+01   0.23782E+00
   0.63126E+01   0.23780E+00
   0.63101E+01   0.23789E+00
   0.63101E+01   0.23787E+00
   0.63101E+01   0.23785E+00
   0.63101E+01   0.23785E+00
   0.63101E+01   0.23783E+00
   0.63101E+01   0.23782E+00
   0.63101E+01   0.23781E+00
   0.63076E+01   0.23789E+00
   0.63076E+01   0.23788E+00
   0.63076E+01   0.23787E+00
   0.63076E+01   0.23786E+00
   0.63076E+01   0.23785E+00
   0.63076E+01   0.23784E+00
   0.63076E+01   0.23784E+00
   0.63076E+01   0.23782E+00
   0.63051E+01   0.23790E+00
   0.63051E+01   0.23789E+00
   0.63051E+01   0.23787E+00
   0.63051E+01   0.23786E+00
   0.63051E+01   0.23785E+00
   0.63051E+01   0.23784E+00
   0.63051E+01   0.23782E+00
   0.63026E+01   0.23790E+00
   0.63026E+01   0.23788E+00
   0.63026E+01   0.23787E+00
   0.63026E+01   0.23786E+00
   0.63026E+01   0.23785E+00
   0.63026E+01   0.23785E+00
   0.63026E+01   0.23783E+00
   0.63026E+01   0.23782E+00
   0.63001E+01   0.23790E+00
   0.63001E+01   0.23789E+00
   0.63001E+01   0.23788E+00
   0.63001E+01   0.23787E+00
   0.63001E+01   0.23787E+00
   0.63001E+01   0.23785E+00
   0.63001E+01   0.23784E+00
   0.63001E+01   0.23782E+00
   0.62976E+01   0.23791E+00
   0.62976E+01   0.23789E+00
   0.62976E+01   0.23788E+00
   0.62976E+01   0.23787E+00
   0.62976E+01   0.23785E+00
   0.62976E+01   0.23784E+00
   0.62976E+01   0.23783E+00
   0.62976E+01   0.23783E+00
   0.62951E+01   0.23791E+00
   0.62951E+01   0.23790E+00
   0.62951E+01   0.23788E+00
   0.62951E+01   0.23787E+00
   0.62951E+01   0.23785E+00
   0.62951E+01   0.23784E+00
   0.62926E+01   0.23792E+00
   0.62926E+01   0.23792E+00
   0.62926E+01   0.23791E+00
   0.62926E+01   0.23790E+00
   0.62926E+01   0.23789E+00
   0.62926E+01   0.23788E+00
   0.62926E+01   0.23787E+00
   0.62926E+01   0.23786E+00
   0.62926E+01   0.23785E+00
   0.62901E+01   0.23792E+00
   0.62901E+01   0.23791E+00
   0.62901E+01   0.23790E+00
   0.62901E+01   0.23789E+00
   0.62901E+01   0.23787E+00
   0.62901E+01   0.23786E+00
   0.62901E+01   0.23785E+00
   0.62901E+01   0.23784E+00
   0.62876E+01   0.23793E+00
   0.62876E+01   0.23791E+00
   0.62876E+01   0.23790E+00
   0.62876E+01   0.23789E+00
   0.62876E+01   0.23787E+00
   0.62876E+01   0.23786E+00
   0.62876E+01   0.23785E+00
   0.62851E+01   0.23793E+00
   0.62851E+01   0.23792E+00
   0.62851E+01   0.23791E+00
   0.62851E+01   0.23790E+00
   0.62851E+01   0.23788E+00
   0.62851E+01   0.23788E+00
   0.62851E+01   0.23787E+00
   0.62851E+01   0.23785E+00
   0.62826E+01   0.23793E+00
   0.62826E+01   0.23792E+00
   0.62826E+01   0.23791E+00
   0.62826E+01   0.23790E+00
   0.62826E+01   0.23789E+00
   0.62826E+01   0.23787E+00
   0.62826E+01   0.23785E+00
   0.62801E+01   0.23793E+00
   0.62801E+01   0.23793E+00
   0.62801E+01   0.23792E+00
   0.62801E+01   0.23791E+00
   0.62801E+01   0.23790E+00
   0.62801E+01   0.23789E+00
   0.62801E+01   0.23788E+00
   0.62801E+01   0.23787E+00
   0.62801E+01   0.23785E+00
   0.62776E+01   0.23793E+00
   0.62776E+01   0.23792E+00
   0.62776E+01   0.23791E+00
   0.62776E+01   0.23790E+00
   0.62776E+01   0.23789E+00
   0.62776E+01   0.23788E+00
   0.62776E+01   0.23787E+00
   0.62776E+01   0.23785E+00
   0.62751E+01   0.23793E+00
   0.62751E+01   0.23793E+00
   0.62751E+01   0.23790E+00
   0.62751E+01   0.23790E+00
   0.62751E+01   0.23789E+00
   0.62751E+01   0.23789E+00
   0.62751E+01   0.23788E+00
   0.62751E+01   0.23786E+00
   0.62726E+01   0.23793E+00
   0.62726E+01   0.23792E+00
   0.62726E+01   0.23791E+00
   0.62726E+01   0.23790E+00
   0.62726E+01   0.23789E+00
   0.62726E+01   0.23789E+00
   0.62726E+01   0.23786E+00
   0.62701E+01   0.23795E+00
   0.62701E+01   0.23794E+00
   0.62701E+01   0.23793E+00
   0.62701E+01   0.23792E+00
   0.62701E+01   0.23791E+00
   0.62701E+01   0.23790E+00
   0.62701E+01   0.23788E+00
   0.62701E+01   0.23787E+00
   0.62701E+01   0.23786E+00
   0.62676E+01   0.23795E+00
   0.62676E+01   0.23793E+00
   0.62676E+01   0.23791E+00
   0.62676E+01   0.23790E+00
   0.62676E+01   0.23789E+00
   0.62676E+01   0.23787E+00
   0.62651E+01   0.23796E+00
   0.62651E+01   0.23794E+00
   0.62651E+01   0.23793E+00
   0.62651E+01   0.23792E+00
   0.62651E+01   0.23791E+00
   0.62651E+01   0.23790E+00
   0.62651E+01   0.23789E+00
   0.62651E+01   0.23788E+00
   0.62651E+01   0.23787E+00
   0.62651E+01   0.23786E+00
   0.62626E+01   0.23794E+00
   0.62626E+01   0.23793E+00
   0.62626E+01   0.23792E+00
   0.62626E+01   0.23791E+00
   0.62626E+01   0.23790E+00
   0.62626E+01   0.23788E+00
   0.62626E+01   0.23788E+00
   0.62601E+01   0.23796E+00
   0.62601E+01   0.23795E+00
   0.62601E+01   0.23794E+00
   0.62601E+01   0.23792E+00
   0.62601E+01   0.23790E+00
   0.62601E+01   0.23789E+00
   0.62601E+01   0.23788E+00
   0.62576E+01   0.23796E+00
   0.62576E+01   0.23795E+00
   0.62576E+01   0.23794E+00
   0.62576E+01   0.23793E+00
   0.62576E+01   0.23791E+00
   0.62576E+01   0.23791E+00
   0.62576E+01   0.23790E+00
   0.62576E+01   0.23789E+00
   0.62551E+01   0.23797E+00
   0.62551E+01   0.23796E+00
   0.62551E+01   0.23794E+00
   0.62551E+01   0.23793E+00
   0.62551E+01   0.23792E+00
   0.62551E+01   0.23790E+00
   0.62551E+01   0.23790E+00
   0.62551E+01   0.23789E+00
   0.62526E+01   0.23797E+00
   0.62526E+01   0.23796E+00
   0.62526E+01   0.23795E+00
   0.62526E+01   0.23794E+00
   0.62526E+01   0.23793E+00
   0.62526E+01   0.23792E+00
   0.62526E+01   0.23791E+00
   0.62526E+01   0.23789E+00
   0.62501E+01   0.23797E+00
   0.62501E+01   0.23796E+00
   0.62501E+01   0.23794E+00
   0.62501E+01   0.23793E+00
   0.62501E+01   0.23792E+00
   0.62501E+01   0.23791E+00
   0.62501E+01   0.23790E+00
   0.62476E+01   0.23797E+00
   0.62476E+01   0.23796E+00
   0.62476E+01   0.23796E+00
   0.62476E+01   0.23795E+00
   0.62476E+01   0.23794E+00
   0.62476E+01   0.23792E+00
   0.62476E+01   0.23792E+00
   0.62476E+01   0.23790E+00
   0.62476E+01   0.23789E+00
   0.62451E+01   0.23798E+00
   0.62451E+01   0.23797E+00
   0.62451E+01   0.23795E+00
   0.62451E+01   0.23794E+00
   0.62451E+01   0.23793E+00
   0.62451E+01   0.23792E+00
   0.62451E+01   0.23791E+00
   0.62451E+01   0.23790E+00
   0.62451E+01   0.23789E+00
   0.62426E+01   0.23797E+00
   0.62426E+01   0.23796E+00
   0.62426E+01   0.23794E+00
   0.62426E+01   0.23792E+00
   0.62426E+01   0.23792E+00
   0.62426E+01   0.23791E+00
   0.62426E+01   0.23789E+00
   0.62401E+01   0.23797E+00
   0.62401E+01   0.23797E+00
   0.62401E+01   0.23796E+00
   0.62401E+01   0.23794E+00
   0.62401E+01   0.23794E+00
   0.62401E+01   0.23793E+00
   0.62401E+01   0.23792E+00
   0.62401E+01   0.23790E+00
   0.62376E+01   0.23798E+00
   0.62376E+01   0.23797E+00
   0.62376E+01   0.23795E+00
   0.62376E+01   0.23794E+00
   0.62376E+01   0.23793E+00
   0.62376E+01   0.23792E+00
   0.62376E+01   0.23791E+00
   0.62376E+01   0.23790E+00
   0.62351E+01   0.23798E+00
   0.62351E+01   0.23798E+00
   0.62351E+01   0.23797E+00
   0.62351E+01   0.23795E+00
   0.62351E+01   0.23794E+00
   0.62351E+01   0.23792E+00
   0.62351E+01   0.23791E+00
   0.62326E+01   0.23799E+00
   0.62326E+01   0.23798E+00
   0.62326E+01   0.23797E+00
   0.62326E+01   0.23796E+00
   0.62326E+01   0.23794E+00
   0.62326E+01   0.23793E+00
   0.62326E+01   0.23792E+00
   0.62326E+01   0.23791E+00
   0.62326E+01   0.23791E+00
   0.62301E+01   0.23798E+00
   0.62301E+01   0.23797E+00
   0.62301E+01   0.23796E+00
   0.62301E+01   0.23796E+00
   0.62301E+01   0.23794E+00
   0.62301E+01   0.23793E+00
   0.62301E+01   0.23791E+00
   0.62301E+01   0.23790E+00
   0.62276E+01   0.23799E+00
   0.62276E+01   0.23798E+00
   0.62276E+01   0.23796E+00
   0.62276E+01   0.23795E+00
   0.62276E+01   0.23795E+00
   0.62276E+01   0.23793E+00
   0.62276E+01   0.23792E+00
   0.62276E+01   0.23791E+00
   0.62251E+01   0.23799E+00
   0.62251E+01   0.23798E+00
   0.62251E+01   0.23796E+00
   0.62251E+01   0.23795E+00
   0.62251E+01   0.23794E+00
   0.62251E+01   0.23794E+00
   0.62251E+01   0.23793E+00
   0.62251E+01   0.23792E+00
   0.62251E+01   0.23791E+00
   0.62226E+01   0.23799E+00
   0.62226E+01   0.23798E+00
   0.62226E+01   0.23796E+00
   0.62226E+01   0.23795E+00
   0.62226E+01   0.23794E+00
   0.62226E+01   0.23793E+00
   0.62226E+01   0.23791E+00
   0.62201E+01   0.23799E+00
   0.62201E+01   0.23797E+00
   0.62201E+01   0.23796E+00
   0.62201E+01   0.23795E+00
   0.62201E+01   0.23794E+00
   0.62201E+01   0.23793E+00
   0.62201E+01   0.23792E+00
   0.62201E+01   0.23792E+00
   0.62201E+01   0.23790E+00
   0.62201E+01   0.23789E+00
   0.62176E+01   0.23798E+00
   0.62176E+01   0.23797E+00
   0.62176E+01   0.23795E+00
   0.62176E+01   0.23794E+00
   0.62176E+01   0.23792E+00
   0.62176E+01   0.23791E+00
   0.62176E+01   0.23790E+00
   0.62151E+01   0.23799E+00
   0.62151E+01   0.23797E+00
   0.62151E+01   0.23795E+00
   0.62151E+01   0.23795E+00
   0.62151E+01   0.23794E+00
   0.62151E+01   0.23792E+00
   0.62151E+01   0.23792E+00
   0.62151E+01   0.23790E+00
   0.62126E+01   0.23799E+00
   0.62126E+01   0.23798E+00
   0.62126E+01   0.23798E+00
   0.62126E+01   0.23794E+00
   0.62126E+01   0.23793E+00
   0.62126E+01   0.23793E+00
   0.62126E+01   0.23792E+00
   0.62126E+01   0.23791E+00
   0.62126E+01   0.23790E+00
   0.62101E+01   0.23798E+00
   0.62101E+01   0.23797E+00
   0.62101E+01   0.23796E+00
   0.62101E+01   0.23795E+00
   0.62101E+01   0.23794E+00
   0.62101E+01   0.23793E+00
   0.62101E+01   0.23792E+00
   0.62076E+01   0.23800E+00
   0.62076E+01   0.23799E+00
   0.62076E+01   0.23798E+00
   0.62076E+01   0.23797E+00
   0.62076E+01   0.23795E+00
   0.62076E+01   0.23794E+00
   0.62076E+01   0.23793E+00
   0.62076E+01   0.23791E+00
   0.62051E+01   0.23799E+00
   0.62051E+01   0.23798E+00
   0.62051E+01   0.23797E+00
   0.62051E+01   0.23796E+00
   0.62051E+01   0.23795E+00
   0.62051E+01   0.23793E+00
   0.62051E+01   0.23792E+00
   0.62051E+01   0.23790E+00
   0.62051E+01   0.23790E+00
   0.62026E+01   0.23798E+00
   0.62026E+01   0.23797E+00
   0.62026E+01   0.23796E+00
   0.62026E+01   0.23795E+00
   0.62026E+01   0.23794E+00
   0.62026E+01   0.23792E+00
   0.62026E+01   0.23792E+00
   0.62001E+01   0.23800E+00
   0.62001E+01   0.23798E+00
   0.62001E+01   0.23798E+00
   0.62001E+01   0.23796E+00
   0.62001E+01   0.23795E+00
   0.62001E+01   0.23794E+00
   0.62001E+01   0.23792E+00
   0.62001E+01   0.23791E+00
   0.62001E+01   0.23790E+00
   0.61976E+01   0.23799E+00
   0.61976E+01   0.23797E+00
   0.61976E+01   0.23796E+00
   0.61976E+01   0.23795E+00
   0.61976E+01   0.23794E+00
   0.61976E+01   0.23793E+00
   0.61976E+01   0.23792E+00
   0.61976E+01   0.23791E+00
   0.61976E+01   0.23790E+00
   0.61951E+01   0.23798E+00
   0.61951E+01   0.23796E+00
   0.61951E+01   0.23795E+00
   0.61951E+01   0.23794E+00
   0.61951E+01   0.23793E+00
   0.61951E+01   0.23792E+00
   0.61951E+01   0.23791E+00
   0.61926E+01   0.23799E+00
   0.61926E+01   0.23798E+00
   0.61926E+01   0.23797E+00
   0.61926E+01   0.23795E+00
   0.61926E+01   0.23795E+00
   0.61926E+01   0.23793E+00
   0.61926E+01   0.23792E+00
   0.61926E+01   0.23791E+00
   0.61926E+01   0.23790E+00
   0.61901E+01   0.23798E+00
   0.61901E+01   0.23797E+00
   0.61901E+01   0.23796E+00
   0.61901E+01   0.23795E+00
   0.61901E+01   0.23794E+00
   0.61901E+01   0.23793E+00
   0.61901E+01   0.23792E+00
   0.61901E+01   0.23791E+00
   0.61901E+01   0.23789E+00
   0.61876E+01   0.23798E+00
   0.61876E+01   0.23797E+00
   0.61876E+01   0.23795E+00
   0.61876E+01   0.23793E+00
   0.61876E+01   0.23792E+00
   0.61876E+01   0.23791E+00
   0.61876E+01   0.23790E+00
   0.61851E+01   0.23798E+00
   0.61851E+01   0.23797E+00
   0.61851E+01   0.23797E+00
   0.61851E+01   0.23796E+00
   0.61851E+01   0.23795E+00
   0.61851E+01   0.23793E+00
   0.61851E+01   0.23791E+00
   0.61851E+01   0.23790E+00
   0.61826E+01   0.23799E+00
   0.61826E+01   0.23798E+00
   0.61826E+01   0.23797E+00
   0.61826E+01   0.23795E+00
   0.61826E+01   0.23794E+00
   0.61826E+01   0.23793E+00
   0.61826E+01   0.23792E+00
   0.61826E+01   0.23791E+00
   0.61826E+01   0.23790E+00
   0.61801E+01   0.23798E+00
   0.61801E+01   0.23797E+00
   0.61801E+01   0.23796E+00
   0.61801E+01   0.23796E+00
   0.61801E+01   0.23795E+00
   0.61801E+01   0.23794E+00
   0.61801E+01   0.23791E+00
   0.61801E+01   0.23789E+00
   0.61801E+01   0.23788E+00
   0.61776E+01   0.23797E+00
   0.61776E+01   0.23796E+00
   0.61776E+01   0.23795E+00
   0.61776E+01   0.23794E+00
   0.61776E+01   0.23792E+00
   0.61776E+01   0.23791E+00
   0.61776E+01   0.23790E+00
   0.61776E+01   0.23789E+00
   0.61751E+01   0.23797E+00
   0.61751E+01   0.23796E+00
   0.61751E+01   0.23795E+00
   0.61751E+01   0.23794E+00
   0.61751E+01   0.23793E+00
   0.61751E+01   0.23792E+00
   0.61751E+01   0.23792E+00
   0.61751E+01   0.23790E+00
   0.61751E+01   0.23788E+00
   0.61726E+01   0.23796E+00
   0.61726E+01   0.23795E+00
   0.61726E+01   0.23794E+00
   0.61726E+01   0.23793E+00
   0.61726E+01   0.23792E+00
   0.61726E+01   0.23791E+00
   0.61726E+01   0.23790E+00
   0.61726E+01   0.23789E+00
   0.61701E+01   0.23797E+00
   0.61701E+01   0.23795E+00
   0.61701E+01   0.23795E+00
   0.61701E+01   0.23794E+00
   0.61701E+01   0.23793E+00
   0.61701E+01   0.23791E+00
   0.61701E+01   0.23790E+00
   0.61701E+01   0.23789E+00
   0.61701E+01   0.23788E+00
   0.61701E+01   0.23787E+00
   0.61676E+01   0.23795E+00
   0.61676E+01   0.23795E+00
   0.61676E+01   0.23793E+00
   0.61676E+01   0.23792E+00
   0.61676E+01   0.23790E+00
   0.61676E+01   0.23788E+00
   0.61676E+01   0.23788E+00
   0.61651E+01   0.23796E+00
   0.61651E+01   0.23795E+00
   0.61651E+01   0.23793E+00
   0.61651E+01   0.23792E+00
   0.61651E+01   0.23791E+00
   0.61651E+01   0.23790E+00
   0.61651E+01   0.23789E+00
   0.61651E+01   0.23788E+00
   0.61626E+01   0.23797E+00
   0.61626E+01   0.23796E+00
   0.61626E+01   0.23795E+00
   0.61626E+01   0.23793E+00
   0.61626E+01   0.23792E+00
   0.61626E+01   0.23790E+00
   0.61626E+01   0.23789E+00
   0.61626E+01   0.23788E+00
   0.61601E+01   0.23796E+00
   0.61601E+01   0.23795E+00
   0.61601E+01   0.23794E+00
   0.61601E+01   0.23793E+00
   0.61601E+01   0.23792E+00
   0.61601E+01   0.23791E+00
   0.61601E+01   0.23790E+00
   0.61601E+01   0.23788E+00
   0.61601E+01   0.23787E+00
   0.61601E+01   0.23786E+00
   0.61576E+01   0.23795E+00
   0.61576E+01   0.23793E+00
   0.61576E+01   0.23793E+00
   0.61576E+01   0.23793E+00
   0.61576E+01   0.23792E+00
   0.61576E+01   0.23790E+00
   0.61576E+01   0.23788E+00
   0.61551E+01   0.23796E+00
   0.61551E+01   0.23795E+00
   0.61551E+01   0.23794E+00
   0.61551E+01   0.23793E+00
   0.61551E+01   0.23792E+00
   0.61551E+01   0.23790E+00
   0.61551E+01   0.23789E+00
   0.61551E+01   0.23788E+00
   0.61551E+01   0.23787E+00
   0.61526E+01   0.23795E+00
   0.61526E+01   0.23794E+00
   0.61526E+01   0.23793E+00
   0.61526E+01   0.23792E+00
   0.61526E+01   0.23790E+00
   0.61526E+01   0.23790E+00
   0.61526E+01   0.23788E+00
   0.61526E+01   0.23787E+00
   0.61501E+01   0.23795E+00
   0.61501E+01   0.23794E+00
   0.61501E+01   0.23793E+00
   0.61501E+01   0.23792E+00
   0.61501E+01   0.23791E+00
   0.61501E+01   0.23790E+00
   0.61501E+01   0.23788E+00
   0.61501E+01   0.23788E+00
   0.61501E+01   0.23787E+00
   0.61501E+01   0.23785E+00
   0.61476E+01   0.23794E+00
   0.61476E+01   0.23792E+00
   0.61476E+01   0.23791E+00
   0.61476E+01   0.23790E+00
   0.61476E+01   0.23789E+00
   0.61476E+01   0.23788E+00
   0.61476E+01   0.23787E+00
   0.61476E+01   0.23787E+00
   0.61476E+01   0.23785E+00
   0.61451E+01   0.23793E+00
   0.61451E+01   0.23793E+00
   0.61451E+01   0.23792E+00
   0.61451E+01   0.23791E+00
   0.61451E+01   0.23789E+00
   0.61451E+01   0.23787E+00
   0.61451E+01   0.23785E+00
   0.61451E+01   0.23785E+00
   0.61426E+01   0.23792E+00
   0.61426E+01   0.23791E+00
   0.61426E+01   0.23790E+00
   0.61426E+01   0.23789E+00
   0.61426E+01   0.23788E+00
   0.61426E+01   0.23786E+00
   0.61426E+01   0.23785E+00
   0.61426E+01   0.23784E+00
   0.61426E+01   0.23784E+00
   0.61401E+01   0.23793E+00
   0.61401E+01   0.23792E+00
   0.61401E+01   0.23791E+00
   0.61401E+01   0.23789E+00
   0.61401E+01   0.23787E+00
   0.61401E+01   0.23786E+00
   0.61401E+01   0.23784E+00
   0.61376E+01   0.23793E+00
   0.61376E+01   0.23792E+00
   0.61376E+01   0.23791E+00
   0.61376E+01   0.23790E+00
   0.61376E+01   0.23789E+00
   0.61376E+01   0.23788E+00
   0.61376E+01   0.23786E+00
   0.61376E+01   0.23785E+00
   0.61376E+01   0.23784E+00
   0.61351E+01   0.23793E+00
   0.61351E+01   0.23792E+00
   0.61351E+01   0.23791E+00
   0.61351E+01   0.23790E+00
   0.61351E+01   0.23789E+00
   0.61351E+01   0.23788E+00
   0.61351E+01   0.23786E+00
   0.61351E+01   0.23786E+00
   0.61351E+01   0.23784E+00
   0.61351E+01   0.23783E+00
   0.61326E+01   0.23791E+00
   0.61326E+01   0.23790E+00
   0.61326E+01   0.23788E+00
   0.61326E+01   0.23787E+00
   0.61326E+01   0.23786E+00
   0.61326E+01   0.23785E+00
   0.61326E+01   0.23784E+00
   0.61326E+01   0.23783E+00
   0.61301E+01   0.23791E+00
   0.61301E+01   0.23790E+00
   0.61301E+01   0.23789E+00
   0.61301E+01   0.23787E+00
   0.61301E+01   0.23787E+00
   0.61301E+01   0.23786E+00
   0.61301E+01   0.23784E+00
   0.61301E+01   0.23783E+00
   0.61301E+01   0.23782E+00
   0.61301E+01   0.23780E+00
   0.61276E+01   0.23789E+00
   0.61276E+01   0.23787E+00
   0.61276E+01   0.23787E+00
   0.61276E+01   0.23786E+00
   0.61276E+01   0.23784E+00
   0.61276E+01   0.23783E+00
   0.61276E+01   0.23782E+00
   0.61276E+01   0.23781E+00
   0.61251E+01   0.23789E+00
   0.61251E+01   0.23788E+00
   0.61251E+01   0.23787E+00
   0.61251E+01   0.23786E+00
   0.61251E+01   0.23785E+00
   0.61251E+01   0.23783E+00
   0.61251E+01   0.23782E+00
   0.61251E+01   0.23781E+00
   0.61251E+01   0.23781E+00
   0.61226E+01   0.23789E+00
   0.61226E+01   0.23788E+00
   0.61226E+01   0.23787E+00
   0.61226E+01   0.23787E+00
   0.61226E+01   0.23785E+00
   0.61226E+01   0.23784E+00
   0.61226E+01   0.23782E+00
   0.61226E+01   0.23781E+00
   0.61226E+01   0.23780E+00
   0.61201E+01   0.23788E+00
   0.61201E+01   0.23787E+00
   0.61201E+01   0.23785E+00
   0.61201E+01   0.23784E+00
   0.61201E+01   0.23783E+00
   0.61201E+01   0.23782E+00
   0.61201E+01   0.23781E+00
   0.61201E+01   0.23780E+00
   0.61201E+01   0.23779E+00
   0.61176E+01   0.23788E+00
   0.61176E+01   0.23787E+00
   0.61176E+01   0.23786E+00
   0.61176E+01   0.23785E+00
   0.61176E+01   0.23783E+00
   0.61176E+01   0.23782E+00
   0.61176E+01   0.23781E+00
   0.61176E+01   0.23779E+00
   0.61176E+01   0.23778E+00
   0.61176E+01   0.23777E+00
   0.61151E+01   0.23785E+00
   0.61151E+01   0.23784E+00
   0.61151E+01   0.23783E+00
   0.61151E+01   0.23782E+00
   0.61151E+01   0.23781E+00
   0.61151E+01   0.23780E+00
   0.61126E+01   0.23787E+00
   0.61126E+01   0.23786E+00
   0.61126E+01   0.23786E+00
   0.61126E+01   0.23785E+00
   0.61126E+01   0.23784E+00
   0.61126E+01   0.23783E+00
   0.61126E+01   0.23782E+00
   0.61126E+01   0.23780E+00
   0.61126E+01   0.23778E+00
   0.61126E+01   0.23777E+00
   0.61101E+01   0.23786E+00
   0.61101E+01   0.23785E+00
   0.61101E+01   0.23783E+00
   0.61101E+01   0.23781E+00
   0.61101E+01   0.23781E+00
   0.61101E+01   0.23780E+00
   0.61101E+01   0.23778E+00
   0.61101E+01   0.23777E+00
   0.61101E+01   0.23777E+00
   0.61076E+01   0.23785E+00
   0.61076E+01   0.23785E+00
   0.61076E+01   0.23783E+00
   0.61076E+01   0.23782E+00
   0.61076E+01   0.23780E+00
   0.61076E+01   0.23779E+00
   0.61076E+01   0.23778E+00
   0.61076E+01   0.23776E+00
   0.61076E+01   0.23775E+00
   0.61051E+01   0.23784E+00
   0.61051E+01   0.23783E+00
   0.61051E+01   0.23781E+00
   0.61051E+01   0.23781E+00
   0.61051E+01   0.23780E+00
   0.61051E+01   0.23778E+00
   0.61051E+01   0.23777E+00
   0.61051E+01   0.23777E+00
   0.61026E+01   0.23785E+00
   0.61026E+01   0.23784E+00
   0.61026E+01   0.23783E+00
   0.61026E+01   0.23781E+00
   0.61026E+01   0.23780E+00
   0.61026E+01   0.23779E+00
   0.61026E+01   0.23778E+00
   0.61026E+01   0.23776E+00
   0.61026E+01   0.23776E+00
   0.61026E+01   0.23775E+00
   0.61001E+01   0.23783E+00
   0.61001E+01   0.23782E+00
   0.61001E+01   0.23781E+00
   0.61001E+01   0.23779E+00
   0.61001E+01   0.23778E+00
   0.61001E+01   0.23777E+00
   0.61001E+01   0.23775E+00
   0.61001E+01   0.23774E+00
   0.60976E+01   0.23783E+00
   0.60976E+01   0.23782E+00
   0.60976E+01   0.23781E+00
   0.60976E+01   0.23780E+00
   0.60976E+01   0.23779E+00
   0.60976E+01   0.23777E+00
   0.60976E+01   0.23775E+00
   0.60976E+01   0.23774E+00
   0.60976E+01   0.23773E+00
   0.60951E+01   0.23782E+00
   0.60951E+01   0.23781E+00
   0.60951E+01   0.23780E+00
   0.60951E+01   0.23779E+00
   0.60951E+01   0.23778E+00
   0.60951E+01   0.23777E+00
   0.60951E+01   0.23776E+00
   0.60951E+01   0.23775E+00
   0.60951E+01   0.23774E+00
   0.60926E+01   0.23782E+00
   0.60926E+01   0.23781E+00
   0.60926E+01   0.23780E+00
   0.60926E+01   0.23779E+00
   0.60926E+01   0.23778E+00
   0.60926E+01   0.23776E+00
   0.60926E+01   0.23774E+00
   0.60926E+01   0.23773E+00
   0.60926E+01   0.23772E+00
   0.60901E+01   0.23780E+00
   0.60901E+01   0.23779E+00
   0.60901E+01   0.23778E+00
   0.60901E+01   0.23778E+00
   0.60901E+01   0.23777E+00
   0.60901E+01   0.23776E+00
   0.60901E+01   0.23775E+00
   0.60901E+01   0.23774E+00
   0.60901E+01   0.23772E+00
   0.60901E+01   0.23771E+00
   0.60876E+01   0.23779E+00
   0.60876E+01   0.23778E+00
   0.60876E+01   0.23776E+00
   0.60876E+01   0.23775E+00
   0.60876E+01   0.23774E+00
   0.60876E+01   0.23774E+00
   0.60876E+01   0.23773E+00
   0.60876E+01   0.23771E+00
   0.60851E+01   0.23780E+00
   0.60851E+01   0.23778E+00
   0.60851E+01   0.23776E+00
   0.60851E+01   0.23776E+00
   0.60851E+01   0.23775E+00
   0.60851E+01   0.23774E+00
   0.60851E+01   0.23772E+00
   0.60851E+01   0.23771E+00
   0.60851E+01   0.23771E+00
   0.60826E+01   0.23779E+00
   0.60826E+01   0.23778E+00
   0.60826E+01   0.23776E+00
   0.60826E+01   0.23775E+00
   0.60826E+01   0.23774E+00
   0.60826E+01   0.23771E+00
   0.60826E+01   0.23771E+00
   0.60826E+01   0.23770E+00
   0.60826E+01   0.23769E+00
   0.60801E+01   0.23777E+00
   0.60801E+01   0.23776E+00
   0.60801E+01   0.23775E+00
   0.60801E+01   0.23774E+00
   0.60801E+01   0.23773E+00
   0.60801E+01   0.23772E+00
   0.60801E+01   0.23771E+00
   0.60801E+01   0.23769E+00
   0.60801E+01   0.23768E+00
   0.60801E+01   0.23767E+00
   0.60801E+01   0.23767E+00
   0.60776E+01   0.23776E+00
   0.60776E+01   0.23775E+00
   0.60776E+01   0.23773E+00
   0.60776E+01   0.23771E+00
   0.60776E+01   0.23771E+00
   0.60776E+01   0.23769E+00
   0.60776E+01   0.23768E+00
   0.60776E+01   0.23767E+00
   0.60776E+01   0.23766E+00
   0.60751E+01   0.23774E+00
   0.60751E+01   0.23773E+00
   0.60751E+01   0.23772E+00
   0.60751E+01   0.23771E+00
   0.60751E+01   0.23770E+00
   0.60751E+01   0.23769E+00
   0.60751E+01   0.23768E+00
   0.60751E+01   0.23766E+00
   0.60726E+01   0.23775E+00
   0.60726E+01   0.23773E+00
   0.60726E+01   0.23772E+00
   0.60726E+01   0.23771E+00
   0.60726E+01   0.23770E+00
   0.60726E+01   0.23768E+00
   0.60726E+01   0.23769E+00
   0.60726E+01   0.23767E+00
   0.60726E+01   0.23765E+00
   0.60701E+01   0.23773E+00
   0.60701E+01   0.23772E+00
   0.60701E+01   0.23771E+00
   0.60701E+01   0.23770E+00
   0.60701E+01   0.23769E+00
   0.60701E+01   0.23768E+00
   0.60701E+01   0.23767E+00
   0.60701E+01   0.23766E+00
   0.60701E+01   0.23764E+00
   0.60701E+01   0.23763E+00
   0.60676E+01   0.23772E+00
   0.60676E+01   0.23771E+00
   0.60676E+01   0.23769E+00
   0.60676E+01   0.23768E+00
   0.60676E+01   0.23767E+00
   0.60676E+01   0.23766E+00
   0.60676E+01   0.23765E+00
   0.60676E+01   0.23763E+00
   0.60651E+01   0.23773E+00
   0.60651E+01   0.23771E+00
   0.60651E+01   0.23770E+00
   0.60651E+01   0.23769E+00
   0.60651E+01   0.23768E+00
   0.60651E+01   0.23767E+00
   0.60651E+01   0.23765E+00
   0.60651E+01   0.23765E+00
   0.60651E+01   0.23763E+00
   0.60651E+01   0.23762E+00
   0.60651E+01   0.23761E+00
   0.60626E+01   0.23769E+00
   0.60626E+01   0.23768E+00
   0.60626E+01   0.23766E+00
   0.60626E+01   0.23765E+00
   0.60626E+01   0.23764E+00
   0.60626E+01   0.23763E+00
   0.60626E+01   0.23762E+00
   0.60626E+01   0.23761E+00
   0.60626E+01   0.23761E+00
   0.60601E+01   0.23769E+00
   0.60601E+01   0.23768E+00
   0.60601E+01   0.23767E+00
   0.60601E+01   0.23765E+00
   0.60601E+01   0.23765E+00
   0.60601E+01   0.23763E+00
   0.60601E+01   0.23762E+00
   0.60601E+01   0.23761E+00
   0.60601E+01   0.23760E+00
   0.60601E+01   0.23759E+00
   0.60576E+01   0.23767E+00
   0.60576E+01   0.23766E+00
   0.60576E+01   0.23765E+00
   0.60576E+01   0.23764E+00
   0.60576E+01   0.23763E+00
   0.60576E+01   0.23761E+00
   0.60576E+01   0.23760E+00
   0.60551E+01   0.23768E+00
   0.60551E+01   0.23768E+00
   0.60551E+01   0.23766E+00
   0.60551E+01   0.23765E+00
   0.60551E+01   0.23764E+00
   0.60551E+01   0.23764E+00
   0.60551E+01   0.23764E+00
   0.60551E+01   0.23763E+00
   0.60551E+01   0.23760E+00
   0.60551E+01   0.23759E+00
   0.60551E+01   0.23757E+00
   0.60526E+01   0.23765E+00
   0.60526E+01   0.23764E+00
   0.60526E+01   0.23763E+00
   0.60526E+01   0.23762E+00
   0.60526E+01   0.23761E+00
   0.60526E+01   0.23760E+00
   0.60526E+01   0.23758E+00
   0.60526E+01   0.23757E+00
   0.60526E+01   0.23756E+00
   0.60501E+01   0.23765E+00
   0.60501E+01   0.23764E+00
   0.60501E+01   0.23762E+00
   0.60501E+01   0.23761E+00
   0.60501E+01   0.23760E+00
   0.60501E+01   0.23759E+00
   0.60501E+01   0.23759E+00
   0.60501E+01   0.23758E+00
   0.60476E+01   0.23766E+00
   0.60476E+01   0.23764E+00
   0.60476E+01   0.23763E+00
   0.60476E+01   0.23762E+00
   0.60476E+01   0.23761E+00
   0.60476E+01   0.23760E+00
   0.60476E+01   0.23758E+00
   0.60476E+01   0.23756E+00
   0.60476E+01   0.23756E+00
   0.60476E+01   0.23756E+00
   0.60451E+01   0.23764E+00
   0.60451E+01   0.23762E+00
   0.60451E+01   0.23760E+00
   0.60451E+01   0.23759E+00
   0.60451E+01   0.23758E+00
   0.60451E+01   0.23758E+00
   0.60451E+01   0.23756E+00
   0.60451E+01   0.23756E+00
   0.60451E+01   0.23755E+00
   0.60451E+01   0.23754E+00
   0.60451E+01   0.23753E+00
   0.60426E+01   0.23761E+00
   0.60426E+01   0.23760E+00
   0.60426E+01   0.23758E+00
   0.60426E+01   0.23757E+00
   0.60426E+01   0.23756E+00
   0.60426E+01   0.23754E+00
   0.60426E+01   0.23753E+00
   0.60426E+01   0.23751E+00
   0.60401E+01   0.23760E+00
   0.60401E+01   0.23759E+00
   0.60401E+01   0.23759E+00
   0.60401E+01   0.23758E+00
   0.60401E+01   0.23757E+00
   0.60401E+01   0.23755E+00
   0.60401E+01   0.23754E+00
   0.60401E+01   0.23752E+00
   0.60401E+01   0.23751E+00
   0.60376E+01   0.23760E+00
   0.60376E+01   0.23758E+00
   0.60376E+01   0.23758E+00
   0.60376E+01   0.23757E+00
   0.60376E+01   0.23756E+00
   0.60376E+01   0.23754E+00
   0.60376E+01   0.23753E+00
   0.60376E+01   0.23752E+00
   0.60376E+01   0.23751E+00
   0.60376E+01   0.23750E+00
   0.60351E+01   0.23758E+00
   0.60351E+01   0.23757E+00
   0.60351E+01   0.23756E+00
   0.60351E+01   0.23755E+00
   0.60351E+01   0.23754E+00
   0.60351E+01   0.23753E+00
   0.60351E+01   0.23752E+00
   0.60351E+01   0.23751E+00
   0.60351E+01   0.23749E+00
   0.60351E+01   0.23749E+00
   0.60326E+01   0.23757E+00
   0.60326E+01   0.23756E+00
   0.60326E+01   0.23755E+00
   0.60326E+01   0.23754E+00
   0.60326E+01   0.23752E+00
   0.60326E+01   0.23751E+00
   0.60326E+01   0.23750E+00
   0.60326E+01   0.23750E+00
   0.60326E+01   0.23748E+00
   0.60326E+01   0.23748E+00
   0.60301E+01   0.23755E+00
   0.60301E+01   0.23753E+00
   0.60301E+01   0.23752E+00
   0.60301E+01   0.23751E+00
   0.60301E+01   0.23750E+00
   0.60301E+01   0.23750E+00
   0.60301E+01   0.23748E+00
   0.60301E+01   0.23747E+00
   0.60276E+01   0.23755E+00
   0.60276E+01   0.23754E+00
   0.60276E+01   0.23753E+00
   0.60276E+01   0.23751E+00
   0.60276E+01   0.23750E+00
   0.60276E+01   0.23749E+00
   0.60276E+01   0.23748E+00
   0.60276E+01   0.23747E+00
   0.60276E+01   0.23746E+00
   0.60276E+01   0.23745E+00
   0.60251E+01   0.23754E+00
   0.60251E+01   0.23753E+00
   0.60251E+01   0.23752E+00
   0.60251E+01   0.23751E+00
   0.60251E+01   0.23749E+00
   0.60251E+01   0.23748E+00
   0.60251E+01   0.23747E+00
   0.60251E+01   0.23745E+00
   0.60251E+01   0.23744E+00
   0.60226E+01   0.23753E+00
   0.60226E+01   0.23752E+00
   0.60226E+01   0.23752E+00
   0.60226E+01   0.23751E+00
   0.60226E+01   0.23749E+00
   0.60226E+01   0.23747E+00
   0.60226E+01   0.23746E+00
   0.60226E+01   0.23744E+00
   0.60226E+01   0.23743E+00
   0.60226E+01   0.23742E+00
   0.60201E+01   0.23750E+00
   0.60201E+01   0.23749E+00
   0.60201E+01   0.23749E+00
   0.60201E+01   0.23748E+00
   0.60201E+01   0.23747E+00
   0.60201E+01   0.23746E+00
   0.60201E+01   0.23745E+00
   0.60201E+01   0.23743E+00
   0.60201E+01   0.23742E+00
   0.60201E+01   0.23741E+00
   0.60176E+01   0.23750E+00
   0.60176E+01   0.23748E+00
   0.60176E+01   0.23747E+00
   0.60176E+01   0.23746E+00
   0.60176E+01   0.23745E+00
   0.60176E+01   0.23744E+00
   0.60176E+01   0.23743E+00
   0.60176E+01   0.23742E+00
   0.60176E+01   0.23740E+00
   0.60151E+01   0.23749E+00
   0.60151E+01   0.23748E+00
   0.60151E+01   0.23747E+00
   0.60151E+01   0.23745E+00
   0.60151E+01   0.23744E+00
   0.60151E+01   0.23743E+00
   0.60151E+01   0.23742E+00
   0.60151E+01   0.23741E+00
   0.60151E+01   0.23740E+00
   0.60151E+01   0.23738E+00
   0.60126E+01   0.23746E+00
   0.60126E+01   0.23745E+00
   0.60126E+01   0.23744E+00
   0.60126E+01   0.23743E+00
   0.60126E+01   0.23742E+00
   0.60126E+01   0.23741E+00
   0.60126E+01   0.23740E+00
   0.60126E+01   0.23740E+00
   0.60126E+01   0.23738E+00
   0.60126E+01   0.23737E+00
   0.60101E+01   0.23745E+00
   0.60101E+01   0.23744E+00
   0.60101E+01   0.23743E+00
   0.60101E+01   0.23742E+00
   0.60101E+01   0.23740E+00
   0.60101E+01   0.23739E+00
   0.60101E+01   0.23738E+00
   0.60101E+01   0.23736E+00
   0.60101E+01   0.23736E+00
   0.60076E+01   0.23745E+00
   0.60076E+01   0.23744E+00
   0.60076E+01   0.23744E+00
   0.60076E+01   0.23742E+00
   0.60076E+01   0.23741E+00
   0.60076E+01   0.23739E+00
   0.60076E+01   0.23738E+00
   0.60076E+01   0.23736E+00
   0.60076E+01   0.23735E+00
   0.60076E+01   0.23735E+00
   0.60076E+01   0.23733E+00
   0.60051E+01   0.23741E+00
   0.60051E+01   0.23740E+00
   0.60051E+01   0.23739E+00
   0.60051E+01   0.23738E+00
   0.60051E+01   0.23737E+00
   0.60051E+01   0.23736E+00
   0.60051E+01   0.23735E+00
   0.60051E+01   0.23734E+00
   0.60051E+01   0.23732E+00
   0.60026E+01   0.23741E+00
   0.60026E+01   0.23739E+00
   0.60026E+01   0.23738E+00
   0.60026E+01   0.23738E+00
   0.60026E+01   0.23737E+00
   0.60026E+01   0.23736E+00
   0.60026E+01   0.23735E+00
   0.60026E+01   0.23734E+00
   0.60026E+01   0.23733E+00
   0.60026E+01   0.23732E+00
   0.60026E+01   0.23731E+00
   0.60001E+01   0.23739E+00
   0.60001E+01   0.23738E+00
   0.60001E+01   0.23737E+00
   0.60001E+01   0.23736E+00
   0.60001E+01   0.23734E+00
   0.60001E+01   0.23733E+00
   0.60001E+01   0.23732E+00
   0.60001E+01   0.23730E+00
   0.60001E+01   0.23729E+00
   0.60001E+01   0.23728E+00
   0.59976E+01   0.23736E+00
   0.59976E+01   0.23736E+00
   0.59976E+01   0.23734E+00
   0.59976E+01   0.23733E+00
   0.59976E+01   0.23732E+00
   0.59976E+01   0.23731E+00
   0.59976E+01   0.23730E+00
   0.59976E+01   0.23729E+00
   0.59976E+01   0.23728E+00
   0.59951E+01   0.23737E+00
   0.59951E+01   0.23736E+00
   0.59951E+01   0.23735E+00
   0.59951E+01   0.23734E+00
   0.59951E+01   0.23733E+00
   0.59951E+01   0.23731E+00
   0.59951E+01   0.23730E+00
   0.59951E+01   0.23729E+00
   0.59951E+01   0.23728E+00
   0.59951E+01   0.23727E+00
   0.59926E+01   0.23736E+00
   0.59926E+01   0.23735E+00
   0.59926E+01   0.23733E+00
   0.59926E+01   0.23732E+00
   0.59926E+01   0.23731E+00
   0.59926E+01   0.23729E+00
   0.59926E+01   0.23727E+00
   0.59926E+01   0.23727E+00
   0.59926E+01   0.23726E+00
   0.59901E+01   0.23734E+00
   0.59926E+01   0.23723E+00
   0.59901E+01   0.23732E+00
   0.59901E+01   0.23732E+00
   0.59901E+01   0.23731E+00
   0.59901E+01   0.23729E+00
   0.59901E+01   0.23728E+00
   0.59901E+01   0.23728E+00
   0.59901E+01   0.23726E+00
   0.59901E+01   0.23725E+00
   0.59876E+01   0.23733E+00
   0.59876E+01   0.23731E+00
   0.59876E+01   0.23731E+00
   0.59876E+01   0.23729E+00
   0.59876E+01   0.23728E+00
   0.59876E+01   0.23727E+00
   0.59876E+01   0.23727E+00
   0.59876E+01   0.23725E+00
   0.59876E+01   0.23724E+00
   0.59876E+01   0.23722E+00
   0.59851E+01   0.23731E+00
   0.59851E+01   0.23730E+00
   0.59851E+01   0.23729E+00
   0.59851E+01   0.23728E+00
   0.59851E+01   0.23727E+00
   0.59851E+01   0.23725E+00
   0.59851E+01   0.23724E+00
   0.59851E+01   0.23724E+00
   0.59851E+01   0.23723E+00
   0.59851E+01   0.23721E+00
   0.59851E+01   0.23720E+00
   0.59826E+01   0.23729E+00
   0.59826E+01   0.23727E+00
   0.59826E+01   0.23727E+00
   0.59826E+01   0.23724E+00
   0.59826E+01   0.23724E+00
   0.59826E+01   0.23723E+00
   0.59826E+01   0.23722E+00
   0.59826E+01   0.23720E+00
   0.59801E+01   0.23728E+00
   0.59801E+01   0.23727E+00
   0.59801E+01   0.23727E+00
   0.59801E+01   0.23726E+00
   0.59801E+01   0.23725E+00
   0.59801E+01   0.23723E+00
   0.59801E+01   0.23722E+00
   0.59801E+01   0.23720E+00
   0.59801E+01   0.23719E+00
   0.59801E+01   0.23719E+00
   0.59801E+01   0.23718E+00
   0.59801E+01   0.23717E+00
   0.59776E+01   0.23726E+00
   0.59776E+01   0.23725E+00
   0.59776E+01   0.23724E+00
   0.59776E+01   0.23722E+00
   0.59776E+01   0.23721E+00
   0.59776E+01   0.23719E+00
   0.59776E+01   0.23718E+00
   0.59776E+01   0.23717E+00
   0.59776E+01   0.23716E+00
   0.59751E+01   0.23724E+00
   0.59751E+01   0.23723E+00
   0.59751E+01   0.23721E+00
   0.59751E+01   0.23720E+00
   0.59751E+01   0.23720E+00
   0.59751E+01   0.23718E+00
   0.59751E+01   0.23718E+00
   0.59751E+01   0.23715E+00
   0.59751E+01   0.23714E+00
   0.59751E+01   0.23713E+00
   0.59726E+01   0.23722E+00
   0.59726E+01   0.23721E+00
   0.59726E+01   0.23721E+00
   0.59726E+01   0.23719E+00
   0.59726E+01   0.23718E+00
   0.59726E+01   0.23718E+00
   0.59726E+01   0.23717E+00
   0.59726E+01   0.23716E+00
   0.59726E+01   0.23715E+00
   0.59726E+01   0.23713E+00
   0.59726E+01   0.23711E+00
   0.59701E+01   0.23720E+00
   0.59701E+01   0.23719E+00
   0.59701E+01   0.23718E+00
   0.59701E+01   0.23716E+00
   0.59701E+01   0.23715E+00
   0.59701E+01   0.23714E+00
   0.59701E+01   0.23713E+00
   0.59701E+01   0.23711E+00
   0.59701E+01   0.23710E+00
   0.59676E+01   0.23719E+00
   0.59676E+01   0.23717E+00
   0.59676E+01   0.23716E+00
   0.59676E+01   0.23715E+00
   0.59676E+01   0.23714E+00
   0.59676E+01   0.23713E+00
   0.59676E+01   0.23712E+00
   0.59676E+01   0.23711E+00
   0.59676E+01   0.23710E+00
   0.59676E+01   0.23709E+00
   0.59676E+01   0.23709E+00
   0.59676E+01   0.23708E+00
   0.59651E+01   0.23717E+00
   0.59651E+01   0.23716E+00
   0.59651E+01   0.23715E+00
   0.59651E+01   0.23713E+00
   0.59651E+01   0.23711E+00
   0.59651E+01   0.23710E+00
   0.59651E+01   0.23708E+00
   0.59651E+01   0.23707E+00
   0.59626E+01   0.23715E+00
   0.59626E+01   0.23715E+00
   0.59626E+01   0.23714E+00
   0.59626E+01   0.23712E+00
   0.59626E+01   0.23711E+00
   0.59626E+01   0.23710E+00
   0.59626E+01   0.23709E+00
   0.59626E+01   0.23708E+00
   0.59626E+01   0.23707E+00
   0.59626E+01   0.23705E+00
   0.59601E+01   0.23714E+00
   0.59601E+01   0.23713E+00
   0.59601E+01   0.23712E+00
   0.59601E+01   0.23711E+00
   0.59601E+01   0.23710E+00
   0.59601E+01   0.23709E+00
   0.59601E+01   0.23709E+00
   0.59601E+01   0.23708E+00
   0.59601E+01   0.23707E+00
   0.59601E+01   0.23706E+00
   0.59601E+01   0.23704E+00
   0.59576E+01   0.23713E+00
   0.59576E+01   0.23712E+00
   0.59576E+01   0.23710E+00
   0.59576E+01   0.23708E+00
   0.59576E+01   0.23707E+00
   0.59576E+01   0.23706E+00
   0.59576E+01   0.23704E+00
   0.59576E+01   0.23703E+00
   0.59576E+01   0.23702E+00
   0.59576E+01   0.23701E+00
   0.59551E+01   0.23709E+00
   0.59551E+01   0.23709E+00
   0.59551E+01   0.23708E+00
   0.59551E+01   0.23707E+00
   0.59551E+01   0.23705E+00
   0.59551E+01   0.23704E+00
   0.59551E+01   0.23703E+00
   0.59551E+01   0.23702E+00
   0.59551E+01   0.23701E+00
   0.59551E+01   0.23700E+00
   0.59551E+01   0.23699E+00
   0.59551E+01   0.23698E+00
   0.59526E+01   0.23707E+00
   0.59526E+01   0.23705E+00
   0.59526E+01   0.23705E+00
   0.59526E+01   0.23703E+00
   0.59526E+01   0.23703E+00
   0.59526E+01   0.23701E+00
   0.59526E+01   0.23700E+00
   0.59526E+01   0.23698E+00
   0.59526E+01   0.23697E+00
   0.59501E+01   0.23706E+00
   0.59501E+01   0.23705E+00
   0.59501E+01   0.23703E+00
   0.59501E+01   0.23701E+00
   0.59501E+01   0.23701E+00
   0.59501E+01   0.23700E+00
   0.59501E+01   0.23698E+00
   0.59501E+01   0.23698E+00
   0.59501E+01   0.23696E+00
   0.59501E+01   0.23695E+00
   0.59501E+01   0.23694E+00
   0.59476E+01   0.23703E+00
   0.59476E+01   0.23702E+00
   0.59476E+01   0.23702E+00
   0.59476E+01   0.23701E+00
   0.59476E+01   0.23699E+00
   0.59476E+01   0.23698E+00
   0.59476E+01   0.23697E+00
   0.59476E+01   0.23696E+00
   0.59476E+01   0.23694E+00
   0.59476E+01   0.23693E+00
   0.59451E+01   0.23701E+00
   0.59451E+01   0.23701E+00
   0.59451E+01   0.23700E+00
   0.59451E+01   0.23698E+00
   0.59451E+01   0.23697E+00
   0.59451E+01   0.23696E+00
   0.59451E+01   0.23695E+00
   0.59451E+01   0.23693E+00
   0.59451E+01   0.23691E+00
   0.59451E+01   0.23691E+00
   0.59426E+01   0.23699E+00
   0.59426E+01   0.23698E+00
   0.59426E+01   0.23697E+00
   0.59426E+01   0.23696E+00
   0.59426E+01   0.23695E+00
   0.59426E+01   0.23694E+00
   0.59426E+01   0.23693E+00
   0.59426E+01   0.23693E+00
   0.59426E+01   0.23691E+00
   0.59426E+01   0.23690E+00
   0.59401E+01   0.23698E+00
   0.59401E+01   0.23697E+00
   0.59401E+01   0.23696E+00
   0.59401E+01   0.23695E+00
   0.59401E+01   0.23694E+00
   0.59401E+01   0.23692E+00
   0.59401E+01   0.23691E+00
   0.59401E+01   0.23690E+00
   0.59401E+01   0.23689E+00
   0.59401E+01   0.23688E+00
   0.59401E+01   0.23687E+00
   0.59401E+01   0.23686E+00
   0.59376E+01   0.23694E+00
   0.59376E+01   0.23692E+00
   0.59376E+01   0.23691E+00
   0.59376E+01   0.23690E+00
   0.59376E+01   0.23689E+00
   0.59376E+01   0.23688E+00
   0.59376E+01   0.23687E+00
   0.59376E+01   0.23686E+00
   0.59376E+01   0.23685E+00
   0.59376E+01   0.23684E+00
   0.59351E+01   0.23692E+00
   0.59351E+01   0.23692E+00
   0.59351E+01   0.23691E+00
   0.59351E+01   0.23689E+00
   0.59351E+01   0.23688E+00
   0.59351E+01   0.23686E+00
   0.59351E+01   0.23686E+00
   0.59351E+01   0.23684E+00
   0.59351E+01   0.23683E+00
   0.59351E+01   0.23682E+00
   0.59351E+01   0.23681E+00
   0.59326E+01   0.23689E+00
   0.59326E+01   0.23689E+00
   0.59326E+01   0.23687E+00
   0.59326E+01   0.23686E+00
   0.59326E+01   0.23685E+00
   0.59326E+01   0.23684E+00
   0.59326E+01   0.23683E+00
   0.59326E+01   0.23682E+00
   0.59326E+01   0.23680E+00
   0.59301E+01   0.23689E+00
   0.59301E+01   0.23687E+00
   0.59301E+01   0.23687E+00
   0.59301E+01   0.23686E+00
   0.59301E+01   0.23684E+00
   0.59301E+01   0.23683E+00
   0.59301E+01   0.23683E+00
   0.59301E+01   0.23682E+00
   0.59301E+01   0.23680E+00
   0.59301E+01   0.23679E+00
   0.59301E+01   0.23677E+00
   0.59276E+01   0.23686E+00
   0.59276E+01   0.23686E+00
   0.59276E+01   0.23685E+00
   0.59276E+01   0.23683E+00
   0.59276E+01   0.23682E+00
   0.59276E+01   0.23680E+00
   0.59276E+01   0.23680E+00
   0.59276E+01   0.23678E+00
   0.59276E+01   0.23678E+00
   0.59276E+01   0.23677E+00
   0.59276E+01   0.23675E+00
   0.59251E+01   0.23683E+00
   0.59251E+01   0.23682E+00
   0.59251E+01   0.23681E+00
   0.59251E+01   0.23680E+00
   0.59251E+01   0.23679E+00
   0.59251E+01   0.23678E+00
   0.59251E+01   0.23677E+00
   0.59251E+01   0.23676E+00
   0.59251E+01   0.23676E+00
   0.59251E+01   0.23673E+00
   0.59226E+01   0.23683E+00
   0.59226E+01   0.23681E+00
   0.59226E+01   0.23681E+00
   0.59226E+01   0.23679E+00
   0.59226E+01   0.23677E+00
   0.59226E+01   0.23676E+00
   0.59226E+01   0.23675E+00
   0.59226E+01   0.23674E+00
   0.59226E+01   0.23673E+00
   0.59226E+01   0.23672E+00
   0.59226E+01   0.23671E+00
   0.59201E+01   0.23680E+00
   0.59201E+01   0.23678E+00
   0.59201E+01   0.23677E+00
   0.59201E+01   0.23676E+00
   0.59201E+01   0.23676E+00
   0.59201E+01   0.23674E+00
   0.59201E+01   0.23673E+00
   0.59201E+01   0.23672E+00
   0.59201E+01   0.23671E+00
   0.59176E+01   0.23679E+00
   0.59176E+01   0.23678E+00
   0.59176E+01   0.23677E+00
   0.59176E+01   0.23676E+00
   0.59176E+01   0.23675E+00
   0.59176E+01   0.23674E+00
   0.59176E+01   0.23673E+00
   0.59176E+01   0.23672E+00
   0.59176E+01   0.23670E+00
   0.59176E+01   0.23669E+00
   0.59176E+01   0.23668E+00
   0.59176E+01   0.23667E+00
   0.59151E+01   0.23676E+00
   0.59151E+01   0.23675E+00
   0.59151E+01   0.23674E+00
   0.59151E+01   0.23672E+00
   0.59151E+01   0.23670E+00
   0.59151E+01   0.23670E+00
   0.59151E+01   0.23669E+00
   0.59151E+01   0.23668E+00
   0.59151E+01   0.23667E+00
   0.59151E+01   0.23666E+00
   0.59151E+01   0.23664E+00
   0.59126E+01   0.23673E+00
   0.59126E+01   0.23671E+00
   0.59126E+01   0.23670E+00
   0.59126E+01   0.23670E+00
   0.59126E+01   0.23668E+00
   0.59126E+01   0.23667E+00
   0.59126E+01   0.23666E+00
   0.59126E+01   0.23665E+00
   0.59126E+01   0.23664E+00
   0.59126E+01   0.23662E+00
   0.59126E+01   0.23662E+00
   0.59126E+01   0.23662E+00
   0.59101E+01   0.23671E+00
   0.59101E+01   0.23669E+00
   0.59101E+01   0.23668E+00
   0.59101E+01   0.23666E+00
   0.59101E+01   0.23665E+00
   0.59101E+01   0.23664E+00
   0.59101E+01   0.23663E+00
   0.59101E+01   0.23662E+00
   0.59101E+01   0.23660E+00
   0.59076E+01   0.23669E+00
   0.59076E+01   0.23667E+00
   0.59076E+01   0.23666E+00
   0.59076E+01   0.23665E+00
   0.59076E+01   0.23665E+00
   0.59076E+01   0.23663E+00
   0.59076E+01   0.23662E+00
   0.59076E+01   0.23659E+00
   0.59076E+01   0.23659E+00
   0.59076E+01   0.23658E+00
   0.59051E+01   0.23667E+00
   0.59051E+01   0.23666E+00
   0.59051E+01   0.23664E+00
   0.59051E+01   0.23664E+00
   0.59051E+01   0.23663E+00
   0.59051E+01   0.23661E+00
   0.59051E+01   0.23661E+00
   0.59051E+01   0.23660E+00
   0.59051E+01   0.23659E+00
   0.59051E+01   0.23659E+00
   0.59051E+01   0.23658E+00
   0.59051E+01   0.23655E+00
   0.59026E+01   0.23664E+00
   0.59026E+01   0.23663E+00
   0.59026E+01   0.23662E+00
   0.59026E+01   0.23660E+00
   0.59026E+01   0.23659E+00
   0.59026E+01   0.23657E+00
   0.59026E+01   0.23656E+00
   0.59026E+01   0.23655E+00
   0.59026E+01   0.23654E+00
   0.59026E+01   0.23653E+00
   0.59026E+01   0.23652E+00
   0.59001E+01   0.23661E+00
   0.59001E+01   0.23661E+00
   0.59001E+01   0.23659E+00
   0.59001E+01   0.23657E+00
   0.59001E+01   0.23655E+00
   0.59001E+01   0.23654E+00
   0.59001E+01   0.23653E+00
   0.59001E+01   0.23652E+00
   0.59001E+01   0.23652E+00
   0.58976E+01   0.23660E+00
   0.58976E+01   0.23660E+00
   0.58976E+01   0.23659E+00
   0.58976E+01   0.23658E+00
   0.58976E+01   0.23657E+00
   0.58976E+01   0.23656E+00
   0.58976E+01   0.23654E+00
   0.58976E+01   0.23653E+00
   0.58976E+01   0.23653E+00
   0.58976E+01   0.23652E+00
   0.58976E+01   0.23650E+00
   0.58976E+01   0.23649E+00
   0.58951E+01   0.23658E+00
   0.58951E+01   0.23656E+00
   0.58951E+01   0.23655E+00
   0.58951E+01   0.23654E+00
   0.58951E+01   0.23653E+00
   0.58951E+01   0.23652E+00
   0.58951E+01   0.23651E+00
   0.58951E+01   0.23651E+00
   0.58951E+01   0.23649E+00
   0.58951E+01   0.23648E+00
   0.58951E+01   0.23646E+00
   0.58926E+01   0.23654E+00
   0.58926E+01   0.23653E+00
   0.58926E+01   0.23652E+00
   0.58926E+01   0.23651E+00
   0.58926E+01   0.23650E+00
   0.58926E+01   0.23648E+00
   0.58926E+01   0.23648E+00
   0.58926E+01   0.23647E+00
   0.58926E+01   0.23646E+00
   0.58926E+01   0.23645E+00
   0.58926E+01   0.23644E+00
   0.58901E+01   0.23652E+00
   0.58901E+01   0.23651E+00
   0.58901E+01   0.23651E+00
   0.58901E+01   0.23650E+00
   0.58901E+01   0.23649E+00
   0.58901E+01   0.23647E+00
   0.58901E+01   0.23646E+00
   0.58901E+01   0.23644E+00
   0.58901E+01   0.23643E+00
   0.58901E+01   0.23642E+00
   0.58901E+01   0.23641E+00
   0.58876E+01   0.23650E+00
   0.58876E+01   0.23650E+00
   0.58876E+01   0.23647E+00
   0.58876E+01   0.23646E+00
   0.58876E+01   0.23644E+00
   0.58876E+01   0.23643E+00
   0.58876E+01   0.23643E+00
   0.58876E+01   0.23642E+00
   0.58876E+01   0.23641E+00
   0.58876E+01   0.23639E+00
   0.58876E+01   0.23638E+00
   0.58851E+01   0.23646E+00
   0.58851E+01   0.23646E+00
   0.58851E+01   0.23644E+00
   0.58851E+01   0.23643E+00
   0.58851E+01   0.23643E+00
   0.58851E+01   0.23642E+00
   0.58851E+01   0.23640E+00
   0.58851E+01   0.23639E+00
   0.58851E+01   0.23638E+00
   0.58851E+01   0.23636E+00
   0.58851E+01   0.23635E+00
   0.58826E+01   0.23644E+00
   0.58826E+01   0.23642E+00
   0.58826E+01   0.23641E+00
   0.58826E+01   0.23640E+00
   0.58826E+01   0.23639E+00
   0.58826E+01   0.23638E+00
   0.58826E+01   0.23637E+00
   0.58826E+01   0.23636E+00
   0.58826E+01   0.23635E+00
   0.58826E+01   0.23634E+00
   0.58826E+01   0.23632E+00
   0.58801E+01   0.23641E+00
   0.58801E+01   0.23640E+00
   0.58801E+01   0.23639E+00
   0.58801E+01   0.23639E+00
   0.58801E+01   0.23637E+00
   0.58801E+01   0.23636E+00
   0.58801E+01   0.23635E+00
   0.58801E+01   0.23634E+00
   0.58801E+01   0.23633E+00
   0.58801E+01   0.23631E+00
   0.58776E+01   0.23640E+00
   0.58801E+01   0.23630E+00
   0.58776E+01   0.23638E+00
   0.58776E+01   0.23637E+00
   0.58776E+01   0.23636E+00
   0.58776E+01   0.23634E+00
   0.58776E+01   0.23634E+00
   0.58776E+01   0.23632E+00
   0.58776E+01   0.23632E+00
   0.58776E+01   0.23630E+00
   0.58776E+01   0.23630E+00
   0.58776E+01   0.23629E+00
   0.58751E+01   0.23637E+00
   0.58751E+01   0.23636E+00
   0.58751E+01   0.23634E+00
   0.58751E+01   0.23633E+00
   0.58751E+01   0.23632E+00
   0.58751E+01   0.23631E+00
   0.58751E+01   0.23629E+00
   0.58751E+01   0.23627E+00
   0.58751E+01   0.23627E+00
   0.58751E+01   0.23626E+00
   0.58751E+01   0.23625E+00
   0.58751E+01   0.23624E+00
   0.58726E+01   0.23633E+00
   0.58726E+01   0.23632E+00
   0.58726E+01   0.23631E+00
   0.58726E+01   0.23629E+00
   0.58726E+01   0.23628E+00
   0.58726E+01   0.23628E+00
   0.58726E+01   0.23627E+00
   0.58726E+01   0.23626E+00
   0.58726E+01   0.23626E+00
   0.58726E+01   0.23624E+00
   0.58726E+01   0.23622E+00
   0.58701E+01   0.23631E+00
   0.58701E+01   0.23630E+00
   0.58701E+01   0.23628E+00
   0.58701E+01   0.23627E+00
   0.58701E+01   0.23626E+00
   0.58701E+01   0.23625E+00
   0.58701E+01   0.23624E+00
   0.58701E+01   0.23622E+00
   0.58701E+01   0.23621E+00
   0.58701E+01   0.23620E+00
   0.58701E+01   0.23619E+00
   0.58701E+01   0.23618E+00
   0.58676E+01   0.23626E+00
   0.58676E+01   0.23625E+00
   0.58676E+01   0.23624E+00
   0.58676E+01   0.23623E+00
   0.58676E+01   0.23622E+00
   0.58676E+01   0.23621E+00
   0.58676E+01   0.23620E+00
   0.58676E+01   0.23619E+00
   0.58676E+01   0.23617E+00
   0.58651E+01   0.23625E+00
   0.58651E+01   0.23625E+00
   0.58651E+01   0.23624E+00
   0.58651E+01   0.23624E+00
   0.58651E+01   0.23623E+00
   0.58651E+01   0.23622E+00
   0.58651E+01   0.23620E+00
   0.58651E+01   0.23619E+00
   0.58651E+01   0.23616E+00
   0.58651E+01   0.23615E+00
   0.58651E+01   0.23615E+00
   0.58651E+01   0.23614E+00
   0.58651E+01   0.23613E+00
   0.58651E+01   0.23613E+00
   0.58626E+01   0.23621E+00
   0.58626E+01   0.23620E+00
   0.58626E+01   0.23619E+00
   0.58626E+01   0.23617E+00
   0.58626E+01   0.23616E+00
   0.58626E+01   0.23615E+00
   0.58626E+01   0.23614E+00
   0.58626E+01   0.23613E+00
   0.58626E+01   0.23612E+00
   0.58626E+01   0.23611E+00
   0.58626E+01   0.23610E+00
   0.58601E+01   0.23620E+00
   0.58601E+01   0.23618E+00
   0.58601E+01   0.23616E+00
   0.58601E+01   0.23615E+00
   0.58601E+01   0.23614E+00
   0.58601E+01   0.23613E+00
   0.58601E+01   0.23612E+00
   0.58601E+01   0.23611E+00
   0.58601E+01   0.23610E+00
   0.58601E+01   0.23609E+00
   0.58601E+01   0.23608E+00
   0.58576E+01   0.23616E+00
   0.58576E+01   0.23615E+00
   0.58576E+01   0.23614E+00
   0.58576E+01   0.23613E+00
   0.58576E+01   0.23612E+00
   0.58576E+01   0.23610E+00
   0.58576E+01   0.23608E+00
   0.58576E+01   0.23607E+00
   0.58576E+01   0.23606E+00
   0.58576E+01   0.23605E+00
   0.58576E+01   0.23604E+00
   0.58551E+01   0.23613E+00
   0.58551E+01   0.23612E+00
   0.58551E+01   0.23611E+00
   0.58551E+01   0.23610E+00
   0.58551E+01   0.23609E+00
   0.58551E+01   0.23607E+00
   0.58551E+01   0.23605E+00
   0.58551E+01   0.23604E+00
   0.58551E+01   0.23603E+00
   0.58551E+01   0.23602E+00
   0.58551E+01   0.23601E+00
   0.58551E+01   0.23600E+00
   0.58526E+01   0.23609E+00
   0.58526E+01   0.23609E+00
   0.58526E+01   0.23608E+00
   0.58526E+01   0.23607E+00
   0.58526E+01   0.23606E+00
   0.58526E+01   0.23604E+00
   0.58526E+01   0.23604E+00
   0.58526E+01   0.23602E+00
   0.58526E+01   0.23601E+00
   0.58526E+01   0.23600E+00
   0.58526E+01   0.23599E+00
   0.58501E+01   0.23608E+00
   0.58501E+01   0.23606E+00
   0.58501E+01   0.23605E+00
   0.58501E+01   0.23604E+00
   0.58501E+01   0.23603E+00
   0.58501E+01   0.23601E+00
   0.58501E+01   0.23600E+00
   0.58501E+01   0.23599E+00
   0.58501E+01   0.23598E+00
   0.58501E+01   0.23597E+00
   0.58501E+01   0.23596E+00
   0.58476E+01   0.23605E+00
   0.58476E+01   0.23604E+00
   0.58476E+01   0.23602E+00
   0.58476E+01   0.23601E+00
   0.58476E+01   0.23600E+00
   0.58476E+01   0.23599E+00
   0.58476E+01   0.23597E+00
   0.58476E+01   0.23597E+00
   0.58476E+01   0.23596E+00
   0.58476E+01   0.23595E+00
   0.58476E+01   0.23593E+00
   0.58476E+01   0.23591E+00
   0.58451E+01   0.23601E+00
   0.58451E+01   0.23600E+00
   0.58451E+01   0.23599E+00
   0.58451E+01   0.23598E+00
   0.58451E+01   0.23597E+00
   0.58451E+01   0.23596E+00
   0.58451E+01   0.23594E+00
   0.58451E+01   0.23593E+00
   0.58451E+01   0.23591E+00
   0.58451E+01   0.23590E+00
   0.58451E+01   0.23590E+00
   0.58451E+01   0.23589E+00
   0.58451E+01   0.23588E+00
   0.58426E+01   0.23596E+00
   0.58426E+01   0.23595E+00
   0.58426E+01   0.23595E+00
   0.58426E+01   0.23593E+00
   0.58426E+01   0.23592E+00
   0.58426E+01   0.23591E+00
   0.58426E+01   0.23590E+00
   0.58426E+01   0.23588E+00
   0.58426E+01   0.23587E+00
   0.58426E+01   0.23587E+00
   0.58426E+01   0.23585E+00
   0.58401E+01   0.23594E+00
   0.58401E+01   0.23593E+00
   0.58401E+01   0.23592E+00
   0.58401E+01   0.23591E+00
   0.58401E+01   0.23590E+00
   0.58401E+01   0.23588E+00
   0.58401E+01   0.23588E+00
   0.58401E+01   0.23586E+00
   0.58401E+01   0.23585E+00
   0.58401E+01   0.23584E+00
   0.58401E+01   0.23584E+00
   0.58401E+01   0.23583E+00
   0.58401E+01   0.23582E+00
   0.58376E+01   0.23590E+00
   0.58376E+01   0.23588E+00
   0.58376E+01   0.23588E+00
   0.58376E+01   0.23587E+00
   0.58376E+01   0.23586E+00
   0.58376E+01   0.23584E+00
   0.58376E+01   0.23584E+00
   0.58376E+01   0.23582E+00
   0.58376E+01   0.23581E+00
   0.58376E+01   0.23580E+00
   0.58351E+01   0.23589E+00
   0.58351E+01   0.23587E+00
   0.58351E+01   0.23586E+00
   0.58351E+01   0.23584E+00
   0.58351E+01   0.23584E+00
   0.58351E+01   0.23582E+00
   0.58351E+01   0.23581E+00
   0.58351E+01   0.23580E+00
   0.58351E+01   0.23578E+00
   0.58351E+01   0.23577E+00
   0.58351E+01   0.23576E+00
   0.58326E+01   0.23585E+00
   0.58326E+01   0.23583E+00
   0.58326E+01   0.23583E+00
   0.58326E+01   0.23582E+00
   0.58326E+01   0.23581E+00
   0.58326E+01   0.23581E+00
   0.58326E+01   0.23580E+00
   0.58326E+01   0.23578E+00
   0.58326E+01   0.23577E+00
   0.58326E+01   0.23576E+00
   0.58326E+01   0.23575E+00
   0.58326E+01   0.23573E+00
   0.58301E+01   0.23582E+00
   0.58301E+01   0.23581E+00
   0.58301E+01   0.23580E+00
   0.58301E+01   0.23579E+00
   0.58301E+01   0.23578E+00
   0.58301E+01   0.23577E+00
   0.58301E+01   0.23575E+00
   0.58301E+01   0.23574E+00
   0.58301E+01   0.23574E+00
   0.58301E+01   0.23573E+00
   0.58301E+01   0.23571E+00
   0.58301E+01   0.23570E+00
   0.58301E+01   0.23570E+00
   0.58301E+01   0.23569E+00
   0.58276E+01   0.23578E+00
   0.58276E+01   0.23575E+00
   0.58276E+01   0.23574E+00
   0.58276E+01   0.23573E+00
   0.58276E+01   0.23572E+00
   0.58276E+01   0.23571E+00
   0.58276E+01   0.23570E+00
   0.58276E+01   0.23569E+00
   0.58276E+01   0.23568E+00
   0.58276E+01   0.23567E+00
   0.58251E+01   0.23575E+00
   0.58251E+01   0.23574E+00
   0.58251E+01   0.23572E+00
   0.58251E+01   0.23572E+00
   0.58251E+01   0.23570E+00
   0.58251E+01   0.23570E+00
   0.58251E+01   0.23569E+00
   0.58251E+01   0.23567E+00
   0.58251E+01   0.23566E+00
   0.58251E+01   0.23566E+00
   0.58251E+01   0.23564E+00
   0.58251E+01   0.23563E+00
   0.58226E+01   0.23572E+00
   0.58226E+01   0.23570E+00
   0.58226E+01   0.23568E+00
   0.58226E+01   0.23568E+00
   0.58226E+01   0.23567E+00
   0.58226E+01   0.23566E+00
   0.58226E+01   0.23565E+00
   0.58226E+01   0.23564E+00
   0.58226E+01   0.23563E+00
   0.58226E+01   0.23561E+00
   0.58226E+01   0.23560E+00
   0.58201E+01   0.23569E+00
   0.58201E+01   0.23569E+00
   0.58201E+01   0.23567E+00
   0.58201E+01   0.23566E+00
   0.58201E+01   0.23565E+00
   0.58201E+01   0.23564E+00
   0.58201E+01   0.23563E+00
   0.58201E+01   0.23561E+00
   0.58201E+01   0.23561E+00
   0.58201E+01   0.23559E+00
   0.58201E+01   0.23558E+00
   0.58176E+01   0.23567E+00
   0.58176E+01   0.23566E+00
   0.58176E+01   0.23566E+00
   0.58176E+01   0.23564E+00
   0.58176E+01   0.23563E+00
   0.58176E+01   0.23563E+00
   0.58176E+01   0.23562E+00
   0.58176E+01   0.23561E+00
   0.58176E+01   0.23559E+00
   0.58176E+01   0.23558E+00
   0.58176E+01   0.23557E+00
   0.58176E+01   0.23555E+00
   0.58176E+01   0.23553E+00
   0.58176E+01   0.23552E+00
   0.58151E+01   0.23562E+00
   0.58151E+01   0.23561E+00
   0.58151E+01   0.23559E+00
   0.58151E+01   0.23558E+00
   0.58151E+01   0.23557E+00
   0.58151E+01   0.23555E+00
   0.58151E+01   0.23554E+00
   0.58151E+01   0.23553E+00
   0.58151E+01   0.23552E+00
   0.58151E+01   0.23551E+00
   0.58151E+01   0.23551E+00
   0.58126E+01   0.23559E+00
   0.58126E+01   0.23558E+00
   0.58126E+01   0.23557E+00
   0.58126E+01   0.23555E+00
   0.58126E+01   0.23553E+00
   0.58126E+01   0.23552E+00
   0.58126E+01   0.23552E+00
   0.58126E+01   0.23551E+00
   0.58126E+01   0.23550E+00
   0.58126E+01   0.23549E+00
   0.58126E+01   0.23548E+00
   0.58126E+01   0.23546E+00
   0.58101E+01   0.23555E+00
   0.58101E+01   0.23555E+00
   0.58101E+01   0.23554E+00
   0.58101E+01   0.23553E+00
   0.58101E+01   0.23551E+00
   0.58101E+01   0.23550E+00
   0.58101E+01   0.23550E+00
   0.58101E+01   0.23548E+00
   0.58101E+01   0.23547E+00
   0.58101E+01   0.23546E+00
   0.58101E+01   0.23545E+00
   0.58101E+01   0.23543E+00
   0.58076E+01   0.23552E+00
   0.58076E+01   0.23550E+00
   0.58076E+01   0.23549E+00
   0.58076E+01   0.23548E+00
   0.58076E+01   0.23547E+00
   0.58076E+01   0.23547E+00
   0.58076E+01   0.23546E+00
   0.58076E+01   0.23545E+00
   0.58076E+01   0.23543E+00
   0.58076E+01   0.23542E+00
   0.58076E+01   0.23541E+00
   0.58076E+01   0.23539E+00
   0.58051E+01   0.23548E+00
   0.58051E+01   0.23547E+00
   0.58051E+01   0.23546E+00
   0.58051E+01   0.23545E+00
   0.58051E+01   0.23544E+00
   0.58051E+01   0.23543E+00
   0.58051E+01   0.23542E+00
   0.58051E+01   0.23541E+00
   0.58051E+01   0.23539E+00
   0.58051E+01   0.23539E+00
   0.58051E+01   0.23538E+00
   0.58051E+01   0.23537E+00
   0.58051E+01   0.23536E+00
   0.58026E+01   0.23546E+00
   0.58026E+01   0.23545E+00
   0.58026E+01   0.23544E+00
   0.58026E+01   0.23543E+00
   0.58026E+01   0.23542E+00
   0.58026E+01   0.23540E+00
   0.58026E+01   0.23539E+00
   0.58026E+01   0.23538E+00
   0.58026E+01   0.23536E+00
   0.58026E+01   0.23535E+00
   0.58026E+01   0.23534E+00
   0.58026E+01   0.23533E+00
   0.58001E+01   0.23542E+00
   0.58001E+01   0.23540E+00
   0.58001E+01   0.23539E+00
   0.58001E+01   0.23538E+00
   0.58001E+01   0.23537E+00
   0.58001E+01   0.23536E+00
   0.58001E+01   0.23534E+00
   0.58001E+01   0.23533E+00
   0.58001E+01   0.23532E+00
   0.58001E+01   0.23531E+00
   0.58001E+01   0.23530E+00
   0.58001E+01   0.23529E+00
   0.57976E+01   0.23538E+00
   0.57976E+01   0.23536E+00
   0.57976E+01   0.23534E+00
   0.57976E+01   0.23534E+00
   0.57976E+01   0.23533E+00
   0.57976E+01   0.23531E+00
   0.57976E+01   0.23531E+00
   0.57976E+01   0.23529E+00
   0.57976E+01   0.23528E+00
   0.57976E+01   0.23527E+00
   0.57976E+01   0.23526E+00
   0.57976E+01   0.23525E+00
   0.57976E+01   0.23525E+00
   0.57951E+01   0.23535E+00
   0.57951E+01   0.23533E+00
   0.57951E+01   0.23531E+00
   0.57951E+01   0.23530E+00
   0.57951E+01   0.23529E+00
   0.57951E+01   0.23528E+00
   0.57951E+01   0.23527E+00
   0.57951E+01   0.23525E+00
   0.57951E+01   0.23524E+00
   0.57951E+01   0.23523E+00
   0.57951E+01   0.23522E+00
   0.57926E+01   0.23531E+00
   0.57926E+01   0.23529E+00
   0.57926E+01   0.23528E+00
   0.57926E+01   0.23527E+00
   0.57926E+01   0.23526E+00
   0.57926E+01   0.23525E+00
   0.57926E+01   0.23524E+00
   0.57926E+01   0.23524E+00
   0.57926E+01   0.23521E+00
   0.57926E+01   0.23520E+00
   0.57926E+01   0.23519E+00
   0.57926E+01   0.23518E+00
   0.57901E+01   0.23527E+00
   0.57901E+01   0.23526E+00
   0.57901E+01   0.23525E+00
   0.57901E+01   0.23523E+00
   0.57901E+01   0.23522E+00
   0.57901E+01   0.23521E+00
   0.57901E+01   0.23520E+00
   0.57901E+01   0.23520E+00
   0.57901E+01   0.23518E+00
   0.57901E+01   0.23517E+00
   0.57901E+01   0.23516E+00
   0.57901E+01   0.23515E+00
   0.57901E+01   0.23515E+00
   0.57876E+01   0.23524E+00
   0.57876E+01   0.23523E+00
   0.57876E+01   0.23522E+00
   0.57876E+01   0.23521E+00
   0.57876E+01   0.23520E+00
   0.57876E+01   0.23518E+00
   0.57876E+01   0.23517E+00
   0.57876E+01   0.23515E+00
   0.57876E+01   0.23514E+00
   0.57876E+01   0.23513E+00
   0.57876E+01   0.23512E+00
   0.57876E+01   0.23511E+00
   0.57876E+01   0.23510E+00
   0.57851E+01   0.23518E+00
   0.57851E+01   0.23517E+00
   0.57851E+01   0.23515E+00
   0.57851E+01   0.23515E+00
   0.57851E+01   0.23514E+00
   0.57851E+01   0.23512E+00
   0.57851E+01   0.23512E+00
   0.57851E+01   0.23511E+00
   0.57851E+01   0.23510E+00
   0.57851E+01   0.23509E+00
   0.57851E+01   0.23508E+00
   0.57851E+01   0.23506E+00
   0.57851E+01   0.23505E+00
   0.57826E+01   0.23514E+00
   0.57826E+01   0.23513E+00
   0.57826E+01   0.23512E+00
   0.57826E+01   0.23511E+00
   0.57826E+01   0.23510E+00
   0.57826E+01   0.23509E+00
   0.57826E+01   0.23507E+00
   0.57826E+01   0.23506E+00
   0.57826E+01   0.23505E+00
   0.57826E+01   0.23505E+00
   0.57826E+01   0.23503E+00
   0.57826E+01   0.23502E+00
   0.57826E+01   0.23502E+00
   0.57801E+01   0.23511E+00
   0.57801E+01   0.23510E+00
   0.57801E+01   0.23509E+00
   0.57801E+01   0.23507E+00
   0.57801E+01   0.23506E+00
   0.57801E+01   0.23505E+00
   0.57801E+01   0.23503E+00
   0.57801E+01   0.23502E+00
   0.57801E+01   0.23501E+00
   0.57801E+01   0.23500E+00
   0.57801E+01   0.23498E+00
   0.57801E+01   0.23497E+00
   0.57776E+01   0.23506E+00
   0.57776E+01   0.23505E+00
   0.57776E+01   0.23504E+00
   0.57776E+01   0.23503E+00
   0.57776E+01   0.23502E+00
   0.57776E+01   0.23501E+00
   0.57776E+01   0.23500E+00
   0.57776E+01   0.23498E+00
   0.57776E+01   0.23498E+00
   0.57776E+01   0.23497E+00
   0.57776E+01   0.23496E+00
   0.57776E+01   0.23495E+00
   0.57751E+01   0.23503E+00
   0.57751E+01   0.23502E+00
   0.57751E+01   0.23501E+00
   0.57751E+01   0.23500E+00
   0.57751E+01   0.23499E+00
   0.57751E+01   0.23497E+00
   0.57751E+01   0.23496E+00
   0.57751E+01   0.23496E+00
   0.57751E+01   0.23494E+00
   0.57751E+01   0.23493E+00
   0.57751E+01   0.23492E+00
   0.57751E+01   0.23491E+00
   0.57751E+01   0.23491E+00
   0.57751E+01   0.23490E+00
   0.57726E+01   0.23499E+00
   0.57726E+01   0.23496E+00
   0.57726E+01   0.23495E+00
   0.57726E+01   0.23494E+00
   0.57726E+01   0.23493E+00
   0.57726E+01   0.23492E+00
   0.57726E+01   0.23491E+00
   0.57726E+01   0.23490E+00
   0.57726E+01   0.23488E+00
   0.57726E+01   0.23487E+00
   0.57726E+01   0.23487E+00
   0.57726E+01   0.23485E+00
   0.57701E+01   0.23494E+00
   0.57701E+01   0.23493E+00
   0.57701E+01   0.23491E+00
   0.57701E+01   0.23491E+00
   0.57701E+01   0.23490E+00
   0.57701E+01   0.23489E+00
   0.57701E+01   0.23488E+00
   0.57701E+01   0.23487E+00
   0.57701E+01   0.23485E+00
   0.57701E+01   0.23484E+00
   0.57701E+01   0.23482E+00
   0.57676E+01   0.23492E+00
   0.57676E+01   0.23491E+00
   0.57676E+01   0.23490E+00
   0.57676E+01   0.23489E+00
   0.57676E+01   0.23488E+00
   0.57676E+01   0.23487E+00
   0.57676E+01   0.23486E+00
   0.57676E+01   0.23484E+00
   0.57676E+01   0.23483E+00
   0.57676E+01   0.23481E+00
   0.57676E+01   0.23480E+00
   0.57676E+01   0.23480E+00
   0.57676E+01   0.23478E+00
   0.57651E+01   0.23488E+00
   0.57651E+01   0.23487E+00
   0.57651E+01   0.23486E+00
   0.57651E+01   0.23486E+00
   0.57651E+01   0.23485E+00
   0.57651E+01   0.23482E+00
   0.57651E+01   0.23481E+00
   0.57651E+01   0.23481E+00
   0.57651E+01   0.23480E+00
   0.57651E+01   0.23478E+00
   0.57651E+01   0.23477E+00
   0.57651E+01   0.23476E+00
   0.57651E+01   0.23476E+00
   0.57626E+01   0.23485E+00
   0.57626E+01   0.23483E+00
   0.57626E+01   0.23482E+00
   0.57626E+01   0.23480E+00
   0.57626E+01   0.23479E+00
   0.57626E+01   0.23477E+00
   0.57626E+01   0.23476E+00
   0.57626E+01   0.23475E+00
   0.57626E+01   0.23474E+00
   0.57626E+01   0.23474E+00
   0.57626E+01   0.23473E+00
   0.57626E+01   0.23471E+00
   0.57626E+01   0.23469E+00
   0.57601E+01   0.23478E+00
   0.57601E+01   0.23477E+00
   0.57601E+01   0.23476E+00
   0.57601E+01   0.23475E+00
   0.57601E+01   0.23475E+00
   0.57601E+01   0.23473E+00
   0.57601E+01   0.23472E+00
   0.57601E+01   0.23471E+00
   0.57601E+01   0.23470E+00
   0.57601E+01   0.23468E+00
   0.57601E+01   0.23467E+00
   0.57601E+01   0.23466E+00
   0.57576E+01   0.23475E+00
   0.57576E+01   0.23474E+00
   0.57576E+01   0.23473E+00
   0.57576E+01   0.23472E+00
   0.57576E+01   0.23471E+00
   0.57576E+01   0.23471E+00
   0.57576E+01   0.23471E+00
   0.57576E+01   0.23470E+00
   0.57576E+01   0.23468E+00
   0.57576E+01   0.23466E+00
   0.57576E+01   0.23465E+00
   0.57576E+01   0.23464E+00
   0.57576E+01   0.23463E+00
   0.57551E+01   0.23472E+00
   0.57551E+01   0.23471E+00
   0.57551E+01   0.23469E+00
   0.57551E+01   0.23468E+00
   0.57551E+01   0.23467E+00
   0.57551E+01   0.23466E+00
   0.57551E+01   0.23466E+00
   0.57551E+01   0.23464E+00
   0.57551E+01   0.23462E+00
   0.57551E+01   0.23461E+00
   0.57551E+01   0.23460E+00
   0.57551E+01   0.23459E+00
   0.57551E+01   0.23458E+00
   0.57551E+01   0.23457E+00
   0.57551E+01   0.23457E+00
   0.57551E+01   0.23456E+00
   0.57526E+01   0.23464E+00
   0.57526E+01   0.23462E+00
   0.57526E+01   0.23462E+00
   0.57526E+01   0.23460E+00
   0.57526E+01   0.23460E+00
   0.57526E+01   0.23459E+00
   0.57526E+01   0.23458E+00
   0.57526E+01   0.23456E+00
   0.57526E+01   0.23455E+00
   0.57526E+01   0.23454E+00
   0.57526E+01   0.23453E+00
   0.57501E+01   0.23462E+00
   0.57501E+01   0.23460E+00
   0.57501E+01   0.23460E+00
   0.57501E+01   0.23458E+00
   0.57501E+01   0.23457E+00
   0.57501E+01   0.23455E+00
   0.57501E+01   0.23455E+00
   0.57501E+01   0.23454E+00
   0.57501E+01   0.23453E+00
   0.57501E+01   0.23453E+00
   0.57501E+01   0.23452E+00
   0.57501E+01   0.23451E+00
   0.57501E+01   0.23450E+00
   0.57501E+01   0.23448E+00
   0.57476E+01   0.23457E+00
   0.57476E+01   0.23456E+00
   0.57476E+01   0.23455E+00
   0.57476E+01   0.23453E+00
   0.57476E+01   0.23452E+00
   0.57476E+01   0.23451E+00
   0.57476E+01   0.23451E+00
   0.57476E+01   0.23449E+00
   0.57476E+01   0.23448E+00
   0.57476E+01   0.23447E+00
   0.57476E+01   0.23445E+00
   0.57476E+01   0.23444E+00
   0.57476E+01   0.23443E+00
   0.57451E+01   0.23452E+00
   0.57451E+01   0.23451E+00
   0.57451E+01   0.23450E+00
   0.57451E+01   0.23450E+00
   0.57451E+01   0.23449E+00
   0.57451E+01   0.23447E+00
   0.57451E+01   0.23446E+00
   0.57451E+01   0.23445E+00
   0.57451E+01   0.23443E+00
   0.57451E+01   0.23442E+00
   0.57451E+01   0.23442E+00
   0.57451E+01   0.23440E+00
   0.57451E+01   0.23439E+00
   0.57426E+01   0.23447E+00
   0.57426E+01   0.23447E+00
   0.57426E+01   0.23446E+00
   0.57426E+01   0.23445E+00
   0.57426E+01   0.23444E+00
   0.57426E+01   0.23443E+00
   0.57426E+01   0.23442E+00
   0.57426E+01   0.23441E+00
   0.57426E+01   0.23440E+00
   0.57426E+01   0.23438E+00
   0.57426E+01   0.23437E+00
   0.57426E+01   0.23436E+00
   0.57426E+01   0.23435E+00
   0.57426E+01   0.23435E+00
   0.57426E+01   0.23434E+00
   0.57401E+01   0.23443E+00
   0.57401E+01   0.23442E+00
   0.57401E+01   0.23440E+00
   0.57401E+01   0.23439E+00
   0.57401E+01   0.23438E+00
   0.57401E+01   0.23436E+00
   0.57401E+01   0.23435E+00
   0.57401E+01   0.23435E+00
   0.57401E+01   0.23434E+00
   0.57401E+01   0.23432E+00
   0.57401E+01   0.23431E+00
   0.57401E+01   0.23430E+00
   0.57376E+01   0.23439E+00
   0.57376E+01   0.23438E+00
   0.57376E+01   0.23436E+00
   0.57376E+01   0.23435E+00
   0.57376E+01   0.23434E+00
   0.57376E+01   0.23432E+00
   0.57376E+01   0.23432E+00
   0.57376E+01   0.23431E+00
   0.57376E+01   0.23430E+00
   0.57376E+01   0.23429E+00
   0.57376E+01   0.23428E+00
   0.57376E+01   0.23427E+00
   0.57376E+01   0.23426E+00
   0.57376E+01   0.23425E+00
   0.57351E+01   0.23434E+00
   0.57351E+01   0.23432E+00
   0.57351E+01   0.23431E+00
   0.57351E+01   0.23430E+00
   0.57351E+01   0.23429E+00
   0.57351E+01   0.23428E+00
   0.57351E+01   0.23427E+00
   0.57351E+01   0.23426E+00
   0.57351E+01   0.23424E+00
   0.57351E+01   0.23423E+00
   0.57351E+01   0.23422E+00
   0.57351E+01   0.23421E+00
   0.57326E+01   0.23430E+00
   0.57326E+01   0.23429E+00
   0.57326E+01   0.23428E+00
   0.57326E+01   0.23428E+00
   0.57326E+01   0.23427E+00
   0.57326E+01   0.23426E+00
   0.57326E+01   0.23426E+00
   0.57326E+01   0.23424E+00
   0.57326E+01   0.23423E+00
   0.57326E+01   0.23421E+00
   0.57326E+01   0.23420E+00
   0.57326E+01   0.23419E+00
   0.57326E+01   0.23417E+00
   0.57326E+01   0.23416E+00
   0.57301E+01   0.23425E+00
   0.57301E+01   0.23424E+00
   0.57301E+01   0.23423E+00
   0.57301E+01   0.23422E+00
   0.57301E+01   0.23421E+00
   0.57301E+01   0.23420E+00
   0.57301E+01   0.23418E+00
   0.57301E+01   0.23417E+00
   0.57301E+01   0.23416E+00
   0.57301E+01   0.23414E+00
   0.57301E+01   0.23413E+00
   0.57301E+01   0.23412E+00
   0.57301E+01   0.23411E+00
   0.57301E+01   0.23411E+00
   0.57276E+01   0.23420E+00
   0.57276E+01   0.23418E+00
   0.57276E+01   0.23417E+00
   0.57276E+01   0.23416E+00
   0.57276E+01   0.23415E+00
   0.57276E+01   0.23413E+00
   0.57276E+01   0.23412E+00
   0.57276E+01   0.23411E+00
   0.57276E+01   0.23410E+00
   0.57276E+01   0.23410E+00
   0.57276E+01   0.23409E+00
   0.57276E+01   0.23408E+00
   0.57276E+01   0.23406E+00
   0.57276E+01   0.23405E+00
   0.57251E+01   0.23413E+00
   0.57251E+01   0.23412E+00
   0.57251E+01   0.23411E+00
   0.57251E+01   0.23410E+00
   0.57251E+01   0.23409E+00
   0.57251E+01   0.23409E+00
   0.57251E+01   0.23408E+00
   0.57251E+01   0.23407E+00
   0.57251E+01   0.23406E+00
   0.57251E+01   0.23405E+00
   0.57251E+01   0.23404E+00
   0.57251E+01   0.23403E+00
   0.57251E+01   0.23403E+00
   0.57251E+01   0.23402E+00
   0.57226E+01   0.23410E+00
   0.57226E+01   0.23408E+00
   0.57226E+01   0.23407E+00
   0.57226E+01   0.23405E+00
   0.57226E+01   0.23404E+00
   0.57226E+01   0.23404E+00
   0.57226E+01   0.23403E+00
   0.57226E+01   0.23402E+00
   0.57226E+01   0.23399E+00
   0.57226E+01   0.23398E+00
   0.57226E+01   0.23397E+00
   0.57226E+01   0.23396E+00
   0.57226E+01   0.23395E+00
   0.57201E+01   0.23405E+00
   0.57201E+01   0.23404E+00
   0.57201E+01   0.23403E+00
   0.57201E+01   0.23402E+00
   0.57201E+01   0.23401E+00
   0.57201E+01   0.23400E+00
   0.57201E+01   0.23398E+00
   0.57201E+01   0.23397E+00
   0.57201E+01   0.23396E+00
   0.57201E+01   0.23395E+00
   0.57201E+01   0.23394E+00
   0.57201E+01   0.23393E+00
   0.57176E+01   0.23401E+00
   0.57176E+01   0.23400E+00
   0.57176E+01   0.23399E+00
   0.57176E+01   0.23399E+00
   0.57176E+01   0.23397E+00
   0.57176E+01   0.23396E+00
   0.57176E+01   0.23395E+00
   0.57176E+01   0.23393E+00
   0.57176E+01   0.23392E+00
   0.57176E+01   0.23391E+00
   0.57176E+01   0.23390E+00
   0.57176E+01   0.23389E+00
   0.57176E+01   0.23388E+00
   0.57176E+01   0.23387E+00
   0.57176E+01   0.23386E+00
   0.57176E+01   0.23386E+00
   0.57151E+01   0.23394E+00
   0.57151E+01   0.23393E+00
   0.57151E+01   0.23392E+00
   0.57151E+01   0.23391E+00
   0.57151E+01   0.23390E+00
   0.57151E+01   0.23389E+00
   0.57151E+01   0.23388E+00
   0.57151E+01   0.23388E+00
   0.57151E+01   0.23387E+00
   0.57151E+01   0.23386E+00
   0.57151E+01   0.23385E+00
   0.57151E+01   0.23383E+00
   0.57151E+01   0.23382E+00
   0.57126E+01   0.23391E+00
   0.57126E+01   0.23390E+00
   0.57126E+01   0.23387E+00
   0.57126E+01   0.23386E+00
   0.57126E+01   0.23385E+00
   0.57126E+01   0.23384E+00
   0.57126E+01   0.23383E+00
   0.57126E+01   0.23382E+00
   0.57126E+01   0.23381E+00
   0.57126E+01   0.23380E+00
   0.57126E+01   0.23379E+00
   0.57126E+01   0.23378E+00
   0.57126E+01   0.23377E+00
   0.57126E+01   0.23376E+00
   0.57101E+01   0.23384E+00
   0.57101E+01   0.23383E+00
   0.57101E+01   0.23383E+00
   0.57101E+01   0.23381E+00
   0.57101E+01   0.23381E+00
   0.57101E+01   0.23380E+00
   0.57101E+01   0.23379E+00
   0.57101E+01   0.23377E+00
   0.57101E+01   0.23376E+00
   0.57101E+01   0.23375E+00
   0.57101E+01   0.23374E+00
   0.57101E+01   0.23372E+00
   0.57101E+01   0.23371E+00
   0.57101E+01   0.23370E+00
   0.57101E+01   0.23369E+00
   0.57076E+01   0.23379E+00
   0.57076E+01   0.23377E+00
   0.57076E+01   0.23377E+00
   0.57076E+01   0.23376E+00
   0.57076E+01   0.23374E+00
   0.57076E+01   0.23373E+00
   0.57076E+01   0.23371E+00
   0.57076E+01   0.23371E+00
   0.57076E+01   0.23370E+00
   0.57076E+01   0.23369E+00
   0.57076E+01   0.23368E+00
   0.57076E+01   0.23366E+00
   0.57051E+01   0.23375E+00
   0.57051E+01   0.23375E+00
   0.57051E+01   0.23374E+00
   0.57051E+01   0.23374E+00
   0.57051E+01   0.23372E+00
   0.57051E+01   0.23371E+00
   0.57051E+01   0.23370E+00
   0.57051E+01   0.23369E+00
   0.57051E+01   0.23367E+00
   0.57051E+01   0.23366E+00
   0.57051E+01   0.23365E+00
   0.57051E+01   0.23364E+00
   0.57051E+01   0.23363E+00
   0.57051E+01   0.23362E+00
   0.57051E+01   0.23361E+00
   0.57051E+01   0.23361E+00
   0.57026E+01   0.23369E+00
   0.57026E+01   0.23368E+00
   0.57026E+01   0.23366E+00
   0.57026E+01   0.23365E+00
   0.57026E+01   0.23364E+00
   0.57026E+01   0.23362E+00
   0.57026E+01   0.23362E+00
   0.57026E+01   0.23361E+00
   0.57026E+01   0.23360E+00
   0.57026E+01   0.23359E+00
   0.57026E+01   0.23357E+00
   0.57026E+01   0.23357E+00
   0.57026E+01   0.23355E+00
   0.57026E+01   0.23354E+00
   0.57001E+01   0.23363E+00
   0.57001E+01   0.23363E+00
   0.57001E+01   0.23361E+00
   0.57001E+01   0.23361E+00
   0.57001E+01   0.23359E+00
   0.57001E+01   0.23357E+00
   0.57001E+01   0.23357E+00
   0.57001E+01   0.23356E+00
   0.57001E+01   0.23355E+00
   0.57001E+01   0.23354E+00
   0.57001E+01   0.23353E+00
   0.57001E+01   0.23352E+00
   0.57001E+01   0.23350E+00
   0.57001E+01   0.23349E+00
   0.56976E+01   0.23358E+00
   0.56976E+01   0.23357E+00
   0.56976E+01   0.23356E+00
   0.56976E+01   0.23354E+00
   0.56976E+01   0.23353E+00
   0.56976E+01   0.23353E+00
   0.56976E+01   0.23352E+00
   0.56976E+01   0.23351E+00
   0.56976E+01   0.23349E+00
   0.56976E+01   0.23348E+00
   0.56976E+01   0.23347E+00
   0.56976E+01   0.23346E+00
   0.56976E+01   0.23345E+00
   0.56976E+01   0.23344E+00
   0.56951E+01   0.23354E+00
   0.56951E+01   0.23353E+00
   0.56951E+01   0.23353E+00
   0.56951E+01   0.23351E+00
   0.56951E+01   0.23350E+00
   0.56951E+01   0.23349E+00
   0.56951E+01   0.23347E+00
   0.56951E+01   0.23346E+00
   0.56951E+01   0.23346E+00
   0.56951E+01   0.23344E+00
   0.56951E+01   0.23342E+00
   0.56926E+01   0.23350E+00
   0.56926E+01   0.23350E+00
   0.56926E+01   0.23349E+00
   0.56926E+01   0.23348E+00
   0.56926E+01   0.23347E+00
   0.56926E+01   0.23346E+00
   0.56951E+01   0.23335E+00
   0.56926E+01   0.23344E+00
   0.56926E+01   0.23342E+00
   0.56926E+01   0.23341E+00
   0.56926E+01   0.23340E+00
   0.56926E+01   0.23338E+00
   0.56926E+01   0.23338E+00
   0.56926E+01   0.23336E+00
   0.56926E+01   0.23336E+00
   0.56901E+01   0.23345E+00
   0.56901E+01   0.23344E+00
   0.56901E+01   0.23343E+00
   0.56901E+01   0.23341E+00
   0.56901E+01   0.23341E+00
   0.56901E+01   0.23339E+00
   0.56901E+01   0.23339E+00
   0.56901E+01   0.23337E+00
   0.56901E+01   0.23337E+00
   0.56901E+01   0.23335E+00
   0.56901E+01   0.23334E+00
   0.56901E+01   0.23332E+00
   0.56901E+01   0.23332E+00
   0.56901E+01   0.23331E+00
   0.56901E+01   0.23330E+00
   0.56901E+01   0.23329E+00
   0.56876E+01   0.23338E+00
   0.56876E+01   0.23336E+00
   0.56876E+01   0.23335E+00
   0.56876E+01   0.23334E+00
   0.56876E+01   0.23333E+00
   0.56876E+01   0.23332E+00
   0.56876E+01   0.23331E+00
   0.56876E+01   0.23330E+00
   0.56876E+01   0.23329E+00
   0.56876E+01   0.23328E+00
   0.56876E+01   0.23327E+00
   0.56876E+01   0.23325E+00
   0.56876E+01   0.23325E+00
   0.56876E+01   0.23324E+00
   0.56876E+01   0.23323E+00
   0.56851E+01   0.23331E+00
   0.56851E+01   0.23330E+00
   0.56851E+01   0.23330E+00
   0.56851E+01   0.23329E+00
   0.56851E+01   0.23328E+00
   0.56851E+01   0.23328E+00
   0.56851E+01   0.23327E+00
   0.56851E+01   0.23326E+00
   0.56851E+01   0.23325E+00
   0.56851E+01   0.23323E+00
   0.56851E+01   0.23322E+00
   0.56851E+01   0.23321E+00
   0.56851E+01   0.23319E+00
   0.56851E+01   0.23319E+00
   0.56826E+01   0.23327E+00
   0.56826E+01   0.23326E+00
   0.56826E+01   0.23325E+00
   0.56826E+01   0.23323E+00
   0.56826E+01   0.23322E+00
   0.56826E+01   0.23322E+00
   0.56826E+01   0.23321E+00
   0.56826E+01   0.23319E+00
   0.56826E+01   0.23318E+00
   0.56826E+01   0.23317E+00
   0.56826E+01   0.23316E+00
   0.56826E+01   0.23314E+00
   0.56826E+01   0.23314E+00
   0.56801E+01   0.23322E+00
   0.56801E+01   0.23322E+00
   0.56801E+01   0.23321E+00
   0.56801E+01   0.23320E+00
   0.56801E+01   0.23320E+00
   0.56801E+01   0.23319E+00
   0.56801E+01   0.23317E+00
   0.56801E+01   0.23316E+00
   0.56801E+01   0.23315E+00
   0.56801E+01   0.23314E+00
   0.56801E+01   0.23312E+00
   0.56801E+01   0.23311E+00
   0.56801E+01   0.23310E+00
   0.56801E+01   0.23309E+00
   0.56801E+01   0.23307E+00
   0.56776E+01   0.23316E+00
   0.56776E+01   0.23316E+00
   0.56776E+01   0.23315E+00
   0.56776E+01   0.23314E+00
   0.56776E+01   0.23313E+00
   0.56776E+01   0.23312E+00
   0.56776E+01   0.23310E+00
   0.56776E+01   0.23309E+00
   0.56776E+01   0.23307E+00
   0.56776E+01   0.23307E+00
   0.56776E+01   0.23305E+00
   0.56776E+01   0.23304E+00
   0.56776E+01   0.23304E+00
   0.56776E+01   0.23303E+00
   0.56776E+01   0.23301E+00
   0.56776E+01   0.23300E+00
   0.56751E+01   0.23309E+00
   0.56751E+01   0.23308E+00
   0.56751E+01   0.23306E+00
   0.56751E+01   0.23306E+00
   0.56751E+01   0.23305E+00
   0.56751E+01   0.23304E+00
   0.56751E+01   0.23303E+00
   0.56751E+01   0.23302E+00
   0.56751E+01   0.23302E+00
   0.56751E+01   0.23301E+00
   0.56751E+01   0.23300E+00
   0.56751E+01   0.23299E+00
   0.56751E+01   0.23299E+00
   0.56751E+01   0.23296E+00
   0.56751E+01   0.23294E+00
   0.56726E+01   0.23304E+00
   0.56726E+01   0.23303E+00
   0.56726E+01   0.23302E+00
   0.56726E+01   0.23301E+00
   0.56726E+01   0.23300E+00
   0.56726E+01   0.23298E+00
   0.56726E+01   0.23297E+00
   0.56726E+01   0.23296E+00
   0.56726E+01   0.23295E+00
   0.56726E+01   0.23294E+00
   0.56726E+01   0.23294E+00
   0.56726E+01   0.23292E+00
   0.56726E+01   0.23291E+00
   0.56726E+01   0.23290E+00
   0.56726E+01   0.23289E+00
   0.56701E+01   0.23297E+00
   0.56701E+01   0.23297E+00
   0.56701E+01   0.23296E+00
   0.56701E+01   0.23294E+00
   0.56701E+01   0.23293E+00
   0.56701E+01   0.23293E+00
   0.56701E+01   0.23292E+00
   0.56701E+01   0.23291E+00
   0.56701E+01   0.23289E+00
   0.56701E+01   0.23288E+00
   0.56701E+01   0.23287E+00
   0.56701E+01   0.23285E+00
   0.56701E+01   0.23284E+00
   0.56701E+01   0.23283E+00
   0.56701E+01   0.23283E+00
   0.56676E+01   0.23292E+00
   0.56676E+01   0.23291E+00
   0.56676E+01   0.23291E+00
   0.56676E+01   0.23289E+00
   0.56676E+01   0.23288E+00
   0.56676E+01   0.23287E+00
   0.56676E+01   0.23285E+00
   0.56676E+01   0.23284E+00
   0.56676E+01   0.23283E+00
   0.56676E+01   0.23282E+00
   0.56676E+01   0.23280E+00
   0.56676E+01   0.23279E+00
   0.56676E+01   0.23277E+00
   0.56651E+01   0.23286E+00
   0.56651E+01   0.23286E+00
   0.56651E+01   0.23286E+00
   0.56651E+01   0.23285E+00
   0.56651E+01   0.23284E+00
   0.56651E+01   0.23282E+00
   0.56651E+01   0.23281E+00
   0.56651E+01   0.23280E+00
   0.56651E+01   0.23278E+00
   0.56651E+01   0.23277E+00
   0.56651E+01   0.23276E+00
   0.56651E+01   0.23275E+00
   0.56651E+01   0.23274E+00
   0.56651E+01   0.23274E+00
   0.56651E+01   0.23273E+00
   0.56651E+01   0.23271E+00
   0.56651E+01   0.23271E+00
   0.56626E+01   0.23279E+00
   0.56626E+01   0.23279E+00
   0.56626E+01   0.23278E+00
   0.56626E+01   0.23277E+00
   0.56626E+01   0.23276E+00
   0.56626E+01   0.23275E+00
   0.56626E+01   0.23274E+00
   0.56626E+01   0.23273E+00
   0.56626E+01   0.23272E+00
   0.56626E+01   0.23270E+00
   0.56626E+01   0.23269E+00
   0.56626E+01   0.23268E+00
   0.56626E+01   0.23268E+00
   0.56626E+01   0.23266E+00
   0.56626E+01   0.23266E+00
   0.56601E+01   0.23274E+00
   0.56601E+01   0.23273E+00
   0.56601E+01   0.23271E+00
   0.56601E+01   0.23270E+00
   0.56601E+01   0.23269E+00
   0.56601E+01   0.23268E+00
   0.56601E+01   0.23267E+00
   0.56601E+01   0.23266E+00
   0.56601E+01   0.23265E+00
   0.56601E+01   0.23265E+00
   0.56601E+01   0.23264E+00
   0.56601E+01   0.23263E+00
   0.56601E+01   0.23261E+00
   0.56601E+01   0.23260E+00
   0.56576E+01   0.23269E+00
   0.56576E+01   0.23268E+00
   0.56576E+01   0.23267E+00
   0.56576E+01   0.23266E+00
   0.56576E+01   0.23264E+00
   0.56576E+01   0.23263E+00
   0.56576E+01   0.23262E+00
   0.56576E+01   0.23262E+00
   0.56576E+01   0.23260E+00
   0.56576E+01   0.23259E+00
   0.56576E+01   0.23258E+00
   0.56576E+01   0.23257E+00
   0.56576E+01   0.23256E+00
   0.56576E+01   0.23255E+00
   0.56576E+01   0.23253E+00
   0.56576E+01   0.23252E+00
   0.56551E+01   0.23261E+00
   0.56551E+01   0.23260E+00
   0.56551E+01   0.23259E+00
   0.56551E+01   0.23257E+00
   0.56551E+01   0.23257E+00
   0.56551E+01   0.23257E+00
   0.56551E+01   0.23255E+00
   0.56551E+01   0.23255E+00
   0.56551E+01   0.23253E+00
   0.56551E+01   0.23251E+00
   0.56551E+01   0.23250E+00
   0.56551E+01   0.23249E+00
   0.56551E+01   0.23248E+00
   0.56551E+01   0.23247E+00
   0.56551E+01   0.23245E+00
   0.56551E+01   0.23245E+00
   0.56526E+01   0.23254E+00
   0.56526E+01   0.23254E+00
   0.56526E+01   0.23253E+00
   0.56526E+01   0.23252E+00
   0.56526E+01   0.23251E+00
   0.56526E+01   0.23249E+00
   0.56526E+01   0.23248E+00
   0.56526E+01   0.23247E+00
   0.56526E+01   0.23245E+00
   0.56526E+01   0.23244E+00
   0.56526E+01   0.23244E+00
   0.56526E+01   0.23242E+00
   0.56526E+01   0.23241E+00
   0.56501E+01   0.23251E+00
   0.56526E+01   0.23240E+00
   0.56526E+01   0.23239E+00
   0.56526E+01   0.23238E+00
   0.56526E+01   0.23237E+00
   0.56501E+01   0.23246E+00
   0.56501E+01   0.23245E+00
   0.56501E+01   0.23244E+00
   0.56501E+01   0.23242E+00
   0.56501E+01   0.23242E+00
   0.56501E+01   0.23241E+00
   0.56501E+01   0.23240E+00
   0.56501E+01   0.23239E+00
   0.56501E+01   0.23237E+00
   0.56501E+01   0.23237E+00
   0.56501E+01   0.23236E+00
   0.56501E+01   0.23235E+00
   0.56501E+01   0.23233E+00
   0.56476E+01   0.23243E+00
   0.56476E+01   0.23241E+00
   0.56476E+01   0.23240E+00
   0.56476E+01   0.23239E+00
   0.56476E+01   0.23238E+00
   0.56476E+01   0.23237E+00
   0.56476E+01   0.23235E+00
   0.56476E+01   0.23234E+00
   0.56476E+01   0.23233E+00
   0.56476E+01   0.23232E+00
   0.56476E+01   0.23230E+00
   0.56476E+01   0.23230E+00
   0.56476E+01   0.23230E+00
   0.56476E+01   0.23228E+00
   0.56476E+01   0.23228E+00
   0.56451E+01   0.23236E+00
   0.56451E+01   0.23235E+00
   0.56451E+01   0.23234E+00
   0.56451E+01   0.23232E+00
   0.56451E+01   0.23231E+00
   0.56451E+01   0.23230E+00
   0.56451E+01   0.23229E+00
   0.56451E+01   0.23229E+00
   0.56451E+01   0.23227E+00
   0.56451E+01   0.23226E+00
   0.56451E+01   0.23226E+00
   0.56451E+01   0.23224E+00
   0.56451E+01   0.23223E+00
   0.56451E+01   0.23222E+00
   0.56451E+01   0.23221E+00
   0.56451E+01   0.23219E+00
   0.56426E+01   0.23229E+00
   0.56426E+01   0.23228E+00
   0.56426E+01   0.23227E+00
   0.56426E+01   0.23226E+00
   0.56426E+01   0.23224E+00
   0.56426E+01   0.23223E+00
   0.56426E+01   0.23222E+00
   0.56426E+01   0.23222E+00
   0.56426E+01   0.23221E+00
   0.56426E+01   0.23220E+00
   0.56426E+01   0.23220E+00
   0.56426E+01   0.23218E+00
   0.56426E+01   0.23216E+00
   0.56426E+01   0.23215E+00
   0.56426E+01   0.23214E+00
   0.56401E+01   0.23223E+00
   0.56401E+01   0.23222E+00
   0.56401E+01   0.23221E+00
   0.56401E+01   0.23220E+00
   0.56401E+01   0.23219E+00
   0.56401E+01   0.23218E+00
   0.56401E+01   0.23217E+00
   0.56401E+01   0.23216E+00
   0.56401E+01   0.23215E+00
   0.56401E+01   0.23213E+00
   0.56401E+01   0.23212E+00
   0.56401E+01   0.23211E+00
   0.56401E+01   0.23210E+00
   0.56401E+01   0.23209E+00
   0.56401E+01   0.23208E+00
   0.56401E+01   0.23207E+00
   0.56376E+01   0.23216E+00
   0.56376E+01   0.23215E+00
   0.56376E+01   0.23215E+00
   0.56376E+01   0.23214E+00
   0.56376E+01   0.23213E+00
   0.56376E+01   0.23211E+00
   0.56376E+01   0.23210E+00
   0.56376E+01   0.23209E+00
   0.56376E+01   0.23208E+00
   0.56376E+01   0.23206E+00
   0.56376E+01   0.23205E+00
   0.56376E+01   0.23204E+00
   0.56376E+01   0.23203E+00
   0.56376E+01   0.23202E+00
   0.56376E+01   0.23202E+00
   0.56376E+01   0.23201E+00
   0.56376E+01   0.23200E+00
   0.56376E+01   0.23200E+00
   0.56376E+01   0.23199E+00
   0.56351E+01   0.23208E+00
   0.56351E+01   0.23207E+00
   0.56351E+01   0.23205E+00
   0.56351E+01   0.23204E+00
   0.56351E+01   0.23204E+00
   0.56351E+01   0.23202E+00
   0.56351E+01   0.23201E+00
   0.56351E+01   0.23199E+00
   0.56351E+01   0.23197E+00
   0.56351E+01   0.23197E+00
   0.56351E+01   0.23196E+00
   0.56351E+01   0.23195E+00
   0.56351E+01   0.23194E+00
   0.56351E+01   0.23194E+00
   0.56326E+01   0.23202E+00
   0.56326E+01   0.23202E+00
   0.56326E+01   0.23200E+00
   0.56326E+01   0.23198E+00
   0.56326E+01   0.23197E+00
   0.56326E+01   0.23196E+00
   0.56326E+01   0.23195E+00
   0.56326E+01   0.23194E+00
   0.56326E+01   0.23192E+00
   0.56326E+01   0.23191E+00
   0.56326E+01   0.23191E+00
   0.56326E+01   0.23190E+00
   0.56326E+01   0.23189E+00
   0.56326E+01   0.23188E+00
   0.56326E+01   0.23187E+00
   0.56301E+01   0.23196E+00
   0.56301E+01   0.23194E+00
   0.56301E+01   0.23193E+00
   0.56301E+01   0.23193E+00
   0.56301E+01   0.23192E+00
   0.56301E+01   0.23190E+00
   0.56301E+01   0.23189E+00
   0.56301E+01   0.23189E+00
   0.56301E+01   0.23187E+00
   0.56301E+01   0.23186E+00
   0.56301E+01   0.23185E+00
   0.56301E+01   0.23184E+00
   0.56301E+01   0.23184E+00
   0.56301E+01   0.23182E+00
   0.56301E+01   0.23180E+00
   0.56301E+01   0.23180E+00
   0.56276E+01   0.23189E+00
   0.56276E+01   0.23188E+00
   0.56276E+01   0.23186E+00
   0.56276E+01   0.23186E+00
   0.56276E+01   0.23184E+00
   0.56276E+01   0.23183E+00
   0.56276E+01   0.23183E+00
   0.56276E+01   0.23183E+00
   0.56276E+01   0.23182E+00
   0.56276E+01   0.23181E+00
   0.56276E+01   0.23180E+00
   0.56276E+01   0.23178E+00
   0.56276E+01   0.23177E+00
   0.56276E+01   0.23176E+00
   0.56276E+01   0.23174E+00
   0.56276E+01   0.23173E+00
   0.56251E+01   0.23182E+00
   0.56276E+01   0.23171E+00
   0.56251E+01   0.23180E+00
   0.56251E+01   0.23178E+00
   0.56251E+01   0.23178E+00
   0.56251E+01   0.23176E+00
   0.56251E+01   0.23176E+00
   0.56251E+01   0.23176E+00
   0.56251E+01   0.23174E+00
   0.56251E+01   0.23173E+00
   0.56251E+01   0.23173E+00
   0.56251E+01   0.23172E+00
   0.56251E+01   0.23170E+00
   0.56251E+01   0.23168E+00
   0.56251E+01   0.23167E+00
   0.56226E+01   0.23176E+00
   0.56226E+01   0.23175E+00
   0.56226E+01   0.23174E+00
   0.56226E+01   0.23173E+00
   0.56226E+01   0.23172E+00
   0.56226E+01   0.23171E+00
   0.56226E+01   0.23170E+00
   0.56226E+01   0.23169E+00
   0.56226E+01   0.23168E+00
   0.56226E+01   0.23167E+00
   0.56226E+01   0.23166E+00
   0.56226E+01   0.23165E+00
   0.56226E+01   0.23165E+00
   0.56226E+01   0.23164E+00
   0.56226E+01   0.23163E+00
   0.56226E+01   0.23161E+00
   0.56201E+01   0.23169E+00
   0.56201E+01   0.23168E+00
   0.56201E+01   0.23168E+00
   0.56201E+01   0.23166E+00
   0.56201E+01   0.23166E+00
   0.56201E+01   0.23166E+00
   0.56201E+01   0.23165E+00
   0.56201E+01   0.23164E+00
   0.56201E+01   0.23162E+00
   0.56201E+01   0.23161E+00
   0.56201E+01   0.23159E+00
   0.56201E+01   0.23158E+00
   0.56201E+01   0.23157E+00
   0.56201E+01   0.23156E+00
   0.56201E+01   0.23155E+00
   0.56201E+01   0.23154E+00
   0.56201E+01   0.23153E+00
   0.56176E+01   0.23162E+00
   0.56176E+01   0.23162E+00
   0.56176E+01   0.23161E+00
   0.56176E+01   0.23161E+00
   0.56176E+01   0.23160E+00
   0.56176E+01   0.23157E+00
   0.56176E+01   0.23156E+00
   0.56176E+01   0.23155E+00
   0.56176E+01   0.23154E+00
   0.56176E+01   0.23154E+00
   0.56176E+01   0.23153E+00
   0.56176E+01   0.23151E+00
   0.56176E+01   0.23150E+00
   0.56176E+01   0.23149E+00
   0.56176E+01   0.23147E+00
   0.56176E+01   0.23146E+00
   0.56176E+01   0.23146E+00
   0.56151E+01   0.23155E+00
   0.56151E+01   0.23155E+00
   0.56176E+01   0.23144E+00
   0.56151E+01   0.23154E+00
   0.56151E+01   0.23152E+00
   0.56151E+01   0.23151E+00
   0.56151E+01   0.23149E+00
   0.56151E+01   0.23148E+00
   0.56151E+01   0.23146E+00
   0.56151E+01   0.23145E+00
   0.56151E+01   0.23143E+00
   0.56151E+01   0.23143E+00
   0.56151E+01   0.23142E+00
   0.56151E+01   0.23141E+00
   0.56151E+01   0.23140E+00
   0.56151E+01   0.23139E+00
   0.56126E+01   0.23148E+00
   0.56126E+01   0.23147E+00
   0.56126E+01   0.23145E+00
   0.56126E+01   0.23145E+00
   0.56126E+01   0.23143E+00
   0.56126E+01   0.23142E+00
   0.56126E+01   0.23141E+00
   0.56126E+01   0.23141E+00
   0.56126E+01   0.23139E+00
   0.56126E+01   0.23138E+00
   0.56126E+01   0.23137E+00
   0.56126E+01   0.23135E+00
   0.56126E+01   0.23135E+00
   0.56126E+01   0.23134E+00
   0.56126E+01   0.23133E+00
   0.56126E+01   0.23132E+00
   0.56126E+01   0.23131E+00
   0.56101E+01   0.23140E+00
   0.56101E+01   0.23139E+00
   0.56101E+01   0.23138E+00
   0.56101E+01   0.23137E+00
   0.56101E+01   0.23136E+00
   0.56101E+01   0.23135E+00
   0.56101E+01   0.23135E+00
   0.56101E+01   0.23133E+00
   0.56101E+01   0.23132E+00
   0.56101E+01   0.23130E+00
   0.56101E+01   0.23130E+00
   0.56101E+01   0.23128E+00
   0.56101E+01   0.23127E+00
   0.56101E+01   0.23126E+00
   0.56101E+01   0.23126E+00
   0.56101E+01   0.23125E+00
   0.56101E+01   0.23123E+00
   0.56076E+01   0.23132E+00
   0.56101E+01   0.23121E+00
   0.56076E+01   0.23130E+00
   0.56076E+01   0.23128E+00
   0.56076E+01   0.23128E+00
   0.56076E+01   0.23127E+00
   0.56076E+01   0.23126E+00
   0.56076E+01   0.23126E+00
   0.56076E+01   0.23124E+00
   0.56076E+01   0.23123E+00
   0.56076E+01   0.23123E+00
   0.56076E+01   0.23122E+00
   0.56076E+01   0.23121E+00
   0.56076E+01   0.23119E+00
   0.56076E+01   0.23117E+00
   0.56076E+01   0.23116E+00
   0.56076E+01   0.23115E+00
   0.56076E+01   0.23115E+00
   0.56076E+01   0.23114E+00
   0.56051E+01   0.23123E+00
   0.56051E+01   0.23122E+00
   0.56051E+01   0.23121E+00
   0.56051E+01   0.23120E+00
   0.56051E+01   0.23118E+00
   0.56051E+01   0.23117E+00
   0.56051E+01   0.23117E+00
   0.56051E+01   0.23116E+00
   0.56051E+01   0.23115E+00
   0.56051E+01   0.23114E+00
   0.56051E+01   0.23113E+00
   0.56051E+01   0.23111E+00
   0.56051E+01   0.23110E+00
   0.56051E+01   0.23108E+00
   0.56051E+01   0.23107E+00
   0.56051E+01   0.23106E+00
   0.56026E+01   0.23115E+00
   0.56051E+01   0.23103E+00
   0.56026E+01   0.23113E+00
   0.56026E+01   0.23113E+00
   0.56026E+01   0.23112E+00
   0.56026E+01   0.23111E+00
   0.56026E+01   0.23110E+00
   0.56026E+01   0.23109E+00
   0.56026E+01   0.23107E+00
   0.56026E+01   0.23106E+00
   0.56026E+01   0.23106E+00
   0.56026E+01   0.23105E+00
   0.56026E+01   0.23103E+00
   0.56026E+01   0.23102E+00
   0.56026E+01   0.23101E+00
   0.56026E+01   0.23099E+00
   0.56026E+01   0.23098E+00
   0.56001E+01   0.23107E+00
   0.56001E+01   0.23106E+00
   0.56001E+01   0.23106E+00
   0.56001E+01   0.23106E+00
   0.56001E+01   0.23105E+00
   0.56001E+01   0.23103E+00
   0.56001E+01   0.23102E+00
   0.56001E+01   0.23101E+00
   0.56001E+01   0.23100E+00
   0.56001E+01   0.23098E+00
   0.56001E+01   0.23098E+00
   0.56001E+01   0.23096E+00
   0.56001E+01   0.23095E+00
   0.56001E+01   0.23095E+00
   0.56001E+01   0.23093E+00
   0.56001E+01   0.23093E+00
   0.56001E+01   0.23091E+00
   0.56001E+01   0.23090E+00
   0.55976E+01   0.23099E+00
   0.55976E+01   0.23099E+00
   0.55976E+01   0.23098E+00
   0.55976E+01   0.23097E+00
   0.55976E+01   0.23095E+00
   0.55976E+01   0.23094E+00
   0.55976E+01   0.23094E+00
   0.55976E+01   0.23093E+00
   0.55976E+01   0.23092E+00
   0.55976E+01   0.23090E+00
   0.55976E+01   0.23089E+00
   0.55976E+01   0.23088E+00
   0.55976E+01   0.23087E+00
   0.55976E+01   0.23086E+00
   0.55976E+01   0.23086E+00
   0.55976E+01   0.23085E+00
   0.55976E+01   0.23084E+00
   0.55951E+01   0.23093E+00
   0.55951E+01   0.23092E+00
   0.55951E+01   0.23091E+00
   0.55951E+01   0.23090E+00
   0.55951E+01   0.23089E+00
   0.55951E+01   0.23087E+00
   0.55951E+01   0.23086E+00
   0.55951E+01   0.23086E+00
   0.55951E+01   0.23086E+00
   0.55951E+01   0.23082E+00
   0.55951E+01   0.23082E+00
   0.55951E+01   0.23081E+00
   0.55951E+01   0.23080E+00
   0.55951E+01   0.23079E+00
   0.55951E+01   0.23078E+00
   0.55951E+01   0.23077E+00
   0.55951E+01   0.23076E+00
   0.55951E+01   0.23076E+00
   0.55951E+01   0.23075E+00
   0.55926E+01   0.23084E+00
   0.55926E+01   0.23083E+00
   0.55926E+01   0.23081E+00
   0.55926E+01   0.23081E+00
   0.55926E+01   0.23079E+00
   0.55926E+01   0.23078E+00
   0.55926E+01   0.23078E+00
   0.55926E+01   0.23076E+00
   0.55926E+01   0.23075E+00
   0.55926E+01   0.23073E+00
   0.55926E+01   0.23072E+00
   0.55926E+01   0.23071E+00
   0.55926E+01   0.23070E+00
   0.55926E+01   0.23070E+00
   0.55926E+01   0.23069E+00
   0.55926E+01   0.23069E+00
   0.55901E+01   0.23078E+00
   0.55901E+01   0.23076E+00
   0.55901E+01   0.23076E+00
   0.55901E+01   0.23074E+00
   0.55901E+01   0.23072E+00
   0.55901E+01   0.23071E+00
   0.55901E+01   0.23070E+00
   0.55901E+01   0.23069E+00
   0.55901E+01   0.23067E+00
   0.55901E+01   0.23066E+00
   0.55901E+01   0.23066E+00
   0.55901E+01   0.23064E+00
   0.55901E+01   0.23063E+00
   0.55901E+01   0.23063E+00
   0.55901E+01   0.23062E+00
   0.55901E+01   0.23061E+00
   0.55876E+01   0.23070E+00
   0.55876E+01   0.23069E+00
   0.55876E+01   0.23069E+00
   0.55876E+01   0.23068E+00
   0.55876E+01   0.23067E+00
   0.55876E+01   0.23066E+00
   0.55876E+01   0.23064E+00
   0.55876E+01   0.23063E+00
   0.55876E+01   0.23062E+00
   0.55876E+01   0.23060E+00
   0.55876E+01   0.23058E+00
   0.55876E+01   0.23058E+00
   0.55876E+01   0.23057E+00
   0.55876E+01   0.23056E+00
   0.55876E+01   0.23056E+00
   0.55876E+01   0.23056E+00
   0.55876E+01   0.23053E+00
   0.55876E+01   0.23052E+00
   0.55876E+01   0.23052E+00
   0.55851E+01   0.23061E+00
   0.55851E+01   0.23059E+00
   0.55851E+01   0.23058E+00
   0.55851E+01   0.23057E+00
   0.55851E+01   0.23056E+00
   0.55851E+01   0.23056E+00
   0.55851E+01   0.23054E+00
   0.55851E+01   0.23052E+00
   0.55851E+01   0.23051E+00
   0.55851E+01   0.23049E+00
   0.55851E+01   0.23049E+00
   0.55851E+01   0.23049E+00
   0.55851E+01   0.23048E+00
   0.55851E+01   0.23048E+00
   0.55851E+01   0.23046E+00
   0.55851E+01   0.23045E+00
   0.55851E+01   0.23044E+00
   0.55851E+01   0.23043E+00
   0.55826E+01   0.23051E+00
   0.55826E+01   0.23050E+00
   0.55826E+01   0.23049E+00
   0.55826E+01   0.23048E+00
   0.55826E+01   0.23048E+00
   0.55826E+01   0.23047E+00
   0.55826E+01   0.23046E+00
   0.55826E+01   0.23045E+00
   0.55826E+01   0.23042E+00
   0.55826E+01   0.23042E+00
   0.55826E+01   0.23042E+00
   0.55826E+01   0.23041E+00
   0.55826E+01   0.23040E+00
   0.55826E+01   0.23038E+00
   0.55826E+01   0.23037E+00
   0.55826E+01   0.23037E+00
   0.55826E+01   0.23035E+00
   0.55801E+01   0.23045E+00
   0.55801E+01   0.23043E+00
   0.55801E+01   0.23041E+00
   0.55801E+01   0.23040E+00
   0.55801E+01   0.23039E+00
   0.55801E+01   0.23038E+00
   0.55801E+01   0.23037E+00
   0.55801E+01   0.23036E+00
   0.55801E+01   0.23036E+00
   0.55801E+01   0.23035E+00
   0.55801E+01   0.23034E+00
   0.55801E+01   0.23034E+00
   0.55801E+01   0.23032E+00
   0.55801E+01   0.23031E+00
   0.55801E+01   0.23030E+00
   0.55801E+01   0.23029E+00
   0.55801E+01   0.23028E+00
   0.55801E+01   0.23028E+00
   0.55776E+01   0.23036E+00
   0.55776E+01   0.23034E+00
   0.55776E+01   0.23033E+00
   0.55776E+01   0.23032E+00
   0.55776E+01   0.23031E+00
   0.55776E+01   0.23029E+00
   0.55776E+01   0.23028E+00
   0.55776E+01   0.23027E+00
   0.55776E+01   0.23027E+00
   0.55776E+01   0.23027E+00
   0.55776E+01   0.23026E+00
   0.55776E+01   0.23026E+00
   0.55776E+01   0.23025E+00
   0.55776E+01   0.23023E+00
   0.55776E+01   0.23022E+00
   0.55776E+01   0.23021E+00
   0.55776E+01   0.23020E+00
   0.55751E+01   0.23028E+00
   0.55751E+01   0.23028E+00
   0.55751E+01   0.23026E+00
   0.55751E+01   0.23025E+00
   0.55751E+01   0.23024E+00
   0.55751E+01   0.23023E+00
   0.55751E+01   0.23022E+00
   0.55751E+01   0.23020E+00
   0.55751E+01   0.23019E+00
   0.55751E+01   0.23019E+00
   0.55751E+01   0.23018E+00
   0.55751E+01   0.23018E+00
   0.55751E+01   0.23016E+00
   0.55751E+01   0.23016E+00
   0.55751E+01   0.23015E+00
   0.55751E+01   0.23014E+00
   0.55751E+01   0.23013E+00
   0.55751E+01   0.23011E+00
   0.55751E+01   0.23010E+00
   0.55726E+01   0.23019E+00
   0.55726E+01   0.23017E+00
   0.55726E+01   0.23016E+00
   0.55726E+01   0.23016E+00
   0.55726E+01   0.23015E+00
   0.55726E+01   0.23014E+00
   0.55726E+01   0.23012E+00
   0.55726E+01   0.23011E+00
   0.55726E+01   0.23011E+00
   0.55726E+01   0.23010E+00
   0.55726E+01   0.23010E+00
   0.55726E+01   0.23009E+00
   0.55726E+01   0.23007E+00
   0.55726E+01   0.23006E+00
   0.55726E+01   0.23005E+00
   0.55726E+01   0.23005E+00
   0.55726E+01   0.23004E+00
   0.55726E+01   0.23003E+00
   0.55726E+01   0.23001E+00
   0.55701E+01   0.23009E+00
   0.55701E+01   0.23009E+00
   0.55701E+01   0.23007E+00
   0.55701E+01   0.23006E+00
   0.55701E+01   0.23005E+00
   0.55701E+01   0.23004E+00
   0.55701E+01   0.23004E+00
   0.55701E+01   0.23003E+00
   0.55701E+01   0.23002E+00
   0.55701E+01   0.23001E+00
   0.55701E+01   0.22999E+00
   0.55701E+01   0.22999E+00
   0.55701E+01   0.22998E+00
   0.55701E+01   0.22997E+00
   0.55701E+01   0.22996E+00
   0.55701E+01   0.22995E+00
   0.55701E+01   0.22995E+00
   0.55701E+01   0.22993E+00
   0.55676E+01   0.23001E+00
   0.55676E+01   0.23001E+00
   0.55676E+01   0.22999E+00
   0.55676E+01   0.22998E+00
   0.55676E+01   0.22997E+00
   0.55676E+01   0.22996E+00
   0.55676E+01   0.22995E+00
   0.55676E+01   0.22995E+00
   0.55676E+01   0.22993E+00
   0.55676E+01   0.22993E+00
   0.55676E+01   0.22992E+00
   0.55676E+01   0.22989E+00
   0.55676E+01   0.22989E+00
   0.55676E+01   0.22988E+00
   0.55676E+01   0.22987E+00
   0.55676E+01   0.22986E+00
   0.55676E+01   0.22986E+00
   0.55676E+01   0.22984E+00
   0.55676E+01   0.22983E+00
   0.55651E+01   0.22991E+00
   0.55651E+01   0.22991E+00
   0.55651E+01   0.22989E+00
   0.55651E+01   0.22988E+00
   0.55651E+01   0.22987E+00
   0.55651E+01   0.22987E+00
   0.55651E+01   0.22986E+00
   0.55651E+01   0.22985E+00
   0.55651E+01   0.22984E+00
   0.55651E+01   0.22983E+00
   0.55651E+01   0.22982E+00
   0.55651E+01   0.22982E+00
   0.55651E+01   0.22980E+00
   0.55651E+01   0.22979E+00
   0.55651E+01   0.22978E+00
   0.55651E+01   0.22977E+00
   0.55651E+01   0.22975E+00
   0.55651E+01   0.22975E+00
   0.55651E+01   0.22974E+00
   0.55626E+01   0.22982E+00
   0.55626E+01   0.22981E+00
   0.55626E+01   0.22980E+00
   0.55626E+01   0.22979E+00
   0.55626E+01   0.22979E+00
   0.55626E+01   0.22978E+00
   0.55626E+01   0.22976E+00
   0.55626E+01   0.22975E+00
   0.55626E+01   0.22975E+00
   0.55626E+01   0.22974E+00
   0.55626E+01   0.22973E+00
   0.55626E+01   0.22972E+00
   0.55626E+01   0.22971E+00
   0.55626E+01   0.22970E+00
   0.55626E+01   0.22968E+00
   0.55626E+01   0.22967E+00
   0.55626E+01   0.22966E+00
   0.55601E+01   0.22976E+00
   0.55601E+01   0.22975E+00
   0.55601E+01   0.22974E+00
   0.55601E+01   0.22973E+00
   0.55601E+01   0.22972E+00
   0.55601E+01   0.22970E+00
   0.55601E+01   0.22969E+00
   0.55601E+01   0.22968E+00
   0.55601E+01   0.22967E+00
   0.55601E+01   0.22966E+00
   0.55601E+01   0.22965E+00
   0.55601E+01   0.22965E+00
   0.55601E+01   0.22964E+00
   0.55601E+01   0.22964E+00
   0.55601E+01   0.22962E+00
   0.55601E+01   0.22960E+00
   0.55601E+01   0.22959E+00
   0.55601E+01   0.22958E+00
   0.55601E+01   0.22957E+00
   0.55576E+01   0.22966E+00
   0.55576E+01   0.22965E+00
   0.55576E+01   0.22964E+00
   0.55576E+01   0.22964E+00
   0.55576E+01   0.22963E+00
   0.55576E+01   0.22962E+00
   0.55576E+01   0.22961E+00
   0.55576E+01   0.22959E+00
   0.55576E+01   0.22958E+00
   0.55576E+01   0.22957E+00
   0.55576E+01   0.22956E+00
   0.55576E+01   0.22956E+00
   0.55576E+01   0.22955E+00
   0.55576E+01   0.22953E+00
   0.55576E+01   0.22952E+00
   0.55576E+01   0.22951E+00
   0.55576E+01   0.22949E+00
   0.55576E+01   0.22949E+00
   0.55576E+01   0.22948E+00
   0.55551E+01   0.22957E+00
   0.55551E+01   0.22955E+00
   0.55551E+01   0.22955E+00
   0.55551E+01   0.22954E+00
   0.55551E+01   0.22954E+00
   0.55551E+01   0.22952E+00
   0.55551E+01   0.22951E+00
   0.55551E+01   0.22950E+00
   0.55551E+01   0.22949E+00
   0.55551E+01   0.22947E+00
   0.55551E+01   0.22947E+00
   0.55551E+01   0.22947E+00
   0.55551E+01   0.22946E+00
   0.55551E+01   0.22945E+00
   0.55551E+01   0.22944E+00
   0.55551E+01   0.22943E+00
   0.55551E+01   0.22942E+00
   0.55551E+01   0.22940E+00
   0.55551E+01   0.22939E+00
   0.55526E+01   0.22947E+00
   0.55526E+01   0.22946E+00
   0.55526E+01   0.22945E+00
   0.55526E+01   0.22945E+00
   0.55526E+01   0.22944E+00
   0.55526E+01   0.22944E+00
   0.55526E+01   0.22942E+00
   0.55526E+01   0.22941E+00
   0.55526E+01   0.22940E+00
   0.55526E+01   0.22939E+00
   0.55526E+01   0.22938E+00
   0.55526E+01   0.22937E+00
   0.55526E+01   0.22936E+00
   0.55526E+01   0.22936E+00
   0.55526E+01   0.22935E+00
   0.55526E+01   0.22934E+00
   0.55526E+01   0.22932E+00
   0.55526E+01   0.22931E+00
   0.55526E+01   0.22930E+00
   0.55501E+01   0.22938E+00
   0.55501E+01   0.22937E+00
   0.55501E+01   0.22937E+00
   0.55501E+01   0.22936E+00
   0.55501E+01   0.22934E+00
   0.55501E+01   0.22933E+00
   0.55501E+01   0.22932E+00
   0.55501E+01   0.22931E+00
   0.55501E+01   0.22931E+00
   0.55501E+01   0.22929E+00
   0.55501E+01   0.22928E+00
   0.55501E+01   0.22927E+00
   0.55501E+01   0.22927E+00
   0.55501E+01   0.22926E+00
   0.55501E+01   0.22925E+00
   0.55501E+01   0.22924E+00
   0.55501E+01   0.22923E+00
   0.55501E+01   0.22922E+00
   0.55501E+01   0.22922E+00
   0.55476E+01   0.22930E+00
   0.55476E+01   0.22929E+00
   0.55476E+01   0.22928E+00
   0.55501E+01   0.22917E+00
   0.55476E+01   0.22925E+00
   0.55476E+01   0.22925E+00
   0.55476E+01   0.22923E+00
   0.55476E+01   0.22922E+00
   0.55476E+01   0.22922E+00
   0.55476E+01   0.22921E+00
   0.55476E+01   0.22919E+00
   0.55476E+01   0.22918E+00
   0.55476E+01   0.22918E+00
   0.55476E+01   0.22916E+00
   0.55476E+01   0.22916E+00
   0.55476E+01   0.22915E+00
   0.55476E+01   0.22914E+00
   0.55476E+01   0.22913E+00
   0.55476E+01   0.22912E+00
   0.55476E+01   0.22910E+00
   0.55476E+01   0.22910E+00
   0.55476E+01   0.22909E+00
   0.55451E+01   0.22918E+00
   0.55451E+01   0.22916E+00
   0.55451E+01   0.22915E+00
   0.55451E+01   0.22914E+00
   0.55451E+01   0.22913E+00
   0.55451E+01   0.22912E+00
   0.55451E+01   0.22912E+00
   0.55451E+01   0.22910E+00
   0.55451E+01   0.22909E+00
   0.55451E+01   0.22908E+00
   0.55451E+01   0.22907E+00
   0.55451E+01   0.22906E+00
   0.55451E+01   0.22905E+00
   0.55451E+01   0.22904E+00
   0.55451E+01   0.22904E+00
   0.55451E+01   0.22902E+00
   0.55451E+01   0.22902E+00
   0.55451E+01   0.22901E+00
   0.55451E+01   0.22900E+00
   0.55451E+01   0.22899E+00
   0.55451E+01   0.22898E+00
   0.55426E+01   0.22907E+00
   0.55426E+01   0.22905E+00
   0.55426E+01   0.22904E+00
   0.55426E+01   0.22903E+00
   0.55426E+01   0.22903E+00
   0.55426E+01   0.22901E+00
   0.55426E+01   0.22900E+00
   0.55426E+01   0.22899E+00
   0.55426E+01   0.22899E+00
   0.55426E+01   0.22897E+00
   0.55426E+01   0.22896E+00
   0.55426E+01   0.22895E+00
   0.55426E+01   0.22894E+00
   0.55426E+01   0.22893E+00
   0.55426E+01   0.22892E+00
   0.55426E+01   0.22891E+00
   0.55426E+01   0.22891E+00
   0.55426E+01   0.22891E+00
   0.55426E+01   0.22890E+00
   0.55426E+01   0.22888E+00
   0.55401E+01   0.22896E+00
   0.55401E+01   0.22896E+00
   0.55401E+01   0.22894E+00
   0.55401E+01   0.22894E+00
   0.55401E+01   0.22892E+00
   0.55401E+01   0.22892E+00
   0.55401E+01   0.22891E+00
   0.55401E+01   0.22890E+00
   0.55401E+01   0.22888E+00
   0.55401E+01   0.22887E+00
   0.55401E+01   0.22886E+00
   0.55401E+01   0.22885E+00
   0.55401E+01   0.22884E+00
   0.55401E+01   0.22883E+00
   0.55401E+01   0.22882E+00
   0.55401E+01   0.22881E+00
   0.55401E+01   0.22881E+00
   0.55401E+01   0.22880E+00
   0.55401E+01   0.22880E+00
   0.55401E+01   0.22878E+00
   0.55376E+01   0.22888E+00
   0.55376E+01   0.22886E+00
   0.55376E+01   0.22885E+00
   0.55376E+01   0.22884E+00
   0.55376E+01   0.22884E+00
   0.55376E+01   0.22882E+00
   0.55376E+01   0.22881E+00
   0.55376E+01   0.22880E+00
   0.55376E+01   0.22880E+00
   0.55376E+01   0.22879E+00
   0.55376E+01   0.22877E+00
   0.55376E+01   0.22876E+00
   0.55376E+01   0.22874E+00
   0.55376E+01   0.22873E+00
   0.55376E+01   0.22873E+00
   0.55376E+01   0.22871E+00
   0.55376E+01   0.22870E+00
   0.55376E+01   0.22869E+00
   0.55376E+01   0.22869E+00
   0.55351E+01   0.22878E+00
   0.55351E+01   0.22877E+00
   0.55351E+01   0.22876E+00
   0.55351E+01   0.22875E+00
   0.55351E+01   0.22875E+00
   0.55351E+01   0.22874E+00
   0.55351E+01   0.22872E+00
   0.55351E+01   0.22871E+00
   0.55351E+01   0.22871E+00
   0.55351E+01   0.22870E+00
   0.55351E+01   0.22869E+00
   0.55351E+01   0.22868E+00
   0.55351E+01   0.22866E+00
   0.55351E+01   0.22865E+00
   0.55351E+01   0.22864E+00
   0.55351E+01   0.22863E+00
   0.55351E+01   0.22862E+00
   0.55351E+01   0.22860E+00
   0.55351E+01   0.22860E+00
   0.55326E+01   0.22869E+00
   0.55326E+01   0.22868E+00
   0.55326E+01   0.22867E+00
   0.55326E+01   0.22866E+00
   0.55326E+01   0.22866E+00
   0.55326E+01   0.22864E+00
   0.55326E+01   0.22864E+00
   0.55326E+01   0.22862E+00
   0.55326E+01   0.22862E+00
   0.55326E+01   0.22861E+00
   0.55326E+01   0.22860E+00
   0.55326E+01   0.22859E+00
   0.55326E+01   0.22858E+00
   0.55326E+01   0.22857E+00
   0.55326E+01   0.22855E+00
   0.55326E+01   0.22854E+00
   0.55326E+01   0.22853E+00
   0.55326E+01   0.22852E+00
   0.55326E+01   0.22850E+00
   0.55301E+01   0.22859E+00
   0.55326E+01   0.22848E+00
   0.55326E+01   0.22848E+00
   0.55301E+01   0.22857E+00
   0.55301E+01   0.22855E+00
   0.55301E+01   0.22854E+00
   0.55301E+01   0.22853E+00
   0.55301E+01   0.22852E+00
   0.55301E+01   0.22851E+00
   0.55301E+01   0.22850E+00
   0.55301E+01   0.22850E+00
   0.55301E+01   0.22850E+00
   0.55301E+01   0.22849E+00
   0.55301E+01   0.22848E+00
   0.55301E+01   0.22847E+00
   0.55301E+01   0.22845E+00
   0.55301E+01   0.22845E+00
   0.55301E+01   0.22844E+00
   0.55301E+01   0.22841E+00
   0.55301E+01   0.22841E+00
   0.55301E+01   0.22839E+00
   0.55301E+01   0.22838E+00
   0.55301E+01   0.22838E+00
   0.55301E+01   0.22837E+00
   0.55276E+01   0.22846E+00
   0.55276E+01   0.22845E+00
   0.55276E+01   0.22843E+00
   0.55276E+01   0.22842E+00
   0.55276E+01   0.22841E+00
   0.55276E+01   0.22840E+00
   0.55276E+01   0.22839E+00
   0.55276E+01   0.22839E+00
   0.55276E+01   0.22838E+00
   0.55276E+01   0.22837E+00
   0.55276E+01   0.22837E+00
   0.55276E+01   0.22836E+00
   0.55276E+01   0.22835E+00
   0.55276E+01   0.22834E+00
   0.55276E+01   0.22832E+00
   0.55276E+01   0.22832E+00
   0.55276E+01   0.22830E+00
   0.55276E+01   0.22829E+00
   0.55276E+01   0.22828E+00
   0.55276E+01   0.22827E+00
   0.55251E+01   0.22836E+00
   0.55251E+01   0.22835E+00
   0.55251E+01   0.22834E+00
   0.55251E+01   0.22832E+00
   0.55251E+01   0.22831E+00
   0.55251E+01   0.22831E+00
   0.55251E+01   0.22830E+00
   0.55251E+01   0.22828E+00
   0.55251E+01   0.22827E+00
   0.55251E+01   0.22827E+00
   0.55251E+01   0.22827E+00
   0.55251E+01   0.22826E+00
   0.55251E+01   0.22825E+00
   0.55251E+01   0.22824E+00
   0.55251E+01   0.22823E+00
   0.55251E+01   0.22821E+00
   0.55251E+01   0.22820E+00
   0.55251E+01   0.22819E+00
   0.55251E+01   0.22819E+00
   0.55251E+01   0.22818E+00
   0.55251E+01   0.22816E+00
   0.55226E+01   0.22826E+00
   0.55226E+01   0.22825E+00
   0.55226E+01   0.22824E+00
   0.55226E+01   0.22823E+00
   0.55226E+01   0.22822E+00
   0.55226E+01   0.22821E+00
   0.55226E+01   0.22820E+00
   0.55226E+01   0.22818E+00
   0.55226E+01   0.22817E+00
   0.55226E+01   0.22816E+00
   0.55226E+01   0.22816E+00
   0.55226E+01   0.22815E+00
   0.55226E+01   0.22814E+00
   0.55226E+01   0.22813E+00
   0.55226E+01   0.22812E+00
   0.55226E+01   0.22810E+00
   0.55226E+01   0.22809E+00
   0.55226E+01   0.22808E+00
   0.55226E+01   0.22807E+00
   0.55226E+01   0.22806E+00
   0.55201E+01   0.22816E+00
   0.55201E+01   0.22815E+00
   0.55201E+01   0.22815E+00
   0.55201E+01   0.22813E+00
   0.55201E+01   0.22812E+00
   0.55201E+01   0.22811E+00
   0.55201E+01   0.22811E+00
   0.55201E+01   0.22809E+00
   0.55201E+01   0.22808E+00
   0.55201E+01   0.22807E+00
   0.55201E+01   0.22806E+00
   0.55201E+01   0.22805E+00
   0.55201E+01   0.22805E+00
   0.55201E+01   0.22803E+00
   0.55201E+01   0.22802E+00
   0.55201E+01   0.22800E+00
   0.55201E+01   0.22800E+00
   0.55201E+01   0.22799E+00
   0.55201E+01   0.22797E+00
   0.55201E+01   0.22796E+00
   0.55176E+01   0.22806E+00
   0.55176E+01   0.22804E+00
   0.55176E+01   0.22804E+00
   0.55176E+01   0.22802E+00
   0.55176E+01   0.22802E+00
   0.55176E+01   0.22801E+00
   0.55176E+01   0.22801E+00
   0.55176E+01   0.22800E+00
   0.55176E+01   0.22799E+00
   0.55176E+01   0.22797E+00
   0.55176E+01   0.22796E+00
   0.55176E+01   0.22796E+00
   0.55176E+01   0.22795E+00
   0.55176E+01   0.22794E+00
   0.55176E+01   0.22794E+00
   0.55176E+01   0.22793E+00
   0.55176E+01   0.22791E+00
   0.55176E+01   0.22789E+00
   0.55176E+01   0.22788E+00
   0.55176E+01   0.22787E+00
   0.55176E+01   0.22786E+00
   0.55176E+01   0.22784E+00
   0.55176E+01   0.22784E+00
   0.55151E+01   0.22793E+00
   0.55176E+01   0.22782E+00
   0.55151E+01   0.22792E+00
   0.55151E+01   0.22791E+00
   0.55151E+01   0.22790E+00
   0.55151E+01   0.22788E+00
   0.55151E+01   0.22787E+00
   0.55151E+01   0.22786E+00
   0.55151E+01   0.22785E+00
   0.55151E+01   0.22784E+00
   0.55151E+01   0.22784E+00
   0.55151E+01   0.22783E+00
   0.55151E+01   0.22783E+00
   0.55151E+01   0.22782E+00
   0.55151E+01   0.22781E+00
   0.55151E+01   0.22781E+00
   0.55151E+01   0.22779E+00
   0.55151E+01   0.22778E+00
   0.55151E+01   0.22776E+00
   0.55151E+01   0.22776E+00
   0.55151E+01   0.22775E+00
   0.55151E+01   0.22774E+00
   0.55151E+01   0.22773E+00
   0.55151E+01   0.22772E+00
   0.55151E+01   0.22770E+00
   0.55126E+01   0.22779E+00
   0.55126E+01   0.22778E+00
   0.55126E+01   0.22777E+00
   0.55126E+01   0.22776E+00
   0.55126E+01   0.22774E+00
   0.55126E+01   0.22773E+00
   0.55126E+01   0.22773E+00
   0.55126E+01   0.22772E+00
   0.55126E+01   0.22772E+00
   0.55126E+01   0.22770E+00
   0.55126E+01   0.22769E+00
   0.55126E+01   0.22767E+00
   0.55126E+01   0.22767E+00
   0.55126E+01   0.22766E+00
   0.55126E+01   0.22766E+00
   0.55126E+01   0.22765E+00
   0.55126E+01   0.22763E+00
   0.55126E+01   0.22762E+00
   0.55126E+01   0.22762E+00
   0.55126E+01   0.22761E+00
   0.55101E+01   0.22769E+00
   0.55101E+01   0.22769E+00
   0.55101E+01   0.22768E+00
   0.55101E+01   0.22767E+00
   0.55101E+01   0.22765E+00
   0.55101E+01   0.22763E+00
   0.55101E+01   0.22763E+00
   0.55101E+01   0.22762E+00
   0.55101E+01   0.22762E+00
   0.55101E+01   0.22761E+00
   0.55101E+01   0.22759E+00
   0.55101E+01   0.22759E+00
   0.55101E+01   0.22757E+00
   0.55101E+01   0.22756E+00
   0.55101E+01   0.22756E+00
   0.55101E+01   0.22755E+00
   0.55101E+01   0.22753E+00
   0.55101E+01   0.22752E+00
   0.55101E+01   0.22751E+00
   0.55101E+01   0.22750E+00
   0.55101E+01   0.22749E+00
   0.55101E+01   0.22748E+00
   0.55101E+01   0.22747E+00
   0.55076E+01   0.22757E+00
   0.55076E+01   0.22756E+00
   0.55076E+01   0.22754E+00
   0.55076E+01   0.22753E+00
   0.55076E+01   0.22753E+00
   0.55076E+01   0.22753E+00
   0.55076E+01   0.22752E+00
   0.55076E+01   0.22751E+00
   0.55076E+01   0.22750E+00
   0.55076E+01   0.22750E+00
   0.55076E+01   0.22749E+00
   0.55076E+01   0.22746E+00
   0.55076E+01   0.22746E+00
   0.55076E+01   0.22745E+00
   0.55076E+01   0.22744E+00
   0.55076E+01   0.22743E+00
   0.55076E+01   0.22741E+00
   0.55076E+01   0.22740E+00
   0.55076E+01   0.22739E+00
   0.55076E+01   0.22738E+00
   0.55076E+01   0.22736E+00
   0.55076E+01   0.22736E+00
   0.55051E+01   0.22745E+00
   0.55051E+01   0.22743E+00
   0.55051E+01   0.22743E+00
   0.55051E+01   0.22741E+00
   0.55051E+01   0.22740E+00
   0.55051E+01   0.22740E+00
   0.55051E+01   0.22740E+00
   0.55051E+01   0.22739E+00
   0.55051E+01   0.22738E+00
   0.55051E+01   0.22737E+00
   0.55051E+01   0.22736E+00
   0.55051E+01   0.22734E+00
   0.55051E+01   0.22734E+00
   0.55051E+01   0.22733E+00
   0.55051E+01   0.22732E+00
   0.55051E+01   0.22731E+00
   0.55051E+01   0.22730E+00
   0.55051E+01   0.22729E+00
   0.55051E+01   0.22728E+00
   0.55051E+01   0.22727E+00
   0.55051E+01   0.22726E+00
   0.55051E+01   0.22725E+00
   0.55051E+01   0.22724E+00
   0.55026E+01   0.22733E+00
   0.55026E+01   0.22732E+00
   0.55026E+01   0.22731E+00
   0.55026E+01   0.22730E+00
   0.55026E+01   0.22729E+00
   0.55026E+01   0.22728E+00
   0.55026E+01   0.22728E+00
   0.55026E+01   0.22727E+00
   0.55026E+01   0.22726E+00
   0.55026E+01   0.22725E+00
   0.55026E+01   0.22723E+00
   0.55026E+01   0.22722E+00
   0.55026E+01   0.22721E+00
   0.55026E+01   0.22720E+00
   0.55026E+01   0.22720E+00
   0.55026E+01   0.22719E+00
   0.55026E+01   0.22718E+00
   0.55026E+01   0.22717E+00
   0.55026E+01   0.22715E+00
   0.55026E+01   0.22714E+00
   0.55001E+01   0.22724E+00
   0.55026E+01   0.22713E+00
   0.55001E+01   0.22722E+00
   0.55001E+01   0.22721E+00
   0.55001E+01   0.22720E+00
   0.55001E+01   0.22720E+00
   0.55001E+01   0.22718E+00
   0.55001E+01   0.22718E+00
   0.55001E+01   0.22717E+00
   0.55001E+01   0.22717E+00
   0.55001E+01   0.22714E+00
   0.55001E+01   0.22714E+00
   0.55001E+01   0.22713E+00
   0.55001E+01   0.22711E+00
   0.55001E+01   0.22710E+00
   0.55001E+01   0.22709E+00
   0.55001E+01   0.22708E+00
   0.55001E+01   0.22708E+00
   0.55001E+01   0.22706E+00
   0.55001E+01   0.22705E+00
   0.55001E+01   0.22704E+00
   0.55001E+01   0.22702E+00
   0.55001E+01   0.22701E+00
   0.55001E+01   0.22701E+00
   0.54976E+01   0.22710E+00
   0.54976E+01   0.22709E+00
   0.54976E+01   0.22708E+00
   0.54976E+01   0.22707E+00
   0.55001E+01   0.22696E+00
   0.54976E+01   0.22706E+00
   0.54976E+01   0.22704E+00
   0.54976E+01   0.22704E+00
   0.54976E+01   0.22703E+00
   0.54976E+01   0.22703E+00
   0.54976E+01   0.22700E+00
   0.54976E+01   0.22699E+00
   0.54976E+01   0.22698E+00
   0.54976E+01   0.22698E+00
   0.54976E+01   0.22696E+00
   0.54976E+01   0.22695E+00
   0.54976E+01   0.22695E+00
   0.54976E+01   0.22695E+00
   0.54976E+01   0.22695E+00
   0.54976E+01   0.22692E+00
   0.54976E+01   0.22691E+00
   0.54976E+01   0.22689E+00
   0.54976E+01   0.22689E+00
   0.54976E+01   0.22688E+00
   0.54976E+01   0.22687E+00
   0.54951E+01   0.22697E+00
   0.54951E+01   0.22696E+00
   0.54951E+01   0.22695E+00
   0.54951E+01   0.22694E+00
   0.54951E+01   0.22693E+00
   0.54951E+01   0.22692E+00
   0.54951E+01   0.22691E+00
   0.54951E+01   0.22690E+00
   0.54951E+01   0.22688E+00
   0.54951E+01   0.22687E+00
   0.54951E+01   0.22686E+00
   0.54951E+01   0.22685E+00
   0.54951E+01   0.22684E+00
   0.54951E+01   0.22684E+00
   0.54951E+01   0.22683E+00
   0.54951E+01   0.22682E+00
   0.54951E+01   0.22680E+00
   0.54951E+01   0.22679E+00
   0.54951E+01   0.22679E+00
   0.54951E+01   0.22677E+00
   0.54926E+01   0.22686E+00
   0.54926E+01   0.22685E+00
   0.54951E+01   0.22675E+00
   0.54951E+01   0.22674E+00
   0.54951E+01   0.22674E+00
   0.54951E+01   0.22672E+00
   0.54951E+01   0.22672E+00
   0.54926E+01   0.22680E+00
   0.54926E+01   0.22680E+00
   0.54926E+01   0.22679E+00
   0.54926E+01   0.22678E+00
   0.54926E+01   0.22677E+00
   0.54926E+01   0.22676E+00
   0.54926E+01   0.22676E+00
   0.54926E+01   0.22674E+00
   0.54926E+01   0.22673E+00
   0.54926E+01   0.22672E+00
   0.54926E+01   0.22671E+00
   0.54926E+01   0.22669E+00
   0.54926E+01   0.22669E+00
   0.54926E+01   0.22668E+00
   0.54926E+01   0.22667E+00
   0.54926E+01   0.22664E+00
   0.54926E+01   0.22664E+00
   0.54926E+01   0.22663E+00
   0.54926E+01   0.22663E+00
   0.54926E+01   0.22663E+00
   0.54926E+01   0.22662E+00
   0.54926E+01   0.22662E+00
   0.54901E+01   0.22670E+00
   0.54901E+01   0.22668E+00
   0.54901E+01   0.22666E+00
   0.54901E+01   0.22666E+00
   0.54901E+01   0.22665E+00
   0.54901E+01   0.22664E+00
   0.54901E+01   0.22662E+00
   0.54901E+01   0.22662E+00
   0.54901E+01   0.22661E+00
   0.54901E+01   0.22660E+00
   0.54901E+01   0.22659E+00
   0.54901E+01   0.22658E+00
   0.54901E+01   0.22656E+00
   0.54901E+01   0.22656E+00
   0.54901E+01   0.22654E+00
   0.54901E+01   0.22654E+00
   0.54901E+01   0.22654E+00
   0.54901E+01   0.22653E+00
   0.54901E+01   0.22652E+00
   0.54901E+01   0.22651E+00
   0.54901E+01   0.22651E+00
   0.54901E+01   0.22650E+00
   0.54901E+01   0.22649E+00
   0.54901E+01   0.22649E+00
   0.54876E+01   0.22656E+00
   0.54876E+01   0.22656E+00
   0.54876E+01   0.22654E+00
   0.54876E+01   0.22653E+00
   0.54876E+01   0.22652E+00
   0.54876E+01   0.22651E+00
   0.54876E+01   0.22650E+00
   0.54876E+01   0.22650E+00
   0.54876E+01   0.22648E+00
   0.54876E+01   0.22646E+00
   0.54876E+01   0.22646E+00
   0.54876E+01   0.22644E+00
   0.54876E+01   0.22644E+00
   0.54876E+01   0.22642E+00
   0.54876E+01   0.22642E+00
   0.54876E+01   0.22641E+00
   0.54876E+01   0.22640E+00
   0.54876E+01   0.22640E+00
   0.54876E+01   0.22639E+00
   0.54876E+01   0.22638E+00
   0.54876E+01   0.22637E+00
   0.54876E+01   0.22635E+00
   0.54851E+01   0.22644E+00
   0.54851E+01   0.22644E+00
   0.54851E+01   0.22642E+00
   0.54851E+01   0.22641E+00
   0.54851E+01   0.22640E+00
   0.54851E+01   0.22639E+00
   0.54851E+01   0.22639E+00
   0.54851E+01   0.22638E+00
   0.54851E+01   0.22637E+00
   0.54851E+01   0.22635E+00
   0.54851E+01   0.22635E+00
   0.54851E+01   0.22634E+00
   0.54851E+01   0.22633E+00
   0.54851E+01   0.22632E+00
   0.54851E+01   0.22631E+00
   0.54851E+01   0.22630E+00
   0.54851E+01   0.22629E+00
   0.54851E+01   0.22629E+00
   0.54851E+01   0.22629E+00
   0.54851E+01   0.22628E+00
   0.54851E+01   0.22627E+00
   0.54851E+01   0.22626E+00
   0.54851E+01   0.22626E+00
   0.54826E+01   0.22633E+00
   0.54826E+01   0.22632E+00
   0.54826E+01   0.22632E+00
   0.54826E+01   0.22631E+00
   0.54826E+01   0.22630E+00
   0.54826E+01   0.22629E+00
   0.54826E+01   0.22628E+00
   0.54826E+01   0.22627E+00
   0.54826E+01   0.22626E+00
   0.54826E+01   0.22624E+00
   0.54826E+01   0.22623E+00
   0.54826E+01   0.22622E+00
   0.54826E+01   0.22622E+00
   0.54826E+01   0.22620E+00
   0.54826E+01   0.22619E+00
   0.54826E+01   0.22618E+00
   0.54826E+01   0.22618E+00
   0.54826E+01   0.22617E+00
   0.54826E+01   0.22616E+00
   0.54826E+01   0.22615E+00
   0.54826E+01   0.22614E+00
   0.54826E+01   0.22613E+00
   0.54826E+01   0.22611E+00
   0.54826E+01   0.22610E+00
   0.54801E+01   0.22620E+00
   0.54801E+01   0.22619E+00
   0.54801E+01   0.22617E+00
   0.54801E+01   0.22616E+00
   0.54801E+01   0.22615E+00
   0.54801E+01   0.22615E+00
   0.54801E+01   0.22615E+00
   0.54801E+01   0.22613E+00
   0.54801E+01   0.22612E+00
   0.54801E+01   0.22611E+00
   0.54801E+01   0.22610E+00
   0.54801E+01   0.22609E+00
   0.54801E+01   0.22608E+00
   0.54801E+01   0.22607E+00
   0.54801E+01   0.22607E+00
   0.54801E+01   0.22606E+00
   0.54801E+01   0.22606E+00
   0.54801E+01   0.22605E+00
   0.54801E+01   0.22604E+00
   0.54801E+01   0.22602E+00
   0.54801E+01   0.22602E+00
   0.54801E+01   0.22601E+00
   0.54801E+01   0.22599E+00
   0.54801E+01   0.22598E+00
   0.54801E+01   0.22598E+00
   0.54776E+01   0.22607E+00
   0.54776E+01   0.22607E+00
   0.54776E+01   0.22605E+00
   0.54776E+01   0.22604E+00
   0.54776E+01   0.22603E+00
   0.54776E+01   0.22602E+00
   0.54776E+01   0.22600E+00
   0.54776E+01   0.22599E+00
   0.54776E+01   0.22598E+00
   0.54776E+01   0.22597E+00
   0.54776E+01   0.22596E+00
   0.54776E+01   0.22595E+00
   0.54776E+01   0.22595E+00
   0.54776E+01   0.22594E+00
   0.54776E+01   0.22594E+00
   0.54776E+01   0.22593E+00
   0.54776E+01   0.22592E+00
   0.54776E+01   0.22591E+00
   0.54776E+01   0.22589E+00
   0.54776E+01   0.22588E+00
   0.54776E+01   0.22587E+00
   0.54776E+01   0.22586E+00
   0.54776E+01   0.22585E+00
   0.54776E+01   0.22584E+00
   0.54776E+01   0.22583E+00
   0.54776E+01   0.22582E+00
   0.54776E+01   0.22581E+00
   0.54751E+01   0.22591E+00
   0.54751E+01   0.22590E+00
   0.54751E+01   0.22589E+00
   0.54751E+01   0.22587E+00
   0.54751E+01   0.22586E+00
   0.54751E+01   0.22585E+00
   0.54751E+01   0.22585E+00
   0.54751E+01   0.22584E+00
   0.54751E+01   0.22584E+00
   0.54751E+01   0.22583E+00
   0.54751E+01   0.22582E+00
   0.54751E+01   0.22581E+00
   0.54751E+01   0.22580E+00
   0.54751E+01   0.22578E+00
   0.54751E+01   0.22577E+00
   0.54751E+01   0.22576E+00
   0.54751E+01   0.22575E+00
   0.54751E+01   0.22573E+00
   0.54751E+01   0.22573E+00
   0.54751E+01   0.22573E+00
   0.54751E+01   0.22572E+00
   0.54751E+01   0.22572E+00
   0.54751E+01   0.22571E+00
   0.54751E+01   0.22568E+00
   0.54751E+01   0.22568E+00
   0.54726E+01   0.22577E+00
   0.54726E+01   0.22576E+00
   0.54726E+01   0.22575E+00
   0.54751E+01   0.22564E+00
   0.54726E+01   0.22574E+00
   0.54726E+01   0.22573E+00
   0.54726E+01   0.22572E+00
   0.54726E+01   0.22572E+00
   0.54726E+01   0.22572E+00
   0.54726E+01   0.22570E+00
   0.54726E+01   0.22569E+00
   0.54726E+01   0.22567E+00
   0.54726E+01   0.22565E+00
   0.54726E+01   0.22565E+00
   0.54726E+01   0.22564E+00
   0.54726E+01   0.22563E+00
   0.54726E+01   0.22563E+00
   0.54726E+01   0.22560E+00
   0.54726E+01   0.22560E+00
   0.54726E+01   0.22558E+00
   0.54726E+01   0.22558E+00
   0.54726E+01   0.22557E+00
   0.54726E+01   0.22556E+00
   0.54726E+01   0.22555E+00
   0.54726E+01   0.22554E+00
   0.54726E+01   0.22552E+00
   0.54701E+01   0.22561E+00
   0.54726E+01   0.22551E+00
   0.54726E+01   0.22550E+00
   0.54726E+01   0.22550E+00
   0.54726E+01   0.22550E+00
   0.54701E+01   0.22559E+00
   0.54701E+01   0.22557E+00
   0.54701E+01   0.22557E+00
   0.54701E+01   0.22555E+00
   0.54701E+01   0.22553E+00
   0.54701E+01   0.22552E+00
   0.54701E+01   0.22551E+00
   0.54701E+01   0.22550E+00
   0.54701E+01   0.22550E+00
   0.54701E+01   0.22549E+00
   0.54701E+01   0.22548E+00
   0.54701E+01   0.22547E+00
   0.54701E+01   0.22546E+00
   0.54701E+01   0.22545E+00
   0.54701E+01   0.22544E+00
   0.54701E+01   0.22543E+00
   0.54701E+01   0.22542E+00
   0.54701E+01   0.22541E+00
   0.54701E+01   0.22540E+00
   0.54701E+01   0.22539E+00
   0.54701E+01   0.22539E+00
   0.54701E+01   0.22538E+00
   0.54701E+01   0.22538E+00
   0.54701E+01   0.22537E+00
   0.54676E+01   0.22546E+00
   0.54676E+01   0.22544E+00
   0.54676E+01   0.22543E+00
   0.54676E+01   0.22543E+00
   0.54676E+01   0.22542E+00
   0.54676E+01   0.22540E+00
   0.54676E+01   0.22539E+00
   0.54676E+01   0.22539E+00
   0.54676E+01   0.22538E+00
   0.54676E+01   0.22537E+00
   0.54676E+01   0.22536E+00
   0.54676E+01   0.22535E+00
   0.54676E+01   0.22534E+00
   0.54676E+01   0.22533E+00
   0.54676E+01   0.22532E+00
   0.54676E+01   0.22531E+00
   0.54676E+01   0.22530E+00
   0.54676E+01   0.22529E+00
   0.54676E+01   0.22528E+00
   0.54676E+01   0.22527E+00
   0.54676E+01   0.22527E+00
   0.54676E+01   0.22527E+00
   0.54676E+01   0.22525E+00
   0.54676E+01   0.22523E+00
   0.54676E+01   0.22523E+00
   0.54676E+01   0.22522E+00
   0.54651E+01   0.22531E+00
   0.54651E+01   0.22530E+00
   0.54651E+01   0.22529E+00
   0.54651E+01   0.22527E+00
   0.54651E+01   0.22527E+00
   0.54651E+01   0.22526E+00
   0.54651E+01   0.22525E+00
   0.54651E+01   0.22524E+00
   0.54651E+01   0.22523E+00
   0.54651E+01   0.22522E+00
   0.54651E+01   0.22521E+00
   0.54651E+01   0.22519E+00
   0.54651E+01   0.22518E+00
   0.54651E+01   0.22518E+00
   0.54651E+01   0.22517E+00
   0.54651E+01   0.22516E+00
   0.54651E+01   0.22515E+00
   0.54651E+01   0.22515E+00
   0.54651E+01   0.22514E+00
   0.54651E+01   0.22513E+00
   0.54651E+01   0.22512E+00
   0.54651E+01   0.22510E+00
   0.54651E+01   0.22510E+00
   0.54626E+01   0.22519E+00
   0.54626E+01   0.22518E+00
   0.54626E+01   0.22517E+00
   0.54626E+01   0.22516E+00
   0.54626E+01   0.22515E+00
   0.54626E+01   0.22514E+00
   0.54626E+01   0.22514E+00
   0.54626E+01   0.22513E+00
   0.54626E+01   0.22512E+00
   0.54626E+01   0.22510E+00
   0.54626E+01   0.22509E+00
   0.54626E+01   0.22508E+00
   0.54626E+01   0.22507E+00
   0.54626E+01   0.22506E+00
   0.54626E+01   0.22505E+00
   0.54626E+01   0.22504E+00
   0.54626E+01   0.22503E+00
   0.54626E+01   0.22503E+00
   0.54626E+01   0.22502E+00
   0.54626E+01   0.22502E+00
   0.54626E+01   0.22500E+00
   0.54626E+01   0.22499E+00
   0.54626E+01   0.22498E+00
   0.54626E+01   0.22498E+00
   0.54626E+01   0.22496E+00
   0.54626E+01   0.22495E+00
   0.54626E+01   0.22494E+00
   0.54626E+01   0.22493E+00
   0.54626E+01   0.22492E+00
   0.54626E+01   0.22492E+00
   0.54626E+01   0.22491E+00
   0.54601E+01   0.22500E+00
   0.54601E+01   0.22498E+00
   0.54601E+01   0.22497E+00
   0.54601E+01   0.22497E+00
   0.54601E+01   0.22497E+00
   0.54601E+01   0.22495E+00
   0.54601E+01   0.22494E+00
   0.54601E+01   0.22493E+00
   0.54601E+01   0.22493E+00
   0.54601E+01   0.22492E+00
   0.54601E+01   0.22492E+00
   0.54601E+01   0.22491E+00
   0.54601E+01   0.22490E+00
   0.54601E+01   0.22488E+00
   0.54601E+01   0.22488E+00
   0.54601E+01   0.22487E+00
   0.54601E+01   0.22486E+00
   0.54601E+01   0.22486E+00
   0.54601E+01   0.22484E+00
   0.54601E+01   0.22483E+00
   0.54601E+01   0.22482E+00
   0.54601E+01   0.22481E+00
   0.54601E+01   0.22480E+00
   0.54601E+01   0.22479E+00
   0.54576E+01   0.22488E+00
   0.54601E+01   0.22477E+00
   0.54601E+01   0.22476E+00
   0.54576E+01   0.22484E+00
   0.54576E+01   0.22484E+00
   0.54576E+01   0.22483E+00
   0.54576E+01   0.22483E+00
   0.54576E+01   0.22482E+00
   0.54576E+01   0.22481E+00
   0.54576E+01   0.22480E+00
   0.54576E+01   0.22480E+00
   0.54576E+01   0.22479E+00
   0.54576E+01   0.22478E+00
   0.54576E+01   0.22477E+00
   0.54576E+01   0.22475E+00
   0.54576E+01   0.22475E+00
   0.54576E+01   0.22474E+00
   0.54576E+01   0.22472E+00
   0.54576E+01   0.22472E+00
   0.54576E+01   0.22470E+00
   0.54576E+01   0.22469E+00
   0.54576E+01   0.22468E+00
   0.54576E+01   0.22467E+00
   0.54576E+01   0.22466E+00
   0.54576E+01   0.22464E+00
   0.54576E+01   0.22464E+00
   0.54576E+01   0.22464E+00
   0.54576E+01   0.22462E+00
   0.54576E+01   0.22461E+00
   0.54551E+01   0.22471E+00
   0.54551E+01   0.22469E+00
   0.54551E+01   0.22468E+00
   0.54576E+01   0.22458E+00
   0.54551E+01   0.22467E+00
   0.54551E+01   0.22466E+00
   0.54551E+01   0.22466E+00
   0.54551E+01   0.22465E+00
   0.54551E+01   0.22464E+00
   0.54551E+01   0.22462E+00
   0.54551E+01   0.22461E+00
   0.54551E+01   0.22461E+00
   0.54551E+01   0.22460E+00
   0.54551E+01   0.22457E+00
   0.54551E+01   0.22457E+00
   0.54551E+01   0.22457E+00
   0.54551E+01   0.22454E+00
   0.54551E+01   0.22455E+00
   0.54551E+01   0.22454E+00
   0.54551E+01   0.22452E+00
   0.54551E+01   0.22452E+00
   0.54551E+01   0.22451E+00
   0.54551E+01   0.22450E+00
   0.54551E+01   0.22449E+00
   0.54551E+01   0.22448E+00
   0.54551E+01   0.22447E+00
   0.54526E+01   0.22457E+00
   0.54526E+01   0.22456E+00
   0.54551E+01   0.22445E+00
   0.54551E+01   0.22445E+00
   0.54526E+01   0.22453E+00
   0.54526E+01   0.22452E+00
   0.54526E+01   0.22452E+00
   0.54526E+01   0.22451E+00
   0.54526E+01   0.22449E+00
   0.54526E+01   0.22449E+00
   0.54526E+01   0.22448E+00
   0.54526E+01   0.22446E+00
   0.54526E+01   0.22446E+00
   0.54526E+01   0.22444E+00
   0.54526E+01   0.22442E+00
   0.54526E+01   0.22442E+00
   0.54526E+01   0.22441E+00
   0.54526E+01   0.22440E+00
   0.54526E+01   0.22439E+00
   0.54526E+01   0.22439E+00
   0.54526E+01   0.22438E+00
   0.54526E+01   0.22436E+00
   0.54526E+01   0.22436E+00
   0.54526E+01   0.22435E+00
   0.54526E+01   0.22435E+00
   0.54526E+01   0.22435E+00
   0.54526E+01   0.22433E+00
   0.54526E+01   0.22432E+00
   0.54526E+01   0.22432E+00
   0.54526E+01   0.22430E+00
   0.54526E+01   0.22429E+00
   0.54526E+01   0.22428E+00
   0.54526E+01   0.22427E+00
   0.54501E+01   0.22436E+00
   0.54526E+01   0.22425E+00
   0.54501E+01   0.22434E+00
   0.54501E+01   0.22433E+00
   0.54501E+01   0.22432E+00
   0.54501E+01   0.22432E+00
   0.54501E+01   0.22431E+00
   0.54501E+01   0.22429E+00
   0.54501E+01   0.22428E+00
   0.54501E+01   0.22427E+00
   0.54501E+01   0.22426E+00
   0.54501E+01   0.22425E+00
   0.54501E+01   0.22425E+00
   0.54501E+01   0.22424E+00
   0.54501E+01   0.22424E+00
   0.54501E+01   0.22423E+00
   0.54501E+01   0.22422E+00
   0.54501E+01   0.22422E+00
   0.54501E+01   0.22420E+00
   0.54501E+01   0.22419E+00
   0.54501E+01   0.22418E+00
   0.54501E+01   0.22417E+00
   0.54501E+01   0.22415E+00
   0.54501E+01   0.22414E+00
   0.54501E+01   0.22414E+00
   0.54501E+01   0.22412E+00
   0.54501E+01   0.22412E+00
   0.54501E+01   0.22412E+00
   0.54501E+01   0.22411E+00
   0.54501E+01   0.22410E+00
   0.54501E+01   0.22409E+00
   0.54476E+01   0.22418E+00
   0.54476E+01   0.22417E+00
   0.54476E+01   0.22415E+00
   0.54476E+01   0.22415E+00
   0.54476E+01   0.22413E+00
   0.54476E+01   0.22412E+00
   0.54476E+01   0.22412E+00
   0.54476E+01   0.22412E+00
   0.54476E+01   0.22411E+00
   0.54476E+01   0.22411E+00
   0.54476E+01   0.22410E+00
   0.54476E+01   0.22409E+00
   0.54476E+01   0.22408E+00
   0.54476E+01   0.22407E+00
   0.54476E+01   0.22405E+00
   0.54476E+01   0.22404E+00
   0.54476E+01   0.22403E+00
   0.54476E+01   0.22402E+00
   0.54476E+01   0.22401E+00
   0.54476E+01   0.22400E+00
   0.54476E+01   0.22399E+00
   0.54476E+01   0.22399E+00
   0.54476E+01   0.22399E+00
   0.54476E+01   0.22397E+00
   0.54476E+01   0.22396E+00
   0.54476E+01   0.22394E+00
   0.54476E+01   0.22394E+00
   0.54451E+01   0.22403E+00
   0.54451E+01   0.22403E+00
   0.54451E+01   0.22402E+00
   0.54451E+01   0.22400E+00
   0.54451E+01   0.22400E+00
   0.54451E+01   0.22400E+00
   0.54476E+01   0.22389E+00
   0.54451E+01   0.22398E+00
   0.54451E+01   0.22396E+00
   0.54451E+01   0.22396E+00
   0.54451E+01   0.22396E+00
   0.54451E+01   0.22393E+00
   0.54451E+01   0.22392E+00
   0.54451E+01   0.22392E+00
   0.54451E+01   0.22390E+00
   0.54451E+01   0.22390E+00
   0.54451E+01   0.22389E+00
   0.54451E+01   0.22388E+00
   0.54451E+01   0.22387E+00
   0.54451E+01   0.22386E+00
   0.54451E+01   0.22384E+00
   0.54451E+01   0.22384E+00
   0.54451E+01   0.22384E+00
   0.54451E+01   0.22382E+00
   0.54451E+01   0.22380E+00
   0.54451E+01   0.22380E+00
   0.54451E+01   0.22379E+00
   0.54451E+01   0.22378E+00
   0.54451E+01   0.22378E+00
   0.54451E+01   0.22378E+00
   0.54451E+01   0.22377E+00
   0.54451E+01   0.22376E+00
   0.54451E+01   0.22375E+00
   0.54426E+01   0.22383E+00
   0.54426E+01   0.22383E+00
   0.54426E+01   0.22381E+00
   0.54426E+01   0.22380E+00
   0.54426E+01   0.22379E+00
   0.54426E+01   0.22378E+00
   0.54426E+01   0.22377E+00
   0.54426E+01   0.22376E+00
   0.54426E+01   0.22375E+00
   0.54426E+01   0.22375E+00
   0.54426E+01   0.22375E+00
   0.54426E+01   0.22373E+00
   0.54426E+01   0.22372E+00
   0.54426E+01   0.22371E+00
   0.54426E+01   0.22370E+00
   0.54426E+01   0.22370E+00
   0.54426E+01   0.22368E+00
   0.54426E+01   0.22367E+00
   0.54426E+01   0.22366E+00
   0.54426E+01   0.22366E+00
   0.54426E+01   0.22365E+00
   0.54426E+01   0.22365E+00
   0.54426E+01   0.22364E+00
   0.54426E+01   0.22363E+00
   0.54426E+01   0.22361E+00
   0.54426E+01   0.22361E+00
   0.54426E+01   0.22360E+00
   0.54426E+01   0.22358E+00
   0.54401E+01   0.22368E+00
   0.54401E+01   0.22368E+00
   0.54401E+01   0.22365E+00
   0.54401E+01   0.22365E+00
   0.54401E+01   0.22364E+00
   0.54401E+01   0.22364E+00
   0.54401E+01   0.22362E+00
   0.54401E+01   0.22361E+00
   0.54401E+01   0.22361E+00
   0.54401E+01   0.22359E+00
   0.54401E+01   0.22358E+00
   0.54401E+01   0.22357E+00
   0.54401E+01   0.22356E+00
   0.54401E+01   0.22355E+00
   0.54401E+01   0.22354E+00
   0.54401E+01   0.22354E+00
   0.54401E+01   0.22353E+00
   0.54401E+01   0.22353E+00
   0.54401E+01   0.22353E+00
   0.54401E+01   0.22352E+00
   0.54401E+01   0.22350E+00
   0.54401E+01   0.22349E+00
   0.54401E+01   0.22348E+00
   0.54401E+01   0.22346E+00
   0.54401E+01   0.22345E+00
   0.54401E+01   0.22344E+00
   0.54401E+01   0.22343E+00
   0.54401E+01   0.22342E+00
   0.54401E+01   0.22341E+00
   0.54401E+01   0.22341E+00
   0.54401E+01   0.22340E+00
   0.54376E+01   0.22349E+00
   0.54376E+01   0.22348E+00
   0.54376E+01   0.22348E+00
   0.54376E+01   0.22347E+00
   0.54376E+01   0.22346E+00
   0.54376E+01   0.22345E+00
   0.54376E+01   0.22344E+00
   0.54376E+01   0.22343E+00
   0.54376E+01   0.22342E+00
   0.54376E+01   0.22342E+00
   0.54376E+01   0.22341E+00
   0.54376E+01   0.22341E+00
   0.54376E+01   0.22339E+00
   0.54376E+01   0.22338E+00
   0.54376E+01   0.22337E+00
   0.54376E+01   0.22336E+00
   0.54376E+01   0.22335E+00
   0.54376E+01   0.22334E+00
   0.54376E+01   0.22333E+00
   0.54376E+01   0.22333E+00
   0.54376E+01   0.22332E+00
   0.54376E+01   0.22331E+00
   0.54376E+01   0.22330E+00
   0.54376E+01   0.22329E+00
   0.54376E+01   0.22328E+00
   0.54376E+01   0.22327E+00
   0.54376E+01   0.22326E+00
   0.54376E+01   0.22325E+00
   0.54376E+01   0.22323E+00
   0.54376E+01   0.22323E+00
   0.54376E+01   0.22322E+00
   0.54376E+01   0.22321E+00
   0.54376E+01   0.22320E+00
   0.54376E+01   0.22319E+00
   0.54376E+01   0.22319E+00
   0.54376E+01   0.22319E+00
   0.54376E+01   0.22318E+00
   0.54376E+01   0.22317E+00
   0.54351E+01   0.22326E+00
   0.54351E+01   0.22324E+00
   0.54351E+01   0.22323E+00
   0.54351E+01   0.22323E+00
   0.54351E+01   0.22322E+00
   0.54351E+01   0.22320E+00
   0.54351E+01   0.22320E+00
   0.54351E+01   0.22319E+00
   0.54351E+01   0.22318E+00
   0.54351E+01   0.22317E+00
   0.54351E+01   0.22316E+00
   0.54351E+01   0.22316E+00
   0.54351E+01   0.22315E+00
   0.54351E+01   0.22313E+00
   0.54351E+01   0.22312E+00
   0.54351E+01   0.22311E+00
   0.54351E+01   0.22310E+00
   0.54351E+01   0.22309E+00
   0.54351E+01   0.22308E+00
   0.54351E+01   0.22307E+00
   0.54351E+01   0.22307E+00
   0.54351E+01   0.22307E+00
   0.54351E+01   0.22306E+00
   0.54351E+01   0.22306E+00
   0.54351E+01   0.22304E+00
   0.54351E+01   0.22303E+00
   0.54351E+01   0.22302E+00
   0.54326E+01   0.22310E+00
   0.54326E+01   0.22310E+00
   0.54326E+01   0.22309E+00
   0.54326E+01   0.22307E+00
   0.54326E+01   0.22307E+00
   0.54326E+01   0.22305E+00
   0.54326E+01   0.22305E+00
   0.54326E+01   0.22304E+00
   0.54326E+01   0.22304E+00
   0.54326E+01   0.22303E+00
   0.54326E+01   0.22301E+00
   0.54326E+01   0.22300E+00
   0.54326E+01   0.22299E+00
   0.54326E+01   0.22298E+00
   0.54326E+01   0.22297E+00
   0.54326E+01   0.22296E+00
   0.54326E+01   0.22296E+00
   0.54326E+01   0.22295E+00
   0.54326E+01   0.22294E+00
   0.54326E+01   0.22294E+00
   0.54326E+01   0.22294E+00
   0.54326E+01   0.22292E+00
   0.54326E+01   0.22290E+00
   0.54326E+01   0.22290E+00
   0.54326E+01   0.22289E+00
   0.54326E+01   0.22288E+00
   0.54326E+01   0.22287E+00
   0.54326E+01   0.22286E+00
   0.54326E+01   0.22285E+00
   0.54326E+01   0.22285E+00
   0.54326E+01   0.22283E+00
   0.54326E+01   0.22282E+00
   0.54326E+01   0.22282E+00
   0.54326E+01   0.22281E+00
   0.54301E+01   0.22290E+00
   0.54301E+01   0.22289E+00
   0.54301E+01   0.22288E+00
   0.54301E+01   0.22286E+00
   0.54301E+01   0.22285E+00
   0.54301E+01   0.22285E+00
   0.54301E+01   0.22284E+00
   0.54301E+01   0.22283E+00
   0.54301E+01   0.22283E+00
   0.54301E+01   0.22282E+00
   0.54301E+01   0.22282E+00
   0.54326E+01   0.22272E+00
   0.54301E+01   0.22280E+00
   0.54301E+01   0.22278E+00
   0.54301E+01   0.22278E+00
   0.54301E+01   0.22276E+00
   0.54301E+01   0.22275E+00
   0.54301E+01   0.22275E+00
   0.54301E+01   0.22274E+00
   0.54301E+01   0.22272E+00
   0.54301E+01   0.22271E+00
   0.54301E+01   0.22271E+00
   0.54301E+01   0.22270E+00
   0.54301E+01   0.22269E+00
   0.54301E+01   0.22268E+00
   0.54301E+01   0.22266E+00
   0.54301E+01   0.22265E+00
   0.54301E+01   0.22265E+00
   0.54301E+01   0.22264E+00
   0.54301E+01   0.22263E+00
   0.54301E+01   0.22262E+00
   0.54301E+01   0.22261E+00
   0.54301E+01   0.22261E+00
   0.54301E+01   0.22259E+00
   0.54301E+01   0.22259E+00
   0.54301E+01   0.22259E+00
   0.54301E+01   0.22259E+00
   0.54301E+01   0.22257E+00
   0.54276E+01   0.22267E+00
   0.54276E+01   0.22266E+00
   0.54276E+01   0.22265E+00
   0.54276E+01   0.22264E+00
   0.54276E+01   0.22262E+00
   0.54276E+01   0.22261E+00
   0.54276E+01   0.22261E+00
   0.54276E+01   0.22259E+00
   0.54276E+01   0.22258E+00
   0.54276E+01   0.22258E+00
   0.54276E+01   0.22257E+00
   0.54276E+01   0.22256E+00
   0.54276E+01   0.22255E+00
   0.54276E+01   0.22255E+00
   0.54276E+01   0.22253E+00
   0.54276E+01   0.22251E+00
   0.54276E+01   0.22251E+00
   0.54276E+01   0.22250E+00
   0.54276E+01   0.22249E+00
   0.54276E+01   0.22248E+00
   0.54276E+01   0.22248E+00
   0.54276E+01   0.22247E+00
   0.54276E+01   0.22247E+00
   0.54276E+01   0.22247E+00
   0.54276E+01   0.22246E+00
   0.54276E+01   0.22244E+00
   0.54276E+01   0.22244E+00
   0.54276E+01   0.22242E+00
   0.54276E+01   0.22240E+00
   0.54276E+01   0.22240E+00
   0.54276E+01   0.22239E+00
   0.54251E+01   0.22248E+00
   0.54251E+01   0.22247E+00
   0.54251E+01   0.22246E+00
   0.54251E+01   0.22245E+00
   0.54251E+01   0.22245E+00
   0.54251E+01   0.22244E+00
   0.54251E+01   0.22243E+00
   0.54251E+01   0.22242E+00
   0.54251E+01   0.22241E+00
   0.54251E+01   0.22240E+00
   0.54251E+01   0.22238E+00
   0.54251E+01   0.22237E+00
   0.54251E+01   0.22237E+00
   0.54251E+01   0.22236E+00
   0.54251E+01   0.22236E+00
   0.54251E+01   0.22235E+00
   0.54251E+01   0.22235E+00
   0.54251E+01   0.22234E+00
   0.54251E+01   0.22234E+00
   0.54251E+01   0.22233E+00
   0.54251E+01   0.22232E+00
   0.54251E+01   0.22231E+00
   0.54251E+01   0.22230E+00
   0.54251E+01   0.22229E+00
   0.54251E+01   0.22227E+00
   0.54251E+01   0.22226E+00
   0.54251E+01   0.22225E+00
   0.54251E+01   0.22225E+00
   0.54251E+01   0.22224E+00
   0.54251E+01   0.22223E+00
   0.54251E+01   0.22222E+00
   0.54251E+01   0.22222E+00
   0.54251E+01   0.22220E+00
   0.54226E+01   0.22229E+00
   0.54226E+01   0.22228E+00
   0.54226E+01   0.22226E+00
   0.54226E+01   0.22226E+00
   0.54226E+01   0.22225E+00
   0.54226E+01   0.22224E+00
   0.54226E+01   0.22223E+00
   0.54226E+01   0.22223E+00
   0.54226E+01   0.22222E+00
   0.54226E+01   0.22222E+00
   0.54226E+01   0.22222E+00
   0.54226E+01   0.22221E+00
   0.54226E+01   0.22220E+00
   0.54226E+01   0.22218E+00
   0.54226E+01   0.22217E+00
   0.54226E+01   0.22216E+00
   0.54226E+01   0.22215E+00
   0.54226E+01   0.22214E+00
   0.54226E+01   0.22213E+00
   0.54226E+01   0.22212E+00
   0.54226E+01   0.22211E+00
   0.54226E+01   0.22211E+00
   0.54226E+01   0.22210E+00
   0.54226E+01   0.22209E+00
   0.54226E+01   0.22208E+00
   0.54226E+01   0.22206E+00
   0.54226E+01   0.22205E+00
   0.54226E+01   0.22204E+00
   0.54226E+01   0.22203E+00
   0.54226E+01   0.22202E+00
   0.54226E+01   0.22201E+00
   0.54226E+01   0.22201E+00
   0.54226E+01   0.22200E+00
   0.54226E+01   0.22200E+00
   0.54201E+01   0.22210E+00
   0.54226E+01   0.22199E+00
   0.54226E+01   0.22199E+00
   0.54226E+01   0.22198E+00
   0.54226E+01   0.22197E+00
   0.54201E+01   0.22205E+00
   0.54201E+01   0.22203E+00
   0.54201E+01   0.22203E+00
   0.54201E+01   0.22202E+00
   0.54201E+01   0.22201E+00
   0.54201E+01   0.22200E+00
   0.54201E+01   0.22199E+00
   0.54201E+01   0.22198E+00
   0.54201E+01   0.22198E+00
   0.54201E+01   0.22197E+00
   0.54201E+01   0.22196E+00
   0.54201E+01   0.22194E+00
   0.54201E+01   0.22193E+00
   0.54201E+01   0.22192E+00
   0.54201E+01   0.22191E+00
   0.54201E+01   0.22190E+00
   0.54201E+01   0.22189E+00
   0.54201E+01   0.22189E+00
   0.54201E+01   0.22188E+00
   0.54201E+01   0.22187E+00
   0.54201E+01   0.22187E+00
   0.54201E+01   0.22187E+00
   0.54201E+01   0.22187E+00
   0.54201E+01   0.22186E+00
   0.54201E+01   0.22185E+00
   0.54201E+01   0.22183E+00
   0.54201E+01   0.22182E+00
   0.54201E+01   0.22181E+00
   0.54201E+01   0.22180E+00
   0.54201E+01   0.22179E+00
   0.54201E+01   0.22178E+00
   0.54201E+01   0.22177E+00
   0.54201E+01   0.22176E+00
   0.54201E+01   0.22175E+00
   0.54201E+01   0.22175E+00
   0.54201E+01   0.22175E+00
   0.54201E+01   0.22173E+00
   0.54176E+01   0.22182E+00
   0.54176E+01   0.22180E+00
   0.54176E+01   0.22179E+00
   0.54176E+01   0.22179E+00
   0.54176E+01   0.22178E+00
   0.54176E+01   0.22177E+00
   0.54176E+01   0.22176E+00
   0.54176E+01   0.22175E+00
   0.54176E+01   0.22175E+00
   0.54176E+01   0.22174E+00
   0.54176E+01   0.22174E+00
   0.54176E+01   0.22174E+00
   0.54176E+01   0.22174E+00
   0.54176E+01   0.22172E+00
   0.54176E+01   0.22172E+00
   0.54176E+01   0.22170E+00
   0.54176E+01   0.22169E+00
   0.54176E+01   0.22167E+00
   0.54176E+01   0.22167E+00
   0.54176E+01   0.22165E+00
   0.54176E+01   0.22164E+00
   0.54176E+01   0.22163E+00
   0.54176E+01   0.22162E+00
   0.54176E+01   0.22162E+00
   0.54176E+01   0.22162E+00
   0.54176E+01   0.22159E+00
   0.54176E+01   0.22158E+00
   0.54176E+01   0.22157E+00
   0.54176E+01   0.22156E+00
   0.54176E+01   0.22156E+00
   0.54151E+01   0.22165E+00
   0.54151E+01   0.22164E+00
   0.54151E+01   0.22163E+00
   0.54151E+01   0.22162E+00
   0.54151E+01   0.22161E+00
   0.54151E+01   0.22161E+00
   0.54151E+01   0.22161E+00
   0.54176E+01   0.22151E+00
   0.54176E+01   0.22151E+00
   0.54176E+01   0.22150E+00
   0.54176E+01   0.22148E+00
   0.54151E+01   0.22158E+00
   0.54151E+01   0.22156E+00
   0.54151E+01   0.22154E+00
   0.54151E+01   0.22153E+00
   0.54151E+01   0.22152E+00
   0.54151E+01   0.22151E+00
   0.54151E+01   0.22150E+00
   0.54151E+01   0.22149E+00
   0.54151E+01   0.22149E+00
   0.54151E+01   0.22149E+00
   0.54151E+01   0.22147E+00
   0.54151E+01   0.22146E+00
   0.54151E+01   0.22145E+00
   0.54151E+01   0.22144E+00
   0.54151E+01   0.22143E+00
   0.54151E+01   0.22141E+00
   0.54151E+01   0.22140E+00
   0.54151E+01   0.22140E+00
   0.54151E+01   0.22139E+00
   0.54151E+01   0.22138E+00
   0.54151E+01   0.22138E+00
   0.54151E+01   0.22138E+00
   0.54151E+01   0.22138E+00
   0.54151E+01   0.22138E+00
   0.54151E+01   0.22138E+00
   0.54151E+01   0.22136E+00
   0.54151E+01   0.22134E+00
   0.54151E+01   0.22133E+00
   0.54151E+01   0.22132E+00
   0.54151E+01   0.22131E+00
   0.54151E+01   0.22130E+00
   0.54151E+01   0.22129E+00
   0.54151E+01   0.22128E+00
   0.54126E+01   0.22137E+00
   0.54126E+01   0.22136E+00
   0.54126E+01   0.22135E+00
   0.54126E+01   0.22136E+00
   0.54151E+01   0.22125E+00
   0.54126E+01   0.22133E+00
   0.54126E+01   0.22132E+00
   0.54126E+01   0.22130E+00
   0.54126E+01   0.22130E+00
   0.54126E+01   0.22128E+00
   0.54126E+01   0.22127E+00
   0.54126E+01   0.22126E+00
   0.54126E+01   0.22126E+00
   0.54126E+01   0.22125E+00
   0.54126E+01   0.22125E+00
   0.54126E+01   0.22125E+00
   0.54126E+01   0.22125E+00
   0.54126E+01   0.22125E+00
   0.54126E+01   0.22125E+00
   0.54126E+01   0.22123E+00
   0.54126E+01   0.22122E+00
   0.54126E+01   0.22120E+00
   0.54126E+01   0.22118E+00
   0.54126E+01   0.22118E+00
   0.54126E+01   0.22115E+00
   0.54126E+01   0.22114E+00
   0.54126E+01   0.22113E+00
   0.54126E+01   0.22113E+00
   0.54126E+01   0.22112E+00
   0.54126E+01   0.22112E+00
   0.54126E+01   0.22111E+00
   0.54126E+01   0.22110E+00
   0.54126E+01   0.22108E+00
   0.54126E+01   0.22107E+00
   0.54101E+01   0.22115E+00
   0.54101E+01   0.22114E+00
   0.54101E+01   0.22114E+00
   0.54101E+01   0.22113E+00
   0.54101E+01   0.22112E+00
   0.54101E+01   0.22112E+00
   0.54101E+01   0.22111E+00
   0.54126E+01   0.22101E+00
   0.54126E+01   0.22102E+00
   0.54126E+01   0.22102E+00
   0.54126E+01   0.22102E+00
   0.54126E+01   0.22102E+00
   0.54126E+01   0.22102E+00
   0.54126E+01   0.22099E+00
   0.54101E+01   0.22107E+00
   0.54101E+01   0.22105E+00
   0.54101E+01   0.22104E+00
   0.54101E+01   0.22103E+00
   0.54101E+01   0.22101E+00
   0.54101E+01   0.22100E+00
   0.54101E+01   0.22100E+00
   0.54101E+01   0.22099E+00
   0.54101E+01   0.22098E+00
   0.54101E+01   0.22098E+00
   0.54101E+01   0.22099E+00
   0.54101E+01   0.22097E+00
   0.54101E+01   0.22095E+00
   0.54101E+01   0.22093E+00
   0.54101E+01   0.22091E+00
   0.54101E+01   0.22090E+00
   0.54101E+01   0.22089E+00
   0.54101E+01   0.22088E+00
   0.54101E+01   0.22088E+00
   0.54101E+01   0.22087E+00
   0.54101E+01   0.22087E+00
   0.54101E+01   0.22087E+00
   0.54101E+01   0.22087E+00
   0.54101E+01   0.22087E+00
   0.54101E+01   0.22088E+00
   0.54101E+01   0.22088E+00
   0.54101E+01   0.22088E+00
   0.54101E+01   0.22088E+00
   0.54101E+01   0.22087E+00
   0.54101E+01   0.22083E+00
   0.54101E+01   0.22081E+00
   0.54101E+01   0.22080E+00
   0.54101E+01   0.22078E+00
   0.54076E+01   0.22087E+00
   0.54076E+01   0.22086E+00
   0.54076E+01   0.22084E+00
   0.54076E+01   0.22084E+00
   0.54076E+01   0.22084E+00
   0.54076E+01   0.22084E+00
   0.54101E+01   0.22075E+00
   0.54076E+01   0.22082E+00
   0.54076E+01   0.22080E+00
   0.54076E+01   0.22078E+00
   0.54076E+01   0.22077E+00
   0.54076E+01   0.22076E+00
   0.54076E+01   0.22075E+00
   0.54076E+01   0.22073E+00
   0.54076E+01   0.22073E+00
   0.54076E+01   0.22072E+00
   0.54076E+01   0.22072E+00
   0.54076E+01   0.22073E+00
   0.54076E+01   0.22073E+00
   0.54076E+01   0.22072E+00
   0.54076E+01   0.22074E+00
   0.54076E+01   0.22074E+00
   0.54101E+01   0.22064E+00
   0.54076E+01   0.22074E+00
   0.54076E+01   0.22074E+00
   0.54076E+01   0.22074E+00
   0.54101E+01   0.22064E+00
   0.54076E+01   0.22072E+00
   0.54076E+01   0.22069E+00
   0.54076E+01   0.22068E+00
   0.54076E+01   0.22064E+00
   0.54076E+01   0.22062E+00
   0.54076E+01   0.22060E+00
   0.54076E+01   0.22059E+00
   0.54076E+01   0.22058E+00
   0.54076E+01   0.22057E+00
   0.54076E+01   0.22056E+00
   0.54076E+01   0.22055E+00
   0.54076E+01   0.22054E+00
   0.54076E+01   0.22053E+00
   0.54076E+01   0.22053E+00
   0.54076E+01   0.22052E+00
   0.54076E+01   0.22052E+00
   0.54076E+01   0.22052E+00
   0.54051E+01   0.22060E+00
   0.54076E+01   0.22049E+00
   0.54076E+01   0.22048E+00
   0.54076E+01   0.22047E+00
   0.54076E+01   0.22047E+00
   0.54076E+01   0.22045E+00
   0.54076E+01   0.22044E+00
   0.54051E+01   0.22053E+00
   0.54051E+01   0.22053E+00
   0.54076E+01   0.22042E+00
   0.54051E+01   0.22051E+00
   0.54051E+01   0.22050E+00
   0.54051E+01   0.22049E+00
   0.54051E+01   0.22049E+00
   0.54051E+01   0.22049E+00
   0.54051E+01   0.22048E+00
   0.54051E+01   0.22048E+00
   0.54051E+01   0.22047E+00
   0.54051E+01   0.22048E+00
   0.54051E+01   0.22048E+00
   0.54051E+01   0.22047E+00
   0.54051E+01   0.22046E+00
   0.54051E+01   0.22044E+00
   0.54051E+01   0.22043E+00
   0.54051E+01   0.22041E+00
   0.54051E+01   0.22039E+00
   0.54051E+01   0.22038E+00
   0.54051E+01   0.22037E+00
   0.54051E+01   0.22036E+00
   0.54051E+01   0.22035E+00
   0.54051E+01   0.22034E+00
   0.54051E+01   0.22033E+00
   0.54051E+01   0.22032E+00
   0.54051E+01   0.22032E+00
   0.54051E+01   0.22031E+00
   0.54051E+01   0.22030E+00
   0.54051E+01   0.22029E+00
   0.54051E+01   0.22028E+00
   0.54051E+01   0.22028E+00
   0.54051E+01   0.22027E+00
   0.54051E+01   0.22027E+00
   0.54051E+01   0.22026E+00
   0.54051E+01   0.22025E+00
   0.54051E+01   0.22024E+00
   0.54026E+01   0.22033E+00
   0.54026E+01   0.22032E+00
   0.54026E+01   0.22031E+00
   0.54026E+01   0.22030E+00
   0.54026E+01   0.22028E+00
   0.54026E+01   0.22028E+00
   0.54026E+01   0.22026E+00
   0.54026E+01   0.22026E+00
   0.54026E+01   0.22025E+00
   0.54026E+01   0.22024E+00
   0.54026E+01   0.22023E+00
   0.54026E+01   0.22023E+00
   0.54026E+01   0.22022E+00
   0.54026E+01   0.22021E+00
   0.54026E+01   0.22021E+00
   0.54026E+01   0.22021E+00
   0.54026E+01   0.22021E+00
   0.54026E+01   0.22021E+00
   0.54026E+01   0.22021E+00
   0.54026E+01   0.22019E+00
   0.54026E+01   0.22018E+00
   0.54026E+01   0.22017E+00
   0.54026E+01   0.22016E+00
   0.54026E+01   0.22015E+00
   0.54026E+01   0.22013E+00
   0.54026E+01   0.22012E+00
   0.54026E+01   0.22011E+00
   0.54026E+01   0.22011E+00
   0.54026E+01   0.22010E+00
   0.54026E+01   0.22009E+00
   0.54026E+01   0.22007E+00
   0.54026E+01   0.22006E+00
   0.54026E+01   0.22005E+00
   0.54026E+01   0.22004E+00
   0.54026E+01   0.22003E+00
   0.54026E+01   0.22002E+00
   0.54026E+01   0.22002E+00
   0.54026E+01   0.22001E+00
   0.54026E+01   0.22000E+00
   0.54026E+01   0.21999E+00
   0.54026E+01   0.21999E+00
   0.54026E+01   0.21998E+00
   0.54026E+01   0.21998E+00
   0.54026E+01   0.21997E+00
   0.54026E+01   0.21996E+00
   0.54026E+01   0.21996E+00
   0.54026E+01   0.21994E+00
   0.54001E+01   0.22003E+00
   0.54001E+01   0.22002E+00
   0.54001E+01   0.22001E+00
   0.54001E+01   0.22000E+00
   0.54001E+01   0.21999E+00
   0.54001E+01   0.21998E+00
   0.54001E+01   0.21997E+00
   0.54001E+01   0.21996E+00
   0.54001E+01   0.21995E+00
   0.54001E+01   0.21994E+00
   0.54001E+01   0.21993E+00
   0.54001E+01   0.21992E+00
   0.54001E+01   0.21992E+00
   0.54001E+01   0.21991E+00
   0.54001E+01   0.21991E+00
   0.54001E+01   0.21990E+00
   0.54001E+01   0.21989E+00
   0.54001E+01   0.21989E+00
   0.54001E+01   0.21989E+00
   0.54001E+01   0.21989E+00
   0.54001E+01   0.21989E+00
   0.54001E+01   0.21988E+00
   0.54001E+01   0.21987E+00
   0.54001E+01   0.21986E+00
   0.54001E+01   0.21985E+00
   0.54001E+01   0.21984E+00
   0.54001E+01   0.21983E+00
   0.54001E+01   0.21983E+00
   0.54001E+01   0.21981E+00
   0.54001E+01   0.21979E+00
   0.54001E+01   0.21979E+00
   0.54001E+01   0.21978E+00
   0.54001E+01   0.21976E+00
   0.54001E+01   0.21975E+00
   0.54001E+01   0.21974E+00
   0.54001E+01   0.21973E+00
   0.54001E+01   0.21972E+00
   0.54001E+01   0.21971E+00
   0.54001E+01   0.21971E+00
   0.54001E+01   0.21970E+00
   0.54001E+01   0.21969E+00
   0.54001E+01   0.21968E+00
   0.54001E+01   0.21967E+00
   0.54001E+01   0.21967E+00
   0.54001E+01   0.21966E+00
   0.54001E+01   0.21965E+00
   0.54001E+01   0.21965E+00
   0.53976E+01   0.21973E+00
   0.53976E+01   0.21972E+00
   0.53976E+01   0.21971E+00
   0.53976E+01   0.21971E+00
   0.53976E+01   0.21970E+00
   0.53976E+01   0.21968E+00
   0.53976E+01   0.21968E+00
   0.53976E+01   0.21967E+00
   0.53976E+01   0.21966E+00
   0.53976E+01   0.21965E+00
   0.53976E+01   0.21965E+00
   0.53976E+01   0.21963E+00
   0.53976E+01   0.21962E+00
   0.53976E+01   0.21962E+00
   0.53976E+01   0.21960E+00
   0.53976E+01   0.21960E+00
   0.53976E+01   0.21959E+00
   0.53976E+01   0.21958E+00
   0.53976E+01   0.21958E+00
   0.53976E+01   0.21957E+00
   0.53976E+01   0.21956E+00
   0.53976E+01   0.21955E+00
   0.53976E+01   0.21955E+00
   0.53976E+01   0.21954E+00
   0.53976E+01   0.21953E+00
   0.53976E+01   0.21953E+00
   0.53976E+01   0.21952E+00
   0.53976E+01   0.21952E+00
   0.53976E+01   0.21951E+00
   0.53976E+01   0.21951E+00
   0.53976E+01   0.21950E+00
   0.53976E+01   0.21950E+00
   0.53976E+01   0.21949E+00
   0.53976E+01   0.21948E+00
   0.53976E+01   0.21946E+00
   0.53976E+01   0.21946E+00
   0.53976E+01   0.21945E+00
   0.53976E+01   0.21943E+00
   0.53976E+01   0.21943E+00
   0.53976E+01   0.21941E+00
   0.53976E+01   0.21940E+00
   0.53951E+01   0.21949E+00
   0.53951E+01   0.21948E+00
   0.53976E+01   0.21937E+00
   0.53976E+01   0.21936E+00
   0.53951E+01   0.21945E+00
   0.53976E+01   0.21934E+00
   0.53951E+01   0.21944E+00
   0.53951E+01   0.21943E+00
   0.53976E+01   0.21932E+00
   0.53951E+01   0.21940E+00
   0.53951E+01   0.21940E+00
   0.53951E+01   0.21939E+00
   0.53951E+01   0.21938E+00
   0.53951E+01   0.21937E+00
   0.53951E+01   0.21937E+00
   0.53951E+01   0.21937E+00
   0.53951E+01   0.21936E+00
   0.53951E+01   0.21936E+00
   0.53951E+01   0.21934E+00
   0.53951E+01   0.21934E+00
   0.53951E+01   0.21933E+00
   0.53951E+01   0.21932E+00
   0.53951E+01   0.21930E+00
   0.53951E+01   0.21930E+00
   0.53951E+01   0.21929E+00
   0.53951E+01   0.21928E+00
   0.53951E+01   0.21927E+00
   0.53951E+01   0.21926E+00
   0.53951E+01   0.21925E+00
   0.53951E+01   0.21925E+00
   0.53951E+01   0.21923E+00
   0.53951E+01   0.21923E+00
   0.53951E+01   0.21922E+00
   0.53951E+01   0.21921E+00
   0.53951E+01   0.21920E+00
   0.53951E+01   0.21919E+00
   0.53951E+01   0.21918E+00
   0.53951E+01   0.21917E+00
   0.53951E+01   0.21917E+00
   0.53951E+01   0.21915E+00
   0.53951E+01   0.21914E+00
   0.53951E+01   0.21914E+00
   0.53951E+01   0.21913E+00
   0.53951E+01   0.21913E+00
   0.53951E+01   0.21912E+00
   0.53951E+01   0.21911E+00
   0.53951E+01   0.21911E+00
   0.53951E+01   0.21910E+00
   0.53951E+01   0.21909E+00
   0.53951E+01   0.21909E+00
   0.53951E+01   0.21908E+00
   0.53951E+01   0.21907E+00
   0.53951E+01   0.21908E+00
   0.53951E+01   0.21907E+00
   0.53951E+01   0.21906E+00
   0.53951E+01   0.21905E+00
   0.53951E+01   0.21905E+00
   0.53926E+01   0.21913E+00
   0.53926E+01   0.21912E+00
   0.53926E+01   0.21912E+00
   0.53926E+01   0.21911E+00
   0.53926E+01   0.21910E+00
   0.53926E+01   0.21908E+00
   0.53926E+01   0.21908E+00
   0.53926E+01   0.21907E+00
   0.53926E+01   0.21906E+00
   0.53926E+01   0.21905E+00
   0.53926E+01   0.21904E+00
   0.53926E+01   0.21903E+00
   0.53926E+01   0.21901E+00
   0.53926E+01   0.21901E+00
   0.53926E+01   0.21900E+00
   0.53926E+01   0.21899E+00
   0.53926E+01   0.21898E+00
   0.53926E+01   0.21897E+00
   0.53926E+01   0.21896E+00
   0.53926E+01   0.21896E+00
   0.53926E+01   0.21895E+00
   0.53926E+01   0.21894E+00
   0.53926E+01   0.21893E+00
   0.53926E+01   0.21893E+00
   0.53926E+01   0.21891E+00
   0.53926E+01   0.21890E+00
   0.53926E+01   0.21890E+00
   0.53926E+01   0.21889E+00
   0.53926E+01   0.21888E+00
   0.53926E+01   0.21887E+00
   0.53926E+01   0.21887E+00
   0.53926E+01   0.21886E+00
   0.53926E+01   0.21886E+00
   0.53926E+01   0.21884E+00
   0.53926E+01   0.21884E+00
   0.53926E+01   0.21883E+00
   0.53926E+01   0.21882E+00
   0.53926E+01   0.21882E+00
   0.53926E+01   0.21880E+00
   0.53926E+01   0.21880E+00
   0.53926E+01   0.21879E+00
   0.53926E+01   0.21878E+00
   0.53926E+01   0.21877E+00
   0.53926E+01   0.21877E+00
   0.53926E+01   0.21875E+00
   0.53926E+01   0.21874E+00
   0.53926E+01   0.21873E+00
   0.53926E+01   0.21872E+00
   0.53926E+01   0.21871E+00
   0.53926E+01   0.21871E+00
   0.53926E+01   0.21870E+00
   0.53926E+01   0.21869E+00
   0.53926E+01   0.21868E+00
   0.53926E+01   0.21867E+00
   0.53926E+01   0.21866E+00
   0.53926E+01   0.21866E+00
   0.53926E+01   0.21865E+00
   0.53901E+01   0.21874E+00
   0.53901E+01   0.21873E+00
   0.53901E+01   0.21873E+00
   0.53901E+01   0.21871E+00
   0.53901E+01   0.21871E+00
   0.53901E+01   0.21870E+00
   0.53901E+01   0.21869E+00
   0.53901E+01   0.21869E+00
   0.53901E+01   0.21868E+00
   0.53901E+01   0.21867E+00
   0.53901E+01   0.21866E+00
   0.53901E+01   0.21866E+00
   0.53901E+01   0.21865E+00
   0.53901E+01   0.21864E+00
   0.53901E+01   0.21863E+00
   0.53901E+01   0.21863E+00
   0.53901E+01   0.21861E+00
   0.53901E+01   0.21861E+00
   0.53901E+01   0.21861E+00
   0.53901E+01   0.21861E+00
   0.53901E+01   0.21860E+00
   0.53901E+01   0.21859E+00
   0.53901E+01   0.21858E+00
   0.53901E+01   0.21857E+00
   0.53901E+01   0.21856E+00
   0.53901E+01   0.21855E+00
   0.53901E+01   0.21854E+00
   0.53901E+01   0.21853E+00
   0.53901E+01   0.21853E+00
   0.53901E+01   0.21852E+00
   0.53901E+01   0.21851E+00
   0.53901E+01   0.21850E+00
   0.53901E+01   0.21848E+00
   0.53901E+01   0.21847E+00
   0.53901E+01   0.21847E+00
   0.53901E+01   0.21846E+00
   0.53901E+01   0.21845E+00
   0.53901E+01   0.21844E+00
   0.53901E+01   0.21843E+00
   0.53901E+01   0.21842E+00
   0.53901E+01   0.21842E+00
   0.53901E+01   0.21841E+00
   0.53901E+01   0.21840E+00
   0.53901E+01   0.21839E+00
   0.53901E+01   0.21838E+00
   0.53901E+01   0.21838E+00
   0.53901E+01   0.21837E+00
   0.53901E+01   0.21836E+00
   0.53901E+01   0.21835E+00
   0.53901E+01   0.21834E+00
   0.53901E+01   0.21833E+00
   0.53901E+01   0.21832E+00
   0.53901E+01   0.21832E+00
   0.53901E+01   0.21831E+00
   0.53901E+01   0.21830E+00
   0.53901E+01   0.21830E+00
   0.53876E+01   0.21839E+00
   0.53876E+01   0.21838E+00
   0.53876E+01   0.21837E+00
   0.53876E+01   0.21836E+00
   0.53876E+01   0.21835E+00
   0.53876E+01   0.21834E+00
   0.53876E+01   0.21834E+00
   0.53876E+01   0.21834E+00
   0.53876E+01   0.21832E+00
   0.53876E+01   0.21832E+00
   0.53876E+01   0.21831E+00
   0.53876E+01   0.21831E+00
   0.53876E+01   0.21830E+00
   0.53876E+01   0.21828E+00
   0.53876E+01   0.21828E+00
   0.53876E+01   0.21827E+00
   0.53876E+01   0.21826E+00
   0.53876E+01   0.21825E+00
   0.53876E+01   0.21824E+00
   0.53876E+01   0.21824E+00
   0.53876E+01   0.21822E+00
   0.53876E+01   0.21822E+00
   0.53876E+01   0.21821E+00
   0.53876E+01   0.21820E+00
   0.53876E+01   0.21819E+00
   0.53876E+01   0.21819E+00
   0.53876E+01   0.21817E+00
   0.53876E+01   0.21817E+00
   0.53876E+01   0.21816E+00
   0.53876E+01   0.21814E+00
   0.53876E+01   0.21814E+00
   0.53876E+01   0.21813E+00
   0.53876E+01   0.21812E+00
   0.53876E+01   0.21812E+00
   0.53876E+01   0.21810E+00
   0.53876E+01   0.21810E+00
   0.53876E+01   0.21809E+00
   0.53876E+01   0.21808E+00
   0.53876E+01   0.21808E+00
   0.53876E+01   0.21807E+00
   0.53876E+01   0.21806E+00
   0.53876E+01   0.21804E+00
   0.53876E+01   0.21804E+00
   0.53876E+01   0.21804E+00
   0.53876E+01   0.21803E+00
   0.53876E+01   0.21802E+00
   0.53876E+01   0.21801E+00
   0.53876E+01   0.21800E+00
   0.53876E+01   0.21800E+00
   0.53876E+01   0.21799E+00
   0.53876E+01   0.21798E+00
   0.53876E+01   0.21797E+00
   0.53876E+01   0.21797E+00
   0.53876E+01   0.21796E+00
   0.53876E+01   0.21795E+00
   0.53876E+01   0.21794E+00
   0.53876E+01   0.21793E+00
   0.53876E+01   0.21793E+00
   0.53876E+01   0.21792E+00
   0.53876E+01   0.21792E+00
   0.53876E+01   0.21791E+00
   0.53851E+01   0.21800E+00
   0.53851E+01   0.21799E+00
   0.53851E+01   0.21798E+00
   0.53851E+01   0.21798E+00
   0.53851E+01   0.21798E+00
   0.53851E+01   0.21797E+00
   0.53851E+01   0.21796E+00
   0.53851E+01   0.21795E+00
   0.53851E+01   0.21795E+00
   0.53851E+01   0.21794E+00
   0.53851E+01   0.21792E+00
   0.53851E+01   0.21792E+00
   0.53851E+01   0.21791E+00
   0.53851E+01   0.21790E+00
   0.53851E+01   0.21789E+00
   0.53851E+01   0.21788E+00
   0.53851E+01   0.21788E+00
   0.53851E+01   0.21787E+00
   0.53851E+01   0.21786E+00
   0.53851E+01   0.21785E+00
   0.53851E+01   0.21784E+00
   0.53851E+01   0.21784E+00
   0.53851E+01   0.21782E+00
   0.53851E+01   0.21782E+00
   0.53851E+01   0.21781E+00
   0.53851E+01   0.21780E+00
   0.53851E+01   0.21779E+00
   0.53851E+01   0.21778E+00
   0.53851E+01   0.21777E+00
   0.53851E+01   0.21777E+00
   0.53851E+01   0.21776E+00
   0.53851E+01   0.21775E+00
   0.53851E+01   0.21774E+00
   0.53851E+01   0.21773E+00
   0.53851E+01   0.21773E+00
   0.53851E+01   0.21771E+00
   0.53851E+01   0.21770E+00
   0.53851E+01   0.21770E+00
   0.53851E+01   0.21769E+00
   0.53851E+01   0.21768E+00
   0.53851E+01   0.21767E+00
   0.53851E+01   0.21767E+00
   0.53851E+01   0.21766E+00
   0.53851E+01   0.21765E+00
   0.53851E+01   0.21764E+00
   0.53851E+01   0.21763E+00
   0.53851E+01   0.21762E+00
   0.53851E+01   0.21762E+00
   0.53851E+01   0.21760E+00
   0.53851E+01   0.21760E+00
   0.53851E+01   0.21759E+00
   0.53851E+01   0.21758E+00
   0.53851E+01   0.21757E+00
   0.53851E+01   0.21756E+00
   0.53851E+01   0.21756E+00
   0.53851E+01   0.21755E+00
   0.53851E+01   0.21754E+00
   0.53851E+01   0.21754E+00
   0.53851E+01   0.21752E+00
   0.53851E+01   0.21752E+00
   0.53851E+01   0.21751E+00
   0.53851E+01   0.21750E+00
   0.53851E+01   0.21750E+00
   0.53826E+01   0.21758E+00
   0.53851E+01   0.21749E+00
   0.53826E+01   0.21757E+00
   0.53826E+01   0.21757E+00
   0.53851E+01   0.21746E+00
   0.53826E+01   0.21755E+00
   0.53826E+01   0.21754E+00
   0.53826E+01   0.21753E+00
   0.53826E+01   0.21753E+00
   0.53826E+01   0.21751E+00
   0.53826E+01   0.21751E+00
   0.53826E+01   0.21749E+00
   0.53826E+01   0.21749E+00
   0.53826E+01   0.21749E+00
   0.53826E+01   0.21748E+00
   0.53826E+01   0.21747E+00
   0.53826E+01   0.21746E+00
   0.53826E+01   0.21746E+00
   0.53826E+01   0.21745E+00
   0.53826E+01   0.21744E+00
   0.53826E+01   0.21743E+00
   0.53826E+01   0.21742E+00
   0.53826E+01   0.21741E+00
   0.53826E+01   0.21741E+00
   0.53826E+01   0.21740E+00
   0.53826E+01   0.21739E+00
   0.53826E+01   0.21738E+00
   0.53826E+01   0.21737E+00
   0.53826E+01   0.21737E+00
   0.53826E+01   0.21736E+00
   0.53826E+01   0.21735E+00
   0.53826E+01   0.21734E+00
   0.53826E+01   0.21734E+00
   0.53826E+01   0.21732E+00
   0.53826E+01   0.21732E+00
   0.53826E+01   0.21730E+00
   0.53826E+01   0.21730E+00
   0.53826E+01   0.21729E+00
   0.53826E+01   0.21729E+00
   0.53826E+01   0.21728E+00
   0.53826E+01   0.21726E+00
   0.53826E+01   0.21726E+00
   0.53826E+01   0.21726E+00
   0.53826E+01   0.21724E+00
   0.53826E+01   0.21723E+00
   0.53826E+01   0.21722E+00
   0.53826E+01   0.21721E+00
   0.53826E+01   0.21721E+00
   0.53826E+01   0.21721E+00
   0.53826E+01   0.21719E+00
   0.53826E+01   0.21719E+00
   0.53826E+01   0.21718E+00
   0.53826E+01   0.21717E+00
   0.53826E+01   0.21716E+00
   0.53826E+01   0.21715E+00
   0.53826E+01   0.21715E+00
   0.53826E+01   0.21714E+00
   0.53826E+01   0.21714E+00
   0.53826E+01   0.21713E+00
   0.53826E+01   0.21711E+00
   0.53826E+01   0.21711E+00
   0.53801E+01   0.21720E+00
   0.53801E+01   0.21719E+00
   0.53801E+01   0.21718E+00
   0.53801E+01   0.21718E+00
   0.53801E+01   0.21717E+00
   0.53801E+01   0.21717E+00
   0.53801E+01   0.21715E+00
   0.53801E+01   0.21714E+00
   0.53801E+01   0.21714E+00
   0.53801E+01   0.21713E+00
   0.53801E+01   0.21713E+00
   0.53801E+01   0.21711E+00
   0.53801E+01   0.21711E+00
   0.53801E+01   0.21710E+00
   0.53801E+01   0.21709E+00
   0.53801E+01   0.21708E+00
   0.53801E+01   0.21707E+00
   0.53801E+01   0.21707E+00
   0.53801E+01   0.21706E+00
   0.53801E+01   0.21705E+00
   0.53801E+01   0.21704E+00
   0.53801E+01   0.21703E+00
   0.53801E+01   0.21703E+00
   0.53801E+01   0.21703E+00
   0.53801E+01   0.21701E+00
   0.53801E+01   0.21701E+00
   0.53801E+01   0.21701E+00
   0.53801E+01   0.21699E+00
   0.53801E+01   0.21698E+00
   0.53801E+01   0.21697E+00
   0.53801E+01   0.21697E+00
   0.53801E+01   0.21695E+00
   0.53801E+01   0.21695E+00
   0.53801E+01   0.21694E+00
   0.53801E+01   0.21693E+00
   0.53801E+01   0.21693E+00
   0.53801E+01   0.21692E+00
   0.53801E+01   0.21691E+00
   0.53801E+01   0.21690E+00
   0.53801E+01   0.21689E+00
   0.53801E+01   0.21689E+00
   0.53801E+01   0.21688E+00
   0.53801E+01   0.21688E+00
   0.53801E+01   0.21686E+00
   0.53801E+01   0.21686E+00
   0.53801E+01   0.21685E+00
   0.53801E+01   0.21685E+00
   0.53801E+01   0.21683E+00
   0.53801E+01   0.21682E+00
   0.53801E+01   0.21682E+00
   0.53801E+01   0.21680E+00
   0.53801E+01   0.21680E+00
   0.53801E+01   0.21680E+00
   0.53801E+01   0.21679E+00
   0.53801E+01   0.21679E+00
   0.53801E+01   0.21677E+00
   0.53801E+01   0.21676E+00
   0.53801E+01   0.21676E+00
   0.53801E+01   0.21675E+00
   0.53801E+01   0.21675E+00
   0.53801E+01   0.21673E+00
   0.53801E+01   0.21673E+00
   0.53801E+01   0.21672E+00
   0.53801E+01   0.21672E+00
   0.53801E+01   0.21671E+00
   0.53801E+01   0.21670E+00
   0.53801E+01   0.21669E+00
   0.53801E+01   0.21669E+00
   0.53801E+01   0.21668E+00
   0.53801E+01   0.21668E+00
   0.53801E+01   0.21667E+00
   0.53801E+01   0.21665E+00
   0.53801E+01   0.21665E+00
   0.53801E+01   0.21664E+00
   0.53776E+01   0.21674E+00
   0.53776E+01   0.21673E+00
   0.53801E+01   0.21662E+00
   0.53776E+01   0.21671E+00
   0.53776E+01   0.21670E+00
   0.53776E+01   0.21669E+00
   0.53776E+01   0.21669E+00
   0.53776E+01   0.21668E+00
   0.53776E+01   0.21667E+00
   0.53776E+01   0.21666E+00
   0.53776E+01   0.21666E+00
   0.53776E+01   0.21665E+00
   0.53776E+01   0.21664E+00
   0.53776E+01   0.21663E+00
   0.53776E+01   0.21662E+00
   0.53776E+01   0.21661E+00
   0.53776E+01   0.21661E+00
   0.53776E+01   0.21660E+00
   0.53776E+01   0.21659E+00
   0.53776E+01   0.21658E+00
   0.53776E+01   0.21657E+00
   0.53776E+01   0.21656E+00
   0.53776E+01   0.21656E+00
   0.53776E+01   0.21655E+00
   0.53776E+01   0.21655E+00
   0.53776E+01   0.21655E+00
   0.53776E+01   0.21653E+00
   0.53776E+01   0.21653E+00
   0.53776E+01   0.21652E+00
   0.53776E+01   0.21651E+00
   0.53776E+01   0.21649E+00
   0.53776E+01   0.21649E+00
   0.53776E+01   0.21649E+00
   0.53776E+01   0.21647E+00
   0.53776E+01   0.21646E+00
   0.53776E+01   0.21645E+00
   0.53776E+01   0.21645E+00
   0.53776E+01   0.21643E+00
   0.53776E+01   0.21643E+00
   0.53776E+01   0.21644E+00
   0.53776E+01   0.21642E+00
   0.53776E+01   0.21642E+00
   0.53776E+01   0.21640E+00
   0.53776E+01   0.21639E+00
   0.53776E+01   0.21638E+00
   0.53776E+01   0.21638E+00
   0.53776E+01   0.21637E+00
   0.53776E+01   0.21637E+00
   0.53776E+01   0.21637E+00
   0.53776E+01   0.21636E+00
   0.53776E+01   0.21634E+00
   0.53776E+01   0.21633E+00
   0.53776E+01   0.21632E+00
   0.53776E+01   0.21632E+00
   0.53776E+01   0.21631E+00
   0.53776E+01   0.21630E+00
   0.53776E+01   0.21630E+00
   0.53776E+01   0.21629E+00
   0.53776E+01   0.21627E+00
   0.53776E+01   0.21627E+00
   0.53776E+01   0.21626E+00
   0.53776E+01   0.21625E+00
   0.53776E+01   0.21624E+00
   0.53776E+01   0.21623E+00
   0.53776E+01   0.21622E+00
   0.53776E+01   0.21622E+00
   0.53776E+01   0.21622E+00
   0.53776E+01   0.21621E+00
   0.53776E+01   0.21620E+00
   0.53776E+01   0.21620E+00
   0.53776E+01   0.21619E+00
   0.53776E+01   0.21617E+00
   0.53776E+01   0.21617E+00
   0.53776E+01   0.21616E+00
   0.53776E+01   0.21615E+00
   0.53776E+01   0.21615E+00
   0.53776E+01   0.21614E+00
   0.53776E+01   0.21613E+00
   0.53776E+01   0.21612E+00
   0.53776E+01   0.21611E+00
   0.53776E+01   0.21611E+00
   0.53776E+01   0.21610E+00
   0.53776E+01   0.21609E+00
   0.53776E+01   0.21608E+00
   0.53776E+01   0.21608E+00
   0.53776E+01   0.21608E+00
   0.53776E+01   0.21607E+00
   0.53776E+01   0.21606E+00
   0.53751E+01   0.21615E+00
   0.53751E+01   0.21614E+00
   0.53751E+01   0.21613E+00
   0.53751E+01   0.21612E+00
   0.53751E+01   0.21611E+00
   0.53751E+01   0.21611E+00
   0.53751E+01   0.21610E+00
   0.53751E+01   0.21609E+00
   0.53751E+01   0.21608E+00
   0.53751E+01   0.21607E+00
   0.53751E+01   0.21607E+00
   0.53751E+01   0.21606E+00
   0.53751E+01   0.21606E+00
   0.53751E+01   0.21604E+00
   0.53751E+01   0.21603E+00
   0.53751E+01   0.21603E+00
   0.53751E+01   0.21602E+00
   0.53751E+01   0.21601E+00
   0.53751E+01   0.21601E+00
   0.53751E+01   0.21599E+00
   0.53751E+01   0.21599E+00
   0.53751E+01   0.21598E+00
   0.53751E+01   0.21597E+00
   0.53751E+01   0.21597E+00
   0.53751E+01   0.21596E+00
   0.53751E+01   0.21596E+00
   0.53751E+01   0.21595E+00
   0.53751E+01   0.21593E+00
   0.53751E+01   0.21593E+00
   0.53751E+01   0.21593E+00
   0.53751E+01   0.21591E+00
   0.53751E+01   0.21590E+00
   0.53751E+01   0.21590E+00
   0.53751E+01   0.21589E+00
   0.53751E+01   0.21589E+00
   0.53751E+01   0.21589E+00
   0.53751E+01   0.21587E+00
   0.53751E+01   0.21587E+00
   0.53751E+01   0.21585E+00
   0.53751E+01   0.21584E+00
   0.53751E+01   0.21584E+00
   0.53751E+01   0.21583E+00
   0.53751E+01   0.21582E+00
   0.53751E+01   0.21582E+00
   0.53751E+01   0.21581E+00
   0.53751E+01   0.21580E+00
   0.53751E+01   0.21579E+00
   0.53751E+01   0.21579E+00
   0.53751E+01   0.21578E+00
   0.53751E+01   0.21578E+00
   0.53751E+01   0.21575E+00
   0.53751E+01   0.21575E+00
   0.53751E+01   0.21575E+00
   0.53751E+01   0.21573E+00
   0.53751E+01   0.21573E+00
   0.53751E+01   0.21573E+00
   0.53751E+01   0.21572E+00
   0.53751E+01   0.21571E+00
   0.53751E+01   0.21570E+00
   0.53751E+01   0.21570E+00
   0.53751E+01   0.21568E+00
   0.53751E+01   0.21568E+00
   0.53751E+01   0.21567E+00
   0.53751E+01   0.21567E+00
   0.53751E+01   0.21565E+00
   0.53751E+01   0.21565E+00
   0.53751E+01   0.21564E+00
   0.53751E+01   0.21564E+00
   0.53751E+01   0.21562E+00
   0.53751E+01   0.21561E+00
   0.53751E+01   0.21560E+00
   0.53751E+01   0.21560E+00
   0.53751E+01   0.21560E+00
   0.53751E+01   0.21559E+00
   0.53751E+01   0.21559E+00
   0.53751E+01   0.21557E+00
   0.53751E+01   0.21557E+00
   0.53751E+01   0.21556E+00
   0.53751E+01   0.21555E+00
   0.53751E+01   0.21555E+00
   0.53751E+01   0.21553E+00
   0.53751E+01   0.21552E+00
   0.53751E+01   0.21552E+00
   0.53726E+01   0.21561E+00
   0.53751E+01   0.21551E+00
   0.53751E+01   0.21550E+00
   0.53751E+01   0.21549E+00
   0.53726E+01   0.21558E+00
   0.53751E+01   0.21547E+00
   0.53751E+01   0.21547E+00
   0.53751E+01   0.21546E+00
   0.53751E+01   0.21545E+00
   0.53751E+01   0.21545E+00
   0.53751E+01   0.21544E+00
   0.53726E+01   0.21553E+00
   0.53726E+01   0.21552E+00
   0.53726E+01   0.21552E+00
   0.53726E+01   0.21550E+00
   0.53726E+01   0.21550E+00
   0.53726E+01   0.21550E+00
   0.53726E+01   0.21548E+00
   0.53751E+01   0.21538E+00
   0.53726E+01   0.21547E+00
   0.53726E+01   0.21546E+00
   0.53726E+01   0.21545E+00
   0.53726E+01   0.21544E+00
   0.53726E+01   0.21544E+00
   0.53726E+01   0.21543E+00
   0.53726E+01   0.21543E+00
   0.53726E+01   0.21542E+00
   0.53726E+01   0.21541E+00
   0.53726E+01   0.21540E+00
   0.53726E+01   0.21539E+00
   0.53726E+01   0.21539E+00
   0.53726E+01   0.21538E+00
   0.53726E+01   0.21538E+00
   0.53726E+01   0.21537E+00
   0.53726E+01   0.21535E+00
   0.53726E+01   0.21534E+00
   0.53726E+01   0.21534E+00
   0.53726E+01   0.21534E+00
   0.53726E+01   0.21533E+00
   0.53726E+01   0.21532E+00
   0.53726E+01   0.21531E+00
   0.53726E+01   0.21531E+00
   0.53726E+01   0.21529E+00
   0.53726E+01   0.21529E+00
   0.53726E+01   0.21529E+00
   0.53726E+01   0.21527E+00
   0.53726E+01   0.21526E+00
   0.53726E+01   0.21526E+00
   0.53726E+01   0.21525E+00
   0.53726E+01   0.21523E+00
   0.53726E+01   0.21523E+00
   0.53726E+01   0.21523E+00
   0.53726E+01   0.21522E+00
   0.53726E+01   0.21521E+00
   0.53726E+01   0.21521E+00
   0.53726E+01   0.21520E+00
   0.53726E+01   0.21519E+00
   0.53726E+01   0.21518E+00
   0.53726E+01   0.21517E+00
   0.53726E+01   0.21517E+00
   0.53726E+01   0.21516E+00
   0.53726E+01   0.21515E+00
   0.53726E+01   0.21514E+00
   0.53726E+01   0.21513E+00
   0.53726E+01   0.21513E+00
   0.53726E+01   0.21512E+00
   0.53726E+01   0.21511E+00
   0.53726E+01   0.21510E+00
   0.53726E+01   0.21509E+00
   0.53726E+01   0.21509E+00
   0.53726E+01   0.21509E+00
   0.53726E+01   0.21508E+00
   0.53726E+01   0.21506E+00
   0.53726E+01   0.21505E+00
   0.53726E+01   0.21505E+00
   0.53726E+01   0.21504E+00
   0.53726E+01   0.21503E+00
   0.53726E+01   0.21503E+00
   0.53726E+01   0.21502E+00
   0.53726E+01   0.21501E+00
   0.53726E+01   0.21500E+00
   0.53726E+01   0.21499E+00
   0.53726E+01   0.21499E+00
   0.53726E+01   0.21498E+00
   0.53726E+01   0.21498E+00
   0.53726E+01   0.21497E+00
   0.53726E+01   0.21496E+00
   0.53726E+01   0.21496E+00
   0.53726E+01   0.21494E+00
   0.53726E+01   0.21494E+00
   0.53726E+01   0.21493E+00
   0.53726E+01   0.21492E+00
   0.53726E+01   0.21491E+00
   0.53726E+01   0.21491E+00
   0.53726E+01   0.21490E+00
   0.53726E+01   0.21489E+00
   0.53726E+01   0.21488E+00
   0.53726E+01   0.21488E+00
   0.53726E+01   0.21487E+00
   0.53726E+01   0.21486E+00
   0.53726E+01   0.21486E+00
   0.53726E+01   0.21485E+00
   0.53726E+01   0.21484E+00
   0.53726E+01   0.21483E+00
   0.53726E+01   0.21482E+00
   0.53726E+01   0.21482E+00
   0.53726E+01   0.21482E+00
   0.53726E+01   0.21480E+00
   0.53726E+01   0.21479E+00
   0.53726E+01   0.21479E+00
   0.53726E+01   0.21478E+00
   0.53726E+01   0.21477E+00
   0.53726E+01   0.21476E+00
   0.53726E+01   0.21475E+00
   0.53726E+01   0.21475E+00
   0.53726E+01   0.21474E+00
   0.53726E+01   0.21474E+00
   0.53726E+01   0.21473E+00
   0.53726E+01   0.21472E+00
   0.53701E+01   0.21481E+00
   0.53726E+01   0.21471E+00
   0.53726E+01   0.21470E+00
   0.53726E+01   0.21469E+00
   0.53726E+01   0.21468E+00
   0.53726E+01   0.21467E+00
   0.53701E+01   0.21476E+00
   0.53726E+01   0.21466E+00
   0.53726E+01   0.21465E+00
   0.53701E+01   0.21474E+00
   0.53726E+01   0.21464E+00
   0.53726E+01   0.21464E+00
   0.53726E+01   0.21462E+00
   0.53726E+01   0.21462E+00
   0.53726E+01   0.21462E+00
   0.53726E+01   0.21461E+00
   0.53726E+01   0.21459E+00
   0.53726E+01   0.21458E+00
   0.53701E+01   0.21467E+00
   0.53701E+01   0.21467E+00
   0.53701E+01   0.21466E+00
   0.53701E+01   0.21465E+00
   0.53701E+01   0.21465E+00
   0.53701E+01   0.21465E+00
   0.53701E+01   0.21464E+00
   0.53701E+01   0.21463E+00
   0.53701E+01   0.21463E+00
   0.53701E+01   0.21462E+00
   0.53701E+01   0.21461E+00
   0.53701E+01   0.21460E+00
   0.53701E+01   0.21459E+00
   0.53701E+01   0.21459E+00
   0.53701E+01   0.21458E+00
   0.53701E+01   0.21456E+00
   0.53701E+01   0.21455E+00
   0.53701E+01   0.21454E+00
   0.53701E+01   0.21454E+00
   0.53701E+01   0.21454E+00
   0.53701E+01   0.21454E+00
   0.53701E+01   0.21454E+00
   0.53701E+01   0.21453E+00
   0.53701E+01   0.21452E+00
   0.53701E+01   0.21451E+00
   0.53701E+01   0.21450E+00
   0.53701E+01   0.21449E+00
   0.53701E+01   0.21447E+00
   0.53701E+01   0.21447E+00
   0.53701E+01   0.21446E+00
   0.53701E+01   0.21446E+00
   0.53701E+01   0.21445E+00
   0.53701E+01   0.21444E+00
   0.53701E+01   0.21444E+00
   0.53701E+01   0.21444E+00
   0.53701E+01   0.21442E+00
   0.53701E+01   0.21442E+00
   0.53701E+01   0.21442E+00
   0.53701E+01   0.21441E+00
   0.53701E+01   0.21439E+00
   0.53701E+01   0.21438E+00
   0.53701E+01   0.21437E+00
   0.53701E+01   0.21437E+00
   0.53701E+01   0.21436E+00
   0.53701E+01   0.21436E+00
   0.53701E+01   0.21435E+00
   0.53701E+01   0.21434E+00
   0.53701E+01   0.21434E+00
   0.53701E+01   0.21432E+00
   0.53701E+01   0.21431E+00
   0.53701E+01   0.21431E+00
   0.53701E+01   0.21430E+00
   0.53701E+01   0.21430E+00
   0.53701E+01   0.21429E+00
   0.53701E+01   0.21429E+00
   0.53701E+01   0.21428E+00
   0.53701E+01   0.21427E+00
   0.53701E+01   0.21426E+00
   0.53701E+01   0.21425E+00
   0.53701E+01   0.21425E+00
   0.53701E+01   0.21424E+00
   0.53701E+01   0.21423E+00
   0.53701E+01   0.21422E+00
   0.53701E+01   0.21422E+00
   0.53701E+01   0.21421E+00
   0.53701E+01   0.21420E+00
   0.53701E+01   0.21420E+00
   0.53701E+01   0.21419E+00
   0.53701E+01   0.21418E+00
   0.53701E+01   0.21418E+00
   0.53701E+01   0.21418E+00
   0.53701E+01   0.21416E+00
   0.53701E+01   0.21415E+00
   0.53701E+01   0.21414E+00
   0.53701E+01   0.21413E+00
   0.53701E+01   0.21413E+00
   0.53701E+01   0.21413E+00
   0.53701E+01   0.21412E+00
   0.53701E+01   0.21411E+00
   0.53701E+01   0.21411E+00
   0.53701E+01   0.21410E+00
   0.53701E+01   0.21409E+00
   0.53701E+01   0.21408E+00
   0.53701E+01   0.21407E+00
   0.53701E+01   0.21406E+00
   0.53701E+01   0.21405E+00
   0.53701E+01   0.21405E+00
   0.53701E+01   0.21404E+00
   0.53701E+01   0.21404E+00
   0.53701E+01   0.21403E+00
   0.53701E+01   0.21402E+00
   0.53701E+01   0.21402E+00
   0.53701E+01   0.21401E+00
   0.53701E+01   0.21401E+00
   0.53701E+01   0.21399E+00
   0.53701E+01   0.21399E+00
   0.53701E+01   0.21398E+00
   0.53701E+01   0.21397E+00
   0.53701E+01   0.21397E+00
   0.53701E+01   0.21396E+00
   0.53701E+01   0.21396E+00
   0.53701E+01   0.21395E+00
   0.53701E+01   0.21393E+00
   0.53701E+01   0.21393E+00
   0.53701E+01   0.21392E+00
   0.53701E+01   0.21391E+00
   0.53701E+01   0.21390E+00
   0.53701E+01   0.21390E+00
   0.53701E+01   0.21389E+00
   0.53701E+01   0.21389E+00
   0.53701E+01   0.21388E+00
   0.53701E+01   0.21388E+00
   0.53701E+01   0.21386E+00
   0.53701E+01   0.21386E+00
   0.53701E+01   0.21385E+00
   0.53701E+01   0.21384E+00
   0.53701E+01   0.21383E+00
   0.53701E+01   0.21382E+00
   0.53701E+01   0.21382E+00
   0.53701E+01   0.21381E+00
   0.53701E+01   0.21380E+00
   0.53701E+01   0.21380E+00
   0.53701E+01   0.21379E+00
   0.53701E+01   0.21378E+00
   0.53701E+01   0.21378E+00
   0.53701E+01   0.21376E+00
   0.53701E+01   0.21376E+00
   0.53701E+01   0.21375E+00
   0.53701E+01   0.21375E+00
   0.53701E+01   0.21374E+00
   0.53701E+01   0.21374E+00
   0.53701E+01   0.21372E+00
   0.53676E+01   0.21381E+00
   0.53676E+01   0.21381E+00
   0.53676E+01   0.21379E+00
   0.53676E+01   0.21378E+00
   0.53676E+01   0.21378E+00
   0.53676E+01   0.21378E+00
   0.53676E+01   0.21378E+00
   0.53701E+01   0.21368E+00
   0.53701E+01   0.21366E+00
   0.53701E+01   0.21366E+00
   0.53701E+01   0.21365E+00
   0.53701E+01   0.21364E+00
   0.53701E+01   0.21364E+00
   0.53701E+01   0.21362E+00
   0.53701E+01   0.21362E+00
   0.53701E+01   0.21362E+00
   0.53701E+01   0.21360E+00
   0.53701E+01   0.21360E+00
   0.53676E+01   0.21368E+00
   0.53676E+01   0.21368E+00
   0.53676E+01   0.21367E+00
   0.53676E+01   0.21367E+00
   0.53676E+01   0.21366E+00
   0.53676E+01   0.21365E+00
   0.53676E+01   0.21364E+00
   0.53701E+01   0.21354E+00
   0.53701E+01   0.21354E+00
   0.53701E+01   0.21353E+00
   0.53701E+01   0.21352E+00
   0.53701E+01   0.21351E+00
   0.53701E+01   0.21350E+00
   0.53701E+01   0.21349E+00
   0.53676E+01   0.21358E+00
   0.53676E+01   0.21358E+00
   0.53676E+01   0.21357E+00
   0.53676E+01   0.21356E+00
   0.53676E+01   0.21356E+00
   0.53676E+01   0.21356E+00
   0.53676E+01   0.21355E+00
   0.53676E+01   0.21354E+00
   0.53676E+01   0.21353E+00
   0.53676E+01   0.21353E+00
   0.53676E+01   0.21351E+00
   0.53676E+01   0.21351E+00
   0.53676E+01   0.21350E+00
   0.53676E+01   0.21350E+00
   0.53676E+01   0.21349E+00
   0.53676E+01   0.21348E+00
   0.53676E+01   0.21348E+00
   0.53676E+01   0.21346E+00
   0.53676E+01   0.21346E+00
   0.53676E+01   0.21345E+00
   0.53676E+01   0.21344E+00
   0.53676E+01   0.21343E+00
   0.53676E+01   0.21343E+00
   0.53676E+01   0.21343E+00
   0.53676E+01   0.21342E+00
   0.53676E+01   0.21341E+00
   0.53676E+01   0.21340E+00
   0.53676E+01   0.21339E+00
   0.53676E+01   0.21339E+00
   0.53676E+01   0.21338E+00
   0.53676E+01   0.21337E+00
   0.53676E+01   0.21336E+00
   0.53676E+01   0.21336E+00
   0.53676E+01   0.21336E+00
   0.53676E+01   0.21335E+00
   0.53676E+01   0.21334E+00
   0.53676E+01   0.21333E+00
   0.53676E+01   0.21333E+00
   0.53676E+01   0.21331E+00
   0.53676E+01   0.21330E+00
   0.53676E+01   0.21330E+00
   0.53676E+01   0.21329E+00
   0.53676E+01   0.21328E+00
   0.53676E+01   0.21328E+00
   0.53676E+01   0.21328E+00
   0.53676E+01   0.21327E+00
   0.53676E+01   0.21326E+00
   0.53676E+01   0.21324E+00
   0.53676E+01   0.21324E+00
   0.53676E+01   0.21324E+00
   0.53676E+01   0.21323E+00
   0.53676E+01   0.21322E+00
   0.53676E+01   0.21322E+00
   0.53676E+01   0.21321E+00
   0.53676E+01   0.21321E+00
   0.53676E+01   0.21321E+00
   0.53676E+01   0.21319E+00
   0.53676E+01   0.21318E+00
   0.53676E+01   0.21317E+00
   0.53676E+01   0.21316E+00
   0.53676E+01   0.21315E+00
   0.53676E+01   0.21315E+00
   0.53676E+01   0.21315E+00
   0.53676E+01   0.21314E+00
   0.53676E+01   0.21314E+00
   0.53676E+01   0.21313E+00
   0.53676E+01   0.21312E+00
   0.53676E+01   0.21311E+00
   0.53676E+01   0.21310E+00
   0.53676E+01   0.21310E+00
   0.53676E+01   0.21308E+00
   0.53676E+01   0.21308E+00
   0.53676E+01   0.21308E+00
   0.53676E+01   0.21307E+00
   0.53676E+01   0.21306E+00
   0.53676E+01   0.21305E+00
   0.53676E+01   0.21304E+00
   0.53676E+01   0.21304E+00
   0.53676E+01   0.21303E+00
   0.53676E+01   0.21302E+00
   0.53676E+01   0.21301E+00
   0.53676E+01   0.21301E+00
   0.53676E+01   0.21301E+00
   0.53676E+01   0.21300E+00
   0.53676E+01   0.21299E+00
   0.53676E+01   0.21298E+00
   0.53676E+01   0.21297E+00
   0.53676E+01   0.21296E+00
   0.53676E+01   0.21296E+00
   0.53676E+01   0.21295E+00
   0.53676E+01   0.21294E+00
   0.53676E+01   0.21294E+00
   0.53676E+01   0.21294E+00
   0.53676E+01   0.21293E+00
   0.53676E+01   0.21292E+00
   0.53676E+01   0.21291E+00
   0.53676E+01   0.21290E+00
   0.53676E+01   0.21289E+00
   0.53676E+01   0.21289E+00
   0.53676E+01   0.21289E+00
   0.53676E+01   0.21289E+00
   0.53676E+01   0.21287E+00
   0.53676E+01   0.21285E+00
   0.53676E+01   0.21286E+00
   0.53676E+01   0.21285E+00
   0.53676E+01   0.21284E+00
   0.53676E+01   0.21283E+00
   0.53676E+01   0.21282E+00
   0.53676E+01   0.21282E+00
   0.53676E+01   0.21282E+00
   0.53676E+01   0.21281E+00
   0.53676E+01   0.21280E+00
   0.53676E+01   0.21279E+00
   0.53676E+01   0.21279E+00
   0.53676E+01   0.21278E+00
   0.53676E+01   0.21277E+00
   0.53676E+01   0.21276E+00
   0.53676E+01   0.21276E+00
   0.53676E+01   0.21275E+00
   0.53676E+01   0.21275E+00
   0.53676E+01   0.21274E+00
   0.53676E+01   0.21273E+00
   0.53676E+01   0.21271E+00
   0.53676E+01   0.21271E+00
   0.53676E+01   0.21271E+00
   0.53676E+01   0.21270E+00
   0.53676E+01   0.21269E+00
   0.53676E+01   0.21269E+00
   0.53676E+01   0.21269E+00
   0.53676E+01   0.21267E+00
   0.53676E+01   0.21266E+00
   0.53676E+01   0.21265E+00
   0.53676E+01   0.21265E+00
   0.53676E+01   0.21264E+00
   0.53676E+01   0.21264E+00
   0.53676E+01   0.21263E+00
   0.53676E+01   0.21263E+00
   0.53676E+01   0.21263E+00
   0.53676E+01   0.21261E+00
   0.53676E+01   0.21261E+00
   0.53676E+01   0.21259E+00
   0.53676E+01   0.21258E+00
   0.53676E+01   0.21258E+00
   0.53676E+01   0.21258E+00
   0.53676E+01   0.21257E+00
   0.53676E+01   0.21257E+00
   0.53676E+01   0.21256E+00
   0.53676E+01   0.21255E+00
   0.53676E+01   0.21255E+00
   0.53676E+01   0.21254E+00
   0.53676E+01   0.21253E+00
   0.53676E+01   0.21252E+00
   0.53676E+01   0.21251E+00
   0.53676E+01   0.21251E+00
   0.53676E+01   0.21249E+00
   0.53676E+01   0.21249E+00
   0.53676E+01   0.21249E+00
   0.53676E+01   0.21248E+00
   0.53676E+01   0.21247E+00
   0.53676E+01   0.21246E+00
   0.53676E+01   0.21246E+00
   0.53676E+01   0.21246E+00
   0.53676E+01   0.21245E+00
   0.53676E+01   0.21244E+00
   0.53676E+01   0.21243E+00
   0.53676E+01   0.21242E+00
   0.53676E+01   0.21242E+00
   0.53676E+01   0.21241E+00
   0.53676E+01   0.21240E+00
   0.53676E+01   0.21240E+00
   0.53676E+01   0.21239E+00
   0.53676E+01   0.21238E+00
   0.53676E+01   0.21238E+00
   0.53676E+01   0.21237E+00
   0.53676E+01   0.21236E+00
   0.53676E+01   0.21235E+00
   0.53676E+01   0.21234E+00
   0.53676E+01   0.21235E+00
   0.53676E+01   0.21234E+00
   0.53676E+01   0.21232E+00
   0.53676E+01   0.21232E+00
   0.53676E+01   0.21231E+00
   0.53676E+01   0.21230E+00
   0.53676E+01   0.21230E+00
   0.53676E+01   0.21230E+00
   0.53676E+01   0.21228E+00
   0.53676E+01   0.21228E+00
   0.53676E+01   0.21227E+00
   0.53676E+01   0.21226E+00
   0.53676E+01   0.21225E+00
   0.53676E+01   0.21225E+00
   0.53676E+01   0.21225E+00
   0.53676E+01   0.21224E+00
   0.53676E+01   0.21223E+00
   0.53676E+01   0.21223E+00
   0.53676E+01   0.21222E+00
   0.53676E+01   0.21220E+00
   0.53676E+01   0.21220E+00
   0.53676E+01   0.21219E+00
   0.53676E+01   0.21218E+00
   0.53676E+01   0.21218E+00
   0.53676E+01   0.21217E+00
   0.53676E+01   0.21217E+00
   0.53676E+01   0.21217E+00
   0.53676E+01   0.21216E+00
   0.53676E+01   0.21214E+00
   0.53676E+01   0.21214E+00
   0.53676E+01   0.21213E+00
   0.53676E+01   0.21213E+00
   0.53676E+01   0.21212E+00
   0.53676E+01   0.21212E+00
   0.53676E+01   0.21212E+00
   0.53676E+01   0.21210E+00
   0.53676E+01   0.21209E+00
   0.53676E+01   0.21208E+00
   0.53676E+01   0.21208E+00
   0.53676E+01   0.21206E+00
   0.53676E+01   0.21205E+00
   0.53676E+01   0.21205E+00
   0.53676E+01   0.21204E+00
   0.53676E+01   0.21204E+00
   0.53676E+01   0.21203E+00
   0.53676E+01   0.21203E+00
   0.53676E+01   0.21203E+00
   0.53676E+01   0.21202E+00
   0.53676E+01   0.21201E+00
   0.53676E+01   0.21201E+00
   0.53676E+01   0.21199E+00
   0.53676E+01   0.21199E+00
   0.53676E+01   0.21198E+00
   0.53676E+01   0.21198E+00
   0.53676E+01   0.21197E+00
   0.53676E+01   0.21196E+00
   0.53676E+01   0.21196E+00
   0.53676E+01   0.21194E+00
   0.53676E+01   0.21194E+00
   0.53676E+01   0.21193E+00
   0.53676E+01   0.21193E+00
   0.53676E+01   0.21193E+00
   0.53676E+01   0.21192E+00
   0.53676E+01   0.21191E+00
   0.53676E+01   0.21190E+00
   0.53676E+01   0.21190E+00
   0.53676E+01   0.21189E+00
   0.53676E+01   0.21187E+00
   0.53676E+01   0.21186E+00
   0.53676E+01   0.21187E+00
   0.53676E+01   0.21186E+00
   0.53676E+01   0.21186E+00
   0.53676E+01   0.21185E+00
   0.53676E+01   0.21185E+00
   0.53676E+01   0.21183E+00
   0.53676E+01   0.21183E+00
   0.53676E+01   0.21182E+00
   0.53676E+01   0.21181E+00
   0.53676E+01   0.21180E+00
   0.53676E+01   0.21180E+00
   0.53676E+01   0.21179E+00
   0.53676E+01   0.21179E+00
   0.53676E+01   0.21178E+00
   0.53676E+01   0.21177E+00
   0.53676E+01   0.21176E+00
   0.53676E+01   0.21175E+00
   0.53676E+01   0.21175E+00
   0.53676E+01   0.21174E+00
   0.53676E+01   0.21173E+00
   0.53676E+01   0.21173E+00
   0.53676E+01   0.21173E+00
   0.53676E+01   0.21172E+00
   0.53676E+01   0.21171E+00
   0.53676E+01   0.21171E+00
   0.53676E+01   0.21169E+00
   0.53676E+01   0.21168E+00
   0.53676E+01   0.21168E+00
   0.53676E+01   0.21168E+00
   0.53676E+01   0.21167E+00
   0.53676E+01   0.21167E+00
   0.53676E+01   0.21166E+00
   0.53676E+01   0.21164E+00
   0.53676E+01   0.21162E+00
   0.53676E+01   0.21162E+00
   0.53676E+01   0.21163E+00
   0.53676E+01   0.21162E+00
   0.53676E+01   0.21162E+00
   0.53676E+01   0.21162E+00
   0.53676E+01   0.21161E+00
   0.53676E+01   0.21160E+00
   0.53676E+01   0.21159E+00
   0.53676E+01   0.21158E+00
   0.53676E+01   0.21157E+00
   0.53676E+01   0.21157E+00
   0.53676E+01   0.21156E+00
   0.53676E+01   0.21156E+00
   0.53676E+01   0.21155E+00
   0.53676E+01   0.21153E+00
   0.53676E+01   0.21153E+00
   0.53676E+01   0.21153E+00
   0.53676E+01   0.21153E+00
   0.53676E+01   0.21152E+00
   0.53676E+01   0.21151E+00
   0.53676E+01   0.21150E+00
   0.53676E+01   0.21149E+00
   0.53676E+01   0.21149E+00
   0.53676E+01   0.21149E+00
   0.53676E+01   0.21148E+00
   0.53676E+01   0.21146E+00
   0.53676E+01   0.21146E+00
   0.53676E+01   0.21145E+00
   0.53676E+01   0.21144E+00
   0.53676E+01   0.21143E+00
   0.53676E+01   0.21144E+00
   0.53676E+01   0.21143E+00
   0.53676E+01   0.21142E+00
   0.53676E+01   0.21142E+00
   0.53676E+01   0.21141E+00
   0.53676E+01   0.21140E+00
   0.53676E+01   0.21139E+00
   0.53676E+01   0.21138E+00
   0.53676E+01   0.21138E+00
   0.53676E+01   0.21138E+00
   0.53676E+01   0.21137E+00
   0.53676E+01   0.21136E+00
   0.53676E+01   0.21136E+00
   0.53676E+01   0.21135E+00
   0.53676E+01   0.21134E+00
   0.53676E+01   0.21133E+00
   0.53676E+01   0.21133E+00
   0.53676E+01   0.21132E+00
   0.53676E+01   0.21132E+00
   0.53676E+01   0.21130E+00
   0.53676E+01   0.21130E+00
   0.53676E+01   0.21130E+00
   0.53676E+01   0.21129E+00
   0.53676E+01   0.21127E+00
   0.53676E+01   0.21127E+00
   0.53676E+01   0.21126E+00
   0.53676E+01   0.21126E+00
   0.53676E+01   0.21125E+00
   0.53676E+01   0.21125E+00
   0.53676E+01   0.21124E+00
   0.53676E+01   0.21124E+00
   0.53676E+01   0.21122E+00
   0.53676E+01   0.21122E+00
   0.53676E+01   0.21121E+00
   0.53676E+01   0.21120E+00
   0.53676E+01   0.21120E+00
   0.53676E+01   0.21119E+00
   0.53676E+01   0.21119E+00
   0.53676E+01   0.21116E+00
   0.53676E+01   0.21116E+00
   0.53676E+01   0.21116E+00
   0.53676E+01   0.21116E+00
   0.53676E+01   0.21116E+00
   0.53676E+01   0.21115E+00
   0.53676E+01   0.21114E+00
   0.53676E+01   0.21113E+00
   0.53676E+01   0.21112E+00
   0.53676E+01   0.21112E+00
   0.53676E+01   0.21111E+00
   0.53676E+01   0.21111E+00
   0.53676E+01   0.21110E+00
   0.53676E+01   0.21108E+00
   0.53676E+01   0.21108E+00
   0.53676E+01   0.21108E+00
   0.53676E+01   0.21108E+00
   0.53676E+01   0.21108E+00
   0.53676E+01   0.21107E+00
   0.53676E+01   0.21106E+00
   0.53676E+01   0.21105E+00
   0.53676E+01   0.21105E+00
   0.53676E+01   0.21104E+00
   0.53676E+01   0.21102E+00
   0.53676E+01   0.21102E+00
   0.53676E+01   0.21101E+00
   0.53676E+01   0.21101E+00
   0.53676E+01   0.21100E+00
   0.53676E+01   0.21100E+00
   0.53676E+01   0.21099E+00
   0.53676E+01   0.21098E+00
   0.53676E+01   0.21098E+00
   0.53676E+01   0.21097E+00
   0.53676E+01   0.21096E+00
   0.53676E+01   0.21096E+00
   0.53676E+01   0.21095E+00
   0.53676E+01   0.21095E+00
   0.53676E+01   0.21094E+00
   0.53676E+01   0.21093E+00
   0.53676E+01   0.21093E+00
   0.53676E+01   0.21092E+00
   0.53676E+01   0.21091E+00
   0.53676E+01   0.21091E+00
   0.53676E+01   0.21089E+00
   0.53676E+01   0.21089E+00
   0.53676E+01   0.21089E+00
   0.53676E+01   0.21088E+00
   0.53676E+01   0.21086E+00
   0.53676E+01   0.21086E+00
   0.53676E+01   0.21086E+00
   0.53676E+01   0.21085E+00
   0.53676E+01   0.21084E+00
   0.53676E+01   0.21083E+00
   0.53676E+01   0.21083E+00
   0.53676E+01   0.21083E+00
   0.53676E+01   0.21081E+00
   0.53676E+01   0.21080E+00
   0.53676E+01   0.21079E+00
   0.53676E+01   0.21079E+00
   0.53676E+01   0.21079E+00
   0.53676E+01   0.21079E+00
   0.53676E+01   0.21078E+00
   0.53676E+01   0.21077E+00
   0.53676E+01   0.21076E+00
   0.53676E+01   0.21076E+00
   0.53676E+01   0.21075E+00
   0.53676E+01   0.21074E+00
   0.53676E+01   0.21072E+00
   0.53676E+01   0.21072E+00
   0.53676E+01   0.21072E+00
   0.53676E+01   0.21071E+00
   0.53676E+01   0.21071E+00
   0.53676E+01   0.21070E+00
   0.53676E+01   0.21070E+00
   0.53676E+01   0.21070E+00
   0.53676E+01   0.21068E+00
   0.53676E+01   0.21067E+00
   0.53676E+01   0.21067E+00
   0.53676E+01   0.21067E+00
   0.53676E+01   0.21067E+00
   0.53676E+01   0.21066E+00
   0.53676E+01   0.21065E+00
   0.53676E+01   0.21064E+00
   0.53676E+01   0.21062E+00
   0.53676E+01   0.21062E+00
   0.53676E+01   0.21061E+00
   0.53676E+01   0.21061E+00
   0.53676E+01   0.21060E+00
   0.53676E+01   0.21060E+00
   0.53676E+01   0.21059E+00
   0.53676E+01   0.21059E+00
   0.53676E+01   0.21058E+00
   0.53676E+01   0.21058E+00
   0.53676E+01   0.21057E+00
   0.53676E+01   0.21056E+00
   0.53676E+01   0.21055E+00
   0.53676E+01   0.21053E+00
   0.53676E+01   0.21053E+00
   0.53676E+01   0.21053E+00
   0.53676E+01   0.21053E+00
   0.53676E+01   0.21052E+00
   0.53676E+01   0.21052E+00
   0.53676E+01   0.21051E+00
   0.53676E+01   0.21050E+00
   0.53676E+01   0.21050E+00
   0.53676E+01   0.21048E+00
   0.53676E+01   0.21048E+00
   0.53676E+01   0.21048E+00
   0.53676E+01   0.21046E+00
   0.53676E+01   0.21046E+00
   0.53676E+01   0.21045E+00
   0.53676E+01   0.21045E+00
   0.53676E+01   0.21044E+00
   0.53676E+01   0.21044E+00
   0.53676E+01   0.21043E+00
   0.53676E+01   0.21043E+00
   0.53676E+01   0.21042E+00
   0.53676E+01   0.21041E+00
   0.53676E+01   0.21041E+00
   0.53676E+01   0.21039E+00
   0.53676E+01   0.21038E+00
   0.53676E+01   0.21038E+00
   0.53676E+01   0.21038E+00
   0.53676E+01   0.21037E+00
   0.53676E+01   0.21036E+00
   0.53676E+01   0.21036E+00
   0.53676E+01   0.21035E+00
   0.53676E+01   0.21036E+00
   0.53676E+01   0.21034E+00
   0.53676E+01   0.21033E+00
   0.53676E+01   0.21032E+00
   0.53676E+01   0.21031E+00
   0.53676E+01   0.21031E+00
   0.53676E+01   0.21031E+00
   0.53676E+01   0.21030E+00
   0.53676E+01   0.21030E+00
   0.53676E+01   0.21028E+00
   0.53676E+01   0.21028E+00
   0.53676E+01   0.21027E+00
   0.53676E+01   0.21027E+00
   0.53676E+01   0.21026E+00
   0.53676E+01   0.21025E+00
   0.53676E+01   0.21025E+00
   0.53676E+01   0.21025E+00
   0.53676E+01   0.21024E+00
   0.53676E+01   0.21023E+00
   0.53676E+01   0.21022E+00
   0.53676E+01   0.21021E+00
   0.53676E+01   0.21020E+00
   0.53676E+01   0.21020E+00
   0.53676E+01   0.21020E+00
   0.53676E+01   0.21018E+00
   0.53676E+01   0.21018E+00
   0.53676E+01   0.21017E+00
   0.53676E+01   0.21017E+00
   0.53676E+01   0.21017E+00
   0.53676E+01   0.21016E+00
   0.53676E+01   0.21015E+00
   0.53676E+01   0.21014E+00
   0.53676E+01   0.21014E+00
   0.53676E+01   0.21014E+00
   0.53676E+01   0.21013E+00
   0.53676E+01   0.21012E+00
   0.53676E+01   0.21011E+00
   0.53676E+01   0.21010E+00
   0.53676E+01   0.21010E+00
   0.53676E+01   0.21009E+00
   0.53676E+01   0.21009E+00
   0.53676E+01   0.21009E+00
   0.53676E+01   0.21007E+00
   0.53676E+01   0.21007E+00
   0.53676E+01   0.21007E+00
   0.53676E+01   0.21006E+00
   0.53676E+01   0.21004E+00
   0.53676E+01   0.21004E+00
   0.53676E+01   0.21003E+00
   0.53676E+01   0.21003E+00
   0.53676E+01   0.21003E+00
   0.53676E+01   0.21002E+00
   0.53676E+01   0.21000E+00
   0.53676E+01   0.21001E+00
   0.53676E+01   0.21000E+00
   0.53676E+01   0.20999E+00
   0.53676E+01   0.20998E+00
   0.53676E+01   0.20998E+00
   0.53676E+01   0.20997E+00
   0.53676E+01   0.20997E+00
   0.53676E+01   0.20996E+00
   0.53676E+01   0.20995E+00
   0.53676E+01   0.20994E+00
   0.53676E+01   0.20993E+00
   0.53676E+01   0.20993E+00
   0.53676E+01   0.20993E+00
   0.53676E+01   0.20992E+00
   0.53676E+01   0.20991E+00
   0.53676E+01   0.20992E+00
   0.53676E+01   0.20990E+00
   0.53676E+01   0.20990E+00
   0.53676E+01   0.20990E+00
   0.53676E+01   0.20988E+00
   0.53676E+01   0.20988E+00
   0.53676E+01   0.20987E+00
   0.53676E+01   0.20986E+00
   0.53676E+01   0.20985E+00
   0.53676E+01   0.20985E+00
   0.53676E+01   0.20985E+00
   0.53676E+01   0.20983E+00
   0.53676E+01   0.20983E+00
   0.53676E+01   0.20983E+00
   0.53676E+01   0.20982E+00
   0.53676E+01   0.20980E+00
   0.53676E+01   0.20980E+00
   0.53676E+01   0.20980E+00
   0.53676E+01   0.20980E+00
   0.53676E+01   0.20978E+00
   0.53676E+01   0.20978E+00
   0.53676E+01   0.20977E+00
   0.53676E+01   0.20977E+00
   0.53676E+01   0.20976E+00
   0.53676E+01   0.20976E+00
   0.53676E+01   0.20975E+00
   0.53676E+01   0.20974E+00
   0.53676E+01   0.20974E+00
   0.53676E+01   0.20973E+00
   0.53676E+01   0.20973E+00
   0.53676E+01   0.20972E+00
   0.53676E+01   0.20971E+00
   0.53676E+01   0.20970E+00
   0.53676E+01   0.20969E+00
   0.53676E+01   0.20969E+00
   0.53676E+01   0.20969E+00
   0.53676E+01   0.20968E+00
   0.53676E+01   0.20967E+00
   0.53676E+01   0.20967E+00
   0.53676E+01   0.20965E+00
   0.53676E+01   0.20966E+00
   0.53676E+01   0.20965E+00
   0.53676E+01   0.20964E+00
   0.53701E+01   0.20954E+00
   0.53701E+01   0.20954E+00
   0.53676E+01   0.20962E+00
   0.53676E+01   0.20961E+00
   0.53676E+01   0.20961E+00
   0.53676E+01   0.20961E+00
   0.53676E+01   0.20959E+00
   0.53676E+01   0.20959E+00
   0.53676E+01   0.20959E+00
   0.53676E+01   0.20957E+00
   0.53676E+01   0.20957E+00
   0.53676E+01   0.20957E+00
   0.53676E+01   0.20956E+00
   0.53676E+01   0.20955E+00
   0.53676E+01   0.20954E+00
   0.53676E+01   0.20954E+00
   0.53676E+01   0.20953E+00
   0.53676E+01   0.20952E+00
   0.53676E+01   0.20952E+00
   0.53676E+01   0.20952E+00
   0.53676E+01   0.20951E+00
   0.53676E+01   0.20950E+00
   0.53676E+01   0.20950E+00
   0.53676E+01   0.20949E+00
   0.53676E+01   0.20948E+00
   0.53676E+01   0.20948E+00
   0.53676E+01   0.20946E+00
   0.53676E+01   0.20946E+00
   0.53676E+01   0.20946E+00
   0.53676E+01   0.20945E+00
   0.53676E+01   0.20944E+00
   0.53701E+01   0.20934E+00
   0.53676E+01   0.20943E+00
   0.53676E+01   0.20943E+00
   0.53676E+01   0.20941E+00
   0.53676E+01   0.20941E+00
   0.53676E+01   0.20940E+00
   0.53676E+01   0.20940E+00
   0.53676E+01   0.20939E+00
   0.53676E+01   0.20939E+00
   0.53676E+01   0.20938E+00
   0.53701E+01   0.20927E+00
   0.53701E+01   0.20927E+00
   0.53701E+01   0.20926E+00
   0.53701E+01   0.20926E+00
   0.53701E+01   0.20926E+00
   0.53701E+01   0.20925E+00
   0.53701E+01   0.20924E+00
   0.53701E+01   0.20924E+00
   0.53701E+01   0.20923E+00
   0.53701E+01   0.20922E+00
   0.53701E+01   0.20921E+00
   0.53701E+01   0.20921E+00
   0.53701E+01   0.20920E+00
   0.53701E+01   0.20920E+00
   0.53701E+01   0.20919E+00
   0.53701E+01   0.20918E+00
   0.53701E+01   0.20918E+00
   0.53701E+01   0.20918E+00
   0.53701E+01   0.20917E+00
   0.53701E+01   0.20917E+00
   0.53701E+01   0.20916E+00
   0.53701E+01   0.20915E+00
   0.53701E+01   0.20914E+00
   0.53701E+01   0.20914E+00
   0.53701E+01   0.20914E+00
   0.53701E+01   0.20913E+00
   0.53701E+01   0.20912E+00
   0.53701E+01   0.20912E+00
   0.53701E+01   0.20910E+00
   0.53701E+01   0.20910E+00
   0.53701E+01   0.20909E+00
   0.53701E+01   0.20909E+00
   0.53701E+01   0.20908E+00
   0.53701E+01   0.20907E+00
   0.53701E+01   0.20905E+00
   0.53701E+01   0.20905E+00
   0.53701E+01   0.20904E+00
   0.53701E+01   0.20903E+00
   0.53701E+01   0.20903E+00
   0.53701E+01   0.20902E+00
   0.53701E+01   0.20902E+00
   0.53701E+01   0.20901E+00
   0.53701E+01   0.20899E+00
   0.53701E+01   0.20899E+00
   0.53701E+01   0.20898E+00
   0.53701E+01   0.20898E+00
   0.53701E+01   0.20898E+00
   0.53701E+01   0.20898E+00
   0.53701E+01   0.20898E+00
   0.53701E+01   0.20897E+00
   0.53701E+01   0.20895E+00
   0.53701E+01   0.20896E+00
   0.53701E+01   0.20896E+00
   0.53701E+01   0.20896E+00
   0.53701E+01   0.20897E+00
   0.53701E+01   0.20895E+00
   0.53701E+01   0.20895E+00
   0.53701E+01   0.20894E+00
   0.53701E+01   0.20893E+00
   0.53701E+01   0.20893E+00
   0.53701E+01   0.20892E+00
   0.53701E+01   0.20892E+00
   0.53701E+01   0.20891E+00
   0.53701E+01   0.20890E+00
   0.53701E+01   0.20889E+00
   0.53701E+01   0.20887E+00
   0.53701E+01   0.20886E+00
   0.53701E+01   0.20886E+00
   0.53701E+01   0.20886E+00
   0.53701E+01   0.20885E+00
   0.53701E+01   0.20885E+00
   0.53701E+01   0.20883E+00
   0.53701E+01   0.20882E+00
   0.53701E+01   0.20881E+00
   0.53701E+01   0.20880E+00
   0.53701E+01   0.20880E+00
   0.53701E+01   0.20878E+00
   0.53701E+01   0.20878E+00
   0.53701E+01   0.20878E+00
   0.53701E+01   0.20878E+00
   0.53701E+01   0.20878E+00
   0.53701E+01   0.20878E+00
   0.53701E+01   0.20878E+00
   0.53701E+01   0.20877E+00
   0.53701E+01   0.20876E+00
   0.53701E+01   0.20876E+00
   0.53701E+01   0.20875E+00
   0.53701E+01   0.20875E+00
   0.53701E+01   0.20874E+00
   0.53701E+01   0.20874E+00
   0.53701E+01   0.20872E+00
   0.53701E+01   0.20871E+00
   0.53701E+01   0.20871E+00
   0.53701E+01   0.20870E+00
   0.53701E+01   0.20870E+00
   0.53701E+01   0.20870E+00
   0.53701E+01   0.20869E+00
   0.53701E+01   0.20868E+00
   0.53701E+01   0.20868E+00
   0.53701E+01   0.20866E+00
   0.53701E+01   0.20866E+00
   0.53701E+01   0.20865E+00
   0.53701E+01   0.20864E+00
   0.53701E+01   0.20863E+00
   0.53701E+01   0.20863E+00
   0.53701E+01   0.20862E+00
   0.53701E+01   0.20861E+00
   0.53701E+01   0.20861E+00
   0.53701E+01   0.20860E+00
   0.53701E+01   0.20860E+00
   0.53701E+01   0.20860E+00
   0.53701E+01   0.20860E+00
   0.53701E+01   0.20859E+00
   0.53701E+01   0.20860E+00
   0.53701E+01   0.20859E+00
   0.53701E+01   0.20859E+00
   0.53701E+01   0.20858E+00
   0.53701E+01   0.20857E+00
   0.53701E+01   0.20857E+00
   0.53701E+01   0.20856E+00
   0.53701E+01   0.20855E+00
   0.53701E+01   0.20855E+00
   0.53701E+01   0.20854E+00
   0.53701E+01   0.20853E+00
   0.53701E+01   0.20854E+00
   0.53701E+01   0.20852E+00
   0.53701E+01   0.20851E+00
   0.53701E+01   0.20850E+00
   0.53701E+01   0.20848E+00
   0.53701E+01   0.20848E+00
   0.53701E+01   0.20848E+00
   0.53701E+01   0.20846E+00
   0.53701E+01   0.20845E+00
   0.53701E+01   0.20844E+00
   0.53701E+01   0.20844E+00
   0.53701E+01   0.20844E+00
   0.53701E+01   0.20843E+00
   0.53701E+01   0.20843E+00
   0.53701E+01   0.20843E+00
   0.53701E+01   0.20843E+00
   0.53701E+01   0.20843E+00
   0.53726E+01   0.20833E+00
   0.53701E+01   0.20842E+00
   0.53701E+01   0.20840E+00
   0.53701E+01   0.20840E+00
   0.53701E+01   0.20840E+00
   0.53701E+01   0.20839E+00
   0.53701E+01   0.20838E+00
   0.53701E+01   0.20837E+00
   0.53701E+01   0.20837E+00
   0.53726E+01   0.20827E+00
   0.53726E+01   0.20826E+00
   0.53726E+01   0.20825E+00
   0.53701E+01   0.20833E+00
   0.53701E+01   0.20832E+00
   0.53726E+01   0.20822E+00
   0.53726E+01   0.20821E+00
   0.53726E+01   0.20821E+00
   0.53726E+01   0.20819E+00
   0.53726E+01   0.20819E+00
   0.53726E+01   0.20819E+00
   0.53726E+01   0.20819E+00
   0.53726E+01   0.20818E+00
   0.53726E+01   0.20818E+00
   0.53726E+01   0.20818E+00
   0.53726E+01   0.20818E+00
   0.53726E+01   0.20817E+00
   0.53726E+01   0.20817E+00
   0.53726E+01   0.20816E+00
   0.53726E+01   0.20816E+00
   0.53726E+01   0.20815E+00
   0.53726E+01   0.20814E+00
   0.53726E+01   0.20814E+00
   0.53726E+01   0.20812E+00
   0.53726E+01   0.20812E+00
   0.53726E+01   0.20812E+00
   0.53726E+01   0.20810E+00
   0.53726E+01   0.20810E+00
   0.53726E+01   0.20808E+00
   0.53726E+01   0.20808E+00
   0.53726E+01   0.20807E+00
   0.53726E+01   0.20807E+00
   0.53726E+01   0.20807E+00
   0.53726E+01   0.20805E+00
   0.53726E+01   0.20805E+00
   0.53726E+01   0.20803E+00
   0.53726E+01   0.20803E+00
   0.53726E+01   0.20802E+00
   0.53726E+01   0.20802E+00
   0.53726E+01   0.20803E+00
   0.53726E+01   0.20802E+00
   0.53726E+01   0.20802E+00
   0.53726E+01   0.20801E+00
   0.53726E+01   0.20801E+00
   0.53726E+01   0.20801E+00
   0.53726E+01   0.20800E+00
   0.53726E+01   0.20799E+00
   0.53726E+01   0.20799E+00
   0.53726E+01   0.20798E+00
   0.53726E+01   0.20797E+00
   0.53726E+01   0.20796E+00
   0.53726E+01   0.20796E+00
   0.53726E+01   0.20795E+00
   0.53726E+01   0.20795E+00
   0.53726E+01   0.20794E+00
   0.53726E+01   0.20793E+00
   0.53726E+01   0.20793E+00
   0.53726E+01   0.20791E+00
   0.53726E+01   0.20791E+00
   0.53726E+01   0.20791E+00
   0.53726E+01   0.20790E+00
   0.53726E+01   0.20788E+00
   0.53726E+01   0.20789E+00
   0.53726E+01   0.20787E+00
   0.53726E+01   0.20787E+00
   0.53726E+01   0.20787E+00
   0.53726E+01   0.20787E+00
   0.53726E+01   0.20787E+00
   0.53726E+01   0.20786E+00
   0.53726E+01   0.20786E+00
   0.53726E+01   0.20785E+00
   0.53726E+01   0.20785E+00
   0.53726E+01   0.20784E+00
   0.53726E+01   0.20784E+00
   0.53726E+01   0.20784E+00
   0.53726E+01   0.20783E+00
   0.53726E+01   0.20781E+00
   0.53726E+01   0.20780E+00
   0.53726E+01   0.20780E+00
   0.53726E+01   0.20780E+00
   0.53726E+01   0.20779E+00
   0.53726E+01   0.20779E+00
   0.53726E+01   0.20777E+00
   0.53726E+01   0.20776E+00
   0.53726E+01   0.20776E+00
   0.53726E+01   0.20776E+00
   0.53726E+01   0.20775E+00
   0.53726E+01   0.20774E+00
   0.53726E+01   0.20774E+00
   0.53726E+01   0.20772E+00
   0.53726E+01   0.20772E+00
   0.53726E+01   0.20772E+00
   0.53726E+01   0.20772E+00
   0.53726E+01   0.20772E+00
   0.53726E+01   0.20772E+00
   0.53726E+01   0.20770E+00
   0.53726E+01   0.20770E+00
   0.53726E+01   0.20770E+00
   0.53726E+01   0.20770E+00
   0.53726E+01   0.20768E+00
   0.53726E+01   0.20768E+00
   0.53726E+01   0.20767E+00
   0.53726E+01   0.20766E+00
   0.53726E+01   0.20765E+00
   0.53726E+01   0.20765E+00
   0.53726E+01   0.20763E+00
   0.53726E+01   0.20764E+00
   0.53726E+01   0.20762E+00
   0.53726E+01   0.20762E+00
   0.53726E+01   0.20762E+00
   0.53726E+01   0.20760E+00
   0.53726E+01   0.20759E+00
   0.53726E+01   0.20759E+00
   0.53726E+01   0.20759E+00
   0.53726E+01   0.20758E+00
   0.53726E+01   0.20759E+00
   0.53726E+01   0.20758E+00
   0.53726E+01   0.20758E+00
   0.53726E+01   0.20757E+00
   0.53726E+01   0.20756E+00
   0.53726E+01   0.20756E+00
   0.53751E+01   0.20746E+00
   0.53726E+01   0.20754E+00
   0.53726E+01   0.20753E+00
   0.53726E+01   0.20753E+00
   0.53726E+01   0.20753E+00
   0.53751E+01   0.20743E+00
   0.53726E+01   0.20752E+00
   0.53726E+01   0.20751E+00
   0.53726E+01   0.20750E+00
   0.53751E+01   0.20740E+00
   0.53726E+01   0.20748E+00
   0.53726E+01   0.20748E+00
   0.53751E+01   0.20737E+00
   0.53751E+01   0.20737E+00
   0.53751E+01   0.20736E+00
   0.53751E+01   0.20736E+00
   0.53751E+01   0.20735E+00
   0.53751E+01   0.20735E+00
   0.53751E+01   0.20734E+00
   0.53751E+01   0.20734E+00
   0.53751E+01   0.20733E+00
   0.53751E+01   0.20733E+00
   0.53751E+01   0.20733E+00
   0.53751E+01   0.20732E+00
   0.53751E+01   0.20732E+00
   0.53751E+01   0.20731E+00
   0.53751E+01   0.20731E+00
   0.53751E+01   0.20730E+00
   0.53751E+01   0.20729E+00
   0.53751E+01   0.20728E+00
   0.53751E+01   0.20727E+00
   0.53751E+01   0.20727E+00
   0.53751E+01   0.20726E+00
   0.53751E+01   0.20726E+00
   0.53751E+01   0.20725E+00
   0.53751E+01   0.20724E+00
   0.53751E+01   0.20723E+00
   0.53751E+01   0.20722E+00
   0.53751E+01   0.20722E+00
   0.53751E+01   0.20721E+00
   0.53751E+01   0.20721E+00
   0.53751E+01   0.20722E+00
   0.53751E+01   0.20722E+00
   0.53751E+01   0.20720E+00
   0.53751E+01   0.20720E+00
   0.53751E+01   0.20720E+00
   0.53751E+01   0.20719E+00
   0.53751E+01   0.20718E+00
   0.53751E+01   0.20717E+00
   0.53751E+01   0.20717E+00
   0.53751E+01   0.20717E+00
   0.53751E+01   0.20716E+00
   0.53751E+01   0.20716E+00
   0.53751E+01   0.20715E+00
   0.53751E+01   0.20714E+00
   0.53751E+01   0.20714E+00
   0.53751E+01   0.20712E+00
   0.53751E+01   0.20711E+00
   0.53751E+01   0.20711E+00
   0.53751E+01   0.20710E+00
   0.53751E+01   0.20710E+00
   0.53751E+01   0.20708E+00
   0.53751E+01   0.20707E+00
   0.53751E+01   0.20707E+00
   0.53751E+01   0.20708E+00
   0.53751E+01   0.20707E+00
   0.53751E+01   0.20707E+00
   0.53751E+01   0.20707E+00
   0.53751E+01   0.20707E+00
   0.53751E+01   0.20706E+00
   0.53751E+01   0.20705E+00
   0.53751E+01   0.20704E+00
   0.53751E+01   0.20704E+00
   0.53751E+01   0.20704E+00
   0.53751E+01   0.20703E+00
   0.53751E+01   0.20702E+00
   0.53751E+01   0.20701E+00
   0.53751E+01   0.20700E+00
   0.53751E+01   0.20701E+00
   0.53751E+01   0.20699E+00
   0.53751E+01   0.20699E+00
   0.53751E+01   0.20698E+00
   0.53751E+01   0.20696E+00
   0.53751E+01   0.20696E+00
   0.53751E+01   0.20696E+00
   0.53751E+01   0.20695E+00
   0.53751E+01   0.20693E+00
   0.53751E+01   0.20693E+00
   0.53751E+01   0.20693E+00
   0.53751E+01   0.20693E+00
   0.53751E+01   0.20693E+00
   0.53751E+01   0.20693E+00
   0.53751E+01   0.20693E+00
   0.53751E+01   0.20692E+00
   0.53751E+01   0.20691E+00
   0.53776E+01   0.20681E+00
   0.53776E+01   0.20681E+00
   0.53776E+01   0.20681E+00
   0.53751E+01   0.20689E+00
   0.53751E+01   0.20688E+00
   0.53751E+01   0.20687E+00
   0.53751E+01   0.20686E+00
   0.53776E+01   0.20677E+00
   0.53776E+01   0.20676E+00
   0.53776E+01   0.20676E+00
   0.53776E+01   0.20675E+00
   0.53776E+01   0.20674E+00
   0.53776E+01   0.20673E+00
   0.53776E+01   0.20671E+00
   0.53776E+01   0.20671E+00
   0.53776E+01   0.20671E+00
   0.53776E+01   0.20671E+00
   0.53776E+01   0.20671E+00
   0.53776E+01   0.20671E+00
   0.53776E+01   0.20670E+00
   0.53776E+01   0.20669E+00
   0.53776E+01   0.20669E+00
   0.53776E+01   0.20669E+00
   0.53776E+01   0.20668E+00
   0.53776E+01   0.20667E+00
   0.53776E+01   0.20666E+00
   0.53776E+01   0.20667E+00
   0.53776E+01   0.20666E+00
   0.53776E+01   0.20664E+00
   0.53776E+01   0.20664E+00
   0.53776E+01   0.20664E+00
   0.53776E+01   0.20662E+00
   0.53776E+01   0.20662E+00
   0.53776E+01   0.20661E+00
   0.53776E+01   0.20661E+00
   0.53776E+01   0.20660E+00
   0.53776E+01   0.20659E+00
   0.53776E+01   0.20659E+00
   0.53776E+01   0.20658E+00
   0.53776E+01   0.20658E+00
   0.53776E+01   0.20658E+00
   0.53776E+01   0.20657E+00
   0.53776E+01   0.20656E+00
   0.53776E+01   0.20656E+00
   0.53776E+01   0.20656E+00
   0.53776E+01   0.20655E+00
   0.53776E+01   0.20655E+00
   0.53776E+01   0.20655E+00
   0.53776E+01   0.20654E+00
   0.53776E+01   0.20653E+00
   0.53776E+01   0.20652E+00
   0.53776E+01   0.20651E+00
   0.53776E+01   0.20650E+00
   0.53776E+01   0.20650E+00
   0.53776E+01   0.20650E+00
   0.53776E+01   0.20648E+00
   0.53776E+01   0.20648E+00
   0.53776E+01   0.20646E+00
   0.53776E+01   0.20646E+00
   0.53776E+01   0.20646E+00
   0.53776E+01   0.20646E+00
   0.53776E+01   0.20646E+00
   0.53776E+01   0.20646E+00
   0.53776E+01   0.20645E+00
   0.53776E+01   0.20646E+00
   0.53776E+01   0.20644E+00
   0.53776E+01   0.20643E+00
   0.53776E+01   0.20642E+00
   0.53776E+01   0.20642E+00
   0.53776E+01   0.20641E+00
   0.53776E+01   0.20641E+00
   0.53776E+01   0.20641E+00
   0.53776E+01   0.20640E+00
   0.53776E+01   0.20640E+00
   0.53776E+01   0.20638E+00
   0.53776E+01   0.20638E+00
   0.53776E+01   0.20637E+00
   0.53776E+01   0.20636E+00
   0.53776E+01   0.20636E+00
   0.53776E+01   0.20635E+00
   0.53776E+01   0.20634E+00
   0.53776E+01   0.20633E+00
   0.53776E+01   0.20633E+00
   0.53776E+01   0.20633E+00
   0.53776E+01   0.20633E+00
   0.53776E+01   0.20633E+00
   0.53801E+01   0.20623E+00
   0.53801E+01   0.20623E+00
   0.53776E+01   0.20631E+00
   0.53776E+01   0.20631E+00
   0.53801E+01   0.20621E+00
   0.53801E+01   0.20620E+00
   0.53801E+01   0.20620E+00
   0.53801E+01   0.20618E+00
   0.53801E+01   0.20618E+00
   0.53801E+01   0.20617E+00
   0.53776E+01   0.20626E+00
   0.53801E+01   0.20616E+00
   0.53801E+01   0.20615E+00
   0.53801E+01   0.20615E+00
   0.53801E+01   0.20614E+00
   0.53801E+01   0.20613E+00
   0.53801E+01   0.20613E+00
   0.53801E+01   0.20611E+00
   0.53801E+01   0.20612E+00
   0.53801E+01   0.20610E+00
   0.53801E+01   0.20611E+00
   0.53801E+01   0.20610E+00
   0.53801E+01   0.20610E+00
   0.53801E+01   0.20610E+00
   0.53801E+01   0.20610E+00
   0.53801E+01   0.20609E+00
   0.53801E+01   0.20609E+00
   0.53801E+01   0.20608E+00
   0.53801E+01   0.20608E+00
   0.53801E+01   0.20607E+00
   0.53801E+01   0.20607E+00
   0.53801E+01   0.20605E+00
   0.53801E+01   0.20605E+00
   0.53801E+01   0.20604E+00
   0.53801E+01   0.20603E+00
   0.53801E+01   0.20603E+00
   0.53801E+01   0.20602E+00
   0.53801E+01   0.20601E+00
   0.53801E+01   0.20601E+00
   0.53801E+01   0.20600E+00
   0.53801E+01   0.20599E+00
   0.53801E+01   0.20598E+00
   0.53801E+01   0.20599E+00
   0.53801E+01   0.20599E+00
   0.53801E+01   0.20599E+00
   0.53801E+01   0.20597E+00
   0.53801E+01   0.20597E+00
   0.53801E+01   0.20597E+00
   0.53801E+01   0.20596E+00
   0.53801E+01   0.20596E+00
   0.53801E+01   0.20595E+00
   0.53801E+01   0.20595E+00
   0.53801E+01   0.20595E+00
   0.53801E+01   0.20594E+00
   0.53801E+01   0.20594E+00
   0.53801E+01   0.20593E+00
   0.53801E+01   0.20591E+00
   0.53801E+01   0.20590E+00
   0.53801E+01   0.20589E+00
   0.53801E+01   0.20590E+00
   0.53801E+01   0.20589E+00
   0.53801E+01   0.20588E+00
   0.53801E+01   0.20587E+00
   0.53801E+01   0.20586E+00
   0.53801E+01   0.20587E+00
   0.53801E+01   0.20586E+00
   0.53801E+01   0.20586E+00
   0.53801E+01   0.20585E+00
   0.53801E+01   0.20585E+00
   0.53801E+01   0.20585E+00
   0.53801E+01   0.20585E+00
   0.53801E+01   0.20584E+00
   0.53801E+01   0.20583E+00
   0.53801E+01   0.20583E+00
   0.53801E+01   0.20583E+00
   0.53801E+01   0.20582E+00
   0.53801E+01   0.20580E+00
   0.53801E+01   0.20579E+00
   0.53801E+01   0.20579E+00
   0.53801E+01   0.20579E+00
   0.53826E+01   0.20569E+00
   0.53826E+01   0.20568E+00
   0.53826E+01   0.20567E+00
   0.53801E+01   0.20575E+00
   0.53826E+01   0.20565E+00
   0.53826E+01   0.20565E+00
   0.53826E+01   0.20566E+00
   0.53826E+01   0.20565E+00
   0.53826E+01   0.20565E+00
   0.53826E+01   0.20565E+00
   0.53826E+01   0.20564E+00
   0.53826E+01   0.20563E+00
   0.53826E+01   0.20563E+00
   0.53826E+01   0.20563E+00
   0.53826E+01   0.20562E+00
   0.53826E+01   0.20561E+00
   0.53826E+01   0.20561E+00
   0.53826E+01   0.20560E+00
   0.53826E+01   0.20559E+00
   0.53826E+01   0.20559E+00
   0.53826E+01   0.20558E+00
   0.53826E+01   0.20557E+00
   0.53826E+01   0.20556E+00
   0.53826E+01   0.20556E+00
   0.53826E+01   0.20555E+00
   0.53826E+01   0.20554E+00
   0.53826E+01   0.20554E+00
   0.53826E+01   0.20553E+00
   0.53826E+01   0.20552E+00
   0.53826E+01   0.20553E+00
   0.53826E+01   0.20553E+00
   0.53826E+01   0.20551E+00
   0.53826E+01   0.20551E+00
   0.53826E+01   0.20551E+00
   0.53826E+01   0.20551E+00
   0.53826E+01   0.20551E+00
   0.53826E+01   0.20550E+00
   0.53826E+01   0.20549E+00
   0.53826E+01   0.20548E+00
   0.53826E+01   0.20548E+00
   0.53826E+01   0.20548E+00
   0.53826E+01   0.20546E+00
   0.53826E+01   0.20546E+00
   0.53826E+01   0.20545E+00
   0.53826E+01   0.20545E+00
   0.53826E+01   0.20545E+00
   0.53826E+01   0.20544E+00
   0.53826E+01   0.20544E+00
   0.53826E+01   0.20543E+00
   0.53826E+01   0.20543E+00
   0.53826E+01   0.20542E+00
   0.53826E+01   0.20540E+00
   0.53826E+01   0.20540E+00
   0.53826E+01   0.20540E+00
   0.53826E+01   0.20540E+00
   0.53826E+01   0.20540E+00
   0.53826E+01   0.20540E+00
   0.53826E+01   0.20539E+00
   0.53826E+01   0.20538E+00
   0.53826E+01   0.20538E+00
   0.53826E+01   0.20537E+00
   0.53826E+01   0.20536E+00
   0.53826E+01   0.20535E+00
   0.53826E+01   0.20535E+00
   0.53826E+01   0.20535E+00
   0.53851E+01   0.20524E+00
   0.53826E+01   0.20532E+00
   0.53826E+01   0.20531E+00
   0.53826E+01   0.20531E+00
   0.53826E+01   0.20531E+00
   0.53826E+01   0.20530E+00
   0.53826E+01   0.20530E+00
   0.53826E+01   0.20529E+00
   0.53851E+01   0.20520E+00
   0.53851E+01   0.20520E+00
   0.53851E+01   0.20519E+00
   0.53851E+01   0.20518E+00
   0.53851E+01   0.20518E+00
   0.53851E+01   0.20518E+00
   0.53851E+01   0.20517E+00
   0.53851E+01   0.20517E+00
   0.53851E+01   0.20516E+00
   0.53851E+01   0.20516E+00
   0.53851E+01   0.20515E+00
   0.53851E+01   0.20515E+00
   0.53851E+01   0.20514E+00
   0.53851E+01   0.20512E+00
   0.53851E+01   0.20512E+00
   0.53851E+01   0.20511E+00
   0.53851E+01   0.20510E+00
   0.53851E+01   0.20510E+00
   0.53851E+01   0.20509E+00
   0.53851E+01   0.20508E+00
   0.53851E+01   0.20508E+00
   0.53851E+01   0.20509E+00
   0.53851E+01   0.20508E+00
   0.53851E+01   0.20508E+00
   0.53851E+01   0.20508E+00
   0.53851E+01   0.20507E+00
   0.53851E+01   0.20506E+00
   0.53851E+01   0.20507E+00
   0.53851E+01   0.20506E+00
   0.53851E+01   0.20505E+00
   0.53851E+01   0.20506E+00
   0.53851E+01   0.20505E+00
   0.53851E+01   0.20503E+00
   0.53851E+01   0.20503E+00
   0.53851E+01   0.20502E+00
   0.53851E+01   0.20502E+00
   0.53851E+01   0.20501E+00
   0.53851E+01   0.20501E+00
   0.53851E+01   0.20500E+00
   0.53851E+01   0.20499E+00
   0.53851E+01   0.20498E+00
   0.53851E+01   0.20497E+00
   0.53851E+01   0.20496E+00
   0.53851E+01   0.20496E+00
   0.53851E+01   0.20496E+00
   0.53851E+01   0.20496E+00
   0.53851E+01   0.20496E+00
   0.53851E+01   0.20496E+00
   0.53851E+01   0.20496E+00
   0.53851E+01   0.20495E+00
   0.53851E+01   0.20495E+00
   0.53851E+01   0.20493E+00
   0.53851E+01   0.20494E+00
   0.53851E+01   0.20493E+00
   0.53851E+01   0.20492E+00
   0.53851E+01   0.20491E+00
   0.53851E+01   0.20490E+00
   0.53851E+01   0.20490E+00
   0.53851E+01   0.20488E+00
   0.53851E+01   0.20487E+00
   0.53851E+01   0.20487E+00
   0.53851E+01   0.20487E+00
   0.53851E+01   0.20486E+00
   0.53876E+01   0.20477E+00
   0.53851E+01   0.20486E+00
   0.53851E+01   0.20486E+00
   0.53876E+01   0.20476E+00
   0.53876E+01   0.20476E+00
   0.53876E+01   0.20474E+00
   0.53851E+01   0.20484E+00
   0.53876E+01   0.20473E+00
   0.53876E+01   0.20473E+00
   0.53876E+01   0.20474E+00
   0.53876E+01   0.20473E+00
   0.53876E+01   0.20472E+00
   0.53876E+01   0.20472E+00
   0.53876E+01   0.20471E+00
   0.53876E+01   0.20470E+00
   0.53876E+01   0.20469E+00
   0.53876E+01   0.20468E+00
   0.53876E+01   0.20468E+00
   0.53876E+01   0.20468E+00
   0.53876E+01   0.20467E+00
   0.53876E+01   0.20467E+00
   0.53876E+01   0.20466E+00
   0.53876E+01   0.20465E+00
   0.53876E+01   0.20464E+00
   0.53876E+01   0.20464E+00
   0.53876E+01   0.20464E+00
   0.53876E+01   0.20464E+00
   0.53876E+01   0.20463E+00
   0.53876E+01   0.20463E+00
   0.53876E+01   0.20463E+00
   0.53876E+01   0.20462E+00
   0.53876E+01   0.20462E+00
   0.53876E+01   0.20461E+00
   0.53876E+01   0.20461E+00
   0.53876E+01   0.20460E+00
   0.53876E+01   0.20459E+00
   0.53876E+01   0.20459E+00
   0.53876E+01   0.20457E+00
   0.53876E+01   0.20457E+00
   0.53876E+01   0.20457E+00
   0.53876E+01   0.20455E+00
   0.53876E+01   0.20455E+00
   0.53876E+01   0.20454E+00
   0.53876E+01   0.20454E+00
   0.53876E+01   0.20454E+00
   0.53876E+01   0.20453E+00
   0.53876E+01   0.20453E+00
   0.53876E+01   0.20453E+00
   0.53876E+01   0.20453E+00
   0.53876E+01   0.20453E+00
   0.53876E+01   0.20452E+00
   0.53876E+01   0.20452E+00
   0.53876E+01   0.20451E+00
   0.53876E+01   0.20450E+00
   0.53876E+01   0.20450E+00
   0.53876E+01   0.20449E+00
   0.53876E+01   0.20449E+00
   0.53901E+01   0.20439E+00
   0.53876E+01   0.20447E+00
   0.53876E+01   0.20447E+00
   0.53901E+01   0.20437E+00
   0.53876E+01   0.20445E+00
   0.53876E+01   0.20445E+00
   0.53876E+01   0.20444E+00
   0.53876E+01   0.20443E+00
   0.53876E+01   0.20443E+00
   0.53876E+01   0.20443E+00
   0.53876E+01   0.20442E+00
   0.53901E+01   0.20433E+00
   0.53901E+01   0.20433E+00
   0.53901E+01   0.20432E+00
   0.53901E+01   0.20431E+00
   0.53901E+01   0.20431E+00
   0.53901E+01   0.20431E+00
   0.53901E+01   0.20429E+00
   0.53901E+01   0.20429E+00
   0.53901E+01   0.20429E+00
   0.53901E+01   0.20428E+00
   0.53901E+01   0.20427E+00
   0.53901E+01   0.20428E+00
   0.53901E+01   0.20427E+00
   0.53901E+01   0.20426E+00
   0.53901E+01   0.20425E+00
   0.53901E+01   0.20424E+00
   0.53901E+01   0.20424E+00
   0.53901E+01   0.20423E+00
   0.53901E+01   0.20423E+00
   0.53901E+01   0.20422E+00
   0.53901E+01   0.20422E+00
   0.53901E+01   0.20422E+00
   0.53901E+01   0.20422E+00
   0.53901E+01   0.20422E+00
   0.53901E+01   0.20421E+00
   0.53901E+01   0.20420E+00
   0.53901E+01   0.20420E+00
   0.53901E+01   0.20419E+00
   0.53901E+01   0.20419E+00
   0.53901E+01   0.20418E+00
   0.53901E+01   0.20418E+00
   0.53901E+01   0.20417E+00
   0.53901E+01   0.20417E+00
   0.53901E+01   0.20416E+00
   0.53901E+01   0.20416E+00
   0.53901E+01   0.20415E+00
   0.53901E+01   0.20414E+00
   0.53901E+01   0.20413E+00
   0.53901E+01   0.20412E+00
   0.53901E+01   0.20412E+00
   0.53901E+01   0.20411E+00
   0.53901E+01   0.20410E+00
   0.53901E+01   0.20410E+00
   0.53901E+01   0.20410E+00
   0.53901E+01   0.20410E+00
   0.53901E+01   0.20410E+00
   0.53901E+01   0.20410E+00
   0.53901E+01   0.20409E+00
   0.53901E+01   0.20409E+00
   0.53926E+01   0.20399E+00
   0.53901E+01   0.20408E+00
   0.53901E+01   0.20408E+00
   0.53901E+01   0.20407E+00
   0.53926E+01   0.20397E+00
   0.53926E+01   0.20396E+00
   0.53901E+01   0.20405E+00
   0.53901E+01   0.20404E+00
   0.53926E+01   0.20393E+00
   0.53926E+01   0.20393E+00
   0.53926E+01   0.20393E+00
   0.53926E+01   0.20393E+00
   0.53901E+01   0.20401E+00
   0.53926E+01   0.20391E+00
   0.53926E+01   0.20390E+00
   0.53926E+01   0.20391E+00
   0.53901E+01   0.20399E+00
   0.53901E+01   0.20399E+00
   0.53926E+01   0.20389E+00
   0.53926E+01   0.20389E+00
   0.53926E+01   0.20389E+00
   0.53926E+01   0.20389E+00
   0.53926E+01   0.20388E+00
   0.53926E+01   0.20387E+00
   0.53926E+01   0.20386E+00
   0.53926E+01   0.20386E+00
   0.53926E+01   0.20385E+00
   0.53926E+01   0.20384E+00
   0.53926E+01   0.20384E+00
   0.53926E+01   0.20383E+00
   0.53926E+01   0.20383E+00
   0.53926E+01   0.20382E+00
   0.53926E+01   0.20381E+00
   0.53926E+01   0.20380E+00
   0.53926E+01   0.20380E+00
   0.53926E+01   0.20380E+00
   0.53926E+01   0.20380E+00
   0.53926E+01   0.20380E+00
   0.53926E+01   0.20380E+00
   0.53926E+01   0.20379E+00
   0.53926E+01   0.20379E+00
   0.53926E+01   0.20379E+00
   0.53926E+01   0.20378E+00
   0.53926E+01   0.20378E+00
   0.53926E+01   0.20377E+00
   0.53926E+01   0.20377E+00
   0.53926E+01   0.20376E+00
   0.53926E+01   0.20375E+00
   0.53926E+01   0.20374E+00
   0.53926E+01   0.20375E+00
   0.53926E+01   0.20373E+00
   0.53926E+01   0.20373E+00
   0.53926E+01   0.20372E+00
   0.53926E+01   0.20371E+00
   0.53926E+01   0.20370E+00
   0.53926E+01   0.20369E+00
   0.53926E+01   0.20368E+00
   0.53926E+01   0.20368E+00
   0.53926E+01   0.20368E+00
   0.53926E+01   0.20368E+00
   0.53926E+01   0.20368E+00
   0.53926E+01   0.20367E+00
   0.53926E+01   0.20367E+00
   0.53926E+01   0.20367E+00
   0.53951E+01   0.20357E+00
   0.53926E+01   0.20367E+00
   0.53926E+01   0.20367E+00
   0.53951E+01   0.20357E+00
   0.53951E+01   0.20356E+00
   0.53951E+01   0.20356E+00
   0.53951E+01   0.20355E+00
   0.53951E+01   0.20354E+00
   0.53951E+01   0.20353E+00
   0.53951E+01   0.20352E+00
   0.53951E+01   0.20352E+00
   0.53951E+01   0.20352E+00
   0.53951E+01   0.20351E+00
   0.53951E+01   0.20349E+00
   0.53951E+01   0.20349E+00
   0.53951E+01   0.20349E+00
   0.53951E+01   0.20349E+00
   0.53951E+01   0.20349E+00
   0.53951E+01   0.20349E+00
   0.53951E+01   0.20348E+00
   0.53951E+01   0.20348E+00
   0.53951E+01   0.20347E+00
   0.53951E+01   0.20348E+00
   0.53951E+01   0.20346E+00
   0.53951E+01   0.20346E+00
   0.53951E+01   0.20345E+00
   0.53951E+01   0.20345E+00
   0.53951E+01   0.20343E+00
   0.53951E+01   0.20343E+00
   0.53951E+01   0.20342E+00
   0.53951E+01   0.20342E+00
   0.53951E+01   0.20341E+00
   0.53951E+01   0.20340E+00
   0.53951E+01   0.20340E+00
   0.53951E+01   0.20338E+00
   0.53951E+01   0.20338E+00
   0.53951E+01   0.20338E+00
   0.53951E+01   0.20338E+00
   0.53951E+01   0.20338E+00
   0.53951E+01   0.20338E+00
   0.53951E+01   0.20338E+00
   0.53951E+01   0.20338E+00
   0.53951E+01   0.20337E+00
   0.53951E+01   0.20336E+00
   0.53951E+01   0.20335E+00
   0.53951E+01   0.20335E+00
   0.53951E+01   0.20335E+00
   0.53951E+01   0.20334E+00
   0.53976E+01   0.20324E+00
   0.53976E+01   0.20323E+00
   0.53976E+01   0.20323E+00
   0.53976E+01   0.20322E+00
   0.53976E+01   0.20321E+00
   0.53976E+01   0.20321E+00
   0.53976E+01   0.20320E+00
   0.53976E+01   0.20320E+00
   0.53976E+01   0.20320E+00
   0.53976E+01   0.20319E+00
   0.53976E+01   0.20319E+00
   0.53976E+01   0.20319E+00
   0.53976E+01   0.20319E+00
   0.53976E+01   0.20318E+00
   0.53976E+01   0.20317E+00
   0.53976E+01   0.20317E+00
   0.53976E+01   0.20316E+00
   0.53976E+01   0.20316E+00
   0.53976E+01   0.20316E+00
   0.53976E+01   0.20316E+00
   0.53976E+01   0.20315E+00
   0.53976E+01   0.20314E+00
   0.53976E+01   0.20313E+00
   0.53976E+01   0.20313E+00
   0.53976E+01   0.20313E+00
   0.53976E+01   0.20312E+00
   0.53976E+01   0.20311E+00
   0.53976E+01   0.20310E+00
   0.53976E+01   0.20310E+00
   0.53976E+01   0.20309E+00
   0.53976E+01   0.20308E+00
   0.53976E+01   0.20308E+00
   0.53976E+01   0.20308E+00
   0.53976E+01   0.20308E+00
   0.53976E+01   0.20308E+00
   0.53976E+01   0.20307E+00
   0.53976E+01   0.20307E+00
   0.53976E+01   0.20307E+00
   0.53976E+01   0.20306E+00
   0.53976E+01   0.20305E+00
   0.53976E+01   0.20304E+00
   0.53976E+01   0.20303E+00
   0.53976E+01   0.20304E+00
   0.53976E+01   0.20304E+00
   0.53976E+01   0.20303E+00
   0.53976E+01   0.20303E+00
   0.53976E+01   0.20302E+00
   0.53976E+01   0.20302E+00
   0.53976E+01   0.20301E+00
   0.53976E+01   0.20299E+00
   0.53976E+01   0.20299E+00
   0.53976E+01   0.20299E+00
   0.53976E+01   0.20297E+00
   0.53976E+01   0.20297E+00
   0.53976E+01   0.20297E+00
   0.53976E+01   0.20297E+00
   0.53976E+01   0.20297E+00
   0.54001E+01   0.20288E+00
   0.54001E+01   0.20287E+00
   0.53976E+01   0.20297E+00
   0.53976E+01   0.20296E+00
   0.53976E+01   0.20295E+00
   0.54001E+01   0.20285E+00
   0.54001E+01   0.20285E+00
   0.54001E+01   0.20285E+00
   0.54001E+01   0.20284E+00
   0.54001E+01   0.20282E+00
   0.54001E+01   0.20282E+00
   0.54001E+01   0.20281E+00
   0.54001E+01   0.20281E+00
   0.54001E+01   0.20281E+00
   0.54001E+01   0.20281E+00
   0.54001E+01   0.20279E+00
   0.54001E+01   0.20278E+00
   0.54001E+01   0.20278E+00
   0.54001E+01   0.20278E+00
   0.54001E+01   0.20278E+00
   0.54001E+01   0.20278E+00
   0.54001E+01   0.20278E+00
   0.54001E+01   0.20277E+00
   0.54001E+01   0.20277E+00
   0.54001E+01   0.20277E+00
   0.54001E+01   0.20275E+00
   0.54001E+01   0.20275E+00
   0.54001E+01   0.20275E+00
   0.54001E+01   0.20274E+00
   0.54001E+01   0.20274E+00
   0.54001E+01   0.20272E+00
   0.54001E+01   0.20272E+00
   0.54001E+01   0.20272E+00
   0.54001E+01   0.20272E+00
   0.54001E+01   0.20271E+00
   0.54001E+01   0.20269E+00
   0.54001E+01   0.20269E+00
   0.54001E+01   0.20268E+00
   0.54001E+01   0.20268E+00
   0.54001E+01   0.20267E+00
   0.54001E+01   0.20267E+00
   0.54001E+01   0.20268E+00
   0.54001E+01   0.20268E+00
   0.54001E+01   0.20267E+00
   0.54001E+01   0.20267E+00
   0.54001E+01   0.20266E+00
   0.54001E+01   0.20265E+00
   0.54001E+01   0.20265E+00
   0.54001E+01   0.20264E+00
   0.54001E+01   0.20264E+00
   0.54001E+01   0.20264E+00
   0.54001E+01   0.20263E+00
   0.54001E+01   0.20263E+00
   0.54001E+01   0.20263E+00
   0.54001E+01   0.20262E+00
   0.54001E+01   0.20261E+00
   0.54026E+01   0.20251E+00
   0.54026E+01   0.20250E+00
   0.54026E+01   0.20249E+00
   0.54026E+01   0.20249E+00
   0.54026E+01   0.20249E+00
   0.54026E+01   0.20250E+00
   0.54026E+01   0.20250E+00
   0.54026E+01   0.20249E+00
   0.54026E+01   0.20248E+00
   0.54026E+01   0.20247E+00
   0.54026E+01   0.20248E+00
   0.54026E+01   0.20247E+00
   0.54026E+01   0.20247E+00
   0.54026E+01   0.20245E+00
   0.54026E+01   0.20245E+00
   0.54026E+01   0.20244E+00
   0.54026E+01   0.20245E+00
   0.54026E+01   0.20244E+00
   0.54026E+01   0.20244E+00
   0.54026E+01   0.20242E+00
   0.54026E+01   0.20240E+00
   0.54026E+01   0.20240E+00
   0.54026E+01   0.20240E+00
   0.54026E+01   0.20239E+00
   0.54026E+01   0.20239E+00
   0.54026E+01   0.20238E+00
   0.54026E+01   0.20238E+00
   0.54026E+01   0.20238E+00
   0.54026E+01   0.20238E+00
   0.54026E+01   0.20238E+00
   0.54026E+01   0.20237E+00
   0.54026E+01   0.20237E+00
   0.54026E+01   0.20237E+00
   0.54026E+01   0.20236E+00
   0.54026E+01   0.20235E+00
   0.54026E+01   0.20235E+00
   0.54026E+01   0.20235E+00
   0.54026E+01   0.20234E+00
   0.54026E+01   0.20233E+00
   0.54026E+01   0.20233E+00
   0.54026E+01   0.20233E+00
   0.54026E+01   0.20232E+00
   0.54026E+01   0.20232E+00
   0.54026E+01   0.20232E+00
   0.54026E+01   0.20231E+00
   0.54051E+01   0.20221E+00
   0.54051E+01   0.20220E+00
   0.54051E+01   0.20220E+00
   0.54051E+01   0.20219E+00
   0.54051E+01   0.20220E+00
   0.54051E+01   0.20219E+00
   0.54051E+01   0.20219E+00
   0.54051E+01   0.20218E+00
   0.54051E+01   0.20217E+00
   0.54051E+01   0.20217E+00
   0.54051E+01   0.20217E+00
   0.54051E+01   0.20216E+00
   0.54051E+01   0.20216E+00
   0.54051E+01   0.20215E+00
   0.54051E+01   0.20214E+00
   0.54051E+01   0.20214E+00
   0.54051E+01   0.20214E+00
   0.54051E+01   0.20213E+00
   0.54051E+01   0.20212E+00
   0.54051E+01   0.20213E+00
   0.54051E+01   0.20211E+00
   0.54051E+01   0.20209E+00
   0.54051E+01   0.20210E+00
   0.54051E+01   0.20209E+00
   0.54051E+01   0.20209E+00
   0.54051E+01   0.20209E+00
   0.54051E+01   0.20209E+00
   0.54051E+01   0.20209E+00
   0.54051E+01   0.20208E+00
   0.54051E+01   0.20208E+00
   0.54051E+01   0.20207E+00
   0.54051E+01   0.20206E+00
   0.54051E+01   0.20206E+00
   0.54051E+01   0.20205E+00
   0.54051E+01   0.20205E+00
   0.54051E+01   0.20205E+00
   0.54051E+01   0.20205E+00
   0.54051E+01   0.20205E+00
   0.54051E+01   0.20205E+00
   0.54051E+01   0.20204E+00
   0.54051E+01   0.20204E+00
   0.54051E+01   0.20203E+00
   0.54051E+01   0.20202E+00
   0.54051E+01   0.20201E+00
   0.54051E+01   0.20200E+00
   0.54051E+01   0.20199E+00
   0.54076E+01   0.20191E+00
   0.54076E+01   0.20190E+00
   0.54076E+01   0.20190E+00
   0.54076E+01   0.20191E+00
   0.54076E+01   0.20190E+00
   0.54076E+01   0.20190E+00
   0.54076E+01   0.20190E+00
   0.54076E+01   0.20190E+00
   0.54076E+01   0.20189E+00
   0.54076E+01   0.20187E+00
   0.54076E+01   0.20187E+00
   0.54076E+01   0.20185E+00
   0.54076E+01   0.20186E+00
   0.54076E+01   0.20185E+00
   0.54076E+01   0.20184E+00
   0.54076E+01   0.20184E+00
   0.54076E+01   0.20183E+00
   0.54076E+01   0.20183E+00
   0.54076E+01   0.20181E+00
   0.54076E+01   0.20180E+00
   0.54076E+01   0.20180E+00
   0.54076E+01   0.20180E+00
   0.54076E+01   0.20180E+00
   0.54076E+01   0.20180E+00
   0.54076E+01   0.20179E+00
   0.54076E+01   0.20179E+00
   0.54076E+01   0.20179E+00
   0.54076E+01   0.20179E+00
   0.54076E+01   0.20178E+00
   0.54076E+01   0.20177E+00
   0.54076E+01   0.20176E+00
   0.54076E+01   0.20177E+00
   0.54076E+01   0.20175E+00
   0.54076E+01   0.20175E+00
   0.54076E+01   0.20176E+00
   0.54076E+01   0.20175E+00
   0.54101E+01   0.20166E+00
   0.54101E+01   0.20166E+00
   0.54101E+01   0.20165E+00
   0.54101E+01   0.20164E+00
   0.54101E+01   0.20163E+00
   0.54101E+01   0.20163E+00
   0.54101E+01   0.20163E+00
   0.54101E+01   0.20163E+00
   0.54101E+01   0.20163E+00
   0.54101E+01   0.20162E+00
   0.54101E+01   0.20162E+00
   0.54101E+01   0.20161E+00
   0.54101E+01   0.20161E+00
   0.54101E+01   0.20160E+00
   0.54101E+01   0.20159E+00
   0.54101E+01   0.20158E+00
   0.54101E+01   0.20158E+00
   0.54101E+01   0.20159E+00
   0.54101E+01   0.20158E+00
   0.54101E+01   0.20157E+00
   0.54101E+01   0.20156E+00
   0.54101E+01   0.20155E+00
   0.54101E+01   0.20155E+00
   0.54101E+01   0.20154E+00
   0.54101E+01   0.20153E+00
   0.54101E+01   0.20153E+00
   0.54101E+01   0.20152E+00
   0.54101E+01   0.20153E+00
   0.54101E+01   0.20152E+00
   0.54101E+01   0.20153E+00
   0.54101E+01   0.20153E+00
   0.54101E+01   0.20152E+00
   0.54101E+01   0.20153E+00
   0.54101E+01   0.20151E+00
   0.54101E+01   0.20150E+00
   0.54101E+01   0.20149E+00
   0.54101E+01   0.20149E+00
   0.54101E+01   0.20148E+00
   0.54101E+01   0.20148E+00
   0.54101E+01   0.20147E+00
   0.54101E+01   0.20146E+00
   0.54101E+01   0.20146E+00
   0.54101E+01   0.20145E+00
   0.54101E+01   0.20145E+00
   0.54126E+01   0.20136E+00
   0.54126E+01   0.20136E+00
   0.54101E+01   0.20145E+00
   0.54126E+01   0.20136E+00
   0.54126E+01   0.20136E+00
   0.54126E+01   0.20135E+00
   0.54126E+01   0.20135E+00
   0.54126E+01   0.20135E+00
   0.54126E+01   0.20134E+00
   0.54126E+01   0.20133E+00
   0.54126E+01   0.20133E+00
   0.54126E+01   0.20133E+00
   0.54126E+01   0.20133E+00
   0.54126E+01   0.20133E+00
   0.54126E+01   0.20132E+00
   0.54126E+01   0.20131E+00
   0.54126E+01   0.20130E+00
   0.54126E+01   0.20128E+00
   0.54126E+01   0.20129E+00
   0.54126E+01   0.20130E+00
   0.54126E+01   0.20128E+00
   0.54126E+01   0.20127E+00
   0.54126E+01   0.20125E+00
   0.54126E+01   0.20125E+00
   0.54126E+01   0.20125E+00
   0.54126E+01   0.20124E+00
   0.54126E+01   0.20124E+00
   0.54126E+01   0.20125E+00
   0.54126E+01   0.20125E+00
   0.54126E+01   0.20124E+00
   0.54126E+01   0.20124E+00
   0.54126E+01   0.20123E+00
   0.54126E+01   0.20123E+00
   0.54126E+01   0.20123E+00
   0.54126E+01   0.20122E+00
   0.54126E+01   0.20122E+00
   0.54126E+01   0.20121E+00
   0.54126E+01   0.20120E+00
   0.54126E+01   0.20117E+00
   0.54126E+01   0.20117E+00
   0.54126E+01   0.20116E+00
   0.54126E+01   0.20116E+00
   0.54126E+01   0.20116E+00
   0.54126E+01   0.20116E+00
   0.54126E+01   0.20116E+00
   0.54126E+01   0.20115E+00
   0.54126E+01   0.20115E+00
   0.54126E+01   0.20115E+00
   0.54126E+01   0.20115E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20104E+00
   0.54151E+01   0.20105E+00
   0.54151E+01   0.20103E+00
   0.54151E+01   0.20102E+00
   0.54151E+01   0.20102E+00
   0.54151E+01   0.20099E+00
   0.54151E+01   0.20098E+00
   0.54151E+01   0.20096E+00
   0.54151E+01   0.20096E+00
   0.54151E+01   0.20096E+00
   0.54151E+01   0.20095E+00
   0.54151E+01   0.20095E+00
   0.54151E+01   0.20095E+00
   0.54151E+01   0.20095E+00
   0.54151E+01   0.20096E+00
   0.54151E+01   0.20095E+00
   0.54151E+01   0.20095E+00
   0.54151E+01   0.20095E+00
   0.54151E+01   0.20095E+00
   0.54151E+01   0.20094E+00
   0.54151E+01   0.20094E+00
   0.54151E+01   0.20093E+00
   0.54151E+01   0.20091E+00
   0.54151E+01   0.20092E+00
   0.54151E+01   0.20092E+00
   0.54151E+01   0.20090E+00
   0.54151E+01   0.20091E+00
   0.54151E+01   0.20089E+00
   0.54151E+01   0.20089E+00
   0.54151E+01   0.20088E+00
   0.54151E+01   0.20086E+00
   0.54151E+01   0.20085E+00
   0.54151E+01   0.20085E+00
   0.54151E+01   0.20085E+00
   0.54151E+01   0.20085E+00
   0.54151E+01   0.20085E+00
   0.54151E+01   0.20085E+00
   0.54151E+01   0.20085E+00
   0.54151E+01   0.20085E+00
   0.54151E+01   0.20085E+00
   0.54176E+01   0.20076E+00
   0.54176E+01   0.20076E+00
   0.54176E+01   0.20075E+00
   0.54176E+01   0.20076E+00
   0.54176E+01   0.20075E+00
   0.54176E+01   0.20075E+00
   0.54176E+01   0.20074E+00
   0.54176E+01   0.20074E+00
   0.54176E+01   0.20073E+00
   0.54176E+01   0.20073E+00
   0.54176E+01   0.20073E+00
   0.54176E+01   0.20071E+00
   0.54176E+01   0.20069E+00
   0.54176E+01   0.20068E+00
   0.54176E+01   0.20068E+00
   0.54176E+01   0.20068E+00
   0.54176E+01   0.20068E+00
   0.54176E+01   0.20068E+00
   0.54176E+01   0.20068E+00
   0.54176E+01   0.20068E+00
   0.54176E+01   0.20067E+00
   0.54176E+01   0.20067E+00
   0.54176E+01   0.20065E+00
   0.54176E+01   0.20065E+00
   0.54176E+01   0.20065E+00
   0.54176E+01   0.20065E+00
   0.54176E+01   0.20065E+00
   0.54176E+01   0.20065E+00
   0.54176E+01   0.20064E+00
   0.54176E+01   0.20063E+00
   0.54176E+01   0.20063E+00
   0.54176E+01   0.20062E+00
   0.54176E+01   0.20059E+00
   0.54176E+01   0.20059E+00
   0.54176E+01   0.20059E+00
   0.54176E+01   0.20057E+00
   0.54176E+01   0.20057E+00
   0.54176E+01   0.20057E+00
   0.54176E+01   0.20057E+00
   0.54176E+01   0.20058E+00
   0.54176E+01   0.20057E+00
   0.54176E+01   0.20056E+00
   0.54176E+01   0.20057E+00
   0.54176E+01   0.20056E+00
   0.54176E+01   0.20056E+00
   0.54201E+01   0.20047E+00
   0.54201E+01   0.20047E+00
   0.54201E+01   0.20047E+00
   0.54201E+01   0.20046E+00
   0.54201E+01   0.20046E+00
   0.54201E+01   0.20045E+00
   0.54201E+01   0.20045E+00
   0.54201E+01   0.20044E+00
   0.54201E+01   0.20044E+00
   0.54201E+01   0.20044E+00
   0.54201E+01   0.20043E+00
   0.54201E+01   0.20043E+00
   0.54201E+01   0.20042E+00
   0.54201E+01   0.20042E+00
   0.54201E+01   0.20043E+00
   0.54201E+01   0.20042E+00
   0.54201E+01   0.20040E+00
   0.54201E+01   0.20041E+00
   0.54201E+01   0.20040E+00
   0.54201E+01   0.20040E+00
   0.54201E+01   0.20039E+00
   0.54201E+01   0.20039E+00
   0.54201E+01   0.20039E+00
   0.54201E+01   0.20040E+00
   0.54201E+01   0.20039E+00
   0.54201E+01   0.20038E+00
   0.54201E+01   0.20038E+00
   0.54201E+01   0.20037E+00
   0.54201E+01   0.20036E+00
   0.54201E+01   0.20035E+00
   0.54201E+01   0.20034E+00
   0.54201E+01   0.20033E+00
   0.54201E+01   0.20032E+00
   0.54201E+01   0.20032E+00
   0.54201E+01   0.20031E+00
   0.54201E+01   0.20030E+00
   0.54201E+01   0.20031E+00
   0.54201E+01   0.20031E+00
   0.54226E+01   0.20021E+00
   0.54226E+01   0.20021E+00
   0.54201E+01   0.20028E+00
   0.54201E+01   0.20028E+00
   0.54226E+01   0.20019E+00
   0.54226E+01   0.20019E+00
   0.54226E+01   0.20020E+00
   0.54226E+01   0.20019E+00
   0.54226E+01   0.20019E+00
   0.54226E+01   0.20019E+00
   0.54226E+01   0.20019E+00
   0.54226E+01   0.20017E+00
   0.54226E+01   0.20017E+00
   0.54226E+01   0.20016E+00
   0.54226E+01   0.20015E+00
   0.54226E+01   0.20015E+00
   0.54226E+01   0.20016E+00
   0.54226E+01   0.20015E+00
   0.54226E+01   0.20014E+00
   0.54226E+01   0.20013E+00
   0.54226E+01   0.20013E+00
   0.54226E+01   0.20013E+00
   0.54226E+01   0.20013E+00
   0.54226E+01   0.20012E+00
   0.54226E+01   0.20013E+00
   0.54226E+01   0.20012E+00
   0.54226E+01   0.20013E+00
   0.54226E+01   0.20011E+00
   0.54226E+01   0.20011E+00
   0.54226E+01   0.20011E+00
   0.54226E+01   0.20010E+00
   0.54251E+01   0.20001E+00
   0.54251E+01   0.19999E+00
   0.54251E+01   0.20000E+00
   0.54251E+01   0.20000E+00
   0.54251E+01   0.19999E+00
   0.54251E+01   0.19999E+00
   0.54251E+01   0.19999E+00
   0.54251E+01   0.19998E+00
   0.54251E+01   0.19996E+00
   0.54251E+01   0.19995E+00
   0.54226E+01   0.20003E+00
   0.54226E+01   0.20003E+00
   0.54226E+01   0.20003E+00
   0.54251E+01   0.19994E+00
   0.54251E+01   0.19993E+00
   0.54251E+01   0.19993E+00
   0.54251E+01   0.19993E+00
   0.54251E+01   0.19993E+00
   0.54251E+01   0.19992E+00
   0.54251E+01   0.19991E+00
   0.54251E+01   0.19991E+00
   0.54251E+01   0.19991E+00
   0.54251E+01   0.19991E+00
   0.54251E+01   0.19990E+00
   0.54251E+01   0.19990E+00
   0.54251E+01   0.19990E+00
   0.54251E+01   0.19990E+00
   0.54251E+01   0.19989E+00
   0.54251E+01   0.19989E+00
   0.54251E+01   0.19987E+00
   0.54251E+01   0.19988E+00
   0.54251E+01   0.19986E+00
   0.54251E+01   0.19986E+00
   0.54251E+01   0.19987E+00
   0.54251E+01   0.19987E+00
   0.54251E+01   0.19987E+00
   0.54251E+01   0.19987E+00
   0.54251E+01   0.19986E+00
   0.54251E+01   0.19986E+00
   0.54251E+01   0.19986E+00
   0.54251E+01   0.19985E+00
   0.54251E+01   0.19984E+00
   0.54276E+01   0.19973E+00
   0.54276E+01   0.19973E+00
   0.54276E+01   0.19973E+00
   0.54276E+01   0.19973E+00
   0.54276E+01   0.19972E+00
   0.54276E+01   0.19971E+00
   0.54276E+01   0.19972E+00
   0.54276E+01   0.19972E+00
   0.54276E+01   0.19971E+00
   0.54276E+01   0.19970E+00
   0.54276E+01   0.19969E+00
   0.54276E+01   0.19968E+00
   0.54276E+01   0.19968E+00
   0.54276E+01   0.19969E+00
   0.54276E+01   0.19969E+00
   0.54276E+01   0.19969E+00
   0.54276E+01   0.19969E+00
   0.54276E+01   0.19969E+00
   0.54276E+01   0.19967E+00
   0.54276E+01   0.19966E+00
   0.54276E+01   0.19965E+00
   0.54276E+01   0.19964E+00
   0.54276E+01   0.19964E+00
   0.54276E+01   0.19964E+00
   0.54276E+01   0.19964E+00
   0.54276E+01   0.19964E+00
   0.54276E+01   0.19964E+00
   0.54276E+01   0.19964E+00
   0.54276E+01   0.19964E+00
   0.54276E+01   0.19963E+00
   0.54276E+01   0.19962E+00
   0.54276E+01   0.19960E+00
   0.54276E+01   0.19960E+00
   0.54276E+01   0.19960E+00
   0.54276E+01   0.19960E+00
   0.54276E+01   0.19960E+00
   0.54276E+01   0.19960E+00
   0.54276E+01   0.19960E+00
   0.54276E+01   0.19959E+00
   0.54276E+01   0.19959E+00
   0.54276E+01   0.19959E+00
   0.54301E+01   0.19949E+00
   0.54301E+01   0.19949E+00
   0.54301E+01   0.19948E+00
   0.54301E+01   0.19948E+00
   0.54301E+01   0.19948E+00
   0.54301E+01   0.19947E+00
   0.54301E+01   0.19946E+00
   0.54301E+01   0.19946E+00
   0.54301E+01   0.19946E+00
   0.54301E+01   0.19944E+00
   0.54301E+01   0.19942E+00
   0.54301E+01   0.19942E+00
   0.54301E+01   0.19942E+00
   0.54301E+01   0.19942E+00
   0.54301E+01   0.19942E+00
   0.54301E+01   0.19943E+00
   0.54301E+01   0.19943E+00
   0.54301E+01   0.19943E+00
   0.54301E+01   0.19941E+00
   0.54301E+01   0.19940E+00
   0.54301E+01   0.19939E+00
   0.54301E+01   0.19940E+00
   0.54301E+01   0.19939E+00
   0.54301E+01   0.19938E+00
   0.54301E+01   0.19938E+00
   0.54301E+01   0.19937E+00
   0.54301E+01   0.19938E+00
   0.54301E+01   0.19937E+00
   0.54301E+01   0.19936E+00
   0.54301E+01   0.19936E+00
   0.54301E+01   0.19937E+00
   0.54301E+01   0.19936E+00
   0.54326E+01   0.19927E+00
   0.54301E+01   0.19936E+00
   0.54326E+01   0.19927E+00
   0.54326E+01   0.19926E+00
   0.54326E+01   0.19926E+00
   0.54326E+01   0.19926E+00
   0.54326E+01   0.19926E+00
   0.54326E+01   0.19925E+00
   0.54326E+01   0.19925E+00
   0.54326E+01   0.19926E+00
   0.54326E+01   0.19925E+00
   0.54326E+01   0.19925E+00
   0.54326E+01   0.19924E+00
   0.54326E+01   0.19922E+00
   0.54326E+01   0.19921E+00
   0.54326E+01   0.19921E+00
   0.54326E+01   0.19921E+00
   0.54326E+01   0.19920E+00
   0.54326E+01   0.19920E+00
   0.54326E+01   0.19919E+00
   0.54326E+01   0.19918E+00
   0.54326E+01   0.19918E+00
   0.54326E+01   0.19918E+00
   0.54326E+01   0.19918E+00
   0.54326E+01   0.19918E+00
   0.54326E+01   0.19917E+00
   0.54326E+01   0.19917E+00
   0.54326E+01   0.19916E+00
   0.54326E+01   0.19915E+00
   0.54326E+01   0.19915E+00
   0.54326E+01   0.19915E+00
   0.54326E+01   0.19915E+00
   0.54326E+01   0.19915E+00
   0.54326E+01   0.19915E+00
   0.54326E+01   0.19913E+00
   0.54326E+01   0.19913E+00
   0.54326E+01   0.19913E+00
   0.54326E+01   0.19913E+00
   0.54326E+01   0.19912E+00
   0.54326E+01   0.19911E+00
   0.54326E+01   0.19909E+00
   0.54326E+01   0.19908E+00
   0.54326E+01   0.19908E+00
   0.54326E+01   0.19908E+00
   0.54351E+01   0.19899E+00
   0.54351E+01   0.19899E+00
   0.54351E+01   0.19899E+00
   0.54351E+01   0.19898E+00
   0.54351E+01   0.19899E+00
   0.54351E+01   0.19899E+00
   0.54351E+01   0.19899E+00
   0.54351E+01   0.19899E+00
   0.54351E+01   0.19898E+00
   0.54351E+01   0.19898E+00
   0.54351E+01   0.19896E+00
   0.54351E+01   0.19896E+00
   0.54351E+01   0.19896E+00
   0.54351E+01   0.19896E+00
   0.54351E+01   0.19896E+00
   0.54351E+01   0.19895E+00
   0.54351E+01   0.19895E+00
   0.54351E+01   0.19895E+00
   0.54351E+01   0.19894E+00
   0.54351E+01   0.19894E+00
   0.54351E+01   0.19893E+00
   0.54351E+01   0.19892E+00
   0.54351E+01   0.19892E+00
   0.54351E+01   0.19892E+00
   0.54351E+01   0.19891E+00
   0.54351E+01   0.19890E+00
   0.54351E+01   0.19890E+00
   0.54351E+01   0.19891E+00
   0.54351E+01   0.19891E+00
   0.54376E+01   0.19881E+00
   0.54376E+01   0.19881E+00
   0.54351E+01   0.19889E+00
   0.54351E+01   0.19889E+00
   0.54351E+01   0.19888E+00
   0.54376E+01   0.19880E+00
   0.54376E+01   0.19880E+00
   0.54376E+01   0.19879E+00
   0.54376E+01   0.19879E+00
   0.54376E+01   0.19878E+00
   0.54376E+01   0.19878E+00
   0.54376E+01   0.19876E+00
   0.54376E+01   0.19876E+00
   0.54376E+01   0.19875E+00
   0.54376E+01   0.19875E+00
   0.54351E+01   0.19883E+00
   0.54351E+01   0.19882E+00
   0.54351E+01   0.19882E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19872E+00
   0.54376E+01   0.19871E+00
   0.54376E+01   0.19871E+00
   0.54376E+01   0.19871E+00
   0.54376E+01   0.19871E+00
   0.54376E+01   0.19870E+00
   0.54376E+01   0.19869E+00
   0.54376E+01   0.19868E+00
   0.54376E+01   0.19867E+00
   0.54376E+01   0.19866E+00
   0.54376E+01   0.19866E+00
   0.54376E+01   0.19866E+00
   0.54376E+01   0.19865E+00
   0.54376E+01   0.19864E+00
   0.54376E+01   0.19864E+00
   0.54376E+01   0.19864E+00
   0.54376E+01   0.19864E+00
   0.54401E+01   0.19855E+00
   0.54401E+01   0.19854E+00
   0.54401E+01   0.19853E+00
   0.54401E+01   0.19853E+00
   0.54401E+01   0.19853E+00
   0.54401E+01   0.19853E+00
   0.54401E+01   0.19853E+00
   0.54401E+01   0.19852E+00
   0.54401E+01   0.19851E+00
   0.54401E+01   0.19850E+00
   0.54401E+01   0.19850E+00
   0.54401E+01   0.19850E+00
   0.54401E+01   0.19850E+00
   0.54401E+01   0.19850E+00
   0.54401E+01   0.19850E+00
   0.54401E+01   0.19849E+00
   0.54401E+01   0.19850E+00
   0.54401E+01   0.19850E+00
   0.54401E+01   0.19849E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19846E+00
   0.54401E+01   0.19845E+00
   0.54401E+01   0.19845E+00
   0.54426E+01   0.19836E+00
   0.54426E+01   0.19836E+00
   0.54426E+01   0.19835E+00
   0.54426E+01   0.19835E+00
   0.54426E+01   0.19834E+00
   0.54426E+01   0.19833E+00
   0.54426E+01   0.19832E+00
   0.54426E+01   0.19832E+00
   0.54426E+01   0.19831E+00
   0.54426E+01   0.19829E+00
   0.54426E+01   0.19830E+00
   0.54426E+01   0.19830E+00
   0.54426E+01   0.19830E+00
   0.54426E+01   0.19830E+00
   0.54426E+01   0.19829E+00
   0.54426E+01   0.19828E+00
   0.54426E+01   0.19829E+00
   0.54426E+01   0.19828E+00
   0.54426E+01   0.19828E+00
   0.54426E+01   0.19827E+00
   0.54426E+01   0.19827E+00
   0.54426E+01   0.19827E+00
   0.54426E+01   0.19826E+00
   0.54426E+01   0.19825E+00
   0.54426E+01   0.19824E+00
   0.54426E+01   0.19823E+00
   0.54426E+01   0.19822E+00
   0.54426E+01   0.19821E+00
   0.54426E+01   0.19822E+00
   0.54426E+01   0.19820E+00
   0.54426E+01   0.19821E+00
   0.54426E+01   0.19821E+00
   0.54426E+01   0.19821E+00
   0.54426E+01   0.19821E+00
   0.54426E+01   0.19821E+00
   0.54426E+01   0.19820E+00
   0.54426E+01   0.19820E+00
   0.54426E+01   0.19820E+00
   0.54426E+01   0.19820E+00
   0.54426E+01   0.19819E+00
   0.54426E+01   0.19819E+00
   0.54426E+01   0.19819E+00
   0.54426E+01   0.19819E+00
   0.54426E+01   0.19819E+00
   0.54426E+01   0.19819E+00
   0.54451E+01   0.19810E+00
   0.54451E+01   0.19810E+00
   0.54451E+01   0.19810E+00
   0.54451E+01   0.19809E+00
   0.54451E+01   0.19808E+00
   0.54451E+01   0.19808E+00
   0.54451E+01   0.19808E+00
   0.54451E+01   0.19808E+00
   0.54451E+01   0.19808E+00
   0.54451E+01   0.19808E+00
   0.54451E+01   0.19806E+00
   0.54451E+01   0.19805E+00
   0.54451E+01   0.19805E+00
   0.54451E+01   0.19805E+00
   0.54451E+01   0.19806E+00
   0.54451E+01   0.19806E+00
   0.54476E+01   0.19796E+00
   0.54476E+01   0.19796E+00
   0.54476E+01   0.19796E+00
   0.54476E+01   0.19796E+00
   0.54476E+01   0.19795E+00
   0.54476E+01   0.19794E+00
   0.54476E+01   0.19794E+00
   0.54476E+01   0.19793E+00
   0.54476E+01   0.19793E+00
   0.54476E+01   0.19791E+00
   0.54476E+01   0.19792E+00
   0.54476E+01   0.19790E+00
   0.54476E+01   0.19789E+00
   0.54476E+01   0.19789E+00
   0.54476E+01   0.19789E+00
   0.54476E+01   0.19789E+00
   0.54476E+01   0.19788E+00
   0.54476E+01   0.19787E+00
   0.54476E+01   0.19788E+00
   0.54476E+01   0.19788E+00
   0.54476E+01   0.19787E+00
   0.54476E+01   0.19787E+00
   0.54476E+01   0.19786E+00
   0.54476E+01   0.19786E+00
   0.54476E+01   0.19785E+00
   0.54476E+01   0.19785E+00
   0.54476E+01   0.19784E+00
   0.54476E+01   0.19785E+00
   0.54476E+01   0.19784E+00
   0.54476E+01   0.19784E+00
   0.54476E+01   0.19784E+00
   0.54476E+01   0.19784E+00
   0.54476E+01   0.19783E+00
   0.54476E+01   0.19783E+00
   0.54476E+01   0.19783E+00
   0.54476E+01   0.19781E+00
   0.54476E+01   0.19781E+00
   0.54476E+01   0.19780E+00
   0.54476E+01   0.19780E+00
   0.54476E+01   0.19780E+00
   0.54501E+01   0.19771E+00
   0.54501E+01   0.19771E+00
   0.54501E+01   0.19771E+00
   0.54501E+01   0.19771E+00
   0.54501E+01   0.19770E+00
   0.54501E+01   0.19769E+00
   0.54501E+01   0.19767E+00
   0.54501E+01   0.19767E+00
   0.54501E+01   0.19766E+00
   0.54501E+01   0.19766E+00
   0.54501E+01   0.19767E+00
   0.54501E+01   0.19766E+00
   0.54501E+01   0.19766E+00
   0.54501E+01   0.19767E+00
   0.54501E+01   0.19765E+00
   0.54501E+01   0.19764E+00
   0.54501E+01   0.19764E+00
   0.54501E+01   0.19764E+00
   0.54501E+01   0.19764E+00
   0.54501E+01   0.19764E+00
   0.54501E+01   0.19763E+00
   0.54501E+01   0.19763E+00
   0.54501E+01   0.19763E+00
   0.54501E+01   0.19764E+00
   0.54501E+01   0.19763E+00
   0.54501E+01   0.19764E+00
   0.54501E+01   0.19763E+00
   0.54501E+01   0.19763E+00
   0.54501E+01   0.19762E+00
   0.54501E+01   0.19762E+00
   0.54501E+01   0.19762E+00
   0.54501E+01   0.19761E+00
   0.54501E+01   0.19761E+00
   0.54501E+01   0.19761E+00
   0.54526E+01   0.19751E+00
   0.54501E+01   0.19759E+00
   0.54501E+01   0.19758E+00
   0.54501E+01   0.19758E+00
   0.54501E+01   0.19758E+00
   0.54501E+01   0.19758E+00
   0.54526E+01   0.19749E+00
   0.54526E+01   0.19749E+00
   0.54526E+01   0.19748E+00
   0.54526E+01   0.19748E+00
   0.54526E+01   0.19747E+00
   0.54526E+01   0.19747E+00
   0.54526E+01   0.19747E+00
   0.54526E+01   0.19748E+00
   0.54526E+01   0.19747E+00
   0.54526E+01   0.19746E+00
   0.54526E+01   0.19747E+00
   0.54526E+01   0.19746E+00
   0.54526E+01   0.19745E+00
   0.54526E+01   0.19745E+00
   0.54526E+01   0.19744E+00
   0.54526E+01   0.19743E+00
   0.54526E+01   0.19742E+00
   0.54526E+01   0.19742E+00
   0.54526E+01   0.19742E+00
   0.54526E+01   0.19741E+00
   0.54526E+01   0.19742E+00
   0.54526E+01   0.19742E+00
   0.54526E+01   0.19741E+00
   0.54526E+01   0.19741E+00
   0.54526E+01   0.19740E+00
   0.54526E+01   0.19741E+00
   0.54526E+01   0.19740E+00
   0.54551E+01   0.19730E+00
   0.54551E+01   0.19730E+00
   0.54551E+01   0.19730E+00
   0.54551E+01   0.19730E+00
   0.54551E+01   0.19729E+00
   0.54551E+01   0.19729E+00
   0.54551E+01   0.19729E+00
   0.54551E+01   0.19729E+00
   0.54551E+01   0.19727E+00
   0.54551E+01   0.19727E+00
   0.54551E+01   0.19727E+00
   0.54551E+01   0.19727E+00
   0.54551E+01   0.19725E+00
   0.54551E+01   0.19724E+00
   0.54551E+01   0.19723E+00
   0.54551E+01   0.19722E+00
   0.54551E+01   0.19722E+00
   0.54551E+01   0.19722E+00
   0.54551E+01   0.19722E+00
   0.54551E+01   0.19722E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19722E+00
   0.54551E+01   0.19722E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19719E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19721E+00
   0.54551E+01   0.19720E+00
   0.54551E+01   0.19719E+00
   0.54551E+01   0.19719E+00
   0.54551E+01   0.19719E+00
   0.54551E+01   0.19718E+00
   0.54551E+01   0.19718E+00
   0.54576E+01   0.19709E+00
   0.54576E+01   0.19708E+00
   0.54576E+01   0.19709E+00
   0.54576E+01   0.19708E+00
   0.54576E+01   0.19708E+00
   0.54576E+01   0.19707E+00
   0.54576E+01   0.19707E+00
   0.54576E+01   0.19706E+00
   0.54576E+01   0.19705E+00
   0.54576E+01   0.19706E+00
   0.54576E+01   0.19706E+00
   0.54576E+01   0.19706E+00
   0.54576E+01   0.19706E+00
   0.54576E+01   0.19705E+00
   0.54576E+01   0.19706E+00
   0.54576E+01   0.19705E+00
   0.54576E+01   0.19705E+00
   0.54576E+01   0.19705E+00
   0.54576E+01   0.19702E+00
   0.54576E+01   0.19702E+00
   0.54576E+01   0.19702E+00
   0.54576E+01   0.19702E+00
   0.54576E+01   0.19701E+00
   0.54576E+01   0.19700E+00
   0.54576E+01   0.19698E+00
   0.54576E+01   0.19698E+00
   0.54576E+01   0.19698E+00
   0.54576E+01   0.19697E+00
   0.54576E+01   0.19697E+00
   0.54576E+01   0.19696E+00
   0.54576E+01   0.19697E+00
   0.54576E+01   0.19697E+00
   0.54601E+01   0.19688E+00
   0.54601E+01   0.19688E+00
   0.54601E+01   0.19688E+00
   0.54601E+01   0.19688E+00
   0.54601E+01   0.19689E+00
   0.54601E+01   0.19689E+00
   0.54601E+01   0.19688E+00
   0.54601E+01   0.19688E+00
   0.54601E+01   0.19686E+00
   0.54601E+01   0.19686E+00
   0.54601E+01   0.19685E+00
   0.54601E+01   0.19685E+00
   0.54601E+01   0.19685E+00
   0.54601E+01   0.19684E+00
   0.54601E+01   0.19684E+00
   0.54601E+01   0.19683E+00
   0.54601E+01   0.19683E+00
   0.54601E+01   0.19681E+00
   0.54601E+01   0.19680E+00
   0.54601E+01   0.19681E+00
   0.54601E+01   0.19681E+00
   0.54626E+01   0.19672E+00
   0.54626E+01   0.19672E+00
   0.54626E+01   0.19673E+00
   0.54601E+01   0.19681E+00
   0.54626E+01   0.19672E+00
   0.54626E+01   0.19672E+00
   0.54626E+01   0.19672E+00
   0.54626E+01   0.19672E+00
   0.54626E+01   0.19672E+00
   0.54626E+01   0.19672E+00
   0.54626E+01   0.19671E+00
   0.54626E+01   0.19671E+00
   0.54626E+01   0.19670E+00
   0.54626E+01   0.19669E+00
   0.54626E+01   0.19669E+00
   0.54626E+01   0.19669E+00
   0.54626E+01   0.19668E+00
   0.54626E+01   0.19667E+00
   0.54626E+01   0.19667E+00
   0.54626E+01   0.19665E+00
   0.54626E+01   0.19667E+00
   0.54626E+01   0.19665E+00
   0.54626E+01   0.19664E+00
   0.54626E+01   0.19664E+00
   0.54626E+01   0.19664E+00
   0.54626E+01   0.19664E+00
   0.54626E+01   0.19664E+00
   0.54626E+01   0.19664E+00
   0.54626E+01   0.19664E+00
   0.54626E+01   0.19663E+00
   0.54626E+01   0.19663E+00
   0.54626E+01   0.19662E+00
   0.54626E+01   0.19662E+00
   0.54626E+01   0.19663E+00
   0.54626E+01   0.19662E+00
   0.54626E+01   0.19662E+00
   0.54651E+01   0.19653E+00
   0.54651E+01   0.19652E+00
   0.54651E+01   0.19652E+00
   0.54651E+01   0.19652E+00
   0.54651E+01   0.19652E+00
   0.54651E+01   0.19651E+00
   0.54651E+01   0.19651E+00
   0.54651E+01   0.19651E+00
   0.54651E+01   0.19650E+00
   0.54651E+01   0.19649E+00
   0.54651E+01   0.19649E+00
   0.54651E+01   0.19650E+00
   0.54651E+01   0.19650E+00
   0.54651E+01   0.19650E+00
   0.54651E+01   0.19649E+00
   0.54651E+01   0.19649E+00
   0.54651E+01   0.19648E+00
   0.54651E+01   0.19647E+00
   0.54651E+01   0.19648E+00
   0.54651E+01   0.19648E+00
   0.54651E+01   0.19648E+00
   0.54651E+01   0.19647E+00
   0.54651E+01   0.19646E+00
   0.54651E+01   0.19646E+00
   0.54651E+01   0.19645E+00
   0.54651E+01   0.19645E+00
   0.54651E+01   0.19644E+00
   0.54651E+01   0.19643E+00
   0.54651E+01   0.19641E+00
   0.54651E+01   0.19640E+00
   0.54651E+01   0.19640E+00
   0.54651E+01   0.19641E+00
   0.54676E+01   0.19632E+00
   0.54676E+01   0.19632E+00
   0.54676E+01   0.19631E+00
   0.54651E+01   0.19639E+00
   0.54676E+01   0.19631E+00
   0.54676E+01   0.19632E+00
   0.54676E+01   0.19631E+00
   0.54676E+01   0.19631E+00
   0.54676E+01   0.19631E+00
   0.54676E+01   0.19629E+00
   0.54676E+01   0.19629E+00
   0.54676E+01   0.19628E+00
   0.54676E+01   0.19629E+00
   0.54676E+01   0.19628E+00
   0.54676E+01   0.19628E+00
   0.54676E+01   0.19628E+00
   0.54676E+01   0.19628E+00
   0.54676E+01   0.19629E+00
   0.54676E+01   0.19628E+00
   0.54676E+01   0.19628E+00
   0.54676E+01   0.19627E+00
   0.54676E+01   0.19627E+00
   0.54676E+01   0.19628E+00
   0.54676E+01   0.19626E+00
   0.54676E+01   0.19626E+00
   0.54676E+01   0.19625E+00
   0.54676E+01   0.19625E+00
   0.54676E+01   0.19625E+00
   0.54676E+01   0.19625E+00
   0.54676E+01   0.19626E+00
   0.54701E+01   0.19616E+00
   0.54701E+01   0.19616E+00
   0.54701E+01   0.19616E+00
   0.54701E+01   0.19614E+00
   0.54701E+01   0.19614E+00
   0.54701E+01   0.19613E+00
   0.54701E+01   0.19612E+00
   0.54701E+01   0.19612E+00
   0.54701E+01   0.19612E+00
   0.54701E+01   0.19611E+00
   0.54701E+01   0.19612E+00
   0.54701E+01   0.19612E+00
   0.54701E+01   0.19612E+00
   0.54701E+01   0.19612E+00
   0.54701E+01   0.19611E+00
   0.54701E+01   0.19610E+00
   0.54701E+01   0.19610E+00
   0.54701E+01   0.19610E+00
   0.54701E+01   0.19610E+00
   0.54701E+01   0.19609E+00
   0.54701E+01   0.19609E+00
   0.54701E+01   0.19609E+00
   0.54701E+01   0.19609E+00
   0.54701E+01   0.19609E+00
   0.54701E+01   0.19608E+00
   0.54701E+01   0.19607E+00
   0.54701E+01   0.19606E+00
   0.54701E+01   0.19605E+00
   0.54726E+01   0.19597E+00
   0.54701E+01   0.19605E+00
   0.54701E+01   0.19604E+00
   0.54701E+01   0.19604E+00
   0.54726E+01   0.19595E+00
   0.54726E+01   0.19595E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19593E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19593E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19594E+00
   0.54726E+01   0.19593E+00
   0.54726E+01   0.19593E+00
   0.54726E+01   0.19593E+00
   0.54726E+01   0.19592E+00
   0.54726E+01   0.19592E+00
   0.54726E+01   0.19592E+00
   0.54726E+01   0.19591E+00
   0.54726E+01   0.19591E+00
   0.54726E+01   0.19591E+00
   0.54726E+01   0.19590E+00
   0.54726E+01   0.19588E+00
   0.54726E+01   0.19589E+00
   0.54726E+01   0.19587E+00
   0.54726E+01   0.19588E+00
   0.54751E+01   0.19579E+00
   0.54751E+01   0.19578E+00
   0.54751E+01   0.19578E+00
   0.54751E+01   0.19579E+00
   0.54751E+01   0.19578E+00
   0.54751E+01   0.19578E+00
   0.54751E+01   0.19577E+00
   0.54751E+01   0.19577E+00
   0.54751E+01   0.19577E+00
   0.54751E+01   0.19575E+00
   0.54751E+01   0.19575E+00
   0.54751E+01   0.19575E+00
   0.54751E+01   0.19575E+00
   0.54751E+01   0.19575E+00
   0.54751E+01   0.19575E+00
   0.54751E+01   0.19574E+00
   0.54751E+01   0.19574E+00
   0.54751E+01   0.19574E+00
   0.54751E+01   0.19573E+00
   0.54751E+01   0.19572E+00
   0.54751E+01   0.19570E+00
   0.54751E+01   0.19570E+00
   0.54751E+01   0.19570E+00
   0.54751E+01   0.19570E+00
   0.54751E+01   0.19570E+00
   0.54751E+01   0.19570E+00
   0.54751E+01   0.19570E+00
   0.54751E+01   0.19570E+00
   0.54751E+01   0.19570E+00
   0.54776E+01   0.19561E+00
   0.54776E+01   0.19561E+00
   0.54776E+01   0.19560E+00
   0.54776E+01   0.19560E+00
   0.54776E+01   0.19559E+00
   0.54776E+01   0.19559E+00
   0.54776E+01   0.19559E+00
   0.54776E+01   0.19558E+00
   0.54776E+01   0.19559E+00
   0.54776E+01   0.19557E+00
   0.54776E+01   0.19557E+00
   0.54776E+01   0.19557E+00
   0.54776E+01   0.19556E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19553E+00
   0.54776E+01   0.19553E+00
   0.54776E+01   0.19553E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19554E+00
   0.54776E+01   0.19555E+00
   0.54801E+01   0.19545E+00
   0.54801E+01   0.19545E+00
   0.54801E+01   0.19545E+00
   0.54801E+01   0.19545E+00
   0.54801E+01   0.19544E+00
   0.54801E+01   0.19544E+00
   0.54801E+01   0.19543E+00
   0.54801E+01   0.19543E+00
   0.54801E+01   0.19543E+00
   0.54801E+01   0.19543E+00
   0.54801E+01   0.19543E+00
   0.54801E+01   0.19542E+00
   0.54801E+01   0.19539E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19537E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19539E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19539E+00
   0.54801E+01   0.19537E+00
   0.54801E+01   0.19537E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19538E+00
   0.54801E+01   0.19537E+00
   0.54826E+01   0.19528E+00
   0.54826E+01   0.19528E+00
   0.54826E+01   0.19527E+00
   0.54826E+01   0.19526E+00
   0.54801E+01   0.19535E+00
   0.54826E+01   0.19526E+00
   0.54826E+01   0.19526E+00
   0.54826E+01   0.19525E+00
   0.54826E+01   0.19525E+00
   0.54826E+01   0.19525E+00
   0.54826E+01   0.19524E+00
   0.54826E+01   0.19524E+00
   0.54826E+01   0.19524E+00
   0.54826E+01   0.19524E+00
   0.54826E+01   0.19524E+00
   0.54826E+01   0.19523E+00
   0.54826E+01   0.19523E+00
   0.54826E+01   0.19523E+00
   0.54826E+01   0.19521E+00
   0.54826E+01   0.19521E+00
   0.54826E+01   0.19521E+00
   0.54826E+01   0.19520E+00
   0.54851E+01   0.19511E+00
   0.54851E+01   0.19512E+00
   0.54851E+01   0.19512E+00
   0.54851E+01   0.19512E+00
   0.54851E+01   0.19512E+00
   0.54851E+01   0.19512E+00
   0.54851E+01   0.19512E+00
   0.54851E+01   0.19512E+00
   0.54851E+01   0.19512E+00
   0.54851E+01   0.19511E+00
   0.54851E+01   0.19511E+00
   0.54851E+01   0.19508E+00
   0.54851E+01   0.19508E+00
   0.54826E+01   0.19516E+00
   0.54851E+01   0.19507E+00
   0.54851E+01   0.19507E+00
   0.54851E+01   0.19508E+00
   0.54851E+01   0.19508E+00
   0.54851E+01   0.19509E+00
   0.54851E+01   0.19508E+00
   0.54851E+01   0.19507E+00
   0.54851E+01   0.19507E+00
   0.54851E+01   0.19505E+00
   0.54851E+01   0.19505E+00
   0.54851E+01   0.19505E+00
   0.54851E+01   0.19505E+00
   0.54851E+01   0.19504E+00
   0.54851E+01   0.19504E+00
   0.54851E+01   0.19504E+00
   0.54851E+01   0.19504E+00
   0.54851E+01   0.19504E+00
   0.54851E+01   0.19503E+00
   0.54851E+01   0.19503E+00
   0.54851E+01   0.19502E+00
   0.54851E+01   0.19502E+00
   0.54851E+01   0.19501E+00
   0.54851E+01   0.19501E+00
   0.54851E+01   0.19502E+00
   0.54876E+01   0.19493E+00
   0.54876E+01   0.19494E+00
   0.54876E+01   0.19493E+00
   0.54876E+01   0.19493E+00
   0.54876E+01   0.19493E+00
   0.54876E+01   0.19493E+00
   0.54876E+01   0.19493E+00
   0.54876E+01   0.19493E+00
   0.54876E+01   0.19491E+00
   0.54876E+01   0.19491E+00
   0.54876E+01   0.19491E+00
   0.54876E+01   0.19490E+00
   0.54876E+01   0.19490E+00
   0.54876E+01   0.19489E+00
   0.54876E+01   0.19489E+00
   0.54876E+01   0.19489E+00
   0.54876E+01   0.19488E+00
   0.54876E+01   0.19486E+00
   0.54876E+01   0.19486E+00
   0.54876E+01   0.19487E+00
   0.54876E+01   0.19487E+00
   0.54876E+01   0.19486E+00
   0.54876E+01   0.19486E+00
   0.54876E+01   0.19486E+00
   0.54901E+01   0.19477E+00
   0.54876E+01   0.19484E+00
   0.54876E+01   0.19484E+00
   0.54901E+01   0.19477E+00
   0.54901E+01   0.19476E+00
   0.54901E+01   0.19476E+00
   0.54901E+01   0.19477E+00
   0.54901E+01   0.19475E+00
   0.54901E+01   0.19476E+00
   0.54901E+01   0.19476E+00
   0.54901E+01   0.19475E+00
   0.54901E+01   0.19475E+00
   0.54901E+01   0.19473E+00
   0.54901E+01   0.19473E+00
   0.54901E+01   0.19472E+00
   0.54901E+01   0.19472E+00
   0.54901E+01   0.19472E+00
   0.54901E+01   0.19472E+00
   0.54901E+01   0.19472E+00
   0.54901E+01   0.19472E+00
   0.54901E+01   0.19472E+00
   0.54901E+01   0.19472E+00
   0.54901E+01   0.19471E+00
   0.54901E+01   0.19471E+00
   0.54901E+01   0.19471E+00
   0.54901E+01   0.19471E+00
   0.54926E+01   0.19462E+00
   0.54926E+01   0.19463E+00
   0.54926E+01   0.19461E+00
   0.54926E+01   0.19461E+00
   0.54926E+01   0.19461E+00
   0.54926E+01   0.19461E+00
   0.54926E+01   0.19460E+00
   0.54926E+01   0.19460E+00
   0.54926E+01   0.19460E+00
   0.54926E+01   0.19460E+00
   0.54926E+01   0.19460E+00
   0.54926E+01   0.19459E+00
   0.54926E+01   0.19458E+00
   0.54926E+01   0.19458E+00
   0.54926E+01   0.19457E+00
   0.54926E+01   0.19456E+00
   0.54926E+01   0.19456E+00
   0.54926E+01   0.19456E+00
   0.54926E+01   0.19456E+00
   0.54926E+01   0.19455E+00
   0.54926E+01   0.19455E+00
   0.54926E+01   0.19455E+00
   0.54926E+01   0.19455E+00
   0.54926E+01   0.19455E+00
   0.54926E+01   0.19455E+00
   0.54926E+01   0.19455E+00
   0.54926E+01   0.19455E+00
   0.54926E+01   0.19454E+00
   0.54926E+01   0.19454E+00
   0.54926E+01   0.19453E+00
   0.54926E+01   0.19453E+00
   0.54926E+01   0.19453E+00
   0.54951E+01   0.19443E+00
   0.54951E+01   0.19442E+00
   0.54951E+01   0.19442E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19441E+00
   0.54951E+01   0.19441E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19441E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19441E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19440E+00
   0.54951E+01   0.19439E+00
   0.54951E+01   0.19440E+00
   0.54976E+01   0.19431E+00
   0.54976E+01   0.19430E+00
   0.54976E+01   0.19430E+00
   0.54976E+01   0.19429E+00
   0.54976E+01   0.19428E+00
   0.54976E+01   0.19428E+00
   0.54976E+01   0.19428E+00
   0.54976E+01   0.19427E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19426E+00
   0.54976E+01   0.19427E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19426E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19426E+00
   0.54976E+01   0.19426E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19425E+00
   0.54976E+01   0.19424E+00
   0.54976E+01   0.19424E+00
   0.54976E+01   0.19424E+00
   0.54976E+01   0.19423E+00
   0.54976E+01   0.19424E+00
   0.54976E+01   0.19422E+00
   0.54976E+01   0.19422E+00
   0.54976E+01   0.19421E+00
   0.54976E+01   0.19420E+00
   0.54976E+01   0.19419E+00
   0.54976E+01   0.19419E+00
   0.54976E+01   0.19418E+00
   0.54976E+01   0.19419E+00
   0.54976E+01   0.19417E+00
   0.54976E+01   0.19417E+00
   0.54976E+01   0.19417E+00
   0.54976E+01   0.19417E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19407E+00
   0.55001E+01   0.19407E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19407E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19408E+00
   0.55001E+01   0.19407E+00
   0.55001E+01   0.19407E+00
   0.55001E+01   0.19407E+00
   0.55001E+01   0.19407E+00
   0.55026E+01   0.19398E+00
   0.55001E+01   0.19406E+00
   0.55001E+01   0.19405E+00
   0.55026E+01   0.19396E+00
   0.55026E+01   0.19396E+00
   0.55026E+01   0.19396E+00
   0.55026E+01   0.19397E+00
   0.55026E+01   0.19396E+00
   0.55026E+01   0.19396E+00
   0.55026E+01   0.19395E+00
   0.55026E+01   0.19395E+00
   0.55026E+01   0.19395E+00
   0.55026E+01   0.19395E+00
   0.55026E+01   0.19393E+00
   0.55026E+01   0.19393E+00
   0.55026E+01   0.19393E+00
   0.55026E+01   0.19393E+00
   0.55026E+01   0.19393E+00
   0.55026E+01   0.19393E+00
   0.55026E+01   0.19393E+00
   0.55026E+01   0.19392E+00
   0.55026E+01   0.19392E+00
   0.55026E+01   0.19392E+00
   0.55026E+01   0.19391E+00
   0.55026E+01   0.19390E+00
   0.55026E+01   0.19390E+00
   0.55026E+01   0.19390E+00
   0.55051E+01   0.19381E+00
   0.55051E+01   0.19381E+00
   0.55051E+01   0.19381E+00
   0.55051E+01   0.19381E+00
   0.55051E+01   0.19381E+00
   0.55051E+01   0.19380E+00
   0.55051E+01   0.19379E+00
   0.55051E+01   0.19379E+00
   0.55051E+01   0.19379E+00
   0.55051E+01   0.19377E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19375E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19376E+00
   0.55051E+01   0.19375E+00
   0.55051E+01   0.19375E+00
   0.55051E+01   0.19374E+00
   0.55051E+01   0.19374E+00
   0.55051E+01   0.19374E+00
   0.55051E+01   0.19374E+00
   0.55076E+01   0.19366E+00
   0.55076E+01   0.19366E+00
   0.55076E+01   0.19366E+00
   0.55076E+01   0.19366E+00
   0.55076E+01   0.19366E+00
   0.55076E+01   0.19365E+00
   0.55076E+01   0.19366E+00
   0.55076E+01   0.19365E+00
   0.55076E+01   0.19364E+00
   0.55076E+01   0.19362E+00
   0.55076E+01   0.19362E+00
   0.55076E+01   0.19362E+00
   0.55076E+01   0.19362E+00
   0.55076E+01   0.19361E+00
   0.55076E+01   0.19361E+00
   0.55076E+01   0.19361E+00
   0.55076E+01   0.19361E+00
   0.55076E+01   0.19361E+00
   0.55076E+01   0.19361E+00
   0.55076E+01   0.19361E+00
   0.55101E+01   0.19353E+00
   0.55076E+01   0.19360E+00
   0.55076E+01   0.19360E+00
   0.55076E+01   0.19361E+00
   0.55101E+01   0.19352E+00
   0.55101E+01   0.19351E+00
   0.55101E+01   0.19352E+00
   0.55101E+01   0.19351E+00
   0.55101E+01   0.19350E+00
   0.55101E+01   0.19349E+00
   0.55101E+01   0.19349E+00
   0.55101E+01   0.19348E+00
   0.55101E+01   0.19347E+00
   0.55101E+01   0.19346E+00
   0.55101E+01   0.19346E+00
   0.55101E+01   0.19347E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19346E+00
   0.55101E+01   0.19346E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19344E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19345E+00
   0.55101E+01   0.19345E+00
   0.55126E+01   0.19336E+00
   0.55126E+01   0.19336E+00
   0.55126E+01   0.19337E+00
   0.55126E+01   0.19336E+00
   0.55126E+01   0.19337E+00
   0.55126E+01   0.19336E+00
   0.55126E+01   0.19335E+00
   0.55126E+01   0.19334E+00
   0.55126E+01   0.19334E+00
   0.55126E+01   0.19334E+00
   0.55126E+01   0.19334E+00
   0.55126E+01   0.19332E+00
   0.55126E+01   0.19333E+00
   0.55126E+01   0.19333E+00
   0.55126E+01   0.19332E+00
   0.55126E+01   0.19332E+00
   0.55126E+01   0.19332E+00
   0.55126E+01   0.19332E+00
   0.55126E+01   0.19332E+00
   0.55126E+01   0.19332E+00
   0.55126E+01   0.19331E+00
   0.55126E+01   0.19331E+00
   0.55126E+01   0.19331E+00
   0.55126E+01   0.19330E+00
   0.55151E+01   0.19321E+00
   0.55151E+01   0.19322E+00
   0.55151E+01   0.19322E+00
   0.55151E+01   0.19321E+00
   0.55151E+01   0.19321E+00
   0.55151E+01   0.19320E+00
   0.55151E+01   0.19321E+00
   0.55151E+01   0.19321E+00
   0.55151E+01   0.19321E+00
   0.55151E+01   0.19320E+00
   0.55151E+01   0.19319E+00
   0.55151E+01   0.19319E+00
   0.55151E+01   0.19319E+00
   0.55151E+01   0.19319E+00
   0.55151E+01   0.19318E+00
   0.55151E+01   0.19317E+00
   0.55151E+01   0.19317E+00
   0.55151E+01   0.19317E+00
   0.55151E+01   0.19316E+00
   0.55151E+01   0.19316E+00
   0.55151E+01   0.19316E+00
   0.55151E+01   0.19315E+00
   0.55151E+01   0.19315E+00
   0.55151E+01   0.19314E+00
   0.55151E+01   0.19315E+00
   0.55151E+01   0.19315E+00
   0.55151E+01   0.19315E+00
   0.55176E+01   0.19307E+00
   0.55176E+01   0.19306E+00
   0.55176E+01   0.19305E+00
   0.55176E+01   0.19306E+00
   0.55176E+01   0.19305E+00
   0.55176E+01   0.19305E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19303E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19305E+00
   0.55176E+01   0.19305E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19304E+00
   0.55176E+01   0.19303E+00
   0.55176E+01   0.19302E+00
   0.55176E+01   0.19302E+00
   0.55176E+01   0.19303E+00
   0.55176E+01   0.19303E+00
   0.55176E+01   0.19301E+00
   0.55176E+01   0.19302E+00
   0.55201E+01   0.19292E+00
   0.55201E+01   0.19293E+00
   0.55201E+01   0.19293E+00
   0.55201E+01   0.19292E+00
   0.55201E+01   0.19292E+00
   0.55201E+01   0.19292E+00
   0.55201E+01   0.19292E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19290E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19290E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19290E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19289E+00
   0.55201E+01   0.19288E+00
   0.55201E+01   0.19286E+00
   0.55201E+01   0.19286E+00
   0.55201E+01   0.19286E+00
   0.55201E+01   0.19286E+00
   0.55201E+01   0.19284E+00
   0.55201E+01   0.19284E+00
   0.55226E+01   0.19276E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19274E+00
   0.55226E+01   0.19274E+00
   0.55226E+01   0.19274E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19274E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19274E+00
   0.55226E+01   0.19274E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19275E+00
   0.55226E+01   0.19273E+00
   0.55226E+01   0.19273E+00
   0.55226E+01   0.19273E+00
   0.55226E+01   0.19273E+00
   0.55226E+01   0.19274E+00
   0.55251E+01   0.19264E+00
   0.55226E+01   0.19272E+00
   0.55226E+01   0.19271E+00
   0.55226E+01   0.19271E+00
   0.55251E+01   0.19263E+00
   0.55251E+01   0.19262E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19262E+00
   0.55251E+01   0.19262E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19262E+00
   0.55251E+01   0.19262E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19261E+00
   0.55251E+01   0.19259E+00
   0.55251E+01   0.19259E+00
   0.55251E+01   0.19259E+00
   0.55251E+01   0.19258E+00
   0.55251E+01   0.19258E+00
   0.55251E+01   0.19258E+00
   0.55251E+01   0.19258E+00
   0.55251E+01   0.19257E+00
   0.55251E+01   0.19257E+00
   0.55276E+01   0.19249E+00
   0.55276E+01   0.19248E+00
   0.55276E+01   0.19249E+00
   0.55251E+01   0.19255E+00
   0.55276E+01   0.19246E+00
   0.55276E+01   0.19245E+00
   0.55276E+01   0.19245E+00
   0.55276E+01   0.19245E+00
   0.55276E+01   0.19246E+00
   0.55276E+01   0.19246E+00
   0.55276E+01   0.19246E+00
   0.55276E+01   0.19246E+00
   0.55276E+01   0.19246E+00
   0.55276E+01   0.19247E+00
   0.55276E+01   0.19245E+00
   0.55276E+01   0.19244E+00
   0.55276E+01   0.19244E+00
   0.55276E+01   0.19245E+00
   0.55276E+01   0.19245E+00
   0.55276E+01   0.19245E+00
   0.55301E+01   0.19236E+00
   0.55301E+01   0.19236E+00
   0.55276E+01   0.19245E+00
   0.55301E+01   0.19236E+00
   0.55301E+01   0.19236E+00
   0.55301E+01   0.19236E+00
   0.55301E+01   0.19236E+00
   0.55301E+01   0.19235E+00
   0.55301E+01   0.19235E+00
   0.55301E+01   0.19233E+00
   0.55301E+01   0.19233E+00
   0.55301E+01   0.19233E+00
   0.55301E+01   0.19233E+00
   0.55301E+01   0.19233E+00
   0.55301E+01   0.19233E+00
   0.55301E+01   0.19232E+00
   0.55301E+01   0.19233E+00
   0.55301E+01   0.19232E+00
   0.55301E+01   0.19232E+00
   0.55301E+01   0.19232E+00
   0.55301E+01   0.19232E+00
   0.55301E+01   0.19233E+00
   0.55301E+01   0.19232E+00
   0.55301E+01   0.19231E+00
   0.55301E+01   0.19230E+00
   0.55301E+01   0.19230E+00
   0.55301E+01   0.19230E+00
   0.55301E+01   0.19231E+00
   0.55326E+01   0.19222E+00
   0.55326E+01   0.19222E+00
   0.55326E+01   0.19222E+00
   0.55326E+01   0.19222E+00
   0.55326E+01   0.19221E+00
   0.55326E+01   0.19219E+00
   0.55326E+01   0.19219E+00
   0.55326E+01   0.19219E+00
   0.55326E+01   0.19218E+00
   0.55326E+01   0.19218E+00
   0.55326E+01   0.19219E+00
   0.55326E+01   0.19218E+00
   0.55326E+01   0.19217E+00
   0.55326E+01   0.19218E+00
   0.55326E+01   0.19218E+00
   0.55326E+01   0.19218E+00
   0.55326E+01   0.19217E+00
   0.55326E+01   0.19216E+00
   0.55326E+01   0.19216E+00
   0.55326E+01   0.19216E+00
   0.55326E+01   0.19216E+00
   0.55326E+01   0.19216E+00
   0.55326E+01   0.19216E+00
   0.55351E+01   0.19208E+00
   0.55351E+01   0.19207E+00
   0.55351E+01   0.19207E+00
   0.55351E+01   0.19207E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19207E+00
   0.55351E+01   0.19207E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19206E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19205E+00
   0.55351E+01   0.19204E+00
   0.55351E+01   0.19204E+00
   0.55376E+01   0.19194E+00
   0.55376E+01   0.19194E+00
   0.55376E+01   0.19194E+00
   0.55376E+01   0.19194E+00
   0.55376E+01   0.19193E+00
   0.55376E+01   0.19193E+00
   0.55376E+01   0.19193E+00
   0.55376E+01   0.19193E+00
   0.55376E+01   0.19192E+00
   0.55376E+01   0.19192E+00
   0.55376E+01   0.19191E+00
   0.55376E+01   0.19191E+00
   0.55376E+01   0.19191E+00
   0.55376E+01   0.19191E+00
   0.55376E+01   0.19192E+00
   0.55376E+01   0.19191E+00
   0.55376E+01   0.19191E+00
   0.55376E+01   0.19191E+00
   0.55376E+01   0.19192E+00
   0.55376E+01   0.19192E+00
   0.55376E+01   0.19192E+00
   0.55376E+01   0.19190E+00
   0.55376E+01   0.19190E+00
   0.55376E+01   0.19189E+00
   0.55376E+01   0.19188E+00
   0.55376E+01   0.19187E+00
   0.55376E+01   0.19187E+00
   0.55376E+01   0.19187E+00
   0.55376E+01   0.19187E+00
   0.55401E+01   0.19178E+00
   0.55401E+01   0.19178E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19178E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19177E+00
   0.55401E+01   0.19178E+00
   0.55401E+01   0.19178E+00
   0.55401E+01   0.19178E+00
   0.55401E+01   0.19179E+00
   0.55401E+01   0.19178E+00
   0.55426E+01   0.19170E+00
   0.55426E+01   0.19170E+00
   0.55426E+01   0.19169E+00
   0.55426E+01   0.19169E+00
   0.55426E+01   0.19169E+00
   0.55426E+01   0.19167E+00
   0.55426E+01   0.19166E+00
   0.55426E+01   0.19166E+00
   0.55426E+01   0.19167E+00
   0.55426E+01   0.19167E+00
   0.55426E+01   0.19167E+00
   0.55426E+01   0.19166E+00
   0.55426E+01   0.19166E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19164E+00
   0.55426E+01   0.19164E+00
   0.55426E+01   0.19164E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19165E+00
   0.55426E+01   0.19165E+00
   0.55451E+01   0.19156E+00
   0.55426E+01   0.19164E+00
   0.55451E+01   0.19155E+00
   0.55451E+01   0.19155E+00
   0.55451E+01   0.19155E+00
   0.55451E+01   0.19153E+00
   0.55451E+01   0.19153E+00
   0.55451E+01   0.19152E+00
   0.55451E+01   0.19152E+00
   0.55451E+01   0.19151E+00
   0.55451E+01   0.19152E+00
   0.55451E+01   0.19151E+00
   0.55451E+01   0.19149E+00
   0.55451E+01   0.19149E+00
   0.55451E+01   0.19149E+00
   0.55451E+01   0.19149E+00
   0.55451E+01   0.19149E+00
   0.55451E+01   0.19149E+00
   0.55451E+01   0.19149E+00
   0.55451E+01   0.19150E+00
   0.55451E+01   0.19150E+00
   0.55451E+01   0.19150E+00
   0.55451E+01   0.19151E+00
   0.55451E+01   0.19151E+00
   0.55476E+01   0.19142E+00
   0.55476E+01   0.19142E+00
   0.55476E+01   0.19143E+00
   0.55476E+01   0.19143E+00
   0.55476E+01   0.19142E+00
   0.55476E+01   0.19142E+00
   0.55476E+01   0.19142E+00
   0.55476E+01   0.19142E+00
   0.55476E+01   0.19142E+00
   0.55476E+01   0.19142E+00
   0.55476E+01   0.19141E+00
   0.55476E+01   0.19141E+00
   0.55476E+01   0.19140E+00
   0.55476E+01   0.19141E+00
   0.55476E+01   0.19139E+00
   0.55476E+01   0.19139E+00
   0.55476E+01   0.19138E+00
   0.55476E+01   0.19138E+00
   0.55476E+01   0.19138E+00
   0.55476E+01   0.19139E+00
   0.55476E+01   0.19139E+00
   0.55476E+01   0.19139E+00
   0.55476E+01   0.19138E+00
   0.55476E+01   0.19137E+00
   0.55476E+01   0.19137E+00
   0.55476E+01   0.19137E+00
   0.55501E+01   0.19128E+00
   0.55501E+01   0.19129E+00
   0.55501E+01   0.19129E+00
   0.55501E+01   0.19129E+00
   0.55501E+01   0.19128E+00
   0.55501E+01   0.19129E+00
   0.55501E+01   0.19128E+00
   0.55501E+01   0.19128E+00
   0.55501E+01   0.19128E+00
   0.55501E+01   0.19127E+00
   0.55501E+01   0.19126E+00
   0.55501E+01   0.19125E+00
   0.55501E+01   0.19125E+00
   0.55501E+01   0.19126E+00
   0.55501E+01   0.19124E+00
   0.55501E+01   0.19125E+00
   0.55501E+01   0.19124E+00
   0.55501E+01   0.19125E+00
   0.55501E+01   0.19125E+00
   0.55501E+01   0.19124E+00
   0.55501E+01   0.19123E+00
   0.55501E+01   0.19123E+00
   0.55501E+01   0.19122E+00
   0.55501E+01   0.19122E+00
   0.55501E+01   0.19122E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19115E+00
   0.55526E+01   0.19115E+00
   0.55526E+01   0.19115E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19114E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55526E+01   0.19113E+00
   0.55551E+01   0.19104E+00
   0.55551E+01   0.19104E+00
   0.55551E+01   0.19104E+00
   0.55551E+01   0.19103E+00
   0.55551E+01   0.19102E+00
   0.55551E+01   0.19102E+00
   0.55551E+01   0.19102E+00
   0.55551E+01   0.19102E+00
   0.55551E+01   0.19101E+00
   0.55551E+01   0.19100E+00
   0.55551E+01   0.19100E+00
   0.55551E+01   0.19100E+00
   0.55551E+01   0.19100E+00
   0.55551E+01   0.19099E+00
   0.55551E+01   0.19099E+00
   0.55551E+01   0.19099E+00
   0.55551E+01   0.19099E+00
   0.55551E+01   0.19100E+00
   0.55551E+01   0.19100E+00
   0.55576E+01   0.19092E+00
   0.55576E+01   0.19092E+00
   0.55576E+01   0.19092E+00
   0.55576E+01   0.19091E+00
   0.55576E+01   0.19091E+00
   0.55576E+01   0.19090E+00
   0.55576E+01   0.19089E+00
   0.55576E+01   0.19089E+00
   0.55576E+01   0.19090E+00
   0.55576E+01   0.19090E+00
   0.55576E+01   0.19090E+00
   0.55576E+01   0.19090E+00
   0.55576E+01   0.19089E+00
   0.55576E+01   0.19089E+00
   0.55576E+01   0.19088E+00
   0.55576E+01   0.19086E+00
   0.55576E+01   0.19086E+00
   0.55576E+01   0.19085E+00
   0.55576E+01   0.19085E+00
   0.55576E+01   0.19085E+00
   0.55576E+01   0.19085E+00
   0.55576E+01   0.19085E+00
   0.55576E+01   0.19086E+00
   0.55576E+01   0.19086E+00
   0.55576E+01   0.19086E+00
   0.55576E+01   0.19086E+00
   0.55576E+01   0.19086E+00
   0.55601E+01   0.19078E+00
   0.55601E+01   0.19078E+00
   0.55601E+01   0.19079E+00
   0.55601E+01   0.19078E+00
   0.55601E+01   0.19078E+00
   0.55601E+01   0.19078E+00
   0.55601E+01   0.19078E+00
   0.55601E+01   0.19077E+00
   0.55601E+01   0.19077E+00
   0.55601E+01   0.19078E+00
   0.55601E+01   0.19078E+00
   0.55601E+01   0.19077E+00
   0.55601E+01   0.19076E+00
   0.55601E+01   0.19076E+00
   0.55601E+01   0.19077E+00
   0.55601E+01   0.19077E+00
   0.55601E+01   0.19076E+00
   0.55601E+01   0.19076E+00
   0.55601E+01   0.19075E+00
   0.55601E+01   0.19074E+00
   0.55601E+01   0.19073E+00
   0.55601E+01   0.19074E+00
   0.55601E+01   0.19073E+00
   0.55601E+01   0.19074E+00
   0.55601E+01   0.19074E+00
   0.55601E+01   0.19074E+00
   0.55626E+01   0.19066E+00
   0.55626E+01   0.19066E+00
   0.55626E+01   0.19066E+00
   0.55626E+01   0.19066E+00
   0.55626E+01   0.19065E+00
   0.55626E+01   0.19065E+00
   0.55626E+01   0.19064E+00
   0.55626E+01   0.19064E+00
   0.55626E+01   0.19064E+00
   0.55626E+01   0.19064E+00
   0.55626E+01   0.19063E+00
   0.55626E+01   0.19063E+00
   0.55626E+01   0.19063E+00
   0.55626E+01   0.19064E+00
   0.55626E+01   0.19063E+00
   0.55626E+01   0.19062E+00
   0.55626E+01   0.19062E+00
   0.55626E+01   0.19062E+00
   0.55626E+01   0.19063E+00
   0.55626E+01   0.19061E+00
   0.55626E+01   0.19061E+00
   0.55626E+01   0.19060E+00
   0.55626E+01   0.19058E+00
   0.55626E+01   0.19058E+00
   0.55651E+01   0.19050E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19050E+00
   0.55651E+01   0.19052E+00
   0.55651E+01   0.19052E+00
   0.55651E+01   0.19052E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19050E+00
   0.55651E+01   0.19050E+00
   0.55651E+01   0.19050E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19052E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19051E+00
   0.55651E+01   0.19052E+00
   0.55651E+01   0.19051E+00
   0.55676E+01   0.19042E+00
   0.55676E+01   0.19042E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19041E+00
   0.55676E+01   0.19041E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19041E+00
   0.55676E+01   0.19040E+00
   0.55676E+01   0.19039E+00
   0.55701E+01   0.19032E+00
   0.55676E+01   0.19037E+00
   0.55676E+01   0.19037E+00
   0.55676E+01   0.19038E+00
   0.55676E+01   0.19037E+00
   0.55676E+01   0.19037E+00
   0.55701E+01   0.19029E+00
   0.55701E+01   0.19029E+00
   0.55701E+01   0.19029E+00
   0.55701E+01   0.19029E+00
   0.55701E+01   0.19027E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19027E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19027E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19028E+00
   0.55701E+01   0.19027E+00
   0.55701E+01   0.19027E+00
   0.55701E+01   0.19027E+00
   0.55701E+01   0.19027E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19026E+00
   0.55701E+01   0.19027E+00
   0.55726E+01   0.19019E+00
   0.55726E+01   0.19020E+00
   0.55726E+01   0.19019E+00
   0.55726E+01   0.19018E+00
   0.55726E+01   0.19018E+00
   0.55726E+01   0.19017E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19016E+00
   0.55726E+01   0.19016E+00
   0.55726E+01   0.19016E+00
   0.55726E+01   0.19016E+00
   0.55726E+01   0.19016E+00
   0.55726E+01   0.19015E+00
   0.55726E+01   0.19015E+00
   0.55751E+01   0.19007E+00
   0.55751E+01   0.19007E+00
   0.55751E+01   0.19007E+00
   0.55751E+01   0.19006E+00
   0.55751E+01   0.19006E+00
   0.55751E+01   0.19006E+00
   0.55751E+01   0.19006E+00
   0.55751E+01   0.19004E+00
   0.55751E+01   0.19004E+00
   0.55751E+01   0.19004E+00
   0.55751E+01   0.19004E+00
   0.55751E+01   0.19004E+00
   0.55751E+01   0.19004E+00
   0.55751E+01   0.19004E+00
   0.55751E+01   0.19003E+00
   0.55751E+01   0.19003E+00
   0.55751E+01   0.19002E+00
   0.55751E+01   0.19003E+00
   0.55751E+01   0.19003E+00
   0.55751E+01   0.19003E+00
   0.55776E+01   0.18995E+00
   0.55751E+01   0.19002E+00
   0.55751E+01   0.19001E+00
   0.55776E+01   0.18993E+00
   0.55751E+01   0.19001E+00
   0.55776E+01   0.18993E+00
   0.55776E+01   0.18994E+00
   0.55776E+01   0.18995E+00
   0.55776E+01   0.18995E+00
   0.55776E+01   0.18994E+00
   0.55776E+01   0.18994E+00
   0.55776E+01   0.18994E+00
   0.55776E+01   0.18994E+00
   0.55776E+01   0.18994E+00
   0.55776E+01   0.18995E+00
   0.55776E+01   0.18995E+00
   0.55776E+01   0.18995E+00
   0.55776E+01   0.18994E+00
   0.55776E+01   0.18993E+00
   0.55776E+01   0.18992E+00
   0.55776E+01   0.18990E+00
   0.55776E+01   0.18990E+00
   0.55776E+01   0.18991E+00
   0.55776E+01   0.18990E+00
   0.55776E+01   0.18989E+00
   0.55776E+01   0.18989E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18982E+00
   0.55801E+01   0.18982E+00
   0.55801E+01   0.18982E+00
   0.55801E+01   0.18982E+00
   0.55801E+01   0.18982E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18982E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18982E+00
   0.55801E+01   0.18982E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18980E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18981E+00
   0.55801E+01   0.18981E+00
   0.55826E+01   0.18971E+00
   0.55826E+01   0.18971E+00
   0.55826E+01   0.18971E+00
   0.55826E+01   0.18970E+00
   0.55826E+01   0.18970E+00
   0.55826E+01   0.18970E+00
   0.55826E+01   0.18970E+00
   0.55826E+01   0.18970E+00
   0.55826E+01   0.18971E+00
   0.55826E+01   0.18970E+00
   0.55826E+01   0.18970E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18969E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18969E+00
   0.55826E+01   0.18969E+00
   0.55826E+01   0.18969E+00
   0.55826E+01   0.18969E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18968E+00
   0.55826E+01   0.18967E+00
   0.55851E+01   0.18959E+00
   0.55851E+01   0.18958E+00
   0.55851E+01   0.18959E+00
   0.55851E+01   0.18959E+00
   0.55851E+01   0.18959E+00
   0.55851E+01   0.18959E+00
   0.55851E+01   0.18958E+00
   0.55851E+01   0.18958E+00
   0.55851E+01   0.18958E+00
   0.55851E+01   0.18958E+00
   0.55851E+01   0.18958E+00
   0.55851E+01   0.18959E+00
   0.55851E+01   0.18959E+00
   0.55851E+01   0.18958E+00
   0.55851E+01   0.18958E+00
   0.55851E+01   0.18957E+00
   0.55851E+01   0.18956E+00
   0.55851E+01   0.18956E+00
   0.55851E+01   0.18955E+00
   0.55851E+01   0.18955E+00
   0.55851E+01   0.18955E+00
   0.55851E+01   0.18956E+00
   0.55851E+01   0.18956E+00
   0.55851E+01   0.18956E+00
   0.55851E+01   0.18956E+00
   0.55851E+01   0.18955E+00
   0.55851E+01   0.18955E+00
   0.55876E+01   0.18947E+00
   0.55876E+01   0.18947E+00
   0.55876E+01   0.18947E+00
   0.55876E+01   0.18947E+00
   0.55876E+01   0.18947E+00
   0.55876E+01   0.18947E+00
   0.55876E+01   0.18945E+00
   0.55876E+01   0.18946E+00
   0.55876E+01   0.18946E+00
   0.55876E+01   0.18946E+00
   0.55876E+01   0.18946E+00
   0.55876E+01   0.18946E+00
   0.55876E+01   0.18945E+00
   0.55876E+01   0.18945E+00
   0.55876E+01   0.18945E+00
   0.55876E+01   0.18946E+00
   0.55876E+01   0.18944E+00
   0.55876E+01   0.18945E+00
   0.55876E+01   0.18944E+00
   0.55876E+01   0.18944E+00
   0.55901E+01   0.18936E+00
   0.55901E+01   0.18936E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18937E+00
   0.55901E+01   0.18936E+00
   0.55901E+01   0.18936E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18934E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55901E+01   0.18935E+00
   0.55926E+01   0.18928E+00
   0.55926E+01   0.18927E+00
   0.55926E+01   0.18927E+00
   0.55926E+01   0.18926E+00
   0.55926E+01   0.18926E+00
   0.55926E+01   0.18925E+00
   0.55926E+01   0.18925E+00
   0.55926E+01   0.18925E+00
   0.55926E+01   0.18925E+00
   0.55926E+01   0.18924E+00
   0.55926E+01   0.18923E+00
   0.55926E+01   0.18924E+00
   0.55926E+01   0.18923E+00
   0.55926E+01   0.18923E+00
   0.55926E+01   0.18923E+00
   0.55926E+01   0.18924E+00
   0.55926E+01   0.18922E+00
   0.55926E+01   0.18923E+00
   0.55926E+01   0.18923E+00
   0.55926E+01   0.18922E+00
   0.55926E+01   0.18922E+00
   0.55951E+01   0.18913E+00
   0.55951E+01   0.18914E+00
   0.55951E+01   0.18914E+00
   0.55951E+01   0.18914E+00
   0.55951E+01   0.18914E+00
   0.55951E+01   0.18914E+00
   0.55951E+01   0.18915E+00
   0.55951E+01   0.18914E+00
   0.55951E+01   0.18913E+00
   0.55951E+01   0.18913E+00
   0.55951E+01   0.18913E+00
   0.55951E+01   0.18914E+00
   0.55951E+01   0.18913E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18911E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18912E+00
   0.55951E+01   0.18912E+00
   0.55976E+01   0.18903E+00
   0.55951E+01   0.18912E+00
   0.55976E+01   0.18903E+00
   0.55976E+01   0.18903E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18901E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18901E+00
   0.55976E+01   0.18901E+00
   0.55976E+01   0.18901E+00
   0.55976E+01   0.18901E+00
   0.55976E+01   0.18901E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18902E+00
   0.55976E+01   0.18901E+00
   0.55976E+01   0.18901E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18893E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18891E+00
   0.56001E+01   0.18891E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18891E+00
   0.56001E+01   0.18892E+00
   0.56001E+01   0.18890E+00
   0.56001E+01   0.18890E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18882E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18882E+00
   0.56026E+01   0.18881E+00
   0.56026E+01   0.18882E+00
   0.56026E+01   0.18882E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18874E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18872E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18872E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18872E+00
   0.56051E+01   0.18872E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18873E+00
   0.56051E+01   0.18871E+00
   0.56051E+01   0.18871E+00
   0.56051E+01   0.18870E+00
   0.56051E+01   0.18868E+00
   0.56051E+01   0.18868E+00
   0.56051E+01   0.18868E+00
   0.56051E+01   0.18868E+00
   0.56051E+01   0.18869E+00
   0.56051E+01   0.18869E+00
   0.56051E+01   0.18870E+00
   0.56076E+01   0.18861E+00
   0.56051E+01   0.18870E+00
   0.56076E+01   0.18861E+00
   0.56076E+01   0.18862E+00
   0.56076E+01   0.18862E+00
   0.56076E+01   0.18862E+00
   0.56076E+01   0.18861E+00
   0.56076E+01   0.18859E+00
   0.56076E+01   0.18860E+00
   0.56076E+01   0.18860E+00
   0.56076E+01   0.18861E+00
   0.56076E+01   0.18860E+00
   0.56076E+01   0.18860E+00
   0.56076E+01   0.18860E+00
   0.56076E+01   0.18860E+00
   0.56076E+01   0.18858E+00
   0.56076E+01   0.18858E+00
   0.56076E+01   0.18857E+00
   0.56076E+01   0.18858E+00
   0.56076E+01   0.18857E+00
   0.56076E+01   0.18855E+00
   0.56076E+01   0.18855E+00
   0.56076E+01   0.18855E+00
   0.56101E+01   0.18848E+00
   0.56101E+01   0.18848E+00
   0.56101E+01   0.18848E+00
   0.56101E+01   0.18848E+00
   0.56101E+01   0.18848E+00
   0.56101E+01   0.18848E+00
   0.56101E+01   0.18849E+00
   0.56101E+01   0.18849E+00
   0.56101E+01   0.18849E+00
   0.56101E+01   0.18849E+00
   0.56101E+01   0.18849E+00
   0.56101E+01   0.18849E+00
   0.56101E+01   0.18850E+00
   0.56101E+01   0.18850E+00
   0.56101E+01   0.18850E+00
   0.56101E+01   0.18850E+00
   0.56101E+01   0.18850E+00
   0.56101E+01   0.18850E+00
   0.56101E+01   0.18849E+00
   0.56101E+01   0.18849E+00
   0.56101E+01   0.18850E+00
   0.56126E+01   0.18841E+00
   0.56126E+01   0.18841E+00
   0.56126E+01   0.18841E+00
   0.56126E+01   0.18842E+00
   0.56126E+01   0.18842E+00
   0.56126E+01   0.18842E+00
   0.56126E+01   0.18841E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18840E+00
   0.56126E+01   0.18840E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18839E+00
   0.56126E+01   0.18840E+00
   0.56151E+01   0.18831E+00
   0.56126E+01   0.18839E+00
   0.56151E+01   0.18830E+00
   0.56151E+01   0.18830E+00
   0.56126E+01   0.18838E+00
   0.56151E+01   0.18829E+00
   0.56151E+01   0.18829E+00
   0.56151E+01   0.18830E+00
   0.56151E+01   0.18830E+00
   0.56151E+01   0.18828E+00
   0.56151E+01   0.18827E+00
   0.56151E+01   0.18827E+00
   0.56151E+01   0.18827E+00
   0.56151E+01   0.18826E+00
   0.56151E+01   0.18827E+00
   0.56151E+01   0.18826E+00
   0.56151E+01   0.18826E+00
   0.56151E+01   0.18826E+00
   0.56151E+01   0.18827E+00
   0.56151E+01   0.18828E+00
   0.56151E+01   0.18828E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18819E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18820E+00
   0.56176E+01   0.18818E+00
   0.56176E+01   0.18817E+00
   0.56176E+01   0.18817E+00
   0.56176E+01   0.18818E+00
   0.56176E+01   0.18818E+00
   0.56176E+01   0.18818E+00
   0.56176E+01   0.18818E+00
   0.56176E+01   0.18818E+00
   0.56176E+01   0.18817E+00
   0.56176E+01   0.18817E+00
   0.56176E+01   0.18818E+00
   0.56176E+01   0.18817E+00
   0.56176E+01   0.18817E+00
   0.56176E+01   0.18817E+00
   0.56201E+01   0.18809E+00
   0.56201E+01   0.18809E+00
   0.56201E+01   0.18809E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18809E+00
   0.56201E+01   0.18809E+00
   0.56201E+01   0.18809E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18810E+00
   0.56201E+01   0.18808E+00
   0.56201E+01   0.18808E+00
   0.56201E+01   0.18807E+00
   0.56226E+01   0.18799E+00
   0.56226E+01   0.18799E+00
   0.56226E+01   0.18799E+00
   0.56226E+01   0.18799E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18797E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18797E+00
   0.56226E+01   0.18797E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18798E+00
   0.56226E+01   0.18799E+00
   0.56226E+01   0.18799E+00
   0.56226E+01   0.18799E+00
   0.56251E+01   0.18791E+00
   0.56251E+01   0.18791E+00
   0.56251E+01   0.18790E+00
   0.56251E+01   0.18791E+00
   0.56251E+01   0.18790E+00
   0.56251E+01   0.18790E+00
   0.56251E+01   0.18788E+00
   0.56251E+01   0.18788E+00
   0.56251E+01   0.18789E+00
   0.56251E+01   0.18789E+00
   0.56251E+01   0.18789E+00
   0.56251E+01   0.18788E+00
   0.56251E+01   0.18787E+00
   0.56251E+01   0.18786E+00
   0.56251E+01   0.18786E+00
   0.56251E+01   0.18786E+00
   0.56251E+01   0.18787E+00
   0.56251E+01   0.18787E+00
   0.56251E+01   0.18786E+00
   0.56251E+01   0.18786E+00
   0.56251E+01   0.18786E+00
   0.56251E+01   0.18787E+00
   0.56276E+01   0.18779E+00
   0.56276E+01   0.18779E+00
   0.56276E+01   0.18780E+00
   0.56276E+01   0.18779E+00
   0.56276E+01   0.18779E+00
   0.56276E+01   0.18780E+00
   0.56276E+01   0.18779E+00
   0.56276E+01   0.18780E+00
   0.56276E+01   0.18780E+00
   0.56276E+01   0.18779E+00
   0.56276E+01   0.18780E+00
   0.56276E+01   0.18779E+00
   0.56276E+01   0.18777E+00
   0.56276E+01   0.18777E+00
   0.56301E+01   0.18769E+00
   0.56276E+01   0.18778E+00
   0.56276E+01   0.18777E+00
   0.56276E+01   0.18777E+00
   0.56276E+01   0.18778E+00
   0.56276E+01   0.18778E+00
   0.56301E+01   0.18769E+00
   0.56276E+01   0.18777E+00
   0.56301E+01   0.18769E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18770E+00
   0.56301E+01   0.18769E+00
   0.56301E+01   0.18770E+00
   0.56301E+01   0.18770E+00
   0.56301E+01   0.18770E+00
   0.56301E+01   0.18769E+00
   0.56301E+01   0.18769E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18769E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56301E+01   0.18768E+00
   0.56326E+01   0.18759E+00
   0.56326E+01   0.18758E+00
   0.56326E+01   0.18758E+00
   0.56326E+01   0.18759E+00
   0.56326E+01   0.18759E+00
   0.56326E+01   0.18759E+00
   0.56326E+01   0.18758E+00
   0.56326E+01   0.18758E+00
   0.56326E+01   0.18759E+00
   0.56326E+01   0.18760E+00
   0.56326E+01   0.18760E+00
   0.56326E+01   0.18760E+00
   0.56351E+01   0.18752E+00
   0.56351E+01   0.18750E+00
   0.56351E+01   0.18750E+00
   0.56351E+01   0.18750E+00
   0.56351E+01   0.18751E+00
   0.56351E+01   0.18751E+00
   0.56351E+01   0.18750E+00
   0.56351E+01   0.18750E+00
   0.56351E+01   0.18750E+00
   0.56351E+01   0.18751E+00
   0.56351E+01   0.18750E+00
   0.56351E+01   0.18749E+00
   0.56351E+01   0.18748E+00
   0.56351E+01   0.18749E+00
   0.56351E+01   0.18748E+00
   0.56351E+01   0.18748E+00
   0.56351E+01   0.18749E+00
   0.56351E+01   0.18749E+00
   0.56351E+01   0.18749E+00
   0.56351E+01   0.18747E+00
   0.56351E+01   0.18748E+00
   0.56351E+01   0.18748E+00
   0.56351E+01   0.18747E+00
   0.56351E+01   0.18748E+00
   0.56351E+01   0.18748E+00
   0.56351E+01   0.18748E+00
   0.56351E+01   0.18747E+00
   0.56376E+01   0.18740E+00
   0.56376E+01   0.18741E+00
   0.56376E+01   0.18741E+00
   0.56376E+01   0.18741E+00
   0.56376E+01   0.18742E+00
   0.56376E+01   0.18741E+00
   0.56376E+01   0.18742E+00
   0.56376E+01   0.18742E+00
   0.56376E+01   0.18741E+00
   0.56376E+01   0.18742E+00
   0.56376E+01   0.18740E+00
   0.56376E+01   0.18741E+00
   0.56376E+01   0.18739E+00
   0.56376E+01   0.18740E+00
   0.56376E+01   0.18740E+00
   0.56376E+01   0.18741E+00
   0.56376E+01   0.18741E+00
   0.56376E+01   0.18740E+00
   0.56376E+01   0.18739E+00
   0.56376E+01   0.18739E+00
   0.56376E+01   0.18739E+00
   0.56401E+01   0.18731E+00
   0.56401E+01   0.18731E+00
   0.56401E+01   0.18731E+00
   0.56401E+01   0.18729E+00
   0.56401E+01   0.18729E+00
   0.56401E+01   0.18729E+00
   0.56401E+01   0.18730E+00
   0.56401E+01   0.18730E+00
   0.56401E+01   0.18730E+00
   0.56401E+01   0.18730E+00
   0.56401E+01   0.18731E+00
   0.56401E+01   0.18731E+00
   0.56401E+01   0.18731E+00
   0.56401E+01   0.18732E+00
   0.56401E+01   0.18732E+00
   0.56401E+01   0.18731E+00
   0.56401E+01   0.18731E+00
   0.56426E+01   0.18724E+00
   0.56426E+01   0.18725E+00
   0.56426E+01   0.18725E+00
   0.56426E+01   0.18724E+00
   0.56426E+01   0.18723E+00
   0.56426E+01   0.18722E+00
   0.56426E+01   0.18722E+00
   0.56426E+01   0.18721E+00
   0.56426E+01   0.18721E+00
   0.56426E+01   0.18720E+00
   0.56426E+01   0.18720E+00
   0.56426E+01   0.18720E+00
   0.56426E+01   0.18720E+00
   0.56426E+01   0.18720E+00
   0.56426E+01   0.18719E+00
   0.56426E+01   0.18719E+00
   0.56426E+01   0.18719E+00
   0.56426E+01   0.18718E+00
   0.56426E+01   0.18717E+00
   0.56426E+01   0.18718E+00
   0.56426E+01   0.18718E+00
   0.56426E+01   0.18719E+00
   0.56426E+01   0.18719E+00
   0.56426E+01   0.18719E+00
   0.56426E+01   0.18720E+00
   0.56426E+01   0.18720E+00
   0.56451E+01   0.18712E+00
   0.56451E+01   0.18712E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18712E+00
   0.56451E+01   0.18712E+00
   0.56451E+01   0.18713E+00
   0.56451E+01   0.18713E+00
   0.56476E+01   0.18704E+00
   0.56476E+01   0.18704E+00
   0.56476E+01   0.18703E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18703E+00
   0.56476E+01   0.18703E+00
   0.56476E+01   0.18703E+00
   0.56476E+01   0.18703E+00
   0.56476E+01   0.18703E+00
   0.56476E+01   0.18703E+00
   0.56476E+01   0.18703E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18701E+00
   0.56476E+01   0.18701E+00
   0.56476E+01   0.18701E+00
   0.56476E+01   0.18701E+00
   0.56476E+01   0.18702E+00
   0.56476E+01   0.18702E+00
   0.56501E+01   0.18693E+00
   0.56501E+01   0.18692E+00
   0.56501E+01   0.18693E+00
   0.56501E+01   0.18693E+00
   0.56501E+01   0.18693E+00
   0.56501E+01   0.18692E+00
   0.56501E+01   0.18692E+00
   0.56501E+01   0.18691E+00
   0.56501E+01   0.18691E+00
   0.56501E+01   0.18691E+00
   0.56501E+01   0.18691E+00
   0.56501E+01   0.18691E+00
   0.56501E+01   0.18691E+00
   0.56501E+01   0.18691E+00
   0.56501E+01   0.18692E+00
   0.56501E+01   0.18692E+00
   0.56501E+01   0.18692E+00
   0.56501E+01   0.18692E+00
   0.56501E+01   0.18693E+00
   0.56501E+01   0.18693E+00
   0.56501E+01   0.18693E+00
   0.56526E+01   0.18685E+00
   0.56526E+01   0.18686E+00
   0.56526E+01   0.18685E+00
   0.56501E+01   0.18692E+00
   0.56526E+01   0.18683E+00
   0.56526E+01   0.18684E+00
   0.56526E+01   0.18683E+00
   0.56526E+01   0.18684E+00
   0.56526E+01   0.18682E+00
   0.56526E+01   0.18684E+00
   0.56526E+01   0.18683E+00
   0.56526E+01   0.18683E+00
   0.56526E+01   0.18683E+00
   0.56526E+01   0.18682E+00
   0.56526E+01   0.18682E+00
   0.56526E+01   0.18684E+00
   0.56526E+01   0.18683E+00
   0.56526E+01   0.18683E+00
   0.56526E+01   0.18683E+00
   0.56526E+01   0.18683E+00
   0.56551E+01   0.18675E+00
   0.56551E+01   0.18675E+00
   0.56551E+01   0.18675E+00
   0.56551E+01   0.18675E+00
   0.56551E+01   0.18675E+00
   0.56551E+01   0.18675E+00
   0.56551E+01   0.18676E+00
   0.56551E+01   0.18677E+00
   0.56551E+01   0.18676E+00
   0.56551E+01   0.18677E+00
   0.56551E+01   0.18676E+00
   0.56551E+01   0.18676E+00
   0.56551E+01   0.18675E+00
   0.56551E+01   0.18675E+00
   0.56551E+01   0.18674E+00
   0.56551E+01   0.18674E+00
   0.56551E+01   0.18674E+00
   0.56551E+01   0.18673E+00
   0.56551E+01   0.18673E+00
   0.56551E+01   0.18674E+00
   0.56551E+01   0.18674E+00
   0.56551E+01   0.18674E+00
   0.56551E+01   0.18674E+00
   0.56576E+01   0.18665E+00
   0.56576E+01   0.18665E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18667E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18665E+00
   0.56576E+01   0.18664E+00
   0.56576E+01   0.18664E+00
   0.56576E+01   0.18664E+00
   0.56576E+01   0.18664E+00
   0.56576E+01   0.18664E+00
   0.56576E+01   0.18665E+00
   0.56576E+01   0.18665E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18666E+00
   0.56576E+01   0.18667E+00
   0.56601E+01   0.18659E+00
   0.56601E+01   0.18658E+00
   0.56601E+01   0.18658E+00
   0.56601E+01   0.18658E+00
   0.56601E+01   0.18657E+00
   0.56601E+01   0.18658E+00
   0.56601E+01   0.18657E+00
   0.56601E+01   0.18657E+00
   0.56601E+01   0.18656E+00
   0.56601E+01   0.18656E+00
   0.56601E+01   0.18656E+00
   0.56601E+01   0.18655E+00
   0.56601E+01   0.18655E+00
   0.56601E+01   0.18655E+00
   0.56601E+01   0.18655E+00
   0.56601E+01   0.18656E+00
   0.56601E+01   0.18655E+00
   0.56601E+01   0.18655E+00
   0.56601E+01   0.18655E+00
   0.56601E+01   0.18656E+00
   0.56601E+01   0.18656E+00
   0.56601E+01   0.18656E+00
   0.56601E+01   0.18655E+00
   0.56626E+01   0.18647E+00
   0.56626E+01   0.18647E+00
   0.56626E+01   0.18647E+00
   0.56626E+01   0.18647E+00
   0.56626E+01   0.18647E+00
   0.56626E+01   0.18647E+00
   0.56626E+01   0.18647E+00
   0.56626E+01   0.18648E+00
   0.56626E+01   0.18647E+00
   0.56626E+01   0.18648E+00
   0.56626E+01   0.18648E+00
   0.56626E+01   0.18648E+00
   0.56626E+01   0.18648E+00
   0.56626E+01   0.18648E+00
   0.56626E+01   0.18648E+00
   0.56651E+01   0.18640E+00
   0.56626E+01   0.18647E+00
   0.56651E+01   0.18640E+00
   0.56651E+01   0.18641E+00
   0.56651E+01   0.18640E+00
   0.56651E+01   0.18639E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18640E+00
   0.56651E+01   0.18640E+00
   0.56651E+01   0.18640E+00
   0.56651E+01   0.18640E+00
   0.56651E+01   0.18639E+00
   0.56651E+01   0.18640E+00
   0.56651E+01   0.18639E+00
   0.56651E+01   0.18639E+00
   0.56651E+01   0.18639E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18638E+00
   0.56651E+01   0.18638E+00
   0.56676E+01   0.18631E+00
   0.56651E+01   0.18639E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18632E+00
   0.56676E+01   0.18632E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18631E+00
   0.56676E+01   0.18630E+00
   0.56676E+01   0.18629E+00
   0.56676E+01   0.18630E+00
   0.56676E+01   0.18630E+00
   0.56676E+01   0.18629E+00
   0.56676E+01   0.18630E+00
   0.56676E+01   0.18630E+00
   0.56676E+01   0.18630E+00
   0.56676E+01   0.18630E+00
   0.56701E+01   0.18623E+00
   0.56701E+01   0.18623E+00
   0.56701E+01   0.18623E+00
   0.56701E+01   0.18622E+00
   0.56701E+01   0.18623E+00
   0.56701E+01   0.18622E+00
   0.56701E+01   0.18621E+00
   0.56701E+01   0.18622E+00
   0.56701E+01   0.18621E+00
   0.56701E+01   0.18621E+00
   0.56701E+01   0.18621E+00
   0.56701E+01   0.18621E+00
   0.56701E+01   0.18620E+00
   0.56701E+01   0.18621E+00
   0.56701E+01   0.18620E+00
   0.56701E+01   0.18620E+00
   0.56701E+01   0.18620E+00
   0.56701E+01   0.18620E+00
   0.56701E+01   0.18620E+00
   0.56726E+01   0.18611E+00
   0.56726E+01   0.18611E+00
   0.56726E+01   0.18612E+00
   0.56726E+01   0.18612E+00
   0.56726E+01   0.18612E+00
   0.56726E+01   0.18612E+00
   0.56726E+01   0.18611E+00
   0.56726E+01   0.18612E+00
   0.56726E+01   0.18612E+00
   0.56726E+01   0.18612E+00
   0.56726E+01   0.18613E+00
   0.56726E+01   0.18613E+00
   0.56726E+01   0.18614E+00
   0.56726E+01   0.18614E+00
   0.56726E+01   0.18614E+00
   0.56726E+01   0.18615E+00
   0.56726E+01   0.18615E+00
   0.56726E+01   0.18615E+00
   0.56726E+01   0.18614E+00
   0.56726E+01   0.18614E+00
   0.56751E+01   0.18606E+00
   0.56751E+01   0.18606E+00
   0.56751E+01   0.18605E+00
   0.56751E+01   0.18605E+00
   0.56751E+01   0.18605E+00
   0.56751E+01   0.18606E+00
   0.56751E+01   0.18605E+00
   0.56751E+01   0.18605E+00
   0.56751E+01   0.18605E+00
   0.56751E+01   0.18605E+00
   0.56751E+01   0.18605E+00
   0.56751E+01   0.18603E+00
   0.56751E+01   0.18603E+00
   0.56751E+01   0.18603E+00
   0.56751E+01   0.18604E+00
   0.56751E+01   0.18604E+00
   0.56751E+01   0.18603E+00
   0.56751E+01   0.18603E+00
   0.56751E+01   0.18604E+00
   0.56751E+01   0.18604E+00
   0.56751E+01   0.18604E+00
   0.56751E+01   0.18604E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18598E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18598E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18596E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18596E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18597E+00
   0.56776E+01   0.18596E+00
   0.56776E+01   0.18594E+00
   0.56776E+01   0.18593E+00
   0.56776E+01   0.18594E+00
   0.56801E+01   0.18586E+00
   0.56801E+01   0.18587E+00
   0.56801E+01   0.18585E+00
   0.56801E+01   0.18586E+00
   0.56801E+01   0.18586E+00
   0.56801E+01   0.18586E+00
   0.56801E+01   0.18586E+00
   0.56801E+01   0.18586E+00
   0.56801E+01   0.18587E+00
   0.56801E+01   0.18587E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18588E+00
   0.56801E+01   0.18587E+00
   0.56801E+01   0.18587E+00
   0.56826E+01   0.18579E+00
   0.56801E+01   0.18587E+00
   0.56826E+01   0.18578E+00
   0.56826E+01   0.18579E+00
   0.56826E+01   0.18579E+00
   0.56826E+01   0.18579E+00
   0.56826E+01   0.18579E+00
   0.56826E+01   0.18580E+00
   0.56826E+01   0.18580E+00
   0.56826E+01   0.18580E+00
   0.56826E+01   0.18579E+00
   0.56826E+01   0.18580E+00
   0.56826E+01   0.18580E+00
   0.56826E+01   0.18580E+00
   0.56826E+01   0.18580E+00
   0.56826E+01   0.18580E+00
   0.56826E+01   0.18579E+00
   0.56826E+01   0.18579E+00
   0.56851E+01   0.18571E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18573E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18572E+00
   0.56851E+01   0.18571E+00
   0.56851E+01   0.18571E+00
   0.56851E+01   0.18569E+00
   0.56851E+01   0.18570E+00
   0.56851E+01   0.18570E+00
   0.56851E+01   0.18569E+00
   0.56851E+01   0.18569E+00
   0.56851E+01   0.18570E+00
   0.56851E+01   0.18568E+00
   0.56851E+01   0.18568E+00
   0.56851E+01   0.18568E+00
   0.56876E+01   0.18561E+00
   0.56876E+01   0.18562E+00
   0.56876E+01   0.18560E+00
   0.56876E+01   0.18560E+00
   0.56876E+01   0.18561E+00
   0.56876E+01   0.18562E+00
   0.56876E+01   0.18562E+00
   0.56876E+01   0.18562E+00
   0.56876E+01   0.18563E+00
   0.56876E+01   0.18563E+00
   0.56876E+01   0.18563E+00
   0.56876E+01   0.18563E+00
   0.56876E+01   0.18564E+00
   0.56876E+01   0.18564E+00
   0.56876E+01   0.18564E+00
   0.56876E+01   0.18564E+00
   0.56901E+01   0.18556E+00
   0.56901E+01   0.18557E+00
   0.56901E+01   0.18556E+00
   0.56876E+01   0.18563E+00
   0.56901E+01   0.18555E+00
   0.56901E+01   0.18556E+00
   0.56901E+01   0.18556E+00
   0.56901E+01   0.18556E+00
   0.56901E+01   0.18556E+00
   0.56901E+01   0.18555E+00
   0.56901E+01   0.18554E+00
   0.56901E+01   0.18553E+00
   0.56901E+01   0.18553E+00
   0.56901E+01   0.18552E+00
   0.56901E+01   0.18552E+00
   0.56901E+01   0.18553E+00
   0.56901E+01   0.18553E+00
   0.56901E+01   0.18552E+00
   0.56901E+01   0.18552E+00
   0.56901E+01   0.18552E+00
   0.56901E+01   0.18552E+00
   0.56901E+01   0.18551E+00
   0.56901E+01   0.18552E+00
   0.56901E+01   0.18553E+00
   0.56901E+01   0.18553E+00
   0.56901E+01   0.18553E+00
   0.56901E+01   0.18553E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18547E+00
   0.56926E+01   0.18547E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18548E+00
   0.56926E+01   0.18547E+00
   0.56926E+01   0.18547E+00
   0.56926E+01   0.18546E+00
   0.56926E+01   0.18547E+00
   0.56951E+01   0.18537E+00
   0.56951E+01   0.18537E+00
   0.56951E+01   0.18537E+00
   0.56951E+01   0.18537E+00
   0.56951E+01   0.18537E+00
   0.56951E+01   0.18537E+00
   0.56951E+01   0.18537E+00
   0.56951E+01   0.18537E+00
   0.56951E+01   0.18538E+00
   0.56951E+01   0.18538E+00
   0.56951E+01   0.18538E+00
   0.56951E+01   0.18538E+00
   0.56951E+01   0.18538E+00
   0.56951E+01   0.18538E+00
   0.56951E+01   0.18539E+00
   0.56951E+01   0.18539E+00
   0.56951E+01   0.18539E+00
   0.56951E+01   0.18539E+00
   0.56951E+01   0.18539E+00
   0.56951E+01   0.18540E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18532E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18532E+00
   0.56976E+01   0.18532E+00
   0.56976E+01   0.18532E+00
   0.56976E+01   0.18532E+00
   0.56976E+01   0.18532E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18532E+00
   0.56976E+01   0.18532E+00
   0.56976E+01   0.18530E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18530E+00
   0.56976E+01   0.18531E+00
   0.56976E+01   0.18532E+00
   0.57001E+01   0.18524E+00
   0.56976E+01   0.18531E+00
   0.57001E+01   0.18523E+00
   0.57001E+01   0.18523E+00
   0.57001E+01   0.18522E+00
   0.57001E+01   0.18523E+00
   0.57001E+01   0.18523E+00
   0.57001E+01   0.18522E+00
   0.57001E+01   0.18523E+00
   0.57001E+01   0.18523E+00
   0.57001E+01   0.18523E+00
   0.57001E+01   0.18522E+00
   0.57001E+01   0.18522E+00
   0.57001E+01   0.18522E+00
   0.57001E+01   0.18521E+00
   0.57001E+01   0.18522E+00
   0.57001E+01   0.18521E+00
   0.57001E+01   0.18521E+00
   0.57001E+01   0.18521E+00
   0.57001E+01   0.18521E+00
   0.57001E+01   0.18521E+00
   0.57001E+01   0.18521E+00
   0.57001E+01   0.18521E+00
   0.57001E+01   0.18522E+00
   0.57001E+01   0.18522E+00
   0.57001E+01   0.18521E+00
   0.57026E+01   0.18513E+00
   0.57026E+01   0.18514E+00
   0.57026E+01   0.18514E+00
   0.57026E+01   0.18513E+00
   0.57026E+01   0.18513E+00
   0.57026E+01   0.18513E+00
   0.57026E+01   0.18514E+00
   0.57026E+01   0.18514E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18514E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57026E+01   0.18515E+00
   0.57051E+01   0.18509E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18507E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18507E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18507E+00
   0.57051E+01   0.18507E+00
   0.57051E+01   0.18507E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18508E+00
   0.57051E+01   0.18508E+00
   0.57076E+01   0.18499E+00
   0.57076E+01   0.18499E+00
   0.57076E+01   0.18500E+00
   0.57076E+01   0.18500E+00
   0.57076E+01   0.18500E+00
   0.57076E+01   0.18500E+00
   0.57076E+01   0.18500E+00
   0.57076E+01   0.18499E+00
   0.57076E+01   0.18498E+00
   0.57076E+01   0.18498E+00
   0.57076E+01   0.18498E+00
   0.57076E+01   0.18499E+00
   0.57076E+01   0.18497E+00
   0.57076E+01   0.18498E+00
   0.57076E+01   0.18498E+00
   0.57076E+01   0.18499E+00
   0.57076E+01   0.18499E+00
   0.57076E+01   0.18500E+00
   0.57076E+01   0.18501E+00
   0.57076E+01   0.18500E+00
   0.57076E+01   0.18500E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18490E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18490E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18492E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18490E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18490E+00
   0.57101E+01   0.18491E+00
   0.57101E+01   0.18490E+00
   0.57101E+01   0.18491E+00
   0.57126E+01   0.18483E+00
   0.57126E+01   0.18483E+00
   0.57126E+01   0.18484E+00
   0.57126E+01   0.18485E+00
   0.57126E+01   0.18484E+00
   0.57126E+01   0.18483E+00
   0.57126E+01   0.18484E+00
   0.57126E+01   0.18484E+00
   0.57126E+01   0.18484E+00
   0.57126E+01   0.18484E+00
   0.57126E+01   0.18484E+00
   0.57126E+01   0.18484E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18476E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57151E+01   0.18477E+00
   0.57176E+01   0.18470E+00
   0.57176E+01   0.18470E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18468E+00
   0.57176E+01   0.18468E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18468E+00
   0.57176E+01   0.18468E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57176E+01   0.18469E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18461E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18461E+00
   0.57201E+01   0.18461E+00
   0.57201E+01   0.18461E+00
   0.57201E+01   0.18461E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18463E+00
   0.57201E+01   0.18463E+00
   0.57201E+01   0.18463E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18462E+00
   0.57201E+01   0.18461E+00
   0.57201E+01   0.18461E+00
   0.57201E+01   0.18462E+00
   0.57226E+01   0.18454E+00
   0.57226E+01   0.18454E+00
   0.57226E+01   0.18454E+00
   0.57226E+01   0.18455E+00
   0.57226E+01   0.18455E+00
   0.57226E+01   0.18455E+00
   0.57226E+01   0.18455E+00
   0.57226E+01   0.18455E+00
   0.57226E+01   0.18455E+00
   0.57226E+01   0.18454E+00
   0.57226E+01   0.18453E+00
   0.57226E+01   0.18453E+00
   0.57226E+01   0.18453E+00
   0.57226E+01   0.18453E+00
   0.57226E+01   0.18453E+00
   0.57226E+01   0.18453E+00
   0.57226E+01   0.18453E+00
   0.57251E+01   0.18445E+00
   0.57251E+01   0.18445E+00
   0.57251E+01   0.18446E+00
   0.57251E+01   0.18446E+00
   0.57251E+01   0.18446E+00
   0.57251E+01   0.18446E+00
   0.57251E+01   0.18445E+00
   0.57251E+01   0.18446E+00
   0.57251E+01   0.18446E+00
   0.57251E+01   0.18446E+00
   0.57251E+01   0.18447E+00
   0.57251E+01   0.18446E+00
   0.57251E+01   0.18447E+00
   0.57251E+01   0.18447E+00
   0.57251E+01   0.18447E+00
   0.57251E+01   0.18447E+00
   0.57251E+01   0.18448E+00
   0.57251E+01   0.18447E+00
   0.57251E+01   0.18447E+00
   0.57251E+01   0.18447E+00
   0.57276E+01   0.18439E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18439E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18440E+00
   0.57276E+01   0.18441E+00
   0.57276E+01   0.18441E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18432E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18432E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18434E+00
   0.57301E+01   0.18434E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18434E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18432E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57301E+01   0.18433E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18426E+00
   0.57326E+01   0.18426E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18426E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18424E+00
   0.57326E+01   0.18425E+00
   0.57326E+01   0.18424E+00
   0.57326E+01   0.18424E+00
   0.57326E+01   0.18424E+00
   0.57351E+01   0.18417E+00
   0.57351E+01   0.18417E+00
   0.57351E+01   0.18417E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18417E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18418E+00
   0.57351E+01   0.18419E+00
   0.57351E+01   0.18418E+00
   0.57376E+01   0.18410E+00
   0.57376E+01   0.18410E+00
   0.57376E+01   0.18410E+00
   0.57376E+01   0.18411E+00
   0.57376E+01   0.18411E+00
   0.57376E+01   0.18411E+00
   0.57376E+01   0.18411E+00
   0.57376E+01   0.18411E+00
   0.57376E+01   0.18412E+00
   0.57376E+01   0.18412E+00
   0.57376E+01   0.18412E+00
   0.57376E+01   0.18412E+00
   0.57376E+01   0.18412E+00
   0.57376E+01   0.18413E+00
   0.57376E+01   0.18413E+00
   0.57376E+01   0.18413E+00
   0.57401E+01   0.18405E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18403E+00
   0.57401E+01   0.18403E+00
   0.57401E+01   0.18403E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18405E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57401E+01   0.18404E+00
   0.57426E+01   0.18396E+00
   0.57426E+01   0.18396E+00
   0.57426E+01   0.18397E+00
   0.57426E+01   0.18397E+00
   0.57426E+01   0.18398E+00
   0.57426E+01   0.18397E+00
   0.57426E+01   0.18398E+00
   0.57426E+01   0.18398E+00
   0.57426E+01   0.18398E+00
   0.57426E+01   0.18397E+00
   0.57426E+01   0.18398E+00
   0.57426E+01   0.18397E+00
   0.57426E+01   0.18397E+00
   0.57426E+01   0.18398E+00
   0.57426E+01   0.18398E+00
   0.57426E+01   0.18398E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18390E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18392E+00
   0.57451E+01   0.18392E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18390E+00
   0.57451E+01   0.18389E+00
   0.57451E+01   0.18388E+00
   0.57451E+01   0.18388E+00
   0.57451E+01   0.18389E+00
   0.57451E+01   0.18389E+00
   0.57451E+01   0.18389E+00
   0.57451E+01   0.18390E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18391E+00
   0.57451E+01   0.18392E+00
   0.57476E+01   0.18384E+00
   0.57476E+01   0.18384E+00
   0.57476E+01   0.18384E+00
   0.57476E+01   0.18384E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18382E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18382E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18383E+00
   0.57476E+01   0.18384E+00
   0.57501E+01   0.18376E+00
   0.57501E+01   0.18376E+00
   0.57501E+01   0.18376E+00
   0.57501E+01   0.18377E+00
   0.57501E+01   0.18377E+00
   0.57501E+01   0.18376E+00
   0.57501E+01   0.18374E+00
   0.57501E+01   0.18375E+00
   0.57501E+01   0.18375E+00
   0.57501E+01   0.18376E+00
   0.57501E+01   0.18377E+00
   0.57501E+01   0.18377E+00
   0.57501E+01   0.18377E+00
   0.57501E+01   0.18377E+00
   0.57501E+01   0.18378E+00
   0.57501E+01   0.18378E+00
   0.57501E+01   0.18379E+00
   0.57501E+01   0.18379E+00
   0.57526E+01   0.18371E+00
   0.57501E+01   0.18379E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18370E+00
   0.57526E+01   0.18372E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18372E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18370E+00
   0.57526E+01   0.18370E+00
   0.57526E+01   0.18370E+00
   0.57526E+01   0.18370E+00
   0.57526E+01   0.18369E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18369E+00
   0.57526E+01   0.18371E+00
   0.57526E+01   0.18369E+00
   0.57526E+01   0.18370E+00
   0.57526E+01   0.18370E+00
   0.57526E+01   0.18369E+00
   0.57551E+01   0.18362E+00
   0.57551E+01   0.18363E+00
   0.57551E+01   0.18363E+00
   0.57551E+01   0.18364E+00
   0.57551E+01   0.18364E+00
   0.57551E+01   0.18364E+00
   0.57551E+01   0.18365E+00
   0.57551E+01   0.18366E+00
   0.57551E+01   0.18367E+00
   0.57551E+01   0.18366E+00
   0.57551E+01   0.18366E+00
   0.57551E+01   0.18366E+00
   0.57551E+01   0.18365E+00
   0.57551E+01   0.18366E+00
   0.57551E+01   0.18366E+00
   0.57551E+01   0.18365E+00
   0.57551E+01   0.18364E+00
   0.57551E+01   0.18364E+00
   0.57576E+01   0.18356E+00
   0.57576E+01   0.18356E+00
   0.57576E+01   0.18355E+00
   0.57576E+01   0.18356E+00
   0.57576E+01   0.18356E+00
   0.57576E+01   0.18356E+00
   0.57576E+01   0.18356E+00
   0.57576E+01   0.18355E+00
   0.57576E+01   0.18355E+00
   0.57576E+01   0.18355E+00
   0.57576E+01   0.18353E+00
   0.57576E+01   0.18353E+00
   0.57576E+01   0.18354E+00
   0.57576E+01   0.18354E+00
   0.57576E+01   0.18355E+00
   0.57576E+01   0.18356E+00
   0.57576E+01   0.18357E+00
   0.57576E+01   0.18356E+00
   0.57576E+01   0.18356E+00
   0.57601E+01   0.18349E+00
   0.57601E+01   0.18350E+00
   0.57601E+01   0.18350E+00
   0.57601E+01   0.18351E+00
   0.57601E+01   0.18350E+00
   0.57601E+01   0.18351E+00
   0.57601E+01   0.18351E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18350E+00
   0.57601E+01   0.18350E+00
   0.57601E+01   0.18351E+00
   0.57601E+01   0.18351E+00
   0.57601E+01   0.18351E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57601E+01   0.18352E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18343E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18343E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18343E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18345E+00
   0.57626E+01   0.18344E+00
   0.57626E+01   0.18345E+00
   0.57626E+01   0.18345E+00
   0.57626E+01   0.18345E+00
   0.57651E+01   0.18338E+00
   0.57651E+01   0.18338E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18338E+00
   0.57651E+01   0.18338E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18336E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57651E+01   0.18337E+00
   0.57676E+01   0.18329E+00
   0.57676E+01   0.18330E+00
   0.57676E+01   0.18330E+00
   0.57676E+01   0.18330E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18330E+00
   0.57676E+01   0.18330E+00
   0.57676E+01   0.18330E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18332E+00
   0.57676E+01   0.18332E+00
   0.57676E+01   0.18332E+00
   0.57676E+01   0.18332E+00
   0.57676E+01   0.18332E+00
   0.57676E+01   0.18332E+00
   0.57676E+01   0.18331E+00
   0.57676E+01   0.18332E+00
   0.57701E+01   0.18326E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18324E+00
   0.57701E+01   0.18324E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57701E+01   0.18325E+00
   0.57726E+01   0.18316E+00
   0.57701E+01   0.18323E+00
   0.57726E+01   0.18316E+00
   0.57726E+01   0.18317E+00
   0.57726E+01   0.18317E+00
   0.57726E+01   0.18317E+00
   0.57726E+01   0.18317E+00
   0.57726E+01   0.18317E+00
   0.57726E+01   0.18318E+00
   0.57726E+01   0.18318E+00
   0.57726E+01   0.18318E+00
   0.57726E+01   0.18318E+00
   0.57726E+01   0.18318E+00
   0.57726E+01   0.18318E+00
   0.57726E+01   0.18318E+00
   0.57726E+01   0.18319E+00
   0.57726E+01   0.18319E+00
   0.57726E+01   0.18319E+00
   0.57726E+01   0.18319E+00
   0.57726E+01   0.18319E+00
   0.57751E+01   0.18310E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18311E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18313E+00
   0.57751E+01   0.18312E+00
   0.57751E+01   0.18313E+00
   0.57776E+01   0.18305E+00
   0.57776E+01   0.18305E+00
   0.57776E+01   0.18304E+00
   0.57776E+01   0.18305E+00
   0.57776E+01   0.18305E+00
   0.57776E+01   0.18305E+00
   0.57776E+01   0.18305E+00
   0.57776E+01   0.18305E+00
   0.57776E+01   0.18306E+00
   0.57776E+01   0.18306E+00
   0.57776E+01   0.18306E+00
   0.57776E+01   0.18307E+00
   0.57776E+01   0.18307E+00
   0.57776E+01   0.18305E+00
   0.57776E+01   0.18306E+00
   0.57776E+01   0.18306E+00
   0.57776E+01   0.18307E+00
   0.57776E+01   0.18306E+00
   0.57776E+01   0.18308E+00
   0.57776E+01   0.18307E+00
   0.57776E+01   0.18307E+00
   0.57801E+01   0.18299E+00
   0.57801E+01   0.18299E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18299E+00
   0.57801E+01   0.18299E+00
   0.57801E+01   0.18299E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57801E+01   0.18300E+00
   0.57826E+01   0.18292E+00
   0.57826E+01   0.18292E+00
   0.57826E+01   0.18292E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18292E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18292E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18292E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18293E+00
   0.57826E+01   0.18294E+00
   0.57826E+01   0.18294E+00
   0.57826E+01   0.18295E+00
   0.57826E+01   0.18294E+00
   0.57826E+01   0.18294E+00
   0.57851E+01   0.18287E+00
   0.57851E+01   0.18287E+00
   0.57851E+01   0.18286E+00
   0.57851E+01   0.18286E+00
   0.57851E+01   0.18286E+00
   0.57851E+01   0.18286E+00
   0.57851E+01   0.18287E+00
   0.57851E+01   0.18287E+00
   0.57851E+01   0.18287E+00
   0.57851E+01   0.18287E+00
   0.57851E+01   0.18287E+00
   0.57876E+01   0.18280E+00
   0.57876E+01   0.18280E+00
   0.57876E+01   0.18280E+00
   0.57876E+01   0.18280E+00
   0.57876E+01   0.18280E+00
   0.57876E+01   0.18280E+00
   0.57876E+01   0.18280E+00
   0.57876E+01   0.18281E+00
   0.57876E+01   0.18281E+00
   0.57876E+01   0.18281E+00
   0.57876E+01   0.18282E+00
   0.57876E+01   0.18282E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18284E+00
   0.57876E+01   0.18284E+00
   0.57876E+01   0.18284E+00
   0.57876E+01   0.18284E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18283E+00
   0.57876E+01   0.18283E+00
   0.57901E+01   0.18275E+00
   0.57901E+01   0.18275E+00
   0.57901E+01   0.18276E+00
   0.57901E+01   0.18275E+00
   0.57901E+01   0.18275E+00
   0.57901E+01   0.18275E+00
   0.57901E+01   0.18274E+00
   0.57901E+01   0.18274E+00
   0.57901E+01   0.18274E+00
   0.57901E+01   0.18274E+00
   0.57901E+01   0.18274E+00
   0.57901E+01   0.18275E+00
   0.57901E+01   0.18274E+00
   0.57901E+01   0.18274E+00
   0.57901E+01   0.18275E+00
   0.57901E+01   0.18276E+00
   0.57901E+01   0.18275E+00
   0.57926E+01   0.18268E+00
   0.57901E+01   0.18275E+00
   0.57926E+01   0.18268E+00
   0.57926E+01   0.18268E+00
   0.57926E+01   0.18268E+00
   0.57926E+01   0.18268E+00
   0.57926E+01   0.18269E+00
   0.57926E+01   0.18269E+00
   0.57926E+01   0.18269E+00
   0.57926E+01   0.18269E+00
   0.57926E+01   0.18269E+00
   0.57926E+01   0.18270E+00
   0.57926E+01   0.18270E+00
   0.57926E+01   0.18270E+00
   0.57926E+01   0.18270E+00
   0.57926E+01   0.18270E+00
   0.57926E+01   0.18271E+00
   0.57926E+01   0.18271E+00
   0.57926E+01   0.18272E+00
   0.57926E+01   0.18273E+00
   0.57926E+01   0.18272E+00
   0.57951E+01   0.18265E+00
   0.57951E+01   0.18264E+00
   0.57926E+01   0.18271E+00
   0.57951E+01   0.18264E+00
   0.57951E+01   0.18264E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18263E+00
   0.57951E+01   0.18264E+00
   0.57951E+01   0.18264E+00
   0.57951E+01   0.18264E+00
   0.57951E+01   0.18264E+00
   0.57951E+01   0.18265E+00
   0.57951E+01   0.18265E+00
   0.57951E+01   0.18266E+00
   0.57951E+01   0.18266E+00
   0.57951E+01   0.18266E+00
   0.57976E+01   0.18258E+00
   0.57951E+01   0.18264E+00
   0.57976E+01   0.18257E+00
   0.57976E+01   0.18257E+00
   0.57976E+01   0.18257E+00
   0.57976E+01   0.18257E+00
   0.57976E+01   0.18257E+00
   0.57976E+01   0.18258E+00
   0.57976E+01   0.18259E+00
   0.57976E+01   0.18259E+00
   0.57976E+01   0.18259E+00
   0.57976E+01   0.18258E+00
   0.57976E+01   0.18257E+00
   0.57976E+01   0.18258E+00
   0.57976E+01   0.18258E+00
   0.57976E+01   0.18258E+00
   0.57976E+01   0.18258E+00
   0.57976E+01   0.18258E+00
   0.57976E+01   0.18258E+00
   0.58001E+01   0.18250E+00
   0.58001E+01   0.18250E+00
   0.58001E+01   0.18250E+00
   0.58001E+01   0.18251E+00
   0.58001E+01   0.18251E+00
   0.58001E+01   0.18251E+00
   0.58001E+01   0.18251E+00
   0.58001E+01   0.18250E+00
   0.58001E+01   0.18250E+00
   0.58001E+01   0.18251E+00
   0.58001E+01   0.18251E+00
   0.58001E+01   0.18252E+00
   0.58001E+01   0.18252E+00
   0.58001E+01   0.18252E+00
   0.58001E+01   0.18253E+00
   0.58001E+01   0.18253E+00
   0.58001E+01   0.18254E+00
   0.58001E+01   0.18254E+00
   0.58001E+01   0.18254E+00
   0.58001E+01   0.18255E+00
   0.58001E+01   0.18254E+00
   0.58001E+01   0.18254E+00
   0.58001E+01   0.18254E+00
   0.58001E+01   0.18254E+00
   0.58026E+01   0.18246E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18246E+00
   0.58026E+01   0.18246E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18248E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18248E+00
   0.58026E+01   0.18248E+00
   0.58026E+01   0.18248E+00
   0.58026E+01   0.18248E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18246E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18247E+00
   0.58026E+01   0.18246E+00
   0.58051E+01   0.18239E+00
   0.58051E+01   0.18238E+00
   0.58051E+01   0.18239E+00
   0.58051E+01   0.18239E+00
   0.58051E+01   0.18239E+00
   0.58051E+01   0.18239E+00
   0.58051E+01   0.18239E+00
   0.58051E+01   0.18240E+00
   0.58051E+01   0.18240E+00
   0.58051E+01   0.18240E+00
   0.58051E+01   0.18240E+00
   0.58051E+01   0.18240E+00
   0.58051E+01   0.18240E+00
   0.58051E+01   0.18240E+00
   0.58051E+01   0.18241E+00
   0.58051E+01   0.18241E+00
   0.58051E+01   0.18241E+00
   0.58051E+01   0.18242E+00
   0.58051E+01   0.18243E+00
   0.58076E+01   0.18235E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18235E+00
   0.58076E+01   0.18235E+00
   0.58076E+01   0.18235E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18235E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18236E+00
   0.58076E+01   0.18237E+00
   0.58101E+01   0.18230E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18228E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18229E+00
   0.58101E+01   0.18230E+00
   0.58101E+01   0.18231E+00
   0.58101E+01   0.18232E+00
   0.58101E+01   0.18233E+00
   0.58101E+01   0.18233E+00
   0.58101E+01   0.18233E+00
   0.58101E+01   0.18233E+00
   0.58101E+01   0.18233E+00
   0.58126E+01   0.18225E+00
   0.58126E+01   0.18225E+00
   0.58126E+01   0.18225E+00
   0.58126E+01   0.18226E+00
   0.58126E+01   0.18224E+00
   0.58126E+01   0.18223E+00
   0.58126E+01   0.18224E+00
   0.58126E+01   0.18224E+00
   0.58126E+01   0.18224E+00
   0.58126E+01   0.18224E+00
   0.58126E+01   0.18224E+00
   0.58126E+01   0.18224E+00
   0.58126E+01   0.18224E+00
   0.58126E+01   0.18225E+00
   0.58126E+01   0.18225E+00
   0.58126E+01   0.18226E+00
   0.58126E+01   0.18226E+00
   0.58126E+01   0.18226E+00
   0.58126E+01   0.18226E+00
   0.58151E+01   0.18217E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18218E+00
   0.58151E+01   0.18218E+00
   0.58151E+01   0.18218E+00
   0.58151E+01   0.18218E+00
   0.58151E+01   0.18218E+00
   0.58151E+01   0.18218E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18218E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18218E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18220E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18219E+00
   0.58151E+01   0.18220E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18211E+00
   0.58176E+01   0.18211E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18212E+00
   0.58176E+01   0.18213E+00
   0.58176E+01   0.18213E+00
   0.58176E+01   0.18213E+00
   0.58176E+01   0.18214E+00
   0.58176E+01   0.18214E+00
   0.58176E+01   0.18214E+00
   0.58176E+01   0.18214E+00
   0.58176E+01   0.18214E+00
   0.58201E+01   0.18206E+00
   0.58201E+01   0.18206E+00
   0.58201E+01   0.18207E+00
   0.58201E+01   0.18207E+00
   0.58201E+01   0.18207E+00
   0.58201E+01   0.18207E+00
   0.58201E+01   0.18207E+00
   0.58201E+01   0.18207E+00
   0.58201E+01   0.18208E+00
   0.58201E+01   0.18208E+00
   0.58201E+01   0.18208E+00
   0.58201E+01   0.18209E+00
   0.58201E+01   0.18208E+00
   0.58201E+01   0.18210E+00
   0.58201E+01   0.18210E+00
   0.58201E+01   0.18210E+00
   0.58201E+01   0.18211E+00
   0.58201E+01   0.18211E+00
   0.58201E+01   0.18211E+00
   0.58201E+01   0.18212E+00
   0.58201E+01   0.18211E+00
   0.58201E+01   0.18210E+00
   0.58226E+01   0.18203E+00
   0.58226E+01   0.18204E+00
   0.58226E+01   0.18203E+00
   0.58226E+01   0.18204E+00
   0.58226E+01   0.18204E+00
   0.58226E+01   0.18204E+00
   0.58226E+01   0.18205E+00
   0.58226E+01   0.18205E+00
   0.58226E+01   0.18205E+00
   0.58226E+01   0.18204E+00
   0.58226E+01   0.18205E+00
   0.58226E+01   0.18204E+00
   0.58226E+01   0.18203E+00
   0.58226E+01   0.18204E+00
   0.58226E+01   0.18204E+00
   0.58226E+01   0.18205E+00
   0.58226E+01   0.18205E+00
   0.58226E+01   0.18205E+00
   0.58251E+01   0.18196E+00
   0.58251E+01   0.18196E+00
   0.58251E+01   0.18196E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18196E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18196E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18198E+00
   0.58251E+01   0.18197E+00
   0.58251E+01   0.18199E+00
   0.58251E+01   0.18198E+00
   0.58251E+01   0.18199E+00
   0.58251E+01   0.18199E+00
   0.58251E+01   0.18199E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18193E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18193E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18192E+00
   0.58276E+01   0.18193E+00
   0.58276E+01   0.18194E+00
   0.58276E+01   0.18193E+00
   0.58276E+01   0.18193E+00
   0.58276E+01   0.18194E+00
   0.58276E+01   0.18194E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18186E+00
   0.58301E+01   0.18188E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18188E+00
   0.58301E+01   0.18188E+00
   0.58301E+01   0.18188E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18187E+00
   0.58301E+01   0.18188E+00
   0.58301E+01   0.18188E+00
   0.58301E+01   0.18189E+00
   0.58301E+01   0.18189E+00
   0.58301E+01   0.18190E+00
   0.58326E+01   0.18182E+00
   0.58326E+01   0.18183E+00
   0.58326E+01   0.18182E+00
   0.58326E+01   0.18181E+00
   0.58326E+01   0.18181E+00
   0.58326E+01   0.18182E+00
   0.58326E+01   0.18181E+00
   0.58326E+01   0.18182E+00
   0.58326E+01   0.18182E+00
   0.58326E+01   0.18183E+00
   0.58326E+01   0.18183E+00
   0.58326E+01   0.18181E+00
   0.58326E+01   0.18181E+00
   0.58326E+01   0.18181E+00
   0.58326E+01   0.18181E+00
   0.58326E+01   0.18181E+00
   0.58326E+01   0.18182E+00
   0.58351E+01   0.18174E+00
   0.58351E+01   0.18175E+00
   0.58351E+01   0.18175E+00
   0.58351E+01   0.18175E+00
   0.58351E+01   0.18176E+00
   0.58351E+01   0.18175E+00
   0.58351E+01   0.18176E+00
   0.58351E+01   0.18176E+00
   0.58351E+01   0.18176E+00
   0.58351E+01   0.18176E+00
   0.58351E+01   0.18177E+00
   0.58351E+01   0.18177E+00
   0.58351E+01   0.18177E+00
   0.58351E+01   0.18179E+00
   0.58351E+01   0.18179E+00
   0.58351E+01   0.18179E+00
   0.58351E+01   0.18180E+00
   0.58376E+01   0.18171E+00
   0.58351E+01   0.18179E+00
   0.58376E+01   0.18172E+00
   0.58376E+01   0.18173E+00
   0.58376E+01   0.18172E+00
   0.58376E+01   0.18172E+00
   0.58376E+01   0.18172E+00
   0.58376E+01   0.18172E+00
   0.58376E+01   0.18172E+00
   0.58376E+01   0.18173E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18173E+00
   0.58376E+01   0.18173E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18173E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18174E+00
   0.58376E+01   0.18175E+00
   0.58376E+01   0.18175E+00
   0.58376E+01   0.18175E+00
   0.58401E+01   0.18167E+00
   0.58376E+01   0.18175E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18166E+00
   0.58401E+01   0.18166E+00
   0.58401E+01   0.18166E+00
   0.58401E+01   0.18166E+00
   0.58401E+01   0.18166E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18166E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18167E+00
   0.58401E+01   0.18168E+00
   0.58401E+01   0.18168E+00
   0.58401E+01   0.18168E+00
   0.58401E+01   0.18168E+00
   0.58401E+01   0.18168E+00
   0.58401E+01   0.18168E+00
   0.58401E+01   0.18169E+00
   0.58401E+01   0.18169E+00
   0.58426E+01   0.18161E+00
   0.58426E+01   0.18162E+00
   0.58426E+01   0.18162E+00
   0.58426E+01   0.18162E+00
   0.58426E+01   0.18162E+00
   0.58426E+01   0.18162E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18163E+00
   0.58426E+01   0.18164E+00
   0.58451E+01   0.18156E+00
   0.58451E+01   0.18156E+00
   0.58451E+01   0.18156E+00
   0.58451E+01   0.18156E+00
   0.58451E+01   0.18156E+00
   0.58451E+01   0.18157E+00
   0.58451E+01   0.18157E+00
   0.58451E+01   0.18157E+00
   0.58451E+01   0.18157E+00
   0.58451E+01   0.18157E+00
   0.58451E+01   0.18158E+00
   0.58451E+01   0.18158E+00
   0.58451E+01   0.18158E+00
   0.58451E+01   0.18158E+00
   0.58451E+01   0.18159E+00
   0.58451E+01   0.18158E+00
   0.58451E+01   0.18159E+00
   0.58451E+01   0.18160E+00
   0.58451E+01   0.18160E+00
   0.58451E+01   0.18159E+00
   0.58451E+01   0.18160E+00
   0.58451E+01   0.18160E+00
   0.58476E+01   0.18152E+00
   0.58476E+01   0.18151E+00
   0.58476E+01   0.18151E+00
   0.58476E+01   0.18151E+00
   0.58476E+01   0.18151E+00
   0.58476E+01   0.18152E+00
   0.58476E+01   0.18152E+00
   0.58476E+01   0.18153E+00
   0.58476E+01   0.18153E+00
   0.58476E+01   0.18153E+00
   0.58476E+01   0.18153E+00
   0.58476E+01   0.18153E+00
   0.58476E+01   0.18154E+00
   0.58476E+01   0.18153E+00
   0.58476E+01   0.18154E+00
   0.58476E+01   0.18153E+00
   0.58476E+01   0.18154E+00
   0.58476E+01   0.18155E+00
   0.58476E+01   0.18154E+00
   0.58476E+01   0.18155E+00
   0.58476E+01   0.18155E+00
   0.58476E+01   0.18155E+00
   0.58501E+01   0.18150E+00
   0.58501E+01   0.18149E+00
   0.58501E+01   0.18148E+00
   0.58501E+01   0.18148E+00
   0.58501E+01   0.18148E+00
   0.58501E+01   0.18149E+00
   0.58501E+01   0.18148E+00
   0.58501E+01   0.18149E+00
   0.58501E+01   0.18148E+00
   0.58501E+01   0.18149E+00
   0.58501E+01   0.18149E+00
   0.58501E+01   0.18150E+00
   0.58501E+01   0.18150E+00
   0.58501E+01   0.18150E+00
   0.58526E+01   0.18142E+00
   0.58526E+01   0.18142E+00
   0.58526E+01   0.18142E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18143E+00
   0.58526E+01   0.18144E+00
   0.58526E+01   0.18144E+00
   0.58526E+01   0.18144E+00
   0.58526E+01   0.18144E+00
   0.58526E+01   0.18145E+00
   0.58526E+01   0.18146E+00
   0.58526E+01   0.18145E+00
   0.58551E+01   0.18137E+00
   0.58551E+01   0.18138E+00
   0.58551E+01   0.18138E+00
   0.58551E+01   0.18138E+00
   0.58551E+01   0.18138E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18140E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18140E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18139E+00
   0.58551E+01   0.18140E+00
   0.58551E+01   0.18140E+00
   0.58551E+01   0.18140E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18132E+00
   0.58576E+01   0.18133E+00
   0.58576E+01   0.18133E+00
   0.58576E+01   0.18133E+00
   0.58576E+01   0.18133E+00
   0.58576E+01   0.18133E+00
   0.58576E+01   0.18133E+00
   0.58576E+01   0.18134E+00
   0.58576E+01   0.18134E+00
   0.58576E+01   0.18134E+00
   0.58576E+01   0.18134E+00
   0.58576E+01   0.18135E+00
   0.58576E+01   0.18135E+00
   0.58576E+01   0.18135E+00
   0.58601E+01   0.18128E+00
   0.58601E+01   0.18128E+00
   0.58601E+01   0.18128E+00
   0.58601E+01   0.18129E+00
   0.58601E+01   0.18129E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18131E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18130E+00
   0.58601E+01   0.18131E+00
   0.58601E+01   0.18131E+00
   0.58601E+01   0.18131E+00
   0.58626E+01   0.18124E+00
   0.58626E+01   0.18124E+00
   0.58626E+01   0.18124E+00
   0.58626E+01   0.18125E+00
   0.58626E+01   0.18124E+00
   0.58626E+01   0.18124E+00
   0.58626E+01   0.18124E+00
   0.58626E+01   0.18125E+00
   0.58626E+01   0.18125E+00
   0.58626E+01   0.18126E+00
   0.58626E+01   0.18127E+00
   0.58626E+01   0.18127E+00
   0.58626E+01   0.18127E+00
   0.58626E+01   0.18128E+00
   0.58626E+01   0.18127E+00
   0.58626E+01   0.18127E+00
   0.58626E+01   0.18127E+00
   0.58626E+01   0.18126E+00
   0.58626E+01   0.18127E+00
   0.58626E+01   0.18126E+00
   0.58626E+01   0.18126E+00
   0.58626E+01   0.18127E+00
   0.58626E+01   0.18128E+00
   0.58626E+01   0.18128E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18122E+00
   0.58651E+01   0.18122E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18122E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18121E+00
   0.58651E+01   0.18122E+00
   0.58651E+01   0.18122E+00
   0.58651E+01   0.18122E+00
   0.58676E+01   0.18115E+00
   0.58676E+01   0.18115E+00
   0.58676E+01   0.18115E+00
   0.58676E+01   0.18116E+00
   0.58676E+01   0.18116E+00
   0.58676E+01   0.18116E+00
   0.58676E+01   0.18117E+00
   0.58676E+01   0.18118E+00
   0.58676E+01   0.18117E+00
   0.58676E+01   0.18117E+00
   0.58676E+01   0.18116E+00
   0.58676E+01   0.18117E+00
   0.58676E+01   0.18118E+00
   0.58676E+01   0.18117E+00
   0.58676E+01   0.18117E+00
   0.58676E+01   0.18117E+00
   0.58676E+01   0.18117E+00
   0.58676E+01   0.18118E+00
   0.58676E+01   0.18118E+00
   0.58676E+01   0.18118E+00
   0.58701E+01   0.18111E+00
   0.58701E+01   0.18111E+00
   0.58701E+01   0.18111E+00
   0.58701E+01   0.18111E+00
   0.58701E+01   0.18110E+00
   0.58701E+01   0.18109E+00
   0.58701E+01   0.18110E+00
   0.58701E+01   0.18110E+00
   0.58701E+01   0.18111E+00
   0.58701E+01   0.18110E+00
   0.58701E+01   0.18110E+00
   0.58701E+01   0.18110E+00
   0.58701E+01   0.18110E+00
   0.58701E+01   0.18111E+00
   0.58701E+01   0.18111E+00
   0.58701E+01   0.18112E+00
   0.58701E+01   0.18112E+00
   0.58701E+01   0.18113E+00
   0.58701E+01   0.18112E+00
   0.58701E+01   0.18113E+00
   0.58701E+01   0.18113E+00
   0.58726E+01   0.18106E+00
   0.58726E+01   0.18106E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18106E+00
   0.58726E+01   0.18106E+00
   0.58726E+01   0.18106E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18107E+00
   0.58726E+01   0.18109E+00
   0.58726E+01   0.18108E+00
   0.58726E+01   0.18108E+00
   0.58726E+01   0.18109E+00
   0.58726E+01   0.18110E+00
   0.58726E+01   0.18109E+00
   0.58726E+01   0.18109E+00
   0.58726E+01   0.18109E+00
   0.58726E+01   0.18109E+00
   0.58726E+01   0.18109E+00
   0.58726E+01   0.18110E+00
   0.58726E+01   0.18110E+00
   0.58726E+01   0.18110E+00
   0.58751E+01   0.18102E+00
   0.58751E+01   0.18102E+00
   0.58751E+01   0.18103E+00
   0.58751E+01   0.18103E+00
   0.58751E+01   0.18103E+00
   0.58751E+01   0.18103E+00
   0.58751E+01   0.18104E+00
   0.58751E+01   0.18104E+00
   0.58751E+01   0.18104E+00
   0.58751E+01   0.18104E+00
   0.58751E+01   0.18105E+00
   0.58751E+01   0.18105E+00
   0.58751E+01   0.18104E+00
   0.58751E+01   0.18105E+00
   0.58751E+01   0.18105E+00
   0.58751E+01   0.18105E+00
   0.58751E+01   0.18105E+00
   0.58751E+01   0.18105E+00
   0.58776E+01   0.18097E+00
   0.58776E+01   0.18098E+00
   0.58776E+01   0.18099E+00
   0.58776E+01   0.18099E+00
   0.58776E+01   0.18099E+00
   0.58776E+01   0.18099E+00
   0.58776E+01   0.18100E+00
   0.58776E+01   0.18100E+00
   0.58776E+01   0.18100E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18100E+00
   0.58776E+01   0.18100E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18101E+00
   0.58776E+01   0.18102E+00
   0.58801E+01   0.18095E+00
   0.58801E+01   0.18094E+00
   0.58801E+01   0.18094E+00
   0.58801E+01   0.18094E+00
   0.58801E+01   0.18094E+00
   0.58801E+01   0.18095E+00
   0.58801E+01   0.18095E+00
   0.58801E+01   0.18095E+00
   0.58801E+01   0.18095E+00
   0.58801E+01   0.18096E+00
   0.58801E+01   0.18095E+00
   0.58801E+01   0.18095E+00
   0.58801E+01   0.18095E+00
   0.58801E+01   0.18096E+00
   0.58801E+01   0.18096E+00
   0.58801E+01   0.18097E+00
   0.58801E+01   0.18097E+00
   0.58801E+01   0.18098E+00
   0.58801E+01   0.18097E+00
   0.58801E+01   0.18098E+00
   0.58826E+01   0.18091E+00
   0.58826E+01   0.18090E+00
   0.58826E+01   0.18090E+00
   0.58826E+01   0.18090E+00
   0.58826E+01   0.18091E+00
   0.58826E+01   0.18090E+00
   0.58826E+01   0.18090E+00
   0.58826E+01   0.18091E+00
   0.58826E+01   0.18091E+00
   0.58826E+01   0.18092E+00
   0.58826E+01   0.18092E+00
   0.58826E+01   0.18093E+00
   0.58826E+01   0.18093E+00
   0.58826E+01   0.18093E+00
   0.58826E+01   0.18094E+00
   0.58826E+01   0.18094E+00
   0.58851E+01   0.18086E+00
   0.58851E+01   0.18086E+00
   0.58826E+01   0.18093E+00
   0.58851E+01   0.18086E+00
   0.58851E+01   0.18086E+00
   0.58851E+01   0.18086E+00
   0.58851E+01   0.18087E+00
   0.58851E+01   0.18087E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18089E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18088E+00
   0.58851E+01   0.18089E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18084E+00
   0.58876E+01   0.18084E+00
   0.58876E+01   0.18084E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18084E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18082E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18083E+00
   0.58876E+01   0.18084E+00
   0.58876E+01   0.18084E+00
   0.58876E+01   0.18084E+00
   0.58876E+01   0.18084E+00
   0.58876E+01   0.18084E+00
   0.58901E+01   0.18077E+00
   0.58901E+01   0.18077E+00
   0.58901E+01   0.18077E+00
   0.58901E+01   0.18077E+00
   0.58901E+01   0.18079E+00
   0.58901E+01   0.18079E+00
   0.58901E+01   0.18078E+00
   0.58901E+01   0.18079E+00
   0.58901E+01   0.18079E+00
   0.58901E+01   0.18078E+00
   0.58901E+01   0.18078E+00
   0.58901E+01   0.18079E+00
   0.58901E+01   0.18080E+00
   0.58901E+01   0.18081E+00
   0.58901E+01   0.18082E+00
   0.58901E+01   0.18082E+00
   0.58901E+01   0.18082E+00
   0.58901E+01   0.18083E+00
   0.58901E+01   0.18081E+00
   0.58901E+01   0.18081E+00
   0.58901E+01   0.18081E+00
   0.58901E+01   0.18082E+00
   0.58926E+01   0.18074E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18074E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18076E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18076E+00
   0.58926E+01   0.18075E+00
   0.58926E+01   0.18076E+00
   0.58926E+01   0.18077E+00
   0.58926E+01   0.18077E+00
   0.58951E+01   0.18070E+00
   0.58951E+01   0.18070E+00
   0.58951E+01   0.18070E+00
   0.58951E+01   0.18070E+00
   0.58951E+01   0.18070E+00
   0.58951E+01   0.18070E+00
   0.58951E+01   0.18071E+00
   0.58951E+01   0.18071E+00
   0.58951E+01   0.18071E+00
   0.58951E+01   0.18073E+00
   0.58951E+01   0.18072E+00
   0.58951E+01   0.18072E+00
   0.58951E+01   0.18073E+00
   0.58951E+01   0.18073E+00
   0.58951E+01   0.18074E+00
   0.58951E+01   0.18075E+00
   0.58951E+01   0.18075E+00
   0.58951E+01   0.18076E+00
   0.58951E+01   0.18074E+00
   0.58951E+01   0.18074E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18066E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18068E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18066E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18068E+00
   0.58976E+01   0.18067E+00
   0.58976E+01   0.18068E+00
   0.58976E+01   0.18068E+00
   0.58976E+01   0.18068E+00
   0.58976E+01   0.18068E+00
   0.58976E+01   0.18069E+00
   0.58976E+01   0.18069E+00
   0.59001E+01   0.18064E+00
   0.59001E+01   0.18064E+00
   0.59001E+01   0.18065E+00
   0.59001E+01   0.18064E+00
   0.59001E+01   0.18064E+00
   0.59001E+01   0.18064E+00
   0.59001E+01   0.18064E+00
   0.59001E+01   0.18065E+00
   0.59001E+01   0.18065E+00
   0.59001E+01   0.18066E+00
   0.59001E+01   0.18066E+00
   0.59001E+01   0.18066E+00
   0.59001E+01   0.18066E+00
   0.59001E+01   0.18066E+00
   0.59001E+01   0.18066E+00
   0.59001E+01   0.18066E+00
   0.59001E+01   0.18066E+00
   0.59001E+01   0.18067E+00
   0.59001E+01   0.18067E+00
   0.59001E+01   0.18067E+00
   0.59001E+01   0.18067E+00
   0.59026E+01   0.18059E+00
   0.59026E+01   0.18059E+00
   0.59026E+01   0.18059E+00
   0.59026E+01   0.18059E+00
   0.59026E+01   0.18060E+00
   0.59026E+01   0.18059E+00
   0.59026E+01   0.18058E+00
   0.59026E+01   0.18059E+00
   0.59026E+01   0.18060E+00
   0.59026E+01   0.18060E+00
   0.59026E+01   0.18060E+00
   0.59026E+01   0.18061E+00
   0.59026E+01   0.18061E+00
   0.59026E+01   0.18061E+00
   0.59026E+01   0.18061E+00
   0.59026E+01   0.18062E+00
   0.59026E+01   0.18063E+00
   0.59026E+01   0.18064E+00
   0.59026E+01   0.18063E+00
   0.59026E+01   0.18064E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18056E+00
   0.59051E+01   0.18055E+00
   0.59051E+01   0.18055E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18056E+00
   0.59051E+01   0.18056E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18056E+00
   0.59051E+01   0.18056E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18057E+00
   0.59051E+01   0.18058E+00
   0.59051E+01   0.18058E+00
   0.59051E+01   0.18059E+00
   0.59051E+01   0.18059E+00
   0.59076E+01   0.18052E+00
   0.59076E+01   0.18053E+00
   0.59076E+01   0.18052E+00
   0.59076E+01   0.18052E+00
   0.59076E+01   0.18053E+00
   0.59076E+01   0.18052E+00
   0.59076E+01   0.18052E+00
   0.59076E+01   0.18051E+00
   0.59076E+01   0.18051E+00
   0.59076E+01   0.18051E+00
   0.59076E+01   0.18051E+00
   0.59076E+01   0.18052E+00
   0.59076E+01   0.18052E+00
   0.59076E+01   0.18052E+00
   0.59076E+01   0.18053E+00
   0.59076E+01   0.18053E+00
   0.59076E+01   0.18053E+00
   0.59076E+01   0.18053E+00
   0.59076E+01   0.18053E+00
   0.59076E+01   0.18053E+00
   0.59076E+01   0.18054E+00
   0.59076E+01   0.18054E+00
   0.59101E+01   0.18048E+00
   0.59101E+01   0.18047E+00
   0.59101E+01   0.18048E+00
   0.59101E+01   0.18049E+00
   0.59101E+01   0.18049E+00
   0.59101E+01   0.18048E+00
   0.59101E+01   0.18049E+00
   0.59101E+01   0.18050E+00
   0.59101E+01   0.18050E+00
   0.59101E+01   0.18051E+00
   0.59101E+01   0.18051E+00
   0.59101E+01   0.18051E+00
   0.59101E+01   0.18051E+00
   0.59101E+01   0.18051E+00
   0.59126E+01   0.18045E+00
   0.59126E+01   0.18045E+00
   0.59126E+01   0.18045E+00
   0.59126E+01   0.18045E+00
   0.59126E+01   0.18046E+00
   0.59126E+01   0.18045E+00
   0.59126E+01   0.18045E+00
   0.59126E+01   0.18045E+00
   0.59126E+01   0.18047E+00
   0.59126E+01   0.18045E+00
   0.59126E+01   0.18046E+00
   0.59126E+01   0.18046E+00
   0.59126E+01   0.18046E+00
   0.59126E+01   0.18046E+00
   0.59126E+01   0.18047E+00
   0.59126E+01   0.18047E+00
   0.59126E+01   0.18048E+00
   0.59126E+01   0.18048E+00
   0.59126E+01   0.18048E+00
   0.59126E+01   0.18048E+00
   0.59126E+01   0.18048E+00
   0.59126E+01   0.18049E+00
   0.59126E+01   0.18049E+00
   0.59126E+01   0.18049E+00
   0.59126E+01   0.18049E+00
   0.59126E+01   0.18050E+00
   0.59126E+01   0.18049E+00
   0.59126E+01   0.18050E+00
   0.59126E+01   0.18049E+00
   0.59126E+01   0.18050E+00
   0.59126E+01   0.18050E+00
   0.59151E+01   0.18043E+00
   0.59151E+01   0.18043E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18043E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18042E+00
   0.59151E+01   0.18042E+00
   0.59151E+01   0.18042E+00
   0.59151E+01   0.18042E+00
   0.59151E+01   0.18043E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18044E+00
   0.59151E+01   0.18044E+00
   0.59176E+01   0.18037E+00
   0.59176E+01   0.18037E+00
   0.59176E+01   0.18037E+00
   0.59176E+01   0.18037E+00
   0.59176E+01   0.18037E+00
   0.59176E+01   0.18037E+00
   0.59176E+01   0.18038E+00
   0.59176E+01   0.18038E+00
   0.59176E+01   0.18039E+00
   0.59176E+01   0.18039E+00
   0.59176E+01   0.18039E+00
   0.59176E+01   0.18040E+00
   0.59176E+01   0.18040E+00
   0.59176E+01   0.18040E+00
   0.59176E+01   0.18040E+00
   0.59176E+01   0.18041E+00
   0.59176E+01   0.18042E+00
   0.59176E+01   0.18041E+00
   0.59176E+01   0.18042E+00
   0.59176E+01   0.18043E+00
   0.59176E+01   0.18043E+00
   0.59176E+01   0.18043E+00
   0.59176E+01   0.18044E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18036E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18036E+00
   0.59201E+01   0.18035E+00
   0.59201E+01   0.18035E+00
   0.59201E+01   0.18036E+00
   0.59201E+01   0.18036E+00
   0.59201E+01   0.18038E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18038E+00
   0.59201E+01   0.18037E+00
   0.59201E+01   0.18036E+00
   0.59201E+01   0.18036E+00
   0.59201E+01   0.18037E+00
   0.59226E+01   0.18030E+00
   0.59226E+01   0.18031E+00
   0.59226E+01   0.18031E+00
   0.59226E+01   0.18031E+00
   0.59226E+01   0.18032E+00
   0.59226E+01   0.18033E+00
   0.59226E+01   0.18034E+00
   0.59226E+01   0.18034E+00
   0.59226E+01   0.18034E+00
   0.59226E+01   0.18034E+00
   0.59226E+01   0.18035E+00
   0.59226E+01   0.18035E+00
   0.59226E+01   0.18036E+00
   0.59226E+01   0.18036E+00
   0.59251E+01   0.18027E+00
   0.59251E+01   0.18027E+00
   0.59251E+01   0.18027E+00
   0.59251E+01   0.18028E+00
   0.59251E+01   0.18028E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18030E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18030E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18030E+00
   0.59251E+01   0.18030E+00
   0.59251E+01   0.18030E+00
   0.59251E+01   0.18030E+00
   0.59251E+01   0.18030E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18028E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18030E+00
   0.59251E+01   0.18029E+00
   0.59251E+01   0.18028E+00
   0.59251E+01   0.18029E+00
   0.59276E+01   0.18023E+00
   0.59251E+01   0.18029E+00
   0.59276E+01   0.18022E+00
   0.59251E+01   0.18030E+00
   0.59276E+01   0.18023E+00
   0.59276E+01   0.18023E+00
   0.59276E+01   0.18023E+00
   0.59276E+01   0.18023E+00
   0.59276E+01   0.18024E+00
   0.59276E+01   0.18025E+00
   0.59276E+01   0.18025E+00
   0.59276E+01   0.18025E+00
   0.59276E+01   0.18025E+00
   0.59276E+01   0.18027E+00
   0.59276E+01   0.18028E+00
   0.59276E+01   0.18027E+00
   0.59276E+01   0.18028E+00
   0.59276E+01   0.18028E+00
   0.59276E+01   0.18029E+00
   0.59276E+01   0.18030E+00
   0.59276E+01   0.18030E+00
   0.59301E+01   0.18022E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18023E+00
   0.59301E+01   0.18024E+00
   0.59301E+01   0.18025E+00
   0.59301E+01   0.18025E+00
   0.59301E+01   0.18026E+00
   0.59301E+01   0.18026E+00
   0.59301E+01   0.18026E+00
   0.59301E+01   0.18027E+00
   0.59326E+01   0.18020E+00
   0.59326E+01   0.18019E+00
   0.59326E+01   0.18020E+00
   0.59326E+01   0.18020E+00
   0.59326E+01   0.18019E+00
   0.59326E+01   0.18020E+00
   0.59326E+01   0.18020E+00
   0.59326E+01   0.18020E+00
   0.59326E+01   0.18021E+00
   0.59326E+01   0.18021E+00
   0.59326E+01   0.18021E+00
   0.59326E+01   0.18021E+00
   0.59326E+01   0.18021E+00
   0.59326E+01   0.18022E+00
   0.59326E+01   0.18021E+00
   0.59326E+01   0.18022E+00
   0.59326E+01   0.18023E+00
   0.59351E+01   0.18015E+00
   0.59351E+01   0.18016E+00
   0.59351E+01   0.18016E+00
   0.59351E+01   0.18016E+00
   0.59351E+01   0.18016E+00
   0.59351E+01   0.18016E+00
   0.59351E+01   0.18017E+00
   0.59351E+01   0.18017E+00
   0.59351E+01   0.18017E+00
   0.59351E+01   0.18017E+00
   0.59351E+01   0.18017E+00
   0.59351E+01   0.18017E+00
   0.59351E+01   0.18018E+00
   0.59351E+01   0.18017E+00
   0.59351E+01   0.18018E+00
   0.59351E+01   0.18018E+00
   0.59351E+01   0.18018E+00
   0.59351E+01   0.18018E+00
   0.59351E+01   0.18018E+00
   0.59351E+01   0.18017E+00
   0.59351E+01   0.18018E+00
   0.59351E+01   0.18018E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18010E+00
   0.59376E+01   0.18011E+00
   0.59376E+01   0.18011E+00
   0.59376E+01   0.18012E+00
   0.59376E+01   0.18013E+00
   0.59376E+01   0.18014E+00
   0.59376E+01   0.18014E+00
   0.59376E+01   0.18015E+00
   0.59376E+01   0.18015E+00
   0.59376E+01   0.18015E+00
   0.59376E+01   0.18015E+00
   0.59376E+01   0.18015E+00
   0.59376E+01   0.18015E+00
   0.59376E+01   0.18015E+00
   0.59376E+01   0.18016E+00
   0.59376E+01   0.18016E+00
   0.59376E+01   0.18016E+00
   0.59376E+01   0.18017E+00
   0.59376E+01   0.18018E+00
   0.59376E+01   0.18018E+00
   0.59401E+01   0.18010E+00
   0.59401E+01   0.18010E+00
   0.59401E+01   0.18011E+00
   0.59401E+01   0.18010E+00
   0.59401E+01   0.18010E+00
   0.59401E+01   0.18009E+00
   0.59401E+01   0.18010E+00
   0.59401E+01   0.18010E+00
   0.59401E+01   0.18010E+00
   0.59401E+01   0.18011E+00
   0.59401E+01   0.18012E+00
   0.59401E+01   0.18013E+00
   0.59401E+01   0.18012E+00
   0.59401E+01   0.18012E+00
   0.59401E+01   0.18013E+00
   0.59401E+01   0.18012E+00
   0.59401E+01   0.18014E+00
   0.59401E+01   0.18014E+00
   0.59426E+01   0.18006E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18006E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18007E+00
   0.59426E+01   0.18008E+00
   0.59426E+01   0.18008E+00
   0.59426E+01   0.18008E+00
   0.59426E+01   0.18008E+00
   0.59426E+01   0.18008E+00
   0.59426E+01   0.18008E+00
   0.59426E+01   0.18008E+00
   0.59426E+01   0.18008E+00
   0.59426E+01   0.18009E+00
   0.59426E+01   0.18010E+00
   0.59426E+01   0.18011E+00
   0.59426E+01   0.18010E+00
   0.59426E+01   0.18011E+00
   0.59426E+01   0.18010E+00
   0.59426E+01   0.18011E+00
   0.59451E+01   0.18003E+00
   0.59451E+01   0.18004E+00
   0.59451E+01   0.18003E+00
   0.59451E+01   0.18001E+00
   0.59451E+01   0.18002E+00
   0.59451E+01   0.18002E+00
   0.59451E+01   0.18002E+00
   0.59451E+01   0.18003E+00
   0.59451E+01   0.18004E+00
   0.59451E+01   0.18004E+00
   0.59451E+01   0.18005E+00
   0.59451E+01   0.18005E+00
   0.59451E+01   0.18005E+00
   0.59451E+01   0.18005E+00
   0.59451E+01   0.18005E+00
   0.59451E+01   0.18005E+00
   0.59451E+01   0.18005E+00
   0.59451E+01   0.18006E+00
   0.59451E+01   0.18006E+00
   0.59451E+01   0.18007E+00
   0.59476E+01   0.18000E+00
   0.59476E+01   0.18000E+00
   0.59476E+01   0.18001E+00
   0.59476E+01   0.18001E+00
   0.59476E+01   0.18001E+00
   0.59476E+01   0.18002E+00
   0.59476E+01   0.18002E+00
   0.59476E+01   0.18002E+00
   0.59476E+01   0.18002E+00
   0.59476E+01   0.18002E+00
   0.59476E+01   0.18003E+00
   0.59476E+01   0.18003E+00
   0.59476E+01   0.18004E+00
   0.59476E+01   0.18004E+00
   0.59476E+01   0.18003E+00
   0.59476E+01   0.18004E+00
   0.59476E+01   0.18003E+00
   0.59476E+01   0.18004E+00
   0.59476E+01   0.18004E+00
   0.59476E+01   0.18004E+00
   0.59476E+01   0.18005E+00
   0.59476E+01   0.18005E+00
   0.59476E+01   0.18005E+00
   0.59476E+01   0.18005E+00
   0.59476E+01   0.18005E+00
   0.59501E+01   0.17998E+00
   0.59501E+01   0.17998E+00
   0.59476E+01   0.18006E+00
   0.59476E+01   0.18006E+00
   0.59501E+01   0.17999E+00
   0.59501E+01   0.17999E+00
   0.59501E+01   0.17999E+00
   0.59501E+01   0.17999E+00
   0.59501E+01   0.17999E+00
   0.59501E+01   0.17999E+00
   0.59501E+01   0.18000E+00
   0.59501E+01   0.18001E+00
   0.59501E+01   0.18001E+00
   0.59501E+01   0.18001E+00
   0.59501E+01   0.18002E+00
   0.59501E+01   0.18001E+00
   0.59501E+01   0.18002E+00
   0.59501E+01   0.18002E+00
   0.59501E+01   0.18002E+00
   0.59501E+01   0.18002E+00
   0.59501E+01   0.18002E+00
   0.59501E+01   0.18002E+00
   0.59501E+01   0.18003E+00
   0.59501E+01   0.18003E+00
   0.59501E+01   0.18003E+00
   0.59526E+01   0.17996E+00
   0.59526E+01   0.17997E+00
   0.59526E+01   0.17996E+00
   0.59526E+01   0.17996E+00
   0.59526E+01   0.17997E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.18000E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.17999E+00
   0.59526E+01   0.18000E+00
   0.59526E+01   0.18000E+00
   0.59526E+01   0.18000E+00
   0.59526E+01   0.18000E+00
   0.59526E+01   0.18000E+00
   0.59551E+01   0.17993E+00
   0.59551E+01   0.17994E+00
   0.59551E+01   0.17994E+00
   0.59551E+01   0.17994E+00
   0.59551E+01   0.17993E+00
   0.59551E+01   0.17992E+00
   0.59551E+01   0.17993E+00
   0.59551E+01   0.17993E+00
   0.59551E+01   0.17995E+00
   0.59551E+01   0.17995E+00
   0.59551E+01   0.17995E+00
   0.59551E+01   0.17996E+00
   0.59551E+01   0.17997E+00
   0.59551E+01   0.17997E+00
   0.59551E+01   0.17997E+00
   0.59551E+01   0.17997E+00
   0.59551E+01   0.17997E+00
   0.59551E+01   0.17997E+00
   0.59551E+01   0.17997E+00
   0.59576E+01   0.17989E+00
   0.59576E+01   0.17990E+00
   0.59576E+01   0.17990E+00
   0.59576E+01   0.17990E+00
   0.59576E+01   0.17991E+00
   0.59576E+01   0.17991E+00
   0.59576E+01   0.17991E+00
   0.59576E+01   0.17991E+00
   0.59576E+01   0.17992E+00
   0.59576E+01   0.17992E+00
   0.59576E+01   0.17992E+00
   0.59576E+01   0.17993E+00
   0.59576E+01   0.17993E+00
   0.59576E+01   0.17993E+00
   0.59576E+01   0.17993E+00
   0.59576E+01   0.17994E+00
   0.59576E+01   0.17994E+00
   0.59576E+01   0.17994E+00
   0.59576E+01   0.17995E+00
   0.59576E+01   0.17995E+00
   0.59576E+01   0.17995E+00
   0.59601E+01   0.17988E+00
   0.59601E+01   0.17987E+00
   0.59601E+01   0.17988E+00
   0.59601E+01   0.17988E+00
   0.59576E+01   0.17996E+00
   0.59601E+01   0.17988E+00
   0.59601E+01   0.17988E+00
   0.59601E+01   0.17988E+00
   0.59601E+01   0.17988E+00
   0.59601E+01   0.17988E+00
   0.59601E+01   0.17989E+00
   0.59601E+01   0.17989E+00
   0.59601E+01   0.17989E+00
   0.59601E+01   0.17989E+00
   0.59601E+01   0.17989E+00
   0.59601E+01   0.17990E+00
   0.59601E+01   0.17990E+00
   0.59601E+01   0.17990E+00
   0.59601E+01   0.17991E+00
   0.59601E+01   0.17991E+00
   0.59601E+01   0.17992E+00
   0.59601E+01   0.17992E+00
   0.59601E+01   0.17993E+00
   0.59601E+01   0.17992E+00
   0.59601E+01   0.17992E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17985E+00
   0.59626E+01   0.17985E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17987E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17987E+00
   0.59626E+01   0.17987E+00
   0.59626E+01   0.17986E+00
   0.59626E+01   0.17987E+00
   0.59626E+01   0.17987E+00
   0.59626E+01   0.17988E+00
   0.59626E+01   0.17988E+00
   0.59626E+01   0.17988E+00
   0.59626E+01   0.17988E+00
   0.59626E+01   0.17989E+00
   0.59626E+01   0.17989E+00
   0.59626E+01   0.17989E+00
   0.59626E+01   0.17990E+00
   0.59651E+01   0.17982E+00
   0.59651E+01   0.17982E+00
   0.59651E+01   0.17983E+00
   0.59651E+01   0.17982E+00
   0.59651E+01   0.17983E+00
   0.59651E+01   0.17983E+00
   0.59651E+01   0.17983E+00
   0.59651E+01   0.17983E+00
   0.59651E+01   0.17983E+00
   0.59651E+01   0.17983E+00
   0.59651E+01   0.17983E+00
   0.59651E+01   0.17984E+00
   0.59651E+01   0.17984E+00
   0.59651E+01   0.17984E+00
   0.59651E+01   0.17984E+00
   0.59651E+01   0.17984E+00
   0.59651E+01   0.17984E+00
   0.59651E+01   0.17984E+00
   0.59651E+01   0.17985E+00
   0.59651E+01   0.17985E+00
   0.59651E+01   0.17986E+00
   0.59651E+01   0.17986E+00
   0.59651E+01   0.17986E+00
   0.59676E+01   0.17978E+00
   0.59676E+01   0.17979E+00
   0.59676E+01   0.17980E+00
   0.59676E+01   0.17981E+00
   0.59676E+01   0.17981E+00
   0.59676E+01   0.17981E+00
   0.59676E+01   0.17981E+00
   0.59676E+01   0.17981E+00
   0.59676E+01   0.17981E+00
   0.59676E+01   0.17981E+00
   0.59676E+01   0.17982E+00
   0.59676E+01   0.17982E+00
   0.59676E+01   0.17982E+00
   0.59676E+01   0.17983E+00
   0.59676E+01   0.17983E+00
   0.59676E+01   0.17982E+00
   0.59676E+01   0.17982E+00
   0.59676E+01   0.17982E+00
   0.59676E+01   0.17983E+00
   0.59676E+01   0.17982E+00
   0.59676E+01   0.17983E+00
   0.59676E+01   0.17983E+00
   0.59676E+01   0.17983E+00
   0.59676E+01   0.17983E+00
   0.59676E+01   0.17983E+00
   0.59701E+01   0.17977E+00
   0.59701E+01   0.17977E+00
   0.59701E+01   0.17977E+00
   0.59701E+01   0.17978E+00
   0.59701E+01   0.17978E+00
   0.59701E+01   0.17979E+00
   0.59701E+01   0.17979E+00
   0.59701E+01   0.17980E+00
   0.59701E+01   0.17980E+00
   0.59701E+01   0.17980E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17982E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17981E+00
   0.59701E+01   0.17982E+00
   0.59701E+01   0.17982E+00
   0.59701E+01   0.17983E+00
   0.59726E+01   0.17976E+00
   0.59726E+01   0.17976E+00
   0.59726E+01   0.17977E+00
   0.59726E+01   0.17976E+00
   0.59726E+01   0.17976E+00
   0.59726E+01   0.17977E+00
   0.59726E+01   0.17977E+00
   0.59726E+01   0.17978E+00
   0.59726E+01   0.17978E+00
   0.59726E+01   0.17978E+00
   0.59726E+01   0.17978E+00
   0.59726E+01   0.17979E+00
   0.59726E+01   0.17979E+00
   0.59726E+01   0.17980E+00
   0.59726E+01   0.17980E+00
   0.59726E+01   0.17980E+00
   0.59726E+01   0.17980E+00
   0.59726E+01   0.17980E+00
   0.59726E+01   0.17980E+00
   0.59726E+01   0.17980E+00
   0.59726E+01   0.17981E+00
   0.59726E+01   0.17981E+00
   0.59751E+01   0.17973E+00
   0.59751E+01   0.17974E+00
   0.59751E+01   0.17974E+00
   0.59751E+01   0.17974E+00
   0.59751E+01   0.17975E+00
   0.59751E+01   0.17974E+00
   0.59751E+01   0.17974E+00
   0.59751E+01   0.17974E+00
   0.59751E+01   0.17975E+00
   0.59751E+01   0.17974E+00
   0.59751E+01   0.17975E+00
   0.59751E+01   0.17975E+00
   0.59751E+01   0.17976E+00
   0.59751E+01   0.17976E+00
   0.59751E+01   0.17976E+00
   0.59751E+01   0.17977E+00
   0.59751E+01   0.17977E+00
   0.59751E+01   0.17977E+00
   0.59751E+01   0.17977E+00
   0.59751E+01   0.17978E+00
   0.59751E+01   0.17977E+00
   0.59776E+01   0.17970E+00
   0.59776E+01   0.17969E+00
   0.59776E+01   0.17969E+00
   0.59776E+01   0.17970E+00
   0.59776E+01   0.17971E+00
   0.59776E+01   0.17970E+00
   0.59776E+01   0.17972E+00
   0.59776E+01   0.17972E+00
   0.59776E+01   0.17972E+00
   0.59776E+01   0.17973E+00
   0.59776E+01   0.17973E+00
   0.59776E+01   0.17974E+00
   0.59776E+01   0.17974E+00
   0.59776E+01   0.17974E+00
   0.59776E+01   0.17975E+00
   0.59776E+01   0.17975E+00
   0.59776E+01   0.17975E+00
   0.59776E+01   0.17975E+00
   0.59776E+01   0.17976E+00
   0.59776E+01   0.17976E+00
   0.59776E+01   0.17976E+00
   0.59801E+01   0.17969E+00
   0.59801E+01   0.17969E+00
   0.59801E+01   0.17969E+00
   0.59801E+01   0.17969E+00
   0.59801E+01   0.17969E+00
   0.59801E+01   0.17969E+00
   0.59801E+01   0.17970E+00
   0.59801E+01   0.17970E+00
   0.59801E+01   0.17970E+00
   0.59801E+01   0.17970E+00
   0.59801E+01   0.17970E+00
   0.59801E+01   0.17970E+00
   0.59801E+01   0.17969E+00
   0.59801E+01   0.17971E+00
   0.59801E+01   0.17971E+00
   0.59801E+01   0.17972E+00
   0.59801E+01   0.17972E+00
   0.59801E+01   0.17972E+00
   0.59801E+01   0.17972E+00
   0.59801E+01   0.17971E+00
   0.59801E+01   0.17971E+00
   0.59801E+01   0.17971E+00
   0.59801E+01   0.17971E+00
   0.59801E+01   0.17972E+00
   0.59801E+01   0.17972E+00
   0.59801E+01   0.17972E+00
   0.59801E+01   0.17973E+00
   0.59801E+01   0.17974E+00
   0.59801E+01   0.17974E+00
   0.59801E+01   0.17973E+00
   0.59826E+01   0.17967E+00
   0.59826E+01   0.17968E+00
   0.59826E+01   0.17967E+00
   0.59826E+01   0.17968E+00
   0.59826E+01   0.17969E+00
   0.59826E+01   0.17969E+00
   0.59826E+01   0.17970E+00
   0.59826E+01   0.17970E+00
   0.59826E+01   0.17970E+00
   0.59826E+01   0.17970E+00
   0.59826E+01   0.17970E+00
   0.59826E+01   0.17971E+00
   0.59826E+01   0.17971E+00
   0.59826E+01   0.17971E+00
   0.59826E+01   0.17972E+00
   0.59826E+01   0.17971E+00
   0.59826E+01   0.17972E+00
   0.59826E+01   0.17972E+00
   0.59826E+01   0.17971E+00
   0.59826E+01   0.17971E+00
   0.59851E+01   0.17965E+00
   0.59851E+01   0.17965E+00
   0.59851E+01   0.17965E+00
   0.59851E+01   0.17965E+00
   0.59851E+01   0.17965E+00
   0.59851E+01   0.17965E+00
   0.59826E+01   0.17973E+00
   0.59851E+01   0.17966E+00
   0.59851E+01   0.17966E+00
   0.59851E+01   0.17966E+00
   0.59851E+01   0.17966E+00
   0.59851E+01   0.17966E+00
   0.59851E+01   0.17965E+00
   0.59851E+01   0.17965E+00
   0.59851E+01   0.17966E+00
   0.59851E+01   0.17967E+00
   0.59851E+01   0.17966E+00
   0.59851E+01   0.17967E+00
   0.59851E+01   0.17968E+00
   0.59851E+01   0.17969E+00
   0.59851E+01   0.17970E+00
   0.59851E+01   0.17970E+00
   0.59851E+01   0.17970E+00
   0.59851E+01   0.17970E+00
   0.59851E+01   0.17970E+00
   0.59851E+01   0.17970E+00
   0.59851E+01   0.17970E+00
   0.59851E+01   0.17970E+00
   0.59851E+01   0.17972E+00
   0.59876E+01   0.17965E+00
   0.59876E+01   0.17964E+00
   0.59876E+01   0.17965E+00
   0.59876E+01   0.17965E+00
   0.59876E+01   0.17964E+00
   0.59876E+01   0.17965E+00
   0.59876E+01   0.17966E+00
   0.59876E+01   0.17965E+00
   0.59876E+01   0.17965E+00
   0.59876E+01   0.17966E+00
   0.59876E+01   0.17967E+00
   0.59876E+01   0.17966E+00
   0.59876E+01   0.17967E+00
   0.59876E+01   0.17967E+00
   0.59876E+01   0.17967E+00
   0.59876E+01   0.17968E+00
   0.59876E+01   0.17968E+00
   0.59876E+01   0.17968E+00
   0.59876E+01   0.17968E+00
   0.59876E+01   0.17968E+00
   0.59876E+01   0.17968E+00
   0.59901E+01   0.17961E+00
   0.59901E+01   0.17962E+00
   0.59901E+01   0.17961E+00
   0.59901E+01   0.17962E+00
   0.59901E+01   0.17962E+00
   0.59901E+01   0.17961E+00
   0.59901E+01   0.17962E+00
   0.59901E+01   0.17962E+00
   0.59901E+01   0.17963E+00
   0.59901E+01   0.17963E+00
   0.59901E+01   0.17965E+00
   0.59901E+01   0.17965E+00
   0.59901E+01   0.17965E+00
   0.59901E+01   0.17965E+00
   0.59901E+01   0.17966E+00
   0.59926E+01   0.17958E+00
   0.59926E+01   0.17959E+00
   0.59926E+01   0.17958E+00
   0.59926E+01   0.17958E+00
   0.59926E+01   0.17958E+00
   0.59926E+01   0.17958E+00
   0.59926E+01   0.17959E+00
   0.59926E+01   0.17958E+00
   0.59926E+01   0.17959E+00
   0.59926E+01   0.17959E+00
   0.59926E+01   0.17959E+00
   0.59926E+01   0.17959E+00
   0.59926E+01   0.17961E+00
   0.59926E+01   0.17960E+00
   0.59926E+01   0.17960E+00
   0.59926E+01   0.17962E+00
   0.59926E+01   0.17961E+00
   0.59926E+01   0.17961E+00
   0.59926E+01   0.17962E+00
   0.59926E+01   0.17962E+00
   0.59926E+01   0.17962E+00
   0.59926E+01   0.17962E+00
   0.59926E+01   0.17962E+00
   0.59926E+01   0.17962E+00
   0.59926E+01   0.17963E+00
   0.59926E+01   0.17964E+00
   0.59926E+01   0.17964E+00
   0.59926E+01   0.17964E+00
   0.59926E+01   0.17964E+00
   0.59926E+01   0.17964E+00
   0.59926E+01   0.17965E+00
   0.59951E+01   0.17957E+00
   0.59951E+01   0.17957E+00
   0.59951E+01   0.17957E+00
   0.59951E+01   0.17957E+00
   0.59951E+01   0.17958E+00
   0.59951E+01   0.17958E+00
   0.59951E+01   0.17958E+00
   0.59951E+01   0.17958E+00
   0.59951E+01   0.17958E+00
   0.59951E+01   0.17959E+00
   0.59951E+01   0.17958E+00
   0.59951E+01   0.17960E+00
   0.59951E+01   0.17961E+00
   0.59951E+01   0.17961E+00
   0.59951E+01   0.17961E+00
   0.59951E+01   0.17961E+00
   0.59951E+01   0.17962E+00
   0.59951E+01   0.17962E+00
   0.59951E+01   0.17962E+00
   0.59951E+01   0.17962E+00
   0.59951E+01   0.17963E+00
   0.59951E+01   0.17963E+00
   0.59951E+01   0.17962E+00
   0.59951E+01   0.17963E+00
   0.59951E+01   0.17964E+00
   0.59976E+01   0.17957E+00
   0.59976E+01   0.17957E+00
   0.59976E+01   0.17958E+00
   0.59976E+01   0.17958E+00
   0.59976E+01   0.17958E+00
   0.59976E+01   0.17958E+00
   0.59976E+01   0.17958E+00
   0.59976E+01   0.17958E+00
   0.59976E+01   0.17958E+00
   0.59976E+01   0.17958E+00
   0.59976E+01   0.17959E+00
   0.59976E+01   0.17960E+00
   0.59976E+01   0.17960E+00
   0.59976E+01   0.17960E+00
   0.59976E+01   0.17960E+00
   0.59976E+01   0.17960E+00
   0.59976E+01   0.17961E+00
   0.59976E+01   0.17961E+00
   0.59976E+01   0.17961E+00
   0.60001E+01   0.17953E+00
   0.60001E+01   0.17953E+00
   0.60001E+01   0.17954E+00
   0.60001E+01   0.17954E+00
   0.60001E+01   0.17954E+00
   0.60001E+01   0.17954E+00
   0.60001E+01   0.17954E+00
   0.60001E+01   0.17954E+00
   0.60001E+01   0.17954E+00
   0.60001E+01   0.17955E+00
   0.60001E+01   0.17955E+00
   0.60001E+01   0.17955E+00
   0.60001E+01   0.17955E+00
   0.60001E+01   0.17956E+00
   0.60001E+01   0.17956E+00
   0.60001E+01   0.17957E+00
   0.60001E+01   0.17956E+00
   0.60001E+01   0.17956E+00
   0.60001E+01   0.17957E+00
   0.60001E+01   0.17957E+00
   0.60001E+01   0.17957E+00
   0.60001E+01   0.17957E+00
   0.60001E+01   0.17958E+00
   0.60001E+01   0.17958E+00
   0.60001E+01   0.17958E+00
   0.60001E+01   0.17958E+00
   0.60001E+01   0.17959E+00
   0.60026E+01   0.17953E+00
   0.60026E+01   0.17953E+00
   0.60026E+01   0.17953E+00
   0.60026E+01   0.17953E+00
   0.60026E+01   0.17953E+00
   0.60026E+01   0.17953E+00
   0.60026E+01   0.17954E+00
   0.60026E+01   0.17953E+00
   0.60026E+01   0.17953E+00
   0.60026E+01   0.17955E+00
   0.60026E+01   0.17955E+00
   0.60026E+01   0.17955E+00
   0.60026E+01   0.17954E+00
   0.60026E+01   0.17955E+00
   0.60026E+01   0.17955E+00
   0.60026E+01   0.17955E+00
   0.60026E+01   0.17955E+00
   0.60026E+01   0.17956E+00
   0.60026E+01   0.17956E+00
   0.60026E+01   0.17956E+00
   0.60026E+01   0.17956E+00
   0.60026E+01   0.17956E+00
   0.60026E+01   0.17956E+00
   0.60026E+01   0.17956E+00
   0.60026E+01   0.17956E+00
   0.60026E+01   0.17957E+00
   0.60026E+01   0.17958E+00
   0.60026E+01   0.17957E+00
   0.60026E+01   0.17958E+00
   0.60051E+01   0.17951E+00
   0.60051E+01   0.17952E+00
   0.60051E+01   0.17952E+00
   0.60051E+01   0.17951E+00
   0.60051E+01   0.17951E+00
   0.60051E+01   0.17952E+00
   0.60051E+01   0.17951E+00
   0.60051E+01   0.17952E+00
   0.60051E+01   0.17952E+00
   0.60051E+01   0.17952E+00
   0.60051E+01   0.17952E+00
   0.60051E+01   0.17953E+00
   0.60051E+01   0.17954E+00
   0.60051E+01   0.17955E+00
   0.60051E+01   0.17955E+00
   0.60051E+01   0.17955E+00
   0.60051E+01   0.17956E+00
   0.60051E+01   0.17956E+00
   0.60051E+01   0.17956E+00
   0.60051E+01   0.17956E+00
   0.60051E+01   0.17956E+00
   0.60051E+01   0.17956E+00
   0.60051E+01   0.17956E+00
   0.60076E+01   0.17949E+00
   0.60076E+01   0.17949E+00
   0.60076E+01   0.17949E+00
   0.60076E+01   0.17950E+00
   0.60076E+01   0.17950E+00
   0.60076E+01   0.17952E+00
   0.60076E+01   0.17951E+00
   0.60076E+01   0.17951E+00
   0.60076E+01   0.17952E+00
   0.60076E+01   0.17952E+00
   0.60076E+01   0.17952E+00
   0.60076E+01   0.17952E+00
   0.60076E+01   0.17952E+00
   0.60076E+01   0.17952E+00
   0.60076E+01   0.17952E+00
   0.60076E+01   0.17954E+00
   0.60076E+01   0.17954E+00
   0.60076E+01   0.17953E+00
   0.60076E+01   0.17954E+00
   0.60076E+01   0.17955E+00
   0.60101E+01   0.17949E+00
   0.60076E+01   0.17956E+00
   0.60101E+01   0.17949E+00
   0.60101E+01   0.17949E+00
   0.60101E+01   0.17949E+00
   0.60101E+01   0.17949E+00
   0.60101E+01   0.17950E+00
   0.60101E+01   0.17950E+00
   0.60101E+01   0.17949E+00
   0.60101E+01   0.17950E+00
   0.60101E+01   0.17951E+00
   0.60101E+01   0.17951E+00
   0.60101E+01   0.17950E+00
   0.60101E+01   0.17950E+00
   0.60101E+01   0.17950E+00
   0.60101E+01   0.17951E+00
   0.60101E+01   0.17952E+00
   0.60101E+01   0.17952E+00
   0.60101E+01   0.17951E+00
   0.60101E+01   0.17951E+00
   0.60101E+01   0.17952E+00
   0.60101E+01   0.17952E+00
   0.60101E+01   0.17952E+00
   0.60101E+01   0.17951E+00
   0.60126E+01   0.17945E+00
   0.60126E+01   0.17946E+00
   0.60126E+01   0.17946E+00
   0.60126E+01   0.17946E+00
   0.60126E+01   0.17945E+00
   0.60126E+01   0.17946E+00
   0.60126E+01   0.17946E+00
   0.60126E+01   0.17946E+00
   0.60126E+01   0.17945E+00
   0.60126E+01   0.17945E+00
   0.60126E+01   0.17945E+00
   0.60126E+01   0.17945E+00
   0.60126E+01   0.17946E+00
   0.60126E+01   0.17948E+00
   0.60126E+01   0.17948E+00
   0.60126E+01   0.17948E+00
   0.60126E+01   0.17948E+00
   0.60126E+01   0.17948E+00
   0.60126E+01   0.17948E+00
   0.60126E+01   0.17948E+00
   0.60126E+01   0.17949E+00
   0.60126E+01   0.17950E+00
   0.60126E+01   0.17950E+00
   0.60126E+01   0.17951E+00
   0.60126E+01   0.17951E+00
   0.60126E+01   0.17951E+00
   0.60126E+01   0.17949E+00
   0.60126E+01   0.17949E+00
   0.60126E+01   0.17949E+00
   0.60126E+01   0.17950E+00
   0.60126E+01   0.17951E+00
   0.60126E+01   0.17951E+00
   0.60126E+01   0.17951E+00
   0.60126E+01   0.17951E+00
   0.60151E+01   0.17944E+00
   0.60151E+01   0.17944E+00
   0.60151E+01   0.17944E+00
   0.60151E+01   0.17945E+00
   0.60151E+01   0.17945E+00
   0.60151E+01   0.17945E+00
   0.60151E+01   0.17947E+00
   0.60151E+01   0.17947E+00
   0.60151E+01   0.17947E+00
   0.60151E+01   0.17948E+00
   0.60151E+01   0.17949E+00
   0.60151E+01   0.17949E+00
   0.60151E+01   0.17949E+00
   0.60151E+01   0.17950E+00
   0.60151E+01   0.17951E+00
   0.60151E+01   0.17951E+00
   0.60151E+01   0.17951E+00
   0.60151E+01   0.17950E+00
   0.60151E+01   0.17950E+00
   0.60151E+01   0.17950E+00
   0.60151E+01   0.17951E+00
   0.60151E+01   0.17950E+00
   0.60151E+01   0.17950E+00
   0.60151E+01   0.17951E+00
   0.60176E+01   0.17944E+00
   0.60176E+01   0.17944E+00
   0.60176E+01   0.17945E+00
   0.60176E+01   0.17945E+00
   0.60176E+01   0.17945E+00
   0.60176E+01   0.17945E+00
   0.60176E+01   0.17946E+00
   0.60176E+01   0.17947E+00
   0.60176E+01   0.17947E+00
   0.60176E+01   0.17947E+00
   0.60176E+01   0.17948E+00
   0.60176E+01   0.17948E+00
   0.60176E+01   0.17948E+00
   0.60176E+01   0.17948E+00
   0.60176E+01   0.17948E+00
   0.60176E+01   0.17948E+00
   0.60176E+01   0.17948E+00
   0.60176E+01   0.17948E+00
   0.60176E+01   0.17949E+00
   0.60176E+01   0.17949E+00
   0.60176E+01   0.17950E+00
   0.60176E+01   0.17950E+00
   0.60201E+01   0.17943E+00
   0.60201E+01   0.17944E+00
   0.60201E+01   0.17944E+00
   0.60201E+01   0.17944E+00
   0.60201E+01   0.17944E+00
   0.60201E+01   0.17944E+00
   0.60201E+01   0.17944E+00
   0.60201E+01   0.17944E+00
   0.60201E+01   0.17945E+00
   0.60201E+01   0.17945E+00
   0.60201E+01   0.17947E+00
   0.60201E+01   0.17947E+00
   0.60201E+01   0.17947E+00
   0.60201E+01   0.17947E+00
   0.60201E+01   0.17947E+00
   0.60201E+01   0.17947E+00
   0.60201E+01   0.17947E+00
   0.60201E+01   0.17948E+00
   0.60226E+01   0.17941E+00
   0.60226E+01   0.17941E+00
   0.60226E+01   0.17942E+00
   0.60226E+01   0.17942E+00
   0.60226E+01   0.17942E+00
   0.60226E+01   0.17942E+00
   0.60226E+01   0.17943E+00
   0.60226E+01   0.17943E+00
   0.60226E+01   0.17943E+00
   0.60226E+01   0.17943E+00
   0.60226E+01   0.17943E+00
   0.60226E+01   0.17944E+00
   0.60226E+01   0.17944E+00
   0.60226E+01   0.17944E+00
   0.60226E+01   0.17944E+00
   0.60226E+01   0.17944E+00
   0.60226E+01   0.17945E+00
   0.60226E+01   0.17945E+00
   0.60226E+01   0.17945E+00
   0.60226E+01   0.17945E+00
   0.60226E+01   0.17945E+00
   0.60226E+01   0.17946E+00
   0.60226E+01   0.17947E+00
   0.60226E+01   0.17946E+00
   0.60226E+01   0.17947E+00
   0.60226E+01   0.17947E+00
   0.60226E+01   0.17947E+00
   0.60226E+01   0.17948E+00
   0.60226E+01   0.17948E+00
   0.60226E+01   0.17948E+00
   0.60226E+01   0.17948E+00
   0.60226E+01   0.17948E+00
   0.60226E+01   0.17948E+00
   0.60226E+01   0.17948E+00
   0.60226E+01   0.17948E+00
   0.60251E+01   0.17941E+00
   0.60226E+01   0.17948E+00
   0.60251E+01   0.17942E+00
   0.60251E+01   0.17942E+00
   0.60251E+01   0.17942E+00
   0.60251E+01   0.17942E+00
   0.60251E+01   0.17944E+00
   0.60251E+01   0.17944E+00
   0.60251E+01   0.17944E+00
   0.60251E+01   0.17945E+00
   0.60251E+01   0.17945E+00
   0.60251E+01   0.17945E+00
   0.60251E+01   0.17946E+00
   0.60251E+01   0.17946E+00
   0.60251E+01   0.17946E+00
   0.60251E+01   0.17946E+00
   0.60251E+01   0.17946E+00
   0.60251E+01   0.17946E+00
   0.60251E+01   0.17947E+00
   0.60276E+01   0.17939E+00
   0.60276E+01   0.17940E+00
   0.60276E+01   0.17940E+00
   0.60251E+01   0.17947E+00
   0.60251E+01   0.17947E+00
   0.60276E+01   0.17940E+00
   0.60276E+01   0.17941E+00
   0.60276E+01   0.17941E+00
   0.60276E+01   0.17941E+00
   0.60276E+01   0.17941E+00
   0.60276E+01   0.17942E+00
   0.60276E+01   0.17942E+00
   0.60276E+01   0.17942E+00
   0.60276E+01   0.17942E+00
   0.60276E+01   0.17942E+00
   0.60276E+01   0.17943E+00
   0.60276E+01   0.17943E+00
   0.60276E+01   0.17944E+00
   0.60276E+01   0.17945E+00
   0.60276E+01   0.17945E+00
   0.60276E+01   0.17945E+00
   0.60276E+01   0.17946E+00
   0.60276E+01   0.17946E+00
   0.60276E+01   0.17946E+00
   0.60276E+01   0.17946E+00
   0.60301E+01   0.17939E+00
   0.60301E+01   0.17940E+00
   0.60301E+01   0.17940E+00
   0.60301E+01   0.17940E+00
   0.60301E+01   0.17940E+00
   0.60301E+01   0.17941E+00
   0.60301E+01   0.17941E+00
   0.60301E+01   0.17941E+00
   0.60301E+01   0.17941E+00
   0.60301E+01   0.17941E+00
   0.60301E+01   0.17941E+00
   0.60301E+01   0.17941E+00
   0.60301E+01   0.17941E+00
   0.60301E+01   0.17942E+00
   0.60301E+01   0.17943E+00
   0.60301E+01   0.17943E+00
   0.60301E+01   0.17943E+00
   0.60301E+01   0.17945E+00
   0.60301E+01   0.17945E+00
   0.60301E+01   0.17945E+00
   0.60326E+01   0.17938E+00
   0.60326E+01   0.17938E+00
   0.60301E+01   0.17946E+00
   0.60301E+01   0.17946E+00
   0.60301E+01   0.17946E+00
   0.60301E+01   0.17946E+00
   0.60301E+01   0.17946E+00
   0.60301E+01   0.17947E+00
   0.60326E+01   0.17940E+00
   0.60326E+01   0.17940E+00
   0.60301E+01   0.17948E+00
   0.60301E+01   0.17948E+00
   0.60326E+01   0.17940E+00
   0.60326E+01   0.17940E+00
   0.60326E+01   0.17940E+00
   0.60326E+01   0.17941E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17941E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17942E+00
   0.60326E+01   0.17943E+00
   0.60326E+01   0.17943E+00
   0.60326E+01   0.17943E+00
   0.60326E+01   0.17943E+00
   0.60326E+01   0.17943E+00
   0.60351E+01   0.17936E+00
   0.60351E+01   0.17936E+00
   0.60351E+01   0.17937E+00
   0.60351E+01   0.17937E+00
   0.60351E+01   0.17937E+00
   0.60351E+01   0.17938E+00
   0.60351E+01   0.17938E+00
   0.60351E+01   0.17938E+00
   0.60351E+01   0.17938E+00
   0.60351E+01   0.17938E+00
   0.60351E+01   0.17939E+00
   0.60351E+01   0.17939E+00
   0.60351E+01   0.17940E+00
   0.60351E+01   0.17941E+00
   0.60351E+01   0.17941E+00
   0.60351E+01   0.17943E+00
   0.60351E+01   0.17943E+00
   0.60351E+01   0.17943E+00
   0.60351E+01   0.17943E+00
   0.60351E+01   0.17943E+00
   0.60351E+01   0.17944E+00
   0.60351E+01   0.17944E+00
   0.60351E+01   0.17944E+00
   0.60351E+01   0.17944E+00
   0.60351E+01   0.17944E+00
   0.60351E+01   0.17944E+00
   0.60351E+01   0.17945E+00
   0.60351E+01   0.17944E+00
   0.60351E+01   0.17944E+00
   0.60376E+01   0.17937E+00
   0.60376E+01   0.17937E+00
   0.60376E+01   0.17937E+00
   0.60376E+01   0.17938E+00
   0.60376E+01   0.17938E+00
   0.60376E+01   0.17938E+00
   0.60376E+01   0.17938E+00
   0.60376E+01   0.17938E+00
   0.60376E+01   0.17939E+00
   0.60376E+01   0.17939E+00
   0.60376E+01   0.17939E+00
   0.60376E+01   0.17939E+00
   0.60376E+01   0.17939E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60376E+01   0.17940E+00
   0.60401E+01   0.17933E+00
   0.60401E+01   0.17932E+00
   0.60401E+01   0.17932E+00
   0.60401E+01   0.17932E+00
   0.60401E+01   0.17933E+00
   0.60401E+01   0.17932E+00
   0.60401E+01   0.17933E+00
   0.60401E+01   0.17933E+00
   0.60401E+01   0.17934E+00
   0.60401E+01   0.17935E+00
   0.60401E+01   0.17935E+00
   0.60401E+01   0.17936E+00
   0.60401E+01   0.17937E+00
   0.60401E+01   0.17937E+00
   0.60401E+01   0.17937E+00
   0.60401E+01   0.17938E+00
   0.60401E+01   0.17938E+00
   0.60401E+01   0.17938E+00
   0.60401E+01   0.17939E+00
   0.60401E+01   0.17939E+00
   0.60401E+01   0.17940E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17940E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17941E+00
   0.60401E+01   0.17942E+00
   0.60401E+01   0.17942E+00
   0.60426E+01   0.17936E+00
   0.60426E+01   0.17935E+00
   0.60426E+01   0.17935E+00
   0.60426E+01   0.17936E+00
   0.60426E+01   0.17936E+00
   0.60426E+01   0.17936E+00
   0.60426E+01   0.17936E+00
   0.60426E+01   0.17937E+00
   0.60426E+01   0.17937E+00
   0.60426E+01   0.17937E+00
   0.60426E+01   0.17938E+00
   0.60426E+01   0.17938E+00
   0.60426E+01   0.17938E+00
   0.60426E+01   0.17939E+00
   0.60426E+01   0.17938E+00
   0.60426E+01   0.17938E+00
   0.60426E+01   0.17939E+00
   0.60426E+01   0.17940E+00
   0.60426E+01   0.17941E+00
   0.60426E+01   0.17940E+00
   0.60426E+01   0.17940E+00
   0.60426E+01   0.17940E+00
   0.60426E+01   0.17940E+00
   0.60426E+01   0.17940E+00
   0.60426E+01   0.17941E+00
   0.60451E+01   0.17934E+00
   0.60451E+01   0.17934E+00
   0.60451E+01   0.17935E+00
   0.60451E+01   0.17935E+00
   0.60451E+01   0.17935E+00
   0.60451E+01   0.17936E+00
   0.60451E+01   0.17936E+00
   0.60451E+01   0.17936E+00
   0.60451E+01   0.17936E+00
   0.60451E+01   0.17937E+00
   0.60451E+01   0.17936E+00
   0.60451E+01   0.17936E+00
   0.60451E+01   0.17936E+00
   0.60451E+01   0.17937E+00
   0.60451E+01   0.17937E+00
   0.60451E+01   0.17938E+00
   0.60451E+01   0.17938E+00
   0.60451E+01   0.17938E+00
   0.60451E+01   0.17940E+00
   0.60451E+01   0.17940E+00
   0.60451E+01   0.17940E+00
   0.60451E+01   0.17940E+00
   0.60451E+01   0.17940E+00
   0.60451E+01   0.17940E+00
   0.60451E+01   0.17940E+00
   0.60451E+01   0.17940E+00
   0.60476E+01   0.17933E+00
   0.60476E+01   0.17934E+00
   0.60476E+01   0.17933E+00
   0.60476E+01   0.17934E+00
   0.60476E+01   0.17936E+00
   0.60476E+01   0.17936E+00
   0.60476E+01   0.17936E+00
   0.60476E+01   0.17936E+00
   0.60476E+01   0.17936E+00
   0.60476E+01   0.17936E+00
   0.60476E+01   0.17936E+00
   0.60476E+01   0.17937E+00
   0.60476E+01   0.17938E+00
   0.60476E+01   0.17938E+00
   0.60476E+01   0.17939E+00
   0.60476E+01   0.17939E+00
   0.60476E+01   0.17939E+00
   0.60501E+01   0.17934E+00
   0.60501E+01   0.17933E+00
   0.60501E+01   0.17934E+00
   0.60501E+01   0.17934E+00
   0.60501E+01   0.17935E+00
   0.60501E+01   0.17935E+00
   0.60501E+01   0.17935E+00
   0.60501E+01   0.17935E+00
   0.60501E+01   0.17935E+00
   0.60501E+01   0.17935E+00
   0.60501E+01   0.17935E+00
   0.60501E+01   0.17935E+00
   0.60501E+01   0.17936E+00
   0.60501E+01   0.17937E+00
   0.60501E+01   0.17937E+00
   0.60501E+01   0.17937E+00
   0.60501E+01   0.17937E+00
   0.60501E+01   0.17937E+00
   0.60501E+01   0.17937E+00
   0.60501E+01   0.17937E+00
   0.60501E+01   0.17938E+00
   0.60501E+01   0.17938E+00
   0.60501E+01   0.17939E+00
   0.60501E+01   0.17939E+00
   0.60501E+01   0.17940E+00
   0.60501E+01   0.17940E+00
   0.60501E+01   0.17940E+00
   0.60501E+01   0.17940E+00
   0.60501E+01   0.17940E+00
   0.60501E+01   0.17940E+00
   0.60501E+01   0.17940E+00
   0.60526E+01   0.17934E+00
   0.60526E+01   0.17934E+00
   0.60526E+01   0.17934E+00
   0.60526E+01   0.17935E+00
   0.60526E+01   0.17934E+00
   0.60526E+01   0.17935E+00
   0.60526E+01   0.17935E+00
   0.60526E+01   0.17935E+00
   0.60526E+01   0.17935E+00
   0.60526E+01   0.17935E+00
   0.60526E+01   0.17935E+00
   0.60526E+01   0.17936E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17936E+00
   0.60526E+01   0.17936E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17936E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17937E+00
   0.60526E+01   0.17938E+00
   0.60526E+01   0.17938E+00
   0.60526E+01   0.17938E+00
   0.60526E+01   0.17939E+00
   0.60526E+01   0.17939E+00
   0.60526E+01   0.17939E+00
   0.60526E+01   0.17939E+00
   0.60526E+01   0.17939E+00
   0.60526E+01   0.17939E+00
   0.60526E+01   0.17939E+00
   0.60551E+01   0.17933E+00
   0.60551E+01   0.17933E+00
   0.60551E+01   0.17934E+00
   0.60551E+01   0.17934E+00
   0.60551E+01   0.17936E+00
   0.60551E+01   0.17935E+00
   0.60551E+01   0.17936E+00
   0.60551E+01   0.17936E+00
   0.60551E+01   0.17936E+00
   0.60551E+01   0.17936E+00
   0.60551E+01   0.17936E+00
   0.60551E+01   0.17937E+00
   0.60551E+01   0.17937E+00
   0.60551E+01   0.17937E+00
   0.60551E+01   0.17937E+00
   0.60551E+01   0.17938E+00
   0.60551E+01   0.17939E+00
   0.60551E+01   0.17938E+00
   0.60551E+01   0.17939E+00
   0.60551E+01   0.17939E+00
   0.60551E+01   0.17940E+00
   0.60551E+01   0.17940E+00
   0.60551E+01   0.17939E+00
   0.60551E+01   0.17940E+00
   0.60576E+01   0.17933E+00
   0.60576E+01   0.17934E+00
   0.60576E+01   0.17934E+00
   0.60576E+01   0.17934E+00
   0.60576E+01   0.17934E+00
   0.60576E+01   0.17935E+00
   0.60576E+01   0.17935E+00
   0.60576E+01   0.17936E+00
   0.60576E+01   0.17936E+00
   0.60576E+01   0.17936E+00
   0.60576E+01   0.17936E+00
   0.60576E+01   0.17936E+00
   0.60576E+01   0.17936E+00
   0.60576E+01   0.17935E+00
   0.60576E+01   0.17935E+00
   0.60576E+01   0.17935E+00
   0.60576E+01   0.17936E+00
   0.60576E+01   0.17936E+00
   0.60576E+01   0.17937E+00
   0.60576E+01   0.17937E+00
   0.60576E+01   0.17937E+00
   0.60576E+01   0.17938E+00
   0.60576E+01   0.17937E+00
   0.60576E+01   0.17937E+00
   0.60576E+01   0.17937E+00
   0.60576E+01   0.17939E+00
   0.60601E+01   0.17932E+00
   0.60601E+01   0.17933E+00
   0.60601E+01   0.17933E+00
   0.60601E+01   0.17933E+00
   0.60601E+01   0.17933E+00
   0.60601E+01   0.17934E+00
   0.60601E+01   0.17934E+00
   0.60601E+01   0.17934E+00
   0.60601E+01   0.17934E+00
   0.60601E+01   0.17935E+00
   0.60601E+01   0.17935E+00
   0.60601E+01   0.17935E+00
   0.60601E+01   0.17936E+00
   0.60601E+01   0.17936E+00
   0.60601E+01   0.17937E+00
   0.60601E+01   0.17937E+00
   0.60601E+01   0.17937E+00
   0.60601E+01   0.17937E+00
   0.60601E+01   0.17938E+00
   0.60601E+01   0.17938E+00
   0.60601E+01   0.17939E+00
   0.60601E+01   0.17939E+00
   0.60601E+01   0.17939E+00
   0.60601E+01   0.17939E+00
   0.60601E+01   0.17939E+00
   0.60601E+01   0.17940E+00
   0.60601E+01   0.17940E+00
   0.60601E+01   0.17940E+00
   0.60601E+01   0.17940E+00
   0.60601E+01   0.17941E+00
   0.60601E+01   0.17941E+00
   0.60626E+01   0.17934E+00
   0.60626E+01   0.17934E+00
   0.60626E+01   0.17935E+00
   0.60626E+01   0.17935E+00
   0.60626E+01   0.17936E+00
   0.60626E+01   0.17936E+00
   0.60626E+01   0.17937E+00
   0.60626E+01   0.17936E+00
   0.60626E+01   0.17937E+00
   0.60626E+01   0.17937E+00
   0.60626E+01   0.17937E+00
   0.60626E+01   0.17937E+00
   0.60626E+01   0.17937E+00
   0.60626E+01   0.17937E+00
   0.60626E+01   0.17938E+00
   0.60626E+01   0.17939E+00
   0.60626E+01   0.17939E+00
   0.60626E+01   0.17939E+00
   0.60626E+01   0.17939E+00
   0.60626E+01   0.17939E+00
   0.60626E+01   0.17938E+00
   0.60651E+01   0.17932E+00
   0.60651E+01   0.17933E+00
   0.60651E+01   0.17933E+00
   0.60651E+01   0.17933E+00
   0.60651E+01   0.17933E+00
   0.60651E+01   0.17934E+00
   0.60651E+01   0.17935E+00
   0.60651E+01   0.17934E+00
   0.60651E+01   0.17934E+00
   0.60651E+01   0.17935E+00
   0.60651E+01   0.17935E+00
   0.60651E+01   0.17935E+00
   0.60651E+01   0.17936E+00
   0.60651E+01   0.17936E+00
   0.60651E+01   0.17937E+00
   0.60651E+01   0.17937E+00
   0.60651E+01   0.17937E+00
   0.60651E+01   0.17937E+00
   0.60651E+01   0.17937E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17938E+00
   0.60651E+01   0.17939E+00
   0.60651E+01   0.17940E+00
   0.60651E+01   0.17940E+00
   0.60651E+01   0.17940E+00
   0.60651E+01   0.17940E+00
   0.60651E+01   0.17941E+00
   0.60651E+01   0.17941E+00
   0.60651E+01   0.17941E+00
   0.60676E+01   0.17934E+00
   0.60676E+01   0.17934E+00
   0.60676E+01   0.17933E+00
   0.60676E+01   0.17934E+00
   0.60676E+01   0.17935E+00
   0.60676E+01   0.17935E+00
   0.60676E+01   0.17935E+00
   0.60676E+01   0.17935E+00
   0.60676E+01   0.17936E+00
   0.60676E+01   0.17936E+00
   0.60676E+01   0.17936E+00
   0.60676E+01   0.17936E+00
   0.60676E+01   0.17936E+00
   0.60676E+01   0.17936E+00
   0.60676E+01   0.17936E+00
   0.60676E+01   0.17937E+00
   0.60676E+01   0.17936E+00
   0.60701E+01   0.17931E+00
   0.60701E+01   0.17931E+00
   0.60676E+01   0.17939E+00
   0.60676E+01   0.17939E+00
   0.60676E+01   0.17939E+00
   0.60676E+01   0.17939E+00
   0.60676E+01   0.17939E+00
   0.60701E+01   0.17933E+00
   0.60701E+01   0.17933E+00
   0.60701E+01   0.17933E+00
   0.60701E+01   0.17933E+00
   0.60701E+01   0.17934E+00
   0.60701E+01   0.17935E+00
   0.60701E+01   0.17935E+00
   0.60701E+01   0.17935E+00
   0.60701E+01   0.17936E+00
   0.60701E+01   0.17936E+00
   0.60701E+01   0.17937E+00
   0.60701E+01   0.17937E+00
   0.60701E+01   0.17938E+00
   0.60701E+01   0.17937E+00
   0.60701E+01   0.17938E+00
   0.60701E+01   0.17938E+00
   0.60701E+01   0.17937E+00
   0.60701E+01   0.17938E+00
   0.60701E+01   0.17938E+00
   0.60701E+01   0.17939E+00
   0.60701E+01   0.17938E+00
   0.60701E+01   0.17939E+00
   0.60701E+01   0.17939E+00
   0.60701E+01   0.17940E+00
   0.60701E+01   0.17940E+00
   0.60701E+01   0.17940E+00
   0.60701E+01   0.17941E+00
   0.60701E+01   0.17941E+00
   0.60701E+01   0.17941E+00
   0.60726E+01   0.17934E+00
   0.60726E+01   0.17934E+00
   0.60726E+01   0.17933E+00
   0.60726E+01   0.17934E+00
   0.60726E+01   0.17935E+00
   0.60726E+01   0.17935E+00
   0.60726E+01   0.17935E+00
   0.60726E+01   0.17935E+00
   0.60726E+01   0.17934E+00
   0.60726E+01   0.17934E+00
   0.60726E+01   0.17935E+00
   0.60726E+01   0.17935E+00
   0.60726E+01   0.17936E+00
   0.60726E+01   0.17937E+00
   0.60726E+01   0.17938E+00
   0.60726E+01   0.17938E+00
   0.60726E+01   0.17938E+00
   0.60726E+01   0.17939E+00
   0.60726E+01   0.17938E+00
   0.60726E+01   0.17939E+00
   0.60726E+01   0.17938E+00
   0.60726E+01   0.17939E+00
   0.60726E+01   0.17939E+00
   0.60726E+01   0.17939E+00
   0.60726E+01   0.17938E+00
   0.60726E+01   0.17939E+00
   0.60751E+01   0.17931E+00
   0.60751E+01   0.17932E+00
   0.60751E+01   0.17932E+00
   0.60751E+01   0.17932E+00
   0.60751E+01   0.17933E+00
   0.60751E+01   0.17933E+00
   0.60751E+01   0.17933E+00
   0.60751E+01   0.17934E+00
   0.60751E+01   0.17935E+00
   0.60751E+01   0.17935E+00
   0.60751E+01   0.17936E+00
   0.60751E+01   0.17936E+00
   0.60751E+01   0.17937E+00
   0.60751E+01   0.17936E+00
   0.60751E+01   0.17936E+00
   0.60751E+01   0.17936E+00
   0.60751E+01   0.17937E+00
   0.60751E+01   0.17938E+00
   0.60751E+01   0.17938E+00
   0.60751E+01   0.17938E+00
   0.60751E+01   0.17938E+00
   0.60751E+01   0.17938E+00
   0.60751E+01   0.17939E+00
   0.60751E+01   0.17939E+00
   0.60751E+01   0.17938E+00
   0.60751E+01   0.17939E+00
   0.60751E+01   0.17939E+00
   0.60751E+01   0.17939E+00
   0.60751E+01   0.17940E+00
   0.60776E+01   0.17933E+00
   0.60776E+01   0.17933E+00
   0.60751E+01   0.17941E+00
   0.60776E+01   0.17934E+00
   0.60776E+01   0.17935E+00
   0.60776E+01   0.17935E+00
   0.60776E+01   0.17935E+00
   0.60776E+01   0.17936E+00
   0.60776E+01   0.17936E+00
   0.60776E+01   0.17936E+00
   0.60776E+01   0.17936E+00
   0.60776E+01   0.17937E+00
   0.60776E+01   0.17938E+00
   0.60776E+01   0.17938E+00
   0.60776E+01   0.17938E+00
   0.60776E+01   0.17938E+00
   0.60776E+01   0.17938E+00
   0.60776E+01   0.17938E+00
   0.60776E+01   0.17939E+00
   0.60776E+01   0.17939E+00
   0.60776E+01   0.17939E+00
   0.60776E+01   0.17940E+00
   0.60776E+01   0.17940E+00
   0.60776E+01   0.17940E+00
   0.60776E+01   0.17941E+00
   0.60776E+01   0.17941E+00
   0.60776E+01   0.17940E+00
   0.60776E+01   0.17941E+00
   0.60776E+01   0.17941E+00
   0.60776E+01   0.17941E+00
   0.60801E+01   0.17935E+00
   0.60776E+01   0.17942E+00
   0.60776E+01   0.17942E+00
   0.60776E+01   0.17942E+00
   0.60776E+01   0.17942E+00
   0.60776E+01   0.17943E+00
   0.60801E+01   0.17935E+00
   0.60801E+01   0.17937E+00
   0.60801E+01   0.17937E+00
   0.60801E+01   0.17937E+00
   0.60801E+01   0.17937E+00
   0.60801E+01   0.17937E+00
   0.60801E+01   0.17938E+00
   0.60801E+01   0.17938E+00
   0.60801E+01   0.17939E+00
   0.60801E+01   0.17939E+00
   0.60801E+01   0.17939E+00
   0.60801E+01   0.17940E+00
   0.60801E+01   0.17940E+00
   0.60801E+01   0.17941E+00
   0.60801E+01   0.17941E+00
   0.60826E+01   0.17934E+00
   0.60826E+01   0.17935E+00
   0.60826E+01   0.17935E+00
   0.60826E+01   0.17935E+00
   0.60826E+01   0.17935E+00
   0.60826E+01   0.17935E+00
   0.60826E+01   0.17936E+00
   0.60826E+01   0.17937E+00
   0.60826E+01   0.17937E+00
   0.60826E+01   0.17937E+00
   0.60826E+01   0.17937E+00
   0.60826E+01   0.17937E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17938E+00
   0.60826E+01   0.17939E+00
   0.60826E+01   0.17939E+00
   0.60826E+01   0.17940E+00
   0.60826E+01   0.17940E+00
   0.60826E+01   0.17940E+00
   0.60826E+01   0.17940E+00
   0.60826E+01   0.17940E+00
   0.60826E+01   0.17941E+00
   0.60826E+01   0.17941E+00
   0.60826E+01   0.17941E+00
   0.60826E+01   0.17941E+00
   0.60826E+01   0.17941E+00
   0.60826E+01   0.17941E+00
   0.60826E+01   0.17941E+00
   0.60851E+01   0.17935E+00
   0.60851E+01   0.17935E+00
   0.60851E+01   0.17936E+00
   0.60851E+01   0.17936E+00
   0.60851E+01   0.17937E+00
   0.60851E+01   0.17938E+00
   0.60851E+01   0.17938E+00
   0.60851E+01   0.17938E+00
   0.60851E+01   0.17939E+00
   0.60851E+01   0.17939E+00
   0.60851E+01   0.17939E+00
   0.60851E+01   0.17939E+00
   0.60851E+01   0.17939E+00
   0.60851E+01   0.17939E+00
   0.60851E+01   0.17940E+00
   0.60851E+01   0.17941E+00
   0.60851E+01   0.17941E+00
   0.60851E+01   0.17942E+00
   0.60851E+01   0.17942E+00
   0.60851E+01   0.17942E+00
   0.60851E+01   0.17943E+00
   0.60851E+01   0.17943E+00
   0.60851E+01   0.17943E+00
   0.60851E+01   0.17944E+00
   0.60851E+01   0.17944E+00
   0.60851E+01   0.17944E+00
   0.60851E+01   0.17944E+00
   0.60851E+01   0.17944E+00
   0.60851E+01   0.17945E+00
   0.60876E+01   0.17938E+00
   0.60876E+01   0.17937E+00
   0.60876E+01   0.17938E+00
   0.60876E+01   0.17937E+00
   0.60876E+01   0.17938E+00
   0.60876E+01   0.17938E+00
   0.60876E+01   0.17938E+00
   0.60876E+01   0.17939E+00
   0.60876E+01   0.17938E+00
   0.60876E+01   0.17939E+00
   0.60876E+01   0.17939E+00
   0.60876E+01   0.17940E+00
   0.60876E+01   0.17941E+00
   0.60876E+01   0.17941E+00
   0.60876E+01   0.17941E+00
   0.60876E+01   0.17942E+00
   0.60876E+01   0.17942E+00
   0.60876E+01   0.17943E+00
   0.60876E+01   0.17943E+00
   0.60876E+01   0.17943E+00
   0.60876E+01   0.17943E+00
   0.60876E+01   0.17944E+00
   0.60876E+01   0.17944E+00
   0.60876E+01   0.17945E+00
   0.60876E+01   0.17946E+00
   0.60876E+01   0.17945E+00
   0.60901E+01   0.17938E+00
   0.60901E+01   0.17938E+00
   0.60901E+01   0.17938E+00
   0.60901E+01   0.17939E+00
   0.60901E+01   0.17939E+00
   0.60901E+01   0.17939E+00
   0.60901E+01   0.17939E+00
   0.60901E+01   0.17939E+00
   0.60901E+01   0.17939E+00
   0.60901E+01   0.17940E+00
   0.60901E+01   0.17940E+00
   0.60901E+01   0.17940E+00
   0.60901E+01   0.17941E+00
   0.60901E+01   0.17941E+00
   0.60901E+01   0.17942E+00
   0.60901E+01   0.17943E+00
   0.60901E+01   0.17943E+00
   0.60901E+01   0.17943E+00
   0.60901E+01   0.17943E+00
   0.60901E+01   0.17943E+00
   0.60901E+01   0.17943E+00
   0.60901E+01   0.17943E+00
   0.60901E+01   0.17944E+00
   0.60901E+01   0.17944E+00
   0.60901E+01   0.17944E+00
   0.60901E+01   0.17944E+00
   0.60901E+01   0.17945E+00
   0.60901E+01   0.17945E+00
   0.60926E+01   0.17938E+00
   0.60901E+01   0.17946E+00
   0.60901E+01   0.17946E+00
   0.60926E+01   0.17939E+00
   0.60901E+01   0.17946E+00
   0.60901E+01   0.17947E+00
   0.60901E+01   0.17947E+00
   0.60901E+01   0.17946E+00
   0.60901E+01   0.17947E+00
   0.60926E+01   0.17940E+00
   0.60901E+01   0.17947E+00
   0.60926E+01   0.17940E+00
   0.60926E+01   0.17940E+00
   0.60926E+01   0.17940E+00
   0.60926E+01   0.17940E+00
   0.60926E+01   0.17941E+00
   0.60926E+01   0.17942E+00
   0.60926E+01   0.17942E+00
   0.60926E+01   0.17942E+00
   0.60926E+01   0.17942E+00
   0.60926E+01   0.17942E+00
   0.60926E+01   0.17943E+00
   0.60926E+01   0.17943E+00
   0.60926E+01   0.17944E+00
   0.60926E+01   0.17943E+00
   0.60926E+01   0.17943E+00
   0.60926E+01   0.17943E+00
   0.60926E+01   0.17944E+00
   0.60926E+01   0.17944E+00
   0.60926E+01   0.17944E+00
   0.60926E+01   0.17944E+00
   0.60951E+01   0.17938E+00
   0.60951E+01   0.17938E+00
   0.60951E+01   0.17937E+00
   0.60951E+01   0.17937E+00
   0.60951E+01   0.17938E+00
   0.60951E+01   0.17939E+00
   0.60951E+01   0.17939E+00
   0.60951E+01   0.17940E+00
   0.60951E+01   0.17941E+00
   0.60951E+01   0.17941E+00
   0.60951E+01   0.17942E+00
   0.60951E+01   0.17942E+00
   0.60951E+01   0.17943E+00
   0.60951E+01   0.17943E+00
   0.60951E+01   0.17943E+00
   0.60951E+01   0.17943E+00
   0.60951E+01   0.17943E+00
   0.60951E+01   0.17944E+00
   0.60951E+01   0.17944E+00
   0.60951E+01   0.17944E+00
   0.60951E+01   0.17945E+00
   0.60951E+01   0.17946E+00
   0.60951E+01   0.17946E+00
   0.60951E+01   0.17946E+00
   0.60951E+01   0.17946E+00
   0.60951E+01   0.17947E+00
   0.60951E+01   0.17948E+00
   0.60951E+01   0.17947E+00
   0.60951E+01   0.17947E+00
   0.60951E+01   0.17947E+00
   0.60951E+01   0.17948E+00
   0.60951E+01   0.17947E+00
   0.60951E+01   0.17947E+00
   0.60976E+01   0.17941E+00
   0.60976E+01   0.17941E+00
   0.60976E+01   0.17941E+00
   0.60976E+01   0.17942E+00
   0.60976E+01   0.17941E+00
   0.60976E+01   0.17942E+00
   0.60976E+01   0.17942E+00
   0.60976E+01   0.17943E+00
   0.60976E+01   0.17942E+00
   0.60976E+01   0.17943E+00
   0.60976E+01   0.17943E+00
   0.60976E+01   0.17943E+00
   0.60976E+01   0.17944E+00
   0.60976E+01   0.17944E+00
   0.60976E+01   0.17944E+00
   0.60976E+01   0.17944E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17945E+00
   0.60976E+01   0.17946E+00
   0.60976E+01   0.17946E+00
   0.60976E+01   0.17946E+00
   0.60976E+01   0.17946E+00
   0.60976E+01   0.17946E+00
   0.60976E+01   0.17946E+00
   0.60976E+01   0.17947E+00
   0.60976E+01   0.17947E+00
   0.60976E+01   0.17948E+00
   0.60976E+01   0.17949E+00
   0.60976E+01   0.17949E+00
   0.61001E+01   0.17942E+00
   0.61001E+01   0.17942E+00
   0.61001E+01   0.17942E+00
   0.61001E+01   0.17943E+00
   0.61001E+01   0.17943E+00
   0.61001E+01   0.17944E+00
   0.61001E+01   0.17945E+00
   0.61001E+01   0.17943E+00
   0.61001E+01   0.17944E+00
   0.61001E+01   0.17944E+00
   0.61001E+01   0.17945E+00
   0.61001E+01   0.17946E+00
   0.61001E+01   0.17946E+00
   0.61001E+01   0.17946E+00
   0.61001E+01   0.17946E+00
   0.61001E+01   0.17946E+00
   0.61001E+01   0.17946E+00
   0.61001E+01   0.17947E+00
   0.61001E+01   0.17948E+00
   0.61001E+01   0.17948E+00
   0.61001E+01   0.17948E+00
   0.61001E+01   0.17948E+00
   0.61001E+01   0.17948E+00
   0.61001E+01   0.17949E+00
   0.61001E+01   0.17949E+00
   0.61001E+01   0.17949E+00
   0.61001E+01   0.17950E+00
   0.61026E+01   0.17943E+00
   0.61026E+01   0.17943E+00
   0.61026E+01   0.17945E+00
   0.61026E+01   0.17944E+00
   0.61026E+01   0.17946E+00
   0.61026E+01   0.17945E+00
   0.61026E+01   0.17945E+00
   0.61026E+01   0.17945E+00
   0.61026E+01   0.17945E+00
   0.61026E+01   0.17947E+00
   0.61026E+01   0.17947E+00
   0.61026E+01   0.17948E+00
   0.61026E+01   0.17948E+00
   0.61026E+01   0.17948E+00
   0.61026E+01   0.17948E+00
   0.61026E+01   0.17947E+00
   0.61026E+01   0.17946E+00
   0.61026E+01   0.17948E+00
   0.61051E+01   0.17942E+00
   0.61026E+01   0.17949E+00
   0.61051E+01   0.17943E+00
   0.61051E+01   0.17943E+00
   0.61051E+01   0.17943E+00
   0.61051E+01   0.17943E+00
   0.61051E+01   0.17943E+00
   0.61051E+01   0.17943E+00
   0.61051E+01   0.17944E+00
   0.61051E+01   0.17944E+00
   0.61051E+01   0.17944E+00
   0.61026E+01   0.17951E+00
   0.61051E+01   0.17944E+00
   0.61051E+01   0.17943E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17951E+00
   0.61026E+01   0.17952E+00
   0.61026E+01   0.17953E+00
   0.61051E+01   0.17947E+00
   0.61051E+01   0.17946E+00
   0.61051E+01   0.17947E+00
   0.61051E+01   0.17947E+00
   0.61051E+01   0.17947E+00
   0.61051E+01   0.17947E+00
   0.61051E+01   0.17948E+00
   0.61051E+01   0.17949E+00
   0.61051E+01   0.17949E+00
   0.61051E+01   0.17949E+00
   0.61051E+01   0.17950E+00
   0.61051E+01   0.17950E+00
   0.61051E+01   0.17951E+00
   0.61051E+01   0.17951E+00
   0.61051E+01   0.17951E+00
   0.61051E+01   0.17951E+00
   0.61051E+01   0.17952E+00
   0.61051E+01   0.17952E+00
   0.61051E+01   0.17952E+00
   0.61076E+01   0.17945E+00
   0.61076E+01   0.17945E+00
   0.61051E+01   0.17952E+00
   0.61051E+01   0.17952E+00
   0.61051E+01   0.17952E+00
   0.61051E+01   0.17953E+00
   0.61051E+01   0.17953E+00
   0.61076E+01   0.17947E+00
   0.61076E+01   0.17948E+00
   0.61076E+01   0.17948E+00
   0.61076E+01   0.17949E+00
   0.61076E+01   0.17949E+00
   0.61076E+01   0.17950E+00
   0.61076E+01   0.17951E+00
   0.61076E+01   0.17951E+00
   0.61076E+01   0.17951E+00
   0.61076E+01   0.17951E+00
   0.61076E+01   0.17951E+00
   0.61076E+01   0.17952E+00
   0.61076E+01   0.17954E+00
   0.61076E+01   0.17954E+00
   0.61076E+01   0.17954E+00
   0.61076E+01   0.17954E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17954E+00
   0.61101E+01   0.17947E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17955E+00
   0.61101E+01   0.17948E+00
   0.61101E+01   0.17948E+00
   0.61101E+01   0.17948E+00
   0.61101E+01   0.17948E+00
   0.61101E+01   0.17948E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17955E+00
   0.61076E+01   0.17955E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17949E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17949E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17951E+00
   0.61101E+01   0.17951E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17950E+00
   0.61101E+01   0.17951E+00
   0.61101E+01   0.17951E+00
   0.61101E+01   0.17951E+00
   0.61101E+01   0.17952E+00
   0.61101E+01   0.17953E+00
   0.61101E+01   0.17953E+00
   0.61101E+01   0.17953E+00
   0.61101E+01   0.17953E+00
   0.61101E+01   0.17953E+00
   0.61101E+01   0.17954E+00
   0.61101E+01   0.17955E+00
   0.61101E+01   0.17955E+00
   0.61101E+01   0.17956E+00
   0.61101E+01   0.17956E+00
   0.61101E+01   0.17957E+00
   0.61101E+01   0.17957E+00
   0.61101E+01   0.17957E+00
   0.61101E+01   0.17957E+00
   0.61101E+01   0.17957E+00
   0.61101E+01   0.17958E+00
   0.61101E+01   0.17958E+00
   0.61101E+01   0.17958E+00
   0.61101E+01   0.17958E+00
   0.61126E+01   0.17951E+00
   0.61126E+01   0.17951E+00
   0.61126E+01   0.17951E+00
   0.61126E+01   0.17951E+00
   0.61126E+01   0.17952E+00
   0.61126E+01   0.17953E+00
   0.61126E+01   0.17956E+00
   0.61126E+01   0.17956E+00
   0.61126E+01   0.17957E+00
   0.61126E+01   0.17957E+00
   0.61126E+01   0.17958E+00
   0.61126E+01   0.17958E+00
   0.61126E+01   0.17958E+00
   0.61126E+01   0.17957E+00
   0.61126E+01   0.17958E+00
   0.61151E+01   0.17951E+00
   0.61126E+01   0.17957E+00
   0.61126E+01   0.17958E+00
   0.61126E+01   0.17959E+00
   0.61126E+01   0.17959E+00
   0.61126E+01   0.17959E+00
   0.61126E+01   0.17959E+00
   0.61151E+01   0.17952E+00
   0.61151E+01   0.17952E+00
   0.61151E+01   0.17954E+00
   0.61151E+01   0.17954E+00
   0.61151E+01   0.17954E+00
   0.61151E+01   0.17954E+00
   0.61151E+01   0.17954E+00
   0.61151E+01   0.17954E+00
   0.61151E+01   0.17954E+00
   0.61151E+01   0.17955E+00
   0.61151E+01   0.17955E+00
   0.61151E+01   0.17955E+00
   0.61151E+01   0.17955E+00
   0.61151E+01   0.17955E+00
   0.61151E+01   0.17955E+00
   0.61151E+01   0.17955E+00
   0.61151E+01   0.17955E+00
   0.61151E+01   0.17956E+00
   0.61151E+01   0.17956E+00
   0.61151E+01   0.17957E+00
   0.61151E+01   0.17957E+00
   0.61151E+01   0.17958E+00
   0.61151E+01   0.17958E+00
   0.61151E+01   0.17958E+00
   0.61151E+01   0.17958E+00
   0.61151E+01   0.17958E+00
   0.61151E+01   0.17958E+00
   0.61151E+01   0.17959E+00
   0.61151E+01   0.17959E+00
   0.61151E+01   0.17959E+00
   0.61151E+01   0.17960E+00
   0.61151E+01   0.17960E+00
   0.61151E+01   0.17960E+00
   0.61151E+01   0.17960E+00
   0.61151E+01   0.17960E+00
   0.61151E+01   0.17960E+00
   0.61151E+01   0.17961E+00
   0.61151E+01   0.17961E+00
   0.61151E+01   0.17961E+00
   0.61151E+01   0.17961E+00
   0.61176E+01   0.17954E+00
   0.61176E+01   0.17955E+00
   0.61176E+01   0.17956E+00
   0.61176E+01   0.17957E+00
   0.61176E+01   0.17958E+00
   0.61176E+01   0.17958E+00
   0.61176E+01   0.17958E+00
   0.61176E+01   0.17957E+00
   0.61176E+01   0.17958E+00
   0.61176E+01   0.17958E+00
   0.61176E+01   0.17959E+00
   0.61176E+01   0.17959E+00
   0.61176E+01   0.17959E+00
   0.61176E+01   0.17959E+00
   0.61176E+01   0.17959E+00
   0.61176E+01   0.17959E+00
   0.61176E+01   0.17959E+00
   0.61176E+01   0.17960E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17962E+00
   0.61176E+01   0.17961E+00
   0.61176E+01   0.17962E+00
   0.61176E+01   0.17962E+00
   0.61176E+01   0.17963E+00
   0.61201E+01   0.17957E+00
   0.61201E+01   0.17957E+00
   0.61201E+01   0.17957E+00
   0.61201E+01   0.17958E+00
   0.61201E+01   0.17959E+00
   0.61201E+01   0.17958E+00
   0.61201E+01   0.17959E+00
   0.61201E+01   0.17959E+00
   0.61201E+01   0.17959E+00
   0.61201E+01   0.17959E+00
   0.61201E+01   0.17959E+00
   0.61201E+01   0.17960E+00
   0.61201E+01   0.17960E+00
   0.61201E+01   0.17961E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17962E+00
   0.61201E+01   0.17963E+00
   0.61201E+01   0.17963E+00
   0.61201E+01   0.17963E+00
   0.61201E+01   0.17963E+00
   0.61201E+01   0.17963E+00
   0.61201E+01   0.17963E+00
   0.61201E+01   0.17963E+00
   0.61201E+01   0.17963E+00
   0.61201E+01   0.17964E+00
   0.61201E+01   0.17964E+00
   0.61201E+01   0.17963E+00
   0.61226E+01   0.17957E+00
   0.61226E+01   0.17957E+00
   0.61226E+01   0.17957E+00
   0.61226E+01   0.17957E+00
   0.61201E+01   0.17964E+00
   0.61201E+01   0.17965E+00
   0.61201E+01   0.17964E+00
   0.61226E+01   0.17957E+00
   0.61226E+01   0.17958E+00
   0.61226E+01   0.17959E+00
   0.61226E+01   0.17960E+00
   0.61226E+01   0.17961E+00
   0.61226E+01   0.17961E+00
   0.61226E+01   0.17961E+00
   0.61226E+01   0.17962E+00
   0.61226E+01   0.17962E+00
   0.61226E+01   0.17962E+00
   0.61226E+01   0.17963E+00
   0.61226E+01   0.17963E+00
   0.61226E+01   0.17964E+00
   0.61226E+01   0.17964E+00
   0.61226E+01   0.17964E+00
   0.61226E+01   0.17965E+00
   0.61226E+01   0.17965E+00
   0.61226E+01   0.17966E+00
   0.61226E+01   0.17966E+00
   0.61226E+01   0.17966E+00
   0.61226E+01   0.17966E+00
   0.61226E+01   0.17967E+00
   0.61226E+01   0.17967E+00
   0.61226E+01   0.17967E+00
   0.61226E+01   0.17967E+00
   0.61251E+01   0.17960E+00
   0.61226E+01   0.17968E+00
   0.61251E+01   0.17961E+00
   0.61251E+01   0.17962E+00
   0.61251E+01   0.17963E+00
   0.61251E+01   0.17962E+00
   0.61251E+01   0.17963E+00
   0.61251E+01   0.17963E+00
   0.61251E+01   0.17964E+00
   0.61251E+01   0.17965E+00
   0.61251E+01   0.17965E+00
   0.61251E+01   0.17965E+00
   0.61251E+01   0.17965E+00
   0.61251E+01   0.17966E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17966E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17968E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17967E+00
   0.61251E+01   0.17968E+00
   0.61276E+01   0.17961E+00
   0.61251E+01   0.17968E+00
   0.61251E+01   0.17968E+00
   0.61251E+01   0.17968E+00
   0.61276E+01   0.17961E+00
   0.61276E+01   0.17961E+00
   0.61276E+01   0.17961E+00
   0.61276E+01   0.17962E+00
   0.61276E+01   0.17961E+00
   0.61276E+01   0.17962E+00
   0.61276E+01   0.17963E+00
   0.61276E+01   0.17963E+00
   0.61276E+01   0.17963E+00
   0.61276E+01   0.17964E+00
   0.61276E+01   0.17964E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17965E+00
   0.61276E+01   0.17966E+00
   0.61276E+01   0.17966E+00
   0.61276E+01   0.17966E+00
   0.61276E+01   0.17966E+00
   0.61276E+01   0.17966E+00
   0.61276E+01   0.17966E+00
   0.61276E+01   0.17967E+00
   0.61276E+01   0.17967E+00
   0.61276E+01   0.17968E+00
   0.61276E+01   0.17968E+00
   0.61276E+01   0.17968E+00
   0.61276E+01   0.17968E+00
   0.61276E+01   0.17968E+00
   0.61276E+01   0.17968E+00
   0.61276E+01   0.17968E+00
   0.61276E+01   0.17970E+00
   0.61276E+01   0.17970E+00
   0.61276E+01   0.17971E+00
   0.61276E+01   0.17972E+00
   0.61276E+01   0.17972E+00
   0.61301E+01   0.17966E+00
   0.61301E+01   0.17965E+00
   0.61301E+01   0.17967E+00
   0.61301E+01   0.17967E+00
   0.61301E+01   0.17967E+00
   0.61301E+01   0.17967E+00
   0.61301E+01   0.17967E+00
   0.61301E+01   0.17967E+00
   0.61301E+01   0.17967E+00
   0.61301E+01   0.17968E+00
   0.61301E+01   0.17968E+00
   0.61301E+01   0.17968E+00
   0.61301E+01   0.17968E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17969E+00
   0.61301E+01   0.17970E+00
   0.61301E+01   0.17970E+00
   0.61301E+01   0.17970E+00
   0.61301E+01   0.17972E+00
   0.61301E+01   0.17973E+00
   0.61301E+01   0.17973E+00
   0.61301E+01   0.17974E+00
   0.61301E+01   0.17974E+00
   0.61326E+01   0.17967E+00
   0.61326E+01   0.17967E+00
   0.61326E+01   0.17967E+00
   0.61326E+01   0.17967E+00
   0.61326E+01   0.17968E+00
   0.61326E+01   0.17968E+00
   0.61326E+01   0.17968E+00
   0.61326E+01   0.17968E+00
   0.61326E+01   0.17969E+00
   0.61326E+01   0.17969E+00
   0.61326E+01   0.17969E+00
   0.61326E+01   0.17969E+00
   0.61326E+01   0.17970E+00
   0.61326E+01   0.17970E+00
   0.61326E+01   0.17970E+00
   0.61326E+01   0.17970E+00
   0.61326E+01   0.17970E+00
   0.61326E+01   0.17970E+00
   0.61326E+01   0.17970E+00
   0.61326E+01   0.17970E+00
   0.61326E+01   0.17971E+00
   0.61326E+01   0.17972E+00
   0.61326E+01   0.17971E+00
   0.61326E+01   0.17971E+00
   0.61326E+01   0.17972E+00
   0.61326E+01   0.17972E+00
   0.61326E+01   0.17972E+00
   0.61326E+01   0.17973E+00
   0.61326E+01   0.17973E+00
   0.61326E+01   0.17973E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17975E+00
   0.61326E+01   0.17975E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17974E+00
   0.61326E+01   0.17975E+00
   0.61326E+01   0.17976E+00
   0.61326E+01   0.17976E+00
   0.61326E+01   0.17976E+00
   0.61326E+01   0.17976E+00
   0.61326E+01   0.17977E+00
   0.61326E+01   0.17979E+00
   0.61326E+01   0.17979E+00
   0.61351E+01   0.17972E+00
   0.61351E+01   0.17973E+00
   0.61351E+01   0.17973E+00
   0.61351E+01   0.17974E+00
   0.61351E+01   0.17974E+00
   0.61351E+01   0.17975E+00
   0.61351E+01   0.17975E+00
   0.61351E+01   0.17976E+00
   0.61351E+01   0.17976E+00
   0.61351E+01   0.17976E+00
   0.61351E+01   0.17977E+00
   0.61351E+01   0.17977E+00
   0.61351E+01   0.17978E+00
   0.61351E+01   0.17977E+00
   0.61351E+01   0.17978E+00
   0.61351E+01   0.17978E+00
   0.61351E+01   0.17978E+00
   0.61351E+01   0.17978E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17980E+00
   0.61351E+01   0.17980E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17979E+00
   0.61351E+01   0.17980E+00
   0.61351E+01   0.17980E+00
   0.61351E+01   0.17980E+00
   0.61351E+01   0.17981E+00
   0.61351E+01   0.17981E+00
   0.61351E+01   0.17981E+00
   0.61351E+01   0.17981E+00
   0.61376E+01   0.17974E+00
   0.61351E+01   0.17981E+00
   0.61351E+01   0.17982E+00
   0.61376E+01   0.17975E+00
   0.61376E+01   0.17976E+00
   0.61376E+01   0.17976E+00
   0.61376E+01   0.17978E+00
   0.61376E+01   0.17978E+00
   0.61376E+01   0.17978E+00
   0.61376E+01   0.17979E+00
   0.61376E+01   0.17979E+00
   0.61376E+01   0.17979E+00
   0.61376E+01   0.17979E+00
   0.61376E+01   0.17980E+00
   0.61376E+01   0.17980E+00
   0.61376E+01   0.17979E+00
   0.61376E+01   0.17980E+00
   0.61376E+01   0.17980E+00
   0.61376E+01   0.17980E+00
   0.61376E+01   0.17981E+00
   0.61376E+01   0.17981E+00
   0.61376E+01   0.17982E+00
   0.61376E+01   0.17983E+00
   0.61376E+01   0.17983E+00
   0.61376E+01   0.17983E+00
   0.61376E+01   0.17984E+00
   0.61376E+01   0.17984E+00
   0.61376E+01   0.17984E+00
   0.61401E+01   0.17977E+00
   0.61401E+01   0.17977E+00
   0.61376E+01   0.17984E+00
   0.61376E+01   0.17985E+00
   0.61376E+01   0.17986E+00
   0.61401E+01   0.17978E+00
   0.61401E+01   0.17978E+00
   0.61401E+01   0.17977E+00
   0.61401E+01   0.17978E+00
   0.61401E+01   0.17977E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17981E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17980E+00
   0.61401E+01   0.17982E+00
   0.61401E+01   0.17982E+00
   0.61401E+01   0.17982E+00
   0.61401E+01   0.17983E+00
   0.61401E+01   0.17983E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17985E+00
   0.61401E+01   0.17984E+00
   0.61401E+01   0.17985E+00
   0.61401E+01   0.17985E+00
   0.61401E+01   0.17985E+00
   0.61401E+01   0.17985E+00
   0.61401E+01   0.17985E+00
   0.61401E+01   0.17986E+00
   0.61401E+01   0.17987E+00
   0.61426E+01   0.17979E+00
   0.61426E+01   0.17980E+00
   0.61426E+01   0.17980E+00
   0.61426E+01   0.17980E+00
   0.61426E+01   0.17981E+00
   0.61426E+01   0.17981E+00
   0.61426E+01   0.17981E+00
   0.61426E+01   0.17982E+00
   0.61426E+01   0.17981E+00
   0.61426E+01   0.17982E+00
   0.61426E+01   0.17982E+00
   0.61426E+01   0.17982E+00
   0.61426E+01   0.17982E+00
   0.61426E+01   0.17982E+00
   0.61426E+01   0.17982E+00
   0.61426E+01   0.17982E+00
   0.61426E+01   0.17984E+00
   0.61426E+01   0.17985E+00
   0.61426E+01   0.17986E+00
   0.61426E+01   0.17986E+00
   0.61426E+01   0.17986E+00
   0.61426E+01   0.17986E+00
   0.61426E+01   0.17986E+00
   0.61426E+01   0.17986E+00
   0.61426E+01   0.17987E+00
   0.61426E+01   0.17987E+00
   0.61426E+01   0.17988E+00
   0.61426E+01   0.17989E+00
   0.61426E+01   0.17989E+00
   0.61426E+01   0.17989E+00
   0.61426E+01   0.17989E+00
   0.61426E+01   0.17990E+00
   0.61426E+01   0.17991E+00
   0.61426E+01   0.17991E+00
   0.61426E+01   0.17991E+00
   0.61426E+01   0.17991E+00
   0.61426E+01   0.17991E+00
   0.61426E+01   0.17992E+00
   0.61426E+01   0.17992E+00
   0.61426E+01   0.17992E+00
   0.61426E+01   0.17992E+00
   0.61451E+01   0.17985E+00
   0.61451E+01   0.17986E+00
   0.61451E+01   0.17986E+00
   0.61451E+01   0.17986E+00
   0.61451E+01   0.17986E+00
   0.61451E+01   0.17986E+00
   0.61451E+01   0.17986E+00
   0.61451E+01   0.17987E+00
   0.61451E+01   0.17987E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17988E+00
   0.61451E+01   0.17989E+00
   0.61451E+01   0.17990E+00
   0.61451E+01   0.17990E+00
   0.61451E+01   0.17991E+00
   0.61451E+01   0.17991E+00
   0.61451E+01   0.17993E+00
   0.61451E+01   0.17992E+00
   0.61451E+01   0.17993E+00
   0.61451E+01   0.17995E+00
   0.61451E+01   0.17994E+00
   0.61451E+01   0.17996E+00
   0.61451E+01   0.17995E+00
   0.61451E+01   0.17995E+00
   0.61476E+01   0.17988E+00
   0.61476E+01   0.17989E+00
   0.61476E+01   0.17988E+00
   0.61476E+01   0.17988E+00
   0.61476E+01   0.17988E+00
   0.61476E+01   0.17989E+00
   0.61476E+01   0.17988E+00
   0.61476E+01   0.17989E+00
   0.61476E+01   0.17989E+00
   0.61476E+01   0.17990E+00
   0.61476E+01   0.17989E+00
   0.61476E+01   0.17990E+00
   0.61476E+01   0.17989E+00
   0.61476E+01   0.17990E+00
   0.61476E+01   0.17991E+00
   0.61476E+01   0.17991E+00
   0.61476E+01   0.17991E+00
   0.61476E+01   0.17991E+00
   0.61476E+01   0.17992E+00
   0.61476E+01   0.17992E+00
   0.61476E+01   0.17992E+00
   0.61476E+01   0.17993E+00
   0.61476E+01   0.17993E+00
   0.61476E+01   0.17993E+00
   0.61476E+01   0.17994E+00
   0.61476E+01   0.17994E+00
   0.61476E+01   0.17994E+00
   0.61476E+01   0.17994E+00
   0.61476E+01   0.17994E+00
   0.61476E+01   0.17994E+00
   0.61476E+01   0.17995E+00
   0.61476E+01   0.17995E+00
   0.61476E+01   0.17995E+00
   0.61476E+01   0.17996E+00
   0.61476E+01   0.17996E+00
   0.61476E+01   0.17997E+00
   0.61476E+01   0.17998E+00
   0.61476E+01   0.17997E+00
   0.61476E+01   0.17997E+00
   0.61476E+01   0.17998E+00
   0.61501E+01   0.17991E+00
   0.61501E+01   0.17991E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17992E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17994E+00
   0.61501E+01   0.17995E+00
   0.61501E+01   0.17995E+00
   0.61501E+01   0.17995E+00
   0.61501E+01   0.17995E+00
   0.61501E+01   0.17995E+00
   0.61501E+01   0.17996E+00
   0.61501E+01   0.17996E+00
   0.61501E+01   0.17997E+00
   0.61501E+01   0.17996E+00
   0.61501E+01   0.17997E+00
   0.61501E+01   0.17998E+00
   0.61501E+01   0.17998E+00
   0.61501E+01   0.17998E+00
   0.61501E+01   0.17998E+00
   0.61501E+01   0.17998E+00
   0.61501E+01   0.17998E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.17999E+00
   0.61501E+01   0.18000E+00
   0.61501E+01   0.18000E+00
   0.61501E+01   0.18001E+00
   0.61501E+01   0.18001E+00
   0.61501E+01   0.18001E+00
   0.61501E+01   0.18001E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18003E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18002E+00
   0.61501E+01   0.18003E+00
   0.61501E+01   0.18003E+00
   0.61526E+01   0.17996E+00
   0.61526E+01   0.17997E+00
   0.61526E+01   0.17998E+00
   0.61526E+01   0.17999E+00
   0.61526E+01   0.17999E+00
   0.61526E+01   0.18000E+00
   0.61526E+01   0.17999E+00
   0.61526E+01   0.18000E+00
   0.61526E+01   0.18000E+00
   0.61526E+01   0.18001E+00
   0.61526E+01   0.18001E+00
   0.61526E+01   0.18002E+00
   0.61526E+01   0.18001E+00
   0.61526E+01   0.18001E+00
   0.61526E+01   0.18002E+00
   0.61526E+01   0.18003E+00
   0.61526E+01   0.18003E+00
   0.61526E+01   0.18004E+00
   0.61526E+01   0.18004E+00
   0.61526E+01   0.18005E+00
   0.61526E+01   0.18005E+00
   0.61526E+01   0.18005E+00
   0.61526E+01   0.18005E+00
   0.61551E+01   0.17998E+00
   0.61551E+01   0.17998E+00
   0.61551E+01   0.17999E+00
   0.61551E+01   0.17999E+00
   0.61551E+01   0.17998E+00
   0.61551E+01   0.17999E+00
   0.61551E+01   0.17999E+00
   0.61551E+01   0.18000E+00
   0.61551E+01   0.17999E+00
   0.61551E+01   0.18000E+00
   0.61551E+01   0.18001E+00
   0.61551E+01   0.18001E+00
   0.61551E+01   0.18002E+00
   0.61551E+01   0.18001E+00
   0.61551E+01   0.18003E+00
   0.61551E+01   0.18003E+00
   0.61551E+01   0.18003E+00
   0.61551E+01   0.18003E+00
   0.61551E+01   0.18003E+00
   0.61551E+01   0.18003E+00
   0.61551E+01   0.18003E+00
   0.61551E+01   0.18003E+00
   0.61551E+01   0.18004E+00
   0.61551E+01   0.18004E+00
   0.61551E+01   0.18004E+00
   0.61551E+01   0.18005E+00
   0.61551E+01   0.18005E+00
   0.61551E+01   0.18005E+00
   0.61551E+01   0.18005E+00
   0.61551E+01   0.18005E+00
   0.61551E+01   0.18006E+00
   0.61551E+01   0.18005E+00
   0.61551E+01   0.18006E+00
   0.61551E+01   0.18006E+00
   0.61551E+01   0.18006E+00
   0.61551E+01   0.18006E+00
   0.61551E+01   0.18006E+00
   0.61551E+01   0.18007E+00
   0.61551E+01   0.18007E+00
   0.61551E+01   0.18008E+00
   0.61551E+01   0.18009E+00
   0.61551E+01   0.18009E+00
   0.61551E+01   0.18009E+00
   0.61551E+01   0.18010E+00
   0.61551E+01   0.18010E+00
   0.61576E+01   0.18003E+00
   0.61576E+01   0.18003E+00
   0.61576E+01   0.18004E+00
   0.61576E+01   0.18005E+00
   0.61551E+01   0.18012E+00
   0.61551E+01   0.18012E+00
   0.61551E+01   0.18012E+00
   0.61551E+01   0.18012E+00
   0.61576E+01   0.18005E+00
   0.61576E+01   0.18005E+00
   0.61576E+01   0.18005E+00
   0.61576E+01   0.18005E+00
   0.61576E+01   0.18006E+00
   0.61576E+01   0.18007E+00
   0.61576E+01   0.18008E+00
   0.61576E+01   0.18007E+00
   0.61576E+01   0.18007E+00
   0.61576E+01   0.18007E+00
   0.61576E+01   0.18008E+00
   0.61576E+01   0.18008E+00
   0.61576E+01   0.18009E+00
   0.61576E+01   0.18010E+00
   0.61576E+01   0.18011E+00
   0.61576E+01   0.18010E+00
   0.61576E+01   0.18011E+00
   0.61576E+01   0.18011E+00
   0.61576E+01   0.18011E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18011E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18012E+00
   0.61576E+01   0.18013E+00
   0.61576E+01   0.18013E+00
   0.61576E+01   0.18013E+00
   0.61576E+01   0.18014E+00
   0.61576E+01   0.18014E+00
   0.61576E+01   0.18015E+00
   0.61576E+01   0.18015E+00
   0.61576E+01   0.18015E+00
   0.61601E+01   0.18008E+00
   0.61601E+01   0.18008E+00
   0.61576E+01   0.18015E+00
   0.61601E+01   0.18009E+00
   0.61601E+01   0.18008E+00
   0.61601E+01   0.18009E+00
   0.61601E+01   0.18009E+00
   0.61601E+01   0.18010E+00
   0.61601E+01   0.18011E+00
   0.61601E+01   0.18011E+00
   0.61601E+01   0.18011E+00
   0.61601E+01   0.18011E+00
   0.61601E+01   0.18012E+00
   0.61601E+01   0.18012E+00
   0.61601E+01   0.18012E+00
   0.61601E+01   0.18012E+00
   0.61601E+01   0.18012E+00
   0.61601E+01   0.18012E+00
   0.61601E+01   0.18013E+00
   0.61601E+01   0.18012E+00
   0.61601E+01   0.18013E+00
   0.61601E+01   0.18013E+00
   0.61601E+01   0.18013E+00
   0.61601E+01   0.18015E+00
   0.61601E+01   0.18015E+00
   0.61601E+01   0.18015E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18016E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18017E+00
   0.61601E+01   0.18018E+00
   0.61601E+01   0.18018E+00
   0.61626E+01   0.18013E+00
   0.61626E+01   0.18013E+00
   0.61601E+01   0.18020E+00
   0.61626E+01   0.18013E+00
   0.61626E+01   0.18014E+00
   0.61601E+01   0.18021E+00
   0.61601E+01   0.18022E+00
   0.61601E+01   0.18022E+00
   0.61601E+01   0.18023E+00
   0.61626E+01   0.18014E+00
   0.61626E+01   0.18015E+00
   0.61626E+01   0.18016E+00
   0.61626E+01   0.18016E+00
   0.61626E+01   0.18015E+00
   0.61626E+01   0.18016E+00
   0.61626E+01   0.18016E+00
   0.61626E+01   0.18016E+00
   0.61626E+01   0.18017E+00
   0.61626E+01   0.18017E+00
   0.61626E+01   0.18017E+00
   0.61626E+01   0.18018E+00
   0.61626E+01   0.18018E+00
   0.61626E+01   0.18018E+00
   0.61626E+01   0.18018E+00
   0.61626E+01   0.18019E+00
   0.61626E+01   0.18019E+00
   0.61626E+01   0.18019E+00
   0.61626E+01   0.18019E+00
   0.61626E+01   0.18020E+00
   0.61626E+01   0.18021E+00
   0.61626E+01   0.18020E+00
   0.61626E+01   0.18020E+00
   0.61626E+01   0.18021E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18022E+00
   0.61626E+01   0.18023E+00
   0.61626E+01   0.18023E+00
   0.61626E+01   0.18023E+00
   0.61626E+01   0.18023E+00
   0.61626E+01   0.18023E+00
   0.61626E+01   0.18025E+00
   0.61626E+01   0.18024E+00
   0.61626E+01   0.18024E+00
   0.61651E+01   0.18018E+00
   0.61651E+01   0.18019E+00
   0.61651E+01   0.18019E+00
   0.61651E+01   0.18020E+00
   0.61651E+01   0.18020E+00
   0.61651E+01   0.18021E+00
   0.61651E+01   0.18021E+00
   0.61651E+01   0.18021E+00
   0.61651E+01   0.18021E+00
   0.61651E+01   0.18021E+00
   0.61651E+01   0.18022E+00
   0.61651E+01   0.18023E+00
   0.61651E+01   0.18023E+00
   0.61651E+01   0.18023E+00
   0.61651E+01   0.18023E+00
   0.61651E+01   0.18024E+00
   0.61651E+01   0.18024E+00
   0.61651E+01   0.18024E+00
   0.61651E+01   0.18024E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18025E+00
   0.61651E+01   0.18026E+00
   0.61651E+01   0.18026E+00
   0.61651E+01   0.18026E+00
   0.61651E+01   0.18026E+00
   0.61651E+01   0.18026E+00
   0.61651E+01   0.18027E+00
   0.61651E+01   0.18026E+00
   0.61651E+01   0.18027E+00
   0.61651E+01   0.18027E+00
   0.61651E+01   0.18028E+00
   0.61651E+01   0.18028E+00
   0.61651E+01   0.18028E+00
   0.61651E+01   0.18028E+00
   0.61651E+01   0.18028E+00
   0.61651E+01   0.18028E+00
   0.61676E+01   0.18021E+00
   0.61676E+01   0.18021E+00
   0.61676E+01   0.18022E+00
   0.61676E+01   0.18023E+00
   0.61676E+01   0.18023E+00
   0.61676E+01   0.18023E+00
   0.61676E+01   0.18023E+00
   0.61676E+01   0.18023E+00
   0.61676E+01   0.18024E+00
   0.61676E+01   0.18024E+00
   0.61676E+01   0.18025E+00
   0.61676E+01   0.18026E+00
   0.61676E+01   0.18025E+00
   0.61676E+01   0.18025E+00
   0.61676E+01   0.18026E+00
   0.61676E+01   0.18026E+00
   0.61676E+01   0.18027E+00
   0.61676E+01   0.18027E+00
   0.61676E+01   0.18028E+00
   0.61676E+01   0.18029E+00
   0.61676E+01   0.18028E+00
   0.61676E+01   0.18028E+00
   0.61676E+01   0.18029E+00
   0.61676E+01   0.18029E+00
   0.61676E+01   0.18030E+00
   0.61676E+01   0.18030E+00
   0.61676E+01   0.18031E+00
   0.61676E+01   0.18031E+00
   0.61676E+01   0.18032E+00
   0.61676E+01   0.18032E+00
   0.61676E+01   0.18032E+00
   0.61676E+01   0.18032E+00
   0.61676E+01   0.18033E+00
   0.61676E+01   0.18033E+00
   0.61676E+01   0.18033E+00
   0.61676E+01   0.18033E+00
   0.61676E+01   0.18033E+00
   0.61676E+01   0.18033E+00
   0.61676E+01   0.18034E+00
   0.61676E+01   0.18034E+00
   0.61676E+01   0.18034E+00
   0.61676E+01   0.18035E+00
   0.61676E+01   0.18035E+00
   0.61701E+01   0.18029E+00
   0.61701E+01   0.18029E+00
   0.61701E+01   0.18029E+00
   0.61701E+01   0.18029E+00
   0.61701E+01   0.18030E+00
   0.61701E+01   0.18030E+00
   0.61701E+01   0.18030E+00
   0.61701E+01   0.18031E+00
   0.61701E+01   0.18031E+00
   0.61701E+01   0.18030E+00
   0.61701E+01   0.18031E+00
   0.61701E+01   0.18031E+00
   0.61701E+01   0.18031E+00
   0.61701E+01   0.18031E+00
   0.61701E+01   0.18032E+00
   0.61701E+01   0.18032E+00
   0.61701E+01   0.18032E+00
   0.61701E+01   0.18032E+00
   0.61701E+01   0.18032E+00
   0.61701E+01   0.18032E+00
   0.61701E+01   0.18034E+00
   0.61701E+01   0.18034E+00
   0.61701E+01   0.18034E+00
   0.61701E+01   0.18034E+00
   0.61701E+01   0.18035E+00
   0.61701E+01   0.18035E+00
   0.61701E+01   0.18035E+00
   0.61701E+01   0.18034E+00
   0.61701E+01   0.18035E+00
   0.61701E+01   0.18035E+00
   0.61701E+01   0.18036E+00
   0.61701E+01   0.18036E+00
   0.61701E+01   0.18037E+00
   0.61701E+01   0.18037E+00
   0.61701E+01   0.18038E+00
   0.61701E+01   0.18038E+00
   0.61701E+01   0.18038E+00
   0.61701E+01   0.18038E+00
   0.61701E+01   0.18038E+00
   0.61701E+01   0.18038E+00
   0.61701E+01   0.18039E+00
   0.61701E+01   0.18039E+00
   0.61701E+01   0.18040E+00
   0.61701E+01   0.18040E+00
   0.61701E+01   0.18039E+00
   0.61701E+01   0.18040E+00
   0.61701E+01   0.18041E+00
   0.61701E+01   0.18041E+00
   0.61726E+01   0.18034E+00
   0.61701E+01   0.18042E+00
   0.61701E+01   0.18042E+00
   0.61701E+01   0.18042E+00
   0.61726E+01   0.18035E+00
   0.61726E+01   0.18036E+00
   0.61726E+01   0.18036E+00
   0.61726E+01   0.18036E+00
   0.61726E+01   0.18036E+00
   0.61726E+01   0.18036E+00
   0.61726E+01   0.18036E+00
   0.61726E+01   0.18037E+00
   0.61726E+01   0.18038E+00
   0.61726E+01   0.18038E+00
   0.61726E+01   0.18039E+00
   0.61726E+01   0.18039E+00
   0.61726E+01   0.18039E+00
   0.61726E+01   0.18039E+00
   0.61726E+01   0.18039E+00
   0.61726E+01   0.18040E+00
   0.61726E+01   0.18040E+00
   0.61726E+01   0.18040E+00
   0.61726E+01   0.18040E+00
   0.61726E+01   0.18040E+00
   0.61726E+01   0.18041E+00
   0.61726E+01   0.18041E+00
   0.61726E+01   0.18041E+00
   0.61726E+01   0.18041E+00
   0.61726E+01   0.18041E+00
   0.61726E+01   0.18041E+00
   0.61726E+01   0.18042E+00
   0.61726E+01   0.18042E+00
   0.61726E+01   0.18043E+00
   0.61726E+01   0.18043E+00
   0.61726E+01   0.18043E+00
   0.61726E+01   0.18043E+00
   0.61726E+01   0.18044E+00
   0.61726E+01   0.18045E+00
   0.61726E+01   0.18046E+00
   0.61726E+01   0.18045E+00
   0.61726E+01   0.18044E+00
   0.61726E+01   0.18045E+00
   0.61726E+01   0.18044E+00
   0.61726E+01   0.18046E+00
   0.61726E+01   0.18046E+00
   0.61726E+01   0.18045E+00
   0.61751E+01   0.18039E+00
   0.61751E+01   0.18040E+00
   0.61751E+01   0.18040E+00
   0.61751E+01   0.18041E+00
   0.61751E+01   0.18041E+00
   0.61751E+01   0.18042E+00
   0.61751E+01   0.18042E+00
   0.61751E+01   0.18042E+00
   0.61751E+01   0.18042E+00
   0.61751E+01   0.18043E+00
   0.61751E+01   0.18043E+00
   0.61751E+01   0.18044E+00
   0.61751E+01   0.18044E+00
   0.61751E+01   0.18044E+00
   0.61751E+01   0.18044E+00
   0.61751E+01   0.18044E+00
   0.61751E+01   0.18044E+00
   0.61751E+01   0.18044E+00
   0.61751E+01   0.18044E+00
   0.61751E+01   0.18045E+00
   0.61751E+01   0.18045E+00
   0.61751E+01   0.18046E+00
   0.61751E+01   0.18046E+00
   0.61751E+01   0.18048E+00
   0.61751E+01   0.18047E+00
   0.61751E+01   0.18047E+00
   0.61751E+01   0.18048E+00
   0.61751E+01   0.18048E+00
   0.61751E+01   0.18048E+00
   0.61751E+01   0.18048E+00
   0.61751E+01   0.18048E+00
   0.61751E+01   0.18048E+00
   0.61751E+01   0.18049E+00
   0.61751E+01   0.18049E+00
   0.61751E+01   0.18050E+00
   0.61751E+01   0.18050E+00
   0.61751E+01   0.18049E+00
   0.61751E+01   0.18050E+00
   0.61751E+01   0.18050E+00
   0.61751E+01   0.18050E+00
   0.61751E+01   0.18051E+00
   0.61751E+01   0.18050E+00
   0.61751E+01   0.18050E+00
   0.61751E+01   0.18051E+00
   0.61751E+01   0.18051E+00
   0.61751E+01   0.18051E+00
   0.61751E+01   0.18051E+00
   0.61751E+01   0.18051E+00
   0.61751E+01   0.18052E+00
   0.61751E+01   0.18052E+00
   0.61751E+01   0.18052E+00
   0.61751E+01   0.18052E+00
   0.61751E+01   0.18053E+00
   0.61776E+01   0.18046E+00
   0.61776E+01   0.18046E+00
   0.61776E+01   0.18046E+00
   0.61776E+01   0.18046E+00
   0.61776E+01   0.18046E+00
   0.61776E+01   0.18047E+00
   0.61776E+01   0.18049E+00
   0.61776E+01   0.18050E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18051E+00
   0.61776E+01   0.18052E+00
   0.61776E+01   0.18053E+00
   0.61776E+01   0.18052E+00
   0.61776E+01   0.18052E+00
   0.61776E+01   0.18052E+00
   0.61776E+01   0.18053E+00
   0.61776E+01   0.18053E+00
   0.61776E+01   0.18053E+00
   0.61776E+01   0.18053E+00
   0.61776E+01   0.18053E+00
   0.61776E+01   0.18055E+00
   0.61801E+01   0.18047E+00
   0.61801E+01   0.18047E+00
   0.61801E+01   0.18047E+00
   0.61776E+01   0.18055E+00
   0.61801E+01   0.18049E+00
   0.61801E+01   0.18049E+00
   0.61776E+01   0.18056E+00
   0.61801E+01   0.18049E+00
   0.61801E+01   0.18049E+00
   0.61801E+01   0.18050E+00
   0.61776E+01   0.18057E+00
   0.61776E+01   0.18057E+00
   0.61776E+01   0.18057E+00
   0.61776E+01   0.18058E+00
   0.61776E+01   0.18057E+00
   0.61801E+01   0.18051E+00
   0.61801E+01   0.18052E+00
   0.61801E+01   0.18054E+00
   0.61801E+01   0.18055E+00
   0.61801E+01   0.18054E+00
   0.61801E+01   0.18055E+00
   0.61801E+01   0.18055E+00
   0.61801E+01   0.18056E+00
   0.61801E+01   0.18056E+00
   0.61801E+01   0.18056E+00
   0.61801E+01   0.18056E+00
   0.61801E+01   0.18056E+00
   0.61801E+01   0.18056E+00
   0.61801E+01   0.18056E+00
   0.61801E+01   0.18057E+00
   0.61801E+01   0.18057E+00
   0.61801E+01   0.18057E+00
   0.61801E+01   0.18057E+00
   0.61801E+01   0.18057E+00
   0.61801E+01   0.18058E+00
   0.61801E+01   0.18058E+00
   0.61801E+01   0.18057E+00
   0.61801E+01   0.18057E+00
   0.61801E+01   0.18059E+00
   0.61801E+01   0.18058E+00
   0.61801E+01   0.18059E+00
   0.61801E+01   0.18059E+00
   0.61801E+01   0.18059E+00
   0.61801E+01   0.18060E+00
   0.61801E+01   0.18060E+00
   0.61801E+01   0.18060E+00
   0.61801E+01   0.18060E+00
   0.61801E+01   0.18060E+00
   0.61801E+01   0.18060E+00
   0.61801E+01   0.18060E+00
   0.61801E+01   0.18060E+00
   0.61801E+01   0.18061E+00
   0.61801E+01   0.18061E+00
   0.61801E+01   0.18062E+00
   0.61801E+01   0.18062E+00
   0.61801E+01   0.18062E+00
   0.61801E+01   0.18062E+00
   0.61801E+01   0.18062E+00
   0.61801E+01   0.18062E+00
   0.61801E+01   0.18061E+00
   0.61801E+01   0.18062E+00
   0.61801E+01   0.18063E+00
   0.61801E+01   0.18063E+00
   0.61801E+01   0.18064E+00
   0.61801E+01   0.18064E+00
   0.61801E+01   0.18065E+00
   0.61801E+01   0.18065E+00
   0.61801E+01   0.18065E+00
   0.61801E+01   0.18066E+00
   0.61801E+01   0.18066E+00
   0.61826E+01   0.18060E+00
   0.61826E+01   0.18060E+00
   0.61826E+01   0.18061E+00
   0.61826E+01   0.18061E+00
   0.61826E+01   0.18062E+00
   0.61826E+01   0.18062E+00
   0.61826E+01   0.18063E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18063E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18064E+00
   0.61826E+01   0.18065E+00
   0.61826E+01   0.18065E+00
   0.61826E+01   0.18065E+00


==> anc/Figure7/1outC_R_incomp_fermi_down_rc02.dat <==
   0.35860E+00   0.92935E-01
   0.55660E+00   0.59965E-01
   0.97509E+00   0.34398E-01
   0.25831E+01   0.13475E-01
   0.12659E+02   0.84886E-02
   0.14015E+02   0.21624E-01
   0.13808E+02   0.33830E-01
   0.13517E+02   0.44503E-01
   0.13241E+02   0.53893E-01
   0.12992E+02   0.62239E-01
   0.12767E+02   0.69721E-01
   0.12564E+02   0.76484E-01
   0.12378E+02   0.82643E-01
   0.12209E+02   0.88282E-01
   0.12053E+02   0.93458E-01
   0.11907E+02   0.98276E-01
   0.11772E+02   0.10272E+00
   0.11645E+02   0.10689E+00
   0.11526E+02   0.11077E+00
   0.11415E+02   0.11441E+00
   0.11309E+02   0.11785E+00
   0.11208E+02   0.12109E+00
   0.11114E+02   0.12414E+00
   0.11024E+02   0.12702E+00
   0.10937E+02   0.12980E+00
   0.10856E+02   0.13238E+00
   0.10776E+02   0.13489E+00
   0.10700E+02   0.13727E+00
   0.10628E+02   0.13953E+00
   0.10559E+02   0.14169E+00
   0.10491E+02   0.14377E+00
   0.10427E+02   0.14576E+00
   0.10364E+02   0.14768E+00
   0.10304E+02   0.14951E+00
   0.10245E+02   0.15128E+00
   0.10190E+02   0.15297E+00
   0.10134E+02   0.15462E+00
   0.10082E+02   0.15619E+00
   0.10031E+02   0.15771E+00
   0.99795E+01   0.15921E+00
   0.99315E+01   0.16062E+00
   0.98850E+01   0.16199E+00
   0.98385E+01   0.16334E+00
   0.97950E+01   0.16461E+00
   0.97515E+01   0.16586E+00
   0.97095E+01   0.16707E+00
   0.96675E+01   0.16826E+00
   0.96270E+01   0.16941E+00
   0.95880E+01   0.17052E+00
   0.95505E+01   0.17158E+00
   0.95115E+01   0.17266E+00
   0.94755E+01   0.17367E+00
   0.94395E+01   0.17467E+00
   0.94050E+01   0.17563E+00
   0.93705E+01   0.17658E+00
   0.93375E+01   0.17748E+00
   0.93045E+01   0.17838E+00
   0.92715E+01   0.17927E+00
   0.92415E+01   0.18009E+00
   0.92100E+01   0.18093E+00
   0.91800E+01   0.18174E+00
   0.91500E+01   0.18253E+00
   0.91200E+01   0.18332E+00
   0.90915E+01   0.18407E+00
   0.90645E+01   0.18479E+00
   0.90360E+01   0.18553E+00
   0.90105E+01   0.18620E+00
   0.89835E+01   0.18690E+00
   0.89565E+01   0.18759E+00
   0.89310E+01   0.18825E+00
   0.89055E+01   0.18890E+00
   0.88815E+01   0.18951E+00
   0.88560E+01   0.19015E+00
   0.88320E+01   0.19076E+00
   0.88095E+01   0.19133E+00
   0.87855E+01   0.19193E+00
   0.87630E+01   0.19249E+00
   0.87405E+01   0.19305E+00
   0.87180E+01   0.19360E+00
   0.86955E+01   0.19415E+00
   0.86745E+01   0.19467E+00
   0.86535E+01   0.19518E+00
   0.86325E+01   0.19569E+00
   0.86115E+01   0.19620E+00
   0.85905E+01   0.19670E+00
   0.85710E+01   0.19717E+00
   0.85515E+01   0.19763E+00
   0.85320E+01   0.19810E+00
   0.85125E+01   0.19856E+00
   0.84930E+01   0.19902E+00
   0.84750E+01   0.19944E+00
   0.84570E+01   0.19986E+00
   0.84375E+01   0.20031E+00
   0.84195E+01   0.20073E+00
   0.84015E+01   0.20114E+00
   0.83850E+01   0.20152E+00
   0.83670E+01   0.20194E+00
   0.83505E+01   0.20231E+00
   0.83325E+01   0.20272E+00
   0.83160E+01   0.20309E+00
   0.82995E+01   0.20346E+00
   0.82830E+01   0.20383E+00
   0.82680E+01   0.20417E+00
   0.82515E+01   0.20453E+00
   0.82350E+01   0.20490E+00
   0.82200E+01   0.20522E+00
   0.82050E+01   0.20555E+00
   0.81900E+01   0.20588E+00
   0.81750E+01   0.20620E+00
   0.81600E+01   0.20653E+00
   0.81450E+01   0.20685E+00
   0.81300E+01   0.20718E+00
   0.81165E+01   0.20746E+00
   0.81015E+01   0.20778E+00
   0.80880E+01   0.20807E+00
   0.80730E+01   0.20839E+00
   0.80595E+01   0.20868E+00
   0.80460E+01   0.20896E+00
   0.80325E+01   0.20924E+00
   0.80190E+01   0.20951E+00
   0.80055E+01   0.20980E+00
   0.79920E+01   0.21008E+00
   0.79800E+01   0.21032E+00
   0.79665E+01   0.21059E+00
   0.79545E+01   0.21084E+00
   0.79410E+01   0.21111E+00
   0.79290E+01   0.21136E+00
   0.79170E+01   0.21159E+00
   0.79050E+01   0.21183E+00
   0.78915E+01   0.21211E+00
   0.78795E+01   0.21235E+00
   0.78690E+01   0.21255E+00
   0.78570E+01   0.21278E+00
   0.78450E+01   0.21302E+00
   0.78330E+01   0.21326E+00
   0.78225E+01   0.21345E+00
   0.78105E+01   0.21369E+00
   0.78000E+01   0.21388E+00
   0.77880E+01   0.21412E+00
   0.77775E+01   0.21432E+00
   0.77655E+01   0.21455E+00
   0.77550E+01   0.21475E+00
   0.77445E+01   0.21495E+00
   0.77340E+01   0.21514E+00
   0.77235E+01   0.21533E+00
   0.77130E+01   0.21552E+00
   0.77025E+01   0.21573E+00
   0.76920E+01   0.21592E+00
   0.76815E+01   0.21611E+00
   0.76710E+01   0.21631E+00
   0.76620E+01   0.21647E+00
   0.76515E+01   0.21666E+00
   0.76410E+01   0.21686E+00
   0.76320E+01   0.21701E+00
   0.76215E+01   0.21720E+00
   0.76125E+01   0.21735E+00
   0.76020E+01   0.21755E+00
   0.75930E+01   0.21770E+00
   0.75840E+01   0.21786E+00
   0.75735E+01   0.21805E+00
   0.75645E+01   0.21821E+00
   0.75555E+01   0.21836E+00
   0.75465E+01   0.21852E+00
   0.75375E+01   0.21867E+00
   0.75285E+01   0.21882E+00
   0.75195E+01   0.21897E+00
   0.75105E+01   0.21913E+00
   0.75015E+01   0.21929E+00
   0.74926E+01   0.21944E+00
   0.74836E+01   0.21959E+00
   0.74761E+01   0.21971E+00
   0.74671E+01   0.21986E+00
   0.74581E+01   0.22002E+00
   0.74506E+01   0.22013E+00
   0.74416E+01   0.22028E+00
   0.74326E+01   0.22044E+00
   0.74251E+01   0.22055E+00
   0.74176E+01   0.22066E+00
   0.74086E+01   0.22082E+00
   0.74011E+01   0.22093E+00
   0.73921E+01   0.22109E+00
   0.73846E+01   0.22120E+00
   0.73771E+01   0.22131E+00
   0.73696E+01   0.22142E+00
   0.73606E+01   0.22158E+00
   0.73531E+01   0.22170E+00
   0.73456E+01   0.22181E+00
   0.73381E+01   0.22192E+00
   0.73306E+01   0.22204E+00
   0.73231E+01   0.22215E+00
   0.73156E+01   0.22226E+00
   0.73081E+01   0.22238E+00
   0.73006E+01   0.22249E+00
   0.72931E+01   0.22261E+00
   0.72856E+01   0.22273E+00
   0.72781E+01   0.22284E+00
   0.72706E+01   0.22295E+00
   0.72646E+01   0.22303E+00
   0.72571E+01   0.22314E+00
   0.72496E+01   0.22326E+00
   0.72436E+01   0.22333E+00
   0.72361E+01   0.22344E+00
   0.72286E+01   0.22356E+00
   0.72226E+01   0.22363E+00
   0.72151E+01   0.22375E+00
   0.72091E+01   0.22382E+00
   0.72016E+01   0.22394E+00
   0.71941E+01   0.22406E+00
   0.71881E+01   0.22413E+00
   0.71821E+01   0.22420E+00
   0.71746E+01   0.22432E+00
   0.71686E+01   0.22439E+00
   0.71611E+01   0.22451E+00
   0.71551E+01   0.22458E+00
   0.71491E+01   0.22466E+00
   0.71431E+01   0.22473E+00
   0.71356E+01   0.22485E+00
   0.71296E+01   0.22493E+00
   0.71236E+01   0.22500E+00
   0.71176E+01   0.22507E+00
   0.71101E+01   0.22519E+00
   0.71041E+01   0.22527E+00
   0.70981E+01   0.22535E+00
   0.70921E+01   0.22542E+00
   0.70861E+01   0.22549E+00
   0.70801E+01   0.22557E+00
   0.70741E+01   0.22565E+00
   0.70681E+01   0.22572E+00
   0.70621E+01   0.22580E+00
   0.70561E+01   0.22588E+00
   0.70501E+01   0.22596E+00
   0.70441E+01   0.22604E+00
   0.70396E+01   0.22606E+00
   0.70336E+01   0.22614E+00
   0.70276E+01   0.22622E+00
   0.70216E+01   0.22629E+00
   0.70156E+01   0.22637E+00
   0.70096E+01   0.22645E+00
   0.70051E+01   0.22648E+00
   0.69991E+01   0.22656E+00
   0.69931E+01   0.22664E+00
   0.69886E+01   0.22667E+00
   0.69826E+01   0.22675E+00
   0.69766E+01   0.22683E+00
   0.69721E+01   0.22687E+00
   0.69661E+01   0.22695E+00
   0.69601E+01   0.22703E+00
   0.69556E+01   0.22706E+00
   0.69496E+01   0.22714E+00
   0.69451E+01   0.22718E+00
   0.69391E+01   0.22725E+00
   0.69346E+01   0.22729E+00
   0.69286E+01   0.22737E+00
   0.69241E+01   0.22741E+00
   0.69181E+01   0.22749E+00
   0.69136E+01   0.22752E+00
   0.69076E+01   0.22761E+00
   0.69031E+01   0.22764E+00
   0.68986E+01   0.22767E+00
   0.68926E+01   0.22776E+00
   0.68881E+01   0.22780E+00
   0.68836E+01   0.22783E+00
   0.68776E+01   0.22792E+00
   0.68731E+01   0.22795E+00
   0.68686E+01   0.22799E+00
   0.68626E+01   0.22808E+00
   0.68581E+01   0.22811E+00
   0.68536E+01   0.22815E+00
   0.68491E+01   0.22819E+00
   0.68431E+01   0.22828E+00
   0.68386E+01   0.22832E+00
   0.68341E+01   0.22835E+00
   0.68296E+01   0.22839E+00
   0.68251E+01   0.22843E+00
   0.68206E+01   0.22846E+00
   0.68161E+01   0.22851E+00
   0.68101E+01   0.22859E+00
   0.68056E+01   0.22863E+00
   0.68011E+01   0.22866E+00
   0.67966E+01   0.22871E+00
   0.67921E+01   0.22875E+00
   0.67876E+01   0.22878E+00
   0.67831E+01   0.22883E+00
   0.67786E+01   0.22887E+00
   0.67741E+01   0.22891E+00
   0.67696E+01   0.22895E+00
   0.67651E+01   0.22899E+00
   0.67606E+01   0.22903E+00
   0.67576E+01   0.22903E+00
   0.67531E+01   0.22907E+00
   0.67486E+01   0.22911E+00
   0.67441E+01   0.22915E+00
   0.67396E+01   0.22919E+00
   0.67351E+01   0.22924E+00
   0.67306E+01   0.22928E+00
   0.67261E+01   0.22932E+00
   0.67216E+01   0.22937E+00
   0.67186E+01   0.22935E+00
   0.67141E+01   0.22940E+00
   0.67096E+01   0.22945E+00
   0.67051E+01   0.22950E+00
   0.67021E+01   0.22949E+00
   0.66976E+01   0.22953E+00
   0.66931E+01   0.22957E+00
   0.66886E+01   0.22962E+00
   0.66856E+01   0.22961E+00
   0.66811E+01   0.22966E+00
   0.66766E+01   0.22970E+00
   0.66721E+01   0.22975E+00
   0.66691E+01   0.22974E+00
   0.66646E+01   0.22979E+00
   0.66616E+01   0.22979E+00
   0.66571E+01   0.22983E+00
   0.66526E+01   0.22988E+00
   0.66496E+01   0.22988E+00
   0.66451E+01   0.22993E+00
   0.66421E+01   0.22993E+00
   0.66376E+01   0.22997E+00
   0.66331E+01   0.23002E+00
   0.66301E+01   0.23001E+00
   0.66256E+01   0.23006E+00
   0.66226E+01   0.23006E+00
   0.66181E+01   0.23011E+00
   0.66151E+01   0.23011E+00
   0.66106E+01   0.23016E+00
   0.66076E+01   0.23015E+00
   0.66031E+01   0.23020E+00
   0.66001E+01   0.23021E+00
   0.65956E+01   0.23025E+00
   0.65926E+01   0.23025E+00
   0.65896E+01   0.23026E+00
   0.65851E+01   0.23030E+00
   0.65821E+01   0.23031E+00
   0.65776E+01   0.23035E+00
   0.65746E+01   0.23035E+00
   0.65701E+01   0.23040E+00
   0.65671E+01   0.23040E+00
   0.65641E+01   0.23041E+00
   0.65596E+01   0.23046E+00
   0.65566E+01   0.23046E+00
   0.65536E+01   0.23046E+00
   0.65491E+01   0.23052E+00
   0.65461E+01   0.23051E+00
   0.65431E+01   0.23052E+00
   0.65401E+01   0.23052E+00
   0.65356E+01   0.23057E+00
   0.65326E+01   0.23057E+00
   0.65296E+01   0.23058E+00
   0.65251E+01   0.23062E+00
   0.65221E+01   0.23063E+00
   0.65191E+01   0.23064E+00
   0.65161E+01   0.23064E+00
   0.65116E+01   0.23068E+00
   0.65086E+01   0.23069E+00
   0.65056E+01   0.23070E+00
   0.65026E+01   0.23070E+00
   0.64996E+01   0.23070E+00
   0.64951E+01   0.23076E+00
   0.64921E+01   0.23077E+00
   0.64891E+01   0.23077E+00
   0.64861E+01   0.23078E+00
   0.64831E+01   0.23077E+00
   0.64801E+01   0.23078E+00
   0.64756E+01   0.23084E+00
   0.64726E+01   0.23084E+00
   0.64696E+01   0.23085E+00
   0.64666E+01   0.23086E+00
   0.64636E+01   0.23086E+00
   0.64606E+01   0.23087E+00
   0.64576E+01   0.23087E+00
   0.64546E+01   0.23089E+00
   0.64516E+01   0.23088E+00
   0.64471E+01   0.23094E+00
   0.64441E+01   0.23095E+00
   0.64411E+01   0.23096E+00
   0.64381E+01   0.23096E+00
   0.64351E+01   0.23097E+00
   0.64321E+01   0.23098E+00
   0.64291E+01   0.23099E+00
   0.64261E+01   0.23099E+00
   0.64231E+01   0.23100E+00
   0.64201E+01   0.23101E+00
   0.64171E+01   0.23102E+00
   0.64141E+01   0.23102E+00
   0.64111E+01   0.23103E+00
   0.64081E+01   0.23104E+00
   0.64051E+01   0.23105E+00
   0.64021E+01   0.23106E+00
   0.63991E+01   0.23107E+00
   0.63961E+01   0.23108E+00
   0.63946E+01   0.23104E+00
   0.63916E+01   0.23104E+00
   0.63886E+01   0.23105E+00
   0.63856E+01   0.23106E+00
   0.63826E+01   0.23107E+00
   0.63796E+01   0.23108E+00
   0.63766E+01   0.23109E+00
   0.63736E+01   0.23110E+00
   0.63706E+01   0.23111E+00
   0.63676E+01   0.23113E+00
   0.63661E+01   0.23108E+00
   0.63631E+01   0.23110E+00
   0.63601E+01   0.23111E+00
   0.63571E+01   0.23111E+00
   0.63541E+01   0.23112E+00
   0.63511E+01   0.23114E+00
   0.63481E+01   0.23115E+00
   0.63466E+01   0.23111E+00
   0.63436E+01   0.23112E+00
   0.63406E+01   0.23114E+00
   0.63376E+01   0.23115E+00
   0.63361E+01   0.23110E+00
   0.63331E+01   0.23112E+00
   0.63301E+01   0.23113E+00
   0.63271E+01   0.23115E+00
   0.63241E+01   0.23116E+00
   0.63226E+01   0.23112E+00
   0.63196E+01   0.23113E+00
   0.63166E+01   0.23115E+00
   0.63136E+01   0.23116E+00
   0.63121E+01   0.23112E+00
   0.63091E+01   0.23113E+00
   0.63061E+01   0.23116E+00
   0.63031E+01   0.23116E+00
   0.63016E+01   0.23114E+00
   0.62986E+01   0.23114E+00
   0.62956E+01   0.23115E+00
   0.62941E+01   0.23111E+00
   0.62911E+01   0.23113E+00
   0.62881E+01   0.23115E+00
   0.62866E+01   0.23111E+00
   0.62836E+01   0.23113E+00
   0.62806E+01   0.23114E+00
   0.62791E+01   0.23111E+00
   0.62761E+01   0.23112E+00
   0.62731E+01   0.23114E+00
   0.62716E+01   0.23110E+00
   0.62686E+01   0.23112E+00
   0.62656E+01   0.23113E+00
   0.62641E+01   0.23109E+00
   0.62611E+01   0.23112E+00
   0.62596E+01   0.23108E+00
   0.62566E+01   0.23110E+00
   0.62536E+01   0.23111E+00
   0.62521E+01   0.23108E+00
   0.62491E+01   0.23109E+00
   0.62461E+01   0.23110E+00
   0.62446E+01   0.23108E+00
   0.62416E+01   0.23110E+00
   0.62401E+01   0.23106E+00
   0.62371E+01   0.23108E+00
   0.62356E+01   0.23104E+00
   0.62326E+01   0.23107E+00
   0.62296E+01   0.23108E+00
   0.62281E+01   0.23104E+00
   0.62251E+01   0.23107E+00
   0.62236E+01   0.23103E+00
   0.62206E+01   0.23105E+00
   0.62191E+01   0.23101E+00
   0.62161E+01   0.23103E+00
   0.62146E+01   0.23100E+00
   0.62116E+01   0.23102E+00
   0.62101E+01   0.23098E+00
   0.62071E+01   0.23100E+00
   0.62056E+01   0.23096E+00
   0.62026E+01   0.23100E+00
   0.62011E+01   0.23096E+00
   0.61981E+01   0.23099E+00
   0.61966E+01   0.23095E+00
   0.61936E+01   0.23096E+00
   0.61921E+01   0.23093E+00
   0.61891E+01   0.23096E+00
   0.61876E+01   0.23092E+00
   0.61861E+01   0.23089E+00
   0.61831E+01   0.23091E+00
   0.61816E+01   0.23088E+00
   0.61786E+01   0.23090E+00
   0.61771E+01   0.23087E+00
   0.61741E+01   0.23089E+00
   0.61726E+01   0.23086E+00
   0.61696E+01   0.23088E+00
   0.61681E+01   0.23085E+00
   0.61666E+01   0.23082E+00
   0.61636E+01   0.23084E+00
   0.61621E+01   0.23081E+00
   0.61591E+01   0.23084E+00
   0.61576E+01   0.23080E+00
   0.61561E+01   0.23078E+00
   0.61531E+01   0.23079E+00
   0.61516E+01   0.23077E+00
   0.61486E+01   0.23079E+00
   0.61471E+01   0.23076E+00
   0.61456E+01   0.23072E+00
   0.61426E+01   0.23075E+00
   0.61411E+01   0.23072E+00
   0.61396E+01   0.23069E+00
   0.61366E+01   0.23071E+00
   0.61351E+01   0.23068E+00
   0.61321E+01   0.23071E+00
   0.61306E+01   0.23069E+00
   0.61291E+01   0.23065E+00
   0.61261E+01   0.23067E+00
   0.61246E+01   0.23065E+00
   0.61231E+01   0.23062E+00
   0.61216E+01   0.23059E+00
   0.61186E+01   0.23062E+00
   0.61171E+01   0.23058E+00
   0.61156E+01   0.23055E+00
   0.61126E+01   0.23059E+00
   0.61111E+01   0.23055E+00
   0.61096E+01   0.23052E+00
   0.61066E+01   0.23055E+00
   0.61051E+01   0.23052E+00
   0.61036E+01   0.23050E+00
   0.61021E+01   0.23047E+00
   0.60991E+01   0.23050E+00
   0.60976E+01   0.23047E+00
   0.60961E+01   0.23045E+00
   0.60931E+01   0.23047E+00
   0.60916E+01   0.23045E+00
   0.60901E+01   0.23041E+00
   0.60886E+01   0.23038E+00
   0.60871E+01   0.23036E+00
   0.60841E+01   0.23039E+00
   0.60826E+01   0.23036E+00
   0.60811E+01   0.23033E+00
   0.60796E+01   0.23031E+00
   0.60766E+01   0.23034E+00
   0.60751E+01   0.23031E+00
   0.60736E+01   0.23028E+00
   0.60721E+01   0.23025E+00
   0.60691E+01   0.23029E+00
   0.60676E+01   0.23026E+00
   0.60661E+01   0.23023E+00
   0.60646E+01   0.23021E+00
   0.60631E+01   0.23018E+00
   0.60601E+01   0.23021E+00
   0.60586E+01   0.23018E+00
   0.60571E+01   0.23016E+00
   0.60556E+01   0.23014E+00
   0.60541E+01   0.23011E+00
   0.60511E+01   0.23014E+00
   0.60496E+01   0.23011E+00
   0.60481E+01   0.23009E+00
   0.60466E+01   0.23007E+00
   0.60451E+01   0.23004E+00
   0.60436E+01   0.23002E+00
   0.60421E+01   0.23000E+00
   0.60391E+01   0.23003E+00
   0.60376E+01   0.23000E+00
   0.60361E+01   0.22998E+00
   0.60346E+01   0.22995E+00
   0.60331E+01   0.22993E+00
   0.60316E+01   0.22990E+00
   0.60301E+01   0.22988E+00
   0.60271E+01   0.22992E+00
   0.60256E+01   0.22989E+00
   0.60241E+01   0.22987E+00
   0.60226E+01   0.22985E+00
   0.60211E+01   0.22982E+00
   0.60196E+01   0.22980E+00
   0.60181E+01   0.22977E+00
   0.60166E+01   0.22975E+00
   0.60136E+01   0.22978E+00
   0.60121E+01   0.22976E+00
   0.60106E+01   0.22975E+00
   0.60091E+01   0.22971E+00
   0.60076E+01   0.22968E+00
   0.60061E+01   0.22967E+00
   0.60046E+01   0.22964E+00
   0.60031E+01   0.22963E+00
   0.60016E+01   0.22961E+00
   0.60001E+01   0.22959E+00
   0.59986E+01   0.22956E+00
   0.59956E+01   0.22959E+00
   0.59941E+01   0.22957E+00
   0.59926E+01   0.22955E+00
   0.59911E+01   0.22953E+00
   0.59896E+01   0.22951E+00
   0.59881E+01   0.22949E+00
   0.59866E+01   0.22947E+00
   0.59851E+01   0.22945E+00
   0.59836E+01   0.22943E+00
   0.59821E+01   0.22941E+00
   0.59806E+01   0.22938E+00
   0.59791E+01   0.22936E+00
   0.59776E+01   0.22934E+00
   0.59761E+01   0.22932E+00
   0.59746E+01   0.22930E+00
   0.59731E+01   0.22928E+00
   0.59716E+01   0.22926E+00
   0.59701E+01   0.22924E+00
   0.59686E+01   0.22921E+00
   0.59671E+01   0.22920E+00
   0.59656E+01   0.22918E+00
   0.59641E+01   0.22917E+00
   0.59626E+01   0.22914E+00
   0.59611E+01   0.22913E+00
   0.59596E+01   0.22909E+00
   0.59581E+01   0.22909E+00
   0.59566E+01   0.22906E+00
   0.59551E+01   0.22904E+00
   0.59536E+01   0.22902E+00
   0.59521E+01   0.22901E+00
   0.59506E+01   0.22899E+00
   0.59491E+01   0.22897E+00
   0.59476E+01   0.22895E+00
   0.59461E+01   0.22893E+00
   0.59446E+01   0.22892E+00
   0.59431E+01   0.22889E+00
   0.59416E+01   0.22888E+00
   0.59401E+01   0.22886E+00
   0.59386E+01   0.22884E+00
   0.59371E+01   0.22883E+00
   0.59356E+01   0.22881E+00
   0.59341E+01   0.22878E+00
   0.59326E+01   0.22877E+00
   0.59326E+01   0.22870E+00
   0.59296E+01   0.22874E+00
   0.59296E+01   0.22866E+00
   0.59281E+01   0.22865E+00
   0.59266E+01   0.22863E+00
   0.59251E+01   0.22861E+00
   0.59236E+01   0.22860E+00
   0.59221E+01   0.22858E+00
   0.59206E+01   0.22857E+00
   0.59191E+01   0.22854E+00
   0.59176E+01   0.22852E+00
   0.59161E+01   0.22851E+00
   0.59146E+01   0.22850E+00
   0.59131E+01   0.22848E+00
   0.59131E+01   0.22841E+00
   0.59116E+01   0.22839E+00
   0.59101E+01   0.22838E+00
   0.59086E+01   0.22836E+00
   0.59071E+01   0.22834E+00
   0.59056E+01   0.22832E+00
   0.59041E+01   0.22832E+00
   0.59026E+01   0.22830E+00
   0.59026E+01   0.22823E+00
   0.59011E+01   0.22821E+00
   0.58996E+01   0.22820E+00
   0.58981E+01   0.22818E+00
   0.58966E+01   0.22817E+00
   0.58951E+01   0.22815E+00
   0.58936E+01   0.22813E+00
   0.58921E+01   0.22811E+00
   0.58921E+01   0.22805E+00
   0.58906E+01   0.22803E+00
   0.58891E+01   0.22802E+00
   0.58876E+01   0.22800E+00
   0.58861E+01   0.22799E+00
   0.58846E+01   0.22797E+00
   0.58831E+01   0.22795E+00
   0.58831E+01   0.22788E+00
   0.58816E+01   0.22787E+00
   0.58801E+01   0.22787E+00
   0.58786E+01   0.22785E+00
   0.58771E+01   0.22783E+00
   0.58756E+01   0.22782E+00
   0.58756E+01   0.22775E+00
   0.58741E+01   0.22773E+00
   0.58726E+01   0.22773E+00
   0.58711E+01   0.22771E+00
   0.58696E+01   0.22770E+00
   0.58681E+01   0.22768E+00
   0.58681E+01   0.22761E+00
   0.58666E+01   0.22759E+00
   0.58651E+01   0.22758E+00
   0.58636E+01   0.22758E+00
   0.58621E+01   0.22755E+00
   0.58621E+01   0.22750E+00
   0.58606E+01   0.22747E+00
   0.58591E+01   0.22747E+00
   0.58576E+01   0.22746E+00
   0.58561E+01   0.22744E+00
   0.58561E+01   0.22737E+00
   0.58546E+01   0.22736E+00
   0.58531E+01   0.22734E+00
   0.58516E+01   0.22733E+00
   0.58501E+01   0.22733E+00
   0.58501E+01   0.22725E+00
   0.58486E+01   0.22724E+00
   0.58471E+01   0.22723E+00
   0.58456E+01   0.22721E+00
   0.58456E+01   0.22715E+00
   0.58441E+01   0.22714E+00
   0.58426E+01   0.22713E+00
   0.58411E+01   0.22712E+00
   0.58396E+01   0.22710E+00
   0.58396E+01   0.22703E+00
   0.58381E+01   0.22702E+00
   0.58366E+01   0.22702E+00
   0.58351E+01   0.22700E+00
   0.58351E+01   0.22694E+00
   0.58336E+01   0.22693E+00
   0.58321E+01   0.22691E+00
   0.58306E+01   0.22691E+00
   0.58306E+01   0.22683E+00
   0.58291E+01   0.22683E+00
   0.58276E+01   0.22682E+00
   0.58261E+01   0.22680E+00
   0.58261E+01   0.22674E+00
   0.58246E+01   0.22673E+00
   0.58231E+01   0.22673E+00
   0.58216E+01   0.22670E+00
   0.58216E+01   0.22664E+00
   0.58201E+01   0.22664E+00
   0.58186E+01   0.22662E+00
   0.58186E+01   0.22656E+00
   0.58171E+01   0.22654E+00
   0.58156E+01   0.22653E+00
   0.58156E+01   0.22647E+00
   0.58141E+01   0.22646E+00
   0.58126E+01   0.22646E+00
   0.58111E+01   0.22644E+00
   0.58111E+01   0.22639E+00
   0.58096E+01   0.22637E+00
   0.58081E+01   0.22636E+00
   0.58081E+01   0.22629E+00
   0.58066E+01   0.22629E+00
   0.58051E+01   0.22628E+00
   0.58036E+01   0.22627E+00
   0.58036E+01   0.22620E+00
   0.58021E+01   0.22620E+00
   0.58006E+01   0.22619E+00
   0.58006E+01   0.22612E+00
   0.57991E+01   0.22611E+00
   0.57976E+01   0.22611E+00
   0.57976E+01   0.22604E+00
   0.57961E+01   0.22603E+00
   0.57946E+01   0.22602E+00
   0.57946E+01   0.22596E+00
   0.57931E+01   0.22594E+00
   0.57931E+01   0.22589E+00
   0.57916E+01   0.22587E+00
   0.57901E+01   0.22587E+00
   0.57886E+01   0.22586E+00
   0.57886E+01   0.22579E+00
   0.57871E+01   0.22579E+00
   0.57856E+01   0.22578E+00
   0.57856E+01   0.22571E+00
   0.57841E+01   0.22571E+00
   0.57841E+01   0.22565E+00
   0.57826E+01   0.22565E+00
   0.57811E+01   0.22564E+00
   0.57811E+01   0.22557E+00
   0.57796E+01   0.22557E+00
   0.57781E+01   0.22555E+00
   0.57781E+01   0.22549E+00
   0.57766E+01   0.22549E+00
   0.57751E+01   0.22548E+00
   0.57751E+01   0.22542E+00
   0.57736E+01   0.22541E+00
   0.57721E+01   0.22541E+00
   0.57721E+01   0.22535E+00
   0.57706E+01   0.22534E+00
   0.57706E+01   0.22527E+00
   0.57691E+01   0.22527E+00
   0.57676E+01   0.22526E+00
   0.57676E+01   0.22520E+00
   0.57661E+01   0.22520E+00
   0.57646E+01   0.22519E+00
   0.57646E+01   0.22512E+00
   0.57631E+01   0.22512E+00
   0.57631E+01   0.22506E+00
   0.57616E+01   0.22505E+00
   0.57601E+01   0.22505E+00
   0.57601E+01   0.22499E+00
   0.57586E+01   0.22498E+00
   0.57586E+01   0.22492E+00
   0.57571E+01   0.22492E+00
   0.57556E+01   0.22490E+00
   0.57556E+01   0.22484E+00
   0.57541E+01   0.22484E+00
   0.57541E+01   0.22478E+00
   0.57526E+01   0.22477E+00
   0.57511E+01   0.22477E+00
   0.57511E+01   0.22471E+00
   0.57496E+01   0.22470E+00
   0.57496E+01   0.22464E+00
   0.57481E+01   0.22464E+00
   0.57481E+01   0.22459E+00
   0.57466E+01   0.22457E+00
   0.57451E+01   0.22457E+00
   0.57451E+01   0.22451E+00
   0.57436E+01   0.22451E+00
   0.57436E+01   0.22444E+00
   0.57421E+01   0.22444E+00
   0.57421E+01   0.22438E+00
   0.57406E+01   0.22438E+00
   0.57406E+01   0.22432E+00
   0.57391E+01   0.22431E+00
   0.57376E+01   0.22432E+00
   0.57376E+01   0.22425E+00
   0.57361E+01   0.22424E+00
   0.57346E+01   0.22423E+00
   0.57346E+01   0.22418E+00
   0.57331E+01   0.22417E+00
   0.57331E+01   0.22412E+00
   0.57316E+01   0.22411E+00
   0.57316E+01   0.22406E+00
   0.57301E+01   0.22406E+00
   0.57301E+01   0.22399E+00
   0.57286E+01   0.22399E+00
   0.57286E+01   0.22393E+00
   0.57271E+01   0.22393E+00
   0.57271E+01   0.22387E+00
   0.57256E+01   0.22387E+00
   0.57256E+01   0.22381E+00
   0.57241E+01   0.22382E+00
   0.57241E+01   0.22375E+00
   0.57226E+01   0.22375E+00
   0.57226E+01   0.22368E+00
   0.57211E+01   0.22369E+00
   0.57196E+01   0.22369E+00
   0.57196E+01   0.22362E+00
   0.57181E+01   0.22362E+00
   0.57181E+01   0.22356E+00
   0.57181E+01   0.22351E+00
   0.57166E+01   0.22351E+00
   0.57151E+01   0.22350E+00
   0.57151E+01   0.22345E+00
   0.57136E+01   0.22344E+00
   0.57136E+01   0.22338E+00
   0.57121E+01   0.22339E+00
   0.57121E+01   0.22333E+00
   0.57106E+01   0.22332E+00
   0.57106E+01   0.22326E+00
   0.57091E+01   0.22326E+00
   0.57091E+01   0.22321E+00
   0.57076E+01   0.22321E+00
   0.57076E+01   0.22315E+00
   0.57061E+01   0.22315E+00
   0.57061E+01   0.22309E+00
   0.57046E+01   0.22309E+00
   0.57046E+01   0.22303E+00
   0.57031E+01   0.22303E+00
   0.57031E+01   0.22297E+00
   0.57016E+01   0.22297E+00
   0.57016E+01   0.22291E+00
   0.57001E+01   0.22291E+00
   0.57001E+01   0.22286E+00
   0.56986E+01   0.22286E+00
   0.56986E+01   0.22280E+00
   0.56986E+01   0.22274E+00
   0.56971E+01   0.22274E+00
   0.56971E+01   0.22269E+00
   0.56956E+01   0.22269E+00
   0.56956E+01   0.22263E+00
   0.56941E+01   0.22263E+00
   0.56941E+01   0.22257E+00
   0.56926E+01   0.22258E+00
   0.56926E+01   0.22253E+00
   0.56911E+01   0.22252E+00
   0.56911E+01   0.22246E+00
   0.56896E+01   0.22247E+00
   0.56896E+01   0.22241E+00
   0.56881E+01   0.22241E+00
   0.56881E+01   0.22235E+00
   0.56881E+01   0.22230E+00
   0.56866E+01   0.22230E+00
   0.56866E+01   0.22224E+00
   0.56851E+01   0.22224E+00
   0.56851E+01   0.22220E+00
   0.56836E+01   0.22218E+00
   0.56836E+01   0.22213E+00
   0.56821E+01   0.22213E+00
   0.56821E+01   0.22208E+00
   0.56821E+01   0.22203E+00
   0.56806E+01   0.22203E+00
   0.56806E+01   0.22198E+00
   0.56791E+01   0.22198E+00
   0.56791E+01   0.22192E+00
   0.56776E+01   0.22193E+00
   0.56776E+01   0.22186E+00
   0.56776E+01   0.22181E+00
   0.56761E+01   0.22181E+00
   0.56761E+01   0.22176E+00
   0.56746E+01   0.22176E+00
   0.56746E+01   0.22170E+00
   0.56746E+01   0.22166E+00
   0.56731E+01   0.22165E+00
   0.56731E+01   0.22160E+00
   0.56716E+01   0.22161E+00
   0.56716E+01   0.22154E+00
   0.56701E+01   0.22155E+00
   0.56701E+01   0.22150E+00
   0.56686E+01   0.22150E+00
   0.56686E+01   0.22144E+00
   0.56686E+01   0.22139E+00
   0.56671E+01   0.22139E+00
   0.56671E+01   0.22134E+00
   0.56656E+01   0.22134E+00
   0.56656E+01   0.22129E+00
   0.56656E+01   0.22123E+00
   0.56641E+01   0.22124E+00
   0.56641E+01   0.22119E+00
   0.56626E+01   0.22120E+00
   0.56626E+01   0.22114E+00
   0.56626E+01   0.22108E+00
   0.56611E+01   0.22109E+00
   0.56611E+01   0.22102E+00
   0.56611E+01   0.22098E+00
   0.56596E+01   0.22098E+00
   0.56596E+01   0.22092E+00
   0.56596E+01   0.22088E+00
   0.56581E+01   0.22088E+00
   0.56581E+01   0.22083E+00
   0.56566E+01   0.22083E+00
   0.56566E+01   0.22078E+00
   0.56551E+01   0.22079E+00
   0.56551E+01   0.22072E+00
   0.56551E+01   0.22068E+00
   0.56536E+01   0.22067E+00
   0.56536E+01   0.22062E+00
   0.56521E+01   0.22063E+00
   0.56521E+01   0.22058E+00
   0.56521E+01   0.22053E+00
   0.56521E+01   0.22047E+00
   0.56506E+01   0.22049E+00
   0.56506E+01   0.22042E+00
   0.56491E+01   0.22044E+00
   0.56491E+01   0.22037E+00
   0.56491E+01   0.22033E+00
   0.56476E+01   0.22033E+00
   0.56476E+01   0.22028E+00
   0.56476E+01   0.22023E+00
   0.56461E+01   0.22023E+00
   0.56461E+01   0.22018E+00
   0.56461E+01   0.22013E+00
   0.56446E+01   0.22014E+00
   0.56446E+01   0.22008E+00
   0.56431E+01   0.22010E+00
   0.56431E+01   0.22004E+00
   0.56431E+01   0.21999E+00
   0.56416E+01   0.21999E+00
   0.56416E+01   0.21994E+00
   0.56416E+01   0.21990E+00
   0.56401E+01   0.21990E+00
   0.56401E+01   0.21985E+00
   0.56401E+01   0.21980E+00
   0.56386E+01   0.21980E+00
   0.56386E+01   0.21976E+00
   0.56386E+01   0.21971E+00
   0.56371E+01   0.21971E+00
   0.56371E+01   0.21966E+00
   0.56371E+01   0.21961E+00
   0.56356E+01   0.21961E+00
   0.56356E+01   0.21957E+00
   0.56356E+01   0.21951E+00
   0.56341E+01   0.21952E+00
   0.56341E+01   0.21947E+00
   0.56341E+01   0.21942E+00
   0.56326E+01   0.21943E+00
   0.56326E+01   0.21938E+00
   0.56326E+01   0.21933E+00
   0.56311E+01   0.21933E+00
   0.56311E+01   0.21928E+00
   0.56311E+01   0.21923E+00
   0.56311E+01   0.21918E+00
   0.56296E+01   0.21919E+00
   0.56296E+01   0.21914E+00
   0.56296E+01   0.21909E+00
   0.56281E+01   0.21909E+00
   0.56281E+01   0.21905E+00
   0.56266E+01   0.21905E+00
   0.56266E+01   0.21901E+00
   0.56266E+01   0.21896E+00
   0.56266E+01   0.21891E+00
   0.56266E+01   0.21886E+00
   0.56251E+01   0.21887E+00
   0.56251E+01   0.21882E+00
   0.56251E+01   0.21877E+00
   0.56236E+01   0.21878E+00
   0.56236E+01   0.21872E+00
   0.56236E+01   0.21867E+00
   0.56221E+01   0.21869E+00
   0.56221E+01   0.21864E+00
   0.56221E+01   0.21859E+00
   0.56206E+01   0.21860E+00
   0.56206E+01   0.21855E+00
   0.56206E+01   0.21849E+00
   0.56191E+01   0.21851E+00
   0.56191E+01   0.21846E+00
   0.56191E+01   0.21841E+00
   0.56191E+01   0.21836E+00
   0.56176E+01   0.21837E+00
   0.56176E+01   0.21832E+00
   0.56176E+01   0.21828E+00
   0.56176E+01   0.21823E+00
   0.56161E+01   0.21823E+00
   0.56161E+01   0.21819E+00
   0.56161E+01   0.21814E+00
   0.56146E+01   0.21815E+00
   0.56146E+01   0.21810E+00
   0.56146E+01   0.21806E+00
   0.56146E+01   0.21800E+00
   0.56131E+01   0.21801E+00
   0.56131E+01   0.21797E+00
   0.56131E+01   0.21792E+00
   0.56131E+01   0.21787E+00
   0.56116E+01   0.21788E+00
   0.56116E+01   0.21784E+00
   0.56116E+01   0.21779E+00
   0.56116E+01   0.21774E+00
   0.56101E+01   0.21775E+00
   0.56101E+01   0.21771E+00
   0.56101E+01   0.21765E+00
   0.56086E+01   0.21767E+00
   0.56086E+01   0.21762E+00
   0.56086E+01   0.21758E+00
   0.56086E+01   0.21753E+00
   0.56071E+01   0.21753E+00
   0.56071E+01   0.21750E+00
   0.56071E+01   0.21744E+00
   0.56071E+01   0.21740E+00
   0.56056E+01   0.21740E+00
   0.56056E+01   0.21736E+00
   0.56056E+01   0.21731E+00
   0.56056E+01   0.21727E+00
   0.56041E+01   0.21727E+00
   0.56041E+01   0.21723E+00
   0.56041E+01   0.21718E+00
   0.56041E+01   0.21714E+00
   0.56026E+01   0.21715E+00
   0.56026E+01   0.21711E+00
   0.56026E+01   0.21706E+00
   0.56026E+01   0.21701E+00
   0.56026E+01   0.21697E+00
   0.56011E+01   0.21698E+00
   0.56011E+01   0.21693E+00
   0.56011E+01   0.21689E+00
   0.56011E+01   0.21684E+00
   0.55996E+01   0.21685E+00
   0.55996E+01   0.21681E+00
   0.55996E+01   0.21677E+00
   0.55996E+01   0.21671E+00
   0.55996E+01   0.21668E+00
   0.55981E+01   0.21668E+00
   0.55981E+01   0.21664E+00
   0.55981E+01   0.21660E+00
   0.55981E+01   0.21655E+00
   0.55966E+01   0.21656E+00
   0.55966E+01   0.21652E+00
   0.55966E+01   0.21647E+00
   0.55966E+01   0.21643E+00
   0.55951E+01   0.21644E+00
   0.55951E+01   0.21639E+00
   0.55951E+01   0.21635E+00
   0.55951E+01   0.21630E+00
   0.55951E+01   0.21625E+00
   0.55951E+01   0.21621E+00
   0.55936E+01   0.21623E+00
   0.55936E+01   0.21617E+00
   0.55936E+01   0.21614E+00
   0.55936E+01   0.21609E+00
   0.55921E+01   0.21610E+00
   0.55921E+01   0.21606E+00
   0.55921E+01   0.21601E+00
   0.55921E+01   0.21598E+00
   0.55921E+01   0.21593E+00
   0.55906E+01   0.21593E+00
   0.55906E+01   0.21589E+00
   0.55906E+01   0.21585E+00
   0.55906E+01   0.21580E+00
   0.55906E+01   0.21576E+00
   0.55891E+01   0.21578E+00
   0.55891E+01   0.21573E+00
   0.55891E+01   0.21569E+00
   0.55891E+01   0.21565E+00
   0.55891E+01   0.21560E+00
   0.55891E+01   0.21555E+00
   0.55876E+01   0.21557E+00
   0.55876E+01   0.21553E+00
   0.55876E+01   0.21549E+00
   0.55876E+01   0.21544E+00
   0.55876E+01   0.21540E+00
   0.55861E+01   0.21542E+00
   0.55861E+01   0.21537E+00
   0.55861E+01   0.21533E+00
   0.55861E+01   0.21528E+00
   0.55861E+01   0.21524E+00
   0.55861E+01   0.21520E+00
   0.55846E+01   0.21520E+00
   0.55846E+01   0.21517E+00
   0.55846E+01   0.21513E+00
   0.55846E+01   0.21508E+00
   0.55846E+01   0.21504E+00
   0.55846E+01   0.21501E+00
   0.55831E+01   0.21502E+00
   0.55831E+01   0.21497E+00
   0.55831E+01   0.21493E+00
   0.55831E+01   0.21489E+00
   0.55831E+01   0.21484E+00
   0.55831E+01   0.21480E+00
   0.55816E+01   0.21482E+00
   0.55816E+01   0.21477E+00
   0.55816E+01   0.21473E+00
   0.55816E+01   0.21469E+00
   0.55816E+01   0.21465E+00
   0.55816E+01   0.21460E+00
   0.55801E+01   0.21462E+00
   0.55801E+01   0.21458E+00
   0.55801E+01   0.21453E+00
   0.55801E+01   0.21449E+00
   0.55801E+01   0.21445E+00
   0.55801E+01   0.21442E+00
   0.55786E+01   0.21443E+00
   0.55786E+01   0.21438E+00
   0.55786E+01   0.21434E+00
   0.55786E+01   0.21430E+00
   0.55786E+01   0.21426E+00
   0.55786E+01   0.21422E+00
   0.55771E+01   0.21423E+00
   0.55771E+01   0.21419E+00
   0.55771E+01   0.21414E+00
   0.55771E+01   0.21410E+00
   0.55771E+01   0.21408E+00
   0.55771E+01   0.21403E+00
   0.55771E+01   0.21400E+00
   0.55756E+01   0.21400E+00
   0.55756E+01   0.21396E+00
   0.55756E+01   0.21393E+00
   0.55756E+01   0.21390E+00
   0.55756E+01   0.21385E+00
   0.55756E+01   0.21379E+00
   0.55756E+01   0.21376E+00
   0.55756E+01   0.21373E+00
   0.55741E+01   0.21374E+00
   0.55741E+01   0.21369E+00
   0.55741E+01   0.21366E+00
   0.55741E+01   0.21362E+00
   0.55741E+01   0.21358E+00
   0.55741E+01   0.21353E+00
   0.55741E+01   0.21350E+00
   0.55741E+01   0.21347E+00
   0.55726E+01   0.21348E+00
   0.55726E+01   0.21344E+00
   0.55726E+01   0.21339E+00
   0.55726E+01   0.21336E+00
   0.55726E+01   0.21332E+00
   0.55726E+01   0.21327E+00
   0.55726E+01   0.21323E+00
   0.55726E+01   0.21320E+00
   0.55726E+01   0.21316E+00
   0.55711E+01   0.21316E+00
   0.55711E+01   0.21314E+00
   0.55711E+01   0.21309E+00
   0.55711E+01   0.21306E+00
   0.55711E+01   0.21301E+00
   0.55711E+01   0.21298E+00
   0.55711E+01   0.21293E+00
   0.55711E+01   0.21290E+00
   0.55696E+01   0.21290E+00
   0.55696E+01   0.21288E+00
   0.55696E+01   0.21284E+00
   0.55696E+01   0.21280E+00
   0.55696E+01   0.21276E+00
   0.55696E+01   0.21272E+00
   0.55696E+01   0.21269E+00
   0.55696E+01   0.21264E+00
   0.55681E+01   0.21266E+00
   0.55696E+01   0.21258E+00
   0.55681E+01   0.21258E+00
   0.55681E+01   0.21253E+00
   0.55681E+01   0.21251E+00
   0.55681E+01   0.21247E+00
   0.55681E+01   0.21243E+00
   0.55681E+01   0.21239E+00
   0.55681E+01   0.21236E+00
   0.55681E+01   0.21232E+00
   0.55681E+01   0.21227E+00
   0.55681E+01   0.21225E+00
   0.55666E+01   0.21226E+00
   0.55666E+01   0.21222E+00
   0.55666E+01   0.21218E+00
   0.55666E+01   0.21215E+00
   0.55666E+01   0.21210E+00
   0.55666E+01   0.21207E+00
   0.55666E+01   0.21203E+00
   0.55666E+01   0.21199E+00
   0.55666E+01   0.21196E+00
   0.55666E+01   0.21190E+00
   0.55666E+01   0.21188E+00
   0.55651E+01   0.21190E+00
   0.55666E+01   0.21181E+00
   0.55651E+01   0.21181E+00
   0.55651E+01   0.21179E+00
   0.55651E+01   0.21175E+00
   0.55651E+01   0.21171E+00
   0.55651E+01   0.21168E+00
   0.55651E+01   0.21163E+00
   0.55651E+01   0.21161E+00
   0.55651E+01   0.21155E+00
   0.55651E+01   0.21153E+00
   0.55651E+01   0.21150E+00
   0.55636E+01   0.21150E+00
   0.55651E+01   0.21141E+00
   0.55651E+01   0.21138E+00
   0.55651E+01   0.21135E+00
   0.55636E+01   0.21134E+00
   0.55636E+01   0.21133E+00
   0.55636E+01   0.21129E+00
   0.55636E+01   0.21125E+00
   0.55636E+01   0.21121E+00
   0.55636E+01   0.21119E+00
   0.55636E+01   0.21115E+00
   0.55636E+01   0.21111E+00
   0.55636E+01   0.21107E+00
   0.55636E+01   0.21104E+00
   0.55636E+01   0.21100E+00
   0.55636E+01   0.21096E+00
   0.55636E+01   0.21094E+00
   0.55636E+01   0.21089E+00
   0.55621E+01   0.21090E+00
   0.55621E+01   0.21088E+00
   0.55621E+01   0.21084E+00
   0.55636E+01   0.21075E+00
   0.55621E+01   0.21075E+00
   0.55621E+01   0.21075E+00
   0.55621E+01   0.21069E+00
   0.55621E+01   0.21066E+00
   0.55621E+01   0.21063E+00
   0.55621E+01   0.21060E+00
   0.55621E+01   0.21056E+00
   0.55621E+01   0.21050E+00
   0.55621E+01   0.21050E+00
   0.55621E+01   0.21044E+00
   0.55621E+01   0.21040E+00
   0.55621E+01   0.21038E+00
   0.55621E+01   0.21035E+00
   0.55621E+01   0.21032E+00
   0.55621E+01   0.21026E+00
   0.55621E+01   0.21025E+00
   0.55621E+01   0.21020E+00
   0.55621E+01   0.21016E+00
   0.55621E+01   0.21013E+00
   0.55621E+01   0.21011E+00
   0.55621E+01   0.21007E+00
   0.55606E+01   0.21008E+00
   0.55621E+01   0.21001E+00
   0.55606E+01   0.21002E+00
   0.55606E+01   0.20999E+00
   0.55606E+01   0.20994E+00
   0.55621E+01   0.20987E+00
   0.55606E+01   0.20988E+00
   0.55606E+01   0.20984E+00
   0.55606E+01   0.20982E+00
   0.55606E+01   0.20978E+00
   0.55606E+01   0.20975E+00
   0.55606E+01   0.20970E+00
   0.55606E+01   0.20969E+00
   0.55606E+01   0.20964E+00
   0.55606E+01   0.20960E+00
   0.55606E+01   0.20958E+00
   0.55606E+01   0.20955E+00
   0.55606E+01   0.20951E+00
   0.55606E+01   0.20947E+00
   0.55606E+01   0.20945E+00
   0.55606E+01   0.20940E+00
   0.55606E+01   0.20937E+00
   0.55606E+01   0.20933E+00
   0.55606E+01   0.20932E+00
   0.55606E+01   0.20927E+00
   0.55606E+01   0.20924E+00
   0.55606E+01   0.20921E+00
   0.55606E+01   0.20918E+00
   0.55606E+01   0.20914E+00
   0.55606E+01   0.20909E+00
   0.55606E+01   0.20908E+00
   0.55606E+01   0.20904E+00
   0.55606E+01   0.20901E+00
   0.55606E+01   0.20897E+00
   0.55606E+01   0.20895E+00
   0.55606E+01   0.20890E+00
   0.55606E+01   0.20887E+00
   0.55606E+01   0.20885E+00
   0.55606E+01   0.20881E+00
   0.55606E+01   0.20878E+00
   0.55606E+01   0.20873E+00
   0.55606E+01   0.20872E+00
   0.55606E+01   0.20869E+00
   0.55606E+01   0.20865E+00
   0.55606E+01   0.20860E+00
   0.55606E+01   0.20859E+00
   0.55606E+01   0.20855E+00
   0.55606E+01   0.20852E+00
   0.55606E+01   0.20848E+00
   0.55606E+01   0.20846E+00
   0.55606E+01   0.20842E+00
   0.55606E+01   0.20839E+00
   0.55606E+01   0.20836E+00
   0.55606E+01   0.20833E+00
   0.55606E+01   0.20829E+00
   0.55606E+01   0.20825E+00
   0.55606E+01   0.20823E+00
   0.55606E+01   0.20820E+00
   0.55606E+01   0.20817E+00
   0.55606E+01   0.20812E+00
   0.55606E+01   0.20812E+00
   0.55606E+01   0.20807E+00
   0.55606E+01   0.20803E+00
   0.55606E+01   0.20801E+00
   0.55606E+01   0.20798E+00
   0.55606E+01   0.20793E+00
   0.55606E+01   0.20792E+00
   0.55606E+01   0.20788E+00
   0.55606E+01   0.20784E+00
   0.55606E+01   0.20783E+00
   0.55606E+01   0.20779E+00
   0.55606E+01   0.20775E+00
   0.55606E+01   0.20774E+00
   0.55606E+01   0.20770E+00
   0.55606E+01   0.20766E+00
   0.55606E+01   0.20763E+00
   0.55606E+01   0.20761E+00
   0.55606E+01   0.20757E+00
   0.55621E+01   0.20749E+00
   0.55621E+01   0.20746E+00
   0.55621E+01   0.20742E+00
   0.55621E+01   0.20740E+00
   0.55621E+01   0.20737E+00
   0.55621E+01   0.20734E+00
   0.55621E+01   0.20731E+00
   0.55621E+01   0.20727E+00
   0.55621E+01   0.20723E+00
   0.55621E+01   0.20722E+00
   0.55621E+01   0.20718E+00
   0.55621E+01   0.20715E+00
   0.55621E+01   0.20712E+00
   0.55621E+01   0.20710E+00
   0.55621E+01   0.20707E+00
   0.55621E+01   0.20704E+00
   0.55621E+01   0.20700E+00
   0.55621E+01   0.20698E+00
   0.55621E+01   0.20695E+00
   0.55621E+01   0.20691E+00
   0.55621E+01   0.20688E+00
   0.55621E+01   0.20686E+00
   0.55621E+01   0.20682E+00
   0.55621E+01   0.20679E+00
   0.55621E+01   0.20676E+00
   0.55636E+01   0.20668E+00
   0.55636E+01   0.20666E+00
   0.55636E+01   0.20662E+00
   0.55636E+01   0.20659E+00
   0.55636E+01   0.20657E+00
   0.55636E+01   0.20653E+00
   0.55636E+01   0.20650E+00
   0.55636E+01   0.20648E+00
   0.55636E+01   0.20644E+00
   0.55636E+01   0.20642E+00
   0.55636E+01   0.20638E+00
   0.55636E+01   0.20635E+00
   0.55636E+01   0.20632E+00
   0.55636E+01   0.20630E+00
   0.55636E+01   0.20627E+00
   0.55636E+01   0.20624E+00
   0.55636E+01   0.20620E+00
   0.55636E+01   0.20619E+00
   0.55636E+01   0.20615E+00
   0.55636E+01   0.20612E+00
   0.55636E+01   0.20609E+00
   0.55651E+01   0.20602E+00
   0.55651E+01   0.20599E+00
   0.55651E+01   0.20596E+00
   0.55636E+01   0.20597E+00
   0.55651E+01   0.20591E+00
   0.55651E+01   0.20587E+00
   0.55651E+01   0.20585E+00
   0.55651E+01   0.20581E+00
   0.55651E+01   0.20579E+00
   0.55651E+01   0.20576E+00
   0.55651E+01   0.20573E+00
   0.55651E+01   0.20569E+00
   0.55651E+01   0.20567E+00
   0.55666E+01   0.20559E+00
   0.55666E+01   0.20556E+00
   0.55666E+01   0.20554E+00
   0.55666E+01   0.20550E+00
   0.55666E+01   0.20550E+00
   0.55666E+01   0.20545E+00
   0.55666E+01   0.20543E+00
   0.55666E+01   0.20538E+00
   0.55666E+01   0.20538E+00
   0.55666E+01   0.20536E+00
   0.55666E+01   0.20532E+00
   0.55666E+01   0.20527E+00
   0.55666E+01   0.20526E+00
   0.55666E+01   0.20523E+00
   0.55666E+01   0.20521E+00
   0.55666E+01   0.20518E+00
   0.55681E+01   0.20509E+00
   0.55681E+01   0.20508E+00
   0.55681E+01   0.20504E+00
   0.55681E+01   0.20502E+00
   0.55681E+01   0.20498E+00
   0.55681E+01   0.20497E+00
   0.55681E+01   0.20494E+00
   0.55681E+01   0.20491E+00
   0.55681E+01   0.20488E+00
   0.55681E+01   0.20486E+00
   0.55696E+01   0.20477E+00
   0.55696E+01   0.20475E+00
   0.55696E+01   0.20471E+00
   0.55696E+01   0.20470E+00
   0.55696E+01   0.20467E+00
   0.55696E+01   0.20464E+00
   0.55696E+01   0.20462E+00
   0.55696E+01   0.20458E+00
   0.55696E+01   0.20456E+00
   0.55696E+01   0.20453E+00
   0.55696E+01   0.20450E+00
   0.55711E+01   0.20443E+00
   0.55711E+01   0.20441E+00
   0.55711E+01   0.20438E+00
   0.55711E+01   0.20437E+00
   0.55711E+01   0.20432E+00
   0.55711E+01   0.20430E+00
   0.55711E+01   0.20428E+00
   0.55711E+01   0.20425E+00
   0.55726E+01   0.20416E+00
   0.55711E+01   0.20419E+00
   0.55726E+01   0.20412E+00
   0.55726E+01   0.20409E+00
   0.55726E+01   0.20407E+00
   0.55726E+01   0.20404E+00
   0.55726E+01   0.20401E+00
   0.55726E+01   0.20399E+00
   0.55726E+01   0.20396E+00
   0.55726E+01   0.20393E+00
   0.55726E+01   0.20391E+00
   0.55741E+01   0.20384E+00
   0.55741E+01   0.20380E+00
   0.55741E+01   0.20378E+00
   0.55741E+01   0.20374E+00
   0.55741E+01   0.20373E+00
   0.55741E+01   0.20371E+00
   0.55741E+01   0.20368E+00
   0.55741E+01   0.20366E+00
   0.55741E+01   0.20362E+00
   0.55756E+01   0.20355E+00
   0.55756E+01   0.20352E+00
   0.55756E+01   0.20350E+00
   0.55756E+01   0.20347E+00
   0.55756E+01   0.20345E+00
   0.55756E+01   0.20343E+00
   0.55756E+01   0.20340E+00
   0.55756E+01   0.20338E+00
   0.55771E+01   0.20330E+00
   0.55771E+01   0.20327E+00
   0.55771E+01   0.20326E+00
   0.55771E+01   0.20323E+00
   0.55771E+01   0.20319E+00
   0.55771E+01   0.20318E+00
   0.55771E+01   0.20315E+00
   0.55771E+01   0.20314E+00
   0.55771E+01   0.20311E+00
   0.55771E+01   0.20307E+00
   0.55786E+01   0.20300E+00
   0.55786E+01   0.20299E+00
   0.55786E+01   0.20296E+00
   0.55786E+01   0.20292E+00
   0.55786E+01   0.20290E+00
   0.55786E+01   0.20289E+00
   0.55801E+01   0.20281E+00
   0.55801E+01   0.20279E+00
   0.55801E+01   0.20276E+00
   0.55801E+01   0.20273E+00
   0.55801E+01   0.20272E+00
   0.55801E+01   0.20269E+00
   0.55801E+01   0.20265E+00
   0.55801E+01   0.20264E+00
   0.55801E+01   0.20262E+00
   0.55816E+01   0.20255E+00
   0.55816E+01   0.20252E+00
   0.55816E+01   0.20250E+00
   0.55816E+01   0.20246E+00
   0.55816E+01   0.20245E+00
   0.55816E+01   0.20241E+00
   0.55816E+01   0.20241E+00
   0.55831E+01   0.20232E+00
   0.55831E+01   0.20230E+00
   0.55831E+01   0.20228E+00
   0.55831E+01   0.20226E+00
   0.55831E+01   0.20223E+00
   0.55831E+01   0.20221E+00
   0.55846E+01   0.20214E+00
   0.55846E+01   0.20211E+00
   0.55846E+01   0.20209E+00
   0.55846E+01   0.20206E+00
   0.55846E+01   0.20204E+00
   0.55846E+01   0.20203E+00
   0.55846E+01   0.20200E+00
   0.55861E+01   0.20192E+00
   0.55861E+01   0.20190E+00
   0.55861E+01   0.20187E+00
   0.55861E+01   0.20186E+00
   0.55861E+01   0.20183E+00
   0.55861E+01   0.20182E+00
   0.55861E+01   0.20179E+00
   0.55861E+01   0.20175E+00
   0.55876E+01   0.20169E+00
   0.55876E+01   0.20167E+00
   0.55876E+01   0.20165E+00
   0.55876E+01   0.20162E+00
   0.55876E+01   0.20160E+00
   0.55876E+01   0.20158E+00
   0.55891E+01   0.20150E+00
   0.55891E+01   0.20148E+00
   0.55891E+01   0.20146E+00
   0.55891E+01   0.20144E+00
   0.55891E+01   0.20142E+00
   0.55891E+01   0.20139E+00
   0.55906E+01   0.20132E+00
   0.55906E+01   0.20130E+00
   0.55906E+01   0.20127E+00
   0.55906E+01   0.20126E+00
   0.55906E+01   0.20124E+00
   0.55906E+01   0.20122E+00
   0.55921E+01   0.20113E+00
   0.55921E+01   0.20112E+00
   0.55921E+01   0.20110E+00
   0.55921E+01   0.20107E+00
   0.55921E+01   0.20105E+00
   0.55921E+01   0.20104E+00
   0.55936E+01   0.20096E+00
   0.55936E+01   0.20094E+00
   0.55936E+01   0.20092E+00
   0.55936E+01   0.20089E+00
   0.55936E+01   0.20086E+00
   0.55936E+01   0.20085E+00
   0.55951E+01   0.20079E+00
   0.55951E+01   0.20076E+00
   0.55951E+01   0.20074E+00
   0.55951E+01   0.20072E+00
   0.55951E+01   0.20069E+00
   0.55951E+01   0.20068E+00
   0.55966E+01   0.20061E+00
   0.55966E+01   0.20059E+00
   0.55966E+01   0.20055E+00
   0.55966E+01   0.20054E+00
   0.55966E+01   0.20052E+00
   0.55966E+01   0.20050E+00
   0.55981E+01   0.20042E+00
   0.55981E+01   0.20041E+00
   0.55981E+01   0.20039E+00
   0.55981E+01   0.20036E+00
   0.55996E+01   0.20030E+00
   0.55996E+01   0.20027E+00
   0.55996E+01   0.20024E+00
   0.55996E+01   0.20023E+00
   0.55996E+01   0.20022E+00
   0.55996E+01   0.20019E+00
   0.55996E+01   0.20018E+00
   0.56011E+01   0.20010E+00
   0.56011E+01   0.20008E+00
   0.56011E+01   0.20006E+00
   0.56011E+01   0.20005E+00
   0.56011E+01   0.20003E+00
   0.56011E+01   0.20000E+00
   0.56026E+01   0.19994E+00
   0.56026E+01   0.19991E+00
   0.56026E+01   0.19988E+00
   0.56026E+01   0.19987E+00
   0.56026E+01   0.19985E+00
   0.56041E+01   0.19978E+00
   0.56041E+01   0.19976E+00
   0.56041E+01   0.19975E+00
   0.56041E+01   0.19972E+00
   0.56041E+01   0.19970E+00
   0.56041E+01   0.19969E+00
   0.56056E+01   0.19962E+00
   0.56056E+01   0.19960E+00
   0.56056E+01   0.19958E+00
   0.56056E+01   0.19955E+00
   0.56056E+01   0.19952E+00
   0.56071E+01   0.19946E+00
   0.56071E+01   0.19945E+00
   0.56071E+01   0.19943E+00
   0.56071E+01   0.19941E+00
   0.56071E+01   0.19939E+00
   0.56086E+01   0.19931E+00
   0.56086E+01   0.19930E+00
   0.56086E+01   0.19928E+00
   0.56086E+01   0.19927E+00
   0.56086E+01   0.19924E+00
   0.56101E+01   0.19917E+00
   0.56101E+01   0.19915E+00
   0.56101E+01   0.19913E+00
   0.56101E+01   0.19912E+00
   0.56116E+01   0.19905E+00
   0.56116E+01   0.19902E+00
   0.56116E+01   0.19901E+00
   0.56116E+01   0.19899E+00
   0.56116E+01   0.19897E+00
   0.56131E+01   0.19891E+00
   0.56131E+01   0.19889E+00
   0.56131E+01   0.19887E+00
   0.56131E+01   0.19885E+00
   0.56131E+01   0.19883E+00
   0.56131E+01   0.19882E+00
   0.56146E+01   0.19875E+00
   0.56146E+01   0.19872E+00
   0.56146E+01   0.19870E+00
   0.56146E+01   0.19869E+00
   0.56161E+01   0.19862E+00
   0.56161E+01   0.19860E+00
   0.56161E+01   0.19857E+00
   0.56161E+01   0.19857E+00
   0.56161E+01   0.19855E+00
   0.56176E+01   0.19848E+00
   0.56176E+01   0.19847E+00
   0.56176E+01   0.19845E+00
   0.56176E+01   0.19842E+00
   0.56191E+01   0.19836E+00
   0.56191E+01   0.19835E+00
   0.56191E+01   0.19833E+00
   0.56191E+01   0.19832E+00
   0.56191E+01   0.19829E+00
   0.56191E+01   0.19827E+00
   0.56206E+01   0.19820E+00
   0.56206E+01   0.19819E+00
   0.56206E+01   0.19818E+00
   0.56206E+01   0.19815E+00
   0.56221E+01   0.19809E+00
   0.56221E+01   0.19806E+00
   0.56221E+01   0.19804E+00
   0.56221E+01   0.19805E+00
   0.56236E+01   0.19797E+00
   0.56236E+01   0.19794E+00
   0.56236E+01   0.19794E+00
   0.56236E+01   0.19792E+00
   0.56236E+01   0.19790E+00
   0.56236E+01   0.19788E+00
   0.56251E+01   0.19782E+00
   0.56251E+01   0.19780E+00
   0.56251E+01   0.19778E+00
   0.56251E+01   0.19776E+00
   0.56266E+01   0.19770E+00
   0.56266E+01   0.19768E+00
   0.56266E+01   0.19766E+00
   0.56266E+01   0.19766E+00
   0.56281E+01   0.19757E+00
   0.56281E+01   0.19756E+00
   0.56281E+01   0.19755E+00
   0.56281E+01   0.19752E+00
   0.56296E+01   0.19747E+00
   0.56296E+01   0.19746E+00
   0.56296E+01   0.19743E+00
   0.56296E+01   0.19742E+00
   0.56311E+01   0.19735E+00
   0.56311E+01   0.19732E+00
   0.56311E+01   0.19732E+00
   0.56311E+01   0.19730E+00
   0.56311E+01   0.19728E+00
   0.56326E+01   0.19722E+00
   0.56326E+01   0.19721E+00
   0.56326E+01   0.19718E+00
   0.56326E+01   0.19717E+00
   0.56326E+01   0.19715E+00
   0.56341E+01   0.19709E+00
   0.56341E+01   0.19708E+00
   0.56341E+01   0.19705E+00
   0.56341E+01   0.19704E+00
   0.56356E+01   0.19700E+00
   0.56356E+01   0.19697E+00
   0.56356E+01   0.19695E+00
   0.56356E+01   0.19694E+00
   0.56356E+01   0.19691E+00
   0.56371E+01   0.19684E+00
   0.56371E+01   0.19684E+00
   0.56371E+01   0.19682E+00
   0.56371E+01   0.19680E+00
   0.56386E+01   0.19673E+00
   0.56386E+01   0.19672E+00
   0.56386E+01   0.19672E+00
   0.56401E+01   0.19664E+00
   0.56401E+01   0.19662E+00
   0.56401E+01   0.19661E+00
   0.56401E+01   0.19660E+00
   0.56416E+01   0.19654E+00
   0.56416E+01   0.19652E+00
   0.56416E+01   0.19650E+00
   0.56416E+01   0.19648E+00
   0.56416E+01   0.19647E+00
   0.56431E+01   0.19641E+00
   0.56431E+01   0.19640E+00
   0.56431E+01   0.19638E+00
   0.56446E+01   0.19632E+00
   0.56446E+01   0.19630E+00
   0.56446E+01   0.19628E+00
   0.56446E+01   0.19627E+00
   0.56461E+01   0.19621E+00
   0.56461E+01   0.19620E+00
   0.56461E+01   0.19617E+00
   0.56461E+01   0.19616E+00
   0.56461E+01   0.19615E+00
   0.56476E+01   0.19608E+00
   0.56476E+01   0.19607E+00
   0.56476E+01   0.19605E+00
   0.56491E+01   0.19600E+00
   0.56491E+01   0.19598E+00
   0.56491E+01   0.19595E+00
   0.56491E+01   0.19595E+00
   0.56491E+01   0.19594E+00
   0.56506E+01   0.19587E+00
   0.56506E+01   0.19586E+00
   0.56506E+01   0.19585E+00
   0.56506E+01   0.19582E+00
   0.56521E+01   0.19577E+00
   0.56521E+01   0.19576E+00
   0.56521E+01   0.19574E+00
   0.56536E+01   0.19568E+00
   0.56536E+01   0.19567E+00
   0.56536E+01   0.19564E+00
   0.56536E+01   0.19564E+00
   0.56551E+01   0.19558E+00
   0.56551E+01   0.19556E+00
   0.56551E+01   0.19555E+00
   0.56551E+01   0.19553E+00
   0.56551E+01   0.19551E+00
   0.56566E+01   0.19545E+00
   0.56566E+01   0.19545E+00
   0.56581E+01   0.19538E+00
   0.56581E+01   0.19537E+00
   0.56581E+01   0.19536E+00
   0.56581E+01   0.19534E+00
   0.56581E+01   0.19532E+00
   0.56596E+01   0.19527E+00
   0.56596E+01   0.19526E+00
   0.56596E+01   0.19524E+00
   0.56611E+01   0.19518E+00
   0.56611E+01   0.19516E+00
   0.56611E+01   0.19516E+00
   0.56611E+01   0.19514E+00
   0.56626E+01   0.19508E+00
   0.56626E+01   0.19507E+00
   0.56626E+01   0.19505E+00
   0.56626E+01   0.19504E+00
   0.56641E+01   0.19497E+00
   0.56641E+01   0.19496E+00
   0.56641E+01   0.19496E+00
   0.56656E+01   0.19489E+00
   0.56656E+01   0.19488E+00
   0.56656E+01   0.19486E+00
   0.56656E+01   0.19485E+00
   0.56671E+01   0.19478E+00
   0.56671E+01   0.19477E+00
   0.56671E+01   0.19478E+00
   0.56671E+01   0.19476E+00
   0.56671E+01   0.19474E+00
   0.56686E+01   0.19468E+00
   0.56686E+01   0.19467E+00
   0.56686E+01   0.19465E+00
   0.56701E+01   0.19460E+00
   0.56701E+01   0.19459E+00
   0.56701E+01   0.19456E+00
   0.56716E+01   0.19452E+00
   0.56716E+01   0.19449E+00
   0.56716E+01   0.19448E+00
   0.56716E+01   0.19448E+00
   0.56731E+01   0.19441E+00
   0.56731E+01   0.19440E+00
   0.56731E+01   0.19439E+00
   0.56746E+01   0.19434E+00
   0.56746E+01   0.19431E+00
   0.56746E+01   0.19431E+00
   0.56746E+01   0.19429E+00
   0.56761E+01   0.19424E+00
   0.56761E+01   0.19423E+00
   0.56761E+01   0.19421E+00
   0.56776E+01   0.19415E+00
   0.56776E+01   0.19414E+00
   0.56776E+01   0.19413E+00
   0.56791E+01   0.19407E+00
   0.56791E+01   0.19406E+00
   0.56791E+01   0.19405E+00
   0.56791E+01   0.19404E+00
   0.56791E+01   0.19402E+00
   0.56806E+01   0.19396E+00
   0.56806E+01   0.19396E+00
   0.56806E+01   0.19395E+00
   0.56821E+01   0.19388E+00
   0.56821E+01   0.19387E+00
   0.56821E+01   0.19386E+00
   0.56821E+01   0.19384E+00
   0.56836E+01   0.19378E+00
   0.56836E+01   0.19378E+00
   0.56836E+01   0.19377E+00
   0.56851E+01   0.19370E+00
   0.56851E+01   0.19369E+00
   0.56851E+01   0.19369E+00
   0.56851E+01   0.19368E+00
   0.56866E+01   0.19362E+00
   0.56866E+01   0.19361E+00
   0.56866E+01   0.19360E+00
   0.56866E+01   0.19358E+00
   0.56881E+01   0.19352E+00
   0.56881E+01   0.19352E+00
   0.56896E+01   0.19346E+00
   0.56896E+01   0.19344E+00
   0.56896E+01   0.19344E+00
   0.56896E+01   0.19343E+00
   0.56911E+01   0.19337E+00
   0.56911E+01   0.19335E+00
   0.56911E+01   0.19335E+00
   0.56911E+01   0.19333E+00
   0.56926E+01   0.19328E+00
   0.56926E+01   0.19327E+00
   0.56941E+01   0.19321E+00
   0.56941E+01   0.19320E+00
   0.56941E+01   0.19319E+00
   0.56941E+01   0.19317E+00
   0.56956E+01   0.19312E+00
   0.56956E+01   0.19311E+00
   0.56956E+01   0.19310E+00
   0.56956E+01   0.19310E+00
   0.56971E+01   0.19303E+00
   0.56971E+01   0.19303E+00
   0.56971E+01   0.19302E+00
   0.56986E+01   0.19295E+00
   0.56986E+01   0.19295E+00
   0.56986E+01   0.19294E+00
   0.57001E+01   0.19288E+00
   0.57001E+01   0.19287E+00
   0.57001E+01   0.19287E+00
   0.57016E+01   0.19281E+00
   0.57016E+01   0.19279E+00
   0.57016E+01   0.19278E+00
   0.57031E+01   0.19273E+00
   0.57031E+01   0.19272E+00
   0.57031E+01   0.19271E+00
   0.57031E+01   0.19271E+00
   0.57046E+01   0.19265E+00
   0.57046E+01   0.19262E+00
   0.57046E+01   0.19261E+00
   0.57061E+01   0.19257E+00
   0.57061E+01   0.19255E+00
   0.57061E+01   0.19255E+00
   0.57061E+01   0.19254E+00
   0.57076E+01   0.19249E+00
   0.57076E+01   0.19248E+00
   0.57076E+01   0.19246E+00
   0.57091E+01   0.19240E+00
   0.57091E+01   0.19240E+00
   0.57091E+01   0.19239E+00
   0.57106E+01   0.19233E+00
   0.57106E+01   0.19232E+00
   0.57106E+01   0.19232E+00
   0.57121E+01   0.19225E+00
   0.57121E+01   0.19224E+00
   0.57121E+01   0.19224E+00
   0.57121E+01   0.19224E+00
   0.57136E+01   0.19218E+00
   0.57136E+01   0.19217E+00
   0.57136E+01   0.19216E+00
   0.57151E+01   0.19210E+00
   0.57151E+01   0.19208E+00
   0.57151E+01   0.19209E+00
   0.57151E+01   0.19209E+00
   0.57166E+01   0.19203E+00
   0.57166E+01   0.19201E+00
   0.57166E+01   0.19201E+00
   0.57181E+01   0.19194E+00
   0.57181E+01   0.19193E+00
   0.57181E+01   0.19193E+00
   0.57196E+01   0.19188E+00
   0.57196E+01   0.19187E+00
   0.57196E+01   0.19187E+00
   0.57211E+01   0.19181E+00
   0.57211E+01   0.19179E+00
   0.57211E+01   0.19178E+00
   0.57226E+01   0.19174E+00
   0.57226E+01   0.19173E+00
   0.57226E+01   0.19172E+00
   0.57241E+01   0.19166E+00
   0.57241E+01   0.19165E+00
   0.57241E+01   0.19165E+00
   0.57241E+01   0.19163E+00
   0.57256E+01   0.19158E+00
   0.57256E+01   0.19157E+00
   0.57256E+01   0.19157E+00
   0.57271E+01   0.19153E+00
   0.57271E+01   0.19151E+00
   0.57271E+01   0.19150E+00
   0.57286E+01   0.19145E+00
   0.57286E+01   0.19144E+00
   0.57286E+01   0.19143E+00
   0.57301E+01   0.19138E+00
   0.57301E+01   0.19137E+00
   0.57301E+01   0.19136E+00
   0.57301E+01   0.19135E+00
   0.57316E+01   0.19130E+00
   0.57316E+01   0.19129E+00
   0.57316E+01   0.19128E+00
   0.57331E+01   0.19123E+00
   0.57331E+01   0.19123E+00
   0.57331E+01   0.19122E+00
   0.57346E+01   0.19116E+00
   0.57346E+01   0.19117E+00
   0.57346E+01   0.19116E+00
   0.57361E+01   0.19110E+00
   0.57361E+01   0.19108E+00
   0.57361E+01   0.19108E+00
   0.57376E+01   0.19102E+00
   0.57376E+01   0.19102E+00
   0.57391E+01   0.19098E+00
   0.57391E+01   0.19096E+00
   0.57391E+01   0.19095E+00
   0.57391E+01   0.19095E+00
   0.57406E+01   0.19089E+00
   0.57406E+01   0.19088E+00
   0.57406E+01   0.19087E+00
   0.57421E+01   0.19082E+00
   0.57421E+01   0.19082E+00
   0.57421E+01   0.19082E+00
   0.57436E+01   0.19076E+00
   0.57436E+01   0.19075E+00
   0.57436E+01   0.19074E+00
   0.57451E+01   0.19070E+00
   0.57451E+01   0.19069E+00
   0.57451E+01   0.19068E+00
   0.57451E+01   0.19068E+00
   0.57466E+01   0.19062E+00
   0.57466E+01   0.19062E+00
   0.57481E+01   0.19057E+00
   0.57481E+01   0.19055E+00
   0.57481E+01   0.19056E+00
   0.57496E+01   0.19050E+00
   0.57496E+01   0.19049E+00
   0.57496E+01   0.19048E+00
   0.57511E+01   0.19043E+00
   0.57511E+01   0.19042E+00
   0.57511E+01   0.19042E+00
   0.57511E+01   0.19042E+00
   0.57526E+01   0.19036E+00
   0.57526E+01   0.19036E+00
   0.57526E+01   0.19035E+00
   0.57541E+01   0.19031E+00
   0.57541E+01   0.19029E+00
   0.57556E+01   0.19025E+00
   0.57556E+01   0.19024E+00
   0.57556E+01   0.19023E+00
   0.57571E+01   0.19017E+00
   0.57571E+01   0.19017E+00
   0.57571E+01   0.19017E+00
   0.57586E+01   0.19011E+00
   0.57586E+01   0.19011E+00
   0.57586E+01   0.19011E+00
   0.57601E+01   0.19006E+00
   0.57601E+01   0.19004E+00
   0.57601E+01   0.19003E+00
   0.57616E+01   0.18999E+00
   0.57616E+01   0.18999E+00
   0.57616E+01   0.18998E+00
   0.57616E+01   0.18997E+00
   0.57631E+01   0.18993E+00
   0.57631E+01   0.18992E+00
   0.57631E+01   0.18991E+00
   0.57646E+01   0.18985E+00
   0.57646E+01   0.18985E+00
   0.57646E+01   0.18985E+00
   0.57661E+01   0.18981E+00
   0.57661E+01   0.18981E+00
   0.57676E+01   0.18976E+00
   0.57676E+01   0.18975E+00
   0.57691E+01   0.18969E+00
   0.57676E+01   0.18972E+00
   0.57691E+01   0.18967E+00
   0.57691E+01   0.18967E+00
   0.57691E+01   0.18967E+00
   0.57706E+01   0.18962E+00
   0.57706E+01   0.18961E+00
   0.57721E+01   0.18956E+00
   0.57721E+01   0.18956E+00
   0.57721E+01   0.18955E+00
   0.57736E+01   0.18950E+00
   0.57736E+01   0.18949E+00
   0.57736E+01   0.18951E+00
   0.57751E+01   0.18945E+00
   0.57751E+01   0.18944E+00
   0.57751E+01   0.18944E+00
   0.57766E+01   0.18939E+00
   0.57766E+01   0.18938E+00
   0.57766E+01   0.18938E+00
   0.57781E+01   0.18932E+00
   0.57781E+01   0.18932E+00
   0.57796E+01   0.18927E+00
   0.57796E+01   0.18927E+00
   0.57796E+01   0.18926E+00
   0.57796E+01   0.18926E+00
   0.57811E+01   0.18922E+00
   0.57811E+01   0.18920E+00
   0.57811E+01   0.18920E+00
   0.57826E+01   0.18915E+00
   0.57826E+01   0.18915E+00
   0.57826E+01   0.18915E+00
   0.57841E+01   0.18910E+00
   0.57841E+01   0.18910E+00
   0.57856E+01   0.18904E+00
   0.57856E+01   0.18904E+00
   0.57856E+01   0.18903E+00
   0.57856E+01   0.18904E+00
   0.57871E+01   0.18898E+00
   0.57871E+01   0.18898E+00
   0.57886E+01   0.18894E+00
   0.57886E+01   0.18893E+00
   0.57886E+01   0.18892E+00
   0.57901E+01   0.18887E+00
   0.57901E+01   0.18888E+00
   0.57901E+01   0.18886E+00
   0.57916E+01   0.18881E+00
   0.57916E+01   0.18882E+00
   0.57916E+01   0.18882E+00
   0.57931E+01   0.18877E+00
   0.57931E+01   0.18875E+00
   0.57931E+01   0.18876E+00
   0.57946E+01   0.18872E+00
   0.57946E+01   0.18869E+00
   0.57961E+01   0.18864E+00
   0.57961E+01   0.18866E+00
   0.57961E+01   0.18866E+00
   0.57976E+01   0.18860E+00
   0.57976E+01   0.18860E+00
   0.57976E+01   0.18859E+00
   0.57991E+01   0.18854E+00
   0.57991E+01   0.18854E+00
   0.57991E+01   0.18854E+00
   0.58006E+01   0.18850E+00
   0.58006E+01   0.18847E+00
   0.58006E+01   0.18848E+00
   0.58006E+01   0.18849E+00
   0.58021E+01   0.18844E+00
   0.58021E+01   0.18843E+00
   0.58036E+01   0.18838E+00
   0.58036E+01   0.18838E+00
   0.58036E+01   0.18839E+00
   0.58051E+01   0.18832E+00
   0.58051E+01   0.18831E+00
   0.58051E+01   0.18832E+00
   0.58066E+01   0.18828E+00
   0.58066E+01   0.18827E+00
   0.58081E+01   0.18822E+00
   0.58081E+01   0.18823E+00
   0.58081E+01   0.18822E+00
   0.58081E+01   0.18822E+00
   0.58096E+01   0.18816E+00
   0.58096E+01   0.18816E+00
   0.58096E+01   0.18816E+00
   0.58111E+01   0.18811E+00
   0.58111E+01   0.18811E+00
   0.58126E+01   0.18808E+00
   0.58126E+01   0.18806E+00
   0.58126E+01   0.18806E+00
   0.58141E+01   0.18801E+00
   0.58141E+01   0.18801E+00
   0.58141E+01   0.18801E+00
   0.58156E+01   0.18796E+00
   0.58156E+01   0.18797E+00
   0.58171E+01   0.18792E+00
   0.58171E+01   0.18792E+00
   0.58171E+01   0.18793E+00
   0.58186E+01   0.18788E+00
   0.58186E+01   0.18785E+00
   0.58186E+01   0.18786E+00
   0.58186E+01   0.18786E+00
   0.58201E+01   0.18782E+00
   0.58201E+01   0.18782E+00
   0.58216E+01   0.18777E+00
   0.58216E+01   0.18776E+00
   0.58216E+01   0.18776E+00
   0.58231E+01   0.18771E+00
   0.58231E+01   0.18771E+00
   0.58231E+01   0.18771E+00
   0.58246E+01   0.18767E+00
   0.58246E+01   0.18767E+00
   0.58246E+01   0.18767E+00
   0.58261E+01   0.18761E+00
   0.58261E+01   0.18762E+00
   0.58261E+01   0.18761E+00
   0.58276E+01   0.18756E+00
   0.58276E+01   0.18758E+00
   0.58291E+01   0.18753E+00
   0.58291E+01   0.18752E+00
   0.58291E+01   0.18753E+00
   0.58306E+01   0.18746E+00
   0.58306E+01   0.18746E+00
   0.58306E+01   0.18746E+00
   0.58306E+01   0.18747E+00
   0.58321E+01   0.18742E+00
   0.58321E+01   0.18742E+00
   0.58336E+01   0.18737E+00
   0.58336E+01   0.18738E+00
   0.58336E+01   0.18737E+00
   0.58351E+01   0.18732E+00
   0.58351E+01   0.18732E+00
   0.58351E+01   0.18732E+00
   0.58366E+01   0.18728E+00
   0.58366E+01   0.18728E+00
   0.58381E+01   0.18723E+00
   0.58381E+01   0.18724E+00
   0.58396E+01   0.18718E+00
   0.58396E+01   0.18719E+00
   0.58396E+01   0.18719E+00
   0.58396E+01   0.18718E+00
   0.58411E+01   0.18714E+00
   0.58411E+01   0.18713E+00
   0.58426E+01   0.18709E+00
   0.58426E+01   0.18709E+00
   0.58426E+01   0.18709E+00
   0.58426E+01   0.18709E+00
   0.58441E+01   0.18705E+00
   0.58441E+01   0.18704E+00
   0.58456E+01   0.18700E+00
   0.58456E+01   0.18700E+00
   0.58456E+01   0.18700E+00
   0.58471E+01   0.18695E+00
   0.58471E+01   0.18696E+00
   0.58486E+01   0.18691E+00
   0.58486E+01   0.18692E+00
   0.58486E+01   0.18691E+00
   0.58501E+01   0.18687E+00
   0.58501E+01   0.18687E+00
   0.58501E+01   0.18687E+00
   0.58516E+01   0.18682E+00
   0.58516E+01   0.18682E+00
   0.58516E+01   0.18682E+00
   0.58531E+01   0.18677E+00
   0.58531E+01   0.18677E+00
   0.58531E+01   0.18677E+00
   0.58546E+01   0.18673E+00
   0.58546E+01   0.18674E+00
   0.58561E+01   0.18668E+00
   0.58561E+01   0.18668E+00
   0.58561E+01   0.18668E+00
   0.58576E+01   0.18664E+00
   0.58576E+01   0.18665E+00
   0.58576E+01   0.18664E+00
   0.58591E+01   0.18660E+00
   0.58591E+01   0.18661E+00
   0.58606E+01   0.18656E+00
   0.58606E+01   0.18655E+00
   0.58606E+01   0.18656E+00
   0.58606E+01   0.18656E+00
   0.58621E+01   0.18652E+00
   0.58621E+01   0.18651E+00
   0.58621E+01   0.18651E+00
   0.58636E+01   0.18646E+00
   0.58636E+01   0.18648E+00
   0.58651E+01   0.18643E+00
   0.58651E+01   0.18643E+00
   0.58651E+01   0.18643E+00
   0.58666E+01   0.18639E+00
   0.58666E+01   0.18638E+00
   0.58681E+01   0.18634E+00
   0.58681E+01   0.18634E+00
   0.58681E+01   0.18635E+00
   0.58696E+01   0.18630E+00
   0.58696E+01   0.18630E+00
   0.58696E+01   0.18630E+00
   0.58711E+01   0.18626E+00
   0.58711E+01   0.18626E+00
   0.58711E+01   0.18627E+00
   0.58726E+01   0.18621E+00
   0.58726E+01   0.18622E+00
   0.58726E+01   0.18621E+00
   0.58741E+01   0.18618E+00
   0.58741E+01   0.18617E+00
   0.58756E+01   0.18614E+00
   0.58756E+01   0.18613E+00
   0.58756E+01   0.18614E+00
   0.58756E+01   0.18614E+00
   0.58771E+01   0.18610E+00
   0.58771E+01   0.18610E+00
   0.58786E+01   0.18605E+00
   0.58786E+01   0.18605E+00
   0.58801E+01   0.18603E+00
   0.58801E+01   0.18602E+00
   0.58801E+01   0.18602E+00
   0.58801E+01   0.18602E+00
   0.58816E+01   0.18597E+00
   0.58816E+01   0.18597E+00
   0.58816E+01   0.18598E+00
   0.58831E+01   0.18593E+00
   0.58846E+01   0.18590E+00
   0.58846E+01   0.18591E+00
   0.58846E+01   0.18590E+00
   0.58846E+01   0.18590E+00
   0.58861E+01   0.18585E+00
   0.58861E+01   0.18585E+00
   0.58876E+01   0.18581E+00
   0.58876E+01   0.18581E+00
   0.58891E+01   0.18577E+00
   0.58891E+01   0.18579E+00
   0.58891E+01   0.18579E+00
   0.58906E+01   0.18574E+00
   0.58906E+01   0.18574E+00
   0.58906E+01   0.18574E+00
   0.58921E+01   0.18570E+00
   0.58921E+01   0.18569E+00
   0.58921E+01   0.18569E+00
   0.58936E+01   0.18565E+00
   0.58936E+01   0.18566E+00
   0.58936E+01   0.18567E+00
   0.58951E+01   0.18564E+00
   0.58951E+01   0.18564E+00
   0.58951E+01   0.18562E+00
   0.58966E+01   0.18559E+00
   0.58966E+01   0.18558E+00
   0.58981E+01   0.18554E+00
   0.58981E+01   0.18555E+00
   0.58981E+01   0.18556E+00
   0.58996E+01   0.18551E+00
   0.58996E+01   0.18551E+00
   0.58996E+01   0.18552E+00
   0.59011E+01   0.18548E+00
   0.59011E+01   0.18548E+00
   0.59026E+01   0.18543E+00
   0.59026E+01   0.18543E+00
   0.59026E+01   0.18543E+00
   0.59026E+01   0.18544E+00
   0.59041E+01   0.18541E+00
   0.59041E+01   0.18540E+00
   0.59056E+01   0.18536E+00
   0.59056E+01   0.18536E+00
   0.59056E+01   0.18535E+00
   0.59071E+01   0.18531E+00
   0.59071E+01   0.18532E+00
   0.59086E+01   0.18530E+00
   0.59086E+01   0.18530E+00
   0.59086E+01   0.18530E+00
   0.59101E+01   0.18526E+00
   0.59101E+01   0.18526E+00
   0.59101E+01   0.18527E+00
   0.59116E+01   0.18520E+00
   0.59116E+01   0.18521E+00
   0.59131E+01   0.18518E+00
   0.59131E+01   0.18518E+00
   0.59131E+01   0.18518E+00
   0.59131E+01   0.18518E+00
   0.59146E+01   0.18514E+00
   0.59146E+01   0.18515E+00
   0.59146E+01   0.18515E+00
   0.59161E+01   0.18510E+00
   0.59161E+01   0.18511E+00
   0.59176E+01   0.18508E+00
   0.59176E+01   0.18510E+00
   0.59191E+01   0.18504E+00
   0.59191E+01   0.18504E+00
   0.59191E+01   0.18504E+00
   0.59191E+01   0.18505E+00
   0.59206E+01   0.18501E+00
   0.59206E+01   0.18501E+00
   0.59221E+01   0.18497E+00
   0.59221E+01   0.18497E+00
   0.59221E+01   0.18498E+00
   0.59236E+01   0.18494E+00
   0.59236E+01   0.18495E+00
   0.59251E+01   0.18491E+00
   0.59251E+01   0.18491E+00
   0.59251E+01   0.18491E+00
   0.59266E+01   0.18486E+00
   0.59266E+01   0.18487E+00
   0.59266E+01   0.18488E+00
   0.59281E+01   0.18483E+00
   0.59281E+01   0.18484E+00
   0.59281E+01   0.18484E+00
   0.59296E+01   0.18481E+00
   0.59296E+01   0.18481E+00
   0.59311E+01   0.18476E+00
   0.59311E+01   0.18477E+00
   0.59311E+01   0.18479E+00
   0.59326E+01   0.18474E+00
   0.59326E+01   0.18475E+00
   0.59326E+01   0.18473E+00
   0.59341E+01   0.18471E+00
   0.59341E+01   0.18472E+00
   0.59356E+01   0.18467E+00
   0.59356E+01   0.18467E+00
   0.59356E+01   0.18467E+00
   0.59371E+01   0.18464E+00
   0.59371E+01   0.18465E+00
   0.59371E+01   0.18465E+00
   0.59386E+01   0.18461E+00
   0.59386E+01   0.18460E+00
   0.59386E+01   0.18461E+00
   0.59401E+01   0.18457E+00
   0.59401E+01   0.18457E+00
   0.59401E+01   0.18458E+00
   0.59416E+01   0.18454E+00
   0.59416E+01   0.18455E+00
   0.59431E+01   0.18452E+00
   0.59431E+01   0.18452E+00
   0.59431E+01   0.18452E+00
   0.59446E+01   0.18448E+00
   0.59446E+01   0.18449E+00
   0.59446E+01   0.18448E+00
   0.59461E+01   0.18443E+00
   0.59461E+01   0.18445E+00
   0.59461E+01   0.18445E+00
   0.59476E+01   0.18442E+00
   0.59476E+01   0.18443E+00
   0.59491E+01   0.18439E+00
   0.59491E+01   0.18439E+00
   0.59491E+01   0.18440E+00
   0.59506E+01   0.18435E+00
   0.59506E+01   0.18435E+00
   0.59506E+01   0.18436E+00
   0.59521E+01   0.18433E+00
   0.59521E+01   0.18433E+00
   0.59521E+01   0.18433E+00
   0.59536E+01   0.18429E+00
   0.59536E+01   0.18430E+00
   0.59551E+01   0.18426E+00
   0.59551E+01   0.18426E+00
   0.59551E+01   0.18427E+00
   0.59566E+01   0.18422E+00
   0.59566E+01   0.18424E+00
   0.59566E+01   0.18425E+00
   0.59581E+01   0.18421E+00
   0.59581E+01   0.18420E+00
   0.59596E+01   0.18417E+00
   0.59596E+01   0.18418E+00
   0.59596E+01   0.18418E+00
   0.59611E+01   0.18413E+00
   0.59611E+01   0.18415E+00
   0.59611E+01   0.18415E+00
   0.59626E+01   0.18412E+00
   0.59626E+01   0.18413E+00
   0.59641E+01   0.18409E+00
   0.59641E+01   0.18409E+00
   0.59641E+01   0.18409E+00
   0.59641E+01   0.18410E+00
   0.59656E+01   0.18406E+00
   0.59656E+01   0.18406E+00
   0.59656E+01   0.18406E+00
   0.59671E+01   0.18404E+00
   0.59671E+01   0.18404E+00
   0.59686E+01   0.18400E+00
   0.59686E+01   0.18400E+00
   0.59686E+01   0.18401E+00
   0.59701E+01   0.18398E+00
   0.59701E+01   0.18398E+00
   0.59701E+01   0.18398E+00
   0.59716E+01   0.18394E+00
   0.59716E+01   0.18396E+00
   0.59731E+01   0.18393E+00
   0.59731E+01   0.18393E+00
   0.59746E+01   0.18389E+00
   0.59746E+01   0.18390E+00
   0.59746E+01   0.18390E+00
   0.59761E+01   0.18385E+00
   0.59761E+01   0.18386E+00
   0.59761E+01   0.18387E+00
   0.59776E+01   0.18384E+00
   0.59776E+01   0.18384E+00
   0.59776E+01   0.18384E+00
   0.59776E+01   0.18385E+00
   0.59791E+01   0.18381E+00
   0.59791E+01   0.18382E+00
   0.59806E+01   0.18378E+00
   0.59806E+01   0.18378E+00
   0.59806E+01   0.18379E+00
   0.59821E+01   0.18375E+00
   0.59821E+01   0.18376E+00
   0.59836E+01   0.18372E+00
   0.59836E+01   0.18372E+00
   0.59836E+01   0.18374E+00
   0.59851E+01   0.18370E+00
   0.59851E+01   0.18372E+00
   0.59851E+01   0.18372E+00
   0.59866E+01   0.18368E+00
   0.59866E+01   0.18368E+00
   0.59866E+01   0.18368E+00
   0.59881E+01   0.18366E+00
   0.59881E+01   0.18366E+00
   0.59896E+01   0.18363E+00
   0.59896E+01   0.18362E+00
   0.59896E+01   0.18363E+00
   0.59911E+01   0.18359E+00
   0.59911E+01   0.18360E+00
   0.59911E+01   0.18361E+00
   0.59926E+01   0.18357E+00
   0.59926E+01   0.18357E+00
   0.59926E+01   0.18359E+00
   0.59941E+01   0.18355E+00
   0.59956E+01   0.18352E+00
   0.59956E+01   0.18355E+00
   0.59956E+01   0.18354E+00
   0.59956E+01   0.18354E+00
   0.59956E+01   0.18355E+00
   0.59971E+01   0.18351E+00
   0.59971E+01   0.18351E+00
   0.59986E+01   0.18348E+00
   0.59986E+01   0.18349E+00
   0.59986E+01   0.18349E+00
   0.60001E+01   0.18346E+00
   0.60001E+01   0.18346E+00
   0.60001E+01   0.18347E+00
   0.60016E+01   0.18344E+00
   0.60016E+01   0.18344E+00
   0.60031E+01   0.18340E+00
   0.60031E+01   0.18341E+00
   0.60031E+01   0.18342E+00
   0.60046E+01   0.18338E+00
   0.60046E+01   0.18339E+00
   0.60046E+01   0.18339E+00
   0.60061E+01   0.18335E+00
   0.60061E+01   0.18336E+00
   0.60061E+01   0.18337E+00
   0.60076E+01   0.18334E+00
   0.60076E+01   0.18334E+00
   0.60076E+01   0.18335E+00
   0.60091E+01   0.18331E+00
   0.60091E+01   0.18332E+00
   0.60106E+01   0.18328E+00
   0.60106E+01   0.18330E+00
   0.60106E+01   0.18330E+00
   0.60121E+01   0.18326E+00
   0.60121E+01   0.18327E+00
   0.60121E+01   0.18328E+00
   0.60136E+01   0.18324E+00
   0.60136E+01   0.18325E+00
   0.60151E+01   0.18321E+00
   0.60151E+01   0.18323E+00
   0.60151E+01   0.18323E+00
   0.60166E+01   0.18319E+00
   0.60166E+01   0.18320E+00
   0.60166E+01   0.18322E+00
   0.60181E+01   0.18317E+00
   0.60181E+01   0.18319E+00
   0.60181E+01   0.18318E+00
   0.60196E+01   0.18315E+00
   0.60196E+01   0.18316E+00
   0.60196E+01   0.18317E+00
   0.60211E+01   0.18313E+00
   0.60211E+01   0.18314E+00
   0.60211E+01   0.18315E+00
   0.60226E+01   0.18311E+00
   0.60226E+01   0.18312E+00
   0.60226E+01   0.18313E+00
   0.60241E+01   0.18309E+00
   0.60241E+01   0.18310E+00
   0.60256E+01   0.18306E+00
   0.60256E+01   0.18308E+00
   0.60256E+01   0.18309E+00
   0.60271E+01   0.18305E+00
   0.60271E+01   0.18306E+00
   0.60271E+01   0.18306E+00
   0.60286E+01   0.18302E+00
   0.60286E+01   0.18303E+00
   0.60301E+01   0.18300E+00
   0.60301E+01   0.18301E+00
   0.60301E+01   0.18301E+00
   0.60316E+01   0.18298E+00
   0.60316E+01   0.18298E+00
   0.60316E+01   0.18300E+00
   0.60331E+01   0.18297E+00
   0.60331E+01   0.18298E+00
   0.60331E+01   0.18298E+00
   0.60346E+01   0.18294E+00
   0.60346E+01   0.18295E+00
   0.60346E+01   0.18297E+00
   0.60361E+01   0.18292E+00
   0.60361E+01   0.18293E+00
   0.60361E+01   0.18295E+00
   0.60376E+01   0.18291E+00
   0.60376E+01   0.18292E+00
   0.60376E+01   0.18293E+00
   0.60391E+01   0.18288E+00
   0.60391E+01   0.18290E+00
   0.60391E+01   0.18291E+00
   0.60406E+01   0.18287E+00
   0.60406E+01   0.18288E+00
   0.60406E+01   0.18287E+00
   0.60421E+01   0.18285E+00
   0.60421E+01   0.18286E+00
   0.60436E+01   0.18283E+00
   0.60436E+01   0.18283E+00
   0.60436E+01   0.18284E+00
   0.60451E+01   0.18281E+00
   0.60451E+01   0.18281E+00
   0.60451E+01   0.18283E+00
   0.60466E+01   0.18278E+00
   0.60466E+01   0.18279E+00
   0.60481E+01   0.18275E+00
   0.60466E+01   0.18281E+00
   0.60481E+01   0.18278E+00
   0.60481E+01   0.18278E+00
   0.60496E+01   0.18275E+00
   0.60496E+01   0.18278E+00
   0.60496E+01   0.18278E+00
   0.60511E+01   0.18274E+00
   0.60511E+01   0.18275E+00
   0.60526E+01   0.18272E+00
   0.60526E+01   0.18273E+00
   0.60526E+01   0.18274E+00
   0.60541E+01   0.18271E+00
   0.60541E+01   0.18272E+00
   0.60541E+01   0.18272E+00
   0.60556E+01   0.18269E+00
   0.60556E+01   0.18270E+00
   0.60556E+01   0.18271E+00
   0.60571E+01   0.18267E+00
   0.60571E+01   0.18268E+00
   0.60571E+01   0.18268E+00
   0.60586E+01   0.18264E+00
   0.60586E+01   0.18266E+00
   0.60586E+01   0.18266E+00
   0.60601E+01   0.18263E+00
   0.60601E+01   0.18265E+00
   0.60601E+01   0.18266E+00
   0.60616E+01   0.18262E+00
   0.60616E+01   0.18263E+00
   0.60616E+01   0.18264E+00
   0.60631E+01   0.18261E+00
   0.60631E+01   0.18260E+00
   0.60646E+01   0.18257E+00
   0.60646E+01   0.18259E+00
   0.60646E+01   0.18260E+00
   0.60646E+01   0.18261E+00
   0.60661E+01   0.18258E+00
   0.60661E+01   0.18259E+00
   0.60676E+01   0.18256E+00
   0.60676E+01   0.18255E+00
   0.60676E+01   0.18256E+00
   0.60676E+01   0.18257E+00
   0.60691E+01   0.18254E+00
   0.60691E+01   0.18256E+00
   0.60706E+01   0.18252E+00
   0.60706E+01   0.18254E+00
   0.60706E+01   0.18255E+00
   0.60721E+01   0.18250E+00
   0.60721E+01   0.18253E+00
   0.60721E+01   0.18253E+00
   0.60736E+01   0.18250E+00
   0.60736E+01   0.18250E+00
   0.60736E+01   0.18252E+00
   0.60751E+01   0.18248E+00
   0.60751E+01   0.18249E+00
   0.60766E+01   0.18246E+00
   0.60766E+01   0.18246E+00
   0.60766E+01   0.18248E+00
   0.60766E+01   0.18249E+00
   0.60781E+01   0.18245E+00
   0.60781E+01   0.18246E+00
   0.60796E+01   0.18243E+00
   0.60796E+01   0.18244E+00
   0.60796E+01   0.18245E+00
   0.60796E+01   0.18246E+00
   0.60811E+01   0.18243E+00
   0.60811E+01   0.18243E+00
   0.60811E+01   0.18244E+00
   0.60826E+01   0.18241E+00
   0.60826E+01   0.18241E+00
   0.60826E+01   0.18244E+00
   0.60841E+01   0.18241E+00
   0.60841E+01   0.18240E+00
   0.60856E+01   0.18236E+00
   0.60856E+01   0.18237E+00
   0.60856E+01   0.18238E+00
   0.60871E+01   0.18235E+00
   0.60871E+01   0.18235E+00
   0.60871E+01   0.18237E+00
   0.60871E+01   0.18239E+00
   0.60886E+01   0.18236E+00
   0.60886E+01   0.18237E+00
   0.60886E+01   0.18238E+00
   0.60901E+01   0.18234E+00
   0.60901E+01   0.18236E+00
   0.60901E+01   0.18235E+00
   0.60916E+01   0.18232E+00
   0.60916E+01   0.18233E+00
   0.60931E+01   0.18230E+00
   0.60931E+01   0.18232E+00
   0.60946E+01   0.18231E+00
   0.60946E+01   0.18231E+00
   0.60946E+01   0.18232E+00
   0.60946E+01   0.18231E+00
   0.60946E+01   0.18231E+00
   0.60961E+01   0.18229E+00
   0.60961E+01   0.18231E+00
   0.60961E+01   0.18232E+00
   0.60976E+01   0.18229E+00
   0.60991E+01   0.18225E+00
   0.60991E+01   0.18225E+00
   0.60991E+01   0.18227E+00
   0.60991E+01   0.18228E+00
   0.60991E+01   0.18230E+00
   0.61006E+01   0.18226E+00
   0.61006E+01   0.18227E+00
   0.61021E+01   0.18223E+00
   0.61021E+01   0.18225E+00
   0.61021E+01   0.18226E+00
   0.61036E+01   0.18222E+00
   0.61036E+01   0.18223E+00
   0.61036E+01   0.18223E+00
   0.61036E+01   0.18225E+00
   0.61051E+01   0.18221E+00
   0.61051E+01   0.18223E+00
   0.61066E+01   0.18220E+00
   0.61066E+01   0.18221E+00
   0.61066E+01   0.18224E+00
   0.61066E+01   0.18225E+00
   0.61081E+01   0.18222E+00
   0.61081E+01   0.18221E+00
   0.61096E+01   0.18218E+00
   0.61096E+01   0.18219E+00
   0.61111E+01   0.18216E+00
   0.61111E+01   0.18217E+00
   0.61111E+01   0.18218E+00
   0.61111E+01   0.18220E+00
   0.61111E+01   0.18221E+00
   0.61126E+01   0.18217E+00
   0.61126E+01   0.18218E+00
   0.61126E+01   0.18218E+00
   0.61141E+01   0.18215E+00
   0.61141E+01   0.18217E+00
   0.61141E+01   0.18218E+00
   0.61156E+01   0.18215E+00
   0.61156E+01   0.18216E+00
   0.61171E+01   0.18214E+00
   0.61171E+01   0.18215E+00
   0.61171E+01   0.18216E+00
   0.61186E+01   0.18213E+00
   0.61186E+01   0.18214E+00
   0.61186E+01   0.18215E+00


==> anc/Figure7/1outC_R_incomp_fermi_down_rc025_huge.dat <==
   0.27010E+00   0.24261E+00
   0.31010E+00   0.21133E+00
   0.33010E+00   0.19855E+00
   0.35010E+00   0.18724E+00
   0.38010E+00   0.17248E+00
   0.40010E+00   0.16389E+00
   0.43010E+00   0.15249E+00
   0.45010E+00   0.14575E+00
   0.48010E+00   0.13668E+00
   0.51010E+00   0.12868E+00
   0.54010E+00   0.12157E+00
   0.57010E+00   0.11522E+00
   0.61010E+00   0.10771E+00
   0.65010E+00   0.10113E+00
   0.69010E+00   0.95326E-01
   0.74010E+00   0.88947E-01
   0.79010E+00   0.83386E-01
   0.85010E+00   0.77575E-01
   0.92010E+00   0.71755E-01
   0.10001E+01   0.66107E-01
   0.10901E+01   0.60752E-01
   0.12001E+01   0.55303E-01
   0.13301E+01   0.50034E-01
   0.14801E+01   0.45123E-01
   0.16801E+01   0.39944E-01
   0.19101E+01   0.35363E-01
   0.22101E+01   0.30851E-01
   0.26001E+01   0.26578E-01
   0.31201E+01   0.22616E-01
   0.38801E+01   0.18869E-01
   0.48701E+01   0.15932E-01
   0.61301E+01   0.13905E-01
   0.77601E+01   0.12913E-01
   0.91901E+01   0.13224E-01
   0.10420E+02   0.14653E-01
   0.11260E+02   0.16750E-01
   0.11810E+02   0.19303E-01
   0.12150E+02   0.21957E-01
   0.12380E+02   0.24828E-01
   0.12530E+02   0.27656E-01
   0.12610E+02   0.30478E-01
   0.12660E+02   0.33110E-01
   0.12690E+02   0.35897E-01
   0.12690E+02   0.38590E-01
   0.12690E+02   0.41236E-01
   0.12670E+02   0.43725E-01
   0.12640E+02   0.46347E-01
   0.12620E+02   0.48602E-01
   0.12580E+02   0.51173E-01
   0.12540E+02   0.53485E-01
   0.12500E+02   0.55746E-01
   0.12460E+02   0.57965E-01
   0.12420E+02   0.59966E-01
   0.12380E+02   0.62129E-01
   0.12340E+02   0.64269E-01
   0.12290E+02   0.66324E-01
   0.12250E+02   0.68176E-01
   0.12210E+02   0.70028E-01
   0.12170E+02   0.71941E-01
   0.12120E+02   0.73853E-01
   0.12080E+02   0.75632E-01
   0.12040E+02   0.77281E-01
   0.12000E+02   0.79075E-01
   0.11950E+02   0.80758E-01
   0.11920E+02   0.82298E-01
   0.11870E+02   0.83982E-01
   0.11840E+02   0.85456E-01
   0.11800E+02   0.86988E-01
   0.11760E+02   0.88519E-01
   0.11720E+02   0.89990E-01
   0.11680E+02   0.91433E-01
   0.11650E+02   0.92754E-01
   0.11610E+02   0.94181E-01
   0.11570E+02   0.95594E-01
   0.11540E+02   0.96916E-01
   0.11500E+02   0.98269E-01
   0.11470E+02   0.99489E-01
   0.11440E+02   0.10065E+00
   0.11400E+02   0.10200E+00
   0.11370E+02   0.10321E+00
   0.11340E+02   0.10436E+00
   0.11300E+02   0.10559E+00
   0.11270E+02   0.10672E+00
   0.11240E+02   0.10786E+00
   0.11210E+02   0.10897E+00
   0.11180E+02   0.10996E+00
   0.11150E+02   0.11104E+00
   0.11120E+02   0.11216E+00
   0.11090E+02   0.11316E+00
   0.11060E+02   0.11423E+00
   0.11030E+02   0.11526E+00
   0.11010E+02   0.11610E+00
   0.10980E+02   0.11711E+00
   0.10950E+02   0.11811E+00
   0.10920E+02   0.11910E+00
   0.10890E+02   0.12010E+00
   0.10870E+02   0.12090E+00
   0.10840E+02   0.12182E+00
   0.10820E+02   0.12269E+00
   0.10790E+02   0.12356E+00
   0.10770E+02   0.12438E+00
   0.10740E+02   0.12531E+00
   0.10720E+02   0.12604E+00
   0.10690E+02   0.12696E+00
   0.10670E+02   0.12772E+00
   0.10650E+02   0.12850E+00
   0.10620E+02   0.12933E+00
   0.10600E+02   0.13009E+00
   0.10580E+02   0.13082E+00
   0.10560E+02   0.13151E+00
   0.10530E+02   0.13239E+00
   0.10510E+02   0.13307E+00
   0.10490E+02   0.13377E+00
   0.10470E+02   0.13449E+00
   0.10450E+02   0.13514E+00
   0.10420E+02   0.13596E+00
   0.10400E+02   0.13664E+00
   0.10380E+02   0.13730E+00
   0.10360E+02   0.13798E+00
   0.10340E+02   0.13863E+00
   0.10320E+02   0.13930E+00
   0.10300E+02   0.13993E+00
   0.10280E+02   0.14059E+00
   0.10260E+02   0.14124E+00
   0.10250E+02   0.14166E+00
   0.10220E+02   0.14249E+00
   0.10210E+02   0.14291E+00
   0.10190E+02   0.14360E+00
   0.10170E+02   0.14414E+00
   0.10150E+02   0.14480E+00
   0.10130E+02   0.14537E+00
   0.10110E+02   0.14598E+00
   0.10100E+02   0.14641E+00
   0.10080E+02   0.14705E+00
   0.10060E+02   0.14760E+00
   0.10040E+02   0.14820E+00
   0.10030E+02   0.14863E+00
   0.10010E+02   0.14920E+00
   0.99901E+01   0.14978E+00
   0.99801E+01   0.15021E+00
   0.99601E+01   0.15076E+00
   0.99401E+01   0.15134E+00
   0.99301E+01   0.15171E+00
   0.99101E+01   0.15230E+00
   0.99001E+01   0.15268E+00
   0.98801E+01   0.15324E+00
   0.98601E+01   0.15380E+00
   0.98501E+01   0.15419E+00
   0.98301E+01   0.15474E+00
   0.98201E+01   0.15511E+00
   0.98001E+01   0.15564E+00
   0.97901E+01   0.15602E+00
   0.97701E+01   0.15657E+00
   0.97601E+01   0.15691E+00
   0.97501E+01   0.15731E+00
   0.97301E+01   0.15782E+00
   0.97201E+01   0.15819E+00
   0.97001E+01   0.15872E+00
   0.96901E+01   0.15904E+00
   0.96701E+01   0.15960E+00
   0.96601E+01   0.15993E+00
   0.96501E+01   0.16027E+00
   0.96301E+01   0.16079E+00
   0.96201E+01   0.16111E+00
   0.96001E+01   0.16163E+00
   0.95901E+01   0.16200E+00
   0.95801E+01   0.16230E+00
   0.95601E+01   0.16283E+00
   0.95501E+01   0.16315E+00
   0.95401E+01   0.16348E+00
   0.95301E+01   0.16382E+00
   0.95101E+01   0.16431E+00
   0.95001E+01   0.16462E+00
   0.94901E+01   0.16495E+00
   0.94701E+01   0.16547E+00
   0.94601E+01   0.16578E+00
   0.94501E+01   0.16608E+00
   0.94401E+01   0.16641E+00
   0.94301E+01   0.16673E+00
   0.94201E+01   0.16702E+00
   0.94001E+01   0.16752E+00
   0.93901E+01   0.16782E+00
   0.93801E+01   0.16810E+00
   0.93701E+01   0.16846E+00
   0.93601E+01   0.16874E+00
   0.93501E+01   0.16904E+00
   0.93301E+01   0.16951E+00
   0.93201E+01   0.16981E+00
   0.93101E+01   0.17009E+00
   0.93001E+01   0.17042E+00
   0.92901E+01   0.17069E+00
   0.92801E+01   0.17098E+00
   0.92701E+01   0.17129E+00
   0.92601E+01   0.17156E+00
   0.92401E+01   0.17204E+00
   0.92301E+01   0.17232E+00
   0.92201E+01   0.17262E+00
   0.92101E+01   0.17291E+00
   0.92001E+01   0.17319E+00
   0.91901E+01   0.17346E+00
   0.91801E+01   0.17376E+00
   0.91701E+01   0.17405E+00
   0.91601E+01   0.17432E+00
   0.91501E+01   0.17457E+00
   0.91401E+01   0.17487E+00
   0.91301E+01   0.17516E+00
   0.91201E+01   0.17542E+00
   0.91101E+01   0.17568E+00
   0.91001E+01   0.17599E+00
   0.90901E+01   0.17622E+00
   0.90801E+01   0.17650E+00
   0.90701E+01   0.17679E+00
   0.90601E+01   0.17705E+00
   0.90501E+01   0.17731E+00
   0.90401E+01   0.17757E+00
   0.90301E+01   0.17786E+00
   0.90201E+01   0.17811E+00
   0.90101E+01   0.17838E+00
   0.90001E+01   0.17864E+00
   0.89901E+01   0.17891E+00
   0.89801E+01   0.17920E+00
   0.89801E+01   0.17923E+00
   0.89701E+01   0.17952E+00
   0.89601E+01   0.17973E+00
   0.89501E+01   0.18004E+00
   0.89401E+01   0.18027E+00
   0.89301E+01   0.18054E+00
   0.89201E+01   0.18079E+00
   0.89101E+01   0.18106E+00
   0.89001E+01   0.18130E+00
   0.89001E+01   0.18134E+00
   0.88901E+01   0.18160E+00
   0.88801E+01   0.18186E+00
   0.88701E+01   0.18213E+00
   0.88601E+01   0.18236E+00
   0.88501E+01   0.18265E+00
   0.88401E+01   0.18288E+00
   0.88401E+01   0.18294E+00
   0.88301E+01   0.18315E+00
   0.88201E+01   0.18345E+00
   0.88101E+01   0.18368E+00
   0.88001E+01   0.18394E+00
   0.88001E+01   0.18395E+00
   0.87901E+01   0.18423E+00
   0.87801E+01   0.18445E+00
   0.87701E+01   0.18474E+00
   0.87601E+01   0.18494E+00
   0.87601E+01   0.18500E+00
   0.87501E+01   0.18523E+00
   0.87401E+01   0.18549E+00
   0.87301E+01   0.18573E+00
   0.87201E+01   0.18596E+00
   0.87101E+01   0.18620E+00
   0.87101E+01   0.18624E+00
   0.87001E+01   0.18647E+00
   0.86901E+01   0.18673E+00
   0.86901E+01   0.18674E+00
   0.86801E+01   0.18699E+00
   0.86701E+01   0.18724E+00
   0.86601E+01   0.18747E+00
   0.86601E+01   0.18751E+00
   0.86501E+01   0.18775E+00
   0.86401E+01   0.18801E+00
   0.86301E+01   0.18824E+00
   0.86301E+01   0.18827E+00
   0.86201E+01   0.18849E+00
   0.86101E+01   0.18871E+00
   0.86001E+01   0.18898E+00
   0.86001E+01   0.18898E+00
   0.85901E+01   0.18921E+00
   0.85801E+01   0.18946E+00
   0.85801E+01   0.18948E+00
   0.85701E+01   0.18974E+00
   0.85601E+01   0.18998E+00
   0.85601E+01   0.18997E+00
   0.85501E+01   0.19020E+00
   0.85401E+01   0.19043E+00
   0.85401E+01   0.19046E+00
   0.85301E+01   0.19070E+00
   0.85201E+01   0.19095E+00
   0.85201E+01   0.19095E+00
   0.85101E+01   0.19119E+00
   0.85001E+01   0.19143E+00
   0.84901E+01   0.19166E+00
   0.84901E+01   0.19168E+00
   0.84801E+01   0.19190E+00
   0.84801E+01   0.19194E+00
   0.84701E+01   0.19215E+00
   0.84601E+01   0.19240E+00
   0.84601E+01   0.19238E+00
   0.84501E+01   0.19262E+00
   0.84401E+01   0.19287E+00
   0.84401E+01   0.19286E+00
   0.84301E+01   0.19309E+00
   0.84301E+01   0.19311E+00
   0.84201E+01   0.19333E+00
   0.84101E+01   0.19357E+00
   0.84101E+01   0.19358E+00
   0.84001E+01   0.19382E+00
   0.83901E+01   0.19405E+00
   0.83901E+01   0.19404E+00
   0.83801E+01   0.19429E+00
   0.83801E+01   0.19429E+00
   0.83701E+01   0.19453E+00
   0.83601E+01   0.19476E+00
   0.83601E+01   0.19475E+00
   0.83501E+01   0.19498E+00
   0.83501E+01   0.19499E+00
   0.83401E+01   0.19521E+00
   0.83301E+01   0.19546E+00
   0.83301E+01   0.19544E+00
   0.83201E+01   0.19568E+00
   0.83201E+01   0.19568E+00
   0.83101E+01   0.19591E+00
   0.83101E+01   0.19592E+00
   0.83001E+01   0.19614E+00
   0.82901E+01   0.19638E+00
   0.82901E+01   0.19638E+00
   0.82801E+01   0.19660E+00
   0.82801E+01   0.19659E+00
   0.82701E+01   0.19683E+00
   0.82701E+01   0.19682E+00
   0.82601E+01   0.19706E+00
   0.82501E+01   0.19729E+00
   0.82501E+01   0.19728E+00
   0.82401E+01   0.19753E+00
   0.82401E+01   0.19748E+00
   0.82301E+01   0.19773E+00
   0.82301E+01   0.19773E+00
   0.82201E+01   0.19795E+00
   0.82201E+01   0.19794E+00
   0.82101E+01   0.19818E+00
   0.82001E+01   0.19841E+00
   0.82001E+01   0.19841E+00
   0.82001E+01   0.19840E+00
   0.81901E+01   0.19864E+00
   0.81801E+01   0.19886E+00
   0.81801E+01   0.19883E+00
   0.81701E+01   0.19907E+00
   0.81701E+01   0.19907E+00
   0.81601E+01   0.19929E+00
   0.81601E+01   0.19927E+00
   0.81501E+01   0.19950E+00
   0.81501E+01   0.19951E+00
   0.81401E+01   0.19974E+00
   0.81401E+01   0.19973E+00
   0.81301E+01   0.19994E+00
   0.81301E+01   0.19994E+00
   0.81201E+01   0.20017E+00
   0.81201E+01   0.20016E+00
   0.81101E+01   0.20039E+00
   0.81101E+01   0.20037E+00
   0.81001E+01   0.20060E+00
   0.81001E+01   0.20061E+00
   0.80901E+01   0.20081E+00
   0.80901E+01   0.20080E+00
   0.80801E+01   0.20104E+00
   0.80801E+01   0.20101E+00
   0.80801E+01   0.20100E+00
   0.80701E+01   0.20124E+00
   0.80601E+01   0.20144E+00
   0.80601E+01   0.20143E+00
   0.80501E+01   0.20169E+00
   0.80501E+01   0.20164E+00
   0.80401E+01   0.20188E+00
   0.80401E+01   0.20187E+00
   0.80301E+01   0.20208E+00
   0.80301E+01   0.20206E+00
   0.80301E+01   0.20207E+00
   0.80201E+01   0.20228E+00
   0.80201E+01   0.20226E+00
   0.80101E+01   0.20250E+00
   0.80101E+01   0.20247E+00
   0.80001E+01   0.20270E+00
   0.80001E+01   0.20271E+00
   0.79901E+01   0.20291E+00
   0.79901E+01   0.20289E+00
   0.79801E+01   0.20313E+00
   0.79801E+01   0.20309E+00
   0.79701E+01   0.20334E+00
   0.79701E+01   0.20333E+00
   0.79701E+01   0.20329E+00
   0.79601E+01   0.20353E+00
   0.79601E+01   0.20353E+00
   0.79501E+01   0.20373E+00
   0.79501E+01   0.20372E+00
   0.79401E+01   0.20398E+00
   0.79401E+01   0.20393E+00
   0.79301E+01   0.20415E+00
   0.79301E+01   0.20416E+00
   0.79301E+01   0.20410E+00
   0.79201E+01   0.20435E+00
   0.79201E+01   0.20432E+00
   0.79101E+01   0.20457E+00
   0.79101E+01   0.20452E+00
   0.79101E+01   0.20451E+00
   0.79001E+01   0.20474E+00
   0.79001E+01   0.20471E+00
   0.78901E+01   0.20496E+00
   0.78901E+01   0.20494E+00
   0.78801E+01   0.20516E+00
   0.78801E+01   0.20515E+00
   0.78801E+01   0.20513E+00
   0.78701E+01   0.20533E+00
   0.78701E+01   0.20533E+00
   0.78601E+01   0.20557E+00
   0.78601E+01   0.20552E+00
   0.78601E+01   0.20549E+00
   0.78501E+01   0.20575E+00
   0.78501E+01   0.20571E+00
   0.78401E+01   0.20594E+00
   0.78401E+01   0.20593E+00
   0.78401E+01   0.20591E+00
   0.78301E+01   0.20613E+00
   0.78301E+01   0.20613E+00
   0.78201E+01   0.20635E+00
   0.78201E+01   0.20633E+00
   0.78201E+01   0.20631E+00
   0.78101E+01   0.20651E+00
   0.78101E+01   0.20649E+00
   0.78101E+01   0.20648E+00
   0.78001E+01   0.20671E+00
   0.77901E+01   0.20694E+00
   0.77901E+01   0.20690E+00
   0.77901E+01   0.20691E+00
   0.77901E+01   0.20689E+00
   0.77801E+01   0.20709E+00
   0.77801E+01   0.20708E+00
   0.77701E+01   0.20731E+00
   0.77701E+01   0.20727E+00
   0.77701E+01   0.20726E+00
   0.77601E+01   0.20747E+00
   0.77601E+01   0.20748E+00
   0.77601E+01   0.20745E+00
   0.77501E+01   0.20768E+00
   0.77501E+01   0.20764E+00
   0.77401E+01   0.20788E+00
   0.77401E+01   0.20785E+00
   0.77401E+01   0.20781E+00
   0.77301E+01   0.20806E+00
   0.77301E+01   0.20802E+00
   0.77301E+01   0.20800E+00
   0.77201E+01   0.20825E+00
   0.77201E+01   0.20820E+00
   0.77101E+01   0.20843E+00
   0.77101E+01   0.20841E+00
   0.77101E+01   0.20838E+00
   0.77001E+01   0.20862E+00
   0.77001E+01   0.20859E+00
   0.77001E+01   0.20859E+00
   0.76901E+01   0.20880E+00
   0.76901E+01   0.20878E+00
   0.76801E+01   0.20902E+00
   0.76801E+01   0.20898E+00
   0.76801E+01   0.20894E+00
   0.76701E+01   0.20918E+00
   0.76701E+01   0.20919E+00
   0.76701E+01   0.20913E+00
   0.76601E+01   0.20938E+00
   0.76601E+01   0.20934E+00
   0.76601E+01   0.20931E+00
   0.76501E+01   0.20956E+00
   0.76501E+01   0.20951E+00
   0.76501E+01   0.20954E+00
   0.76501E+01   0.20948E+00
   0.76401E+01   0.20969E+00
   0.76401E+01   0.20968E+00
   0.76301E+01   0.20994E+00
   0.76301E+01   0.20988E+00
   0.76301E+01   0.20983E+00
   0.76201E+01   0.21012E+00
   0.76201E+01   0.21009E+00
   0.76201E+01   0.21005E+00
   0.76201E+01   0.21001E+00
   0.76101E+01   0.21024E+00
   0.76101E+01   0.21019E+00
   0.76001E+01   0.21044E+00
   0.76001E+01   0.21042E+00
   0.76001E+01   0.21039E+00
   0.75901E+01   0.21060E+00
   0.75901E+01   0.21057E+00
   0.75901E+01   0.21056E+00
   0.75801E+01   0.21078E+00
   0.75801E+01   0.21074E+00
   0.75801E+01   0.21073E+00
   0.75701E+01   0.21098E+00
   0.75701E+01   0.21095E+00
   0.75701E+01   0.21090E+00
   0.75701E+01   0.21088E+00
   0.75601E+01   0.21110E+00
   0.75601E+01   0.21107E+00
   0.75601E+01   0.21105E+00
   0.75501E+01   0.21129E+00
   0.75501E+01   0.21124E+00
   0.75501E+01   0.21122E+00
   0.75401E+01   0.21147E+00
   0.75401E+01   0.21145E+00
   0.75401E+01   0.21140E+00
   0.75301E+01   0.21167E+00
   0.75301E+01   0.21161E+00
   0.75301E+01   0.21156E+00
   0.75301E+01   0.21156E+00
   0.75201E+01   0.21183E+00
   0.75201E+01   0.21176E+00
   0.75101E+01   0.21199E+00
   0.75101E+01   0.21197E+00
   0.75101E+01   0.21194E+00
   0.75101E+01   0.21191E+00
   0.75001E+01   0.21214E+00
   0.75001E+01   0.21214E+00
   0.75001E+01   0.21208E+00
   0.75001E+01   0.21206E+00
   0.74901E+01   0.21229E+00
   0.74901E+01   0.21226E+00
   0.74801E+01   0.21250E+00
   0.74801E+01   0.21246E+00
   0.74801E+01   0.21244E+00
   0.74801E+01   0.21241E+00
   0.74701E+01   0.21267E+00
   0.74701E+01   0.21264E+00
   0.74701E+01   0.21260E+00
   0.74601E+01   0.21283E+00
   0.74601E+01   0.21282E+00
   0.74601E+01   0.21279E+00
   0.74601E+01   0.21273E+00
   0.74501E+01   0.21296E+00
   0.74501E+01   0.21299E+00
   0.74501E+01   0.21293E+00
   0.74501E+01   0.21289E+00
   0.74401E+01   0.21315E+00
   0.74401E+01   0.21312E+00
   0.74401E+01   0.21306E+00
   0.74301E+01   0.21330E+00
   0.74301E+01   0.21329E+00
   0.74301E+01   0.21324E+00
   0.74301E+01   0.21320E+00
   0.74201E+01   0.21344E+00
   0.74201E+01   0.21341E+00
   0.74201E+01   0.21337E+00
   0.74101E+01   0.21360E+00
   0.74101E+01   0.21358E+00
   0.74101E+01   0.21356E+00
   0.74101E+01   0.21350E+00
   0.74001E+01   0.21374E+00
   0.74001E+01   0.21374E+00
   0.74001E+01   0.21370E+00
   0.74001E+01   0.21368E+00
   0.73901E+01   0.21390E+00
   0.73901E+01   0.21386E+00
   0.73901E+01   0.21383E+00
   0.73801E+01   0.21409E+00
   0.73801E+01   0.21404E+00
   0.73801E+01   0.21404E+00
   0.73801E+01   0.21398E+00
   0.73701E+01   0.21423E+00
   0.73701E+01   0.21420E+00
   0.73701E+01   0.21419E+00
   0.73601E+01   0.21442E+00
   0.73601E+01   0.21437E+00
   0.73601E+01   0.21436E+00
   0.73601E+01   0.21429E+00
   0.73501E+01   0.21458E+00
   0.73501E+01   0.21453E+00
   0.73501E+01   0.21450E+00
   0.73501E+01   0.21445E+00
   0.73501E+01   0.21444E+00
   0.73401E+01   0.21466E+00
   0.73401E+01   0.21465E+00
   0.73401E+01   0.21461E+00
   0.73301E+01   0.21487E+00
   0.73301E+01   0.21482E+00
   0.73301E+01   0.21480E+00
   0.73301E+01   0.21476E+00
   0.73201E+01   0.21503E+00
   0.73201E+01   0.21501E+00
   0.73201E+01   0.21496E+00
   0.73201E+01   0.21490E+00
   0.73101E+01   0.21519E+00
   0.73101E+01   0.21512E+00
   0.73101E+01   0.21507E+00
   0.73101E+01   0.21506E+00
   0.73101E+01   0.21504E+00
   0.73001E+01   0.21526E+00
   0.73001E+01   0.21522E+00
   0.73001E+01   0.21517E+00
   0.72901E+01   0.21544E+00
   0.72901E+01   0.21541E+00
   0.72901E+01   0.21536E+00
   0.72901E+01   0.21532E+00
   0.72801E+01   0.21561E+00
   0.72801E+01   0.21555E+00
   0.72801E+01   0.21549E+00
   0.72801E+01   0.21546E+00
   0.72801E+01   0.21548E+00
   0.72701E+01   0.21570E+00
   0.72701E+01   0.21565E+00
   0.72701E+01   0.21563E+00
   0.72601E+01   0.21589E+00
   0.72601E+01   0.21583E+00
   0.72601E+01   0.21583E+00
   0.72601E+01   0.21580E+00
   0.72501E+01   0.21604E+00
   0.72501E+01   0.21599E+00
   0.72501E+01   0.21596E+00
   0.72501E+01   0.21592E+00
   0.72501E+01   0.21588E+00
   0.72401E+01   0.21615E+00
   0.72401E+01   0.21612E+00
   0.72401E+01   0.21607E+00
   0.72401E+01   0.21605E+00
   0.72401E+01   0.21602E+00
   0.72301E+01   0.21626E+00
   0.72301E+01   0.21624E+00
   0.72301E+01   0.21621E+00
   0.72301E+01   0.21618E+00
   0.72201E+01   0.21643E+00
   0.72201E+01   0.21639E+00
   0.72201E+01   0.21635E+00
   0.72201E+01   0.21632E+00
   0.72101E+01   0.21659E+00
   0.72101E+01   0.21656E+00
   0.72101E+01   0.21649E+00
   0.72101E+01   0.21644E+00
   0.72001E+01   0.21670E+00
   0.72001E+01   0.21666E+00
   0.72001E+01   0.21663E+00
   0.72001E+01   0.21659E+00
   0.72001E+01   0.21657E+00
   0.71901E+01   0.21682E+00
   0.71901E+01   0.21678E+00
   0.71901E+01   0.21677E+00
   0.71901E+01   0.21672E+00
   0.71801E+01   0.21696E+00
   0.71801E+01   0.21693E+00
   0.71801E+01   0.21693E+00
   0.71801E+01   0.21688E+00
   0.71801E+01   0.21683E+00
   0.71701E+01   0.21710E+00
   0.71701E+01   0.21708E+00
   0.71701E+01   0.21702E+00
   0.71701E+01   0.21698E+00
   0.71701E+01   0.21694E+00
   0.71601E+01   0.21724E+00
   0.71601E+01   0.21717E+00
   0.71601E+01   0.21713E+00
   0.71601E+01   0.21710E+00
   0.71501E+01   0.21738E+00
   0.71501E+01   0.21731E+00
   0.71501E+01   0.21729E+00
   0.71501E+01   0.21726E+00
   0.71501E+01   0.21726E+00
   0.71401E+01   0.21751E+00
   0.71401E+01   0.21745E+00
   0.71401E+01   0.21743E+00
   0.71401E+01   0.21741E+00
   0.71401E+01   0.21733E+00
   0.71301E+01   0.21762E+00
   0.71301E+01   0.21758E+00
   0.71301E+01   0.21752E+00
   0.71301E+01   0.21747E+00
   0.71301E+01   0.21746E+00
   0.71201E+01   0.21771E+00
   0.71201E+01   0.21767E+00
   0.71201E+01   0.21764E+00
   0.71201E+01   0.21761E+00
   0.71101E+01   0.21787E+00
   0.71101E+01   0.21782E+00
   0.71101E+01   0.21779E+00
   0.71101E+01   0.21774E+00
   0.71101E+01   0.21771E+00
   0.71001E+01   0.21799E+00
   0.71001E+01   0.21796E+00
   0.71001E+01   0.21795E+00
   0.71001E+01   0.21790E+00
   0.71001E+01   0.21784E+00
   0.70901E+01   0.21811E+00
   0.70901E+01   0.21808E+00
   0.70901E+01   0.21801E+00
   0.70901E+01   0.21799E+00
   0.70901E+01   0.21796E+00
   0.70801E+01   0.21825E+00
   0.70801E+01   0.21820E+00
   0.70801E+01   0.21816E+00
   0.70801E+01   0.21814E+00
   0.70801E+01   0.21809E+00
   0.70701E+01   0.21836E+00
   0.70701E+01   0.21832E+00
   0.70701E+01   0.21830E+00
   0.70701E+01   0.21828E+00
   0.70701E+01   0.21824E+00
   0.70601E+01   0.21849E+00
   0.70601E+01   0.21842E+00
   0.70601E+01   0.21840E+00
   0.70601E+01   0.21834E+00
   0.70601E+01   0.21830E+00
   0.70601E+01   0.21830E+00
   0.70501E+01   0.21857E+00
   0.70501E+01   0.21850E+00
   0.70501E+01   0.21846E+00
   0.70501E+01   0.21843E+00
   0.70401E+01   0.21873E+00
   0.70401E+01   0.21870E+00
   0.70401E+01   0.21863E+00
   0.70401E+01   0.21862E+00
   0.70401E+01   0.21861E+00
   0.70401E+01   0.21855E+00
   0.70301E+01   0.21881E+00
   0.70301E+01   0.21878E+00
   0.70301E+01   0.21872E+00
   0.70301E+01   0.21867E+00
   0.70201E+01   0.21895E+00
   0.70201E+01   0.21893E+00
   0.70201E+01   0.21889E+00
   0.70201E+01   0.21887E+00
   0.70201E+01   0.21884E+00
   0.70201E+01   0.21881E+00
   0.70201E+01   0.21877E+00
   0.70101E+01   0.21905E+00
   0.70101E+01   0.21899E+00
   0.70101E+01   0.21897E+00
   0.70101E+01   0.21892E+00
   0.70001E+01   0.21919E+00
   0.70001E+01   0.21917E+00
   0.70001E+01   0.21914E+00
   0.70001E+01   0.21906E+00
   0.70001E+01   0.21902E+00
   0.70001E+01   0.21898E+00
   0.69901E+01   0.21926E+00
   0.69901E+01   0.21923E+00
   0.69901E+01   0.21919E+00
   0.69901E+01   0.21915E+00
   0.69901E+01   0.21914E+00
   0.69901E+01   0.21909E+00
   0.69801E+01   0.21935E+00
   0.69801E+01   0.21932E+00
   0.69801E+01   0.21930E+00
   0.69801E+01   0.21926E+00
   0.69801E+01   0.21922E+00
   0.69701E+01   0.21948E+00
   0.69701E+01   0.21947E+00
   0.69701E+01   0.21945E+00
   0.69701E+01   0.21937E+00
   0.69701E+01   0.21937E+00
   0.69601E+01   0.21961E+00
   0.69601E+01   0.21957E+00
   0.69601E+01   0.21954E+00
   0.69601E+01   0.21950E+00
   0.69601E+01   0.21947E+00
   0.69601E+01   0.21944E+00
   0.69601E+01   0.21942E+00
   0.69501E+01   0.21971E+00
   0.69501E+01   0.21973E+00
   0.69501E+01   0.21962E+00
   0.69501E+01   0.21957E+00
   0.69501E+01   0.21953E+00
   0.69401E+01   0.21978E+00
   0.69401E+01   0.21976E+00
   0.69401E+01   0.21971E+00
   0.69401E+01   0.21969E+00
   0.69401E+01   0.21968E+00
   0.69401E+01   0.21962E+00
   0.69301E+01   0.21991E+00
   0.69301E+01   0.21988E+00
   0.69301E+01   0.21988E+00
   0.69301E+01   0.21980E+00
   0.69301E+01   0.21974E+00
   0.69301E+01   0.21973E+00
   0.69201E+01   0.21998E+00
   0.69201E+01   0.21997E+00
   0.69201E+01   0.21993E+00
   0.69201E+01   0.21990E+00
   0.69201E+01   0.21982E+00
   0.69201E+01   0.21980E+00
   0.69101E+01   0.22009E+00
   0.69101E+01   0.22008E+00
   0.69101E+01   0.22006E+00
   0.69101E+01   0.22000E+00
   0.69101E+01   0.21998E+00
   0.69101E+01   0.21997E+00
   0.69101E+01   0.21992E+00
   0.69001E+01   0.22019E+00
   0.69001E+01   0.22013E+00
   0.69001E+01   0.22008E+00
   0.69001E+01   0.22003E+00
   0.69001E+01   0.22000E+00
   0.68901E+01   0.22027E+00
   0.68901E+01   0.22027E+00
   0.68901E+01   0.22024E+00
   0.68901E+01   0.22020E+00
   0.68901E+01   0.22017E+00
   0.68901E+01   0.22013E+00
   0.68901E+01   0.22009E+00
   0.68801E+01   0.22036E+00
   0.68801E+01   0.22033E+00
   0.68801E+01   0.22027E+00
   0.68801E+01   0.22022E+00
   0.68801E+01   0.22019E+00
   0.68801E+01   0.22017E+00
   0.68801E+01   0.22015E+00
   0.68801E+01   0.22014E+00
   0.68701E+01   0.22041E+00
   0.68701E+01   0.22039E+00
   0.68701E+01   0.22035E+00
   0.68701E+01   0.22027E+00
   0.68601E+01   0.22057E+00
   0.68601E+01   0.22054E+00
   0.68601E+01   0.22050E+00
   0.68601E+01   0.22046E+00
   0.68601E+01   0.22042E+00
   0.68601E+01   0.22037E+00
   0.68601E+01   0.22037E+00
   0.68501E+01   0.22063E+00
   0.68501E+01   0.22061E+00
   0.68501E+01   0.22057E+00
   0.68501E+01   0.22052E+00
   0.68501E+01   0.22048E+00
   0.68501E+01   0.22043E+00
   0.68501E+01   0.22041E+00
   0.68401E+01   0.22069E+00
   0.68401E+01   0.22066E+00
   0.68401E+01   0.22062E+00
   0.68401E+01   0.22062E+00
   0.68401E+01   0.22057E+00
   0.68401E+01   0.22053E+00
   0.68301E+01   0.22083E+00
   0.68301E+01   0.22078E+00
   0.68301E+01   0.22077E+00
   0.68301E+01   0.22070E+00
   0.68301E+01   0.22066E+00
   0.68301E+01   0.22063E+00
   0.68201E+01   0.22090E+00
   0.68201E+01   0.22089E+00
   0.68201E+01   0.22087E+00
   0.68201E+01   0.22083E+00
   0.68201E+01   0.22075E+00
   0.68201E+01   0.22072E+00
   0.68201E+01   0.22070E+00
   0.68201E+01   0.22066E+00
   0.68101E+01   0.22095E+00
   0.68101E+01   0.22090E+00
   0.68101E+01   0.22087E+00
   0.68101E+01   0.22085E+00
   0.68101E+01   0.22079E+00
   0.68101E+01   0.22077E+00
   0.68101E+01   0.22076E+00
   0.68001E+01   0.22101E+00
   0.68001E+01   0.22099E+00
   0.68001E+01   0.22093E+00
   0.68001E+01   0.22091E+00
   0.68001E+01   0.22086E+00
   0.68001E+01   0.22083E+00
   0.67901E+01   0.22111E+00
   0.67901E+01   0.22110E+00
   0.67901E+01   0.22108E+00
   0.67901E+01   0.22103E+00
   0.67901E+01   0.22100E+00
   0.67901E+01   0.22098E+00
   0.67901E+01   0.22093E+00
   0.67901E+01   0.22092E+00
   0.67801E+01   0.22119E+00
   0.67801E+01   0.22113E+00
   0.67801E+01   0.22107E+00
   0.67801E+01   0.22105E+00
   0.67801E+01   0.22102E+00
   0.67801E+01   0.22099E+00
   0.67801E+01   0.22094E+00
   0.67701E+01   0.22125E+00
   0.67701E+01   0.22122E+00
   0.67701E+01   0.22121E+00
   0.67701E+01   0.22113E+00
   0.67701E+01   0.22111E+00
   0.67701E+01   0.22107E+00
   0.67701E+01   0.22104E+00
   0.67601E+01   0.22130E+00
   0.67601E+01   0.22125E+00
   0.67601E+01   0.22122E+00
   0.67601E+01   0.22120E+00
   0.67601E+01   0.22116E+00
   0.67601E+01   0.22115E+00
   0.67601E+01   0.22114E+00
   0.67601E+01   0.22112E+00
   0.67501E+01   0.22142E+00
   0.67501E+01   0.22137E+00
   0.67501E+01   0.22135E+00
   0.67501E+01   0.22129E+00
   0.67501E+01   0.22127E+00
   0.67501E+01   0.22120E+00
   0.67401E+01   0.22145E+00
   0.67401E+01   0.22142E+00
   0.67401E+01   0.22141E+00
   0.67401E+01   0.22138E+00
   0.67401E+01   0.22134E+00
   0.67401E+01   0.22132E+00
   0.67401E+01   0.22129E+00
   0.67401E+01   0.22127E+00
   0.67301E+01   0.22156E+00
   0.67301E+01   0.22150E+00
   0.67301E+01   0.22149E+00
   0.67301E+01   0.22142E+00
   0.67301E+01   0.22137E+00
   0.67301E+01   0.22134E+00
   0.67301E+01   0.22131E+00
   0.67201E+01   0.22159E+00
   0.67201E+01   0.22156E+00
   0.67201E+01   0.22155E+00
   0.67201E+01   0.22153E+00
   0.67201E+01   0.22151E+00
   0.67201E+01   0.22150E+00
   0.67201E+01   0.22148E+00
   0.67201E+01   0.22144E+00
   0.67101E+01   0.22169E+00
   0.67101E+01   0.22163E+00
   0.67101E+01   0.22159E+00
   0.67101E+01   0.22155E+00
   0.67101E+01   0.22152E+00
   0.67101E+01   0.22148E+00
   0.67001E+01   0.22175E+00
   0.67001E+01   0.22174E+00
   0.67001E+01   0.22171E+00
   0.67001E+01   0.22170E+00
   0.67001E+01   0.22170E+00
   0.67001E+01   0.22167E+00
   0.67001E+01   0.22162E+00
   0.67001E+01   0.22156E+00
   0.67001E+01   0.22153E+00
   0.67001E+01   0.22146E+00
   0.66901E+01   0.22176E+00
   0.66901E+01   0.22173E+00
   0.66901E+01   0.22167E+00
   0.66901E+01   0.22166E+00
   0.66901E+01   0.22164E+00
   0.66901E+01   0.22162E+00
   0.66901E+01   0.22157E+00
   0.66901E+01   0.22154E+00
   0.66801E+01   0.22186E+00
   0.66801E+01   0.22182E+00
   0.66801E+01   0.22179E+00
   0.66801E+01   0.22176E+00
   0.66801E+01   0.22169E+00
   0.66801E+01   0.22163E+00
   0.66701E+01   0.22192E+00
   0.66701E+01   0.22191E+00
   0.66701E+01   0.22188E+00
   0.66701E+01   0.22182E+00
   0.66701E+01   0.22180E+00
   0.66701E+01   0.22176E+00
   0.66701E+01   0.22174E+00
   0.66701E+01   0.22172E+00
   0.66701E+01   0.22170E+00
   0.66701E+01   0.22166E+00
   0.66601E+01   0.22197E+00
   0.66601E+01   0.22196E+00
   0.66601E+01   0.22191E+00
   0.66601E+01   0.22186E+00
   0.66601E+01   0.22183E+00
   0.66601E+01   0.22181E+00
   0.66601E+01   0.22175E+00
   0.66501E+01   0.22202E+00
   0.66501E+01   0.22198E+00
   0.66501E+01   0.22196E+00
   0.66501E+01   0.22192E+00
   0.66501E+01   0.22189E+00
   0.66501E+01   0.22188E+00
   0.66501E+01   0.22184E+00
   0.66501E+01   0.22182E+00
   0.66501E+01   0.22178E+00
   0.66501E+01   0.22177E+00
   0.66401E+01   0.22206E+00
   0.66401E+01   0.22203E+00
   0.66401E+01   0.22197E+00
   0.66401E+01   0.22193E+00
   0.66401E+01   0.22190E+00
   0.66401E+01   0.22187E+00
   0.66401E+01   0.22183E+00
   0.66301E+01   0.22214E+00
   0.66301E+01   0.22211E+00
   0.66301E+01   0.22207E+00
   0.66301E+01   0.22206E+00
   0.66301E+01   0.22202E+00
   0.66301E+01   0.22201E+00
   0.66301E+01   0.22198E+00
   0.66301E+01   0.22192E+00
   0.66301E+01   0.22187E+00
   0.66201E+01   0.22217E+00
   0.66201E+01   0.22214E+00
   0.66201E+01   0.22209E+00
   0.66201E+01   0.22205E+00
   0.66201E+01   0.22199E+00
   0.66201E+01   0.22198E+00
   0.66201E+01   0.22195E+00
   0.66201E+01   0.22191E+00
   0.66201E+01   0.22187E+00
   0.66101E+01   0.22218E+00
   0.66101E+01   0.22216E+00
   0.66101E+01   0.22213E+00
   0.66101E+01   0.22210E+00
   0.66101E+01   0.22211E+00
   0.66101E+01   0.22209E+00
   0.66101E+01   0.22203E+00
   0.66101E+01   0.22200E+00
   0.66101E+01   0.22197E+00
   0.66001E+01   0.22222E+00
   0.66001E+01   0.22217E+00
   0.66001E+01   0.22212E+00
   0.66001E+01   0.22208E+00
   0.66001E+01   0.22205E+00
   0.66001E+01   0.22204E+00
   0.66001E+01   0.22201E+00
   0.66001E+01   0.22198E+00
   0.66001E+01   0.22196E+00
   0.65901E+01   0.22228E+00
   0.65901E+01   0.22227E+00
   0.65901E+01   0.22225E+00
   0.65901E+01   0.22219E+00
   0.65901E+01   0.22216E+00
   0.65901E+01   0.22213E+00
   0.65901E+01   0.22207E+00
   0.65901E+01   0.22205E+00
   0.65801E+01   0.22234E+00
   0.65801E+01   0.22231E+00
   0.65801E+01   0.22227E+00
   0.65801E+01   0.22225E+00
   0.65801E+01   0.22221E+00
   0.65801E+01   0.22217E+00
   0.65801E+01   0.22215E+00
   0.65801E+01   0.22211E+00
   0.65801E+01   0.22210E+00
   0.65801E+01   0.22207E+00
   0.65801E+01   0.22204E+00
   0.65701E+01   0.22233E+00
   0.65701E+01   0.22229E+00
   0.65701E+01   0.22225E+00
   0.65701E+01   0.22222E+00
   0.65701E+01   0.22219E+00
   0.65701E+01   0.22212E+00
   0.65701E+01   0.22210E+00
   0.65701E+01   0.22207E+00
   0.65701E+01   0.22203E+00
   0.65701E+01   0.22202E+00
   0.65601E+01   0.22234E+00
   0.65601E+01   0.22230E+00
   0.65601E+01   0.22227E+00
   0.65601E+01   0.22227E+00
   0.65601E+01   0.22224E+00
   0.65601E+01   0.22217E+00
   0.65601E+01   0.22214E+00
   0.65601E+01   0.22211E+00
   0.65601E+01   0.22208E+00
   0.65501E+01   0.22238E+00
   0.65501E+01   0.22235E+00
   0.65501E+01   0.22229E+00
   0.65501E+01   0.22227E+00
   0.65501E+01   0.22225E+00
   0.65501E+01   0.22222E+00
   0.65501E+01   0.22216E+00
   0.65501E+01   0.22212E+00
   0.65401E+01   0.22242E+00
   0.65401E+01   0.22241E+00
   0.65401E+01   0.22237E+00
   0.65401E+01   0.22233E+00
   0.65401E+01   0.22232E+00
   0.65401E+01   0.22229E+00
   0.65401E+01   0.22227E+00
   0.65401E+01   0.22224E+00
   0.65401E+01   0.22220E+00
   0.65401E+01   0.22217E+00
   0.65401E+01   0.22214E+00
   0.65401E+01   0.22209E+00
   0.65301E+01   0.22239E+00
   0.65301E+01   0.22236E+00
   0.65301E+01   0.22233E+00
   0.65301E+01   0.22229E+00
   0.65301E+01   0.22228E+00
   0.65301E+01   0.22224E+00
   0.65301E+01   0.22220E+00
   0.65301E+01   0.22217E+00
   0.65301E+01   0.22214E+00
   0.65201E+01   0.22245E+00
   0.65201E+01   0.22240E+00
   0.65201E+01   0.22239E+00
   0.65201E+01   0.22237E+00
   0.65201E+01   0.22233E+00
   0.65201E+01   0.22230E+00
   0.65201E+01   0.22226E+00
   0.65201E+01   0.22224E+00
   0.65201E+01   0.22222E+00
   0.65201E+01   0.22216E+00
   0.65101E+01   0.22247E+00
   0.65101E+01   0.22241E+00
   0.65101E+01   0.22239E+00
   0.65101E+01   0.22237E+00
   0.65101E+01   0.22234E+00
   0.65101E+01   0.22232E+00
   0.65101E+01   0.22228E+00
   0.65101E+01   0.22226E+00
   0.65101E+01   0.22225E+00
   0.65101E+01   0.22218E+00
   0.65001E+01   0.22246E+00
   0.65001E+01   0.22244E+00
   0.65001E+01   0.22240E+00
   0.65001E+01   0.22239E+00
   0.65001E+01   0.22237E+00
   0.65001E+01   0.22235E+00
   0.65001E+01   0.22232E+00
   0.65001E+01   0.22229E+00
   0.65001E+01   0.22225E+00
   0.65001E+01   0.22220E+00
   0.64901E+01   0.22252E+00
   0.64901E+01   0.22250E+00
   0.64901E+01   0.22246E+00
   0.64901E+01   0.22244E+00
   0.64901E+01   0.22240E+00
   0.64901E+01   0.22238E+00
   0.64901E+01   0.22233E+00
   0.64901E+01   0.22228E+00
   0.64901E+01   0.22226E+00
   0.64901E+01   0.22222E+00
   0.64901E+01   0.22219E+00
   0.64801E+01   0.22251E+00
   0.64801E+01   0.22245E+00
   0.64801E+01   0.22245E+00
   0.64801E+01   0.22242E+00
   0.64801E+01   0.22240E+00
   0.64801E+01   0.22239E+00
   0.64801E+01   0.22234E+00
   0.64801E+01   0.22232E+00
   0.64801E+01   0.22228E+00
   0.64801E+01   0.22225E+00
   0.64801E+01   0.22220E+00
   0.64801E+01   0.22219E+00
   0.64701E+01   0.22250E+00
   0.64701E+01   0.22247E+00
   0.64701E+01   0.22243E+00
   0.64701E+01   0.22237E+00
   0.64701E+01   0.22235E+00
   0.64701E+01   0.22232E+00
   0.64701E+01   0.22228E+00
   0.64701E+01   0.22225E+00
   0.64701E+01   0.22223E+00
   0.64701E+01   0.22221E+00
   0.64601E+01   0.22254E+00
   0.64601E+01   0.22251E+00
   0.64601E+01   0.22249E+00
   0.64601E+01   0.22240E+00
   0.64601E+01   0.22237E+00
   0.64601E+01   0.22235E+00
   0.64601E+01   0.22234E+00
   0.64601E+01   0.22230E+00
   0.64601E+01   0.22226E+00
   0.64601E+01   0.22225E+00
   0.64601E+01   0.22224E+00
   0.64501E+01   0.22254E+00
   0.64501E+01   0.22250E+00
   0.64501E+01   0.22247E+00
   0.64501E+01   0.22244E+00
   0.64501E+01   0.22243E+00
   0.64501E+01   0.22238E+00
   0.64501E+01   0.22233E+00
   0.64501E+01   0.22232E+00
   0.64501E+01   0.22231E+00
   0.64501E+01   0.22225E+00
   0.64401E+01   0.22255E+00
   0.64401E+01   0.22252E+00
   0.64401E+01   0.22247E+00
   0.64401E+01   0.22245E+00
   0.64401E+01   0.22240E+00
   0.64401E+01   0.22238E+00
   0.64401E+01   0.22234E+00
   0.64401E+01   0.22231E+00
   0.64401E+01   0.22230E+00
   0.64401E+01   0.22230E+00
   0.64401E+01   0.22228E+00
   0.64401E+01   0.22223E+00
   0.64401E+01   0.22221E+00
   0.64301E+01   0.22252E+00
   0.64301E+01   0.22250E+00
   0.64301E+01   0.22247E+00
   0.64301E+01   0.22247E+00
   0.64301E+01   0.22245E+00
   0.64301E+01   0.22236E+00
   0.64301E+01   0.22234E+00
   0.64301E+01   0.22230E+00
   0.64301E+01   0.22227E+00
   0.64301E+01   0.22222E+00
   0.64201E+01   0.22254E+00
   0.64201E+01   0.22250E+00
   0.64201E+01   0.22249E+00
   0.64201E+01   0.22245E+00
   0.64201E+01   0.22244E+00
   0.64201E+01   0.22238E+00
   0.64201E+01   0.22233E+00
   0.64201E+01   0.22231E+00
   0.64201E+01   0.22231E+00
   0.64201E+01   0.22229E+00
   0.64201E+01   0.22225E+00
   0.64201E+01   0.22222E+00
   0.64101E+01   0.22254E+00
   0.64101E+01   0.22251E+00
   0.64101E+01   0.22249E+00
   0.64101E+01   0.22246E+00
   0.64101E+01   0.22245E+00
   0.64101E+01   0.22241E+00
   0.64101E+01   0.22236E+00
   0.64101E+01   0.22233E+00
   0.64101E+01   0.22231E+00
   0.64101E+01   0.22225E+00
   0.64101E+01   0.22223E+00
   0.64101E+01   0.22218E+00
   0.64001E+01   0.22251E+00
   0.64001E+01   0.22247E+00
   0.64001E+01   0.22244E+00
   0.64001E+01   0.22242E+00
   0.64001E+01   0.22241E+00
   0.64001E+01   0.22238E+00
   0.64001E+01   0.22234E+00
   0.64001E+01   0.22228E+00
   0.64001E+01   0.22224E+00
   0.64001E+01   0.22221E+00
   0.64001E+01   0.22220E+00
   0.64001E+01   0.22216E+00
   0.63901E+01   0.22246E+00
   0.63901E+01   0.22245E+00
   0.63901E+01   0.22242E+00
   0.63901E+01   0.22240E+00
   0.63901E+01   0.22237E+00
   0.63901E+01   0.22236E+00
   0.63901E+01   0.22235E+00
   0.63901E+01   0.22231E+00
   0.63901E+01   0.22228E+00
   0.63901E+01   0.22227E+00
   0.63901E+01   0.22225E+00
   0.63901E+01   0.22222E+00
   0.63901E+01   0.22219E+00
   0.63901E+01   0.22213E+00
   0.63901E+01   0.22212E+00
   0.63801E+01   0.22240E+00
   0.63801E+01   0.22237E+00
   0.63801E+01   0.22236E+00
   0.63801E+01   0.22234E+00
   0.63801E+01   0.22231E+00
   0.63801E+01   0.22224E+00
   0.63801E+01   0.22222E+00
   0.63801E+01   0.22218E+00
   0.63801E+01   0.22213E+00
   0.63801E+01   0.22212E+00
   0.63801E+01   0.22211E+00
   0.63801E+01   0.22208E+00
   0.63701E+01   0.22241E+00
   0.63701E+01   0.22240E+00
   0.63701E+01   0.22236E+00
   0.63701E+01   0.22230E+00
   0.63701E+01   0.22227E+00
   0.63701E+01   0.22226E+00
   0.63701E+01   0.22223E+00
   0.63701E+01   0.22221E+00
   0.63701E+01   0.22219E+00
   0.63701E+01   0.22215E+00
   0.63701E+01   0.22211E+00
   0.63701E+01   0.22210E+00
   0.63601E+01   0.22241E+00
   0.63601E+01   0.22238E+00
   0.63601E+01   0.22238E+00
   0.63601E+01   0.22235E+00
   0.63601E+01   0.22233E+00
   0.63601E+01   0.22230E+00
   0.63601E+01   0.22224E+00
   0.63601E+01   0.22222E+00
   0.63601E+01   0.22218E+00
   0.63601E+01   0.22212E+00
   0.63601E+01   0.22210E+00
   0.63601E+01   0.22206E+00
   0.63601E+01   0.22204E+00
   0.63601E+01   0.22204E+00
   0.63501E+01   0.22233E+00
   0.63501E+01   0.22231E+00
   0.63501E+01   0.22228E+00
   0.63501E+01   0.22222E+00
   0.63501E+01   0.22220E+00
   0.63501E+01   0.22217E+00
   0.63501E+01   0.22215E+00
   0.63501E+01   0.22217E+00
   0.63501E+01   0.22209E+00
   0.63501E+01   0.22205E+00
   0.63501E+01   0.22204E+00
   0.63401E+01   0.22234E+00
   0.63401E+01   0.22233E+00
   0.63401E+01   0.22232E+00
   0.63401E+01   0.22229E+00
   0.63401E+01   0.22226E+00
   0.63401E+01   0.22224E+00
   0.63401E+01   0.22223E+00
   0.63401E+01   0.22223E+00
   0.63401E+01   0.22219E+00
   0.63401E+01   0.22216E+00
   0.63401E+01   0.22212E+00
   0.63401E+01   0.22208E+00
   0.63401E+01   0.22206E+00
   0.63401E+01   0.22204E+00
   0.63401E+01   0.22198E+00
   0.63301E+01   0.22230E+00
   0.63301E+01   0.22228E+00
   0.63301E+01   0.22223E+00
   0.63301E+01   0.22219E+00
   0.63301E+01   0.22218E+00
   0.63301E+01   0.22216E+00
   0.63301E+01   0.22211E+00
   0.63301E+01   0.22208E+00
   0.63301E+01   0.22207E+00
   0.63301E+01   0.22205E+00
   0.63301E+01   0.22203E+00
   0.63301E+01   0.22203E+00
   0.63201E+01   0.22232E+00
   0.63201E+01   0.22226E+00
   0.63201E+01   0.22223E+00
   0.63201E+01   0.22219E+00
   0.63201E+01   0.22214E+00
   0.63201E+01   0.22211E+00
   0.63201E+01   0.22211E+00
   0.63201E+01   0.22209E+00
   0.63201E+01   0.22207E+00
   0.63201E+01   0.22204E+00
   0.63201E+01   0.22202E+00
   0.63201E+01   0.22196E+00
   0.63201E+01   0.22195E+00
   0.63201E+01   0.22192E+00
   0.63201E+01   0.22191E+00
   0.63201E+01   0.22190E+00
   0.63201E+01   0.22187E+00
   0.63201E+01   0.22186E+00
   0.63101E+01   0.22216E+00
   0.63101E+01   0.22215E+00
   0.63101E+01   0.22212E+00
   0.63101E+01   0.22211E+00
   0.63101E+01   0.22205E+00
   0.63101E+01   0.22201E+00
   0.63101E+01   0.22199E+00
   0.63101E+01   0.22199E+00
   0.63101E+01   0.22195E+00
   0.63101E+01   0.22191E+00
   0.63101E+01   0.22189E+00
   0.63001E+01   0.22220E+00
   0.63001E+01   0.22218E+00
   0.63001E+01   0.22214E+00
   0.63001E+01   0.22212E+00
   0.63001E+01   0.22208E+00
   0.63001E+01   0.22206E+00
   0.63001E+01   0.22205E+00
   0.63001E+01   0.22201E+00
   0.63001E+01   0.22198E+00
   0.63001E+01   0.22196E+00
   0.63001E+01   0.22191E+00
   0.63001E+01   0.22188E+00
   0.63001E+01   0.22185E+00
   0.63001E+01   0.22184E+00
   0.63001E+01   0.22177E+00
   0.62901E+01   0.22209E+00
   0.62901E+01   0.22207E+00
   0.62901E+01   0.22203E+00
   0.62901E+01   0.22201E+00
   0.62901E+01   0.22200E+00
   0.62901E+01   0.22197E+00
   0.62901E+01   0.22196E+00
   0.62901E+01   0.22193E+00
   0.62901E+01   0.22190E+00
   0.62901E+01   0.22187E+00
   0.62901E+01   0.22186E+00
   0.62901E+01   0.22181E+00
   0.62901E+01   0.22179E+00
   0.62901E+01   0.22177E+00
   0.62901E+01   0.22173E+00
   0.62801E+01   0.22206E+00
   0.62801E+01   0.22203E+00
   0.62801E+01   0.22200E+00
   0.62801E+01   0.22200E+00
   0.62801E+01   0.22196E+00
   0.62801E+01   0.22196E+00
   0.62801E+01   0.22193E+00
   0.62801E+01   0.22188E+00
   0.62801E+01   0.22185E+00
   0.62801E+01   0.22185E+00
   0.62801E+01   0.22183E+00
   0.62801E+01   0.22178E+00
   0.62801E+01   0.22176E+00
   0.62801E+01   0.22174E+00
   0.62801E+01   0.22171E+00
   0.62801E+01   0.22169E+00
   0.62801E+01   0.22167E+00
   0.62701E+01   0.22197E+00
   0.62701E+01   0.22194E+00
   0.62701E+01   0.22191E+00
   0.62701E+01   0.22189E+00
   0.62701E+01   0.22184E+00
   0.62701E+01   0.22182E+00
   0.62701E+01   0.22178E+00
   0.62701E+01   0.22178E+00
   0.62701E+01   0.22173E+00
   0.62701E+01   0.22171E+00
   0.62701E+01   0.22169E+00
   0.62701E+01   0.22165E+00
   0.62601E+01   0.22197E+00
   0.62601E+01   0.22194E+00
   0.62601E+01   0.22192E+00
   0.62601E+01   0.22187E+00
   0.62601E+01   0.22185E+00
   0.62601E+01   0.22183E+00
   0.62601E+01   0.22182E+00
   0.62601E+01   0.22180E+00
   0.62601E+01   0.22178E+00
   0.62601E+01   0.22171E+00
   0.62601E+01   0.22169E+00
   0.62601E+01   0.22168E+00
   0.62601E+01   0.22164E+00
   0.62601E+01   0.22160E+00
   0.62601E+01   0.22159E+00
   0.62601E+01   0.22156E+00
   0.62601E+01   0.22155E+00
   0.62501E+01   0.22183E+00
   0.62501E+01   0.22182E+00
   0.62501E+01   0.22180E+00
   0.62501E+01   0.22178E+00
   0.62501E+01   0.22176E+00
   0.62501E+01   0.22171E+00
   0.62501E+01   0.22170E+00
   0.62501E+01   0.22167E+00
   0.62501E+01   0.22167E+00
   0.62501E+01   0.22164E+00
   0.62501E+01   0.22161E+00
   0.62501E+01   0.22160E+00
   0.62501E+01   0.22157E+00
   0.62501E+01   0.22154E+00
   0.62501E+01   0.22150E+00
   0.62501E+01   0.22148E+00
   0.62501E+01   0.22147E+00
   0.62401E+01   0.22180E+00
   0.62401E+01   0.22177E+00
   0.62401E+01   0.22177E+00
   0.62401E+01   0.22173E+00
   0.62401E+01   0.22171E+00
   0.62401E+01   0.22166E+00
   0.62401E+01   0.22164E+00
   0.62401E+01   0.22163E+00
   0.62401E+01   0.22158E+00
   0.62401E+01   0.22156E+00
   0.62401E+01   0.22153E+00
   0.62401E+01   0.22150E+00
   0.62401E+01   0.22149E+00
   0.62401E+01   0.22148E+00
   0.62401E+01   0.22144E+00
   0.62401E+01   0.22141E+00
   0.62401E+01   0.22138E+00
   0.62401E+01   0.22136E+00
   0.62301E+01   0.22167E+00
   0.62301E+01   0.22164E+00
   0.62301E+01   0.22160E+00
   0.62301E+01   0.22161E+00
   0.62301E+01   0.22157E+00
   0.62301E+01   0.22154E+00
   0.62301E+01   0.22153E+00
   0.62301E+01   0.22146E+00
   0.62301E+01   0.22144E+00
   0.62301E+01   0.22138E+00
   0.62301E+01   0.22137E+00
   0.62301E+01   0.22135E+00
   0.62301E+01   0.22132E+00
   0.62301E+01   0.22131E+00
   0.62301E+01   0.22129E+00
   0.62301E+01   0.22129E+00
   0.62201E+01   0.22161E+00
   0.62201E+01   0.22158E+00
   0.62201E+01   0.22156E+00
   0.62201E+01   0.22151E+00
   0.62201E+01   0.22150E+00
   0.62201E+01   0.22147E+00
   0.62201E+01   0.22144E+00
   0.62201E+01   0.22142E+00
   0.62201E+01   0.22137E+00
   0.62201E+01   0.22133E+00
   0.62201E+01   0.22131E+00
   0.62201E+01   0.22129E+00
   0.62201E+01   0.22125E+00
   0.62201E+01   0.22124E+00
   0.62201E+01   0.22119E+00
   0.62101E+01   0.22153E+00
   0.62101E+01   0.22151E+00
   0.62101E+01   0.22147E+00
   0.62101E+01   0.22146E+00
   0.62101E+01   0.22145E+00
   0.62101E+01   0.22144E+00
   0.62101E+01   0.22141E+00
   0.62101E+01   0.22138E+00
   0.62101E+01   0.22137E+00
   0.62101E+01   0.22133E+00
   0.62101E+01   0.22130E+00
   0.62101E+01   0.22128E+00
   0.62101E+01   0.22123E+00
   0.62101E+01   0.22123E+00
   0.62101E+01   0.22115E+00
   0.62101E+01   0.22115E+00
   0.62101E+01   0.22111E+00
   0.62101E+01   0.22110E+00
   0.62101E+01   0.22109E+00
   0.62001E+01   0.22140E+00
   0.62001E+01   0.22139E+00
   0.62001E+01   0.22133E+00
   0.62001E+01   0.22131E+00
   0.62001E+01   0.22130E+00
   0.62001E+01   0.22127E+00
   0.62001E+01   0.22127E+00
   0.62001E+01   0.22125E+00
   0.62001E+01   0.22124E+00
   0.62001E+01   0.22122E+00
   0.62001E+01   0.22117E+00
   0.62001E+01   0.22115E+00
   0.62001E+01   0.22114E+00
   0.62001E+01   0.22110E+00
   0.62001E+01   0.22105E+00
   0.62001E+01   0.22105E+00
   0.62001E+01   0.22103E+00
   0.61901E+01   0.22134E+00
   0.61901E+01   0.22132E+00
   0.61901E+01   0.22130E+00
   0.61901E+01   0.22128E+00
   0.61901E+01   0.22125E+00
   0.61901E+01   0.22122E+00
   0.61901E+01   0.22118E+00
   0.61901E+01   0.22117E+00
   0.61901E+01   0.22115E+00
   0.61901E+01   0.22113E+00
   0.61901E+01   0.22109E+00
   0.61901E+01   0.22109E+00
   0.61901E+01   0.22105E+00
   0.61901E+01   0.22104E+00
   0.61901E+01   0.22103E+00
   0.61901E+01   0.22101E+00
   0.61901E+01   0.22100E+00
   0.61901E+01   0.22096E+00
   0.61901E+01   0.22094E+00
   0.61901E+01   0.22091E+00
   0.61901E+01   0.22090E+00
   0.61901E+01   0.22084E+00
   0.61801E+01   0.22118E+00
   0.61801E+01   0.22118E+00
   0.61801E+01   0.22113E+00
   0.61801E+01   0.22110E+00
   0.61801E+01   0.22107E+00
   0.61801E+01   0.22102E+00
   0.61801E+01   0.22101E+00
   0.61801E+01   0.22100E+00
   0.61801E+01   0.22098E+00
   0.61801E+01   0.22098E+00
   0.61801E+01   0.22095E+00
   0.61801E+01   0.22092E+00
   0.61801E+01   0.22089E+00
   0.61801E+01   0.22087E+00
   0.61801E+01   0.22086E+00
   0.61801E+01   0.22083E+00
   0.61701E+01   0.22114E+00
   0.61701E+01   0.22112E+00
   0.61701E+01   0.22108E+00
   0.61701E+01   0.22106E+00
   0.61701E+01   0.22106E+00
   0.61701E+01   0.22103E+00
   0.61701E+01   0.22098E+00
   0.61701E+01   0.22098E+00
   0.61701E+01   0.22095E+00
   0.61701E+01   0.22094E+00
   0.61701E+01   0.22089E+00
   0.61701E+01   0.22085E+00
   0.61701E+01   0.22080E+00
   0.61701E+01   0.22081E+00
   0.61701E+01   0.22077E+00
   0.61701E+01   0.22074E+00
   0.61701E+01   0.22073E+00
   0.61701E+01   0.22072E+00
   0.61701E+01   0.22071E+00
   0.61601E+01   0.22102E+00
   0.61601E+01   0.22101E+00
   0.61601E+01   0.22099E+00
   0.61601E+01   0.22097E+00
   0.61601E+01   0.22095E+00
   0.61601E+01   0.22090E+00
   0.61601E+01   0.22088E+00
   0.61601E+01   0.22085E+00
   0.61601E+01   0.22084E+00
   0.61601E+01   0.22081E+00
   0.61601E+01   0.22077E+00
   0.61601E+01   0.22076E+00
   0.61601E+01   0.22073E+00
   0.61601E+01   0.22071E+00
   0.61601E+01   0.22066E+00
   0.61601E+01   0.22064E+00
   0.61601E+01   0.22064E+00
   0.61601E+01   0.22062E+00
   0.61501E+01   0.22094E+00
   0.61501E+01   0.22091E+00
   0.61501E+01   0.22087E+00
   0.61501E+01   0.22085E+00
   0.61501E+01   0.22084E+00
   0.61501E+01   0.22083E+00
   0.61501E+01   0.22083E+00
   0.61501E+01   0.22080E+00
   0.61501E+01   0.22075E+00
   0.61501E+01   0.22071E+00
   0.61501E+01   0.22069E+00
   0.61501E+01   0.22069E+00
   0.61501E+01   0.22066E+00
   0.61501E+01   0.22064E+00
   0.61501E+01   0.22063E+00
   0.61501E+01   0.22061E+00
   0.61501E+01   0.22059E+00
   0.61501E+01   0.22054E+00
   0.61501E+01   0.22050E+00
   0.61501E+01   0.22045E+00
   0.61401E+01   0.22080E+00
   0.61501E+01   0.22043E+00
   0.61501E+01   0.22042E+00
   0.61501E+01   0.22041E+00
   0.61401E+01   0.22075E+00
   0.61401E+01   0.22069E+00
   0.61401E+01   0.22065E+00
   0.61401E+01   0.22063E+00
   0.61401E+01   0.22063E+00
   0.61401E+01   0.22061E+00
   0.61401E+01   0.22060E+00
   0.61401E+01   0.22059E+00
   0.61401E+01   0.22055E+00
   0.61401E+01   0.22052E+00
   0.61401E+01   0.22050E+00
   0.61401E+01   0.22045E+00
   0.61401E+01   0.22045E+00
   0.61401E+01   0.22041E+00
   0.61401E+01   0.22039E+00
   0.61401E+01   0.22037E+00
   0.61401E+01   0.22036E+00
   0.61401E+01   0.22034E+00
   0.61401E+01   0.22028E+00
   0.61401E+01   0.22026E+00
   0.61301E+01   0.22059E+00
   0.61301E+01   0.22056E+00
   0.61301E+01   0.22056E+00
   0.61301E+01   0.22055E+00
   0.61301E+01   0.22053E+00
   0.61301E+01   0.22051E+00
   0.61301E+01   0.22048E+00
   0.61301E+01   0.22046E+00
   0.61301E+01   0.22041E+00
   0.61301E+01   0.22040E+00
   0.61301E+01   0.22037E+00
   0.61301E+01   0.22034E+00
   0.61301E+01   0.22032E+00
   0.61301E+01   0.22030E+00
   0.61301E+01   0.22028E+00
   0.61301E+01   0.22022E+00
   0.61301E+01   0.22022E+00
   0.61301E+01   0.22019E+00
   0.61301E+01   0.22015E+00
   0.61301E+01   0.22012E+00
   0.61301E+01   0.22011E+00
   0.61301E+01   0.22010E+00
   0.61301E+01   0.22007E+00
   0.61201E+01   0.22038E+00
   0.61201E+01   0.22035E+00
   0.61201E+01   0.22034E+00
   0.61201E+01   0.22031E+00
   0.61201E+01   0.22027E+00
   0.61201E+01   0.22026E+00
   0.61201E+01   0.22024E+00
   0.61201E+01   0.22021E+00
   0.61201E+01   0.22020E+00
   0.61201E+01   0.22019E+00
   0.61201E+01   0.22017E+00
   0.61201E+01   0.22013E+00
   0.61201E+01   0.22012E+00
   0.61201E+01   0.22009E+00
   0.61201E+01   0.22004E+00
   0.61201E+01   0.22003E+00
   0.61201E+01   0.21999E+00
   0.61101E+01   0.22032E+00
   0.61201E+01   0.21997E+00
   0.61101E+01   0.22029E+00
   0.61101E+01   0.22024E+00
   0.61101E+01   0.22023E+00
   0.61101E+01   0.22022E+00
   0.61101E+01   0.22019E+00
   0.61101E+01   0.22017E+00
   0.61101E+01   0.22015E+00
   0.61101E+01   0.22012E+00
   0.61101E+01   0.22012E+00
   0.61101E+01   0.22011E+00
   0.61101E+01   0.22009E+00
   0.61101E+01   0.22004E+00
   0.61101E+01   0.22002E+00
   0.61101E+01   0.22000E+00
   0.61101E+01   0.21995E+00
   0.61101E+01   0.21994E+00
   0.61101E+01   0.21991E+00
   0.61101E+01   0.21990E+00
   0.61101E+01   0.21986E+00
   0.61101E+01   0.21986E+00
   0.61101E+01   0.21984E+00
   0.61101E+01   0.21979E+00
   0.61001E+01   0.22013E+00
   0.61001E+01   0.22012E+00
   0.61001E+01   0.22009E+00
   0.61001E+01   0.22007E+00
   0.61001E+01   0.22005E+00
   0.61001E+01   0.22001E+00
   0.61001E+01   0.21998E+00
   0.61001E+01   0.21998E+00
   0.61001E+01   0.21998E+00
   0.61001E+01   0.21996E+00
   0.61001E+01   0.21994E+00
   0.61001E+01   0.21990E+00
   0.61001E+01   0.21989E+00
   0.61001E+01   0.21987E+00
   0.61001E+01   0.21985E+00
   0.61001E+01   0.21980E+00
   0.61001E+01   0.21978E+00
   0.61001E+01   0.21976E+00
   0.61001E+01   0.21972E+00
   0.61001E+01   0.21970E+00
   0.61001E+01   0.21970E+00
   0.61001E+01   0.21967E+00
   0.61001E+01   0.21966E+00
   0.61001E+01   0.21966E+00
   0.61001E+01   0.21965E+00
   0.60901E+01   0.21996E+00
   0.60901E+01   0.21992E+00
   0.60901E+01   0.21988E+00
   0.60901E+01   0.21988E+00
   0.60901E+01   0.21984E+00
   0.60901E+01   0.21983E+00
   0.60901E+01   0.21983E+00
   0.60901E+01   0.21980E+00
   0.60901E+01   0.21979E+00
   0.60901E+01   0.21976E+00
   0.60901E+01   0.21973E+00
   0.60901E+01   0.21972E+00
   0.60901E+01   0.21972E+00
   0.60901E+01   0.21968E+00
   0.60901E+01   0.21965E+00
   0.60901E+01   0.21965E+00
   0.60901E+01   0.21963E+00
   0.60901E+01   0.21960E+00
   0.60901E+01   0.21957E+00
   0.60901E+01   0.21958E+00
   0.60901E+01   0.21954E+00
   0.60901E+01   0.21950E+00
   0.60901E+01   0.21949E+00
   0.60801E+01   0.21979E+00
   0.60801E+01   0.21978E+00
   0.60801E+01   0.21976E+00
   0.60801E+01   0.21972E+00
   0.60801E+01   0.21968E+00
   0.60801E+01   0.21962E+00
   0.60801E+01   0.21960E+00
   0.60801E+01   0.21959E+00
   0.60801E+01   0.21957E+00
   0.60801E+01   0.21955E+00
   0.60801E+01   0.21955E+00
   0.60801E+01   0.21953E+00
   0.60801E+01   0.21951E+00
   0.60801E+01   0.21950E+00
   0.60801E+01   0.21947E+00
   0.60801E+01   0.21945E+00
   0.60801E+01   0.21943E+00
   0.60801E+01   0.21940E+00
   0.60801E+01   0.21937E+00
   0.60801E+01   0.21935E+00
   0.60801E+01   0.21935E+00
   0.60801E+01   0.21935E+00
   0.60801E+01   0.21928E+00
   0.60801E+01   0.21925E+00
   0.60701E+01   0.21959E+00
   0.60801E+01   0.21921E+00
   0.60701E+01   0.21957E+00
   0.60701E+01   0.21952E+00
   0.60701E+01   0.21950E+00
   0.60701E+01   0.21948E+00
   0.60701E+01   0.21947E+00
   0.60701E+01   0.21945E+00
   0.60701E+01   0.21944E+00
   0.60701E+01   0.21941E+00
   0.60701E+01   0.21938E+00
   0.60701E+01   0.21938E+00
   0.60701E+01   0.21935E+00
   0.60701E+01   0.21934E+00
   0.60701E+01   0.21932E+00
   0.60701E+01   0.21928E+00
   0.60701E+01   0.21927E+00
   0.60701E+01   0.21924E+00
   0.60701E+01   0.21924E+00
   0.60701E+01   0.21921E+00
   0.60701E+01   0.21921E+00
   0.60701E+01   0.21919E+00
   0.60701E+01   0.21915E+00
   0.60701E+01   0.21914E+00
   0.60701E+01   0.21913E+00
   0.60601E+01   0.21945E+00
   0.60701E+01   0.21907E+00
   0.60601E+01   0.21942E+00
   0.60601E+01   0.21939E+00
   0.60601E+01   0.21937E+00
   0.60601E+01   0.21933E+00
   0.60601E+01   0.21927E+00
   0.60601E+01   0.21924E+00
   0.60601E+01   0.21923E+00
   0.60601E+01   0.21922E+00
   0.60601E+01   0.21920E+00
   0.60601E+01   0.21917E+00
   0.60601E+01   0.21917E+00
   0.60601E+01   0.21915E+00
   0.60601E+01   0.21914E+00
   0.60601E+01   0.21909E+00
   0.60601E+01   0.21907E+00
   0.60601E+01   0.21904E+00
   0.60601E+01   0.21899E+00
   0.60601E+01   0.21897E+00
   0.60601E+01   0.21896E+00
   0.60601E+01   0.21895E+00
   0.60601E+01   0.21894E+00
   0.60601E+01   0.21893E+00
   0.60601E+01   0.21890E+00
   0.60601E+01   0.21887E+00
   0.60601E+01   0.21887E+00
   0.60601E+01   0.21883E+00
   0.60601E+01   0.21882E+00
   0.60501E+01   0.21916E+00
   0.60501E+01   0.21913E+00
   0.60501E+01   0.21910E+00
   0.60501E+01   0.21908E+00
   0.60501E+01   0.21907E+00
   0.60501E+01   0.21904E+00
   0.60501E+01   0.21904E+00
   0.60501E+01   0.21901E+00
   0.60501E+01   0.21899E+00
   0.60501E+01   0.21898E+00
   0.60501E+01   0.21897E+00
   0.60501E+01   0.21895E+00
   0.60501E+01   0.21893E+00
   0.60501E+01   0.21891E+00
   0.60501E+01   0.21888E+00
   0.60501E+01   0.21885E+00
   0.60501E+01   0.21883E+00
   0.60501E+01   0.21883E+00
   0.60501E+01   0.21874E+00
   0.60501E+01   0.21873E+00
   0.60501E+01   0.21871E+00
   0.60501E+01   0.21869E+00
   0.60501E+01   0.21867E+00
   0.60401E+01   0.21901E+00
   0.60501E+01   0.21864E+00
   0.60501E+01   0.21863E+00
   0.60501E+01   0.21863E+00
   0.60501E+01   0.21860E+00
   0.60501E+01   0.21855E+00
   0.60401E+01   0.21889E+00
   0.60401E+01   0.21883E+00
   0.60401E+01   0.21883E+00
   0.60401E+01   0.21883E+00
   0.60401E+01   0.21882E+00
   0.60401E+01   0.21879E+00
   0.60401E+01   0.21876E+00
   0.60401E+01   0.21876E+00
   0.60401E+01   0.21874E+00
   0.60401E+01   0.21870E+00
   0.60401E+01   0.21869E+00
   0.60401E+01   0.21867E+00
   0.60401E+01   0.21862E+00
   0.60401E+01   0.21861E+00
   0.60401E+01   0.21859E+00
   0.60401E+01   0.21858E+00
   0.60401E+01   0.21857E+00
   0.60401E+01   0.21854E+00
   0.60401E+01   0.21855E+00
   0.60401E+01   0.21852E+00
   0.60301E+01   0.21886E+00
   0.60301E+01   0.21884E+00
   0.60401E+01   0.21844E+00
   0.60301E+01   0.21876E+00
   0.60301E+01   0.21873E+00
   0.60301E+01   0.21871E+00
   0.60401E+01   0.21834E+00
   0.60401E+01   0.21833E+00
   0.60401E+01   0.21831E+00
   0.60401E+01   0.21831E+00
   0.60401E+01   0.21831E+00
   0.60401E+01   0.21830E+00
   0.60301E+01   0.21863E+00
   0.60301E+01   0.21859E+00
   0.60301E+01   0.21855E+00
   0.60301E+01   0.21848E+00
   0.60301E+01   0.21847E+00
   0.60301E+01   0.21846E+00
   0.60301E+01   0.21843E+00
   0.60301E+01   0.21843E+00
   0.60301E+01   0.21843E+00
   0.60301E+01   0.21842E+00
   0.60301E+01   0.21841E+00
   0.60301E+01   0.21837E+00
   0.60301E+01   0.21835E+00
   0.60301E+01   0.21833E+00
   0.60301E+01   0.21831E+00
   0.60201E+01   0.21864E+00
   0.60301E+01   0.21828E+00
   0.60201E+01   0.21863E+00
   0.60201E+01   0.21858E+00
   0.60201E+01   0.21854E+00
   0.60201E+01   0.21854E+00
   0.60201E+01   0.21854E+00
   0.60201E+01   0.21849E+00
   0.60201E+01   0.21848E+00
   0.60201E+01   0.21847E+00
   0.60201E+01   0.21845E+00
   0.60201E+01   0.21843E+00
   0.60301E+01   0.21805E+00
   0.60201E+01   0.21837E+00
   0.60201E+01   0.21834E+00
   0.60201E+01   0.21832E+00
   0.60201E+01   0.21832E+00
   0.60201E+01   0.21829E+00
   0.60201E+01   0.21823E+00
   0.60201E+01   0.21823E+00
   0.60201E+01   0.21822E+00
   0.60201E+01   0.21820E+00
   0.60201E+01   0.21818E+00
   0.60201E+01   0.21815E+00
   0.60201E+01   0.21815E+00
   0.60201E+01   0.21812E+00
   0.60201E+01   0.21810E+00
   0.60201E+01   0.21808E+00
   0.60201E+01   0.21807E+00
   0.60201E+01   0.21806E+00
   0.60201E+01   0.21802E+00
   0.60201E+01   0.21797E+00
   0.60201E+01   0.21797E+00
   0.60201E+01   0.21797E+00
   0.60201E+01   0.21796E+00
   0.60201E+01   0.21792E+00
   0.60101E+01   0.21825E+00
   0.60201E+01   0.21789E+00
   0.60201E+01   0.21787E+00
   0.60101E+01   0.21821E+00
   0.60101E+01   0.21820E+00
   0.60101E+01   0.21816E+00
   0.60101E+01   0.21813E+00
   0.60101E+01   0.21811E+00
   0.60101E+01   0.21811E+00
   0.60101E+01   0.21807E+00
   0.60101E+01   0.21806E+00
   0.60101E+01   0.21804E+00
   0.60101E+01   0.21804E+00
   0.60101E+01   0.21801E+00
   0.60101E+01   0.21801E+00
   0.60101E+01   0.21797E+00
   0.60101E+01   0.21793E+00
   0.60101E+01   0.21791E+00
   0.60101E+01   0.21789E+00
   0.60101E+01   0.21787E+00
   0.60101E+01   0.21785E+00
   0.60101E+01   0.21784E+00
   0.60101E+01   0.21779E+00
   0.60101E+01   0.21778E+00
   0.60101E+01   0.21776E+00
   0.60101E+01   0.21776E+00
   0.60101E+01   0.21776E+00
   0.60101E+01   0.21775E+00
   0.60101E+01   0.21773E+00
   0.60101E+01   0.21771E+00
   0.60101E+01   0.21769E+00
   0.60001E+01   0.21801E+00
   0.60001E+01   0.21799E+00
   0.60001E+01   0.21797E+00
   0.60001E+01   0.21795E+00
   0.60001E+01   0.21793E+00
   0.60001E+01   0.21792E+00
   0.60001E+01   0.21787E+00
   0.60001E+01   0.21787E+00
   0.60001E+01   0.21787E+00
   0.60001E+01   0.21783E+00
   0.60001E+01   0.21781E+00
   0.60001E+01   0.21779E+00
   0.60001E+01   0.21774E+00
   0.60001E+01   0.21772E+00
   0.60001E+01   0.21771E+00
   0.60001E+01   0.21767E+00
   0.60001E+01   0.21764E+00
   0.60001E+01   0.21763E+00
   0.60001E+01   0.21762E+00
   0.60001E+01   0.21760E+00
   0.60001E+01   0.21758E+00
   0.60001E+01   0.21758E+00
   0.60001E+01   0.21757E+00
   0.60001E+01   0.21757E+00
   0.60001E+01   0.21755E+00
   0.60001E+01   0.21753E+00
   0.60001E+01   0.21751E+00
   0.60001E+01   0.21750E+00
   0.60001E+01   0.21748E+00
   0.60001E+01   0.21745E+00
   0.60001E+01   0.21742E+00
   0.60001E+01   0.21740E+00
   0.59901E+01   0.21773E+00
   0.59901E+01   0.21772E+00
   0.59901E+01   0.21771E+00
   0.59901E+01   0.21767E+00
   0.59901E+01   0.21766E+00
   0.59901E+01   0.21763E+00
   0.59901E+01   0.21760E+00
   0.59901E+01   0.21758E+00
   0.59901E+01   0.21754E+00
   0.59901E+01   0.21754E+00
   0.59901E+01   0.21752E+00
   0.59901E+01   0.21751E+00
   0.59901E+01   0.21750E+00
   0.59901E+01   0.21749E+00
   0.59901E+01   0.21747E+00
   0.59901E+01   0.21746E+00
   0.59901E+01   0.21743E+00
   0.59901E+01   0.21742E+00
   0.59901E+01   0.21740E+00
   0.59901E+01   0.21737E+00
   0.59901E+01   0.21735E+00
   0.59901E+01   0.21733E+00
   0.59901E+01   0.21730E+00
   0.59901E+01   0.21730E+00
   0.59901E+01   0.21726E+00
   0.59901E+01   0.21725E+00
   0.59901E+01   0.21722E+00
   0.59901E+01   0.21721E+00
   0.59901E+01   0.21720E+00
   0.59901E+01   0.21715E+00
   0.59901E+01   0.21712E+00
   0.59901E+01   0.21711E+00
   0.59901E+01   0.21708E+00
   0.59801E+01   0.21742E+00
   0.59801E+01   0.21740E+00
   0.59801E+01   0.21738E+00
   0.59801E+01   0.21735E+00
   0.59801E+01   0.21735E+00
   0.59801E+01   0.21733E+00
   0.59801E+01   0.21732E+00
   0.59801E+01   0.21732E+00
   0.59801E+01   0.21732E+00
   0.59801E+01   0.21730E+00
   0.59801E+01   0.21729E+00
   0.59801E+01   0.21727E+00
   0.59801E+01   0.21725E+00
   0.59801E+01   0.21721E+00
   0.59801E+01   0.21718E+00
   0.59801E+01   0.21716E+00
   0.59801E+01   0.21715E+00
   0.59801E+01   0.21715E+00
   0.59801E+01   0.21713E+00
   0.59801E+01   0.21713E+00
   0.59801E+01   0.21710E+00
   0.59801E+01   0.21708E+00
   0.59801E+01   0.21704E+00
   0.59801E+01   0.21700E+00
   0.59801E+01   0.21697E+00
   0.59801E+01   0.21696E+00
   0.59801E+01   0.21693E+00
   0.59801E+01   0.21691E+00
   0.59801E+01   0.21688E+00
   0.59801E+01   0.21687E+00
   0.59801E+01   0.21686E+00
   0.59801E+01   0.21683E+00
   0.59801E+01   0.21682E+00
   0.59801E+01   0.21680E+00
   0.59801E+01   0.21681E+00
   0.59801E+01   0.21680E+00
   0.59801E+01   0.21680E+00
   0.59801E+01   0.21676E+00
   0.59701E+01   0.21711E+00
   0.59701E+01   0.21707E+00
   0.59701E+01   0.21704E+00
   0.59701E+01   0.21702E+00
   0.59701E+01   0.21699E+00
   0.59701E+01   0.21699E+00
   0.59701E+01   0.21696E+00
   0.59701E+01   0.21694E+00
   0.59701E+01   0.21693E+00
   0.59701E+01   0.21693E+00
   0.59701E+01   0.21692E+00
   0.59701E+01   0.21690E+00
   0.59701E+01   0.21688E+00
   0.59701E+01   0.21687E+00
   0.59701E+01   0.21684E+00
   0.59701E+01   0.21682E+00
   0.59701E+01   0.21676E+00
   0.59701E+01   0.21675E+00
   0.59701E+01   0.21673E+00
   0.59701E+01   0.21670E+00
   0.59701E+01   0.21668E+00
   0.59701E+01   0.21668E+00
   0.59701E+01   0.21667E+00
   0.59701E+01   0.21665E+00
   0.59701E+01   0.21664E+00
   0.59701E+01   0.21664E+00
   0.59701E+01   0.21660E+00
   0.59701E+01   0.21660E+00
   0.59701E+01   0.21659E+00
   0.59701E+01   0.21656E+00
   0.59701E+01   0.21651E+00
   0.59701E+01   0.21650E+00
   0.59701E+01   0.21650E+00
   0.59701E+01   0.21649E+00
   0.59601E+01   0.21681E+00
   0.59601E+01   0.21679E+00
   0.59601E+01   0.21678E+00
   0.59601E+01   0.21678E+00
   0.59601E+01   0.21675E+00
   0.59601E+01   0.21675E+00
   0.59601E+01   0.21671E+00
   0.59601E+01   0.21669E+00
   0.59601E+01   0.21667E+00
   0.59601E+01   0.21666E+00
   0.59601E+01   0.21665E+00
   0.59601E+01   0.21663E+00
   0.59601E+01   0.21661E+00
   0.59601E+01   0.21658E+00
   0.59601E+01   0.21656E+00
   0.59601E+01   0.21655E+00
   0.59601E+01   0.21653E+00
   0.59601E+01   0.21652E+00
   0.59601E+01   0.21651E+00
   0.59601E+01   0.21651E+00
   0.59601E+01   0.21645E+00
   0.59601E+01   0.21643E+00
   0.59601E+01   0.21643E+00
   0.59601E+01   0.21643E+00
   0.59601E+01   0.21640E+00
   0.59601E+01   0.21635E+00
   0.59601E+01   0.21635E+00
   0.59601E+01   0.21631E+00
   0.59601E+01   0.21630E+00
   0.59601E+01   0.21628E+00
   0.59601E+01   0.21626E+00
   0.59601E+01   0.21624E+00
   0.59601E+01   0.21623E+00
   0.59601E+01   0.21622E+00
   0.59601E+01   0.21622E+00
   0.59601E+01   0.21620E+00
   0.59601E+01   0.21619E+00
   0.59601E+01   0.21615E+00
   0.59501E+01   0.21646E+00
   0.59501E+01   0.21645E+00
   0.59501E+01   0.21642E+00
   0.59501E+01   0.21640E+00
   0.59501E+01   0.21638E+00
   0.59501E+01   0.21636E+00
   0.59501E+01   0.21635E+00
   0.59501E+01   0.21634E+00
   0.59501E+01   0.21633E+00
   0.59501E+01   0.21632E+00
   0.59501E+01   0.21631E+00
   0.59501E+01   0.21631E+00
   0.59501E+01   0.21631E+00
   0.59501E+01   0.21628E+00
   0.59501E+01   0.21624E+00
   0.59501E+01   0.21622E+00
   0.59501E+01   0.21622E+00
   0.59501E+01   0.21617E+00
   0.59501E+01   0.21616E+00
   0.59501E+01   0.21615E+00
   0.59501E+01   0.21612E+00
   0.59501E+01   0.21611E+00
   0.59501E+01   0.21609E+00
   0.59501E+01   0.21606E+00
   0.59501E+01   0.21604E+00
   0.59501E+01   0.21603E+00
   0.59501E+01   0.21602E+00
   0.59501E+01   0.21599E+00
   0.59501E+01   0.21595E+00
   0.59501E+01   0.21594E+00
   0.59501E+01   0.21593E+00
   0.59501E+01   0.21593E+00
   0.59501E+01   0.21588E+00
   0.59501E+01   0.21586E+00
   0.59501E+01   0.21586E+00
   0.59501E+01   0.21586E+00
   0.59501E+01   0.21583E+00
   0.59501E+01   0.21582E+00
   0.59501E+01   0.21579E+00
   0.59501E+01   0.21578E+00
   0.59501E+01   0.21577E+00
   0.59501E+01   0.21577E+00
   0.59401E+01   0.21610E+00
   0.59401E+01   0.21609E+00
   0.59401E+01   0.21608E+00
   0.59401E+01   0.21604E+00
   0.59401E+01   0.21604E+00
   0.59401E+01   0.21603E+00
   0.59401E+01   0.21599E+00
   0.59401E+01   0.21596E+00
   0.59401E+01   0.21593E+00
   0.59401E+01   0.21592E+00
   0.59401E+01   0.21592E+00
   0.59401E+01   0.21591E+00
   0.59401E+01   0.21589E+00
   0.59401E+01   0.21587E+00
   0.59401E+01   0.21586E+00
   0.59401E+01   0.21584E+00
   0.59401E+01   0.21583E+00
   0.59401E+01   0.21581E+00
   0.59401E+01   0.21578E+00
   0.59401E+01   0.21573E+00
   0.59401E+01   0.21574E+00
   0.59401E+01   0.21574E+00
   0.59401E+01   0.21570E+00
   0.59401E+01   0.21568E+00
   0.59401E+01   0.21564E+00
   0.59401E+01   0.21564E+00
   0.59401E+01   0.21563E+00
   0.59401E+01   0.21563E+00
   0.59401E+01   0.21562E+00
   0.59401E+01   0.21560E+00
   0.59401E+01   0.21558E+00
   0.59401E+01   0.21556E+00
   0.59401E+01   0.21555E+00
   0.59401E+01   0.21554E+00
   0.59401E+01   0.21554E+00
   0.59401E+01   0.21552E+00
   0.59401E+01   0.21547E+00
   0.59401E+01   0.21543E+00
   0.59301E+01   0.21576E+00
   0.59301E+01   0.21573E+00
   0.59401E+01   0.21535E+00
   0.59401E+01   0.21535E+00
   0.59401E+01   0.21533E+00
   0.59301E+01   0.21567E+00
   0.59301E+01   0.21563E+00
   0.59301E+01   0.21562E+00
   0.59301E+01   0.21561E+00
   0.59301E+01   0.21561E+00
   0.59301E+01   0.21560E+00
   0.59301E+01   0.21560E+00
   0.59301E+01   0.21560E+00
   0.59301E+01   0.21557E+00
   0.59301E+01   0.21556E+00
   0.59301E+01   0.21554E+00
   0.59301E+01   0.21551E+00
   0.59301E+01   0.21548E+00
   0.59301E+01   0.21548E+00
   0.59301E+01   0.21548E+00
   0.59301E+01   0.21545E+00
   0.59301E+01   0.21544E+00
   0.59301E+01   0.21541E+00
   0.59301E+01   0.21540E+00
   0.59301E+01   0.21538E+00
   0.59301E+01   0.21536E+00
   0.59301E+01   0.21534E+00
   0.59301E+01   0.21533E+00
   0.59301E+01   0.21531E+00
   0.59301E+01   0.21530E+00
   0.59301E+01   0.21528E+00
   0.59301E+01   0.21525E+00
   0.59301E+01   0.21523E+00
   0.59301E+01   0.21521E+00
   0.59301E+01   0.21520E+00
   0.59301E+01   0.21519E+00
   0.59301E+01   0.21517E+00
   0.59301E+01   0.21516E+00
   0.59301E+01   0.21510E+00
   0.59301E+01   0.21509E+00
   0.59301E+01   0.21507E+00
   0.59301E+01   0.21505E+00
   0.59301E+01   0.21505E+00
   0.59301E+01   0.21502E+00
   0.59301E+01   0.21501E+00
   0.59301E+01   0.21500E+00
   0.59301E+01   0.21497E+00
   0.59301E+01   0.21496E+00
   0.59301E+01   0.21496E+00
   0.59301E+01   0.21495E+00
   0.59301E+01   0.21495E+00
   0.59301E+01   0.21490E+00
   0.59301E+01   0.21490E+00
   0.59301E+01   0.21489E+00
   0.59301E+01   0.21488E+00
   0.59301E+01   0.21486E+00
   0.59301E+01   0.21487E+00
   0.59301E+01   0.21482E+00
   0.59201E+01   0.21516E+00
   0.59201E+01   0.21514E+00
   0.59201E+01   0.21512E+00
   0.59201E+01   0.21508E+00
   0.59201E+01   0.21504E+00
   0.59201E+01   0.21505E+00
   0.59201E+01   0.21503E+00
   0.59201E+01   0.21502E+00
   0.59201E+01   0.21502E+00
   0.59201E+01   0.21501E+00
   0.59201E+01   0.21501E+00
   0.59201E+01   0.21498E+00
   0.59201E+01   0.21494E+00
   0.59201E+01   0.21493E+00
   0.59201E+01   0.21490E+00
   0.59201E+01   0.21490E+00
   0.59201E+01   0.21491E+00
   0.59201E+01   0.21489E+00
   0.59201E+01   0.21487E+00
   0.59201E+01   0.21488E+00
   0.59201E+01   0.21486E+00
   0.59201E+01   0.21480E+00
   0.59201E+01   0.21477E+00
   0.59201E+01   0.21477E+00
   0.59201E+01   0.21474E+00
   0.59201E+01   0.21472E+00
   0.59201E+01   0.21468E+00
   0.59201E+01   0.21467E+00
   0.59201E+01   0.21467E+00
   0.59201E+01   0.21466E+00
   0.59201E+01   0.21465E+00
   0.59201E+01   0.21466E+00
   0.59201E+01   0.21465E+00
   0.59201E+01   0.21463E+00
   0.59201E+01   0.21460E+00
   0.59201E+01   0.21457E+00
   0.59201E+01   0.21456E+00
   0.59201E+01   0.21453E+00
   0.59201E+01   0.21452E+00
   0.59201E+01   0.21451E+00
   0.59201E+01   0.21447E+00
   0.59201E+01   0.21446E+00
   0.59201E+01   0.21445E+00
   0.59201E+01   0.21439E+00
   0.59201E+01   0.21439E+00
   0.59201E+01   0.21437E+00
   0.59101E+01   0.21471E+00
   0.59101E+01   0.21470E+00
   0.59101E+01   0.21471E+00
   0.59101E+01   0.21471E+00
   0.59101E+01   0.21470E+00
   0.59201E+01   0.21435E+00
   0.59101E+01   0.21469E+00
   0.59101E+01   0.21468E+00
   0.59101E+01   0.21466E+00
   0.59101E+01   0.21462E+00
   0.59101E+01   0.21459E+00
   0.59101E+01   0.21457E+00
   0.59101E+01   0.21454E+00
   0.59101E+01   0.21452E+00
   0.59101E+01   0.21451E+00
   0.59101E+01   0.21450E+00
   0.59101E+01   0.21449E+00
   0.59101E+01   0.21446E+00
   0.59101E+01   0.21446E+00
   0.59101E+01   0.21441E+00
   0.59101E+01   0.21439E+00
   0.59101E+01   0.21438E+00
   0.59101E+01   0.21435E+00
   0.59101E+01   0.21433E+00
   0.59101E+01   0.21432E+00
   0.59101E+01   0.21431E+00
   0.59101E+01   0.21431E+00
   0.59101E+01   0.21427E+00
   0.59101E+01   0.21426E+00
   0.59101E+01   0.21425E+00
   0.59101E+01   0.21424E+00
   0.59101E+01   0.21423E+00
   0.59101E+01   0.21423E+00
   0.59101E+01   0.21423E+00
   0.59101E+01   0.21423E+00
   0.59101E+01   0.21421E+00
   0.59101E+01   0.21420E+00
   0.59101E+01   0.21419E+00
   0.59101E+01   0.21417E+00
   0.59101E+01   0.21416E+00
   0.59101E+01   0.21413E+00
   0.59101E+01   0.21408E+00
   0.59101E+01   0.21407E+00
   0.59101E+01   0.21406E+00
   0.59101E+01   0.21403E+00
   0.59101E+01   0.21398E+00
   0.59101E+01   0.21398E+00
   0.59101E+01   0.21396E+00
   0.59101E+01   0.21393E+00
   0.59001E+01   0.21427E+00
   0.59001E+01   0.21427E+00
   0.59001E+01   0.21424E+00
   0.59001E+01   0.21423E+00
   0.59001E+01   0.21421E+00
   0.59001E+01   0.21420E+00
   0.59001E+01   0.21418E+00
   0.59001E+01   0.21419E+00
   0.59001E+01   0.21419E+00
   0.59001E+01   0.21418E+00
   0.59001E+01   0.21418E+00
   0.59001E+01   0.21416E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21415E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21406E+00
   0.59001E+01   0.21402E+00
   0.59001E+01   0.21401E+00
   0.59001E+01   0.21400E+00
   0.59001E+01   0.21397E+00
   0.59001E+01   0.21395E+00
   0.59001E+01   0.21390E+00
   0.59001E+01   0.21389E+00
   0.59001E+01   0.21388E+00
   0.59001E+01   0.21386E+00
   0.59001E+01   0.21385E+00
   0.59001E+01   0.21383E+00
   0.59001E+01   0.21382E+00
   0.59001E+01   0.21380E+00
   0.59001E+01   0.21379E+00
   0.59001E+01   0.21377E+00
   0.59001E+01   0.21376E+00
   0.59001E+01   0.21373E+00
   0.59001E+01   0.21371E+00
   0.59001E+01   0.21370E+00
   0.59001E+01   0.21366E+00
   0.59001E+01   0.21365E+00
   0.59001E+01   0.21363E+00
   0.59001E+01   0.21363E+00
   0.59001E+01   0.21363E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21360E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21363E+00
   0.59001E+01   0.21357E+00
   0.59001E+01   0.21357E+00
   0.59001E+01   0.21353E+00
   0.59001E+01   0.21350E+00
   0.59001E+01   0.21347E+00
   0.59001E+01   0.21347E+00
   0.59001E+01   0.21347E+00
   0.59001E+01   0.21343E+00
   0.59001E+01   0.21342E+00
   0.59001E+01   0.21339E+00
   0.58901E+01   0.21372E+00
   0.58901E+01   0.21371E+00
   0.58901E+01   0.21369E+00
   0.58901E+01   0.21367E+00
   0.58901E+01   0.21366E+00
   0.58901E+01   0.21364E+00
   0.58901E+01   0.21363E+00
   0.58901E+01   0.21359E+00
   0.58901E+01   0.21358E+00
   0.58901E+01   0.21358E+00
   0.58901E+01   0.21355E+00
   0.58901E+01   0.21352E+00
   0.58901E+01   0.21351E+00
   0.58901E+01   0.21351E+00
   0.58901E+01   0.21349E+00
   0.58901E+01   0.21347E+00
   0.58901E+01   0.21347E+00
   0.58901E+01   0.21346E+00
   0.58901E+01   0.21346E+00
   0.58901E+01   0.21346E+00
   0.58901E+01   0.21343E+00
   0.58901E+01   0.21343E+00
   0.58901E+01   0.21342E+00
   0.58901E+01   0.21339E+00
   0.58901E+01   0.21338E+00
   0.58901E+01   0.21336E+00
   0.58901E+01   0.21336E+00
   0.58901E+01   0.21332E+00
   0.58901E+01   0.21330E+00
   0.58901E+01   0.21328E+00
   0.58901E+01   0.21325E+00
   0.58901E+01   0.21323E+00
   0.58901E+01   0.21321E+00
   0.58901E+01   0.21318E+00
   0.58901E+01   0.21316E+00
   0.58901E+01   0.21316E+00
   0.58901E+01   0.21316E+00
   0.58901E+01   0.21313E+00
   0.58901E+01   0.21311E+00
   0.58901E+01   0.21310E+00
   0.58901E+01   0.21308E+00
   0.58901E+01   0.21307E+00
   0.58901E+01   0.21305E+00
   0.58901E+01   0.21305E+00
   0.58901E+01   0.21304E+00
   0.58901E+01   0.21303E+00
   0.58901E+01   0.21300E+00
   0.58901E+01   0.21300E+00
   0.58901E+01   0.21300E+00
   0.58901E+01   0.21299E+00
   0.58901E+01   0.21296E+00
   0.58901E+01   0.21294E+00
   0.58901E+01   0.21293E+00
   0.58901E+01   0.21290E+00
   0.58901E+01   0.21288E+00
   0.58901E+01   0.21288E+00
   0.58901E+01   0.21286E+00
   0.58901E+01   0.21285E+00
   0.58901E+01   0.21286E+00
   0.58901E+01   0.21282E+00
   0.58901E+01   0.21279E+00
   0.58901E+01   0.21279E+00
   0.58901E+01   0.21276E+00
   0.58901E+01   0.21276E+00
   0.58901E+01   0.21274E+00
   0.58901E+01   0.21271E+00
   0.58901E+01   0.21270E+00
   0.58901E+01   0.21269E+00
   0.58901E+01   0.21270E+00
   0.58901E+01   0.21269E+00
   0.58901E+01   0.21269E+00
   0.58901E+01   0.21267E+00
   0.58801E+01   0.21302E+00
   0.58801E+01   0.21302E+00
   0.58801E+01   0.21300E+00
   0.58801E+01   0.21293E+00
   0.58801E+01   0.21293E+00
   0.58801E+01   0.21293E+00
   0.58801E+01   0.21294E+00
   0.58801E+01   0.21294E+00
   0.58801E+01   0.21291E+00
   0.58801E+01   0.21288E+00
   0.58801E+01   0.21285E+00
   0.58801E+01   0.21286E+00
   0.58801E+01   0.21286E+00
   0.58801E+01   0.21281E+00
   0.58801E+01   0.21279E+00
   0.58801E+01   0.21278E+00
   0.58801E+01   0.21276E+00
   0.58801E+01   0.21272E+00
   0.58801E+01   0.21271E+00
   0.58801E+01   0.21269E+00
   0.58801E+01   0.21269E+00
   0.58801E+01   0.21268E+00
   0.58801E+01   0.21267E+00
   0.58801E+01   0.21266E+00
   0.58801E+01   0.21263E+00
   0.58801E+01   0.21257E+00
   0.58801E+01   0.21257E+00
   0.58801E+01   0.21257E+00
   0.58801E+01   0.21256E+00
   0.58801E+01   0.21256E+00
   0.58801E+01   0.21257E+00
   0.58801E+01   0.21253E+00
   0.58801E+01   0.21251E+00
   0.58801E+01   0.21248E+00
   0.58801E+01   0.21245E+00
   0.58801E+01   0.21245E+00
   0.58801E+01   0.21245E+00
   0.58801E+01   0.21245E+00
   0.58801E+01   0.21244E+00
   0.58801E+01   0.21243E+00
   0.58801E+01   0.21242E+00
   0.58801E+01   0.21241E+00
   0.58801E+01   0.21238E+00
   0.58801E+01   0.21235E+00
   0.58801E+01   0.21233E+00
   0.58801E+01   0.21231E+00
   0.58801E+01   0.21231E+00
   0.58801E+01   0.21230E+00
   0.58801E+01   0.21230E+00
   0.58801E+01   0.21229E+00
   0.58801E+01   0.21229E+00
   0.58801E+01   0.21228E+00
   0.58801E+01   0.21223E+00
   0.58801E+01   0.21222E+00
   0.58801E+01   0.21219E+00
   0.58801E+01   0.21218E+00
   0.58801E+01   0.21215E+00
   0.58801E+01   0.21213E+00
   0.58801E+01   0.21210E+00
   0.58801E+01   0.21209E+00
   0.58701E+01   0.21244E+00
   0.58701E+01   0.21240E+00
   0.58701E+01   0.21241E+00
   0.58701E+01   0.21241E+00
   0.58701E+01   0.21241E+00
   0.58701E+01   0.21238E+00
   0.58701E+01   0.21237E+00
   0.58701E+01   0.21237E+00
   0.58701E+01   0.21235E+00
   0.58701E+01   0.21233E+00
   0.58701E+01   0.21232E+00
   0.58701E+01   0.21232E+00
   0.58701E+01   0.21233E+00
   0.58801E+01   0.21197E+00
   0.58701E+01   0.21228E+00
   0.58701E+01   0.21227E+00
   0.58701E+01   0.21225E+00
   0.58701E+01   0.21225E+00
   0.58701E+01   0.21222E+00
   0.58701E+01   0.21223E+00
   0.58701E+01   0.21221E+00
   0.58701E+01   0.21216E+00
   0.58701E+01   0.21216E+00
   0.58701E+01   0.21214E+00
   0.58701E+01   0.21210E+00
   0.58701E+01   0.21210E+00
   0.58701E+01   0.21209E+00
   0.58701E+01   0.21206E+00
   0.58701E+01   0.21202E+00
   0.58701E+01   0.21202E+00
   0.58701E+01   0.21200E+00
   0.58701E+01   0.21198E+00
   0.58701E+01   0.21198E+00
   0.58701E+01   0.21198E+00
   0.58701E+01   0.21197E+00
   0.58701E+01   0.21194E+00
   0.58701E+01   0.21194E+00
   0.58701E+01   0.21192E+00
   0.58701E+01   0.21191E+00
   0.58701E+01   0.21191E+00
   0.58701E+01   0.21190E+00
   0.58701E+01   0.21189E+00
   0.58701E+01   0.21189E+00
   0.58701E+01   0.21185E+00
   0.58701E+01   0.21184E+00
   0.58701E+01   0.21184E+00
   0.58701E+01   0.21184E+00
   0.58701E+01   0.21182E+00
   0.58701E+01   0.21181E+00
   0.58701E+01   0.21180E+00
   0.58701E+01   0.21181E+00
   0.58701E+01   0.21180E+00
   0.58701E+01   0.21178E+00
   0.58701E+01   0.21173E+00
   0.58701E+01   0.21172E+00
   0.58701E+01   0.21171E+00
   0.58701E+01   0.21170E+00
   0.58701E+01   0.21169E+00
   0.58701E+01   0.21165E+00
   0.58701E+01   0.21159E+00
   0.58701E+01   0.21159E+00
   0.58701E+01   0.21156E+00
   0.58701E+01   0.21155E+00
   0.58701E+01   0.21155E+00
   0.58701E+01   0.21156E+00
   0.58701E+01   0.21156E+00
   0.58701E+01   0.21155E+00
   0.58701E+01   0.21151E+00
   0.58701E+01   0.21149E+00
   0.58701E+01   0.21147E+00
   0.58701E+01   0.21147E+00
   0.58701E+01   0.21144E+00
   0.58701E+01   0.21143E+00
   0.58701E+01   0.21143E+00
   0.58701E+01   0.21142E+00
   0.58701E+01   0.21142E+00
   0.58701E+01   0.21139E+00
   0.58701E+01   0.21136E+00
   0.58601E+01   0.21171E+00
   0.58701E+01   0.21134E+00
   0.58701E+01   0.21133E+00
   0.58601E+01   0.21166E+00
   0.58601E+01   0.21165E+00
   0.58701E+01   0.21129E+00
   0.58601E+01   0.21165E+00
   0.58601E+01   0.21165E+00
   0.58601E+01   0.21164E+00
   0.58601E+01   0.21164E+00
   0.58601E+01   0.21157E+00
   0.58601E+01   0.21155E+00
   0.58601E+01   0.21153E+00
   0.58601E+01   0.21151E+00
   0.58601E+01   0.21151E+00
   0.58601E+01   0.21151E+00
   0.58601E+01   0.21151E+00
   0.58701E+01   0.21114E+00
   0.58701E+01   0.21112E+00
   0.58701E+01   0.21112E+00
   0.58701E+01   0.21111E+00
   0.58701E+01   0.21110E+00
   0.58601E+01   0.21143E+00
   0.58601E+01   0.21141E+00
   0.58601E+01   0.21140E+00
   0.58601E+01   0.21139E+00
   0.58601E+01   0.21139E+00
   0.58601E+01   0.21138E+00
   0.58601E+01   0.21137E+00
   0.58601E+01   0.21134E+00
   0.58601E+01   0.21132E+00
   0.58601E+01   0.21129E+00
   0.58601E+01   0.21129E+00
   0.58601E+01   0.21129E+00
   0.58601E+01   0.21126E+00
   0.58601E+01   0.21126E+00
   0.58601E+01   0.21123E+00
   0.58601E+01   0.21123E+00
   0.58601E+01   0.21122E+00
   0.58601E+01   0.21121E+00
   0.58601E+01   0.21117E+00
   0.58601E+01   0.21116E+00
   0.58601E+01   0.21115E+00
   0.58601E+01   0.21115E+00
   0.58601E+01   0.21111E+00
   0.58601E+01   0.21109E+00
   0.58601E+01   0.21109E+00
   0.58601E+01   0.21107E+00
   0.58601E+01   0.21104E+00
   0.58601E+01   0.21103E+00
   0.58601E+01   0.21102E+00
   0.58601E+01   0.21100E+00
   0.58601E+01   0.21098E+00
   0.58601E+01   0.21097E+00
   0.58601E+01   0.21098E+00
   0.58601E+01   0.21095E+00
   0.58601E+01   0.21095E+00
   0.58601E+01   0.21094E+00
   0.58601E+01   0.21090E+00
   0.58601E+01   0.21090E+00
   0.58601E+01   0.21089E+00
   0.58601E+01   0.21087E+00
   0.58601E+01   0.21086E+00
   0.58601E+01   0.21086E+00
   0.58601E+01   0.21085E+00
   0.58601E+01   0.21086E+00
   0.58601E+01   0.21084E+00
   0.58601E+01   0.21085E+00
   0.58601E+01   0.21083E+00
   0.58601E+01   0.21083E+00
   0.58601E+01   0.21082E+00
   0.58601E+01   0.21080E+00
   0.58601E+01   0.21076E+00
   0.58601E+01   0.21074E+00
   0.58601E+01   0.21073E+00
   0.58601E+01   0.21072E+00
   0.58601E+01   0.21071E+00
   0.58601E+01   0.21071E+00
   0.58601E+01   0.21070E+00
   0.58601E+01   0.21068E+00
   0.58601E+01   0.21060E+00
   0.58601E+01   0.21060E+00
   0.58601E+01   0.21060E+00
   0.58601E+01   0.21058E+00
   0.58601E+01   0.21059E+00
   0.58601E+01   0.21058E+00
   0.58601E+01   0.21056E+00
   0.58601E+01   0.21056E+00
   0.58601E+01   0.21055E+00
   0.58601E+01   0.21053E+00
   0.58601E+01   0.21051E+00
   0.58601E+01   0.21049E+00
   0.58601E+01   0.21049E+00
   0.58601E+01   0.21044E+00
   0.58501E+01   0.21079E+00
   0.58601E+01   0.21042E+00
   0.58601E+01   0.21040E+00
   0.58501E+01   0.21075E+00
   0.58501E+01   0.21074E+00
   0.58501E+01   0.21073E+00
   0.58501E+01   0.21073E+00
   0.58501E+01   0.21074E+00
   0.58501E+01   0.21074E+00
   0.58501E+01   0.21072E+00
   0.58501E+01   0.21071E+00
   0.58601E+01   0.21033E+00
   0.58501E+01   0.21067E+00
   0.58501E+01   0.21065E+00
   0.58501E+01   0.21063E+00
   0.58601E+01   0.21027E+00
   0.58601E+01   0.21027E+00
   0.58601E+01   0.21025E+00
   0.58601E+01   0.21023E+00
   0.58501E+01   0.21055E+00
   0.58501E+01   0.21055E+00
   0.58501E+01   0.21055E+00
   0.58501E+01   0.21052E+00
   0.58501E+01   0.21053E+00
   0.58501E+01   0.21050E+00
   0.58501E+01   0.21049E+00
   0.58501E+01   0.21046E+00
   0.58501E+01   0.21045E+00
   0.58501E+01   0.21045E+00
   0.58501E+01   0.21042E+00
   0.58501E+01   0.21041E+00
   0.58501E+01   0.21039E+00
   0.58501E+01   0.21036E+00
   0.58501E+01   0.21035E+00
   0.58501E+01   0.21035E+00
   0.58501E+01   0.21036E+00
   0.58501E+01   0.21036E+00
   0.58501E+01   0.21035E+00
   0.58501E+01   0.21033E+00
   0.58501E+01   0.21031E+00
   0.58501E+01   0.21031E+00
   0.58501E+01   0.21031E+00
   0.58501E+01   0.21030E+00
   0.58501E+01   0.21029E+00
   0.58501E+01   0.21029E+00
   0.58501E+01   0.21027E+00
   0.58501E+01   0.21023E+00
   0.58501E+01   0.21023E+00
   0.58501E+01   0.21020E+00
   0.58501E+01   0.21020E+00
   0.58501E+01   0.21013E+00
   0.58501E+01   0.21012E+00
   0.58501E+01   0.21009E+00
   0.58501E+01   0.21009E+00
   0.58501E+01   0.21009E+00
   0.58501E+01   0.21008E+00
   0.58501E+01   0.21007E+00
   0.58501E+01   0.21007E+00
   0.58501E+01   0.21005E+00
   0.58501E+01   0.21005E+00
   0.58501E+01   0.21001E+00
   0.58501E+01   0.20998E+00
   0.58501E+01   0.20997E+00
   0.58501E+01   0.20997E+00
   0.58501E+01   0.20996E+00
   0.58501E+01   0.20995E+00
   0.58501E+01   0.20996E+00
   0.58501E+01   0.20996E+00
   0.58501E+01   0.20995E+00
   0.58501E+01   0.20992E+00
   0.58501E+01   0.20992E+00
   0.58501E+01   0.20990E+00
   0.58501E+01   0.20989E+00
   0.58501E+01   0.20988E+00
   0.58501E+01   0.20988E+00
   0.58501E+01   0.20988E+00
   0.58501E+01   0.20988E+00
   0.58501E+01   0.20985E+00
   0.58501E+01   0.20983E+00
   0.58501E+01   0.20981E+00
   0.58501E+01   0.20979E+00
   0.58501E+01   0.20978E+00
   0.58501E+01   0.20976E+00
   0.58501E+01   0.20974E+00
   0.58501E+01   0.20971E+00
   0.58501E+01   0.20971E+00
   0.58501E+01   0.20971E+00
   0.58501E+01   0.20969E+00
   0.58501E+01   0.20969E+00
   0.58501E+01   0.20967E+00
   0.58501E+01   0.20967E+00
   0.58501E+01   0.20966E+00
   0.58501E+01   0.20966E+00
   0.58501E+01   0.20964E+00
   0.58501E+01   0.20962E+00
   0.58501E+01   0.20959E+00
   0.58501E+01   0.20956E+00
   0.58501E+01   0.20955E+00
   0.58501E+01   0.20955E+00
   0.58501E+01   0.20954E+00
   0.58501E+01   0.20953E+00
   0.58501E+01   0.20953E+00
   0.58501E+01   0.20952E+00
   0.58501E+01   0.20951E+00
   0.58501E+01   0.20948E+00
   0.58501E+01   0.20946E+00
   0.58501E+01   0.20945E+00
   0.58501E+01   0.20941E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20941E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20939E+00
   0.58501E+01   0.20937E+00
   0.58501E+01   0.20935E+00
   0.58501E+01   0.20932E+00
   0.58501E+01   0.20930E+00
   0.58501E+01   0.20930E+00
   0.58501E+01   0.20930E+00
   0.58501E+01   0.20928E+00
   0.58501E+01   0.20927E+00
   0.58501E+01   0.20927E+00
   0.58501E+01   0.20924E+00
   0.58501E+01   0.20920E+00
   0.58501E+01   0.20918E+00
   0.58401E+01   0.20951E+00
   0.58401E+01   0.20949E+00
   0.58401E+01   0.20949E+00
   0.58401E+01   0.20949E+00
   0.58401E+01   0.20948E+00
   0.58501E+01   0.20912E+00
   0.58501E+01   0.20911E+00
   0.58501E+01   0.20911E+00
   0.58501E+01   0.20911E+00
   0.58401E+01   0.20944E+00
   0.58401E+01   0.20944E+00
   0.58401E+01   0.20943E+00
   0.58401E+01   0.20940E+00
   0.58401E+01   0.20940E+00
   0.58401E+01   0.20938E+00
   0.58401E+01   0.20936E+00
   0.58401E+01   0.20936E+00
   0.58401E+01   0.20935E+00
   0.58401E+01   0.20934E+00
   0.58401E+01   0.20933E+00
   0.58401E+01   0.20929E+00
   0.58401E+01   0.20926E+00
   0.58401E+01   0.20927E+00
   0.58401E+01   0.20925E+00
   0.58401E+01   0.20925E+00
   0.58401E+01   0.20925E+00
   0.58401E+01   0.20925E+00
   0.58401E+01   0.20922E+00
   0.58401E+01   0.20922E+00
   0.58401E+01   0.20919E+00
   0.58401E+01   0.20919E+00
   0.58401E+01   0.20919E+00
   0.58401E+01   0.20917E+00
   0.58401E+01   0.20914E+00
   0.58401E+01   0.20910E+00
   0.58401E+01   0.20908E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20906E+00
   0.58401E+01   0.20904E+00
   0.58401E+01   0.20904E+00
   0.58401E+01   0.20903E+00
   0.58401E+01   0.20900E+00
   0.58401E+01   0.20898E+00
   0.58401E+01   0.20898E+00
   0.58401E+01   0.20898E+00
   0.58401E+01   0.20895E+00
   0.58401E+01   0.20895E+00
   0.58401E+01   0.20895E+00
   0.58401E+01   0.20895E+00
   0.58401E+01   0.20896E+00
   0.58401E+01   0.20896E+00
   0.58401E+01   0.20894E+00
   0.58401E+01   0.20892E+00
   0.58401E+01   0.20888E+00
   0.58401E+01   0.20885E+00
   0.58401E+01   0.20884E+00
   0.58401E+01   0.20885E+00
   0.58401E+01   0.20883E+00
   0.58401E+01   0.20881E+00
   0.58401E+01   0.20879E+00
   0.58401E+01   0.20878E+00
   0.58401E+01   0.20874E+00
   0.58401E+01   0.20870E+00
   0.58401E+01   0.20869E+00
   0.58401E+01   0.20868E+00
   0.58401E+01   0.20868E+00
   0.58401E+01   0.20869E+00
   0.58401E+01   0.20867E+00
   0.58401E+01   0.20866E+00
   0.58401E+01   0.20865E+00
   0.58401E+01   0.20865E+00
   0.58401E+01   0.20863E+00
   0.58401E+01   0.20858E+00
   0.58401E+01   0.20854E+00
   0.58401E+01   0.20853E+00
   0.58401E+01   0.20851E+00
   0.58401E+01   0.20853E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20849E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20851E+00
   0.58401E+01   0.20851E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20851E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20849E+00
   0.58401E+01   0.20846E+00
   0.58401E+01   0.20843E+00
   0.58401E+01   0.20838E+00
   0.58401E+01   0.20837E+00
   0.58401E+01   0.20837E+00
   0.58401E+01   0.20835E+00
   0.58401E+01   0.20834E+00
   0.58401E+01   0.20836E+00
   0.58401E+01   0.20837E+00
   0.58401E+01   0.20834E+00
   0.58401E+01   0.20831E+00
   0.58401E+01   0.20829E+00
   0.58401E+01   0.20826E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20824E+00
   0.58401E+01   0.20820E+00
   0.58401E+01   0.20820E+00
   0.58401E+01   0.20821E+00
   0.58401E+01   0.20817E+00
   0.58401E+01   0.20811E+00
   0.58401E+01   0.20811E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20811E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20811E+00
   0.58401E+01   0.20808E+00
   0.58401E+01   0.20805E+00
   0.58401E+01   0.20804E+00
   0.58401E+01   0.20801E+00
   0.58401E+01   0.20797E+00
   0.58401E+01   0.20796E+00
   0.58401E+01   0.20794E+00
   0.58401E+01   0.20794E+00
   0.58401E+01   0.20795E+00
   0.58401E+01   0.20795E+00
   0.58401E+01   0.20795E+00
   0.58401E+01   0.20795E+00
   0.58401E+01   0.20791E+00
   0.58401E+01   0.20790E+00
   0.58401E+01   0.20785E+00
   0.58401E+01   0.20783E+00
   0.58401E+01   0.20781E+00
   0.58401E+01   0.20783E+00
   0.58401E+01   0.20783E+00
   0.58401E+01   0.20781E+00
   0.58401E+01   0.20779E+00
   0.58401E+01   0.20778E+00
   0.58401E+01   0.20778E+00
   0.58401E+01   0.20777E+00
   0.58401E+01   0.20777E+00
   0.58401E+01   0.20775E+00
   0.58401E+01   0.20771E+00
   0.58401E+01   0.20771E+00
   0.58401E+01   0.20769E+00
   0.58401E+01   0.20769E+00
   0.58401E+01   0.20770E+00
   0.58401E+01   0.20769E+00
   0.58401E+01   0.20770E+00
   0.58401E+01   0.20770E+00
   0.58401E+01   0.20767E+00
   0.58401E+01   0.20765E+00
   0.58401E+01   0.20764E+00
   0.58401E+01   0.20764E+00
   0.58401E+01   0.20763E+00
   0.58401E+01   0.20761E+00
   0.58401E+01   0.20759E+00
   0.58401E+01   0.20756E+00
   0.58401E+01   0.20755E+00
   0.58401E+01   0.20754E+00
   0.58401E+01   0.20754E+00
   0.58401E+01   0.20754E+00
   0.58401E+01   0.20752E+00
   0.58401E+01   0.20752E+00
   0.58401E+01   0.20751E+00
   0.58401E+01   0.20749E+00
   0.58401E+01   0.20748E+00
   0.58401E+01   0.20747E+00
   0.58401E+01   0.20745E+00
   0.58401E+01   0.20745E+00
   0.58401E+01   0.20743E+00
   0.58401E+01   0.20742E+00
   0.58401E+01   0.20741E+00
   0.58401E+01   0.20740E+00
   0.58401E+01   0.20739E+00
   0.58401E+01   0.20738E+00
   0.58401E+01   0.20737E+00
   0.58401E+01   0.20736E+00
   0.58401E+01   0.20733E+00
   0.58401E+01   0.20733E+00
   0.58401E+01   0.20732E+00
   0.58401E+01   0.20731E+00
   0.58401E+01   0.20730E+00
   0.58401E+01   0.20730E+00
   0.58401E+01   0.20730E+00
   0.58401E+01   0.20730E+00
   0.58401E+01   0.20731E+00
   0.58401E+01   0.20727E+00
   0.58401E+01   0.20726E+00
   0.58401E+01   0.20725E+00
   0.58401E+01   0.20725E+00
   0.58401E+01   0.20722E+00
   0.58301E+01   0.20755E+00
   0.58301E+01   0.20755E+00
   0.58301E+01   0.20753E+00
   0.58301E+01   0.20752E+00
   0.58301E+01   0.20749E+00
   0.58301E+01   0.20750E+00
   0.58301E+01   0.20749E+00
   0.58301E+01   0.20748E+00
   0.58301E+01   0.20746E+00
   0.58301E+01   0.20742E+00
   0.58301E+01   0.20741E+00
   0.58301E+01   0.20740E+00
   0.58301E+01   0.20739E+00
   0.58301E+01   0.20738E+00
   0.58301E+01   0.20737E+00
   0.58301E+01   0.20736E+00
   0.58301E+01   0.20735E+00
   0.58301E+01   0.20734E+00
   0.58301E+01   0.20733E+00
   0.58301E+01   0.20729E+00
   0.58301E+01   0.20731E+00
   0.58301E+01   0.20730E+00
   0.58301E+01   0.20731E+00
   0.58301E+01   0.20728E+00
   0.58301E+01   0.20728E+00
   0.58301E+01   0.20728E+00
   0.58301E+01   0.20728E+00
   0.58301E+01   0.20726E+00
   0.58301E+01   0.20725E+00
   0.58301E+01   0.20723E+00
   0.58301E+01   0.20721E+00
   0.58301E+01   0.20721E+00
   0.58301E+01   0.20720E+00
   0.58301E+01   0.20719E+00
   0.58301E+01   0.20719E+00
   0.58301E+01   0.20718E+00
   0.58301E+01   0.20717E+00
   0.58301E+01   0.20716E+00
   0.58301E+01   0.20713E+00
   0.58301E+01   0.20713E+00
   0.58301E+01   0.20712E+00
   0.58301E+01   0.20709E+00
   0.58301E+01   0.20709E+00
   0.58301E+01   0.20707E+00
   0.58301E+01   0.20706E+00
   0.58301E+01   0.20706E+00
   0.58301E+01   0.20706E+00
   0.58301E+01   0.20701E+00
   0.58301E+01   0.20701E+00
   0.58301E+01   0.20702E+00
   0.58301E+01   0.20700E+00
   0.58301E+01   0.20700E+00
   0.58301E+01   0.20700E+00
   0.58301E+01   0.20698E+00
   0.58301E+01   0.20696E+00
   0.58301E+01   0.20695E+00
   0.58301E+01   0.20694E+00
   0.58301E+01   0.20693E+00
   0.58301E+01   0.20692E+00
   0.58301E+01   0.20691E+00
   0.58301E+01   0.20691E+00
   0.58301E+01   0.20691E+00
   0.58301E+01   0.20690E+00
   0.58401E+01   0.20653E+00
   0.58401E+01   0.20653E+00
   0.58401E+01   0.20653E+00
   0.58301E+01   0.20687E+00
   0.58401E+01   0.20652E+00
   0.58401E+01   0.20652E+00
   0.58401E+01   0.20651E+00
   0.58401E+01   0.20650E+00
   0.58401E+01   0.20649E+00
   0.58401E+01   0.20648E+00
   0.58301E+01   0.20681E+00
   0.58301E+01   0.20680E+00
   0.58301E+01   0.20678E+00
   0.58301E+01   0.20675E+00
   0.58301E+01   0.20676E+00
   0.58301E+01   0.20672E+00
   0.58301E+01   0.20670E+00
   0.58301E+01   0.20671E+00
   0.58301E+01   0.20670E+00
   0.58301E+01   0.20667E+00
   0.58301E+01   0.20665E+00
   0.58301E+01   0.20665E+00
   0.58301E+01   0.20664E+00
   0.58301E+01   0.20663E+00
   0.58301E+01   0.20662E+00
   0.58301E+01   0.20659E+00
   0.58301E+01   0.20658E+00
   0.58301E+01   0.20657E+00
   0.58301E+01   0.20657E+00
   0.58301E+01   0.20657E+00
   0.58301E+01   0.20653E+00
   0.58301E+01   0.20652E+00
   0.58301E+01   0.20652E+00
   0.58301E+01   0.20653E+00
   0.58301E+01   0.20652E+00
   0.58301E+01   0.20652E+00
   0.58301E+01   0.20650E+00
   0.58301E+01   0.20648E+00
   0.58301E+01   0.20648E+00
   0.58301E+01   0.20647E+00
   0.58301E+01   0.20648E+00
   0.58301E+01   0.20646E+00
   0.58301E+01   0.20646E+00
   0.58301E+01   0.20647E+00
   0.58301E+01   0.20645E+00
   0.58301E+01   0.20644E+00
   0.58301E+01   0.20643E+00
   0.58301E+01   0.20641E+00
   0.58301E+01   0.20640E+00
   0.58301E+01   0.20640E+00
   0.58301E+01   0.20639E+00
   0.58301E+01   0.20636E+00
   0.58301E+01   0.20634E+00
   0.58301E+01   0.20633E+00
   0.58301E+01   0.20630E+00
   0.58301E+01   0.20630E+00
   0.58301E+01   0.20630E+00
   0.58301E+01   0.20629E+00
   0.58301E+01   0.20625E+00
   0.58301E+01   0.20624E+00
   0.58301E+01   0.20624E+00
   0.58301E+01   0.20622E+00
   0.58301E+01   0.20621E+00
   0.58301E+01   0.20621E+00
   0.58301E+01   0.20621E+00
   0.58301E+01   0.20618E+00
   0.58301E+01   0.20619E+00
   0.58301E+01   0.20619E+00
   0.58301E+01   0.20616E+00
   0.58301E+01   0.20616E+00
   0.58301E+01   0.20614E+00
   0.58301E+01   0.20613E+00
   0.58301E+01   0.20613E+00
   0.58301E+01   0.20612E+00
   0.58301E+01   0.20612E+00
   0.58301E+01   0.20611E+00
   0.58301E+01   0.20611E+00
   0.58301E+01   0.20609E+00
   0.58301E+01   0.20608E+00
   0.58301E+01   0.20607E+00
   0.58301E+01   0.20607E+00
   0.58301E+01   0.20606E+00
   0.58301E+01   0.20605E+00
   0.58301E+01   0.20604E+00
   0.58301E+01   0.20604E+00
   0.58301E+01   0.20604E+00
   0.58301E+01   0.20604E+00
   0.58301E+01   0.20603E+00
   0.58301E+01   0.20603E+00
   0.58301E+01   0.20601E+00
   0.58301E+01   0.20598E+00
   0.58301E+01   0.20598E+00
   0.58301E+01   0.20598E+00
   0.58301E+01   0.20594E+00
   0.58301E+01   0.20594E+00
   0.58301E+01   0.20594E+00
   0.58301E+01   0.20593E+00
   0.58301E+01   0.20590E+00
   0.58301E+01   0.20589E+00
   0.58301E+01   0.20589E+00
   0.58301E+01   0.20588E+00
   0.58301E+01   0.20584E+00
   0.58301E+01   0.20586E+00
   0.58301E+01   0.20583E+00
   0.58301E+01   0.20583E+00
   0.58301E+01   0.20581E+00
   0.58301E+01   0.20580E+00
   0.58301E+01   0.20577E+00
   0.58301E+01   0.20577E+00
   0.58301E+01   0.20576E+00
   0.58301E+01   0.20575E+00
   0.58301E+01   0.20574E+00
   0.58301E+01   0.20574E+00
   0.58301E+01   0.20574E+00
   0.58301E+01   0.20573E+00
   0.58301E+01   0.20572E+00
   0.58301E+01   0.20571E+00
   0.58301E+01   0.20570E+00
   0.58301E+01   0.20570E+00
   0.58301E+01   0.20567E+00
   0.58301E+01   0.20568E+00
   0.58301E+01   0.20566E+00
   0.58301E+01   0.20566E+00
   0.58301E+01   0.20565E+00
   0.58301E+01   0.20564E+00
   0.58301E+01   0.20563E+00
   0.58301E+01   0.20561E+00
   0.58301E+01   0.20560E+00
   0.58301E+01   0.20560E+00
   0.58301E+01   0.20557E+00
   0.58301E+01   0.20556E+00
   0.58301E+01   0.20556E+00
   0.58301E+01   0.20553E+00
   0.58301E+01   0.20554E+00
   0.58301E+01   0.20553E+00
   0.58301E+01   0.20553E+00
   0.58301E+01   0.20553E+00
   0.58301E+01   0.20552E+00
   0.58301E+01   0.20552E+00
   0.58301E+01   0.20550E+00
   0.58301E+01   0.20549E+00
   0.58301E+01   0.20546E+00
   0.58301E+01   0.20546E+00
   0.58301E+01   0.20543E+00
   0.58301E+01   0.20543E+00
   0.58301E+01   0.20543E+00
   0.58301E+01   0.20542E+00
   0.58301E+01   0.20541E+00
   0.58301E+01   0.20538E+00
   0.58301E+01   0.20538E+00
   0.58301E+01   0.20538E+00
   0.58301E+01   0.20538E+00
   0.58301E+01   0.20535E+00
   0.58301E+01   0.20534E+00
   0.58301E+01   0.20532E+00
   0.58301E+01   0.20532E+00
   0.58301E+01   0.20532E+00
   0.58301E+01   0.20531E+00
   0.58301E+01   0.20531E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20524E+00
   0.58301E+01   0.20523E+00
   0.58301E+01   0.20522E+00
   0.58301E+01   0.20521E+00
   0.58301E+01   0.20520E+00
   0.58301E+01   0.20520E+00
   0.58301E+01   0.20518E+00
   0.58301E+01   0.20517E+00
   0.58301E+01   0.20517E+00
   0.58301E+01   0.20517E+00
   0.58301E+01   0.20516E+00
   0.58301E+01   0.20516E+00
   0.58301E+01   0.20513E+00
   0.58301E+01   0.20513E+00
   0.58301E+01   0.20512E+00
   0.58301E+01   0.20513E+00
   0.58301E+01   0.20513E+00
   0.58301E+01   0.20510E+00
   0.58301E+01   0.20508E+00
   0.58301E+01   0.20507E+00
   0.58301E+01   0.20509E+00
   0.58301E+01   0.20506E+00
   0.58301E+01   0.20505E+00
   0.58301E+01   0.20501E+00
   0.58301E+01   0.20501E+00
   0.58301E+01   0.20501E+00
   0.58301E+01   0.20499E+00
   0.58301E+01   0.20497E+00
   0.58301E+01   0.20499E+00
   0.58301E+01   0.20496E+00
   0.58301E+01   0.20495E+00
   0.58301E+01   0.20496E+00
   0.58301E+01   0.20494E+00
   0.58301E+01   0.20494E+00
   0.58301E+01   0.20495E+00
   0.58301E+01   0.20495E+00
   0.58301E+01   0.20494E+00
   0.58301E+01   0.20492E+00
   0.58301E+01   0.20490E+00
   0.58301E+01   0.20489E+00
   0.58301E+01   0.20488E+00
   0.58301E+01   0.20487E+00
   0.58301E+01   0.20487E+00
   0.58301E+01   0.20486E+00
   0.58301E+01   0.20487E+00
   0.58301E+01   0.20485E+00
   0.58301E+01   0.20485E+00
   0.58301E+01   0.20485E+00
   0.58301E+01   0.20480E+00
   0.58301E+01   0.20479E+00
   0.58301E+01   0.20479E+00
   0.58301E+01   0.20478E+00
   0.58301E+01   0.20477E+00
   0.58301E+01   0.20476E+00
   0.58301E+01   0.20474E+00
   0.58301E+01   0.20474E+00
   0.58301E+01   0.20474E+00
   0.58301E+01   0.20474E+00
   0.58301E+01   0.20471E+00
   0.58301E+01   0.20469E+00
   0.58301E+01   0.20469E+00
   0.58301E+01   0.20467E+00
   0.58301E+01   0.20466E+00
   0.58301E+01   0.20466E+00
   0.58301E+01   0.20466E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20460E+00
   0.58301E+01   0.20459E+00
   0.58301E+01   0.20457E+00
   0.58301E+01   0.20457E+00
   0.58301E+01   0.20456E+00
   0.58301E+01   0.20457E+00
   0.58301E+01   0.20458E+00
   0.58301E+01   0.20456E+00
   0.58301E+01   0.20455E+00
   0.58301E+01   0.20452E+00
   0.58301E+01   0.20453E+00
   0.58301E+01   0.20454E+00
   0.58301E+01   0.20451E+00
   0.58301E+01   0.20451E+00
   0.58301E+01   0.20449E+00
   0.58301E+01   0.20450E+00
   0.58301E+01   0.20446E+00
   0.58301E+01   0.20446E+00
   0.58301E+01   0.20445E+00
   0.58301E+01   0.20445E+00
   0.58301E+01   0.20440E+00
   0.58301E+01   0.20441E+00
   0.58301E+01   0.20440E+00
   0.58301E+01   0.20439E+00
   0.58301E+01   0.20439E+00
   0.58301E+01   0.20439E+00
   0.58301E+01   0.20438E+00
   0.58301E+01   0.20434E+00
   0.58301E+01   0.20433E+00
   0.58301E+01   0.20431E+00
   0.58301E+01   0.20433E+00
   0.58301E+01   0.20430E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20427E+00
   0.58301E+01   0.20426E+00
   0.58301E+01   0.20425E+00
   0.58301E+01   0.20424E+00
   0.58301E+01   0.20424E+00
   0.58301E+01   0.20423E+00
   0.58301E+01   0.20423E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20421E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20419E+00
   0.58301E+01   0.20417E+00
   0.58301E+01   0.20416E+00
   0.58301E+01   0.20416E+00
   0.58301E+01   0.20413E+00
   0.58301E+01   0.20412E+00
   0.58301E+01   0.20410E+00
   0.58301E+01   0.20409E+00
   0.58301E+01   0.20409E+00
   0.58301E+01   0.20409E+00
   0.58301E+01   0.20403E+00
   0.58301E+01   0.20403E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20398E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20398E+00
   0.58301E+01   0.20398E+00
   0.58301E+01   0.20397E+00
   0.58301E+01   0.20394E+00
   0.58301E+01   0.20392E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20389E+00
   0.58301E+01   0.20386E+00
   0.58301E+01   0.20386E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20381E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20383E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20381E+00
   0.58301E+01   0.20380E+00
   0.58301E+01   0.20379E+00
   0.58301E+01   0.20377E+00
   0.58301E+01   0.20376E+00
   0.58301E+01   0.20375E+00
   0.58301E+01   0.20375E+00
   0.58301E+01   0.20372E+00
   0.58301E+01   0.20372E+00
   0.58301E+01   0.20371E+00
   0.58301E+01   0.20368E+00
   0.58301E+01   0.20370E+00
   0.58301E+01   0.20365E+00
   0.58301E+01   0.20363E+00
   0.58301E+01   0.20361E+00
   0.58301E+01   0.20360E+00
   0.58301E+01   0.20360E+00
   0.58301E+01   0.20361E+00
   0.58301E+01   0.20361E+00
   0.58301E+01   0.20359E+00
   0.58301E+01   0.20360E+00
   0.58301E+01   0.20359E+00
   0.58301E+01   0.20354E+00
   0.58301E+01   0.20353E+00
   0.58301E+01   0.20352E+00
   0.58301E+01   0.20352E+00
   0.58301E+01   0.20353E+00
   0.58301E+01   0.20352E+00
   0.58301E+01   0.20351E+00
   0.58301E+01   0.20352E+00
   0.58301E+01   0.20349E+00
   0.58301E+01   0.20350E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20349E+00
   0.58301E+01   0.20349E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20346E+00
   0.58301E+01   0.20342E+00
   0.58301E+01   0.20342E+00
   0.58301E+01   0.20340E+00
   0.58301E+01   0.20339E+00
   0.58301E+01   0.20339E+00
   0.58301E+01   0.20339E+00
   0.58301E+01   0.20337E+00
   0.58301E+01   0.20337E+00
   0.58301E+01   0.20336E+00
   0.58301E+01   0.20335E+00
   0.58301E+01   0.20334E+00
   0.58301E+01   0.20332E+00
   0.58301E+01   0.20332E+00
   0.58301E+01   0.20331E+00
   0.58301E+01   0.20330E+00
   0.58301E+01   0.20329E+00
   0.58301E+01   0.20329E+00
   0.58301E+01   0.20327E+00
   0.58301E+01   0.20327E+00
   0.58301E+01   0.20326E+00
   0.58401E+01   0.20291E+00
   0.58301E+01   0.20326E+00
   0.58301E+01   0.20326E+00
   0.58301E+01   0.20326E+00
   0.58301E+01   0.20322E+00
   0.58301E+01   0.20322E+00
   0.58301E+01   0.20322E+00
   0.58401E+01   0.20286E+00
   0.58301E+01   0.20320E+00
   0.58301E+01   0.20320E+00
   0.58301E+01   0.20319E+00
   0.58301E+01   0.20318E+00
   0.58401E+01   0.20284E+00
   0.58301E+01   0.20317E+00
   0.58401E+01   0.20283E+00
   0.58301E+01   0.20315E+00
   0.58301E+01   0.20315E+00
   0.58301E+01   0.20313E+00
   0.58301E+01   0.20314E+00
   0.58301E+01   0.20313E+00
   0.58401E+01   0.20281E+00
   0.58301E+01   0.20314E+00
   0.58301E+01   0.20312E+00
   0.58401E+01   0.20277E+00
   0.58301E+01   0.20310E+00
   0.58401E+01   0.20276E+00
   0.58401E+01   0.20275E+00
   0.58401E+01   0.20276E+00
   0.58401E+01   0.20276E+00
   0.58301E+01   0.20306E+00
   0.58301E+01   0.20303E+00
   0.58301E+01   0.20301E+00
   0.58301E+01   0.20301E+00
   0.58301E+01   0.20299E+00
   0.58301E+01   0.20298E+00
   0.58301E+01   0.20297E+00
   0.58301E+01   0.20296E+00
   0.58301E+01   0.20297E+00
   0.58301E+01   0.20297E+00
   0.58301E+01   0.20296E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20293E+00
   0.58301E+01   0.20291E+00
   0.58301E+01   0.20291E+00
   0.58301E+01   0.20287E+00
   0.58301E+01   0.20285E+00
   0.58301E+01   0.20285E+00
   0.58301E+01   0.20285E+00
   0.58301E+01   0.20286E+00
   0.58301E+01   0.20284E+00
   0.58301E+01   0.20283E+00
   0.58301E+01   0.20283E+00
   0.58301E+01   0.20283E+00
   0.58401E+01   0.20248E+00
   0.58401E+01   0.20247E+00
   0.58401E+01   0.20246E+00
   0.58301E+01   0.20283E+00
   0.58401E+01   0.20247E+00
   0.58301E+01   0.20281E+00
   0.58401E+01   0.20246E+00
   0.58401E+01   0.20244E+00
   0.58401E+01   0.20243E+00
   0.58401E+01   0.20243E+00
   0.58401E+01   0.20242E+00
   0.58401E+01   0.20242E+00
   0.58401E+01   0.20242E+00
   0.58401E+01   0.20241E+00
   0.58401E+01   0.20240E+00
   0.58401E+01   0.20237E+00
   0.58401E+01   0.20237E+00
   0.58401E+01   0.20237E+00
   0.58401E+01   0.20234E+00
   0.58401E+01   0.20234E+00
   0.58401E+01   0.20231E+00
   0.58301E+01   0.20263E+00
   0.58301E+01   0.20263E+00
   0.58401E+01   0.20228E+00
   0.58301E+01   0.20262E+00
   0.58301E+01   0.20262E+00
   0.58301E+01   0.20262E+00
   0.58301E+01   0.20262E+00
   0.58401E+01   0.20228E+00
   0.58301E+01   0.20261E+00
   0.58401E+01   0.20226E+00
   0.58401E+01   0.20224E+00
   0.58301E+01   0.20256E+00
   0.58301E+01   0.20255E+00
   0.58301E+01   0.20253E+00
   0.58401E+01   0.20219E+00
   0.58301E+01   0.20254E+00
   0.58401E+01   0.20220E+00
   0.58401E+01   0.20219E+00
   0.58401E+01   0.20219E+00
   0.58401E+01   0.20217E+00
   0.58401E+01   0.20215E+00
   0.58401E+01   0.20216E+00
   0.58401E+01   0.20216E+00
   0.58401E+01   0.20216E+00
   0.58401E+01   0.20213E+00
   0.58401E+01   0.20213E+00
   0.58401E+01   0.20214E+00
   0.58401E+01   0.20216E+00
   0.58401E+01   0.20215E+00
   0.58401E+01   0.20213E+00
   0.58401E+01   0.20214E+00
   0.58401E+01   0.20211E+00
   0.58401E+01   0.20211E+00
   0.58401E+01   0.20210E+00
   0.58401E+01   0.20207E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20201E+00
   0.58401E+01   0.20202E+00
   0.58401E+01   0.20201E+00
   0.58401E+01   0.20200E+00
   0.58401E+01   0.20198E+00
   0.58401E+01   0.20198E+00
   0.58401E+01   0.20196E+00
   0.58401E+01   0.20196E+00
   0.58401E+01   0.20196E+00
   0.58401E+01   0.20195E+00
   0.58401E+01   0.20195E+00
   0.58401E+01   0.20194E+00
   0.58401E+01   0.20193E+00
   0.58401E+01   0.20191E+00
   0.58401E+01   0.20192E+00
   0.58401E+01   0.20191E+00
   0.58401E+01   0.20191E+00
   0.58401E+01   0.20190E+00
   0.58401E+01   0.20189E+00
   0.58401E+01   0.20186E+00
   0.58401E+01   0.20186E+00
   0.58401E+01   0.20186E+00
   0.58401E+01   0.20185E+00
   0.58401E+01   0.20186E+00
   0.58401E+01   0.20185E+00
   0.58401E+01   0.20183E+00
   0.58401E+01   0.20183E+00
   0.58401E+01   0.20184E+00
   0.58401E+01   0.20181E+00
   0.58401E+01   0.20180E+00
   0.58401E+01   0.20180E+00
   0.58401E+01   0.20181E+00
   0.58401E+01   0.20180E+00
   0.58401E+01   0.20179E+00
   0.58401E+01   0.20179E+00
   0.58401E+01   0.20178E+00
   0.58401E+01   0.20178E+00
   0.58401E+01   0.20175E+00
   0.58401E+01   0.20175E+00
   0.58401E+01   0.20174E+00
   0.58401E+01   0.20175E+00
   0.58401E+01   0.20175E+00
   0.58401E+01   0.20171E+00
   0.58401E+01   0.20171E+00
   0.58401E+01   0.20169E+00
   0.58401E+01   0.20168E+00
   0.58401E+01   0.20168E+00
   0.58401E+01   0.20165E+00
   0.58401E+01   0.20164E+00
   0.58401E+01   0.20164E+00
   0.58401E+01   0.20162E+00
   0.58401E+01   0.20160E+00
   0.58401E+01   0.20159E+00
   0.58401E+01   0.20158E+00
   0.58401E+01   0.20158E+00
   0.58401E+01   0.20157E+00
   0.58401E+01   0.20155E+00
   0.58401E+01   0.20155E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20153E+00
   0.58401E+01   0.20153E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20150E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20150E+00
   0.58401E+01   0.20150E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20150E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20148E+00
   0.58401E+01   0.20146E+00
   0.58401E+01   0.20147E+00
   0.58401E+01   0.20142E+00
   0.58401E+01   0.20141E+00
   0.58401E+01   0.20140E+00
   0.58401E+01   0.20139E+00
   0.58401E+01   0.20140E+00
   0.58401E+01   0.20140E+00
   0.58401E+01   0.20138E+00
   0.58401E+01   0.20138E+00
   0.58401E+01   0.20136E+00
   0.58401E+01   0.20136E+00
   0.58401E+01   0.20136E+00
   0.58401E+01   0.20134E+00
   0.58401E+01   0.20132E+00
   0.58401E+01   0.20131E+00
   0.58401E+01   0.20131E+00
   0.58401E+01   0.20131E+00
   0.58401E+01   0.20132E+00
   0.58401E+01   0.20129E+00
   0.58401E+01   0.20130E+00
   0.58401E+01   0.20128E+00
   0.58401E+01   0.20127E+00
   0.58401E+01   0.20126E+00
   0.58401E+01   0.20124E+00
   0.58401E+01   0.20124E+00
   0.58401E+01   0.20120E+00
   0.58401E+01   0.20120E+00
   0.58401E+01   0.20120E+00
   0.58401E+01   0.20120E+00
   0.58401E+01   0.20119E+00
   0.58401E+01   0.20118E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20118E+00
   0.58401E+01   0.20118E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20116E+00
   0.58401E+01   0.20115E+00
   0.58401E+01   0.20114E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20116E+00
   0.58501E+01   0.20083E+00
   0.58501E+01   0.20080E+00
   0.58401E+01   0.20111E+00
   0.58401E+01   0.20110E+00
   0.58401E+01   0.20109E+00
   0.58401E+01   0.20108E+00
   0.58401E+01   0.20108E+00
   0.58401E+01   0.20108E+00
   0.58401E+01   0.20105E+00
   0.58401E+01   0.20105E+00
   0.58401E+01   0.20102E+00
   0.58401E+01   0.20101E+00
   0.58401E+01   0.20100E+00
   0.58401E+01   0.20100E+00
   0.58401E+01   0.20098E+00
   0.58401E+01   0.20099E+00
   0.58401E+01   0.20098E+00
   0.58401E+01   0.20095E+00
   0.58401E+01   0.20095E+00
   0.58401E+01   0.20095E+00
   0.58401E+01   0.20094E+00
   0.58401E+01   0.20091E+00
   0.58501E+01   0.20057E+00
   0.58501E+01   0.20058E+00
   0.58501E+01   0.20054E+00
   0.58401E+01   0.20089E+00
   0.58501E+01   0.20053E+00
   0.58501E+01   0.20053E+00
   0.58501E+01   0.20053E+00
   0.58501E+01   0.20051E+00
   0.58501E+01   0.20050E+00
   0.58501E+01   0.20052E+00
   0.58501E+01   0.20050E+00
   0.58501E+01   0.20049E+00
   0.58501E+01   0.20049E+00
   0.58501E+01   0.20048E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20044E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20044E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20041E+00
   0.58501E+01   0.20040E+00
   0.58501E+01   0.20041E+00
   0.58501E+01   0.20038E+00
   0.58501E+01   0.20041E+00
   0.58501E+01   0.20041E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20039E+00
   0.58501E+01   0.20037E+00
   0.58501E+01   0.20035E+00
   0.58501E+01   0.20035E+00
   0.58501E+01   0.20035E+00
   0.58501E+01   0.20036E+00
   0.58501E+01   0.20032E+00
   0.58501E+01   0.20032E+00
   0.58501E+01   0.20032E+00
   0.58501E+01   0.20031E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20031E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20031E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20027E+00
   0.58501E+01   0.20026E+00
   0.58501E+01   0.20027E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20024E+00
   0.58501E+01   0.20024E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20024E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20024E+00
   0.58501E+01   0.20023E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20026E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20026E+00
   0.58501E+01   0.20026E+00
   0.58501E+01   0.20021E+00
   0.58501E+01   0.20021E+00
   0.58501E+01   0.20018E+00
   0.58501E+01   0.20017E+00
   0.58501E+01   0.20017E+00
   0.58501E+01   0.20014E+00
   0.58501E+01   0.20014E+00
   0.58501E+01   0.20014E+00
   0.58501E+01   0.20014E+00
   0.58501E+01   0.20013E+00
   0.58501E+01   0.20010E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20007E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20006E+00
   0.58501E+01   0.20007E+00
   0.58501E+01   0.20003E+00
   0.58501E+01   0.20003E+00
   0.58501E+01   0.20002E+00
   0.58501E+01   0.20002E+00
   0.58501E+01   0.20002E+00
   0.58501E+01   0.20001E+00
   0.58501E+01   0.20001E+00
   0.58501E+01   0.19998E+00
   0.58501E+01   0.19998E+00
   0.58501E+01   0.19997E+00
   0.58501E+01   0.19994E+00
   0.58501E+01   0.19993E+00
   0.58501E+01   0.19994E+00
   0.58501E+01   0.19992E+00
   0.58501E+01   0.19992E+00
   0.58501E+01   0.19993E+00
   0.58501E+01   0.19991E+00
   0.58501E+01   0.19992E+00
   0.58501E+01   0.19991E+00
   0.58501E+01   0.19991E+00
   0.58501E+01   0.19991E+00
   0.58501E+01   0.19988E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19987E+00
   0.58501E+01   0.19986E+00
   0.58501E+01   0.19985E+00
   0.58501E+01   0.19985E+00
   0.58501E+01   0.19985E+00
   0.58501E+01   0.19986E+00
   0.58501E+01   0.19985E+00
   0.58501E+01   0.19982E+00
   0.58501E+01   0.19982E+00
   0.58501E+01   0.19982E+00
   0.58501E+01   0.19982E+00
   0.58501E+01   0.19981E+00
   0.58501E+01   0.19981E+00
   0.58501E+01   0.19981E+00
   0.58501E+01   0.19981E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19977E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19975E+00
   0.58501E+01   0.19974E+00
   0.58501E+01   0.19970E+00
   0.58501E+01   0.19972E+00
   0.58501E+01   0.19969E+00
   0.58501E+01   0.19970E+00
   0.58501E+01   0.19970E+00
   0.58501E+01   0.19970E+00
   0.58501E+01   0.19968E+00
   0.58601E+01   0.19933E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19966E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19966E+00
   0.58601E+01   0.19931E+00
   0.58501E+01   0.19960E+00
   0.58501E+01   0.19960E+00
   0.58601E+01   0.19927E+00
   0.58601E+01   0.19926E+00
   0.58601E+01   0.19927E+00
   0.58601E+01   0.19927E+00
   0.58601E+01   0.19928E+00
   0.58601E+01   0.19926E+00
   0.58601E+01   0.19928E+00
   0.58601E+01   0.19924E+00
   0.58601E+01   0.19924E+00
   0.58601E+01   0.19925E+00
   0.58601E+01   0.19925E+00
   0.58601E+01   0.19923E+00
   0.58601E+01   0.19923E+00
   0.58601E+01   0.19921E+00
   0.58601E+01   0.19921E+00
   0.58601E+01   0.19919E+00
   0.58601E+01   0.19920E+00
   0.58601E+01   0.19918E+00
   0.58601E+01   0.19917E+00
   0.58601E+01   0.19915E+00
   0.58601E+01   0.19914E+00
   0.58601E+01   0.19914E+00
   0.58601E+01   0.19913E+00
   0.58601E+01   0.19911E+00
   0.58601E+01   0.19910E+00
   0.58601E+01   0.19910E+00
   0.58601E+01   0.19908E+00
   0.58601E+01   0.19908E+00
   0.58601E+01   0.19906E+00
   0.58601E+01   0.19907E+00
   0.58601E+01   0.19906E+00
   0.58601E+01   0.19906E+00
   0.58601E+01   0.19905E+00
   0.58601E+01   0.19902E+00
   0.58601E+01   0.19901E+00
   0.58601E+01   0.19901E+00
   0.58601E+01   0.19899E+00
   0.58601E+01   0.19899E+00
   0.58601E+01   0.19898E+00
   0.58601E+01   0.19898E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19892E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19892E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19896E+00
   0.58601E+01   0.19896E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19890E+00
   0.58601E+01   0.19890E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19888E+00
   0.58601E+01   0.19888E+00
   0.58601E+01   0.19888E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19887E+00
   0.58601E+01   0.19885E+00
   0.58601E+01   0.19884E+00
   0.58601E+01   0.19883E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19882E+00
   0.58601E+01   0.19882E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19882E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19880E+00
   0.58601E+01   0.19880E+00
   0.58601E+01   0.19879E+00
   0.58601E+01   0.19878E+00
   0.58601E+01   0.19876E+00
   0.58601E+01   0.19876E+00
   0.58601E+01   0.19875E+00
   0.58601E+01   0.19873E+00
   0.58601E+01   0.19873E+00
   0.58601E+01   0.19872E+00
   0.58601E+01   0.19871E+00
   0.58601E+01   0.19871E+00
   0.58601E+01   0.19872E+00
   0.58601E+01   0.19874E+00
   0.58601E+01   0.19869E+00
   0.58601E+01   0.19872E+00
   0.58601E+01   0.19870E+00
   0.58601E+01   0.19871E+00
   0.58601E+01   0.19870E+00
   0.58601E+01   0.19870E+00
   0.58701E+01   0.19837E+00
   0.58701E+01   0.19836E+00
   0.58701E+01   0.19835E+00
   0.58601E+01   0.19867E+00
   0.58701E+01   0.19833E+00
   0.58701E+01   0.19833E+00
   0.58701E+01   0.19832E+00
   0.58701E+01   0.19832E+00
   0.58701E+01   0.19830E+00
   0.58701E+01   0.19831E+00
   0.58701E+01   0.19829E+00
   0.58701E+01   0.19827E+00
   0.58601E+01   0.19857E+00
   0.58601E+01   0.19857E+00
   0.58601E+01   0.19856E+00
   0.58701E+01   0.19824E+00
   0.58701E+01   0.19822E+00
   0.58701E+01   0.19819E+00
   0.58701E+01   0.19820E+00
   0.58701E+01   0.19821E+00
   0.58701E+01   0.19819E+00
   0.58701E+01   0.19818E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19815E+00
   0.58701E+01   0.19817E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19815E+00
   0.58701E+01   0.19814E+00
   0.58701E+01   0.19814E+00
   0.58701E+01   0.19814E+00
   0.58701E+01   0.19813E+00
   0.58701E+01   0.19814E+00
   0.58701E+01   0.19813E+00
   0.58701E+01   0.19813E+00
   0.58701E+01   0.19813E+00
   0.58701E+01   0.19812E+00
   0.58701E+01   0.19811E+00
   0.58701E+01   0.19811E+00
   0.58701E+01   0.19811E+00
   0.58701E+01   0.19810E+00
   0.58701E+01   0.19809E+00
   0.58701E+01   0.19810E+00
   0.58701E+01   0.19808E+00
   0.58701E+01   0.19808E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19806E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19806E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19809E+00
   0.58701E+01   0.19808E+00
   0.58701E+01   0.19805E+00
   0.58701E+01   0.19805E+00
   0.58701E+01   0.19803E+00
   0.58701E+01   0.19803E+00
   0.58701E+01   0.19801E+00
   0.58701E+01   0.19801E+00
   0.58701E+01   0.19802E+00
   0.58701E+01   0.19800E+00
   0.58701E+01   0.19800E+00
   0.58701E+01   0.19799E+00
   0.58701E+01   0.19799E+00
   0.58701E+01   0.19799E+00
   0.58701E+01   0.19799E+00
   0.58701E+01   0.19794E+00
   0.58701E+01   0.19793E+00
   0.58701E+01   0.19792E+00
   0.58701E+01   0.19792E+00
   0.58701E+01   0.19790E+00
   0.58701E+01   0.19789E+00
   0.58701E+01   0.19789E+00
   0.58701E+01   0.19788E+00
   0.58701E+01   0.19787E+00
   0.58701E+01   0.19784E+00
   0.58701E+01   0.19786E+00
   0.58701E+01   0.19783E+00
   0.58701E+01   0.19783E+00
   0.58701E+01   0.19782E+00
   0.58701E+01   0.19780E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19776E+00
   0.58701E+01   0.19774E+00
   0.58701E+01   0.19772E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19771E+00
   0.58701E+01   0.19770E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19773E+00
   0.58701E+01   0.19775E+00
   0.58701E+01   0.19776E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19778E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19783E+00
   0.58701E+01   0.19781E+00
   0.58701E+01   0.19780E+00
   0.58701E+01   0.19779E+00
   0.58801E+01   0.19745E+00
   0.58801E+01   0.19745E+00
   0.58801E+01   0.19744E+00
   0.58701E+01   0.19774E+00
   0.58701E+01   0.19774E+00
   0.58701E+01   0.19773E+00
   0.58701E+01   0.19772E+00
   0.58701E+01   0.19772E+00
   0.58801E+01   0.19738E+00
   0.58701E+01   0.19772E+00
   0.58701E+01   0.19773E+00
   0.58701E+01   0.19772E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19767E+00
   0.58801E+01   0.19734E+00
   0.58801E+01   0.19734E+00
   0.58801E+01   0.19733E+00
   0.58801E+01   0.19734E+00
   0.58801E+01   0.19733E+00
   0.58801E+01   0.19733E+00
   0.58801E+01   0.19731E+00
   0.58801E+01   0.19732E+00
   0.58801E+01   0.19731E+00
   0.58801E+01   0.19732E+00
   0.58801E+01   0.19728E+00
   0.58801E+01   0.19729E+00
   0.58801E+01   0.19727E+00
   0.58801E+01   0.19726E+00
   0.58801E+01   0.19726E+00
   0.58801E+01   0.19726E+00
   0.58801E+01   0.19726E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19724E+00
   0.58801E+01   0.19724E+00
   0.58801E+01   0.19724E+00
   0.58801E+01   0.19722E+00
   0.58801E+01   0.19720E+00
   0.58801E+01   0.19718E+00
   0.58801E+01   0.19720E+00
   0.58801E+01   0.19721E+00
   0.58801E+01   0.19721E+00
   0.58801E+01   0.19719E+00
   0.58801E+01   0.19716E+00
   0.58801E+01   0.19715E+00
   0.58801E+01   0.19713E+00
   0.58801E+01   0.19713E+00
   0.58801E+01   0.19715E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19707E+00
   0.58801E+01   0.19708E+00
   0.58801E+01   0.19706E+00
   0.58801E+01   0.19703E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19697E+00
   0.58801E+01   0.19697E+00
   0.58801E+01   0.19694E+00
   0.58801E+01   0.19697E+00
   0.58801E+01   0.19696E+00
   0.58801E+01   0.19694E+00
   0.58801E+01   0.19693E+00
   0.58801E+01   0.19697E+00
   0.58801E+01   0.19693E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58901E+01   0.19657E+00
   0.58901E+01   0.19656E+00
   0.58901E+01   0.19654E+00
   0.58901E+01   0.19653E+00
   0.58901E+01   0.19655E+00
   0.58901E+01   0.19656E+00
   0.58901E+01   0.19653E+00
   0.58901E+01   0.19653E+00
   0.58901E+01   0.19652E+00
   0.58901E+01   0.19652E+00
   0.58801E+01   0.19681E+00
   0.58901E+01   0.19647E+00
   0.58901E+01   0.19647E+00
   0.58901E+01   0.19646E+00
   0.58901E+01   0.19645E+00
   0.58901E+01   0.19645E+00
   0.58901E+01   0.19644E+00
   0.58901E+01   0.19641E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19635E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19635E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19635E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19634E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19635E+00
   0.58901E+01   0.19633E+00
   0.58901E+01   0.19634E+00
   0.58901E+01   0.19632E+00
   0.58901E+01   0.19634E+00
   0.58901E+01   0.19633E+00
   0.58901E+01   0.19633E+00
   0.58901E+01   0.19630E+00
   0.58901E+01   0.19629E+00
   0.58901E+01   0.19628E+00
   0.58901E+01   0.19628E+00
   0.58901E+01   0.19628E+00
   0.58901E+01   0.19628E+00
   0.58901E+01   0.19626E+00
   0.58901E+01   0.19623E+00
   0.58901E+01   0.19623E+00
   0.58901E+01   0.19622E+00
   0.58901E+01   0.19621E+00
   0.58901E+01   0.19621E+00
   0.58901E+01   0.19622E+00
   0.58901E+01   0.19621E+00
   0.58901E+01   0.19620E+00
   0.58901E+01   0.19619E+00
   0.58901E+01   0.19619E+00
   0.58901E+01   0.19618E+00
   0.58901E+01   0.19619E+00
   0.58901E+01   0.19618E+00
   0.58901E+01   0.19618E+00
   0.58901E+01   0.19617E+00
   0.58901E+01   0.19617E+00
   0.58901E+01   0.19617E+00
   0.58901E+01   0.19610E+00
   0.58901E+01   0.19611E+00
   0.58901E+01   0.19610E+00
   0.58901E+01   0.19611E+00
   0.58901E+01   0.19611E+00
   0.58901E+01   0.19611E+00
   0.59001E+01   0.19578E+00
   0.58901E+01   0.19611E+00
   0.59001E+01   0.19578E+00
   0.58901E+01   0.19611E+00
   0.58901E+01   0.19611E+00
   0.59001E+01   0.19578E+00
   0.58901E+01   0.19611E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19574E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19575E+00
   0.59001E+01   0.19575E+00
   0.59001E+01   0.19575E+00
   0.59001E+01   0.19574E+00
   0.59001E+01   0.19574E+00
   0.59001E+01   0.19574E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19578E+00
   0.59001E+01   0.19573E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19572E+00
   0.59001E+01   0.19570E+00
   0.59001E+01   0.19570E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19570E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19570E+00
   0.59001E+01   0.19566E+00
   0.59001E+01   0.19566E+00
   0.59001E+01   0.19566E+00
   0.59001E+01   0.19565E+00
   0.59001E+01   0.19561E+00
   0.59001E+01   0.19560E+00
   0.59001E+01   0.19560E+00
   0.59001E+01   0.19560E+00
   0.59001E+01   0.19559E+00
   0.59001E+01   0.19559E+00
   0.59001E+01   0.19559E+00
   0.59001E+01   0.19558E+00
   0.59001E+01   0.19557E+00
   0.59001E+01   0.19556E+00
   0.59001E+01   0.19555E+00
   0.59001E+01   0.19554E+00
   0.59001E+01   0.19554E+00
   0.59001E+01   0.19553E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19552E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19549E+00
   0.59001E+01   0.19549E+00
   0.59001E+01   0.19547E+00
   0.59001E+01   0.19545E+00
   0.59001E+01   0.19546E+00
   0.59001E+01   0.19546E+00
   0.59001E+01   0.19547E+00
   0.59001E+01   0.19544E+00
   0.59001E+01   0.19548E+00
   0.59001E+01   0.19548E+00
   0.59001E+01   0.19548E+00
   0.59001E+01   0.19547E+00
   0.59001E+01   0.19548E+00
   0.59001E+01   0.19549E+00
   0.59001E+01   0.19549E+00
   0.59001E+01   0.19550E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19550E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19552E+00
   0.59001E+01   0.19552E+00
   0.59001E+01   0.19552E+00
   0.59101E+01   0.19520E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19518E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19518E+00
   0.59101E+01   0.19517E+00
   0.59101E+01   0.19517E+00
   0.59101E+01   0.19517E+00
   0.59101E+01   0.19517E+00
   0.59101E+01   0.19519E+00
   0.59101E+01   0.19516E+00
   0.59101E+01   0.19513E+00
   0.59101E+01   0.19512E+00
   0.59101E+01   0.19512E+00
   0.59101E+01   0.19513E+00
   0.59101E+01   0.19513E+00
   0.59101E+01   0.19513E+00
   0.59101E+01   0.19512E+00
   0.59101E+01   0.19512E+00
   0.59101E+01   0.19511E+00
   0.59101E+01   0.19510E+00
   0.59101E+01   0.19511E+00
   0.59101E+01   0.19510E+00
   0.59101E+01   0.19506E+00
   0.59101E+01   0.19505E+00
   0.59101E+01   0.19505E+00
   0.59101E+01   0.19506E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19501E+00
   0.59101E+01   0.19500E+00
   0.59101E+01   0.19500E+00
   0.59101E+01   0.19501E+00
   0.59101E+01   0.19501E+00
   0.59101E+01   0.19500E+00
   0.59101E+01   0.19499E+00
   0.59101E+01   0.19498E+00
   0.59101E+01   0.19496E+00
   0.59101E+01   0.19497E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19493E+00
   0.59101E+01   0.19493E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19493E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19495E+00
   0.59101E+01   0.19497E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19495E+00
   0.59101E+01   0.19495E+00
   0.59101E+01   0.19495E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19496E+00
   0.59101E+01   0.19491E+00
   0.59101E+01   0.19491E+00
   0.59101E+01   0.19491E+00
   0.59101E+01   0.19492E+00
   0.59101E+01   0.19492E+00
   0.59101E+01   0.19493E+00
   0.59101E+01   0.19492E+00
   0.59101E+01   0.19493E+00
   0.59201E+01   0.19461E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19495E+00
   0.59201E+01   0.19461E+00
   0.59201E+01   0.19462E+00
   0.59201E+01   0.19463E+00
   0.59201E+01   0.19461E+00
   0.59201E+01   0.19458E+00
   0.59101E+01   0.19489E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19456E+00
   0.59201E+01   0.19456E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19454E+00
   0.59201E+01   0.19454E+00
   0.59201E+01   0.19454E+00
   0.59201E+01   0.19455E+00
   0.59201E+01   0.19452E+00
   0.59201E+01   0.19452E+00
   0.59201E+01   0.19452E+00
   0.59201E+01   0.19448E+00
   0.59201E+01   0.19448E+00
   0.59201E+01   0.19449E+00
   0.59201E+01   0.19447E+00
   0.59201E+01   0.19446E+00
   0.59201E+01   0.19446E+00
   0.59201E+01   0.19445E+00
   0.59201E+01   0.19446E+00
   0.59201E+01   0.19444E+00
   0.59201E+01   0.19445E+00
   0.59201E+01   0.19445E+00
   0.59201E+01   0.19443E+00
   0.59201E+01   0.19441E+00
   0.59201E+01   0.19442E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19433E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19435E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19434E+00
   0.59201E+01   0.19435E+00
   0.59201E+01   0.19434E+00
   0.59201E+01   0.19434E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19434E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19440E+00
   0.59201E+01   0.19439E+00
   0.59301E+01   0.19407E+00
   0.59301E+01   0.19407E+00
   0.59301E+01   0.19407E+00
   0.59301E+01   0.19404E+00
   0.59301E+01   0.19403E+00
   0.59301E+01   0.19403E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19401E+00
   0.59301E+01   0.19401E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19398E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19399E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19398E+00
   0.59301E+01   0.19396E+00
   0.59301E+01   0.19395E+00
   0.59301E+01   0.19393E+00
   0.59301E+01   0.19393E+00
   0.59301E+01   0.19393E+00
   0.59301E+01   0.19393E+00
   0.59301E+01   0.19390E+00
   0.59301E+01   0.19390E+00
   0.59301E+01   0.19390E+00
   0.59301E+01   0.19392E+00
   0.59301E+01   0.19391E+00
   0.59301E+01   0.19391E+00
   0.59301E+01   0.19389E+00
   0.59301E+01   0.19387E+00
   0.59301E+01   0.19387E+00
   0.59301E+01   0.19387E+00
   0.59301E+01   0.19386E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19386E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19386E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19382E+00
   0.59301E+01   0.19382E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19381E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19381E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19379E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19379E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59401E+01   0.19348E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19378E+00
   0.59301E+01   0.19379E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59401E+01   0.19347E+00
   0.59401E+01   0.19347E+00
   0.59401E+01   0.19346E+00
   0.59401E+01   0.19346E+00
   0.59401E+01   0.19346E+00
   0.59401E+01   0.19346E+00
   0.59401E+01   0.19345E+00
   0.59401E+01   0.19340E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19336E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19334E+00
   0.59401E+01   0.19334E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19331E+00
   0.59401E+01   0.19331E+00
   0.59401E+01   0.19331E+00
   0.59401E+01   0.19331E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19334E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19330E+00
   0.59401E+01   0.19330E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19326E+00
   0.59401E+01   0.19325E+00
   0.59401E+01   0.19324E+00
   0.59401E+01   0.19325E+00
   0.59401E+01   0.19324E+00
   0.59401E+01   0.19325E+00
   0.59401E+01   0.19324E+00
   0.59401E+01   0.19326E+00
   0.59401E+01   0.19327E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19330E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19328E+00
   0.59501E+01   0.19297E+00
   0.59401E+01   0.19326E+00
   0.59501E+01   0.19295E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19293E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19290E+00
   0.59501E+01   0.19288E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19290E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19293E+00
   0.59501E+01   0.19293E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19296E+00
   0.59501E+01   0.19295E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19290E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19289E+00
   0.59501E+01   0.19289E+00
   0.59501E+01   0.19287E+00
   0.59501E+01   0.19287E+00
   0.59501E+01   0.19288E+00
   0.59501E+01   0.19286E+00
   0.59501E+01   0.19283E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19283E+00
   0.59501E+01   0.19283E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19279E+00
   0.59501E+01   0.19278E+00
   0.59501E+01   0.19278E+00
   0.59501E+01   0.19278E+00
   0.59501E+01   0.19277E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19273E+00
   0.59501E+01   0.19275E+00
   0.59501E+01   0.19275E+00
   0.59501E+01   0.19275E+00
   0.59601E+01   0.19244E+00
   0.59601E+01   0.19245E+00
   0.59501E+01   0.19274E+00
   0.59501E+01   0.19274E+00
   0.59601E+01   0.19239E+00
   0.59601E+01   0.19239E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19237E+00
   0.59601E+01   0.19237E+00
   0.59501E+01   0.19267E+00
   0.59501E+01   0.19267E+00
   0.59501E+01   0.19266E+00
   0.59501E+01   0.19264E+00
   0.59601E+01   0.19231E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19231E+00
   0.59601E+01   0.19230E+00
   0.59601E+01   0.19231E+00
   0.59601E+01   0.19231E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19233E+00
   0.59601E+01   0.19233E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19236E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19239E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19243E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19243E+00
   0.59601E+01   0.19243E+00
   0.59701E+01   0.19211E+00
   0.59701E+01   0.19211E+00
   0.59701E+01   0.19211E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19209E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19209E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19208E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19207E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19201E+00
   0.59701E+01   0.19206E+00
   0.59701E+01   0.19203E+00
   0.59701E+01   0.19206E+00
   0.59701E+01   0.19206E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19202E+00
   0.59701E+01   0.19202E+00
   0.59701E+01   0.19202E+00
   0.59701E+01   0.19200E+00
   0.59701E+01   0.19200E+00
   0.59701E+01   0.19199E+00
   0.59701E+01   0.19199E+00
   0.59701E+01   0.19199E+00
   0.59701E+01   0.19197E+00
   0.59701E+01   0.19198E+00
   0.59701E+01   0.19199E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19191E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19191E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19196E+00
   0.59701E+01   0.19201E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19200E+00
   0.59701E+01   0.19197E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19192E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19196E+00
   0.59701E+01   0.19190E+00
   0.59701E+01   0.19192E+00
   0.59701E+01   0.19190E+00
   0.59701E+01   0.19192E+00
   0.59701E+01   0.19190E+00
   0.59701E+01   0.19192E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19188E+00
   0.59801E+01   0.19156E+00
   0.59701E+01   0.19188E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19156E+00
   0.59801E+01   0.19153E+00
   0.59801E+01   0.19153E+00
   0.59801E+01   0.19155E+00
   0.59801E+01   0.19153E+00
   0.59801E+01   0.19151E+00
   0.59801E+01   0.19149E+00
   0.59801E+01   0.19148E+00
   0.59801E+01   0.19150E+00
   0.59801E+01   0.19150E+00
   0.59801E+01   0.19151E+00
   0.59801E+01   0.19151E+00
   0.59801E+01   0.19147E+00
   0.59801E+01   0.19147E+00
   0.59801E+01   0.19146E+00
   0.59801E+01   0.19144E+00
   0.59801E+01   0.19144E+00
   0.59801E+01   0.19145E+00
   0.59801E+01   0.19146E+00
   0.59801E+01   0.19146E+00
   0.59801E+01   0.19148E+00
   0.59801E+01   0.19149E+00
   0.59801E+01   0.19149E+00
   0.59801E+01   0.19150E+00
   0.59801E+01   0.19150E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19153E+00
   0.59801E+01   0.19154E+00
   0.59801E+01   0.19155E+00
   0.59801E+01   0.19155E+00
   0.59801E+01   0.19158E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19158E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19158E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19161E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19161E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19158E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19156E+00
   0.59801E+01   0.19156E+00
   0.59801E+01   0.19154E+00
   0.59801E+01   0.19155E+00
   0.59801E+01   0.19154E+00
   0.59901E+01   0.19123E+00
   0.59901E+01   0.19124E+00
   0.59901E+01   0.19123E+00
   0.59901E+01   0.19124E+00
   0.59901E+01   0.19125E+00
   0.59901E+01   0.19122E+00
   0.59901E+01   0.19124E+00
   0.59901E+01   0.19122E+00
   0.59901E+01   0.19121E+00
   0.59901E+01   0.19119E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19120E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19118E+00
   0.59901E+01   0.19118E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19119E+00
   0.59901E+01   0.19119E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19107E+00
   0.59901E+01   0.19108E+00
   0.59901E+01   0.19108E+00
   0.59901E+01   0.19109E+00
   0.59901E+01   0.19109E+00
   0.59901E+01   0.19109E+00
   0.59901E+01   0.19108E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19113E+00
   0.60001E+01   0.19083E+00
   0.60001E+01   0.19084E+00
   0.60001E+01   0.19083E+00
   0.60001E+01   0.19083E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19109E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19071E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19070E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19064E+00
   0.60001E+01   0.19064E+00
   0.60001E+01   0.19065E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19066E+00
   0.60001E+01   0.19066E+00
   0.60001E+01   0.19067E+00
   0.60001E+01   0.19070E+00
   0.60001E+01   0.19072E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60101E+01   0.19040E+00
   0.60001E+01   0.19072E+00
   0.60001E+01   0.19072E+00
   0.60001E+01   0.19072E+00
   0.60101E+01   0.19042E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19046E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19046E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19049E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19049E+00
   0.60101E+01   0.19049E+00
   0.60101E+01   0.19049E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19046E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19046E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19042E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19040E+00
   0.60101E+01   0.19040E+00
   0.60101E+01   0.19041E+00
   0.60201E+01   0.19010E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19011E+00
   0.60201E+01   0.19010E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19015E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19016E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19011E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19011E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19007E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19010E+00
   0.60201E+01   0.19011E+00
   0.60201E+01   0.19010E+00
   0.60201E+01   0.19008E+00
   0.60201E+01   0.19008E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19008E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19004E+00
   0.60201E+01   0.19004E+00
   0.60201E+01   0.19004E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19001E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19001E+00
   0.60201E+01   0.19003E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19003E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19001E+00
   0.60201E+01   0.19001E+00
   0.60201E+01   0.18998E+00
   0.60201E+01   0.18999E+00
   0.60201E+01   0.18999E+00
   0.60201E+01   0.18998E+00
   0.60301E+01   0.18965E+00
   0.60301E+01   0.18965E+00
   0.60201E+01   0.19000E+00
   0.60301E+01   0.18969E+00
   0.60201E+01   0.18997E+00
   0.60301E+01   0.18965E+00
   0.60301E+01   0.18966E+00
   0.60301E+01   0.18966E+00
   0.60301E+01   0.18967E+00
   0.60301E+01   0.18969E+00
   0.60301E+01   0.18969E+00
   0.60301E+01   0.18971E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18977E+00
   0.60301E+01   0.18977E+00
   0.60301E+01   0.18978E+00
   0.60301E+01   0.18978E+00
   0.60301E+01   0.18979E+00
   0.60301E+01   0.18981E+00
   0.60301E+01   0.18981E+00
   0.60301E+01   0.18982E+00
   0.60301E+01   0.18983E+00
   0.60301E+01   0.18983E+00
   0.60301E+01   0.18982E+00
   0.60301E+01   0.18980E+00
   0.60301E+01   0.18981E+00
   0.60301E+01   0.18980E+00
   0.60301E+01   0.18978E+00
   0.60301E+01   0.18979E+00
   0.60301E+01   0.18979E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18978E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18974E+00
   0.60301E+01   0.18974E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18974E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18974E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18970E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18973E+00
   0.60401E+01   0.18942E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18970E+00
   0.60401E+01   0.18939E+00
   0.60401E+01   0.18940E+00
   0.60401E+01   0.18939E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18940E+00
   0.60401E+01   0.18937E+00
   0.60401E+01   0.18938E+00
   0.60401E+01   0.18938E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18940E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18945E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18943E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18910E+00
   0.60401E+01   0.18940E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18907E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18901E+00
   0.60501E+01   0.18900E+00
   0.60501E+01   0.18901E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18903E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18903E+00
   0.60501E+01   0.18904E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18904E+00
   0.60501E+01   0.18904E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18904E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18909E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18914E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18914E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18915E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18910E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18886E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18886E+00
   0.60601E+01   0.18886E+00
   0.60601E+01   0.18887E+00
   0.60601E+01   0.18886E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18880E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18878E+00
   0.60601E+01   0.18878E+00
   0.60601E+01   0.18879E+00
   0.60601E+01   0.18878E+00
   0.60601E+01   0.18879E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18857E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18857E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18859E+00
   0.60701E+01   0.18859E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18859E+00
   0.60701E+01   0.18859E+00
   0.60701E+01   0.18857E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18857E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18852E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18852E+00
   0.60701E+01   0.18852E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18851E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18848E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18851E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18850E+00
   0.60701E+01   0.18850E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18851E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18850E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18853E+00
   0.60801E+01   0.18822E+00
   0.60801E+01   0.18822E+00
   0.60701E+01   0.18850E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18854E+00
   0.60801E+01   0.18821E+00
   0.60701E+01   0.18854E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18822E+00
   0.60801E+01   0.18822E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18822E+00
   0.60801E+01   0.18819E+00
   0.60801E+01   0.18820E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18823E+00
   0.60801E+01   0.18824E+00
   0.60801E+01   0.18824E+00
   0.60801E+01   0.18824E+00
   0.60801E+01   0.18825E+00
   0.60801E+01   0.18826E+00
   0.60801E+01   0.18827E+00
   0.60801E+01   0.18828E+00
   0.60801E+01   0.18829E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18831E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18831E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18829E+00
   0.60801E+01   0.18828E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18826E+00
   0.60801E+01   0.18828E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18827E+00
   0.60801E+01   0.18831E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18834E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18835E+00
   0.60801E+01   0.18834E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18835E+00
   0.60801E+01   0.18834E+00
   0.60801E+01   0.18837E+00
   0.60901E+01   0.18803E+00
   0.60901E+01   0.18804E+00
   0.60801E+01   0.18834E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60901E+01   0.18802E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18803E+00
   0.60901E+01   0.18804E+00
   0.60901E+01   0.18804E+00
   0.60901E+01   0.18802E+00
   0.60901E+01   0.18802E+00
   0.60901E+01   0.18802E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18798E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18798E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18800E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18798E+00
   0.60901E+01   0.18798E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18800E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18800E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18803E+00
   0.60901E+01   0.18804E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18805E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18806E+00
   0.60901E+01   0.18809E+00
   0.60901E+01   0.18810E+00
   0.60901E+01   0.18813E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18809E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18806E+00
   0.60901E+01   0.18806E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18804E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18808E+00
   0.61001E+01   0.18778E+00
   0.60901E+01   0.18806E+00
   0.60901E+01   0.18806E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18784E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61101E+01   0.18753E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61101E+01   0.18750E+00
   0.61101E+01   0.18750E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18752E+00
   0.61101E+01   0.18752E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18752E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18755E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18757E+00
   0.61101E+01   0.18762E+00
   0.61101E+01   0.18762E+00
   0.61101E+01   0.18761E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18761E+00
   0.61101E+01   0.18763E+00
   0.61101E+01   0.18763E+00
   0.61101E+01   0.18763E+00
   0.61101E+01   0.18764E+00
   0.61101E+01   0.18765E+00
   0.61101E+01   0.18762E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18761E+00
   0.61101E+01   0.18758E+00
   0.61101E+01   0.18758E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18760E+00
   0.61201E+01   0.18730E+00
   0.61101E+01   0.18761E+00
   0.61201E+01   0.18731E+00
   0.61201E+01   0.18732E+00
   0.61201E+01   0.18731E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18732E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18735E+00
   0.61201E+01   0.18735E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18737E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18737E+00
   0.61201E+01   0.18738E+00
   0.61201E+01   0.18738E+00
   0.61201E+01   0.18738E+00
   0.61201E+01   0.18739E+00
   0.61201E+01   0.18740E+00
   0.61201E+01   0.18741E+00
   0.61201E+01   0.18740E+00
   0.61201E+01   0.18741E+00
   0.61201E+01   0.18741E+00
   0.61201E+01   0.18741E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61301E+01   0.18712E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18743E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18707E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18713E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18713E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18713E+00
   0.61301E+01   0.18713E+00
   0.61301E+01   0.18714E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18714E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18717E+00
   0.61301E+01   0.18714E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18716E+00
   0.61301E+01   0.18716E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18716E+00
   0.61401E+01   0.18687E+00
   0.61401E+01   0.18687E+00
   0.61401E+01   0.18688E+00
   0.61301E+01   0.18718E+00
   0.61301E+01   0.18719E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18688E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18693E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18693E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18695E+00
   0.61401E+01   0.18696E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18697E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18697E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18697E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18701E+00
   0.61501E+01   0.18672E+00
   0.61401E+01   0.18701E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18670E+00
   0.61501E+01   0.18669E+00
   0.61501E+01   0.18670E+00
   0.61501E+01   0.18670E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18672E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18672E+00
   0.61501E+01   0.18672E+00
   0.61501E+01   0.18675E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18672E+00
   0.61501E+01   0.18670E+00
   0.61501E+01   0.18673E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18673E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18675E+00
   0.61501E+01   0.18676E+00
   0.61501E+01   0.18679E+00
   0.61501E+01   0.18678E+00
   0.61501E+01   0.18676E+00
   0.61501E+01   0.18677E+00
   0.61501E+01   0.18677E+00
   0.61501E+01   0.18677E+00
   0.61501E+01   0.18678E+00
   0.61501E+01   0.18680E+00
   0.61501E+01   0.18680E+00
   0.61501E+01   0.18681E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18681E+00
   0.61501E+01   0.18681E+00
   0.61501E+01   0.18681E+00
   0.61501E+01   0.18679E+00
   0.61501E+01   0.18680E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18682E+00
   0.61601E+01   0.18655E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18683E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18654E+00
   0.61601E+01   0.18656E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18652E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18652E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18647E+00
   0.61601E+01   0.18648E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18646E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18646E+00
   0.61601E+01   0.18646E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18648E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18654E+00
   0.61601E+01   0.18653E+00
   0.61601E+01   0.18654E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18656E+00
   0.61601E+01   0.18656E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18656E+00
   0.61601E+01   0.18658E+00
   0.61601E+01   0.18658E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18658E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18660E+00
   0.61601E+01   0.18660E+00
   0.61601E+01   0.18659E+00
   0.61601E+01   0.18661E+00
   0.61601E+01   0.18660E+00
   0.61601E+01   0.18661E+00
   0.61601E+01   0.18661E+00
   0.61601E+01   0.18661E+00
   0.61601E+01   0.18660E+00
   0.61601E+01   0.18662E+00
   0.61601E+01   0.18662E+00
   0.61601E+01   0.18662E+00
   0.61601E+01   0.18666E+00
   0.61601E+01   0.18667E+00
   0.61701E+01   0.18639E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18646E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61801E+01   0.18615E+00
   0.61701E+01   0.18645E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18615E+00
   0.61801E+01   0.18615E+00
   0.61801E+01   0.18614E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18616E+00
   0.61801E+01   0.18616E+00
   0.61801E+01   0.18615E+00
   0.61801E+01   0.18617E+00
   0.61801E+01   0.18616E+00
   0.61801E+01   0.18619E+00
   0.61801E+01   0.18616E+00
   0.61801E+01   0.18620E+00
   0.61801E+01   0.18620E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18623E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18624E+00
   0.61801E+01   0.18624E+00
   0.61801E+01   0.18626E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18626E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18626E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18626E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61901E+01   0.18597E+00
   0.61901E+01   0.18598E+00
   0.61901E+01   0.18597E+00
   0.61901E+01   0.18597E+00
   0.61901E+01   0.18598E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18628E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18601E+00
   0.61901E+01   0.18598E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18598E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18601E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18601E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18601E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18603E+00
   0.61901E+01   0.18606E+00
   0.61901E+01   0.18608E+00
   0.61901E+01   0.18608E+00
   0.61901E+01   0.18609E+00
   0.61901E+01   0.18609E+00
   0.61901E+01   0.18609E+00
   0.61901E+01   0.18610E+00
   0.61901E+01   0.18612E+00
   0.61901E+01   0.18613E+00
   0.61901E+01   0.18612E+00
   0.61901E+01   0.18613E+00
   0.61901E+01   0.18613E+00
   0.61901E+01   0.18615E+00
   0.61901E+01   0.18615E+00
   0.61901E+01   0.18615E+00
   0.61901E+01   0.18615E+00
   0.61901E+01   0.18616E+00
   0.61901E+01   0.18619E+00
   0.62001E+01   0.18590E+00
   0.62001E+01   0.18589E+00
   0.62001E+01   0.18591E+00
   0.62001E+01   0.18589E+00
   0.62001E+01   0.18590E+00
   0.62001E+01   0.18593E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18595E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18597E+00
   0.62001E+01   0.18597E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18597E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18597E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18599E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18599E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18602E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18602E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18604E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18604E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18604E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18604E+00
   0.62101E+01   0.18575E+00
   0.62001E+01   0.18604E+00
   0.62101E+01   0.18575E+00
   0.62101E+01   0.18574E+00
   0.62101E+01   0.18572E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18569E+00
   0.62101E+01   0.18569E+00
   0.62101E+01   0.18569E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18572E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18572E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18573E+00
   0.62101E+01   0.18573E+00
   0.62101E+01   0.18574E+00
   0.62101E+01   0.18573E+00
   0.62101E+01   0.18574E+00
   0.62101E+01   0.18574E+00
   0.62101E+01   0.18575E+00
   0.62101E+01   0.18576E+00
   0.62101E+01   0.18578E+00
   0.62101E+01   0.18577E+00
   0.62101E+01   0.18577E+00
   0.62101E+01   0.18579E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18579E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18579E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18579E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18582E+00
   0.62101E+01   0.18581E+00
   0.62101E+01   0.18583E+00
   0.62101E+01   0.18582E+00
   0.62101E+01   0.18583E+00
   0.62101E+01   0.18583E+00
   0.62101E+01   0.18583E+00
   0.62101E+01   0.18586E+00
   0.62101E+01   0.18585E+00
   0.62101E+01   0.18587E+00
   0.62101E+01   0.18586E+00
   0.62101E+01   0.18585E+00
   0.62101E+01   0.18586E+00
   0.62101E+01   0.18590E+00
   0.62101E+01   0.18588E+00
   0.62101E+01   0.18590E+00
   0.62101E+01   0.18591E+00
   0.62101E+01   0.18591E+00
   0.62101E+01   0.18591E+00
   0.62101E+01   0.18594E+00
   0.62101E+01   0.18593E+00
   0.62101E+01   0.18594E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18594E+00
   0.62101E+01   0.18596E+00
   0.62101E+01   0.18596E+00
   0.62101E+01   0.18596E+00
   0.62101E+01   0.18596E+00
   0.62201E+01   0.18566E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18558E+00
   0.62201E+01   0.18559E+00
   0.62201E+01   0.18559E+00
   0.62201E+01   0.18560E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18561E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18561E+00
   0.62201E+01   0.18561E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18567E+00
   0.62201E+01   0.18569E+00
   0.62201E+01   0.18569E+00
   0.62201E+01   0.18570E+00
   0.62201E+01   0.18572E+00
   0.62201E+01   0.18573E+00
   0.62201E+01   0.18577E+00
   0.62301E+01   0.18547E+00
   0.62201E+01   0.18578E+00
   0.62201E+01   0.18579E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18573E+00
   0.62201E+01   0.18575E+00
   0.62201E+01   0.18575E+00
   0.62201E+01   0.18574E+00
   0.62301E+01   0.18547E+00
   0.62301E+01   0.18548E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18550E+00
   0.62301E+01   0.18551E+00
   0.62301E+01   0.18550E+00
   0.62301E+01   0.18551E+00
   0.62301E+01   0.18551E+00
   0.62301E+01   0.18551E+00
   0.62301E+01   0.18553E+00
   0.62301E+01   0.18554E+00
   0.62301E+01   0.18555E+00
   0.62301E+01   0.18555E+00
   0.62301E+01   0.18556E+00
   0.62301E+01   0.18555E+00
   0.62301E+01   0.18555E+00
   0.62301E+01   0.18554E+00
   0.62301E+01   0.18556E+00
   0.62301E+01   0.18556E+00
   0.62301E+01   0.18557E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18559E+00
   0.62301E+01   0.18561E+00
   0.62301E+01   0.18560E+00
   0.62301E+01   0.18561E+00
   0.62301E+01   0.18560E+00
   0.62301E+01   0.18560E+00
   0.62301E+01   0.18560E+00
   0.62301E+01   0.18562E+00
   0.62301E+01   0.18562E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18566E+00
   0.62301E+01   0.18566E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18566E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18568E+00
   0.62301E+01   0.18568E+00
   0.62301E+01   0.18568E+00
   0.62301E+01   0.18569E+00
   0.62301E+01   0.18568E+00
   0.62401E+01   0.18539E+00
   0.62401E+01   0.18539E+00
   0.62401E+01   0.18540E+00
   0.62401E+01   0.18539E+00
   0.62401E+01   0.18541E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18541E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18541E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18544E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18544E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18541E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18545E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18548E+00
   0.62401E+01   0.18548E+00
   0.62401E+01   0.18549E+00
   0.62401E+01   0.18548E+00
   0.62401E+01   0.18548E+00
   0.62401E+01   0.18550E+00
   0.62401E+01   0.18554E+00
   0.62401E+01   0.18549E+00
   0.62401E+01   0.18551E+00
   0.62401E+01   0.18551E+00
   0.62401E+01   0.18549E+00
   0.62401E+01   0.18551E+00
   0.62401E+01   0.18553E+00
   0.62401E+01   0.18553E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18555E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18555E+00
   0.62401E+01   0.18554E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18554E+00
   0.62401E+01   0.18554E+00
   0.62401E+01   0.18555E+00
   0.62401E+01   0.18556E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62401E+01   0.18555E+00
   0.62501E+01   0.18528E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18523E+00
   0.62501E+01   0.18523E+00
   0.62501E+01   0.18525E+00
   0.62501E+01   0.18525E+00
   0.62501E+01   0.18526E+00
   0.62501E+01   0.18525E+00
   0.62501E+01   0.18525E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18528E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18533E+00
   0.62501E+01   0.18533E+00
   0.62501E+01   0.18534E+00
   0.62501E+01   0.18534E+00
   0.62501E+01   0.18536E+00
   0.62501E+01   0.18534E+00
   0.62501E+01   0.18538E+00
   0.62501E+01   0.18539E+00
   0.62501E+01   0.18539E+00
   0.62501E+01   0.18538E+00
   0.62501E+01   0.18538E+00
   0.62501E+01   0.18539E+00
   0.62501E+01   0.18541E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18542E+00
   0.62501E+01   0.18543E+00
   0.62601E+01   0.18513E+00
   0.62501E+01   0.18543E+00
   0.62601E+01   0.18513E+00
   0.62501E+01   0.18543E+00
   0.62601E+01   0.18514E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62601E+01   0.18517E+00
   0.62601E+01   0.18518E+00
   0.62601E+01   0.18520E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18520E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18520E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18522E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18522E+00
   0.62601E+01   0.18525E+00
   0.62601E+01   0.18523E+00
   0.62601E+01   0.18525E+00
   0.62601E+01   0.18526E+00
   0.62601E+01   0.18524E+00
   0.62601E+01   0.18526E+00
   0.62601E+01   0.18526E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18527E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18529E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18529E+00
   0.62601E+01   0.18530E+00
   0.62601E+01   0.18531E+00
   0.62601E+01   0.18530E+00
   0.62601E+01   0.18532E+00
   0.62601E+01   0.18534E+00
   0.62601E+01   0.18535E+00
   0.62601E+01   0.18534E+00
   0.62601E+01   0.18534E+00
   0.62601E+01   0.18534E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18536E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18536E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18538E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62701E+01   0.18509E+00
   0.62701E+01   0.18510E+00
   0.62701E+01   0.18512E+00
   0.62701E+01   0.18510E+00
   0.62701E+01   0.18512E+00
   0.62701E+01   0.18513E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18515E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18516E+00
   0.62701E+01   0.18516E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18515E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18513E+00
   0.62701E+01   0.18513E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18517E+00
   0.62701E+01   0.18518E+00
   0.62701E+01   0.18518E+00
   0.62701E+01   0.18520E+00
   0.62701E+01   0.18520E+00
   0.62701E+01   0.18522E+00
   0.62701E+01   0.18520E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18519E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18526E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18520E+00
   0.62701E+01   0.18523E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18523E+00
   0.62701E+01   0.18522E+00
   0.62701E+01   0.18522E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18525E+00
   0.62701E+01   0.18523E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18525E+00
   0.62701E+01   0.18525E+00
   0.62701E+01   0.18526E+00
   0.62801E+01   0.18496E+00
   0.62801E+01   0.18499E+00
   0.62801E+01   0.18499E+00
   0.62801E+01   0.18500E+00
   0.62801E+01   0.18499E+00
   0.62801E+01   0.18500E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18500E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18501E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18506E+00
   0.62801E+01   0.18506E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18509E+00
   0.62801E+01   0.18510E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18510E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18515E+00
   0.62801E+01   0.18515E+00
   0.62801E+01   0.18515E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18514E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18512E+00
   0.62801E+01   0.18510E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18514E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18515E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18512E+00
   0.62901E+01   0.18482E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18512E+00
   0.62801E+01   0.18512E+00
   0.62901E+01   0.18483E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18514E+00
   0.62801E+01   0.18516E+00
   0.62901E+01   0.18489E+00
   0.62901E+01   0.18490E+00
   0.62901E+01   0.18490E+00
   0.62901E+01   0.18491E+00
   0.62901E+01   0.18491E+00
   0.62901E+01   0.18492E+00
   0.62901E+01   0.18493E+00
   0.62901E+01   0.18495E+00
   0.62901E+01   0.18495E+00
   0.62901E+01   0.18496E+00
   0.62901E+01   0.18497E+00
   0.62901E+01   0.18499E+00
   0.62901E+01   0.18496E+00
   0.62901E+01   0.18500E+00
   0.62901E+01   0.18500E+00
   0.62901E+01   0.18501E+00
   0.62901E+01   0.18503E+00
   0.62901E+01   0.18504E+00
   0.62901E+01   0.18503E+00
   0.62901E+01   0.18504E+00
   0.62901E+01   0.18508E+00
   0.62901E+01   0.18508E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18511E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18509E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18513E+00
   0.62901E+01   0.18512E+00
   0.62901E+01   0.18509E+00
   0.62901E+01   0.18509E+00
   0.62901E+01   0.18509E+00
   0.62901E+01   0.18513E+00
   0.62901E+01   0.18511E+00
   0.62901E+01   0.18511E+00
   0.62901E+01   0.18512E+00
   0.62901E+01   0.18511E+00
   0.63001E+01   0.18484E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18484E+00
   0.63001E+01   0.18488E+00
   0.63001E+01   0.18485E+00
   0.63001E+01   0.18488E+00
   0.63001E+01   0.18485E+00
   0.63001E+01   0.18485E+00
   0.63001E+01   0.18487E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18483E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18482E+00
   0.63001E+01   0.18481E+00
   0.63001E+01   0.18483E+00
   0.63001E+01   0.18488E+00
   0.63001E+01   0.18483E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18489E+00
   0.63001E+01   0.18489E+00
   0.63001E+01   0.18491E+00
   0.63001E+01   0.18492E+00
   0.63001E+01   0.18492E+00
   0.63001E+01   0.18491E+00
   0.63001E+01   0.18492E+00
   0.63001E+01   0.18490E+00
   0.63001E+01   0.18492E+00
   0.63001E+01   0.18493E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18499E+00
   0.63001E+01   0.18498E+00
   0.63001E+01   0.18502E+00
   0.63001E+01   0.18498E+00
   0.63001E+01   0.18499E+00
   0.63001E+01   0.18499E+00
   0.63001E+01   0.18501E+00
   0.63001E+01   0.18499E+00
   0.63001E+01   0.18500E+00
   0.63001E+01   0.18501E+00
   0.63001E+01   0.18502E+00
   0.63001E+01   0.18502E+00
   0.63001E+01   0.18502E+00
   0.63001E+01   0.18503E+00
   0.63001E+01   0.18504E+00
   0.63001E+01   0.18504E+00
   0.63001E+01   0.18506E+00
   0.63001E+01   0.18504E+00
   0.63001E+01   0.18510E+00
   0.63001E+01   0.18511E+00
   0.63001E+01   0.18512E+00
   0.63001E+01   0.18511E+00
   0.63101E+01   0.18482E+00
   0.63001E+01   0.18511E+00
   0.63001E+01   0.18512E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18486E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18490E+00
   0.63101E+01   0.18486E+00
   0.63101E+01   0.18486E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18483E+00
   0.63101E+01   0.18484E+00
   0.63101E+01   0.18483E+00
   0.63101E+01   0.18483E+00
   0.63101E+01   0.18484E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18484E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18489E+00
   0.63101E+01   0.18489E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18486E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18489E+00
   0.63101E+01   0.18489E+00
   0.63101E+01   0.18490E+00
   0.63101E+01   0.18491E+00
   0.63101E+01   0.18494E+00
   0.63101E+01   0.18493E+00
   0.63101E+01   0.18493E+00
   0.63101E+01   0.18494E+00
   0.63101E+01   0.18495E+00
   0.63101E+01   0.18496E+00
   0.63101E+01   0.18497E+00
   0.63201E+01   0.18469E+00
   0.63201E+01   0.18469E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18473E+00
   0.63201E+01   0.18475E+00
   0.63201E+01   0.18474E+00
   0.63201E+01   0.18478E+00
   0.63201E+01   0.18477E+00
   0.63201E+01   0.18480E+00
   0.63201E+01   0.18481E+00
   0.63201E+01   0.18481E+00
   0.63201E+01   0.18482E+00
   0.63201E+01   0.18482E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18485E+00
   0.63201E+01   0.18485E+00
   0.63201E+01   0.18483E+00
   0.63201E+01   0.18485E+00
   0.63201E+01   0.18486E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18486E+00
   0.63201E+01   0.18485E+00
   0.63201E+01   0.18486E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18486E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18489E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18489E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18489E+00
   0.63201E+01   0.18489E+00
   0.63201E+01   0.18494E+00
   0.63201E+01   0.18497E+00
   0.63201E+01   0.18493E+00
   0.63201E+01   0.18493E+00
   0.63201E+01   0.18491E+00
   0.63201E+01   0.18491E+00
   0.63201E+01   0.18491E+00
   0.63201E+01   0.18492E+00
   0.63201E+01   0.18493E+00
   0.63201E+01   0.18495E+00
   0.63201E+01   0.18495E+00
   0.63201E+01   0.18493E+00
   0.63201E+01   0.18494E+00
   0.63201E+01   0.18494E+00
   0.63201E+01   0.18498E+00
   0.63201E+01   0.18497E+00
   0.63201E+01   0.18502E+00
   0.63201E+01   0.18498E+00
   0.63201E+01   0.18500E+00
   0.63201E+01   0.18498E+00
   0.63201E+01   0.18501E+00
   0.63301E+01   0.18473E+00
   0.63301E+01   0.18473E+00
   0.63301E+01   0.18472E+00
   0.63301E+01   0.18475E+00
   0.63301E+01   0.18474E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18478E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18480E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18483E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18480E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18478E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18478E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18478E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18480E+00
   0.63301E+01   0.18484E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18480E+00
   0.63301E+01   0.18483E+00
   0.63301E+01   0.18484E+00
   0.63301E+01   0.18483E+00
   0.63301E+01   0.18483E+00
   0.63301E+01   0.18485E+00
   0.63301E+01   0.18484E+00
   0.63301E+01   0.18487E+00
   0.63301E+01   0.18489E+00
   0.63301E+01   0.18490E+00
   0.63301E+01   0.18489E+00
   0.63301E+01   0.18490E+00
   0.63301E+01   0.18491E+00
   0.63401E+01   0.18463E+00
   0.63301E+01   0.18491E+00
   0.63401E+01   0.18464E+00
   0.63401E+01   0.18465E+00
   0.63401E+01   0.18465E+00
   0.63401E+01   0.18465E+00
   0.63401E+01   0.18466E+00
   0.63401E+01   0.18466E+00
   0.63401E+01   0.18467E+00
   0.63401E+01   0.18467E+00
   0.63401E+01   0.18467E+00
   0.63401E+01   0.18472E+00
   0.63401E+01   0.18473E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18473E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18475E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18475E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18475E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18475E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18478E+00
   0.63401E+01   0.18478E+00
   0.63401E+01   0.18479E+00
   0.63401E+01   0.18479E+00
   0.63401E+01   0.18479E+00
   0.63401E+01   0.18480E+00
   0.63401E+01   0.18480E+00
   0.63401E+01   0.18480E+00
   0.63401E+01   0.18482E+00
   0.63401E+01   0.18481E+00
   0.63401E+01   0.18482E+00
   0.63401E+01   0.18482E+00
   0.63401E+01   0.18480E+00
   0.63401E+01   0.18483E+00
   0.63401E+01   0.18484E+00
   0.63401E+01   0.18483E+00
   0.63401E+01   0.18485E+00
   0.63401E+01   0.18484E+00
   0.63401E+01   0.18484E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18487E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18485E+00
   0.63401E+01   0.18489E+00
   0.63401E+01   0.18487E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18487E+00
   0.63401E+01   0.18485E+00
   0.63401E+01   0.18485E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18488E+00
   0.63401E+01   0.18489E+00
   0.63401E+01   0.18491E+00
   0.63401E+01   0.18490E+00
   0.63401E+01   0.18491E+00
   0.63401E+01   0.18490E+00
   0.63401E+01   0.18490E+00
   0.63401E+01   0.18491E+00
   0.63501E+01   0.18462E+00
   0.63401E+01   0.18491E+00
   0.63501E+01   0.18462E+00
   0.63501E+01   0.18462E+00
   0.63501E+01   0.18464E+00
   0.63501E+01   0.18464E+00
   0.63501E+01   0.18463E+00
   0.63501E+01   0.18463E+00
   0.63501E+01   0.18463E+00
   0.63501E+01   0.18466E+00
   0.63501E+01   0.18464E+00
   0.63501E+01   0.18467E+00
   0.63501E+01   0.18469E+00
   0.63501E+01   0.18473E+00
   0.63501E+01   0.18469E+00
   0.63501E+01   0.18471E+00
   0.63501E+01   0.18475E+00
   0.63501E+01   0.18472E+00
   0.63501E+01   0.18475E+00
   0.63501E+01   0.18475E+00
   0.63501E+01   0.18478E+00
   0.63501E+01   0.18478E+00
   0.63501E+01   0.18477E+00
   0.63501E+01   0.18480E+00
   0.63501E+01   0.18480E+00
   0.63501E+01   0.18480E+00
   0.63501E+01   0.18483E+00
   0.63501E+01   0.18485E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18489E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18485E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18485E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18491E+00
   0.63501E+01   0.18491E+00
   0.63501E+01   0.18492E+00
   0.63501E+01   0.18492E+00
   0.63501E+01   0.18492E+00
   0.63501E+01   0.18492E+00
   0.63601E+01   0.18463E+00
   0.63601E+01   0.18464E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18467E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18464E+00
   0.63601E+01   0.18463E+00
   0.63601E+01   0.18461E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18463E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18463E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18467E+00
   0.63601E+01   0.18467E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18467E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18472E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18475E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18476E+00
   0.63601E+01   0.18475E+00
   0.63601E+01   0.18477E+00
   0.63601E+01   0.18477E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18479E+00
   0.63601E+01   0.18478E+00
   0.63601E+01   0.18480E+00
   0.63601E+01   0.18481E+00
   0.63601E+01   0.18478E+00
   0.63601E+01   0.18478E+00
   0.63601E+01   0.18481E+00
   0.63601E+01   0.18481E+00
   0.63601E+01   0.18478E+00
   0.63601E+01   0.18482E+00
   0.63601E+01   0.18482E+00
   0.63601E+01   0.18483E+00
   0.63601E+01   0.18483E+00
   0.63601E+01   0.18488E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18488E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18489E+00
   0.63601E+01   0.18489E+00
   0.63601E+01   0.18490E+00
   0.63601E+01   0.18492E+00
   0.63601E+01   0.18491E+00
   0.63601E+01   0.18490E+00
   0.63601E+01   0.18493E+00
   0.63701E+01   0.18465E+00
   0.63701E+01   0.18465E+00
   0.63701E+01   0.18467E+00
   0.63701E+01   0.18466E+00
   0.63701E+01   0.18465E+00
   0.63701E+01   0.18468E+00
   0.63701E+01   0.18468E+00
   0.63701E+01   0.18470E+00
   0.63701E+01   0.18469E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18470E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18474E+00
   0.63701E+01   0.18474E+00
   0.63701E+01   0.18474E+00
   0.63701E+01   0.18473E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18478E+00
   0.63701E+01   0.18478E+00
   0.63701E+01   0.18478E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18475E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18475E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18478E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18481E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18481E+00
   0.63701E+01   0.18483E+00
   0.63701E+01   0.18483E+00
   0.63701E+01   0.18482E+00
   0.63701E+01   0.18483E+00
   0.63701E+01   0.18484E+00
   0.63701E+01   0.18486E+00
   0.63701E+01   0.18484E+00
   0.63701E+01   0.18488E+00
   0.63701E+01   0.18489E+00
   0.63701E+01   0.18487E+00
   0.63801E+01   0.18458E+00
   0.63701E+01   0.18489E+00
   0.63701E+01   0.18488E+00
   0.63801E+01   0.18459E+00
   0.63801E+01   0.18456E+00
   0.63801E+01   0.18458E+00
   0.63801E+01   0.18459E+00
   0.63801E+01   0.18456E+00
   0.63801E+01   0.18460E+00
   0.63801E+01   0.18457E+00
   0.63801E+01   0.18457E+00
   0.63801E+01   0.18458E+00
   0.63801E+01   0.18457E+00
   0.63801E+01   0.18458E+00
   0.63801E+01   0.18458E+00
   0.63801E+01   0.18460E+00
   0.63801E+01   0.18459E+00
   0.63801E+01   0.18459E+00
   0.63801E+01   0.18461E+00
   0.63801E+01   0.18461E+00
   0.63801E+01   0.18460E+00
   0.63801E+01   0.18460E+00
   0.63801E+01   0.18461E+00
   0.63801E+01   0.18462E+00
   0.63801E+01   0.18461E+00
   0.63801E+01   0.18463E+00
   0.63801E+01   0.18467E+00
   0.63801E+01   0.18464E+00
   0.63801E+01   0.18465E+00
   0.63801E+01   0.18468E+00
   0.63801E+01   0.18468E+00
   0.63801E+01   0.18468E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18467E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18463E+00
   0.63801E+01   0.18463E+00
   0.63801E+01   0.18464E+00
   0.63801E+01   0.18465E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18474E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18482E+00
   0.63801E+01   0.18480E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18476E+00
   0.63801E+01   0.18482E+00
   0.63801E+01   0.18481E+00
   0.63801E+01   0.18483E+00
   0.63801E+01   0.18482E+00
   0.63801E+01   0.18484E+00
   0.63801E+01   0.18484E+00
   0.63801E+01   0.18486E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18489E+00
   0.63801E+01   0.18487E+00
   0.63801E+01   0.18486E+00
   0.63801E+01   0.18486E+00
   0.63801E+01   0.18488E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18489E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18489E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18491E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18491E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18464E+00
   0.63801E+01   0.18491E+00
   0.63801E+01   0.18493E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18467E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18470E+00
   0.63901E+01   0.18470E+00
   0.63901E+01   0.18469E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18467E+00
   0.63901E+01   0.18465E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18467E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18473E+00
   0.63901E+01   0.18469E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18469E+00
   0.63901E+01   0.18472E+00
   0.63901E+01   0.18469E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18474E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18477E+00
   0.63901E+01   0.18477E+00
   0.63901E+01   0.18477E+00
   0.63901E+01   0.18477E+00
   0.63901E+01   0.18479E+00
   0.63901E+01   0.18479E+00
   0.63901E+01   0.18479E+00
   0.63901E+01   0.18481E+00
   0.63901E+01   0.18478E+00
   0.63901E+01   0.18482E+00
   0.63901E+01   0.18481E+00
   0.63901E+01   0.18481E+00
   0.63901E+01   0.18484E+00
   0.63901E+01   0.18482E+00
   0.63901E+01   0.18484E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18484E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18486E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18486E+00
   0.63901E+01   0.18487E+00
   0.63901E+01   0.18486E+00
   0.63901E+01   0.18488E+00
   0.63901E+01   0.18488E+00
   0.63901E+01   0.18488E+00
   0.63901E+01   0.18488E+00
   0.63901E+01   0.18490E+00
   0.63901E+01   0.18490E+00
   0.63901E+01   0.18488E+00
   0.64001E+01   0.18464E+00
   0.64001E+01   0.18462E+00
   0.64001E+01   0.18465E+00
   0.64001E+01   0.18465E+00
   0.64001E+01   0.18463E+00
   0.64001E+01   0.18464E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18466E+00
   0.64001E+01   0.18467E+00
   0.64001E+01   0.18464E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18472E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18472E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18472E+00
   0.64001E+01   0.18472E+00
   0.64001E+01   0.18473E+00
   0.64001E+01   0.18473E+00
   0.64001E+01   0.18473E+00
   0.64001E+01   0.18475E+00
   0.64001E+01   0.18479E+00
   0.64001E+01   0.18479E+00
   0.64001E+01   0.18479E+00
   0.64001E+01   0.18479E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18482E+00
   0.64001E+01   0.18485E+00
   0.64001E+01   0.18484E+00
   0.64001E+01   0.18485E+00
   0.64001E+01   0.18484E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18482E+00
   0.64001E+01   0.18483E+00
   0.64001E+01   0.18484E+00
   0.64001E+01   0.18485E+00
   0.64001E+01   0.18486E+00
   0.64001E+01   0.18487E+00
   0.64001E+01   0.18486E+00
   0.64001E+01   0.18490E+00
   0.64001E+01   0.18490E+00
   0.64001E+01   0.18492E+00
   0.64001E+01   0.18490E+00
   0.64101E+01   0.18460E+00
   0.64101E+01   0.18460E+00
   0.64101E+01   0.18461E+00
   0.64101E+01   0.18461E+00
   0.64101E+01   0.18462E+00
   0.64101E+01   0.18463E+00
   0.64101E+01   0.18464E+00
   0.64101E+01   0.18463E+00
   0.64101E+01   0.18461E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18464E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18465E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18465E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18465E+00
   0.64101E+01   0.18468E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18467E+00
   0.64101E+01   0.18465E+00
   0.64101E+01   0.18468E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18469E+00
   0.64101E+01   0.18469E+00
   0.64101E+01   0.18469E+00
   0.64101E+01   0.18471E+00
   0.64101E+01   0.18470E+00
   0.64101E+01   0.18470E+00
   0.64101E+01   0.18470E+00
   0.64101E+01   0.18471E+00
   0.64101E+01   0.18472E+00
   0.64101E+01   0.18471E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18472E+00
   0.64101E+01   0.18470E+00
   0.64101E+01   0.18473E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18473E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18473E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18473E+00
   0.64101E+01   0.18475E+00
   0.64101E+01   0.18475E+00
   0.64101E+01   0.18478E+00
   0.64101E+01   0.18482E+00
   0.64101E+01   0.18481E+00
   0.64101E+01   0.18481E+00
   0.64101E+01   0.18480E+00
   0.64101E+01   0.18480E+00
   0.64101E+01   0.18480E+00
   0.64101E+01   0.18481E+00
   0.64101E+01   0.18482E+00
   0.64101E+01   0.18484E+00
   0.64101E+01   0.18481E+00
   0.64101E+01   0.18483E+00
   0.64101E+01   0.18484E+00
   0.64101E+01   0.18484E+00
   0.64101E+01   0.18485E+00
   0.64101E+01   0.18485E+00
   0.64101E+01   0.18485E+00
   0.64101E+01   0.18485E+00
   0.64101E+01   0.18486E+00
   0.64101E+01   0.18486E+00
   0.64101E+01   0.18486E+00
   0.64101E+01   0.18486E+00
   0.64101E+01   0.18487E+00
   0.64101E+01   0.18487E+00
   0.64101E+01   0.18489E+00
   0.64101E+01   0.18487E+00
   0.64101E+01   0.18487E+00
   0.64101E+01   0.18489E+00
   0.64101E+01   0.18489E+00
   0.64101E+01   0.18489E+00
   0.64101E+01   0.18491E+00
   0.64101E+01   0.18490E+00
   0.64101E+01   0.18490E+00
   0.64101E+01   0.18492E+00
   0.64101E+01   0.18490E+00
   0.64101E+01   0.18491E+00
   0.64101E+01   0.18490E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18494E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18496E+00
   0.64101E+01   0.18496E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18498E+00
   0.64101E+01   0.18498E+00
   0.64101E+01   0.18498E+00
   0.64201E+01   0.18470E+00
   0.64101E+01   0.18498E+00
   0.64201E+01   0.18470E+00
   0.64201E+01   0.18470E+00
   0.64201E+01   0.18471E+00
   0.64201E+01   0.18472E+00
   0.64201E+01   0.18471E+00
   0.64201E+01   0.18472E+00
   0.64201E+01   0.18474E+00
   0.64201E+01   0.18475E+00
   0.64201E+01   0.18478E+00
   0.64201E+01   0.18476E+00
   0.64201E+01   0.18478E+00
   0.64201E+01   0.18478E+00
   0.64201E+01   0.18477E+00
   0.64201E+01   0.18477E+00
   0.64201E+01   0.18477E+00
   0.64201E+01   0.18480E+00
   0.64201E+01   0.18480E+00
   0.64201E+01   0.18480E+00
   0.64201E+01   0.18484E+00
   0.64201E+01   0.18483E+00
   0.64201E+01   0.18481E+00
   0.64201E+01   0.18481E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18481E+00
   0.64201E+01   0.18480E+00
   0.64201E+01   0.18482E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18485E+00
   0.64201E+01   0.18485E+00
   0.64201E+01   0.18485E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18485E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18488E+00
   0.64201E+01   0.18489E+00
   0.64201E+01   0.18489E+00
   0.64201E+01   0.18488E+00
   0.64201E+01   0.18493E+00
   0.64201E+01   0.18490E+00
   0.64201E+01   0.18491E+00
   0.64201E+01   0.18495E+00
   0.64201E+01   0.18495E+00
   0.64201E+01   0.18495E+00
   0.64201E+01   0.18493E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18491E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18492E+00
   0.64301E+01   0.18465E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18494E+00
   0.64301E+01   0.18465E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64301E+01   0.18470E+00
   0.64201E+01   0.18499E+00
   0.64201E+01   0.18499E+00
   0.64201E+01   0.18502E+00
   0.64201E+01   0.18503E+00
   0.64301E+01   0.18477E+00
   0.64301E+01   0.18478E+00
   0.64201E+01   0.18507E+00
   0.64301E+01   0.18477E+00
   0.64201E+01   0.18510E+00
   0.64201E+01   0.18509E+00
   0.64301E+01   0.18482E+00
   0.64301E+01   0.18482E+00
   0.64301E+01   0.18484E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18485E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18482E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18486E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18486E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18491E+00
   0.64301E+01   0.18491E+00
   0.64301E+01   0.18490E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18494E+00
   0.64301E+01   0.18495E+00
   0.64301E+01   0.18497E+00
   0.64301E+01   0.18497E+00
   0.64301E+01   0.18497E+00
   0.64301E+01   0.18498E+00
   0.64301E+01   0.18498E+00
   0.64301E+01   0.18498E+00
   0.64301E+01   0.18499E+00
   0.64301E+01   0.18500E+00
   0.64301E+01   0.18501E+00
   0.64301E+01   0.18501E+00
   0.64301E+01   0.18505E+00
   0.64301E+01   0.18502E+00
   0.64301E+01   0.18501E+00
   0.64301E+01   0.18501E+00
   0.64301E+01   0.18501E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18471E+00
   0.64401E+01   0.18472E+00
   0.64301E+01   0.18500E+00
   0.64401E+01   0.18475E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18475E+00
   0.64401E+01   0.18477E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18475E+00
   0.64401E+01   0.18477E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18477E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18478E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18480E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18480E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18480E+00
   0.64401E+01   0.18481E+00
   0.64401E+01   0.18480E+00
   0.64401E+01   0.18482E+00
   0.64401E+01   0.18481E+00
   0.64401E+01   0.18482E+00
   0.64401E+01   0.18481E+00
   0.64401E+01   0.18482E+00
   0.64401E+01   0.18484E+00
   0.64401E+01   0.18483E+00
   0.64401E+01   0.18488E+00
   0.64401E+01   0.18485E+00
   0.64401E+01   0.18489E+00
   0.64401E+01   0.18493E+00
   0.64401E+01   0.18492E+00
   0.64401E+01   0.18491E+00
   0.64401E+01   0.18488E+00
   0.64401E+01   0.18492E+00
   0.64401E+01   0.18492E+00
   0.64401E+01   0.18495E+00
   0.64401E+01   0.18493E+00
   0.64401E+01   0.18495E+00
   0.64401E+01   0.18494E+00
   0.64401E+01   0.18495E+00
   0.64401E+01   0.18495E+00
   0.64401E+01   0.18498E+00
   0.64401E+01   0.18498E+00
   0.64401E+01   0.18498E+00
   0.64401E+01   0.18500E+00
   0.64401E+01   0.18500E+00
   0.64401E+01   0.18500E+00
   0.64401E+01   0.18502E+00
   0.64401E+01   0.18502E+00
   0.64401E+01   0.18504E+00
   0.64401E+01   0.18503E+00
   0.64401E+01   0.18505E+00
   0.64401E+01   0.18504E+00
   0.64401E+01   0.18509E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18508E+00
   0.64401E+01   0.18510E+00


==> anc/Figure7/1outC_R_incomp_fermi_down_rc025_huge_chop.dat <==

   0.31010E+00   0.21133E+00
   0.33010E+00   0.19855E+00
   0.35010E+00   0.18724E+00
   0.38010E+00   0.17248E+00
   0.40010E+00   0.16389E+00
   0.43010E+00   0.15249E+00
   0.45010E+00   0.14575E+00
   0.48010E+00   0.13668E+00
   0.51010E+00   0.12868E+00
   0.54010E+00   0.12157E+00
   0.57010E+00   0.11522E+00
   0.61010E+00   0.10771E+00
   0.65010E+00   0.10113E+00
   0.69010E+00   0.95326E-01
   0.74010E+00   0.88947E-01
   0.79010E+00   0.83386E-01
   0.85010E+00   0.77575E-01
   0.92010E+00   0.71755E-01
   0.10001E+01   0.66107E-01
   0.10901E+01   0.60752E-01
   0.12001E+01   0.55303E-01
   0.13301E+01   0.50034E-01
   0.14801E+01   0.45123E-01
   0.16801E+01   0.39944E-01
   0.19101E+01   0.35363E-01
   0.22101E+01   0.30851E-01
   0.26001E+01   0.26578E-01
   0.31201E+01   0.22616E-01
   0.38801E+01   0.18869E-01
   0.48701E+01   0.15932E-01
   0.61301E+01   0.13905E-01
   0.77601E+01   0.12913E-01
   0.91901E+01   0.13224E-01
   0.10420E+02   0.14653E-01
   0.11260E+02   0.16750E-01
   0.11810E+02   0.19303E-01
   0.12150E+02   0.21957E-01
   0.12380E+02   0.24828E-01
   0.12530E+02   0.27656E-01
   0.12610E+02   0.30478E-01
   0.12660E+02   0.33110E-01
   0.12690E+02   0.35897E-01
   0.12690E+02   0.38590E-01
   0.12690E+02   0.41236E-01
   0.12670E+02   0.43725E-01
   0.12640E+02   0.46347E-01
   0.12620E+02   0.48602E-01
   0.12580E+02   0.51173E-01
   0.12540E+02   0.53485E-01
   0.12500E+02   0.55746E-01
   0.12460E+02   0.57965E-01
   0.12420E+02   0.59966E-01
   0.12380E+02   0.62129E-01
   0.12340E+02   0.64269E-01
   0.12290E+02   0.66324E-01
   0.12250E+02   0.68176E-01
   0.12210E+02   0.70028E-01
   0.12170E+02   0.71941E-01
   0.12120E+02   0.73853E-01
   0.12080E+02   0.75632E-01
   0.12040E+02   0.77281E-01
   0.12000E+02   0.79075E-01
   0.11950E+02   0.80758E-01
   0.11920E+02   0.82298E-01
   0.11870E+02   0.83982E-01
   0.11840E+02   0.85456E-01
   0.11800E+02   0.86988E-01
   0.11760E+02   0.88519E-01
   0.11720E+02   0.89990E-01
   0.11680E+02   0.91433E-01
   0.11650E+02   0.92754E-01
   0.11610E+02   0.94181E-01
   0.11570E+02   0.95594E-01
   0.11540E+02   0.96916E-01
   0.11500E+02   0.98269E-01
   0.11470E+02   0.99489E-01
   0.11440E+02   0.10065E+00
   0.11400E+02   0.10200E+00
   0.11370E+02   0.10321E+00
   0.11340E+02   0.10436E+00
   0.11300E+02   0.10559E+00
   0.11270E+02   0.10672E+00
   0.11240E+02   0.10786E+00
   0.11210E+02   0.10897E+00
   0.11180E+02   0.10996E+00
   0.11150E+02   0.11104E+00
   0.11120E+02   0.11216E+00
   0.11090E+02   0.11316E+00
   0.11060E+02   0.11423E+00
   0.11030E+02   0.11526E+00
   0.11010E+02   0.11610E+00
   0.10980E+02   0.11711E+00
   0.10950E+02   0.11811E+00
   0.10920E+02   0.11910E+00
   0.10890E+02   0.12010E+00
   0.10870E+02   0.12090E+00
   0.10840E+02   0.12182E+00
   0.10820E+02   0.12269E+00
   0.10790E+02   0.12356E+00
   0.10770E+02   0.12438E+00
   0.10740E+02   0.12531E+00
   0.10720E+02   0.12604E+00
   0.10690E+02   0.12696E+00
   0.10670E+02   0.12772E+00
   0.10650E+02   0.12850E+00
   0.10620E+02   0.12933E+00
   0.10600E+02   0.13009E+00
   0.10580E+02   0.13082E+00
   0.10560E+02   0.13151E+00
   0.10530E+02   0.13239E+00
   0.10510E+02   0.13307E+00
   0.10490E+02   0.13377E+00
   0.10470E+02   0.13449E+00
   0.10450E+02   0.13514E+00
   0.10420E+02   0.13596E+00
   0.10400E+02   0.13664E+00
   0.10380E+02   0.13730E+00
   0.10360E+02   0.13798E+00
   0.10340E+02   0.13863E+00
   0.10320E+02   0.13930E+00
   0.10300E+02   0.13993E+00
   0.10280E+02   0.14059E+00
   0.10260E+02   0.14124E+00
   0.10250E+02   0.14166E+00
   0.10220E+02   0.14249E+00
   0.10210E+02   0.14291E+00
   0.10190E+02   0.14360E+00
   0.10170E+02   0.14414E+00
   0.10150E+02   0.14480E+00
   0.10130E+02   0.14537E+00
   0.10110E+02   0.14598E+00
   0.10100E+02   0.14641E+00
   0.10080E+02   0.14705E+00
   0.10060E+02   0.14760E+00
   0.10040E+02   0.14820E+00
   0.10030E+02   0.14863E+00
   0.10010E+02   0.14920E+00
   0.99901E+01   0.14978E+00
   0.99801E+01   0.15021E+00
   0.99601E+01   0.15076E+00
   0.99401E+01   0.15134E+00
   0.99301E+01   0.15171E+00
   0.99101E+01   0.15230E+00
   0.99001E+01   0.15268E+00
   0.98801E+01   0.15324E+00
   0.98601E+01   0.15380E+00
   0.98501E+01   0.15419E+00
   0.98301E+01   0.15474E+00
   0.98201E+01   0.15511E+00
   0.98001E+01   0.15564E+00
   0.97901E+01   0.15602E+00
   0.97701E+01   0.15657E+00
   0.97601E+01   0.15691E+00
   0.97501E+01   0.15731E+00
   0.97301E+01   0.15782E+00
   0.97201E+01   0.15819E+00
   0.97001E+01   0.15872E+00
   0.96901E+01   0.15904E+00
   0.96701E+01   0.15960E+00
   0.96601E+01   0.15993E+00
   0.96501E+01   0.16027E+00
   0.96301E+01   0.16079E+00
   0.96201E+01   0.16111E+00
   0.96001E+01   0.16163E+00
   0.95901E+01   0.16200E+00
   0.95801E+01   0.16230E+00
   0.95601E+01   0.16283E+00
   0.95501E+01   0.16315E+00
   0.95401E+01   0.16348E+00
   0.95301E+01   0.16382E+00
   0.95101E+01   0.16431E+00
   0.95001E+01   0.16462E+00
   0.94901E+01   0.16495E+00
   0.94701E+01   0.16547E+00
   0.94601E+01   0.16578E+00
   0.94501E+01   0.16608E+00
   0.94401E+01   0.16641E+00
   0.94301E+01   0.16673E+00
   0.94201E+01   0.16702E+00
   0.94001E+01   0.16752E+00
   0.93901E+01   0.16782E+00
   0.93801E+01   0.16810E+00
   0.93701E+01   0.16846E+00
   0.93601E+01   0.16874E+00
   0.93501E+01   0.16904E+00
   0.93301E+01   0.16951E+00
   0.93201E+01   0.16981E+00
   0.93101E+01   0.17009E+00
   0.93001E+01   0.17042E+00
   0.92901E+01   0.17069E+00
   0.92801E+01   0.17098E+00
   0.92701E+01   0.17129E+00
   0.92601E+01   0.17156E+00
   0.92401E+01   0.17204E+00
   0.92301E+01   0.17232E+00
   0.92201E+01   0.17262E+00
   0.92101E+01   0.17291E+00
   0.92001E+01   0.17319E+00
   0.91901E+01   0.17346E+00
   0.91801E+01   0.17376E+00
   0.91701E+01   0.17405E+00
   0.91601E+01   0.17432E+00
   0.91501E+01   0.17457E+00
   0.91401E+01   0.17487E+00
   0.91301E+01   0.17516E+00
   0.91201E+01   0.17542E+00
   0.91101E+01   0.17568E+00
   0.91001E+01   0.17599E+00
   0.90901E+01   0.17622E+00
   0.90801E+01   0.17650E+00
   0.90701E+01   0.17679E+00
   0.90601E+01   0.17705E+00
   0.90501E+01   0.17731E+00
   0.90401E+01   0.17757E+00
   0.90301E+01   0.17786E+00
   0.90201E+01   0.17811E+00
   0.90101E+01   0.17838E+00
   0.90001E+01   0.17864E+00
   0.89901E+01   0.17891E+00
   0.89801E+01   0.17920E+00
   0.89801E+01   0.17923E+00
   0.89701E+01   0.17952E+00
   0.89601E+01   0.17973E+00
   0.89501E+01   0.18004E+00
   0.89401E+01   0.18027E+00
   0.89301E+01   0.18054E+00
   0.89201E+01   0.18079E+00
   0.89101E+01   0.18106E+00
   0.89001E+01   0.18130E+00
   0.89001E+01   0.18134E+00
   0.88901E+01   0.18160E+00
   0.88801E+01   0.18186E+00
   0.88701E+01   0.18213E+00
   0.88601E+01   0.18236E+00
   0.88501E+01   0.18265E+00
   0.88401E+01   0.18288E+00
   0.88401E+01   0.18294E+00
   0.88301E+01   0.18315E+00
   0.88201E+01   0.18345E+00
   0.88101E+01   0.18368E+00
   0.88001E+01   0.18394E+00
   0.88001E+01   0.18395E+00
   0.87901E+01   0.18423E+00
   0.87801E+01   0.18445E+00
   0.87701E+01   0.18474E+00
   0.87601E+01   0.18494E+00
   0.87601E+01   0.18500E+00
   0.87501E+01   0.18523E+00
   0.87401E+01   0.18549E+00
   0.87301E+01   0.18573E+00
   0.87201E+01   0.18596E+00
   0.87101E+01   0.18620E+00
   0.87101E+01   0.18624E+00
   0.87001E+01   0.18647E+00
   0.86901E+01   0.18673E+00
   0.86901E+01   0.18674E+00
   0.86801E+01   0.18699E+00
   0.86701E+01   0.18724E+00
   0.86601E+01   0.18747E+00
   0.86601E+01   0.18751E+00
   0.86501E+01   0.18775E+00
   0.86401E+01   0.18801E+00
   0.86301E+01   0.18824E+00
   0.86301E+01   0.18827E+00
   0.86201E+01   0.18849E+00
   0.86101E+01   0.18871E+00
   0.86001E+01   0.18898E+00
   0.86001E+01   0.18898E+00
   0.85901E+01   0.18921E+00
   0.85801E+01   0.18946E+00
   0.85801E+01   0.18948E+00
   0.85701E+01   0.18974E+00
   0.85601E+01   0.18998E+00
   0.85601E+01   0.18997E+00
   0.85501E+01   0.19020E+00
   0.85401E+01   0.19043E+00
   0.85401E+01   0.19046E+00
   0.85301E+01   0.19070E+00
   0.85201E+01   0.19095E+00
   0.85201E+01   0.19095E+00
   0.85101E+01   0.19119E+00
   0.85001E+01   0.19143E+00
   0.84901E+01   0.19166E+00
   0.84901E+01   0.19168E+00
   0.84801E+01   0.19190E+00
   0.84801E+01   0.19194E+00
   0.84701E+01   0.19215E+00
   0.84601E+01   0.19240E+00
   0.84601E+01   0.19238E+00
   0.84501E+01   0.19262E+00
   0.84401E+01   0.19287E+00
   0.84401E+01   0.19286E+00
   0.84301E+01   0.19309E+00
   0.84301E+01   0.19311E+00
   0.84201E+01   0.19333E+00
   0.84101E+01   0.19357E+00
   0.84101E+01   0.19358E+00
   0.84001E+01   0.19382E+00
   0.83901E+01   0.19405E+00
   0.83901E+01   0.19404E+00
   0.83801E+01   0.19429E+00
   0.83801E+01   0.19429E+00
   0.83701E+01   0.19453E+00
   0.83601E+01   0.19476E+00
   0.83601E+01   0.19475E+00
   0.83501E+01   0.19498E+00
   0.83501E+01   0.19499E+00
   0.83401E+01   0.19521E+00
   0.83301E+01   0.19546E+00
   0.83301E+01   0.19544E+00
   0.83201E+01   0.19568E+00
   0.83201E+01   0.19568E+00
   0.83101E+01   0.19591E+00
   0.83101E+01   0.19592E+00
   0.83001E+01   0.19614E+00
   0.82901E+01   0.19638E+00
   0.82901E+01   0.19638E+00
   0.82801E+01   0.19660E+00
   0.82801E+01   0.19659E+00
   0.82701E+01   0.19683E+00
   0.82701E+01   0.19682E+00
   0.82601E+01   0.19706E+00
   0.82501E+01   0.19729E+00
   0.82501E+01   0.19728E+00
   0.82401E+01   0.19753E+00
   0.82401E+01   0.19748E+00
   0.82301E+01   0.19773E+00
   0.82301E+01   0.19773E+00
   0.82201E+01   0.19795E+00
   0.82201E+01   0.19794E+00
   0.82101E+01   0.19818E+00
   0.82001E+01   0.19841E+00
   0.82001E+01   0.19841E+00
   0.82001E+01   0.19840E+00
   0.81901E+01   0.19864E+00
   0.81801E+01   0.19886E+00
   0.81801E+01   0.19883E+00
   0.81701E+01   0.19907E+00
   0.81701E+01   0.19907E+00
   0.81601E+01   0.19929E+00
   0.81601E+01   0.19927E+00
   0.81501E+01   0.19950E+00
   0.81501E+01   0.19951E+00
   0.81401E+01   0.19974E+00
   0.81401E+01   0.19973E+00
   0.81301E+01   0.19994E+00
   0.81301E+01   0.19994E+00
   0.81201E+01   0.20017E+00
   0.81201E+01   0.20016E+00
   0.81101E+01   0.20039E+00
   0.81101E+01   0.20037E+00
   0.81001E+01   0.20060E+00
   0.81001E+01   0.20061E+00
   0.80901E+01   0.20081E+00
   0.80901E+01   0.20080E+00
   0.80801E+01   0.20104E+00
   0.80801E+01   0.20101E+00
   0.80801E+01   0.20100E+00
   0.80701E+01   0.20124E+00
   0.80601E+01   0.20144E+00
   0.80601E+01   0.20143E+00
   0.80501E+01   0.20169E+00
   0.80501E+01   0.20164E+00
   0.80401E+01   0.20188E+00
   0.80401E+01   0.20187E+00
   0.80301E+01   0.20208E+00
   0.80301E+01   0.20206E+00
   0.80301E+01   0.20207E+00
   0.80201E+01   0.20228E+00
   0.80201E+01   0.20226E+00
   0.80101E+01   0.20250E+00
   0.80101E+01   0.20247E+00
   0.80001E+01   0.20270E+00
   0.80001E+01   0.20271E+00
   0.79901E+01   0.20291E+00
   0.79901E+01   0.20289E+00
   0.79801E+01   0.20313E+00
   0.79801E+01   0.20309E+00
   0.79701E+01   0.20334E+00
   0.79701E+01   0.20333E+00
   0.79701E+01   0.20329E+00
   0.79601E+01   0.20353E+00
   0.79601E+01   0.20353E+00
   0.79501E+01   0.20373E+00
   0.79501E+01   0.20372E+00
   0.79401E+01   0.20398E+00
   0.79401E+01   0.20393E+00
   0.79301E+01   0.20415E+00
   0.79301E+01   0.20416E+00
   0.79301E+01   0.20410E+00
   0.79201E+01   0.20435E+00
   0.79201E+01   0.20432E+00
   0.79101E+01   0.20457E+00
   0.79101E+01   0.20452E+00
   0.79101E+01   0.20451E+00
   0.79001E+01   0.20474E+00
   0.79001E+01   0.20471E+00
   0.78901E+01   0.20496E+00
   0.78901E+01   0.20494E+00
   0.78801E+01   0.20516E+00
   0.78801E+01   0.20515E+00
   0.78801E+01   0.20513E+00
   0.78701E+01   0.20533E+00
   0.78701E+01   0.20533E+00
   0.78601E+01   0.20557E+00
   0.78601E+01   0.20552E+00
   0.78601E+01   0.20549E+00
   0.78501E+01   0.20575E+00
   0.78501E+01   0.20571E+00
   0.78401E+01   0.20594E+00
   0.78401E+01   0.20593E+00
   0.78401E+01   0.20591E+00
   0.78301E+01   0.20613E+00
   0.78301E+01   0.20613E+00
   0.78201E+01   0.20635E+00
   0.78201E+01   0.20633E+00
   0.78201E+01   0.20631E+00
   0.78101E+01   0.20651E+00
   0.78101E+01   0.20649E+00
   0.78101E+01   0.20648E+00
   0.78001E+01   0.20671E+00
   0.77901E+01   0.20694E+00
   0.77901E+01   0.20690E+00
   0.77901E+01   0.20691E+00
   0.77901E+01   0.20689E+00
   0.77801E+01   0.20709E+00
   0.77801E+01   0.20708E+00
   0.77701E+01   0.20731E+00
   0.77701E+01   0.20727E+00
   0.77701E+01   0.20726E+00
   0.77601E+01   0.20747E+00
   0.77601E+01   0.20748E+00
   0.77601E+01   0.20745E+00
   0.77501E+01   0.20768E+00
   0.77501E+01   0.20764E+00
   0.77401E+01   0.20788E+00
   0.77401E+01   0.20785E+00
   0.77401E+01   0.20781E+00
   0.77301E+01   0.20806E+00
   0.77301E+01   0.20802E+00
   0.77301E+01   0.20800E+00
   0.77201E+01   0.20825E+00
   0.77201E+01   0.20820E+00
   0.77101E+01   0.20843E+00
   0.77101E+01   0.20841E+00
   0.77101E+01   0.20838E+00
   0.77001E+01   0.20862E+00
   0.77001E+01   0.20859E+00
   0.77001E+01   0.20859E+00
   0.76901E+01   0.20880E+00
   0.76901E+01   0.20878E+00
   0.76801E+01   0.20902E+00
   0.76801E+01   0.20898E+00
   0.76801E+01   0.20894E+00
   0.76701E+01   0.20918E+00
   0.76701E+01   0.20919E+00
   0.76701E+01   0.20913E+00
   0.76601E+01   0.20938E+00
   0.76601E+01   0.20934E+00
   0.76601E+01   0.20931E+00
   0.76501E+01   0.20956E+00
   0.76501E+01   0.20951E+00
   0.76501E+01   0.20954E+00
   0.76501E+01   0.20948E+00
   0.76401E+01   0.20969E+00
   0.76401E+01   0.20968E+00
   0.76301E+01   0.20994E+00
   0.76301E+01   0.20988E+00
   0.76301E+01   0.20983E+00
   0.76201E+01   0.21012E+00
   0.76201E+01   0.21009E+00
   0.76201E+01   0.21005E+00
   0.76201E+01   0.21001E+00
   0.76101E+01   0.21024E+00
   0.76101E+01   0.21019E+00
   0.76001E+01   0.21044E+00
   0.76001E+01   0.21042E+00
   0.76001E+01   0.21039E+00
   0.75901E+01   0.21060E+00
   0.75901E+01   0.21057E+00
   0.75901E+01   0.21056E+00
   0.75801E+01   0.21078E+00
   0.75801E+01   0.21074E+00
   0.75801E+01   0.21073E+00
   0.75701E+01   0.21098E+00
   0.75701E+01   0.21095E+00
   0.75701E+01   0.21090E+00
   0.75701E+01   0.21088E+00
   0.75601E+01   0.21110E+00
   0.75601E+01   0.21107E+00
   0.75601E+01   0.21105E+00
   0.75501E+01   0.21129E+00
   0.75501E+01   0.21124E+00
   0.75501E+01   0.21122E+00
   0.75401E+01   0.21147E+00
   0.75401E+01   0.21145E+00
   0.75401E+01   0.21140E+00
   0.75301E+01   0.21167E+00
   0.75301E+01   0.21161E+00
   0.75301E+01   0.21156E+00
   0.75301E+01   0.21156E+00
   0.75201E+01   0.21183E+00
   0.75201E+01   0.21176E+00
   0.75101E+01   0.21199E+00
   0.75101E+01   0.21197E+00
   0.75101E+01   0.21194E+00
   0.75101E+01   0.21191E+00
   0.75001E+01   0.21214E+00
   0.75001E+01   0.21214E+00
   0.75001E+01   0.21208E+00
   0.75001E+01   0.21206E+00
   0.74901E+01   0.21229E+00
   0.74901E+01   0.21226E+00
   0.74801E+01   0.21250E+00
   0.74801E+01   0.21246E+00
   0.74801E+01   0.21244E+00
   0.74801E+01   0.21241E+00
   0.74701E+01   0.21267E+00
   0.74701E+01   0.21264E+00
   0.74701E+01   0.21260E+00
   0.74601E+01   0.21283E+00
   0.74601E+01   0.21282E+00
   0.74601E+01   0.21279E+00
   0.74601E+01   0.21273E+00
   0.74501E+01   0.21296E+00
   0.74501E+01   0.21299E+00
   0.74501E+01   0.21293E+00
   0.74501E+01   0.21289E+00
   0.74401E+01   0.21315E+00
   0.74401E+01   0.21312E+00
   0.74401E+01   0.21306E+00
   0.74301E+01   0.21330E+00
   0.74301E+01   0.21329E+00
   0.74301E+01   0.21324E+00
   0.74301E+01   0.21320E+00
   0.74201E+01   0.21344E+00
   0.74201E+01   0.21341E+00
   0.74201E+01   0.21337E+00
   0.74101E+01   0.21360E+00
   0.74101E+01   0.21358E+00
   0.74101E+01   0.21356E+00
   0.74101E+01   0.21350E+00
   0.74001E+01   0.21374E+00
   0.74001E+01   0.21374E+00
   0.74001E+01   0.21370E+00
   0.74001E+01   0.21368E+00
   0.73901E+01   0.21390E+00
   0.73901E+01   0.21386E+00
   0.73901E+01   0.21383E+00
   0.73801E+01   0.21409E+00
   0.73801E+01   0.21404E+00
   0.73801E+01   0.21404E+00
   0.73801E+01   0.21398E+00
   0.73701E+01   0.21423E+00
   0.73701E+01   0.21420E+00
   0.73701E+01   0.21419E+00
   0.73601E+01   0.21442E+00
   0.73601E+01   0.21437E+00
   0.73601E+01   0.21436E+00
   0.73601E+01   0.21429E+00
   0.73501E+01   0.21458E+00
   0.73501E+01   0.21453E+00
   0.73501E+01   0.21450E+00
   0.73501E+01   0.21445E+00
   0.73501E+01   0.21444E+00
   0.73401E+01   0.21466E+00
   0.73401E+01   0.21465E+00
   0.73401E+01   0.21461E+00
   0.73301E+01   0.21487E+00
   0.73301E+01   0.21482E+00
   0.73301E+01   0.21480E+00
   0.73301E+01   0.21476E+00
   0.73201E+01   0.21503E+00
   0.73201E+01   0.21501E+00
   0.73201E+01   0.21496E+00
   0.73201E+01   0.21490E+00
   0.73101E+01   0.21519E+00
   0.73101E+01   0.21512E+00
   0.73101E+01   0.21507E+00
   0.73101E+01   0.21506E+00
   0.73101E+01   0.21504E+00
   0.73001E+01   0.21526E+00
   0.73001E+01   0.21522E+00
   0.73001E+01   0.21517E+00
   0.72901E+01   0.21544E+00
   0.72901E+01   0.21541E+00
   0.72901E+01   0.21536E+00
   0.72901E+01   0.21532E+00
   0.72801E+01   0.21561E+00
   0.72801E+01   0.21555E+00
   0.72801E+01   0.21549E+00
   0.72801E+01   0.21546E+00
   0.72801E+01   0.21548E+00
   0.72701E+01   0.21570E+00
   0.72701E+01   0.21565E+00
   0.72701E+01   0.21563E+00
   0.72601E+01   0.21589E+00
   0.72601E+01   0.21583E+00
   0.72601E+01   0.21583E+00
   0.72601E+01   0.21580E+00
   0.72501E+01   0.21604E+00
   0.72501E+01   0.21599E+00
   0.72501E+01   0.21596E+00
   0.72501E+01   0.21592E+00
   0.72501E+01   0.21588E+00
   0.72401E+01   0.21615E+00
   0.72401E+01   0.21612E+00
   0.72401E+01   0.21607E+00
   0.72401E+01   0.21605E+00
   0.72401E+01   0.21602E+00
   0.72301E+01   0.21626E+00
   0.72301E+01   0.21624E+00
   0.72301E+01   0.21621E+00
   0.72301E+01   0.21618E+00
   0.72201E+01   0.21643E+00
   0.72201E+01   0.21639E+00
   0.72201E+01   0.21635E+00
   0.72201E+01   0.21632E+00
   0.72101E+01   0.21659E+00
   0.72101E+01   0.21656E+00
   0.72101E+01   0.21649E+00
   0.72101E+01   0.21644E+00
   0.72001E+01   0.21670E+00
   0.72001E+01   0.21666E+00
   0.72001E+01   0.21663E+00
   0.72001E+01   0.21659E+00
   0.72001E+01   0.21657E+00
   0.71901E+01   0.21682E+00
   0.71901E+01   0.21678E+00
   0.71901E+01   0.21677E+00
   0.71901E+01   0.21672E+00
   0.71801E+01   0.21696E+00
   0.71801E+01   0.21693E+00
   0.71801E+01   0.21693E+00
   0.71801E+01   0.21688E+00
   0.71801E+01   0.21683E+00
   0.71701E+01   0.21710E+00
   0.71701E+01   0.21708E+00
   0.71701E+01   0.21702E+00
   0.71701E+01   0.21698E+00
   0.71701E+01   0.21694E+00
   0.71601E+01   0.21724E+00
   0.71601E+01   0.21717E+00
   0.71601E+01   0.21713E+00
   0.71601E+01   0.21710E+00
   0.71501E+01   0.21738E+00
   0.71501E+01   0.21731E+00
   0.71501E+01   0.21729E+00
   0.71501E+01   0.21726E+00
   0.71501E+01   0.21726E+00
   0.71401E+01   0.21751E+00
   0.71401E+01   0.21745E+00
   0.71401E+01   0.21743E+00
   0.71401E+01   0.21741E+00
   0.71401E+01   0.21733E+00
   0.71301E+01   0.21762E+00
   0.71301E+01   0.21758E+00
   0.71301E+01   0.21752E+00
   0.71301E+01   0.21747E+00
   0.71301E+01   0.21746E+00
   0.71201E+01   0.21771E+00
   0.71201E+01   0.21767E+00
   0.71201E+01   0.21764E+00
   0.71201E+01   0.21761E+00
   0.71101E+01   0.21787E+00
   0.71101E+01   0.21782E+00
   0.71101E+01   0.21779E+00
   0.71101E+01   0.21774E+00
   0.71101E+01   0.21771E+00
   0.71001E+01   0.21799E+00
   0.71001E+01   0.21796E+00
   0.71001E+01   0.21795E+00
   0.71001E+01   0.21790E+00
   0.71001E+01   0.21784E+00
   0.70901E+01   0.21811E+00
   0.70901E+01   0.21808E+00
   0.70901E+01   0.21801E+00
   0.70901E+01   0.21799E+00
   0.70901E+01   0.21796E+00
   0.70801E+01   0.21825E+00
   0.70801E+01   0.21820E+00
   0.70801E+01   0.21816E+00
   0.70801E+01   0.21814E+00
   0.70801E+01   0.21809E+00
   0.70701E+01   0.21836E+00
   0.70701E+01   0.21832E+00
   0.70701E+01   0.21830E+00
   0.70701E+01   0.21828E+00
   0.70701E+01   0.21824E+00
   0.70601E+01   0.21849E+00
   0.70601E+01   0.21842E+00
   0.70601E+01   0.21840E+00
   0.70601E+01   0.21834E+00
   0.70601E+01   0.21830E+00
   0.70601E+01   0.21830E+00
   0.70501E+01   0.21857E+00
   0.70501E+01   0.21850E+00
   0.70501E+01   0.21846E+00
   0.70501E+01   0.21843E+00
   0.70401E+01   0.21873E+00
   0.70401E+01   0.21870E+00
   0.70401E+01   0.21863E+00
   0.70401E+01   0.21862E+00
   0.70401E+01   0.21861E+00
   0.70401E+01   0.21855E+00
   0.70301E+01   0.21881E+00
   0.70301E+01   0.21878E+00
   0.70301E+01   0.21872E+00
   0.70301E+01   0.21867E+00
   0.70201E+01   0.21895E+00
   0.70201E+01   0.21893E+00
   0.70201E+01   0.21889E+00
   0.70201E+01   0.21887E+00
   0.70201E+01   0.21884E+00
   0.70201E+01   0.21881E+00
   0.70201E+01   0.21877E+00
   0.70101E+01   0.21905E+00
   0.70101E+01   0.21899E+00
   0.70101E+01   0.21897E+00
   0.70101E+01   0.21892E+00
   0.70001E+01   0.21919E+00
   0.70001E+01   0.21917E+00
   0.70001E+01   0.21914E+00
   0.70001E+01   0.21906E+00
   0.70001E+01   0.21902E+00
   0.70001E+01   0.21898E+00
   0.69901E+01   0.21926E+00
   0.69901E+01   0.21923E+00
   0.69901E+01   0.21919E+00
   0.69901E+01   0.21915E+00
   0.69901E+01   0.21914E+00
   0.69901E+01   0.21909E+00
   0.69801E+01   0.21935E+00
   0.69801E+01   0.21932E+00
   0.69801E+01   0.21930E+00
   0.69801E+01   0.21926E+00
   0.69801E+01   0.21922E+00
   0.69701E+01   0.21948E+00
   0.69701E+01   0.21947E+00
   0.69701E+01   0.21945E+00
   0.69701E+01   0.21937E+00
   0.69701E+01   0.21937E+00
   0.69601E+01   0.21961E+00
   0.69601E+01   0.21957E+00
   0.69601E+01   0.21954E+00
   0.69601E+01   0.21950E+00
   0.69601E+01   0.21947E+00
   0.69601E+01   0.21944E+00
   0.69601E+01   0.21942E+00
   0.69501E+01   0.21971E+00
   0.69501E+01   0.21973E+00
   0.69501E+01   0.21962E+00
   0.69501E+01   0.21957E+00
   0.69501E+01   0.21953E+00
   0.69401E+01   0.21978E+00
   0.69401E+01   0.21976E+00
   0.69401E+01   0.21971E+00
   0.69401E+01   0.21969E+00
   0.69401E+01   0.21968E+00
   0.69401E+01   0.21962E+00
   0.69301E+01   0.21991E+00
   0.69301E+01   0.21988E+00
   0.69301E+01   0.21988E+00
   0.69301E+01   0.21980E+00
   0.69301E+01   0.21974E+00
   0.69301E+01   0.21973E+00
   0.69201E+01   0.21998E+00
   0.69201E+01   0.21997E+00
   0.69201E+01   0.21993E+00
   0.69201E+01   0.21990E+00
   0.69201E+01   0.21982E+00
   0.69201E+01   0.21980E+00
   0.69101E+01   0.22009E+00
   0.69101E+01   0.22008E+00
   0.69101E+01   0.22006E+00
   0.69101E+01   0.22000E+00
   0.69101E+01   0.21998E+00
   0.69101E+01   0.21997E+00
   0.69101E+01   0.21992E+00
   0.69001E+01   0.22019E+00
   0.69001E+01   0.22013E+00
   0.69001E+01   0.22008E+00
   0.69001E+01   0.22003E+00
   0.69001E+01   0.22000E+00
   0.68901E+01   0.22027E+00
   0.68901E+01   0.22027E+00
   0.68901E+01   0.22024E+00
   0.68901E+01   0.22020E+00
   0.68901E+01   0.22017E+00
   0.68901E+01   0.22013E+00
   0.68901E+01   0.22009E+00
   0.68801E+01   0.22036E+00
   0.68801E+01   0.22033E+00
   0.68801E+01   0.22027E+00
   0.68801E+01   0.22022E+00
   0.68801E+01   0.22019E+00
   0.68801E+01   0.22017E+00
   0.68801E+01   0.22015E+00
   0.68801E+01   0.22014E+00
   0.68701E+01   0.22041E+00
   0.68701E+01   0.22039E+00
   0.68701E+01   0.22035E+00
   0.68701E+01   0.22027E+00
   0.68601E+01   0.22057E+00
   0.68601E+01   0.22054E+00
   0.68601E+01   0.22050E+00
   0.68601E+01   0.22046E+00
   0.68601E+01   0.22042E+00
   0.68601E+01   0.22037E+00
   0.68601E+01   0.22037E+00
   0.68501E+01   0.22063E+00
   0.68501E+01   0.22061E+00
   0.68501E+01   0.22057E+00
   0.68501E+01   0.22052E+00
   0.68501E+01   0.22048E+00
   0.68501E+01   0.22043E+00
   0.68501E+01   0.22041E+00
   0.68401E+01   0.22069E+00
   0.68401E+01   0.22066E+00
   0.68401E+01   0.22062E+00
   0.68401E+01   0.22062E+00
   0.68401E+01   0.22057E+00
   0.68401E+01   0.22053E+00
   0.68301E+01   0.22083E+00
   0.68301E+01   0.22078E+00
   0.68301E+01   0.22077E+00
   0.68301E+01   0.22070E+00
   0.68301E+01   0.22066E+00
   0.68301E+01   0.22063E+00
   0.68201E+01   0.22090E+00
   0.68201E+01   0.22089E+00
   0.68201E+01   0.22087E+00
   0.68201E+01   0.22083E+00
   0.68201E+01   0.22075E+00
   0.68201E+01   0.22072E+00
   0.68201E+01   0.22070E+00
   0.68201E+01   0.22066E+00
   0.68101E+01   0.22095E+00
   0.68101E+01   0.22090E+00
   0.68101E+01   0.22087E+00
   0.68101E+01   0.22085E+00
   0.68101E+01   0.22079E+00
   0.68101E+01   0.22077E+00
   0.68101E+01   0.22076E+00
   0.68001E+01   0.22101E+00
   0.68001E+01   0.22099E+00
   0.68001E+01   0.22093E+00
   0.68001E+01   0.22091E+00
   0.68001E+01   0.22086E+00
   0.68001E+01   0.22083E+00
   0.67901E+01   0.22111E+00
   0.67901E+01   0.22110E+00
   0.67901E+01   0.22108E+00
   0.67901E+01   0.22103E+00
   0.67901E+01   0.22100E+00
   0.67901E+01   0.22098E+00
   0.67901E+01   0.22093E+00
   0.67901E+01   0.22092E+00
   0.67801E+01   0.22119E+00
   0.67801E+01   0.22113E+00
   0.67801E+01   0.22107E+00
   0.67801E+01   0.22105E+00
   0.67801E+01   0.22102E+00
   0.67801E+01   0.22099E+00
   0.67801E+01   0.22094E+00
   0.67701E+01   0.22125E+00
   0.67701E+01   0.22122E+00
   0.67701E+01   0.22121E+00
   0.67701E+01   0.22113E+00
   0.67701E+01   0.22111E+00
   0.67701E+01   0.22107E+00
   0.67701E+01   0.22104E+00
   0.67601E+01   0.22130E+00
   0.67601E+01   0.22125E+00
   0.67601E+01   0.22122E+00
   0.67601E+01   0.22120E+00
   0.67601E+01   0.22116E+00
   0.67601E+01   0.22115E+00
   0.67601E+01   0.22114E+00
   0.67601E+01   0.22112E+00
   0.67501E+01   0.22142E+00
   0.67501E+01   0.22137E+00
   0.67501E+01   0.22135E+00
   0.67501E+01   0.22129E+00
   0.67501E+01   0.22127E+00
   0.67501E+01   0.22120E+00
   0.67401E+01   0.22145E+00
   0.67401E+01   0.22142E+00
   0.67401E+01   0.22141E+00
   0.67401E+01   0.22138E+00
   0.67401E+01   0.22134E+00
   0.67401E+01   0.22132E+00
   0.67401E+01   0.22129E+00
   0.67401E+01   0.22127E+00
   0.67301E+01   0.22156E+00
   0.67301E+01   0.22150E+00
   0.67301E+01   0.22149E+00
   0.67301E+01   0.22142E+00
   0.67301E+01   0.22137E+00
   0.67301E+01   0.22134E+00
   0.67301E+01   0.22131E+00
   0.67201E+01   0.22159E+00
   0.67201E+01   0.22156E+00
   0.67201E+01   0.22155E+00
   0.67201E+01   0.22153E+00
   0.67201E+01   0.22151E+00
   0.67201E+01   0.22150E+00
   0.67201E+01   0.22148E+00
   0.67201E+01   0.22144E+00
   0.67101E+01   0.22169E+00
   0.67101E+01   0.22163E+00
   0.67101E+01   0.22159E+00
   0.67101E+01   0.22155E+00
   0.67101E+01   0.22152E+00
   0.67101E+01   0.22148E+00
   0.67001E+01   0.22175E+00
   0.67001E+01   0.22174E+00
   0.67001E+01   0.22171E+00
   0.67001E+01   0.22170E+00
   0.67001E+01   0.22170E+00
   0.67001E+01   0.22167E+00
   0.67001E+01   0.22162E+00
   0.67001E+01   0.22156E+00
   0.67001E+01   0.22153E+00
   0.67001E+01   0.22146E+00
   0.66901E+01   0.22176E+00
   0.66901E+01   0.22173E+00
   0.66901E+01   0.22167E+00
   0.66901E+01   0.22166E+00
   0.66901E+01   0.22164E+00
   0.66901E+01   0.22162E+00
   0.66901E+01   0.22157E+00
   0.66901E+01   0.22154E+00
   0.66801E+01   0.22186E+00
   0.66801E+01   0.22182E+00
   0.66801E+01   0.22179E+00
   0.66801E+01   0.22176E+00
   0.66801E+01   0.22169E+00
   0.66801E+01   0.22163E+00
   0.66701E+01   0.22192E+00
   0.66701E+01   0.22191E+00
   0.66701E+01   0.22188E+00
   0.66701E+01   0.22182E+00
   0.66701E+01   0.22180E+00
   0.66701E+01   0.22176E+00
   0.66701E+01   0.22174E+00
   0.66701E+01   0.22172E+00
   0.66701E+01   0.22170E+00
   0.66701E+01   0.22166E+00
   0.66601E+01   0.22197E+00
   0.66601E+01   0.22196E+00
   0.66601E+01   0.22191E+00
   0.66601E+01   0.22186E+00
   0.66601E+01   0.22183E+00
   0.66601E+01   0.22181E+00
   0.66601E+01   0.22175E+00
   0.66501E+01   0.22202E+00
   0.66501E+01   0.22198E+00
   0.66501E+01   0.22196E+00
   0.66501E+01   0.22192E+00
   0.66501E+01   0.22189E+00
   0.66501E+01   0.22188E+00
   0.66501E+01   0.22184E+00
   0.66501E+01   0.22182E+00
   0.66501E+01   0.22178E+00
   0.66501E+01   0.22177E+00
   0.66401E+01   0.22206E+00
   0.66401E+01   0.22203E+00
   0.66401E+01   0.22197E+00
   0.66401E+01   0.22193E+00
   0.66401E+01   0.22190E+00
   0.66401E+01   0.22187E+00
   0.66401E+01   0.22183E+00
   0.66301E+01   0.22214E+00
   0.66301E+01   0.22211E+00
   0.66301E+01   0.22207E+00
   0.66301E+01   0.22206E+00
   0.66301E+01   0.22202E+00
   0.66301E+01   0.22201E+00
   0.66301E+01   0.22198E+00
   0.66301E+01   0.22192E+00
   0.66301E+01   0.22187E+00
   0.66201E+01   0.22217E+00
   0.66201E+01   0.22214E+00
   0.66201E+01   0.22209E+00
   0.66201E+01   0.22205E+00
   0.66201E+01   0.22199E+00
   0.66201E+01   0.22198E+00
   0.66201E+01   0.22195E+00
   0.66201E+01   0.22191E+00
   0.66201E+01   0.22187E+00
   0.66101E+01   0.22218E+00
   0.66101E+01   0.22216E+00
   0.66101E+01   0.22213E+00
   0.66101E+01   0.22210E+00
   0.66101E+01   0.22211E+00
   0.66101E+01   0.22209E+00
   0.66101E+01   0.22203E+00
   0.66101E+01   0.22200E+00
   0.66101E+01   0.22197E+00
   0.66001E+01   0.22222E+00
   0.66001E+01   0.22217E+00
   0.66001E+01   0.22212E+00
   0.66001E+01   0.22208E+00
   0.66001E+01   0.22205E+00
   0.66001E+01   0.22204E+00
   0.66001E+01   0.22201E+00
   0.66001E+01   0.22198E+00
   0.66001E+01   0.22196E+00
   0.65901E+01   0.22228E+00
   0.65901E+01   0.22227E+00
   0.65901E+01   0.22225E+00
   0.65901E+01   0.22219E+00
   0.65901E+01   0.22216E+00
   0.65901E+01   0.22213E+00
   0.65901E+01   0.22207E+00
   0.65901E+01   0.22205E+00
   0.65801E+01   0.22234E+00
   0.65801E+01   0.22231E+00
   0.65801E+01   0.22227E+00
   0.65801E+01   0.22225E+00
   0.65801E+01   0.22221E+00
   0.65801E+01   0.22217E+00
   0.65801E+01   0.22215E+00
   0.65801E+01   0.22211E+00
   0.65801E+01   0.22210E+00
   0.65801E+01   0.22207E+00
   0.65801E+01   0.22204E+00
   0.65701E+01   0.22233E+00
   0.65701E+01   0.22229E+00
   0.65701E+01   0.22225E+00
   0.65701E+01   0.22222E+00
   0.65701E+01   0.22219E+00
   0.65701E+01   0.22212E+00
   0.65701E+01   0.22210E+00
   0.65701E+01   0.22207E+00
   0.65701E+01   0.22203E+00
   0.65701E+01   0.22202E+00
   0.65601E+01   0.22234E+00
   0.65601E+01   0.22230E+00
   0.65601E+01   0.22227E+00
   0.65601E+01   0.22227E+00
   0.65601E+01   0.22224E+00
   0.65601E+01   0.22217E+00
   0.65601E+01   0.22214E+00
   0.65601E+01   0.22211E+00
   0.65601E+01   0.22208E+00
   0.65501E+01   0.22238E+00
   0.65501E+01   0.22235E+00
   0.65501E+01   0.22229E+00
   0.65501E+01   0.22227E+00
   0.65501E+01   0.22225E+00
   0.65501E+01   0.22222E+00
   0.65501E+01   0.22216E+00
   0.65501E+01   0.22212E+00
   0.65401E+01   0.22242E+00
   0.65401E+01   0.22241E+00
   0.65401E+01   0.22237E+00
   0.65401E+01   0.22233E+00
   0.65401E+01   0.22232E+00
   0.65401E+01   0.22229E+00
   0.65401E+01   0.22227E+00
   0.65401E+01   0.22224E+00
   0.65401E+01   0.22220E+00
   0.65401E+01   0.22217E+00
   0.65401E+01   0.22214E+00
   0.65401E+01   0.22209E+00
   0.65301E+01   0.22239E+00
   0.65301E+01   0.22236E+00
   0.65301E+01   0.22233E+00
   0.65301E+01   0.22229E+00
   0.65301E+01   0.22228E+00
   0.65301E+01   0.22224E+00
   0.65301E+01   0.22220E+00
   0.65301E+01   0.22217E+00
   0.65301E+01   0.22214E+00
   0.65201E+01   0.22245E+00
   0.65201E+01   0.22240E+00
   0.65201E+01   0.22239E+00
   0.65201E+01   0.22237E+00
   0.65201E+01   0.22233E+00
   0.65201E+01   0.22230E+00
   0.65201E+01   0.22226E+00
   0.65201E+01   0.22224E+00
   0.65201E+01   0.22222E+00
   0.65201E+01   0.22216E+00
   0.65101E+01   0.22247E+00
   0.65101E+01   0.22241E+00
   0.65101E+01   0.22239E+00
   0.65101E+01   0.22237E+00
   0.65101E+01   0.22234E+00
   0.65101E+01   0.22232E+00
   0.65101E+01   0.22228E+00
   0.65101E+01   0.22226E+00
   0.65101E+01   0.22225E+00
   0.65101E+01   0.22218E+00
   0.65001E+01   0.22246E+00
   0.65001E+01   0.22244E+00
   0.65001E+01   0.22240E+00
   0.65001E+01   0.22239E+00
   0.65001E+01   0.22237E+00
   0.65001E+01   0.22235E+00
   0.65001E+01   0.22232E+00
   0.65001E+01   0.22229E+00
   0.65001E+01   0.22225E+00
   0.65001E+01   0.22220E+00
   0.64901E+01   0.22252E+00
   0.64901E+01   0.22250E+00
   0.64901E+01   0.22246E+00
   0.64901E+01   0.22244E+00
   0.64901E+01   0.22240E+00
   0.64901E+01   0.22238E+00
   0.64901E+01   0.22233E+00
   0.64901E+01   0.22228E+00
   0.64901E+01   0.22226E+00
   0.64901E+01   0.22222E+00
   0.64901E+01   0.22219E+00
   0.64801E+01   0.22251E+00
   0.64801E+01   0.22245E+00
   0.64801E+01   0.22245E+00
   0.64801E+01   0.22242E+00
   0.64801E+01   0.22240E+00
   0.64801E+01   0.22239E+00
   0.64801E+01   0.22234E+00
   0.64801E+01   0.22232E+00
   0.64801E+01   0.22228E+00
   0.64801E+01   0.22225E+00
   0.64801E+01   0.22220E+00
   0.64801E+01   0.22219E+00
   0.64701E+01   0.22250E+00
   0.64701E+01   0.22247E+00
   0.64701E+01   0.22243E+00
   0.64701E+01   0.22237E+00
   0.64701E+01   0.22235E+00
   0.64701E+01   0.22232E+00
   0.64701E+01   0.22228E+00
   0.64701E+01   0.22225E+00
   0.64701E+01   0.22223E+00
   0.64701E+01   0.22221E+00
   0.64601E+01   0.22254E+00
   0.64601E+01   0.22251E+00
   0.64601E+01   0.22249E+00
   0.64601E+01   0.22240E+00
   0.64601E+01   0.22237E+00
   0.64601E+01   0.22235E+00
   0.64601E+01   0.22234E+00
   0.64601E+01   0.22230E+00
   0.64601E+01   0.22226E+00
   0.64601E+01   0.22225E+00
   0.64601E+01   0.22224E+00
   0.64501E+01   0.22254E+00
   0.64501E+01   0.22250E+00
   0.64501E+01   0.22247E+00
   0.64501E+01   0.22244E+00
   0.64501E+01   0.22243E+00
   0.64501E+01   0.22238E+00
   0.64501E+01   0.22233E+00
   0.64501E+01   0.22232E+00
   0.64501E+01   0.22231E+00
   0.64501E+01   0.22225E+00
   0.64401E+01   0.22255E+00
   0.64401E+01   0.22252E+00
   0.64401E+01   0.22247E+00
   0.64401E+01   0.22245E+00
   0.64401E+01   0.22240E+00
   0.64401E+01   0.22238E+00
   0.64401E+01   0.22234E+00
   0.64401E+01   0.22231E+00
   0.64401E+01   0.22230E+00
   0.64401E+01   0.22230E+00
   0.64401E+01   0.22228E+00
   0.64401E+01   0.22223E+00
   0.64401E+01   0.22221E+00
   0.64301E+01   0.22252E+00
   0.64301E+01   0.22250E+00
   0.64301E+01   0.22247E+00
   0.64301E+01   0.22247E+00
   0.64301E+01   0.22245E+00
   0.64301E+01   0.22236E+00
   0.64301E+01   0.22234E+00
   0.64301E+01   0.22230E+00
   0.64301E+01   0.22227E+00
   0.64301E+01   0.22222E+00
   0.64201E+01   0.22254E+00
   0.64201E+01   0.22250E+00
   0.64201E+01   0.22249E+00
   0.64201E+01   0.22245E+00
   0.64201E+01   0.22244E+00
   0.64201E+01   0.22238E+00
   0.64201E+01   0.22233E+00
   0.64201E+01   0.22231E+00
   0.64201E+01   0.22231E+00
   0.64201E+01   0.22229E+00
   0.64201E+01   0.22225E+00
   0.64201E+01   0.22222E+00
   0.64101E+01   0.22254E+00
   0.64101E+01   0.22251E+00
   0.64101E+01   0.22249E+00
   0.64101E+01   0.22246E+00
   0.64101E+01   0.22245E+00
   0.64101E+01   0.22241E+00
   0.64101E+01   0.22236E+00
   0.64101E+01   0.22233E+00
   0.64101E+01   0.22231E+00
   0.64101E+01   0.22225E+00
   0.64101E+01   0.22223E+00
   0.64101E+01   0.22218E+00
   0.64001E+01   0.22251E+00
   0.64001E+01   0.22247E+00
   0.64001E+01   0.22244E+00
   0.64001E+01   0.22242E+00
   0.64001E+01   0.22241E+00
   0.64001E+01   0.22238E+00
   0.64001E+01   0.22234E+00
   0.64001E+01   0.22228E+00
   0.64001E+01   0.22224E+00
   0.64001E+01   0.22221E+00
   0.64001E+01   0.22220E+00
   0.64001E+01   0.22216E+00
   0.63901E+01   0.22246E+00
   0.63901E+01   0.22245E+00
   0.63901E+01   0.22242E+00
   0.63901E+01   0.22240E+00
   0.63901E+01   0.22237E+00
   0.63901E+01   0.22236E+00
   0.63901E+01   0.22235E+00
   0.63901E+01   0.22231E+00
   0.63901E+01   0.22228E+00
   0.63901E+01   0.22227E+00
   0.63901E+01   0.22225E+00
   0.63901E+01   0.22222E+00
   0.63901E+01   0.22219E+00
   0.63901E+01   0.22213E+00
   0.63901E+01   0.22212E+00
   0.63801E+01   0.22240E+00
   0.63801E+01   0.22237E+00
   0.63801E+01   0.22236E+00
   0.63801E+01   0.22234E+00
   0.63801E+01   0.22231E+00
   0.63801E+01   0.22224E+00
   0.63801E+01   0.22222E+00
   0.63801E+01   0.22218E+00
   0.63801E+01   0.22213E+00
   0.63801E+01   0.22212E+00
   0.63801E+01   0.22211E+00
   0.63801E+01   0.22208E+00
   0.63701E+01   0.22241E+00
   0.63701E+01   0.22240E+00
   0.63701E+01   0.22236E+00
   0.63701E+01   0.22230E+00
   0.63701E+01   0.22227E+00
   0.63701E+01   0.22226E+00
   0.63701E+01   0.22223E+00
   0.63701E+01   0.22221E+00
   0.63701E+01   0.22219E+00
   0.63701E+01   0.22215E+00
   0.63701E+01   0.22211E+00
   0.63701E+01   0.22210E+00
   0.63601E+01   0.22241E+00
   0.63601E+01   0.22238E+00
   0.63601E+01   0.22238E+00
   0.63601E+01   0.22235E+00
   0.63601E+01   0.22233E+00
   0.63601E+01   0.22230E+00
   0.63601E+01   0.22224E+00
   0.63601E+01   0.22222E+00
   0.63601E+01   0.22218E+00
   0.63601E+01   0.22212E+00
   0.63601E+01   0.22210E+00
   0.63601E+01   0.22206E+00
   0.63601E+01   0.22204E+00
   0.63601E+01   0.22204E+00
   0.63501E+01   0.22233E+00
   0.63501E+01   0.22231E+00
   0.63501E+01   0.22228E+00
   0.63501E+01   0.22222E+00
   0.63501E+01   0.22220E+00
   0.63501E+01   0.22217E+00
   0.63501E+01   0.22215E+00
   0.63501E+01   0.22217E+00
   0.63501E+01   0.22209E+00
   0.63501E+01   0.22205E+00
   0.63501E+01   0.22204E+00
   0.63401E+01   0.22234E+00
   0.63401E+01   0.22233E+00
   0.63401E+01   0.22232E+00
   0.63401E+01   0.22229E+00
   0.63401E+01   0.22226E+00
   0.63401E+01   0.22224E+00
   0.63401E+01   0.22223E+00
   0.63401E+01   0.22223E+00
   0.63401E+01   0.22219E+00
   0.63401E+01   0.22216E+00
   0.63401E+01   0.22212E+00
   0.63401E+01   0.22208E+00
   0.63401E+01   0.22206E+00
   0.63401E+01   0.22204E+00
   0.63401E+01   0.22198E+00
   0.63301E+01   0.22230E+00
   0.63301E+01   0.22228E+00
   0.63301E+01   0.22223E+00
   0.63301E+01   0.22219E+00
   0.63301E+01   0.22218E+00
   0.63301E+01   0.22216E+00
   0.63301E+01   0.22211E+00
   0.63301E+01   0.22208E+00
   0.63301E+01   0.22207E+00
   0.63301E+01   0.22205E+00
   0.63301E+01   0.22203E+00
   0.63301E+01   0.22203E+00
   0.63201E+01   0.22232E+00
   0.63201E+01   0.22226E+00
   0.63201E+01   0.22223E+00
   0.63201E+01   0.22219E+00
   0.63201E+01   0.22214E+00
   0.63201E+01   0.22211E+00
   0.63201E+01   0.22211E+00
   0.63201E+01   0.22209E+00
   0.63201E+01   0.22207E+00
   0.63201E+01   0.22204E+00
   0.63201E+01   0.22202E+00
   0.63201E+01   0.22196E+00
   0.63201E+01   0.22195E+00
   0.63201E+01   0.22192E+00
   0.63201E+01   0.22191E+00
   0.63201E+01   0.22190E+00
   0.63201E+01   0.22187E+00
   0.63201E+01   0.22186E+00
   0.63101E+01   0.22216E+00
   0.63101E+01   0.22215E+00
   0.63101E+01   0.22212E+00
   0.63101E+01   0.22211E+00
   0.63101E+01   0.22205E+00
   0.63101E+01   0.22201E+00
   0.63101E+01   0.22199E+00
   0.63101E+01   0.22199E+00
   0.63101E+01   0.22195E+00
   0.63101E+01   0.22191E+00
   0.63101E+01   0.22189E+00
   0.63001E+01   0.22220E+00
   0.63001E+01   0.22218E+00
   0.63001E+01   0.22214E+00
   0.63001E+01   0.22212E+00
   0.63001E+01   0.22208E+00
   0.63001E+01   0.22206E+00
   0.63001E+01   0.22205E+00
   0.63001E+01   0.22201E+00
   0.63001E+01   0.22198E+00
   0.63001E+01   0.22196E+00
   0.63001E+01   0.22191E+00
   0.63001E+01   0.22188E+00
   0.63001E+01   0.22185E+00
   0.63001E+01   0.22184E+00
   0.63001E+01   0.22177E+00
   0.62901E+01   0.22209E+00
   0.62901E+01   0.22207E+00
   0.62901E+01   0.22203E+00
   0.62901E+01   0.22201E+00
   0.62901E+01   0.22200E+00
   0.62901E+01   0.22197E+00
   0.62901E+01   0.22196E+00
   0.62901E+01   0.22193E+00
   0.62901E+01   0.22190E+00
   0.62901E+01   0.22187E+00
   0.62901E+01   0.22186E+00
   0.62901E+01   0.22181E+00
   0.62901E+01   0.22179E+00
   0.62901E+01   0.22177E+00
   0.62901E+01   0.22173E+00
   0.62801E+01   0.22206E+00
   0.62801E+01   0.22203E+00
   0.62801E+01   0.22200E+00
   0.62801E+01   0.22200E+00
   0.62801E+01   0.22196E+00
   0.62801E+01   0.22196E+00
   0.62801E+01   0.22193E+00
   0.62801E+01   0.22188E+00
   0.62801E+01   0.22185E+00
   0.62801E+01   0.22185E+00
   0.62801E+01   0.22183E+00
   0.62801E+01   0.22178E+00
   0.62801E+01   0.22176E+00
   0.62801E+01   0.22174E+00
   0.62801E+01   0.22171E+00
   0.62801E+01   0.22169E+00
   0.62801E+01   0.22167E+00
   0.62701E+01   0.22197E+00
   0.62701E+01   0.22194E+00
   0.62701E+01   0.22191E+00
   0.62701E+01   0.22189E+00
   0.62701E+01   0.22184E+00
   0.62701E+01   0.22182E+00
   0.62701E+01   0.22178E+00
   0.62701E+01   0.22178E+00
   0.62701E+01   0.22173E+00
   0.62701E+01   0.22171E+00
   0.62701E+01   0.22169E+00
   0.62701E+01   0.22165E+00
   0.62601E+01   0.22197E+00
   0.62601E+01   0.22194E+00
   0.62601E+01   0.22192E+00
   0.62601E+01   0.22187E+00
   0.62601E+01   0.22185E+00
   0.62601E+01   0.22183E+00
   0.62601E+01   0.22182E+00
   0.62601E+01   0.22180E+00
   0.62601E+01   0.22178E+00
   0.62601E+01   0.22171E+00
   0.62601E+01   0.22169E+00
   0.62601E+01   0.22168E+00
   0.62601E+01   0.22164E+00
   0.62601E+01   0.22160E+00
   0.62601E+01   0.22159E+00
   0.62601E+01   0.22156E+00
   0.62601E+01   0.22155E+00
   0.62501E+01   0.22183E+00
   0.62501E+01   0.22182E+00
   0.62501E+01   0.22180E+00
   0.62501E+01   0.22178E+00
   0.62501E+01   0.22176E+00
   0.62501E+01   0.22171E+00
   0.62501E+01   0.22170E+00
   0.62501E+01   0.22167E+00
   0.62501E+01   0.22167E+00
   0.62501E+01   0.22164E+00
   0.62501E+01   0.22161E+00
   0.62501E+01   0.22160E+00
   0.62501E+01   0.22157E+00
   0.62501E+01   0.22154E+00
   0.62501E+01   0.22150E+00
   0.62501E+01   0.22148E+00
   0.62501E+01   0.22147E+00
   0.62401E+01   0.22180E+00
   0.62401E+01   0.22177E+00
   0.62401E+01   0.22177E+00
   0.62401E+01   0.22173E+00
   0.62401E+01   0.22171E+00
   0.62401E+01   0.22166E+00
   0.62401E+01   0.22164E+00
   0.62401E+01   0.22163E+00
   0.62401E+01   0.22158E+00
   0.62401E+01   0.22156E+00
   0.62401E+01   0.22153E+00
   0.62401E+01   0.22150E+00
   0.62401E+01   0.22149E+00
   0.62401E+01   0.22148E+00
   0.62401E+01   0.22144E+00
   0.62401E+01   0.22141E+00
   0.62401E+01   0.22138E+00
   0.62401E+01   0.22136E+00
   0.62301E+01   0.22167E+00
   0.62301E+01   0.22164E+00
   0.62301E+01   0.22160E+00
   0.62301E+01   0.22161E+00
   0.62301E+01   0.22157E+00
   0.62301E+01   0.22154E+00
   0.62301E+01   0.22153E+00
   0.62301E+01   0.22146E+00
   0.62301E+01   0.22144E+00
   0.62301E+01   0.22138E+00
   0.62301E+01   0.22137E+00
   0.62301E+01   0.22135E+00
   0.62301E+01   0.22132E+00
   0.62301E+01   0.22131E+00
   0.62301E+01   0.22129E+00
   0.62301E+01   0.22129E+00
   0.62201E+01   0.22161E+00
   0.62201E+01   0.22158E+00
   0.62201E+01   0.22156E+00
   0.62201E+01   0.22151E+00
   0.62201E+01   0.22150E+00
   0.62201E+01   0.22147E+00
   0.62201E+01   0.22144E+00
   0.62201E+01   0.22142E+00
   0.62201E+01   0.22137E+00
   0.62201E+01   0.22133E+00
   0.62201E+01   0.22131E+00
   0.62201E+01   0.22129E+00
   0.62201E+01   0.22125E+00
   0.62201E+01   0.22124E+00
   0.62201E+01   0.22119E+00
   0.62101E+01   0.22153E+00
   0.62101E+01   0.22151E+00
   0.62101E+01   0.22147E+00
   0.62101E+01   0.22146E+00
   0.62101E+01   0.22145E+00
   0.62101E+01   0.22144E+00
   0.62101E+01   0.22141E+00
   0.62101E+01   0.22138E+00
   0.62101E+01   0.22137E+00
   0.62101E+01   0.22133E+00
   0.62101E+01   0.22130E+00
   0.62101E+01   0.22128E+00
   0.62101E+01   0.22123E+00
   0.62101E+01   0.22123E+00
   0.62101E+01   0.22115E+00
   0.62101E+01   0.22115E+00
   0.62101E+01   0.22111E+00
   0.62101E+01   0.22110E+00
   0.62101E+01   0.22109E+00
   0.62001E+01   0.22140E+00
   0.62001E+01   0.22139E+00
   0.62001E+01   0.22133E+00
   0.62001E+01   0.22131E+00
   0.62001E+01   0.22130E+00
   0.62001E+01   0.22127E+00
   0.62001E+01   0.22127E+00
   0.62001E+01   0.22125E+00
   0.62001E+01   0.22124E+00
   0.62001E+01   0.22122E+00
   0.62001E+01   0.22117E+00
   0.62001E+01   0.22115E+00
   0.62001E+01   0.22114E+00
   0.62001E+01   0.22110E+00
   0.62001E+01   0.22105E+00
   0.62001E+01   0.22105E+00
   0.62001E+01   0.22103E+00
   0.61901E+01   0.22134E+00
   0.61901E+01   0.22132E+00
   0.61901E+01   0.22130E+00
   0.61901E+01   0.22128E+00
   0.61901E+01   0.22125E+00
   0.61901E+01   0.22122E+00
   0.61901E+01   0.22118E+00
   0.61901E+01   0.22117E+00
   0.61901E+01   0.22115E+00
   0.61901E+01   0.22113E+00
   0.61901E+01   0.22109E+00
   0.61901E+01   0.22109E+00
   0.61901E+01   0.22105E+00
   0.61901E+01   0.22104E+00
   0.61901E+01   0.22103E+00
   0.61901E+01   0.22101E+00
   0.61901E+01   0.22100E+00
   0.61901E+01   0.22096E+00
   0.61901E+01   0.22094E+00
   0.61901E+01   0.22091E+00
   0.61901E+01   0.22090E+00
   0.61901E+01   0.22084E+00
   0.61801E+01   0.22118E+00
   0.61801E+01   0.22118E+00
   0.61801E+01   0.22113E+00
   0.61801E+01   0.22110E+00
   0.61801E+01   0.22107E+00
   0.61801E+01   0.22102E+00
   0.61801E+01   0.22101E+00
   0.61801E+01   0.22100E+00
   0.61801E+01   0.22098E+00
   0.61801E+01   0.22098E+00
   0.61801E+01   0.22095E+00
   0.61801E+01   0.22092E+00
   0.61801E+01   0.22089E+00
   0.61801E+01   0.22087E+00
   0.61801E+01   0.22086E+00
   0.61801E+01   0.22083E+00
   0.61701E+01   0.22114E+00
   0.61701E+01   0.22112E+00
   0.61701E+01   0.22108E+00
   0.61701E+01   0.22106E+00
   0.61701E+01   0.22106E+00
   0.61701E+01   0.22103E+00
   0.61701E+01   0.22098E+00
   0.61701E+01   0.22098E+00
   0.61701E+01   0.22095E+00
   0.61701E+01   0.22094E+00
   0.61701E+01   0.22089E+00
   0.61701E+01   0.22085E+00
   0.61701E+01   0.22080E+00
   0.61701E+01   0.22081E+00
   0.61701E+01   0.22077E+00
   0.61701E+01   0.22074E+00
   0.61701E+01   0.22073E+00
   0.61701E+01   0.22072E+00
   0.61701E+01   0.22071E+00
   0.61601E+01   0.22102E+00
   0.61601E+01   0.22101E+00
   0.61601E+01   0.22099E+00
   0.61601E+01   0.22097E+00
   0.61601E+01   0.22095E+00
   0.61601E+01   0.22090E+00
   0.61601E+01   0.22088E+00
   0.61601E+01   0.22085E+00
   0.61601E+01   0.22084E+00
   0.61601E+01   0.22081E+00
   0.61601E+01   0.22077E+00
   0.61601E+01   0.22076E+00
   0.61601E+01   0.22073E+00
   0.61601E+01   0.22071E+00
   0.61601E+01   0.22066E+00
   0.61601E+01   0.22064E+00
   0.61601E+01   0.22064E+00
   0.61601E+01   0.22062E+00
   0.61501E+01   0.22094E+00
   0.61501E+01   0.22091E+00
   0.61501E+01   0.22087E+00
   0.61501E+01   0.22085E+00
   0.61501E+01   0.22084E+00
   0.61501E+01   0.22083E+00
   0.61501E+01   0.22083E+00
   0.61501E+01   0.22080E+00
   0.61501E+01   0.22075E+00
   0.61501E+01   0.22071E+00
   0.61501E+01   0.22069E+00
   0.61501E+01   0.22069E+00
   0.61501E+01   0.22066E+00
   0.61501E+01   0.22064E+00
   0.61501E+01   0.22063E+00
   0.61501E+01   0.22061E+00
   0.61501E+01   0.22059E+00
   0.61501E+01   0.22054E+00
   0.61501E+01   0.22050E+00
   0.61501E+01   0.22045E+00
   0.61401E+01   0.22080E+00
   0.61501E+01   0.22043E+00
   0.61501E+01   0.22042E+00
   0.61501E+01   0.22041E+00
   0.61401E+01   0.22075E+00
   0.61401E+01   0.22069E+00
   0.61401E+01   0.22065E+00
   0.61401E+01   0.22063E+00
   0.61401E+01   0.22063E+00
   0.61401E+01   0.22061E+00
   0.61401E+01   0.22060E+00
   0.61401E+01   0.22059E+00
   0.61401E+01   0.22055E+00
   0.61401E+01   0.22052E+00
   0.61401E+01   0.22050E+00
   0.61401E+01   0.22045E+00
   0.61401E+01   0.22045E+00
   0.61401E+01   0.22041E+00
   0.61401E+01   0.22039E+00
   0.61401E+01   0.22037E+00
   0.61401E+01   0.22036E+00
   0.61401E+01   0.22034E+00
   0.61401E+01   0.22028E+00
   0.61401E+01   0.22026E+00
   0.61301E+01   0.22059E+00
   0.61301E+01   0.22056E+00
   0.61301E+01   0.22056E+00
   0.61301E+01   0.22055E+00
   0.61301E+01   0.22053E+00
   0.61301E+01   0.22051E+00
   0.61301E+01   0.22048E+00
   0.61301E+01   0.22046E+00
   0.61301E+01   0.22041E+00
   0.61301E+01   0.22040E+00
   0.61301E+01   0.22037E+00
   0.61301E+01   0.22034E+00
   0.61301E+01   0.22032E+00
   0.61301E+01   0.22030E+00
   0.61301E+01   0.22028E+00
   0.61301E+01   0.22022E+00
   0.61301E+01   0.22022E+00
   0.61301E+01   0.22019E+00
   0.61301E+01   0.22015E+00
   0.61301E+01   0.22012E+00
   0.61301E+01   0.22011E+00
   0.61301E+01   0.22010E+00
   0.61301E+01   0.22007E+00
   0.61201E+01   0.22038E+00
   0.61201E+01   0.22035E+00
   0.61201E+01   0.22034E+00
   0.61201E+01   0.22031E+00
   0.61201E+01   0.22027E+00
   0.61201E+01   0.22026E+00
   0.61201E+01   0.22024E+00
   0.61201E+01   0.22021E+00
   0.61201E+01   0.22020E+00
   0.61201E+01   0.22019E+00
   0.61201E+01   0.22017E+00
   0.61201E+01   0.22013E+00
   0.61201E+01   0.22012E+00
   0.61201E+01   0.22009E+00
   0.61201E+01   0.22004E+00
   0.61201E+01   0.22003E+00
   0.61201E+01   0.21999E+00
   0.61101E+01   0.22032E+00
   0.61201E+01   0.21997E+00
   0.61101E+01   0.22029E+00
   0.61101E+01   0.22024E+00
   0.61101E+01   0.22023E+00
   0.61101E+01   0.22022E+00
   0.61101E+01   0.22019E+00
   0.61101E+01   0.22017E+00
   0.61101E+01   0.22015E+00
   0.61101E+01   0.22012E+00
   0.61101E+01   0.22012E+00
   0.61101E+01   0.22011E+00
   0.61101E+01   0.22009E+00
   0.61101E+01   0.22004E+00
   0.61101E+01   0.22002E+00
   0.61101E+01   0.22000E+00
   0.61101E+01   0.21995E+00
   0.61101E+01   0.21994E+00
   0.61101E+01   0.21991E+00
   0.61101E+01   0.21990E+00
   0.61101E+01   0.21986E+00
   0.61101E+01   0.21986E+00
   0.61101E+01   0.21984E+00
   0.61101E+01   0.21979E+00
   0.61001E+01   0.22013E+00
   0.61001E+01   0.22012E+00
   0.61001E+01   0.22009E+00
   0.61001E+01   0.22007E+00
   0.61001E+01   0.22005E+00
   0.61001E+01   0.22001E+00
   0.61001E+01   0.21998E+00
   0.61001E+01   0.21998E+00
   0.61001E+01   0.21998E+00
   0.61001E+01   0.21996E+00
   0.61001E+01   0.21994E+00
   0.61001E+01   0.21990E+00
   0.61001E+01   0.21989E+00
   0.61001E+01   0.21987E+00
   0.61001E+01   0.21985E+00
   0.61001E+01   0.21980E+00
   0.61001E+01   0.21978E+00
   0.61001E+01   0.21976E+00
   0.61001E+01   0.21972E+00
   0.61001E+01   0.21970E+00
   0.61001E+01   0.21970E+00
   0.61001E+01   0.21967E+00
   0.61001E+01   0.21966E+00
   0.61001E+01   0.21966E+00
   0.61001E+01   0.21965E+00
   0.60901E+01   0.21996E+00
   0.60901E+01   0.21992E+00
   0.60901E+01   0.21988E+00
   0.60901E+01   0.21988E+00
   0.60901E+01   0.21984E+00
   0.60901E+01   0.21983E+00
   0.60901E+01   0.21983E+00
   0.60901E+01   0.21980E+00
   0.60901E+01   0.21979E+00
   0.60901E+01   0.21976E+00
   0.60901E+01   0.21973E+00
   0.60901E+01   0.21972E+00
   0.60901E+01   0.21972E+00
   0.60901E+01   0.21968E+00
   0.60901E+01   0.21965E+00
   0.60901E+01   0.21965E+00
   0.60901E+01   0.21963E+00
   0.60901E+01   0.21960E+00
   0.60901E+01   0.21957E+00
   0.60901E+01   0.21958E+00
   0.60901E+01   0.21954E+00
   0.60901E+01   0.21950E+00
   0.60901E+01   0.21949E+00
   0.60801E+01   0.21979E+00
   0.60801E+01   0.21978E+00
   0.60801E+01   0.21976E+00
   0.60801E+01   0.21972E+00
   0.60801E+01   0.21968E+00
   0.60801E+01   0.21962E+00
   0.60801E+01   0.21960E+00
   0.60801E+01   0.21959E+00
   0.60801E+01   0.21957E+00
   0.60801E+01   0.21955E+00
   0.60801E+01   0.21955E+00
   0.60801E+01   0.21953E+00
   0.60801E+01   0.21951E+00
   0.60801E+01   0.21950E+00
   0.60801E+01   0.21947E+00
   0.60801E+01   0.21945E+00
   0.60801E+01   0.21943E+00
   0.60801E+01   0.21940E+00
   0.60801E+01   0.21937E+00
   0.60801E+01   0.21935E+00
   0.60801E+01   0.21935E+00
   0.60801E+01   0.21935E+00
   0.60801E+01   0.21928E+00
   0.60801E+01   0.21925E+00
   0.60701E+01   0.21959E+00
   0.60801E+01   0.21921E+00
   0.60701E+01   0.21957E+00
   0.60701E+01   0.21952E+00
   0.60701E+01   0.21950E+00
   0.60701E+01   0.21948E+00
   0.60701E+01   0.21947E+00
   0.60701E+01   0.21945E+00
   0.60701E+01   0.21944E+00
   0.60701E+01   0.21941E+00
   0.60701E+01   0.21938E+00
   0.60701E+01   0.21938E+00
   0.60701E+01   0.21935E+00
   0.60701E+01   0.21934E+00
   0.60701E+01   0.21932E+00
   0.60701E+01   0.21928E+00
   0.60701E+01   0.21927E+00
   0.60701E+01   0.21924E+00
   0.60701E+01   0.21924E+00
   0.60701E+01   0.21921E+00
   0.60701E+01   0.21921E+00
   0.60701E+01   0.21919E+00
   0.60701E+01   0.21915E+00
   0.60701E+01   0.21914E+00
   0.60701E+01   0.21913E+00
   0.60601E+01   0.21945E+00
   0.60701E+01   0.21907E+00
   0.60601E+01   0.21942E+00
   0.60601E+01   0.21939E+00
   0.60601E+01   0.21937E+00
   0.60601E+01   0.21933E+00
   0.60601E+01   0.21927E+00
   0.60601E+01   0.21924E+00
   0.60601E+01   0.21923E+00
   0.60601E+01   0.21922E+00
   0.60601E+01   0.21920E+00
   0.60601E+01   0.21917E+00
   0.60601E+01   0.21917E+00
   0.60601E+01   0.21915E+00
   0.60601E+01   0.21914E+00
   0.60601E+01   0.21909E+00
   0.60601E+01   0.21907E+00
   0.60601E+01   0.21904E+00
   0.60601E+01   0.21899E+00
   0.60601E+01   0.21897E+00
   0.60601E+01   0.21896E+00
   0.60601E+01   0.21895E+00
   0.60601E+01   0.21894E+00
   0.60601E+01   0.21893E+00
   0.60601E+01   0.21890E+00
   0.60601E+01   0.21887E+00
   0.60601E+01   0.21887E+00
   0.60601E+01   0.21883E+00
   0.60601E+01   0.21882E+00
   0.60501E+01   0.21916E+00
   0.60501E+01   0.21913E+00
   0.60501E+01   0.21910E+00
   0.60501E+01   0.21908E+00
   0.60501E+01   0.21907E+00
   0.60501E+01   0.21904E+00
   0.60501E+01   0.21904E+00
   0.60501E+01   0.21901E+00
   0.60501E+01   0.21899E+00
   0.60501E+01   0.21898E+00
   0.60501E+01   0.21897E+00
   0.60501E+01   0.21895E+00
   0.60501E+01   0.21893E+00
   0.60501E+01   0.21891E+00
   0.60501E+01   0.21888E+00
   0.60501E+01   0.21885E+00
   0.60501E+01   0.21883E+00
   0.60501E+01   0.21883E+00
   0.60501E+01   0.21874E+00
   0.60501E+01   0.21873E+00
   0.60501E+01   0.21871E+00
   0.60501E+01   0.21869E+00
   0.60501E+01   0.21867E+00
   0.60401E+01   0.21901E+00
   0.60501E+01   0.21864E+00
   0.60501E+01   0.21863E+00
   0.60501E+01   0.21863E+00
   0.60501E+01   0.21860E+00
   0.60501E+01   0.21855E+00
   0.60401E+01   0.21889E+00
   0.60401E+01   0.21883E+00
   0.60401E+01   0.21883E+00
   0.60401E+01   0.21883E+00
   0.60401E+01   0.21882E+00
   0.60401E+01   0.21879E+00
   0.60401E+01   0.21876E+00
   0.60401E+01   0.21876E+00
   0.60401E+01   0.21874E+00
   0.60401E+01   0.21870E+00
   0.60401E+01   0.21869E+00
   0.60401E+01   0.21867E+00
   0.60401E+01   0.21862E+00
   0.60401E+01   0.21861E+00
   0.60401E+01   0.21859E+00
   0.60401E+01   0.21858E+00
   0.60401E+01   0.21857E+00
   0.60401E+01   0.21854E+00
   0.60401E+01   0.21855E+00
   0.60401E+01   0.21852E+00
   0.60301E+01   0.21886E+00
   0.60301E+01   0.21884E+00
   0.60401E+01   0.21844E+00
   0.60301E+01   0.21876E+00
   0.60301E+01   0.21873E+00
   0.60301E+01   0.21871E+00
   0.60401E+01   0.21834E+00
   0.60401E+01   0.21833E+00
   0.60401E+01   0.21831E+00
   0.60401E+01   0.21831E+00
   0.60401E+01   0.21831E+00
   0.60401E+01   0.21830E+00
   0.60301E+01   0.21863E+00
   0.60301E+01   0.21859E+00
   0.60301E+01   0.21855E+00
   0.60301E+01   0.21848E+00
   0.60301E+01   0.21847E+00
   0.60301E+01   0.21846E+00
   0.60301E+01   0.21843E+00
   0.60301E+01   0.21843E+00
   0.60301E+01   0.21843E+00
   0.60301E+01   0.21842E+00
   0.60301E+01   0.21841E+00
   0.60301E+01   0.21837E+00
   0.60301E+01   0.21835E+00
   0.60301E+01   0.21833E+00
   0.60301E+01   0.21831E+00
   0.60201E+01   0.21864E+00
   0.60301E+01   0.21828E+00
   0.60201E+01   0.21863E+00
   0.60201E+01   0.21858E+00
   0.60201E+01   0.21854E+00
   0.60201E+01   0.21854E+00
   0.60201E+01   0.21854E+00
   0.60201E+01   0.21849E+00
   0.60201E+01   0.21848E+00
   0.60201E+01   0.21847E+00
   0.60201E+01   0.21845E+00
   0.60201E+01   0.21843E+00
   0.60301E+01   0.21805E+00
   0.60201E+01   0.21837E+00
   0.60201E+01   0.21834E+00
   0.60201E+01   0.21832E+00
   0.60201E+01   0.21832E+00
   0.60201E+01   0.21829E+00
   0.60201E+01   0.21823E+00
   0.60201E+01   0.21823E+00
   0.60201E+01   0.21822E+00
   0.60201E+01   0.21820E+00
   0.60201E+01   0.21818E+00
   0.60201E+01   0.21815E+00
   0.60201E+01   0.21815E+00
   0.60201E+01   0.21812E+00
   0.60201E+01   0.21810E+00
   0.60201E+01   0.21808E+00
   0.60201E+01   0.21807E+00
   0.60201E+01   0.21806E+00
   0.60201E+01   0.21802E+00
   0.60201E+01   0.21797E+00
   0.60201E+01   0.21797E+00
   0.60201E+01   0.21797E+00
   0.60201E+01   0.21796E+00
   0.60201E+01   0.21792E+00
   0.60101E+01   0.21825E+00
   0.60201E+01   0.21789E+00
   0.60201E+01   0.21787E+00
   0.60101E+01   0.21821E+00
   0.60101E+01   0.21820E+00
   0.60101E+01   0.21816E+00
   0.60101E+01   0.21813E+00
   0.60101E+01   0.21811E+00
   0.60101E+01   0.21811E+00
   0.60101E+01   0.21807E+00
   0.60101E+01   0.21806E+00
   0.60101E+01   0.21804E+00
   0.60101E+01   0.21804E+00
   0.60101E+01   0.21801E+00
   0.60101E+01   0.21801E+00
   0.60101E+01   0.21797E+00
   0.60101E+01   0.21793E+00
   0.60101E+01   0.21791E+00
   0.60101E+01   0.21789E+00
   0.60101E+01   0.21787E+00
   0.60101E+01   0.21785E+00
   0.60101E+01   0.21784E+00
   0.60101E+01   0.21779E+00
   0.60101E+01   0.21778E+00
   0.60101E+01   0.21776E+00
   0.60101E+01   0.21776E+00
   0.60101E+01   0.21776E+00
   0.60101E+01   0.21775E+00
   0.60101E+01   0.21773E+00
   0.60101E+01   0.21771E+00
   0.60101E+01   0.21769E+00
   0.60001E+01   0.21801E+00
   0.60001E+01   0.21799E+00
   0.60001E+01   0.21797E+00
   0.60001E+01   0.21795E+00
   0.60001E+01   0.21793E+00
   0.60001E+01   0.21792E+00
   0.60001E+01   0.21787E+00
   0.60001E+01   0.21787E+00
   0.60001E+01   0.21787E+00
   0.60001E+01   0.21783E+00
   0.60001E+01   0.21781E+00
   0.60001E+01   0.21779E+00
   0.60001E+01   0.21774E+00
   0.60001E+01   0.21772E+00
   0.60001E+01   0.21771E+00
   0.60001E+01   0.21767E+00
   0.60001E+01   0.21764E+00
   0.60001E+01   0.21763E+00
   0.60001E+01   0.21762E+00
   0.60001E+01   0.21760E+00
   0.60001E+01   0.21758E+00
   0.60001E+01   0.21758E+00
   0.60001E+01   0.21757E+00
   0.60001E+01   0.21757E+00
   0.60001E+01   0.21755E+00
   0.60001E+01   0.21753E+00
   0.60001E+01   0.21751E+00
   0.60001E+01   0.21750E+00
   0.60001E+01   0.21748E+00
   0.60001E+01   0.21745E+00
   0.60001E+01   0.21742E+00
   0.60001E+01   0.21740E+00
   0.59901E+01   0.21773E+00
   0.59901E+01   0.21772E+00
   0.59901E+01   0.21771E+00
   0.59901E+01   0.21767E+00
   0.59901E+01   0.21766E+00
   0.59901E+01   0.21763E+00
   0.59901E+01   0.21760E+00
   0.59901E+01   0.21758E+00
   0.59901E+01   0.21754E+00
   0.59901E+01   0.21754E+00
   0.59901E+01   0.21752E+00
   0.59901E+01   0.21751E+00
   0.59901E+01   0.21750E+00
   0.59901E+01   0.21749E+00
   0.59901E+01   0.21747E+00
   0.59901E+01   0.21746E+00
   0.59901E+01   0.21743E+00
   0.59901E+01   0.21742E+00
   0.59901E+01   0.21740E+00
   0.59901E+01   0.21737E+00
   0.59901E+01   0.21735E+00
   0.59901E+01   0.21733E+00
   0.59901E+01   0.21730E+00
   0.59901E+01   0.21730E+00
   0.59901E+01   0.21726E+00
   0.59901E+01   0.21725E+00
   0.59901E+01   0.21722E+00
   0.59901E+01   0.21721E+00
   0.59901E+01   0.21720E+00
   0.59901E+01   0.21715E+00
   0.59901E+01   0.21712E+00
   0.59901E+01   0.21711E+00
   0.59901E+01   0.21708E+00
   0.59801E+01   0.21742E+00
   0.59801E+01   0.21740E+00
   0.59801E+01   0.21738E+00
   0.59801E+01   0.21735E+00
   0.59801E+01   0.21735E+00
   0.59801E+01   0.21733E+00
   0.59801E+01   0.21732E+00
   0.59801E+01   0.21732E+00
   0.59801E+01   0.21732E+00
   0.59801E+01   0.21730E+00
   0.59801E+01   0.21729E+00
   0.59801E+01   0.21727E+00
   0.59801E+01   0.21725E+00
   0.59801E+01   0.21721E+00
   0.59801E+01   0.21718E+00
   0.59801E+01   0.21716E+00
   0.59801E+01   0.21715E+00
   0.59801E+01   0.21715E+00
   0.59801E+01   0.21713E+00
   0.59801E+01   0.21713E+00
   0.59801E+01   0.21710E+00
   0.59801E+01   0.21708E+00
   0.59801E+01   0.21704E+00
   0.59801E+01   0.21700E+00
   0.59801E+01   0.21697E+00
   0.59801E+01   0.21696E+00
   0.59801E+01   0.21693E+00
   0.59801E+01   0.21691E+00
   0.59801E+01   0.21688E+00
   0.59801E+01   0.21687E+00
   0.59801E+01   0.21686E+00
   0.59801E+01   0.21683E+00
   0.59801E+01   0.21682E+00
   0.59801E+01   0.21680E+00
   0.59801E+01   0.21681E+00
   0.59801E+01   0.21680E+00
   0.59801E+01   0.21680E+00
   0.59801E+01   0.21676E+00
   0.59701E+01   0.21711E+00
   0.59701E+01   0.21707E+00
   0.59701E+01   0.21704E+00
   0.59701E+01   0.21702E+00
   0.59701E+01   0.21699E+00
   0.59701E+01   0.21699E+00
   0.59701E+01   0.21696E+00
   0.59701E+01   0.21694E+00
   0.59701E+01   0.21693E+00
   0.59701E+01   0.21693E+00
   0.59701E+01   0.21692E+00
   0.59701E+01   0.21690E+00
   0.59701E+01   0.21688E+00
   0.59701E+01   0.21687E+00
   0.59701E+01   0.21684E+00
   0.59701E+01   0.21682E+00
   0.59701E+01   0.21676E+00
   0.59701E+01   0.21675E+00
   0.59701E+01   0.21673E+00
   0.59701E+01   0.21670E+00
   0.59701E+01   0.21668E+00
   0.59701E+01   0.21668E+00
   0.59701E+01   0.21667E+00
   0.59701E+01   0.21665E+00
   0.59701E+01   0.21664E+00
   0.59701E+01   0.21664E+00
   0.59701E+01   0.21660E+00
   0.59701E+01   0.21660E+00
   0.59701E+01   0.21659E+00
   0.59701E+01   0.21656E+00
   0.59701E+01   0.21651E+00
   0.59701E+01   0.21650E+00
   0.59701E+01   0.21650E+00
   0.59701E+01   0.21649E+00
   0.59601E+01   0.21681E+00
   0.59601E+01   0.21679E+00
   0.59601E+01   0.21678E+00
   0.59601E+01   0.21678E+00
   0.59601E+01   0.21675E+00
   0.59601E+01   0.21675E+00
   0.59601E+01   0.21671E+00
   0.59601E+01   0.21669E+00
   0.59601E+01   0.21667E+00
   0.59601E+01   0.21666E+00
   0.59601E+01   0.21665E+00
   0.59601E+01   0.21663E+00
   0.59601E+01   0.21661E+00
   0.59601E+01   0.21658E+00
   0.59601E+01   0.21656E+00
   0.59601E+01   0.21655E+00
   0.59601E+01   0.21653E+00
   0.59601E+01   0.21652E+00
   0.59601E+01   0.21651E+00
   0.59601E+01   0.21651E+00
   0.59601E+01   0.21645E+00
   0.59601E+01   0.21643E+00
   0.59601E+01   0.21643E+00
   0.59601E+01   0.21643E+00
   0.59601E+01   0.21640E+00
   0.59601E+01   0.21635E+00
   0.59601E+01   0.21635E+00
   0.59601E+01   0.21631E+00
   0.59601E+01   0.21630E+00
   0.59601E+01   0.21628E+00
   0.59601E+01   0.21626E+00
   0.59601E+01   0.21624E+00
   0.59601E+01   0.21623E+00
   0.59601E+01   0.21622E+00
   0.59601E+01   0.21622E+00
   0.59601E+01   0.21620E+00
   0.59601E+01   0.21619E+00
   0.59601E+01   0.21615E+00
   0.59501E+01   0.21646E+00
   0.59501E+01   0.21645E+00
   0.59501E+01   0.21642E+00
   0.59501E+01   0.21640E+00
   0.59501E+01   0.21638E+00
   0.59501E+01   0.21636E+00
   0.59501E+01   0.21635E+00
   0.59501E+01   0.21634E+00
   0.59501E+01   0.21633E+00
   0.59501E+01   0.21632E+00
   0.59501E+01   0.21631E+00
   0.59501E+01   0.21631E+00
   0.59501E+01   0.21631E+00
   0.59501E+01   0.21628E+00
   0.59501E+01   0.21624E+00
   0.59501E+01   0.21622E+00
   0.59501E+01   0.21622E+00
   0.59501E+01   0.21617E+00
   0.59501E+01   0.21616E+00
   0.59501E+01   0.21615E+00
   0.59501E+01   0.21612E+00
   0.59501E+01   0.21611E+00
   0.59501E+01   0.21609E+00
   0.59501E+01   0.21606E+00
   0.59501E+01   0.21604E+00
   0.59501E+01   0.21603E+00
   0.59501E+01   0.21602E+00
   0.59501E+01   0.21599E+00
   0.59501E+01   0.21595E+00
   0.59501E+01   0.21594E+00
   0.59501E+01   0.21593E+00
   0.59501E+01   0.21593E+00
   0.59501E+01   0.21588E+00
   0.59501E+01   0.21586E+00
   0.59501E+01   0.21586E+00
   0.59501E+01   0.21586E+00
   0.59501E+01   0.21583E+00
   0.59501E+01   0.21582E+00
   0.59501E+01   0.21579E+00
   0.59501E+01   0.21578E+00
   0.59501E+01   0.21577E+00
   0.59501E+01   0.21577E+00
   0.59401E+01   0.21610E+00
   0.59401E+01   0.21609E+00
   0.59401E+01   0.21608E+00
   0.59401E+01   0.21604E+00
   0.59401E+01   0.21604E+00
   0.59401E+01   0.21603E+00
   0.59401E+01   0.21599E+00
   0.59401E+01   0.21596E+00
   0.59401E+01   0.21593E+00
   0.59401E+01   0.21592E+00
   0.59401E+01   0.21592E+00
   0.59401E+01   0.21591E+00
   0.59401E+01   0.21589E+00
   0.59401E+01   0.21587E+00
   0.59401E+01   0.21586E+00
   0.59401E+01   0.21584E+00
   0.59401E+01   0.21583E+00
   0.59401E+01   0.21581E+00
   0.59401E+01   0.21578E+00
   0.59401E+01   0.21573E+00
   0.59401E+01   0.21574E+00
   0.59401E+01   0.21574E+00
   0.59401E+01   0.21570E+00
   0.59401E+01   0.21568E+00
   0.59401E+01   0.21564E+00
   0.59401E+01   0.21564E+00
   0.59401E+01   0.21563E+00
   0.59401E+01   0.21563E+00
   0.59401E+01   0.21562E+00
   0.59401E+01   0.21560E+00
   0.59401E+01   0.21558E+00
   0.59401E+01   0.21556E+00
   0.59401E+01   0.21555E+00
   0.59401E+01   0.21554E+00
   0.59401E+01   0.21554E+00
   0.59401E+01   0.21552E+00
   0.59401E+01   0.21547E+00
   0.59401E+01   0.21543E+00
   0.59301E+01   0.21576E+00
   0.59301E+01   0.21573E+00
   0.59401E+01   0.21535E+00
   0.59401E+01   0.21535E+00
   0.59401E+01   0.21533E+00
   0.59301E+01   0.21567E+00
   0.59301E+01   0.21563E+00
   0.59301E+01   0.21562E+00
   0.59301E+01   0.21561E+00
   0.59301E+01   0.21561E+00
   0.59301E+01   0.21560E+00
   0.59301E+01   0.21560E+00
   0.59301E+01   0.21560E+00
   0.59301E+01   0.21557E+00
   0.59301E+01   0.21556E+00
   0.59301E+01   0.21554E+00
   0.59301E+01   0.21551E+00
   0.59301E+01   0.21548E+00
   0.59301E+01   0.21548E+00
   0.59301E+01   0.21548E+00
   0.59301E+01   0.21545E+00
   0.59301E+01   0.21544E+00
   0.59301E+01   0.21541E+00
   0.59301E+01   0.21540E+00
   0.59301E+01   0.21538E+00
   0.59301E+01   0.21536E+00
   0.59301E+01   0.21534E+00
   0.59301E+01   0.21533E+00
   0.59301E+01   0.21531E+00
   0.59301E+01   0.21530E+00
   0.59301E+01   0.21528E+00
   0.59301E+01   0.21525E+00
   0.59301E+01   0.21523E+00
   0.59301E+01   0.21521E+00
   0.59301E+01   0.21520E+00
   0.59301E+01   0.21519E+00
   0.59301E+01   0.21517E+00
   0.59301E+01   0.21516E+00
   0.59301E+01   0.21510E+00
   0.59301E+01   0.21509E+00
   0.59301E+01   0.21507E+00
   0.59301E+01   0.21505E+00
   0.59301E+01   0.21505E+00
   0.59301E+01   0.21502E+00
   0.59301E+01   0.21501E+00
   0.59301E+01   0.21500E+00
   0.59301E+01   0.21497E+00
   0.59301E+01   0.21496E+00
   0.59301E+01   0.21496E+00
   0.59301E+01   0.21495E+00
   0.59301E+01   0.21495E+00
   0.59301E+01   0.21490E+00
   0.59301E+01   0.21490E+00
   0.59301E+01   0.21489E+00
   0.59301E+01   0.21488E+00
   0.59301E+01   0.21486E+00
   0.59301E+01   0.21487E+00
   0.59301E+01   0.21482E+00
   0.59201E+01   0.21516E+00
   0.59201E+01   0.21514E+00
   0.59201E+01   0.21512E+00
   0.59201E+01   0.21508E+00
   0.59201E+01   0.21504E+00
   0.59201E+01   0.21505E+00
   0.59201E+01   0.21503E+00
   0.59201E+01   0.21502E+00
   0.59201E+01   0.21502E+00
   0.59201E+01   0.21501E+00
   0.59201E+01   0.21501E+00
   0.59201E+01   0.21498E+00
   0.59201E+01   0.21494E+00
   0.59201E+01   0.21493E+00
   0.59201E+01   0.21490E+00
   0.59201E+01   0.21490E+00
   0.59201E+01   0.21491E+00
   0.59201E+01   0.21489E+00
   0.59201E+01   0.21487E+00
   0.59201E+01   0.21488E+00
   0.59201E+01   0.21486E+00
   0.59201E+01   0.21480E+00
   0.59201E+01   0.21477E+00
   0.59201E+01   0.21477E+00
   0.59201E+01   0.21474E+00
   0.59201E+01   0.21472E+00
   0.59201E+01   0.21468E+00
   0.59201E+01   0.21467E+00
   0.59201E+01   0.21467E+00
   0.59201E+01   0.21466E+00
   0.59201E+01   0.21465E+00
   0.59201E+01   0.21466E+00
   0.59201E+01   0.21465E+00
   0.59201E+01   0.21463E+00
   0.59201E+01   0.21460E+00
   0.59201E+01   0.21457E+00
   0.59201E+01   0.21456E+00
   0.59201E+01   0.21453E+00
   0.59201E+01   0.21452E+00
   0.59201E+01   0.21451E+00
   0.59201E+01   0.21447E+00
   0.59201E+01   0.21446E+00
   0.59201E+01   0.21445E+00
   0.59201E+01   0.21439E+00
   0.59201E+01   0.21439E+00
   0.59201E+01   0.21437E+00
   0.59101E+01   0.21471E+00
   0.59101E+01   0.21470E+00
   0.59101E+01   0.21471E+00
   0.59101E+01   0.21471E+00
   0.59101E+01   0.21470E+00
   0.59201E+01   0.21435E+00
   0.59101E+01   0.21469E+00
   0.59101E+01   0.21468E+00
   0.59101E+01   0.21466E+00
   0.59101E+01   0.21462E+00
   0.59101E+01   0.21459E+00
   0.59101E+01   0.21457E+00
   0.59101E+01   0.21454E+00
   0.59101E+01   0.21452E+00
   0.59101E+01   0.21451E+00
   0.59101E+01   0.21450E+00
   0.59101E+01   0.21449E+00
   0.59101E+01   0.21446E+00
   0.59101E+01   0.21446E+00
   0.59101E+01   0.21441E+00
   0.59101E+01   0.21439E+00
   0.59101E+01   0.21438E+00
   0.59101E+01   0.21435E+00
   0.59101E+01   0.21433E+00
   0.59101E+01   0.21432E+00
   0.59101E+01   0.21431E+00
   0.59101E+01   0.21431E+00
   0.59101E+01   0.21427E+00
   0.59101E+01   0.21426E+00
   0.59101E+01   0.21425E+00
   0.59101E+01   0.21424E+00
   0.59101E+01   0.21423E+00
   0.59101E+01   0.21423E+00
   0.59101E+01   0.21423E+00
   0.59101E+01   0.21423E+00
   0.59101E+01   0.21421E+00
   0.59101E+01   0.21420E+00
   0.59101E+01   0.21419E+00
   0.59101E+01   0.21417E+00
   0.59101E+01   0.21416E+00
   0.59101E+01   0.21413E+00
   0.59101E+01   0.21408E+00
   0.59101E+01   0.21407E+00
   0.59101E+01   0.21406E+00
   0.59101E+01   0.21403E+00
   0.59101E+01   0.21398E+00
   0.59101E+01   0.21398E+00
   0.59101E+01   0.21396E+00
   0.59101E+01   0.21393E+00
   0.59001E+01   0.21427E+00
   0.59001E+01   0.21427E+00
   0.59001E+01   0.21424E+00
   0.59001E+01   0.21423E+00
   0.59001E+01   0.21421E+00
   0.59001E+01   0.21420E+00
   0.59001E+01   0.21418E+00
   0.59001E+01   0.21419E+00
   0.59001E+01   0.21419E+00
   0.59001E+01   0.21418E+00
   0.59001E+01   0.21418E+00
   0.59001E+01   0.21416E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21415E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21414E+00
   0.59001E+01   0.21406E+00
   0.59001E+01   0.21402E+00
   0.59001E+01   0.21401E+00
   0.59001E+01   0.21400E+00
   0.59001E+01   0.21397E+00
   0.59001E+01   0.21395E+00
   0.59001E+01   0.21390E+00
   0.59001E+01   0.21389E+00
   0.59001E+01   0.21388E+00
   0.59001E+01   0.21386E+00
   0.59001E+01   0.21385E+00
   0.59001E+01   0.21383E+00
   0.59001E+01   0.21382E+00
   0.59001E+01   0.21380E+00
   0.59001E+01   0.21379E+00
   0.59001E+01   0.21377E+00
   0.59001E+01   0.21376E+00
   0.59001E+01   0.21373E+00
   0.59001E+01   0.21371E+00
   0.59001E+01   0.21370E+00
   0.59001E+01   0.21366E+00
   0.59001E+01   0.21365E+00
   0.59001E+01   0.21363E+00
   0.59001E+01   0.21363E+00
   0.59001E+01   0.21363E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21360E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21361E+00
   0.59001E+01   0.21363E+00
   0.59001E+01   0.21357E+00
   0.59001E+01   0.21357E+00
   0.59001E+01   0.21353E+00
   0.59001E+01   0.21350E+00
   0.59001E+01   0.21347E+00
   0.59001E+01   0.21347E+00
   0.59001E+01   0.21347E+00
   0.59001E+01   0.21343E+00
   0.59001E+01   0.21342E+00
   0.59001E+01   0.21339E+00
   0.58901E+01   0.21372E+00
   0.58901E+01   0.21371E+00
   0.58901E+01   0.21369E+00
   0.58901E+01   0.21367E+00
   0.58901E+01   0.21366E+00
   0.58901E+01   0.21364E+00
   0.58901E+01   0.21363E+00
   0.58901E+01   0.21359E+00
   0.58901E+01   0.21358E+00
   0.58901E+01   0.21358E+00
   0.58901E+01   0.21355E+00
   0.58901E+01   0.21352E+00
   0.58901E+01   0.21351E+00
   0.58901E+01   0.21351E+00
   0.58901E+01   0.21349E+00
   0.58901E+01   0.21347E+00
   0.58901E+01   0.21347E+00
   0.58901E+01   0.21346E+00
   0.58901E+01   0.21346E+00
   0.58901E+01   0.21346E+00
   0.58901E+01   0.21343E+00
   0.58901E+01   0.21343E+00
   0.58901E+01   0.21342E+00
   0.58901E+01   0.21339E+00
   0.58901E+01   0.21338E+00
   0.58901E+01   0.21336E+00
   0.58901E+01   0.21336E+00
   0.58901E+01   0.21332E+00
   0.58901E+01   0.21330E+00
   0.58901E+01   0.21328E+00
   0.58901E+01   0.21325E+00
   0.58901E+01   0.21323E+00
   0.58901E+01   0.21321E+00
   0.58901E+01   0.21318E+00
   0.58901E+01   0.21316E+00
   0.58901E+01   0.21316E+00
   0.58901E+01   0.21316E+00
   0.58901E+01   0.21313E+00
   0.58901E+01   0.21311E+00
   0.58901E+01   0.21310E+00
   0.58901E+01   0.21308E+00
   0.58901E+01   0.21307E+00
   0.58901E+01   0.21305E+00
   0.58901E+01   0.21305E+00
   0.58901E+01   0.21304E+00
   0.58901E+01   0.21303E+00
   0.58901E+01   0.21300E+00
   0.58901E+01   0.21300E+00
   0.58901E+01   0.21300E+00
   0.58901E+01   0.21299E+00
   0.58901E+01   0.21296E+00
   0.58901E+01   0.21294E+00
   0.58901E+01   0.21293E+00
   0.58901E+01   0.21290E+00
   0.58901E+01   0.21288E+00
   0.58901E+01   0.21288E+00
   0.58901E+01   0.21286E+00
   0.58901E+01   0.21285E+00
   0.58901E+01   0.21286E+00
   0.58901E+01   0.21282E+00
   0.58901E+01   0.21279E+00
   0.58901E+01   0.21279E+00
   0.58901E+01   0.21276E+00
   0.58901E+01   0.21276E+00
   0.58901E+01   0.21274E+00
   0.58901E+01   0.21271E+00
   0.58901E+01   0.21270E+00
   0.58901E+01   0.21269E+00
   0.58901E+01   0.21270E+00
   0.58901E+01   0.21269E+00
   0.58901E+01   0.21269E+00
   0.58901E+01   0.21267E+00
   0.58801E+01   0.21302E+00
   0.58801E+01   0.21302E+00
   0.58801E+01   0.21300E+00
   0.58801E+01   0.21293E+00
   0.58801E+01   0.21293E+00
   0.58801E+01   0.21293E+00
   0.58801E+01   0.21294E+00
   0.58801E+01   0.21294E+00
   0.58801E+01   0.21291E+00
   0.58801E+01   0.21288E+00
   0.58801E+01   0.21285E+00
   0.58801E+01   0.21286E+00
   0.58801E+01   0.21286E+00
   0.58801E+01   0.21281E+00
   0.58801E+01   0.21279E+00
   0.58801E+01   0.21278E+00
   0.58801E+01   0.21276E+00
   0.58801E+01   0.21272E+00
   0.58801E+01   0.21271E+00
   0.58801E+01   0.21269E+00
   0.58801E+01   0.21269E+00
   0.58801E+01   0.21268E+00
   0.58801E+01   0.21267E+00
   0.58801E+01   0.21266E+00
   0.58801E+01   0.21263E+00
   0.58801E+01   0.21257E+00
   0.58801E+01   0.21257E+00
   0.58801E+01   0.21257E+00
   0.58801E+01   0.21256E+00
   0.58801E+01   0.21256E+00
   0.58801E+01   0.21257E+00
   0.58801E+01   0.21253E+00
   0.58801E+01   0.21251E+00
   0.58801E+01   0.21248E+00
   0.58801E+01   0.21245E+00
   0.58801E+01   0.21245E+00
   0.58801E+01   0.21245E+00
   0.58801E+01   0.21245E+00
   0.58801E+01   0.21244E+00
   0.58801E+01   0.21243E+00
   0.58801E+01   0.21242E+00
   0.58801E+01   0.21241E+00
   0.58801E+01   0.21238E+00
   0.58801E+01   0.21235E+00
   0.58801E+01   0.21233E+00
   0.58801E+01   0.21231E+00
   0.58801E+01   0.21231E+00
   0.58801E+01   0.21230E+00
   0.58801E+01   0.21230E+00
   0.58801E+01   0.21229E+00
   0.58801E+01   0.21229E+00
   0.58801E+01   0.21228E+00
   0.58801E+01   0.21223E+00
   0.58801E+01   0.21222E+00
   0.58801E+01   0.21219E+00
   0.58801E+01   0.21218E+00
   0.58801E+01   0.21215E+00
   0.58801E+01   0.21213E+00
   0.58801E+01   0.21210E+00
   0.58801E+01   0.21209E+00
   0.58701E+01   0.21244E+00
   0.58701E+01   0.21240E+00
   0.58701E+01   0.21241E+00
   0.58701E+01   0.21241E+00
   0.58701E+01   0.21241E+00
   0.58701E+01   0.21238E+00
   0.58701E+01   0.21237E+00
   0.58701E+01   0.21237E+00
   0.58701E+01   0.21235E+00
   0.58701E+01   0.21233E+00
   0.58701E+01   0.21232E+00
   0.58701E+01   0.21232E+00
   0.58701E+01   0.21233E+00
   0.58801E+01   0.21197E+00
   0.58701E+01   0.21228E+00
   0.58701E+01   0.21227E+00
   0.58701E+01   0.21225E+00
   0.58701E+01   0.21225E+00
   0.58701E+01   0.21222E+00
   0.58701E+01   0.21223E+00
   0.58701E+01   0.21221E+00
   0.58701E+01   0.21216E+00
   0.58701E+01   0.21216E+00
   0.58701E+01   0.21214E+00
   0.58701E+01   0.21210E+00
   0.58701E+01   0.21210E+00
   0.58701E+01   0.21209E+00
   0.58701E+01   0.21206E+00
   0.58701E+01   0.21202E+00
   0.58701E+01   0.21202E+00
   0.58701E+01   0.21200E+00
   0.58701E+01   0.21198E+00
   0.58701E+01   0.21198E+00
   0.58701E+01   0.21198E+00
   0.58701E+01   0.21197E+00
   0.58701E+01   0.21194E+00
   0.58701E+01   0.21194E+00
   0.58701E+01   0.21192E+00
   0.58701E+01   0.21191E+00
   0.58701E+01   0.21191E+00
   0.58701E+01   0.21190E+00
   0.58701E+01   0.21189E+00
   0.58701E+01   0.21189E+00
   0.58701E+01   0.21185E+00
   0.58701E+01   0.21184E+00
   0.58701E+01   0.21184E+00
   0.58701E+01   0.21184E+00
   0.58701E+01   0.21182E+00
   0.58701E+01   0.21181E+00
   0.58701E+01   0.21180E+00
   0.58701E+01   0.21181E+00
   0.58701E+01   0.21180E+00
   0.58701E+01   0.21178E+00
   0.58701E+01   0.21173E+00
   0.58701E+01   0.21172E+00
   0.58701E+01   0.21171E+00
   0.58701E+01   0.21170E+00
   0.58701E+01   0.21169E+00
   0.58701E+01   0.21165E+00
   0.58701E+01   0.21159E+00
   0.58701E+01   0.21159E+00
   0.58701E+01   0.21156E+00
   0.58701E+01   0.21155E+00
   0.58701E+01   0.21155E+00
   0.58701E+01   0.21156E+00
   0.58701E+01   0.21156E+00
   0.58701E+01   0.21155E+00
   0.58701E+01   0.21151E+00
   0.58701E+01   0.21149E+00
   0.58701E+01   0.21147E+00
   0.58701E+01   0.21147E+00
   0.58701E+01   0.21144E+00
   0.58701E+01   0.21143E+00
   0.58701E+01   0.21143E+00
   0.58701E+01   0.21142E+00
   0.58701E+01   0.21142E+00
   0.58701E+01   0.21139E+00
   0.58701E+01   0.21136E+00
   0.58601E+01   0.21171E+00
   0.58701E+01   0.21134E+00
   0.58701E+01   0.21133E+00
   0.58601E+01   0.21166E+00
   0.58601E+01   0.21165E+00
   0.58701E+01   0.21129E+00
   0.58601E+01   0.21165E+00
   0.58601E+01   0.21165E+00
   0.58601E+01   0.21164E+00
   0.58601E+01   0.21164E+00
   0.58601E+01   0.21157E+00
   0.58601E+01   0.21155E+00
   0.58601E+01   0.21153E+00
   0.58601E+01   0.21151E+00
   0.58601E+01   0.21151E+00
   0.58601E+01   0.21151E+00
   0.58601E+01   0.21151E+00
   0.58701E+01   0.21114E+00
   0.58701E+01   0.21112E+00
   0.58701E+01   0.21112E+00
   0.58701E+01   0.21111E+00
   0.58701E+01   0.21110E+00
   0.58601E+01   0.21143E+00
   0.58601E+01   0.21141E+00
   0.58601E+01   0.21140E+00
   0.58601E+01   0.21139E+00
   0.58601E+01   0.21139E+00
   0.58601E+01   0.21138E+00
   0.58601E+01   0.21137E+00
   0.58601E+01   0.21134E+00
   0.58601E+01   0.21132E+00
   0.58601E+01   0.21129E+00
   0.58601E+01   0.21129E+00
   0.58601E+01   0.21129E+00
   0.58601E+01   0.21126E+00
   0.58601E+01   0.21126E+00
   0.58601E+01   0.21123E+00
   0.58601E+01   0.21123E+00
   0.58601E+01   0.21122E+00
   0.58601E+01   0.21121E+00
   0.58601E+01   0.21117E+00
   0.58601E+01   0.21116E+00
   0.58601E+01   0.21115E+00
   0.58601E+01   0.21115E+00
   0.58601E+01   0.21111E+00
   0.58601E+01   0.21109E+00
   0.58601E+01   0.21109E+00
   0.58601E+01   0.21107E+00
   0.58601E+01   0.21104E+00
   0.58601E+01   0.21103E+00
   0.58601E+01   0.21102E+00
   0.58601E+01   0.21100E+00
   0.58601E+01   0.21098E+00
   0.58601E+01   0.21097E+00
   0.58601E+01   0.21098E+00
   0.58601E+01   0.21095E+00
   0.58601E+01   0.21095E+00
   0.58601E+01   0.21094E+00
   0.58601E+01   0.21090E+00
   0.58601E+01   0.21090E+00
   0.58601E+01   0.21089E+00
   0.58601E+01   0.21087E+00
   0.58601E+01   0.21086E+00
   0.58601E+01   0.21086E+00
   0.58601E+01   0.21085E+00
   0.58601E+01   0.21086E+00
   0.58601E+01   0.21084E+00
   0.58601E+01   0.21085E+00
   0.58601E+01   0.21083E+00
   0.58601E+01   0.21083E+00
   0.58601E+01   0.21082E+00
   0.58601E+01   0.21080E+00
   0.58601E+01   0.21076E+00
   0.58601E+01   0.21074E+00
   0.58601E+01   0.21073E+00
   0.58601E+01   0.21072E+00
   0.58601E+01   0.21071E+00
   0.58601E+01   0.21071E+00
   0.58601E+01   0.21070E+00
   0.58601E+01   0.21068E+00
   0.58601E+01   0.21060E+00
   0.58601E+01   0.21060E+00
   0.58601E+01   0.21060E+00
   0.58601E+01   0.21058E+00
   0.58601E+01   0.21059E+00
   0.58601E+01   0.21058E+00
   0.58601E+01   0.21056E+00
   0.58601E+01   0.21056E+00
   0.58601E+01   0.21055E+00
   0.58601E+01   0.21053E+00
   0.58601E+01   0.21051E+00
   0.58601E+01   0.21049E+00
   0.58601E+01   0.21049E+00
   0.58601E+01   0.21044E+00
   0.58501E+01   0.21079E+00
   0.58601E+01   0.21042E+00
   0.58601E+01   0.21040E+00
   0.58501E+01   0.21075E+00
   0.58501E+01   0.21074E+00
   0.58501E+01   0.21073E+00
   0.58501E+01   0.21073E+00
   0.58501E+01   0.21074E+00
   0.58501E+01   0.21074E+00
   0.58501E+01   0.21072E+00
   0.58501E+01   0.21071E+00
   0.58601E+01   0.21033E+00
   0.58501E+01   0.21067E+00
   0.58501E+01   0.21065E+00
   0.58501E+01   0.21063E+00
   0.58601E+01   0.21027E+00
   0.58601E+01   0.21027E+00
   0.58601E+01   0.21025E+00
   0.58601E+01   0.21023E+00
   0.58501E+01   0.21055E+00
   0.58501E+01   0.21055E+00
   0.58501E+01   0.21055E+00
   0.58501E+01   0.21052E+00
   0.58501E+01   0.21053E+00
   0.58501E+01   0.21050E+00
   0.58501E+01   0.21049E+00
   0.58501E+01   0.21046E+00
   0.58501E+01   0.21045E+00
   0.58501E+01   0.21045E+00
   0.58501E+01   0.21042E+00
   0.58501E+01   0.21041E+00
   0.58501E+01   0.21039E+00
   0.58501E+01   0.21036E+00
   0.58501E+01   0.21035E+00
   0.58501E+01   0.21035E+00
   0.58501E+01   0.21036E+00
   0.58501E+01   0.21036E+00
   0.58501E+01   0.21035E+00
   0.58501E+01   0.21033E+00
   0.58501E+01   0.21031E+00
   0.58501E+01   0.21031E+00
   0.58501E+01   0.21031E+00
   0.58501E+01   0.21030E+00
   0.58501E+01   0.21029E+00
   0.58501E+01   0.21029E+00
   0.58501E+01   0.21027E+00
   0.58501E+01   0.21023E+00
   0.58501E+01   0.21023E+00
   0.58501E+01   0.21020E+00
   0.58501E+01   0.21020E+00
   0.58501E+01   0.21013E+00
   0.58501E+01   0.21012E+00
   0.58501E+01   0.21009E+00
   0.58501E+01   0.21009E+00
   0.58501E+01   0.21009E+00
   0.58501E+01   0.21008E+00
   0.58501E+01   0.21007E+00
   0.58501E+01   0.21007E+00
   0.58501E+01   0.21005E+00
   0.58501E+01   0.21005E+00
   0.58501E+01   0.21001E+00
   0.58501E+01   0.20998E+00
   0.58501E+01   0.20997E+00
   0.58501E+01   0.20997E+00
   0.58501E+01   0.20996E+00
   0.58501E+01   0.20995E+00
   0.58501E+01   0.20996E+00
   0.58501E+01   0.20996E+00
   0.58501E+01   0.20995E+00
   0.58501E+01   0.20992E+00
   0.58501E+01   0.20992E+00
   0.58501E+01   0.20990E+00
   0.58501E+01   0.20989E+00
   0.58501E+01   0.20988E+00
   0.58501E+01   0.20988E+00
   0.58501E+01   0.20988E+00
   0.58501E+01   0.20988E+00
   0.58501E+01   0.20985E+00
   0.58501E+01   0.20983E+00
   0.58501E+01   0.20981E+00
   0.58501E+01   0.20979E+00
   0.58501E+01   0.20978E+00
   0.58501E+01   0.20976E+00
   0.58501E+01   0.20974E+00
   0.58501E+01   0.20971E+00
   0.58501E+01   0.20971E+00
   0.58501E+01   0.20971E+00
   0.58501E+01   0.20969E+00
   0.58501E+01   0.20969E+00
   0.58501E+01   0.20967E+00
   0.58501E+01   0.20967E+00
   0.58501E+01   0.20966E+00
   0.58501E+01   0.20966E+00
   0.58501E+01   0.20964E+00
   0.58501E+01   0.20962E+00
   0.58501E+01   0.20959E+00
   0.58501E+01   0.20956E+00
   0.58501E+01   0.20955E+00
   0.58501E+01   0.20955E+00
   0.58501E+01   0.20954E+00
   0.58501E+01   0.20953E+00
   0.58501E+01   0.20953E+00
   0.58501E+01   0.20952E+00
   0.58501E+01   0.20951E+00
   0.58501E+01   0.20948E+00
   0.58501E+01   0.20946E+00
   0.58501E+01   0.20945E+00
   0.58501E+01   0.20941E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20941E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20940E+00
   0.58501E+01   0.20939E+00
   0.58501E+01   0.20937E+00
   0.58501E+01   0.20935E+00
   0.58501E+01   0.20932E+00
   0.58501E+01   0.20930E+00
   0.58501E+01   0.20930E+00
   0.58501E+01   0.20930E+00
   0.58501E+01   0.20928E+00
   0.58501E+01   0.20927E+00
   0.58501E+01   0.20927E+00
   0.58501E+01   0.20924E+00
   0.58501E+01   0.20920E+00
   0.58501E+01   0.20918E+00
   0.58401E+01   0.20951E+00
   0.58401E+01   0.20949E+00
   0.58401E+01   0.20949E+00
   0.58401E+01   0.20949E+00
   0.58401E+01   0.20948E+00
   0.58501E+01   0.20912E+00
   0.58501E+01   0.20911E+00
   0.58501E+01   0.20911E+00
   0.58501E+01   0.20911E+00
   0.58401E+01   0.20944E+00
   0.58401E+01   0.20944E+00
   0.58401E+01   0.20943E+00
   0.58401E+01   0.20940E+00
   0.58401E+01   0.20940E+00
   0.58401E+01   0.20938E+00
   0.58401E+01   0.20936E+00
   0.58401E+01   0.20936E+00
   0.58401E+01   0.20935E+00
   0.58401E+01   0.20934E+00
   0.58401E+01   0.20933E+00
   0.58401E+01   0.20929E+00
   0.58401E+01   0.20926E+00
   0.58401E+01   0.20927E+00
   0.58401E+01   0.20925E+00
   0.58401E+01   0.20925E+00
   0.58401E+01   0.20925E+00
   0.58401E+01   0.20925E+00
   0.58401E+01   0.20922E+00
   0.58401E+01   0.20922E+00
   0.58401E+01   0.20919E+00
   0.58401E+01   0.20919E+00
   0.58401E+01   0.20919E+00
   0.58401E+01   0.20917E+00
   0.58401E+01   0.20914E+00
   0.58401E+01   0.20910E+00
   0.58401E+01   0.20908E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20907E+00
   0.58401E+01   0.20906E+00
   0.58401E+01   0.20904E+00
   0.58401E+01   0.20904E+00
   0.58401E+01   0.20903E+00
   0.58401E+01   0.20900E+00
   0.58401E+01   0.20898E+00
   0.58401E+01   0.20898E+00
   0.58401E+01   0.20898E+00
   0.58401E+01   0.20895E+00
   0.58401E+01   0.20895E+00
   0.58401E+01   0.20895E+00
   0.58401E+01   0.20895E+00
   0.58401E+01   0.20896E+00
   0.58401E+01   0.20896E+00
   0.58401E+01   0.20894E+00
   0.58401E+01   0.20892E+00
   0.58401E+01   0.20888E+00
   0.58401E+01   0.20885E+00
   0.58401E+01   0.20884E+00
   0.58401E+01   0.20885E+00
   0.58401E+01   0.20883E+00
   0.58401E+01   0.20881E+00
   0.58401E+01   0.20879E+00
   0.58401E+01   0.20878E+00
   0.58401E+01   0.20874E+00
   0.58401E+01   0.20870E+00
   0.58401E+01   0.20869E+00
   0.58401E+01   0.20868E+00
   0.58401E+01   0.20868E+00
   0.58401E+01   0.20869E+00
   0.58401E+01   0.20867E+00
   0.58401E+01   0.20866E+00
   0.58401E+01   0.20865E+00
   0.58401E+01   0.20865E+00
   0.58401E+01   0.20863E+00
   0.58401E+01   0.20858E+00
   0.58401E+01   0.20854E+00
   0.58401E+01   0.20853E+00
   0.58401E+01   0.20851E+00
   0.58401E+01   0.20853E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20849E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20851E+00
   0.58401E+01   0.20851E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20851E+00
   0.58401E+01   0.20850E+00
   0.58401E+01   0.20849E+00
   0.58401E+01   0.20846E+00
   0.58401E+01   0.20843E+00
   0.58401E+01   0.20838E+00
   0.58401E+01   0.20837E+00
   0.58401E+01   0.20837E+00
   0.58401E+01   0.20835E+00
   0.58401E+01   0.20834E+00
   0.58401E+01   0.20836E+00
   0.58401E+01   0.20837E+00
   0.58401E+01   0.20834E+00
   0.58401E+01   0.20831E+00
   0.58401E+01   0.20829E+00
   0.58401E+01   0.20826E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20825E+00
   0.58401E+01   0.20824E+00
   0.58401E+01   0.20820E+00
   0.58401E+01   0.20820E+00
   0.58401E+01   0.20821E+00
   0.58401E+01   0.20817E+00
   0.58401E+01   0.20811E+00
   0.58401E+01   0.20811E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20811E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20810E+00
   0.58401E+01   0.20811E+00
   0.58401E+01   0.20808E+00
   0.58401E+01   0.20805E+00
   0.58401E+01   0.20804E+00
   0.58401E+01   0.20801E+00
   0.58401E+01   0.20797E+00
   0.58401E+01   0.20796E+00
   0.58401E+01   0.20794E+00
   0.58401E+01   0.20794E+00
   0.58401E+01   0.20795E+00
   0.58401E+01   0.20795E+00
   0.58401E+01   0.20795E+00
   0.58401E+01   0.20795E+00
   0.58401E+01   0.20791E+00
   0.58401E+01   0.20790E+00
   0.58401E+01   0.20785E+00
   0.58401E+01   0.20783E+00
   0.58401E+01   0.20781E+00
   0.58401E+01   0.20783E+00
   0.58401E+01   0.20783E+00
   0.58401E+01   0.20781E+00
   0.58401E+01   0.20779E+00
   0.58401E+01   0.20778E+00
   0.58401E+01   0.20778E+00
   0.58401E+01   0.20777E+00
   0.58401E+01   0.20777E+00
   0.58401E+01   0.20775E+00
   0.58401E+01   0.20771E+00
   0.58401E+01   0.20771E+00
   0.58401E+01   0.20769E+00
   0.58401E+01   0.20769E+00
   0.58401E+01   0.20770E+00
   0.58401E+01   0.20769E+00
   0.58401E+01   0.20770E+00
   0.58401E+01   0.20770E+00
   0.58401E+01   0.20767E+00
   0.58401E+01   0.20765E+00
   0.58401E+01   0.20764E+00
   0.58401E+01   0.20764E+00
   0.58401E+01   0.20763E+00
   0.58401E+01   0.20761E+00
   0.58401E+01   0.20759E+00
   0.58401E+01   0.20756E+00
   0.58401E+01   0.20755E+00
   0.58401E+01   0.20754E+00
   0.58401E+01   0.20754E+00
   0.58401E+01   0.20754E+00
   0.58401E+01   0.20752E+00
   0.58401E+01   0.20752E+00
   0.58401E+01   0.20751E+00
   0.58401E+01   0.20749E+00
   0.58401E+01   0.20748E+00
   0.58401E+01   0.20747E+00
   0.58401E+01   0.20745E+00
   0.58401E+01   0.20745E+00
   0.58401E+01   0.20743E+00
   0.58401E+01   0.20742E+00
   0.58401E+01   0.20741E+00
   0.58401E+01   0.20740E+00
   0.58401E+01   0.20739E+00
   0.58401E+01   0.20738E+00
   0.58401E+01   0.20737E+00
   0.58401E+01   0.20736E+00
   0.58401E+01   0.20733E+00
   0.58401E+01   0.20733E+00
   0.58401E+01   0.20732E+00
   0.58401E+01   0.20731E+00
   0.58401E+01   0.20730E+00
   0.58401E+01   0.20730E+00
   0.58401E+01   0.20730E+00
   0.58401E+01   0.20730E+00
   0.58401E+01   0.20731E+00
   0.58401E+01   0.20727E+00
   0.58401E+01   0.20726E+00
   0.58401E+01   0.20725E+00
   0.58401E+01   0.20725E+00
   0.58401E+01   0.20722E+00
   0.58301E+01   0.20755E+00
   0.58301E+01   0.20755E+00
   0.58301E+01   0.20753E+00
   0.58301E+01   0.20752E+00
   0.58301E+01   0.20749E+00
   0.58301E+01   0.20750E+00
   0.58301E+01   0.20749E+00
   0.58301E+01   0.20748E+00
   0.58301E+01   0.20746E+00
   0.58301E+01   0.20742E+00
   0.58301E+01   0.20741E+00
   0.58301E+01   0.20740E+00
   0.58301E+01   0.20739E+00
   0.58301E+01   0.20738E+00
   0.58301E+01   0.20737E+00
   0.58301E+01   0.20736E+00
   0.58301E+01   0.20735E+00
   0.58301E+01   0.20734E+00
   0.58301E+01   0.20733E+00
   0.58301E+01   0.20729E+00
   0.58301E+01   0.20731E+00
   0.58301E+01   0.20730E+00
   0.58301E+01   0.20731E+00
   0.58301E+01   0.20728E+00
   0.58301E+01   0.20728E+00
   0.58301E+01   0.20728E+00
   0.58301E+01   0.20728E+00
   0.58301E+01   0.20726E+00
   0.58301E+01   0.20725E+00
   0.58301E+01   0.20723E+00
   0.58301E+01   0.20721E+00
   0.58301E+01   0.20721E+00
   0.58301E+01   0.20720E+00
   0.58301E+01   0.20719E+00
   0.58301E+01   0.20719E+00
   0.58301E+01   0.20718E+00
   0.58301E+01   0.20717E+00
   0.58301E+01   0.20716E+00
   0.58301E+01   0.20713E+00
   0.58301E+01   0.20713E+00
   0.58301E+01   0.20712E+00
   0.58301E+01   0.20709E+00
   0.58301E+01   0.20709E+00
   0.58301E+01   0.20707E+00
   0.58301E+01   0.20706E+00
   0.58301E+01   0.20706E+00
   0.58301E+01   0.20706E+00
   0.58301E+01   0.20701E+00
   0.58301E+01   0.20701E+00
   0.58301E+01   0.20702E+00
   0.58301E+01   0.20700E+00
   0.58301E+01   0.20700E+00
   0.58301E+01   0.20700E+00
   0.58301E+01   0.20698E+00
   0.58301E+01   0.20696E+00
   0.58301E+01   0.20695E+00
   0.58301E+01   0.20694E+00
   0.58301E+01   0.20693E+00
   0.58301E+01   0.20692E+00
   0.58301E+01   0.20691E+00
   0.58301E+01   0.20691E+00
   0.58301E+01   0.20691E+00
   0.58301E+01   0.20690E+00
   0.58401E+01   0.20653E+00
   0.58401E+01   0.20653E+00
   0.58401E+01   0.20653E+00
   0.58301E+01   0.20687E+00
   0.58401E+01   0.20652E+00
   0.58401E+01   0.20652E+00
   0.58401E+01   0.20651E+00
   0.58401E+01   0.20650E+00
   0.58401E+01   0.20649E+00
   0.58401E+01   0.20648E+00
   0.58301E+01   0.20681E+00
   0.58301E+01   0.20680E+00
   0.58301E+01   0.20678E+00
   0.58301E+01   0.20675E+00
   0.58301E+01   0.20676E+00
   0.58301E+01   0.20672E+00
   0.58301E+01   0.20670E+00
   0.58301E+01   0.20671E+00
   0.58301E+01   0.20670E+00
   0.58301E+01   0.20667E+00
   0.58301E+01   0.20665E+00
   0.58301E+01   0.20665E+00
   0.58301E+01   0.20664E+00
   0.58301E+01   0.20663E+00
   0.58301E+01   0.20662E+00
   0.58301E+01   0.20659E+00
   0.58301E+01   0.20658E+00
   0.58301E+01   0.20657E+00
   0.58301E+01   0.20657E+00
   0.58301E+01   0.20657E+00
   0.58301E+01   0.20653E+00
   0.58301E+01   0.20652E+00
   0.58301E+01   0.20652E+00
   0.58301E+01   0.20653E+00
   0.58301E+01   0.20652E+00
   0.58301E+01   0.20652E+00
   0.58301E+01   0.20650E+00
   0.58301E+01   0.20648E+00
   0.58301E+01   0.20648E+00
   0.58301E+01   0.20647E+00
   0.58301E+01   0.20648E+00
   0.58301E+01   0.20646E+00
   0.58301E+01   0.20646E+00
   0.58301E+01   0.20647E+00
   0.58301E+01   0.20645E+00
   0.58301E+01   0.20644E+00
   0.58301E+01   0.20643E+00
   0.58301E+01   0.20641E+00
   0.58301E+01   0.20640E+00
   0.58301E+01   0.20640E+00
   0.58301E+01   0.20639E+00
   0.58301E+01   0.20636E+00
   0.58301E+01   0.20634E+00
   0.58301E+01   0.20633E+00
   0.58301E+01   0.20630E+00
   0.58301E+01   0.20630E+00
   0.58301E+01   0.20630E+00
   0.58301E+01   0.20629E+00
   0.58301E+01   0.20625E+00
   0.58301E+01   0.20624E+00
   0.58301E+01   0.20624E+00
   0.58301E+01   0.20622E+00
   0.58301E+01   0.20621E+00
   0.58301E+01   0.20621E+00
   0.58301E+01   0.20621E+00
   0.58301E+01   0.20618E+00
   0.58301E+01   0.20619E+00
   0.58301E+01   0.20619E+00
   0.58301E+01   0.20616E+00
   0.58301E+01   0.20616E+00
   0.58301E+01   0.20614E+00
   0.58301E+01   0.20613E+00
   0.58301E+01   0.20613E+00
   0.58301E+01   0.20612E+00
   0.58301E+01   0.20612E+00
   0.58301E+01   0.20611E+00
   0.58301E+01   0.20611E+00
   0.58301E+01   0.20609E+00
   0.58301E+01   0.20608E+00
   0.58301E+01   0.20607E+00
   0.58301E+01   0.20607E+00
   0.58301E+01   0.20606E+00
   0.58301E+01   0.20605E+00
   0.58301E+01   0.20604E+00
   0.58301E+01   0.20604E+00
   0.58301E+01   0.20604E+00
   0.58301E+01   0.20604E+00
   0.58301E+01   0.20603E+00
   0.58301E+01   0.20603E+00
   0.58301E+01   0.20601E+00
   0.58301E+01   0.20598E+00
   0.58301E+01   0.20598E+00
   0.58301E+01   0.20598E+00
   0.58301E+01   0.20594E+00
   0.58301E+01   0.20594E+00
   0.58301E+01   0.20594E+00
   0.58301E+01   0.20593E+00
   0.58301E+01   0.20590E+00
   0.58301E+01   0.20589E+00
   0.58301E+01   0.20589E+00
   0.58301E+01   0.20588E+00
   0.58301E+01   0.20584E+00
   0.58301E+01   0.20586E+00
   0.58301E+01   0.20583E+00
   0.58301E+01   0.20583E+00
   0.58301E+01   0.20581E+00
   0.58301E+01   0.20580E+00
   0.58301E+01   0.20577E+00
   0.58301E+01   0.20577E+00
   0.58301E+01   0.20576E+00
   0.58301E+01   0.20575E+00
   0.58301E+01   0.20574E+00
   0.58301E+01   0.20574E+00
   0.58301E+01   0.20574E+00
   0.58301E+01   0.20573E+00
   0.58301E+01   0.20572E+00
   0.58301E+01   0.20571E+00
   0.58301E+01   0.20570E+00
   0.58301E+01   0.20570E+00
   0.58301E+01   0.20567E+00
   0.58301E+01   0.20568E+00
   0.58301E+01   0.20566E+00
   0.58301E+01   0.20566E+00
   0.58301E+01   0.20565E+00
   0.58301E+01   0.20564E+00
   0.58301E+01   0.20563E+00
   0.58301E+01   0.20561E+00
   0.58301E+01   0.20560E+00
   0.58301E+01   0.20560E+00
   0.58301E+01   0.20557E+00
   0.58301E+01   0.20556E+00
   0.58301E+01   0.20556E+00
   0.58301E+01   0.20553E+00
   0.58301E+01   0.20554E+00
   0.58301E+01   0.20553E+00
   0.58301E+01   0.20553E+00
   0.58301E+01   0.20553E+00
   0.58301E+01   0.20552E+00
   0.58301E+01   0.20552E+00
   0.58301E+01   0.20550E+00
   0.58301E+01   0.20549E+00
   0.58301E+01   0.20546E+00
   0.58301E+01   0.20546E+00
   0.58301E+01   0.20543E+00
   0.58301E+01   0.20543E+00
   0.58301E+01   0.20543E+00
   0.58301E+01   0.20542E+00
   0.58301E+01   0.20541E+00
   0.58301E+01   0.20538E+00
   0.58301E+01   0.20538E+00
   0.58301E+01   0.20538E+00
   0.58301E+01   0.20538E+00
   0.58301E+01   0.20535E+00
   0.58301E+01   0.20534E+00
   0.58301E+01   0.20532E+00
   0.58301E+01   0.20532E+00
   0.58301E+01   0.20532E+00
   0.58301E+01   0.20531E+00
   0.58301E+01   0.20531E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20527E+00
   0.58301E+01   0.20524E+00
   0.58301E+01   0.20523E+00
   0.58301E+01   0.20522E+00
   0.58301E+01   0.20521E+00
   0.58301E+01   0.20520E+00
   0.58301E+01   0.20520E+00
   0.58301E+01   0.20518E+00
   0.58301E+01   0.20517E+00
   0.58301E+01   0.20517E+00
   0.58301E+01   0.20517E+00
   0.58301E+01   0.20516E+00
   0.58301E+01   0.20516E+00
   0.58301E+01   0.20513E+00
   0.58301E+01   0.20513E+00
   0.58301E+01   0.20512E+00
   0.58301E+01   0.20513E+00
   0.58301E+01   0.20513E+00
   0.58301E+01   0.20510E+00
   0.58301E+01   0.20508E+00
   0.58301E+01   0.20507E+00
   0.58301E+01   0.20509E+00
   0.58301E+01   0.20506E+00
   0.58301E+01   0.20505E+00
   0.58301E+01   0.20501E+00
   0.58301E+01   0.20501E+00
   0.58301E+01   0.20501E+00
   0.58301E+01   0.20499E+00
   0.58301E+01   0.20497E+00
   0.58301E+01   0.20499E+00
   0.58301E+01   0.20496E+00
   0.58301E+01   0.20495E+00
   0.58301E+01   0.20496E+00
   0.58301E+01   0.20494E+00
   0.58301E+01   0.20494E+00
   0.58301E+01   0.20495E+00
   0.58301E+01   0.20495E+00
   0.58301E+01   0.20494E+00
   0.58301E+01   0.20492E+00
   0.58301E+01   0.20490E+00
   0.58301E+01   0.20489E+00
   0.58301E+01   0.20488E+00
   0.58301E+01   0.20487E+00
   0.58301E+01   0.20487E+00
   0.58301E+01   0.20486E+00
   0.58301E+01   0.20487E+00
   0.58301E+01   0.20485E+00
   0.58301E+01   0.20485E+00
   0.58301E+01   0.20485E+00
   0.58301E+01   0.20480E+00
   0.58301E+01   0.20479E+00
   0.58301E+01   0.20479E+00
   0.58301E+01   0.20478E+00
   0.58301E+01   0.20477E+00
   0.58301E+01   0.20476E+00
   0.58301E+01   0.20474E+00
   0.58301E+01   0.20474E+00
   0.58301E+01   0.20474E+00
   0.58301E+01   0.20474E+00
   0.58301E+01   0.20471E+00
   0.58301E+01   0.20469E+00
   0.58301E+01   0.20469E+00
   0.58301E+01   0.20467E+00
   0.58301E+01   0.20466E+00
   0.58301E+01   0.20466E+00
   0.58301E+01   0.20466E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20462E+00
   0.58301E+01   0.20460E+00
   0.58301E+01   0.20459E+00
   0.58301E+01   0.20457E+00
   0.58301E+01   0.20457E+00
   0.58301E+01   0.20456E+00
   0.58301E+01   0.20457E+00
   0.58301E+01   0.20458E+00
   0.58301E+01   0.20456E+00
   0.58301E+01   0.20455E+00
   0.58301E+01   0.20452E+00
   0.58301E+01   0.20453E+00
   0.58301E+01   0.20454E+00
   0.58301E+01   0.20451E+00
   0.58301E+01   0.20451E+00
   0.58301E+01   0.20449E+00
   0.58301E+01   0.20450E+00
   0.58301E+01   0.20446E+00
   0.58301E+01   0.20446E+00
   0.58301E+01   0.20445E+00
   0.58301E+01   0.20445E+00
   0.58301E+01   0.20440E+00
   0.58301E+01   0.20441E+00
   0.58301E+01   0.20440E+00
   0.58301E+01   0.20439E+00
   0.58301E+01   0.20439E+00
   0.58301E+01   0.20439E+00
   0.58301E+01   0.20438E+00
   0.58301E+01   0.20434E+00
   0.58301E+01   0.20433E+00
   0.58301E+01   0.20431E+00
   0.58301E+01   0.20433E+00
   0.58301E+01   0.20430E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20428E+00
   0.58301E+01   0.20427E+00
   0.58301E+01   0.20426E+00
   0.58301E+01   0.20425E+00
   0.58301E+01   0.20424E+00
   0.58301E+01   0.20424E+00
   0.58301E+01   0.20423E+00
   0.58301E+01   0.20423E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20421E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20422E+00
   0.58301E+01   0.20419E+00
   0.58301E+01   0.20417E+00
   0.58301E+01   0.20416E+00
   0.58301E+01   0.20416E+00
   0.58301E+01   0.20413E+00
   0.58301E+01   0.20412E+00
   0.58301E+01   0.20410E+00
   0.58301E+01   0.20409E+00
   0.58301E+01   0.20409E+00
   0.58301E+01   0.20409E+00
   0.58301E+01   0.20403E+00
   0.58301E+01   0.20403E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20398E+00
   0.58301E+01   0.20399E+00
   0.58301E+01   0.20398E+00
   0.58301E+01   0.20398E+00
   0.58301E+01   0.20397E+00
   0.58301E+01   0.20394E+00
   0.58301E+01   0.20392E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20388E+00
   0.58301E+01   0.20389E+00
   0.58301E+01   0.20386E+00
   0.58301E+01   0.20386E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20381E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20383E+00
   0.58301E+01   0.20382E+00
   0.58301E+01   0.20381E+00
   0.58301E+01   0.20380E+00
   0.58301E+01   0.20379E+00
   0.58301E+01   0.20377E+00
   0.58301E+01   0.20376E+00
   0.58301E+01   0.20375E+00
   0.58301E+01   0.20375E+00
   0.58301E+01   0.20372E+00
   0.58301E+01   0.20372E+00
   0.58301E+01   0.20371E+00
   0.58301E+01   0.20368E+00
   0.58301E+01   0.20370E+00
   0.58301E+01   0.20365E+00
   0.58301E+01   0.20363E+00
   0.58301E+01   0.20361E+00
   0.58301E+01   0.20360E+00
   0.58301E+01   0.20360E+00
   0.58301E+01   0.20361E+00
   0.58301E+01   0.20361E+00
   0.58301E+01   0.20359E+00
   0.58301E+01   0.20360E+00
   0.58301E+01   0.20359E+00
   0.58301E+01   0.20354E+00
   0.58301E+01   0.20353E+00
   0.58301E+01   0.20352E+00
   0.58301E+01   0.20352E+00
   0.58301E+01   0.20353E+00
   0.58301E+01   0.20352E+00
   0.58301E+01   0.20351E+00
   0.58301E+01   0.20352E+00
   0.58301E+01   0.20349E+00
   0.58301E+01   0.20350E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20349E+00
   0.58301E+01   0.20349E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20348E+00
   0.58301E+01   0.20346E+00
   0.58301E+01   0.20342E+00
   0.58301E+01   0.20342E+00
   0.58301E+01   0.20340E+00
   0.58301E+01   0.20339E+00
   0.58301E+01   0.20339E+00
   0.58301E+01   0.20339E+00
   0.58301E+01   0.20337E+00
   0.58301E+01   0.20337E+00
   0.58301E+01   0.20336E+00
   0.58301E+01   0.20335E+00
   0.58301E+01   0.20334E+00
   0.58301E+01   0.20332E+00
   0.58301E+01   0.20332E+00
   0.58301E+01   0.20331E+00
   0.58301E+01   0.20330E+00
   0.58301E+01   0.20329E+00
   0.58301E+01   0.20329E+00
   0.58301E+01   0.20327E+00
   0.58301E+01   0.20327E+00
   0.58301E+01   0.20326E+00
   0.58401E+01   0.20291E+00
   0.58301E+01   0.20326E+00
   0.58301E+01   0.20326E+00
   0.58301E+01   0.20326E+00
   0.58301E+01   0.20322E+00
   0.58301E+01   0.20322E+00
   0.58301E+01   0.20322E+00
   0.58401E+01   0.20286E+00
   0.58301E+01   0.20320E+00
   0.58301E+01   0.20320E+00
   0.58301E+01   0.20319E+00
   0.58301E+01   0.20318E+00
   0.58401E+01   0.20284E+00
   0.58301E+01   0.20317E+00
   0.58401E+01   0.20283E+00
   0.58301E+01   0.20315E+00
   0.58301E+01   0.20315E+00
   0.58301E+01   0.20313E+00
   0.58301E+01   0.20314E+00
   0.58301E+01   0.20313E+00
   0.58401E+01   0.20281E+00
   0.58301E+01   0.20314E+00
   0.58301E+01   0.20312E+00
   0.58401E+01   0.20277E+00
   0.58301E+01   0.20310E+00
   0.58401E+01   0.20276E+00
   0.58401E+01   0.20275E+00
   0.58401E+01   0.20276E+00
   0.58401E+01   0.20276E+00
   0.58301E+01   0.20306E+00
   0.58301E+01   0.20303E+00
   0.58301E+01   0.20301E+00
   0.58301E+01   0.20301E+00
   0.58301E+01   0.20299E+00
   0.58301E+01   0.20298E+00
   0.58301E+01   0.20297E+00
   0.58301E+01   0.20296E+00
   0.58301E+01   0.20297E+00
   0.58301E+01   0.20297E+00
   0.58301E+01   0.20296E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20292E+00
   0.58301E+01   0.20293E+00
   0.58301E+01   0.20291E+00
   0.58301E+01   0.20291E+00
   0.58301E+01   0.20287E+00
   0.58301E+01   0.20285E+00
   0.58301E+01   0.20285E+00
   0.58301E+01   0.20285E+00
   0.58301E+01   0.20286E+00
   0.58301E+01   0.20284E+00
   0.58301E+01   0.20283E+00
   0.58301E+01   0.20283E+00
   0.58301E+01   0.20283E+00
   0.58401E+01   0.20248E+00
   0.58401E+01   0.20247E+00
   0.58401E+01   0.20246E+00
   0.58301E+01   0.20283E+00
   0.58401E+01   0.20247E+00
   0.58301E+01   0.20281E+00
   0.58401E+01   0.20246E+00
   0.58401E+01   0.20244E+00
   0.58401E+01   0.20243E+00
   0.58401E+01   0.20243E+00
   0.58401E+01   0.20242E+00
   0.58401E+01   0.20242E+00
   0.58401E+01   0.20242E+00
   0.58401E+01   0.20241E+00
   0.58401E+01   0.20240E+00
   0.58401E+01   0.20237E+00
   0.58401E+01   0.20237E+00
   0.58401E+01   0.20237E+00
   0.58401E+01   0.20234E+00
   0.58401E+01   0.20234E+00
   0.58401E+01   0.20231E+00
   0.58301E+01   0.20263E+00
   0.58301E+01   0.20263E+00
   0.58401E+01   0.20228E+00
   0.58301E+01   0.20262E+00
   0.58301E+01   0.20262E+00
   0.58301E+01   0.20262E+00
   0.58301E+01   0.20262E+00
   0.58401E+01   0.20228E+00
   0.58301E+01   0.20261E+00
   0.58401E+01   0.20226E+00
   0.58401E+01   0.20224E+00
   0.58301E+01   0.20256E+00
   0.58301E+01   0.20255E+00
   0.58301E+01   0.20253E+00
   0.58401E+01   0.20219E+00
   0.58301E+01   0.20254E+00
   0.58401E+01   0.20220E+00
   0.58401E+01   0.20219E+00
   0.58401E+01   0.20219E+00
   0.58401E+01   0.20217E+00
   0.58401E+01   0.20215E+00
   0.58401E+01   0.20216E+00
   0.58401E+01   0.20216E+00
   0.58401E+01   0.20216E+00
   0.58401E+01   0.20213E+00
   0.58401E+01   0.20213E+00
   0.58401E+01   0.20214E+00
   0.58401E+01   0.20216E+00
   0.58401E+01   0.20215E+00
   0.58401E+01   0.20213E+00
   0.58401E+01   0.20214E+00
   0.58401E+01   0.20211E+00
   0.58401E+01   0.20211E+00
   0.58401E+01   0.20210E+00
   0.58401E+01   0.20207E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20205E+00
   0.58401E+01   0.20201E+00
   0.58401E+01   0.20202E+00
   0.58401E+01   0.20201E+00
   0.58401E+01   0.20200E+00
   0.58401E+01   0.20198E+00
   0.58401E+01   0.20198E+00
   0.58401E+01   0.20196E+00
   0.58401E+01   0.20196E+00
   0.58401E+01   0.20196E+00
   0.58401E+01   0.20195E+00
   0.58401E+01   0.20195E+00
   0.58401E+01   0.20194E+00
   0.58401E+01   0.20193E+00
   0.58401E+01   0.20191E+00
   0.58401E+01   0.20192E+00
   0.58401E+01   0.20191E+00
   0.58401E+01   0.20191E+00
   0.58401E+01   0.20190E+00
   0.58401E+01   0.20189E+00
   0.58401E+01   0.20186E+00
   0.58401E+01   0.20186E+00
   0.58401E+01   0.20186E+00
   0.58401E+01   0.20185E+00
   0.58401E+01   0.20186E+00
   0.58401E+01   0.20185E+00
   0.58401E+01   0.20183E+00
   0.58401E+01   0.20183E+00
   0.58401E+01   0.20184E+00
   0.58401E+01   0.20181E+00
   0.58401E+01   0.20180E+00
   0.58401E+01   0.20180E+00
   0.58401E+01   0.20181E+00
   0.58401E+01   0.20180E+00
   0.58401E+01   0.20179E+00
   0.58401E+01   0.20179E+00
   0.58401E+01   0.20178E+00
   0.58401E+01   0.20178E+00
   0.58401E+01   0.20175E+00
   0.58401E+01   0.20175E+00
   0.58401E+01   0.20174E+00
   0.58401E+01   0.20175E+00
   0.58401E+01   0.20175E+00
   0.58401E+01   0.20171E+00
   0.58401E+01   0.20171E+00
   0.58401E+01   0.20169E+00
   0.58401E+01   0.20168E+00
   0.58401E+01   0.20168E+00
   0.58401E+01   0.20165E+00
   0.58401E+01   0.20164E+00
   0.58401E+01   0.20164E+00
   0.58401E+01   0.20162E+00
   0.58401E+01   0.20160E+00
   0.58401E+01   0.20159E+00
   0.58401E+01   0.20158E+00
   0.58401E+01   0.20158E+00
   0.58401E+01   0.20157E+00
   0.58401E+01   0.20155E+00
   0.58401E+01   0.20155E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20153E+00
   0.58401E+01   0.20153E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20150E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20149E+00
   0.58401E+01   0.20150E+00
   0.58401E+01   0.20150E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20150E+00
   0.58401E+01   0.20151E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20152E+00
   0.58401E+01   0.20148E+00
   0.58401E+01   0.20146E+00
   0.58401E+01   0.20147E+00
   0.58401E+01   0.20142E+00
   0.58401E+01   0.20141E+00
   0.58401E+01   0.20140E+00
   0.58401E+01   0.20139E+00
   0.58401E+01   0.20140E+00
   0.58401E+01   0.20140E+00
   0.58401E+01   0.20138E+00
   0.58401E+01   0.20138E+00
   0.58401E+01   0.20136E+00
   0.58401E+01   0.20136E+00
   0.58401E+01   0.20136E+00
   0.58401E+01   0.20134E+00
   0.58401E+01   0.20132E+00
   0.58401E+01   0.20131E+00
   0.58401E+01   0.20131E+00
   0.58401E+01   0.20131E+00
   0.58401E+01   0.20132E+00
   0.58401E+01   0.20129E+00
   0.58401E+01   0.20130E+00
   0.58401E+01   0.20128E+00
   0.58401E+01   0.20127E+00
   0.58401E+01   0.20126E+00
   0.58401E+01   0.20124E+00
   0.58401E+01   0.20124E+00
   0.58401E+01   0.20120E+00
   0.58401E+01   0.20120E+00
   0.58401E+01   0.20120E+00
   0.58401E+01   0.20120E+00
   0.58401E+01   0.20119E+00
   0.58401E+01   0.20118E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20118E+00
   0.58401E+01   0.20118E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20116E+00
   0.58401E+01   0.20115E+00
   0.58401E+01   0.20114E+00
   0.58401E+01   0.20117E+00
   0.58401E+01   0.20116E+00
   0.58501E+01   0.20083E+00
   0.58501E+01   0.20080E+00
   0.58401E+01   0.20111E+00
   0.58401E+01   0.20110E+00
   0.58401E+01   0.20109E+00
   0.58401E+01   0.20108E+00
   0.58401E+01   0.20108E+00
   0.58401E+01   0.20108E+00
   0.58401E+01   0.20105E+00
   0.58401E+01   0.20105E+00
   0.58401E+01   0.20102E+00
   0.58401E+01   0.20101E+00
   0.58401E+01   0.20100E+00
   0.58401E+01   0.20100E+00
   0.58401E+01   0.20098E+00
   0.58401E+01   0.20099E+00
   0.58401E+01   0.20098E+00
   0.58401E+01   0.20095E+00
   0.58401E+01   0.20095E+00
   0.58401E+01   0.20095E+00
   0.58401E+01   0.20094E+00
   0.58401E+01   0.20091E+00
   0.58501E+01   0.20057E+00
   0.58501E+01   0.20058E+00
   0.58501E+01   0.20054E+00
   0.58401E+01   0.20089E+00
   0.58501E+01   0.20053E+00
   0.58501E+01   0.20053E+00
   0.58501E+01   0.20053E+00
   0.58501E+01   0.20051E+00
   0.58501E+01   0.20050E+00
   0.58501E+01   0.20052E+00
   0.58501E+01   0.20050E+00
   0.58501E+01   0.20049E+00
   0.58501E+01   0.20049E+00
   0.58501E+01   0.20048E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20046E+00
   0.58501E+01   0.20044E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20044E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20041E+00
   0.58501E+01   0.20040E+00
   0.58501E+01   0.20041E+00
   0.58501E+01   0.20038E+00
   0.58501E+01   0.20041E+00
   0.58501E+01   0.20041E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20043E+00
   0.58501E+01   0.20042E+00
   0.58501E+01   0.20039E+00
   0.58501E+01   0.20037E+00
   0.58501E+01   0.20035E+00
   0.58501E+01   0.20035E+00
   0.58501E+01   0.20035E+00
   0.58501E+01   0.20036E+00
   0.58501E+01   0.20032E+00
   0.58501E+01   0.20032E+00
   0.58501E+01   0.20032E+00
   0.58501E+01   0.20031E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20031E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20031E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20030E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20027E+00
   0.58501E+01   0.20026E+00
   0.58501E+01   0.20027E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20024E+00
   0.58501E+01   0.20024E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20024E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20024E+00
   0.58501E+01   0.20023E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20026E+00
   0.58501E+01   0.20025E+00
   0.58501E+01   0.20026E+00
   0.58501E+01   0.20026E+00
   0.58501E+01   0.20021E+00
   0.58501E+01   0.20021E+00
   0.58501E+01   0.20018E+00
   0.58501E+01   0.20017E+00
   0.58501E+01   0.20017E+00
   0.58501E+01   0.20014E+00
   0.58501E+01   0.20014E+00
   0.58501E+01   0.20014E+00
   0.58501E+01   0.20014E+00
   0.58501E+01   0.20013E+00
   0.58501E+01   0.20010E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20007E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20009E+00
   0.58501E+01   0.20006E+00
   0.58501E+01   0.20007E+00
   0.58501E+01   0.20003E+00
   0.58501E+01   0.20003E+00
   0.58501E+01   0.20002E+00
   0.58501E+01   0.20002E+00
   0.58501E+01   0.20002E+00
   0.58501E+01   0.20001E+00
   0.58501E+01   0.20001E+00
   0.58501E+01   0.19998E+00
   0.58501E+01   0.19998E+00
   0.58501E+01   0.19997E+00
   0.58501E+01   0.19994E+00
   0.58501E+01   0.19993E+00
   0.58501E+01   0.19994E+00
   0.58501E+01   0.19992E+00
   0.58501E+01   0.19992E+00
   0.58501E+01   0.19993E+00
   0.58501E+01   0.19991E+00
   0.58501E+01   0.19992E+00
   0.58501E+01   0.19991E+00
   0.58501E+01   0.19991E+00
   0.58501E+01   0.19991E+00
   0.58501E+01   0.19988E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19989E+00
   0.58501E+01   0.19987E+00
   0.58501E+01   0.19986E+00
   0.58501E+01   0.19985E+00
   0.58501E+01   0.19985E+00
   0.58501E+01   0.19985E+00
   0.58501E+01   0.19986E+00
   0.58501E+01   0.19985E+00
   0.58501E+01   0.19982E+00
   0.58501E+01   0.19982E+00
   0.58501E+01   0.19982E+00
   0.58501E+01   0.19982E+00
   0.58501E+01   0.19981E+00
   0.58501E+01   0.19981E+00
   0.58501E+01   0.19981E+00
   0.58501E+01   0.19981E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19977E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19978E+00
   0.58501E+01   0.19975E+00
   0.58501E+01   0.19974E+00
   0.58501E+01   0.19970E+00
   0.58501E+01   0.19972E+00
   0.58501E+01   0.19969E+00
   0.58501E+01   0.19970E+00
   0.58501E+01   0.19970E+00
   0.58501E+01   0.19970E+00
   0.58501E+01   0.19968E+00
   0.58601E+01   0.19933E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19966E+00
   0.58501E+01   0.19967E+00
   0.58501E+01   0.19966E+00
   0.58601E+01   0.19931E+00
   0.58501E+01   0.19960E+00
   0.58501E+01   0.19960E+00
   0.58601E+01   0.19927E+00
   0.58601E+01   0.19926E+00
   0.58601E+01   0.19927E+00
   0.58601E+01   0.19927E+00
   0.58601E+01   0.19928E+00
   0.58601E+01   0.19926E+00
   0.58601E+01   0.19928E+00
   0.58601E+01   0.19924E+00
   0.58601E+01   0.19924E+00
   0.58601E+01   0.19925E+00
   0.58601E+01   0.19925E+00
   0.58601E+01   0.19923E+00
   0.58601E+01   0.19923E+00
   0.58601E+01   0.19921E+00
   0.58601E+01   0.19921E+00
   0.58601E+01   0.19919E+00
   0.58601E+01   0.19920E+00
   0.58601E+01   0.19918E+00
   0.58601E+01   0.19917E+00
   0.58601E+01   0.19915E+00
   0.58601E+01   0.19914E+00
   0.58601E+01   0.19914E+00
   0.58601E+01   0.19913E+00
   0.58601E+01   0.19911E+00
   0.58601E+01   0.19910E+00
   0.58601E+01   0.19910E+00
   0.58601E+01   0.19908E+00
   0.58601E+01   0.19908E+00
   0.58601E+01   0.19906E+00
   0.58601E+01   0.19907E+00
   0.58601E+01   0.19906E+00
   0.58601E+01   0.19906E+00
   0.58601E+01   0.19905E+00
   0.58601E+01   0.19902E+00
   0.58601E+01   0.19901E+00
   0.58601E+01   0.19901E+00
   0.58601E+01   0.19899E+00
   0.58601E+01   0.19899E+00
   0.58601E+01   0.19898E+00
   0.58601E+01   0.19898E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19892E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19892E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19896E+00
   0.58601E+01   0.19896E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19895E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19894E+00
   0.58601E+01   0.19893E+00
   0.58601E+01   0.19891E+00
   0.58601E+01   0.19890E+00
   0.58601E+01   0.19890E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19888E+00
   0.58601E+01   0.19888E+00
   0.58601E+01   0.19888E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19889E+00
   0.58601E+01   0.19887E+00
   0.58601E+01   0.19885E+00
   0.58601E+01   0.19884E+00
   0.58601E+01   0.19883E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19882E+00
   0.58601E+01   0.19882E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19882E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19881E+00
   0.58601E+01   0.19880E+00
   0.58601E+01   0.19880E+00
   0.58601E+01   0.19879E+00
   0.58601E+01   0.19878E+00
   0.58601E+01   0.19876E+00
   0.58601E+01   0.19876E+00
   0.58601E+01   0.19875E+00
   0.58601E+01   0.19873E+00
   0.58601E+01   0.19873E+00
   0.58601E+01   0.19872E+00
   0.58601E+01   0.19871E+00
   0.58601E+01   0.19871E+00
   0.58601E+01   0.19872E+00
   0.58601E+01   0.19874E+00
   0.58601E+01   0.19869E+00
   0.58601E+01   0.19872E+00
   0.58601E+01   0.19870E+00
   0.58601E+01   0.19871E+00
   0.58601E+01   0.19870E+00
   0.58601E+01   0.19870E+00
   0.58701E+01   0.19837E+00
   0.58701E+01   0.19836E+00
   0.58701E+01   0.19835E+00
   0.58601E+01   0.19867E+00
   0.58701E+01   0.19833E+00
   0.58701E+01   0.19833E+00
   0.58701E+01   0.19832E+00
   0.58701E+01   0.19832E+00
   0.58701E+01   0.19830E+00
   0.58701E+01   0.19831E+00
   0.58701E+01   0.19829E+00
   0.58701E+01   0.19827E+00
   0.58601E+01   0.19857E+00
   0.58601E+01   0.19857E+00
   0.58601E+01   0.19856E+00
   0.58701E+01   0.19824E+00
   0.58701E+01   0.19822E+00
   0.58701E+01   0.19819E+00
   0.58701E+01   0.19820E+00
   0.58701E+01   0.19821E+00
   0.58701E+01   0.19819E+00
   0.58701E+01   0.19818E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19815E+00
   0.58701E+01   0.19817E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19816E+00
   0.58701E+01   0.19815E+00
   0.58701E+01   0.19814E+00
   0.58701E+01   0.19814E+00
   0.58701E+01   0.19814E+00
   0.58701E+01   0.19813E+00
   0.58701E+01   0.19814E+00
   0.58701E+01   0.19813E+00
   0.58701E+01   0.19813E+00
   0.58701E+01   0.19813E+00
   0.58701E+01   0.19812E+00
   0.58701E+01   0.19811E+00
   0.58701E+01   0.19811E+00
   0.58701E+01   0.19811E+00
   0.58701E+01   0.19810E+00
   0.58701E+01   0.19809E+00
   0.58701E+01   0.19810E+00
   0.58701E+01   0.19808E+00
   0.58701E+01   0.19808E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19806E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19806E+00
   0.58701E+01   0.19807E+00
   0.58701E+01   0.19809E+00
   0.58701E+01   0.19808E+00
   0.58701E+01   0.19805E+00
   0.58701E+01   0.19805E+00
   0.58701E+01   0.19803E+00
   0.58701E+01   0.19803E+00
   0.58701E+01   0.19801E+00
   0.58701E+01   0.19801E+00
   0.58701E+01   0.19802E+00
   0.58701E+01   0.19800E+00
   0.58701E+01   0.19800E+00
   0.58701E+01   0.19799E+00
   0.58701E+01   0.19799E+00
   0.58701E+01   0.19799E+00
   0.58701E+01   0.19799E+00
   0.58701E+01   0.19794E+00
   0.58701E+01   0.19793E+00
   0.58701E+01   0.19792E+00
   0.58701E+01   0.19792E+00
   0.58701E+01   0.19790E+00
   0.58701E+01   0.19789E+00
   0.58701E+01   0.19789E+00
   0.58701E+01   0.19788E+00
   0.58701E+01   0.19787E+00
   0.58701E+01   0.19784E+00
   0.58701E+01   0.19786E+00
   0.58701E+01   0.19783E+00
   0.58701E+01   0.19783E+00
   0.58701E+01   0.19782E+00
   0.58701E+01   0.19780E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19776E+00
   0.58701E+01   0.19774E+00
   0.58701E+01   0.19772E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19771E+00
   0.58701E+01   0.19770E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19773E+00
   0.58701E+01   0.19775E+00
   0.58701E+01   0.19776E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19777E+00
   0.58701E+01   0.19778E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19779E+00
   0.58701E+01   0.19783E+00
   0.58701E+01   0.19781E+00
   0.58701E+01   0.19780E+00
   0.58701E+01   0.19779E+00
   0.58801E+01   0.19745E+00
   0.58801E+01   0.19745E+00
   0.58801E+01   0.19744E+00
   0.58701E+01   0.19774E+00
   0.58701E+01   0.19774E+00
   0.58701E+01   0.19773E+00
   0.58701E+01   0.19772E+00
   0.58701E+01   0.19772E+00
   0.58801E+01   0.19738E+00
   0.58701E+01   0.19772E+00
   0.58701E+01   0.19773E+00
   0.58701E+01   0.19772E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19769E+00
   0.58701E+01   0.19767E+00
   0.58801E+01   0.19734E+00
   0.58801E+01   0.19734E+00
   0.58801E+01   0.19733E+00
   0.58801E+01   0.19734E+00
   0.58801E+01   0.19733E+00
   0.58801E+01   0.19733E+00
   0.58801E+01   0.19731E+00
   0.58801E+01   0.19732E+00
   0.58801E+01   0.19731E+00
   0.58801E+01   0.19732E+00
   0.58801E+01   0.19728E+00
   0.58801E+01   0.19729E+00
   0.58801E+01   0.19727E+00
   0.58801E+01   0.19726E+00
   0.58801E+01   0.19726E+00
   0.58801E+01   0.19726E+00
   0.58801E+01   0.19726E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19723E+00
   0.58801E+01   0.19724E+00
   0.58801E+01   0.19724E+00
   0.58801E+01   0.19724E+00
   0.58801E+01   0.19722E+00
   0.58801E+01   0.19720E+00
   0.58801E+01   0.19718E+00
   0.58801E+01   0.19720E+00
   0.58801E+01   0.19721E+00
   0.58801E+01   0.19721E+00
   0.58801E+01   0.19719E+00
   0.58801E+01   0.19716E+00
   0.58801E+01   0.19715E+00
   0.58801E+01   0.19713E+00
   0.58801E+01   0.19713E+00
   0.58801E+01   0.19715E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19712E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19711E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19710E+00
   0.58801E+01   0.19707E+00
   0.58801E+01   0.19708E+00
   0.58801E+01   0.19706E+00
   0.58801E+01   0.19703E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19700E+00
   0.58801E+01   0.19697E+00
   0.58801E+01   0.19697E+00
   0.58801E+01   0.19694E+00
   0.58801E+01   0.19697E+00
   0.58801E+01   0.19696E+00
   0.58801E+01   0.19694E+00
   0.58801E+01   0.19693E+00
   0.58801E+01   0.19697E+00
   0.58801E+01   0.19693E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19689E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58801E+01   0.19690E+00
   0.58901E+01   0.19657E+00
   0.58901E+01   0.19656E+00
   0.58901E+01   0.19654E+00
   0.58901E+01   0.19653E+00
   0.58901E+01   0.19655E+00
   0.58901E+01   0.19656E+00
   0.58901E+01   0.19653E+00
   0.58901E+01   0.19653E+00
   0.58901E+01   0.19652E+00
   0.58901E+01   0.19652E+00
   0.58801E+01   0.19681E+00
   0.58901E+01   0.19647E+00
   0.58901E+01   0.19647E+00
   0.58901E+01   0.19646E+00
   0.58901E+01   0.19645E+00
   0.58901E+01   0.19645E+00
   0.58901E+01   0.19644E+00
   0.58901E+01   0.19641E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19635E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19639E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19638E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19635E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19637E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19635E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19634E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19636E+00
   0.58901E+01   0.19635E+00
   0.58901E+01   0.19633E+00
   0.58901E+01   0.19634E+00
   0.58901E+01   0.19632E+00
   0.58901E+01   0.19634E+00
   0.58901E+01   0.19633E+00
   0.58901E+01   0.19633E+00
   0.58901E+01   0.19630E+00
   0.58901E+01   0.19629E+00
   0.58901E+01   0.19628E+00
   0.58901E+01   0.19628E+00
   0.58901E+01   0.19628E+00
   0.58901E+01   0.19628E+00
   0.58901E+01   0.19626E+00
   0.58901E+01   0.19623E+00
   0.58901E+01   0.19623E+00
   0.58901E+01   0.19622E+00
   0.58901E+01   0.19621E+00
   0.58901E+01   0.19621E+00
   0.58901E+01   0.19622E+00
   0.58901E+01   0.19621E+00
   0.58901E+01   0.19620E+00
   0.58901E+01   0.19619E+00
   0.58901E+01   0.19619E+00
   0.58901E+01   0.19618E+00
   0.58901E+01   0.19619E+00
   0.58901E+01   0.19618E+00
   0.58901E+01   0.19618E+00
   0.58901E+01   0.19617E+00
   0.58901E+01   0.19617E+00
   0.58901E+01   0.19617E+00
   0.58901E+01   0.19610E+00
   0.58901E+01   0.19611E+00
   0.58901E+01   0.19610E+00
   0.58901E+01   0.19611E+00
   0.58901E+01   0.19611E+00
   0.58901E+01   0.19611E+00
   0.59001E+01   0.19578E+00
   0.58901E+01   0.19611E+00
   0.59001E+01   0.19578E+00
   0.58901E+01   0.19611E+00
   0.58901E+01   0.19611E+00
   0.59001E+01   0.19578E+00
   0.58901E+01   0.19611E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19577E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19574E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19575E+00
   0.59001E+01   0.19575E+00
   0.59001E+01   0.19575E+00
   0.59001E+01   0.19574E+00
   0.59001E+01   0.19574E+00
   0.59001E+01   0.19574E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19576E+00
   0.59001E+01   0.19578E+00
   0.59001E+01   0.19573E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19572E+00
   0.59001E+01   0.19570E+00
   0.59001E+01   0.19570E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19570E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19571E+00
   0.59001E+01   0.19570E+00
   0.59001E+01   0.19566E+00
   0.59001E+01   0.19566E+00
   0.59001E+01   0.19566E+00
   0.59001E+01   0.19565E+00
   0.59001E+01   0.19561E+00
   0.59001E+01   0.19560E+00
   0.59001E+01   0.19560E+00
   0.59001E+01   0.19560E+00
   0.59001E+01   0.19559E+00
   0.59001E+01   0.19559E+00
   0.59001E+01   0.19559E+00
   0.59001E+01   0.19558E+00
   0.59001E+01   0.19557E+00
   0.59001E+01   0.19556E+00
   0.59001E+01   0.19555E+00
   0.59001E+01   0.19554E+00
   0.59001E+01   0.19554E+00
   0.59001E+01   0.19553E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19552E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19549E+00
   0.59001E+01   0.19549E+00
   0.59001E+01   0.19547E+00
   0.59001E+01   0.19545E+00
   0.59001E+01   0.19546E+00
   0.59001E+01   0.19546E+00
   0.59001E+01   0.19547E+00
   0.59001E+01   0.19544E+00
   0.59001E+01   0.19548E+00
   0.59001E+01   0.19548E+00
   0.59001E+01   0.19548E+00
   0.59001E+01   0.19547E+00
   0.59001E+01   0.19548E+00
   0.59001E+01   0.19549E+00
   0.59001E+01   0.19549E+00
   0.59001E+01   0.19550E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19550E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19551E+00
   0.59001E+01   0.19552E+00
   0.59001E+01   0.19552E+00
   0.59001E+01   0.19552E+00
   0.59101E+01   0.19520E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19518E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19521E+00
   0.59101E+01   0.19518E+00
   0.59101E+01   0.19517E+00
   0.59101E+01   0.19517E+00
   0.59101E+01   0.19517E+00
   0.59101E+01   0.19517E+00
   0.59101E+01   0.19519E+00
   0.59101E+01   0.19516E+00
   0.59101E+01   0.19513E+00
   0.59101E+01   0.19512E+00
   0.59101E+01   0.19512E+00
   0.59101E+01   0.19513E+00
   0.59101E+01   0.19513E+00
   0.59101E+01   0.19513E+00
   0.59101E+01   0.19512E+00
   0.59101E+01   0.19512E+00
   0.59101E+01   0.19511E+00
   0.59101E+01   0.19510E+00
   0.59101E+01   0.19511E+00
   0.59101E+01   0.19510E+00
   0.59101E+01   0.19506E+00
   0.59101E+01   0.19505E+00
   0.59101E+01   0.19505E+00
   0.59101E+01   0.19506E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19504E+00
   0.59101E+01   0.19503E+00
   0.59101E+01   0.19501E+00
   0.59101E+01   0.19500E+00
   0.59101E+01   0.19500E+00
   0.59101E+01   0.19501E+00
   0.59101E+01   0.19501E+00
   0.59101E+01   0.19500E+00
   0.59101E+01   0.19499E+00
   0.59101E+01   0.19498E+00
   0.59101E+01   0.19496E+00
   0.59101E+01   0.19497E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19493E+00
   0.59101E+01   0.19493E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19493E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19495E+00
   0.59101E+01   0.19497E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19495E+00
   0.59101E+01   0.19495E+00
   0.59101E+01   0.19495E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19496E+00
   0.59101E+01   0.19491E+00
   0.59101E+01   0.19491E+00
   0.59101E+01   0.19491E+00
   0.59101E+01   0.19492E+00
   0.59101E+01   0.19492E+00
   0.59101E+01   0.19493E+00
   0.59101E+01   0.19492E+00
   0.59101E+01   0.19493E+00
   0.59201E+01   0.19461E+00
   0.59101E+01   0.19494E+00
   0.59101E+01   0.19495E+00
   0.59201E+01   0.19461E+00
   0.59201E+01   0.19462E+00
   0.59201E+01   0.19463E+00
   0.59201E+01   0.19461E+00
   0.59201E+01   0.19458E+00
   0.59101E+01   0.19489E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19456E+00
   0.59201E+01   0.19456E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19457E+00
   0.59201E+01   0.19454E+00
   0.59201E+01   0.19454E+00
   0.59201E+01   0.19454E+00
   0.59201E+01   0.19455E+00
   0.59201E+01   0.19452E+00
   0.59201E+01   0.19452E+00
   0.59201E+01   0.19452E+00
   0.59201E+01   0.19448E+00
   0.59201E+01   0.19448E+00
   0.59201E+01   0.19449E+00
   0.59201E+01   0.19447E+00
   0.59201E+01   0.19446E+00
   0.59201E+01   0.19446E+00
   0.59201E+01   0.19445E+00
   0.59201E+01   0.19446E+00
   0.59201E+01   0.19444E+00
   0.59201E+01   0.19445E+00
   0.59201E+01   0.19445E+00
   0.59201E+01   0.19443E+00
   0.59201E+01   0.19441E+00
   0.59201E+01   0.19442E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19433E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19432E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19435E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19434E+00
   0.59201E+01   0.19435E+00
   0.59201E+01   0.19434E+00
   0.59201E+01   0.19434E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19434E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19436E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19437E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19439E+00
   0.59201E+01   0.19438E+00
   0.59201E+01   0.19440E+00
   0.59201E+01   0.19439E+00
   0.59301E+01   0.19407E+00
   0.59301E+01   0.19407E+00
   0.59301E+01   0.19407E+00
   0.59301E+01   0.19404E+00
   0.59301E+01   0.19403E+00
   0.59301E+01   0.19403E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19401E+00
   0.59301E+01   0.19401E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19398E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19399E+00
   0.59301E+01   0.19400E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19402E+00
   0.59301E+01   0.19398E+00
   0.59301E+01   0.19396E+00
   0.59301E+01   0.19395E+00
   0.59301E+01   0.19393E+00
   0.59301E+01   0.19393E+00
   0.59301E+01   0.19393E+00
   0.59301E+01   0.19393E+00
   0.59301E+01   0.19390E+00
   0.59301E+01   0.19390E+00
   0.59301E+01   0.19390E+00
   0.59301E+01   0.19392E+00
   0.59301E+01   0.19391E+00
   0.59301E+01   0.19391E+00
   0.59301E+01   0.19389E+00
   0.59301E+01   0.19387E+00
   0.59301E+01   0.19387E+00
   0.59301E+01   0.19387E+00
   0.59301E+01   0.19386E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19386E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19386E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19385E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19382E+00
   0.59301E+01   0.19382E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19384E+00
   0.59301E+01   0.19383E+00
   0.59301E+01   0.19381E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19381E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19379E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19379E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59401E+01   0.19348E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19378E+00
   0.59301E+01   0.19379E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59301E+01   0.19380E+00
   0.59401E+01   0.19347E+00
   0.59401E+01   0.19347E+00
   0.59401E+01   0.19346E+00
   0.59401E+01   0.19346E+00
   0.59401E+01   0.19346E+00
   0.59401E+01   0.19346E+00
   0.59401E+01   0.19345E+00
   0.59401E+01   0.19340E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19339E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19336E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19334E+00
   0.59401E+01   0.19334E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19335E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19331E+00
   0.59401E+01   0.19331E+00
   0.59401E+01   0.19331E+00
   0.59401E+01   0.19331E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19334E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19333E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19330E+00
   0.59401E+01   0.19330E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19332E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19326E+00
   0.59401E+01   0.19325E+00
   0.59401E+01   0.19324E+00
   0.59401E+01   0.19325E+00
   0.59401E+01   0.19324E+00
   0.59401E+01   0.19325E+00
   0.59401E+01   0.19324E+00
   0.59401E+01   0.19326E+00
   0.59401E+01   0.19327E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19329E+00
   0.59401E+01   0.19330E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19328E+00
   0.59401E+01   0.19328E+00
   0.59501E+01   0.19297E+00
   0.59401E+01   0.19326E+00
   0.59501E+01   0.19295E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19293E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19290E+00
   0.59501E+01   0.19288E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19290E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19293E+00
   0.59501E+01   0.19293E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19296E+00
   0.59501E+01   0.19295E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19294E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19292E+00
   0.59501E+01   0.19290E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19291E+00
   0.59501E+01   0.19289E+00
   0.59501E+01   0.19289E+00
   0.59501E+01   0.19287E+00
   0.59501E+01   0.19287E+00
   0.59501E+01   0.19288E+00
   0.59501E+01   0.19286E+00
   0.59501E+01   0.19283E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19283E+00
   0.59501E+01   0.19283E+00
   0.59501E+01   0.19285E+00
   0.59501E+01   0.19284E+00
   0.59501E+01   0.19279E+00
   0.59501E+01   0.19278E+00
   0.59501E+01   0.19278E+00
   0.59501E+01   0.19278E+00
   0.59501E+01   0.19277E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19276E+00
   0.59501E+01   0.19273E+00
   0.59501E+01   0.19275E+00
   0.59501E+01   0.19275E+00
   0.59501E+01   0.19275E+00
   0.59601E+01   0.19244E+00
   0.59601E+01   0.19245E+00
   0.59501E+01   0.19274E+00
   0.59501E+01   0.19274E+00
   0.59601E+01   0.19239E+00
   0.59601E+01   0.19239E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19237E+00
   0.59601E+01   0.19237E+00
   0.59501E+01   0.19267E+00
   0.59501E+01   0.19267E+00
   0.59501E+01   0.19266E+00
   0.59501E+01   0.19264E+00
   0.59601E+01   0.19231E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19231E+00
   0.59601E+01   0.19230E+00
   0.59601E+01   0.19231E+00
   0.59601E+01   0.19231E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19233E+00
   0.59601E+01   0.19233E+00
   0.59601E+01   0.19232E+00
   0.59601E+01   0.19236E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19239E+00
   0.59601E+01   0.19238E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19241E+00
   0.59601E+01   0.19240E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19243E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19242E+00
   0.59601E+01   0.19243E+00
   0.59601E+01   0.19243E+00
   0.59701E+01   0.19211E+00
   0.59701E+01   0.19211E+00
   0.59701E+01   0.19211E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19209E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19209E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19210E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19208E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19207E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19201E+00
   0.59701E+01   0.19206E+00
   0.59701E+01   0.19203E+00
   0.59701E+01   0.19206E+00
   0.59701E+01   0.19206E+00
   0.59701E+01   0.19205E+00
   0.59701E+01   0.19202E+00
   0.59701E+01   0.19202E+00
   0.59701E+01   0.19202E+00
   0.59701E+01   0.19200E+00
   0.59701E+01   0.19200E+00
   0.59701E+01   0.19199E+00
   0.59701E+01   0.19199E+00
   0.59701E+01   0.19199E+00
   0.59701E+01   0.19197E+00
   0.59701E+01   0.19198E+00
   0.59701E+01   0.19199E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19191E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19191E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19196E+00
   0.59701E+01   0.19201E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19200E+00
   0.59701E+01   0.19197E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19192E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19194E+00
   0.59701E+01   0.19193E+00
   0.59701E+01   0.19195E+00
   0.59701E+01   0.19196E+00
   0.59701E+01   0.19190E+00
   0.59701E+01   0.19192E+00
   0.59701E+01   0.19190E+00
   0.59701E+01   0.19192E+00
   0.59701E+01   0.19190E+00
   0.59701E+01   0.19192E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19188E+00
   0.59801E+01   0.19156E+00
   0.59701E+01   0.19188E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59701E+01   0.19189E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19156E+00
   0.59801E+01   0.19153E+00
   0.59801E+01   0.19153E+00
   0.59801E+01   0.19155E+00
   0.59801E+01   0.19153E+00
   0.59801E+01   0.19151E+00
   0.59801E+01   0.19149E+00
   0.59801E+01   0.19148E+00
   0.59801E+01   0.19150E+00
   0.59801E+01   0.19150E+00
   0.59801E+01   0.19151E+00
   0.59801E+01   0.19151E+00
   0.59801E+01   0.19147E+00
   0.59801E+01   0.19147E+00
   0.59801E+01   0.19146E+00
   0.59801E+01   0.19144E+00
   0.59801E+01   0.19144E+00
   0.59801E+01   0.19145E+00
   0.59801E+01   0.19146E+00
   0.59801E+01   0.19146E+00
   0.59801E+01   0.19148E+00
   0.59801E+01   0.19149E+00
   0.59801E+01   0.19149E+00
   0.59801E+01   0.19150E+00
   0.59801E+01   0.19150E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19152E+00
   0.59801E+01   0.19153E+00
   0.59801E+01   0.19154E+00
   0.59801E+01   0.19155E+00
   0.59801E+01   0.19155E+00
   0.59801E+01   0.19158E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19158E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19158E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19161E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19160E+00
   0.59801E+01   0.19161E+00
   0.59801E+01   0.19159E+00
   0.59801E+01   0.19158E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19157E+00
   0.59801E+01   0.19156E+00
   0.59801E+01   0.19156E+00
   0.59801E+01   0.19154E+00
   0.59801E+01   0.19155E+00
   0.59801E+01   0.19154E+00
   0.59901E+01   0.19123E+00
   0.59901E+01   0.19124E+00
   0.59901E+01   0.19123E+00
   0.59901E+01   0.19124E+00
   0.59901E+01   0.19125E+00
   0.59901E+01   0.19122E+00
   0.59901E+01   0.19124E+00
   0.59901E+01   0.19122E+00
   0.59901E+01   0.19121E+00
   0.59901E+01   0.19119E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19120E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19118E+00
   0.59901E+01   0.19118E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19119E+00
   0.59901E+01   0.19119E+00
   0.59901E+01   0.19117E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19116E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19114E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19112E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19107E+00
   0.59901E+01   0.19108E+00
   0.59901E+01   0.19108E+00
   0.59901E+01   0.19109E+00
   0.59901E+01   0.19109E+00
   0.59901E+01   0.19109E+00
   0.59901E+01   0.19108E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19115E+00
   0.59901E+01   0.19113E+00
   0.59901E+01   0.19111E+00
   0.59901E+01   0.19113E+00
   0.60001E+01   0.19083E+00
   0.60001E+01   0.19084E+00
   0.60001E+01   0.19083E+00
   0.60001E+01   0.19083E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19110E+00
   0.59901E+01   0.19109E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19076E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19071E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19070E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19064E+00
   0.60001E+01   0.19064E+00
   0.60001E+01   0.19065E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19069E+00
   0.60001E+01   0.19068E+00
   0.60001E+01   0.19066E+00
   0.60001E+01   0.19066E+00
   0.60001E+01   0.19067E+00
   0.60001E+01   0.19070E+00
   0.60001E+01   0.19072E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19074E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19075E+00
   0.60001E+01   0.19073E+00
   0.60001E+01   0.19073E+00
   0.60101E+01   0.19040E+00
   0.60001E+01   0.19072E+00
   0.60001E+01   0.19072E+00
   0.60001E+01   0.19072E+00
   0.60101E+01   0.19042E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19046E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19046E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19047E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19049E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19049E+00
   0.60101E+01   0.19049E+00
   0.60101E+01   0.19049E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19046E+00
   0.60101E+01   0.19048E+00
   0.60101E+01   0.19046E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19045E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19042E+00
   0.60101E+01   0.19044E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19043E+00
   0.60101E+01   0.19040E+00
   0.60101E+01   0.19040E+00
   0.60101E+01   0.19041E+00
   0.60201E+01   0.19010E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19011E+00
   0.60201E+01   0.19010E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19015E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19016E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19014E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19011E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19013E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19011E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19012E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19007E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19010E+00
   0.60201E+01   0.19011E+00
   0.60201E+01   0.19010E+00
   0.60201E+01   0.19008E+00
   0.60201E+01   0.19008E+00
   0.60201E+01   0.19009E+00
   0.60201E+01   0.19008E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19004E+00
   0.60201E+01   0.19004E+00
   0.60201E+01   0.19004E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19005E+00
   0.60201E+01   0.19006E+00
   0.60201E+01   0.19001E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19001E+00
   0.60201E+01   0.19003E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19003E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19002E+00
   0.60201E+01   0.19001E+00
   0.60201E+01   0.19001E+00
   0.60201E+01   0.18998E+00
   0.60201E+01   0.18999E+00
   0.60201E+01   0.18999E+00
   0.60201E+01   0.18998E+00
   0.60301E+01   0.18965E+00
   0.60301E+01   0.18965E+00
   0.60201E+01   0.19000E+00
   0.60301E+01   0.18969E+00
   0.60201E+01   0.18997E+00
   0.60301E+01   0.18965E+00
   0.60301E+01   0.18966E+00
   0.60301E+01   0.18966E+00
   0.60301E+01   0.18967E+00
   0.60301E+01   0.18969E+00
   0.60301E+01   0.18969E+00
   0.60301E+01   0.18971E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18977E+00
   0.60301E+01   0.18977E+00
   0.60301E+01   0.18978E+00
   0.60301E+01   0.18978E+00
   0.60301E+01   0.18979E+00
   0.60301E+01   0.18981E+00
   0.60301E+01   0.18981E+00
   0.60301E+01   0.18982E+00
   0.60301E+01   0.18983E+00
   0.60301E+01   0.18983E+00
   0.60301E+01   0.18982E+00
   0.60301E+01   0.18980E+00
   0.60301E+01   0.18981E+00
   0.60301E+01   0.18980E+00
   0.60301E+01   0.18978E+00
   0.60301E+01   0.18979E+00
   0.60301E+01   0.18979E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18978E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18976E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18974E+00
   0.60301E+01   0.18974E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18974E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18975E+00
   0.60301E+01   0.18974E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18970E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18973E+00
   0.60401E+01   0.18942E+00
   0.60301E+01   0.18973E+00
   0.60301E+01   0.18972E+00
   0.60301E+01   0.18970E+00
   0.60401E+01   0.18939E+00
   0.60401E+01   0.18940E+00
   0.60401E+01   0.18939E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18940E+00
   0.60401E+01   0.18937E+00
   0.60401E+01   0.18938E+00
   0.60401E+01   0.18938E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18940E+00
   0.60401E+01   0.18941E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18943E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18945E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18944E+00
   0.60401E+01   0.18942E+00
   0.60401E+01   0.18943E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18910E+00
   0.60401E+01   0.18940E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18907E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18906E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18901E+00
   0.60501E+01   0.18900E+00
   0.60501E+01   0.18901E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18903E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18903E+00
   0.60501E+01   0.18904E+00
   0.60501E+01   0.18905E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18904E+00
   0.60501E+01   0.18904E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18902E+00
   0.60501E+01   0.18904E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18909E+00
   0.60501E+01   0.18908E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18914E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18914E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18915E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18913E+00
   0.60501E+01   0.18912E+00
   0.60501E+01   0.18911E+00
   0.60501E+01   0.18910E+00
   0.60501E+01   0.18910E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18886E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18886E+00
   0.60601E+01   0.18886E+00
   0.60601E+01   0.18887E+00
   0.60601E+01   0.18886E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18885E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18880E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18882E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18878E+00
   0.60601E+01   0.18878E+00
   0.60601E+01   0.18879E+00
   0.60601E+01   0.18878E+00
   0.60601E+01   0.18879E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18881E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18883E+00
   0.60601E+01   0.18884E+00
   0.60601E+01   0.18884E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18857E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18857E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18859E+00
   0.60701E+01   0.18859E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18859E+00
   0.60701E+01   0.18859E+00
   0.60701E+01   0.18857E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18857E+00
   0.60701E+01   0.18858E+00
   0.60701E+01   0.18856E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18852E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18852E+00
   0.60701E+01   0.18852E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18853E+00
   0.60701E+01   0.18851E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18848E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18851E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18850E+00
   0.60701E+01   0.18850E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18851E+00
   0.60701E+01   0.18849E+00
   0.60701E+01   0.18850E+00
   0.60701E+01   0.18854E+00
   0.60701E+01   0.18853E+00
   0.60801E+01   0.18822E+00
   0.60801E+01   0.18822E+00
   0.60701E+01   0.18850E+00
   0.60701E+01   0.18855E+00
   0.60701E+01   0.18854E+00
   0.60801E+01   0.18821E+00
   0.60701E+01   0.18854E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18822E+00
   0.60801E+01   0.18822E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18822E+00
   0.60801E+01   0.18819E+00
   0.60801E+01   0.18820E+00
   0.60801E+01   0.18821E+00
   0.60801E+01   0.18823E+00
   0.60801E+01   0.18824E+00
   0.60801E+01   0.18824E+00
   0.60801E+01   0.18824E+00
   0.60801E+01   0.18825E+00
   0.60801E+01   0.18826E+00
   0.60801E+01   0.18827E+00
   0.60801E+01   0.18828E+00
   0.60801E+01   0.18829E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18831E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18831E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18829E+00
   0.60801E+01   0.18828E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18826E+00
   0.60801E+01   0.18828E+00
   0.60801E+01   0.18830E+00
   0.60801E+01   0.18827E+00
   0.60801E+01   0.18831E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18834E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18835E+00
   0.60801E+01   0.18834E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18837E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18833E+00
   0.60801E+01   0.18835E+00
   0.60801E+01   0.18834E+00
   0.60801E+01   0.18837E+00
   0.60901E+01   0.18803E+00
   0.60901E+01   0.18804E+00
   0.60801E+01   0.18834E+00
   0.60801E+01   0.18832E+00
   0.60801E+01   0.18832E+00
   0.60901E+01   0.18802E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18803E+00
   0.60901E+01   0.18804E+00
   0.60901E+01   0.18804E+00
   0.60901E+01   0.18802E+00
   0.60901E+01   0.18802E+00
   0.60901E+01   0.18802E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18798E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18798E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18800E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18798E+00
   0.60901E+01   0.18798E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18800E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18799E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18800E+00
   0.60901E+01   0.18801E+00
   0.60901E+01   0.18803E+00
   0.60901E+01   0.18804E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18805E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18806E+00
   0.60901E+01   0.18809E+00
   0.60901E+01   0.18810E+00
   0.60901E+01   0.18813E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18809E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18806E+00
   0.60901E+01   0.18806E+00
   0.60901E+01   0.18807E+00
   0.60901E+01   0.18804E+00
   0.60901E+01   0.18808E+00
   0.60901E+01   0.18808E+00
   0.61001E+01   0.18778E+00
   0.60901E+01   0.18806E+00
   0.60901E+01   0.18806E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18776E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18778E+00
   0.61001E+01   0.18777E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18779E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18784E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61101E+01   0.18753E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61001E+01   0.18780E+00
   0.61101E+01   0.18750E+00
   0.61101E+01   0.18750E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18751E+00
   0.61101E+01   0.18752E+00
   0.61101E+01   0.18752E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18752E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18755E+00
   0.61101E+01   0.18754E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18757E+00
   0.61101E+01   0.18762E+00
   0.61101E+01   0.18762E+00
   0.61101E+01   0.18761E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18761E+00
   0.61101E+01   0.18763E+00
   0.61101E+01   0.18763E+00
   0.61101E+01   0.18763E+00
   0.61101E+01   0.18764E+00
   0.61101E+01   0.18765E+00
   0.61101E+01   0.18762E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18761E+00
   0.61101E+01   0.18758E+00
   0.61101E+01   0.18758E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18759E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18760E+00
   0.61101E+01   0.18760E+00
   0.61201E+01   0.18730E+00
   0.61101E+01   0.18761E+00
   0.61201E+01   0.18731E+00
   0.61201E+01   0.18732E+00
   0.61201E+01   0.18731E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18732E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18735E+00
   0.61201E+01   0.18735E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18737E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18733E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18736E+00
   0.61201E+01   0.18737E+00
   0.61201E+01   0.18738E+00
   0.61201E+01   0.18738E+00
   0.61201E+01   0.18738E+00
   0.61201E+01   0.18739E+00
   0.61201E+01   0.18740E+00
   0.61201E+01   0.18741E+00
   0.61201E+01   0.18740E+00
   0.61201E+01   0.18741E+00
   0.61201E+01   0.18741E+00
   0.61201E+01   0.18741E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18743E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61301E+01   0.18712E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18744E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18742E+00
   0.61201E+01   0.18743E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18706E+00
   0.61301E+01   0.18707E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18708E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18709E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18713E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18713E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18710E+00
   0.61301E+01   0.18711E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18712E+00
   0.61301E+01   0.18713E+00
   0.61301E+01   0.18713E+00
   0.61301E+01   0.18714E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18714E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18717E+00
   0.61301E+01   0.18714E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18716E+00
   0.61301E+01   0.18716E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18715E+00
   0.61301E+01   0.18716E+00
   0.61401E+01   0.18687E+00
   0.61401E+01   0.18687E+00
   0.61401E+01   0.18688E+00
   0.61301E+01   0.18718E+00
   0.61301E+01   0.18719E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18688E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18689E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18690E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18693E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18691E+00
   0.61401E+01   0.18693E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18692E+00
   0.61401E+01   0.18695E+00
   0.61401E+01   0.18696E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18697E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18697E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18698E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18697E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18699E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18701E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18700E+00
   0.61401E+01   0.18701E+00
   0.61501E+01   0.18672E+00
   0.61401E+01   0.18701E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18670E+00
   0.61501E+01   0.18669E+00
   0.61501E+01   0.18670E+00
   0.61501E+01   0.18670E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18672E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18672E+00
   0.61501E+01   0.18672E+00
   0.61501E+01   0.18675E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18671E+00
   0.61501E+01   0.18672E+00
   0.61501E+01   0.18670E+00
   0.61501E+01   0.18673E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18673E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18674E+00
   0.61501E+01   0.18675E+00
   0.61501E+01   0.18676E+00
   0.61501E+01   0.18679E+00
   0.61501E+01   0.18678E+00
   0.61501E+01   0.18676E+00
   0.61501E+01   0.18677E+00
   0.61501E+01   0.18677E+00
   0.61501E+01   0.18677E+00
   0.61501E+01   0.18678E+00
   0.61501E+01   0.18680E+00
   0.61501E+01   0.18680E+00
   0.61501E+01   0.18681E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18681E+00
   0.61501E+01   0.18681E+00
   0.61501E+01   0.18681E+00
   0.61501E+01   0.18679E+00
   0.61501E+01   0.18680E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18682E+00
   0.61601E+01   0.18655E+00
   0.61501E+01   0.18682E+00
   0.61501E+01   0.18683E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18654E+00
   0.61601E+01   0.18656E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18652E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18652E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18647E+00
   0.61601E+01   0.18648E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18646E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18646E+00
   0.61601E+01   0.18646E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18648E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18650E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18649E+00
   0.61601E+01   0.18654E+00
   0.61601E+01   0.18653E+00
   0.61601E+01   0.18654E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18655E+00
   0.61601E+01   0.18656E+00
   0.61601E+01   0.18656E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18656E+00
   0.61601E+01   0.18658E+00
   0.61601E+01   0.18658E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18658E+00
   0.61601E+01   0.18657E+00
   0.61601E+01   0.18660E+00
   0.61601E+01   0.18660E+00
   0.61601E+01   0.18659E+00
   0.61601E+01   0.18661E+00
   0.61601E+01   0.18660E+00
   0.61601E+01   0.18661E+00
   0.61601E+01   0.18661E+00
   0.61601E+01   0.18661E+00
   0.61601E+01   0.18660E+00
   0.61601E+01   0.18662E+00
   0.61601E+01   0.18662E+00
   0.61601E+01   0.18662E+00
   0.61601E+01   0.18666E+00
   0.61601E+01   0.18667E+00
   0.61701E+01   0.18639E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18642E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18643E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18644E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18646E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61701E+01   0.18645E+00
   0.61801E+01   0.18615E+00
   0.61701E+01   0.18645E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18615E+00
   0.61801E+01   0.18615E+00
   0.61801E+01   0.18614E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18612E+00
   0.61801E+01   0.18616E+00
   0.61801E+01   0.18616E+00
   0.61801E+01   0.18615E+00
   0.61801E+01   0.18617E+00
   0.61801E+01   0.18616E+00
   0.61801E+01   0.18619E+00
   0.61801E+01   0.18616E+00
   0.61801E+01   0.18620E+00
   0.61801E+01   0.18620E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18623E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18621E+00
   0.61801E+01   0.18624E+00
   0.61801E+01   0.18624E+00
   0.61801E+01   0.18626E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18626E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18626E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18626E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18627E+00
   0.61801E+01   0.18629E+00
   0.61801E+01   0.18628E+00
   0.61901E+01   0.18597E+00
   0.61901E+01   0.18598E+00
   0.61901E+01   0.18597E+00
   0.61901E+01   0.18597E+00
   0.61901E+01   0.18598E+00
   0.61801E+01   0.18628E+00
   0.61801E+01   0.18628E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18601E+00
   0.61901E+01   0.18598E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18598E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18601E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18601E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18599E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18600E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18601E+00
   0.61901E+01   0.18602E+00
   0.61901E+01   0.18603E+00
   0.61901E+01   0.18606E+00
   0.61901E+01   0.18608E+00
   0.61901E+01   0.18608E+00
   0.61901E+01   0.18609E+00
   0.61901E+01   0.18609E+00
   0.61901E+01   0.18609E+00
   0.61901E+01   0.18610E+00
   0.61901E+01   0.18612E+00
   0.61901E+01   0.18613E+00
   0.61901E+01   0.18612E+00
   0.61901E+01   0.18613E+00
   0.61901E+01   0.18613E+00
   0.61901E+01   0.18615E+00
   0.61901E+01   0.18615E+00
   0.61901E+01   0.18615E+00
   0.61901E+01   0.18615E+00
   0.61901E+01   0.18616E+00
   0.61901E+01   0.18619E+00
   0.62001E+01   0.18590E+00
   0.62001E+01   0.18589E+00
   0.62001E+01   0.18591E+00
   0.62001E+01   0.18589E+00
   0.62001E+01   0.18590E+00
   0.62001E+01   0.18593E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18595E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18597E+00
   0.62001E+01   0.18597E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18597E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18596E+00
   0.62001E+01   0.18597E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18598E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18599E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18599E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18602E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18601E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18600E+00
   0.62001E+01   0.18602E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18604E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18604E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18604E+00
   0.62001E+01   0.18603E+00
   0.62001E+01   0.18604E+00
   0.62101E+01   0.18575E+00
   0.62001E+01   0.18604E+00
   0.62101E+01   0.18575E+00
   0.62101E+01   0.18574E+00
   0.62101E+01   0.18572E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18569E+00
   0.62101E+01   0.18569E+00
   0.62101E+01   0.18569E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18572E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18572E+00
   0.62101E+01   0.18571E+00
   0.62101E+01   0.18573E+00
   0.62101E+01   0.18573E+00
   0.62101E+01   0.18574E+00
   0.62101E+01   0.18573E+00
   0.62101E+01   0.18574E+00
   0.62101E+01   0.18574E+00
   0.62101E+01   0.18575E+00
   0.62101E+01   0.18576E+00
   0.62101E+01   0.18578E+00
   0.62101E+01   0.18577E+00
   0.62101E+01   0.18577E+00
   0.62101E+01   0.18579E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18579E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18579E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18579E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18580E+00
   0.62101E+01   0.18582E+00
   0.62101E+01   0.18581E+00
   0.62101E+01   0.18583E+00
   0.62101E+01   0.18582E+00
   0.62101E+01   0.18583E+00
   0.62101E+01   0.18583E+00
   0.62101E+01   0.18583E+00
   0.62101E+01   0.18586E+00
   0.62101E+01   0.18585E+00
   0.62101E+01   0.18587E+00
   0.62101E+01   0.18586E+00
   0.62101E+01   0.18585E+00
   0.62101E+01   0.18586E+00
   0.62101E+01   0.18590E+00
   0.62101E+01   0.18588E+00
   0.62101E+01   0.18590E+00
   0.62101E+01   0.18591E+00
   0.62101E+01   0.18591E+00
   0.62101E+01   0.18591E+00
   0.62101E+01   0.18594E+00
   0.62101E+01   0.18593E+00
   0.62101E+01   0.18594E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18595E+00
   0.62101E+01   0.18594E+00
   0.62101E+01   0.18596E+00
   0.62101E+01   0.18596E+00
   0.62101E+01   0.18596E+00
   0.62101E+01   0.18596E+00
   0.62201E+01   0.18566E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18558E+00
   0.62201E+01   0.18559E+00
   0.62201E+01   0.18559E+00
   0.62201E+01   0.18560E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18561E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18561E+00
   0.62201E+01   0.18561E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18562E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18563E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18565E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18564E+00
   0.62201E+01   0.18567E+00
   0.62201E+01   0.18569E+00
   0.62201E+01   0.18569E+00
   0.62201E+01   0.18570E+00
   0.62201E+01   0.18572E+00
   0.62201E+01   0.18573E+00
   0.62201E+01   0.18577E+00
   0.62301E+01   0.18547E+00
   0.62201E+01   0.18578E+00
   0.62201E+01   0.18579E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18574E+00
   0.62201E+01   0.18573E+00
   0.62201E+01   0.18575E+00
   0.62201E+01   0.18575E+00
   0.62201E+01   0.18574E+00
   0.62301E+01   0.18547E+00
   0.62301E+01   0.18548E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18549E+00
   0.62301E+01   0.18550E+00
   0.62301E+01   0.18551E+00
   0.62301E+01   0.18550E+00
   0.62301E+01   0.18551E+00
   0.62301E+01   0.18551E+00
   0.62301E+01   0.18551E+00
   0.62301E+01   0.18553E+00
   0.62301E+01   0.18554E+00
   0.62301E+01   0.18555E+00
   0.62301E+01   0.18555E+00
   0.62301E+01   0.18556E+00
   0.62301E+01   0.18555E+00
   0.62301E+01   0.18555E+00
   0.62301E+01   0.18554E+00
   0.62301E+01   0.18556E+00
   0.62301E+01   0.18556E+00
   0.62301E+01   0.18557E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18558E+00
   0.62301E+01   0.18559E+00
   0.62301E+01   0.18561E+00
   0.62301E+01   0.18560E+00
   0.62301E+01   0.18561E+00
   0.62301E+01   0.18560E+00
   0.62301E+01   0.18560E+00
   0.62301E+01   0.18560E+00
   0.62301E+01   0.18562E+00
   0.62301E+01   0.18562E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18564E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18566E+00
   0.62301E+01   0.18566E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18565E+00
   0.62301E+01   0.18566E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18567E+00
   0.62301E+01   0.18568E+00
   0.62301E+01   0.18568E+00
   0.62301E+01   0.18568E+00
   0.62301E+01   0.18569E+00
   0.62301E+01   0.18568E+00
   0.62401E+01   0.18539E+00
   0.62401E+01   0.18539E+00
   0.62401E+01   0.18540E+00
   0.62401E+01   0.18539E+00
   0.62401E+01   0.18541E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18541E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18541E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18542E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18544E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18544E+00
   0.62401E+01   0.18543E+00
   0.62401E+01   0.18541E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18545E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18546E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18547E+00
   0.62401E+01   0.18548E+00
   0.62401E+01   0.18548E+00
   0.62401E+01   0.18549E+00
   0.62401E+01   0.18548E+00
   0.62401E+01   0.18548E+00
   0.62401E+01   0.18550E+00
   0.62401E+01   0.18554E+00
   0.62401E+01   0.18549E+00
   0.62401E+01   0.18551E+00
   0.62401E+01   0.18551E+00
   0.62401E+01   0.18549E+00
   0.62401E+01   0.18551E+00
   0.62401E+01   0.18553E+00
   0.62401E+01   0.18553E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18555E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18555E+00
   0.62401E+01   0.18554E+00
   0.62401E+01   0.18556E+00
   0.62401E+01   0.18554E+00
   0.62401E+01   0.18554E+00
   0.62401E+01   0.18555E+00
   0.62401E+01   0.18556E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62401E+01   0.18555E+00
   0.62501E+01   0.18528E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18523E+00
   0.62501E+01   0.18523E+00
   0.62501E+01   0.18525E+00
   0.62501E+01   0.18525E+00
   0.62501E+01   0.18526E+00
   0.62501E+01   0.18525E+00
   0.62501E+01   0.18525E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18527E+00
   0.62501E+01   0.18528E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18531E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18530E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18532E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18529E+00
   0.62501E+01   0.18533E+00
   0.62501E+01   0.18533E+00
   0.62501E+01   0.18534E+00
   0.62501E+01   0.18534E+00
   0.62501E+01   0.18536E+00
   0.62501E+01   0.18534E+00
   0.62501E+01   0.18538E+00
   0.62501E+01   0.18539E+00
   0.62501E+01   0.18539E+00
   0.62501E+01   0.18538E+00
   0.62501E+01   0.18538E+00
   0.62501E+01   0.18539E+00
   0.62501E+01   0.18541E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18542E+00
   0.62501E+01   0.18543E+00
   0.62601E+01   0.18513E+00
   0.62501E+01   0.18543E+00
   0.62601E+01   0.18513E+00
   0.62501E+01   0.18543E+00
   0.62601E+01   0.18514E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18543E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62501E+01   0.18544E+00
   0.62601E+01   0.18517E+00
   0.62601E+01   0.18518E+00
   0.62601E+01   0.18520E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18520E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18520E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18522E+00
   0.62601E+01   0.18521E+00
   0.62601E+01   0.18522E+00
   0.62601E+01   0.18525E+00
   0.62601E+01   0.18523E+00
   0.62601E+01   0.18525E+00
   0.62601E+01   0.18526E+00
   0.62601E+01   0.18524E+00
   0.62601E+01   0.18526E+00
   0.62601E+01   0.18526E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18527E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18529E+00
   0.62601E+01   0.18528E+00
   0.62601E+01   0.18529E+00
   0.62601E+01   0.18530E+00
   0.62601E+01   0.18531E+00
   0.62601E+01   0.18530E+00
   0.62601E+01   0.18532E+00
   0.62601E+01   0.18534E+00
   0.62601E+01   0.18535E+00
   0.62601E+01   0.18534E+00
   0.62601E+01   0.18534E+00
   0.62601E+01   0.18534E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18536E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18536E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18538E+00
   0.62601E+01   0.18537E+00
   0.62601E+01   0.18537E+00
   0.62701E+01   0.18509E+00
   0.62701E+01   0.18510E+00
   0.62701E+01   0.18512E+00
   0.62701E+01   0.18510E+00
   0.62701E+01   0.18512E+00
   0.62701E+01   0.18513E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18515E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18516E+00
   0.62701E+01   0.18516E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18515E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18513E+00
   0.62701E+01   0.18513E+00
   0.62701E+01   0.18514E+00
   0.62701E+01   0.18517E+00
   0.62701E+01   0.18518E+00
   0.62701E+01   0.18518E+00
   0.62701E+01   0.18520E+00
   0.62701E+01   0.18520E+00
   0.62701E+01   0.18522E+00
   0.62701E+01   0.18520E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18519E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18526E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18520E+00
   0.62701E+01   0.18523E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18521E+00
   0.62701E+01   0.18523E+00
   0.62701E+01   0.18522E+00
   0.62701E+01   0.18522E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18525E+00
   0.62701E+01   0.18523E+00
   0.62701E+01   0.18524E+00
   0.62701E+01   0.18525E+00
   0.62701E+01   0.18525E+00
   0.62701E+01   0.18526E+00
   0.62801E+01   0.18496E+00
   0.62801E+01   0.18499E+00
   0.62801E+01   0.18499E+00
   0.62801E+01   0.18500E+00
   0.62801E+01   0.18499E+00
   0.62801E+01   0.18500E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18500E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18501E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18502E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18503E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18504E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18505E+00
   0.62801E+01   0.18506E+00
   0.62801E+01   0.18506E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18507E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18508E+00
   0.62801E+01   0.18509E+00
   0.62801E+01   0.18510E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18510E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18515E+00
   0.62801E+01   0.18515E+00
   0.62801E+01   0.18515E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18514E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18512E+00
   0.62801E+01   0.18510E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18514E+00
   0.62801E+01   0.18516E+00
   0.62801E+01   0.18515E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18512E+00
   0.62901E+01   0.18482E+00
   0.62801E+01   0.18511E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18512E+00
   0.62801E+01   0.18512E+00
   0.62901E+01   0.18483E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18513E+00
   0.62801E+01   0.18514E+00
   0.62801E+01   0.18516E+00
   0.62901E+01   0.18489E+00
   0.62901E+01   0.18490E+00
   0.62901E+01   0.18490E+00
   0.62901E+01   0.18491E+00
   0.62901E+01   0.18491E+00
   0.62901E+01   0.18492E+00
   0.62901E+01   0.18493E+00
   0.62901E+01   0.18495E+00
   0.62901E+01   0.18495E+00
   0.62901E+01   0.18496E+00
   0.62901E+01   0.18497E+00
   0.62901E+01   0.18499E+00
   0.62901E+01   0.18496E+00
   0.62901E+01   0.18500E+00
   0.62901E+01   0.18500E+00
   0.62901E+01   0.18501E+00
   0.62901E+01   0.18503E+00
   0.62901E+01   0.18504E+00
   0.62901E+01   0.18503E+00
   0.62901E+01   0.18504E+00
   0.62901E+01   0.18508E+00
   0.62901E+01   0.18508E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18511E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18509E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18510E+00
   0.62901E+01   0.18513E+00
   0.62901E+01   0.18512E+00
   0.62901E+01   0.18509E+00
   0.62901E+01   0.18509E+00
   0.62901E+01   0.18509E+00
   0.62901E+01   0.18513E+00
   0.62901E+01   0.18511E+00
   0.62901E+01   0.18511E+00
   0.62901E+01   0.18512E+00
   0.62901E+01   0.18511E+00
   0.63001E+01   0.18484E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18484E+00
   0.63001E+01   0.18488E+00
   0.63001E+01   0.18485E+00
   0.63001E+01   0.18488E+00
   0.63001E+01   0.18485E+00
   0.63001E+01   0.18485E+00
   0.63001E+01   0.18487E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18483E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18482E+00
   0.63001E+01   0.18481E+00
   0.63001E+01   0.18483E+00
   0.63001E+01   0.18488E+00
   0.63001E+01   0.18483E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18486E+00
   0.63001E+01   0.18489E+00
   0.63001E+01   0.18489E+00
   0.63001E+01   0.18491E+00
   0.63001E+01   0.18492E+00
   0.63001E+01   0.18492E+00
   0.63001E+01   0.18491E+00
   0.63001E+01   0.18492E+00
   0.63001E+01   0.18490E+00
   0.63001E+01   0.18492E+00
   0.63001E+01   0.18493E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18494E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18495E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18496E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18497E+00
   0.63001E+01   0.18499E+00
   0.63001E+01   0.18498E+00
   0.63001E+01   0.18502E+00
   0.63001E+01   0.18498E+00
   0.63001E+01   0.18499E+00
   0.63001E+01   0.18499E+00
   0.63001E+01   0.18501E+00
   0.63001E+01   0.18499E+00
   0.63001E+01   0.18500E+00
   0.63001E+01   0.18501E+00
   0.63001E+01   0.18502E+00
   0.63001E+01   0.18502E+00
   0.63001E+01   0.18502E+00
   0.63001E+01   0.18503E+00
   0.63001E+01   0.18504E+00
   0.63001E+01   0.18504E+00
   0.63001E+01   0.18506E+00
   0.63001E+01   0.18504E+00
   0.63001E+01   0.18510E+00
   0.63001E+01   0.18511E+00
   0.63001E+01   0.18512E+00
   0.63001E+01   0.18511E+00
   0.63101E+01   0.18482E+00
   0.63001E+01   0.18511E+00
   0.63001E+01   0.18512E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18486E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18490E+00
   0.63101E+01   0.18486E+00
   0.63101E+01   0.18486E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18483E+00
   0.63101E+01   0.18484E+00
   0.63101E+01   0.18483E+00
   0.63101E+01   0.18483E+00
   0.63101E+01   0.18484E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18484E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18489E+00
   0.63101E+01   0.18489E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18486E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18488E+00
   0.63101E+01   0.18487E+00
   0.63101E+01   0.18485E+00
   0.63101E+01   0.18489E+00
   0.63101E+01   0.18489E+00
   0.63101E+01   0.18490E+00
   0.63101E+01   0.18491E+00
   0.63101E+01   0.18494E+00
   0.63101E+01   0.18493E+00
   0.63101E+01   0.18493E+00
   0.63101E+01   0.18494E+00
   0.63101E+01   0.18495E+00
   0.63101E+01   0.18496E+00
   0.63101E+01   0.18497E+00
   0.63201E+01   0.18469E+00
   0.63201E+01   0.18469E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18470E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18471E+00
   0.63201E+01   0.18473E+00
   0.63201E+01   0.18475E+00
   0.63201E+01   0.18474E+00
   0.63201E+01   0.18478E+00
   0.63201E+01   0.18477E+00
   0.63201E+01   0.18480E+00
   0.63201E+01   0.18481E+00
   0.63201E+01   0.18481E+00
   0.63201E+01   0.18482E+00
   0.63201E+01   0.18482E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18485E+00
   0.63201E+01   0.18485E+00
   0.63201E+01   0.18483E+00
   0.63201E+01   0.18485E+00
   0.63201E+01   0.18486E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18486E+00
   0.63201E+01   0.18485E+00
   0.63201E+01   0.18486E+00
   0.63201E+01   0.18484E+00
   0.63201E+01   0.18486E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18489E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18489E+00
   0.63201E+01   0.18488E+00
   0.63201E+01   0.18487E+00
   0.63201E+01   0.18489E+00
   0.63201E+01   0.18489E+00
   0.63201E+01   0.18494E+00
   0.63201E+01   0.18497E+00
   0.63201E+01   0.18493E+00
   0.63201E+01   0.18493E+00
   0.63201E+01   0.18491E+00
   0.63201E+01   0.18491E+00
   0.63201E+01   0.18491E+00
   0.63201E+01   0.18492E+00
   0.63201E+01   0.18493E+00
   0.63201E+01   0.18495E+00
   0.63201E+01   0.18495E+00
   0.63201E+01   0.18493E+00
   0.63201E+01   0.18494E+00
   0.63201E+01   0.18494E+00
   0.63201E+01   0.18498E+00
   0.63201E+01   0.18497E+00
   0.63201E+01   0.18502E+00
   0.63201E+01   0.18498E+00
   0.63201E+01   0.18500E+00
   0.63201E+01   0.18498E+00
   0.63201E+01   0.18501E+00
   0.63301E+01   0.18473E+00
   0.63301E+01   0.18473E+00
   0.63301E+01   0.18472E+00
   0.63301E+01   0.18475E+00
   0.63301E+01   0.18474E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18478E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18480E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18483E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18480E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18478E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18477E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18478E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18478E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18482E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18480E+00
   0.63301E+01   0.18484E+00
   0.63301E+01   0.18481E+00
   0.63301E+01   0.18479E+00
   0.63301E+01   0.18480E+00
   0.63301E+01   0.18483E+00
   0.63301E+01   0.18484E+00
   0.63301E+01   0.18483E+00
   0.63301E+01   0.18483E+00
   0.63301E+01   0.18485E+00
   0.63301E+01   0.18484E+00
   0.63301E+01   0.18487E+00
   0.63301E+01   0.18489E+00
   0.63301E+01   0.18490E+00
   0.63301E+01   0.18489E+00
   0.63301E+01   0.18490E+00
   0.63301E+01   0.18491E+00
   0.63401E+01   0.18463E+00
   0.63301E+01   0.18491E+00
   0.63401E+01   0.18464E+00
   0.63401E+01   0.18465E+00
   0.63401E+01   0.18465E+00
   0.63401E+01   0.18465E+00
   0.63401E+01   0.18466E+00
   0.63401E+01   0.18466E+00
   0.63401E+01   0.18467E+00
   0.63401E+01   0.18467E+00
   0.63401E+01   0.18467E+00
   0.63401E+01   0.18472E+00
   0.63401E+01   0.18473E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18473E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18474E+00
   0.63401E+01   0.18475E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18475E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18475E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18476E+00
   0.63401E+01   0.18475E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18477E+00
   0.63401E+01   0.18478E+00
   0.63401E+01   0.18478E+00
   0.63401E+01   0.18479E+00
   0.63401E+01   0.18479E+00
   0.63401E+01   0.18479E+00
   0.63401E+01   0.18480E+00
   0.63401E+01   0.18480E+00
   0.63401E+01   0.18480E+00
   0.63401E+01   0.18482E+00
   0.63401E+01   0.18481E+00
   0.63401E+01   0.18482E+00
   0.63401E+01   0.18482E+00
   0.63401E+01   0.18480E+00
   0.63401E+01   0.18483E+00
   0.63401E+01   0.18484E+00
   0.63401E+01   0.18483E+00
   0.63401E+01   0.18485E+00
   0.63401E+01   0.18484E+00
   0.63401E+01   0.18484E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18487E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18485E+00
   0.63401E+01   0.18489E+00
   0.63401E+01   0.18487E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18487E+00
   0.63401E+01   0.18485E+00
   0.63401E+01   0.18485E+00
   0.63401E+01   0.18486E+00
   0.63401E+01   0.18488E+00
   0.63401E+01   0.18489E+00
   0.63401E+01   0.18491E+00
   0.63401E+01   0.18490E+00
   0.63401E+01   0.18491E+00
   0.63401E+01   0.18490E+00
   0.63401E+01   0.18490E+00
   0.63401E+01   0.18491E+00
   0.63501E+01   0.18462E+00
   0.63401E+01   0.18491E+00
   0.63501E+01   0.18462E+00
   0.63501E+01   0.18462E+00
   0.63501E+01   0.18464E+00
   0.63501E+01   0.18464E+00
   0.63501E+01   0.18463E+00
   0.63501E+01   0.18463E+00
   0.63501E+01   0.18463E+00
   0.63501E+01   0.18466E+00
   0.63501E+01   0.18464E+00
   0.63501E+01   0.18467E+00
   0.63501E+01   0.18469E+00
   0.63501E+01   0.18473E+00
   0.63501E+01   0.18469E+00
   0.63501E+01   0.18471E+00
   0.63501E+01   0.18475E+00
   0.63501E+01   0.18472E+00
   0.63501E+01   0.18475E+00
   0.63501E+01   0.18475E+00
   0.63501E+01   0.18478E+00
   0.63501E+01   0.18478E+00
   0.63501E+01   0.18477E+00
   0.63501E+01   0.18480E+00
   0.63501E+01   0.18480E+00
   0.63501E+01   0.18480E+00
   0.63501E+01   0.18483E+00
   0.63501E+01   0.18485E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18489E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18485E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18486E+00
   0.63501E+01   0.18485E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18487E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18490E+00
   0.63501E+01   0.18491E+00
   0.63501E+01   0.18491E+00
   0.63501E+01   0.18492E+00
   0.63501E+01   0.18492E+00
   0.63501E+01   0.18492E+00
   0.63501E+01   0.18492E+00
   0.63601E+01   0.18463E+00
   0.63601E+01   0.18464E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18467E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18464E+00
   0.63601E+01   0.18463E+00
   0.63601E+01   0.18461E+00
   0.63601E+01   0.18465E+00
   0.63601E+01   0.18463E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18463E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18467E+00
   0.63601E+01   0.18467E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18466E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18467E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18468E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18469E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18470E+00
   0.63601E+01   0.18472E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18475E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18476E+00
   0.63601E+01   0.18475E+00
   0.63601E+01   0.18477E+00
   0.63601E+01   0.18477E+00
   0.63601E+01   0.18474E+00
   0.63601E+01   0.18479E+00
   0.63601E+01   0.18478E+00
   0.63601E+01   0.18480E+00
   0.63601E+01   0.18481E+00
   0.63601E+01   0.18478E+00
   0.63601E+01   0.18478E+00
   0.63601E+01   0.18481E+00
   0.63601E+01   0.18481E+00
   0.63601E+01   0.18478E+00
   0.63601E+01   0.18482E+00
   0.63601E+01   0.18482E+00
   0.63601E+01   0.18483E+00
   0.63601E+01   0.18483E+00
   0.63601E+01   0.18488E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18488E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18487E+00
   0.63601E+01   0.18489E+00
   0.63601E+01   0.18489E+00
   0.63601E+01   0.18490E+00
   0.63601E+01   0.18492E+00
   0.63601E+01   0.18491E+00
   0.63601E+01   0.18490E+00
   0.63601E+01   0.18493E+00
   0.63701E+01   0.18465E+00
   0.63701E+01   0.18465E+00
   0.63701E+01   0.18467E+00
   0.63701E+01   0.18466E+00
   0.63701E+01   0.18465E+00
   0.63701E+01   0.18468E+00
   0.63701E+01   0.18468E+00
   0.63701E+01   0.18470E+00
   0.63701E+01   0.18469E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18470E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18472E+00
   0.63701E+01   0.18474E+00
   0.63701E+01   0.18474E+00
   0.63701E+01   0.18474E+00
   0.63701E+01   0.18473E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18478E+00
   0.63701E+01   0.18478E+00
   0.63701E+01   0.18478E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18475E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18475E+00
   0.63701E+01   0.18476E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18478E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18481E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18480E+00
   0.63701E+01   0.18477E+00
   0.63701E+01   0.18479E+00
   0.63701E+01   0.18481E+00
   0.63701E+01   0.18483E+00
   0.63701E+01   0.18483E+00
   0.63701E+01   0.18482E+00
   0.63701E+01   0.18483E+00
   0.63701E+01   0.18484E+00
   0.63701E+01   0.18486E+00
   0.63701E+01   0.18484E+00
   0.63701E+01   0.18488E+00
   0.63701E+01   0.18489E+00
   0.63701E+01   0.18487E+00
   0.63801E+01   0.18458E+00
   0.63701E+01   0.18489E+00
   0.63701E+01   0.18488E+00
   0.63801E+01   0.18459E+00
   0.63801E+01   0.18456E+00
   0.63801E+01   0.18458E+00
   0.63801E+01   0.18459E+00
   0.63801E+01   0.18456E+00
   0.63801E+01   0.18460E+00
   0.63801E+01   0.18457E+00
   0.63801E+01   0.18457E+00
   0.63801E+01   0.18458E+00
   0.63801E+01   0.18457E+00
   0.63801E+01   0.18458E+00
   0.63801E+01   0.18458E+00
   0.63801E+01   0.18460E+00
   0.63801E+01   0.18459E+00
   0.63801E+01   0.18459E+00
   0.63801E+01   0.18461E+00
   0.63801E+01   0.18461E+00
   0.63801E+01   0.18460E+00
   0.63801E+01   0.18460E+00
   0.63801E+01   0.18461E+00
   0.63801E+01   0.18462E+00
   0.63801E+01   0.18461E+00
   0.63801E+01   0.18463E+00
   0.63801E+01   0.18467E+00
   0.63801E+01   0.18464E+00
   0.63801E+01   0.18465E+00
   0.63801E+01   0.18468E+00
   0.63801E+01   0.18468E+00
   0.63801E+01   0.18468E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18467E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18463E+00
   0.63801E+01   0.18463E+00
   0.63801E+01   0.18464E+00
   0.63801E+01   0.18465E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18466E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18469E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18474E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18482E+00
   0.63801E+01   0.18480E+00
   0.63801E+01   0.18479E+00
   0.63801E+01   0.18476E+00
   0.63801E+01   0.18482E+00
   0.63801E+01   0.18481E+00
   0.63801E+01   0.18483E+00
   0.63801E+01   0.18482E+00
   0.63801E+01   0.18484E+00
   0.63801E+01   0.18484E+00
   0.63801E+01   0.18486E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18489E+00
   0.63801E+01   0.18487E+00
   0.63801E+01   0.18486E+00
   0.63801E+01   0.18486E+00
   0.63801E+01   0.18488E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18489E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18489E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18491E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18490E+00
   0.63801E+01   0.18491E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18464E+00
   0.63801E+01   0.18491E+00
   0.63801E+01   0.18493E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18467E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18470E+00
   0.63901E+01   0.18470E+00
   0.63901E+01   0.18469E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18467E+00
   0.63901E+01   0.18465E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18466E+00
   0.63901E+01   0.18467E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18473E+00
   0.63901E+01   0.18469E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18468E+00
   0.63901E+01   0.18469E+00
   0.63901E+01   0.18472E+00
   0.63901E+01   0.18469E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18474E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18476E+00
   0.63901E+01   0.18477E+00
   0.63901E+01   0.18477E+00
   0.63901E+01   0.18477E+00
   0.63901E+01   0.18477E+00
   0.63901E+01   0.18479E+00
   0.63901E+01   0.18479E+00
   0.63901E+01   0.18479E+00
   0.63901E+01   0.18481E+00
   0.63901E+01   0.18478E+00
   0.63901E+01   0.18482E+00
   0.63901E+01   0.18481E+00
   0.63901E+01   0.18481E+00
   0.63901E+01   0.18484E+00
   0.63901E+01   0.18482E+00
   0.63901E+01   0.18484E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18484E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18486E+00
   0.63901E+01   0.18485E+00
   0.63901E+01   0.18486E+00
   0.63901E+01   0.18487E+00
   0.63901E+01   0.18486E+00
   0.63901E+01   0.18488E+00
   0.63901E+01   0.18488E+00
   0.63901E+01   0.18488E+00
   0.63901E+01   0.18488E+00
   0.63901E+01   0.18490E+00
   0.63901E+01   0.18490E+00
   0.63901E+01   0.18488E+00
   0.64001E+01   0.18464E+00
   0.64001E+01   0.18462E+00
   0.64001E+01   0.18465E+00
   0.64001E+01   0.18465E+00
   0.64001E+01   0.18463E+00
   0.64001E+01   0.18464E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18466E+00
   0.64001E+01   0.18467E+00
   0.64001E+01   0.18464E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18469E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18472E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18472E+00
   0.64001E+01   0.18471E+00
   0.64001E+01   0.18472E+00
   0.64001E+01   0.18472E+00
   0.64001E+01   0.18473E+00
   0.64001E+01   0.18473E+00
   0.64001E+01   0.18473E+00
   0.64001E+01   0.18475E+00
   0.64001E+01   0.18479E+00
   0.64001E+01   0.18479E+00
   0.64001E+01   0.18479E+00
   0.64001E+01   0.18479E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18482E+00
   0.64001E+01   0.18485E+00
   0.64001E+01   0.18484E+00
   0.64001E+01   0.18485E+00
   0.64001E+01   0.18484E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18481E+00
   0.64001E+01   0.18482E+00
   0.64001E+01   0.18483E+00
   0.64001E+01   0.18484E+00
   0.64001E+01   0.18485E+00
   0.64001E+01   0.18486E+00
   0.64001E+01   0.18487E+00
   0.64001E+01   0.18486E+00
   0.64001E+01   0.18490E+00
   0.64001E+01   0.18490E+00
   0.64001E+01   0.18492E+00
   0.64001E+01   0.18490E+00
   0.64101E+01   0.18460E+00
   0.64101E+01   0.18460E+00
   0.64101E+01   0.18461E+00
   0.64101E+01   0.18461E+00
   0.64101E+01   0.18462E+00
   0.64101E+01   0.18463E+00
   0.64101E+01   0.18464E+00
   0.64101E+01   0.18463E+00
   0.64101E+01   0.18461E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18464E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18465E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18465E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18465E+00
   0.64101E+01   0.18468E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18467E+00
   0.64101E+01   0.18465E+00
   0.64101E+01   0.18468E+00
   0.64101E+01   0.18466E+00
   0.64101E+01   0.18469E+00
   0.64101E+01   0.18469E+00
   0.64101E+01   0.18469E+00
   0.64101E+01   0.18471E+00
   0.64101E+01   0.18470E+00
   0.64101E+01   0.18470E+00
   0.64101E+01   0.18470E+00
   0.64101E+01   0.18471E+00
   0.64101E+01   0.18472E+00
   0.64101E+01   0.18471E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18472E+00
   0.64101E+01   0.18470E+00
   0.64101E+01   0.18473E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18473E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18473E+00
   0.64101E+01   0.18474E+00
   0.64101E+01   0.18473E+00
   0.64101E+01   0.18475E+00
   0.64101E+01   0.18475E+00
   0.64101E+01   0.18478E+00
   0.64101E+01   0.18482E+00
   0.64101E+01   0.18481E+00
   0.64101E+01   0.18481E+00
   0.64101E+01   0.18480E+00
   0.64101E+01   0.18480E+00
   0.64101E+01   0.18480E+00
   0.64101E+01   0.18481E+00
   0.64101E+01   0.18482E+00
   0.64101E+01   0.18484E+00
   0.64101E+01   0.18481E+00
   0.64101E+01   0.18483E+00
   0.64101E+01   0.18484E+00
   0.64101E+01   0.18484E+00
   0.64101E+01   0.18485E+00
   0.64101E+01   0.18485E+00
   0.64101E+01   0.18485E+00
   0.64101E+01   0.18485E+00
   0.64101E+01   0.18486E+00
   0.64101E+01   0.18486E+00
   0.64101E+01   0.18486E+00
   0.64101E+01   0.18486E+00
   0.64101E+01   0.18487E+00
   0.64101E+01   0.18487E+00
   0.64101E+01   0.18489E+00
   0.64101E+01   0.18487E+00
   0.64101E+01   0.18487E+00
   0.64101E+01   0.18489E+00
   0.64101E+01   0.18489E+00
   0.64101E+01   0.18489E+00
   0.64101E+01   0.18491E+00
   0.64101E+01   0.18490E+00
   0.64101E+01   0.18490E+00
   0.64101E+01   0.18492E+00
   0.64101E+01   0.18490E+00
   0.64101E+01   0.18491E+00
   0.64101E+01   0.18490E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18494E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18496E+00
   0.64101E+01   0.18496E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18495E+00
   0.64101E+01   0.18498E+00
   0.64101E+01   0.18498E+00
   0.64101E+01   0.18498E+00
   0.64201E+01   0.18470E+00
   0.64101E+01   0.18498E+00
   0.64201E+01   0.18470E+00
   0.64201E+01   0.18470E+00
   0.64201E+01   0.18471E+00
   0.64201E+01   0.18472E+00
   0.64201E+01   0.18471E+00
   0.64201E+01   0.18472E+00
   0.64201E+01   0.18474E+00
   0.64201E+01   0.18475E+00
   0.64201E+01   0.18478E+00
   0.64201E+01   0.18476E+00
   0.64201E+01   0.18478E+00
   0.64201E+01   0.18478E+00
   0.64201E+01   0.18477E+00
   0.64201E+01   0.18477E+00
   0.64201E+01   0.18477E+00
   0.64201E+01   0.18480E+00
   0.64201E+01   0.18480E+00
   0.64201E+01   0.18480E+00
   0.64201E+01   0.18484E+00
   0.64201E+01   0.18483E+00
   0.64201E+01   0.18481E+00
   0.64201E+01   0.18481E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18481E+00
   0.64201E+01   0.18480E+00
   0.64201E+01   0.18482E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18485E+00
   0.64201E+01   0.18485E+00
   0.64201E+01   0.18485E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18486E+00
   0.64201E+01   0.18485E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18487E+00
   0.64201E+01   0.18488E+00
   0.64201E+01   0.18489E+00
   0.64201E+01   0.18489E+00
   0.64201E+01   0.18488E+00
   0.64201E+01   0.18493E+00
   0.64201E+01   0.18490E+00
   0.64201E+01   0.18491E+00
   0.64201E+01   0.18495E+00
   0.64201E+01   0.18495E+00
   0.64201E+01   0.18495E+00
   0.64201E+01   0.18493E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18491E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18492E+00
   0.64301E+01   0.18465E+00
   0.64201E+01   0.18492E+00
   0.64201E+01   0.18494E+00
   0.64301E+01   0.18465E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64201E+01   0.18497E+00
   0.64301E+01   0.18470E+00
   0.64201E+01   0.18499E+00
   0.64201E+01   0.18499E+00
   0.64201E+01   0.18502E+00
   0.64201E+01   0.18503E+00
   0.64301E+01   0.18477E+00
   0.64301E+01   0.18478E+00
   0.64201E+01   0.18507E+00
   0.64301E+01   0.18477E+00
   0.64201E+01   0.18510E+00
   0.64201E+01   0.18509E+00
   0.64301E+01   0.18482E+00
   0.64301E+01   0.18482E+00
   0.64301E+01   0.18484E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18485E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18482E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18486E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18486E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18487E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18488E+00
   0.64301E+01   0.18489E+00
   0.64301E+01   0.18491E+00
   0.64301E+01   0.18491E+00
   0.64301E+01   0.18490E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18493E+00
   0.64301E+01   0.18494E+00
   0.64301E+01   0.18495E+00
   0.64301E+01   0.18497E+00
   0.64301E+01   0.18497E+00
   0.64301E+01   0.18497E+00
   0.64301E+01   0.18498E+00
   0.64301E+01   0.18498E+00
   0.64301E+01   0.18498E+00
   0.64301E+01   0.18499E+00
   0.64301E+01   0.18500E+00
   0.64301E+01   0.18501E+00
   0.64301E+01   0.18501E+00
   0.64301E+01   0.18505E+00
   0.64301E+01   0.18502E+00
   0.64301E+01   0.18501E+00
   0.64301E+01   0.18501E+00
   0.64301E+01   0.18501E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18471E+00
   0.64401E+01   0.18472E+00
   0.64301E+01   0.18500E+00
   0.64401E+01   0.18475E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18475E+00
   0.64401E+01   0.18477E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18475E+00
   0.64401E+01   0.18477E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18477E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18474E+00
   0.64401E+01   0.18476E+00
   0.64401E+01   0.18478E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18480E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18480E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18479E+00
   0.64401E+01   0.18480E+00
   0.64401E+01   0.18481E+00
   0.64401E+01   0.18480E+00
   0.64401E+01   0.18482E+00
   0.64401E+01   0.18481E+00
   0.64401E+01   0.18482E+00
   0.64401E+01   0.18481E+00
   0.64401E+01   0.18482E+00
   0.64401E+01   0.18484E+00
   0.64401E+01   0.18483E+00
   0.64401E+01   0.18488E+00
   0.64401E+01   0.18485E+00
   0.64401E+01   0.18489E+00
   0.64401E+01   0.18493E+00
   0.64401E+01   0.18492E+00
   0.64401E+01   0.18491E+00
   0.64401E+01   0.18488E+00
   0.64401E+01   0.18492E+00
   0.64401E+01   0.18492E+00
   0.64401E+01   0.18495E+00
   0.64401E+01   0.18493E+00
   0.64401E+01   0.18495E+00
   0.64401E+01   0.18494E+00
   0.64401E+01   0.18495E+00
   0.64401E+01   0.18495E+00
   0.64401E+01   0.18498E+00
   0.64401E+01   0.18498E+00
   0.64401E+01   0.18498E+00
   0.64401E+01   0.18500E+00
   0.64401E+01   0.18500E+00
   0.64401E+01   0.18500E+00
   0.64401E+01   0.18502E+00
   0.64401E+01   0.18502E+00
   0.64401E+01   0.18504E+00
   0.64401E+01   0.18503E+00
   0.64401E+01   0.18505E+00
   0.64401E+01   0.18504E+00
   0.64401E+01   0.18509E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18510E+00
   0.64401E+01   0.18508E+00
   0.64401E+01   0.18510E+00


==> anc/Figure7/1outC_R_incomp_fermi_down_rc03.dat <==

   0.12571E+01   0.91749E-01
   0.13861E+01   0.83509E-01
   0.15421E+01   0.75408E-01
   0.17296E+01   0.67633E-01
   0.19591E+01   0.60182E-01
   0.22486E+01   0.53007E-01
   0.26191E+01   0.46221E-01
   0.30991E+01   0.39964E-01
   0.37366E+01   0.34331E-01
   0.45496E+01   0.29742E-01
   0.55591E+01   0.26393E-01
   0.67546E+01   0.24512E-01
   0.79560E+01   0.24339E-01
   0.89835E+01   0.25669E-01
   0.97725E+01   0.28090E-01
   0.10338E+02   0.31203E-01
   0.10728E+02   0.34745E-01
   0.10988E+02   0.38418E-01
   0.11166E+02   0.42273E-01
   0.11276E+02   0.46045E-01
   0.11343E+02   0.49699E-01
   0.11381E+02   0.53408E-01
   0.11394E+02   0.56963E-01
   0.11393E+02   0.60444E-01
   0.11378E+02   0.63732E-01
   0.11355E+02   0.67039E-01
   0.11324E+02   0.70200E-01
   0.11289E+02   0.73162E-01
   0.11250E+02   0.76152E-01
   0.11208E+02   0.79012E-01
   0.11166E+02   0.81726E-01
   0.11121E+02   0.84365E-01
   0.11075E+02   0.86991E-01
   0.11028E+02   0.89464E-01
   0.10982E+02   0.91888E-01
   0.10934E+02   0.94237E-01
   0.10887E+02   0.96511E-01
   0.10841E+02   0.98692E-01
   0.10796E+02   0.10077E+00
   0.10749E+02   0.10284E+00
   0.10704E+02   0.10483E+00
   0.10659E+02   0.10678E+00
   0.10616E+02   0.10867E+00
   0.10571E+02   0.11053E+00
   0.10527E+02   0.11234E+00
   0.10485E+02   0.11406E+00
   0.10442E+02   0.11580E+00
   0.10403E+02   0.11737E+00
   0.10362E+02   0.11897E+00
   0.10322E+02   0.12054E+00
   0.10281E+02   0.12206E+00
   0.10245E+02   0.12348E+00
   0.10205E+02   0.12499E+00
   0.10169E+02   0.12635E+00
   0.10131E+02   0.12773E+00
   0.10095E+02   0.12905E+00
   0.10061E+02   0.13031E+00
   0.10025E+02   0.13163E+00
   0.99900E+01   0.13285E+00
   0.99555E+01   0.13408E+00
   0.99240E+01   0.13521E+00
   0.98880E+01   0.13645E+00
   0.98580E+01   0.13752E+00
   0.98250E+01   0.13863E+00
   0.97950E+01   0.13969E+00
   0.97635E+01   0.14076E+00
   0.97335E+01   0.14178E+00
   0.97035E+01   0.14278E+00
   0.96735E+01   0.14380E+00
   0.96435E+01   0.14478E+00
   0.96180E+01   0.14564E+00
   0.95880E+01   0.14662E+00
   0.95610E+01   0.14751E+00
   0.95340E+01   0.14838E+00
   0.95070E+01   0.14926E+00
   0.94800E+01   0.15011E+00
   0.94545E+01   0.15095E+00
   0.94290E+01   0.15175E+00
   0.94050E+01   0.15252E+00
   0.93780E+01   0.15335E+00
   0.93540E+01   0.15410E+00
   0.93300E+01   0.15487E+00
   0.93060E+01   0.15560E+00
   0.92820E+01   0.15633E+00
   0.92595E+01   0.15704E+00
   0.92370E+01   0.15772E+00
   0.92145E+01   0.15842E+00
   0.91920E+01   0.15909E+00
   0.91695E+01   0.15977E+00
   0.91470E+01   0.16043E+00
   0.91260E+01   0.16106E+00
   0.91050E+01   0.16169E+00
   0.90840E+01   0.16230E+00
   0.90630E+01   0.16292E+00
   0.90435E+01   0.16350E+00
   0.90225E+01   0.16409E+00
   0.90030E+01   0.16466E+00
   0.89835E+01   0.16522E+00
   0.89640E+01   0.16577E+00
   0.89445E+01   0.16633E+00
   0.89265E+01   0.16685E+00
   0.89070E+01   0.16739E+00
   0.88890E+01   0.16791E+00
   0.88710E+01   0.16840E+00
   0.88530E+01   0.16891E+00
   0.88350E+01   0.16941E+00
   0.88170E+01   0.16991E+00
   0.88005E+01   0.17036E+00
   0.87825E+01   0.17086E+00
   0.87660E+01   0.17130E+00
   0.87480E+01   0.17179E+00
   0.87330E+01   0.17220E+00
   0.87165E+01   0.17264E+00
   0.87000E+01   0.17308E+00
   0.86835E+01   0.17352E+00
   0.86670E+01   0.17396E+00
   0.86520E+01   0.17435E+00
   0.86355E+01   0.17479E+00
   0.86220E+01   0.17515E+00
   0.86070E+01   0.17554E+00
   0.85920E+01   0.17593E+00
   0.85770E+01   0.17631E+00
   0.85620E+01   0.17670E+00
   0.85470E+01   0.17708E+00
   0.85335E+01   0.17743E+00
   0.85200E+01   0.17778E+00
   0.85035E+01   0.17819E+00
   0.84900E+01   0.17854E+00
   0.84765E+01   0.17887E+00
   0.84630E+01   0.17921E+00
   0.84495E+01   0.17954E+00
   0.84360E+01   0.17988E+00
   0.84225E+01   0.18022E+00
   0.84105E+01   0.18051E+00
   0.83970E+01   0.18084E+00
   0.83835E+01   0.18117E+00
   0.83700E+01   0.18150E+00
   0.83580E+01   0.18179E+00
   0.83475E+01   0.18204E+00
   0.83340E+01   0.18237E+00
   0.83205E+01   0.18269E+00
   0.83100E+01   0.18294E+00
   0.82965E+01   0.18325E+00
   0.82860E+01   0.18351E+00
   0.82740E+01   0.18379E+00
   0.82620E+01   0.18407E+00
   0.82515E+01   0.18432E+00
   0.82380E+01   0.18463E+00
   0.82275E+01   0.18487E+00
   0.82170E+01   0.18512E+00
   0.82050E+01   0.18539E+00
   0.81930E+01   0.18567E+00
   0.81840E+01   0.18587E+00
   0.81720E+01   0.18614E+00
   0.81615E+01   0.18637E+00
   0.81510E+01   0.18661E+00
   0.81405E+01   0.18685E+00
   0.81285E+01   0.18712E+00
   0.81195E+01   0.18731E+00
   0.81090E+01   0.18755E+00
   0.80985E+01   0.18778E+00
   0.80880E+01   0.18800E+00
   0.80775E+01   0.18824E+00
   0.80685E+01   0.18843E+00
   0.80580E+01   0.18866E+00
   0.80490E+01   0.18885E+00
   0.80385E+01   0.18908E+00
   0.80295E+01   0.18927E+00
   0.80190E+01   0.18950E+00
   0.80100E+01   0.18969E+00
   0.80010E+01   0.18988E+00
   0.79905E+01   0.19010E+00
   0.79815E+01   0.19029E+00
   0.79725E+01   0.19047E+00
   0.79635E+01   0.19066E+00
   0.79545E+01   0.19085E+00
   0.79455E+01   0.19103E+00
   0.79365E+01   0.19121E+00
   0.79275E+01   0.19140E+00
   0.79200E+01   0.19155E+00
   0.79110E+01   0.19173E+00
   0.79020E+01   0.19192E+00
   0.78930E+01   0.19209E+00
   0.78855E+01   0.19224E+00
   0.78765E+01   0.19243E+00
   0.78675E+01   0.19260E+00
   0.78600E+01   0.19275E+00
   0.78510E+01   0.19293E+00
   0.78435E+01   0.19307E+00
   0.78360E+01   0.19322E+00
   0.78285E+01   0.19336E+00
   0.78195E+01   0.19354E+00
   0.78120E+01   0.19368E+00
   0.78045E+01   0.19382E+00
   0.77955E+01   0.19400E+00
   0.77880E+01   0.19414E+00
   0.77805E+01   0.19428E+00
   0.77730E+01   0.19443E+00
   0.77655E+01   0.19456E+00
   0.77580E+01   0.19470E+00
   0.77505E+01   0.19484E+00
   0.77430E+01   0.19499E+00
   0.77355E+01   0.19512E+00
   0.77280E+01   0.19526E+00
   0.77220E+01   0.19537E+00
   0.77145E+01   0.19550E+00
   0.77070E+01   0.19564E+00
   0.76995E+01   0.19578E+00
   0.76935E+01   0.19588E+00
   0.76860E+01   0.19601E+00
   0.76785E+01   0.19616E+00
   0.76725E+01   0.19626E+00
   0.76650E+01   0.19639E+00
   0.76575E+01   0.19653E+00
   0.76515E+01   0.19662E+00
   0.76455E+01   0.19672E+00
   0.76380E+01   0.19686E+00
   0.76320E+01   0.19696E+00
   0.76245E+01   0.19709E+00
   0.76185E+01   0.19720E+00
   0.76110E+01   0.19733E+00
   0.76050E+01   0.19743E+00
   0.75990E+01   0.19752E+00
   0.75930E+01   0.19763E+00
   0.75855E+01   0.19775E+00
   0.75795E+01   0.19785E+00
   0.75735E+01   0.19795E+00
   0.75675E+01   0.19805E+00
   0.75615E+01   0.19814E+00
   0.75555E+01   0.19824E+00
   0.75495E+01   0.19834E+00
   0.75435E+01   0.19844E+00
   0.75375E+01   0.19854E+00
   0.75315E+01   0.19863E+00
   0.75255E+01   0.19872E+00
   0.75210E+01   0.19879E+00
   0.75135E+01   0.19892E+00
   0.75075E+01   0.19902E+00
   0.75015E+01   0.19911E+00
   0.74971E+01   0.19917E+00
   0.74911E+01   0.19926E+00
   0.74851E+01   0.19936E+00
   0.74791E+01   0.19945E+00
   0.74746E+01   0.19951E+00
   0.74686E+01   0.19962E+00
   0.74626E+01   0.19971E+00
   0.74581E+01   0.19976E+00
   0.74521E+01   0.19986E+00
   0.74461E+01   0.19996E+00
   0.74416E+01   0.20001E+00
   0.74356E+01   0.20010E+00
   0.74311E+01   0.20016E+00
   0.74266E+01   0.20023E+00
   0.74206E+01   0.20032E+00
   0.74146E+01   0.20040E+00
   0.74101E+01   0.20046E+00
   0.74056E+01   0.20053E+00
   0.73996E+01   0.20063E+00
   0.73951E+01   0.20067E+00
   0.73891E+01   0.20077E+00
   0.73846E+01   0.20082E+00
   0.73801E+01   0.20089E+00
   0.73741E+01   0.20098E+00
   0.73696E+01   0.20104E+00
   0.73651E+01   0.20109E+00
   0.73591E+01   0.20119E+00
   0.73546E+01   0.20125E+00
   0.73501E+01   0.20130E+00
   0.73456E+01   0.20136E+00
   0.73411E+01   0.20142E+00
   0.73366E+01   0.20148E+00
   0.73306E+01   0.20157E+00
   0.73261E+01   0.20163E+00
   0.73216E+01   0.20168E+00
   0.73171E+01   0.20174E+00
   0.73126E+01   0.20181E+00
   0.73081E+01   0.20185E+00
   0.73036E+01   0.20191E+00
   0.72991E+01   0.20196E+00
   0.72946E+01   0.20202E+00
   0.72901E+01   0.20209E+00
   0.72856E+01   0.20213E+00
   0.72811E+01   0.20219E+00
   0.72766E+01   0.20224E+00
   0.72736E+01   0.20228E+00
   0.72676E+01   0.20236E+00
   0.72631E+01   0.20241E+00
   0.72601E+01   0.20243E+00
   0.72556E+01   0.20249E+00
   0.72511E+01   0.20256E+00
   0.72466E+01   0.20261E+00
   0.72421E+01   0.20266E+00
   0.72391E+01   0.20268E+00
   0.72346E+01   0.20274E+00
   0.72316E+01   0.20277E+00
   0.72256E+01   0.20285E+00
   0.72226E+01   0.20288E+00
   0.72181E+01   0.20293E+00
   0.72136E+01   0.20299E+00
   0.72106E+01   0.20301E+00
   0.72061E+01   0.20306E+00
   0.72016E+01   0.20313E+00
   0.71986E+01   0.20314E+00
   0.71941E+01   0.20320E+00
   0.71911E+01   0.20322E+00
   0.71866E+01   0.20327E+00
   0.71821E+01   0.20334E+00
   0.71791E+01   0.20334E+00
   0.71746E+01   0.20340E+00
   0.71716E+01   0.20343E+00
   0.71671E+01   0.20348E+00
   0.71641E+01   0.20350E+00
   0.71596E+01   0.20356E+00
   0.71566E+01   0.20358E+00
   0.71536E+01   0.20361E+00
   0.71491E+01   0.20365E+00
   0.71446E+01   0.20371E+00
   0.71416E+01   0.20372E+00
   0.71371E+01   0.20379E+00
   0.71341E+01   0.20381E+00
   0.71311E+01   0.20383E+00
   0.71266E+01   0.20389E+00
   0.71236E+01   0.20391E+00
   0.71206E+01   0.20392E+00
   0.71161E+01   0.20399E+00
   0.71131E+01   0.20401E+00
   0.71086E+01   0.20406E+00
   0.71071E+01   0.20405E+00
   0.71026E+01   0.20410E+00
   0.70996E+01   0.20413E+00
   0.70966E+01   0.20415E+00
   0.70936E+01   0.20417E+00
   0.70891E+01   0.20422E+00
   0.70861E+01   0.20423E+00
   0.70831E+01   0.20426E+00
   0.70801E+01   0.20429E+00
   0.70756E+01   0.20435E+00
   0.70726E+01   0.20436E+00
   0.70696E+01   0.20439E+00
   0.70666E+01   0.20440E+00
   0.70636E+01   0.20442E+00
   0.70606E+01   0.20445E+00
   0.70561E+01   0.20450E+00
   0.70531E+01   0.20452E+00
   0.70501E+01   0.20454E+00
   0.70471E+01   0.20456E+00
   0.70441E+01   0.20459E+00
   0.70411E+01   0.20461E+00
   0.70381E+01   0.20462E+00
   0.70351E+01   0.20465E+00
   0.70321E+01   0.20466E+00
   0.70291E+01   0.20469E+00
   0.70261E+01   0.20472E+00
   0.70231E+01   0.20473E+00
   0.70201E+01   0.20476E+00
   0.70171E+01   0.20477E+00
   0.70141E+01   0.20479E+00
   0.70111E+01   0.20482E+00
   0.70081E+01   0.20484E+00
   0.70051E+01   0.20486E+00
   0.70021E+01   0.20489E+00
   0.69991E+01   0.20490E+00
   0.69961E+01   0.20493E+00
   0.69931E+01   0.20495E+00
   0.69901E+01   0.20498E+00
   0.69871E+01   0.20499E+00
   0.69856E+01   0.20499E+00
   0.69826E+01   0.20500E+00
   0.69796E+01   0.20502E+00
   0.69766E+01   0.20506E+00
   0.69736E+01   0.20507E+00
   0.69706E+01   0.20509E+00
   0.69676E+01   0.20512E+00
   0.69646E+01   0.20514E+00
   0.69631E+01   0.20512E+00
   0.69601E+01   0.20515E+00
   0.69571E+01   0.20517E+00
   0.69541E+01   0.20518E+00
   0.69526E+01   0.20518E+00
   0.69496E+01   0.20519E+00
   0.69466E+01   0.20522E+00
   0.69451E+01   0.20521E+00
   0.69421E+01   0.20523E+00
   0.69391E+01   0.20524E+00
   0.69361E+01   0.20528E+00
   0.69331E+01   0.20529E+00
   0.69316E+01   0.20528E+00
   0.69286E+01   0.20531E+00
   0.69271E+01   0.20529E+00
   0.69241E+01   0.20530E+00
   0.69211E+01   0.20534E+00
   0.69196E+01   0.20532E+00
   0.69166E+01   0.20534E+00
   0.69136E+01   0.20537E+00
   0.69121E+01   0.20536E+00
   0.69091E+01   0.20538E+00
   0.69061E+01   0.20540E+00
   0.69031E+01   0.20543E+00
   0.69016E+01   0.20541E+00
   0.68986E+01   0.20544E+00
   0.68971E+01   0.20543E+00
   0.68941E+01   0.20545E+00
   0.68911E+01   0.20547E+00
   0.68896E+01   0.20546E+00
   0.68866E+01   0.20548E+00
   0.68851E+01   0.20546E+00
   0.68836E+01   0.20546E+00
   0.68806E+01   0.20549E+00
   0.68776E+01   0.20550E+00
   0.68761E+01   0.20550E+00
   0.68731E+01   0.20552E+00
   0.68716E+01   0.20550E+00
   0.68686E+01   0.20554E+00
   0.68671E+01   0.20552E+00
   0.68641E+01   0.20554E+00
   0.68626E+01   0.20552E+00
   0.68596E+01   0.20556E+00
   0.68581E+01   0.20554E+00
   0.68551E+01   0.20557E+00
   0.68536E+01   0.20556E+00
   0.68521E+01   0.20554E+00
   0.68491E+01   0.20556E+00
   0.68476E+01   0.20555E+00
   0.68446E+01   0.20558E+00
   0.68431E+01   0.20556E+00
   0.68416E+01   0.20557E+00
   0.68386E+01   0.20559E+00
   0.68371E+01   0.20556E+00
   0.68341E+01   0.20559E+00
   0.68326E+01   0.20558E+00
   0.68296E+01   0.20561E+00
   0.68281E+01   0.20560E+00
   0.68266E+01   0.20559E+00
   0.68236E+01   0.20562E+00
   0.68221E+01   0.20561E+00
   0.68191E+01   0.20564E+00
   0.68176E+01   0.20562E+00
   0.68161E+01   0.20560E+00
   0.68146E+01   0.20560E+00
   0.68116E+01   0.20563E+00
   0.68101E+01   0.20562E+00
   0.68071E+01   0.20563E+00
   0.68056E+01   0.20562E+00
   0.68041E+01   0.20562E+00
   0.68011E+01   0.20564E+00
   0.68011E+01   0.20560E+00
   0.67981E+01   0.20562E+00
   0.67966E+01   0.20561E+00
   0.67936E+01   0.20564E+00
   0.67921E+01   0.20563E+00
   0.67906E+01   0.20562E+00
   0.67891E+01   0.20561E+00
   0.67876E+01   0.20560E+00
   0.67846E+01   0.20562E+00
   0.67831E+01   0.20562E+00
   0.67816E+01   0.20561E+00
   0.67801E+01   0.20560E+00
   0.67771E+01   0.20562E+00
   0.67756E+01   0.20561E+00
   0.67741E+01   0.20562E+00
   0.67726E+01   0.20560E+00
   0.67711E+01   0.20558E+00
   0.67681E+01   0.20562E+00
   0.67666E+01   0.20561E+00
   0.67651E+01   0.20559E+00
   0.67636E+01   0.20559E+00
   0.67621E+01   0.20559E+00
   0.67591E+01   0.20561E+00
   0.67576E+01   0.20560E+00
   0.67561E+01   0.20559E+00
   0.67546E+01   0.20558E+00
   0.67516E+01   0.20561E+00
   0.67516E+01   0.20556E+00
   0.67501E+01   0.20556E+00
   0.67486E+01   0.20554E+00
   0.67456E+01   0.20558E+00
   0.67441E+01   0.20556E+00
   0.67426E+01   0.20555E+00
   0.67411E+01   0.20555E+00
   0.67396E+01   0.20553E+00
   0.67381E+01   0.20553E+00
   0.67366E+01   0.20553E+00
   0.67351E+01   0.20551E+00
   0.67336E+01   0.20551E+00
   0.67306E+01   0.20554E+00
   0.67291E+01   0.20553E+00
   0.67276E+01   0.20552E+00
   0.67276E+01   0.20548E+00
   0.67246E+01   0.20552E+00
   0.67231E+01   0.20550E+00
   0.67216E+01   0.20550E+00
   0.67201E+01   0.20548E+00
   0.67186E+01   0.20547E+00
   0.67171E+01   0.20548E+00
   0.67156E+01   0.20547E+00
   0.67141E+01   0.20545E+00
   0.67126E+01   0.20545E+00
   0.67111E+01   0.20544E+00
   0.67096E+01   0.20544E+00
   0.67081E+01   0.20543E+00
   0.67066E+01   0.20542E+00
   0.67051E+01   0.20542E+00
   0.67036E+01   0.20541E+00
   0.67021E+01   0.20541E+00
   0.67006E+01   0.20539E+00
   0.66991E+01   0.20539E+00
   0.66976E+01   0.20538E+00
   0.66961E+01   0.20538E+00
   0.66946E+01   0.20537E+00
   0.66931E+01   0.20538E+00
   0.66916E+01   0.20536E+00
   0.66916E+01   0.20531E+00
   0.66886E+01   0.20534E+00
   0.66871E+01   0.20534E+00
   0.66856E+01   0.20533E+00
   0.66856E+01   0.20529E+00
   0.66841E+01   0.20529E+00
   0.66826E+01   0.20530E+00
   0.66811E+01   0.20528E+00
   0.66796E+01   0.20526E+00
   0.66781E+01   0.20526E+00
   0.66766E+01   0.20526E+00
   0.66751E+01   0.20525E+00
   0.66736E+01   0.20524E+00
   0.66736E+01   0.20522E+00
   0.66706E+01   0.20524E+00
   0.66691E+01   0.20523E+00
   0.66691E+01   0.20518E+00
   0.66676E+01   0.20518E+00
   0.66661E+01   0.20518E+00
   0.66646E+01   0.20517E+00
   0.66631E+01   0.20517E+00
   0.66631E+01   0.20514E+00
   0.66601E+01   0.20516E+00
   0.66601E+01   0.20512E+00
   0.66586E+01   0.20510E+00
   0.66571E+01   0.20510E+00
   0.66556E+01   0.20510E+00
   0.66541E+01   0.20510E+00
   0.66541E+01   0.20506E+00
   0.66526E+01   0.20507E+00
   0.66511E+01   0.20505E+00
   0.66496E+01   0.20505E+00
   0.66481E+01   0.20505E+00
   0.66466E+01   0.20504E+00
   0.66466E+01   0.20499E+00
   0.66451E+01   0.20499E+00
   0.66436E+01   0.20500E+00
   0.66421E+01   0.20499E+00
   0.66406E+01   0.20498E+00
   0.66391E+01   0.20498E+00
   0.66391E+01   0.20494E+00
   0.66376E+01   0.20494E+00
   0.66361E+01   0.20494E+00
   0.66346E+01   0.20493E+00
   0.66346E+01   0.20490E+00
   0.66331E+01   0.20488E+00
   0.66316E+01   0.20490E+00
   0.66301E+01   0.20488E+00
   0.66301E+01   0.20484E+00
   0.66286E+01   0.20484E+00
   0.66271E+01   0.20483E+00
   0.66256E+01   0.20483E+00
   0.66256E+01   0.20480E+00
   0.66241E+01   0.20479E+00
   0.66226E+01   0.20478E+00
   0.66211E+01   0.20478E+00
   0.66211E+01   0.20474E+00
   0.66196E+01   0.20475E+00
   0.66181E+01   0.20473E+00
   0.66166E+01   0.20474E+00
   0.66166E+01   0.20471E+00
   0.66151E+01   0.20470E+00
   0.66136E+01   0.20470E+00
   0.66121E+01   0.20469E+00
   0.66121E+01   0.20465E+00
   0.66106E+01   0.20466E+00
   0.66091E+01   0.20465E+00
   0.66091E+01   0.20460E+00
   0.66076E+01   0.20462E+00
   0.66061E+01   0.20462E+00
   0.66061E+01   0.20457E+00
   0.66046E+01   0.20456E+00
   0.66046E+01   0.20453E+00
   0.66031E+01   0.20453E+00
   0.66016E+01   0.20453E+00
   0.66001E+01   0.20453E+00
   0.66001E+01   0.20449E+00
   0.65986E+01   0.20450E+00
   0.65971E+01   0.20449E+00
   0.65971E+01   0.20444E+00
   0.65956E+01   0.20445E+00
   0.65941E+01   0.20445E+00
   0.65941E+01   0.20442E+00
   0.65926E+01   0.20441E+00
   0.65911E+01   0.20441E+00
   0.65911E+01   0.20438E+00
   0.65896E+01   0.20438E+00
   0.65896E+01   0.20432E+00
   0.65881E+01   0.20433E+00
   0.65866E+01   0.20434E+00
   0.65866E+01   0.20429E+00
   0.65851E+01   0.20429E+00
   0.65836E+01   0.20430E+00
   0.65836E+01   0.20426E+00
   0.65821E+01   0.20427E+00
   0.65821E+01   0.20422E+00
   0.65806E+01   0.20422E+00
   0.65806E+01   0.20418E+00
   0.65791E+01   0.20418E+00
   0.65776E+01   0.20418E+00
   0.65776E+01   0.20414E+00
   0.65761E+01   0.20416E+00
   0.65761E+01   0.20412E+00
   0.65746E+01   0.20412E+00
   0.65731E+01   0.20411E+00
   0.65731E+01   0.20407E+00
   0.65716E+01   0.20408E+00
   0.65716E+01   0.20404E+00
   0.65701E+01   0.20404E+00
   0.65686E+01   0.20404E+00
   0.65686E+01   0.20403E+00
   0.65671E+01   0.20402E+00
   0.65671E+01   0.20397E+00
   0.65656E+01   0.20398E+00
   0.65656E+01   0.20393E+00
   0.65641E+01   0.20394E+00
   0.65641E+01   0.20390E+00
   0.65626E+01   0.20390E+00
   0.65626E+01   0.20386E+00
   0.65611E+01   0.20388E+00
   0.65611E+01   0.20384E+00
   0.65596E+01   0.20383E+00
   0.65581E+01   0.20384E+00
   0.65581E+01   0.20381E+00
   0.65566E+01   0.20381E+00
   0.65566E+01   0.20376E+00
   0.65551E+01   0.20377E+00
   0.65551E+01   0.20374E+00
   0.65551E+01   0.20371E+00
   0.65536E+01   0.20371E+00
   0.65521E+01   0.20371E+00
   0.65521E+01   0.20367E+00
   0.65506E+01   0.20368E+00
   0.65506E+01   0.20364E+00
   0.65491E+01   0.20364E+00
   0.65491E+01   0.20360E+00
   0.65491E+01   0.20358E+00
   0.65476E+01   0.20358E+00
   0.65461E+01   0.20359E+00
   0.65461E+01   0.20353E+00
   0.65446E+01   0.20355E+00
   0.65446E+01   0.20352E+00
   0.65431E+01   0.20351E+00
   0.65431E+01   0.20347E+00
   0.65416E+01   0.20349E+00
   0.65416E+01   0.20347E+00
   0.65416E+01   0.20343E+00
   0.65401E+01   0.20342E+00
   0.65386E+01   0.20343E+00
   0.65386E+01   0.20339E+00
   0.65386E+01   0.20336E+00
   0.65371E+01   0.20336E+00
   0.65371E+01   0.20332E+00
   0.65356E+01   0.20334E+00
   0.65356E+01   0.20331E+00
   0.65341E+01   0.20331E+00
   0.65341E+01   0.20327E+00
   0.65341E+01   0.20324E+00
   0.65326E+01   0.20325E+00
   0.65326E+01   0.20321E+00
   0.65311E+01   0.20321E+00
   0.65311E+01   0.20317E+00
   0.65296E+01   0.20318E+00
   0.65296E+01   0.20315E+00
   0.65296E+01   0.20313E+00
   0.65281E+01   0.20312E+00
   0.65281E+01   0.20309E+00
   0.65266E+01   0.20310E+00
   0.65266E+01   0.20307E+00
   0.65251E+01   0.20307E+00
   0.65251E+01   0.20303E+00
   0.65251E+01   0.20299E+00
   0.65236E+01   0.20301E+00
   0.65236E+01   0.20298E+00
   0.65236E+01   0.20295E+00
   0.65221E+01   0.20294E+00
   0.65221E+01   0.20291E+00
   0.65206E+01   0.20293E+00
   0.65206E+01   0.20289E+00
   0.65191E+01   0.20289E+00
   0.65191E+01   0.20287E+00
   0.65191E+01   0.20283E+00
   0.65176E+01   0.20285E+00
   0.65176E+01   0.20281E+00
   0.65176E+01   0.20278E+00
   0.65161E+01   0.20278E+00
   0.65161E+01   0.20275E+00
   0.65161E+01   0.20272E+00
   0.65146E+01   0.20272E+00
   0.65146E+01   0.20269E+00
   0.65131E+01   0.20269E+00
   0.65131E+01   0.20268E+00
   0.65131E+01   0.20264E+00
   0.65116E+01   0.20264E+00
   0.65116E+01   0.20261E+00
   0.65116E+01   0.20257E+00
   0.65101E+01   0.20259E+00
   0.65101E+01   0.20255E+00
   0.65086E+01   0.20255E+00
   0.65086E+01   0.20253E+00
   0.65086E+01   0.20250E+00
   0.65086E+01   0.20248E+00
   0.65071E+01   0.20248E+00
   0.65071E+01   0.20244E+00
   0.65056E+01   0.20245E+00
   0.65056E+01   0.20243E+00
   0.65056E+01   0.20240E+00
   0.65056E+01   0.20235E+00
   0.65041E+01   0.20236E+00
   0.65041E+01   0.20233E+00
   0.65041E+01   0.20231E+00
   0.65026E+01   0.20233E+00
   0.65026E+01   0.20229E+00
   0.65026E+01   0.20226E+00
   0.65011E+01   0.20227E+00
   0.65011E+01   0.20224E+00
   0.65011E+01   0.20220E+00
   0.64996E+01   0.20221E+00
   0.64996E+01   0.20218E+00
   0.64996E+01   0.20216E+00
   0.64981E+01   0.20218E+00
   0.64981E+01   0.20214E+00
   0.64981E+01   0.20210E+00
   0.64981E+01   0.20207E+00
   0.64966E+01   0.20207E+00
   0.64966E+01   0.20205E+00
   0.64966E+01   0.20202E+00
   0.64951E+01   0.20203E+00
   0.64951E+01   0.20199E+00
   0.64951E+01   0.20198E+00
   0.64951E+01   0.20195E+00
   0.64936E+01   0.20196E+00
   0.64936E+01   0.20193E+00
   0.64921E+01   0.20194E+00
   0.64921E+01   0.20191E+00
   0.64921E+01   0.20187E+00
   0.64921E+01   0.20184E+00
   0.64906E+01   0.20185E+00
   0.64906E+01   0.20183E+00
   0.64906E+01   0.20180E+00
   0.64906E+01   0.20178E+00
   0.64906E+01   0.20174E+00
   0.64891E+01   0.20176E+00
   0.64891E+01   0.20171E+00
   0.64891E+01   0.20169E+00
   0.64876E+01   0.20171E+00
   0.64876E+01   0.20167E+00
   0.64876E+01   0.20165E+00
   0.64876E+01   0.20163E+00
   0.64861E+01   0.20164E+00
   0.64861E+01   0.20161E+00
   0.64861E+01   0.20157E+00
   0.64846E+01   0.20159E+00
   0.64846E+01   0.20156E+00
   0.64846E+01   0.20153E+00
   0.64846E+01   0.20151E+00
   0.64846E+01   0.20148E+00
   0.64831E+01   0.20148E+00
   0.64831E+01   0.20146E+00
   0.64831E+01   0.20144E+00
   0.64831E+01   0.20142E+00
   0.64831E+01   0.20138E+00
   0.64816E+01   0.20138E+00
   0.64816E+01   0.20137E+00
   0.64816E+01   0.20133E+00
   0.64816E+01   0.20129E+00
   0.64801E+01   0.20132E+00
   0.64801E+01   0.20129E+00
   0.64801E+01   0.20125E+00
   0.64801E+01   0.20124E+00
   0.64801E+01   0.20122E+00
   0.64786E+01   0.20122E+00
   0.64786E+01   0.20120E+00
   0.64786E+01   0.20116E+00
   0.64786E+01   0.20114E+00
   0.64786E+01   0.20111E+00
   0.64771E+01   0.20112E+00
   0.64771E+01   0.20109E+00
   0.64771E+01   0.20108E+00
   0.64771E+01   0.20106E+00
   0.64771E+01   0.20103E+00
   0.64756E+01   0.20103E+00
   0.64756E+01   0.20101E+00
   0.64756E+01   0.20097E+00
   0.64741E+01   0.20099E+00
   0.64741E+01   0.20097E+00
   0.64741E+01   0.20095E+00
   0.64741E+01   0.20091E+00
   0.64741E+01   0.20089E+00
   0.64741E+01   0.20086E+00
   0.64741E+01   0.20085E+00
   0.64741E+01   0.20082E+00
   0.64726E+01   0.20083E+00
   0.64726E+01   0.20079E+00
   0.64726E+01   0.20076E+00
   0.64726E+01   0.20074E+00
   0.64726E+01   0.20072E+00
   0.64711E+01   0.20075E+00
   0.64711E+01   0.20073E+00
   0.64711E+01   0.20068E+00
   0.64711E+01   0.20066E+00
   0.64711E+01   0.20064E+00
   0.64711E+01   0.20062E+00
   0.64696E+01   0.20063E+00
   0.64696E+01   0.20060E+00
   0.64696E+01   0.20058E+00
   0.64696E+01   0.20055E+00
   0.64696E+01   0.20053E+00
   0.64681E+01   0.20053E+00
   0.64681E+01   0.20051E+00
   0.64681E+01   0.20049E+00
   0.64681E+01   0.20048E+00
   0.64681E+01   0.20046E+00
   0.64681E+01   0.20042E+00
   0.64681E+01   0.20039E+00
   0.64666E+01   0.20040E+00
   0.64666E+01   0.20038E+00
   0.64666E+01   0.20036E+00
   0.64666E+01   0.20033E+00
   0.64666E+01   0.20031E+00
   0.64651E+01   0.20031E+00
   0.64666E+01   0.20025E+00
   0.64666E+01   0.20025E+00
   0.64651E+01   0.20026E+00
   0.64651E+01   0.20023E+00
   0.64651E+01   0.20020E+00
   0.64651E+01   0.20018E+00
   0.64651E+01   0.20015E+00
   0.64651E+01   0.20014E+00
   0.64651E+01   0.20010E+00
   0.64651E+01   0.20009E+00
   0.64636E+01   0.20010E+00
   0.64636E+01   0.20009E+00
   0.64636E+01   0.20007E+00
   0.64636E+01   0.20004E+00
   0.64636E+01   0.20001E+00
   0.64636E+01   0.19998E+00
   0.64621E+01   0.19999E+00
   0.64621E+01   0.19998E+00
   0.64621E+01   0.19995E+00
   0.64621E+01   0.19993E+00
   0.64621E+01   0.19990E+00
   0.64621E+01   0.19988E+00
   0.64621E+01   0.19987E+00
   0.64621E+01   0.19985E+00
   0.64621E+01   0.19982E+00
   0.64621E+01   0.19978E+00
   0.64621E+01   0.19977E+00
   0.64606E+01   0.19979E+00
   0.64606E+01   0.19977E+00
   0.64606E+01   0.19975E+00
   0.64606E+01   0.19972E+00
   0.64606E+01   0.19969E+00
   0.64606E+01   0.19967E+00
   0.64606E+01   0.19967E+00
   0.64606E+01   0.19964E+00
   0.64606E+01   0.19961E+00
   0.64606E+01   0.19958E+00
   0.64606E+01   0.19956E+00
   0.64606E+01   0.19954E+00
   0.64591E+01   0.19956E+00
   0.64591E+01   0.19955E+00
   0.64591E+01   0.19952E+00
   0.64591E+01   0.19949E+00
   0.64591E+01   0.19947E+00
   0.64591E+01   0.19946E+00
   0.64591E+01   0.19944E+00
   0.64591E+01   0.19941E+00
   0.64591E+01   0.19939E+00
   0.64591E+01   0.19937E+00
   0.64576E+01   0.19939E+00
   0.64591E+01   0.19933E+00
   0.64591E+01   0.19930E+00
   0.64576E+01   0.19932E+00
   0.64576E+01   0.19930E+00
   0.64576E+01   0.19927E+00
   0.64576E+01   0.19925E+00
   0.64576E+01   0.19925E+00
   0.64576E+01   0.19923E+00
   0.64576E+01   0.19920E+00
   0.64576E+01   0.19917E+00
   0.64576E+01   0.19915E+00
   0.64576E+01   0.19913E+00
   0.64576E+01   0.19911E+00
   0.64576E+01   0.19908E+00
   0.64576E+01   0.19906E+00
   0.64576E+01   0.19905E+00
   0.64576E+01   0.19902E+00
   0.64576E+01   0.19901E+00
   0.64576E+01   0.19899E+00
   0.64561E+01   0.19901E+00
   0.64561E+01   0.19899E+00
   0.64561E+01   0.19897E+00
   0.64576E+01   0.19890E+00
   0.64561E+01   0.19892E+00
   0.64561E+01   0.19889E+00
   0.64561E+01   0.19889E+00
   0.64561E+01   0.19886E+00
   0.64561E+01   0.19884E+00
   0.64561E+01   0.19882E+00
   0.64561E+01   0.19882E+00
   0.64561E+01   0.19880E+00
   0.64561E+01   0.19876E+00
   0.64561E+01   0.19874E+00
   0.64561E+01   0.19872E+00
   0.64561E+01   0.19870E+00
   0.64561E+01   0.19869E+00
   0.64561E+01   0.19865E+00
   0.64561E+01   0.19863E+00
   0.64561E+01   0.19863E+00
   0.64561E+01   0.19861E+00
   0.64561E+01   0.19860E+00
   0.64561E+01   0.19858E+00
   0.64561E+01   0.19854E+00
   0.64561E+01   0.19854E+00
   0.64546E+01   0.19855E+00
   0.64561E+01   0.19848E+00
   0.64561E+01   0.19848E+00
   0.64546E+01   0.19849E+00
   0.64561E+01   0.19843E+00
   0.64546E+01   0.19844E+00
   0.64561E+01   0.19839E+00
   0.64561E+01   0.19838E+00
   0.64561E+01   0.19837E+00
   0.64561E+01   0.19834E+00
   0.64561E+01   0.19833E+00
   0.64561E+01   0.19830E+00
   0.64546E+01   0.19833E+00
   0.64561E+01   0.19827E+00
   0.64561E+01   0.19825E+00
   0.64561E+01   0.19823E+00
   0.64546E+01   0.19824E+00
   0.64546E+01   0.19823E+00
   0.64546E+01   0.19821E+00
   0.64561E+01   0.19816E+00
   0.64561E+01   0.19817E+00
   0.64561E+01   0.19813E+00
   0.64546E+01   0.19815E+00
   0.64546E+01   0.19813E+00
   0.64546E+01   0.19811E+00
   0.64546E+01   0.19810E+00
   0.64546E+01   0.19807E+00
   0.64546E+01   0.19805E+00
   0.64561E+01   0.19800E+00
   0.64546E+01   0.19802E+00
   0.64546E+01   0.19799E+00
   0.64546E+01   0.19798E+00
   0.64561E+01   0.19793E+00
   0.64561E+01   0.19791E+00
   0.64561E+01   0.19790E+00
   0.64561E+01   0.19787E+00
   0.64561E+01   0.19785E+00
   0.64561E+01   0.19784E+00
   0.64561E+01   0.19782E+00
   0.64561E+01   0.19781E+00
   0.64561E+01   0.19778E+00
   0.64561E+01   0.19777E+00
   0.64561E+01   0.19774E+00
   0.64561E+01   0.19773E+00
   0.64561E+01   0.19773E+00
   0.64561E+01   0.19772E+00
   0.64561E+01   0.19770E+00
   0.64561E+01   0.19767E+00
   0.64561E+01   0.19765E+00
   0.64561E+01   0.19764E+00
   0.64561E+01   0.19762E+00
   0.64561E+01   0.19760E+00
   0.64561E+01   0.19758E+00
   0.64561E+01   0.19757E+00
   0.64561E+01   0.19755E+00
   0.64561E+01   0.19754E+00
   0.64561E+01   0.19752E+00
   0.64561E+01   0.19752E+00
   0.64576E+01   0.19746E+00
   0.64561E+01   0.19748E+00
   0.64561E+01   0.19745E+00
   0.64561E+01   0.19745E+00
   0.64561E+01   0.19742E+00
   0.64561E+01   0.19741E+00
   0.64576E+01   0.19735E+00
   0.64561E+01   0.19738E+00
   0.64561E+01   0.19736E+00
   0.64576E+01   0.19729E+00
   0.64576E+01   0.19728E+00
   0.64576E+01   0.19728E+00
   0.64576E+01   0.19727E+00
   0.64576E+01   0.19726E+00
   0.64576E+01   0.19723E+00
   0.64576E+01   0.19721E+00
   0.64576E+01   0.19720E+00
   0.64576E+01   0.19719E+00
   0.64576E+01   0.19718E+00
   0.64576E+01   0.19714E+00
   0.64576E+01   0.19713E+00
   0.64576E+01   0.19712E+00
   0.64591E+01   0.19707E+00
   0.64576E+01   0.19709E+00
   0.64591E+01   0.19704E+00
   0.64591E+01   0.19703E+00
   0.64591E+01   0.19700E+00
   0.64591E+01   0.19699E+00
   0.64591E+01   0.19698E+00
   0.64591E+01   0.19696E+00
   0.64591E+01   0.19694E+00
   0.64591E+01   0.19693E+00
   0.64591E+01   0.19691E+00
   0.64591E+01   0.19690E+00
   0.64591E+01   0.19688E+00
   0.64591E+01   0.19687E+00
   0.64606E+01   0.19682E+00
   0.64606E+01   0.19682E+00
   0.64606E+01   0.19680E+00
   0.64591E+01   0.19682E+00
   0.64606E+01   0.19676E+00
   0.64606E+01   0.19675E+00
   0.64591E+01   0.19677E+00
   0.64606E+01   0.19671E+00
   0.64606E+01   0.19671E+00
   0.64606E+01   0.19668E+00
   0.64606E+01   0.19667E+00
   0.64606E+01   0.19665E+00
   0.64606E+01   0.19665E+00
   0.64606E+01   0.19663E+00
   0.64621E+01   0.19659E+00
   0.64621E+01   0.19658E+00
   0.64621E+01   0.19656E+00
   0.64621E+01   0.19654E+00
   0.64621E+01   0.19651E+00
   0.64621E+01   0.19650E+00
   0.64621E+01   0.19650E+00
   0.64621E+01   0.19649E+00
   0.64621E+01   0.19647E+00
   0.64621E+01   0.19645E+00
   0.64621E+01   0.19644E+00
   0.64621E+01   0.19644E+00
   0.64636E+01   0.19638E+00
   0.64636E+01   0.19637E+00
   0.64636E+01   0.19636E+00
   0.64636E+01   0.19634E+00
   0.64636E+01   0.19632E+00
   0.64636E+01   0.19633E+00
   0.64636E+01   0.19631E+00
   0.64636E+01   0.19628E+00
   0.64636E+01   0.19627E+00
   0.64636E+01   0.19627E+00
   0.64636E+01   0.19625E+00
   0.64651E+01   0.19619E+00
   0.64651E+01   0.19617E+00
   0.64651E+01   0.19616E+00
   0.64651E+01   0.19614E+00
   0.64651E+01   0.19615E+00
   0.64651E+01   0.19614E+00
   0.64651E+01   0.19613E+00
   0.64666E+01   0.19607E+00
   0.64651E+01   0.19609E+00
   0.64651E+01   0.19608E+00
   0.64666E+01   0.19602E+00
   0.64666E+01   0.19602E+00
   0.64666E+01   0.19600E+00
   0.64666E+01   0.19598E+00
   0.64666E+01   0.19597E+00
   0.64666E+01   0.19596E+00
   0.64666E+01   0.19595E+00
   0.64666E+01   0.19595E+00
   0.64681E+01   0.19591E+00
   0.64681E+01   0.19589E+00
   0.64681E+01   0.19587E+00
   0.64681E+01   0.19585E+00
   0.64681E+01   0.19584E+00
   0.64681E+01   0.19583E+00
   0.64681E+01   0.19583E+00
   0.64696E+01   0.19578E+00
   0.64681E+01   0.19579E+00
   0.64696E+01   0.19573E+00
   0.64696E+01   0.19572E+00
   0.64696E+01   0.19572E+00
   0.64696E+01   0.19571E+00
   0.64696E+01   0.19570E+00
   0.64696E+01   0.19569E+00
   0.64696E+01   0.19569E+00
   0.64696E+01   0.19567E+00
   0.64696E+01   0.19565E+00
   0.64711E+01   0.19560E+00
   0.64711E+01   0.19559E+00
   0.64711E+01   0.19558E+00
   0.64711E+01   0.19556E+00
   0.64711E+01   0.19555E+00
   0.64711E+01   0.19555E+00
   0.64711E+01   0.19554E+00
   0.64711E+01   0.19552E+00
   0.64711E+01   0.19551E+00
   0.64726E+01   0.19546E+00
   0.64726E+01   0.19546E+00
   0.64726E+01   0.19545E+00
   0.64726E+01   0.19543E+00
   0.64741E+01   0.19538E+00
   0.64741E+01   0.19537E+00
   0.64741E+01   0.19535E+00
   0.64741E+01   0.19534E+00
   0.64741E+01   0.19535E+00
   0.64741E+01   0.19533E+00
   0.64741E+01   0.19531E+00
   0.64741E+01   0.19531E+00
   0.64741E+01   0.19529E+00
   0.64756E+01   0.19525E+00
   0.64756E+01   0.19523E+00
   0.64756E+01   0.19523E+00
   0.64756E+01   0.19524E+00
   0.64756E+01   0.19521E+00
   0.64771E+01   0.19516E+00
   0.64756E+01   0.19517E+00
   0.64756E+01   0.19517E+00
   0.64771E+01   0.19512E+00
   0.64771E+01   0.19511E+00
   0.64771E+01   0.19510E+00
   0.64771E+01   0.19511E+00
   0.64786E+01   0.19505E+00
   0.64771E+01   0.19507E+00
   0.64786E+01   0.19502E+00
   0.64786E+01   0.19500E+00
   0.64786E+01   0.19501E+00
   0.64786E+01   0.19500E+00
   0.64786E+01   0.19499E+00
   0.64801E+01   0.19494E+00
   0.64801E+01   0.19492E+00
   0.64801E+01   0.19491E+00
   0.64801E+01   0.19491E+00
   0.64801E+01   0.19491E+00
   0.64801E+01   0.19490E+00
   0.64801E+01   0.19488E+00
   0.64801E+01   0.19487E+00
   0.64816E+01   0.19481E+00
   0.64816E+01   0.19481E+00
   0.64816E+01   0.19480E+00
   0.64816E+01   0.19479E+00
   0.64816E+01   0.19478E+00
   0.64831E+01   0.19475E+00
   0.64831E+01   0.19473E+00
   0.64831E+01   0.19473E+00
   0.64831E+01   0.19470E+00
   0.64831E+01   0.19471E+00
   0.64831E+01   0.19470E+00
   0.64831E+01   0.19468E+00
   0.64846E+01   0.19463E+00
   0.64846E+01   0.19463E+00
   0.64846E+01   0.19462E+00
   0.64846E+01   0.19459E+00
   0.64846E+01   0.19459E+00
   0.64861E+01   0.19454E+00
   0.64861E+01   0.19454E+00
   0.64861E+01   0.19453E+00
   0.64861E+01   0.19454E+00
   0.64861E+01   0.19453E+00
   0.64876E+01   0.19448E+00
   0.64861E+01   0.19450E+00
   0.64876E+01   0.19445E+00
   0.64876E+01   0.19445E+00
   0.64876E+01   0.19445E+00
   0.64876E+01   0.19443E+00
   0.64876E+01   0.19442E+00
   0.64891E+01   0.19438E+00
   0.64891E+01   0.19436E+00
   0.64891E+01   0.19434E+00
   0.64891E+01   0.19434E+00
   0.64891E+01   0.19433E+00
   0.64906E+01   0.19430E+00
   0.64906E+01   0.19429E+00
   0.64906E+01   0.19429E+00
   0.64906E+01   0.19427E+00
   0.64906E+01   0.19426E+00
   0.64906E+01   0.19425E+00
   0.64921E+01   0.19421E+00
   0.64921E+01   0.19419E+00
   0.64921E+01   0.19418E+00
   0.64921E+01   0.19420E+00
   0.64921E+01   0.19419E+00
   0.64936E+01   0.19412E+00
   0.64936E+01   0.19411E+00
   0.64936E+01   0.19411E+00
   0.64936E+01   0.19411E+00
   0.64936E+01   0.19410E+00
   0.64936E+01   0.19409E+00
   0.64951E+01   0.19404E+00
   0.64951E+01   0.19405E+00
   0.64951E+01   0.19404E+00
   0.64951E+01   0.19402E+00
   0.64951E+01   0.19402E+00
   0.64966E+01   0.19398E+00
   0.64966E+01   0.19396E+00
   0.64966E+01   0.19395E+00
   0.64966E+01   0.19394E+00
   0.64981E+01   0.19391E+00
   0.64981E+01   0.19390E+00
   0.64966E+01   0.19392E+00
   0.64981E+01   0.19387E+00
   0.64981E+01   0.19386E+00
   0.64981E+01   0.19386E+00
   0.64996E+01   0.19382E+00
   0.64996E+01   0.19381E+00
   0.64996E+01   0.19381E+00
   0.64996E+01   0.19382E+00
   0.64996E+01   0.19381E+00
   0.65011E+01   0.19375E+00
   0.65011E+01   0.19374E+00
   0.65011E+01   0.19374E+00
   0.65011E+01   0.19374E+00
   0.65011E+01   0.19371E+00
   0.65011E+01   0.19372E+00
   0.65026E+01   0.19368E+00
   0.65026E+01   0.19366E+00
   0.65026E+01   0.19364E+00
   0.65026E+01   0.19364E+00
   0.65026E+01   0.19363E+00
   0.65041E+01   0.19359E+00
   0.65041E+01   0.19360E+00
   0.65041E+01   0.19358E+00
   0.65056E+01   0.19356E+00
   0.65056E+01   0.19354E+00
   0.65056E+01   0.19353E+00
   0.65056E+01   0.19352E+00
   0.65056E+01   0.19352E+00
   0.65071E+01   0.19347E+00
   0.65071E+01   0.19348E+00
   0.65071E+01   0.19347E+00
   0.65071E+01   0.19345E+00
   0.65071E+01   0.19346E+00
   0.65071E+01   0.19345E+00
   0.65086E+01   0.19340E+00
   0.65086E+01   0.19339E+00
   0.65086E+01   0.19337E+00
   0.65086E+01   0.19337E+00
   0.65101E+01   0.19334E+00
   0.65101E+01   0.19333E+00
   0.65101E+01   0.19333E+00
   0.65101E+01   0.19333E+00
   0.65101E+01   0.19332E+00
   0.65116E+01   0.19328E+00
   0.65116E+01   0.19326E+00
   0.65116E+01   0.19325E+00
   0.65116E+01   0.19325E+00
   0.65131E+01   0.19321E+00
   0.65131E+01   0.19321E+00
   0.65131E+01   0.19320E+00
   0.65131E+01   0.19320E+00
   0.65131E+01   0.19319E+00
   0.65131E+01   0.19319E+00
   0.65146E+01   0.19314E+00
   0.65146E+01   0.19313E+00
   0.65146E+01   0.19312E+00
   0.65161E+01   0.19309E+00
   0.65161E+01   0.19309E+00
   0.65161E+01   0.19309E+00
   0.65176E+01   0.19305E+00
   0.65161E+01   0.19306E+00
   0.65176E+01   0.19303E+00
   0.65176E+01   0.19303E+00
   0.65176E+01   0.19302E+00
   0.65176E+01   0.19299E+00
   0.65176E+01   0.19300E+00
   0.65191E+01   0.19296E+00
   0.65191E+01   0.19296E+00
   0.65191E+01   0.19296E+00
   0.65191E+01   0.19294E+00
   0.65206E+01   0.19290E+00
   0.65206E+01   0.19290E+00
   0.65206E+01   0.19288E+00
   0.65206E+01   0.19287E+00
   0.65206E+01   0.19288E+00
   0.65221E+01   0.19285E+00
   0.65221E+01   0.19284E+00
   0.65236E+01   0.19281E+00
   0.65236E+01   0.19280E+00
   0.65236E+01   0.19278E+00
   0.65236E+01   0.19278E+00
   0.65236E+01   0.19279E+00
   0.65236E+01   0.19278E+00
   0.65236E+01   0.19276E+00
   0.65251E+01   0.19272E+00
   0.65251E+01   0.19273E+00
   0.65251E+01   0.19272E+00
   0.65251E+01   0.19271E+00
   0.65266E+01   0.19267E+00
   0.65266E+01   0.19267E+00
   0.65266E+01   0.19266E+00
   0.65266E+01   0.19265E+00
   0.65266E+01   0.19265E+00
   0.65281E+01   0.19261E+00
   0.65281E+01   0.19261E+00
   0.65281E+01   0.19261E+00
   0.65296E+01   0.19258E+00
   0.65296E+01   0.19257E+00
   0.65296E+01   0.19256E+00
   0.65311E+01   0.19251E+00
   0.65311E+01   0.19252E+00
   0.65311E+01   0.19251E+00
   0.65311E+01   0.19248E+00
   0.65311E+01   0.19250E+00
   0.65326E+01   0.19246E+00
   0.65326E+01   0.19245E+00
   0.65326E+01   0.19245E+00
   0.65326E+01   0.19244E+00
   0.65326E+01   0.19245E+00
   0.65341E+01   0.19240E+00
   0.65341E+01   0.19239E+00
   0.65341E+01   0.19239E+00
   0.65341E+01   0.19238E+00
   0.65356E+01   0.19235E+00
   0.65356E+01   0.19236E+00
   0.65356E+01   0.19235E+00
   0.65371E+01   0.19231E+00
   0.65371E+01   0.19231E+00
   0.65371E+01   0.19230E+00
   0.65386E+01   0.19226E+00
   0.65386E+01   0.19226E+00
   0.65386E+01   0.19225E+00
   0.65386E+01   0.19225E+00
   0.65401E+01   0.19221E+00
   0.65401E+01   0.19220E+00
   0.65401E+01   0.19219E+00
   0.65401E+01   0.19218E+00
   0.65401E+01   0.19220E+00
   0.65401E+01   0.19219E+00
   0.65416E+01   0.19214E+00
   0.65416E+01   0.19214E+00
   0.65416E+01   0.19214E+00
   0.65416E+01   0.19213E+00
   0.65431E+01   0.19209E+00
   0.65431E+01   0.19212E+00
   0.65431E+01   0.19210E+00
   0.65446E+01   0.19207E+00
   0.65446E+01   0.19206E+00
   0.65446E+01   0.19205E+00
   0.65461E+01   0.19201E+00
   0.65461E+01   0.19201E+00
   0.65461E+01   0.19201E+00
   0.65461E+01   0.19199E+00
   0.65461E+01   0.19199E+00
   0.65476E+01   0.19196E+00
   0.65476E+01   0.19195E+00
   0.65476E+01   0.19195E+00
   0.65476E+01   0.19195E+00
   0.65491E+01   0.19191E+00
   0.65491E+01   0.19191E+00
   0.65491E+01   0.19191E+00
   0.65491E+01   0.19189E+00
   0.65491E+01   0.19189E+00
   0.65506E+01   0.19185E+00
   0.65506E+01   0.19186E+00
   0.65521E+01   0.19182E+00
   0.65521E+01   0.19182E+00
   0.65521E+01   0.19183E+00
   0.65521E+01   0.19184E+00
   0.65536E+01   0.19178E+00
   0.65536E+01   0.19178E+00
   0.65536E+01   0.19179E+00
   0.65536E+01   0.19178E+00
   0.65536E+01   0.19176E+00
   0.65551E+01   0.19172E+00
   0.65551E+01   0.19172E+00
   0.65551E+01   0.19172E+00
   0.65566E+01   0.19168E+00
   0.65566E+01   0.19168E+00
   0.65566E+01   0.19169E+00
   0.65581E+01   0.19164E+00
   0.65581E+01   0.19164E+00
   0.65581E+01   0.19164E+00
   0.65581E+01   0.19163E+00
   0.65581E+01   0.19162E+00
   0.65581E+01   0.19163E+00
   0.65596E+01   0.19159E+00
   0.65596E+01   0.19159E+00
   0.65596E+01   0.19158E+00
   0.65611E+01   0.19155E+00
   0.65611E+01   0.19156E+00
   0.65626E+01   0.19153E+00
   0.65626E+01   0.19152E+00
   0.65626E+01   0.19151E+00
   0.65626E+01   0.19151E+00
   0.65626E+01   0.19150E+00
   0.65641E+01   0.19147E+00
   0.65641E+01   0.19147E+00
   0.65641E+01   0.19147E+00
   0.65641E+01   0.19145E+00
   0.65656E+01   0.19142E+00
   0.65656E+01   0.19141E+00
   0.65656E+01   0.19143E+00
   0.65656E+01   0.19142E+00
   0.65671E+01   0.19137E+00
   0.65671E+01   0.19138E+00
   0.65671E+01   0.19138E+00
   0.65686E+01   0.19134E+00
   0.65686E+01   0.19135E+00
   0.65686E+01   0.19134E+00
   0.65686E+01   0.19133E+00
   0.65701E+01   0.19131E+00
   0.65701E+01   0.19130E+00
   0.65716E+01   0.19127E+00
   0.65716E+01   0.19128E+00
   0.65716E+01   0.19127E+00
   0.65716E+01   0.19127E+00
   0.65731E+01   0.19123E+00
   0.65731E+01   0.19123E+00
   0.65731E+01   0.19123E+00
   0.65731E+01   0.19122E+00
   0.65731E+01   0.19121E+00
   0.65746E+01   0.19117E+00
   0.65746E+01   0.19118E+00
   0.65746E+01   0.19118E+00
   0.65761E+01   0.19114E+00
   0.65761E+01   0.19114E+00
   0.65761E+01   0.19114E+00
   0.65761E+01   0.19113E+00
   0.65776E+01   0.19110E+00
   0.65776E+01   0.19111E+00
   0.65776E+01   0.19110E+00
   0.65776E+01   0.19109E+00
   0.65791E+01   0.19105E+00
   0.65791E+01   0.19106E+00
   0.65791E+01   0.19106E+00
   0.65806E+01   0.19102E+00
   0.65806E+01   0.19103E+00
   0.65821E+01   0.19099E+00
   0.65821E+01   0.19100E+00
   0.65821E+01   0.19100E+00
   0.65821E+01   0.19101E+00
   0.65836E+01   0.19096E+00
   0.65836E+01   0.19096E+00
   0.65836E+01   0.19097E+00
   0.65836E+01   0.19095E+00
   0.65851E+01   0.19091E+00
   0.65851E+01   0.19091E+00
   0.65851E+01   0.19093E+00
   0.65851E+01   0.19090E+00
   0.65866E+01   0.19086E+00
   0.65866E+01   0.19087E+00
   0.65866E+01   0.19088E+00
   0.65881E+01   0.19085E+00
   0.65881E+01   0.19084E+00
   0.65881E+01   0.19084E+00
   0.65881E+01   0.19083E+00
   0.65896E+01   0.19079E+00
   0.65896E+01   0.19079E+00
   0.65896E+01   0.19080E+00
   0.65911E+01   0.19076E+00
   0.65911E+01   0.19075E+00
   0.65911E+01   0.19075E+00
   0.65926E+01   0.19073E+00
   0.65926E+01   0.19073E+00
   0.65926E+01   0.19073E+00
   0.65941E+01   0.19071E+00
   0.65941E+01   0.19071E+00
   0.65941E+01   0.19071E+00
   0.65941E+01   0.19070E+00
   0.65941E+01   0.19071E+00
   0.65956E+01   0.19066E+00
   0.65956E+01   0.19066E+00
   0.65971E+01   0.19062E+00
   0.65971E+01   0.19062E+00
   0.65971E+01   0.19062E+00
   0.65971E+01   0.19063E+00
   0.65971E+01   0.19063E+00
   0.65986E+01   0.19059E+00
   0.65986E+01   0.19059E+00
   0.66001E+01   0.19055E+00
   0.66001E+01   0.19055E+00
   0.66001E+01   0.19055E+00
   0.66001E+01   0.19055E+00
   0.66016E+01   0.19051E+00
   0.66016E+01   0.19053E+00
   0.66016E+01   0.19052E+00
   0.66031E+01   0.19048E+00
   0.66031E+01   0.19048E+00
   0.66031E+01   0.19050E+00
   0.66046E+01   0.19046E+00
   0.66046E+01   0.19046E+00
   0.66046E+01   0.19046E+00
   0.66046E+01   0.19046E+00
   0.66061E+01   0.19042E+00
   0.66061E+01   0.19044E+00
   0.66076E+01   0.19040E+00
   0.66076E+01   0.19040E+00
   0.66076E+01   0.19040E+00
   0.66076E+01   0.19040E+00
   0.66091E+01   0.19036E+00
   0.66091E+01   0.19036E+00
   0.66091E+01   0.19036E+00
   0.66091E+01   0.19036E+00
   0.66106E+01   0.19033E+00
   0.66106E+01   0.19031E+00
   0.66106E+01   0.19032E+00
   0.66106E+01   0.19032E+00
   0.66121E+01   0.19030E+00
   0.66121E+01   0.19029E+00
   0.66121E+01   0.19030E+00
   0.66136E+01   0.19027E+00
   0.66136E+01   0.19027E+00
   0.66151E+01   0.19022E+00
   0.66151E+01   0.19023E+00
   0.66151E+01   0.19024E+00
   0.66166E+01   0.19020E+00
   0.66166E+01   0.19021E+00
   0.66166E+01   0.19021E+00
   0.66166E+01   0.19020E+00
   0.66166E+01   0.19019E+00
   0.66181E+01   0.19016E+00
   0.66181E+01   0.19016E+00
   0.66181E+01   0.19016E+00
   0.66196E+01   0.19012E+00
   0.66196E+01   0.19014E+00
   0.66211E+01   0.19010E+00
   0.66211E+01   0.19011E+00
   0.66211E+01   0.19011E+00
   0.66211E+01   0.19011E+00
   0.66226E+01   0.19008E+00
   0.66226E+01   0.19010E+00
   0.66241E+01   0.19004E+00
   0.66241E+01   0.19004E+00
   0.66241E+01   0.19005E+00
   0.66241E+01   0.19004E+00
   0.66241E+01   0.19004E+00
   0.66256E+01   0.19002E+00
   0.66256E+01   0.19002E+00
   0.66256E+01   0.19001E+00
   0.66271E+01   0.18997E+00
   0.66271E+01   0.18997E+00
   0.66271E+01   0.18998E+00
   0.66286E+01   0.18994E+00
   0.66286E+01   0.18995E+00
   0.66286E+01   0.18997E+00
   0.66301E+01   0.18993E+00
   0.66301E+01   0.18993E+00
   0.66301E+01   0.18993E+00
   0.66316E+01   0.18989E+00
   0.66316E+01   0.18989E+00
   0.66316E+01   0.18990E+00
   0.66331E+01   0.18986E+00
   0.66331E+01   0.18986E+00
   0.66331E+01   0.18987E+00
   0.66331E+01   0.18986E+00
   0.66346E+01   0.18984E+00
   0.66346E+01   0.18984E+00
   0.66346E+01   0.18985E+00
   0.66361E+01   0.18982E+00
   0.66361E+01   0.18981E+00
   0.66376E+01   0.18978E+00
   0.66376E+01   0.18978E+00
   0.66376E+01   0.18979E+00
   0.66391E+01   0.18976E+00
   0.66391E+01   0.18976E+00
   0.66391E+01   0.18976E+00
   0.66406E+01   0.18974E+00
   0.66406E+01   0.18973E+00
   0.66406E+01   0.18974E+00
   0.66406E+01   0.18975E+00
   0.66421E+01   0.18970E+00
   0.66421E+01   0.18969E+00
   0.66421E+01   0.18971E+00
   0.66436E+01   0.18967E+00
   0.66436E+01   0.18968E+00
   0.66436E+01   0.18966E+00
   0.66436E+01   0.18967E+00
   0.66451E+01   0.18963E+00
   0.66451E+01   0.18964E+00
   0.66451E+01   0.18964E+00
   0.66451E+01   0.18965E+00
   0.66466E+01   0.18961E+00
   0.66466E+01   0.18962E+00
   0.66481E+01   0.18959E+00
   0.66481E+01   0.18959E+00
   0.66481E+01   0.18960E+00
   0.66496E+01   0.18955E+00
   0.66496E+01   0.18956E+00
   0.66496E+01   0.18956E+00
   0.66496E+01   0.18956E+00
   0.66511E+01   0.18953E+00
   0.66511E+01   0.18953E+00
   0.66511E+01   0.18954E+00
   0.66526E+01   0.18950E+00
   0.66526E+01   0.18951E+00
   0.66526E+01   0.18951E+00
   0.66541E+01   0.18947E+00
   0.66541E+01   0.18948E+00
   0.66541E+01   0.18948E+00
   0.66541E+01   0.18949E+00
   0.66556E+01   0.18945E+00
   0.66556E+01   0.18947E+00
   0.66571E+01   0.18942E+00
   0.66571E+01   0.18944E+00
   0.66586E+01   0.18940E+00
   0.66586E+01   0.18941E+00
   0.66586E+01   0.18943E+00
   0.66601E+01   0.18939E+00
   0.66601E+01   0.18940E+00
   0.66601E+01   0.18940E+00
   0.66601E+01   0.18939E+00
   0.66616E+01   0.18936E+00
   0.66616E+01   0.18936E+00
   0.66631E+01   0.18934E+00
   0.66631E+01   0.18934E+00
   0.66631E+01   0.18934E+00
   0.66631E+01   0.18933E+00
   0.66631E+01   0.18933E+00
   0.66646E+01   0.18930E+00
   0.66646E+01   0.18930E+00
   0.66661E+01   0.18928E+00
   0.66661E+01   0.18928E+00
   0.66661E+01   0.18929E+00
   0.66676E+01   0.18926E+00
   0.66676E+01   0.18926E+00
   0.66676E+01   0.18925E+00
   0.66691E+01   0.18923E+00
   0.66691E+01   0.18923E+00
   0.66691E+01   0.18924E+00
   0.66706E+01   0.18920E+00
   0.66706E+01   0.18921E+00
   0.66721E+01   0.18918E+00
   0.66721E+01   0.18918E+00
   0.66721E+01   0.18918E+00
   0.66721E+01   0.18918E+00
   0.66736E+01   0.18914E+00
   0.66736E+01   0.18915E+00
   0.66736E+01   0.18915E+00
   0.66736E+01   0.18916E+00
   0.66751E+01   0.18912E+00
   0.66751E+01   0.18914E+00
   0.66766E+01   0.18911E+00
   0.66766E+01   0.18913E+00
   0.66766E+01   0.18912E+00
   0.66766E+01   0.18912E+00
   0.66781E+01   0.18908E+00
   0.66781E+01   0.18909E+00
   0.66781E+01   0.18909E+00
   0.66796E+01   0.18904E+00
   0.66796E+01   0.18906E+00
   0.66796E+01   0.18907E+00
   0.66811E+01   0.18904E+00
   0.66811E+01   0.18903E+00
   0.66811E+01   0.18905E+00
   0.66826E+01   0.18902E+00
   0.66826E+01   0.18902E+00
   0.66841E+01   0.18899E+00
   0.66841E+01   0.18900E+00
   0.66841E+01   0.18900E+00
   0.66856E+01   0.18897E+00
   0.66856E+01   0.18898E+00
   0.66856E+01   0.18899E+00
   0.66871E+01   0.18896E+00
   0.66871E+01   0.18895E+00
   0.66871E+01   0.18896E+00
   0.66871E+01   0.18895E+00
   0.66886E+01   0.18893E+00
   0.66886E+01   0.18893E+00
   0.66886E+01   0.18894E+00
   0.66901E+01   0.18891E+00
   0.66916E+01   0.18889E+00
   0.66916E+01   0.18889E+00
   0.66916E+01   0.18890E+00
   0.66916E+01   0.18889E+00
   0.66931E+01   0.18886E+00
   0.66931E+01   0.18886E+00
   0.66931E+01   0.18886E+00
   0.66931E+01   0.18886E+00
   0.66946E+01   0.18882E+00
   0.66946E+01   0.18884E+00
   0.66946E+01   0.18885E+00
   0.66961E+01   0.18880E+00
   0.66961E+01   0.18881E+00
   0.66961E+01   0.18882E+00
   0.66976E+01   0.18879E+00
   0.66976E+01   0.18881E+00
   0.66976E+01   0.18881E+00
   0.66991E+01   0.18877E+00
   0.66991E+01   0.18877E+00
   0.66991E+01   0.18878E+00
   0.67006E+01   0.18875E+00
   0.67006E+01   0.18875E+00
   0.67021E+01   0.18872E+00
   0.67021E+01   0.18872E+00
   0.67021E+01   0.18872E+00
   0.67021E+01   0.18873E+00
   0.67036E+01   0.18870E+00
   0.67036E+01   0.18871E+00
   0.67036E+01   0.18872E+00
   0.67051E+01   0.18870E+00
   0.67051E+01   0.18871E+00
   0.67066E+01   0.18867E+00
   0.67066E+01   0.18867E+00
   0.67066E+01   0.18868E+00
   0.67081E+01   0.18863E+00
   0.67081E+01   0.18864E+00
   0.67081E+01   0.18864E+00
   0.67081E+01   0.18864E+00
   0.67096E+01   0.18860E+00
   0.67096E+01   0.18861E+00
   0.67096E+01   0.18862E+00
   0.67111E+01   0.18858E+00
   0.67111E+01   0.18860E+00
   0.67111E+01   0.18862E+00
   0.67126E+01   0.18860E+00
   0.67141E+01   0.18857E+00
   0.67141E+01   0.18856E+00
   0.67141E+01   0.18856E+00
   0.67141E+01   0.18856E+00
   0.67141E+01   0.18857E+00
   0.67156E+01   0.18853E+00
   0.67156E+01   0.18854E+00
   0.67156E+01   0.18854E+00
   0.67171E+01   0.18852E+00
   0.67171E+01   0.18852E+00
   0.67186E+01   0.18849E+00
   0.67186E+01   0.18848E+00
   0.67186E+01   0.18850E+00
   0.67201E+01   0.18849E+00
   0.67201E+01   0.18851E+00
   0.67216E+01   0.18847E+00
   0.67216E+01   0.18847E+00
   0.67216E+01   0.18848E+00
   0.67231E+01   0.18844E+00
   0.67231E+01   0.18844E+00
   0.67231E+01   0.18845E+00
   0.67246E+01   0.18841E+00
   0.67246E+01   0.18842E+00
   0.67246E+01   0.18844E+00
   0.67261E+01   0.18840E+00
   0.67261E+01   0.18841E+00
   0.67276E+01   0.18838E+00
   0.67276E+01   0.18840E+00
   0.67276E+01   0.18840E+00
   0.67276E+01   0.18841E+00
   0.67276E+01   0.18842E+00
   0.67291E+01   0.18838E+00
   0.67291E+01   0.18839E+00
   0.67306E+01   0.18836E+00
   0.67306E+01   0.18835E+00
   0.67306E+01   0.18837E+00
   0.67321E+01   0.18834E+00
   0.67321E+01   0.18833E+00
   0.67336E+01   0.18830E+00
   0.67336E+01   0.18831E+00
   0.67336E+01   0.18830E+00
   0.67336E+01   0.18830E+00
   0.67351E+01   0.18827E+00
   0.67351E+01   0.18828E+00
   0.67351E+01   0.18830E+00
   0.67366E+01   0.18830E+00
   0.67381E+01   0.18828E+00
   0.67381E+01   0.18826E+00
   0.67381E+01   0.18827E+00
   0.67381E+01   0.18828E+00
   0.67396E+01   0.18823E+00
   0.67396E+01   0.18823E+00
   0.67396E+01   0.18824E+00
   0.67411E+01   0.18820E+00
   0.67411E+01   0.18821E+00
   0.67411E+01   0.18822E+00
   0.67411E+01   0.18820E+00
   0.67426E+01   0.18816E+00
   0.67426E+01   0.18819E+00
   0.67441E+01   0.18817E+00
   0.67441E+01   0.18819E+00
   0.67456E+01   0.18817E+00
   0.67456E+01   0.18818E+00
   0.67456E+01   0.18819E+00
   0.67471E+01   0.18815E+00
   0.67471E+01   0.18815E+00
   0.67471E+01   0.18816E+00
   0.67486E+01   0.18811E+00
   0.67486E+01   0.18811E+00
   0.67486E+01   0.18811E+00
   0.67486E+01   0.18812E+00
   0.67501E+01   0.18809E+00
   0.67501E+01   0.18810E+00
   0.67501E+01   0.18810E+00
   0.67516E+01   0.18807E+00
   0.67516E+01   0.18809E+00
   0.67516E+01   0.18809E+00
   0.67531E+01   0.18806E+00
   0.67531E+01   0.18808E+00
   0.67546E+01   0.18809E+00
   0.67546E+01   0.18807E+00
   0.67546E+01   0.18808E+00
   0.67561E+01   0.18805E+00
   0.67561E+01   0.18806E+00
   0.67576E+01   0.18801E+00
   0.67576E+01   0.18800E+00
   0.67576E+01   0.18801E+00
   0.67576E+01   0.18801E+00
   0.67591E+01   0.18797E+00
   0.67591E+01   0.18800E+00
   0.67591E+01   0.18800E+00
   0.67606E+01   0.18798E+00
   0.67606E+01   0.18798E+00
   0.67606E+01   0.18799E+00
   0.67621E+01   0.18796E+00
   0.67621E+01   0.18799E+00
   0.67636E+01   0.18797E+00
   0.67636E+01   0.18798E+00
   0.67651E+01   0.18794E+00
   0.67651E+01   0.18794E+00
   0.67651E+01   0.18795E+00
   0.67651E+01   0.18795E+00
   0.67666E+01   0.18791E+00
   0.67666E+01   0.18791E+00
   0.67681E+01   0.18788E+00
   0.67681E+01   0.18788E+00
   0.67681E+01   0.18789E+00
   0.67681E+01   0.18790E+00
   0.67696E+01   0.18786E+00
   0.67696E+01   0.18788E+00
   0.67696E+01   0.18789E+00
   0.67711E+01   0.18785E+00
   0.67711E+01   0.18787E+00
   0.67726E+01   0.18785E+00
   0.67726E+01   0.18786E+00
   0.67741E+01   0.18784E+00
   0.67741E+01   0.18785E+00
   0.67741E+01   0.18786E+00
   0.67756E+01   0.18782E+00
   0.67756E+01   0.18783E+00
   0.67756E+01   0.18784E+00
   0.67771E+01   0.18780E+00
   0.67771E+01   0.18780E+00
   0.67771E+01   0.18779E+00
   0.67771E+01   0.18780E+00
   0.67786E+01   0.18777E+00
   0.67786E+01   0.18778E+00
   0.67801E+01   0.18776E+00
   0.67801E+01   0.18776E+00
   0.67801E+01   0.18777E+00
   0.67816E+01   0.18774E+00
   0.67816E+01   0.18775E+00
   0.67816E+01   0.18776E+00
   0.67831E+01   0.18775E+00
   0.67846E+01   0.18773E+00
   0.67846E+01   0.18773E+00
   0.67846E+01   0.18774E+00
   0.67861E+01   0.18771E+00
   0.67861E+01   0.18770E+00
   0.67861E+01   0.18772E+00
   0.67861E+01   0.18772E+00
   0.67876E+01   0.18770E+00
   0.67876E+01   0.18770E+00
   0.67876E+01   0.18770E+00
   0.67891E+01   0.18766E+00
   0.67891E+01   0.18766E+00
   0.67891E+01   0.18768E+00
   0.67906E+01   0.18764E+00
   0.67906E+01   0.18765E+00
   0.67921E+01   0.18762E+00
   0.67921E+01   0.18764E+00
   0.67921E+01   0.18765E+00
   0.67936E+01   0.18762E+00
   0.67936E+01   0.18765E+00
   0.67951E+01   0.18763E+00
   0.67951E+01   0.18764E+00
   0.67966E+01   0.18761E+00
   0.67966E+01   0.18760E+00
   0.67966E+01   0.18761E+00
   0.67966E+01   0.18762E+00
   0.67966E+01   0.18761E+00
   0.67981E+01   0.18758E+00
   0.67981E+01   0.18759E+00
   0.67996E+01   0.18755E+00
   0.67996E+01   0.18756E+00
   0.67996E+01   0.18757E+00
   0.68011E+01   0.18754E+00
   0.68011E+01   0.18755E+00
   0.68011E+01   0.18756E+00
   0.68026E+01   0.18753E+00
   0.68026E+01   0.18754E+00
   0.68026E+01   0.18754E+00
   0.68041E+01   0.18752E+00
   0.68041E+01   0.18753E+00
   0.68056E+01   0.18751E+00
   0.68056E+01   0.18753E+00
   0.68071E+01   0.18750E+00
   0.68071E+01   0.18752E+00
   0.68071E+01   0.18752E+00
   0.68086E+01   0.18748E+00
   0.68086E+01   0.18750E+00
   0.68101E+01   0.18747E+00
   0.68101E+01   0.18746E+00
   0.68101E+01   0.18747E+00
   0.68101E+01   0.18748E+00
   0.68116E+01   0.18743E+00
   0.68116E+01   0.18745E+00
   0.68116E+01   0.18744E+00
   0.68131E+01   0.18741E+00
   0.68131E+01   0.18743E+00
   0.68131E+01   0.18744E+00
   0.68146E+01   0.18741E+00
   0.68146E+01   0.18741E+00
   0.68146E+01   0.18743E+00
   0.68161E+01   0.18740E+00
   0.68161E+01   0.18742E+00
   0.68176E+01   0.18738E+00
   0.68176E+01   0.18741E+00
   0.68191E+01   0.18739E+00
   0.68206E+01   0.18738E+00
   0.68206E+01   0.18738E+00
   0.68206E+01   0.18740E+00
   0.68206E+01   0.18739E+00
   0.68206E+01   0.18738E+00
   0.68221E+01   0.18736E+00
   0.68221E+01   0.18736E+00
   0.68236E+01   0.18733E+00
   0.68236E+01   0.18734E+00
   0.68251E+01   0.18732E+00
   0.68251E+01   0.18733E+00
   0.68251E+01   0.18734E+00
   0.68251E+01   0.18735E+00
   0.68266E+01   0.18731E+00
   0.68266E+01   0.18731E+00
   0.68266E+01   0.18732E+00
   0.68281E+01   0.18728E+00
   0.68281E+01   0.18729E+00
   0.68296E+01   0.18726E+00
   0.68296E+01   0.18728E+00
   0.68296E+01   0.18730E+00
   0.68311E+01   0.18726E+00
   0.68311E+01   0.18728E+00
   0.68326E+01   0.18725E+00
   0.68326E+01   0.18727E+00
   0.68326E+01   0.18728E+00
   0.68341E+01   0.18724E+00
   0.68341E+01   0.18724E+00
   0.68341E+01   0.18727E+00
   0.68356E+01   0.18723E+00
   0.68356E+01   0.18723E+00
   0.68356E+01   0.18723E+00
   0.68371E+01   0.18720E+00
   0.68371E+01   0.18721E+00
   0.68371E+01   0.18722E+00
   0.68386E+01   0.18718E+00
   0.68386E+01   0.18719E+00
   0.68386E+01   0.18720E+00
   0.68386E+01   0.18721E+00
   0.68401E+01   0.18717E+00
   0.68401E+01   0.18717E+00
   0.68401E+01   0.18718E+00
   0.68416E+01   0.18715E+00
   0.68416E+01   0.18716E+00
   0.68431E+01   0.18715E+00
   0.68431E+01   0.18715E+00
   0.68446E+01   0.18713E+00
   0.68446E+01   0.18714E+00
   0.68446E+01   0.18715E+00
   0.68461E+01   0.18712E+00
   0.68461E+01   0.18714E+00
   0.68476E+01   0.18713E+00
   0.68476E+01   0.18715E+00
   0.68491E+01   0.18711E+00
   0.68491E+01   0.18712E+00
   0.68491E+01   0.18712E+00
   0.68506E+01   0.18709E+00
   0.68506E+01   0.18710E+00
   0.68506E+01   0.18711E+00
   0.68506E+01   0.18711E+00


==> anc/Figure7/1outC_R_incomp_fermi_rc1.dat <==
   0.25000E+02   0.25859E-04
   0.25000E+02   0.30634E-04
   0.25000E+02   0.35888E-04
   0.25000E+02   0.42355E-04
   0.25000E+02   0.49887E-04
   0.25000E+02   0.58638E-04
   0.25000E+02   0.68778E-04
   0.25000E+02   0.79801E-04
   0.25000E+02   0.93204E-04
   0.25000E+02   0.10861E-03
   0.25000E+02   0.12524E-03
   0.25000E+02   0.14529E-03
   0.25000E+02   0.16681E-03
   0.25000E+02   0.19111E-03
   0.25000E+02   0.22020E-03
   0.25000E+02   0.25118E-03
   0.25000E+02   0.28591E-03
   0.25000E+02   0.32719E-03
   0.25000E+02   0.37087E-03
   0.25000E+02   0.41958E-03
   0.25000E+02   0.47387E-03
   0.25000E+02   0.53446E-03
   0.24833E+02   0.60642E-03
   0.24253E+02   0.70032E-03
   0.23698E+02   0.80914E-03
   0.23165E+02   0.93537E-03
   0.22649E+02   0.10821E-02
   0.22156E+02   0.12524E-02
   0.21683E+02   0.14505E-02
   0.21253E+02   0.16666E-02
   0.20814E+02   0.19325E-02
   0.20391E+02   0.22425E-02
   0.20008E+02   0.25812E-02
   0.19617E+02   0.29990E-02
   0.19238E+02   0.34873E-02
   0.18895E+02   0.40219E-02
   0.18541E+02   0.46836E-02
   0.18220E+02   0.54091E-02
   0.17889E+02   0.63086E-02
   0.17585E+02   0.72972E-02
   0.17269E+02   0.85264E-02
   0.16980E+02   0.98781E-02
   0.16693E+02   0.11455E-01
   0.16395E+02   0.13420E-01
   0.16116E+02   0.15589E-01
   0.15837E+02   0.18125E-01
   0.15555E+02   0.21092E-01
   0.15272E+02   0.24563E-01
   0.14983E+02   0.28622E-01
   0.14684E+02   0.33374E-01
   0.14373E+02   0.38928E-01
   0.14046E+02   0.45404E-01
   0.13700E+02   0.52935E-01
   0.13332E+02   0.61647E-01
   0.12961E+02   0.70991E-01
   0.12557E+02   0.81576E-01
   0.12124E+02   0.93397E-01
   0.11654E+02   0.10644E+00
   0.11178E+02   0.11962E+00
   0.10668E+02   0.13353E+00
   0.10162E+02   0.14681E+00
   0.96666E+01   0.15909E+00
   0.91935E+01   0.16994E+00
   0.87901E+01   0.17831E+00
   0.84216E+01   0.18511E+00
   0.81377E+01   0.18972E+00
   0.79958E+01   0.19176E+00
   0.79460E+01   0.19246E+00
   0.79958E+01   0.19176E+00
   0.81377E+01   0.18972E+00
   0.83743E+01   0.18592E+00
   0.86058E+01   0.18183E+00
   0.88797E+01   0.17653E+00
   0.91038E+01   0.17187E+00
   0.92806E+01   0.16802E+00
   0.94549E+01   0.16407E+00
   0.95396E+01   0.16209E+00
   0.95819E+01   0.16110E+00
   0.96243E+01   0.16010E+00
   0.96243E+01   0.16010E+00
   0.95819E+01   0.16110E+00
   0.95396E+01   0.16209E+00
   0.94973E+01   0.16309E+00
   0.94101E+01   0.16509E+00
   0.93678E+01   0.16605E+00
   0.92806E+01   0.16802E+00
   0.92358E+01   0.16900E+00
   0.91935E+01   0.16994E+00
   0.91935E+01   0.16994E+00
   0.91935E+01   0.16994E+00


==> anc/Figure7/1outC_R_incomp_fermi_rc2.dat <==
   0.25000E+02   0.46186E-04
   0.25000E+02   0.54191E-04
   0.25000E+02   0.63447E-04
   0.25000E+02   0.74121E-04
   0.25000E+02   0.86395E-04
   0.25000E+02   0.10047E-03
   0.25000E+02   0.11561E-03
   0.25000E+02   0.13383E-03
   0.25000E+02   0.15333E-03
   0.25000E+02   0.17666E-03
   0.25000E+02   0.20148E-03
   0.25000E+02   0.23102E-03
   0.25000E+02   0.26230E-03
   0.25000E+02   0.29935E-03
   0.25000E+02   0.33840E-03
   0.25000E+02   0.38179E-03
   0.25000E+02   0.43300E-03
   0.25000E+02   0.48697E-03
   0.24654E+02   0.55518E-03
   0.24059E+02   0.64015E-03
   0.23484E+02   0.73866E-03
   0.22933E+02   0.85275E-03
   0.22403E+02   0.98512E-03
   0.21892E+02   0.11388E-02
   0.21402E+02   0.13173E-02
   0.20931E+02   0.15246E-02
   0.20476E+02   0.17659E-02
   0.20065E+02   0.20289E-02
   0.19644E+02   0.23528E-02
   0.19241E+02   0.27300E-02
   0.18872E+02   0.31423E-02
   0.18494E+02   0.36513E-02
   0.18130E+02   0.42451E-02
   0.17799E+02   0.48947E-02
   0.17458E+02   0.56979E-02
   0.17147E+02   0.65777E-02
   0.16825E+02   0.76658E-02
   0.16529E+02   0.88598E-02
   0.16238E+02   0.10246E-01
   0.15936E+02   0.11961E-01
   0.15653E+02   0.13848E-01
   0.15374E+02   0.16037E-01
   0.15092E+02   0.18584E-01
   0.14808E+02   0.21545E-01
   0.14522E+02   0.24983E-01
   0.14228E+02   0.28980E-01
   0.13927E+02   0.33617E-01
   0.13631E+02   0.38643E-01
   0.13299E+02   0.44823E-01
   0.12971E+02   0.51490E-01
   0.12617E+02   0.59121E-01
   0.12236E+02   0.67816E-01
   0.11853E+02   0.76973E-01
   0.11434E+02   0.87233E-01
   0.11009E+02   0.97820E-01
   0.10580E+02   0.10853E+00
   0.10110E+02   0.12020E+00
   0.96815E+01   0.13068E+00
   0.92657E+01   0.14071E+00
   0.89644E+01   0.14783E+00
   0.87030E+01   0.15396E+00
   0.85386E+01   0.15777E+00
   0.85934E+01   0.15651E+00
   0.87030E+01   0.15396E+00
   0.89644E+01   0.14783E+00
   0.92657E+01   0.14071E+00
   0.96367E+01   0.13177E+00
   0.99430E+01   0.12430E+00
   0.10192E+02   0.11818E+00
   0.10429E+02   0.11231E+00
   0.10580E+02   0.10853E+00
   0.10690E+02   0.10577E+00
   0.10762E+02   0.10397E+00
   0.10762E+02   0.10397E+00
   0.10762E+02   0.10397E+00
   0.10690E+02   0.10577E+00
   0.10655E+02   0.10667E+00
   0.10580E+02   0.10853E+00
   0.10506E+02   0.11040E+00
   0.10429E+02   0.11231E+00
   0.10351E+02   0.11423E+00
   0.10232E+02   0.11719E+00
   0.10192E+02   0.11818E+00
   0.10110E+02   0.12020E+00
   0.10028E+02   0.12222E+00
   0.99430E+01   0.12430E+00
   0.99006E+01   0.12534E+00
   0.98135E+01   0.12746E+00
   0.97263E+01   0.12959E+00
   0.96367E+01   0.13177E+00


==> anc/Figure7/1outC_R_incomp_fermi_rc3.dat <==
   0.24557E+02   0.46770E-03
   0.23994E+02   0.53073E-03
   0.23484E+02   0.59756E-03
   0.22991E+02   0.67311E-03
   0.22512E+02   0.75870E-03
   0.22049E+02   0.85557E-03
   0.21571E+02   0.97368E-03
   0.21138E+02   0.10993E-02
   0.20720E+02   0.12417E-02
   0.20316E+02   0.14033E-02
   0.19925E+02   0.15867E-02
   0.19547E+02   0.17951E-02
   0.19181E+02   0.20320E-02
   0.18827E+02   0.23012E-02
   0.18484E+02   0.26076E-02
   0.18153E+02   0.29560E-02
   0.17854E+02   0.33226E-02
   0.17542E+02   0.37700E-02
   0.17239E+02   0.42802E-02
   0.16945E+02   0.48614E-02
   0.16661E+02   0.55232E-02
   0.16402E+02   0.62218E-02
   0.16131E+02   0.70758E-02
   0.15867E+02   0.80496E-02
   0.15625E+02   0.90779E-02
   0.15371E+02   0.10336E-01
   0.15137E+02   0.11665E-01
   0.14888E+02   0.13293E-01
   0.14659E+02   0.15013E-01
   0.14430E+02   0.16961E-01
   0.14183E+02   0.19350E-01
   0.13954E+02   0.21875E-01
   0.13720E+02   0.24740E-01
   0.13484E+02   0.27987E-01
   0.13240E+02   0.31676E-01
   0.12988E+02   0.35864E-01
   0.12749E+02   0.40225E-01
   0.12478E+02   0.45574E-01
   0.12214E+02   0.51159E-01
   0.11937E+02   0.57443E-01
   0.11641E+02   0.64539E-01
   0.11355E+02   0.71829E-01
   0.11046E+02   0.79997E-01
   0.10715E+02   0.89156E-01
   0.10391E+02   0.98459E-01
   0.10080E+02   0.10774E+00
   0.97438E+01   0.11803E+00
   0.94649E+01   0.12684E+00
   0.92134E+01   0.13500E+00
   0.89918E+01   0.14233E+00
   0.88075E+01   0.14855E+00
   0.87602E+01   0.15017E+00
   0.87602E+01   0.15017E+00
   0.88548E+01   0.14696E+00
   0.90366E+01   0.14082E+00
   0.92981E+01   0.13222E+00
   0.96267E+01   0.12171E+00
   0.99330E+01   0.11219E+00
   0.10222E+02   0.10349E+00
   0.10526E+02   0.94599E-01
   0.10777E+02   0.87406E-01
   0.10959E+02   0.82386E-01
   0.11133E+02   0.77672E-01
   0.11245E+02   0.74691E-01
   0.11327E+02   0.72532E-01
   0.11382E+02   0.71126E-01
   0.11382E+02   0.71126E-01
   0.11382E+02   0.71126E-01
   0.11327E+02   0.72532E-01
   0.11273E+02   0.73964E-01
   0.11218E+02   0.75422E-01
   0.11133E+02   0.77672E-01
   0.11076E+02   0.79209E-01
   0.10989E+02   0.81578E-01
   0.10929E+02   0.83204E-01
   0.10869E+02   0.84854E-01
   0.10807E+02   0.86557E-01
   0.10747E+02   0.88273E-01
   0.10715E+02   0.89156E-01
   0.10685E+02   0.90029E-01
   0.10653E+02   0.90932E-01
   0.10620E+02   0.91845E-01
   0.10590E+02   0.92739E-01
   0.10590E+02   0.92739E-01
   0.10558E+02   0.93664E-01
   0.10558E+02   0.93664E-01
   0.10526E+02   0.94599E-01
   0.10491E+02   0.95563E-01
   0.10458E+02   0.96510E-01
   0.10391E+02   0.98459E-01


==> anc/Figure7/1outC_R_incomp_fermi_rc4.dat <==
   0.20000E+02   0.69910E-04
   0.20000E+02   0.82450E-04
   0.20000E+02   0.96208E-04
   0.20000E+02   0.11310E-03
   0.20000E+02   0.13274E-03
   0.20000E+02   0.15416E-03
   0.20000E+02   0.18031E-03
   0.20000E+02   0.20873E-03
   0.20000E+02   0.24330E-03
   0.20000E+02   0.28072E-03
   0.20000E+02   0.32337E-03
   0.20000E+02   0.37191E-03
   0.20000E+02   0.43050E-03
   0.20000E+02   0.49347E-03
   0.20000E+02   0.56475E-03
   0.20000E+02   0.64533E-03
   0.20000E+02   0.73633E-03
   0.20000E+02   0.83901E-03
   0.20000E+02   0.95487E-03
   0.20000E+02   0.10857E-02
   0.19863E+02   0.12427E-02
   0.19373E+02   0.14499E-02
   0.18933E+02   0.16777E-02
   0.18484E+02   0.19607E-02
   0.18056E+02   0.22930E-02
   0.17670E+02   0.26590E-02
   0.17276E+02   0.31143E-02
   0.16900E+02   0.36501E-02
   0.16561E+02   0.42403E-02
   0.16233E+02   0.49297E-02
   0.15899E+02   0.57885E-02
   0.15596E+02   0.67357E-02
   0.15302E+02   0.78434E-02
   0.14999E+02   0.92246E-02
   0.14723E+02   0.10751E-01
   0.14450E+02   0.12538E-01
   0.14181E+02   0.14630E-01
   0.13917E+02   0.17079E-01
   0.13654E+02   0.19947E-01
   0.13405E+02   0.23087E-01
   0.13136E+02   0.26999E-01
   0.12880E+02   0.31288E-01
   0.12615E+02   0.36286E-01
   0.12340E+02   0.42116E-01
   0.12052E+02   0.48933E-01
   0.11769E+02   0.56337E-01
   0.11467E+02   0.64942E-01
   0.11168E+02   0.74191E-01
   0.10872E+02   0.84011E-01
   0.10553E+02   0.95272E-01
   0.10239E+02   0.10709E+00
   0.99624E+01   0.11802E+00
   0.96998E+01   0.12885E+00
   0.94928E+01   0.13774E+00
   0.93475E+01   0.14410E+00
   0.93117E+01   0.14573E+00
   0.93475E+01   0.14410E+00
   0.95266E+01   0.13623E+00
   0.97993E+01   0.12467E+00
   0.10179E+02   0.10941E+00
   0.10553E+02   0.95272E-01
   0.10947E+02   0.81431E-01
   0.11332E+02   0.69047E-01
   0.11664E+02   0.59259E-01
   0.11933E+02   0.51972E-01
   0.12149E+02   0.46542E-01
   0.12285E+02   0.43394E-01
   0.12358E+02   0.41702E-01
   0.12358E+02   0.41702E-01
   0.12323E+02   0.42535E-01
   0.12247E+02   0.44267E-01
   0.12149E+02   0.46542E-01
   0.12032E+02   0.49426E-01
   0.11933E+02   0.51972E-01
   0.11811E+02   0.55207E-01
   0.11728E+02   0.57485E-01
   0.11642E+02   0.59866E-01
   0.11578E+02   0.61713E-01
   0.11513E+02   0.63624E-01
   0.11491E+02   0.64275E-01
   0.11467E+02   0.64942E-01
   0.11467E+02   0.64942E-01
   0.11467E+02   0.64942E-01
   0.11491E+02   0.64275E-01
   0.11491E+02   0.64275E-01
   0.11513E+02   0.63624E-01
   0.11535E+02   0.62981E-01
   0.11535E+02   0.62981E-01
   0.11535E+02   0.62981E-01
   0.11513E+02   0.63624E-01


==> anc/Figure7/1outC_R_incomp_fermi_rc5.dat <==
   0.21098E+02   0.72833E-03
   0.20603E+02   0.83666E-03
   0.20159E+02   0.95285E-03
   0.19734E+02   0.10858E-02
   0.19325E+02   0.12380E-02
   0.18932E+02   0.14125E-02
   0.18583E+02   0.15969E-02
   0.18222E+02   0.18233E-02
   0.17876E+02   0.20827E-02
   0.17542E+02   0.23804E-02
   0.17224E+02   0.27214E-02
   0.16937E+02   0.30829E-02
   0.16644E+02   0.35268E-02
   0.16360E+02   0.40363E-02
   0.16086E+02   0.46211E-02
   0.15842E+02   0.52407E-02
   0.15588E+02   0.60030E-02
   0.15359E+02   0.68119E-02
   0.15120E+02   0.78074E-02
   0.14906E+02   0.88629E-02
   0.14679E+02   0.10164E-01
   0.14475E+02   0.11545E-01
   0.14273E+02   0.13117E-01
   0.14074E+02   0.14908E-01
   0.13880E+02   0.16947E-01
   0.13685E+02   0.19271E-01
   0.13491E+02   0.21922E-01
   0.13297E+02   0.24947E-01
   0.13100E+02   0.28403E-01
   0.12919E+02   0.32023E-01
   0.12714E+02   0.36495E-01
   0.12523E+02   0.41193E-01
   0.12326E+02   0.46517E-01
   0.12119E+02   0.52574E-01
   0.11923E+02   0.58853E-01
   0.11718E+02   0.65923E-01
   0.11504E+02   0.73900E-01
   0.11298E+02   0.82065E-01
   0.11078E+02   0.91222E-01
   0.10894E+02   0.99353E-01
   0.10700E+02   0.10830E+00
   0.10521E+02   0.11687E+00
   0.10361E+02   0.12483E+00
   0.10224E+02   0.13191E+00
   0.10137E+02   0.13642E+00
   0.10110E+02   0.13794E+00
   0.10167E+02   0.13489E+00
   0.10252E+02   0.13046E+00
   0.10443E+02   0.12076E+00
   0.10675E+02   0.10948E+00
   0.10964E+02   0.96217E-01
   0.11317E+02   0.81213E-01
   0.11681E+02   0.67298E-01
   0.12067E+02   0.54212E-01
   0.12458E+02   0.42892E-01
   0.12871E+02   0.33004E-01
   0.13282E+02   0.25196E-01
   0.13685E+02   0.19271E-01
   0.14089E+02   0.14763E-01
   0.14427E+02   0.11890E-01
   0.14664E+02   0.10263E-01
   0.14776E+02   0.95839E-02
   0.14726E+02   0.98704E-02
   0.14552E+02   0.10993E-01
   0.14335E+02   0.12611E-01
   0.14089E+02   0.14763E-01
   0.13850E+02   0.17285E-01
   0.13626E+02   0.20050E-01
   0.13431E+02   0.22811E-01
   0.13252E+02   0.25703E-01
   0.13115E+02   0.28120E-01
   0.12993E+02   0.30463E-01
   0.12901E+02   0.32351E-01
   0.12824E+02   0.34015E-01
   0.12777E+02   0.35057E-01
   0.12729E+02   0.36133E-01
   0.12714E+02   0.36495E-01
   0.12714E+02   0.36495E-01
   0.12729E+02   0.36133E-01
   0.12762E+02   0.35409E-01
   0.12794E+02   0.34701E-01
   0.12824E+02   0.34015E-01
   0.12871E+02   0.33004E-01
   0.12919E+02   0.32023E-01
   0.12963E+02   0.31078E-01
   0.13008E+02   0.30160E-01
   0.13055E+02   0.29265E-01
   0.13085E+02   0.28687E-01
   0.13100E+02   0.28403E-01
   0.13115E+02   0.28120E-01


==> anc/Figure7/1outC_R_m10_m6_y10_rc1_stable.dat <==
   0.10098E+01   0.34815E-02
   0.13347E+01   0.26358E-02
   0.19596E+01   0.18045E-02
   0.27095E+01   0.13185E-02
   0.37592E+01   0.96995E-03
   0.53839E+01   0.70766E-03
   0.80834E+01   0.52132E-03
   0.11758E+02   0.44251E-03
   0.15082E+02   0.46874E-03
   0.17107E+02   0.56375E-03
   0.18156E+02   0.68871E-03
   0.18656E+02   0.82598E-03
   0.18931E+02   0.96427E-03
   0.19031E+02   0.11041E-02
   0.19106E+02   0.12390E-02
   0.19106E+02   0.13727E-02
   0.19081E+02   0.15036E-02
   0.19056E+02   0.16300E-02
   0.19031E+02   0.17529E-02
   0.18981E+02   0.18744E-02
   0.18931E+02   0.19930E-02
   0.18906E+02   0.21058E-02
   0.18856E+02   0.22194E-02
   0.18806E+02   0.23300E-02
   0.18756E+02   0.24384E-02
   0.18731E+02   0.25420E-02
   0.18681E+02   0.26467E-02
   0.18631E+02   0.27496E-02
   0.18606E+02   0.28473E-02
   0.18556E+02   0.29472E-02
   0.18506E+02   0.30457E-02
   0.18481E+02   0.31389E-02
   0.18456E+02   0.32305E-02
   0.18406E+02   0.33251E-02
   0.18381E+02   0.34146E-02
   0.18331E+02   0.35071E-02
   0.18306E+02   0.35937E-02
   0.18281E+02   0.36797E-02
   0.18256E+02   0.37645E-02
   0.18231E+02   0.38478E-02
   0.18181E+02   0.39363E-02
   0.18156E+02   0.40183E-02
   0.18131E+02   0.40997E-02
   0.18106E+02   0.41802E-02
   0.18081E+02   0.42596E-02
   0.18056E+02   0.43383E-02
   0.18031E+02   0.44162E-02
   0.18006E+02   0.44941E-02
   0.17981E+02   0.45706E-02
   0.17956E+02   0.46469E-02
   0.17931E+02   0.47222E-02
   0.17931E+02   0.47908E-02
   0.17906E+02   0.48653E-02
   0.17881E+02   0.49384E-02
   0.17856E+02   0.50122E-02
   0.17831E+02   0.50853E-02
   0.17806E+02   0.51576E-02
   0.17806E+02   0.52222E-02
   0.17781E+02   0.52933E-02
   0.17756E+02   0.53641E-02
   0.17731E+02   0.54349E-02
   0.17731E+02   0.54971E-02
   0.17706E+02   0.55671E-02
   0.17681E+02   0.56362E-02
   0.17681E+02   0.56967E-02
   0.17656E+02   0.57659E-02
   0.17631E+02   0.58334E-02
   0.17631E+02   0.58931E-02
   0.17606E+02   0.59607E-02
   0.17581E+02   0.60277E-02
   0.17581E+02   0.60858E-02
   0.17556E+02   0.61527E-02
   0.17556E+02   0.62099E-02
   0.17531E+02   0.62764E-02
   0.17506E+02   0.63417E-02
   0.17506E+02   0.63978E-02
   0.17482E+02   0.64637E-02
   0.17482E+02   0.65191E-02
   0.17457E+02   0.65839E-02
   0.17457E+02   0.66387E-02
   0.17432E+02   0.67023E-02
   0.17432E+02   0.67567E-02
   0.17407E+02   0.68205E-02
   0.17407E+02   0.68742E-02
   0.17382E+02   0.69371E-02
   0.17382E+02   0.69904E-02
   0.17357E+02   0.70535E-02
   0.17357E+02   0.71056E-02
   0.17332E+02   0.71678E-02
   0.17332E+02   0.72196E-02
   0.17307E+02   0.72816E-02
   0.17307E+02   0.73330E-02
   0.17282E+02   0.73947E-02
   0.17282E+02   0.74454E-02
   0.17257E+02   0.75073E-02
   0.17257E+02   0.75580E-02
   0.17232E+02   0.76180E-02
   0.17232E+02   0.76675E-02
   0.17232E+02   0.77180E-02
   0.17207E+02   0.77781E-02
   0.17207E+02   0.78273E-02
   0.17182E+02   0.78874E-02
   0.17182E+02   0.79360E-02
   0.17182E+02   0.79851E-02
   0.17157E+02   0.80442E-02
   0.17157E+02   0.80929E-02
   0.17132E+02   0.81525E-02
   0.17132E+02   0.82003E-02
   0.17132E+02   0.82473E-02
   0.17107E+02   0.83067E-02
   0.17107E+02   0.83535E-02
   0.17107E+02   0.84004E-02
   0.17082E+02   0.84593E-02
   0.17082E+02   0.85061E-02
   0.17057E+02   0.85647E-02
   0.17057E+02   0.86104E-02
   0.17057E+02   0.86565E-02
   0.17032E+02   0.87144E-02
   0.17032E+02   0.87610E-02
   0.17032E+02   0.88056E-02
   0.17007E+02   0.88637E-02
   0.17007E+02   0.89090E-02
   0.17007E+02   0.89534E-02
   0.16982E+02   0.90112E-02
   0.16982E+02   0.90558E-02
   0.16982E+02   0.91007E-02
   0.16957E+02   0.91578E-02
   0.16957E+02   0.92028E-02
   0.16957E+02   0.92457E-02
   0.16932E+02   0.93035E-02
   0.16932E+02   0.93471E-02
   0.16932E+02   0.93903E-02
   0.16907E+02   0.94481E-02
   0.16907E+02   0.94913E-02
   0.16907E+02   0.95338E-02
   0.16907E+02   0.95762E-02
   0.16882E+02   0.96334E-02
   0.16882E+02   0.96769E-02
   0.16882E+02   0.97199E-02
   0.16857E+02   0.97758E-02
   0.16857E+02   0.98181E-02
   0.16857E+02   0.98600E-02
   0.16832E+02   0.99163E-02
   0.16832E+02   0.99585E-02
   0.16832E+02   0.10000E-01
   0.16832E+02   0.10042E-01
   0.16807E+02   0.10098E-01
   0.16807E+02   0.10140E-01
   0.16807E+02   0.10181E-01
   0.16807E+02   0.10223E-01
   0.16782E+02   0.10279E-01
   0.16782E+02   0.10319E-01
   0.16782E+02   0.10360E-01
   0.16757E+02   0.10416E-01
   0.16757E+02   0.10457E-01
   0.16757E+02   0.10497E-01
   0.16757E+02   0.10538E-01
   0.16732E+02   0.10593E-01
   0.16732E+02   0.10634E-01
   0.16732E+02   0.10674E-01
   0.16732E+02   0.10713E-01
   0.16707E+02   0.10769E-01
   0.16707E+02   0.10809E-01
   0.16707E+02   0.10848E-01
   0.16707E+02   0.10889E-01
   0.16682E+02   0.10944E-01
   0.16682E+02   0.10983E-01
   0.16682E+02   0.11022E-01
   0.16682E+02   0.11062E-01
   0.16657E+02   0.11117E-01
   0.16657E+02   0.11156E-01
   0.16657E+02   0.11195E-01
   0.16657E+02   0.11234E-01
   0.16632E+02   0.11289E-01
   0.16632E+02   0.11328E-01
   0.16632E+02   0.11367E-01
   0.16632E+02   0.11405E-01
   0.16632E+02   0.11443E-01
   0.16607E+02   0.11499E-01
   0.16607E+02   0.11536E-01
   0.16607E+02   0.11574E-01
   0.16607E+02   0.11614E-01
   0.16582E+02   0.11668E-01
   0.16582E+02   0.11706E-01
   0.16582E+02   0.11744E-01
   0.16582E+02   0.11781E-01
   0.16582E+02   0.11818E-01
   0.16557E+02   0.11875E-01
   0.16557E+02   0.11912E-01
   0.16557E+02   0.11949E-01
   0.16557E+02   0.11986E-01
   0.16557E+02   0.12024E-01
   0.16532E+02   0.12079E-01
   0.16532E+02   0.12116E-01
   0.16532E+02   0.12152E-01
   0.16532E+02   0.12189E-01
   0.16507E+02   0.12245E-01
   0.16507E+02   0.12282E-01
   0.16507E+02   0.12318E-01
   0.16507E+02   0.12354E-01
   0.16507E+02   0.12391E-01
   0.16482E+02   0.12446E-01
   0.16482E+02   0.12483E-01
   0.16482E+02   0.12519E-01
   0.16482E+02   0.12555E-01
   0.16482E+02   0.12592E-01
   0.16457E+02   0.12647E-01
   0.16457E+02   0.12683E-01
   0.16457E+02   0.12719E-01
   0.16457E+02   0.12755E-01
   0.16457E+02   0.12791E-01
   0.16432E+02   0.12846E-01
   0.16432E+02   0.12882E-01
   0.16432E+02   0.12918E-01
   0.16432E+02   0.12953E-01
   0.16432E+02   0.12989E-01
   0.16432E+02   0.13025E-01
   0.16407E+02   0.13080E-01
   0.16407E+02   0.13115E-01
   0.16407E+02   0.13150E-01
   0.16407E+02   0.13186E-01
   0.16407E+02   0.13220E-01
   0.16382E+02   0.13276E-01
   0.16382E+02   0.13310E-01
   0.16382E+02   0.13345E-01
   0.16382E+02   0.13381E-01
   0.16382E+02   0.13416E-01
   0.16382E+02   0.13450E-01
   0.16357E+02   0.13506E-01
   0.16357E+02   0.13541E-01
   0.16357E+02   0.13574E-01
   0.16357E+02   0.13610E-01
   0.16357E+02   0.13644E-01
   0.16332E+02   0.13700E-01
   0.16332E+02   0.13735E-01
   0.16332E+02   0.13768E-01
   0.16332E+02   0.13803E-01
   0.16332E+02   0.13837E-01
   0.16332E+02   0.13871E-01
   0.16307E+02   0.13928E-01
   0.16307E+02   0.13961E-01
   0.16307E+02   0.13995E-01
   0.16307E+02   0.14029E-01
   0.16307E+02   0.14064E-01
   0.16307E+02   0.14098E-01
   0.16282E+02   0.14153E-01
   0.16282E+02   0.14186E-01
   0.16282E+02   0.14221E-01
   0.16282E+02   0.14254E-01
   0.16282E+02   0.14287E-01
   0.16282E+02   0.14322E-01
   0.16257E+02   0.14378E-01
   0.16257E+02   0.14411E-01
   0.16257E+02   0.14445E-01
   0.16257E+02   0.14479E-01
   0.16257E+02   0.14511E-01
   0.16257E+02   0.14545E-01
   0.16232E+02   0.14601E-01
   0.16232E+02   0.14634E-01
   0.16232E+02   0.14667E-01
   0.16232E+02   0.14701E-01
   0.16232E+02   0.14733E-01
   0.16232E+02   0.14768E-01
   0.16232E+02   0.14800E-01
   0.16207E+02   0.14856E-01
   0.16207E+02   0.14890E-01
   0.16207E+02   0.14922E-01
   0.16207E+02   0.14955E-01
   0.16207E+02   0.14988E-01
   0.16207E+02   0.15020E-01
   0.16182E+02   0.15077E-01
   0.16182E+02   0.15109E-01
   0.16182E+02   0.15143E-01
   0.16182E+02   0.15175E-01
   0.16182E+02   0.15208E-01
   0.16182E+02   0.15240E-01
   0.16182E+02   0.15273E-01
   0.16157E+02   0.15329E-01
   0.16157E+02   0.15361E-01
   0.16157E+02   0.15395E-01
   0.16157E+02   0.15426E-01
   0.16157E+02   0.15459E-01
   0.16157E+02   0.15491E-01
   0.16157E+02   0.15524E-01
   0.16132E+02   0.15579E-01
   0.16132E+02   0.15613E-01
   0.16132E+02   0.15644E-01
   0.16132E+02   0.15677E-01
   0.16132E+02   0.15708E-01
   0.16132E+02   0.15742E-01
   0.16107E+02   0.15797E-01
   0.16107E+02   0.15830E-01
   0.16107E+02   0.15861E-01
   0.16107E+02   0.15894E-01
   0.16107E+02   0.15925E-01
   0.16107E+02   0.15957E-01
   0.16107E+02   0.15989E-01
   0.16107E+02   0.16021E-01
   0.16082E+02   0.16079E-01
   0.16082E+02   0.16110E-01
   0.16082E+02   0.16142E-01
   0.16082E+02   0.16173E-01
   0.16082E+02   0.16204E-01
   0.16082E+02   0.16237E-01
   0.16082E+02   0.16268E-01
   0.16057E+02   0.16326E-01
   0.16057E+02   0.16356E-01
   0.16057E+02   0.16388E-01
   0.16057E+02   0.16419E-01
   0.16057E+02   0.16451E-01
   0.16057E+02   0.16484E-01
   0.16057E+02   0.16514E-01
   0.16032E+02   0.16571E-01
   0.16032E+02   0.16603E-01
   0.16032E+02   0.16634E-01
   0.16032E+02   0.16666E-01
   0.16032E+02   0.16696E-01
   0.16032E+02   0.16727E-01
   0.16032E+02   0.16760E-01
   0.16032E+02   0.16789E-01
   0.16007E+02   0.16847E-01
   0.16007E+02   0.16880E-01
   0.16007E+02   0.16909E-01
   0.16007E+02   0.16941E-01
   0.16007E+02   0.16973E-01
   0.16007E+02   0.17002E-01
   0.16007E+02   0.17033E-01
   0.16007E+02   0.17066E-01
   0.15982E+02   0.17122E-01
   0.15982E+02   0.17153E-01
   0.15982E+02   0.17185E-01
   0.15982E+02   0.17214E-01
   0.15982E+02   0.17246E-01
   0.15982E+02   0.17277E-01
   0.15982E+02   0.17308E-01
   0.15957E+02   0.17364E-01
   0.15957E+02   0.17396E-01
   0.15957E+02   0.17428E-01
   0.15957E+02   0.17457E-01
   0.15957E+02   0.17488E-01
   0.15957E+02   0.17519E-01
   0.15957E+02   0.17549E-01
   0.15957E+02   0.17580E-01
   0.15932E+02   0.17638E-01
   0.15932E+02   0.17670E-01
   0.15932E+02   0.17698E-01
   0.15932E+02   0.17729E-01
   0.15932E+02   0.17760E-01
   0.15932E+02   0.17791E-01
   0.15932E+02   0.17821E-01
   0.15932E+02   0.17851E-01
   0.15907E+02   0.17909E-01
   0.15907E+02   0.17940E-01
   0.15907E+02   0.17970E-01
   0.15907E+02   0.18001E-01
   0.15907E+02   0.18030E-01
   0.15907E+02   0.18061E-01
   0.15907E+02   0.18092E-01
   0.15907E+02   0.18122E-01
   0.15907E+02   0.18152E-01
   0.15882E+02   0.18211E-01
   0.15882E+02   0.18242E-01
   0.15882E+02   0.18271E-01
   0.15882E+02   0.18301E-01
   0.15882E+02   0.18331E-01
   0.15882E+02   0.18361E-01
   0.15882E+02   0.18392E-01
   0.15882E+02   0.18421E-01
   0.15857E+02   0.18480E-01
   0.15857E+02   0.18510E-01
   0.15857E+02   0.18540E-01
   0.15857E+02   0.18570E-01
   0.15857E+02   0.18600E-01
   0.15857E+02   0.18630E-01
   0.15857E+02   0.18659E-01
   0.15857E+02   0.18689E-01
   0.15857E+02   0.18720E-01
   0.15832E+02   0.18780E-01
   0.15832E+02   0.18809E-01
   0.15832E+02   0.18838E-01
   0.15832E+02   0.18868E-01
   0.15832E+02   0.18898E-01
   0.15832E+02   0.18927E-01
   0.15832E+02   0.18958E-01
   0.15832E+02   0.18988E-01
   0.15832E+02   0.19016E-01
   0.15807E+02   0.19076E-01
   0.15807E+02   0.19105E-01
   0.15807E+02   0.19136E-01
   0.15807E+02   0.19165E-01
   0.15807E+02   0.19196E-01
   0.15807E+02   0.19225E-01
   0.15807E+02   0.19254E-01
   0.15807E+02   0.19283E-01
   0.15807E+02   0.19312E-01
   0.15782E+02   0.19373E-01
   0.15782E+02   0.19402E-01
   0.15782E+02   0.19432E-01
   0.15782E+02   0.19462E-01
   0.15782E+02   0.19493E-01
   0.15782E+02   0.19522E-01
   0.15782E+02   0.19550E-01
   0.15782E+02   0.19579E-01
   0.15782E+02   0.19608E-01
   0.15757E+02   0.19668E-01
   0.15757E+02   0.19698E-01
   0.15757E+02   0.19727E-01
   0.15757E+02   0.19757E-01
   0.15757E+02   0.19786E-01
   0.15757E+02   0.19816E-01
   0.15757E+02   0.19846E-01
   0.15757E+02   0.19875E-01
   0.15757E+02   0.19903E-01
   0.15732E+02   0.19964E-01
   0.15732E+02   0.19993E-01
   0.15732E+02   0.20022E-01
   0.15732E+02   0.20051E-01
   0.15732E+02   0.20080E-01
   0.15732E+02   0.20109E-01
   0.15732E+02   0.20138E-01
   0.15732E+02   0.20167E-01
   0.15732E+02   0.20197E-01
   0.15732E+02   0.20226E-01
   0.15707E+02   0.20288E-01
   0.15707E+02   0.20318E-01
   0.15707E+02   0.20347E-01
   0.15707E+02   0.20375E-01
   0.15707E+02   0.20404E-01
   0.15707E+02   0.20433E-01
   0.15707E+02   0.20461E-01
   0.15707E+02   0.20490E-01
   0.15707E+02   0.20519E-01
   0.15682E+02   0.20581E-01
   0.15682E+02   0.20609E-01
   0.15682E+02   0.20638E-01
   0.15682E+02   0.20667E-01
   0.15682E+02   0.20696E-01
   0.15682E+02   0.20724E-01
   0.15682E+02   0.20753E-01
   0.15682E+02   0.20782E-01
   0.15682E+02   0.20811E-01
   0.15682E+02   0.20840E-01
   0.15657E+02   0.20902E-01
   0.15657E+02   0.20931E-01
   0.15657E+02   0.20960E-01
   0.15657E+02   0.20988E-01
   0.15657E+02   0.21016E-01
   0.15657E+02   0.21045E-01
   0.15657E+02   0.21074E-01
   0.15657E+02   0.21103E-01
   0.15657E+02   0.21132E-01
   0.15657E+02   0.21161E-01
   0.15632E+02   0.21223E-01
   0.15632E+02   0.21252E-01
   0.15632E+02   0.21281E-01
   0.15632E+02   0.21310E-01
   0.15632E+02   0.21338E-01
   0.15632E+02   0.21366E-01
   0.15632E+02   0.21395E-01
   0.15632E+02   0.21423E-01
   0.15632E+02   0.21451E-01
   0.15632E+02   0.21481E-01
   0.15607E+02   0.21543E-01
   0.15607E+02   0.21572E-01
   0.15607E+02   0.21600E-01
   0.15607E+02   0.21628E-01
   0.15607E+02   0.21657E-01
   0.15607E+02   0.21686E-01
   0.15607E+02   0.21714E-01
   0.15607E+02   0.21743E-01
   0.15607E+02   0.21771E-01
   0.15607E+02   0.21800E-01
   0.15607E+02   0.21829E-01
   0.15582E+02   0.21893E-01
   0.15582E+02   0.21922E-01
   0.15582E+02   0.21951E-01
   0.15582E+02   0.21979E-01
   0.15582E+02   0.22006E-01
   0.15582E+02   0.22035E-01
   0.15582E+02   0.22063E-01
   0.15582E+02   0.22090E-01
   0.15582E+02   0.22119E-01
   0.15582E+02   0.22146E-01
   0.15557E+02   0.22210E-01
   0.15557E+02   0.22239E-01
   0.15557E+02   0.22267E-01
   0.15557E+02   0.22296E-01
   0.15557E+02   0.22324E-01
   0.15557E+02   0.22354E-01
   0.15557E+02   0.22383E-01
   0.15557E+02   0.22410E-01
   0.15557E+02   0.22438E-01
   0.15557E+02   0.22467E-01
   0.15557E+02   0.22495E-01
   0.15532E+02   0.22560E-01
   0.15532E+02   0.22587E-01
   0.15532E+02   0.22614E-01
   0.15532E+02   0.22642E-01
   0.15532E+02   0.22671E-01
   0.15532E+02   0.22700E-01
   0.15532E+02   0.22726E-01
   0.15532E+02   0.22754E-01
   0.15532E+02   0.22783E-01
   0.15532E+02   0.22811E-01
   0.15532E+02   0.22840E-01
   0.15507E+02   0.22907E-01
   0.15507E+02   0.22936E-01
   0.15507E+02   0.22963E-01
   0.15507E+02   0.22990E-01
   0.15507E+02   0.23018E-01
   0.15507E+02   0.23045E-01
   0.15507E+02   0.23072E-01
   0.15507E+02   0.23101E-01
   0.15507E+02   0.23130E-01
   0.15507E+02   0.23157E-01
   0.15507E+02   0.23187E-01
   0.15482E+02   0.23253E-01
   0.15482E+02   0.23280E-01
   0.15482E+02   0.23308E-01
   0.15482E+02   0.23336E-01
   0.15482E+02   0.23364E-01
   0.15482E+02   0.23391E-01
   0.15482E+02   0.23418E-01
   0.15482E+02   0.23446E-01
   0.15482E+02   0.23476E-01
   0.15482E+02   0.23505E-01
   0.15482E+02   0.23531E-01
   0.15457E+02   0.23598E-01
   0.15457E+02   0.23624E-01
   0.15457E+02   0.23653E-01
   0.15457E+02   0.23682E-01
   0.15457E+02   0.23708E-01
   0.15457E+02   0.23736E-01
   0.15457E+02   0.23766E-01
   0.15457E+02   0.23793E-01
   0.15457E+02   0.23821E-01
   0.15457E+02   0.23848E-01
   0.15457E+02   0.23876E-01
   0.15432E+02   0.23942E-01
   0.15432E+02   0.23971E-01
   0.15432E+02   0.24000E-01
   0.15432E+02   0.24026E-01
   0.15432E+02   0.24054E-01
   0.15432E+02   0.24083E-01
   0.15432E+02   0.24109E-01
   0.15432E+02   0.24137E-01
   0.15432E+02   0.24165E-01
   0.15432E+02   0.24194E-01
   0.15432E+02   0.24223E-01
   0.15407E+02   0.24289E-01
   0.15407E+02   0.24316E-01
   0.15407E+02   0.24344E-01
   0.15407E+02   0.24371E-01
   0.15407E+02   0.24398E-01
   0.15407E+02   0.24428E-01
   0.15407E+02   0.24456E-01
   0.15407E+02   0.24484E-01
   0.15407E+02   0.24510E-01
   0.15407E+02   0.24538E-01
   0.15407E+02   0.24565E-01
   0.15407E+02   0.24594E-01
   0.15382E+02   0.24661E-01
   0.15382E+02   0.24690E-01
   0.15382E+02   0.24716E-01
   0.15382E+02   0.24744E-01
   0.15382E+02   0.24772E-01
   0.15382E+02   0.24801E-01
   0.15382E+02   0.24828E-01
   0.15382E+02   0.24855E-01
   0.15382E+02   0.24883E-01
   0.15382E+02   0.24911E-01
   0.15382E+02   0.24938E-01
   0.15382E+02   0.24966E-01
   0.15357E+02   0.25036E-01
   0.15357E+02   0.25061E-01
   0.15357E+02   0.25089E-01
   0.15357E+02   0.25116E-01
   0.15357E+02   0.25145E-01
   0.15357E+02   0.25175E-01
   0.15357E+02   0.25201E-01
   0.15357E+02   0.25227E-01
   0.15357E+02   0.25254E-01
   0.15357E+02   0.25282E-01
   0.15357E+02   0.25311E-01
   0.15357E+02   0.25339E-01
   0.15332E+02   0.25407E-01
   0.15332E+02   0.25434E-01
   0.15332E+02   0.25461E-01
   0.15332E+02   0.25490E-01
   0.15332E+02   0.25519E-01
   0.15332E+02   0.25545E-01
   0.15332E+02   0.25572E-01
   0.15332E+02   0.25599E-01
   0.15332E+02   0.25628E-01
   0.15332E+02   0.25657E-01
   0.15332E+02   0.25685E-01
   0.15332E+02   0.25710E-01
   0.15307E+02   0.25778E-01
   0.15307E+02   0.25807E-01
   0.15307E+02   0.25836E-01
   0.15307E+02   0.25863E-01
   0.15307E+02   0.25890E-01
   0.15307E+02   0.25916E-01
   0.15307E+02   0.25945E-01
   0.15307E+02   0.25974E-01
   0.15307E+02   0.25999E-01
   0.15307E+02   0.26028E-01
   0.15307E+02   0.26055E-01
   0.15307E+02   0.26082E-01
   0.15282E+02   0.26154E-01
   0.15282E+02   0.26180E-01
   0.15282E+02   0.26208E-01
   0.15282E+02   0.26234E-01
   0.15282E+02   0.26264E-01
   0.15282E+02   0.26291E-01
   0.15282E+02   0.26318E-01
   0.15282E+02   0.26345E-01
   0.15282E+02   0.26372E-01
   0.15282E+02   0.26402E-01
   0.15282E+02   0.26428E-01
   0.15282E+02   0.26455E-01
   0.15282E+02   0.26482E-01
   0.15257E+02   0.26555E-01
   0.15257E+02   0.26581E-01
   0.15257E+02   0.26609E-01
   0.15257E+02   0.26635E-01
   0.15257E+02   0.26662E-01
   0.15257E+02   0.26693E-01
   0.15257E+02   0.26719E-01
   0.15257E+02   0.26745E-01
   0.15257E+02   0.26772E-01
   0.15257E+02   0.26802E-01
   0.15257E+02   0.26829E-01
   0.15257E+02   0.26856E-01
   0.15232E+02   0.26926E-01
   0.15232E+02   0.26954E-01
   0.15232E+02   0.26984E-01
   0.15232E+02   0.27008E-01
   0.15232E+02   0.27036E-01
   0.15232E+02   0.27063E-01
   0.15232E+02   0.27090E-01
   0.15232E+02   0.27119E-01
   0.15232E+02   0.27145E-01
   0.15232E+02   0.27174E-01
   0.15232E+02   0.27201E-01
   0.15232E+02   0.27229E-01
   0.15232E+02   0.27254E-01
   0.15207E+02   0.27327E-01
   0.15207E+02   0.27356E-01
   0.15207E+02   0.27382E-01
   0.15207E+02   0.27411E-01
   0.15207E+02   0.27437E-01
   0.15207E+02   0.27466E-01
   0.15207E+02   0.27492E-01
   0.15207E+02   0.27519E-01
   0.15207E+02   0.27548E-01
   0.15207E+02   0.27576E-01
   0.15207E+02   0.27602E-01
   0.15207E+02   0.27629E-01
   0.15207E+02   0.27656E-01
   0.15182E+02   0.27730E-01
   0.15182E+02   0.27757E-01
   0.15182E+02   0.27783E-01
   0.15182E+02   0.27813E-01
   0.15182E+02   0.27839E-01
   0.15182E+02   0.27866E-01
   0.15182E+02   0.27893E-01
   0.15182E+02   0.27921E-01
   0.15182E+02   0.27948E-01
   0.15182E+02   0.27975E-01
   0.15182E+02   0.28001E-01
   0.15182E+02   0.28030E-01
   0.15182E+02   0.28058E-01
   0.15157E+02   0.28130E-01
   0.15157E+02   0.28159E-01
   0.15157E+02   0.28186E-01
   0.15157E+02   0.28213E-01
   0.15157E+02   0.28240E-01
   0.15157E+02   0.28267E-01
   0.15157E+02   0.28296E-01
   0.15157E+02   0.28322E-01
   0.15157E+02   0.28349E-01
   0.15157E+02   0.28377E-01
   0.15157E+02   0.28405E-01
   0.15157E+02   0.28431E-01
   0.15157E+02   0.28458E-01
   0.15132E+02   0.28535E-01
   0.15132E+02   0.28560E-01
   0.15132E+02   0.28587E-01
   0.15132E+02   0.28615E-01
   0.15132E+02   0.28643E-01
   0.15132E+02   0.28669E-01
   0.15132E+02   0.28697E-01
   0.15132E+02   0.28725E-01
   0.15132E+02   0.28752E-01
   0.15132E+02   0.28778E-01
   0.15132E+02   0.28806E-01
   0.15132E+02   0.28834E-01
   0.15132E+02   0.28860E-01
   0.15107E+02   0.28935E-01
   0.15107E+02   0.28964E-01
   0.15107E+02   0.28990E-01
   0.15107E+02   0.29016E-01
   0.15107E+02   0.29045E-01
   0.15107E+02   0.29074E-01
   0.15107E+02   0.29100E-01
   0.15107E+02   0.29125E-01
   0.15107E+02   0.29158E-01
   0.15107E+02   0.29181E-01
   0.15107E+02   0.29208E-01
   0.15107E+02   0.29237E-01
   0.15107E+02   0.29265E-01
   0.15107E+02   0.29290E-01
   0.15082E+02   0.29365E-01
   0.15082E+02   0.29395E-01
   0.15082E+02   0.29420E-01
   0.15082E+02   0.29447E-01
   0.15082E+02   0.29476E-01
   0.15082E+02   0.29504E-01
   0.15082E+02   0.29531E-01
   0.15082E+02   0.29557E-01
   0.15082E+02   0.29586E-01
   0.15082E+02   0.29612E-01
   0.15082E+02   0.29638E-01
   0.15082E+02   0.29668E-01
   0.15082E+02   0.29693E-01
   0.15057E+02   0.29770E-01
   0.15057E+02   0.29799E-01
   0.15057E+02   0.29825E-01
   0.15057E+02   0.29851E-01
   0.15057E+02   0.29879E-01
   0.15057E+02   0.29908E-01
   0.15057E+02   0.29933E-01
   0.15057E+02   0.29961E-01
   0.15057E+02   0.29991E-01
   0.15057E+02   0.30016E-01
   0.15057E+02   0.30043E-01
   0.15057E+02   0.30071E-01
   0.15057E+02   0.30098E-01
   0.15057E+02   0.30124E-01
   0.15032E+02   0.30204E-01
   0.15032E+02   0.30230E-01
   0.15032E+02   0.30256E-01
   0.15032E+02   0.30285E-01
   0.15032E+02   0.30311E-01
   0.15032E+02   0.30338E-01
   0.15032E+02   0.30366E-01
   0.15032E+02   0.30393E-01
   0.15032E+02   0.30420E-01
   0.15032E+02   0.30447E-01
   0.15032E+02   0.30476E-01
   0.15032E+02   0.30502E-01
   0.15032E+02   0.30530E-01
   0.15032E+02   0.30559E-01
   0.15007E+02   0.30635E-01
   0.15007E+02   0.30661E-01
   0.15007E+02   0.30690E-01
   0.15007E+02   0.30718E-01
   0.15007E+02   0.30743E-01
   0.15007E+02   0.30772E-01
   0.15007E+02   0.30799E-01
   0.15007E+02   0.30825E-01
   0.15007E+02   0.30855E-01
   0.15007E+02   0.30880E-01
   0.15007E+02   0.30907E-01
   0.15007E+02   0.30937E-01
   0.15007E+02   0.30963E-01
   0.15007E+02   0.30988E-01
   0.14982E+02   0.31071E-01
   0.14982E+02   0.31095E-01
   0.14982E+02   0.31124E-01
   0.14982E+02   0.31153E-01
   0.14982E+02   0.31176E-01
   0.14982E+02   0.31207E-01
   0.14982E+02   0.31234E-01
   0.14982E+02   0.31260E-01
   0.14982E+02   0.31287E-01
   0.14982E+02   0.31315E-01
   0.14982E+02   0.31342E-01
   0.14982E+02   0.31367E-01
   0.14982E+02   0.31399E-01
   0.14982E+02   0.31424E-01
   0.14957E+02   0.31502E-01
   0.14957E+02   0.31532E-01
   0.14957E+02   0.31558E-01
   0.14957E+02   0.31584E-01
   0.14957E+02   0.31615E-01
   0.14957E+02   0.31641E-01
   0.14957E+02   0.31666E-01
   0.14957E+02   0.31697E-01
   0.14957E+02   0.31720E-01
   0.14957E+02   0.31749E-01
   0.14957E+02   0.31778E-01
   0.14957E+02   0.31803E-01
   0.14957E+02   0.31831E-01
   0.14957E+02   0.31860E-01
   0.14932E+02   0.31939E-01
   0.14932E+02   0.31966E-01
   0.14932E+02   0.31994E-01
   0.14932E+02   0.32020E-01
   0.14932E+02   0.32048E-01
   0.14932E+02   0.32077E-01
   0.14932E+02   0.32102E-01
   0.14932E+02   0.32130E-01
   0.14932E+02   0.32159E-01
   0.14932E+02   0.32183E-01
   0.14932E+02   0.32214E-01
   0.14932E+02   0.32239E-01
   0.14932E+02   0.32266E-01
   0.14932E+02   0.32296E-01
   0.14932E+02   0.32321E-01
   0.14907E+02   0.32403E-01
   0.14907E+02   0.32431E-01
   0.14907E+02   0.32457E-01
   0.14907E+02   0.32485E-01
   0.14907E+02   0.32513E-01
   0.14907E+02   0.32539E-01
   0.14907E+02   0.32567E-01
   0.14907E+02   0.32594E-01
   0.14907E+02   0.32621E-01
   0.14907E+02   0.32649E-01
   0.14907E+02   0.32677E-01
   0.14907E+02   0.32703E-01
   0.14907E+02   0.32733E-01
   0.14907E+02   0.32758E-01
   0.14882E+02   0.32839E-01
   0.14882E+02   0.32871E-01
   0.14882E+02   0.32895E-01
   0.14882E+02   0.32922E-01
   0.14882E+02   0.32952E-01
   0.14882E+02   0.32977E-01
   0.14882E+02   0.33005E-01
   0.14882E+02   0.33034E-01
   0.14882E+02   0.33059E-01
   0.14882E+02   0.33089E-01
   0.14882E+02   0.33115E-01
   0.14882E+02   0.33142E-01
   0.14882E+02   0.33169E-01
   0.14882E+02   0.33197E-01
   0.14882E+02   0.33224E-01
   0.14857E+02   0.33307E-01
   0.14857E+02   0.33334E-01
   0.14857E+02   0.33361E-01
   0.14857E+02   0.33389E-01
   0.14857E+02   0.33415E-01
   0.14857E+02   0.33447E-01
   0.14857E+02   0.33470E-01
   0.14857E+02   0.33497E-01
   0.14857E+02   0.33526E-01
   0.14857E+02   0.33553E-01
   0.14857E+02   0.33581E-01
   0.14857E+02   0.33608E-01
   0.14857E+02   0.33635E-01
   0.14857E+02   0.33666E-01
   0.14832E+02   0.33746E-01
   0.14857E+02   0.33719E-01
   0.14832E+02   0.33802E-01
   0.14832E+02   0.33829E-01
   0.14832E+02   0.33857E-01
   0.14832E+02   0.33885E-01
   0.14832E+02   0.33910E-01
   0.14832E+02   0.33940E-01
   0.14832E+02   0.33965E-01
   0.14832E+02   0.33993E-01
   0.14832E+02   0.34023E-01
   0.14832E+02   0.34048E-01
   0.14832E+02   0.34077E-01
   0.14832E+02   0.34103E-01
   0.14832E+02   0.34129E-01
   0.14832E+02   0.34160E-01
   0.14807E+02   0.34243E-01
   0.14807E+02   0.34271E-01
   0.14807E+02   0.34300E-01
   0.14807E+02   0.34324E-01
   0.14807E+02   0.34355E-01
   0.14807E+02   0.34381E-01
   0.14807E+02   0.34407E-01
   0.14807E+02   0.34434E-01
   0.14807E+02   0.34464E-01
   0.14807E+02   0.34492E-01
   0.14807E+02   0.34518E-01
   0.14807E+02   0.34544E-01
   0.14807E+02   0.34575E-01
   0.14807E+02   0.34599E-01
   0.14782E+02   0.34686E-01
   0.14782E+02   0.34713E-01
   0.14782E+02   0.34742E-01
   0.14782E+02   0.34770E-01
   0.14782E+02   0.34796E-01
   0.14782E+02   0.34823E-01
   0.14782E+02   0.34853E-01
   0.14782E+02   0.34877E-01
   0.14782E+02   0.34909E-01
   0.14782E+02   0.34933E-01
   0.14782E+02   0.34962E-01
   0.14782E+02   0.34990E-01
   0.14782E+02   0.35015E-01
   0.14782E+02   0.35045E-01
   0.14782E+02   0.35072E-01
   0.14757E+02   0.35157E-01
   0.14757E+02   0.35188E-01
   0.14757E+02   0.35213E-01
   0.14757E+02   0.35241E-01
   0.14757E+02   0.35268E-01
   0.14757E+02   0.35296E-01
   0.14757E+02   0.35325E-01
   0.14757E+02   0.35351E-01
   0.14757E+02   0.35378E-01
   0.14757E+02   0.35408E-01
   0.14757E+02   0.35432E-01
   0.14757E+02   0.35463E-01
   0.14757E+02   0.35487E-01
   0.14757E+02   0.35516E-01
   0.14757E+02   0.35544E-01
   0.14757E+02   0.35570E-01
   0.14732E+02   0.35660E-01
   0.14732E+02   0.35687E-01
   0.14732E+02   0.35714E-01
   0.14732E+02   0.35741E-01
   0.14732E+02   0.35770E-01
   0.14732E+02   0.35797E-01
   0.14732E+02   0.35825E-01
   0.14732E+02   0.35853E-01
   0.14732E+02   0.35880E-01
   0.14732E+02   0.35906E-01
   0.14732E+02   0.35935E-01
   0.14732E+02   0.35960E-01
   0.14732E+02   0.35990E-01
   0.14732E+02   0.36018E-01
   0.14732E+02   0.36045E-01
   0.14707E+02   0.36136E-01
   0.14707E+02   0.36161E-01
   0.14707E+02   0.36192E-01
   0.14707E+02   0.36216E-01
   0.14707E+02   0.36245E-01
   0.14707E+02   0.36272E-01
   0.14707E+02   0.36299E-01
   0.14707E+02   0.36330E-01
   0.14707E+02   0.36354E-01
   0.14707E+02   0.36380E-01
   0.14707E+02   0.36411E-01
   0.14707E+02   0.36439E-01
   0.14707E+02   0.36468E-01
   0.14707E+02   0.36492E-01
   0.14707E+02   0.36521E-01
   0.14682E+02   0.36612E-01
   0.14682E+02   0.36638E-01
   0.14682E+02   0.36667E-01
   0.14682E+02   0.36692E-01
   0.14682E+02   0.36721E-01
   0.14682E+02   0.36749E-01
   0.14682E+02   0.36777E-01
   0.14682E+02   0.36805E-01
   0.14682E+02   0.36832E-01
   0.14682E+02   0.36861E-01
   0.14682E+02   0.36888E-01
   0.14682E+02   0.36916E-01
   0.14682E+02   0.36944E-01
   0.14682E+02   0.36970E-01
   0.14682E+02   0.37000E-01
   0.14682E+02   0.37025E-01
   0.14657E+02   0.37119E-01
   0.14657E+02   0.37144E-01
   0.14657E+02   0.37173E-01
   0.14657E+02   0.37199E-01
   0.14657E+02   0.37227E-01
   0.14657E+02   0.37256E-01
   0.14657E+02   0.37281E-01
   0.14657E+02   0.37313E-01
   0.14657E+02   0.37339E-01
   0.14657E+02   0.37365E-01
   0.14657E+02   0.37395E-01
   0.14657E+02   0.37420E-01
   0.14657E+02   0.37452E-01
   0.14657E+02   0.37477E-01
   0.14657E+02   0.37502E-01
   0.14632E+02   0.37597E-01
   0.14632E+02   0.37622E-01
   0.14632E+02   0.37655E-01
   0.14632E+02   0.37679E-01
   0.14632E+02   0.37710E-01
   0.14632E+02   0.37734E-01
   0.14632E+02   0.37763E-01
   0.14632E+02   0.37792E-01
   0.14632E+02   0.37818E-01
   0.14632E+02   0.37848E-01
   0.14632E+02   0.37874E-01
   0.14632E+02   0.37904E-01
   0.14632E+02   0.37932E-01
   0.14632E+02   0.37957E-01
   0.14632E+02   0.37987E-01
   0.14632E+02   0.38012E-01
   0.14607E+02   0.38109E-01
   0.14607E+02   0.38134E-01
   0.14607E+02   0.38161E-01
   0.14607E+02   0.38190E-01
   0.14607E+02   0.38217E-01
   0.14607E+02   0.38247E-01
   0.14607E+02   0.38274E-01
   0.14607E+02   0.38302E-01
   0.14607E+02   0.38327E-01
   0.14607E+02   0.38358E-01
   0.14607E+02   0.38384E-01
   0.14607E+02   0.38413E-01
   0.14607E+02   0.38442E-01
   0.14607E+02   0.38467E-01
   0.14607E+02   0.38497E-01
   0.14607E+02   0.38523E-01
   0.14582E+02   0.38620E-01
   0.14582E+02   0.38647E-01
   0.14582E+02   0.38675E-01
   0.14582E+02   0.38701E-01
   0.14582E+02   0.38728E-01
   0.14582E+02   0.38759E-01
   0.14582E+02   0.38786E-01
   0.14582E+02   0.38815E-01
   0.14582E+02   0.38841E-01
   0.14582E+02   0.38868E-01
   0.14582E+02   0.38898E-01
   0.14582E+02   0.38924E-01
   0.14582E+02   0.38955E-01
   0.14582E+02   0.38980E-01
   0.14582E+02   0.39009E-01
   0.14557E+02   0.39103E-01
   0.14557E+02   0.39133E-01
   0.14557E+02   0.39159E-01
   0.14557E+02   0.39188E-01
   0.14557E+02   0.39216E-01
   0.14557E+02   0.39242E-01
   0.14557E+02   0.39273E-01
   0.14557E+02   0.39298E-01
   0.14557E+02   0.39330E-01
   0.14557E+02   0.39355E-01
   0.14557E+02   0.39385E-01
   0.14557E+02   0.39412E-01
   0.14557E+02   0.39438E-01
   0.14557E+02   0.39469E-01
   0.14557E+02   0.39494E-01
   0.14557E+02   0.39525E-01
   0.14532E+02   0.39618E-01
   0.14532E+02   0.39650E-01
   0.14532E+02   0.39674E-01
   0.14532E+02   0.39705E-01
   0.14532E+02   0.39731E-01
   0.14532E+02   0.39759E-01
   0.14532E+02   0.39787E-01
   0.14532E+02   0.39813E-01
   0.14532E+02   0.39846E-01
   0.14532E+02   0.39872E-01
   0.14532E+02   0.39905E-01
   0.14532E+02   0.39928E-01
   0.14532E+02   0.39956E-01
   0.14532E+02   0.39984E-01
   0.14532E+02   0.40011E-01
   0.14532E+02   0.40040E-01
   0.14507E+02   0.40135E-01
   0.14507E+02   0.40167E-01
   0.14507E+02   0.40193E-01
   0.14507E+02   0.40223E-01
   0.14507E+02   0.40250E-01
   0.14507E+02   0.40279E-01
   0.14507E+02   0.40305E-01
   0.14507E+02   0.40334E-01
   0.14507E+02   0.40362E-01
   0.14507E+02   0.40390E-01
   0.14507E+02   0.40418E-01
   0.14507E+02   0.40446E-01
   0.14507E+02   0.40475E-01
   0.14507E+02   0.40502E-01
   0.14507E+02   0.40533E-01
   0.14507E+02   0.40557E-01
   0.14507E+02   0.40587E-01
   0.14482E+02   0.40684E-01
   0.14482E+02   0.40713E-01
   0.14482E+02   0.40742E-01
   0.14482E+02   0.40769E-01
   0.14482E+02   0.40798E-01
   0.14482E+02   0.40825E-01
   0.14482E+02   0.40856E-01
   0.14482E+02   0.40880E-01
   0.14482E+02   0.40915E-01
   0.14482E+02   0.40938E-01
   0.14482E+02   0.40969E-01
   0.14482E+02   0.40995E-01
   0.14482E+02   0.41024E-01
   0.14482E+02   0.41050E-01
   0.14482E+02   0.41080E-01
   0.14482E+02   0.41109E-01
   0.14457E+02   0.41206E-01
   0.14457E+02   0.41239E-01
   0.14457E+02   0.41263E-01
   0.14457E+02   0.41294E-01
   0.14457E+02   0.41319E-01
   0.14457E+02   0.41349E-01
   0.14457E+02   0.41376E-01
   0.14457E+02   0.41406E-01
   0.14457E+02   0.41436E-01
   0.14457E+02   0.41460E-01
   0.14457E+02   0.41492E-01
   0.14457E+02   0.41518E-01
   0.14457E+02   0.41548E-01
   0.14457E+02   0.41573E-01
   0.14457E+02   0.41605E-01
   0.14457E+02   0.41632E-01
   0.14432E+02   0.41736E-01
   0.14432E+02   0.41762E-01
   0.14432E+02   0.41789E-01
   0.14432E+02   0.41816E-01
   0.14432E+02   0.41845E-01
   0.14432E+02   0.41873E-01
   0.14432E+02   0.41902E-01
   0.14432E+02   0.41931E-01
   0.14432E+02   0.41960E-01
   0.14432E+02   0.41987E-01
   0.14432E+02   0.42015E-01
   0.14432E+02   0.42046E-01
   0.14432E+02   0.42071E-01
   0.14432E+02   0.42102E-01
   0.14432E+02   0.42128E-01
   0.14432E+02   0.42158E-01
   0.14407E+02   0.42258E-01
   0.14407E+02   0.42288E-01
   0.14407E+02   0.42314E-01
   0.14407E+02   0.42342E-01
   0.14407E+02   0.42373E-01
   0.14407E+02   0.42398E-01
   0.14407E+02   0.42431E-01
   0.14407E+02   0.42455E-01
   0.14407E+02   0.42489E-01
   0.14407E+02   0.42512E-01
   0.14407E+02   0.42545E-01
   0.14407E+02   0.42568E-01
   0.14407E+02   0.42601E-01
   0.14407E+02   0.42627E-01
   0.14407E+02   0.42656E-01
   0.14407E+02   0.42685E-01
   0.14382E+02   0.42787E-01
   0.14382E+02   0.42818E-01
   0.14382E+02   0.42843E-01
   0.14382E+02   0.42874E-01
   0.14382E+02   0.42901E-01
   0.14382E+02   0.42931E-01
   0.14382E+02   0.42958E-01
   0.14382E+02   0.42988E-01
   0.14382E+02   0.43016E-01
   0.14382E+02   0.43046E-01
   0.14382E+02   0.43073E-01
   0.14382E+02   0.43103E-01
   0.14382E+02   0.43129E-01
   0.14382E+02   0.43160E-01
   0.14382E+02   0.43186E-01
   0.14382E+02   0.43218E-01
   0.14382E+02   0.43244E-01
   0.14357E+02   0.43349E-01
   0.14357E+02   0.43375E-01
   0.14357E+02   0.43406E-01
   0.14357E+02   0.43434E-01
   0.14357E+02   0.43460E-01
   0.14357E+02   0.43490E-01
   0.14357E+02   0.43517E-01
   0.14357E+02   0.43548E-01
   0.14357E+02   0.43576E-01
   0.14357E+02   0.43606E-01
   0.14357E+02   0.43633E-01
   0.14357E+02   0.43665E-01
   0.14357E+02   0.43690E-01
   0.14357E+02   0.43722E-01
   0.14357E+02   0.43747E-01
   0.14357E+02   0.43779E-01
   0.14332E+02   0.43881E-01
   0.14332E+02   0.43912E-01
   0.14332E+02   0.43937E-01
   0.14332E+02   0.43971E-01
   0.14332E+02   0.43996E-01
   0.14332E+02   0.44027E-01
   0.14332E+02   0.44054E-01
   0.14332E+02   0.44082E-01
   0.14332E+02   0.44111E-01
   0.14332E+02   0.44139E-01
   0.14332E+02   0.44169E-01
   0.14332E+02   0.44197E-01
   0.14332E+02   0.44226E-01
   0.14332E+02   0.44253E-01
   0.14332E+02   0.44285E-01
   0.14332E+02   0.44312E-01
   0.14307E+02   0.44417E-01
   0.14307E+02   0.44445E-01
   0.14307E+02   0.44476E-01
   0.14307E+02   0.44503E-01
   0.14307E+02   0.44534E-01
   0.14307E+02   0.44559E-01
   0.14307E+02   0.44595E-01
   0.14307E+02   0.44616E-01
   0.14307E+02   0.44655E-01
   0.14307E+02   0.44676E-01
   0.14307E+02   0.44709E-01
   0.14307E+02   0.44736E-01
   0.14307E+02   0.44764E-01
   0.14307E+02   0.44791E-01
   0.14307E+02   0.44820E-01
   0.14307E+02   0.44848E-01
   0.14307E+02   0.44878E-01
   0.14282E+02   0.44984E-01
   0.14282E+02   0.45014E-01
   0.14282E+02   0.45044E-01
   0.14282E+02   0.45071E-01
   0.14282E+02   0.45101E-01
   0.14282E+02   0.45129E-01
   0.14282E+02   0.45160E-01
   0.14282E+02   0.45186E-01
   0.14282E+02   0.45219E-01
   0.14282E+02   0.45244E-01
   0.14282E+02   0.45274E-01
   0.14282E+02   0.45302E-01
   0.14282E+02   0.45331E-01
   0.14282E+02   0.45359E-01
   0.14282E+02   0.45389E-01
   0.14282E+02   0.45418E-01
   0.14257E+02   0.45527E-01
   0.14257E+02   0.45556E-01
   0.14257E+02   0.45586E-01
   0.14257E+02   0.45612E-01
   0.14257E+02   0.45643E-01
   0.14257E+02   0.45669E-01
   0.14257E+02   0.45703E-01
   0.14257E+02   0.45728E-01
   0.14257E+02   0.45760E-01
   0.14257E+02   0.45788E-01
   0.14257E+02   0.45817E-01
   0.14257E+02   0.45846E-01
   0.14257E+02   0.45876E-01
   0.14257E+02   0.45901E-01
   0.14257E+02   0.45936E-01
   0.14257E+02   0.45960E-01
   0.14257E+02   0.45992E-01
   0.14232E+02   0.46097E-01
   0.14232E+02   0.46130E-01
   0.14232E+02   0.46157E-01
   0.14232E+02   0.46187E-01
   0.14232E+02   0.46215E-01
   0.14232E+02   0.46247E-01
   0.14232E+02   0.46273E-01
   0.14232E+02   0.46303E-01
   0.14232E+02   0.46332E-01
   0.14232E+02   0.46362E-01
   0.14232E+02   0.46389E-01
   0.14232E+02   0.46420E-01
   0.14232E+02   0.46450E-01
   0.14232E+02   0.46476E-01
   0.14232E+02   0.46508E-01
   0.14232E+02   0.46535E-01
   0.14232E+02   0.46565E-01
   0.14207E+02   0.46674E-01
   0.14207E+02   0.46704E-01
   0.14207E+02   0.46734E-01
   0.14207E+02   0.46761E-01
   0.14207E+02   0.46791E-01
   0.14207E+02   0.46820E-01
   0.14207E+02   0.46850E-01
   0.14207E+02   0.46880E-01
   0.14207E+02   0.46909E-01
   0.14207E+02   0.46939E-01
   0.14207E+02   0.46966E-01
   0.14207E+02   0.46998E-01
   0.14207E+02   0.47025E-01
   0.14207E+02   0.47053E-01
   0.14207E+02   0.47083E-01
   0.14207E+02   0.47113E-01
   0.14182E+02   0.47223E-01
   0.14182E+02   0.47254E-01
   0.14182E+02   0.47282E-01
   0.14182E+02   0.47313E-01
   0.14182E+02   0.47340E-01
   0.14182E+02   0.47371E-01
   0.14182E+02   0.47400E-01
   0.14182E+02   0.47432E-01
   0.14182E+02   0.47459E-01
   0.14182E+02   0.47490E-01
   0.14182E+02   0.47516E-01
   0.14182E+02   0.47548E-01
   0.14182E+02   0.47574E-01
   0.14182E+02   0.47607E-01
   0.14182E+02   0.47632E-01
   0.14182E+02   0.47662E-01
   0.14182E+02   0.47692E-01
   0.14157E+02   0.47805E-01
   0.14157E+02   0.47836E-01
   0.14157E+02   0.47865E-01
   0.14157E+02   0.47893E-01
   0.14157E+02   0.47922E-01
   0.14157E+02   0.47953E-01
   0.14157E+02   0.47979E-01
   0.14157E+02   0.48010E-01
   0.14157E+02   0.48040E-01
   0.14157E+02   0.48069E-01
   0.14157E+02   0.48100E-01
   0.14157E+02   0.48129E-01
   0.14157E+02   0.48162E-01
   0.14157E+02   0.48189E-01
   0.14157E+02   0.48219E-01
   0.14157E+02   0.48245E-01
   0.14157E+02   0.48276E-01
   0.14132E+02   0.48389E-01
   0.14132E+02   0.48419E-01
   0.14132E+02   0.48448E-01
   0.14132E+02   0.48477E-01
   0.14132E+02   0.48508E-01
   0.14132E+02   0.48537E-01
   0.14132E+02   0.48567E-01
   0.14132E+02   0.48596E-01
   0.14132E+02   0.48625E-01
   0.14132E+02   0.48654E-01
   0.14132E+02   0.48682E-01
   0.14132E+02   0.48713E-01
   0.14132E+02   0.48743E-01
   0.14132E+02   0.48773E-01
   0.14132E+02   0.48803E-01
   0.14132E+02   0.48834E-01
   0.14132E+02   0.48862E-01
   0.14107E+02   0.48979E-01
   0.14107E+02   0.49006E-01
   0.14107E+02   0.49037E-01
   0.14107E+02   0.49065E-01
   0.14107E+02   0.49095E-01
   0.14107E+02   0.49125E-01
   0.14107E+02   0.49154E-01
   0.14107E+02   0.49186E-01
   0.14107E+02   0.49211E-01
   0.14107E+02   0.49245E-01
   0.14107E+02   0.49270E-01
   0.14107E+02   0.49305E-01
   0.14107E+02   0.49329E-01
   0.14107E+02   0.49363E-01
   0.14107E+02   0.49388E-01
   0.14107E+02   0.49423E-01
   0.14107E+02   0.49449E-01
   0.14082E+02   0.49570E-01
   0.14082E+02   0.49596E-01
   0.14082E+02   0.49629E-01
   0.14082E+02   0.49656E-01
   0.14082E+02   0.49688E-01
   0.14082E+02   0.49715E-01
   0.14082E+02   0.49746E-01
   0.14082E+02   0.49773E-01
   0.14082E+02   0.49807E-01
   0.14082E+02   0.49832E-01
   0.14082E+02   0.49867E-01
   0.14082E+02   0.49892E-01
   0.14082E+02   0.49925E-01
   0.14082E+02   0.49952E-01
   0.14082E+02   0.49983E-01
   0.14082E+02   0.50010E-01
   0.14082E+02   0.50042E-01
   0.14057E+02   0.50159E-01
   0.14057E+02   0.50190E-01
   0.14057E+02   0.50218E-01
   0.14057E+02   0.50249E-01
   0.14057E+02   0.50279E-01
   0.14057E+02   0.50309E-01
   0.14057E+02   0.50338E-01
   0.14057E+02   0.50369E-01
   0.14057E+02   0.50396E-01
   0.14057E+02   0.50429E-01
   0.14057E+02   0.50455E-01
   0.14057E+02   0.50488E-01
   0.14057E+02   0.50517E-01
   0.14057E+02   0.50546E-01
   0.14057E+02   0.50577E-01
   0.14057E+02   0.50603E-01
   0.14057E+02   0.50638E-01
   0.14032E+02   0.50755E-01
   0.14032E+02   0.50790E-01
   0.14032E+02   0.50815E-01
   0.14032E+02   0.50848E-01
   0.14032E+02   0.50873E-01
   0.14032E+02   0.50909E-01
   0.14032E+02   0.50933E-01
   0.14032E+02   0.50969E-01
   0.14032E+02   0.50994E-01
   0.14032E+02   0.51027E-01
   0.14032E+02   0.51055E-01
   0.14032E+02   0.51086E-01
   0.14032E+02   0.51112E-01
   0.14032E+02   0.51147E-01
   0.14032E+02   0.51173E-01
   0.14032E+02   0.51206E-01
   0.14007E+02   0.51323E-01
   0.14007E+02   0.51357E-01
   0.14007E+02   0.51384E-01
   0.14007E+02   0.51416E-01
   0.14007E+02   0.51444E-01
   0.14007E+02   0.51475E-01
   0.14007E+02   0.51503E-01
   0.14007E+02   0.51535E-01
   0.14007E+02   0.51565E-01
   0.14007E+02   0.51594E-01
   0.14007E+02   0.51624E-01
   0.14007E+02   0.51654E-01
   0.14007E+02   0.51686E-01
   0.14007E+02   0.51712E-01
   0.14007E+02   0.51747E-01
   0.14007E+02   0.51773E-01
   0.14007E+02   0.51805E-01
   0.13982E+02   0.51927E-01
   0.13982E+02   0.51957E-01
   0.13982E+02   0.51985E-01
   0.13982E+02   0.52019E-01
   0.13982E+02   0.52044E-01
   0.13982E+02   0.52078E-01
   0.13982E+02   0.52107E-01
   0.13982E+02   0.52138E-01
   0.13982E+02   0.52165E-01
   0.13982E+02   0.52197E-01
   0.13982E+02   0.52223E-01
   0.13982E+02   0.52258E-01
   0.13982E+02   0.52284E-01
   0.13982E+02   0.52317E-01
   0.13982E+02   0.52347E-01
   0.13982E+02   0.52377E-01
   0.13982E+02   0.52407E-01
   0.13957E+02   0.52530E-01
   0.13957E+02   0.52562E-01
   0.13957E+02   0.52592E-01
   0.13957E+02   0.52623E-01
   0.13957E+02   0.52651E-01
   0.13957E+02   0.52684E-01
   0.13957E+02   0.52713E-01
   0.13957E+02   0.52744E-01
   0.13957E+02   0.52771E-01
   0.13957E+02   0.52804E-01
   0.13957E+02   0.52832E-01
   0.13957E+02   0.52862E-01
   0.13957E+02   0.52891E-01
   0.13957E+02   0.52924E-01
   0.13957E+02   0.52950E-01
   0.13957E+02   0.52985E-01
   0.13957E+02   0.53012E-01
   0.13932E+02   0.53139E-01
   0.13932E+02   0.53170E-01
   0.13932E+02   0.53199E-01
   0.13932E+02   0.53232E-01
   0.13932E+02   0.53257E-01
   0.13932E+02   0.53292E-01
   0.13932E+02   0.53321E-01
   0.13932E+02   0.53353E-01
   0.13932E+02   0.53378E-01
   0.13932E+02   0.53414E-01
   0.13932E+02   0.53442E-01
   0.13932E+02   0.53475E-01
   0.13932E+02   0.53500E-01
   0.13932E+02   0.53534E-01
   0.13932E+02   0.53563E-01
   0.13932E+02   0.53593E-01
   0.13932E+02   0.53620E-01
   0.13907E+02   0.53750E-01
   0.13907E+02   0.53779E-01
   0.13907E+02   0.53812E-01
   0.13907E+02   0.53839E-01
   0.13907E+02   0.53872E-01
   0.13907E+02   0.53904E-01
   0.13907E+02   0.53933E-01
   0.13907E+02   0.53965E-01
   0.13907E+02   0.53993E-01
   0.13907E+02   0.54024E-01
   0.13907E+02   0.54054E-01
   0.13907E+02   0.54086E-01
   0.13907E+02   0.54113E-01
   0.13907E+02   0.54148E-01
   0.13907E+02   0.54178E-01
   0.13907E+02   0.54205E-01
   0.13907E+02   0.54236E-01
   0.13882E+02   0.54364E-01
   0.13882E+02   0.54396E-01
   0.13882E+02   0.54425E-01
   0.13882E+02   0.54456E-01
   0.13882E+02   0.54487E-01
   0.13882E+02   0.54517E-01
   0.13882E+02   0.54547E-01
   0.13882E+02   0.54580E-01
   0.13882E+02   0.54605E-01
   0.13882E+02   0.54643E-01
   0.13882E+02   0.54667E-01
   0.13882E+02   0.54703E-01
   0.13882E+02   0.54729E-01
   0.13882E+02   0.54761E-01
   0.13882E+02   0.54788E-01
   0.13882E+02   0.54824E-01
   0.13882E+02   0.54853E-01
   0.13857E+02   0.54981E-01
   0.13857E+02   0.55011E-01
   0.13857E+02   0.55043E-01
   0.13857E+02   0.55072E-01
   0.13857E+02   0.55103E-01
   0.13857E+02   0.55136E-01
   0.13857E+02   0.55164E-01
   0.13857E+02   0.55196E-01
   0.13857E+02   0.55225E-01
   0.13857E+02   0.55258E-01
   0.13857E+02   0.55284E-01
   0.13857E+02   0.55319E-01
   0.13857E+02   0.55346E-01
   0.13857E+02   0.55379E-01
   0.13857E+02   0.55409E-01
   0.13857E+02   0.55441E-01
   0.13857E+02   0.55470E-01
   0.13832E+02   0.55602E-01
   0.13832E+02   0.55634E-01
   0.13832E+02   0.55661E-01
   0.13832E+02   0.55696E-01
   0.13832E+02   0.55723E-01
   0.13832E+02   0.55757E-01
   0.13832E+02   0.55783E-01
   0.13832E+02   0.55819E-01
   0.13832E+02   0.55845E-01
   0.13832E+02   0.55878E-01
   0.13832E+02   0.55907E-01
   0.13832E+02   0.55941E-01
   0.13832E+02   0.55968E-01
   0.13832E+02   0.56001E-01
   0.13832E+02   0.56031E-01
   0.13832E+02   0.56060E-01
   0.13832E+02   0.56092E-01
   0.13807E+02   0.56222E-01
   0.13832E+02   0.56157E-01
   0.13807E+02   0.56288E-01
   0.13807E+02   0.56320E-01
   0.13807E+02   0.56345E-01
   0.13807E+02   0.56379E-01
   0.13807E+02   0.56408E-01
   0.13807E+02   0.56441E-01
   0.13807E+02   0.56471E-01
   0.13807E+02   0.56501E-01
   0.13807E+02   0.56535E-01
   0.13807E+02   0.56560E-01
   0.13807E+02   0.56594E-01
   0.13807E+02   0.56625E-01
   0.13807E+02   0.56658E-01
   0.13807E+02   0.56686E-01
   0.13807E+02   0.56719E-01
   0.13782E+02   0.56851E-01
   0.13782E+02   0.56884E-01
   0.13782E+02   0.56911E-01
   0.13782E+02   0.56944E-01
   0.13782E+02   0.56975E-01
   0.13782E+02   0.57006E-01
   0.13782E+02   0.57038E-01
   0.13782E+02   0.57069E-01
   0.13782E+02   0.57097E-01
   0.13782E+02   0.57131E-01
   0.13782E+02   0.57165E-01
   0.13782E+02   0.57189E-01
   0.13782E+02   0.57227E-01
   0.13782E+02   0.57252E-01
   0.13782E+02   0.57288E-01
   0.13782E+02   0.57317E-01
   0.13782E+02   0.57347E-01
   0.13782E+02   0.57377E-01
   0.13757E+02   0.57514E-01
   0.13757E+02   0.57539E-01
   0.13757E+02   0.57576E-01
   0.13757E+02   0.57605E-01
   0.13757E+02   0.57636E-01
   0.13757E+02   0.57670E-01
   0.13757E+02   0.57697E-01
   0.13757E+02   0.57729E-01
   0.13757E+02   0.57759E-01
   0.13757E+02   0.57792E-01
   0.13757E+02   0.57821E-01
   0.13757E+02   0.57855E-01
   0.13757E+02   0.57882E-01
   0.13757E+02   0.57915E-01
   0.13757E+02   0.57948E-01
   0.13757E+02   0.57977E-01
   0.13757E+02   0.58012E-01
   0.13732E+02   0.58143E-01
   0.13732E+02   0.58179E-01
   0.13732E+02   0.58206E-01
   0.13732E+02   0.58240E-01
   0.13732E+02   0.58267E-01
   0.13732E+02   0.58303E-01
   0.13732E+02   0.58331E-01
   0.13732E+02   0.58361E-01
   0.13732E+02   0.58395E-01
   0.13732E+02   0.58426E-01
   0.13732E+02   0.58458E-01
   0.13732E+02   0.58486E-01
   0.13732E+02   0.58524E-01
   0.13732E+02   0.58548E-01
   0.13732E+02   0.58585E-01
   0.13732E+02   0.58611E-01
   0.13732E+02   0.58647E-01
   0.13707E+02   0.58780E-01
   0.13707E+02   0.58813E-01
   0.13707E+02   0.58844E-01
   0.13707E+02   0.58875E-01
   0.13707E+02   0.58907E-01
   0.13707E+02   0.58938E-01
   0.13707E+02   0.58971E-01
   0.13707E+02   0.59000E-01
   0.13707E+02   0.59032E-01
   0.13707E+02   0.59062E-01
   0.13707E+02   0.59094E-01
   0.13707E+02   0.59123E-01
   0.13707E+02   0.59154E-01
   0.13707E+02   0.59188E-01
   0.13707E+02   0.59219E-01
   0.13707E+02   0.59250E-01
   0.13707E+02   0.59280E-01
   0.13682E+02   0.59422E-01
   0.13682E+02   0.59452E-01
   0.13682E+02   0.59486E-01
   0.13682E+02   0.59513E-01
   0.13682E+02   0.59549E-01
   0.13682E+02   0.59577E-01
   0.13682E+02   0.59609E-01
   0.13682E+02   0.59641E-01
   0.13682E+02   0.59671E-01
   0.13682E+02   0.59705E-01
   0.13682E+02   0.59733E-01
   0.13682E+02   0.59771E-01
   0.13682E+02   0.59793E-01
   0.13682E+02   0.59833E-01
   0.13682E+02   0.59858E-01
   0.13682E+02   0.59892E-01
   0.13682E+02   0.59921E-01
   0.13657E+02   0.60062E-01
   0.13657E+02   0.60094E-01
   0.13657E+02   0.60129E-01
   0.13657E+02   0.60159E-01
   0.13657E+02   0.60188E-01
   0.13657E+02   0.60223E-01
   0.13657E+02   0.60251E-01
   0.13657E+02   0.60286E-01
   0.13657E+02   0.60314E-01
   0.13657E+02   0.60348E-01
   0.13657E+02   0.60376E-01
   0.13657E+02   0.60408E-01
   0.13657E+02   0.60441E-01
   0.13657E+02   0.60473E-01
   0.13657E+02   0.60506E-01
   0.13657E+02   0.60534E-01
   0.13657E+02   0.60570E-01
   0.13632E+02   0.60709E-01
   0.13632E+02   0.60742E-01
   0.13632E+02   0.60775E-01
   0.13632E+02   0.60804E-01
   0.13632E+02   0.60838E-01
   0.13632E+02   0.60867E-01
   0.13632E+02   0.60901E-01
   0.13632E+02   0.60930E-01
   0.13632E+02   0.60967E-01
   0.13632E+02   0.60991E-01
   0.13632E+02   0.61026E-01
   0.13632E+02   0.61055E-01
   0.13632E+02   0.61090E-01
   0.13632E+02   0.61119E-01
   0.13632E+02   0.61149E-01
   0.13632E+02   0.61183E-01
   0.13632E+02   0.61216E-01
   0.13607E+02   0.61362E-01
   0.13607E+02   0.61388E-01
   0.13607E+02   0.61425E-01
   0.13607E+02   0.61451E-01
   0.13607E+02   0.61488E-01
   0.13607E+02   0.61518E-01
   0.13607E+02   0.61550E-01
   0.13607E+02   0.61580E-01
   0.13607E+02   0.61614E-01
   0.13607E+02   0.61647E-01
   0.13607E+02   0.61676E-01
   0.13607E+02   0.61708E-01
   0.13607E+02   0.61739E-01
   0.13607E+02   0.61771E-01
   0.13607E+02   0.61801E-01
   0.13607E+02   0.61835E-01
   0.13607E+02   0.61865E-01
   0.13582E+02   0.62009E-01
   0.13582E+02   0.62046E-01
   0.13582E+02   0.62076E-01
   0.13582E+02   0.62108E-01
   0.13582E+02   0.62136E-01
   0.13582E+02   0.62173E-01
   0.13582E+02   0.62198E-01
   0.13582E+02   0.62234E-01
   0.13582E+02   0.62268E-01
   0.13582E+02   0.62294E-01
   0.13582E+02   0.62331E-01
   0.13582E+02   0.62362E-01
   0.13582E+02   0.62398E-01
   0.13582E+02   0.62425E-01
   0.13582E+02   0.62457E-01
   0.13582E+02   0.62486E-01
   0.13582E+02   0.62520E-01
   0.13557E+02   0.62667E-01
   0.13557E+02   0.62700E-01
   0.13557E+02   0.62730E-01
   0.13557E+02   0.62763E-01
   0.13557E+02   0.62796E-01
   0.13557E+02   0.62827E-01
   0.13557E+02   0.62860E-01
   0.13557E+02   0.62887E-01
   0.13557E+02   0.62925E-01
   0.13557E+02   0.62951E-01
   0.13557E+02   0.62985E-01
   0.13557E+02   0.63021E-01
   0.13557E+02   0.63047E-01
   0.13557E+02   0.63085E-01
   0.13557E+02   0.63115E-01
   0.13557E+02   0.63146E-01
   0.13557E+02   0.63178E-01
   0.13532E+02   0.63328E-01
   0.13532E+02   0.63358E-01
   0.13532E+02   0.63388E-01
   0.13532E+02   0.63427E-01
   0.13532E+02   0.63454E-01
   0.13532E+02   0.63489E-01
   0.13532E+02   0.63516E-01
   0.13532E+02   0.63551E-01
   0.13532E+02   0.63580E-01
   0.13532E+02   0.63617E-01
   0.13532E+02   0.63645E-01
   0.13532E+02   0.63677E-01
   0.13532E+02   0.63712E-01
   0.13532E+02   0.63740E-01
   0.13532E+02   0.63777E-01
   0.13532E+02   0.63804E-01
   0.13532E+02   0.63843E-01
   0.13507E+02   0.63988E-01
   0.13507E+02   0.64022E-01
   0.13507E+02   0.64053E-01
   0.13507E+02   0.64081E-01
   0.13507E+02   0.64119E-01
   0.13507E+02   0.64149E-01
   0.13507E+02   0.64183E-01
   0.13507E+02   0.64212E-01
   0.13507E+02   0.64244E-01
   0.13507E+02   0.64276E-01
   0.13507E+02   0.64310E-01
   0.13507E+02   0.64341E-01
   0.13507E+02   0.64375E-01
   0.13507E+02   0.64409E-01
   0.13507E+02   0.64437E-01
   0.13507E+02   0.64475E-01
   0.13507E+02   0.64501E-01
   0.13482E+02   0.64654E-01
   0.13482E+02   0.64687E-01
   0.13482E+02   0.64717E-01
   0.13482E+02   0.64754E-01
   0.13482E+02   0.64781E-01
   0.13482E+02   0.64818E-01
   0.13482E+02   0.64848E-01
   0.13482E+02   0.64882E-01
   0.13482E+02   0.64910E-01
   0.13482E+02   0.64942E-01
   0.13482E+02   0.64975E-01
   0.13482E+02   0.65007E-01
   0.13482E+02   0.65045E-01
   0.13482E+02   0.65075E-01
   0.13482E+02   0.65107E-01
   0.13482E+02   0.65135E-01
   0.13482E+02   0.65173E-01
   0.13457E+02   0.65318E-01
   0.13457E+02   0.65358E-01
   0.13457E+02   0.65387E-01
   0.13457E+02   0.65418E-01
   0.13457E+02   0.65456E-01
   0.13457E+02   0.65483E-01
   0.13457E+02   0.65515E-01
   0.13457E+02   0.65547E-01
   0.13457E+02   0.65581E-01
   0.13457E+02   0.65612E-01
   0.13457E+02   0.65644E-01
   0.13457E+02   0.65678E-01
   0.13457E+02   0.65708E-01
   0.13457E+02   0.65746E-01
   0.13457E+02   0.65778E-01
   0.13457E+02   0.65808E-01
   0.13457E+02   0.65840E-01
   0.13432E+02   0.65993E-01
   0.13432E+02   0.66026E-01
   0.13432E+02   0.66060E-01
   0.13432E+02   0.66094E-01
   0.13432E+02   0.66119E-01
   0.13432E+02   0.66158E-01
   0.13432E+02   0.66188E-01
   0.13432E+02   0.66220E-01
   0.13432E+02   0.66254E-01
   0.13432E+02   0.66284E-01
   0.13432E+02   0.66321E-01
   0.13432E+02   0.66349E-01
   0.13432E+02   0.66387E-01
   0.13432E+02   0.66415E-01
   0.13432E+02   0.66452E-01
   0.13432E+02   0.66479E-01
   0.13407E+02   0.66637E-01
   0.13407E+02   0.66671E-01
   0.13407E+02   0.66701E-01
   0.13407E+02   0.66738E-01
   0.13407E+02   0.66767E-01
   0.13407E+02   0.66799E-01
   0.13407E+02   0.66831E-01
   0.13407E+02   0.66864E-01
   0.13407E+02   0.66896E-01
   0.13407E+02   0.66929E-01
   0.13407E+02   0.66968E-01
   0.13407E+02   0.66995E-01
   0.13407E+02   0.67031E-01
   0.13407E+02   0.67062E-01
   0.13407E+02   0.67094E-01
   0.13407E+02   0.67124E-01
   0.13407E+02   0.67156E-01
   0.13382E+02   0.67315E-01
   0.13382E+02   0.67345E-01
   0.13382E+02   0.67384E-01
   0.13382E+02   0.67408E-01
   0.13382E+02   0.67448E-01
   0.13382E+02   0.67480E-01
   0.13382E+02   0.67511E-01
   0.13382E+02   0.67544E-01
   0.13382E+02   0.67576E-01
   0.13382E+02   0.67613E-01
   0.13382E+02   0.67640E-01
   0.13382E+02   0.67677E-01
   0.13382E+02   0.67705E-01
   0.13382E+02   0.67739E-01
   0.13382E+02   0.67772E-01
   0.13382E+02   0.67805E-01
   0.13382E+02   0.67840E-01
   0.13357E+02   0.67996E-01
   0.13357E+02   0.68032E-01
   0.13357E+02   0.68060E-01
   0.13357E+02   0.68095E-01
   0.13357E+02   0.68126E-01
   0.13357E+02   0.68161E-01
   0.13357E+02   0.68199E-01
   0.13357E+02   0.68225E-01
   0.13357E+02   0.68261E-01
   0.13357E+02   0.68293E-01
   0.13357E+02   0.68325E-01
   0.13357E+02   0.68355E-01
   0.13357E+02   0.68392E-01
   0.13357E+02   0.68424E-01
   0.13357E+02   0.68452E-01
   0.13357E+02   0.68492E-01
   0.13357E+02   0.68517E-01
   0.13332E+02   0.68684E-01
   0.13332E+02   0.68714E-01
   0.13332E+02   0.68747E-01
   0.13332E+02   0.68781E-01
   0.13332E+02   0.68813E-01
   0.13332E+02   0.68850E-01
   0.13332E+02   0.68875E-01
   0.13332E+02   0.68912E-01
   0.13332E+02   0.68942E-01
   0.13332E+02   0.68978E-01
   0.13332E+02   0.69012E-01
   0.13332E+02   0.69043E-01
   0.13332E+02   0.69078E-01
   0.13332E+02   0.69107E-01
   0.13332E+02   0.69146E-01
   0.13332E+02   0.69172E-01
   0.13332E+02   0.69211E-01
   0.13307E+02   0.69370E-01
   0.13307E+02   0.69404E-01
   0.13307E+02   0.69441E-01
   0.13307E+02   0.69469E-01
   0.13307E+02   0.69502E-01
   0.13307E+02   0.69534E-01
   0.13307E+02   0.69568E-01
   0.13307E+02   0.69600E-01
   0.13307E+02   0.69633E-01
   0.13307E+02   0.69669E-01
   0.13307E+02   0.69697E-01
   0.13307E+02   0.69737E-01
   0.13307E+02   0.69766E-01
   0.13307E+02   0.69796E-01
   0.13307E+02   0.69833E-01
   0.13307E+02   0.69865E-01
   0.13307E+02   0.69902E-01
   0.13282E+02   0.70058E-01
   0.13282E+02   0.70096E-01
   0.13282E+02   0.70127E-01
   0.13282E+02   0.70160E-01
   0.13282E+02   0.70193E-01
   0.13282E+02   0.70225E-01
   0.13282E+02   0.70267E-01
   0.13282E+02   0.70294E-01
   0.13282E+02   0.70330E-01
   0.13282E+02   0.70357E-01
   0.13282E+02   0.70397E-01
   0.13282E+02   0.70423E-01
   0.13282E+02   0.70456E-01
   0.13282E+02   0.70496E-01
   0.13282E+02   0.70522E-01
   0.13282E+02   0.70558E-01
   0.13257E+02   0.70721E-01
   0.13282E+02   0.70623E-01
   0.13257E+02   0.70790E-01
   0.13257E+02   0.70827E-01
   0.13257E+02   0.70859E-01
   0.13257E+02   0.70887E-01
   0.13257E+02   0.70924E-01
   0.13257E+02   0.70952E-01
   0.13257E+02   0.70987E-01
   0.13257E+02   0.71021E-01
   0.13257E+02   0.71054E-01
   0.13257E+02   0.71094E-01
   0.13257E+02   0.71119E-01
   0.13257E+02   0.71155E-01
   0.13257E+02   0.71184E-01
   0.13257E+02   0.71223E-01
   0.13257E+02   0.71253E-01
   0.13232E+02   0.71418E-01
   0.13232E+02   0.71458E-01
   0.13232E+02   0.71484E-01
   0.13232E+02   0.71525E-01
   0.13232E+02   0.71552E-01
   0.13232E+02   0.71586E-01
   0.13232E+02   0.71621E-01
   0.13232E+02   0.71653E-01
   0.13232E+02   0.71690E-01
   0.13232E+02   0.71719E-01
   0.13232E+02   0.71756E-01
   0.13232E+02   0.71787E-01
   0.13232E+02   0.71820E-01
   0.13232E+02   0.71853E-01
   0.13232E+02   0.71887E-01
   0.13232E+02   0.71923E-01
   0.13232E+02   0.71949E-01
   0.13207E+02   0.72124E-01
   0.13207E+02   0.72153E-01
   0.13207E+02   0.72188E-01
   0.13207E+02   0.72224E-01
   0.13207E+02   0.72253E-01
   0.13207E+02   0.72292E-01
   0.13207E+02   0.72322E-01
   0.13207E+02   0.72355E-01
   0.13207E+02   0.72386E-01
   0.13207E+02   0.72420E-01
   0.13207E+02   0.72456E-01
   0.13207E+02   0.72486E-01
   0.13207E+02   0.72526E-01
   0.13207E+02   0.72552E-01
   0.13207E+02   0.72589E-01
   0.13207E+02   0.72623E-01
   0.13207E+02   0.72654E-01
   0.13182E+02   0.72827E-01
   0.13182E+02   0.72860E-01
   0.13182E+02   0.72893E-01
   0.13182E+02   0.72922E-01
   0.13182E+02   0.72961E-01
   0.13182E+02   0.72991E-01
   0.13182E+02   0.73027E-01
   0.13182E+02   0.73065E-01
   0.13182E+02   0.73092E-01
   0.13182E+02   0.73131E-01
   0.13182E+02   0.73160E-01
   0.13182E+02   0.73197E-01
   0.13182E+02   0.73226E-01
   0.13182E+02   0.73261E-01
   0.13182E+02   0.73299E-01
   0.13182E+02   0.73324E-01
   0.13182E+02   0.73360E-01
   0.13157E+02   0.73534E-01
   0.13157E+02   0.73566E-01
   0.13157E+02   0.73599E-01
   0.13157E+02   0.73633E-01
   0.13157E+02   0.73671E-01
   0.13157E+02   0.73700E-01
   0.13157E+02   0.73736E-01
   0.13157E+02   0.73768E-01
   0.13157E+02   0.73801E-01
   0.13157E+02   0.73837E-01
   0.13157E+02   0.73864E-01
   0.13157E+02   0.73902E-01
   0.13157E+02   0.73934E-01
   0.13157E+02   0.73969E-01
   0.13157E+02   0.73998E-01
   0.13157E+02   0.74036E-01
   0.13157E+02   0.74076E-01
   0.13132E+02   0.74243E-01
   0.13132E+02   0.74282E-01
   0.13132E+02   0.74311E-01
   0.13132E+02   0.74347E-01
   0.13132E+02   0.74379E-01
   0.13132E+02   0.74414E-01
   0.13132E+02   0.74447E-01
   0.13132E+02   0.74476E-01
   0.13132E+02   0.74515E-01
   0.13132E+02   0.74543E-01
   0.13132E+02   0.74579E-01
   0.13132E+02   0.74615E-01
   0.13132E+02   0.74646E-01
   0.13132E+02   0.74682E-01
   0.13132E+02   0.74714E-01
   0.13132E+02   0.74749E-01
   0.13107E+02   0.74920E-01
   0.13107E+02   0.74957E-01
   0.13107E+02   0.74994E-01
   0.13107E+02   0.75025E-01
   0.13107E+02   0.75064E-01
   0.13107E+02   0.75092E-01
   0.13107E+02   0.75126E-01
   0.13107E+02   0.75163E-01
   0.13107E+02   0.75193E-01
   0.13107E+02   0.75232E-01
   0.13107E+02   0.75258E-01
   0.13107E+02   0.75296E-01
   0.13107E+02   0.75323E-01
   0.13107E+02   0.75360E-01
   0.13107E+02   0.75401E-01
   0.13107E+02   0.75427E-01
   0.13107E+02   0.75467E-01
   0.13082E+02   0.75639E-01
   0.13082E+02   0.75678E-01
   0.13082E+02   0.75706E-01
   0.13082E+02   0.75743E-01
   0.13082E+02   0.75778E-01
   0.13082E+02   0.75807E-01
   0.13082E+02   0.75848E-01
   0.13082E+02   0.75875E-01
   0.13082E+02   0.75913E-01
   0.13082E+02   0.75946E-01
   0.13082E+02   0.75977E-01
   0.13082E+02   0.76015E-01
   0.13082E+02   0.76044E-01
   0.13082E+02   0.76084E-01
   0.13082E+02   0.76111E-01
   0.13082E+02   0.76143E-01
   0.13057E+02   0.76331E-01
   0.13057E+02   0.76362E-01
   0.13057E+02   0.76396E-01
   0.13057E+02   0.76427E-01
   0.13057E+02   0.76461E-01
   0.13057E+02   0.76496E-01
   0.13057E+02   0.76531E-01
   0.13057E+02   0.76564E-01
   0.13057E+02   0.76591E-01
   0.13057E+02   0.76635E-01
   0.13057E+02   0.76661E-01
   0.13057E+02   0.76699E-01
   0.13057E+02   0.76734E-01
   0.13057E+02   0.76766E-01
   0.13057E+02   0.76803E-01
   0.13057E+02   0.76831E-01
   0.13057E+02   0.76873E-01
   0.13032E+02   0.77047E-01
   0.13032E+02   0.77079E-01
   0.13032E+02   0.77123E-01
   0.13032E+02   0.77150E-01
   0.13032E+02   0.77186E-01
   0.13032E+02   0.77219E-01
   0.13032E+02   0.77254E-01
   0.13032E+02   0.77285E-01
   0.13032E+02   0.77322E-01
   0.13032E+02   0.77354E-01
   0.13032E+02   0.77384E-01
   0.13032E+02   0.77425E-01
   0.13032E+02   0.77455E-01
   0.13032E+02   0.77489E-01
   0.13032E+02   0.77529E-01
   0.13032E+02   0.77561E-01
   0.13007E+02   0.77742E-01
   0.13007E+02   0.77771E-01
   0.13007E+02   0.77810E-01
   0.13007E+02   0.77845E-01
   0.13007E+02   0.77876E-01
   0.13007E+02   0.77916E-01
   0.13007E+02   0.77940E-01
   0.13007E+02   0.77979E-01
   0.13007E+02   0.78015E-01
   0.13007E+02   0.78046E-01
   0.13007E+02   0.78084E-01
   0.13007E+02   0.78117E-01
   0.13007E+02   0.78150E-01
   0.13007E+02   0.78177E-01
   0.13007E+02   0.78220E-01
   0.13007E+02   0.78253E-01
   0.13007E+02   0.78281E-01
   0.12982E+02   0.78473E-01
   0.12982E+02   0.78505E-01
   0.12982E+02   0.78542E-01
   0.12982E+02   0.78569E-01
   0.12982E+02   0.78608E-01
   0.12982E+02   0.78645E-01
   0.12982E+02   0.78671E-01
   0.12982E+02   0.78712E-01
   0.12982E+02   0.78742E-01
   0.12982E+02   0.78777E-01
   0.12982E+02   0.78814E-01
   0.12982E+02   0.78845E-01
   0.12982E+02   0.78882E-01
   0.12982E+02   0.78913E-01
   0.12982E+02   0.78949E-01
   0.12982E+02   0.78977E-01
   0.12957E+02   0.79169E-01
   0.12957E+02   0.79208E-01
   0.12957E+02   0.79236E-01
   0.12957E+02   0.79273E-01
   0.12957E+02   0.79304E-01
   0.12957E+02   0.79339E-01
   0.12957E+02   0.79372E-01
   0.12957E+02   0.79406E-01
   0.12957E+02   0.79446E-01
   0.12957E+02   0.79473E-01
   0.12957E+02   0.79512E-01
   0.12957E+02   0.79545E-01
   0.12957E+02   0.79577E-01
   0.12957E+02   0.79618E-01
   0.12957E+02   0.79645E-01
   0.12957E+02   0.79683E-01
   0.12957E+02   0.79715E-01
   0.12932E+02   0.79903E-01
   0.12932E+02   0.79938E-01
   0.12932E+02   0.79973E-01
   0.12932E+02   0.80009E-01
   0.12932E+02   0.80037E-01
   0.12932E+02   0.80074E-01
   0.12932E+02   0.80109E-01
   0.12932E+02   0.80144E-01
   0.12932E+02   0.80181E-01
   0.12932E+02   0.80210E-01
   0.12932E+02   0.80246E-01
   0.12932E+02   0.80277E-01
   0.12932E+02   0.80311E-01
   0.12932E+02   0.80357E-01
   0.12932E+02   0.80378E-01
   0.12932E+02   0.80415E-01
   0.12907E+02   0.80607E-01
   0.12907E+02   0.80643E-01
   0.12907E+02   0.80677E-01
   0.12907E+02   0.80707E-01
   0.12907E+02   0.80747E-01
   0.12907E+02   0.80777E-01
   0.12907E+02   0.80812E-01
   0.12907E+02   0.80847E-01
   0.12907E+02   0.80882E-01
   0.12907E+02   0.80921E-01
   0.12907E+02   0.80948E-01
   0.12907E+02   0.80987E-01
   0.12907E+02   0.81015E-01
   0.12907E+02   0.81055E-01
   0.12907E+02   0.81086E-01
   0.12907E+02   0.81119E-01
   0.12907E+02   0.81160E-01
   0.12882E+02   0.81348E-01
   0.12882E+02   0.81383E-01
   0.12882E+02   0.81417E-01
   0.12882E+02   0.81450E-01
   0.12882E+02   0.81488E-01
   0.12882E+02   0.81518E-01
   0.12882E+02   0.81557E-01
   0.12882E+02   0.81585E-01
   0.12882E+02   0.81620E-01
   0.12882E+02   0.81661E-01
   0.12882E+02   0.81694E-01
   0.12882E+02   0.81727E-01
   0.12882E+02   0.81760E-01
   0.12882E+02   0.81796E-01
   0.12882E+02   0.81831E-01
   0.12882E+02   0.81862E-01
   0.12857E+02   0.82062E-01
   0.12857E+02   0.82088E-01
   0.12857E+02   0.82126E-01
   0.12857E+02   0.82163E-01
   0.12857E+02   0.82195E-01
   0.12857E+02   0.82235E-01
   0.12857E+02   0.82260E-01
   0.12857E+02   0.82297E-01
   0.12857E+02   0.82332E-01
   0.12857E+02   0.82366E-01
   0.12857E+02   0.82408E-01
   0.12857E+02   0.82436E-01
   0.12857E+02   0.82474E-01
   0.12857E+02   0.82506E-01
   0.12857E+02   0.82538E-01
   0.12857E+02   0.82575E-01
   0.12857E+02   0.82612E-01
   0.12832E+02   0.82805E-01
   0.12832E+02   0.82835E-01
   0.12832E+02   0.82875E-01
   0.12832E+02   0.82909E-01
   0.12832E+02   0.82941E-01
   0.12832E+02   0.82978E-01
   0.12832E+02   0.83011E-01
   0.12832E+02   0.83042E-01
   0.12832E+02   0.83080E-01
   0.12832E+02   0.83114E-01
   0.12832E+02   0.83154E-01
   0.12832E+02   0.83179E-01
   0.12832E+02   0.83218E-01
   0.12832E+02   0.83255E-01
   0.12832E+02   0.83286E-01
   0.12832E+02   0.83327E-01
   0.12807E+02   0.83521E-01
   0.12807E+02   0.83556E-01
   0.12807E+02   0.83585E-01
   0.12807E+02   0.83622E-01
   0.12807E+02   0.83657E-01
   0.12807E+02   0.83690E-01
   0.12807E+02   0.83733E-01
   0.12807E+02   0.83759E-01
   0.12807E+02   0.83799E-01
   0.12807E+02   0.83828E-01
   0.12807E+02   0.83864E-01
   0.12807E+02   0.83904E-01
   0.12807E+02   0.83929E-01
   0.12807E+02   0.83972E-01
   0.12807E+02   0.84002E-01
   0.12807E+02   0.84038E-01
   0.12782E+02   0.84243E-01
   0.12782E+02   0.84269E-01
   0.12782E+02   0.84306E-01
   0.12782E+02   0.84340E-01
   0.12782E+02   0.84373E-01
   0.12782E+02   0.84411E-01
   0.12782E+02   0.84445E-01
   0.12782E+02   0.84483E-01
   0.12782E+02   0.84514E-01
   0.12782E+02   0.84550E-01
   0.12782E+02   0.84584E-01
   0.12782E+02   0.84616E-01
   0.12782E+02   0.84653E-01
   0.12782E+02   0.84684E-01
   0.12782E+02   0.84723E-01
   0.12782E+02   0.84756E-01
   0.12757E+02   0.84956E-01
   0.12757E+02   0.85000E-01
   0.12757E+02   0.85022E-01
   0.12757E+02   0.85061E-01
   0.12757E+02   0.85097E-01
   0.12757E+02   0.85127E-01
   0.12757E+02   0.85170E-01
   0.12757E+02   0.85200E-01
   0.12757E+02   0.85239E-01
   0.12757E+02   0.85266E-01
   0.12757E+02   0.85303E-01
   0.12757E+02   0.85344E-01
   0.12757E+02   0.85371E-01
   0.12757E+02   0.85407E-01
   0.12757E+02   0.85444E-01
   0.12757E+02   0.85478E-01
   0.12732E+02   0.85681E-01
   0.12732E+02   0.85718E-01
   0.12732E+02   0.85753E-01
   0.12732E+02   0.85783E-01
   0.12732E+02   0.85818E-01
   0.12732E+02   0.85858E-01
   0.12732E+02   0.85886E-01
   0.12732E+02   0.85926E-01
   0.12732E+02   0.85959E-01
   0.12732E+02   0.85993E-01
   0.12732E+02   0.86027E-01
   0.12732E+02   0.86060E-01
   0.12732E+02   0.86100E-01
   0.12732E+02   0.86130E-01
   0.12732E+02   0.86167E-01
   0.12732E+02   0.86200E-01
   0.12707E+02   0.86406E-01
   0.12707E+02   0.86445E-01
   0.12707E+02   0.86475E-01
   0.12707E+02   0.86514E-01
   0.12707E+02   0.86542E-01
   0.12707E+02   0.86580E-01
   0.12707E+02   0.86619E-01
   0.12707E+02   0.86649E-01
   0.12707E+02   0.86688E-01
   0.12707E+02   0.86720E-01
   0.12707E+02   0.86754E-01
   0.12707E+02   0.86792E-01
   0.12707E+02   0.86823E-01
   0.12707E+02   0.86859E-01
   0.12707E+02   0.86892E-01
   0.12707E+02   0.86929E-01
   0.12707E+02   0.86964E-01
   0.12707E+02   0.86997E-01
   0.12682E+02   0.87207E-01
   0.12682E+02   0.87241E-01
   0.12682E+02   0.87273E-01
   0.12682E+02   0.87309E-01
   0.12682E+02   0.87341E-01
   0.12682E+02   0.87381E-01
   0.12682E+02   0.87412E-01
   0.12682E+02   0.87449E-01
   0.12682E+02   0.87484E-01
   0.12682E+02   0.87517E-01
   0.12682E+02   0.87560E-01
   0.12682E+02   0.87585E-01
   0.12682E+02   0.87624E-01
   0.12682E+02   0.87658E-01
   0.12682E+02   0.87692E-01
   0.12657E+02   0.87904E-01
   0.12657E+02   0.87932E-01
   0.12657E+02   0.87972E-01
   0.12657E+02   0.88008E-01
   0.12657E+02   0.88039E-01
   0.12657E+02   0.88080E-01
   0.12657E+02   0.88109E-01
   0.12657E+02   0.88147E-01
   0.12657E+02   0.88179E-01
   0.12657E+02   0.88219E-01
   0.12657E+02   0.88252E-01
   0.12657E+02   0.88282E-01
   0.12657E+02   0.88324E-01
   0.12657E+02   0.88355E-01
   0.12657E+02   0.88388E-01
   0.12657E+02   0.88428E-01
   0.12632E+02   0.88639E-01
   0.12632E+02   0.88672E-01
   0.12632E+02   0.88705E-01
   0.12632E+02   0.88739E-01
   0.12632E+02   0.88780E-01
   0.12632E+02   0.88804E-01
   0.12632E+02   0.88850E-01
   0.12632E+02   0.88881E-01
   0.12632E+02   0.88915E-01
   0.12632E+02   0.88952E-01
   0.12632E+02   0.88988E-01
   0.12632E+02   0.89022E-01
   0.12632E+02   0.89052E-01
   0.12632E+02   0.89092E-01
   0.12632E+02   0.89125E-01
   0.12632E+02   0.89157E-01
   0.12607E+02   0.89375E-01
   0.12607E+02   0.89413E-01
   0.12607E+02   0.89444E-01
   0.12607E+02   0.89474E-01
   0.12607E+02   0.89513E-01
   0.12607E+02   0.89552E-01
   0.12607E+02   0.89577E-01
   0.12607E+02   0.89618E-01
   0.12607E+02   0.89652E-01
   0.12607E+02   0.89688E-01
   0.12607E+02   0.89727E-01
   0.12607E+02   0.89760E-01
   0.12607E+02   0.89793E-01
   0.12607E+02   0.89825E-01
   0.12607E+02   0.89862E-01
   0.12607E+02   0.89900E-01
   0.12607E+02   0.89925E-01
   0.12582E+02   0.90149E-01
   0.12582E+02   0.90188E-01
   0.12582E+02   0.90213E-01
   0.12582E+02   0.90252E-01
   0.12582E+02   0.90284E-01
   0.12582E+02   0.90324E-01
   0.12582E+02   0.90353E-01
   0.12582E+02   0.90392E-01
   0.12582E+02   0.90434E-01
   0.12582E+02   0.90458E-01
   0.12582E+02   0.90498E-01
   0.12582E+02   0.90533E-01
   0.12582E+02   0.90566E-01
   0.12582E+02   0.90605E-01
   0.12582E+02   0.90638E-01
   0.12557E+02   0.90855E-01
   0.12557E+02   0.90885E-01
   0.12557E+02   0.90924E-01
   0.12557E+02   0.90963E-01
   0.12557E+02   0.90993E-01
   0.12557E+02   0.91027E-01
   0.12557E+02   0.91063E-01
   0.12557E+02   0.91099E-01
   0.12557E+02   0.91133E-01
   0.12557E+02   0.91166E-01
   0.12557E+02   0.91212E-01
   0.12557E+02   0.91239E-01
   0.12557E+02   0.91271E-01
   0.12557E+02   0.91313E-01
   0.12557E+02   0.91343E-01
   0.12557E+02   0.91380E-01
   0.12532E+02   0.91598E-01
   0.12532E+02   0.91635E-01
   0.12532E+02   0.91668E-01
   0.12532E+02   0.91697E-01
   0.12532E+02   0.91741E-01
   0.12532E+02   0.91769E-01
   0.12532E+02   0.91806E-01
   0.12532E+02   0.91848E-01
   0.12532E+02   0.91879E-01
   0.12532E+02   0.91915E-01
   0.12532E+02   0.91945E-01
   0.12532E+02   0.91985E-01
   0.12532E+02   0.92018E-01
   0.12532E+02   0.92052E-01
   0.12532E+02   0.92093E-01
   0.12532E+02   0.92119E-01
   0.12507E+02   0.92344E-01
   0.12507E+02   0.92380E-01
   0.12507E+02   0.92417E-01
   0.12507E+02   0.92449E-01
   0.12507E+02   0.92484E-01
   0.12507E+02   0.92518E-01
   0.12507E+02   0.92551E-01
   0.12507E+02   0.92587E-01
   0.12507E+02   0.92628E-01
   0.12507E+02   0.92661E-01
   0.12507E+02   0.92694E-01
   0.12507E+02   0.92730E-01
   0.12507E+02   0.92761E-01
   0.12507E+02   0.92800E-01
   0.12507E+02   0.92832E-01
   0.12507E+02   0.92873E-01
   0.12483E+02   0.93093E-01
   0.12483E+02   0.93124E-01
   0.12483E+02   0.93170E-01
   0.12483E+02   0.93195E-01
   0.12483E+02   0.93231E-01
   0.12483E+02   0.93267E-01
   0.12483E+02   0.93304E-01
   0.12483E+02   0.93344E-01
   0.12483E+02   0.93372E-01
   0.12483E+02   0.93409E-01
   0.12483E+02   0.93444E-01
   0.12483E+02   0.93478E-01
   0.12483E+02   0.93516E-01
   0.12483E+02   0.93547E-01
   0.12483E+02   0.93585E-01
   0.12458E+02   0.93806E-01
   0.12458E+02   0.93841E-01
   0.12458E+02   0.93884E-01
   0.12458E+02   0.93910E-01
   0.12458E+02   0.93948E-01
   0.12458E+02   0.93983E-01
   0.12458E+02   0.94018E-01
   0.12458E+02   0.94061E-01
   0.12458E+02   0.94089E-01
   0.12458E+02   0.94127E-01
   0.12458E+02   0.94160E-01
   0.12458E+02   0.94191E-01
   0.12458E+02   0.94236E-01
   0.12458E+02   0.94264E-01
   0.12458E+02   0.94299E-01
   0.12458E+02   0.94337E-01
   0.12433E+02   0.94563E-01
   0.12433E+02   0.94601E-01
   0.12433E+02   0.94630E-01
   0.12433E+02   0.94670E-01
   0.12433E+02   0.94703E-01
   0.12433E+02   0.94735E-01
   0.12433E+02   0.94776E-01
   0.12433E+02   0.94809E-01
   0.12433E+02   0.94843E-01
   0.12433E+02   0.94877E-01
   0.12433E+02   0.94914E-01
   0.12433E+02   0.94954E-01
   0.12433E+02   0.94981E-01
   0.12433E+02   0.95021E-01
   0.12433E+02   0.95058E-01
   0.12433E+02   0.95086E-01
   0.12408E+02   0.95320E-01
   0.12408E+02   0.95356E-01
   0.12408E+02   0.95385E-01
   0.12408E+02   0.95421E-01
   0.12408E+02   0.95461E-01
   0.12408E+02   0.95497E-01
   0.12408E+02   0.95527E-01
   0.12408E+02   0.95566E-01
   0.12408E+02   0.95602E-01
   0.12408E+02   0.95631E-01
   0.12408E+02   0.95674E-01
   0.12408E+02   0.95703E-01
   0.12408E+02   0.95741E-01
   0.12408E+02   0.95778E-01
   0.12408E+02   0.95812E-01
   0.12408E+02   0.95853E-01
   0.12383E+02   0.96074E-01
   0.12383E+02   0.96113E-01
   0.12383E+02   0.96148E-01
   0.12383E+02   0.96179E-01
   0.12383E+02   0.96222E-01
   0.12383E+02   0.96253E-01
   0.12383E+02   0.96291E-01
   0.12383E+02   0.96320E-01
   0.12383E+02   0.96359E-01
   0.12383E+02   0.96396E-01
   0.12383E+02   0.96428E-01
   0.12383E+02   0.96467E-01
   0.12383E+02   0.96504E-01
   0.12383E+02   0.96533E-01
   0.12383E+02   0.96571E-01
   0.12358E+02   0.96796E-01
   0.12358E+02   0.96833E-01
   0.12358E+02   0.96872E-01
   0.12358E+02   0.96903E-01
   0.12358E+02   0.96945E-01
   0.12358E+02   0.96983E-01
   0.12358E+02   0.97010E-01
   0.12358E+02   0.97050E-01
   0.12358E+02   0.97081E-01
   0.12358E+02   0.97121E-01
   0.12358E+02   0.97152E-01
   0.12358E+02   0.97185E-01
   0.12358E+02   0.97233E-01
   0.12358E+02   0.97257E-01
   0.12358E+02   0.97296E-01
   0.12358E+02   0.97331E-01
   0.12333E+02   0.97564E-01
   0.12333E+02   0.97603E-01
   0.12333E+02   0.97631E-01
   0.12333E+02   0.97679E-01
   0.12333E+02   0.97701E-01
   0.12333E+02   0.97738E-01
   0.12333E+02   0.97782E-01
   0.12333E+02   0.97808E-01
   0.12333E+02   0.97846E-01
   0.12333E+02   0.97881E-01
   0.12333E+02   0.97919E-01
   0.12333E+02   0.97958E-01
   0.12333E+02   0.97991E-01
   0.12333E+02   0.98025E-01
   0.12333E+02   0.98058E-01
   0.12333E+02   0.98090E-01
   0.12308E+02   0.98334E-01
   0.12308E+02   0.98366E-01
   0.12308E+02   0.98401E-01
   0.12308E+02   0.98432E-01
   0.12308E+02   0.98464E-01
   0.12308E+02   0.98508E-01
   0.12308E+02   0.98537E-01
   0.12308E+02   0.98575E-01
   0.12308E+02   0.98615E-01
   0.12308E+02   0.98648E-01
   0.12308E+02   0.98690E-01
   0.12308E+02   0.98712E-01
   0.12308E+02   0.98753E-01
   0.12308E+02   0.98786E-01
   0.12308E+02   0.98820E-01
   0.12308E+02   0.98866E-01
   0.12283E+02   0.99092E-01
   0.12283E+02   0.99128E-01
   0.12283E+02   0.99166E-01
   0.12283E+02   0.99205E-01
   0.12283E+02   0.99239E-01
   0.12283E+02   0.99270E-01
   0.12283E+02   0.99311E-01
   0.12283E+02   0.99342E-01
   0.12283E+02   0.99376E-01
   0.12283E+02   0.99416E-01
   0.12283E+02   0.99447E-01
   0.12283E+02   0.99482E-01
   0.12283E+02   0.99525E-01
   0.12283E+02   0.99555E-01
   0.12283E+02   0.99592E-01
   0.12258E+02   0.99829E-01
   0.12258E+02   0.99866E-01
   0.12258E+02   0.99907E-01
   0.12258E+02   0.99930E-01
   0.12258E+02   0.99974E-01
   0.12258E+02   0.10001E+00
   0.12258E+02   0.10004E+00
   0.12258E+02   0.10008E+00
   0.12258E+02   0.10011E+00
   0.12258E+02   0.10015E+00
   0.12258E+02   0.10018E+00
   0.12258E+02   0.10022E+00
   0.12258E+02   0.10026E+00
   0.12258E+02   0.10029E+00
   0.12258E+02   0.10033E+00
   0.12233E+02   0.10056E+00
   0.12233E+02   0.10060E+00
   0.12233E+02   0.10064E+00
   0.12233E+02   0.10067E+00
   0.12233E+02   0.10071E+00
   0.12233E+02   0.10074E+00
   0.12233E+02   0.10077E+00
   0.12233E+02   0.10081E+00
   0.12233E+02   0.10085E+00
   0.12233E+02   0.10088E+00
   0.12233E+02   0.10092E+00
   0.12233E+02   0.10095E+00
   0.12233E+02   0.10099E+00
   0.12233E+02   0.10102E+00
   0.12233E+02   0.10106E+00
   0.12233E+02   0.10110E+00
   0.12208E+02   0.10134E+00
   0.12208E+02   0.10138E+00
   0.12208E+02   0.10141E+00
   0.12208E+02   0.10145E+00
   0.12208E+02   0.10148E+00
   0.12208E+02   0.10152E+00
   0.12208E+02   0.10156E+00
   0.12208E+02   0.10158E+00
   0.12208E+02   0.10162E+00
   0.12208E+02   0.10166E+00
   0.12208E+02   0.10169E+00
   0.12208E+02   0.10173E+00
   0.12208E+02   0.10176E+00
   0.12208E+02   0.10180E+00
   0.12208E+02   0.10184E+00
   0.12183E+02   0.10207E+00
   0.12183E+02   0.10212E+00
   0.12183E+02   0.10215E+00
   0.12183E+02   0.10218E+00
   0.12183E+02   0.10222E+00
   0.12183E+02   0.10225E+00
   0.12183E+02   0.10229E+00
   0.12183E+02   0.10232E+00
   0.12183E+02   0.10236E+00
   0.12183E+02   0.10241E+00
   0.12183E+02   0.10243E+00
   0.12183E+02   0.10247E+00
   0.12183E+02   0.10250E+00
   0.12183E+02   0.10254E+00
   0.12183E+02   0.10257E+00
   0.12183E+02   0.10261E+00
   0.12158E+02   0.10286E+00
   0.12158E+02   0.10289E+00
   0.12158E+02   0.10292E+00
   0.12158E+02   0.10297E+00
   0.12158E+02   0.10300E+00
   0.12158E+02   0.10303E+00
   0.12158E+02   0.10307E+00
   0.12158E+02   0.10310E+00
   0.12158E+02   0.10315E+00
   0.12158E+02   0.10317E+00
   0.12158E+02   0.10321E+00
   0.12158E+02   0.10325E+00
   0.12158E+02   0.10328E+00
   0.12158E+02   0.10331E+00
   0.12158E+02   0.10335E+00
   0.12133E+02   0.10360E+00
   0.12133E+02   0.10364E+00
   0.12133E+02   0.10367E+00
   0.12133E+02   0.10370E+00
   0.12133E+02   0.10374E+00
   0.12133E+02   0.10377E+00
   0.12133E+02   0.10382E+00
   0.12133E+02   0.10385E+00
   0.12133E+02   0.10388E+00
   0.12133E+02   0.10392E+00
   0.12133E+02   0.10395E+00
   0.12133E+02   0.10399E+00
   0.12133E+02   0.10402E+00
   0.12133E+02   0.10406E+00
   0.12133E+02   0.10410E+00
   0.12133E+02   0.10412E+00
   0.12108E+02   0.10438E+00
   0.12108E+02   0.10441E+00
   0.12108E+02   0.10445E+00
   0.12108E+02   0.10449E+00
   0.12108E+02   0.10452E+00
   0.12108E+02   0.10456E+00
   0.12108E+02   0.10459E+00
   0.12108E+02   0.10463E+00
   0.12108E+02   0.10467E+00
   0.12108E+02   0.10470E+00
   0.12108E+02   0.10473E+00
   0.12108E+02   0.10477E+00
   0.12108E+02   0.10481E+00
   0.12108E+02   0.10484E+00
   0.12108E+02   0.10487E+00
   0.12083E+02   0.10513E+00
   0.12083E+02   0.10516E+00
   0.12083E+02   0.10520E+00
   0.12083E+02   0.10524E+00
   0.12083E+02   0.10527E+00
   0.12083E+02   0.10531E+00
   0.12083E+02   0.10534E+00
   0.12083E+02   0.10537E+00
   0.12083E+02   0.10541E+00
   0.12083E+02   0.10545E+00
   0.12083E+02   0.10548E+00
   0.12083E+02   0.10552E+00
   0.12083E+02   0.10555E+00
   0.12083E+02   0.10559E+00
   0.12083E+02   0.10562E+00
   0.12083E+02   0.10566E+00
   0.12058E+02   0.10592E+00
   0.12058E+02   0.10594E+00
   0.12058E+02   0.10599E+00
   0.12058E+02   0.10602E+00
   0.12058E+02   0.10605E+00
   0.12058E+02   0.10609E+00
   0.12058E+02   0.10612E+00
   0.12058E+02   0.10616E+00
   0.12058E+02   0.10619E+00
   0.12058E+02   0.10623E+00
   0.12058E+02   0.10627E+00
   0.12058E+02   0.10630E+00
   0.12058E+02   0.10633E+00
   0.12058E+02   0.10637E+00
   0.12058E+02   0.10641E+00
   0.12033E+02   0.10666E+00
   0.12033E+02   0.10670E+00
   0.12033E+02   0.10673E+00
   0.12033E+02   0.10677E+00
   0.12033E+02   0.10680E+00
   0.12033E+02   0.10684E+00
   0.12033E+02   0.10688E+00
   0.12033E+02   0.10691E+00
   0.12033E+02   0.10695E+00
   0.12033E+02   0.10698E+00
   0.12033E+02   0.10702E+00
   0.12033E+02   0.10705E+00
   0.12033E+02   0.10709E+00
   0.12033E+02   0.10713E+00
   0.12033E+02   0.10716E+00
   0.12008E+02   0.10742E+00
   0.12008E+02   0.10745E+00
   0.12008E+02   0.10749E+00
   0.12008E+02   0.10753E+00
   0.12008E+02   0.10755E+00
   0.12008E+02   0.10760E+00
   0.12008E+02   0.10763E+00
   0.12008E+02   0.10766E+00
   0.12008E+02   0.10770E+00
   0.12008E+02   0.10773E+00
   0.12008E+02   0.10777E+00
   0.12008E+02   0.10780E+00
   0.12008E+02   0.10784E+00
   0.12008E+02   0.10788E+00
   0.12008E+02   0.10791E+00
   0.11983E+02   0.10817E+00
   0.11983E+02   0.10821E+00
   0.11983E+02   0.10824E+00
   0.11983E+02   0.10828E+00
   0.11983E+02   0.10831E+00
   0.11983E+02   0.10835E+00
   0.11983E+02   0.10839E+00
   0.11983E+02   0.10841E+00
   0.11983E+02   0.10845E+00
   0.11983E+02   0.10849E+00
   0.11983E+02   0.10852E+00
   0.11983E+02   0.10856E+00
   0.11983E+02   0.10859E+00
   0.11983E+02   0.10863E+00
   0.11983E+02   0.10866E+00
   0.11958E+02   0.10892E+00
   0.11958E+02   0.10897E+00
   0.11958E+02   0.10899E+00
   0.11958E+02   0.10903E+00
   0.11958E+02   0.10908E+00
   0.11958E+02   0.10911E+00
   0.11958E+02   0.10914E+00
   0.11958E+02   0.10917E+00
   0.11958E+02   0.10921E+00
   0.11958E+02   0.10925E+00
   0.11958E+02   0.10928E+00
   0.11958E+02   0.10932E+00
   0.11958E+02   0.10935E+00
   0.11958E+02   0.10938E+00
   0.11958E+02   0.10942E+00
   0.11958E+02   0.10946E+00
   0.11933E+02   0.10973E+00
   0.11933E+02   0.10975E+00
   0.11933E+02   0.10978E+00
   0.11933E+02   0.10983E+00
   0.11933E+02   0.10986E+00
   0.11933E+02   0.10989E+00
   0.11933E+02   0.10994E+00
   0.11933E+02   0.10996E+00
   0.11933E+02   0.11000E+00
   0.11933E+02   0.11003E+00
   0.11933E+02   0.11007E+00
   0.11933E+02   0.11011E+00
   0.11933E+02   0.11014E+00
   0.11933E+02   0.11018E+00
   0.11933E+02   0.11021E+00
   0.11908E+02   0.11048E+00
   0.11908E+02   0.11051E+00
   0.11908E+02   0.11054E+00
   0.11908E+02   0.11059E+00
   0.11908E+02   0.11062E+00
   0.11908E+02   0.11065E+00
   0.11908E+02   0.11070E+00
   0.11908E+02   0.11072E+00
   0.11908E+02   0.11076E+00
   0.11908E+02   0.11080E+00
   0.11908E+02   0.11083E+00
   0.11908E+02   0.11087E+00
   0.11908E+02   0.11090E+00
   0.11908E+02   0.11093E+00
   0.11908E+02   0.11098E+00
   0.11883E+02   0.11124E+00
   0.11883E+02   0.11127E+00
   0.11883E+02   0.11131E+00
   0.11883E+02   0.11135E+00
   0.11883E+02   0.11138E+00
   0.11883E+02   0.11141E+00
   0.11883E+02   0.11145E+00
   0.11883E+02   0.11149E+00
   0.11883E+02   0.11151E+00
   0.11883E+02   0.11156E+00
   0.11883E+02   0.11159E+00
   0.11883E+02   0.11163E+00
   0.11883E+02   0.11166E+00
   0.11883E+02   0.11169E+00
   0.11883E+02   0.11174E+00
   0.11858E+02   0.11200E+00
   0.11858E+02   0.11204E+00
   0.11858E+02   0.11208E+00
   0.11858E+02   0.11211E+00
   0.11858E+02   0.11214E+00
   0.11858E+02   0.11217E+00
   0.11858E+02   0.11221E+00
   0.11858E+02   0.11225E+00
   0.11858E+02   0.11228E+00
   0.11858E+02   0.11232E+00
   0.11858E+02   0.11236E+00
   0.11858E+02   0.11238E+00
   0.11858E+02   0.11242E+00
   0.11858E+02   0.11245E+00
   0.11858E+02   0.11250E+00
   0.11833E+02   0.11277E+00
   0.11833E+02   0.11279E+00
   0.11833E+02   0.11284E+00
   0.11833E+02   0.11287E+00
   0.11833E+02   0.11290E+00
   0.11833E+02   0.11295E+00
   0.11833E+02   0.11298E+00
   0.11833E+02   0.11301E+00
   0.11833E+02   0.11304E+00
   0.11833E+02   0.11308E+00
   0.11833E+02   0.11312E+00
   0.11833E+02   0.11315E+00
   0.11833E+02   0.11318E+00
   0.11833E+02   0.11322E+00
   0.11833E+02   0.11326E+00
   0.11808E+02   0.11353E+00
   0.11808E+02   0.11356E+00
   0.11808E+02   0.11360E+00
   0.11808E+02   0.11364E+00
   0.11808E+02   0.11367E+00
   0.11808E+02   0.11371E+00
   0.11808E+02   0.11374E+00
   0.11808E+02   0.11377E+00
   0.11808E+02   0.11382E+00
   0.11808E+02   0.11385E+00
   0.11808E+02   0.11388E+00
   0.11808E+02   0.11392E+00
   0.11808E+02   0.11395E+00
   0.11808E+02   0.11399E+00
   0.11808E+02   0.11402E+00
   0.11783E+02   0.11430E+00
   0.11783E+02   0.11434E+00
   0.11783E+02   0.11437E+00
   0.11783E+02   0.11441E+00
   0.11783E+02   0.11444E+00
   0.11783E+02   0.11447E+00
   0.11783E+02   0.11451E+00
   0.11783E+02   0.11454E+00
   0.11783E+02   0.11458E+00
   0.11783E+02   0.11462E+00
   0.11783E+02   0.11465E+00
   0.11783E+02   0.11468E+00
   0.11783E+02   0.11472E+00
   0.11783E+02   0.11475E+00
   0.11783E+02   0.11479E+00
   0.11758E+02   0.11506E+00
   0.11758E+02   0.11510E+00
   0.11758E+02   0.11514E+00
   0.11758E+02   0.11517E+00
   0.11758E+02   0.11521E+00
   0.11758E+02   0.11524E+00
   0.11758E+02   0.11528E+00
   0.11758E+02   0.11531E+00
   0.11758E+02   0.11534E+00
   0.11758E+02   0.11539E+00
   0.11758E+02   0.11541E+00
   0.11758E+02   0.11544E+00
   0.11758E+02   0.11549E+00
   0.11758E+02   0.11552E+00
   0.11758E+02   0.11555E+00
   0.11733E+02   0.11583E+00
   0.11733E+02   0.11586E+00
   0.11733E+02   0.11591E+00
   0.11733E+02   0.11594E+00
   0.11733E+02   0.11598E+00
   0.11733E+02   0.11601E+00
   0.11733E+02   0.11605E+00
   0.11733E+02   0.11608E+00
   0.11733E+02   0.11611E+00
   0.11733E+02   0.11615E+00
   0.11733E+02   0.11619E+00
   0.11733E+02   0.11622E+00
   0.11733E+02   0.11626E+00
   0.11733E+02   0.11629E+00
   0.11733E+02   0.11632E+00
   0.11708E+02   0.11661E+00
   0.11708E+02   0.11664E+00
   0.11708E+02   0.11668E+00
   0.11708E+02   0.11671E+00
   0.11708E+02   0.11674E+00
   0.11708E+02   0.11678E+00
   0.11708E+02   0.11682E+00
   0.11708E+02   0.11685E+00
   0.11708E+02   0.11688E+00
   0.11708E+02   0.11692E+00
   0.11708E+02   0.11696E+00
   0.11708E+02   0.11698E+00
   0.11708E+02   0.11702E+00
   0.11708E+02   0.11706E+00
   0.11683E+02   0.11734E+00
   0.11683E+02   0.11738E+00
   0.11683E+02   0.11740E+00
   0.11683E+02   0.11745E+00
   0.11683E+02   0.11749E+00
   0.11683E+02   0.11751E+00
   0.11683E+02   0.11755E+00
   0.11683E+02   0.11759E+00
   0.11683E+02   0.11762E+00
   0.11683E+02   0.11765E+00
   0.11683E+02   0.11769E+00
   0.11683E+02   0.11772E+00
   0.11683E+02   0.11776E+00
   0.11683E+02   0.11779E+00
   0.11683E+02   0.11783E+00
   0.11658E+02   0.11811E+00
   0.11658E+02   0.11815E+00
   0.11658E+02   0.11818E+00
   0.11658E+02   0.11822E+00
   0.11658E+02   0.11825E+00
   0.11658E+02   0.11828E+00
   0.11658E+02   0.11832E+00
   0.11658E+02   0.11837E+00
   0.11658E+02   0.11839E+00
   0.11658E+02   0.11842E+00
   0.11658E+02   0.11847E+00
   0.11658E+02   0.11850E+00
   0.11658E+02   0.11853E+00
   0.11658E+02   0.11856E+00
   0.11658E+02   0.11860E+00
   0.11633E+02   0.11889E+00
   0.11633E+02   0.11892E+00
   0.11633E+02   0.11896E+00
   0.11633E+02   0.11899E+00
   0.11633E+02   0.11902E+00
   0.11633E+02   0.11906E+00
   0.11633E+02   0.11909E+00
   0.11633E+02   0.11913E+00
   0.11633E+02   0.11917E+00
   0.11633E+02   0.11920E+00
   0.11633E+02   0.11924E+00
   0.11633E+02   0.11927E+00
   0.11633E+02   0.11930E+00
   0.11633E+02   0.11935E+00
   0.11633E+02   0.11937E+00
   0.11608E+02   0.11967E+00
   0.11608E+02   0.11970E+00
   0.11608E+02   0.11973E+00
   0.11608E+02   0.11977E+00
   0.11608E+02   0.11980E+00
   0.11608E+02   0.11983E+00
   0.11608E+02   0.11988E+00
   0.11608E+02   0.11990E+00
   0.11608E+02   0.11994E+00
   0.11608E+02   0.11997E+00
   0.11608E+02   0.12001E+00
   0.11608E+02   0.12005E+00
   0.11608E+02   0.12007E+00
   0.11608E+02   0.12011E+00
   0.11583E+02   0.12040E+00
   0.11583E+02   0.12044E+00
   0.11583E+02   0.12048E+00
   0.11583E+02   0.12051E+00
   0.11583E+02   0.12055E+00
   0.11583E+02   0.12058E+00
   0.11583E+02   0.12061E+00
   0.11583E+02   0.12064E+00
   0.11583E+02   0.12068E+00
   0.11583E+02   0.12071E+00
   0.11583E+02   0.12075E+00
   0.11583E+02   0.12078E+00
   0.11583E+02   0.12082E+00
   0.11583E+02   0.12085E+00
   0.11583E+02   0.12088E+00
   0.11558E+02   0.12119E+00
   0.11558E+02   0.12121E+00
   0.11558E+02   0.12125E+00
   0.11558E+02   0.12129E+00
   0.11558E+02   0.12132E+00
   0.11558E+02   0.12136E+00
   0.11558E+02   0.12138E+00
   0.11558E+02   0.12142E+00
   0.11558E+02   0.12146E+00
   0.11558E+02   0.12149E+00
   0.11558E+02   0.12152E+00
   0.11558E+02   0.12156E+00
   0.11558E+02   0.12160E+00
   0.11558E+02   0.12163E+00
   0.11558E+02   0.12166E+00
   0.11533E+02   0.12196E+00
   0.11533E+02   0.12200E+00
   0.11533E+02   0.12202E+00
   0.11533E+02   0.12207E+00
   0.11533E+02   0.12209E+00
   0.11533E+02   0.12213E+00
   0.11533E+02   0.12217E+00
   0.11533E+02   0.12219E+00
   0.11533E+02   0.12224E+00
   0.11533E+02   0.12227E+00
   0.11533E+02   0.12230E+00
   0.11533E+02   0.12234E+00
   0.11533E+02   0.12237E+00
   0.11533E+02   0.12240E+00
   0.11533E+02   0.12244E+00
   0.11508E+02   0.12274E+00
   0.11508E+02   0.12278E+00
   0.11508E+02   0.12281E+00
   0.11508E+02   0.12284E+00
   0.11508E+02   0.12288E+00
   0.11508E+02   0.12291E+00
   0.11508E+02   0.12294E+00
   0.11508E+02   0.12298E+00
   0.11508E+02   0.12301E+00
   0.11508E+02   0.12305E+00
   0.11508E+02   0.12308E+00
   0.11508E+02   0.12311E+00
   0.11508E+02   0.12315E+00
   0.11508E+02   0.12318E+00
   0.11483E+02   0.12348E+00
   0.11483E+02   0.12352E+00
   0.11483E+02   0.12355E+00
   0.11483E+02   0.12359E+00
   0.11483E+02   0.12361E+00
   0.11483E+02   0.12365E+00
   0.11483E+02   0.12369E+00
   0.11483E+02   0.12372E+00
   0.11483E+02   0.12376E+00
   0.11483E+02   0.12379E+00
   0.11483E+02   0.12383E+00
   0.11483E+02   0.12386E+00
   0.11483E+02   0.12389E+00
   0.11483E+02   0.12393E+00
   0.11483E+02   0.12397E+00
   0.11458E+02   0.12426E+00
   0.11458E+02   0.12431E+00
   0.11458E+02   0.12433E+00
   0.11458E+02   0.12437E+00
   0.11458E+02   0.12440E+00
   0.11458E+02   0.12444E+00
   0.11458E+02   0.12447E+00
   0.11458E+02   0.12450E+00
   0.11458E+02   0.12454E+00
   0.11458E+02   0.12457E+00
   0.11458E+02   0.12460E+00
   0.11458E+02   0.12464E+00
   0.11458E+02   0.12467E+00
   0.11458E+02   0.12470E+00
   0.11433E+02   0.12502E+00
   0.11433E+02   0.12504E+00
   0.11433E+02   0.12507E+00
   0.11433E+02   0.12512E+00
   0.11433E+02   0.12515E+00
   0.11433E+02   0.12518E+00
   0.11433E+02   0.12522E+00
   0.11433E+02   0.12525E+00
   0.11433E+02   0.12529E+00
   0.11433E+02   0.12531E+00
   0.11433E+02   0.12535E+00
   0.11433E+02   0.12539E+00
   0.11433E+02   0.12542E+00
   0.11433E+02   0.12545E+00
   0.11433E+02   0.12548E+00
   0.11408E+02   0.12579E+00
   0.11408E+02   0.12584E+00
   0.11408E+02   0.12586E+00
   0.11408E+02   0.12590E+00
   0.11408E+02   0.12593E+00
   0.11408E+02   0.12596E+00
   0.11408E+02   0.12600E+00
   0.11408E+02   0.12602E+00
   0.11408E+02   0.12607E+00
   0.11408E+02   0.12610E+00
   0.11408E+02   0.12613E+00
   0.11408E+02   0.12617E+00
   0.11408E+02   0.12620E+00
   0.11408E+02   0.12623E+00
   0.11408E+02   0.12627E+00
   0.11383E+02   0.12658E+00
   0.11383E+02   0.12662E+00
   0.11383E+02   0.12665E+00
   0.11383E+02   0.12667E+00
   0.11383E+02   0.12672E+00
   0.11383E+02   0.12675E+00
   0.11383E+02   0.12677E+00
   0.11383E+02   0.12682E+00
   0.11383E+02   0.12685E+00
   0.11383E+02   0.12689E+00
   0.11383E+02   0.12691E+00
   0.11383E+02   0.12694E+00
   0.11383E+02   0.12699E+00
   0.11383E+02   0.12702E+00
   0.11358E+02   0.12732E+00
   0.11358E+02   0.12735E+00
   0.11358E+02   0.12739E+00
   0.11358E+02   0.12743E+00
   0.11358E+02   0.12746E+00
   0.11358E+02   0.12750E+00
   0.11358E+02   0.12753E+00
   0.11358E+02   0.12756E+00
   0.11358E+02   0.12760E+00
   0.11358E+02   0.12763E+00
   0.11358E+02   0.12766E+00
   0.11358E+02   0.12770E+00
   0.11358E+02   0.12773E+00
   0.11358E+02   0.12776E+00
   0.11358E+02   0.12781E+00
   0.11333E+02   0.12811E+00
   0.11333E+02   0.12815E+00
   0.11333E+02   0.12818E+00
   0.11333E+02   0.12821E+00
   0.11333E+02   0.12825E+00
   0.11333E+02   0.12828E+00
   0.11333E+02   0.12831E+00
   0.11333E+02   0.12835E+00
   0.11333E+02   0.12838E+00
   0.11333E+02   0.12841E+00
   0.11333E+02   0.12844E+00
   0.11333E+02   0.12848E+00
   0.11333E+02   0.12851E+00
   0.11333E+02   0.12854E+00
   0.11308E+02   0.12887E+00
   0.11308E+02   0.12890E+00
   0.11308E+02   0.12892E+00
   0.11308E+02   0.12897E+00
   0.11308E+02   0.12900E+00
   0.11308E+02   0.12903E+00
   0.11308E+02   0.12906E+00
   0.11308E+02   0.12909E+00
   0.11308E+02   0.12913E+00
   0.11308E+02   0.12916E+00
   0.11308E+02   0.12919E+00
   0.11308E+02   0.12923E+00
   0.11308E+02   0.12926E+00
   0.11308E+02   0.12930E+00
   0.11283E+02   0.12961E+00
   0.11283E+02   0.12964E+00
   0.11283E+02   0.12969E+00
   0.11283E+02   0.12971E+00
   0.11283E+02   0.12975E+00
   0.11283E+02   0.12979E+00
   0.11283E+02   0.12981E+00
   0.11283E+02   0.12985E+00
   0.11283E+02   0.12988E+00
   0.11283E+02   0.12991E+00
   0.11283E+02   0.12995E+00
   0.11283E+02   0.12997E+00
   0.11283E+02   0.13001E+00
   0.11283E+02   0.13005E+00
   0.11283E+02   0.13008E+00
   0.11283E+02   0.13011E+00
   0.11258E+02   0.13043E+00
   0.11258E+02   0.13047E+00
   0.11258E+02   0.13050E+00
   0.11258E+02   0.13053E+00
   0.11258E+02   0.13056E+00
   0.11258E+02   0.13060E+00
   0.11258E+02   0.13063E+00
   0.11258E+02   0.13066E+00
   0.11258E+02   0.13069E+00
   0.11258E+02   0.13073E+00
   0.11258E+02   0.13077E+00
   0.11258E+02   0.13079E+00
   0.11258E+02   0.13083E+00
   0.11233E+02   0.13115E+00
   0.11233E+02   0.13119E+00
   0.11233E+02   0.13122E+00
   0.11233E+02   0.13125E+00
   0.11233E+02   0.13129E+00
   0.11233E+02   0.13132E+00
   0.11233E+02   0.13135E+00
   0.11233E+02   0.13139E+00
   0.11233E+02   0.13141E+00
   0.11233E+02   0.13144E+00
   0.11233E+02   0.13149E+00
   0.11233E+02   0.13151E+00
   0.11233E+02   0.13156E+00
   0.11233E+02   0.13158E+00
   0.11208E+02   0.13190E+00
   0.11208E+02   0.13194E+00
   0.11208E+02   0.13197E+00
   0.11208E+02   0.13200E+00
   0.11208E+02   0.13204E+00
   0.11208E+02   0.13207E+00
   0.11208E+02   0.13211E+00
   0.11208E+02   0.13213E+00
   0.11208E+02   0.13216E+00
   0.11208E+02   0.13221E+00
   0.11208E+02   0.13223E+00
   0.11208E+02   0.13226E+00
   0.11208E+02   0.13230E+00
   0.11208E+02   0.13233E+00
   0.11208E+02   0.13237E+00
   0.11183E+02   0.13269E+00
   0.11183E+02   0.13272E+00
   0.11183E+02   0.13277E+00
   0.11183E+02   0.13279E+00
   0.11183E+02   0.13282E+00
   0.11183E+02   0.13285E+00
   0.11183E+02   0.13289E+00
   0.11183E+02   0.13293E+00
   0.11183E+02   0.13295E+00
   0.11183E+02   0.13299E+00
   0.11183E+02   0.13303E+00
   0.11183E+02   0.13305E+00
   0.11183E+02   0.13309E+00
   0.11183E+02   0.13311E+00
   0.11158E+02   0.13345E+00
   0.11158E+02   0.13348E+00
   0.11158E+02   0.13350E+00
   0.11158E+02   0.13354E+00
   0.11158E+02   0.13359E+00
   0.11158E+02   0.13361E+00
   0.11158E+02   0.13364E+00
   0.11158E+02   0.13368E+00
   0.11158E+02   0.13371E+00
   0.11158E+02   0.13374E+00
   0.11158E+02   0.13377E+00
   0.11158E+02   0.13380E+00
   0.11158E+02   0.13385E+00
   0.11158E+02   0.13387E+00
   0.11133E+02   0.13420E+00
   0.11133E+02   0.13423E+00
   0.11133E+02   0.13427E+00
   0.11133E+02   0.13430E+00
   0.11133E+02   0.13433E+00
   0.11133E+02   0.13436E+00
   0.11133E+02   0.13440E+00
   0.11133E+02   0.13443E+00
   0.11133E+02   0.13446E+00
   0.11133E+02   0.13450E+00
   0.11133E+02   0.13453E+00
   0.11133E+02   0.13457E+00
   0.11133E+02   0.13459E+00
   0.11133E+02   0.13462E+00
   0.11108E+02   0.13496E+00
   0.11108E+02   0.13499E+00
   0.11108E+02   0.13502E+00
   0.11108E+02   0.13505E+00
   0.11108E+02   0.13509E+00
   0.11108E+02   0.13512E+00
   0.11108E+02   0.13515E+00
   0.11108E+02   0.13519E+00
   0.11108E+02   0.13521E+00
   0.11108E+02   0.13524E+00
   0.11108E+02   0.13529E+00
   0.11108E+02   0.13531E+00
   0.11108E+02   0.13534E+00
   0.11108E+02   0.13537E+00
   0.11108E+02   0.13540E+00
   0.11083E+02   0.13575E+00
   0.11083E+02   0.13578E+00
   0.11083E+02   0.13580E+00
   0.11083E+02   0.13584E+00
   0.11083E+02   0.13587E+00
   0.11083E+02   0.13590E+00
   0.11083E+02   0.13593E+00
   0.11083E+02   0.13596E+00
   0.11083E+02   0.13601E+00
   0.11083E+02   0.13603E+00
   0.11083E+02   0.13607E+00
   0.11083E+02   0.13611E+00
   0.11083E+02   0.13613E+00
   0.11083E+02   0.13616E+00
   0.11058E+02   0.13650E+00
   0.11058E+02   0.13653E+00
   0.11058E+02   0.13657E+00
   0.11058E+02   0.13660E+00
   0.11058E+02   0.13663E+00
   0.11058E+02   0.13666E+00
   0.11058E+02   0.13670E+00
   0.11058E+02   0.13672E+00
   0.11058E+02   0.13675E+00
   0.11058E+02   0.13679E+00
   0.11058E+02   0.13683E+00
   0.11058E+02   0.13685E+00
   0.11058E+02   0.13688E+00
   0.11058E+02   0.13692E+00
   0.11033E+02   0.13726E+00
   0.11033E+02   0.13729E+00
   0.11033E+02   0.13732E+00
   0.11033E+02   0.13735E+00
   0.11033E+02   0.13739E+00
   0.11033E+02   0.13741E+00
   0.11033E+02   0.13744E+00
   0.11033E+02   0.13748E+00
   0.11033E+02   0.13751E+00
   0.11033E+02   0.13754E+00
   0.11033E+02   0.13757E+00
   0.11033E+02   0.13761E+00
   0.11033E+02   0.13765E+00
   0.11033E+02   0.13766E+00
   0.11008E+02   0.13802E+00
   0.11008E+02   0.13804E+00
   0.11008E+02   0.13808E+00
   0.11008E+02   0.13811E+00
   0.11008E+02   0.13814E+00
   0.11008E+02   0.13817E+00
   0.11008E+02   0.13821E+00
   0.11008E+02   0.13823E+00
   0.11008E+02   0.13826E+00
   0.11008E+02   0.13830E+00
   0.11008E+02   0.13833E+00
   0.11008E+02   0.13836E+00
   0.11008E+02   0.13839E+00
   0.11008E+02   0.13843E+00
   0.10983E+02   0.13877E+00
   0.10983E+02   0.13880E+00
   0.10983E+02   0.13883E+00
   0.10983E+02   0.13886E+00
   0.10983E+02   0.13890E+00
   0.10983E+02   0.13893E+00
   0.10983E+02   0.13895E+00
   0.10983E+02   0.13900E+00
   0.10983E+02   0.13902E+00
   0.10983E+02   0.13905E+00
   0.10983E+02   0.13909E+00
   0.10983E+02   0.13912E+00
   0.10983E+02   0.13914E+00
   0.10983E+02   0.13918E+00
   0.10983E+02   0.13921E+00
   0.10958E+02   0.13956E+00
   0.10958E+02   0.13959E+00
   0.10958E+02   0.13962E+00
   0.10958E+02   0.13965E+00
   0.10958E+02   0.13968E+00
   0.10958E+02   0.13971E+00
   0.10958E+02   0.13975E+00
   0.10958E+02   0.13977E+00
   0.10958E+02   0.13982E+00
   0.10958E+02   0.13983E+00
   0.10958E+02   0.13986E+00
   0.10958E+02   0.13991E+00
   0.10958E+02   0.13993E+00
   0.10958E+02   0.13996E+00
   0.10933E+02   0.14031E+00
   0.10933E+02   0.14034E+00
   0.10933E+02   0.14038E+00
   0.10933E+02   0.14040E+00
   0.10933E+02   0.14044E+00
   0.10933E+02   0.14047E+00
   0.10933E+02   0.14050E+00
   0.10933E+02   0.14053E+00
   0.10933E+02   0.14056E+00
   0.10933E+02   0.14059E+00
   0.10933E+02   0.14063E+00
   0.10933E+02   0.14065E+00
   0.10933E+02   0.14068E+00
   0.10933E+02   0.14072E+00
   0.10908E+02   0.14107E+00
   0.10908E+02   0.14110E+00
   0.10908E+02   0.14113E+00
   0.10908E+02   0.14115E+00
   0.10908E+02   0.14120E+00
   0.10908E+02   0.14122E+00
   0.10908E+02   0.14125E+00
   0.10908E+02   0.14130E+00
   0.10908E+02   0.14132E+00
   0.10908E+02   0.14134E+00
   0.10908E+02   0.14137E+00
   0.10908E+02   0.14141E+00
   0.10908E+02   0.14145E+00
   0.10908E+02   0.14147E+00
   0.10883E+02   0.14182E+00
   0.10883E+02   0.14186E+00
   0.10883E+02   0.14189E+00
   0.10883E+02   0.14192E+00
   0.10883E+02   0.14195E+00
   0.10883E+02   0.14198E+00
   0.10883E+02   0.14202E+00
   0.10883E+02   0.14204E+00
   0.10883E+02   0.14207E+00
   0.10883E+02   0.14211E+00
   0.10883E+02   0.14214E+00
   0.10883E+02   0.14216E+00
   0.10883E+02   0.14219E+00
   0.10883E+02   0.14223E+00
   0.10858E+02   0.14259E+00
   0.10858E+02   0.14261E+00
   0.10858E+02   0.14264E+00
   0.10858E+02   0.14268E+00
   0.10858E+02   0.14270E+00
   0.10858E+02   0.14274E+00
   0.10858E+02   0.14277E+00
   0.10858E+02   0.14280E+00
   0.10858E+02   0.14284E+00
   0.10858E+02   0.14285E+00
   0.10858E+02   0.14289E+00
   0.10858E+02   0.14292E+00
   0.10858E+02   0.14295E+00
   0.10858E+02   0.14299E+00
   0.10833E+02   0.14333E+00
   0.10833E+02   0.14337E+00
   0.10833E+02   0.14341E+00
   0.10833E+02   0.14342E+00
   0.10833E+02   0.14346E+00
   0.10833E+02   0.14349E+00
   0.10833E+02   0.14353E+00
   0.10833E+02   0.14355E+00
   0.10833E+02   0.14357E+00
   0.10833E+02   0.14361E+00
   0.10833E+02   0.14365E+00
   0.10833E+02   0.14367E+00
   0.10833E+02   0.14370E+00
   0.10833E+02   0.14374E+00
   0.10808E+02   0.14410E+00
   0.10808E+02   0.14413E+00
   0.10808E+02   0.14415E+00
   0.10808E+02   0.14418E+00
   0.10808E+02   0.14423E+00
   0.10808E+02   0.14424E+00
   0.10808E+02   0.14428E+00
   0.10808E+02   0.14431E+00
   0.10808E+02   0.14434E+00
   0.10808E+02   0.14437E+00
   0.10808E+02   0.14440E+00
   0.10808E+02   0.14443E+00
   0.10808E+02   0.14446E+00
   0.10808E+02   0.14448E+00
   0.10783E+02   0.14486E+00
   0.10783E+02   0.14488E+00
   0.10783E+02   0.14491E+00
   0.10783E+02   0.14494E+00
   0.10783E+02   0.14497E+00
   0.10783E+02   0.14500E+00
   0.10783E+02   0.14504E+00
   0.10783E+02   0.14507E+00
   0.10783E+02   0.14509E+00
   0.10783E+02   0.14512E+00
   0.10783E+02   0.14515E+00
   0.10783E+02   0.14518E+00
   0.10783E+02   0.14521E+00
   0.10783E+02   0.14525E+00
   0.10758E+02   0.14561E+00
   0.10758E+02   0.14564E+00
   0.10758E+02   0.14568E+00
   0.10758E+02   0.14569E+00
   0.10758E+02   0.14573E+00
   0.10758E+02   0.14576E+00
   0.10758E+02   0.14578E+00
   0.10758E+02   0.14582E+00
   0.10758E+02   0.14585E+00
   0.10758E+02   0.14587E+00
   0.10758E+02   0.14591E+00
   0.10758E+02   0.14594E+00
   0.10758E+02   0.14597E+00
   0.10758E+02   0.14600E+00
   0.10733E+02   0.14636E+00
   0.10733E+02   0.14640E+00
   0.10733E+02   0.14642E+00
   0.10733E+02   0.14645E+00
   0.10733E+02   0.14649E+00
   0.10733E+02   0.14651E+00
   0.10733E+02   0.14654E+00
   0.10733E+02   0.14658E+00
   0.10733E+02   0.14659E+00
   0.10733E+02   0.14663E+00
   0.10733E+02   0.14666E+00
   0.10733E+02   0.14668E+00
   0.10733E+02   0.14672E+00
   0.10733E+02   0.14675E+00
   0.10708E+02   0.14712E+00
   0.10708E+02   0.14715E+00
   0.10708E+02   0.14718E+00
   0.10708E+02   0.14721E+00
   0.10708E+02   0.14724E+00
   0.10708E+02   0.14727E+00
   0.10708E+02   0.14730E+00
   0.10708E+02   0.14732E+00
   0.10708E+02   0.14736E+00
   0.10708E+02   0.14739E+00
   0.10708E+02   0.14741E+00
   0.10708E+02   0.14745E+00
   0.10708E+02   0.14747E+00
   0.10683E+02   0.14784E+00
   0.10683E+02   0.14788E+00
   0.10683E+02   0.14790E+00
   0.10683E+02   0.14794E+00
   0.10683E+02   0.14796E+00
   0.10683E+02   0.14799E+00
   0.10683E+02   0.14802E+00
   0.10683E+02   0.14805E+00
   0.10683E+02   0.14807E+00
   0.10683E+02   0.14811E+00
   0.10683E+02   0.14814E+00
   0.10683E+02   0.14817E+00
   0.10683E+02   0.14819E+00
   0.10683E+02   0.14822E+00
   0.10658E+02   0.14860E+00
   0.10658E+02   0.14863E+00
   0.10658E+02   0.14865E+00
   0.10658E+02   0.14869E+00
   0.10658E+02   0.14871E+00
   0.10658E+02   0.14875E+00
   0.10658E+02   0.14877E+00
   0.10658E+02   0.14880E+00
   0.10658E+02   0.14883E+00
   0.10658E+02   0.14886E+00
   0.10658E+02   0.14889E+00
   0.10658E+02   0.14892E+00
   0.10658E+02   0.14895E+00
   0.10658E+02   0.14898E+00
   0.10633E+02   0.14935E+00
   0.10633E+02   0.14938E+00
   0.10633E+02   0.14942E+00
   0.10633E+02   0.14944E+00
   0.10633E+02   0.14946E+00
   0.10633E+02   0.14951E+00
   0.10633E+02   0.14953E+00
   0.10633E+02   0.14956E+00
   0.10633E+02   0.14958E+00
   0.10633E+02   0.14961E+00
   0.10633E+02   0.14964E+00
   0.10633E+02   0.14967E+00
   0.10633E+02   0.14970E+00
   0.10633E+02   0.14973E+00
   0.10608E+02   0.15011E+00
   0.10608E+02   0.15014E+00
   0.10608E+02   0.15016E+00
   0.10608E+02   0.15020E+00
   0.10608E+02   0.15023E+00
   0.10608E+02   0.15025E+00
   0.10608E+02   0.15027E+00
   0.10608E+02   0.15031E+00
   0.10608E+02   0.15033E+00
   0.10608E+02   0.15037E+00
   0.10608E+02   0.15040E+00
   0.10608E+02   0.15042E+00
   0.10608E+02   0.15046E+00
   0.10608E+02   0.15048E+00
   0.10583E+02   0.15086E+00
   0.10583E+02   0.15090E+00
   0.10583E+02   0.15092E+00
   0.10583E+02   0.15095E+00
   0.10583E+02   0.15097E+00
   0.10583E+02   0.15099E+00
   0.10583E+02   0.15103E+00
   0.10583E+02   0.15107E+00
   0.10583E+02   0.15109E+00
   0.10583E+02   0.15112E+00
   0.10583E+02   0.15114E+00
   0.10583E+02   0.15118E+00
   0.10583E+02   0.15120E+00
   0.10583E+02   0.15123E+00
   0.10558E+02   0.15162E+00
   0.10558E+02   0.15165E+00
   0.10558E+02   0.15166E+00
   0.10558E+02   0.15170E+00
   0.10558E+02   0.15173E+00
   0.10558E+02   0.15176E+00
   0.10558E+02   0.15178E+00
   0.10558E+02   0.15181E+00
   0.10558E+02   0.15184E+00
   0.10558E+02   0.15187E+00
   0.10558E+02   0.15189E+00
   0.10558E+02   0.15192E+00
   0.10558E+02   0.15195E+00
   0.10558E+02   0.15198E+00
   0.10533E+02   0.15236E+00
   0.10533E+02   0.15239E+00
   0.10533E+02   0.15243E+00
   0.10533E+02   0.15246E+00
   0.10533E+02   0.15248E+00
   0.10533E+02   0.15251E+00
   0.10533E+02   0.15253E+00
   0.10533E+02   0.15257E+00
   0.10533E+02   0.15259E+00
   0.10533E+02   0.15262E+00
   0.10533E+02   0.15265E+00
   0.10533E+02   0.15267E+00
   0.10533E+02   0.15271E+00
   0.10508E+02   0.15309E+00
   0.10508E+02   0.15312E+00
   0.10508E+02   0.15316E+00
   0.10508E+02   0.15317E+00
   0.10508E+02   0.15320E+00
   0.10508E+02   0.15324E+00
   0.10508E+02   0.15325E+00
   0.10508E+02   0.15329E+00
   0.10508E+02   0.15332E+00
   0.10508E+02   0.15334E+00
   0.10508E+02   0.15338E+00
   0.10508E+02   0.15339E+00
   0.10508E+02   0.15343E+00
   0.10508E+02   0.15346E+00
   0.10483E+02   0.15384E+00
   0.10483E+02   0.15387E+00
   0.10483E+02   0.15389E+00
   0.10483E+02   0.15393E+00
   0.10483E+02   0.15396E+00
   0.10483E+02   0.15398E+00
   0.10483E+02   0.15400E+00
   0.10483E+02   0.15404E+00
   0.10483E+02   0.15406E+00
   0.10483E+02   0.15409E+00
   0.10483E+02   0.15412E+00
   0.10483E+02   0.15414E+00
   0.10483E+02   0.15418E+00
   0.10483E+02   0.15419E+00
   0.10458E+02   0.15458E+00
   0.10458E+02   0.15463E+00
   0.10458E+02   0.15465E+00
   0.10458E+02   0.15468E+00
   0.10458E+02   0.15470E+00
   0.10458E+02   0.15472E+00
   0.10458E+02   0.15476E+00
   0.10458E+02   0.15478E+00
   0.10458E+02   0.15481E+00
   0.10458E+02   0.15485E+00
   0.10458E+02   0.15486E+00
   0.10458E+02   0.15489E+00
   0.10458E+02   0.15492E+00
   0.10458E+02   0.15494E+00
   0.10433E+02   0.15535E+00
   0.10433E+02   0.15537E+00
   0.10433E+02   0.15539E+00
   0.10433E+02   0.15543E+00
   0.10433E+02   0.15545E+00
   0.10433E+02   0.15547E+00
   0.10433E+02   0.15550E+00
   0.10433E+02   0.15553E+00
   0.10433E+02   0.15556E+00
   0.10433E+02   0.15558E+00
   0.10433E+02   0.15561E+00
   0.10433E+02   0.15564E+00
   0.10433E+02   0.15567E+00
   0.10433E+02   0.15570E+00
   0.10408E+02   0.15609E+00
   0.10408E+02   0.15611E+00
   0.10408E+02   0.15615E+00
   0.10408E+02   0.15618E+00
   0.10408E+02   0.15619E+00
   0.10408E+02   0.15623E+00
   0.10408E+02   0.15625E+00
   0.10408E+02   0.15628E+00
   0.10408E+02   0.15630E+00
   0.10408E+02   0.15633E+00
   0.10408E+02   0.15637E+00
   0.10408E+02   0.15639E+00
   0.10408E+02   0.15641E+00
   0.10383E+02   0.15682E+00
   0.10383E+02   0.15684E+00
   0.10383E+02   0.15688E+00
   0.10383E+02   0.15689E+00
   0.10383E+02   0.15692E+00
   0.10383E+02   0.15695E+00
   0.10383E+02   0.15698E+00
   0.10383E+02   0.15700E+00
   0.10383E+02   0.15703E+00
   0.10383E+02   0.15706E+00
   0.10383E+02   0.15709E+00
   0.10383E+02   0.15710E+00
   0.10383E+02   0.15712E+00
   0.10383E+02   0.15715E+00
   0.10358E+02   0.15756E+00
   0.10358E+02   0.15759E+00
   0.10358E+02   0.15762E+00
   0.10358E+02   0.15764E+00
   0.10358E+02   0.15768E+00
   0.10358E+02   0.15769E+00
   0.10358E+02   0.15772E+00
   0.10358E+02   0.15775E+00
   0.10358E+02   0.15777E+00
   0.10358E+02   0.15779E+00
   0.10358E+02   0.15783E+00
   0.10358E+02   0.15784E+00
   0.10358E+02   0.15788E+00
   0.10358E+02   0.15790E+00
   0.10333E+02   0.15830E+00
   0.10333E+02   0.15834E+00
   0.10333E+02   0.15836E+00
   0.10333E+02   0.15839E+00
   0.10333E+02   0.15841E+00
   0.10333E+02   0.15843E+00
   0.10333E+02   0.15847E+00
   0.10333E+02   0.15848E+00
   0.10333E+02   0.15851E+00
   0.10333E+02   0.15855E+00
   0.10333E+02   0.15856E+00
   0.10333E+02   0.15859E+00
   0.10333E+02   0.15862E+00
   0.10308E+02   0.15902E+00
   0.10308E+02   0.15906E+00
   0.10308E+02   0.15908E+00
   0.10308E+02   0.15910E+00
   0.10308E+02   0.15914E+00
   0.10308E+02   0.15915E+00
   0.10308E+02   0.15918E+00
   0.10308E+02   0.15921E+00
   0.10308E+02   0.15923E+00
   0.10308E+02   0.15927E+00
   0.10308E+02   0.15928E+00
   0.10308E+02   0.15931E+00
   0.10308E+02   0.15934E+00
   0.10308E+02   0.15936E+00
   0.10283E+02   0.15977E+00
   0.10283E+02   0.15980E+00
   0.10283E+02   0.15982E+00
   0.10283E+02   0.15985E+00
   0.10283E+02   0.15988E+00
   0.10283E+02   0.15990E+00
   0.10283E+02   0.15993E+00
   0.10283E+02   0.15996E+00
   0.10283E+02   0.15998E+00
   0.10283E+02   0.16001E+00
   0.10283E+02   0.16002E+00
   0.10283E+02   0.16005E+00
   0.10283E+02   0.16007E+00
   0.10258E+02   0.16048E+00
   0.10258E+02   0.16052E+00
   0.10258E+02   0.16054E+00
   0.10258E+02   0.16057E+00
   0.10258E+02   0.16059E+00
   0.10258E+02   0.16061E+00
   0.10258E+02   0.16065E+00
   0.10258E+02   0.16068E+00
   0.10258E+02   0.16069E+00
   0.10258E+02   0.16072E+00
   0.10258E+02   0.16074E+00
   0.10258E+02   0.16077E+00
   0.10258E+02   0.16079E+00
   0.10258E+02   0.16081E+00
   0.10233E+02   0.16123E+00
   0.10233E+02   0.16126E+00
   0.10233E+02   0.16128E+00
   0.10233E+02   0.16131E+00
   0.10233E+02   0.16134E+00
   0.10233E+02   0.16137E+00
   0.10233E+02   0.16138E+00
   0.10233E+02   0.16140E+00
   0.10233E+02   0.16144E+00
   0.10233E+02   0.16146E+00
   0.10233E+02   0.16147E+00
   0.10233E+02   0.16150E+00
   0.10233E+02   0.16153E+00
   0.10233E+02   0.16156E+00
   0.10208E+02   0.16198E+00
   0.10208E+02   0.16200E+00
   0.10208E+02   0.16203E+00
   0.10208E+02   0.16205E+00
   0.10208E+02   0.16207E+00
   0.10208E+02   0.16210E+00
   0.10208E+02   0.16212E+00
   0.10208E+02   0.16216E+00
   0.10208E+02   0.16217E+00
   0.10208E+02   0.16219E+00
   0.10208E+02   0.16223E+00
   0.10208E+02   0.16224E+00
   0.10208E+02   0.16227E+00
   0.10208E+02   0.16230E+00
   0.10183E+02   0.16272E+00
   0.10183E+02   0.16274E+00
   0.10183E+02   0.16276E+00
   0.10183E+02   0.16279E+00
   0.10183E+02   0.16281E+00
   0.10183E+02   0.16284E+00
   0.10183E+02   0.16287E+00
   0.10183E+02   0.16289E+00
   0.10183E+02   0.16291E+00
   0.10183E+02   0.16295E+00
   0.10183E+02   0.16296E+00
   0.10183E+02   0.16298E+00
   0.10183E+02   0.16301E+00
   0.10158E+02   0.16343E+00
   0.10158E+02   0.16345E+00
   0.10158E+02   0.16349E+00
   0.10158E+02   0.16349E+00
   0.10158E+02   0.16353E+00
   0.10158E+02   0.16356E+00
   0.10158E+02   0.16357E+00
   0.10158E+02   0.16361E+00
   0.10158E+02   0.16363E+00
   0.10158E+02   0.16365E+00
   0.10158E+02   0.16368E+00
   0.10158E+02   0.16369E+00
   0.10158E+02   0.16372E+00
   0.10158E+02   0.16374E+00
   0.10133E+02   0.16416E+00
   0.10133E+02   0.16420E+00
   0.10133E+02   0.16422E+00
   0.10133E+02   0.16424E+00
   0.10133E+02   0.16427E+00
   0.10133E+02   0.16429E+00
   0.10133E+02   0.16432E+00
   0.10133E+02   0.16435E+00
   0.10133E+02   0.16435E+00
   0.10133E+02   0.16438E+00
   0.10133E+02   0.16440E+00
   0.10133E+02   0.16444E+00
   0.10133E+02   0.16446E+00
   0.10108E+02   0.16487E+00
   0.10108E+02   0.16491E+00
   0.10108E+02   0.16493E+00
   0.10108E+02   0.16495E+00
   0.10108E+02   0.16498E+00
   0.10108E+02   0.16500E+00
   0.10108E+02   0.16503E+00
   0.10108E+02   0.16505E+00
   0.10108E+02   0.16507E+00
   0.10108E+02   0.16509E+00
   0.10108E+02   0.16512E+00
   0.10108E+02   0.16513E+00
   0.10108E+02   0.16516E+00
   0.10108E+02   0.16519E+00
   0.10083E+02   0.16562E+00
   0.10083E+02   0.16565E+00
   0.10083E+02   0.16567E+00
   0.10083E+02   0.16569E+00
   0.10083E+02   0.16572E+00
   0.10083E+02   0.16573E+00
   0.10083E+02   0.16576E+00
   0.10083E+02   0.16578E+00
   0.10083E+02   0.16581E+00
   0.10083E+02   0.16583E+00
   0.10083E+02   0.16585E+00
   0.10083E+02   0.16588E+00
   0.10083E+02   0.16590E+00
   0.10058E+02   0.16633E+00
   0.10058E+02   0.16636E+00
   0.10058E+02   0.16637E+00
   0.10058E+02   0.16640E+00
   0.10058E+02   0.16643E+00
   0.10058E+02   0.16645E+00
   0.10058E+02   0.16647E+00
   0.10058E+02   0.16650E+00
   0.10058E+02   0.16651E+00
   0.10058E+02   0.16653E+00
   0.10058E+02   0.16656E+00
   0.10058E+02   0.16659E+00
   0.10058E+02   0.16661E+00
   0.10058E+02   0.16662E+00
   0.10033E+02   0.16707E+00
   0.10033E+02   0.16709E+00
   0.10033E+02   0.16711E+00
   0.10033E+02   0.16713E+00
   0.10033E+02   0.16715E+00
   0.10033E+02   0.16718E+00
   0.10033E+02   0.16720E+00
   0.10033E+02   0.16722E+00
   0.10033E+02   0.16725E+00
   0.10033E+02   0.16727E+00
   0.10033E+02   0.16730E+00
   0.10033E+02   0.16732E+00
   0.10033E+02   0.16733E+00
   0.10033E+02   0.16736E+00
   0.10008E+02   0.16780E+00
   0.10008E+02   0.16781E+00
   0.10008E+02   0.16784E+00
   0.10008E+02   0.16786E+00
   0.10008E+02   0.16790E+00
   0.10008E+02   0.16791E+00
   0.10008E+02   0.16793E+00
   0.10008E+02   0.16796E+00
   0.10008E+02   0.16799E+00
   0.10008E+02   0.16799E+00
   0.10008E+02   0.16802E+00
   0.10008E+02   0.16804E+00
   0.10008E+02   0.16807E+00
   0.99830E+01   0.16850E+00
   0.99830E+01   0.16852E+00
   0.99830E+01   0.16856E+00
   0.99830E+01   0.16859E+00
   0.99830E+01   0.16859E+00
   0.99830E+01   0.16862E+00
   0.99830E+01   0.16864E+00
   0.99830E+01   0.16866E+00
   0.99830E+01   0.16869E+00
   0.99830E+01   0.16870E+00
   0.99830E+01   0.16872E+00
   0.99830E+01   0.16876E+00
   0.99830E+01   0.16876E+00
   0.99830E+01   0.16879E+00
   0.99580E+01   0.16923E+00
   0.99580E+01   0.16927E+00
   0.99580E+01   0.16929E+00
   0.99580E+01   0.16931E+00
   0.99580E+01   0.16933E+00
   0.99580E+01   0.16936E+00
   0.99580E+01   0.16936E+00
   0.99580E+01   0.16939E+00
   0.99580E+01   0.16940E+00
   0.99580E+01   0.16944E+00
   0.99580E+01   0.16945E+00
   0.99580E+01   0.16946E+00
   0.99580E+01   0.16950E+00
   0.99330E+01   0.16996E+00
   0.99330E+01   0.16996E+00
   0.99330E+01   0.16999E+00
   0.99330E+01   0.17001E+00
   0.99330E+01   0.17003E+00
   0.99330E+01   0.17005E+00
   0.99330E+01   0.17007E+00
   0.99330E+01   0.17008E+00
   0.99330E+01   0.17013E+00
   0.99330E+01   0.17013E+00
   0.99330E+01   0.17015E+00
   0.99330E+01   0.17017E+00
   0.99330E+01   0.17020E+00
   0.99330E+01   0.17023E+00
   0.99080E+01   0.17067E+00
   0.99080E+01   0.17069E+00
   0.99080E+01   0.17072E+00
   0.99080E+01   0.17073E+00
   0.99080E+01   0.17075E+00
   0.99080E+01   0.17078E+00
   0.99080E+01   0.17080E+00
   0.99080E+01   0.17082E+00
   0.99080E+01   0.17083E+00
   0.99080E+01   0.17085E+00
   0.99080E+01   0.17089E+00
   0.99080E+01   0.17091E+00
   0.99080E+01   0.17093E+00
   0.98830E+01   0.17138E+00
   0.98830E+01   0.17140E+00
   0.98830E+01   0.17142E+00
   0.98830E+01   0.17143E+00
   0.98830E+01   0.17145E+00
   0.98830E+01   0.17149E+00
   0.98830E+01   0.17150E+00
   0.98830E+01   0.17151E+00
   0.98830E+01   0.17154E+00
   0.98830E+01   0.17155E+00
   0.98830E+01   0.17159E+00
   0.98830E+01   0.17161E+00
   0.98830E+01   0.17162E+00
   0.98830E+01   0.17164E+00
   0.98580E+01   0.17210E+00
   0.98580E+01   0.17212E+00
   0.98580E+01   0.17213E+00
   0.98580E+01   0.17216E+00
   0.98580E+01   0.17218E+00
   0.98580E+01   0.17219E+00
   0.98580E+01   0.17222E+00
   0.98580E+01   0.17225E+00
   0.98580E+01   0.17227E+00
   0.98580E+01   0.17229E+00
   0.98580E+01   0.17230E+00
   0.98580E+01   0.17232E+00
   0.98580E+01   0.17235E+00
   0.98330E+01   0.17279E+00
   0.98330E+01   0.17281E+00
   0.98330E+01   0.17284E+00
   0.98330E+01   0.17286E+00
   0.98330E+01   0.17288E+00
   0.98330E+01   0.17290E+00
   0.98330E+01   0.17292E+00
   0.98330E+01   0.17295E+00
   0.98330E+01   0.17296E+00
   0.98330E+01   0.17298E+00
   0.98330E+01   0.17300E+00
   0.98330E+01   0.17302E+00
   0.98330E+01   0.17304E+00
   0.98330E+01   0.17306E+00
   0.98080E+01   0.17352E+00
   0.98080E+01   0.17355E+00
   0.98080E+01   0.17355E+00
   0.98080E+01   0.17358E+00
   0.98080E+01   0.17361E+00
   0.98080E+01   0.17362E+00
   0.98080E+01   0.17364E+00
   0.98080E+01   0.17366E+00
   0.98080E+01   0.17368E+00
   0.98080E+01   0.17371E+00
   0.98080E+01   0.17371E+00
   0.98080E+01   0.17374E+00
   0.98080E+01   0.17376E+00
   0.97830E+01   0.17422E+00
   0.97830E+01   0.17424E+00
   0.97830E+01   0.17425E+00
   0.97830E+01   0.17428E+00
   0.97830E+01   0.17431E+00
   0.97830E+01   0.17432E+00
   0.97830E+01   0.17433E+00
   0.97830E+01   0.17436E+00
   0.97830E+01   0.17437E+00
   0.97830E+01   0.17440E+00
   0.97830E+01   0.17441E+00
   0.97830E+01   0.17443E+00
   0.97830E+01   0.17445E+00
   0.97830E+01   0.17448E+00
   0.97580E+01   0.17493E+00
   0.97580E+01   0.17496E+00
   0.97580E+01   0.17498E+00
   0.97580E+01   0.17500E+00
   0.97580E+01   0.17501E+00
   0.97580E+01   0.17502E+00
   0.97580E+01   0.17506E+00
   0.97580E+01   0.17508E+00
   0.97580E+01   0.17509E+00
   0.97580E+01   0.17511E+00
   0.97580E+01   0.17512E+00
   0.97580E+01   0.17516E+00
   0.97580E+01   0.17516E+00
   0.97331E+01   0.17563E+00
   0.97331E+01   0.17566E+00
   0.97331E+01   0.17567E+00
   0.97331E+01   0.17569E+00
   0.97331E+01   0.17571E+00
   0.97331E+01   0.17572E+00
   0.97331E+01   0.17576E+00
   0.97331E+01   0.17576E+00
   0.97331E+01   0.17578E+00
   0.97331E+01   0.17580E+00
   0.97331E+01   0.17583E+00
   0.97331E+01   0.17584E+00
   0.97331E+01   0.17586E+00
   0.97331E+01   0.17588E+00
   0.97081E+01   0.17635E+00
   0.97081E+01   0.17636E+00
   0.97081E+01   0.17638E+00
   0.97081E+01   0.17641E+00
   0.97081E+01   0.17643E+00
   0.97081E+01   0.17644E+00
   0.97081E+01   0.17646E+00
   0.97081E+01   0.17647E+00
   0.97081E+01   0.17651E+00
   0.97081E+01   0.17651E+00
   0.97081E+01   0.17653E+00
   0.97081E+01   0.17655E+00
   0.97081E+01   0.17657E+00
   0.96831E+01   0.17704E+00
   0.96831E+01   0.17705E+00
   0.96831E+01   0.17708E+00
   0.96831E+01   0.17711E+00
   0.96831E+01   0.17711E+00
   0.96831E+01   0.17713E+00
   0.96831E+01   0.17715E+00
   0.96831E+01   0.17717E+00
   0.96831E+01   0.17719E+00
   0.96831E+01   0.17721E+00
   0.96831E+01   0.17723E+00
   0.96831E+01   0.17724E+00
   0.96831E+01   0.17726E+00
   0.96831E+01   0.17727E+00
   0.96581E+01   0.17775E+00
   0.96581E+01   0.17777E+00
   0.96581E+01   0.17780E+00
   0.96581E+01   0.17780E+00
   0.96581E+01   0.17782E+00
   0.96581E+01   0.17785E+00
   0.96581E+01   0.17787E+00
   0.96581E+01   0.17788E+00
   0.96581E+01   0.17790E+00
   0.96581E+01   0.17791E+00
   0.96581E+01   0.17793E+00
   0.96581E+01   0.17795E+00
   0.96581E+01   0.17796E+00
   0.96331E+01   0.17845E+00
   0.96331E+01   0.17847E+00
   0.96331E+01   0.17847E+00
   0.96331E+01   0.17850E+00
   0.96331E+01   0.17851E+00
   0.96331E+01   0.17854E+00
   0.96331E+01   0.17855E+00
   0.96331E+01   0.17857E+00
   0.96331E+01   0.17858E+00
   0.96331E+01   0.17860E+00
   0.96331E+01   0.17862E+00
   0.96331E+01   0.17864E+00
   0.96331E+01   0.17865E+00
   0.96331E+01   0.17868E+00
   0.96081E+01   0.17915E+00
   0.96081E+01   0.17916E+00
   0.96081E+01   0.17920E+00
   0.96081E+01   0.17921E+00
   0.96081E+01   0.17921E+00
   0.96081E+01   0.17924E+00
   0.96081E+01   0.17925E+00
   0.96081E+01   0.17927E+00
   0.96081E+01   0.17929E+00
   0.96081E+01   0.17930E+00
   0.96081E+01   0.17933E+00
   0.96081E+01   0.17934E+00
   0.96081E+01   0.17935E+00
   0.95831E+01   0.17985E+00
   0.95831E+01   0.17986E+00
   0.95831E+01   0.17989E+00
   0.95831E+01   0.17990E+00
   0.95831E+01   0.17990E+00
   0.95831E+01   0.17993E+00
   0.95831E+01   0.17994E+00
   0.95831E+01   0.17995E+00
   0.95831E+01   0.17997E+00
   0.95831E+01   0.17999E+00
   0.95831E+01   0.18002E+00
   0.95831E+01   0.18002E+00
   0.95831E+01   0.18003E+00
   0.95831E+01   0.18006E+00
   0.95581E+01   0.18054E+00
   0.95581E+01   0.18056E+00
   0.95581E+01   0.18058E+00
   0.95581E+01   0.18058E+00
   0.95581E+01   0.18061E+00
   0.95581E+01   0.18063E+00
   0.95581E+01   0.18063E+00
   0.95581E+01   0.18066E+00
   0.95581E+01   0.18068E+00
   0.95581E+01   0.18068E+00
   0.95581E+01   0.18071E+00
   0.95581E+01   0.18071E+00
   0.95581E+01   0.18074E+00
   0.95331E+01   0.18123E+00
   0.95331E+01   0.18124E+00
   0.95331E+01   0.18126E+00
   0.95331E+01   0.18127E+00
   0.95331E+01   0.18129E+00
   0.95331E+01   0.18130E+00
   0.95331E+01   0.18132E+00
   0.95331E+01   0.18135E+00
   0.95331E+01   0.18135E+00
   0.95331E+01   0.18136E+00
   0.95331E+01   0.18139E+00
   0.95331E+01   0.18141E+00
   0.95331E+01   0.18142E+00
   0.95081E+01   0.18191E+00
   0.95081E+01   0.18192E+00
   0.95081E+01   0.18194E+00
   0.95081E+01   0.18196E+00
   0.95081E+01   0.18197E+00
   0.95081E+01   0.18199E+00
   0.95081E+01   0.18201E+00
   0.95081E+01   0.18202E+00
   0.95081E+01   0.18204E+00
   0.95081E+01   0.18204E+00
   0.95081E+01   0.18208E+00
   0.95081E+01   0.18208E+00
   0.95081E+01   0.18209E+00
   0.95081E+01   0.18211E+00
   0.94831E+01   0.18261E+00
   0.94831E+01   0.18262E+00
   0.94831E+01   0.18264E+00
   0.94831E+01   0.18265E+00
   0.94831E+01   0.18268E+00
   0.94831E+01   0.18269E+00
   0.94831E+01   0.18269E+00
   0.94831E+01   0.18272E+00
   0.94831E+01   0.18273E+00
   0.94831E+01   0.18275E+00
   0.94831E+01   0.18276E+00
   0.94831E+01   0.18277E+00
   0.94831E+01   0.18279E+00
   0.94581E+01   0.18329E+00
   0.94581E+01   0.18330E+00
   0.94581E+01   0.18332E+00
   0.94581E+01   0.18333E+00
   0.94581E+01   0.18335E+00
   0.94581E+01   0.18336E+00
   0.94581E+01   0.18337E+00
   0.94581E+01   0.18340E+00
   0.94581E+01   0.18341E+00
   0.94581E+01   0.18341E+00
   0.94581E+01   0.18343E+00
   0.94581E+01   0.18345E+00
   0.94581E+01   0.18347E+00
   0.94581E+01   0.18348E+00
   0.94331E+01   0.18398E+00
   0.94331E+01   0.18400E+00
   0.94331E+01   0.18402E+00
   0.94331E+01   0.18402E+00
   0.94331E+01   0.18404E+00
   0.94331E+01   0.18406E+00
   0.94331E+01   0.18408E+00
   0.94331E+01   0.18408E+00
   0.94331E+01   0.18409E+00
   0.94331E+01   0.18411E+00
   0.94331E+01   0.18413E+00
   0.94331E+01   0.18414E+00
   0.94331E+01   0.18416E+00
   0.94331E+01   0.18417E+00
   0.94081E+01   0.18468E+00
   0.94081E+01   0.18468E+00
   0.94081E+01   0.18470E+00
   0.94081E+01   0.18472E+00
   0.94081E+01   0.18473E+00
   0.94081E+01   0.18474E+00
   0.94081E+01   0.18476E+00
   0.94081E+01   0.18477E+00
   0.94081E+01   0.18480E+00
   0.94081E+01   0.18480E+00
   0.94081E+01   0.18481E+00
   0.94081E+01   0.18483E+00
   0.94081E+01   0.18485E+00
   0.94081E+01   0.18485E+00
   0.93831E+01   0.18536E+00
   0.93831E+01   0.18538E+00
   0.93831E+01   0.18540E+00
   0.93831E+01   0.18540E+00
   0.93831E+01   0.18541E+00
   0.93831E+01   0.18543E+00
   0.93831E+01   0.18545E+00
   0.93831E+01   0.18545E+00
   0.93831E+01   0.18547E+00
   0.93831E+01   0.18548E+00
   0.93831E+01   0.18551E+00
   0.93831E+01   0.18551E+00
   0.93581E+01   0.18602E+00
   0.93581E+01   0.18604E+00
   0.93581E+01   0.18605E+00
   0.93581E+01   0.18605E+00
   0.93581E+01   0.18607E+00
   0.93581E+01   0.18608E+00
   0.93581E+01   0.18611E+00
   0.93581E+01   0.18611E+00
   0.93581E+01   0.18612E+00
   0.93581E+01   0.18614E+00
   0.93581E+01   0.18617E+00
   0.93581E+01   0.18616E+00
   0.93581E+01   0.18619E+00
   0.93581E+01   0.18619E+00
   0.93331E+01   0.18671E+00
   0.93331E+01   0.18671E+00
   0.93331E+01   0.18672E+00
   0.93331E+01   0.18675E+00
   0.93331E+01   0.18676E+00
   0.93331E+01   0.18677E+00
   0.93331E+01   0.18679E+00
   0.93331E+01   0.18678E+00
   0.93331E+01   0.18682E+00
   0.93331E+01   0.18682E+00
   0.93331E+01   0.18684E+00
   0.93331E+01   0.18685E+00
   0.93331E+01   0.18687E+00
   0.93081E+01   0.18737E+00
   0.93081E+01   0.18739E+00
   0.93081E+01   0.18740E+00
   0.93081E+01   0.18742E+00
   0.93081E+01   0.18743E+00
   0.93081E+01   0.18744E+00
   0.93081E+01   0.18745E+00
   0.93081E+01   0.18747E+00
   0.93081E+01   0.18747E+00
   0.93081E+01   0.18749E+00
   0.93081E+01   0.18750E+00
   0.93081E+01   0.18752E+00
   0.93081E+01   0.18752E+00
   0.93081E+01   0.18753E+00
   0.92831E+01   0.18806E+00
   0.92831E+01   0.18807E+00
   0.92831E+01   0.18807E+00
   0.92831E+01   0.18809E+00
   0.92831E+01   0.18811E+00
   0.92831E+01   0.18812E+00
   0.92831E+01   0.18813E+00
   0.92831E+01   0.18814E+00
   0.92831E+01   0.18816E+00
   0.92831E+01   0.18817E+00
   0.92831E+01   0.18818E+00
   0.92831E+01   0.18819E+00
   0.92831E+01   0.18820E+00
   0.92581E+01   0.18874E+00
   0.92581E+01   0.18873E+00
   0.92581E+01   0.18874E+00
   0.92581E+01   0.18877E+00
   0.92581E+01   0.18877E+00
   0.92581E+01   0.18878E+00
   0.92581E+01   0.18880E+00
   0.92581E+01   0.18880E+00
   0.92581E+01   0.18882E+00
   0.92581E+01   0.18882E+00
   0.92581E+01   0.18884E+00
   0.92581E+01   0.18886E+00
   0.92581E+01   0.18887E+00
   0.92332E+01   0.18939E+00
   0.92332E+01   0.18940E+00
   0.92332E+01   0.18941E+00
   0.92332E+01   0.18943E+00
   0.92332E+01   0.18944E+00
   0.92332E+01   0.18944E+00
   0.92332E+01   0.18946E+00
   0.92332E+01   0.18947E+00
   0.92332E+01   0.18948E+00
   0.92332E+01   0.18949E+00
   0.92332E+01   0.18950E+00
   0.92332E+01   0.18952E+00
   0.92332E+01   0.18952E+00
   0.92332E+01   0.18953E+00
   0.92082E+01   0.19007E+00
   0.92082E+01   0.19007E+00
   0.92082E+01   0.19008E+00
   0.92082E+01   0.19010E+00
   0.92082E+01   0.19011E+00
   0.92082E+01   0.19012E+00
   0.92082E+01   0.19012E+00
   0.92082E+01   0.19014E+00
   0.92082E+01   0.19015E+00
   0.92082E+01   0.19017E+00
   0.92082E+01   0.19017E+00
   0.92082E+01   0.19018E+00
   0.92082E+01   0.19019E+00
   0.92082E+01   0.19021E+00
   0.91832E+01   0.19073E+00
   0.91832E+01   0.19074E+00
   0.91832E+01   0.19076E+00
   0.91832E+01   0.19077E+00
   0.91832E+01   0.19077E+00
   0.91832E+01   0.19078E+00
   0.91832E+01   0.19080E+00
   0.91832E+01   0.19082E+00
   0.91832E+01   0.19081E+00
   0.91832E+01   0.19083E+00
   0.91832E+01   0.19085E+00
   0.91832E+01   0.19085E+00
   0.91832E+01   0.19086E+00
   0.91582E+01   0.19139E+00
   0.91582E+01   0.19139E+00
   0.91582E+01   0.19142E+00
   0.91582E+01   0.19142E+00
   0.91582E+01   0.19143E+00
   0.91582E+01   0.19145E+00
   0.91582E+01   0.19146E+00
   0.91582E+01   0.19146E+00
   0.91582E+01   0.19147E+00
   0.91582E+01   0.19148E+00
   0.91582E+01   0.19150E+00
   0.91582E+01   0.19149E+00
   0.91582E+01   0.19151E+00
   0.91332E+01   0.19205E+00
   0.91332E+01   0.19205E+00
   0.91332E+01   0.19207E+00
   0.91332E+01   0.19207E+00
   0.91332E+01   0.19209E+00
   0.91332E+01   0.19211E+00
   0.91332E+01   0.19210E+00
   0.91332E+01   0.19211E+00
   0.91332E+01   0.19213E+00
   0.91332E+01   0.19214E+00
   0.91332E+01   0.19215E+00
   0.91332E+01   0.19215E+00
   0.91332E+01   0.19216E+00
   0.91332E+01   0.19218E+00
   0.91082E+01   0.19271E+00
   0.91082E+01   0.19272E+00
   0.91082E+01   0.19274E+00
   0.91082E+01   0.19275E+00
   0.91082E+01   0.19275E+00
   0.91082E+01   0.19275E+00
   0.91082E+01   0.19277E+00
   0.91082E+01   0.19279E+00
   0.91082E+01   0.19279E+00
   0.91082E+01   0.19279E+00
   0.91082E+01   0.19281E+00
   0.91082E+01   0.19282E+00
   0.91082E+01   0.19282E+00
   0.90832E+01   0.19336E+00
   0.90832E+01   0.19339E+00
   0.90832E+01   0.19340E+00
   0.90832E+01   0.19339E+00
   0.90832E+01   0.19340E+00
   0.90832E+01   0.19341E+00
   0.90832E+01   0.19343E+00
   0.90832E+01   0.19343E+00
   0.90832E+01   0.19343E+00
   0.90832E+01   0.19345E+00
   0.90832E+01   0.19346E+00
   0.90832E+01   0.19346E+00
   0.90832E+01   0.19348E+00
   0.90832E+01   0.19348E+00
   0.90582E+01   0.19403E+00
   0.90582E+01   0.19405E+00
   0.90582E+01   0.19404E+00
   0.90582E+01   0.19405E+00
   0.90582E+01   0.19407E+00
   0.90582E+01   0.19405E+00
   0.90582E+01   0.19407E+00
   0.90582E+01   0.19409E+00
   0.90582E+01   0.19410E+00
   0.90582E+01   0.19410E+00
   0.90582E+01   0.19411E+00
   0.90582E+01   0.19413E+00
   0.90582E+01   0.19414E+00
   0.90332E+01   0.19468E+00
   0.90332E+01   0.19468E+00
   0.90332E+01   0.19470E+00
   0.90332E+01   0.19470E+00
   0.90332E+01   0.19470E+00
   0.90332E+01   0.19471E+00
   0.90332E+01   0.19473E+00
   0.90332E+01   0.19474E+00
   0.90332E+01   0.19474E+00
   0.90332E+01   0.19476E+00
   0.90332E+01   0.19477E+00
   0.90332E+01   0.19477E+00
   0.90332E+01   0.19477E+00
   0.90332E+01   0.19477E+00
   0.90082E+01   0.19534E+00
   0.90082E+01   0.19533E+00
   0.90082E+01   0.19534E+00
   0.90082E+01   0.19535E+00
   0.90082E+01   0.19536E+00
   0.90082E+01   0.19537E+00
   0.90082E+01   0.19539E+00
   0.90082E+01   0.19540E+00
   0.90082E+01   0.19541E+00
   0.90082E+01   0.19540E+00
   0.90082E+01   0.19540E+00
   0.90082E+01   0.19542E+00
   0.90082E+01   0.19542E+00
   0.89832E+01   0.19597E+00
   0.89832E+01   0.19598E+00
   0.89832E+01   0.19599E+00
   0.89832E+01   0.19601E+00
   0.89832E+01   0.19601E+00
   0.89832E+01   0.19602E+00
   0.89832E+01   0.19604E+00
   0.89832E+01   0.19603E+00
   0.89832E+01   0.19603E+00
   0.89832E+01   0.19604E+00
   0.89832E+01   0.19605E+00
   0.89832E+01   0.19606E+00
   0.89832E+01   0.19606E+00
   0.89832E+01   0.19607E+00
   0.89582E+01   0.19663E+00
   0.89582E+01   0.19664E+00
   0.89582E+01   0.19665E+00
   0.89582E+01   0.19666E+00
   0.89582E+01   0.19666E+00

==> anc/Figure7/1outC_R_m10_m6_y10_rc2_stable.dat <==
   0.20096E+01   0.13618E-01
   0.20096E+01   0.13703E-01
   0.20096E+01   0.13703E-01
   0.20096E+01   0.13874E-01
   0.20096E+01   0.13874E-01
   0.31344E+01   0.90095E-02
   0.39342E+01   0.73423E-02
   0.48090E+01   0.62161E-02
   0.57838E+01   0.54293E-02
   0.68586E+01   0.48971E-02
   0.79834E+01   0.45865E-02
   0.90582E+01   0.44810E-02
   0.10058E+02   0.45224E-02
   0.10908E+02   0.46923E-02
   0.11608E+02   0.49523E-02
   0.12183E+02   0.52709E-02
   0.12657E+02   0.56253E-02
   0.13007E+02   0.60213E-02
   0.13307E+02   0.64246E-02
   0.13532E+02   0.68472E-02
   0.13732E+02   0.72642E-02
   0.13882E+02   0.76926E-02
   0.14007E+02   0.81188E-02
   0.14132E+02   0.85308E-02
   0.14207E+02   0.89577E-02
   0.14282E+02   0.93725E-02
   0.14357E+02   0.97754E-02
   0.14407E+02   0.10185E-01
   0.14457E+02   0.10584E-01
   0.14482E+02   0.10992E-01
   0.14507E+02   0.11389E-01
   0.14532E+02   0.11779E-01
   0.14557E+02   0.12163E-01
   0.14582E+02   0.12536E-01
   0.14607E+02   0.12903E-01
   0.14607E+02   0.13288E-01
   0.14632E+02   0.13642E-01
   0.14632E+02   0.14013E-01
   0.14632E+02   0.14379E-01
   0.14657E+02   0.14716E-01
   0.14657E+02   0.15071E-01
   0.14657E+02   0.15422E-01
   0.14657E+02   0.15770E-01
   0.14657E+02   0.16112E-01
   0.14657E+02   0.16451E-01
   0.14657E+02   0.16785E-01
   0.14657E+02   0.17116E-01
   0.14657E+02   0.17444E-01
   0.14657E+02   0.17765E-01
   0.14657E+02   0.18086E-01
   0.14657E+02   0.18403E-01
   0.14657E+02   0.18716E-01
   0.14632E+02   0.19059E-01
   0.14632E+02   0.19367E-01
   0.14632E+02   0.19672E-01
   0.14632E+02   0.19973E-01
   0.14632E+02   0.20273E-01
   0.14607E+02   0.20606E-01
   0.14607E+02   0.20900E-01
   0.14607E+02   0.21192E-01
   0.14607E+02   0.21480E-01
   0.14582E+02   0.21804E-01
   0.14582E+02   0.22090E-01
   0.14582E+02   0.22375E-01
   0.14582E+02   0.22654E-01
   0.14557E+02   0.22973E-01
   0.14557E+02   0.23250E-01
   0.14557E+02   0.23524E-01
   0.14532E+02   0.23839E-01
   0.14532E+02   0.24111E-01
   0.14532E+02   0.24382E-01
   0.14532E+02   0.24650E-01
   0.14507E+02   0.24959E-01
   0.14507E+02   0.25223E-01
   0.14507E+02   0.25487E-01
   0.14482E+02   0.25794E-01
   0.14482E+02   0.26053E-01
   0.14482E+02   0.26312E-01
   0.14457E+02   0.26617E-01
   0.14457E+02   0.26872E-01
   0.14457E+02   0.27127E-01
   0.14432E+02   0.27426E-01
   0.14432E+02   0.27679E-01
   0.14432E+02   0.27935E-01
   0.14432E+02   0.28186E-01
   0.14407E+02   0.28479E-01
   0.14407E+02   0.28727E-01
   0.14407E+02   0.28973E-01
   0.14382E+02   0.29271E-01
   0.14382E+02   0.29513E-01
   0.14382E+02   0.29755E-01
   0.14357E+02   0.30048E-01
   0.14357E+02   0.30293E-01
   0.14357E+02   0.30534E-01
   0.14332E+02   0.30823E-01
   0.14332E+02   0.31063E-01
   0.14332E+02   0.31302E-01
   0.14307E+02   0.31596E-01
   0.14307E+02   0.31827E-01
   0.14307E+02   0.32061E-01
   0.14282E+02   0.32353E-01
   0.14282E+02   0.32585E-01
   0.14282E+02   0.32819E-01
   0.14282E+02   0.33054E-01
   0.14257E+02   0.33341E-01
   0.14257E+02   0.33567E-01
   0.14257E+02   0.33798E-01
   0.14232E+02   0.34086E-01
   0.14232E+02   0.34311E-01
   0.14232E+02   0.34538E-01
   0.14207E+02   0.34831E-01
   0.14207E+02   0.35054E-01
   0.14207E+02   0.35279E-01
   0.14182E+02   0.35564E-01
   0.14182E+02   0.35791E-01
   0.14182E+02   0.36009E-01
   0.14157E+02   0.36298E-01
   0.14157E+02   0.36519E-01
   0.14157E+02   0.36739E-01
   0.14157E+02   0.36960E-01
   0.14132E+02   0.37248E-01
   0.14132E+02   0.37463E-01
   0.14132E+02   0.37680E-01
   0.14107E+02   0.37969E-01
   0.14107E+02   0.38188E-01
   0.14107E+02   0.38405E-01
   0.14082E+02   0.38691E-01
   0.14082E+02   0.38907E-01
   0.14082E+02   0.39120E-01
   0.14082E+02   0.39339E-01
   0.14057E+02   0.39622E-01
   0.14057E+02   0.39835E-01
   0.14057E+02   0.40047E-01
   0.14032E+02   0.40332E-01
   0.14032E+02   0.40542E-01
   0.14032E+02   0.40759E-01
   0.14007E+02   0.41042E-01
   0.14007E+02   0.41257E-01
   0.14007E+02   0.41464E-01
   0.13982E+02   0.41747E-01
   0.13982E+02   0.41962E-01
   0.13982E+02   0.42172E-01
   0.13982E+02   0.42378E-01
   0.13957E+02   0.42666E-01
   0.13957E+02   0.42873E-01
   0.13957E+02   0.43081E-01
   0.13932E+02   0.43366E-01
   0.13932E+02   0.43572E-01
   0.13932E+02   0.43785E-01
   0.13907E+02   0.44068E-01
   0.13907E+02   0.44276E-01
   0.13907E+02   0.44478E-01
   0.13907E+02   0.44686E-01
   0.13882E+02   0.44969E-01
   0.13882E+02   0.45177E-01
   0.13882E+02   0.45379E-01
   0.13857E+02   0.45668E-01
   0.13857E+02   0.45875E-01
   0.13857E+02   0.46077E-01
   0.13857E+02   0.46279E-01
   0.13832E+02   0.46569E-01
   0.13832E+02   0.46769E-01
   0.13832E+02   0.46971E-01
   0.13807E+02   0.47262E-01
   0.13807E+02   0.47465E-01
   0.13807E+02   0.47662E-01
   0.13782E+02   0.47950E-01
   0.13782E+02   0.48155E-01
   0.13782E+02   0.48357E-01
   0.13782E+02   0.48555E-01
   0.13757E+02   0.48843E-01
   0.13757E+02   0.49045E-01
   0.13757E+02   0.49245E-01
   0.13732E+02   0.49534E-01
   0.13732E+02   0.49735E-01
   0.13732E+02   0.49936E-01
   0.13732E+02   0.50136E-01
   0.13707E+02   0.50424E-01
   0.13707E+02   0.50623E-01
   0.13707E+02   0.50821E-01
   0.13682E+02   0.51111E-01
   0.13682E+02   0.51309E-01
   0.13682E+02   0.51507E-01
   0.13682E+02   0.51703E-01
   0.13657E+02   0.51998E-01
   0.13657E+02   0.52197E-01
   0.13657E+02   0.52392E-01
   0.13632E+02   0.52688E-01
   0.13632E+02   0.52881E-01
   0.13632E+02   0.53078E-01
   0.13632E+02   0.53272E-01
   0.13607E+02   0.53567E-01
   0.13607E+02   0.53762E-01
   0.13607E+02   0.53957E-01
   0.13582E+02   0.54253E-01
   0.13582E+02   0.54453E-01
   0.13582E+02   0.54645E-01
   0.13582E+02   0.54840E-01
   0.13557E+02   0.55133E-01
   0.13557E+02   0.55328E-01
   0.13557E+02   0.55522E-01
   0.13532E+02   0.55822E-01
   0.13532E+02   0.56012E-01
   0.13532E+02   0.56206E-01
   0.13532E+02   0.56404E-01
   0.13507E+02   0.56700E-01
   0.13507E+02   0.56892E-01
   0.13507E+02   0.57087E-01
   0.13482E+02   0.57384E-01
   0.13482E+02   0.57580E-01
   0.13482E+02   0.57773E-01
   0.13482E+02   0.57962E-01
   0.13457E+02   0.58266E-01
   0.13457E+02   0.58455E-01
   0.13457E+02   0.58649E-01
   0.13457E+02   0.58844E-01
   0.13432E+02   0.59141E-01
   0.13432E+02   0.59337E-01
   0.13432E+02   0.59528E-01
   0.13407E+02   0.59827E-01
   0.13407E+02   0.60024E-01
   0.13407E+02   0.60212E-01
   0.13407E+02   0.60401E-01
   0.13382E+02   0.60709E-01
   0.13382E+02   0.60898E-01
   0.13382E+02   0.61093E-01
   0.13357E+02   0.61395E-01
   0.13357E+02   0.61587E-01
   0.13357E+02   0.61775E-01
   0.13357E+02   0.61966E-01
   0.13332E+02   0.62273E-01
   0.13332E+02   0.62463E-01
   0.13332E+02   0.62654E-01
   0.13332E+02   0.62843E-01
   0.13307E+02   0.63152E-01
   0.13307E+02   0.63339E-01
   0.13307E+02   0.63533E-01
   0.13282E+02   0.63840E-01
   0.13282E+02   0.64028E-01
   0.13282E+02   0.64219E-01
   0.13282E+02   0.64409E-01
   0.13257E+02   0.64720E-01
   0.13257E+02   0.64909E-01
   0.13257E+02   0.65102E-01
   0.13257E+02   0.65286E-01
   0.13232E+02   0.65601E-01
   0.13232E+02   0.65784E-01
   0.13232E+02   0.65978E-01
   0.13207E+02   0.66291E-01
   0.13207E+02   0.66478E-01
   0.13207E+02   0.66669E-01
   0.13207E+02   0.66855E-01
   0.13182E+02   0.67170E-01
   0.13182E+02   0.67360E-01
   0.13182E+02   0.67545E-01
   0.13157E+02   0.67864E-01
   0.13157E+02   0.68050E-01
   0.13157E+02   0.68237E-01
   0.13157E+02   0.68428E-01
   0.13132E+02   0.68741E-01
   0.13132E+02   0.68929E-01
   0.13132E+02   0.69121E-01
   0.13132E+02   0.69302E-01
   0.13107E+02   0.69625E-01
   0.13107E+02   0.69812E-01
   0.13107E+02   0.69997E-01
   0.13082E+02   0.70316E-01
   0.13082E+02   0.70509E-01
   0.13082E+02   0.70695E-01
   0.13082E+02   0.70876E-01
   0.13057E+02   0.71203E-01
   0.13057E+02   0.71395E-01
   0.13057E+02   0.71574E-01
   0.13057E+02   0.71760E-01
   0.13032E+02   0.72084E-01
   0.13032E+02   0.72277E-01
   0.13032E+02   0.72460E-01
   0.13007E+02   0.72784E-01
   0.13007E+02   0.72972E-01
   0.13007E+02   0.73163E-01
   0.13007E+02   0.73340E-01
   0.12982E+02   0.73667E-01
   0.12982E+02   0.73860E-01
   0.12982E+02   0.74049E-01
   0.12982E+02   0.74227E-01
   0.12957E+02   0.74555E-01
   0.12957E+02   0.74742E-01
   0.12957E+02   0.74929E-01
   0.12932E+02   0.75262E-01
   0.12932E+02   0.75442E-01
   0.12932E+02   0.75625E-01
   0.12932E+02   0.75813E-01
   0.12907E+02   0.76147E-01
   0.12907E+02   0.76337E-01
   0.12907E+02   0.76517E-01
   0.12907E+02   0.76698E-01
   0.12882E+02   0.77035E-01
   0.12882E+02   0.77218E-01
   0.12882E+02   0.77405E-01
   0.12857E+02   0.77743E-01
   0.12857E+02   0.77929E-01
   0.12857E+02   0.78110E-01
   0.12857E+02   0.78294E-01
   0.12832E+02   0.78632E-01
   0.12832E+02   0.78821E-01
   0.12832E+02   0.79001E-01
   0.12807E+02   0.79341E-01
   0.12807E+02   0.79528E-01
   0.12807E+02   0.79707E-01
   0.12807E+02   0.79891E-01
   0.12782E+02   0.80230E-01
   0.12782E+02   0.80415E-01
   0.12782E+02   0.80600E-01
   0.12782E+02   0.80785E-01
   0.12757E+02   0.81132E-01
   0.12757E+02   0.81312E-01
   0.12757E+02   0.81498E-01
   0.12732E+02   0.81844E-01
   0.12732E+02   0.82024E-01
   0.12732E+02   0.82204E-01
   0.12732E+02   0.82389E-01
   0.12707E+02   0.82731E-01
   0.12707E+02   0.82918E-01
   0.12707E+02   0.83102E-01
   0.12707E+02   0.83281E-01
   0.12682E+02   0.83632E-01
   0.12682E+02   0.83819E-01
   0.12682E+02   0.84001E-01
   0.12657E+02   0.84354E-01
   0.12657E+02   0.84533E-01
   0.12657E+02   0.84719E-01
   0.12657E+02   0.84902E-01
   0.12632E+02   0.85254E-01
   0.12632E+02   0.85436E-01
   0.12632E+02   0.85619E-01
   0.12632E+02   0.85797E-01
   0.12607E+02   0.86151E-01
   0.12607E+02   0.86331E-01
   0.12607E+02   0.86513E-01
   0.12582E+02   0.86870E-01
   0.12582E+02   0.87051E-01
   0.12582E+02   0.87233E-01
   0.12582E+02   0.87414E-01
   0.12557E+02   0.87773E-01
   0.12557E+02   0.87952E-01
   0.12557E+02   0.88136E-01
   0.12557E+02   0.88319E-01
   0.12532E+02   0.88674E-01
   0.12532E+02   0.88859E-01
   0.12532E+02   0.89038E-01
   0.12507E+02   0.89401E-01
   0.12507E+02   0.89582E-01
   0.12507E+02   0.89763E-01
   0.12507E+02   0.89946E-01
   0.12483E+02   0.90306E-01
   0.12483E+02   0.90494E-01
   0.12483E+02   0.90676E-01
   0.12483E+02   0.90857E-01
   0.12458E+02   0.91218E-01
   0.12458E+02   0.91401E-01
   0.12458E+02   0.91579E-01
   0.12433E+02   0.91945E-01
   0.12433E+02   0.92124E-01
   0.12433E+02   0.92306E-01
   0.12433E+02   0.92487E-01
   0.12408E+02   0.92853E-01
   0.12408E+02   0.93029E-01
   0.12408E+02   0.93214E-01
   0.12383E+02   0.93580E-01
   0.12383E+02   0.93765E-01
   0.12383E+02   0.93939E-01
   0.12383E+02   0.94124E-01
   0.12358E+02   0.94498E-01
   0.12358E+02   0.94679E-01
   0.12358E+02   0.94858E-01
   0.12358E+02   0.95042E-01
   0.12333E+02   0.95411E-01
   0.12333E+02   0.95590E-01
   0.12333E+02   0.95770E-01
   0.12308E+02   0.96147E-01
   0.12308E+02   0.96323E-01
   0.12308E+02   0.96504E-01
   0.12308E+02   0.96678E-01
   0.12283E+02   0.97058E-01
   0.12283E+02   0.97235E-01
   0.12283E+02   0.97419E-01
   0.12258E+02   0.97804E-01
   0.12258E+02   0.97980E-01
   0.12258E+02   0.98158E-01
   0.12258E+02   0.98333E-01
   0.12233E+02   0.98714E-01
   0.12233E+02   0.98889E-01
   0.12233E+02   0.99069E-01
   0.12208E+02   0.99452E-01
   0.12208E+02   0.99637E-01
   0.12208E+02   0.99817E-01
   0.12208E+02   0.99995E-01
   0.12183E+02   0.10038E+00
   0.12183E+02   0.10055E+00
   0.12183E+02   0.10073E+00
   0.12183E+02   0.10091E+00
   0.12158E+02   0.10129E+00
   0.12158E+02   0.10148E+00
   0.12158E+02   0.10166E+00
   0.12133E+02   0.10204E+00
   0.12133E+02   0.10222E+00
   0.12133E+02   0.10239E+00
   0.12133E+02   0.10257E+00
   0.12108E+02   0.10296E+00
   0.12108E+02   0.10314E+00
   0.12108E+02   0.10332E+00
   0.12083E+02   0.10371E+00
   0.12083E+02   0.10388E+00
   0.12083E+02   0.10406E+00
   0.12083E+02   0.10424E+00
   0.12058E+02   0.10463E+00
   0.12058E+02   0.10482E+00
   0.12058E+02   0.10499E+00
   0.12033E+02   0.10538E+00
   0.12033E+02   0.10556E+00
   0.12033E+02   0.10573E+00
   0.12033E+02   0.10591E+00
   0.12008E+02   0.10632E+00
   0.12008E+02   0.10649E+00
   0.12008E+02   0.10666E+00
   0.12008E+02   0.10684E+00
   0.11983E+02   0.10724E+00
   0.11983E+02   0.10742E+00
   0.11983E+02   0.10759E+00
   0.11958E+02   0.10799E+00
   0.11958E+02   0.10817E+00
   0.11958E+02   0.10834E+00
   0.11958E+02   0.10852E+00
   0.11933E+02   0.10892E+00
   0.11933E+02   0.10909E+00
   0.11933E+02   0.10927E+00
   0.11908E+02   0.10967E+00
   0.11908E+02   0.10985E+00
   0.11908E+02   0.11004E+00
   0.11908E+02   0.11020E+00
   0.11883E+02   0.11060E+00
   0.11883E+02   0.11078E+00
   0.11883E+02   0.11095E+00
   0.11858E+02   0.11137E+00
   0.11858E+02   0.11154E+00
   0.11858E+02   0.11171E+00
   0.11858E+02   0.11188E+00
   0.11833E+02   0.11229E+00
   0.11833E+02   0.11247E+00
   0.11833E+02   0.11264E+00
   0.11808E+02   0.11306E+00
   0.11808E+02   0.11322E+00
   0.11808E+02   0.11340E+00
   0.11808E+02   0.11358E+00
   0.11783E+02   0.11399E+00
   0.11783E+02   0.11416E+00
   0.11783E+02   0.11433E+00
   0.11758E+02   0.11475E+00
   0.11758E+02   0.11492E+00
   0.11758E+02   0.11509E+00
   0.11758E+02   0.11526E+00
   0.11733E+02   0.11569E+00
   0.11733E+02   0.11586E+00
   0.11733E+02   0.11603E+00
   0.11708E+02   0.11645E+00
   0.11708E+02   0.11662E+00
   0.11708E+02   0.11679E+00
   0.11708E+02   0.11696E+00
   0.11683E+02   0.11738E+00
   0.11683E+02   0.11756E+00
   0.11683E+02   0.11773E+00
   0.11658E+02   0.11815E+00
   0.11658E+02   0.11832E+00
   0.11658E+02   0.11849E+00
   0.11658E+02   0.11866E+00
   0.11633E+02   0.11908E+00
   0.11633E+02   0.11925E+00
   0.11633E+02   0.11943E+00
   0.11608E+02   0.11985E+00
   0.11608E+02   0.12003E+00
   0.11608E+02   0.12019E+00
   0.11608E+02   0.12036E+00
   0.11583E+02   0.12080E+00
   0.11583E+02   0.12096E+00
   0.11583E+02   0.12113E+00
   0.11558E+02   0.12156E+00
   0.11558E+02   0.12173E+00
   0.11558E+02   0.12190E+00
   0.11533E+02   0.12233E+00
   0.11533E+02   0.12250E+00
   0.11533E+02   0.12267E+00
   0.11533E+02   0.12284E+00
   0.11508E+02   0.12326E+00
   0.11508E+02   0.12345E+00
   0.11508E+02   0.12361E+00
   0.11483E+02   0.12405E+00
   0.11483E+02   0.12421E+00
   0.11483E+02   0.12438E+00
   0.11483E+02   0.12455E+00
   0.11458E+02   0.12498E+00
   0.11458E+02   0.12515E+00
   0.11458E+02   0.12532E+00
   0.11433E+02   0.12576E+00
   0.11433E+02   0.12592E+00
   0.11433E+02   0.12609E+00
   0.11433E+02   0.12625E+00
   0.11408E+02   0.12670E+00
   0.11408E+02   0.12687E+00
   0.11408E+02   0.12703E+00
   0.11383E+02   0.12747E+00
   0.11383E+02   0.12764E+00
   0.11383E+02   0.12781E+00
   0.11358E+02   0.12824E+00
   0.11358E+02   0.12841E+00
   0.11358E+02   0.12858E+00
   0.11358E+02   0.12875E+00
   0.11333E+02   0.12918E+00
   0.11333E+02   0.12935E+00
   0.11333E+02   0.12952E+00
   0.11308E+02   0.12997E+00
   0.11308E+02   0.13013E+00
   0.11308E+02   0.13029E+00
   0.11308E+02   0.13045E+00
   0.11283E+02   0.13091E+00
   0.11283E+02   0.13107E+00
   0.11283E+02   0.13123E+00
   0.11258E+02   0.13168E+00
   0.11258E+02   0.13185E+00
   0.11258E+02   0.13202E+00
   0.11233E+02   0.13246E+00
   0.11233E+02   0.13262E+00
   0.11233E+02   0.13280E+00
   0.11233E+02   0.13295E+00
   0.11208E+02   0.13341E+00
   0.11208E+02   0.13357E+00
   0.11208E+02   0.13373E+00
   0.11208E+02   0.13389E+00
   0.11183E+02   0.13436E+00
   0.11183E+02   0.13451E+00
   0.11183E+02   0.13466E+00
   0.11158E+02   0.13512E+00
   0.11158E+02   0.13529E+00
   0.11158E+02   0.13545E+00
   0.11133E+02   0.13591E+00
   0.11133E+02   0.13608E+00
   0.11133E+02   0.13622E+00
   0.11108E+02   0.13669E+00
   0.11108E+02   0.13686E+00
   0.11108E+02   0.13700E+00
   0.11108E+02   0.13716E+00
   0.11083E+02   0.13764E+00
   0.11083E+02   0.13779E+00
   0.11083E+02   0.13795E+00
   0.11058E+02   0.13842E+00
   0.11058E+02   0.13858E+00
   0.11058E+02   0.13873E+00
   0.11058E+02   0.13889E+00
   0.11033E+02   0.13936E+00
   0.11033E+02   0.13951E+00
   0.11033E+02   0.13967E+00
   0.11008E+02   0.14014E+00
   0.11008E+02   0.14029E+00
   0.11008E+02   0.14045E+00
   0.10983E+02   0.14093E+00
   0.10983E+02   0.14107E+00
   0.10983E+02   0.14123E+00
   0.10983E+02   0.14138E+00
   0.10958E+02   0.14187E+00
   0.10958E+02   0.14202E+00
   0.10958E+02   0.14217E+00
   0.10933E+02   0.14264E+00
   0.10933E+02   0.14280E+00
   0.10933E+02   0.14296E+00
   0.10908E+02   0.14343E+00
   0.10908E+02   0.14358E+00
   0.10908E+02   0.14374E+00
   0.10908E+02   0.14388E+00
   0.10883E+02   0.14438E+00
   0.10883E+02   0.14453E+00
   0.10883E+02   0.14467E+00
   0.10858E+02   0.14516E+00
   0.10858E+02   0.14530E+00
   0.10858E+02   0.14545E+00
   0.10833E+02   0.14595E+00
   0.10833E+02   0.14609E+00
   0.10833E+02   0.14623E+00
   0.10833E+02   0.14639E+00
   0.10808E+02   0.14688E+00
   0.10808E+02   0.14703E+00
   0.10808E+02   0.14719E+00
   0.10783E+02   0.14766E+00
   0.10783E+02   0.14780E+00
   0.10783E+02   0.14795E+00
   0.10758E+02   0.14845E+00
   0.10758E+02   0.14859E+00
   0.10758E+02   0.14875E+00
   0.10733E+02   0.14924E+00
   0.10733E+02   0.14938E+00
   0.10733E+02   0.14953E+00
   0.10733E+02   0.14966E+00
   0.10708E+02   0.15018E+00
   0.10708E+02   0.15031E+00
   0.10708E+02   0.15045E+00
   0.10683E+02   0.15095E+00
   0.10683E+02   0.15109E+00
   0.10683E+02   0.15124E+00
   0.10658E+02   0.15175E+00
   0.10658E+02   0.15189E+00
   0.10658E+02   0.15203E+00
   0.10658E+02   0.15217E+00
   0.10633E+02   0.15266E+00
   0.10633E+02   0.15282E+00
   0.10633E+02   0.15295E+00
   0.10608E+02   0.15346E+00
   0.10608E+02   0.15360E+00
   0.10608E+02   0.15373E+00
   0.10583E+02   0.15424E+00
   0.10583E+02   0.15439E+00
   0.10583E+02   0.15452E+00
   0.10583E+02   0.15467E+00
   0.10558E+02   0.15517E+00
   0.10558E+02   0.15531E+00
   0.10558E+02   0.15545E+00
   0.10533E+02   0.15595E+00
   0.10533E+02   0.15609E+00
   0.10533E+02   0.15624E+00
   0.10508E+02   0.15675E+00
   0.10508E+02   0.15688E+00
   0.10508E+02   0.15701E+00
   0.10483E+02   0.15753E+00
   0.10483E+02   0.15767E+00
   0.10483E+02   0.15780E+00
   0.10483E+02   0.15794E+00
   0.10458E+02   0.15846E+00
   0.10458E+02   0.15858E+00
   0.10458E+02   0.15872E+00
   0.10433E+02   0.15924E+00
   0.10433E+02   0.15936E+00
   0.10433E+02   0.15952E+00
   0.10408E+02   0.16002E+00
   0.10408E+02   0.16016E+00
   0.10408E+02   0.16029E+00
   0.10383E+02   0.16081E+00
   0.10383E+02   0.16094E+00
   0.10383E+02   0.16108E+00
   0.10383E+02   0.16121E+00
   0.10358E+02   0.16174E+00
   0.10358E+02   0.16186E+00
   0.10358E+02   0.16199E+00
   0.10333E+02   0.16251E+00
   0.10333E+02   0.16264E+00
   0.10333E+02   0.16277E+00
   0.10308E+02   0.16330E+00
   0.10308E+02   0.16342E+00
   0.10308E+02   0.16356E+00
   0.10283E+02   0.16408E+00
   0.10283E+02   0.16421E+00
   0.10283E+02   0.16434E+00
   0.10283E+02   0.16447E+00
   0.10258E+02   0.16500E+00
   0.10258E+02   0.16513E+00
   0.10258E+02   0.16525E+00
   0.10233E+02   0.16578E+00
   0.10233E+02   0.16590E+00
   0.10233E+02   0.16604E+00
   0.10208E+02   0.16656E+00
   0.10208E+02   0.16669E+00
   0.10208E+02   0.16682E+00
   0.10183E+02   0.16735E+00
   0.10183E+02   0.16747E+00
   0.10183E+02   0.16759E+00
   0.10183E+02   0.16770E+00
   0.10158E+02   0.16826E+00
   0.10158E+02   0.16837E+00
   0.10158E+02   0.16850E+00
   0.10133E+02   0.16904E+00
   0.10133E+02   0.16916E+00
   0.10133E+02   0.16927E+00
   0.10108E+02   0.16982E+00
   0.10108E+02   0.16993E+00
   0.10108E+02   0.17005E+00
   0.10083E+02   0.17059E+00
   0.10083E+02   0.17073E+00
   0.10083E+02   0.17083E+00
   0.10083E+02   0.17096E+00
   0.10058E+02   0.17149E+00
   0.10058E+02   0.17161E+00
   0.10058E+02   0.17173E+00
   0.10033E+02   0.17228E+00
   0.10033E+02   0.17239E+00
   0.10033E+02   0.17252E+00
   0.10008E+02   0.17305E+00
   0.10008E+02   0.17317E+00
   0.10008E+02   0.17328E+00
   0.99830E+01   0.17383E+00
   0.99830E+01   0.17395E+00
   0.99830E+01   0.17406E+00
   0.99580E+01   0.17462E+00
   0.99580E+01   0.17473E+00
   0.99580E+01   0.17483E+00
   0.99580E+01   0.17495E+00
   0.99330E+01   0.17550E+00
   0.99330E+01   0.17562E+00
   0.99330E+01   0.17572E+00
   0.99080E+01   0.17629E+00
   0.99080E+01   0.17639E+00
   0.99080E+01   0.17650E+00
   0.98830E+01   0.17705E+00
   0.98830E+01   0.17716E+00
   0.98830E+01   0.17728E+00
   0.98580E+01   0.17783E+00
   0.98580E+01   0.17794E+00
   0.98580E+01   0.17806E+00
   0.98330E+01   0.17861E+00
   0.98330E+01   0.17871E+00
   0.98330E+01   0.17882E+00
   0.98330E+01   0.17892E+00
   0.98080E+01   0.17949E+00
   0.98080E+01   0.17959E+00
   0.98080E+01   0.17970E+00
   0.97830E+01   0.18027E+00
   0.97830E+01   0.18036E+00
   0.97830E+01   0.18046E+00
   0.97580E+01   0.18104E+00
   0.97580E+01   0.18114E+00
   0.97580E+01   0.18125E+00
   0.97331E+01   0.18181E+00
   0.97331E+01   0.18192E+00
   0.97331E+01   0.18201E+00
   0.97081E+01   0.18258E+00
   0.97081E+01   0.18268E+00
   0.97081E+01   0.18278E+00
   0.97081E+01   0.18288E+00
   0.96831E+01   0.18345E+00
   0.96831E+01   0.18356E+00
   0.96831E+01   0.18366E+00
   0.96581E+01   0.18421E+00
   0.96581E+01   0.18432E+00
   0.96581E+01   0.18440E+00
   0.96331E+01   0.18500E+00
   0.96331E+01   0.18508E+00
   0.96331E+01   0.18518E+00
   0.96081E+01   0.18576E+00
   0.96081E+01   0.18585E+00
   0.96081E+01   0.18595E+00
   0.95831E+01   0.18652E+00
   0.95831E+01   0.18661E+00
   0.95831E+01   0.18671E+00
   0.95831E+01   0.18680E+00
   0.95581E+01   0.18739E+00
   0.95581E+01   0.18747E+00
   0.95581E+01   0.18757E+00
   0.95331E+01   0.18814E+00
   0.95331E+01   0.18823E+00
   0.95331E+01   0.18832E+00
   0.95081E+01   0.18891E+00
   0.95081E+01   0.18901E+00
   0.95081E+01   0.18910E+00
   0.94831E+01   0.18967E+00
   0.94831E+01   0.18977E+00
   0.94831E+01   0.18984E+00
   0.94581E+01   0.19044E+00
   0.94581E+01   0.19052E+00
   0.94581E+01   0.19061E+00
   0.94581E+01   0.19070E+00
   0.94331E+01   0.19128E+00
   0.94331E+01   0.19137E+00
   0.94331E+01   0.19145E+00
   0.94081E+01   0.19205E+00
   0.94081E+01   0.19213E+00
   0.94081E+01   0.19220E+00
   0.93831E+01   0.19281E+00
   0.93831E+01   0.19289E+00
   0.93831E+01   0.19297E+00
   0.93581E+01   0.19356E+00
   0.93581E+01   0.19364E+00
   0.93581E+01   0.19373E+00
   0.93331E+01   0.19431E+00
   0.93331E+01   0.19441E+00
   0.93331E+01   0.19449E+00
   0.93081E+01   0.19507E+00
   0.93081E+01   0.19515E+00
   0.93081E+01   0.19523E+00
   0.93081E+01   0.19531E+00
   0.92831E+01   0.19591E+00
   0.92831E+01   0.19599E+00
   0.92831E+01   0.19607E+00
   0.92581E+01   0.19666E+00
   0.92581E+01   0.19674E+00
   0.92581E+01   0.19680E+00
   0.92332E+01   0.19742E+00
   0.92332E+01   0.19748E+00
   0.92332E+01   0.19757E+00
   0.92082E+01   0.19819E+00
   0.92082E+01   0.19824E+00
   0.92082E+01   0.19831E+00
   0.91832E+01   0.19891E+00
   0.91832E+01   0.19899E+00
   0.91832E+01   0.19906E+00
   0.91832E+01   0.19914E+00
   0.91582E+01   0.19974E+00
   0.91582E+01   0.19980E+00
   0.91582E+01   0.19988E+00
   0.91332E+01   0.20048E+00
   0.91332E+01   0.20056E+00
   0.91332E+01   0.20062E+00
   0.91082E+01   0.20124E+00
   0.91082E+01   0.20130E+00
   0.91082E+01   0.20136E+00
   0.90832E+01   0.20199E+00
   0.90832E+01   0.20203E+00
   0.90832E+01   0.20211E+00
   0.90582E+01   0.20273E+00
   0.90582E+01   0.20280E+00
   0.90582E+01   0.20286E+00
   0.90332E+01   0.20347E+00
   0.90332E+01   0.20353E+00
   0.90332E+01   0.20359E+00
   0.90332E+01   0.20365E+00
   0.90082E+01   0.20429E+00
   0.90082E+01   0.20434E+00
   0.90082E+01   0.20440E+00
   0.89832E+01   0.20501E+00
   0.89832E+01   0.20509E+00
   0.89832E+01   0.20514E+00
   0.89582E+01   0.20577E+00
   0.89582E+01   0.20582E+00
   0.89582E+01   0.20586E+00
   0.89332E+01   0.20650E+00
   0.89332E+01   0.20655E+00
   0.89332E+01   0.20662E+00
   0.89082E+01   0.20724E+00
   0.89082E+01   0.20729E+00
   0.89082E+01   0.20734E+00
   0.89082E+01   0.20740E+00
   0.88832E+01   0.20803E+00
   0.88832E+01   0.20808E+00
   0.88832E+01   0.20814E+00
   0.88582E+01   0.20877E+00
   0.88582E+01   0.20882E+00
   0.88582E+01   0.20887E+00
   0.88332E+01   0.20950E+00
   0.88332E+01   0.20955E+00
   0.88332E+01   0.20958E+00
   0.88082E+01   0.21024E+00
   0.88082E+01   0.21028E+00
   0.88082E+01   0.21032E+00


==> anc/Figure7/1outC_R_m10_m6_y10_rc3_stable.dat <==
   0.30094E+01   0.31048E-01
   0.36593E+01   0.25671E-01
   0.41592E+01   0.22865E-01
   0.46091E+01   0.20946E-01
   0.50090E+01   0.19617E-01
   0.54089E+01   0.18538E-01
   0.57588E+01   0.17813E-01
   0.61588E+01   0.17083E-01
   0.65587E+01   0.16491E-01
   0.69086E+01   0.16131E-01
   0.72585E+01   0.15850E-01
   0.76085E+01   0.15639E-01
   0.79584E+01   0.15487E-01
   0.82583E+01   0.15475E-01
   0.85583E+01   0.15499E-01
   0.88582E+01   0.15552E-01
   0.91582E+01   0.15628E-01
   0.94081E+01   0.15806E-01
   0.96581E+01   0.15995E-01
   0.98580E+01   0.16273E-01
   0.10108E+02   0.16474E-01
   0.10308E+02   0.16758E-01
   0.10458E+02   0.17125E-01
   0.10658E+02   0.17408E-01
   0.10808E+02   0.17767E-01
   0.10958E+02   0.18122E-01
   0.11058E+02   0.18556E-01
   0.11208E+02   0.18900E-01
   0.11308E+02   0.19323E-01
   0.11408E+02   0.19738E-01
   0.11508E+02   0.20146E-01
   0.11608E+02   0.20548E-01
   0.11708E+02   0.20944E-01
   0.11808E+02   0.21328E-01
   0.11858E+02   0.21799E-01
   0.11908E+02   0.22265E-01
   0.12008E+02   0.22625E-01
   0.12058E+02   0.23078E-01
   0.12108E+02   0.23520E-01
   0.12158E+02   0.23958E-01
   0.12208E+02   0.24388E-01
   0.12258E+02   0.24816E-01
   0.12308E+02   0.25235E-01
   0.12358E+02   0.25641E-01
   0.12408E+02   0.26049E-01
   0.12408E+02   0.26557E-01
   0.12458E+02   0.26952E-01
   0.12507E+02   0.27340E-01
   0.12507E+02   0.27832E-01
   0.12557E+02   0.28207E-01
   0.12557E+02   0.28694E-01
   0.12607E+02   0.29061E-01
   0.12607E+02   0.29537E-01
   0.12657E+02   0.29892E-01
   0.12657E+02   0.30362E-01
   0.12657E+02   0.30827E-01
   0.12707E+02   0.31166E-01
   0.12707E+02   0.31625E-01
   0.12707E+02   0.32079E-01
   0.12757E+02   0.32404E-01
   0.12757E+02   0.32851E-01
   0.12757E+02   0.33296E-01
   0.12757E+02   0.33739E-01
   0.12807E+02   0.34045E-01
   0.12807E+02   0.34481E-01
   0.12807E+02   0.34914E-01
   0.12807E+02   0.35341E-01
   0.12807E+02   0.35770E-01
   0.12857E+02   0.36055E-01
   0.12857E+02   0.36477E-01
   0.12857E+02   0.36895E-01
   0.12857E+02   0.37312E-01
   0.12857E+02   0.37718E-01
   0.12857E+02   0.38133E-01
   0.12857E+02   0.38540E-01
   0.12907E+02   0.38800E-01
   0.12907E+02   0.39208E-01
   0.12907E+02   0.39603E-01
   0.12907E+02   0.40002E-01
   0.12907E+02   0.40405E-01
   0.12907E+02   0.40797E-01
   0.12907E+02   0.41187E-01
   0.12907E+02   0.41578E-01
   0.12907E+02   0.41968E-01
   0.12907E+02   0.42352E-01
   0.12907E+02   0.42741E-01
   0.12907E+02   0.43125E-01
   0.12907E+02   0.43506E-01
   0.12907E+02   0.43879E-01
   0.12907E+02   0.44260E-01
   0.12907E+02   0.44638E-01
   0.12907E+02   0.45007E-01
   0.12907E+02   0.45383E-01
   0.12907E+02   0.45750E-01
   0.12907E+02   0.46123E-01
   0.12907E+02   0.46495E-01
   0.12907E+02   0.46850E-01
   0.12907E+02   0.47217E-01
   0.12907E+02   0.47582E-01
   0.12907E+02   0.47943E-01
   0.12907E+02   0.48302E-01
   0.12907E+02   0.48664E-01
   0.12907E+02   0.49019E-01
   0.12907E+02   0.49373E-01
   0.12907E+02   0.49728E-01
   0.12907E+02   0.50077E-01
   0.12907E+02   0.50428E-01
   0.12907E+02   0.50777E-01
   0.12907E+02   0.51124E-01
   0.12907E+02   0.51470E-01
   0.12907E+02   0.51812E-01
   0.12907E+02   0.52157E-01
   0.12857E+02   0.52704E-01
   0.12857E+02   0.53048E-01
   0.12857E+02   0.53393E-01
   0.12857E+02   0.53726E-01
   0.12857E+02   0.54061E-01
   0.12857E+02   0.54405E-01
   0.12857E+02   0.54741E-01
   0.12857E+02   0.55076E-01
   0.12857E+02   0.55410E-01
   0.12857E+02   0.55744E-01
   0.12857E+02   0.56072E-01
   0.12857E+02   0.56406E-01
   0.12857E+02   0.56732E-01
   0.12857E+02   0.57059E-01
   0.12807E+02   0.57609E-01
   0.12807E+02   0.57935E-01
   0.12807E+02   0.58261E-01
   0.12807E+02   0.58589E-01
   0.12807E+02   0.58916E-01
   0.12807E+02   0.59235E-01
   0.12807E+02   0.59558E-01
   0.12807E+02   0.59879E-01
   0.12807E+02   0.60198E-01
   0.12807E+02   0.60519E-01
   0.12807E+02   0.60834E-01
   0.12807E+02   0.61157E-01
   0.12757E+02   0.61704E-01
   0.12757E+02   0.62025E-01
   0.12757E+02   0.62341E-01
   0.12757E+02   0.62658E-01
   0.12757E+02   0.62967E-01
   0.12757E+02   0.63281E-01
   0.12757E+02   0.63591E-01
   0.12757E+02   0.63900E-01
   0.12757E+02   0.64213E-01
   0.12757E+02   0.64517E-01
   0.12707E+02   0.65086E-01
   0.12707E+02   0.65387E-01
   0.12707E+02   0.65703E-01
   0.12707E+02   0.65999E-01
   0.12707E+02   0.66313E-01
   0.12707E+02   0.66611E-01
   0.12707E+02   0.66917E-01
   0.12707E+02   0.67223E-01
   0.12707E+02   0.67520E-01
   0.12657E+02   0.68092E-01
   0.12657E+02   0.68395E-01
   0.12657E+02   0.68697E-01
   0.12657E+02   0.68997E-01
   0.12657E+02   0.69293E-01
   0.12657E+02   0.69590E-01
   0.12657E+02   0.69893E-01
   0.12657E+02   0.70191E-01
   0.12657E+02   0.70482E-01
   0.12607E+02   0.71060E-01
   0.12607E+02   0.71355E-01
   0.12607E+02   0.71649E-01
   0.12607E+02   0.71948E-01
   0.12607E+02   0.72244E-01
   0.12607E+02   0.72532E-01
   0.12607E+02   0.72824E-01
   0.12607E+02   0.73113E-01
   0.12607E+02   0.73403E-01
   0.12557E+02   0.73986E-01
   0.12557E+02   0.74280E-01
   0.12557E+02   0.74569E-01
   0.12557E+02   0.74855E-01
   0.12557E+02   0.75145E-01
   0.12557E+02   0.75441E-01
   0.12557E+02   0.75725E-01
   0.12557E+02   0.76007E-01
   0.12507E+02   0.76591E-01
   0.12507E+02   0.76887E-01
   0.12507E+02   0.77169E-01
   0.12507E+02   0.77455E-01
   0.12507E+02   0.77742E-01
   0.12507E+02   0.78031E-01
   0.12507E+02   0.78306E-01
   0.12507E+02   0.78590E-01
   0.12507E+02   0.78881E-01
   0.12458E+02   0.79465E-01
   0.12458E+02   0.79750E-01
   0.12458E+02   0.80039E-01
   0.12458E+02   0.80317E-01
   0.12458E+02   0.80589E-01
   0.12458E+02   0.80869E-01
   0.12458E+02   0.81149E-01
   0.12458E+02   0.81434E-01
   0.12408E+02   0.82030E-01
   0.12408E+02   0.82314E-01
   0.12408E+02   0.82590E-01
   0.12408E+02   0.82871E-01
   0.12408E+02   0.83140E-01
   0.12408E+02   0.83414E-01
   0.12408E+02   0.83705E-01
   0.12408E+02   0.83965E-01
   0.12358E+02   0.84581E-01
   0.12358E+02   0.84858E-01
   0.12358E+02   0.85128E-01
   0.12358E+02   0.85407E-01
   0.12358E+02   0.85673E-01
   0.12358E+02   0.85942E-01
   0.12358E+02   0.86225E-01
   0.12308E+02   0.86840E-01
   0.12308E+02   0.87115E-01
   0.12308E+02   0.87378E-01
   0.12308E+02   0.87656E-01
   0.12308E+02   0.87922E-01
   0.12308E+02   0.88202E-01
   0.12308E+02   0.88461E-01
   0.12308E+02   0.88735E-01
   0.12258E+02   0.89363E-01
   0.12258E+02   0.89631E-01
   0.12258E+02   0.89897E-01
   0.12258E+02   0.90170E-01
   0.12258E+02   0.90429E-01
   0.12258E+02   0.90698E-01
   0.12258E+02   0.90964E-01
   0.12258E+02   0.91228E-01
   0.12208E+02   0.91866E-01
   0.12208E+02   0.92131E-01
   0.12208E+02   0.92394E-01
   0.12208E+02   0.92665E-01
   0.12208E+02   0.92918E-01
   0.12208E+02   0.93187E-01
   0.12208E+02   0.93451E-01
   0.12158E+02   0.94099E-01
   0.12158E+02   0.94363E-01
   0.12158E+02   0.94618E-01
   0.12158E+02   0.94886E-01
   0.12158E+02   0.95150E-01
   0.12158E+02   0.95401E-01
   0.12158E+02   0.95674E-01
   0.12158E+02   0.95918E-01
   0.12108E+02   0.96579E-01
   0.12108E+02   0.96846E-01
   0.12108E+02   0.97099E-01
   0.12108E+02   0.97361E-01
   0.12108E+02   0.97617E-01
   0.12108E+02   0.97871E-01
   0.12108E+02   0.98129E-01
   0.12108E+02   0.98386E-01
   0.12058E+02   0.99055E-01
   0.12058E+02   0.99314E-01
   0.12058E+02   0.99564E-01
   0.12058E+02   0.99821E-01
   0.12058E+02   0.10008E+00
   0.12058E+02   0.10033E+00
   0.12008E+02   0.10100E+00
   0.12008E+02   0.10126E+00
   0.12008E+02   0.10152E+00
   0.12008E+02   0.10177E+00
   0.12008E+02   0.10202E+00
   0.12008E+02   0.10228E+00
   0.12008E+02   0.10253E+00
   0.12008E+02   0.10278E+00
   0.11958E+02   0.10346E+00
   0.11958E+02   0.10371E+00
   0.11958E+02   0.10396E+00
   0.11958E+02   0.10422E+00
   0.11958E+02   0.10447E+00
   0.11958E+02   0.10472E+00
   0.11958E+02   0.10497E+00
   0.11908E+02   0.10566E+00
   0.11908E+02   0.10591E+00
   0.11908E+02   0.10617E+00
   0.11908E+02   0.10641E+00
   0.11908E+02   0.10666E+00
   0.11908E+02   0.10690E+00
   0.11908E+02   0.10716E+00
   0.11858E+02   0.10786E+00
   0.11858E+02   0.10810E+00
   0.11858E+02   0.10835E+00
   0.11858E+02   0.10860E+00
   0.11858E+02   0.10884E+00
   0.11858E+02   0.10909E+00
   0.11858E+02   0.10934E+00
   0.11808E+02   0.11004E+00
   0.11808E+02   0.11029E+00
   0.11808E+02   0.11053E+00
   0.11808E+02   0.11078E+00
   0.11808E+02   0.11103E+00
   0.11808E+02   0.11127E+00
   0.11808E+02   0.11151E+00
   0.11758E+02   0.11224E+00
   0.11758E+02   0.11248E+00
   0.11758E+02   0.11273E+00
   0.11758E+02   0.11297E+00
   0.11758E+02   0.11320E+00
   0.11758E+02   0.11344E+00
   0.11758E+02   0.11368E+00
   0.11708E+02   0.11441E+00
   0.11708E+02   0.11466E+00
   0.11708E+02   0.11489E+00
   0.11708E+02   0.11513E+00
   0.11708E+02   0.11538E+00
   0.11708E+02   0.11561E+00
   0.11708E+02   0.11586E+00
   0.11658E+02   0.11659E+00
   0.11658E+02   0.11682E+00
   0.11658E+02   0.11706E+00
   0.11658E+02   0.11730E+00
   0.11658E+02   0.11754E+00
   0.11658E+02   0.11779E+00
   0.11658E+02   0.11802E+00
   0.11608E+02   0.11877E+00
   0.11608E+02   0.11901E+00
   0.11608E+02   0.11925E+00
   0.11608E+02   0.11948E+00
   0.11608E+02   0.11972E+00
   0.11608E+02   0.11995E+00
   0.11608E+02   0.12018E+00
   0.11558E+02   0.12094E+00
   0.11558E+02   0.12118E+00
   0.11558E+02   0.12140E+00
   0.11558E+02   0.12164E+00
   0.11558E+02   0.12188E+00
   0.11558E+02   0.12210E+00
   0.11558E+02   0.12234E+00
   0.11508E+02   0.12311E+00
   0.11508E+02   0.12334E+00
   0.11508E+02   0.12357E+00
   0.11508E+02   0.12381E+00
   0.11508E+02   0.12404E+00
   0.11508E+02   0.12428E+00
   0.11508E+02   0.12451E+00
   0.11458E+02   0.12528E+00
   0.11458E+02   0.12551E+00
   0.11458E+02   0.12574E+00
   0.11458E+02   0.12597E+00
   0.11458E+02   0.12620E+00
   0.11458E+02   0.12642E+00
   0.11458E+02   0.12666E+00
   0.11408E+02   0.12744E+00
   0.11408E+02   0.12768E+00
   0.11408E+02   0.12791E+00
   0.11408E+02   0.12812E+00
   0.11408E+02   0.12835E+00
   0.11408E+02   0.12858E+00
   0.11358E+02   0.12937E+00
   0.11358E+02   0.12960E+00
   0.11358E+02   0.12984E+00
   0.11358E+02   0.13006E+00
   0.11358E+02   0.13029E+00
   0.11358E+02   0.13050E+00
   0.11358E+02   0.13073E+00
   0.11308E+02   0.13153E+00
   0.11308E+02   0.13176E+00
   0.11308E+02   0.13198E+00
   0.11308E+02   0.13221E+00
   0.11308E+02   0.13242E+00
   0.11308E+02   0.13265E+00
   0.11308E+02   0.13287E+00
   0.11258E+02   0.13369E+00
   0.11258E+02   0.13391E+00
   0.11258E+02   0.13413E+00
   0.11258E+02   0.13435E+00
   0.11258E+02   0.13457E+00
   0.11258E+02   0.13480E+00
   0.11258E+02   0.13502E+00
   0.11208E+02   0.13584E+00
   0.11208E+02   0.13606E+00
   0.11208E+02   0.13628E+00
   0.11208E+02   0.13651E+00
   0.11208E+02   0.13673E+00
   0.11208E+02   0.13694E+00
   0.11208E+02   0.13714E+00
   0.11158E+02   0.13798E+00
   0.11158E+02   0.13820E+00
   0.11158E+02   0.13841E+00
   0.11158E+02   0.13865E+00
   0.11158E+02   0.13885E+00
   0.11158E+02   0.13907E+00
   0.11108E+02   0.13992E+00
   0.11108E+02   0.14013E+00
   0.11108E+02   0.14035E+00
   0.11108E+02   0.14057E+00
   0.11108E+02   0.14078E+00
   0.11108E+02   0.14099E+00
   0.11108E+02   0.14120E+00
   0.11058E+02   0.14205E+00
   0.11058E+02   0.14227E+00
   0.11058E+02   0.14249E+00
   0.11058E+02   0.14271E+00
   0.11058E+02   0.14291E+00
   0.11058E+02   0.14313E+00
   0.11008E+02   0.14399E+00
   0.11008E+02   0.14420E+00
   0.11008E+02   0.14440E+00
   0.11008E+02   0.14463E+00
   0.11008E+02   0.14483E+00
   0.11008E+02   0.14505E+00
   0.11008E+02   0.14525E+00
   0.10958E+02   0.14613E+00
   0.10958E+02   0.14633E+00
   0.10958E+02   0.14655E+00
   0.10958E+02   0.14675E+00
   0.10958E+02   0.14697E+00
   0.10958E+02   0.14716E+00
   0.10958E+02   0.14738E+00
   0.10908E+02   0.14826E+00
   0.10908E+02   0.14848E+00
   0.10908E+02   0.14868E+00
   0.10908E+02   0.14888E+00
   0.10908E+02   0.14909E+00
   0.10908E+02   0.14931E+00
   0.10858E+02   0.15019E+00
   0.10858E+02   0.15039E+00
   0.10858E+02   0.15059E+00
   0.10858E+02   0.15079E+00
   0.10858E+02   0.15100E+00
   0.10858E+02   0.15122E+00
   0.10858E+02   0.15142E+00
   0.10808E+02   0.15232E+00
   0.10808E+02   0.15252E+00
   0.10808E+02   0.15271E+00
   0.10808E+02   0.15293E+00
   0.10808E+02   0.15313E+00
   0.10808E+02   0.15333E+00
   0.10758E+02   0.15424E+00
   0.10758E+02   0.15444E+00
   0.10758E+02   0.15464E+00
   0.10758E+02   0.15484E+00
   0.10758E+02   0.15505E+00
   0.10758E+02   0.15524E+00
   0.10758E+02   0.15544E+00
   0.10708E+02   0.15635E+00
   0.10708E+02   0.15657E+00
   0.10708E+02   0.15676E+00
   0.10708E+02   0.15696E+00
   0.10708E+02   0.15715E+00
   0.10708E+02   0.15735E+00
   0.10658E+02   0.15828E+00
   0.10658E+02   0.15849E+00
   0.10658E+02   0.15868E+00
   0.10658E+02   0.15888E+00
   0.10658E+02   0.15908E+00
   0.10658E+02   0.15926E+00
   0.10658E+02   0.15945E+00
   0.10608E+02   0.16041E+00
   0.10608E+02   0.16059E+00
   0.10608E+02   0.16079E+00
   0.10608E+02   0.16098E+00
   0.10608E+02   0.16117E+00
   0.10608E+02   0.16136E+00
   0.10558E+02   0.16232E+00
   0.10558E+02   0.16250E+00
   0.10558E+02   0.16270E+00
   0.10558E+02   0.16290E+00
   0.10558E+02   0.16307E+00
   0.10558E+02   0.16329E+00
   0.10558E+02   0.16346E+00
   0.10508E+02   0.16443E+00
   0.10508E+02   0.16462E+00
   0.10508E+02   0.16480E+00
   0.10508E+02   0.16499E+00
   0.10508E+02   0.16518E+00
   0.10508E+02   0.16537E+00
   0.10458E+02   0.16634E+00
   0.10458E+02   0.16653E+00
   0.10458E+02   0.16672E+00
   0.10458E+02   0.16690E+00
   0.10458E+02   0.16709E+00
   0.10458E+02   0.16726E+00
   0.10458E+02   0.16745E+00
   0.10408E+02   0.16844E+00
   0.10408E+02   0.16863E+00
   0.10408E+02   0.16881E+00
   0.10408E+02   0.16899E+00
   0.10408E+02   0.16918E+00
   0.10408E+02   0.16936E+00
   0.10358E+02   0.17036E+00
   0.10358E+02   0.17053E+00
   0.10358E+02   0.17072E+00
   0.10358E+02   0.17091E+00
   0.10358E+02   0.17109E+00
   0.10358E+02   0.17126E+00
   0.10358E+02   0.17144E+00
   0.10308E+02   0.17245E+00
   0.10308E+02   0.17262E+00
   0.10308E+02   0.17280E+00
   0.10308E+02   0.17299E+00
   0.10308E+02   0.17317E+00
   0.10308E+02   0.17333E+00
   0.10258E+02   0.17436E+00
   0.10258E+02   0.17453E+00
   0.10258E+02   0.17473E+00
   0.10258E+02   0.17489E+00
   0.10258E+02   0.17505E+00
   0.10258E+02   0.17523E+00
   0.10208E+02   0.17627E+00
   0.10208E+02   0.17644E+00
   0.10208E+02   0.17661E+00
   0.10208E+02   0.17678E+00
   0.10208E+02   0.17697E+00
   0.10208E+02   0.17713E+00
   0.10208E+02   0.17729E+00
   0.10158E+02   0.17836E+00
   0.10158E+02   0.17851E+00
   0.10158E+02   0.17869E+00
   0.10158E+02   0.17886E+00
   0.10158E+02   0.17903E+00
   0.10158E+02   0.17920E+00
   0.10108E+02   0.18024E+00
   0.10108E+02   0.18042E+00
   0.10108E+02   0.18059E+00
   0.10108E+02   0.18076E+00
   0.10108E+02   0.18092E+00
   0.10108E+02   0.18110E+00
   0.10108E+02   0.18125E+00
   0.10058E+02   0.18231E+00
   0.10058E+02   0.18250E+00
   0.10058E+02   0.18264E+00
   0.10058E+02   0.18281E+00
   0.10058E+02   0.18298E+00
   0.10058E+02   0.18313E+00
   0.10008E+02   0.18422E+00
   0.10008E+02   0.18437E+00
   0.10008E+02   0.18453E+00
   0.10008E+02   0.18470E+00
   0.10008E+02   0.18487E+00
   0.10008E+02   0.18501E+00
   0.99580E+01   0.18611E+00
   0.99580E+01   0.18627E+00
   0.99580E+01   0.18644E+00
   0.99580E+01   0.18661E+00
   0.99580E+01   0.18675E+00
   0.99580E+01   0.18691E+00
   0.99580E+01   0.18706E+00
   0.99080E+01   0.18816E+00
   0.99080E+01   0.18832E+00
   0.99080E+01   0.18847E+00
   0.99080E+01   0.18863E+00
   0.99080E+01   0.18877E+00
   0.99080E+01   0.18895E+00
   0.98580E+01   0.19004E+00
   0.98580E+01   0.19021E+00
   0.98580E+01   0.19037E+00
   0.98580E+01   0.19051E+00
   0.98580E+01   0.19068E+00
   0.98580E+01   0.19082E+00
   0.98080E+01   0.19194E+00
   0.98080E+01   0.19210E+00
   0.98080E+01   0.19225E+00
   0.98080E+01   0.19239E+00
   0.98080E+01   0.19255E+00
   0.98080E+01   0.19269E+00
   0.97580E+01   0.19383E+00
   0.97580E+01   0.19398E+00
   0.97580E+01   0.19414E+00
   0.97580E+01   0.19427E+00
   0.97580E+01   0.19442E+00
   0.97580E+01   0.19459E+00
   0.97580E+01   0.19471E+00
   0.97081E+01   0.19586E+00
   0.97081E+01   0.19601E+00
   0.97081E+01   0.19616E+00
   0.97081E+01   0.19630E+00
   0.97081E+01   0.19646E+00
   0.97081E+01   0.19658E+00
   0.97081E+01   0.19672E+00
   0.96581E+01   0.19791E+00
   0.96581E+01   0.19802E+00
   0.96581E+01   0.19816E+00
   0.96581E+01   0.19832E+00
   0.96581E+01   0.19845E+00
   0.96081E+01   0.19962E+00
   0.96081E+01   0.19977E+00
   0.96081E+01   0.19991E+00
   0.96081E+01   0.20004E+00
   0.96081E+01   0.20018E+00
   0.96081E+01   0.20032E+00
   0.96081E+01   0.20045E+00
   0.95581E+01   0.20164E+00
   0.95581E+01   0.20179E+00
   0.95581E+01   0.20191E+00
   0.95581E+01   0.20206E+00
   0.95581E+01   0.20219E+00
   0.95581E+01   0.20232E+00
   0.95081E+01   0.20352E+00
   0.95081E+01   0.20367E+00
   0.95081E+01   0.20377E+00
   0.95081E+01   0.20391E+00
   0.95081E+01   0.20405E+00
   0.95081E+01   0.20416E+00
   0.94581E+01   0.20538E+00
   0.94581E+01   0.20551E+00
   0.94581E+01   0.20564E+00
   0.94581E+01   0.20578E+00
   0.94581E+01   0.20591E+00
   0.94581E+01   0.20602E+00
   0.94581E+01   0.20616E+00
   0.94081E+01   0.20738E+00
   0.94081E+01   0.20750E+00
   0.94081E+01   0.20764E+00
   0.94081E+01   0.20777E+00
   0.94081E+01   0.20789E+00
   0.94081E+01   0.20802E+00
   0.93581E+01   0.20924E+00
   0.93581E+01   0.20938E+00
   0.93581E+01   0.20949E+00
   0.93581E+01   0.20962E+00
   0.93581E+01   0.20974E+00
   0.93581E+01   0.20986E+00
   0.93081E+01   0.21110E+00
   0.93081E+01   0.21122E+00
   0.93081E+01   0.21134E+00
   0.93081E+01   0.21146E+00
   0.93081E+01   0.21158E+00
   0.93081E+01   0.21170E+00
   0.92581E+01   0.21295E+00
   0.92581E+01   0.21309E+00
   0.92581E+01   0.21320E+00
   0.92581E+01   0.21331E+00
   0.92581E+01   0.21345E+00
   0.92581E+01   0.21356E+00
   0.92581E+01   0.21367E+00
   0.92082E+01   0.21495E+00
   0.92082E+01   0.21506E+00
   0.92082E+01   0.21516E+00
   0.92082E+01   0.21529E+00
   0.92082E+01   0.21539E+00
   0.92082E+01   0.21550E+00
   0.91582E+01   0.21679E+00
   0.91582E+01   0.21689E+00
   0.91582E+01   0.21701E+00
   0.91582E+01   0.21712E+00
   0.91582E+01   0.21723E+00
   0.91582E+01   0.21734E+00
   0.91082E+01   0.21862E+00
   0.91082E+01   0.21875E+00
   0.91082E+01   0.21886E+00
   0.91082E+01   0.21898E+00
   0.91082E+01   0.21908E+00
   0.91082E+01   0.21921E+00
   0.91082E+01   0.21928E+00
   0.90582E+01   0.22061E+00
   0.90582E+01   0.22070E+00
   0.90582E+01   0.22081E+00
   0.90582E+01   0.22090E+00
   0.90582E+01   0.22101E+00
   0.90582E+01   0.22111E+00
   0.90082E+01   0.22244E+00
   0.90082E+01   0.22254E+00
   0.90082E+01   0.22264E+00
   0.90082E+01   0.22274E+00
   0.90082E+01   0.22285E+00
   0.90082E+01   0.22294E+00
   0.89582E+01   0.22428E+00
   0.89582E+01   0.22438E+00
   0.89582E+01   0.22450E+00
   0.89582E+01   0.22456E+00
   0.89582E+01   0.22467E+00
   0.89582E+01   0.22477E+00
   0.89582E+01   0.22485E+00
   0.89082E+01   0.22621E+00
   0.89082E+01   0.22632E+00
   0.89082E+01   0.22640E+00
   0.89082E+01   0.22650E+00
   0.89082E+01   0.22659E+00
   0.89082E+01   0.22667E+00
   0.88582E+01   0.22805E+00
   0.88582E+01   0.22814E+00
   0.88582E+01   0.22824E+00
   0.88582E+01   0.22833E+00
   0.88582E+01   0.22840E+00
   0.88582E+01   0.22850E+00
   0.88082E+01   0.22990E+00
   0.88082E+01   0.22997E+00
   0.88082E+01   0.23007E+00
   0.88082E+01   0.23014E+00
   0.88082E+01   0.23023E+00
   0.88082E+01   0.23031E+00
   0.88082E+01   0.23040E+00
   0.87582E+01   0.23177E+00

==> anc/Figure7/1outC_R_m10_m6_y10_rc4_stable.dat <==
   0.40092E+01   0.54878E-01
   0.40092E+01   0.55049E-01
   0.40092E+01   0.55393E-01
   0.45091E+01   0.49426E-01
   0.49340E+01   0.45607E-01
   0.52340E+01   0.43468E-01
   0.55339E+01   0.41611E-01
   0.57838E+01   0.40336E-01
   0.60088E+01   0.39371E-01
   0.62587E+01   0.38361E-01
   0.64837E+01   0.37608E-01
   0.66837E+01   0.37079E-01
   0.68836E+01   0.36613E-01
   0.70836E+01   0.36203E-01
   0.72835E+01   0.35844E-01
   0.74585E+01   0.35650E-01
   0.76585E+01   0.35375E-01
   0.78084E+01   0.35362E-01
   0.79834E+01   0.35260E-01
   0.81584E+01   0.35182E-01
   0.83083E+01   0.35232E-01
   0.84583E+01   0.35299E-01
   0.86083E+01   0.35377E-01
   0.87333E+01   0.35570E-01
   0.88582E+01   0.35770E-01
   0.90082E+01   0.35878E-01
   0.91082E+01   0.36189E-01
   0.92332E+01   0.36406E-01
   0.93581E+01   0.36625E-01
   0.94581E+01   0.36949E-01
   0.95581E+01   0.37266E-01
   0.96581E+01   0.37584E-01
   0.97580E+01   0.37899E-01
   0.98330E+01   0.38314E-01
   0.99330E+01   0.38627E-01
   0.10008E+02   0.39037E-01
   0.10083E+02   0.39441E-01
   0.10158E+02   0.39844E-01
   0.10233E+02   0.40243E-01
   0.10308E+02   0.40637E-01
   0.10383E+02   0.41027E-01
   0.10433E+02   0.41510E-01
   0.10508E+02   0.41892E-01
   0.10558E+02   0.42366E-01
   0.10608E+02   0.42837E-01
   0.10658E+02   0.43305E-01
   0.10733E+02   0.43664E-01
   0.10758E+02   0.44222E-01
   0.10808E+02   0.44675E-01
   0.10858E+02   0.45121E-01
   0.10908E+02   0.45562E-01
   0.10958E+02   0.45998E-01
   0.10983E+02   0.46535E-01
   0.11033E+02   0.46960E-01
   0.11058E+02   0.47487E-01
   0.11083E+02   0.48010E-01
   0.11133E+02   0.48421E-01
   0.11158E+02   0.48934E-01
   0.11183E+02   0.49444E-01
   0.11233E+02   0.49839E-01
   0.11258E+02   0.50337E-01
   0.11283E+02   0.50834E-01
   0.11308E+02   0.51330E-01
   0.11333E+02   0.51807E-01
   0.11358E+02   0.52299E-01
   0.11383E+02   0.52775E-01
   0.11383E+02   0.53364E-01
   0.11408E+02   0.53833E-01
   0.11433E+02   0.54300E-01
   0.11458E+02   0.54763E-01
   0.11483E+02   0.55223E-01
   0.11483E+02   0.55798E-01
   0.11508E+02   0.56246E-01
   0.11533E+02   0.56691E-01
   0.11533E+02   0.57260E-01
   0.11558E+02   0.57698E-01
   0.11583E+02   0.58128E-01
   0.11583E+02   0.58687E-01
   0.11608E+02   0.59110E-01
   0.11608E+02   0.59662E-01
   0.11633E+02   0.60083E-01
   0.11633E+02   0.60625E-01
   0.11658E+02   0.61034E-01
   0.11658E+02   0.61575E-01
   0.11658E+02   0.62114E-01
   0.11683E+02   0.62516E-01
   0.11683E+02   0.63047E-01
   0.11708E+02   0.63439E-01
   0.11708E+02   0.63966E-01
   0.11708E+02   0.64486E-01
   0.11708E+02   0.65007E-01
   0.11733E+02   0.65387E-01
   0.11733E+02   0.65904E-01
   0.11733E+02   0.66416E-01
   0.11758E+02   0.66791E-01
   0.11758E+02   0.67296E-01
   0.11758E+02   0.67805E-01
   0.11758E+02   0.68305E-01
   0.11758E+02   0.68807E-01
   0.11783E+02   0.69166E-01
   0.11783E+02   0.69662E-01
   0.11783E+02   0.70157E-01
   0.11783E+02   0.70649E-01
   0.11783E+02   0.71142E-01
   0.11783E+02   0.71633E-01
   0.11808E+02   0.71967E-01
   0.11808E+02   0.72455E-01
   0.11808E+02   0.72935E-01
   0.11808E+02   0.73415E-01
   0.11808E+02   0.73894E-01
   0.11808E+02   0.74370E-01
   0.11808E+02   0.74848E-01
   0.11808E+02   0.75320E-01
   0.11808E+02   0.75796E-01
   0.11808E+02   0.76264E-01
   0.11808E+02   0.76730E-01
   0.11833E+02   0.77035E-01
   0.11833E+02   0.77498E-01
   0.11833E+02   0.77959E-01
   0.11833E+02   0.78429E-01
   0.11833E+02   0.78882E-01
   0.11833E+02   0.79337E-01
   0.11833E+02   0.79797E-01
   0.11833E+02   0.80245E-01
   0.11833E+02   0.80704E-01
   0.11833E+02   0.81151E-01
   0.11833E+02   0.81602E-01
   0.11833E+02   0.82046E-01
   0.11833E+02   0.82495E-01
   0.11833E+02   0.82936E-01
   0.11808E+02   0.83552E-01
   0.11808E+02   0.84002E-01
   0.11808E+02   0.84440E-01
   0.11808E+02   0.84879E-01
   0.11808E+02   0.85315E-01
   0.11808E+02   0.85751E-01
   0.11808E+02   0.86189E-01
   0.11808E+02   0.86621E-01
   0.11808E+02   0.87055E-01
   0.11808E+02   0.87485E-01
   0.11808E+02   0.87913E-01
   0.11808E+02   0.88338E-01
   0.11808E+02   0.88763E-01
   0.11808E+02   0.89191E-01
   0.11808E+02   0.89616E-01
   0.11783E+02   0.90221E-01
   0.11783E+02   0.90648E-01
   0.11783E+02   0.91062E-01
   0.11783E+02   0.91484E-01
   0.11783E+02   0.91904E-01
   0.11783E+02   0.92314E-01
   0.11783E+02   0.92731E-01
   0.11783E+02   0.93145E-01
   0.11783E+02   0.93555E-01
   0.11758E+02   0.94167E-01
   0.11758E+02   0.94578E-01
   0.11758E+02   0.94984E-01
   0.11758E+02   0.95389E-01
   0.11758E+02   0.95799E-01
   0.11758E+02   0.96202E-01
   0.11758E+02   0.96609E-01
   0.11733E+02   0.97216E-01
   0.11733E+02   0.97614E-01
   0.11733E+02   0.98016E-01
   0.11733E+02   0.98417E-01
   0.11733E+02   0.98816E-01
   0.11733E+02   0.99215E-01
   0.11733E+02   0.99608E-01
   0.11708E+02   0.10022E+00
   0.11708E+02   0.10061E+00
   0.11708E+02   0.10100E+00
   0.11708E+02   0.10140E+00
   0.11708E+02   0.10179E+00
   0.11708E+02   0.10217E+00
   0.11683E+02   0.10278E+00
   0.11683E+02   0.10317E+00
   0.11683E+02   0.10356E+00
   0.11683E+02   0.10394E+00
   0.11683E+02   0.10432E+00
   0.11683E+02   0.10471E+00
   0.11658E+02   0.10532E+00
   0.11658E+02   0.10571E+00
   0.11658E+02   0.10609E+00
   0.11658E+02   0.10647E+00
   0.11658E+02   0.10685E+00
   0.11633E+02   0.10746E+00
   0.11633E+02   0.10783E+00
   0.11633E+02   0.10821E+00
   0.11633E+02   0.10858E+00
   0.11633E+02   0.10896E+00
   0.11608E+02   0.10956E+00
   0.11608E+02   0.10994E+00
   0.11608E+02   0.11031E+00
   0.11608E+02   0.11068E+00
   0.11608E+02   0.11105E+00
   0.11583E+02   0.11166E+00
   0.11583E+02   0.11204E+00
   0.11583E+02   0.11239E+00
   0.11583E+02   0.11277E+00
   0.11583E+02   0.11313E+00
   0.11558E+02   0.11374E+00
   0.11558E+02   0.11410E+00
   0.11558E+02   0.11447E+00
   0.11558E+02   0.11483E+00
   0.11558E+02   0.11519E+00
   0.11533E+02   0.11580E+00
   0.11533E+02   0.11616E+00
   0.11533E+02   0.11651E+00
   0.11533E+02   0.11688E+00
   0.11508E+02   0.11749E+00
   0.11508E+02   0.11784E+00
   0.11508E+02   0.11820E+00
   0.11508E+02   0.11855E+00
   0.11508E+02   0.11891E+00
   0.11483E+02   0.11952E+00
   0.11483E+02   0.11988E+00
   0.11483E+02   0.12023E+00
   0.11483E+02   0.12058E+00
   0.11458E+02   0.12119E+00
   0.11458E+02   0.12155E+00
   0.11458E+02   0.12189E+00
   0.11458E+02   0.12224E+00
   0.11458E+02   0.12259E+00
   0.11433E+02   0.12320E+00
   0.11433E+02   0.12355E+00
   0.11433E+02   0.12389E+00
   0.11433E+02   0.12424E+00
   0.11408E+02   0.12485E+00
   0.11408E+02   0.12520E+00
   0.11408E+02   0.12554E+00
   0.11408E+02   0.12588E+00
   0.11383E+02   0.12650E+00
   0.11383E+02   0.12684E+00
   0.11383E+02   0.12718E+00
   0.11383E+02   0.12751E+00
   0.11358E+02   0.12813E+00
   0.11358E+02   0.12848E+00
   0.11358E+02   0.12881E+00
   0.11358E+02   0.12914E+00
   0.11333E+02   0.12977E+00
   0.11333E+02   0.13010E+00
   0.11333E+02   0.13043E+00
   0.11333E+02   0.13076E+00
   0.11308E+02   0.13139E+00
   0.11308E+02   0.13172E+00
   0.11308E+02   0.13205E+00
   0.11308E+02   0.13238E+00
   0.11283E+02   0.13300E+00
   0.11283E+02   0.13333E+00
   0.11283E+02   0.13366E+00
   0.11283E+02   0.13399E+00
   0.11258E+02   0.13462E+00
   0.11258E+02   0.13494E+00
   0.11258E+02   0.13526E+00
   0.11258E+02   0.13559E+00
   0.11233E+02   0.13622E+00
   0.11233E+02   0.13655E+00
   0.11233E+02   0.13687E+00
   0.11233E+02   0.13718E+00
   0.11208E+02   0.13781E+00
   0.11208E+02   0.13813E+00
   0.11208E+02   0.13845E+00
   0.11208E+02   0.13877E+00
   0.11183E+02   0.13940E+00
   0.11183E+02   0.13972E+00
   0.11183E+02   0.14004E+00
   0.11183E+02   0.14035E+00
   0.11158E+02   0.14099E+00
   0.11158E+02   0.14131E+00
   0.11158E+02   0.14162E+00
   0.11158E+02   0.14194E+00
   0.11133E+02   0.14257E+00
   0.11133E+02   0.14288E+00
   0.11133E+02   0.14319E+00
   0.11108E+02   0.14383E+00
   0.11108E+02   0.14414E+00
   0.11108E+02   0.14444E+00
   0.11108E+02   0.14475E+00
   0.11083E+02   0.14539E+00
   0.11083E+02   0.14570E+00
   0.11083E+02   0.14601E+00
   0.11083E+02   0.14632E+00
   0.11058E+02   0.14696E+00
   0.11058E+02   0.14726E+00
   0.11058E+02   0.14756E+00
   0.11033E+02   0.14821E+00
   0.11033E+02   0.14851E+00
   0.11033E+02   0.14882E+00
   0.11033E+02   0.14912E+00
   0.11008E+02   0.14977E+00
   0.11008E+02   0.15007E+00
   0.11008E+02   0.15036E+00
   0.11008E+02   0.15066E+00
   0.10983E+02   0.15131E+00
   0.10983E+02   0.15161E+00
   0.10983E+02   0.15191E+00
   0.10958E+02   0.15255E+00
   0.10958E+02   0.15285E+00
   0.10958E+02   0.15316E+00
   0.10958E+02   0.15345E+00
   0.10933E+02   0.15410E+00
   0.10933E+02   0.15439E+00
   0.10933E+02   0.15469E+00
   0.10933E+02   0.15499E+00
   0.10908E+02   0.15563E+00
   0.10908E+02   0.15592E+00
   0.10908E+02   0.15621E+00
   0.10883E+02   0.15686E+00
   0.10883E+02   0.15716E+00
   0.10883E+02   0.15744E+00
   0.10883E+02   0.15774E+00
   0.10858E+02   0.15839E+00
   0.10858E+02   0.15868E+00
   0.10858E+02   0.15898E+00
   0.10833E+02   0.15963E+00
   0.10833E+02   0.15992E+00
   0.10833E+02   0.16020E+00
   0.10833E+02   0.16050E+00
   0.10808E+02   0.16115E+00
   0.10808E+02   0.16143E+00
   0.10808E+02   0.16172E+00
   0.10783E+02   0.16238E+00
   0.10783E+02   0.16266E+00
   0.10783E+02   0.16293E+00
   0.10783E+02   0.16322E+00
   0.10758E+02   0.16388E+00
   0.10758E+02   0.16416E+00
   0.10758E+02   0.16445E+00
   0.10733E+02   0.16511E+00
   0.10733E+02   0.16538E+00
   0.10733E+02   0.16566E+00
   0.10733E+02   0.16594E+00
   0.10708E+02   0.16661E+00
   0.10708E+02   0.16688E+00
   0.10708E+02   0.16716E+00
   0.10683E+02   0.16782E+00
   0.10683E+02   0.16810E+00
   0.10683E+02   0.16838E+00
   0.10683E+02   0.16865E+00
   0.10658E+02   0.16932E+00
   0.10658E+02   0.16960E+00
   0.10658E+02   0.16987E+00
   0.10633E+02   0.17055E+00
   0.10633E+02   0.17081E+00
   0.10633E+02   0.17108E+00
   0.10633E+02   0.17135E+00
   0.10608E+02   0.17203E+00
   0.10608E+02   0.17230E+00
   0.10608E+02   0.17256E+00
   0.10583E+02   0.17323E+00
   0.10583E+02   0.17350E+00
   0.10583E+02   0.17377E+00
   0.10583E+02   0.17404E+00
   0.10558E+02   0.17471E+00
   0.10558E+02   0.17498E+00
   0.10558E+02   0.17524E+00
   0.10533E+02   0.17591E+00
   0.10533E+02   0.17618E+00
   0.10533E+02   0.17645E+00
   0.10508E+02   0.17713E+00
   0.10508E+02   0.17739E+00
   0.10508E+02   0.17766E+00
   0.10508E+02   0.17792E+00
   0.10483E+02   0.17859E+00
   0.10483E+02   0.17886E+00
   0.10483E+02   0.17912E+00
   0.10458E+02   0.17979E+00
   0.10458E+02   0.18006E+00
   0.10458E+02   0.18032E+00
   0.10458E+02   0.18057E+00
   0.10433E+02   0.18125E+00
   0.10433E+02   0.18151E+00
   0.10433E+02   0.18177E+00
   0.10408E+02   0.18247E+00
   0.10408E+02   0.18271E+00
   0.10408E+02   0.18297E+00
   0.10383E+02   0.18366E+00
   0.10383E+02   0.18391E+00
   0.10383E+02   0.18417E+00
   0.10383E+02   0.18441E+00
   0.10358E+02   0.18510E+00
   0.10358E+02   0.18536E+00
   0.10358E+02   0.18561E+00
   0.10333E+02   0.18631E+00
   0.10333E+02   0.18656E+00
   0.10333E+02   0.18680E+00
   0.10308E+02   0.18750E+00
   0.10308E+02   0.18775E+00
   0.10308E+02   0.18799E+00
   0.10308E+02   0.18823E+00
   0.10283E+02   0.18894E+00
   0.10283E+02   0.18918E+00
   0.10283E+02   0.18942E+00
   0.10258E+02   0.19013E+00
   0.10258E+02   0.19037E+00
   0.10258E+02   0.19061E+00
   0.10233E+02   0.19132E+00
   0.10233E+02   0.19156E+00
   0.10233E+02   0.19180E+00
   0.10233E+02   0.19204E+00
   0.10208E+02   0.19274E+00
   0.10208E+02   0.19299E+00
   0.10208E+02   0.19322E+00
   0.10183E+02   0.19393E+00
   0.10183E+02   0.19418E+00
   0.10183E+02   0.19441E+00
   0.10158E+02   0.19513E+00
   0.10158E+02   0.19535E+00
   0.10158E+02   0.19558E+00
   0.10158E+02   0.19582E+00
   0.10133E+02   0.19653E+00
   0.10133E+02   0.19678E+00
   0.10133E+02   0.19701E+00
   0.10108E+02   0.19772E+00
   0.10108E+02   0.19795E+00
   0.10108E+02   0.19817E+00
   0.10083E+02   0.19890E+00
   0.10083E+02   0.19914E+00
   0.10083E+02   0.19936E+00
   0.10083E+02   0.19959E+00
   0.10058E+02   0.20031E+00
   0.10058E+02   0.20054E+00
   0.10058E+02   0.20077E+00
   0.10033E+02   0.20149E+00
   0.10033E+02   0.20171E+00
   0.10033E+02   0.20193E+00
   0.10008E+02   0.20266E+00
   0.10008E+02   0.20288E+00
   0.10008E+02   0.20313E+00
   0.10008E+02   0.20334E+00
   0.99830E+01   0.20406E+00
   0.99830E+01   0.20429E+00
   0.99830E+01   0.20451E+00
   0.99580E+01   0.20525E+00
   0.99580E+01   0.20545E+00
   0.99580E+01   0.20568E+00
   0.99330E+01   0.20640E+00
   0.99330E+01   0.20663E+00
   0.99330E+01   0.20685E+00
   0.99330E+01   0.20706E+00
   0.99080E+01   0.20780E+00
   0.99080E+01   0.20801E+00
   0.99080E+01   0.20824E+00
   0.98830E+01   0.20897E+00
   0.98830E+01   0.20919E+00
   0.98830E+01   0.20939E+00
   0.98580E+01   0.21014E+00
   0.98580E+01   0.21036E+00
   0.98580E+01   0.21056E+00
   0.98330E+01   0.21130E+00
   0.98330E+01   0.21151E+00
   0.98330E+01   0.21173E+00
   0.98330E+01   0.21193E+00
   0.98080E+01   0.21268E+00
   0.98080E+01   0.21288E+00
   0.98080E+01   0.21310E+00
   0.97830E+01   0.21385E+00
   0.97830E+01   0.21406E+00
   0.97830E+01   0.21426E+00
   0.97580E+01   0.21501E+00
   0.97580E+01   0.21522E+00
   0.97580E+01   0.21542E+00
   0.97580E+01   0.21562E+00
   0.97331E+01   0.21637E+00
   0.97331E+01   0.21657E+00
   0.97331E+01   0.21677E+00
   0.97081E+01   0.21754E+00
   0.97081E+01   0.21772E+00
   0.97081E+01   0.21793E+00
   0.96831E+01   0.21869E+00
   0.96831E+01   0.21889E+00
   0.96831E+01   0.21908E+00
   0.96581E+01   0.21986E+00
   0.96581E+01   0.22005E+00
   0.96581E+01   0.22025E+00
   0.96581E+01   0.22044E+00
   0.96331E+01   0.22121E+00
   0.96331E+01   0.22140E+00
   0.96331E+01   0.22160E+00
   0.96081E+01   0.22235E+00
   0.96081E+01   0.22256E+00
   0.96081E+01   0.22275E+00
   0.96081E+01   0.22294E+00
   0.95831E+01   0.22370E+00
   0.95831E+01   0.22390E+00
   0.95831E+01   0.22409E+00
   0.95581E+01   0.22486E+00
   0.95581E+01   0.22504E+00
   0.95581E+01   0.22524E+00
   0.95331E+01   0.22601E+00
   0.95331E+01   0.22620E+00
   0.95331E+01   0.22638E+00
   0.95081E+01   0.22717E+00
   0.95081E+01   0.22734E+00
   0.95081E+01   0.22753E+00
   0.94831E+01   0.22830E+00
   0.94831E+01   0.22850E+00
   0.94831E+01   0.22867E+00
   0.94831E+01   0.22887E+00
   0.94581E+01   0.22963E+00
   0.94581E+01   0.22983E+00
   0.94581E+01   0.23000E+00
   0.94331E+01   0.23079E+00
   0.94331E+01   0.23097E+00
   0.94331E+01   0.23115E+00
   0.94331E+01   0.23132E+00
   0.94081E+01   0.23211E+00
   0.94081E+01   0.23229E+00
   0.94081E+01   0.23247E+00
   0.93831E+01   0.23326E+00
   0.93831E+01   0.23343E+00
   0.93831E+01   0.23360E+00
   0.93581E+01   0.23440E+00
   0.93581E+01   0.23457E+00
   0.93581E+01   0.23474E+00
   0.93331E+01   0.23554E+00
   0.93331E+01   0.23571E+00
   0.93331E+01   0.23589E+00
   0.93081E+01   0.23668E+00
   0.93081E+01   0.23685E+00
   0.93081E+01   0.23703E+00
   0.93081E+01   0.23719E+00
   0.92831E+01   0.23799E+00
   0.92831E+01   0.23816E+00
   0.92831E+01   0.23833E+00
   0.92581E+01   0.23914E+00
   0.92581E+01   0.23929E+00
   0.92581E+01   0.23947E+00
   0.92332E+01   0.24026E+00
   0.92332E+01   0.24043E+00
   0.92332E+01   0.24060E+00
   0.92332E+01   0.24076E+00
   0.92082E+01   0.24157E+00
   0.92082E+01   0.24173E+00
   0.92082E+01   0.24189E+00
   0.91832E+01   0.24271E+00
   0.91832E+01   0.24287E+00
   0.91832E+01   0.24302E+00
   0.91582E+01   0.24385E+00
   0.91582E+01   0.24399E+00
   0.91582E+01   0.24416E+00
   0.91582E+01   0.24431E+00
   0.91332E+01   0.24514E+00
   0.91332E+01   0.24530E+00
   0.91332E+01   0.24544E+00
   0.91082E+01   0.24628E+00
   0.91082E+01   0.24643E+00
   0.91082E+01   0.24658E+00
   0.90832E+01   0.24740E+00
   0.90832E+01   0.24756E+00
   0.90832E+01   0.24771E+00
   0.90582E+01   0.24853E+00
   0.90582E+01   0.24868E+00
   0.90582E+01   0.24882E+00
   0.90582E+01   0.24898E+00
   0.90332E+01   0.24982E+00
   0.90332E+01   0.24996E+00
   0.90332E+01   0.25011E+00
   0.90082E+01   0.25094E+00
   0.90082E+01   0.25108E+00
   0.90082E+01   0.25122E+00
   0.89832E+01   0.25207E+00
   0.89832E+01   0.25222E+00
   0.89832E+01   0.25236E+00
   0.89832E+01   0.25249E+00
   0.89582E+01   0.25334E+00
   0.89582E+01   0.25348E+00
   0.89582E+01   0.25363E+00
   0.89332E+01   0.25446E+00
   0.89332E+01   0.25461E+00
   0.89332E+01   0.25475E+00
   0.89332E+01   0.25485E+00

==> anc/Figure7/1outC_R_m10_m6_y10_rc5_stable.dat <==
   0.50090E+01   0.85875E-01
   0.50090E+01   0.86089E-01
   0.50090E+01   0.86520E-01
   0.56339E+01   0.77474E-01
   0.59338E+01   0.74194E-01
   0.61588E+01   0.72148E-01
   0.63587E+01   0.70565E-01
   0.65587E+01   0.69116E-01
   0.67337E+01   0.68039E-01
   0.68836E+01   0.67289E-01
   0.70586E+01   0.66365E-01
   0.71836E+01   0.65967E-01
   0.73335E+01   0.65383E-01
   0.74585E+01   0.65063E-01
   0.76085E+01   0.64562E-01
   0.77335E+01   0.64307E-01
   0.78334E+01   0.64283E-01
   0.79584E+01   0.64075E-01
   0.80584E+01   0.64087E-01
   0.81834E+01   0.63918E-01
   0.82833E+01   0.63961E-01
   0.83833E+01   0.64015E-01
   0.84833E+01   0.64079E-01
   0.85833E+01   0.64154E-01
   0.86583E+01   0.64422E-01
   0.87582E+01   0.64511E-01
   0.88332E+01   0.64788E-01
   0.89332E+01   0.64888E-01
   0.90082E+01   0.65171E-01
   0.90832E+01   0.65458E-01
   0.91582E+01   0.65747E-01
   0.92332E+01   0.66034E-01
   0.92831E+01   0.66502E-01
   0.93581E+01   0.66788E-01
   0.94331E+01   0.67076E-01
   0.94831E+01   0.67542E-01
   0.95581E+01   0.67824E-01
   0.96081E+01   0.68283E-01
   0.96581E+01   0.68742E-01
   0.97081E+01   0.69198E-01
   0.97580E+01   0.69648E-01
   0.98080E+01   0.70097E-01
   0.98580E+01   0.70540E-01
   0.99080E+01   0.70983E-01
   0.99580E+01   0.71423E-01
   0.10008E+02   0.71856E-01
   0.10058E+02   0.72287E-01
   0.10083E+02   0.72891E-01
   0.10133E+02   0.73314E-01
   0.10183E+02   0.73729E-01
   0.10208E+02   0.74322E-01
   0.10233E+02   0.74912E-01
   0.10283E+02   0.75316E-01
   0.10308E+02   0.75897E-01
   0.10358E+02   0.76293E-01
   0.10383E+02   0.76866E-01
   0.10408E+02   0.77433E-01
   0.10433E+02   0.77999E-01
   0.10458E+02   0.78563E-01
   0.10483E+02   0.79117E-01
   0.10533E+02   0.79481E-01
   0.10558E+02   0.80026E-01
   0.10583E+02   0.80570E-01
   0.10608E+02   0.81109E-01
   0.10608E+02   0.81833E-01
   0.10633E+02   0.82365E-01
   0.10658E+02   0.82894E-01
   0.10683E+02   0.83414E-01
   0.10708E+02   0.83930E-01
   0.10733E+02   0.84442E-01
   0.10758E+02   0.84950E-01
   0.10758E+02   0.85651E-01
   0.10783E+02   0.86154E-01
   0.10808E+02   0.86646E-01
   0.10808E+02   0.87341E-01
   0.10833E+02   0.87826E-01
   0.10858E+02   0.88308E-01
   0.10858E+02   0.88992E-01
   0.10883E+02   0.89466E-01
   0.10883E+02   0.90143E-01
   0.10908E+02   0.90608E-01
   0.10908E+02   0.91278E-01
   0.10933E+02   0.91733E-01
   0.10933E+02   0.92397E-01
   0.10958E+02   0.92850E-01
   0.10958E+02   0.93511E-01
   0.10983E+02   0.93947E-01
   0.10983E+02   0.94598E-01
   0.11008E+02   0.95028E-01
   0.11008E+02   0.95676E-01
   0.11008E+02   0.96322E-01
   0.11033E+02   0.96742E-01
   0.11033E+02   0.97376E-01
   0.11033E+02   0.98016E-01
   0.11058E+02   0.98422E-01
   0.11058E+02   0.99047E-01
   0.11058E+02   0.99679E-01
   0.11083E+02   0.10007E+00
   0.11083E+02   0.10070E+00
   0.11083E+02   0.10131E+00
   0.11083E+02   0.10193E+00
   0.11108E+02   0.10231E+00
   0.11108E+02   0.10292E+00
   0.11108E+02   0.10353E+00
   0.11108E+02   0.10414E+00
   0.11133E+02   0.10450E+00
   0.11133E+02   0.10510E+00
   0.11133E+02   0.10570E+00
   0.11133E+02   0.10629E+00
   0.11133E+02   0.10688E+00
   0.11133E+02   0.10748E+00
   0.11158E+02   0.10782E+00
   0.11158E+02   0.10841E+00
   0.11158E+02   0.10899E+00
   0.11158E+02   0.10957E+00
   0.11158E+02   0.11015E+00
   0.11158E+02   0.11072E+00
   0.11158E+02   0.11130E+00
   0.11158E+02   0.11187E+00
   0.11158E+02   0.11244E+00
   0.11183E+02   0.11276E+00
   0.11183E+02   0.11332E+00
   0.11183E+02   0.11388E+00
   0.11183E+02   0.11444E+00
   0.11183E+02   0.11500E+00
   0.11183E+02   0.11556E+00
   0.11183E+02   0.11612E+00
   0.11183E+02   0.11667E+00
   0.11183E+02   0.11722E+00
   0.11183E+02   0.11776E+00
   0.11183E+02   0.11832E+00
   0.11183E+02   0.11886E+00
   0.11183E+02   0.11940E+00
   0.11183E+02   0.11994E+00
   0.11183E+02   0.12048E+00
   0.11183E+02   0.12101E+00
   0.11183E+02   0.12155E+00
   0.11183E+02   0.12208E+00
   0.11183E+02   0.12262E+00
   0.11183E+02   0.12314E+00
   0.11183E+02   0.12367E+00
   0.11183E+02   0.12419E+00
   0.11183E+02   0.12472E+00
   0.11183E+02   0.12524E+00
   0.11183E+02   0.12576E+00
   0.11183E+02   0.12628E+00
   0.11183E+02   0.12680E+00
   0.11183E+02   0.12731E+00
   0.11183E+02   0.12782E+00
   0.11158E+02   0.12862E+00
   0.11158E+02   0.12913E+00
   0.11158E+02   0.12964E+00
   0.11158E+02   0.13014E+00
   0.11158E+02   0.13065E+00
   0.11158E+02   0.13115E+00
   0.11158E+02   0.13166E+00
   0.11158E+02   0.13215E+00
   0.11158E+02   0.13265E+00
   0.11158E+02   0.13315E+00
   0.11158E+02   0.13364E+00
   0.11158E+02   0.13413E+00
   0.11133E+02   0.13493E+00
   0.11133E+02   0.13542E+00
   0.11133E+02   0.13591E+00
   0.11133E+02   0.13639E+00
   0.11133E+02   0.13688E+00
   0.11133E+02   0.13736E+00
   0.11133E+02   0.13784E+00
   0.11133E+02   0.13833E+00
   0.11133E+02   0.13880E+00
   0.11108E+02   0.13959E+00
   0.11108E+02   0.14008E+00
   0.11108E+02   0.14055E+00
   0.11108E+02   0.14102E+00
   0.11108E+02   0.14149E+00
   0.11108E+02   0.14196E+00
   0.11108E+02   0.14244E+00
   0.11083E+02   0.14322E+00
   0.11083E+02   0.14369E+00
   0.11083E+02   0.14415E+00
   0.11083E+02   0.14462E+00
   0.11083E+02   0.14508E+00
   0.11083E+02   0.14555E+00
   0.11083E+02   0.14600E+00
   0.11058E+02   0.14679E+00
   0.11058E+02   0.14724E+00
   0.11058E+02   0.14770E+00
   0.11058E+02   0.14816E+00
   0.11058E+02   0.14860E+00
   0.11058E+02   0.14906E+00
   0.11033E+02   0.14985E+00
   0.11033E+02   0.15030E+00
   0.11033E+02   0.15074E+00
   0.11033E+02   0.15119E+00
   0.11033E+02   0.15163E+00
   0.11033E+02   0.15207E+00
   0.11008E+02   0.15287E+00
   0.11008E+02   0.15330E+00
   0.11008E+02   0.15375E+00
   0.11008E+02   0.15418E+00
   0.11008E+02   0.15462E+00
   0.11008E+02   0.15506E+00
   0.10983E+02   0.15584E+00
   0.10983E+02   0.15628E+00
   0.10983E+02   0.15671E+00
   0.10983E+02   0.15715E+00
   0.10983E+02   0.15757E+00
   0.10958E+02   0.15836E+00
   0.10958E+02   0.15879E+00
   0.10958E+02   0.15921E+00
   0.10958E+02   0.15965E+00
   0.10958E+02   0.16006E+00
   0.10958E+02   0.16049E+00
   0.10933E+02   0.16128E+00
   0.10933E+02   0.16169E+00
   0.10933E+02   0.16212E+00
   0.10933E+02   0.16254E+00
   0.10908E+02   0.16332E+00
   0.10908E+02   0.16374E+00
   0.10908E+02   0.16415E+00
   0.10908E+02   0.16457E+00
   0.10908E+02   0.16498E+00
   0.10883E+02   0.16577E+00
   0.10883E+02   0.16617E+00
   0.10883E+02   0.16659E+00
   0.10883E+02   0.16700E+00
   0.10883E+02   0.16740E+00
   0.10858E+02   0.16819E+00
   0.10858E+02   0.16860E+00
   0.10858E+02   0.16900E+00
   0.10858E+02   0.16941E+00
   0.10833E+02   0.17019E+00
   0.10833E+02   0.17060E+00
   0.10833E+02   0.17100E+00
   0.10833E+02   0.17139E+00
   0.10833E+02   0.17180E+00
   0.10808E+02   0.17259E+00
   0.10808E+02   0.17298E+00
   0.10808E+02   0.17338E+00
   0.10808E+02   0.17377E+00
   0.10783E+02   0.17456E+00
   0.10783E+02   0.17495E+00
   0.10783E+02   0.17534E+00
   0.10783E+02   0.17573E+00
   0.10783E+02   0.17612E+00
   0.10758E+02   0.17691E+00
   0.10758E+02   0.17730E+00
   0.10758E+02   0.17768E+00
   0.10758E+02   0.17807E+00
   0.10733E+02   0.17887E+00
   0.10733E+02   0.17925E+00
   0.10733E+02   0.17963E+00
   0.10733E+02   0.18001E+00
   0.10708E+02   0.18080E+00
   0.10708E+02   0.18118E+00
   0.10708E+02   0.18157E+00
   0.10708E+02   0.18193E+00
   0.10683E+02   0.18273E+00
   0.10683E+02   0.18311E+00
   0.10683E+02   0.18348E+00
   0.10683E+02   0.18386E+00
   0.10683E+02   0.18423E+00
   0.10658E+02   0.18502E+00
   0.10658E+02   0.18539E+00
   0.10658E+02   0.18576E+00
   0.10658E+02   0.18613E+00
   0.10633E+02   0.18693E+00
   0.10633E+02   0.18731E+00
   0.10633E+02   0.18766E+00
   0.10633E+02   0.18802E+00
   0.10608E+02   0.18882E+00
   0.10608E+02   0.18918E+00
   0.10608E+02   0.18955E+00
   0.10608E+02   0.18991E+00
   0.10583E+02   0.19071E+00
   0.10583E+02   0.19107E+00
   0.10583E+02   0.19143E+00
   0.10583E+02   0.19178E+00
   0.10558E+02   0.19259E+00
   0.10558E+02   0.19294E+00
   0.10558E+02   0.19330E+00
   0.10558E+02   0.19365E+00
   0.10533E+02   0.19445E+00
   0.10533E+02   0.19480E+00
   0.10533E+02   0.19515E+00
   0.10533E+02   0.19550E+00
   0.10508E+02   0.19631E+00
   0.10508E+02   0.19666E+00
   0.10508E+02   0.19700E+00
   0.10508E+02   0.19734E+00
   0.10483E+02   0.19816E+00
   0.10483E+02   0.19850E+00
   0.10483E+02   0.19884E+00
   0.10458E+02   0.19966E+00
   0.10458E+02   0.20000E+00
   0.10458E+02   0.20033E+00
   0.10458E+02   0.20067E+00
   0.10433E+02   0.20149E+00
   0.10433E+02   0.20182E+00
   0.10433E+02   0.20216E+00
   0.10433E+02   0.20250E+00
   0.10408E+02   0.20331E+00
   0.10408E+02   0.20365E+00
   0.10408E+02   0.20398E+00
   0.10408E+02   0.20432E+00
   0.10383E+02   0.20514E+00
   0.10383E+02   0.20546E+00
   0.10383E+02   0.20580E+00
   0.10383E+02   0.20612E+00
   0.10358E+02   0.20694E+00
   0.10358E+02   0.20727E+00
   0.10358E+02   0.20759E+00
   0.10358E+02   0.20791E+00
   0.10333E+02   0.20873E+00
   0.10333E+02   0.20906E+00
   0.10333E+02   0.20937E+00
   0.10308E+02   0.21020E+00
   0.10308E+02   0.21053E+00
   0.10308E+02   0.21085E+00
   0.10308E+02   0.21117E+00
   0.10283E+02   0.21198E+00
   0.10283E+02   0.21230E+00
   0.10283E+02   0.21261E+00
   0.10283E+02   0.21293E+00
   0.10258E+02   0.21376E+00
   0.10258E+02   0.21408E+00
   0.10258E+02   0.21439E+00
   0.10258E+02   0.21470E+00
   0.10233E+02   0.21553E+00
   0.10233E+02   0.21584E+00
   0.10233E+02   0.21614E+00
   0.10208E+02   0.21698E+00
   0.10208E+02   0.21729E+00
   0.10208E+02   0.21759E+00
   0.10208E+02   0.21790E+00
   0.10183E+02   0.21873E+00
   0.10183E+02   0.21904E+00
   0.10183E+02   0.21934E+00
   0.10183E+02   0.21964E+00
   0.10158E+02   0.22049E+00
   0.10158E+02   0.22079E+00
   0.10158E+02   0.22108E+00
   0.10133E+02   0.22192E+00
   0.10133E+02   0.22222E+00
   0.10133E+02   0.22252E+00
   0.10133E+02   0.22281E+00
   0.10108E+02   0.22365E+00
   0.10108E+02   0.22395E+00
   0.10108E+02   0.22424E+00
   0.10108E+02   0.22453E+00
   0.10083E+02   0.22538E+00
   0.10083E+02   0.22566E+00
   0.10083E+02   0.22596E+00
   0.10058E+02   0.22681E+00
   0.10058E+02   0.22710E+00
   0.10058E+02   0.22738E+00
   0.10058E+02   0.22767E+00
   0.10033E+02   0.22852E+00
   0.10033E+02   0.22881E+00
   0.10033E+02   0.22909E+00
   0.10033E+02   0.22937E+00
   0.10008E+02   0.23023E+00
   0.10008E+02   0.23051E+00
   0.10008E+02   0.23079E+00
   0.99830E+01   0.23165E+00
   0.99830E+01   0.23191E+00
   0.99830E+01   0.23221E+00
   0.99830E+01   0.23248E+00
   0.99580E+01   0.23333E+00
   0.99580E+01   0.23361E+00
   0.99580E+01   0.23389E+00
   0.99580E+01   0.23417E+00
   0.99330E+01   0.23502E+00
   0.99330E+01   0.23529E+00
   0.99330E+01   0.23557E+00
   0.99080E+01   0.23642E+00
   0.99080E+01   0.23670E+00
   0.99080E+01   0.23696E+00
   0.99080E+01   0.23724E+00
   0.98830E+01   0.23810E+00
   0.98830E+01   0.23836E+00
   0.98830E+01   0.23865E+00
   0.98830E+01   0.23889E+00
   0.98580E+01   0.23976E+00
   0.98580E+01   0.24003E+00
   0.98580E+01   0.24029E+00
   0.98330E+01   0.24116E+00
   0.98330E+01   0.24142E+00
   0.98330E+01   0.24168E+00
   0.98330E+01   0.24194E+00
   0.98080E+01   0.24281E+00
   0.98080E+01   0.24308E+00
   0.98080E+01   0.24332E+00
   0.97830E+01   0.24421E+00
   0.97830E+01   0.24446E+00
   0.97830E+01   0.24471E+00
   0.97830E+01   0.24497E+00
   0.97580E+01   0.24585E+00
   0.97580E+01   0.24610E+00
   0.97580E+01   0.24635E+00
   0.97580E+01   0.24660E+00
   0.97331E+01   0.24748E+00
   0.97331E+01   0.24774E+00
   0.97331E+01   0.24798E+00
   0.97081E+01   0.24887E+00
   0.97081E+01   0.24912E+00
   0.97081E+01   0.24935E+00
   0.97081E+01   0.24960E+00
   0.96831E+01   0.25049E+00
   0.96831E+01   0.25073E+00
   0.96831E+01   0.25097E+00
   0.96831E+01   0.25121E+00
   0.96581E+01   0.25211E+00
   0.96581E+01   0.25234E+00
   0.96581E+01   0.25258E+00
   0.96331E+01   0.25348E+00
   0.96331E+01   0.25371E+00
   0.96331E+01   0.25395E+00
   0.96331E+01   0.25419E+00
   0.96081E+01   0.25508E+00
   0.96081E+01   0.25532E+00
   0.96081E+01   0.25556E+00
   0.95831E+01   0.25645E+00
   0.95831E+01   0.25668E+00
   0.95831E+01   0.25692E+00
   0.95831E+01   0.25714E+00
   0.95581E+01   0.25804E+00
   0.95581E+01   0.25827E+00
   0.95581E+01   0.25851E+00
   0.95581E+01   0.25873E+00
   0.95331E+01   0.25963E+00
   0.95331E+01   0.25987E+00
   0.95331E+01   0.26008E+00
   0.95081E+01   0.26098E+00
   0.95081E+01   0.26122E+00
   0.95081E+01   0.26144E+00
   0.95081E+01   0.26166E+00
   0.94831E+01   0.26256E+00
   0.94831E+01   0.26279E+00
   0.94831E+01   0.26301E+00
   0.94581E+01   0.26392E+00
   0.94581E+01   0.26415E+00
   0.94581E+01   0.26436E+00
   0.94581E+01   0.26457E+00
   0.94331E+01   0.26549E+00
   0.94331E+01   0.26570E+00
   0.94331E+01   0.26593E+00
   0.94331E+01   0.26613E+00
   0.94081E+01   0.26705E+00
   0.94081E+01   0.26727E+00
   0.94081E+01   0.26748E+00
   0.93831E+01   0.26840E+00
   0.93831E+01   0.26861E+00
   0.93831E+01   0.26882E+00
   0.93831E+01   0.26902E+00
   0.93581E+01   0.26994E+00
   0.93581E+01   0.27016E+00
   0.93581E+01   0.27036E+00
   0.93581E+01   0.27057E+00
   0.93331E+01   0.27149E+00
   0.93331E+01   0.27170E+00
   0.93331E+01   0.27191E+00
   0.93081E+01   0.27284E+00
   0.93081E+01   0.27304E+00
   0.93081E+01   0.27323E+00
   0.93081E+01   0.27344E+00
   0.92831E+01   0.27437E+00
   0.92831E+01   0.27457E+00
   0.92831E+01   0.27476E+00
   0.92831E+01   0.27496E+00
   0.92581E+01   0.27590E+00
   0.92581E+01   0.27609E+00
   0.92581E+01   0.27629E+00
   0.92332E+01   0.27723E+00
   0.92332E+01   0.27738E+00
   0.92332E+01   0.27734E+00
   0.92332E+01   0.27728E+00

==> anc/Figure7/1outC_R_rc005_rho05_pc_var_sound.dat <==
   0.93496E-01   0.20320E-01
   0.12849E+00   0.35399E-01
   0.15349E+00   0.49545E-01
   0.17599E+00   0.64603E-01
   0.19349E+00   0.77818E-01
   0.21099E+00   0.92341E-01
   0.22349E+00   0.10351E+00
   0.23599E+00   0.11534E+00
   0.24599E+00   0.12528E+00
   0.25599E+00   0.13565E+00
   0.26599E+00   0.14644E+00
   0.27349E+00   0.15480E+00
   0.28099E+00   0.16341E+00
   0.28849E+00   0.17225E+00
   0.29349E+00   0.17827E+00
   0.30099E+00   0.18751E+00
   0.30599E+00   0.19380E+00
   0.31099E+00   0.20019E+00
   0.31599E+00   0.20669E+00
   0.32099E+00   0.21329E+00
   0.32599E+00   0.22000E+00
   0.32849E+00   0.22340E+00
   0.33349E+00   0.23026E+00
   0.33599E+00   0.23374E+00
   0.34099E+00   0.24076E+00
   0.34349E+00   0.24431E+00
   0.34599E+00   0.24789E+00
   0.34849E+00   0.25150E+00
   0.35099E+00   0.25513E+00
   0.35599E+00   0.26247E+00
   0.35849E+00   0.26618E+00
   0.35849E+00   0.26618E+00
   0.36099E+00   0.26991E+00
   0.36349E+00   0.27367E+00
   0.36599E+00   0.27746E+00
   0.36849E+00   0.28127E+00
   0.37099E+00   0.28512E+00
   0.37349E+00   0.28898E+00
   0.37349E+00   0.28898E+00
   0.37598E+00   0.29288E+00
   0.37848E+00   0.29679E+00
   0.37848E+00   0.29679E+00
   0.38098E+00   0.30074E+00
   0.38098E+00   0.30074E+00
   0.38348E+00   0.30471E+00
   0.38598E+00   0.30871E+00
   0.38598E+00   0.30871E+00
   0.38848E+00   0.31273E+00
   0.38848E+00   0.31273E+00
   0.39098E+00   0.31678E+00
   0.39098E+00   0.31678E+00
   0.39348E+00   0.32086E+00
   0.39348E+00   0.32086E+00
   0.39348E+00   0.32086E+00
   0.39598E+00   0.32496E+00
   0.39598E+00   0.32496E+00
   0.39848E+00   0.32909E+00
   0.39848E+00   0.32909E+00
   0.39848E+00   0.32909E+00
   0.40098E+00   0.33325E+00
   0.40098E+00   0.33325E+00
   0.40098E+00   0.33325E+00
   0.40348E+00   0.33743E+00
   0.40348E+00   0.33743E+00
   0.40348E+00   0.33743E+00
   0.40598E+00   0.34164E+00
   0.40598E+00   0.34164E+00
   0.40598E+00   0.34164E+00
   0.40848E+00   0.34587E+00
   0.40848E+00   0.34587E+00
   0.40848E+00   0.34587E+00
   0.40848E+00   0.34587E+00
   0.41098E+00   0.35013E+00
   0.41098E+00   0.35013E+00
   0.41098E+00   0.35013E+00
   0.41098E+00   0.35013E+00
   0.41348E+00   0.35442E+00
   0.41348E+00   0.35442E+00
   0.41348E+00   0.35442E+00
   0.41348E+00   0.35442E+00
   0.41598E+00   0.35873E+00
   0.41598E+00   0.35873E+00
   0.41598E+00   0.35873E+00
   0.41598E+00   0.35873E+00
   0.41598E+00   0.35873E+00
   0.41848E+00   0.36307E+00
   0.41848E+00   0.36307E+00
   0.41848E+00   0.36307E+00
   0.41848E+00   0.36307E+00
   0.41848E+00   0.36307E+00
   0.41848E+00   0.36307E+00
   0.42098E+00   0.36744E+00
   0.42098E+00   0.36744E+00
   0.42098E+00   0.36744E+00
   0.42098E+00   0.36744E+00
   0.42098E+00   0.36744E+00
   0.42098E+00   0.36744E+00
   0.42348E+00   0.37183E+00
   0.42348E+00   0.37183E+00
   0.42348E+00   0.37183E+00
   0.42348E+00   0.37183E+00
   0.42348E+00   0.37183E+00


==> anc/Figure7/1outC_R_rc015_rho05_pc_var_sound.dat <==
   0.15349E+00   0.95106E-01
   0.16349E+00   0.98698E-01
   0.17349E+00   0.10305E+00
   0.18349E+00   0.10812E+00
   0.19349E+00   0.11384E+00
   0.20349E+00   0.12018E+00
   0.21099E+00   0.12534E+00
   0.22099E+00   0.13271E+00
   0.22849E+00   0.13860E+00
   0.23599E+00   0.14481E+00
   0.24349E+00   0.15131E+00
   0.24849E+00   0.15580E+00
   0.25599E+00   0.16279E+00
   0.26099E+00   0.16760E+00
   0.26849E+00   0.17506E+00
   0.27349E+00   0.18019E+00
   0.27849E+00   0.18544E+00
   0.28349E+00   0.19081E+00
   0.28849E+00   0.19630E+00
   0.29349E+00   0.20191E+00
   0.29599E+00   0.20476E+00
   0.30099E+00   0.21056E+00
   0.30349E+00   0.21350E+00
   0.30849E+00   0.21946E+00
   0.31099E+00   0.22249E+00
   0.31599E+00   0.22863E+00
   0.31849E+00   0.23175E+00
   0.32099E+00   0.23489E+00
   0.32349E+00   0.23807E+00
   0.32599E+00   0.24127E+00
   0.33099E+00   0.24776E+00
   0.33349E+00   0.25105E+00
   0.33599E+00   0.25437E+00
   0.33599E+00   0.25437E+00
   0.33849E+00   0.25771E+00
   0.34099E+00   0.26109E+00
   0.34349E+00   0.26449E+00
   0.34599E+00   0.26792E+00
   0.34849E+00   0.27138E+00
   0.35099E+00   0.27487E+00
   0.35099E+00   0.27487E+00
   0.35349E+00   0.27838E+00
   0.35599E+00   0.28193E+00
   0.35599E+00   0.28193E+00
   0.35849E+00   0.28550E+00
   0.36099E+00   0.28910E+00
   0.36099E+00   0.28910E+00
   0.36349E+00   0.29273E+00
   0.36349E+00   0.29273E+00
   0.36599E+00   0.29639E+00
   0.36849E+00   0.30007E+00
   0.36849E+00   0.30007E+00
   0.37099E+00   0.30378E+00
   0.37099E+00   0.30378E+00
   0.37349E+00   0.30753E+00
   0.37349E+00   0.30753E+00
   0.37349E+00   0.30753E+00
   0.37598E+00   0.31129E+00
   0.37598E+00   0.31129E+00
   0.37848E+00   0.31509E+00
   0.37848E+00   0.31509E+00
   0.38098E+00   0.31892E+00
   0.38098E+00   0.31892E+00
   0.38098E+00   0.31892E+00
   0.38348E+00   0.32277E+00
   0.38348E+00   0.32277E+00
   0.38348E+00   0.32277E+00
   0.38598E+00   0.32665E+00
   0.38598E+00   0.32665E+00
   0.38598E+00   0.32665E+00
   0.38848E+00   0.33056E+00
   0.38848E+00   0.33056E+00
   0.38848E+00   0.33056E+00
   0.39098E+00   0.33449E+00
   0.39098E+00   0.33449E+00
   0.39098E+00   0.33449E+00
   0.39098E+00   0.33449E+00
   0.39348E+00   0.33846E+00
   0.39348E+00   0.33846E+00
   0.39348E+00   0.33846E+00
   0.39348E+00   0.33846E+00
   0.39598E+00   0.34245E+00
   0.39598E+00   0.34245E+00
   0.39598E+00   0.34245E+00
   0.39598E+00   0.34245E+00
   0.39848E+00   0.34647E+00
   0.39848E+00   0.34647E+00
   0.39848E+00   0.34647E+00
   0.39848E+00   0.34647E+00
   0.40098E+00   0.35051E+00
   0.40098E+00   0.35051E+00
   0.40098E+00   0.35051E+00
   0.40098E+00   0.35051E+00
   0.40098E+00   0.35051E+00
   0.40348E+00   0.35459E+00
   0.40348E+00   0.35459E+00
   0.40348E+00   0.35459E+00
   0.40348E+00   0.35459E+00
   0.40348E+00   0.35459E+00
   0.40348E+00   0.35459E+00
   0.40598E+00   0.35869E+00
   0.40598E+00   0.35869E+00
   0.40598E+00   0.35869E+00
   0.40598E+00   0.35869E+00
   0.40598E+00   0.35869E+00
   0.40598E+00   0.35869E+00
   0.40848E+00   0.36282E+00
   0.40848E+00   0.36282E+00
   0.40848E+00   0.36282E+00
   0.40848E+00   0.36282E+00
   0.40848E+00   0.36282E+00
   0.40848E+00   0.36282E+00
   0.40848E+00   0.36282E+00
   0.41098E+00   0.36697E+00
   0.41098E+00   0.36697E+00
   0.41098E+00   0.36697E+00
   0.41098E+00   0.36697E+00
   0.41098E+00   0.36697E+00
   0.41098E+00   0.36697E+00
   0.41098E+00   0.36697E+00
   0.41348E+00   0.37116E+00
   0.41348E+00   0.37116E+00
   0.41348E+00   0.37116E+00
   0.41348E+00   0.37116E+00
   0.41348E+00   0.37116E+00
   0.41348E+00   0.37116E+00
   0.41348E+00   0.37116E+00
   0.41348E+00   0.37116E+00
   0.41348E+00   0.37116E+00



==> anc/Figure7/1outC_R_rc01_rho05_pc_var_sound.dat <==
   0.10850E+00   0.43634E-01
   0.12849E+00   0.50161E-01
   0.14849E+00   0.59236E-01
   0.16599E+00   0.69017E-01
   0.18099E+00   0.78665E-01
   0.19599E+00   0.89425E-01
   0.20849E+00   0.99215E-01
   0.22099E+00   0.10974E+00
   0.23349E+00   0.12098E+00
   0.24099E+00   0.12806E+00
   0.25099E+00   0.13790E+00
   0.25849E+00   0.14557E+00
   0.26849E+00   0.15619E+00
   0.27349E+00   0.16167E+00
   0.28099E+00   0.17008E+00
   0.28849E+00   0.17875E+00
   0.29349E+00   0.18466E+00
   0.29849E+00   0.19069E+00
   0.30349E+00   0.19682E+00
   0.30849E+00   0.20306E+00
   0.31349E+00   0.20941E+00
   0.31599E+00   0.21262E+00
   0.32099E+00   0.21913E+00
   0.32599E+00   0.22575E+00
   0.32849E+00   0.22910E+00
   0.33099E+00   0.23248E+00
   0.33599E+00   0.23931E+00
   0.33849E+00   0.24277E+00
   0.34099E+00   0.24626E+00
   0.34349E+00   0.24977E+00
   0.34599E+00   0.25331E+00
   0.34849E+00   0.25687E+00
   0.35099E+00   0.26046E+00
   0.35349E+00   0.26408E+00
   0.35599E+00   0.26773E+00
   0.35849E+00   0.27140E+00
   0.36099E+00   0.27510E+00
   0.36349E+00   0.27882E+00
   0.36599E+00   0.28258E+00
   0.36599E+00   0.28258E+00
   0.36849E+00   0.28636E+00
   0.37099E+00   0.29016E+00
   0.37099E+00   0.29016E+00
   0.37349E+00   0.29400E+00
   0.37598E+00   0.29785E+00
   0.37598E+00   0.29785E+00
   0.37848E+00   0.30174E+00
   0.37848E+00   0.30174E+00
   0.38098E+00   0.30565E+00
   0.38098E+00   0.30565E+00
   0.38348E+00   0.30959E+00
   0.38348E+00   0.30959E+00
   0.38598E+00   0.31356E+00
   0.38598E+00   0.31356E+00
   0.38848E+00   0.31755E+00
   0.38848E+00   0.31755E+00
   0.39098E+00   0.32157E+00
   0.39098E+00   0.32157E+00
   0.39098E+00   0.32157E+00
   0.39348E+00   0.32562E+00
   0.39348E+00   0.32562E+00
   0.39598E+00   0.32969E+00
   0.39598E+00   0.32969E+00
   0.39598E+00   0.32969E+00
   0.39848E+00   0.33379E+00
   0.39848E+00   0.33379E+00
   0.39848E+00   0.33379E+00
   0.40098E+00   0.33792E+00
   0.40098E+00   0.33792E+00
   0.40098E+00   0.33792E+00
   0.40098E+00   0.33792E+00
   0.40348E+00   0.34207E+00
   0.40348E+00   0.34207E+00
   0.40348E+00   0.34207E+00
   0.40598E+00   0.34625E+00
   0.40598E+00   0.34625E+00
   0.40598E+00   0.34625E+00
   0.40598E+00   0.34625E+00
   0.40848E+00   0.35045E+00
   0.40848E+00   0.35045E+00
   0.40848E+00   0.35045E+00
   0.40848E+00   0.35045E+00
   0.40848E+00   0.35045E+00
   0.41098E+00   0.35469E+00
   0.41098E+00   0.35469E+00
   0.41098E+00   0.35469E+00
   0.41098E+00   0.35469E+00
   0.41348E+00   0.35894E+00
   0.41348E+00   0.35894E+00
   0.41348E+00   0.35894E+00
   0.41348E+00   0.35894E+00
   0.41348E+00   0.35894E+00
   0.41348E+00   0.35894E+00
   0.41598E+00   0.36323E+00
   0.41598E+00   0.36323E+00
   0.41598E+00   0.36323E+00
   0.41598E+00   0.36323E+00
   0.41598E+00   0.36323E+00
   0.41598E+00   0.36323E+00
   0.41848E+00   0.36754E+00
   0.41848E+00   0.36754E+00
   0.41848E+00   0.36754E+00
   0.41848E+00   0.36754E+00
   0.41848E+00   0.36754E+00
   0.41848E+00   0.36754E+00
   0.42098E+00   0.37188E+00
   0.42098E+00   0.37188E+00
   0.42098E+00   0.37188E+00
   0.42098E+00   0.37188E+00
   0.42098E+00   0.37188E+00
   0.42098E+00   0.37188E+00
   0.42098E+00   0.37188E+00
   0.42098E+00   0.37188E+00


==> anc/Figure7/1outC_R_rc025_rho05_pc_var_sound.dat <==
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25099E+00   0.25865E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25349E+00   0.26322E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25599E+00   0.26457E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.25849E+00   0.26596E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26099E+00   0.26741E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26349E+00   0.26891E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26599E+00   0.27046E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.26849E+00   0.27206E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27099E+00   0.27370E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27349E+00   0.27539E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27599E+00   0.27713E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.27849E+00   0.27892E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28099E+00   0.28075E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28349E+00   0.28263E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28599E+00   0.28455E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.28849E+00   0.28651E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29099E+00   0.28852E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29349E+00   0.29058E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29599E+00   0.29267E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.29849E+00   0.29481E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30099E+00   0.29699E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30349E+00   0.29921E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30599E+00   0.30148E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.30849E+00   0.30378E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31099E+00   0.30612E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31349E+00   0.30851E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31599E+00   0.31093E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.31849E+00   0.31340E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32099E+00   0.31590E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32349E+00   0.31844E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32599E+00   0.32103E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.32849E+00   0.32364E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33099E+00   0.32630E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33349E+00   0.32900E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33599E+00   0.33173E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.33849E+00   0.33450E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34099E+00   0.33731E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34349E+00   0.34015E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34599E+00   0.34303E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.34849E+00   0.34595E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35099E+00   0.34890E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35349E+00   0.35189E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35599E+00   0.35491E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00
   0.35849E+00   0.35797E+00


==> anc/Figure7/1outC_R_rc02_diff_rho05_pc_var_sound.dat <==
   0.20099E+00   0.16503E+00
   0.20349E+00   0.16869E+00
   0.20849E+00   0.17091E+00
   0.21349E+00   0.17333E+00
   0.21849E+00   0.17595E+00
   0.22349E+00   0.17876E+00
   0.22599E+00   0.18023E+00
   0.23099E+00   0.18331E+00
   0.23599E+00   0.18656E+00
   0.24099E+00   0.18999E+00
   0.24349E+00   0.19176E+00
   0.24849E+00   0.19544E+00
   0.25349E+00   0.19927E+00
   0.25599E+00   0.20125E+00
   0.26099E+00   0.20532E+00
   0.26349E+00   0.20741E+00
   0.26599E+00   0.20955E+00
   0.27099E+00   0.21392E+00
   0.27349E+00   0.21617E+00
   0.27599E+00   0.21845E+00
   0.28099E+00   0.22312E+00
   0.28349E+00   0.22551E+00
   0.28599E+00   0.22793E+00
   0.28849E+00   0.23039E+00
   0.29099E+00   0.23289E+00
   0.29349E+00   0.23542E+00
   0.29599E+00   0.23798E+00
   0.29849E+00   0.24058E+00
   0.30099E+00   0.24322E+00
   0.30349E+00   0.24589E+00
   0.30599E+00   0.24859E+00
   0.30849E+00   0.25133E+00
   0.31099E+00   0.25410E+00
   0.31349E+00   0.25690E+00
   0.31599E+00   0.25974E+00
   0.31599E+00   0.25974E+00
   0.31849E+00   0.26260E+00
   0.32099E+00   0.26551E+00
   0.32349E+00   0.26844E+00
   0.32349E+00   0.26844E+00
   0.32599E+00   0.27141E+00
   0.32849E+00   0.27441E+00
   0.32849E+00   0.27441E+00
   0.33099E+00   0.27744E+00
   0.33349E+00   0.28051E+00
   0.33349E+00   0.28051E+00
   0.33599E+00   0.28360E+00
   0.33599E+00   0.28360E+00
   0.33849E+00   0.28673E+00
   0.33849E+00   0.28673E+00
   0.34099E+00   0.28989E+00
   0.34099E+00   0.28989E+00
   0.34349E+00   0.29308E+00
   0.34349E+00   0.29308E+00
   0.34599E+00   0.29630E+00
   0.34599E+00   0.29630E+00
   0.34849E+00   0.29956E+00
   0.34849E+00   0.29956E+00
   0.35099E+00   0.30284E+00
   0.35099E+00   0.30284E+00
   0.35349E+00   0.30616E+00
   0.35349E+00   0.30616E+00
   0.35349E+00   0.30616E+00
   0.35599E+00   0.30951E+00
   0.35599E+00   0.30951E+00
   0.35849E+00   0.31289E+00
   0.35849E+00   0.31289E+00
   0.35849E+00   0.31289E+00
   0.36099E+00   0.31630E+00
   0.36099E+00   0.31630E+00
   0.36099E+00   0.31630E+00
   0.36349E+00   0.31974E+00
   0.36349E+00   0.31974E+00
   0.36349E+00   0.31974E+00
   0.36599E+00   0.32321E+00
   0.36599E+00   0.32321E+00
   0.36599E+00   0.32321E+00
   0.36599E+00   0.32321E+00
   0.36849E+00   0.32671E+00
   0.36849E+00   0.32671E+00
   0.36849E+00   0.32671E+00
   0.37099E+00   0.33024E+00
   0.37099E+00   0.33024E+00
   0.37099E+00   0.33024E+00
   0.37099E+00   0.33024E+00
   0.37349E+00   0.33381E+00
   0.37349E+00   0.33381E+00
   0.37349E+00   0.33381E+00
   0.37349E+00   0.33381E+00
   0.37598E+00   0.33740E+00
   0.37598E+00   0.33740E+00
   0.37598E+00   0.33740E+00
   0.37598E+00   0.33740E+00
   0.37598E+00   0.33740E+00
   0.37848E+00   0.34102E+00
   0.37848E+00   0.34102E+00
   0.37848E+00   0.34102E+00
   0.37848E+00   0.34102E+00
   0.37848E+00   0.34102E+00
   0.38098E+00   0.34468E+00
   0.38098E+00   0.34468E+00
   0.38098E+00   0.34468E+00
   0.38098E+00   0.34468E+00
   0.38098E+00   0.34468E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00



==> anc/Figure7/1outC_R_rc02_rho01_pc_var_sound.dat <==
   0.20099E+00   0.16503E+00
   0.20599E+00   0.16683E+00
   0.22599E+00   0.15703E+00
   0.24599E+00   0.14977E+00
   0.27099E+00   0.14350E+00
   0.29849E+00   0.13947E+00
   0.32849E+00   0.13783E+00
   0.35849E+00   0.13854E+00
   0.39098E+00   0.14152E+00
   0.42348E+00   0.14650E+00
   0.45598E+00   0.15322E+00
   0.48598E+00   0.16083E+00
   0.51348E+00   0.16890E+00
   0.54098E+00   0.17795E+00
   0.56348E+00   0.18605E+00
   0.58598E+00   0.19474E+00
   0.60598E+00   0.20296E+00
   0.62598E+00   0.21162E+00
   0.64347E+00   0.21955E+00
   0.65847E+00   0.22662E+00
   0.67347E+00   0.23392E+00
   0.68847E+00   0.24145E+00
   0.70097E+00   0.24791E+00
   0.71347E+00   0.25452E+00
   0.72347E+00   0.25993E+00
   0.73347E+00   0.26543E+00
   0.74347E+00   0.27103E+00
   0.75097E+00   0.27530E+00
   0.75847E+00   0.27962E+00
   0.76847E+00   0.28547E+00
   0.77347E+00   0.28844E+00
   0.78097E+00   0.29292E+00
   0.78847E+00   0.29746E+00
   0.79347E+00   0.30052E+00
   0.79847E+00   0.30360E+00
   0.80597E+00   0.30827E+00
   0.81097E+00   0.31141E+00
   0.81597E+00   0.31458E+00
   0.81847E+00   0.31617E+00
   0.82347E+00   0.31937E+00
   0.82847E+00   0.32260E+00
   0.83097E+00   0.32422E+00
   0.83597E+00   0.32748E+00
   0.83847E+00   0.32912E+00
   0.84347E+00   0.33241E+00
   0.84597E+00   0.33407E+00
   0.84847E+00   0.33573E+00
   0.85097E+00   0.33740E+00
   0.85597E+00   0.34076E+00
   0.85847E+00   0.34244E+00


==> anc/Figure7/1outC_R_rc02_rho02_pc_var_sound.dat <==
   0.20099E+00   0.16503E+00
   0.20349E+00   0.16838E+00
   0.21849E+00   0.16427E+00
   0.23099E+00   0.16208E+00
   0.24599E+00   0.16072E+00
   0.26099E+00   0.16058E+00
   0.27599E+00   0.16153E+00
   0.29349E+00   0.16386E+00
   0.30849E+00   0.16681E+00
   0.32349E+00   0.17056E+00
   0.33849E+00   0.17505E+00
   0.35349E+00   0.18024E+00
   0.36599E+00   0.18508E+00
   0.38098E+00   0.19145E+00
   0.39348E+00   0.19723E+00
   0.40348E+00   0.20214E+00
   0.41598E+00   0.20863E+00
   0.42598E+00   0.21409E+00
   0.43598E+00   0.21980E+00
   0.44598E+00   0.22574E+00
   0.45348E+00   0.23035E+00
   0.46098E+00   0.23508E+00
   0.47098E+00   0.24159E+00
   0.47848E+00   0.24661E+00
   0.48348E+00   0.25003E+00
   0.49098E+00   0.25526E+00
   0.49598E+00   0.25881E+00
   0.50348E+00   0.26424E+00
   0.50848E+00   0.26792E+00
   0.51348E+00   0.27166E+00
   0.51848E+00   0.27545E+00
   0.52348E+00   0.27929E+00
   0.52848E+00   0.28318E+00
   0.53098E+00   0.28514E+00
   0.53598E+00   0.28911E+00
   0.54098E+00   0.29313E+00
   0.54348E+00   0.29516E+00
   0.54848E+00   0.29925E+00
   0.55098E+00   0.30132E+00
   0.55348E+00   0.30340E+00
   0.55598E+00   0.30549E+00
   0.56098E+00   0.30971E+00
   0.56348E+00   0.31184E+00
   0.56598E+00   0.31398E+00
   0.56848E+00   0.31614E+00
   0.57098E+00   0.31830E+00
   0.57348E+00   0.32048E+00
   0.57598E+00   0.32267E+00
   0.57848E+00   0.32487E+00
   0.58098E+00   0.32709E+00
   0.58098E+00   0.32709E+00
   0.58348E+00   0.32931E+00
   0.58598E+00   0.33155E+00
   0.58848E+00   0.33380E+00
   0.58848E+00   0.33380E+00
   0.59098E+00   0.33607E+00
   0.59348E+00   0.33834E+00
   0.59348E+00   0.33834E+00
   0.59598E+00   0.34063E+00
   0.59848E+00   0.34293E+00
   0.59848E+00   0.34293E+00
   0.60098E+00   0.34524E+00
   0.60098E+00   0.34524E+00
   0.60348E+00   0.34757E+00
   0.60348E+00   0.34757E+00
   0.60598E+00   0.34990E+00
   0.60598E+00   0.34990E+00
   0.60848E+00   0.35225E+00
   0.60848E+00   0.35225E+00


==> anc/Figure7/1outC_R_rc02_rho03_pc_var_sound.dat <==
   0.20099E+00   0.16503E+00
   0.20349E+00   0.16848E+00
   0.21099E+00   0.16811E+00
   0.22099E+00   0.16828E+00
   0.22849E+00   0.16887E+00
   0.23849E+00   0.17024E+00
   0.24599E+00   0.17167E+00
   0.25599E+00   0.17408E+00
   0.26349E+00   0.17625E+00
   0.27349E+00   0.17959E+00
   0.28099E+00   0.18242E+00
   0.28849E+00   0.18551E+00
   0.29599E+00   0.18886E+00
   0.30599E+00   0.19370E+00
   0.31099E+00   0.19628E+00
   0.31849E+00   0.20035E+00
   0.32599E+00   0.20464E+00
   0.33349E+00   0.20915E+00
   0.33849E+00   0.21228E+00
   0.34599E+00   0.21714E+00
   0.35099E+00   0.22050E+00
   0.35599E+00   0.22395E+00
   0.36099E+00   0.22749E+00
   0.36599E+00   0.23112E+00
   0.37099E+00   0.23484E+00
   0.37598E+00   0.23864E+00
   0.38098E+00   0.24253E+00
   0.38598E+00   0.24650E+00
   0.38848E+00   0.24852E+00
   0.39348E+00   0.25261E+00
   0.39848E+00   0.25679E+00
   0.40098E+00   0.25892E+00
   0.40348E+00   0.26106E+00
   0.40848E+00   0.26540E+00
   0.41098E+00   0.26760E+00
   0.41348E+00   0.26982E+00
   0.41848E+00   0.27433E+00
   0.42098E+00   0.27661E+00
   0.42348E+00   0.27891E+00
   0.42598E+00   0.28123E+00
   0.42848E+00   0.28357E+00
   0.43098E+00   0.28593E+00
   0.43348E+00   0.28831E+00
   0.43598E+00   0.29071E+00
   0.43848E+00   0.29313E+00
   0.44098E+00   0.29557E+00
   0.44348E+00   0.29803E+00
   0.44348E+00   0.29803E+00
   0.44598E+00   0.30050E+00
   0.44848E+00   0.30300E+00
   0.45098E+00   0.30551E+00
   0.45098E+00   0.30551E+00
   0.45348E+00   0.30804E+00
   0.45598E+00   0.31060E+00
   0.45848E+00   0.31317E+00
   0.45848E+00   0.31317E+00
   0.46098E+00   0.31576E+00
   0.46098E+00   0.31576E+00
   0.46348E+00   0.31837E+00
   0.46598E+00   0.32099E+00
   0.46598E+00   0.32099E+00
   0.46848E+00   0.32364E+00
   0.46848E+00   0.32364E+00
   0.47098E+00   0.32630E+00
   0.47098E+00   0.32630E+00
   0.47348E+00   0.32899E+00
   0.47348E+00   0.32899E+00
   0.47598E+00   0.33169E+00
   0.47598E+00   0.33169E+00
   0.47848E+00   0.33441E+00
   0.47848E+00   0.33441E+00
   0.47848E+00   0.33441E+00
   0.48098E+00   0.33715E+00
   0.48098E+00   0.33715E+00
   0.48348E+00   0.33990E+00
   0.48348E+00   0.33990E+00
   0.48348E+00   0.33990E+00
   0.48598E+00   0.34268E+00
   0.48598E+00   0.34268E+00
   0.48598E+00   0.34268E+00
   0.48848E+00   0.34547E+00
   0.48848E+00   0.34547E+00
   0.48848E+00   0.34547E+00
   0.49098E+00   0.34829E+00
   0.49098E+00   0.34829E+00
   0.49098E+00   0.34829E+00
   0.49348E+00   0.35112E+00
   0.49348E+00   0.35112E+00
   0.49348E+00   0.35112E+00
   0.49348E+00   0.35112E+00
   0.49598E+00   0.35396E+00
   0.49598E+00   0.35396E+00
   0.49598E+00   0.35396E+00
   0.49598E+00   0.35396E+00
   0.49848E+00   0.35683E+00
   0.49848E+00   0.35683E+00
   0.49848E+00   0.35683E+00
   0.49848E+00   0.35683E+00
   0.50098E+00   0.35972E+00
   0.50098E+00   0.35972E+00
   0.50098E+00   0.35972E+00
   0.50098E+00   0.35972E+00
   0.50348E+00   0.36262E+00
   0.50348E+00   0.36262E+00
   0.50348E+00   0.36262E+00
   0.50348E+00   0.36262E+00
   0.50348E+00   0.36262E+00
   0.50598E+00   0.36554E+00


==> anc/Figure7/1outC_R_rc02_rho05_pc_var_sound.dat <==
   0.20099E+00   0.16503E+00
   0.20349E+00   0.16869E+00
   0.20849E+00   0.17091E+00
   0.21349E+00   0.17333E+00
   0.21849E+00   0.17595E+00
   0.22349E+00   0.17876E+00
   0.22599E+00   0.18023E+00
   0.23099E+00   0.18331E+00
   0.23599E+00   0.18656E+00
   0.24099E+00   0.18999E+00
   0.24349E+00   0.19176E+00
   0.24849E+00   0.19544E+00
   0.25349E+00   0.19927E+00
   0.25599E+00   0.20125E+00
   0.26099E+00   0.20532E+00
   0.26349E+00   0.20741E+00
   0.26599E+00   0.20955E+00
   0.27099E+00   0.21392E+00
   0.27349E+00   0.21617E+00
   0.27599E+00   0.21845E+00
   0.28099E+00   0.22312E+00
   0.28349E+00   0.22551E+00
   0.28599E+00   0.22793E+00
   0.28849E+00   0.23039E+00
   0.29099E+00   0.23289E+00
   0.29349E+00   0.23542E+00
   0.29599E+00   0.23798E+00
   0.29849E+00   0.24058E+00
   0.30099E+00   0.24322E+00
   0.30349E+00   0.24589E+00
   0.30599E+00   0.24859E+00
   0.30849E+00   0.25133E+00
   0.31099E+00   0.25410E+00
   0.31349E+00   0.25690E+00
   0.31599E+00   0.25974E+00
   0.31599E+00   0.25974E+00
   0.31849E+00   0.26260E+00
   0.32099E+00   0.26551E+00
   0.32349E+00   0.26844E+00
   0.32349E+00   0.26844E+00
   0.32599E+00   0.27141E+00
   0.32849E+00   0.27441E+00
   0.32849E+00   0.27441E+00
   0.33099E+00   0.27744E+00
   0.33349E+00   0.28051E+00
   0.33349E+00   0.28051E+00
   0.33599E+00   0.28360E+00
   0.33599E+00   0.28360E+00
   0.33849E+00   0.28673E+00
   0.33849E+00   0.28673E+00
   0.34099E+00   0.28989E+00
   0.34099E+00   0.28989E+00
   0.34349E+00   0.29308E+00
   0.34349E+00   0.29308E+00
   0.34599E+00   0.29630E+00
   0.34599E+00   0.29630E+00
   0.34849E+00   0.29956E+00
   0.34849E+00   0.29956E+00
   0.35099E+00   0.30284E+00
   0.35099E+00   0.30284E+00
   0.35349E+00   0.30616E+00
   0.35349E+00   0.30616E+00
   0.35349E+00   0.30616E+00
   0.35599E+00   0.30951E+00
   0.35599E+00   0.30951E+00
   0.35849E+00   0.31289E+00
   0.35849E+00   0.31289E+00
   0.35849E+00   0.31289E+00
   0.36099E+00   0.31630E+00
   0.36099E+00   0.31630E+00
   0.36099E+00   0.31630E+00
   0.36349E+00   0.31974E+00
   0.36349E+00   0.31974E+00
   0.36349E+00   0.31974E+00
   0.36599E+00   0.32321E+00
   0.36599E+00   0.32321E+00
   0.36599E+00   0.32321E+00
   0.36599E+00   0.32321E+00
   0.36849E+00   0.32671E+00
   0.36849E+00   0.32671E+00
   0.36849E+00   0.32671E+00
   0.37099E+00   0.33024E+00
   0.37099E+00   0.33024E+00
   0.37099E+00   0.33024E+00
   0.37099E+00   0.33024E+00
   0.37349E+00   0.33381E+00
   0.37349E+00   0.33381E+00
   0.37349E+00   0.33381E+00
   0.37349E+00   0.33381E+00
   0.37598E+00   0.33740E+00
   0.37598E+00   0.33740E+00
   0.37598E+00   0.33740E+00
   0.37598E+00   0.33740E+00
   0.37598E+00   0.33740E+00
   0.37848E+00   0.34102E+00
   0.37848E+00   0.34102E+00
   0.37848E+00   0.34102E+00
   0.37848E+00   0.34102E+00
   0.37848E+00   0.34102E+00
   0.38098E+00   0.34468E+00
   0.38098E+00   0.34468E+00
   0.38098E+00   0.34468E+00
   0.38098E+00   0.34468E+00
   0.38098E+00   0.34468E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38348E+00   0.34836E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38598E+00   0.35207E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.38848E+00   0.35582E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39098E+00   0.35959E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39348E+00   0.36339E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39598E+00   0.36722E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00
   0.39848E+00   0.37109E+00


==> anc/Figure7/1outC_R_rc02_rho08_pc_var_sound.dat <==
   0.20099E+00   0.16503E+00
   0.20349E+00   0.16901E+00
   0.20599E+00   0.17198E+00
   0.20849E+00   0.17501E+00
   0.21099E+00   0.17809E+00
   0.21349E+00   0.18122E+00
   0.21599E+00   0.18440E+00
   0.21849E+00   0.18763E+00
   0.22099E+00   0.19091E+00
   0.22349E+00   0.19424E+00
   0.22599E+00   0.19763E+00
   0.22849E+00   0.20106E+00
   0.23099E+00   0.20454E+00
   0.23349E+00   0.20807E+00
   0.23599E+00   0.21164E+00
   0.23849E+00   0.21527E+00
   0.23849E+00   0.21527E+00
   0.24099E+00   0.21894E+00
   0.24349E+00   0.22267E+00
   0.24599E+00   0.22644E+00
   0.24599E+00   0.22644E+00
   0.24849E+00   0.23026E+00
   0.25099E+00   0.23412E+00
   0.25099E+00   0.23412E+00
   0.25349E+00   0.23803E+00
   0.25599E+00   0.24200E+00
   0.25599E+00   0.24200E+00
   0.25849E+00   0.24600E+00
   0.25849E+00   0.24600E+00
   0.26099E+00   0.25006E+00
   0.26099E+00   0.25006E+00
   0.26349E+00   0.25416E+00
   0.26349E+00   0.25416E+00
   0.26599E+00   0.25831E+00
   0.26599E+00   0.25831E+00
   0.26849E+00   0.26250E+00
   0.26849E+00   0.26250E+00
   0.27099E+00   0.26674E+00
   0.27099E+00   0.26674E+00
   0.27349E+00   0.27103E+00
   0.27349E+00   0.27103E+00
   0.27349E+00   0.27103E+00
   0.27599E+00   0.27536E+00
   0.27599E+00   0.27536E+00
   0.27849E+00   0.27974E+00
   0.27849E+00   0.27974E+00
   0.27849E+00   0.27974E+00
   0.28099E+00   0.28417E+00
   0.28099E+00   0.28417E+00
   0.28099E+00   0.28417E+00
   0.28349E+00   0.28864E+00
   0.28349E+00   0.28864E+00
   0.28349E+00   0.28864E+00
   0.28599E+00   0.29315E+00
   0.28599E+00   0.29315E+00
   0.28599E+00   0.29315E+00
   0.28849E+00   0.29772E+00
   0.28849E+00   0.29772E+00
   0.28849E+00   0.29772E+00
   0.28849E+00   0.29772E+00
   0.29099E+00   0.30232E+00
   0.29099E+00   0.30232E+00
   0.29099E+00   0.30232E+00
   0.29099E+00   0.30232E+00
   0.29349E+00   0.30698E+00
   0.29349E+00   0.30698E+00
   0.29349E+00   0.30698E+00
   0.29349E+00   0.30698E+00
   0.29599E+00   0.31168E+00
   0.29599E+00   0.31168E+00
   0.29599E+00   0.31168E+00
   0.29599E+00   0.31168E+00
   0.29849E+00   0.31642E+00
   0.29849E+00   0.31642E+00
   0.29849E+00   0.31642E+00
   0.29849E+00   0.31642E+00
   0.29849E+00   0.31642E+00
   0.30099E+00   0.32121E+00
   0.30099E+00   0.32121E+00
   0.30099E+00   0.32121E+00
   0.30099E+00   0.32121E+00
   0.30099E+00   0.32121E+00
   0.30349E+00   0.32604E+00
   0.30349E+00   0.32604E+00
   0.30349E+00   0.32604E+00
   0.30349E+00   0.32604E+00
   0.30349E+00   0.32604E+00
   0.30349E+00   0.32604E+00
   0.30599E+00   0.33092E+00
   0.30599E+00   0.33092E+00
   0.30599E+00   0.33092E+00
   0.30599E+00   0.33092E+00
   0.30599E+00   0.33092E+00
   0.30599E+00   0.33092E+00
   0.30849E+00   0.33584E+00
   0.30849E+00   0.33584E+00
   0.30849E+00   0.33584E+00
   0.30849E+00   0.33584E+00
   0.30849E+00   0.33584E+00
   0.30849E+00   0.33584E+00
   0.30849E+00   0.33584E+00
   0.31099E+00   0.34081E+00
   0.31099E+00   0.34081E+00
   0.31099E+00   0.34081E+00
   0.31099E+00   0.34081E+00
   0.31099E+00   0.34081E+00
   0.31099E+00   0.34081E+00
   0.31099E+00   0.34081E+00
   0.31099E+00   0.34081E+00
   0.31349E+00   0.34583E+00
   0.31349E+00   0.34583E+00
   0.31349E+00   0.34583E+00
   0.31349E+00   0.34583E+00
   0.31349E+00   0.34583E+00
   0.31349E+00   0.34583E+00
   0.31349E+00   0.34583E+00
   0.31349E+00   0.34583E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31599E+00   0.35088E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.31849E+00   0.35599E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32099E+00   0.36113E+00
   0.32349E+00   0.36633E+00
   0.32349E+00   0.36633E+00
   0.32349E+00   0.36633E+00
   0.32349E+00   0.36633E+00
   0.32349E+00   0.36633E+00
   0.32349E+00   0.36633E+00
   0.32349E+00   0.36633E+00
   0.32349E+00   0.36633E+00


==> anc/Figure7/1outM_R_woInt_10m6_wInt_mN_y10_rc1_stable.dat <==
   0.44601E+02   0.10371E-02
   0.40801E+02   0.13506E-02
   0.38901E+02   0.15593E-02
   0.37651E+02   0.17243E-02
   0.37401E+02   0.17560E-02
   0.36451E+02   0.18956E-02
   0.35701E+02   0.20203E-02
   0.35051E+02   0.21333E-02
   0.34501E+02   0.22385E-02
   0.34351E+02   0.22693E-02
   0.33851E+02   0.23683E-02
   0.33401E+02   0.24620E-02
   0.33001E+02   0.25525E-02
   0.32901E+02   0.25848E-02
   0.32501E+02   0.26719E-02
   0.32201E+02   0.27564E-02
   0.31851E+02   0.28386E-02
   0.31551E+02   0.29192E-02
   0.31451E+02   0.29522E-02
   0.31151E+02   0.30320E-02
   0.30901E+02   0.31090E-02
   0.30651E+02   0.31860E-02
   0.30401E+02   0.32603E-02
   0.30301E+02   0.32974E-02
   0.30101E+02   0.33722E-02
   0.29851E+02   0.34462E-02
   0.29651E+02   0.35197E-02
   0.29551E+02   0.35581E-02
   0.29351E+02   0.36316E-02
   0.29151E+02   0.37051E-02
   0.28951E+02   0.37772E-02
   0.28801E+02   0.38476E-02
   0.28701E+02   0.38904E-02
   0.28501E+02   0.39622E-02
   0.28351E+02   0.40354E-02
   0.28151E+02   0.41081E-02
   0.28001E+02   0.41790E-02
   0.27901E+02   0.42221E-02
   0.27751E+02   0.42950E-02
   0.27601E+02   0.43675E-02
   0.27451E+02   0.44385E-02
   0.27301E+02   0.45133E-02
   0.27201E+02   0.45607E-02
   0.27051E+02   0.46334E-02
   0.26901E+02   0.47060E-02
   0.26801E+02   0.47800E-02
   0.26651E+02   0.48546E-02
   0.26551E+02   0.49024E-02
   0.26401E+02   0.49774E-02
   0.26301E+02   0.50533E-02
   0.26151E+02   0.51255E-02
   0.26051E+02   0.52017E-02
   0.25951E+02   0.52565E-02
   0.25801E+02   0.53302E-02
   0.25701E+02   0.54071E-02
   0.25601E+02   0.54833E-02
   0.25451E+02   0.55586E-02
   0.25351E+02   0.56171E-02
   0.25251E+02   0.56951E-02
   0.25151E+02   0.57736E-02
   0.25051E+02   0.58532E-02
   0.24901E+02   0.59324E-02
   0.24851E+02   0.59906E-02
   0.24701E+02   0.60703E-02
   0.24601E+02   0.61512E-02
   0.24501E+02   0.62328E-02
   0.24401E+02   0.63140E-02
   0.24301E+02   0.63790E-02
   0.24201E+02   0.64623E-02
   0.24101E+02   0.65471E-02
   0.24001E+02   0.66306E-02
   0.23901E+02   0.67159E-02
   0.23801E+02   0.67799E-02
   0.23701E+02   0.68665E-02
   0.23601E+02   0.69523E-02
   0.23551E+02   0.70416E-02
   0.23451E+02   0.71275E-02
   0.23351E+02   0.71989E-02
   0.23251E+02   0.72881E-02
   0.23151E+02   0.73769E-02
   0.23101E+02   0.74695E-02
   0.23001E+02   0.75586E-02
   0.22901E+02   0.76352E-02
   0.22801E+02   0.77264E-02
   0.22701E+02   0.78170E-02
   0.22651E+02   0.79093E-02
   0.22551E+02   0.80050E-02
   0.22451E+02   0.80886E-02
   0.22351E+02   0.81819E-02
   0.22301E+02   0.82790E-02
   0.22201E+02   0.83751E-02
   0.22101E+02   0.84740E-02
   0.22001E+02   0.85698E-02
   0.21951E+02   0.86560E-02
   0.21851E+02   0.87559E-02
   0.21801E+02   0.88574E-02
   0.21701E+02   0.89605E-02
   0.21601E+02   0.90627E-02
   0.21551E+02   0.91530E-02
   0.21451E+02   0.92595E-02
   0.21401E+02   0.93669E-02
   0.21301E+02   0.94698E-02
   0.21201E+02   0.95784E-02
   0.21151E+02   0.96718E-02
   0.21101E+02   0.97825E-02
   0.21001E+02   0.98919E-02
   0.20901E+02   0.10004E-01
   0.20851E+02   0.10112E-01
   0.20801E+02   0.10221E-01
   0.20701E+02   0.10332E-01
   0.20601E+02   0.10443E-01
   0.20551E+02   0.10563E-01
   0.20451E+02   0.10674E-01
   0.20401E+02   0.10792E-01
   0.20351E+02   0.10902E-01
   0.20251E+02   0.11021E-01
   0.20151E+02   0.11142E-01
   0.20101E+02   0.11261E-01
   0.20051E+02   0.11391E-01
   0.19951E+02   0.11503E-01
   0.19901E+02   0.11627E-01
   0.19801E+02   0.11753E-01
   0.19751E+02   0.11880E-01
   0.19701E+02   0.12007E-01
   0.19601E+02   0.12137E-01
   0.19551E+02   0.12255E-01
   0.19451E+02   0.12387E-01
   0.19401E+02   0.12523E-01
   0.19351E+02   0.12653E-01
   0.19251E+02   0.12794E-01
   0.19201E+02   0.12920E-01
   0.19151E+02   0.13052E-01
   0.19051E+02   0.13190E-01
   0.19001E+02   0.13336E-01
   0.18901E+02   0.13472E-01
   0.18851E+02   0.13625E-01
   0.18801E+02   0.13761E-01
   0.18751E+02   0.13901E-01
   0.18651E+02   0.14052E-01
   0.18601E+02   0.14197E-01
   0.18551E+02   0.14347E-01
   0.18451E+02   0.14493E-01
   0.18401E+02   0.14636E-01
   0.18351E+02   0.14790E-01
   0.18301E+02   0.14950E-01
   0.18201E+02   0.15101E-01
   0.18151E+02   0.15260E-01
   0.18101E+02   0.15424E-01
   0.18001E+02   0.15564E-01
   0.17951E+02   0.15737E-01
   0.17901E+02   0.15895E-01
   0.17851E+02   0.16065E-01
   0.17801E+02   0.16232E-01
   0.17751E+02   0.16386E-01
   0.17651E+02   0.16566E-01
   0.17601E+02   0.16728E-01
   0.17551E+02   0.16902E-01
   0.17451E+02   0.17073E-01
   0.17401E+02   0.17253E-01
   0.17351E+02   0.17430E-01
   0.17301E+02   0.17600E-01
   0.17251E+02   0.17785E-01
   0.17201E+02   0.17969E-01
   0.17101E+02   0.18149E-01
   0.17051E+02   0.18333E-01
   0.17001E+02   0.18522E-01
   0.16951E+02   0.18709E-01
   0.16901E+02   0.18901E-01
   0.16851E+02   0.19097E-01
   0.16751E+02   0.19282E-01
   0.16701E+02   0.19497E-01
   0.16651E+02   0.19674E-01
   0.16601E+02   0.19881E-01
   0.16551E+02   0.20081E-01
   0.16501E+02   0.20290E-01
   0.16451E+02   0.20490E-01
   0.16401E+02   0.20704E-01
   0.16301E+02   0.20899E-01
   0.16251E+02   0.21112E-01
   0.16201E+02   0.21322E-01
   0.16151E+02   0.21543E-01
   0.16101E+02   0.21759E-01
   0.16051E+02   0.21978E-01
   0.16001E+02   0.22194E-01
   0.15951E+02   0.22418E-01
   0.15901E+02   0.22641E-01
   0.15851E+02   0.22879E-01
   0.15801E+02   0.23103E-01
   0.15751E+02   0.23339E-01
   0.15651E+02   0.23581E-01
   0.15601E+02   0.23800E-01
   0.15551E+02   0.24045E-01
   0.15501E+02   0.24288E-01
   0.15451E+02   0.24523E-01
   0.15401E+02   0.24766E-01
   0.15351E+02   0.25018E-01
   0.15301E+02   0.25260E-01
   0.15251E+02   0.25535E-01
   0.15201E+02   0.25762E-01
   0.15151E+02   0.26031E-01
   0.15101E+02   0.26311E-01
   0.15051E+02   0.26561E-01
   0.15001E+02   0.26812E-01
   0.14951E+02   0.27097E-01
   0.14901E+02   0.27362E-01
   0.14851E+02   0.27619E-01
   0.14801E+02   0.27893E-01
   0.14751E+02   0.28182E-01
   0.14701E+02   0.28459E-01
   0.14651E+02   0.28738E-01
   0.14601E+02   0.29030E-01
   0.14551E+02   0.29296E-01
   0.14501E+02   0.29598E-01
   0.14451E+02   0.29884E-01
   0.14401E+02   0.30202E-01
   0.14351E+02   0.30480E-01
   0.14301E+02   0.30777E-01
   0.14251E+02   0.31105E-01
   0.14201E+02   0.31420E-01
   0.14151E+02   0.31707E-01
   0.14101E+02   0.32029E-01
   0.14051E+02   0.32333E-01
   0.14001E+02   0.32658E-01
   0.13951E+02   0.32963E-01
   0.13951E+02   0.33299E-01
   0.13901E+02   0.33632E-01
   0.13851E+02   0.33959E-01
   0.13801E+02   0.34296E-01
   0.13751E+02   0.34647E-01
   0.13701E+02   0.34977E-01
   0.13651E+02   0.35304E-01
   0.13601E+02   0.35659E-01
   0.13551E+02   0.36008E-01
   0.13501E+02   0.36361E-01
   0.13451E+02   0.36755E-01
   0.13401E+02   0.37074E-01
   0.13351E+02   0.37432E-01
   0.13351E+02   0.37831E-01
   0.13301E+02   0.38186E-01
   0.13251E+02   0.38580E-01
   0.13201E+02   0.38947E-01
   0.13151E+02   0.39317E-01
   0.13101E+02   0.39694E-01
   0.13051E+02   0.40077E-01
   0.13051E+02   0.40502E-01
   0.13001E+02   0.40878E-01
   0.12951E+02   0.41272E-01
   0.12901E+02   0.41725E-01
   0.12851E+02   0.42092E-01
   0.12801E+02   0.42497E-01
   0.12751E+02   0.42902E-01
   0.12701E+02   0.43312E-01
   0.12701E+02   0.43739E-01
   0.12651E+02   0.44162E-01
   0.12601E+02   0.44612E-01
   0.12551E+02   0.45070E-01
   0.12501E+02   0.45485E-01
   0.12451E+02   0.45906E-01
   0.12451E+02   0.46379E-01
   0.12401E+02   0.46795E-01
   0.12351E+02   0.47260E-01
   0.12301E+02   0.47727E-01
   0.12251E+02   0.48240E-01
   0.12201E+02   0.48648E-01
   0.12151E+02   0.49102E-01
   0.12151E+02   0.49601E-01
   0.12101E+02   0.50091E-01
   0.12051E+02   0.50564E-01
   0.12001E+02   0.51044E-01
   0.11951E+02   0.51573E-01
   0.11951E+02   0.52040E-01
   0.11901E+02   0.52519E-01
   0.11851E+02   0.53040E-01
   0.11801E+02   0.53538E-01
   0.11751E+02   0.54121E-01
   0.11751E+02   0.54611E-01
   0.11701E+02   0.55136E-01
   0.11651E+02   0.55639E-01
   0.11601E+02   0.56182E-01
   0.11551E+02   0.56751E-01
   0.11551E+02   0.57302E-01
   0.11501E+02   0.57838E-01
   0.11451E+02   0.58375E-01
   0.11401E+02   0.58964E-01
   0.11401E+02   0.59521E-01
   0.11351E+02   0.60086E-01
   0.11301E+02   0.60631E-01
   0.11251E+02   0.61220E-01
   0.11201E+02   0.61843E-01
   0.11201E+02   0.62411E-01
   0.11151E+02   0.63021E-01
   0.11101E+02   0.63635E-01
   0.11051E+02   0.64278E-01
   0.11051E+02   0.64848E-01
   0.11001E+02   0.65483E-01
   0.10951E+02   0.66123E-01
   0.10901E+02   0.66729E-01
   0.10901E+02   0.67398E-01
   0.10851E+02   0.68038E-01
   0.10801E+02   0.68659E-01
   0.10751E+02   0.69339E-01
   0.10751E+02   0.69954E-01
   0.10701E+02   0.70606E-01
   0.10651E+02   0.71348E-01
   0.10651E+02   0.72000E-01
   0.10601E+02   0.72659E-01
   0.10551E+02   0.73424E-01
   0.10501E+02   0.74067E-01
   0.10501E+02   0.74792E-01
   0.10451E+02   0.75498E-01
   0.10401E+02   0.76172E-01
   0.10351E+02   0.76877E-01
   0.10351E+02   0.77630E-01
   0.10301E+02   0.78402E-01
   0.10251E+02   0.79126E-01
   0.10251E+02   0.79861E-01
   0.10201E+02   0.80607E-01
   0.10151E+02   0.81381E-01
   0.10101E+02   0.82207E-01
   0.10101E+02   0.82899E-01
   0.10051E+02   0.83738E-01
   0.10001E+02   0.84490E-01
   0.10001E+02   0.85252E-01
   0.99510E+01   0.86034E-01
   0.99010E+01   0.86910E-01
   0.99010E+01   0.87759E-01
   0.98510E+01   0.88485E-01
   0.98010E+01   0.89337E-01
   0.98010E+01   0.90237E-01
   0.97510E+01   0.91071E-01
   0.97010E+01   0.91895E-01
   0.96510E+01   0.92755E-01
   0.96510E+01   0.93596E-01
   0.96010E+01   0.94488E-01
   0.96010E+01   0.95341E-01
   0.95510E+01   0.96187E-01
   0.95010E+01   0.97113E-01
   0.94510E+01   0.98063E-01
   0.94510E+01   0.99038E-01
   0.94010E+01   0.99934E-01
   0.94010E+01   0.10079E+00
   0.93510E+01   0.10171E+00
   0.93010E+01   0.10269E+00
   0.92510E+01   0.10359E+00
   0.92510E+01   0.10464E+00
   0.92010E+01   0.10552E+00
   0.92010E+01   0.10648E+00
   0.91510E+01   0.10742E+00
   0.91010E+01   0.10845E+00
   0.91010E+01   0.10946E+00
   0.90510E+01   0.11055E+00
   0.90010E+01   0.11163E+00
   0.90010E+01   0.11258E+00
   0.89510E+01   0.11354E+00
   0.89010E+01   0.11454E+00
   0.89010E+01   0.11567E+00
   0.88510E+01   0.11668E+00
   0.88010E+01   0.11771E+00
   0.88010E+01   0.11887E+00
   0.87510E+01   0.11982E+00
   0.87510E+01   0.12110E+00
   0.87010E+01   0.12206E+00
   0.86510E+01   0.12313E+00
   0.86510E+01   0.12429E+00
   0.86010E+01   0.12544E+00
   0.85510E+01   0.12644E+00
   0.85510E+01   0.12769E+00
   0.85010E+01   0.12888E+00
   0.85010E+01   0.13014E+00
   0.84510E+01   0.13130E+00
   0.84010E+01   0.13246E+00
   0.84010E+01   0.13368E+00
   0.83510E+01   0.13488E+00
   0.83510E+01   0.13596E+00
   0.83010E+01   0.13716E+00
   0.82510E+01   0.13839E+00
   0.82510E+01   0.13960E+00
   0.82010E+01   0.14087E+00
   0.82010E+01   0.14206E+00
   0.81510E+01   0.14348E+00
   0.81010E+01   0.14457E+00
   0.81010E+01   0.14596E+00
   0.80510E+01   0.14716E+00
   0.80010E+01   0.14845E+00
   0.80010E+01   0.14982E+00
   0.79510E+01   0.15108E+00
   0.79510E+01   0.15257E+00
   0.79010E+01   0.15376E+00
   0.79010E+01   0.15522E+00
   0.78510E+01   0.15655E+00
   0.78010E+01   0.15795E+00
   0.78010E+01   0.15920E+00
   0.77510E+01   0.16067E+00
   0.77510E+01   0.16198E+00
   0.77010E+01   0.16345E+00
   0.76510E+01   0.16488E+00
   0.76510E+01   0.16616E+00
   0.76010E+01   0.16770E+00
   0.76010E+01   0.16908E+00
   0.75510E+01   0.17060E+00
   0.75510E+01   0.17207E+00
   0.75010E+01   0.17363E+00
   0.75010E+01   0.17492E+00
   0.74510E+01   0.17655E+00
   0.74010E+01   0.17801E+00
   0.74010E+01   0.17950E+00
   0.73510E+01   0.18101E+00
   0.73510E+01   0.18251E+00
   0.73010E+01   0.18398E+00
   0.72510E+01   0.18557E+00
   0.72510E+01   0.18709E+00
   0.72010E+01   0.18867E+00
   0.72010E+01   0.19008E+00
   0.71510E+01   0.19185E+00
   0.71510E+01   0.19353E+00
   0.71010E+01   0.19504E+00
   0.71010E+01   0.19672E+00
   0.70510E+01   0.19829E+00
   0.70510E+01   0.20014E+00
   0.70010E+01   0.20156E+00
   0.69510E+01   0.20326E+00
   0.69510E+01   0.20500E+00
   0.69010E+01   0.20659E+00
   0.69010E+01   0.20857E+00
   0.68510E+01   0.20983E+00
   0.68510E+01   0.21181E+00
   0.68010E+01   0.21318E+00
   0.68010E+01   0.21492E+00
   0.67510E+01   0.21669E+00
   0.67010E+01   0.21827E+00
   0.67010E+01   0.22030E+00
   0.66510E+01   0.22175E+00
   0.66510E+01   0.22359E+00
   0.66010E+01   0.22554E+00
   0.66010E+01   0.22728E+00
   0.65510E+01   0.22915E+00
   0.65510E+01   0.23081E+00
   0.65010E+01   0.23252E+00
   0.65010E+01   0.23452E+00
   0.64510E+01   0.23622E+00
   0.64010E+01   0.23803E+00
   0.64010E+01   0.23996E+00
   0.63510E+01   0.24164E+00
   0.63510E+01   0.24369E+00
   0.63010E+01   0.24531E+00
   0.63010E+01   0.24714E+00
   0.62510E+01   0.24947E+00
   0.62510E+01   0.25092E+00
   0.62010E+01   0.25284E+00
   0.62010E+01   0.25497E+00
   0.61510E+01   0.25662E+00
   0.61510E+01   0.25835E+00
   0.61010E+01   0.26068E+00
   0.61010E+01   0.26239E+00
   0.60510E+01   0.26418E+00
   0.60510E+01   0.26649E+00
   0.60010E+01   0.26838E+00
   0.60010E+01   0.27021E+00
   0.59510E+01   0.27218E+00
   0.59010E+01   0.27399E+00
   0.59010E+01   0.27586E+00
   0.59010E+01   0.27805E+00
   0.58510E+01   0.28009E+00
   0.58010E+01   0.28169E+00
   0.58010E+01   0.28378E+00
   0.58010E+01   0.28587E+00
   0.57510E+01   0.28819E+00
   0.57010E+01   0.28992E+00
   0.57010E+01   0.29180E+00
   0.57010E+01   0.29404E+00
   0.56510E+01   0.29582E+00
   0.56010E+01   0.29755E+00
   0.56010E+01   0.29961E+00
   0.55510E+01   0.30220E+00
   0.55510E+01   0.30404E+00
   0.55010E+01   0.30600E+00
   0.55010E+01   0.30782E+00
   0.54510E+01   0.31020E+00
   0.54510E+01   0.31239E+00
   0.54010E+01   0.31373E+00
   0.54010E+01   0.31580E+00
   0.53510E+01   0.31800E+00
   0.53510E+01   0.32039E+00
   0.53010E+01   0.32203E+00
   0.53010E+01   0.32376E+00
   0.52510E+01   0.32602E+00
   0.52510E+01   0.32846E+00
   0.52510E+01   0.33099E+00
   0.52010E+01   0.33204E+00
   0.51510E+01   0.33425E+00
   0.51510E+01   0.33607E+00
   0.51010E+01   0.33829E+00
   0.51010E+01   0.34064E+00
   0.50510E+01   0.34238E+00
   0.50510E+01   0.34427E+00
   0.50010E+01   0.34658E+00
   0.50010E+01   0.34816E+00
   0.49510E+01   0.35040E+00
   0.49510E+01   0.35278E+00
   0.49010E+01   0.35457E+00
   0.49010E+01   0.35653E+00
   0.49010E+01   0.35838E+00
   0.48510E+01   0.36007E+00
   0.48510E+01   0.36254E+00
   0.48010E+01   0.36443E+00
   0.48010E+01   0.36677E+00
   0.47510E+01   0.36864E+00
   0.47510E+01   0.37037E+00
   0.47010E+01   0.37205E+00
   0.47010E+01   0.37411E+00
   0.46510E+01   0.37623E+00
   0.46510E+01   0.37821E+00
   0.46010E+01   0.38033E+00
   0.46010E+01   0.38251E+00
   0.45510E+01   0.38424E+00
   0.45510E+01   0.38615E+00
   0.45010E+01   0.38782E+00
   0.45010E+01   0.38976E+00
   0.44510E+01   0.39177E+00
   0.44510E+01   0.39328E+00
   0.44010E+01   0.39514E+00
   0.44010E+01   0.39696E+00
   0.43510E+01   0.39881E+00
   0.43510E+01   0.40062E+00
   0.43510E+01   0.40257E+00
   0.43010E+01   0.40478E+00
   0.43010E+01   0.40661E+00
   0.42510E+01   0.40838E+00
   0.42510E+01   0.41037E+00
   0.42010E+01   0.41180E+00
   0.42010E+01   0.41348E+00
   0.41510E+01   0.41538E+00
   0.41510E+01   0.41688E+00
   0.41010E+01   0.41846E+00
   0.41010E+01   0.42058E+00
   0.40510E+01   0.42252E+00
   0.40510E+01   0.42357E+00
   0.40010E+01   0.42533E+00
   0.40010E+01   0.42726E+00
   0.40010E+01   0.42837E+00
   0.39510E+01   0.43047E+00
   0.39510E+01   0.43179E+00
   0.39010E+01   0.43289E+00
   0.39010E+01   0.43520E+00
   0.38510E+01   0.43652E+00
   0.38510E+01   0.43798E+00
   0.38010E+01   0.43914E+00
   0.38010E+01   0.44100E+00
   0.38010E+01   0.44256E+00
   0.37510E+01   0.44359E+00
   0.37510E+01   0.44568E+00
   0.37010E+01   0.44701E+00
   0.37010E+01   0.44811E+00
   0.36510E+01   0.44960E+00
   0.36510E+01   0.45132E+00
   0.36010E+01   0.45255E+00
   0.36010E+01   0.45451E+00
   0.35510E+01   0.45510E+00
   0.35510E+01   0.45627E+00
   0.35510E+01   0.45825E+00
   0.35010E+01   0.45898E+00
   0.35010E+01   0.46085E+00
   0.34510E+01   0.46110E+00
   0.34510E+01   0.46260E+00
   0.34010E+01   0.46357E+00
   0.34010E+01   0.46479E+00
   0.33510E+01   0.46540E+00
   0.33510E+01   0.46729E+00
   0.33510E+01   0.46783E+00
   0.33010E+01   0.46879E+00
   0.33010E+01   0.47031E+00
   0.33010E+01   0.47207E+00
   0.32510E+01   0.47221E+00
   0.32510E+01   0.47338E+00
   0.32010E+01   0.47475E+00
   0.32010E+01   0.47579E+00
   0.31510E+01   0.47700E+00
   0.31510E+01   0.47703E+00
   0.31510E+01   0.47805E+00
   0.31010E+01   0.47922E+00
   0.31010E+01   0.47986E+00
   0.30510E+01   0.48062E+00
   0.30510E+01   0.48119E+00
   0.30010E+01   0.48206E+00
   0.30010E+01   0.48265E+00
   0.30010E+01   0.48424E+00
   0.29510E+01   0.48433E+00
   0.29510E+01   0.48549E+00
   0.29010E+01   0.48647E+00
   0.29010E+01   0.48648E+00
   0.29010E+01   0.48658E+00
   0.28510E+01   0.48717E+00
   0.28510E+01   0.48865E+00
   0.28510E+01   0.48881E+00
   0.28010E+01   0.48974E+00
   0.28010E+01   0.48982E+00
   0.27510E+01   0.49047E+00
   0.27510E+01   0.49131E+00
   0.27510E+01   0.49211E+00
   0.27010E+01   0.49205E+00
   0.27010E+01   0.49241E+00
   0.26510E+01   0.49279E+00
   0.26510E+01   0.49383E+00
   0.26510E+01   0.49388E+00
   0.26010E+01   0.49423E+00
   0.26010E+01   0.49494E+00
   0.26010E+01   0.49458E+00
   0.25510E+01   0.49510E+00
   0.25510E+01   0.49604E+00
   0.25510E+01   0.49582E+00
   0.25010E+01   0.49649E+00
   0.25010E+01   0.49623E+00
   0.25010E+01   0.49661E+00
   0.24510E+01   0.49657E+00
   0.24510E+01   0.49693E+00
   0.24010E+01   0.49678E+00
   0.24010E+01   0.49784E+00
   0.24010E+01   0.49729E+00
   0.24010E+01   0.49807E+00
   0.23510E+01   0.49747E+00
   0.23510E+01   0.49786E+00
   0.23010E+01   0.49722E+00
   0.23010E+01   0.49812E+00
   0.23010E+01   0.49762E+00
   0.23010E+01   0.49816E+00
   0.22510E+01   0.49824E+00
   0.22510E+01   0.49800E+00
   0.22510E+01   0.49827E+00
   0.22010E+01   0.49833E+00
   0.22010E+01   0.49838E+00
 

==> anc/Figure7/1outM_R_woInt_10m6_wInt_mN_y10_rc2_stable.dat <==
   0.45051E+02   0.10067E-02
   0.39901E+02   0.14466E-02
   0.37001E+02   0.18139E-02
   0.35751E+02   0.20100E-02
   0.34801E+02   0.21839E-02
   0.34001E+02   0.23436E-02
   0.33301E+02   0.24925E-02
   0.32651E+02   0.26349E-02
   0.32151E+02   0.27724E-02
   0.31601E+02   0.29054E-02
   0.31051E+02   0.30725E-02
   0.30651E+02   0.31986E-02
   0.30251E+02   0.33255E-02
   0.29901E+02   0.34499E-02
   0.29501E+02   0.35744E-02
   0.29201E+02   0.36976E-02
   0.28801E+02   0.38474E-02
   0.28501E+02   0.39719E-02
   0.28201E+02   0.40956E-02
   0.27901E+02   0.42215E-02
   0.27651E+02   0.43475E-02
   0.27401E+02   0.44752E-02
   0.27151E+02   0.46030E-02
   0.26851E+02   0.47522E-02
   0.26601E+02   0.48860E-02
   0.26351E+02   0.50146E-02
   0.26151E+02   0.51484E-02
   0.25901E+02   0.52843E-02
   0.25701E+02   0.54206E-02
   0.25451E+02   0.55771E-02
   0.25251E+02   0.57181E-02
   0.25051E+02   0.58581E-02
   0.24851E+02   0.60035E-02
   0.24651E+02   0.61501E-02
   0.24451E+02   0.62993E-02
   0.24251E+02   0.64654E-02
   0.24051E+02   0.66179E-02
   0.23851E+02   0.67737E-02
   0.23651E+02   0.69316E-02
   0.23501E+02   0.70945E-02
   0.23301E+02   0.72712E-02
   0.23151E+02   0.74366E-02
   0.22951E+02   0.76033E-02
   0.22801E+02   0.77772E-02
   0.22601E+02   0.79528E-02
   0.22451E+02   0.81294E-02
   0.22301E+02   0.83226E-02
   0.22101E+02   0.85042E-02
   0.21951E+02   0.86926E-02
   0.21801E+02   0.88817E-02
   0.21651E+02   0.90767E-02
   0.21501E+02   0.92860E-02
   0.21351E+02   0.94869E-02
   0.21201E+02   0.96912E-02
   0.21051E+02   0.98987E-02
   0.20901E+02   0.10109E-01
   0.20751E+02   0.10335E-01
   0.20601E+02   0.10549E-01
   0.20451E+02   0.10776E-01
   0.20301E+02   0.11005E-01
   0.20151E+02   0.11239E-01
   0.20001E+02   0.11481E-01
   0.19901E+02   0.11724E-01
   0.19751E+02   0.11965E-01
   0.19601E+02   0.12210E-01
   0.19501E+02   0.12479E-01
   0.19351E+02   0.12735E-01
   0.19201E+02   0.12997E-01
   0.19101E+02   0.13261E-01
   0.18951E+02   0.13535E-01
   0.18801E+02   0.13823E-01
   0.18701E+02   0.14109E-01
   0.18551E+02   0.14399E-01
   0.18451E+02   0.14690E-01
   0.18301E+02   0.14994E-01
   0.18201E+02   0.15299E-01
   0.18051E+02   0.15617E-01
   0.17951E+02   0.15930E-01
   0.17851E+02   0.16263E-01
   0.17701E+02   0.16591E-01
   0.17601E+02   0.16923E-01
   0.17451E+02   0.17261E-01
   0.17351E+02   0.17612E-01
   0.17251E+02   0.17976E-01
   0.17151E+02   0.18336E-01
   0.17001E+02   0.18712E-01
   0.16901E+02   0.19081E-01
   0.16801E+02   0.19476E-01
   0.16701E+02   0.19869E-01
   0.16551E+02   0.20270E-01
   0.16451E+02   0.20665E-01
   0.16351E+02   0.21080E-01
   0.16251E+02   0.21507E-01
   0.16151E+02   0.21938E-01
   0.16051E+02   0.22374E-01
   0.15951E+02   0.22848E-01
   0.15801E+02   0.23290E-01
   0.15751E+02   0.23745E-01
   0.15601E+02   0.24225E-01
   0.15501E+02   0.24703E-01
   0.15401E+02   0.25197E-01
   0.15301E+02   0.25702E-01
   0.15201E+02   0.26226E-01
   0.15101E+02   0.26744E-01
   0.15001E+02   0.27284E-01
   0.14901E+02   0.27809E-01
   0.14801E+02   0.28373E-01
   0.14701E+02   0.28939E-01
   0.14651E+02   0.29497E-01
   0.14551E+02   0.30103E-01
   0.14451E+02   0.30689E-01
   0.14351E+02   0.31292E-01
   0.14251E+02   0.31933E-01
   0.14151E+02   0.32573E-01
   0.14051E+02   0.33213E-01
   0.13951E+02   0.33870E-01
   0.13901E+02   0.34539E-01
   0.13801E+02   0.35229E-01
   0.13701E+02   0.35918E-01
   0.13601E+02   0.36625E-01
   0.13551E+02   0.37370E-01
   0.13451E+02   0.38090E-01
   0.13351E+02   0.38835E-01
   0.13251E+02   0.39617E-01
   0.13151E+02   0.40404E-01
   0.13101E+02   0.41204E-01
   0.13001E+02   0.42025E-01
   0.12901E+02   0.42852E-01
   0.12851E+02   0.43688E-01
   0.12751E+02   0.44559E-01
   0.12651E+02   0.45453E-01
   0.12601E+02   0.46352E-01
   0.12501E+02   0.47302E-01
   0.12401E+02   0.48198E-01
   0.12351E+02   0.49165E-01
   0.12251E+02   0.50143E-01
   0.12201E+02   0.51143E-01
   0.12101E+02   0.52179E-01
   0.12051E+02   0.53183E-01
   0.11951E+02   0.54233E-01
   0.11851E+02   0.55305E-01
   0.11801E+02   0.56433E-01
   0.11701E+02   0.57500E-01
   0.11651E+02   0.58682E-01
   0.11551E+02   0.59828E-01
   0.11501E+02   0.61018E-01
   0.11401E+02   0.62202E-01
   0.11351E+02   0.63431E-01
   0.11251E+02   0.64667E-01
   0.11201E+02   0.66034E-01
   0.11101E+02   0.67263E-01
   0.11051E+02   0.68597E-01
   0.10951E+02   0.69965E-01
   0.10901E+02   0.71371E-01
   0.10801E+02   0.72732E-01
   0.10751E+02   0.74211E-01
   0.10701E+02   0.75671E-01
   0.10601E+02   0.77222E-01
   0.10551E+02   0.78713E-01
   0.10501E+02   0.80273E-01
   0.10401E+02   0.81848E-01
   0.10351E+02   0.83445E-01
   0.10251E+02   0.85076E-01
   0.10201E+02   0.86760E-01
   0.10151E+02   0.88532E-01
   0.10051E+02   0.90252E-01
   0.10001E+02   0.92047E-01
   0.99510E+01   0.93908E-01
   0.98510E+01   0.95732E-01
   0.98010E+01   0.97597E-01
   0.97510E+01   0.99476E-01
   0.96510E+01   0.10141E+00
   0.96010E+01   0.10356E+00
   0.95510E+01   0.10550E+00
   0.95010E+01   0.10756E+00
   0.94010E+01   0.10977E+00
   0.93510E+01   0.11187E+00
   0.93010E+01   0.11407E+00
   0.92510E+01   0.11631E+00
   0.91510E+01   0.11856E+00
   0.91010E+01   0.12096E+00
   0.90510E+01   0.12334E+00
   0.90010E+01   0.12576E+00
   0.89010E+01   0.12821E+00
   0.88510E+01   0.13068E+00
   0.88010E+01   0.13320E+00
   0.87510E+01   0.13579E+00
   0.87010E+01   0.13853E+00
   0.86010E+01   0.14113E+00
   0.85510E+01   0.14395E+00
   0.85010E+01   0.14669E+00
   0.84510E+01   0.14974E+00
   0.84010E+01   0.15254E+00
   0.83510E+01   0.15551E+00
   0.82510E+01   0.15845E+00
   0.82010E+01   0.16157E+00
   0.81510E+01   0.16473E+00
   0.81010E+01   0.16791E+00
   0.80510E+01   0.17104E+00
   0.80010E+01   0.17444E+00
   0.79510E+01   0.17772E+00
   0.78510E+01   0.18113E+00
   0.78010E+01   0.18452E+00
   0.77510E+01   0.18825E+00
   0.77010E+01   0.19163E+00
   0.76510E+01   0.19534E+00
   0.76010E+01   0.19894E+00
   0.75510E+01   0.20288E+00
   0.75010E+01   0.20677E+00
   0.74510E+01   0.21055E+00
   0.74010E+01   0.21444E+00
   0.73510E+01   0.21851E+00
   0.72510E+01   0.22263E+00
   0.72010E+01   0.22681E+00
   0.71510E+01   0.23114E+00
   0.71010E+01   0.23551E+00
   0.70510E+01   0.23981E+00
   0.70010E+01   0.24422E+00
   0.69510E+01   0.24876E+00
   0.69010E+01   0.25328E+00
   0.68510E+01   0.25792E+00
   0.68010E+01   0.26275E+00
   0.67510E+01   0.26734E+00
   0.67010E+01   0.27212E+00
   0.66510E+01   0.27718E+00
   0.66010E+01   0.28206E+00
   0.65510E+01   0.28734E+00
   0.65010E+01   0.29242E+00
   0.64510E+01   0.29767E+00
   0.64010E+01   0.30307E+00
   0.63510E+01   0.30831E+00
   0.63010E+01   0.31371E+00
   0.62510E+01   0.31899E+00
   0.62010E+01   0.32452E+00
   0.61510E+01   0.33029E+00
   0.61010E+01   0.33581E+00
   0.60510E+01   0.34177E+00
   0.60010E+01   0.34773E+00
   0.59510E+01   0.35341E+00
   0.59010E+01   0.35923E+00
   0.58510E+01   0.36515E+00
   0.58510E+01   0.37162E+00
   0.58010E+01   0.37765E+00
   0.57510E+01   0.38413E+00
   0.57010E+01   0.39006E+00
   0.56510E+01   0.39637E+00
   0.56010E+01   0.40296E+00
   0.55510E+01   0.40932E+00
   0.55010E+01   0.41576E+00
   0.54510E+01   0.42230E+00
   0.54010E+01   0.42908E+00
   0.53510E+01   0.43597E+00
   0.53010E+01   0.44221E+00
   0.52510E+01   0.44928E+00
   0.52510E+01   0.45622E+00
   0.52010E+01   0.46266E+00
   0.51510E+01   0.46966E+00
   0.51010E+01   0.47701E+00
   0.50510E+01   0.48342E+00
   0.50010E+01   0.49019E+00
   0.49510E+01   0.49789E+00
   0.49010E+01   0.50474E+00
   0.48510E+01   0.51154E+00
   0.48510E+01   0.51919E+00
   0.48010E+01   0.52577E+00
   0.47510E+01   0.53301E+00
   0.47010E+01   0.54043E+00
   0.46510E+01   0.54725E+00
   0.46010E+01   0.55466E+00
   0.46010E+01   0.56171E+00
   0.45510E+01   0.56890E+00
   0.45010E+01   0.57644E+00
   0.44510E+01   0.58313E+00
   0.44010E+01   0.59054E+00
   0.43510E+01   0.59751E+00
   0.43510E+01   0.60481E+00
   0.43010E+01   0.61206E+00
   0.42510E+01   0.61872E+00
   0.42010E+01   0.62605E+00
   0.41510E+01   0.63286E+00
   0.41010E+01   0.63958E+00
   0.41010E+01   0.64724E+00
   0.40510E+01   0.65306E+00
   0.40010E+01   0.66037E+00
   0.39510E+01   0.66659E+00
   0.39510E+01   0.67341E+00
   0.39010E+01   0.68055E+00
   0.38510E+01   0.68689E+00
   0.38010E+01   0.69327E+00
   0.38010E+01   0.69969E+00
   0.37510E+01   0.70617E+00
   0.37010E+01   0.71205E+00
   0.36510E+01   0.71819E+00
   0.36510E+01   0.72409E+00
   0.36010E+01   0.73048E+00
   0.35510E+01   0.73638E+00
   0.35510E+01   0.74218E+00
   0.35010E+01   0.74720E+00
   0.34510E+01   0.75296E+00
   0.34510E+01   0.75831E+00
   0.34010E+01   0.76382E+00
   0.33510E+01   0.76886E+00
   0.33510E+01   0.77390E+00
   0.33010E+01   0.77852E+00
   0.33010E+01   0.78332E+00
   0.32510E+01   0.78795E+00
   0.32010E+01   0.79270E+00
   0.32010E+01   0.79648E+00
   0.31510E+01   0.80093E+00
   0.31510E+01   0.80495E+00
   0.31010E+01   0.80873E+00
   0.31010E+01   0.81249E+00
   0.30510E+01   0.81575E+00
   0.30510E+01   0.81922E+00
   0.30010E+01   0.82278E+00
   0.30010E+01   0.82537E+00
   0.29510E+01   0.82847E+00
   0.29510E+01   0.83113E+00
   0.29010E+01   0.83358E+00
   0.29010E+01   0.83597E+00
   0.28510E+01   0.83825E+00
   0.28510E+01   0.84025E+00
   0.28510E+01   0.84158E+00
   0.28010E+01   0.84386E+00
   0.28010E+01   0.84495E+00
   0.27510E+01   0.84630E+00
   0.27510E+01   0.84764E+00
   0.27510E+01   0.84883E+00
   0.27010E+01   0.84938E+00
   0.27010E+01   0.84986E+00
   0.27010E+01   0.85055E+00
   0.27010E+01   0.85099E+00


==> anc/Figure7/1outM_R_woInt_10m6_wInt_mN_y10_rc4_stable.dat <==
   0.49751E+02   0.74620E-03
   0.42001E+02   0.12409E-02
   0.40601E+02   0.13783E-02
   0.39501E+02   0.14949E-02
   0.37951E+02   0.16861E-02
   0.37351E+02   0.17716E-02
   0.36801E+02   0.18512E-02
   0.35951E+02   0.19892E-02
   0.35551E+02   0.20577E-02
   0.35151E+02   0.21247E-02
   0.34551E+02   0.22383E-02
   0.34251E+02   0.22995E-02
   0.33951E+02   0.23596E-02
   0.33501E+02   0.24595E-02
   0.33251E+02   0.25164E-02
   0.33001E+02   0.25731E-02
   0.32601E+02   0.26644E-02
   0.32401E+02   0.27190E-02
   0.32201E+02   0.27727E-02
   0.31901E+02   0.28592E-02
   0.31701E+02   0.29110E-02
   0.31401E+02   0.29940E-02
   0.31201E+02   0.30455E-02
   0.31051E+02   0.30970E-02
   0.30801E+02   0.31771E-02
   0.30601E+02   0.32276E-02
   0.30451E+02   0.32790E-02
   0.30251E+02   0.33558E-02
   0.30101E+02   0.34075E-02
   0.29951E+02   0.34579E-02
   0.29701E+02   0.35340E-02
   0.29601E+02   0.35845E-02
   0.29451E+02   0.36365E-02
   0.29251E+02   0.37119E-02
   0.29101E+02   0.37622E-02
   0.29001E+02   0.38139E-02
   0.28801E+02   0.38874E-02
   0.28701E+02   0.39401E-02
   0.28501E+02   0.40115E-02
   0.28401E+02   0.40651E-02
   0.28251E+02   0.41174E-02
   0.28101E+02   0.41893E-02
   0.28001E+02   0.42428E-02
   0.27901E+02   0.42971E-02
   0.27701E+02   0.43696E-02
   0.27601E+02   0.44234E-02
   0.27501E+02   0.44777E-02
   0.27351E+02   0.45498E-02
   0.27251E+02   0.46047E-02
   0.27151E+02   0.46611E-02
   0.27001E+02   0.47335E-02
   0.26901E+02   0.47904E-02
   0.26751E+02   0.48642E-02
   0.26651E+02   0.49191E-02
   0.26551E+02   0.49777E-02
   0.26451E+02   0.50506E-02
   0.26351E+02   0.51081E-02
   0.26251E+02   0.51668E-02
   0.26101E+02   0.52416E-02
   0.26001E+02   0.53002E-02
   0.25951E+02   0.53600E-02
   0.25801E+02   0.54345E-02
   0.25751E+02   0.54958E-02
   0.25651E+02   0.55568E-02
   0.25501E+02   0.56317E-02
   0.25401E+02   0.56944E-02
   0.25301E+02   0.57699E-02
   0.25251E+02   0.58358E-02
   0.25151E+02   0.58992E-02
   0.25051E+02   0.59764E-02
   0.24951E+02   0.60390E-02
   0.24851E+02   0.61035E-02
   0.24751E+02   0.61842E-02
   0.24651E+02   0.62502E-02
   0.24551E+02   0.63290E-02
   0.24501E+02   0.63956E-02
   0.24401E+02   0.64636E-02
   0.24301E+02   0.65448E-02
   0.24201E+02   0.66118E-02
   0.24151E+02   0.66821E-02
   0.24051E+02   0.67660E-02
   0.23951E+02   0.68362E-02
   0.23901E+02   0.69075E-02
   0.23801E+02   0.69886E-02
   0.23701E+02   0.70631E-02
   0.23651E+02   0.71508E-02
   0.23551E+02   0.72210E-02
   0.23451E+02   0.72952E-02
   0.23401E+02   0.73842E-02
   0.23301E+02   0.74593E-02
   0.23201E+02   0.75350E-02
   0.23151E+02   0.76224E-02
   0.23051E+02   0.76973E-02
   0.22951E+02   0.77868E-02
   0.22901E+02   0.78684E-02
   0.22851E+02   0.79455E-02
   0.22751E+02   0.80371E-02
   0.22651E+02   0.81180E-02
   0.22601E+02   0.82030E-02
   0.22501E+02   0.82955E-02
   0.22451E+02   0.83771E-02
   0.22351E+02   0.84692E-02
   0.22301E+02   0.85570E-02
   0.22201E+02   0.86397E-02
   0.22151E+02   0.87357E-02
   0.22051E+02   0.88229E-02
   0.22001E+02   0.89094E-02
   0.21951E+02   0.90131E-02
   0.21851E+02   0.90978E-02
   0.21801E+02   0.91995E-02
   0.21701E+02   0.92926E-02
   0.21651E+02   0.93818E-02
   0.21551E+02   0.94869E-02
   0.21501E+02   0.95784E-02
   0.21451E+02   0.96770E-02
   0.21351E+02   0.97789E-02
   0.21301E+02   0.98733E-02
   0.21201E+02   0.99829E-02
   0.21151E+02   0.10077E-01
   0.21101E+02   0.10175E-01
   0.21001E+02   0.10289E-01
   0.20951E+02   0.10388E-01
   0.20901E+02   0.10500E-01
   0.20801E+02   0.10601E-01
   0.20751E+02   0.10705E-01
   0.20701E+02   0.10817E-01
   0.20651E+02   0.10922E-01
   0.20551E+02   0.11029E-01
   0.20501E+02   0.11142E-01
   0.20451E+02   0.11253E-01
   0.20351E+02   0.11368E-01
   0.20301E+02   0.11486E-01
   0.20251E+02   0.11594E-01
   0.20151E+02   0.11714E-01
   0.20101E+02   0.11831E-01
   0.20051E+02   0.11949E-01
   0.20001E+02   0.12067E-01
   0.19901E+02   0.12182E-01
   0.19851E+02   0.12311E-01
   0.19801E+02   0.12426E-01
   0.19751E+02   0.12548E-01
   0.19701E+02   0.12682E-01
   0.19601E+02   0.12800E-01
   0.19551E+02   0.12933E-01
   0.19501E+02   0.13054E-01
   0.19451E+02   0.13184E-01
   0.19401E+02   0.13317E-01
   0.19301E+02   0.13444E-01
   0.19251E+02   0.13584E-01
   0.19201E+02   0.13716E-01
   0.19151E+02   0.13844E-01
   0.19101E+02   0.13993E-01
   0.19051E+02   0.14124E-01
   0.18951E+02   0.14264E-01
   0.18901E+02   0.14407E-01
   0.18851E+02   0.14542E-01
   0.18801E+02   0.14688E-01
   0.18751E+02   0.14832E-01
   0.18701E+02   0.14984E-01
   0.18651E+02   0.15125E-01
   0.18551E+02   0.15271E-01
   0.18501E+02   0.15433E-01
   0.18451E+02   0.15574E-01
   0.18401E+02   0.15738E-01
   0.18351E+02   0.15885E-01
   0.18301E+02   0.16034E-01
   0.18251E+02   0.16198E-01
   0.18201E+02   0.16353E-01
   0.18151E+02   0.16515E-01
   0.18051E+02   0.16669E-01
   0.18001E+02   0.16835E-01
   0.17951E+02   0.17004E-01
   0.17901E+02   0.17164E-01
   0.17851E+02   0.17342E-01
   0.17801E+02   0.17512E-01
   0.17751E+02   0.17672E-01
   0.17701E+02   0.17847E-01
   0.17651E+02   0.18028E-01
   0.17601E+02   0.18202E-01
   0.17551E+02   0.18373E-01
   0.17501E+02   0.18557E-01
   0.17451E+02   0.18740E-01
   0.17401E+02   0.18917E-01
   0.17351E+02   0.19111E-01
   0.17301E+02   0.19300E-01
   0.17251E+02   0.19479E-01
   0.17201E+02   0.19666E-01
   0.17151E+02   0.19863E-01
   0.17101E+02   0.20059E-01
   0.17051E+02   0.20252E-01
   0.17001E+02   0.20454E-01
   0.16951E+02   0.20653E-01
   0.16901E+02   0.20845E-01
   0.16851E+02   0.21061E-01
   0.16801E+02   0.21254E-01
   0.16751E+02   0.21471E-01
   0.16701E+02   0.21682E-01
   0.16651E+02   0.21887E-01
   0.16601E+02   0.22100E-01
   0.16551E+02   0.22316E-01
   0.16501E+02   0.22541E-01
   0.16451E+02   0.22756E-01
   0.16401E+02   0.22983E-01
   0.16351E+02   0.23204E-01
   0.16301E+02   0.23426E-01
   0.16251E+02   0.23659E-01
   0.16201E+02   0.23888E-01
   0.16151E+02   0.24125E-01
   0.16101E+02   0.24354E-01
   0.16051E+02   0.24594E-01
   0.16001E+02   0.24842E-01
   0.16001E+02   0.25078E-01
   0.15951E+02   0.25320E-01
   0.15901E+02   0.25578E-01
   0.15851E+02   0.25820E-01
   0.15801E+02   0.26074E-01
   0.15751E+02   0.26329E-01
   0.15701E+02   0.26589E-01
   0.15651E+02   0.26847E-01
   0.15601E+02   0.27114E-01
   0.15551E+02   0.27383E-01
   0.15501E+02   0.27643E-01
   0.15501E+02   0.27918E-01
   0.15451E+02   0.28200E-01
   0.15401E+02   0.28461E-01
   0.15351E+02   0.28738E-01
   0.15301E+02   0.29029E-01
   0.15251E+02   0.29317E-01
   0.15201E+02   0.29594E-01
   0.15151E+02   0.29892E-01
   0.15151E+02   0.30188E-01
   0.15101E+02   0.30473E-01
   0.15051E+02   0.30780E-01
   0.15001E+02   0.31079E-01
   0.14951E+02   0.31398E-01
   0.14901E+02   0.31709E-01
   0.14901E+02   0.32012E-01
   0.14851E+02   0.32320E-01
   0.14801E+02   0.32634E-01
   0.14751E+02   0.32970E-01
   0.14701E+02   0.33286E-01
   0.14651E+02   0.33608E-01
   0.14601E+02   0.33953E-01
   0.14601E+02   0.34288E-01
   0.14551E+02   0.34626E-01
   0.14501E+02   0.34972E-01
   0.14451E+02   0.35333E-01
   0.14401E+02   0.35649E-01
   0.14401E+02   0.36003E-01
   0.14351E+02   0.36380E-01
   0.14301E+02   0.36732E-01
   0.14251E+02   0.37090E-01
   0.14201E+02   0.37466E-01
   0.14201E+02   0.37820E-01
   0.14151E+02   0.38195E-01
   0.14101E+02   0.38580E-01
   0.14051E+02   0.38966E-01
   0.14001E+02   0.39366E-01
   0.14001E+02   0.39761E-01
   0.13951E+02   0.40147E-01
   0.13901E+02   0.40556E-01
   0.13851E+02   0.40929E-01
   0.13851E+02   0.41352E-01
   0.13801E+02   0.41767E-01
   0.13751E+02   0.42174E-01
   0.13701E+02   0.42586E-01
   0.13701E+02   0.43024E-01
   0.13651E+02   0.43451E-01
   0.13601E+02   0.43884E-01
   0.13551E+02   0.44302E-01
   0.13551E+02   0.44764E-01
   0.13501E+02   0.45197E-01
   0.13451E+02   0.45636E-01
   0.13401E+02   0.46120E-01
   0.13351E+02   0.46548E-01
   0.13351E+02   0.47041E-01
   0.13301E+02   0.47495E-01
   0.13251E+02   0.47953E-01
   0.13251E+02   0.48467E-01
   0.13201E+02   0.48939E-01
   0.13151E+02   0.49431E-01
   0.13101E+02   0.49928E-01
   0.13101E+02   0.50428E-01
   0.13051E+02   0.50935E-01
   0.13001E+02   0.51456E-01
   0.13001E+02   0.51964E-01
   0.12951E+02   0.52478E-01
   0.12901E+02   0.53025E-01
   0.12851E+02   0.53539E-01
   0.12851E+02   0.54101E-01
   0.12801E+02   0.54643E-01
   0.12751E+02   0.55188E-01
   0.12751E+02   0.55747E-01
   0.12701E+02   0.56294E-01
   0.12651E+02   0.56876E-01
   0.12651E+02   0.57461E-01
   0.12601E+02   0.58001E-01
   0.12551E+02   0.58603E-01
   0.12551E+02   0.59195E-01
   0.12501E+02   0.59806E-01
   0.12451E+02   0.60396E-01
   0.12401E+02   0.61003E-01
   0.12401E+02   0.61620E-01
   0.12351E+02   0.62268E-01
   0.12301E+02   0.62882E-01
   0.12301E+02   0.63530E-01
   0.12251E+02   0.64155E-01
   0.12201E+02   0.64835E-01
   0.12201E+02   0.65491E-01
   0.12151E+02   0.66140E-01
   0.12151E+02   0.66827E-01
   0.12101E+02   0.67524E-01
   0.12051E+02   0.68190E-01
   0.12051E+02   0.68866E-01
   0.12001E+02   0.69602E-01
   0.11951E+02   0.70283E-01
   0.11951E+02   0.71021E-01
   0.11901E+02   0.71731E-01
   0.11851E+02   0.72502E-01
   0.11851E+02   0.73194E-01
   0.11801E+02   0.74001E-01
   0.11801E+02   0.74732E-01
   0.11751E+02   0.75475E-01
   0.11701E+02   0.76242E-01
   0.11701E+02   0.77029E-01
   0.11651E+02   0.77777E-01
   0.11601E+02   0.78604E-01
   0.11601E+02   0.79372E-01
   0.11551E+02   0.80211E-01
   0.11551E+02   0.81048E-01
   0.11501E+02   0.81888E-01
   0.11451E+02   0.82717E-01
   0.11451E+02   0.83532E-01
   0.11401E+02   0.84403E-01
   0.11351E+02   0.85301E-01
   0.11351E+02   0.86154E-01
   0.11301E+02   0.87063E-01
   0.11301E+02   0.87999E-01
   0.11251E+02   0.88841E-01
   0.11201E+02   0.89767E-01
   0.11201E+02   0.90655E-01
   0.11151E+02   0.91580E-01
   0.11151E+02   0.92528E-01
   0.11101E+02   0.93473E-01
   0.11101E+02   0.94514E-01
   0.11051E+02   0.95400E-01
   0.11001E+02   0.96395E-01
   0.11001E+02   0.97437E-01
   0.10951E+02   0.98477E-01
   0.10951E+02   0.99501E-01
   0.10901E+02   0.10048E+00
   0.10851E+02   0.10149E+00
   0.10851E+02   0.10263E+00
   0.10801E+02   0.10363E+00
   0.10801E+02   0.10469E+00
   0.10751E+02   0.10577E+00
   0.10751E+02   0.10685E+00
   0.10701E+02   0.10798E+00
   0.10701E+02   0.10911E+00
   0.10651E+02   0.11024E+00
   0.10651E+02   0.11143E+00
   0.10601E+02   0.11252E+00
   0.10551E+02   0.11367E+00
   0.10551E+02   0.11489E+00
   0.10501E+02   0.11606E+00
   0.10501E+02   0.11726E+00
   0.10451E+02   0.11851E+00
   0.10451E+02   0.11974E+00
   0.10401E+02   0.12094E+00
   0.10401E+02   0.12227E+00
   0.10351E+02   0.12358E+00
   0.10351E+02   0.12480E+00
   0.10301E+02   0.12604E+00
   0.10301E+02   0.12742E+00
   0.10251E+02   0.12869E+00
   0.10201E+02   0.13005E+00
   0.10201E+02   0.13143E+00
   0.10151E+02   0.13282E+00
   0.10151E+02   0.13416E+00
   0.10101E+02   0.13556E+00
   0.10101E+02   0.13696E+00
   0.10051E+02   0.13836E+00
   0.10051E+02   0.13976E+00
   0.10001E+02   0.14127E+00
   0.10001E+02   0.14276E+00
   0.99510E+01   0.14423E+00
   0.99510E+01   0.14577E+00
   0.99010E+01   0.14729E+00
   0.99010E+01   0.14881E+00
   0.98510E+01   0.15025E+00
   0.98510E+01   0.15186E+00
   0.98010E+01   0.15350E+00
   0.98010E+01   0.15509E+00
   0.97510E+01   0.15678E+00
   0.97510E+01   0.15830E+00
   0.97010E+01   0.16003E+00
   0.97010E+01   0.16168E+00
   0.96510E+01   0.16332E+00
   0.96510E+01   0.16498E+00
   0.96010E+01   0.16671E+00
   0.96010E+01   0.16850E+00
   0.95510E+01   0.17029E+00
   0.95510E+01   0.17203E+00
   0.95010E+01   0.17388E+00
   0.95010E+01   0.17560E+00
   0.94510E+01   0.17747E+00
   0.94510E+01   0.17936E+00
   0.94010E+01   0.18115E+00
   0.94010E+01   0.18302E+00
   0.93510E+01   0.18494E+00
   0.93510E+01   0.18689E+00
   0.93510E+01   0.18891E+00
   0.93010E+01   0.19076E+00
   0.92510E+01   0.19271E+00
   0.92510E+01   0.19476E+00
   0.92010E+01   0.19676E+00
   0.92010E+01   0.19890E+00
   0.92010E+01   0.20099E+00
   0.91510E+01   0.20310E+00
   0.91510E+01   0.20509E+00
   0.91010E+01   0.20721E+00
   0.91010E+01   0.20937E+00
   0.90510E+01   0.21161E+00
   0.90510E+01   0.21390E+00
   0.90010E+01   0.21612E+00
   0.90010E+01   0.21836E+00
   0.89510E+01   0.22044E+00
   0.89510E+01   0.22275E+00
   0.89510E+01   0.22510E+00
   0.89010E+01   0.22748E+00
   0.89010E+01   0.22991E+00
   0.88510E+01   0.23229E+00
   0.88510E+01   0.23475E+00
   0.88010E+01   0.23705E+00
   0.88010E+01   0.23941E+00
   0.87510E+01   0.24192E+00
   0.87510E+01   0.24441E+00
   0.87510E+01   0.24700E+00
   0.87010E+01   0.24970E+00
   0.87010E+01   0.25215E+00
   0.86510E+01   0.25466E+00
   0.86510E+01   0.25732E+00
   0.86010E+01   0.26000E+00
   0.86010E+01   0.26257E+00
   0.86010E+01   0.26535E+00
   0.85510E+01   0.26817E+00
   0.85510E+01   0.27087E+00
   0.85010E+01   0.27376E+00
   0.85010E+01   0.27657E+00
   0.84510E+01   0.27937E+00
   0.84510E+01   0.28213E+00
   0.84510E+01   0.28507E+00
   0.84010E+01   0.28811E+00
   0.84010E+01   0.29087E+00
   0.83510E+01   0.29380E+00
   0.83510E+01   0.29687E+00
   0.83010E+01   0.29987E+00
   0.83010E+01   0.30299E+00
   0.83010E+01   0.30620E+00
   0.82510E+01   0.30933E+00
   0.82510E+01   0.31245E+00
   0.82010E+01   0.31549E+00
   0.82010E+01   0.31884E+00
   0.82010E+01   0.32204E+00
   0.81510E+01   0.32526E+00
   0.81510E+01   0.32861E+00
   0.81010E+01   0.33174E+00
   0.81010E+01   0.33512E+00
   0.81010E+01   0.33859E+00
   0.80510E+01   0.34200E+00
   0.80510E+01   0.34536E+00
   0.80010E+01   0.34893E+00
   0.80010E+01   0.35244E+00
   0.79510E+01   0.35599E+00
   0.79510E+01   0.35963E+00
   0.79510E+01   0.36330E+00
   0.79010E+01   0.36703E+00
   0.79010E+01   0.37063E+00
   0.78510E+01   0.37438E+00
   0.78510E+01   0.37793E+00
   0.78510E+01   0.38176E+00
   0.78010E+01   0.38560E+00
   0.78010E+01   0.38935E+00
   0.77510E+01   0.39318E+00
   0.77510E+01   0.39702E+00
   0.77510E+01   0.40095E+00
   0.77010E+01   0.40488E+00
   0.77010E+01   0.40877E+00
   0.77010E+01   0.41294E+00
   0.76510E+01   0.41699E+00
   0.76510E+01   0.42100E+00
   0.76010E+01   0.42523E+00
   0.76010E+01   0.42924E+00
   0.75510E+01   0.43343E+00
   0.75510E+01   0.43787E+00
   0.75510E+01   0.44200E+00
   0.75010E+01   0.44619E+00
   0.75010E+01   0.45074E+00
   0.75010E+01   0.45485E+00
   0.74510E+01   0.45938E+00
   0.74510E+01   0.46386E+00
   0.74010E+01   0.46824E+00
   0.74010E+01   0.47283E+00
   0.74010E+01   0.47737E+00
   0.73510E+01   0.48208E+00
   0.73510E+01   0.48660E+00
   0.73510E+01   0.49110E+00
   0.73010E+01   0.49605E+00
   0.73010E+01   0.50064E+00
   0.73010E+01   0.50533E+00
   0.72510E+01   0.51012E+00
   0.72510E+01   0.51506E+00
   0.72010E+01   0.51978E+00
   0.72010E+01   0.52471E+00
   0.72010E+01   0.52962E+00
   0.71510E+01   0.53463E+00
   0.71510E+01   0.53957E+00
   0.71510E+01   0.54458E+00
   0.71010E+01   0.54981E+00
   0.71010E+01   0.55481E+00
   0.70510E+01   0.55992E+00
   0.70510E+01   0.56507E+00
   0.70510E+01   0.57014E+00
   0.70010E+01   0.57562E+00
   0.70010E+01   0.58067E+00
   0.70010E+01   0.58610E+00
   0.69510E+01   0.59130E+00
   0.69510E+01   0.59669E+00
   0.69510E+01   0.60206E+00
   0.69010E+01   0.60740E+00
   0.69010E+01   0.61298E+00
   0.68510E+01   0.61832E+00
   0.68510E+01   0.62393E+00
   0.68510E+01   0.62928E+00
   0.68010E+01   0.63509E+00
   0.68010E+01   0.64054E+00
   0.68010E+01   0.64606E+00
   0.67510E+01   0.65173E+00
   0.67510E+01   0.65755E+00
   0.67510E+01   0.66337E+00
   0.67010E+01   0.66897E+00
   0.67010E+01   0.67467E+00
   0.66510E+01   0.68045E+00
   0.66510E+01   0.68646E+00
   0.66510E+01   0.69211E+00
   0.66010E+01   0.69808E+00
   0.66010E+01   0.70386E+00
   0.66010E+01   0.71008E+00
   0.65510E+01   0.71589E+00
   0.65510E+01   0.72180E+00
   0.65510E+01   0.72774E+00
   0.65010E+01   0.73369E+00
   0.65010E+01   0.74011E+00
   0.65010E+01   0.74626E+00
   0.64510E+01   0.75212E+00
   0.64510E+01   0.75837E+00
   0.64510E+01   0.76444E+00
   0.64010E+01   0.77108E+00
   0.64010E+01   0.77697E+00
   0.64010E+01   0.78328E+00
   0.63510E+01   0.78931E+00
   0.63510E+01   0.79569E+00
   0.63510E+01   0.80208E+00
   0.63010E+01   0.80817E+00
   0.63010E+01   0.81461E+00
   0.63010E+01   0.82084E+00
   0.62510E+01   0.82734E+00
   0.62510E+01   0.83368E+00
   0.62010E+01   0.84010E+00
   0.62010E+01   0.84640E+00
   0.62010E+01   0.85298E+00
   0.62010E+01   0.85919E+00
   0.61510E+01   0.86579E+00
   0.61510E+01   0.87217E+00
   0.61010E+01   0.87854E+00
   0.61010E+01   0.88538E+00
   0.61010E+01   0.89147E+00
   0.61010E+01   0.89821E+00
   0.60510E+01   0.90496E+00
   0.60510E+01   0.91121E+00
   0.60510E+01   0.91800E+00
   0.60010E+01   0.92423E+00
   0.60010E+01   0.93106E+00
   0.60010E+01   0.93747E+00
   0.59510E+01   0.94385E+00
   0.59510E+01   0.95029E+00
   0.59510E+01   0.95693E+00
   0.59010E+01   0.96347E+00
   0.59010E+01   0.96980E+00
   0.59010E+01   0.97648E+00
   0.58510E+01   0.98283E+00
   0.58510E+01   0.98941E+00
   0.58510E+01   0.99627E+00
   0.58010E+01   0.10020E+01
   0.58010E+01   0.10090E+01
   0.58010E+01   0.10154E+01
   0.58010E+01   0.10218E+01
   0.57510E+01   0.10284E+01
   0.57510E+01   0.10345E+01
   0.57510E+01   0.10411E+01
   0.57010E+01   0.10475E+01
   0.57010E+01   0.10536E+01
   0.57010E+01   0.10603E+01
   0.56510E+01   0.10662E+01
   0.56510E+01   0.10727E+01
   0.56510E+01   0.10793E+01
   0.56510E+01   0.10857E+01
   0.56010E+01   0.10917E+01
   0.56010E+01   0.10976E+01
   0.56010E+01   0.11037E+01
   0.55510E+01   0.11102E+01
   0.55510E+01   0.11164E+01
   0.55510E+01   0.11224E+01
   0.55510E+01   0.11286E+01
   0.55010E+01   0.11343E+01
   0.55010E+01   0.11407E+01
   0.55010E+01   0.11465E+01
   0.54510E+01   0.11521E+01
   0.54510E+01   0.11581E+01
   0.54510E+01   0.11640E+01
   0.54510E+01   0.11699E+01
   0.54010E+01   0.11755E+01
   0.54010E+01   0.11813E+01
   0.54010E+01   0.11871E+01
   0.53510E+01   0.11927E+01
   0.53510E+01   0.11983E+01
   0.53510E+01   0.12034E+01
   0.53510E+01   0.12092E+01
   0.53010E+01   0.12143E+01
   0.53010E+01   0.12199E+01
   0.53010E+01   0.12252E+01
   0.53010E+01   0.12304E+01
   0.52510E+01   0.12356E+01
   0.52510E+01   0.12404E+01
   0.52510E+01   0.12457E+01
   0.52510E+01   0.12506E+01
   0.52010E+01   0.12559E+01
   0.52010E+01   0.12603E+01
   0.52010E+01   0.12653E+01
   0.52010E+01   0.12702E+01
   0.51510E+01   0.12745E+01
   0.51510E+01   0.12791E+01
   0.51510E+01   0.12839E+01
   0.51510E+01   0.12881E+01
   0.51510E+01   0.12924E+01
   0.51010E+01   0.12971E+01
   0.51010E+01   0.13013E+01
   0.51010E+01   0.13053E+01
   0.51010E+01   0.13093E+01
   0.50510E+01   0.13131E+01
   0.50510E+01   0.13170E+01
   0.50510E+01   0.13211E+01
   0.50510E+01   0.13252E+01
   0.50510E+01   0.13281E+01
   0.50010E+01   0.13320E+01
   0.50010E+01   0.13355E+01
   0.50010E+01   0.13389E+01
   0.50010E+01   0.13419E+01
   0.50010E+01   0.13452E+01
   0.49510E+01   0.13483E+01
   0.49510E+01   0.13513E+01
   0.49510E+01   0.13548E+01
   0.49510E+01   0.13569E+01
   0.49510E+01   0.13607E+01
   0.49010E+01   0.13623E+01
   0.49010E+01   0.13655E+01
   0.49010E+01   0.13676E+01
   0.49010E+01   0.13703E+01
   0.49010E+01   0.13721E+01
   0.49010E+01   0.13746E+01
   0.48510E+01   0.13759E+01
   0.48510E+01   0.13786E+01
   0.48510E+01   0.13802E+01
   0.48510E+01   0.13819E+01
   0.48510E+01   0.13835E+01
   0.48510E+01   0.13850E+01
   0.48010E+01   0.13867E+01
   0.48010E+01   0.13878E+01
   0.48010E+01   0.13894E+01
   0.48010E+01   0.13899E+01
   0.48010E+01   0.13910E+01
   0.48010E+01   0.13922E+01
   0.47510E+01   0.13926E+01
   0.47510E+01   0.13939E+01
   0.47510E+01   0.13939E+01
   0.47510E+01   0.13944E+01
   0.47510E+01   0.13954E+01
   0.47510E+01   0.13950E+01
   0.47510E+01   0.13953E+01
   0.47510E+01   0.13957E+01


==> anc/Figure7/1outM_R_woInt_10m6_wInt_mN_y10_rc6_stable.dat <==
   0.44951E+02   0.10152E-02
   0.39851E+02   0.14661E-02
   0.36951E+02   0.18457E-02
   0.35701E+02   0.20502E-02
   0.34701E+02   0.22320E-02
   0.33901E+02   0.24000E-02
   0.33201E+02   0.25581E-02
   0.32601E+02   0.27085E-02
   0.32051E+02   0.28547E-02
   0.31551E+02   0.29971E-02
   0.30951E+02   0.31750E-02
   0.30551E+02   0.33112E-02
   0.30151E+02   0.34467E-02
   0.29801E+02   0.35816E-02
   0.29451E+02   0.37172E-02
   0.29101E+02   0.38516E-02
   0.28701E+02   0.40155E-02
   0.28451E+02   0.41515E-02
   0.28151E+02   0.42875E-02
   0.27851E+02   0.44260E-02
   0.27601E+02   0.45651E-02
   0.27301E+02   0.47055E-02
   0.27051E+02   0.48493E-02
   0.26801E+02   0.50161E-02
   0.26551E+02   0.51615E-02
   0.26301E+02   0.53113E-02
   0.26101E+02   0.54605E-02
   0.25851E+02   0.56141E-02
   0.25651E+02   0.57691E-02
   0.25401E+02   0.59494E-02
   0.25201E+02   0.61061E-02
   0.25001E+02   0.62695E-02
   0.24801E+02   0.64360E-02
   0.24601E+02   0.66064E-02
   0.24401E+02   0.67788E-02
   0.24201E+02   0.69699E-02
   0.24001E+02   0.71492E-02
   0.23801E+02   0.73317E-02
   0.23651E+02   0.75185E-02
   0.23451E+02   0.77042E-02
   0.23251E+02   0.79164E-02
   0.23101E+02   0.81124E-02
   0.22951E+02   0.83115E-02
   0.22751E+02   0.85171E-02
   0.22601E+02   0.87261E-02
   0.22451E+02   0.89406E-02
   0.22251E+02   0.91716E-02
   0.22101E+02   0.93953E-02
   0.21951E+02   0.96241E-02
   0.21801E+02   0.98529E-02
   0.21651E+02   0.10095E-01
   0.21501E+02   0.10352E-01
   0.21351E+02   0.10596E-01
   0.21201E+02   0.10850E-01
   0.21051E+02   0.11108E-01
   0.20901E+02   0.11372E-01
   0.20751E+02   0.11657E-01
   0.20601E+02   0.11931E-01
   0.20501E+02   0.12214E-01
   0.20351E+02   0.12506E-01
   0.20201E+02   0.12804E-01
   0.20101E+02   0.13114E-01
   0.19951E+02   0.13421E-01
   0.19801E+02   0.13739E-01
   0.19701E+02   0.14064E-01
   0.19551E+02   0.14403E-01
   0.19451E+02   0.14742E-01
   0.19301E+02   0.15083E-01
   0.19201E+02   0.15443E-01
   0.19051E+02   0.15804E-01
   0.18951E+02   0.16185E-01
   0.18801E+02   0.16564E-01
   0.18701E+02   0.16954E-01
   0.18601E+02   0.17357E-01
   0.18451E+02   0.17775E-01
   0.18351E+02   0.18191E-01
   0.18201E+02   0.18613E-01
   0.18101E+02   0.19058E-01
   0.18001E+02   0.19506E-01
   0.17901E+02   0.19968E-01
   0.17751E+02   0.20438E-01
   0.17651E+02   0.20926E-01
   0.17551E+02   0.21409E-01
   0.17451E+02   0.21919E-01
   0.17351E+02   0.22437E-01
   0.17251E+02   0.22976E-01
   0.17151E+02   0.23500E-01
   0.17051E+02   0.24075E-01
   0.16951E+02   0.24644E-01
   0.16851E+02   0.25230E-01
   0.16751E+02   0.25819E-01
   0.16651E+02   0.26453E-01
   0.16551E+02   0.27062E-01
   0.16451E+02   0.27720E-01
   0.16351E+02   0.28370E-01
   0.16251E+02   0.29057E-01
   0.16151E+02   0.29741E-01
   0.16051E+02   0.30455E-01
   0.15951E+02   0.31195E-01
   0.15851E+02   0.31930E-01
   0.15801E+02   0.32701E-01
   0.15701E+02   0.33485E-01
   0.15601E+02   0.34277E-01
   0.15501E+02   0.35097E-01
   0.15401E+02   0.35950E-01
   0.15351E+02   0.36806E-01
   0.15251E+02   0.37712E-01
   0.15151E+02   0.38605E-01
   0.15051E+02   0.39554E-01
   0.15001E+02   0.40510E-01
   0.14901E+02   0.41481E-01
   0.14801E+02   0.42471E-01
   0.14751E+02   0.43523E-01
   0.14651E+02   0.44583E-01
   0.14601E+02   0.45666E-01
   0.14501E+02   0.46775E-01
   0.14401E+02   0.47909E-01
   0.14351E+02   0.49084E-01
   0.14251E+02   0.50287E-01
   0.14201E+02   0.51531E-01
   0.14101E+02   0.52774E-01
   0.14051E+02   0.54082E-01
   0.13951E+02   0.55399E-01
   0.13901E+02   0.56765E-01
   0.13801E+02   0.58155E-01
   0.13751E+02   0.59586E-01
   0.13651E+02   0.61083E-01
   0.13601E+02   0.62552E-01
   0.13551E+02   0.64112E-01
   0.13451E+02   0.65710E-01
   0.13401E+02   0.67303E-01
   0.13301E+02   0.68987E-01
   0.13251E+02   0.70723E-01
   0.13201E+02   0.72439E-01
   0.13101E+02   0.74241E-01
   0.13051E+02   0.76154E-01
   0.13001E+02   0.78025E-01
   0.12901E+02   0.79942E-01
   0.12851E+02   0.81927E-01
   0.12801E+02   0.84015E-01
   0.12751E+02   0.86120E-01
   0.12651E+02   0.88247E-01
   0.12601E+02   0.90491E-01
   0.12551E+02   0.92736E-01
   0.12451E+02   0.95057E-01
   0.12401E+02   0.97512E-01
   0.12351E+02   0.99898E-01
   0.12301E+02   0.10244E+00
   0.12251E+02   0.10500E+00
   0.12201E+02   0.10766E+00
   0.12101E+02   0.11035E+00
   0.12051E+02   0.11316E+00
   0.12001E+02   0.11601E+00
   0.11951E+02   0.11895E+00
   0.11901E+02   0.12202E+00
   0.11851E+02   0.12502E+00
   0.11801E+02   0.12825E+00
   0.11701E+02   0.13144E+00
   0.11651E+02   0.13478E+00
   0.11601E+02   0.13817E+00
   0.11551E+02   0.14170E+00
   0.11501E+02   0.14526E+00
   0.11451E+02   0.14902E+00
   0.11401E+02   0.15274E+00
   0.11351E+02   0.15661E+00
   0.11301E+02   0.16057E+00
   0.11251E+02   0.16474E+00
   0.11201E+02   0.16885E+00
   0.11151E+02   0.17312E+00
   0.11101E+02   0.17753E+00
   0.11051E+02   0.18206E+00
   0.11001E+02   0.18669E+00
   0.10951E+02   0.19148E+00
   0.10901E+02   0.19631E+00
   0.10851E+02   0.20127E+00
   0.10801E+02   0.20630E+00
   0.10751E+02   0.21168E+00
   0.10701E+02   0.21696E+00
   0.10651E+02   0.22250E+00
   0.10601E+02   0.22809E+00
   0.10551E+02   0.23387E+00
   0.10501E+02   0.23979E+00
   0.10451E+02   0.24589E+00
   0.10401E+02   0.25205E+00
   0.10401E+02   0.25851E+00
   0.10351E+02   0.26493E+00
   0.10301E+02   0.27162E+00
   0.10251E+02   0.27850E+00
   0.10201E+02   0.28550E+00
   0.10151E+02   0.29267E+00
   0.10101E+02   0.29995E+00
   0.10051E+02   0.30749E+00
   0.10001E+02   0.31511E+00
   0.10001E+02   0.32291E+00
   0.99510E+01   0.33092E+00
   0.99010E+01   0.33915E+00
   0.98510E+01   0.34762E+00
   0.98010E+01   0.35621E+00
   0.97510E+01   0.36490E+00
   0.97510E+01   0.37400E+00
   0.97010E+01   0.38325E+00
   0.96510E+01   0.39279E+00
   0.96010E+01   0.40231E+00
   0.95510E+01   0.41222E+00
   0.95510E+01   0.42205E+00
   0.95010E+01   0.43221E+00
   0.94510E+01   0.44279E+00
   0.94010E+01   0.45338E+00
   0.93510E+01   0.46439E+00
   0.93510E+01   0.47551E+00
   0.93010E+01   0.48703E+00
   0.92510E+01   0.49847E+00
   0.92010E+01   0.51030E+00
   0.91510E+01   0.52225E+00
   0.91510E+01   0.53469E+00
   0.91010E+01   0.54714E+00
   0.90510E+01   0.56005E+00
   0.90510E+01   0.57311E+00
   0.90010E+01   0.58609E+00
   0.89510E+01   0.59947E+00
   0.89010E+01   0.61326E+00
   0.88510E+01   0.62725E+00
   0.88510E+01   0.64154E+00
   0.88010E+01   0.65612E+00
   0.87510E+01   0.67056E+00
   0.87510E+01   0.68533E+00
   0.87010E+01   0.70053E+00
   0.86510E+01   0.71584E+00
   0.86010E+01   0.73161E+00
   0.86010E+01   0.74758E+00
   0.85510E+01   0.76349E+00
   0.85010E+01   0.77963E+00
   0.84510E+01   0.79601E+00
   0.84510E+01   0.81282E+00
   0.84010E+01   0.82966E+00
   0.83510E+01   0.84678E+00
   0.83510E+01   0.86406E+00
   0.83010E+01   0.88165E+00
   0.82510E+01   0.89925E+00
   0.82510E+01   0.91697E+00
   0.82010E+01   0.93499E+00
   0.81510E+01   0.95326E+00
   0.81010E+01   0.97135E+00
   0.81010E+01   0.98974E+00
   0.80510E+01   0.10081E+01
   0.80510E+01   0.10269E+01
   0.80010E+01   0.10457E+01
   0.79510E+01   0.10643E+01
   0.79010E+01   0.10831E+01
   0.79010E+01   0.11022E+01
   0.78510E+01   0.11211E+01
   0.78510E+01   0.11402E+01
   0.78010E+01   0.11595E+01
   0.77510E+01   0.11783E+01
   0.77510E+01   0.11974E+01
   0.77010E+01   0.12161E+01
   0.76510E+01   0.12348E+01
   0.76510E+01   0.12537E+01
   0.76010E+01   0.12724E+01
   0.75510E+01   0.12908E+01
   0.75510E+01   0.13092E+01
   0.75010E+01   0.13278E+01
   0.75010E+01   0.13456E+01
   0.74510E+01   0.13634E+01
   0.74010E+01   0.13810E+01
   0.74010E+01   0.13979E+01
   0.73510E+01   0.14146E+01
   0.73510E+01   0.14316E+01
   0.73010E+01   0.14479E+01
   0.73010E+01   0.14637E+01
   0.72510E+01   0.14791E+01
   0.72010E+01   0.14948E+01
   0.72010E+01   0.15093E+01
   0.71510E+01   0.15235E+01
   0.71510E+01   0.15371E+01
   0.71010E+01   0.15500E+01
   0.71010E+01   0.15632E+01
   0.70510E+01   0.15754E+01
   0.70510E+01   0.15870E+01
   0.70010E+01   0.15977E+01
   0.70010E+01   0.16078E+01
   0.69510E+01   0.16179E+01
   0.69510E+01   0.16261E+01
   0.69010E+01   0.16347E+01
   0.69010E+01   0.16421E+01
   0.68510E+01   0.16488E+01
   0.68510E+01   0.16548E+01
   0.68010E+01   0.16600E+01
   0.68010E+01   0.16647E+01
   0.68010E+01   0.16691E+01


==> anc/Figure7/1outM_R_woInt_10m6_wInt_mN_y10_rc8_stable.dat <==
   0.51501E+02   0.67611E-03
   0.42801E+02   0.11897E-02
   0.40151E+02   0.14467E-02
   0.38551E+02   0.16384E-02
   0.37401E+02   0.17970E-02
   0.37351E+02   0.18078E-02
   0.36451E+02   0.19497E-02
   0.35751E+02   0.20777E-02
   0.35101E+02   0.21956E-02
   0.34551E+02   0.23061E-02
   0.34101E+02   0.24107E-02
   0.33651E+02   0.25104E-02
   0.33251E+02   0.26069E-02
   0.32901E+02   0.27007E-02
   0.32801E+02   0.27245E-02
   0.32451E+02   0.28164E-02
   0.32151E+02   0.29068E-02
   0.31851E+02   0.29943E-02
   0.31551E+02   0.30812E-02
   0.31301E+02   0.31661E-02
   0.31051E+02   0.32506E-02
   0.30801E+02   0.33338E-02
   0.30551E+02   0.34168E-02
   0.30451E+02   0.34492E-02
   0.30251E+02   0.35332E-02
   0.30051E+02   0.36152E-02
   0.29851E+02   0.36978E-02
   0.29651E+02   0.37789E-02
   0.29451E+02   0.38595E-02
   0.29251E+02   0.39421E-02
   0.29051E+02   0.40237E-02
   0.28901E+02   0.41035E-02
   0.28801E+02   0.41450E-02
   0.28651E+02   0.42270E-02
   0.28451E+02   0.43084E-02
   0.28301E+02   0.43918E-02
   0.28151E+02   0.44740E-02
   0.28001E+02   0.45587E-02
   0.27851E+02   0.46391E-02
   0.27701E+02   0.47243E-02
   0.27551E+02   0.48086E-02
   0.27451E+02   0.48577E-02
   0.27351E+02   0.49423E-02
   0.27201E+02   0.50269E-02
   0.27051E+02   0.51143E-02
   0.26901E+02   0.52004E-02
   0.26801E+02   0.52877E-02
   0.26651E+02   0.53752E-02
   0.26551E+02   0.54635E-02
   0.26401E+02   0.55507E-02
   0.26301E+02   0.56417E-02
   0.26201E+02   0.56984E-02
   0.26101E+02   0.57940E-02
   0.25951E+02   0.58836E-02
   0.25851E+02   0.59775E-02
   0.25701E+02   0.60690E-02
   0.25601E+02   0.61634E-02
   0.25501E+02   0.62569E-02
   0.25401E+02   0.63531E-02
   0.25301E+02   0.64483E-02
   0.25201E+02   0.65486E-02
   0.25101E+02   0.66151E-02
   0.25001E+02   0.67154E-02
   0.24901E+02   0.68149E-02
   0.24801E+02   0.69152E-02
   0.24701E+02   0.70171E-02
   0.24601E+02   0.71223E-02
   0.24501E+02   0.72254E-02
   0.24401E+02   0.73290E-02
   0.24301E+02   0.74345E-02
   0.24201E+02   0.75415E-02
   0.24101E+02   0.76232E-02
   0.24001E+02   0.77336E-02
   0.23901E+02   0.78438E-02
   0.23851E+02   0.79534E-02
   0.23751E+02   0.80654E-02
   0.23651E+02   0.81840E-02
   0.23551E+02   0.82968E-02
   0.23451E+02   0.84088E-02
   0.23351E+02   0.85265E-02
   0.23301E+02   0.86430E-02
   0.23201E+02   0.87455E-02
   0.23151E+02   0.88624E-02
   0.23051E+02   0.89829E-02
   0.22951E+02   0.91060E-02
   0.22851E+02   0.92331E-02
   0.22801E+02   0.93566E-02
   0.22701E+02   0.94877E-02
   0.22651E+02   0.96180E-02
   0.22551E+02   0.97460E-02
   0.22451E+02   0.98769E-02
   0.22351E+02   0.10013E-01
   0.22301E+02   0.10125E-01
   0.22251E+02   0.10261E-01
   0.22151E+02   0.10400E-01
   0.22101E+02   0.10538E-01
   0.22001E+02   0.10686E-01
   0.21901E+02   0.10824E-01
   0.21851E+02   0.10970E-01
   0.21751E+02   0.11117E-01
   0.21701E+02   0.11266E-01
   0.21601E+02   0.11413E-01
   0.21551E+02   0.11567E-01
   0.21501E+02   0.11691E-01
   0.21401E+02   0.11853E-01
   0.21351E+02   0.12009E-01
   0.21251E+02   0.12164E-01
   0.21201E+02   0.12330E-01
   0.21101E+02   0.12487E-01
   0.21051E+02   0.12655E-01
   0.20951E+02   0.12824E-01
   0.20901E+02   0.12986E-01
   0.20851E+02   0.13158E-01
   0.20751E+02   0.13335E-01
   0.20701E+02   0.13504E-01
   0.20651E+02   0.13661E-01
   0.20551E+02   0.13838E-01
   0.20501E+02   0.14029E-01
   0.20451E+02   0.14208E-01
   0.20351E+02   0.14388E-01
   0.20301E+02   0.14576E-01
   0.20251E+02   0.14773E-01
   0.20151E+02   0.14962E-01
   0.20101E+02   0.15159E-01
   0.20051E+02   0.15353E-01
   0.20001E+02   0.15557E-01
   0.19901E+02   0.15761E-01
   0.19851E+02   0.15941E-01
   0.19801E+02   0.16151E-01
   0.19751E+02   0.16362E-01
   0.19701E+02   0.16574E-01
   0.19601E+02   0.16783E-01
   0.19551E+02   0.17001E-01
   0.19501E+02   0.17230E-01
   0.19451E+02   0.17444E-01
   0.19401E+02   0.17684E-01
   0.19301E+02   0.17903E-01
   0.19251E+02   0.18134E-01
   0.19201E+02   0.18367E-01
   0.19151E+02   0.18590E-01
   0.19101E+02   0.18830E-01
   0.19001E+02   0.19069E-01
   0.18951E+02   0.19328E-01
   0.18901E+02   0.19570E-01
   0.18851E+02   0.19825E-01
   0.18801E+02   0.20078E-01
   0.18751E+02   0.20339E-01
   0.18701E+02   0.20607E-01
   0.18651E+02   0.20874E-01
   0.18601E+02   0.21140E-01
   0.18501E+02   0.21417E-01
   0.18451E+02   0.21690E-01
   0.18401E+02   0.21979E-01
   0.18351E+02   0.22242E-01
   0.18301E+02   0.22530E-01
   0.18251E+02   0.22828E-01
   0.18201E+02   0.23118E-01
   0.18151E+02   0.23423E-01
   0.18101E+02   0.23723E-01
   0.18051E+02   0.24027E-01
   0.18001E+02   0.24341E-01
   0.17951E+02   0.24658E-01
   0.17901E+02   0.24974E-01
   0.17851E+02   0.25297E-01
   0.17801E+02   0.25622E-01
   0.17751E+02   0.25963E-01
   0.17701E+02   0.26274E-01
   0.17651E+02   0.26613E-01
   0.17601E+02   0.26966E-01
   0.17551E+02   0.27320E-01
   0.17501E+02   0.27668E-01
   0.17451E+02   0.28030E-01
   0.17401E+02   0.28389E-01
   0.17351E+02   0.28768E-01
   0.17301E+02   0.29132E-01
   0.17251E+02   0.29515E-01
   0.17201E+02   0.29894E-01
   0.17151E+02   0.30289E-01
   0.17101E+02   0.30687E-01
   0.17051E+02   0.31085E-01
   0.17001E+02   0.31498E-01
   0.16951E+02   0.31880E-01
   0.16951E+02   0.32300E-01
   0.16901E+02   0.32715E-01
   0.16851E+02   0.33146E-01
   0.16801E+02   0.33585E-01
   0.16751E+02   0.34016E-01
   0.16701E+02   0.34451E-01
   0.16651E+02   0.34918E-01
   0.16601E+02   0.35366E-01
   0.16551E+02   0.35842E-01
   0.16551E+02   0.36301E-01
   0.16501E+02   0.36766E-01
   0.16451E+02   0.37265E-01
   0.16401E+02   0.37736E-01
   0.16351E+02   0.38253E-01
   0.16301E+02   0.38734E-01
   0.16301E+02   0.39236E-01
   0.16251E+02   0.39751E-01
   0.16201E+02   0.40274E-01
   0.16151E+02   0.40794E-01
   0.16101E+02   0.41347E-01
   0.16051E+02   0.41885E-01
   0.16051E+02   0.42434E-01
   0.16001E+02   0.42986E-01
   0.15951E+02   0.43544E-01
   0.15901E+02   0.44127E-01
   0.15851E+02   0.44697E-01
   0.15801E+02   0.45301E-01
   0.15801E+02   0.45884E-01
   0.15751E+02   0.46492E-01
   0.15701E+02   0.47103E-01
   0.15651E+02   0.47728E-01
   0.15601E+02   0.48371E-01
   0.15601E+02   0.48975E-01
   0.15551E+02   0.49653E-01
   0.15501E+02   0.50284E-01
   0.15451E+02   0.50936E-01
   0.15451E+02   0.51629E-01
   0.15401E+02   0.52319E-01
   0.15351E+02   0.52990E-01
   0.15351E+02   0.53741E-01
   0.15301E+02   0.54434E-01
   0.15251E+02   0.55130E-01
   0.15201E+02   0.55873E-01
   0.15151E+02   0.56597E-01
   0.15151E+02   0.57383E-01
   0.15101E+02   0.58132E-01
   0.15051E+02   0.58898E-01
   0.15051E+02   0.59706E-01
   0.15001E+02   0.60484E-01
   0.14951E+02   0.61291E-01
   0.14901E+02   0.62078E-01
   0.14901E+02   0.62930E-01
   0.14851E+02   0.63757E-01
   0.14801E+02   0.64601E-01
   0.14801E+02   0.65485E-01
   0.14751E+02   0.66357E-01
   0.14701E+02   0.67214E-01
   0.14701E+02   0.68154E-01
   0.14651E+02   0.69017E-01
   0.14601E+02   0.69957E-01
   0.14601E+02   0.70895E-01
   0.14551E+02   0.71812E-01
   0.14501E+02   0.72815E-01
   0.14501E+02   0.73779E-01
   0.14451E+02   0.74770E-01
   0.14401E+02   0.75792E-01
   0.14401E+02   0.76789E-01
   0.14351E+02   0.77805E-01
   0.14301E+02   0.78876E-01
   0.14301E+02   0.79927E-01
   0.14251E+02   0.80958E-01
   0.14201E+02   0.82071E-01
   0.14201E+02   0.83147E-01
   0.14151E+02   0.84264E-01
   0.14151E+02   0.85441E-01
   0.14101E+02   0.86554E-01
   0.14051E+02   0.87712E-01
   0.14051E+02   0.88956E-01
   0.14001E+02   0.90103E-01
   0.13951E+02   0.91332E-01
   0.13951E+02   0.92577E-01
   0.13901E+02   0.93817E-01
   0.13901E+02   0.95067E-01
   0.13851E+02   0.96357E-01
   0.13801E+02   0.97645E-01
   0.13801E+02   0.99000E-01
   0.13751E+02   0.10030E+00
   0.13751E+02   0.10169E+00
   0.13701E+02   0.10305E+00
   0.13651E+02   0.10443E+00
   0.13651E+02   0.10585E+00
   0.13601E+02   0.10726E+00
   0.13601E+02   0.10873E+00
   0.13551E+02   0.11017E+00
   0.13551E+02   0.11165E+00
   0.13501E+02   0.11317E+00
   0.13451E+02   0.11469E+00
   0.13451E+02   0.11628E+00
   0.13401E+02   0.11779E+00
   0.13401E+02   0.11940E+00
   0.13351E+02   0.12106E+00
   0.13351E+02   0.12270E+00
   0.13301E+02   0.12435E+00
   0.13301E+02   0.12600E+00
   0.13251E+02   0.12779E+00
   0.13251E+02   0.12947E+00
   0.13201E+02   0.13121E+00
   0.13151E+02   0.13301E+00
   0.13151E+02   0.13481E+00
   0.13101E+02   0.13660E+00
   0.13101E+02   0.13844E+00
   0.13051E+02   0.14038E+00
   0.13051E+02   0.14231E+00
   0.13001E+02   0.14420E+00
   0.13001E+02   0.14612E+00
   0.12951E+02   0.14812E+00
   0.12951E+02   0.15016E+00
   0.12901E+02   0.15217E+00
   0.12901E+02   0.15423E+00
   0.12851E+02   0.15630E+00
   0.12851E+02   0.15845E+00
   0.12801E+02   0.16059E+00
   0.12801E+02   0.16280E+00
   0.12751E+02   0.16497E+00
   0.12751E+02   0.16727E+00
   0.12701E+02   0.16949E+00
   0.12701E+02   0.17177E+00
   0.12651E+02   0.17411E+00
   0.12651E+02   0.17659E+00
   0.12601E+02   0.17890E+00
   0.12601E+02   0.18131E+00
   0.12551E+02   0.18374E+00
   0.12551E+02   0.18631E+00
   0.12501E+02   0.18878E+00
   0.12501E+02   0.19137E+00
   0.12451E+02   0.19390E+00
   0.12451E+02   0.19655E+00
   0.12451E+02   0.19930E+00
   0.12401E+02   0.20192E+00
   0.12401E+02   0.20466E+00
   0.12351E+02   0.20740E+00
   0.12351E+02   0.21026E+00
   0.12301E+02   0.21303E+00
   0.12301E+02   0.21595E+00
   0.12251E+02   0.21880E+00
   0.12251E+02   0.22181E+00
   0.12201E+02   0.22481E+00
   0.12201E+02   0.22786E+00
   0.12201E+02   0.23091E+00
   0.12151E+02   0.23400E+00
   0.12151E+02   0.23731E+00
   0.12101E+02   0.24041E+00
   0.12101E+02   0.24366E+00
   0.12051E+02   0.24698E+00
   0.12051E+02   0.25021E+00
   0.12051E+02   0.25371E+00
   0.12001E+02   0.25703E+00
   0.12001E+02   0.26048E+00
   0.11951E+02   0.26395E+00
   0.11951E+02   0.26755E+00
   0.11901E+02   0.27123E+00
   0.11901E+02   0.27475E+00
   0.11851E+02   0.27841E+00
   0.11851E+02   0.28215E+00
   0.11851E+02   0.28597E+00
   0.11801E+02   0.28987E+00
   0.11801E+02   0.29366E+00
   0.11751E+02   0.29762E+00
   0.11751E+02   0.30149E+00
   0.11701E+02   0.30561E+00
   0.11701E+02   0.30965E+00
   0.11701E+02   0.31383E+00
   0.11651E+02   0.31796E+00
   0.11651E+02   0.32213E+00
   0.11601E+02   0.32643E+00
   0.11601E+02   0.33081E+00
   0.11601E+02   0.33514E+00
   0.11551E+02   0.33962E+00
   0.11551E+02   0.34404E+00
   0.11501E+02   0.34868E+00
   0.11501E+02   0.35336E+00
   0.11501E+02   0.35787E+00
   0.11451E+02   0.36277E+00
   0.11451E+02   0.36736E+00
   0.11401E+02   0.37226E+00
   0.11401E+02   0.37720E+00
   0.11401E+02   0.38218E+00
   0.11351E+02   0.38722E+00
   0.11351E+02   0.39231E+00
   0.11301E+02   0.39723E+00
   0.11301E+02   0.40257E+00
   0.11301E+02   0.40774E+00
   0.11251E+02   0.41320E+00
   0.11251E+02   0.41835E+00
   0.11251E+02   0.42393E+00
   0.11201E+02   0.42947E+00
   0.11201E+02   0.43501E+00
   0.11151E+02   0.44061E+00
   0.11151E+02   0.44628E+00
   0.11151E+02   0.45195E+00
   0.11101E+02   0.45800E+00
   0.11101E+02   0.46364E+00
   0.11101E+02   0.46970E+00
   0.11051E+02   0.47570E+00
   0.11051E+02   0.48195E+00
   0.11001E+02   0.48796E+00
   0.11001E+02   0.49419E+00
   0.11001E+02   0.50036E+00
   0.10951E+02   0.50664E+00
   0.10951E+02   0.51312E+00
   0.10951E+02   0.51958E+00
   0.10901E+02   0.52613E+00
   0.10901E+02   0.53292E+00
   0.10851E+02   0.53938E+00
   0.10851E+02   0.54611E+00
   0.10851E+02   0.55319E+00
   0.10801E+02   0.56015E+00
   0.10801E+02   0.56690E+00
   0.10751E+02   0.57387E+00
   0.10751E+02   0.58113E+00
   0.10751E+02   0.58849E+00
   0.10751E+02   0.59573E+00
   0.10701E+02   0.60278E+00
   0.10701E+02   0.61036E+00
   0.10651E+02   0.61776E+00
   0.10651E+02   0.62536E+00
   0.10651E+02   0.63301E+00
   0.10601E+02   0.64049E+00
   0.10601E+02   0.64844E+00
   0.10601E+02   0.65606E+00
   0.10551E+02   0.66417E+00
   0.10551E+02   0.67197E+00
   0.10551E+02   0.68028E+00
   0.10501E+02   0.68810E+00
   0.10501E+02   0.69637E+00
   0.10501E+02   0.70439E+00
   0.10451E+02   0.71299E+00
   0.10451E+02   0.72125E+00
   0.10401E+02   0.72986E+00
   0.10401E+02   0.73818E+00
   0.10401E+02   0.74693E+00
   0.10351E+02   0.75535E+00
   0.10351E+02   0.76418E+00
   0.10351E+02   0.77309E+00
   0.10301E+02   0.78180E+00
   0.10301E+02   0.79108E+00
   0.10301E+02   0.79970E+00
   0.10251E+02   0.80914E+00
   0.10251E+02   0.81816E+00
   0.10251E+02   0.82736E+00
   0.10201E+02   0.83630E+00
   0.10201E+02   0.84596E+00
   0.10201E+02   0.85522E+00
   0.10151E+02   0.86467E+00
   0.10151E+02   0.87420E+00
   0.10151E+02   0.88363E+00
   0.10101E+02   0.89314E+00
   0.10101E+02   0.90303E+00
   0.10101E+02   0.91246E+00
   0.10051E+02   0.92265E+00
   0.10051E+02   0.93238E+00
   0.10051E+02   0.94193E+00
   0.10001E+02   0.95205E+00
   0.10001E+02   0.96200E+00
   0.10001E+02   0.97245E+00
   0.99510E+01   0.98207E+00
   0.99510E+01   0.99216E+00
   0.99510E+01   0.10024E+01
   0.99010E+01   0.10128E+01
   0.99010E+01   0.10229E+01
   0.99010E+01   0.10332E+01
   0.98510E+01   0.10435E+01
   0.98510E+01   0.10540E+01
   0.98510E+01   0.10642E+01
   0.98010E+01   0.10750E+01
   0.98010E+01   0.10848E+01
   0.98010E+01   0.10962E+01
   0.97510E+01   0.11058E+01
   0.97510E+01   0.11165E+01
   0.97510E+01   0.11270E+01
   0.97010E+01   0.11376E+01
   0.97010E+01   0.11481E+01
   0.97010E+01   0.11584E+01
   0.96510E+01   0.11694E+01
   0.96510E+01   0.11796E+01
   0.96510E+01   0.11907E+01
   0.96010E+01   0.12012E+01
   0.96010E+01   0.12115E+01
   0.96010E+01   0.12224E+01
   0.95510E+01   0.12324E+01
   0.95510E+01   0.12434E+01
   0.95510E+01   0.12535E+01
   0.95010E+01   0.12638E+01
   0.95010E+01   0.12754E+01
   0.95010E+01   0.12853E+01
   0.94510E+01   0.12957E+01
   0.94510E+01   0.13062E+01
   0.94510E+01   0.13169E+01
   0.94510E+01   0.13270E+01
   0.94010E+01   0.13372E+01
   0.94010E+01   0.13475E+01
   0.94010E+01   0.13580E+01
   0.93510E+01   0.13676E+01
   0.93510E+01   0.13777E+01
   0.93510E+01   0.13883E+01
   0.93010E+01   0.13978E+01
   0.93010E+01   0.14077E+01
   0.93010E+01   0.14179E+01
   0.92510E+01   0.14273E+01
   0.92510E+01   0.14381E+01
   0.92510E+01   0.14469E+01
   0.92010E+01   0.14565E+01
   0.92010E+01   0.14661E+01
   0.92010E+01   0.14752E+01
   0.92010E+01   0.14847E+01
   0.91510E+01   0.14932E+01
   0.91510E+01   0.15020E+01
   0.91510E+01   0.15118E+01
   0.91010E+01   0.15205E+01
   0.91010E+01   0.15286E+01
   0.91010E+01   0.15376E+01
   0.90510E+01   0.15458E+01
   0.90510E+01   0.15553E+01
   0.90510E+01   0.15627E+01
   0.90010E+01   0.15706E+01
   0.90010E+01   0.15780E+01
   0.90010E+01   0.15865E+01
   0.89510E+01   0.15945E+01
   0.89510E+01   0.16009E+01
   0.89510E+01   0.16087E+01
   0.89510E+01   0.16159E+01
   0.89010E+01   0.16226E+01
   0.89010E+01   0.16306E+01
   0.89010E+01   0.16357E+01
   0.88510E+01   0.16426E+01
   0.88510E+01   0.16498E+01
   0.88510E+01   0.16555E+01
   0.88010E+01   0.16615E+01
   0.88010E+01   0.16669E+01
   0.88010E+01   0.16720E+01
   0.87510E+01   0.16786E+01
   0.87510E+01   0.16832E+01
   0.87510E+01   0.16881E+01
   0.87510E+01   0.16941E+01
   0.87010E+01   0.16973E+01
   0.87010E+01   0.17018E+01
   0.87010E+01   0.17061E+01
   0.86510E+01   0.17096E+01
   0.86510E+01   0.17138E+01
   0.86510E+01   0.17168E+01
   0.86010E+01   0.17206E+01
   0.86010E+01   0.17241E+01
   0.86010E+01   0.17260E+01
   0.85510E+01   0.17292E+01
   0.85510E+01   0.17317E+01
   0.85510E+01   0.17352E+01
   0.85010E+01   0.17373E+01
   0.85010E+01   0.17382E+01
   0.85010E+01   0.17407E+01
   0.84510E+01   0.17425E+01
   0.84510E+01   0.17434E+01
   0.84010E+01   0.17449E+01
   0.84010E+01   0.17455E+01
   0.84010E+01   0.17471E+01
   0.83510E+01   0.17482E+01
 

==> anc/Figure7/Cmax_incomp_fermi_TOV.dat <==
8.620100      0.2388800       1.748500
8.607600      0.2380000       1.742100
8.560000      0.2358300       1.725000
8.517000      0.2311600       1.690300
8.370100      0.2225500       1.628300
8.193000      0.2056400       1.521200
